Phenomenology of jet angularities at the LHC

We compute resummed and matched predictions for jet angularities in hadronic dijet and Z+jet events with and without grooming the candidate jets using the SoftDrop technique. Our theoretical predictions also account for non-perturbative corrections from the underlying event and hadronisation through parton-to-hadron level transfer matrices extracted from dedicated Monte Carlo simulations with SHERPA. Thanks to this approach we can account for non-perturbative migration effects in both the angularities and the jet transverse momentum. We compare our predictions against recent measurements from the CMS experiment. This allows us to test the description of quark- and gluon-jet enriched phase-space regions separately. We supplement our study with SHERPA results based on the matching of NLO QCD matrix elements with the parton shower. Both theoretical predictions offer a good description of the data, within the experimental and theoretical uncertainties. The latter are however sizeable, motivating higher-accuracy calculations.

==> anc/DJ_xL0.5_MUR1_MUF1_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.347632e-02	5.550859e-02	4.964362e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.071191e+00	5.797583e-01	3.253041e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.666781e+00	1.021810e+00	4.892748e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.850627e+00	5.316015e-01	6.666568e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.434615e+00	3.764755e-01	5.703678e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.074204e+00	3.578927e-01	9.008665e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.574320e-01	1.818963e-01	5.690303e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.844849e-02	1.724300e-02	4.731585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.426513e-01	2.249060e-01	3.769643e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.452337e+00	9.828545e-01	8.491259e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.568740e+00	5.333629e-01	9.115268e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.113579e+00	5.934756e-01	4.285324e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.485523e+00	2.787195e-01	5.398178e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.855031e-01	1.196669e-01	3.276047e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.513996e-01	5.048110e-02	1.500198e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.336518e-02	2.517391e-03	1.093014e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.386586e+00	7.704135e-01	1.505614e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.756503e+00	1.473880e+00	1.342064e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.258373e+00	1.041936e+00	1.248454e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.795361e+00	7.915731e-01	8.568789e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.020922e-01	2.881839e-02	7.126601e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.624537e-02	1.189331e-02	1.045390e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.332716e-02	6.338513e-02	6.598621e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.509101e-01	2.232349e-01	1.676208e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.058116e-01	4.433452e-01	2.982587e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.588545e+00	7.071531e-01	3.317876e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.346769e+00	7.799531e-01	4.744319e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.129639e+00	6.510590e-01	2.239192e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.513701e+00	3.012791e-01	7.204728e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.363077e+00	1.274631e-01	2.524478e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.887837e+00	2.879233e-01	6.076931e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.158756e+00	3.246193e-01	6.630808e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.396143e+00	2.765518e-01	5.654044e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.327903e-01	1.373718e-01	3.481648e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.079132e-02	1.747154e-02	3.069453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.829078e-02	3.518395e-02	4.864505e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.678093e-01	1.647727e-01	1.521280e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.137269e-01	3.202537e-01	4.552263e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.266965e+00	5.814523e-01	6.560809e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.145870e+00	7.961084e-01	7.298770e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.048999e+00	9.208472e-01	8.744593e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.859137e+00	8.148002e-01	5.579272e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.216857e+00	4.753581e-01	8.606583e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.929142e+00	1.846334e-01	1.869005e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.330482e+00	3.941192e-01	3.051576e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.491389e+00	4.034539e-01	4.545895e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.638728e+00	3.038038e-01	4.425925e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.466507e-01	1.905072e-01	3.405906e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.717239e-01	9.430913e-02	2.058795e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.676846e-02	8.632331e-03	1.848658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.684454e-01	2.096881e-01	3.868433e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.520596e-01	4.912715e-01	7.852981e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.065399e+00	9.354528e-01	1.580023e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.691051e+00	1.338393e+00	2.071718e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.528286e+00	1.596342e+00	1.996334e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.742032e+00	1.365032e+00	1.262193e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.974615e+00	7.603984e-01	5.081514e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.253164e+00	6.724551e-01	1.733639e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.694887e+00	9.431681e-01	5.733123e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.992509e+00	7.011973e-01	7.097164e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.648994e+00	4.193744e-01	6.397512e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.948568e-02	2.263034e-02	4.085650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.025167e-01	1.534560e-01	3.339210e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.129018e+00	7.160591e-01	1.091290e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.302124e+00	8.886646e-01	2.474409e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.937158e+00	3.214166e-01	2.032061e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.686874e+00	1.030900e-01	5.291743e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.854091e+00	2.112509e-01	7.992731e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.980547e-01	1.492385e-01	5.888219e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.179543e-01	8.466506e-02	2.848452e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.190697e-02	4.470043e-03	1.581355e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.075452e+00	6.160340e-01	1.605287e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.095048e+00	1.536850e+00	3.220205e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.938485e+00	1.319674e+00	4.397536e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.456796e+00	4.063685e-01	3.366752e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.727795e+00	6.857529e-02	3.208579e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.946497e+00	2.150158e-01	5.248469e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.095247e+00	1.594941e-01	4.556561e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.482110e-01	8.373775e-02	2.820288e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.455186e-02	8.529976e-03	2.979103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.362951e+01	1.398436e+01	3.290649e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.140018e+01	6.626110e+00	2.359155e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.042359e+01	2.029991e+00	1.471859e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.800761e+00	3.151321e-01	3.839242e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.161543e+00	1.531658e-01	3.513379e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.273445e+00	3.269546e-01	6.440118e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.293045e+00	2.775960e-01	6.774849e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.614814e-02	1.295144e-02	4.599260e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.385873e-01	1.542733e-01	4.507757e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.472375e-01	3.298268e-01	1.199977e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.275848e-01	5.249040e-01	7.108273e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.320033e+00	6.541605e-01	1.000346e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.791394e+00	7.545528e-01	1.893845e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.292272e+00	6.787410e-01	2.844015e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.634677e+00	4.761616e-01	1.782085e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.763082e+00	1.291381e-01	1.981767e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.622045e+00	0.000000e+00	3.856590e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.370067e+00	1.544794e-01	5.394747e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.875240e+00	2.324834e-01	6.248759e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.174264e+00	1.643540e-01	4.925941e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.642450e-01	1.225180e-01	3.327700e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.630188e-02	1.451222e-02	2.945308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.405489e+00	7.127051e-01	3.056323e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.304710e+00	1.100338e+00	3.059826e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.839172e+00	1.210051e+00	3.747365e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.550483e+00	1.450977e+00	1.734214e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.679625e+00	1.157558e+00	5.246495e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.530403e+00	7.742433e-01	4.329810e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.266735e+00	3.635142e-01	2.963742e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.877969e+00	9.340361e-03	2.672699e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.582034e+00	9.993846e-02	3.590850e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.091100e+00	2.045006e-01	3.978681e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.379525e+00	1.758677e-01	3.876164e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.385883e-01	1.326629e-01	2.867959e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.532740e-02	1.391335e-02	3.130579e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.700945e+01	1.349511e+01	3.718510e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.371153e+01	6.999314e+00	2.235372e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.829238e+01	4.735479e+00	2.259452e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.414124e+01	3.084684e+00	1.365813e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.853947e+00	1.746222e+00	1.196748e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.575034e+00	7.811279e-01	7.121033e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.617488e+00	3.261172e-01	4.681859e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.720910e+00	1.443500e-02	3.108351e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.247762e+00	1.391142e-01	3.289620e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.600458e+00	2.582525e-01	5.703285e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.703959e+00	3.078902e-01	5.970337e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.674322e-02	2.292211e-02	4.901322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.171091e-01	6.627199e-02	2.152970e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.003519e+00	4.855258e-01	9.381727e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.334968e+00	8.351624e-01	1.469506e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.450478e+00	5.807307e-01	9.546300e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.620543e+00	8.424331e-02	3.879772e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.448855e+00	2.015995e-01	9.939794e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.084459e+00	6.432229e-02	5.717336e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.966697e-02	2.788523e-02	2.493765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.892934e-01	2.130703e-01	1.288555e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.212265e+00	7.788501e-01	2.945989e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.330636e+00	4.341852e-01	3.979458e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.401841e+00	2.141738e-01	4.693841e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.650954e+00	1.504204e-01	5.671858e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.453546e-01	5.218904e-02	2.324407e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.997995e-01	8.236409e-02	6.112300e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.072662e-02	9.856473e-03	1.437606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.419587e+00	8.919639e-01	8.731023e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.950243e+00	1.193329e+00	1.678953e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.663653e+00	4.543971e-01	4.958645e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.179708e+00	3.040643e-01	7.579713e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.453812e-02	1.925568e-02	3.634528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.939356e-02	4.111352e-02	3.177462e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.175275e-01	1.129222e-01	4.561955e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.038587e-01	2.444348e-01	8.826761e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.821983e-01	3.989888e-01	8.219422e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.589588e+00	5.829146e-01	1.175249e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.257564e+00	6.573680e-01	1.983119e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.932489e+00	5.978083e-01	3.759719e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.294775e+00	2.875110e-01	8.876716e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.295096e+00	8.846847e-02	2.620386e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.998164e+00	1.141674e-01	5.223564e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.218444e+00	1.290863e-01	6.969393e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.358843e+00	4.521831e-02	5.839588e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.067714e-01	6.918327e-02	2.397977e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.739608e-02	1.612982e-02	1.584279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.984806e-01	7.568734e-02	1.115458e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.503245e-01	1.962077e-01	1.102896e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.618685e-01	3.309339e-01	2.010137e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.499654e+00	6.037354e-01	1.756674e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.188705e+00	6.525919e-01	3.685688e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.923194e+00	6.844863e-01	3.206823e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.763894e+00	8.623767e-01	1.142153e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.928167e+00	3.791165e-01	1.888797e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.018212e+00	1.904932e-01	1.492407e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.494095e+00	3.373143e-01	2.819313e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.550129e+00	1.120215e-01	5.618733e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.596093e+00	2.825585e-02	4.973608e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.973499e-01	5.541257e-02	2.685122e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.126242e-01	7.515982e-02	1.058104e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.925060e-02	1.057151e-02	6.964102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.177202e+00	4.249032e-01	7.579120e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.981477e+00	8.775132e-01	6.619621e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.565586e+00	1.215737e+00	1.116442e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.186916e+00	1.337412e+00	9.797859e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.000436e+00	1.677383e+00	5.160383e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.669670e+00	9.548849e-01	2.166292e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.235900e+00	2.961409e-01	3.282407e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.926228e+00	4.080361e-01	4.979413e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.969797e+00	3.232405e-01	7.860478e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.362802e+00	2.253843e-01	6.256668e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.224464e+00	1.762479e-01	4.241394e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.340507e-02	1.068639e-02	1.784727e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.546235e-01	1.076287e-01	1.760291e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.795845e-01	4.528385e-01	3.628044e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.842980e+00	7.394326e-01	6.389468e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.878562e+00	4.714060e-01	1.214063e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.150840e+00	2.658893e-02	3.689912e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.225894e+00	1.075085e-01	8.411084e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.118248e+00	6.136158e-02	5.359569e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.044391e-01	1.027917e-01	1.875024e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.144637e-02	1.832791e-02	5.929191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.796826e-01	2.934849e-01	2.973801e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.640841e+00	7.599540e-01	2.370895e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.133052e+00	1.060200e+00	9.588364e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.798833e+00	6.757425e-01	1.334520e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.411756e+00	0.000000e+00	3.130150e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.260332e+00	8.934612e-02	5.726390e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.132261e+00	9.228551e-02	4.099036e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.848816e-01	7.201696e-02	1.839427e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.512521e-02	1.892257e-02	9.621388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.588386e+01	6.613441e+00	4.593759e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.598639e+01	5.291987e+00	1.094713e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.218261e+01	2.594425e+00	6.512851e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.226690e+00	5.404578e-01	5.756757e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.696903e+00	7.126599e-02	6.681335e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.968308e+00	1.367629e-01	6.632624e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.009036e-01	1.320868e-01	4.665897e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.982269e-02	1.529778e-02	1.951866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.160580e-01	1.624897e-01	3.666536e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.685451e-01	3.131199e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	7.915366e-01	3.547849e-01	4.492808e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.151677e+00	5.447998e-01	1.081156e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.573190e+00	5.939691e-01	6.677493e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.115973e+00	6.670608e-01	3.301596e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.474543e+00	4.091896e-01	8.750817e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.850229e+00	2.700468e-01	1.286807e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.902739e+00	7.415363e-02	2.327230e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.560342e+00	1.370014e-02	5.720060e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.952840e+00	8.191830e-02	6.457615e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.197140e+00	3.567507e-02	4.883692e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.133585e-01	6.252370e-02	2.218872e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.417424e-02	1.466665e-02	1.583598e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.496972e+00	5.365031e-01	4.370687e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.449903e+00	6.770591e-01	6.317053e-02
2.875000e-02	6.250000e-03	6.250000e-03	2.039559e+00	8.249551e-01	1.250190e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.306696e+00	8.139841e-01	3.592477e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.928090e+00	8.439311e-01	1.460575e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.393564e+00	8.736103e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.562952e+00	5.716142e-01	1.874457e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.454826e+00	2.020959e-01	1.271621e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.989346e+00	8.271565e-02	2.941169e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.253461e+00	0.000000e+00	5.087514e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.379060e+00	5.498585e-02	3.556205e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.771501e-01	6.032904e-02	1.945183e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.224832e-02	1.528012e-02	1.347344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.440282e+01	7.611726e+00	1.617051e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.703142e+01	6.418108e+00	1.581668e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.552960e+01	4.331634e+00	6.294096e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.336322e+01	2.947647e+00	2.145922e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.131386e+01	2.429212e+00	2.899361e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.738595e+00	1.015502e+00	2.570649e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.507280e+00	3.951913e-01	4.935569e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.870690e+00	2.212769e-02	4.819647e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.508339e+00	1.775037e-03	5.821234e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.361089e+00	9.945142e-02	5.856870e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.343428e+00	1.188275e-01	4.498618e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.554866e-02	1.367500e-02	2.385799e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.008756e-01	5.877801e-02	5.953944e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.094665e+00	5.739365e-01	4.159157e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.773060e+00	1.028445e+00	3.603872e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.835220e+00	5.120350e-01	4.059205e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.371521e+00	3.580878e-01	6.447480e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.033256e+00	3.553439e-01	9.006472e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.404805e-01	1.713273e-01	5.594686e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.556717e-02	1.601734e-02	4.549628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.725407e-01	2.316458e-01	4.476078e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.557249e+00	9.987507e-01	7.618676e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.575182e+00	5.146875e-01	2.527210e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.031462e+00	5.525150e-01	4.358871e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.443164e+00	2.781155e-01	5.431013e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.714498e-01	1.201870e-01	3.263898e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.575756e-01	4.875658e-02	1.493818e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.348168e-02	1.958709e-03	1.049525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.461766e+00	7.964326e-01	1.676613e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.038561e+00	1.561440e+00	1.184634e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.176023e+00	1.194722e+00	1.599836e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.672189e+00	7.179529e-01	8.770111e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.790878e-02	2.521420e-02	7.053276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.540962e-02	1.174746e-02	2.426398e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.149311e-01	7.973727e-02	6.592538e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.862727e-01	2.424234e-01	1.861584e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.503777e-01	4.510188e-01	3.258926e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.596799e+00	6.996340e-01	3.180186e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.400682e+00	7.976395e-01	4.200980e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.171378e+00	6.726545e-01	2.528880e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.464948e+00	2.479621e-01	1.467245e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.339915e+00	9.826121e-02	3.076958e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.891693e+00	3.383976e-01	5.826341e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.064719e+00	2.885483e-01	6.441503e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.391133e+00	2.719835e-01	5.620833e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.507394e-01	1.715487e-01	3.567495e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.623089e-02	1.367159e-02	2.745464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.448982e-02	3.927852e-02	7.230138e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.795446e-01	1.662321e-01	2.150642e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.250905e-01	3.662406e-01	3.778053e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.256993e+00	5.470939e-01	8.761354e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.216192e+00	8.148490e-01	7.529002e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.122918e+00	9.462119e-01	7.109625e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.930574e+00	8.293573e-01	4.368670e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.211974e+00	4.883353e-01	1.532288e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.939325e+00	2.440182e-01	1.219129e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.295401e+00	4.276230e-01	3.003676e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.388659e+00	3.455279e-01	4.623159e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.609370e+00	3.065605e-01	4.423390e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.583416e-01	1.951440e-01	3.462080e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.748279e-01	9.856316e-02	2.055301e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.525296e-02	5.873091e-03	1.727334e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.438991e-01	2.042559e-01	5.119056e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.084833e+00	5.462188e-01	7.507832e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.252059e+00	9.789564e-01	1.652407e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.720028e+00	1.355056e+00	2.348972e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.576473e+00	1.631667e+00	1.894121e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.969098e+00	1.421747e+00	1.111795e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.150678e+00	7.695378e-01	1.507302e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.130209e+00	6.758124e-01	1.888905e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.497218e+00	8.466736e-01	5.463686e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.935859e+00	6.943354e-01	7.651502e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.676733e+00	4.739895e-01	6.767532e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.729538e-02	1.993349e-02	3.869101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.278320e-01	1.749150e-01	2.553480e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.166947e+00	7.365810e-01	1.505197e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.313416e+00	8.931437e-01	2.184528e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.966893e+00	2.987463e-01	1.671252e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.629082e+00	8.571749e-02	5.460853e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.832889e+00	1.958302e-01	8.082728e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.732973e-01	1.398175e-01	5.780639e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.096419e-01	8.150384e-02	2.780602e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.131342e-02	5.030411e-03	1.578908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.235534e+00	7.249427e-01	1.403297e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.239472e+00	1.582455e+00	3.680754e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.981386e+00	1.335884e+00	4.261364e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.437247e+00	3.893774e-01	3.350371e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.687962e+00	5.897407e-02	3.281654e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.912326e+00	2.020429e-01	5.423677e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.067832e+00	1.403784e-01	4.549933e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.418818e-01	8.442524e-02	2.808435e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.490454e-02	7.068153e-03	2.903681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.626227e+01	1.548384e+01	3.277650e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.158737e+01	6.625973e+00	2.842022e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.077545e+01	2.133896e+00	1.497701e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.755739e+00	3.527753e-01	3.253519e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.124801e+00	1.785218e-01	3.500231e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.210875e+00	3.005044e-01	6.716127e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.242270e+00	2.122963e-01	6.858102e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.195858e-02	1.238655e-02	4.523929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.696055e-01	1.755861e-01	4.587714e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.038333e-01	3.673018e-01	8.264767e-02
1.050000e-01	1.500000e-02	1.500000e-02	9.564875e-01	5.616204e-01	1.272840e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.304532e+00	6.528739e-01	1.982859e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.845079e+00	7.554726e-01	1.846995e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.296711e+00	6.966155e-01	1.993400e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.614721e+00	4.680795e-01	1.767263e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.758310e+00	9.458040e-02	2.225769e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.645512e+00	1.544247e-02	3.491238e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.351767e+00	1.451768e-01	5.473736e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.763407e+00	1.456776e-01	6.286611e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.218624e+00	2.289876e-01	5.197582e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.640051e-01	1.334396e-01	3.267809e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.269020e-02	1.223356e-02	2.664173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.584308e+00	7.682391e-01	2.761553e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.501276e+00	1.298713e+00	6.048222e-02
2.875000e-02	6.250000e-03	6.250000e-03	3.072436e+00	1.375003e+00	3.504475e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.463501e+00	1.367826e+00	4.839563e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.640232e+00	1.141438e+00	4.557409e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.583352e+00	8.212880e-01	3.289770e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.297594e+00	3.706471e-01	2.405609e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.923403e+00	2.696649e-02	2.651209e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.529608e+00	3.741900e-02	3.167539e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.041025e+00	1.409743e-01	4.064881e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.348764e+00	1.923303e-01	4.048342e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.406183e-01	1.392753e-01	2.901971e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.350641e-02	1.066242e-02	3.024375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.889553e+01	1.444070e+01	4.081494e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.364273e+01	6.997005e+00	3.342032e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.804487e+01	4.664978e+00	2.224385e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.400564e+01	3.149568e+00	1.554915e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.718490e+00	1.688110e+00	1.440734e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.924863e+00	8.627224e-01	5.434958e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.702602e+00	3.484847e-01	2.871107e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.660959e+00	6.639904e-03	3.476117e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.208327e+00	1.616200e-01	3.952129e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.535040e+00	2.662758e-01	5.955767e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.706925e+00	3.523082e-01	6.348234e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.399654e-02	2.132615e-02	4.703762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.208215e-01	6.852180e-02	3.513843e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.071418e+00	5.073929e-01	1.217976e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.427042e+00	8.738572e-01	1.176538e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.415244e+00	5.692465e-01	1.068025e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.532966e+00	1.279306e-01	4.432126e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.396316e+00	1.655513e-01	9.577272e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.083594e+00	1.076712e-01	5.401901e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.838568e-02	2.384543e-02	2.566863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.332769e-01	2.219920e-01	1.781451e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.321455e+00	7.536166e-01	2.453667e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.334564e+00	4.542667e-01	5.872006e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.315218e+00	2.275331e-01	5.092146e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.604758e+00	1.467658e-01	5.541343e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.281032e-01	7.796896e-02	2.348617e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.993189e-01	7.626450e-02	6.552413e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.063726e-02	8.719601e-03	1.295726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.656166e+00	9.654695e-01	9.300999e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.992200e+00	1.172374e+00	2.061339e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.545276e+00	5.569520e-01	5.333188e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.051089e+00	2.396500e-01	7.677632e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.538016e-02	1.608156e-02	3.661872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.061508e-02	4.930170e-02	3.645118e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.336121e-01	1.208319e-01	4.748254e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.510952e-01	2.567687e-01	6.944107e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.046568e+00	4.692158e-01	8.503589e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.588850e+00	5.387177e-01	1.864011e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.278717e+00	6.174849e-01	9.844003e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.886147e+00	5.889010e-01	1.089938e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.239824e+00	1.563639e-01	1.873182e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.302714e+00	3.589854e-02	2.405013e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.945308e+00	1.420967e-01	5.034088e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.224128e+00	1.335780e-01	6.295664e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.388584e+00	1.247044e-01	5.022572e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.845119e-01	6.619372e-02	2.908535e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.538562e-02	1.094294e-02	1.547680e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.332342e-01	8.702106e-02	1.244250e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.632611e-01	1.867747e-01	1.786071e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.330710e-01	3.955514e-01	2.065177e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.649813e+00	6.679947e-01	9.023563e-02
8.875000e-02	1.125000e-02	1.125000e-02	2.358165e+00	7.857225e-01	3.070431e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.068879e+00	7.021274e-01	2.513409e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.628755e+00	6.324683e-01	1.871504e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.985211e+00	3.300537e-01	7.440914e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.920431e+00	1.274168e-01	1.704975e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.345788e+00	5.614367e-02	3.742656e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.531132e+00	2.130213e-01	5.168306e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.607718e+00	1.220763e-01	4.411954e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.970100e-01	1.055744e-01	2.344825e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.938424e-01	5.606087e-02	1.103206e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.932116e-02	9.692325e-03	6.673307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.440503e+00	6.915949e-01	7.186272e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.055889e+00	7.453042e-01	8.964101e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.898724e+00	1.479674e+00	9.433795e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.595786e+00	1.648710e+00	8.711987e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.033851e+00	1.504112e+00	5.778322e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.458178e+00	9.213464e-01	4.032017e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.308569e+00	3.185862e-01	2.404367e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.847254e+00	4.147501e-01	5.324575e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.860497e+00	3.114202e-01	7.665008e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.322691e+00	3.310153e-01	6.448080e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.176721e+00	1.218095e-01	4.210576e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.444109e-02	1.124903e-02	1.826104e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.718670e-01	1.174155e-01	1.939410e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.590424e-01	5.152125e-01	1.199755e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.921538e+00	7.784820e-01	1.093718e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.869344e+00	4.368376e-01	1.222468e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.104227e+00	8.718108e-02	3.716490e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.145914e+00	3.641572e-02	8.541425e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.079536e+00	9.223806e-02	5.426749e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.995890e-01	8.753241e-02	1.952669e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.019283e-02	1.630395e-02	5.340866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.811148e-01	2.848064e-01	6.780595e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.822704e+00	8.710554e-01	1.187418e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.258159e+00	1.068042e+00	9.592083e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.741269e+00	6.172982e-01	2.929459e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.400305e+00	6.660236e-02	3.078629e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.229809e+00	9.559151e-02	5.569140e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.100648e+00	7.802097e-02	4.070680e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.654962e-01	7.978771e-02	1.851692e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.397224e-02	1.648173e-02	1.003196e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.687602e+01	6.958801e+00	8.456448e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.661483e+01	5.468144e+00	4.278731e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.212805e+01	2.458587e+00	6.828696e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.097367e+00	5.035704e-01	6.079958e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.742729e+00	1.050971e-01	5.935655e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.913255e+00	1.350196e-01	6.689667e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.591806e-01	1.307094e-01	4.604101e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.079787e-02	1.393584e-02	1.993628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.507394e-01	1.793993e-01	2.470229e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.700362e-01	3.092816e-01	1.816396e-02
1.050000e-01	1.500000e-02	1.500000e-02	8.307526e-01	3.697845e-01	4.187002e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.196322e+00	5.198205e-01	4.047763e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.559415e+00	5.620872e-01	1.187130e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.082348e+00	5.867416e-01	1.108425e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.552474e+00	4.858934e-01	2.910287e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.834306e+00	2.062701e-01	1.437205e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.824162e+00	0.000000e+00	3.078261e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.583177e+00	8.695206e-02	4.563164e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.947342e+00	7.456293e-02	6.033505e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.198320e+00	7.712194e-02	4.598623e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.948571e-01	7.405586e-02	2.627972e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.189856e-02	1.024802e-02	1.437486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.520932e+00	5.567651e-01	3.144396e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.200526e+00	3.676527e-01	4.317522e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.146737e+00	9.269476e-01	6.131282e-02
4.250000e-02	7.500000e-03	7.500000e-03	2.429693e+00	8.080889e-01	1.646695e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.087513e+00	1.078198e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.202194e+00	6.436443e-01	2.053665e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.493809e+00	5.340760e-01	1.112501e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.421235e+00	1.528234e-01	1.223580e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.987263e+00	6.649087e-02	3.211505e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.252662e+00	9.402648e-02	4.472474e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.422269e+00	1.102384e-01	3.183760e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.748110e-01	5.578746e-02	1.848575e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.483487e-02	1.309057e-02	1.355072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.538610e+01	8.258969e+00	1.829584e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.798866e+01	6.067718e+00	6.257921e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.541727e+01	4.094286e+00	1.210563e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.322423e+01	2.693633e+00	8.906172e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.135420e+01	2.180191e+00	2.717823e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.450531e+00	1.037641e+00	4.104937e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.494452e+00	3.653052e-01	4.605791e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.745992e+00	0.000000e+00	7.348423e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.609811e+00	1.278114e-01	4.287607e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.360394e+00	1.678730e-01	5.592013e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.307995e+00	1.071677e-01	4.453412e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.690826e-02	1.338796e-02	2.411052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.632548e-02	4.515981e-02	8.612249e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.040032e+00	5.100355e-01	6.429601e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.538183e+00	9.066672e-01	7.658208e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.553805e+00	5.401205e-01	1.838217e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.423258e+00	6.263513e-01	3.061369e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.287686e+00	6.380684e-01	7.959142e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.118591e+00	3.562297e-01	6.256227e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.086238e-02	2.669048e-02	5.711409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.926405e-01	1.797356e-01	6.225397e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.021267e+00	7.754094e-01	1.326986e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.135676e+00	5.402223e-01	1.310282e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.332386e+00	8.692545e-01	1.816105e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.825960e+00	5.663713e-01	4.872571e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.229817e-01	2.244415e-01	3.588338e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.991915e-01	7.691442e-02	1.710921e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.785794e-02	4.626340e-03	1.386930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.888526e+00	5.331064e-01	2.231578e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.555502e+00	1.147339e+00	2.007912e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.015696e+00	1.151940e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	3.660346e+00	1.380774e+00	5.559650e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.523180e-01	5.891371e-02	8.042730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.829788e-03	7.721076e-03	1.190873e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.538732e-02	6.014704e-02	8.959028e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.262761e-01	2.031384e-01	2.750521e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.809567e-01	4.254237e-01	4.861224e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.416698e+00	6.145267e-01	7.237626e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.213782e+00	7.299283e-01	6.957701e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.885191e+00	6.102688e-01	5.013889e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.241890e+00	3.172758e-01	2.521468e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.337353e+00	3.370295e-01	1.790832e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.960056e+00	5.000770e-01	4.179833e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.286368e+00	5.325809e-01	5.889755e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.575591e+00	4.598548e-01	5.688573e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.086956e-01	2.987641e-01	3.844130e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.858123e-02	2.988110e-02	3.701524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.884266e-02	2.363295e-02	4.695287e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.093041e-01	1.193884e-01	3.238614e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.002253e-01	3.012917e-01	6.497653e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.153863e+00	4.893453e-01	1.111526e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.925161e+00	6.857761e-01	1.325072e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.690134e+00	7.538871e-01	1.308371e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.347280e+00	6.879500e-01	8.750958e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.772309e+00	4.755060e-01	3.147238e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.754585e+00	2.989881e-01	1.035269e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.398866e+00	5.633434e-01	1.631556e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.704336e+00	6.699748e-01	3.426568e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.881622e+00	5.161911e-01	3.975454e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.151788e+00	3.257080e-01	3.446444e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.845454e-01	1.915393e-01	2.242444e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.739918e-02	1.445307e-02	2.195462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.361355e-01	1.266134e-01	3.744167e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.313590e-01	3.654775e-01	1.206566e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.632984e+00	6.924776e-01	2.350289e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.986911e+00	1.022005e+00	2.995815e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.344534e+00	1.187752e+00	3.037943e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.500060e+00	1.106524e+00	2.048273e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.194284e+00	7.877442e-01	5.968867e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.004156e+00	7.484347e-01	3.494995e-03
1.360000e-01	1.600000e-02	1.600000e-02	5.029676e+00	1.259181e+00	2.672187e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.604740e+00	1.171972e+00	5.430953e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.246213e+00	8.117306e-01	6.035327e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.029070e-01	4.383694e-02	4.743310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.471318e-01	1.813017e-01	4.447117e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.187053e+00	7.082789e-01	3.177533e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.147063e+00	7.407895e-01	4.804684e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.594833e+00	2.192848e-01	3.185046e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.614008e+00	1.883126e-01	3.706465e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.063113e+00	4.294038e-01	6.655294e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.166397e+00	2.996344e-01	6.177102e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.963262e-01	1.522504e-01	3.293227e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.891840e-02	1.072335e-02	2.238290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.434435e+00	7.814723e-01	2.696833e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.373175e+00	1.547117e+00	9.075338e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.521916e+00	1.027610e+00	7.696727e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.755317e+00	1.921558e-01	4.088932e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.520116e+00	5.878635e-02	2.945384e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.182818e+00	3.963024e-01	3.429783e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.370383e+00	3.509502e-01	4.376443e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.567878e-01	1.487689e-01	3.117626e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.497964e-02	1.347803e-02	3.572161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.949747e+01	1.470819e+01	9.823591e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.966683e+01	5.332453e+00	4.580942e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.013874e+00	1.235925e+00	1.505841e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.859740e+00	2.396303e-01	5.031120e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.108988e+00	1.727559e-01	2.060366e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.722722e+00	5.816069e-01	4.002869e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.745163e+00	5.123367e-01	5.837157e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.341290e-02	2.824055e-02	5.538792e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.622045e-01	1.712893e-01	4.753054e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.212980e-01	3.756727e-01	1.427233e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.420852e-01	5.417356e-01	2.598139e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.329572e+00	6.571919e-01	3.630242e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.748919e+00	6.933537e-01	3.832230e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.142159e+00	5.904110e-01	4.593953e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.361110e+00	3.666822e-01	4.144271e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.504744e+00	8.390654e-02	3.552020e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.518837e+00	1.005669e-01	3.050964e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.365269e+00	2.698062e-01	3.989780e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.966103e+00	3.698127e-01	5.255605e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.378795e+00	3.419568e-01	5.175072e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.914485e-01	2.381953e-01	3.547517e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.442067e-02	2.714358e-02	3.674582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.682235e+00	8.040159e-01	3.704228e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.713178e+00	1.220935e+00	6.382286e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.199185e+00	1.343996e+00	8.734084e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.529827e+00	1.274767e+00	8.601518e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.416373e+00	9.587779e-01	6.767174e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.086675e+00	6.019985e-01	6.358866e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.738762e+00	2.142359e-01	4.199253e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.532688e+00	0.000000e+00	3.320096e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.467473e+00	6.381055e-02	2.382464e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.182020e+00	3.169133e-01	2.889263e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.577226e+00	3.598728e-01	3.577409e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.884890e-01	2.320292e-01	2.959618e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.236517e-02	2.376645e-02	3.591235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.174541e+01	1.377539e+01	9.131733e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.296765e+01	6.134202e+00	5.946927e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.677966e+01	3.889554e+00	3.877596e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.186513e+01	2.166814e+00	2.324890e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.645079e+00	1.100878e+00	1.617922e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.352096e+00	5.614571e-01	8.167915e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.857968e+00	2.400149e-01	6.168592e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.351387e+00	6.133276e-02	2.035439e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.229647e+00	2.369669e-01	2.214513e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.849818e+00	4.775786e-01	3.823571e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.124712e+00	5.362575e-01	5.163577e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.233374e-01	4.490316e-02	5.326116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.495068e-01	7.682508e-02	2.696269e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.329109e+00	6.199425e-01	1.342391e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.800988e+00	8.722597e-01	1.460750e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.623119e+00	3.542324e-01	1.273909e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.244658e+00	1.629417e-01	6.906257e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.976074e+00	1.501508e-01	8.179630e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.060783e-01	5.748867e-02	4.181822e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.322455e-02	2.320196e-02	2.168296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.627342e-01	2.591625e-01	1.865095e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.958638e+00	8.457302e-01	2.385659e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.344134e+00	1.823816e-01	7.480706e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.781714e+00	2.207464e-01	5.668598e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.329557e+00	1.141405e-01	4.066101e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.772181e-01	3.381354e-02	1.990094e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.088965e-01	4.833709e-02	6.086670e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.267229e-02	7.565526e-03	1.998570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.397756e+00	1.012564e+00	9.598206e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.289359e+00	1.001976e+00	4.817102e-02
1.200000e-01	3.000000e-02	3.000000e-02	4.847985e+00	4.474799e-01	5.727272e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.850531e+00	2.185565e-01	6.260537e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.028864e-02	1.288150e-02	3.361506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.519994e-02	3.611800e-02	2.101398e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.279538e-01	1.253102e-01	4.179495e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.945553e-01	2.963420e-01	7.655303e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.116845e+00	4.893344e-01	1.409622e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.835253e+00	6.981347e-01	1.786777e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.555719e+00	6.824588e-01	1.406656e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.146657e+00	5.011260e-01	2.836472e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.370587e+00	8.064487e-02	1.720354e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.265481e+00	8.405362e-02	3.849653e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.689237e+00	1.039859e-01	6.207747e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.963897e+00	1.867561e-01	6.528119e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.222218e+00	8.222595e-02	4.231583e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.309446e-01	5.498157e-02	2.141267e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.415530e-02	1.241383e-02	1.362115e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.826333e-01	7.605938e-02	9.531770e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.992887e-01	2.092539e-01	1.702736e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.070353e+00	4.031483e-01	2.212438e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.881282e+00	6.592393e-01	3.364589e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.830682e+00	8.988162e-01	3.710699e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.607472e+00	7.946416e-01	1.932783e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.084844e+00	6.233770e-01	1.039078e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.134124e+00	1.651928e-01	1.538610e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.766140e+00	5.785105e-02	2.926794e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.083766e+00	2.202396e-01	4.807196e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.218601e+00	1.928434e-01	4.348067e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.418149e+00	1.236512e-01	3.541893e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.949550e-01	5.473337e-02	2.095435e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.814960e-01	4.919800e-02	9.631983e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.024747e-02	7.823575e-03	6.608505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.087513e+00	4.935245e-01	7.805129e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.219473e+00	8.150054e-01	1.123752e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.163875e+00	1.332775e+00	1.179955e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.373130e+00	1.606870e+00	1.197741e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.956052e+00	1.486503e+00	5.591066e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.115447e+00	8.306980e-01	1.238729e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.089623e+00	2.482487e-01	4.236854e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.322702e+00	4.433178e-01	5.627252e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.536635e+00	3.559460e-01	6.407627e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.115755e+00	2.609352e-01	5.496269e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.128243e+00	1.271515e-01	3.765301e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.482348e-02	9.071701e-03	1.751498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.039470e-01	1.358498e-01	2.415011e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.048728e+00	6.131744e-01	2.648566e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.254536e+00	7.980372e-01	1.039284e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.041841e+00	2.601300e-01	1.482510e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.802862e+00	3.133407e-02	5.599508e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.837321e+00	9.885594e-02	7.299793e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.454307e-01	2.081868e-02	4.500970e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.797545e-01	7.614701e-02	1.635940e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.227578e-02	1.392992e-02	5.627141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.122959e-01	3.940008e-01	4.933221e-02
3.500000e-02	1.500000e-02	1.500000e-02	2.606778e+00	1.255390e+00	5.769403e-02
7.250000e-02	2.250000e-02	2.250000e-02	4.010669e+00	1.158746e+00	1.812768e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.962339e+00	4.118253e-01	1.627915e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.993017e+00	6.202425e-02	4.536004e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.836512e+00	8.935772e-02	5.061408e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.614881e-01	4.701571e-02	3.444454e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.568054e-01	3.954078e-02	1.630731e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.863677e-02	1.279816e-02	1.087848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.428808e+01	1.047227e+01	5.430558e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.089030e+01	5.713986e+00	1.041591e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.297928e+01	2.128775e+00	6.310650e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.379011e+00	1.575734e-01	8.074526e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.123423e+00	1.199068e-01	5.311191e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.744852e+00	8.315521e-02	5.641387e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.165373e-01	9.586389e-02	4.007582e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.793453e-02	1.077976e-02	2.001736e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.466271e-01	1.827138e-01	1.645223e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.200277e-01	3.150478e-01	4.616050e-02
1.050000e-01	1.500000e-02	1.500000e-02	9.792760e-01	5.113577e-01	5.942997e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.332974e+00	5.827436e-01	8.927768e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.829666e+00	6.775485e-01	7.817194e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.346328e+00	6.567960e-01	7.404845e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.704239e+00	3.928790e-01	7.839179e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.915045e+00	7.030538e-02	1.581099e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.722798e+00	0.000000e+00	3.733576e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.331510e+00	7.143309e-02	5.975318e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.709079e+00	7.093763e-02	6.313052e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.082774e+00	7.013901e-02	3.867569e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.548949e-01	4.144755e-02	2.035533e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.188049e-02	1.091872e-02	1.378750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.718632e+00	7.367083e-01	1.210744e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.870874e+00	7.776058e-01	1.310479e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.664685e+00	1.130686e+00	1.626463e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.130139e+00	1.155485e+00	3.222908e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.618797e+00	9.539338e-01	2.293747e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.709640e+00	6.694879e-01	1.429716e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.753393e+00	4.561839e-01	1.512838e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.339863e+00	0.000000e+00	1.947359e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.732277e+00	3.959872e-02	4.148966e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.981307e+00	1.313656e-01	3.887800e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.206406e+00	5.592607e-02	3.262829e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.110368e-01	2.871202e-02	1.676572e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.239234e-02	9.138197e-03	1.366437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.255461e+01	1.167313e+01	1.042183e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.276876e+01	7.684573e+00	1.267186e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.906047e+01	4.318791e+00	2.652280e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.528028e+01	2.899708e+00	6.207368e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.194189e+01	1.663303e+00	5.957272e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.363620e+00	6.964622e-01	5.900107e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.005575e+00	3.173416e-01	7.062875e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.160942e+00	0.000000e+00	4.540722e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.147354e+00	1.288563e-01	5.035182e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.162615e+00	1.168418e-01	4.997173e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.265969e+00	1.060221e-01	4.001889e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.742307e-02	9.810788e-03	2.256519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.724371e-02	5.025844e-02	1.058893e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.134832e+00	5.458862e-01	6.411596e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.637404e+00	8.990272e-01	6.402514e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.571670e+00	4.745454e-01	1.770519e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.360496e+00	6.381705e-01	3.382260e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.195028e+00	6.122545e-01	7.939493e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.062517e+00	3.408456e-01	5.993584e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.439178e-02	2.307347e-02	5.466366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.622288e-01	1.985920e-01	6.738632e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.207312e+00	8.035372e-01	1.207034e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.131746e+00	4.912801e-01	4.370951e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.242000e+00	8.773172e-01	2.176331e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.742725e+00	5.417007e-01	4.807246e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.796464e-01	2.058762e-01	3.461159e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.851898e-01	7.541464e-02	1.655447e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.682359e-02	4.789599e-03	1.340552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.080871e+00	5.860402e-01	2.318486e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.791694e+00	1.163513e+00	1.850089e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.034458e+00	1.197709e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	3.467237e+00	1.358225e+00	5.887326e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.402807e-01	5.454463e-02	7.915918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.023501e-02	7.966413e-03	1.857181e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.003612e-01	6.916112e-02	1.051129e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.477674e-01	2.160986e-01	3.130112e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.556698e-01	4.574816e-01	4.645343e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.533394e+00	6.620339e-01	6.819242e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.272394e+00	7.187889e-01	7.046518e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.938579e+00	5.770782e-01	4.677851e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.292478e+00	2.675388e-01	2.392432e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.298948e+00	3.508914e-01	1.643669e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.907101e+00	4.925005e-01	4.438039e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.228774e+00	5.819925e-01	5.933019e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.486816e+00	4.089142e-01	5.413300e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.591291e-01	2.787813e-01	3.758715e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.529081e-02	2.906799e-02	3.415417e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.207254e-02	2.758005e-02	7.768912e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.579575e-01	1.409944e-01	3.526672e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.377486e-01	3.120141e-01	7.538133e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.288405e+00	5.417911e-01	1.090583e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.039730e+00	7.161540e-01	1.353516e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.829376e+00	7.707947e-01	1.192595e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.459051e+00	6.819345e-01	8.584693e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.823032e+00	4.431261e-01	3.031298e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.748536e+00	2.830874e-01	7.884645e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.360210e+00	6.444122e-01	1.777157e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.635709e+00	6.860793e-01	3.601330e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.812452e+00	5.016670e-01	4.101161e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.091599e+00	3.160719e-01	3.277572e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.548022e-01	1.658331e-01	2.120692e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.680087e-02	1.623764e-02	2.069440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.486803e-01	1.441133e-01	5.163756e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.145620e-01	4.223036e-01	1.403496e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.845785e+00	7.726936e-01	2.422693e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.164413e+00	1.087386e+00	3.063044e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.596649e+00	1.237406e+00	3.060471e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.769494e+00	1.133733e+00	1.913183e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.329758e+00	7.463304e-01	5.208729e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.035266e+00	8.452800e-01	2.934682e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.925378e+00	1.356339e+00	3.025127e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.476277e+00	1.152663e+00	5.703289e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.113239e+00	7.600273e-01	6.104757e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.665522e-02	4.011033e-02	4.508805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.667838e-01	1.955858e-01	6.377381e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.272290e+00	7.542091e-01	2.796891e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.203307e+00	7.295700e-01	4.428354e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.586974e+00	1.647380e-01	3.497582e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.586504e+00	1.781080e-01	4.011528e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.011183e+00	4.299463e-01	6.615252e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.131088e+00	3.196587e-01	6.038992e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.491955e-01	1.130901e-01	3.083436e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.744734e-02	9.794071e-03	2.136704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.570836e+00	8.482116e-01	3.864805e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.620454e+00	1.629685e+00	8.206891e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.614577e+00	1.011886e+00	7.101550e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.800286e+00	1.703212e-01	4.172031e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.474423e+00	4.882333e-02	3.173457e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.126231e+00	4.008555e-01	3.638756e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.305903e+00	3.223271e-01	4.328816e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.355657e-01	1.563948e-01	3.005222e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.210428e-02	1.113768e-02	3.413900e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.225658e+01	1.542919e+01	1.045196e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.042773e+01	5.479300e+00	4.040294e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.164373e+00	1.226020e+00	1.454683e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.952959e+00	2.329595e-01	3.851296e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.037720e+00	1.266607e-01	2.542597e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.609525e+00	5.469347e-01	4.208608e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.710713e+00	5.391939e-01	5.978967e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.617855e-02	2.551227e-02	5.448967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.709090e-01	1.786059e-01	7.544415e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.629155e-01	4.029330e-01	1.431183e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.023502e+00	5.734488e-01	2.456588e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.426368e+00	6.925662e-01	3.190448e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.810018e+00	7.076433e-01	4.042184e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.158254e+00	5.608016e-01	4.625749e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.405651e+00	3.382052e-01	3.912461e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.529136e+00	5.148608e-02	2.996961e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.507576e+00	7.107017e-02	3.409173e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.340076e+00	2.927747e-01	4.290301e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.918680e+00	3.677297e-01	5.328374e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.286506e+00	3.054255e-01	4.790052e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.713128e-01	2.408371e-01	3.513310e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.993922e-02	2.504178e-02	3.338622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.794368e+00	8.675622e-01	4.679034e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.825661e+00	1.256523e+00	6.528431e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.473598e+00	1.385450e+00	7.771306e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.616314e+00	1.268585e+00	8.630830e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.488750e+00	9.671345e-01	7.038255e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.166858e+00	5.750829e-01	5.694842e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.766086e+00	1.995170e-01	4.795838e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.529025e+00	0.000000e+00	4.202464e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.473046e+00	1.749863e-01	1.998812e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.151662e+00	3.427135e-01	3.119020e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.516962e+00	3.344889e-01	3.556615e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.468093e-01	2.262430e-01	2.802025e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.922960e-02	2.363852e-02	3.313374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.374235e+01	1.403017e+01	1.037251e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.411834e+01	6.462625e+00	4.875442e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.714114e+01	3.915438e+00	3.955833e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.191548e+01	2.242698e+00	2.832418e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.996181e+00	1.060165e+00	1.422641e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.316284e+00	4.893791e-01	9.311130e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.976753e+00	2.396903e-01	4.166819e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.366430e+00	5.441921e-02	2.202839e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.176773e+00	2.404164e-01	1.995208e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.815238e+00	4.864718e-01	4.048401e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.037839e+00	5.628382e-01	5.162204e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.159702e-01	4.113921e-02	5.203019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.570858e-01	7.825649e-02	4.330263e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.380234e+00	6.060681e-01	1.640592e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.814484e+00	8.741432e-01	1.233621e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.633290e+00	3.568276e-01	1.284909e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.193125e+00	8.977830e-02	6.741536e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.961463e+00	1.540037e-01	8.137482e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.887471e-01	6.599791e-02	4.206305e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.056602e-02	2.354278e-02	2.202297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.036962e+00	2.772558e-01	2.334411e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.050794e+00	8.644364e-01	2.131592e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.303419e+00	2.064817e-01	1.314556e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.710337e+00	1.682264e-01	5.565531e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.292122e+00	1.344102e-01	4.009917e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.692411e-01	3.753867e-02	1.989421e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.963980e-01	5.398610e-02	6.341532e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.099909e-02	8.462360e-03	2.085262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.678109e+00	1.093973e+00	1.047306e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.342414e+00	9.827207e-01	7.281000e-02
1.200000e-01	3.000000e-02	3.000000e-02	4.690319e+00	4.424570e-01	5.445176e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.770788e+00	2.514637e-01	6.423307e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.740311e-02	1.172015e-02	3.354681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.994306e-02	4.233103e-02	3.135847e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.559377e-01	1.398661e-01	4.306058e-02
1.300000e-01	2.000000e-02	2.000000e-02	6.474259e-01	3.195939e-01	8.800032e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.153699e+00	4.915992e-01	1.604523e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.884571e+00	6.896479e-01	1.423779e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.596780e+00	6.953942e-01	1.202528e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.137462e+00	4.488892e-01	4.821894e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.343715e+00	6.173138e-02	2.124090e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.209150e+00	4.775984e-02	3.187727e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.686490e+00	9.799922e-02	7.254135e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.893213e+00	1.816262e-01	6.032220e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.191889e+00	8.649736e-02	4.263220e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.279293e-01	6.808209e-02	2.087283e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.459770e-02	1.317311e-02	1.339996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.095772e-01	9.529041e-02	8.942282e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.006769e-01	2.840019e-01	2.033289e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.177712e+00	4.620489e-01	3.382231e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.032716e+00	7.193948e-01	3.794424e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.881281e+00	7.722961e-01	3.664663e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.671900e+00	8.280338e-01	2.180151e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.120867e+00	6.483572e-01	1.436002e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.127685e+00	1.830906e-01	1.135921e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.745514e+00	1.189166e-01	3.294773e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.987429e+00	1.073420e-01	5.079955e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.148433e+00	1.479737e-01	5.130415e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.390332e+00	1.494646e-01	3.437460e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.906083e-01	8.987985e-02	2.076972e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.781919e-01	4.403111e-02	9.915023e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.849326e-02	8.706689e-03	6.670221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.240486e+00	5.281326e-01	9.103633e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.559793e+00	9.779526e-01	1.018501e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.613332e+00	1.478834e+00	1.263847e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.483481e+00	1.649818e+00	1.253327e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.948837e+00	1.475163e+00	5.784816e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.263428e+00	8.220617e-01	1.004992e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.086188e+00	3.553271e-01	4.086898e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.140529e+00	2.869838e-01	6.550163e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.422895e+00	3.592504e-01	6.999446e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.066509e+00	3.059124e-01	5.614033e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.103087e+00	1.459117e-01	3.784758e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.412822e-02	9.345063e-03	1.723184e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.195019e-01	1.507252e-01	2.748553e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.123035e+00	6.425642e-01	5.664158e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.289990e+00	7.975108e-01	9.058274e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.030111e+00	2.606547e-01	1.765597e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.768417e+00	4.109372e-02	5.907302e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.787988e+00	7.420334e-02	7.534284e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.314922e-01	5.336491e-02	4.549215e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.623566e-01	6.967207e-02	1.640351e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.088108e-02	1.483545e-02	6.629266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.761505e-01	4.210874e-01	9.945539e-02
3.500000e-02	1.500000e-02	1.500000e-02	2.775030e+00	1.299477e+00	1.364875e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.061189e+00	1.160129e+00	2.356872e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.978868e+00	4.042011e-01	5.954975e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.930052e+00	5.449150e-03	4.635064e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.801953e+00	1.057454e-01	5.057813e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.661368e-01	7.184373e-02	3.382027e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.594274e-01	2.347685e-02	1.631200e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.431580e-02	1.533564e-02	1.106776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.651442e+01	1.114890e+01	1.578560e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.162030e+01	5.767931e+00	1.081624e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.313158e+01	2.117482e+00	3.104661e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.251059e+00	1.149470e-01	7.077231e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.020449e+00	1.101632e-01	5.717911e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.724994e+00	1.365013e-01	5.720168e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.981657e-01	8.577288e-02	4.028241e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.720326e-02	8.705092e-03	1.956397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.531698e-01	1.992471e-01	4.144836e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.699762e-01	3.610514e-01	2.325344e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.032657e+00	5.201373e-01	3.633728e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.374186e+00	6.296604e-01	8.570565e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.841125e+00	6.401540e-01	6.184288e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.376773e+00	6.105685e-01	1.221273e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.714713e+00	4.048443e-01	2.101296e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.864202e+00	2.367138e-02	1.828677e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.706147e+00	2.497305e-02	3.746615e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.301752e+00	3.948268e-02	6.197889e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.714331e+00	9.714244e-02	5.612287e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.047843e+00	6.117853e-02	4.039264e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.517126e-01	5.272691e-02	2.021101e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.190632e-02	1.215256e-02	1.407556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.776829e+00	6.898457e-01	2.136602e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.990182e+00	8.591434e-01	2.403981e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.794093e+00	1.125701e+00	1.051913e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.308560e+00	1.202008e+00	3.000438e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.726982e+00	9.592527e-01	1.668128e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.812596e+00	7.090805e-01	1.718517e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.707845e+00	3.611824e-01	4.849435e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.316235e+00	4.722963e-02	1.924554e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.667401e+00	1.612115e-02	4.310363e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.938639e+00	7.388752e-02	4.572537e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.190395e+00	7.361232e-02	3.177334e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.109370e-01	4.660825e-02	1.700467e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.074545e-02	9.863522e-03	1.319366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.398230e+01	1.176466e+01	2.752811e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.367216e+01	6.775783e+00	1.363584e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.979293e+01	5.159513e+00	6.951497e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.535566e+01	2.753713e+00	1.121926e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.193317e+01	1.674249e+00	2.459043e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.583342e+00	7.431291e-01	3.595305e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.857745e+00	1.383114e-01	6.046610e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.195475e+00	7.434621e-02	4.993590e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.021129e+00	7.898373e-02	5.633108e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.102005e+00	1.407416e-01	5.345452e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.243655e+00	1.421107e-01	4.061899e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.678640e-02	1.040927e-02	2.214741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.748776e-01	8.027755e-02	1.568175e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.766440e+00	7.467938e-01	7.438011e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.316616e+00	8.568857e-01	4.350334e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.568939e+00	3.352739e-01	1.108455e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.752209e+00	6.035073e-01	6.261922e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.595260e+00	4.195425e-01	6.680964e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.868874e-01	2.452355e-01	4.211966e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.671039e-02	1.882681e-02	3.939795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.090758e+00	2.852921e-01	8.856752e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.188075e+00	8.796165e-01	8.234569e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.072009e+00	6.542742e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.530091e+00	7.057870e-01	3.820663e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.319732e+00	3.661051e-01	4.009469e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.465196e-01	1.549630e-01	2.595441e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.434892e-01	5.473329e-02	1.289313e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.585106e-02	4.801213e-03	1.216350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.072245e+00	7.541817e-01	2.824925e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.131790e+00	1.187680e+00	8.668762e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.462697e+00	1.462639e+00	1.277709e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.601219e+00	9.463447e-01	6.374198e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.135689e-01	3.892390e-02	6.107583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.486521e-02	1.149244e-02	2.208346e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.610187e-01	1.134899e-01	1.486554e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.694480e-01	3.463899e-01	4.174231e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.283075e+00	6.467414e-01	5.939607e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.129711e+00	7.951207e-01	7.539274e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.890840e+00	7.113624e-01	5.280165e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.361479e+00	3.790616e-01	2.161146e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.348878e+00	2.031676e-01	1.594946e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.992212e+00	4.016999e-01	3.979776e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.454072e+00	4.955900e-01	5.685856e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.762676e+00	4.373614e-01	5.501101e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.140123e+00	3.188067e-01	4.524032e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.454161e-01	2.111424e-01	2.876988e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.365735e-02	1.968323e-02	2.612226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.327988e-02	3.729395e-02	1.211855e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.399066e-01	2.312018e-01	5.896127e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.148344e+00	5.247178e-01	1.148043e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.033709e+00	7.820451e-01	1.388991e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.998974e+00	9.173062e-01	1.391731e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.720028e+00	8.013699e-01	9.713153e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.043577e+00	5.428548e-01	3.816185e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.027582e+00	2.448438e-01	8.303364e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.559561e+00	5.232015e-01	1.379788e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.892402e+00	5.976543e-01	3.001964e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.143551e+00	5.192026e-01	3.851244e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.476577e+00	4.244761e-01	3.573419e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.691926e-01	2.281891e-01	2.751955e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.415269e-01	1.163794e-01	1.702854e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.728587e-02	1.195628e-02	1.760503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.366404e-01	1.865084e-01	7.452689e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.258353e+00	6.158209e-01	2.066601e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.792959e+00	1.107268e+00	3.338063e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.625738e+00	1.457073e+00	3.681489e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.236597e+00	1.462053e+00	2.656040e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.937050e+00	1.056895e+00	1.028362e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.736473e+00	4.524574e-01	1.530557e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.710497e+00	1.163444e+00	1.986154e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.230794e+00	1.183127e+00	4.526236e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.821106e+00	9.611033e-01	5.933403e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.667673e+00	5.840831e-01	5.443334e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.587622e-02	2.940651e-02	3.669581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.153888e-01	2.851130e-01	8.456958e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.809631e+00	9.627323e-01	3.113708e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.622654e+00	6.063504e-01	3.619877e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.578410e+00	0.000000e+00	3.750037e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.258799e+00	2.391423e-01	5.402711e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.544599e+00	2.755802e-01	6.054051e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.671993e-01	2.330573e-01	4.463328e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.475124e-01	9.704845e-02	2.178649e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.306621e-02	8.782229e-03	1.715751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.685443e+00	1.343266e+00	5.522721e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.077773e+00	2.009334e+00	8.005179e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.918274e+00	7.816967e-01	5.405396e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.666647e+00	0.000000e+00	4.092856e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.306425e+00	1.196670e-01	3.403859e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.774398e+00	2.986241e-01	3.958221e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.044285e+00	2.332267e-01	3.447040e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.406649e-01	1.174392e-01	2.279711e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.836079e-02	1.129636e-02	2.908962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.442060e+01	2.059757e+01	1.073016e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.266792e+01	4.794745e+00	3.743791e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.631411e+00	7.201723e-01	9.063638e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.768471e+00	1.180607e-01	3.065046e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.809218e+00	1.522525e-01	2.866806e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.254679e+00	4.575165e-01	4.744100e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.372765e+00	3.622175e-01	5.194099e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.850021e-02	2.156860e-02	4.240043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.729307e-01	2.442925e-01	8.075510e-02
7.500000e-02	1.500000e-02	1.500000e-02	9.516704e-01	5.765729e-01	1.581970e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.441727e+00	7.767180e-01	2.566576e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.900456e+00	8.399240e-01	3.586134e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.300390e+00	7.423457e-01	3.746279e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.544810e+00	4.691582e-01	3.400822e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.546982e+00	1.160428e-01	3.052491e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.492348e+00	0.000000e+00	3.635954e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.317189e+00	1.087053e-01	4.555679e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.030215e+00	2.793849e-01	5.015807e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.540414e+00	2.601472e-01	5.008814e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.046373e+00	2.535358e-01	4.187207e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.870546e-01	1.809515e-01	2.674504e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.175777e-02	1.796266e-02	2.600454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.730540e+00	1.241796e+00	6.177651e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.456404e+00	1.884041e+00	6.194819e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.929197e+00	1.810767e+00	6.971552e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.632379e+00	1.386260e+00	7.508150e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.028992e+00	8.474500e-01	5.836858e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.273534e+00	3.482357e-01	4.664490e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.741205e+00	0.000000e+00	3.891332e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.484958e+00	0.000000e+00	3.487012e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.241646e+00	1.049774e-01	2.827551e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.860036e+00	2.882887e-01	3.367043e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.246956e+00	2.521594e-01	3.198229e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.030232e-01	1.804090e-01	2.369327e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.451965e-02	1.744987e-02	2.788675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.326858e+01	1.812444e+01	1.028513e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.874547e+01	6.340235e+00	4.717901e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.897389e+01	3.275273e+00	3.205286e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.220215e+01	1.571595e+00	2.232623e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.738673e+00	7.119716e-01	1.271594e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.321385e+00	3.558780e-01	4.388717e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.775953e+00	1.592593e-01	3.136076e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.227820e+00	6.429838e-02	1.348895e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.897257e+00	1.770113e-01	2.958110e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.473647e+00	3.831204e-01	4.493514e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.717741e+00	4.362422e-01	5.022665e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.654365e-02	3.294434e-02	4.286481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.361057e-01	1.034261e-01	4.252361e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.929651e+00	7.506568e-01	1.379418e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.448404e+00	8.726167e-01	5.428092e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.702221e+00	8.118581e-02	2.076359e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.612696e+00	1.053851e-01	8.202433e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.370061e+00	7.613399e-02	6.637960e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.274469e-01	5.034938e-02	2.833567e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.696146e-02	1.703593e-02	1.758854e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.593140e+00	3.707206e-01	2.566915e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.946329e+00	9.068772e-01	3.942425e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.977227e+00	1.847234e-01	2.861139e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.008058e+00	1.412311e-01	4.990148e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.332970e-01	5.077774e-02	3.147222e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.408155e-01	2.647841e-02	1.501188e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.792608e-01	3.377919e-02	5.259977e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.204551e-02	5.829430e-03	3.238198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.452366e+00	1.324400e+00	9.642441e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.476988e+00	8.469115e-01	1.593035e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.639500e+00	3.556986e-01	6.840874e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.342493e+00	1.340959e-01	5.329110e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.798119e-02	7.655585e-03	2.706732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.980275e-02	4.384296e-02	2.213770e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.187825e-01	1.852954e-01	5.344119e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.221668e-01	4.117910e-01	1.032082e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.560369e+00	6.585598e-01	1.622266e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.394395e+00	8.384936e-01	7.080367e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.157982e+00	7.298029e-01	5.845597e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.459823e+00	2.321065e-01	9.766626e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.390131e+00	5.630293e-02	2.409298e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.934119e+00	9.325538e-02	5.988789e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.222337e+00	1.013803e-01	7.156317e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.464116e+00	5.820624e-02	5.562096e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.080569e-01	5.928056e-02	3.435823e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.576754e-01	3.727220e-02	1.651163e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.481800e-02	9.400672e-03	1.003662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.318059e-01	1.252061e-01	1.147731e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.729947e-01	4.063690e-01	2.443845e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.838425e+00	7.075651e-01	3.972757e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.922666e+00	9.569253e-01	3.849915e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.912364e+00	9.636160e-01	2.349382e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.594074e+00	9.043597e-01	3.358034e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.626910e+00	3.556017e-01	4.131177e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.125038e+00	9.331314e-02	2.725198e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.369292e+00	1.778595e-01	4.774096e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.461281e+00	1.364887e-01	5.290424e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.694556e+00	1.008345e-01	4.112680e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.059155e+00	7.073318e-02	2.887293e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.966704e-01	3.338419e-02	1.770202e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.885834e-01	2.446318e-02	8.210002e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.446512e-02	6.208548e-03	6.039845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.552616e+00	8.073358e-01	1.074573e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.671207e+00	1.462880e+00	1.381933e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.675857e+00	2.226954e+00	1.311671e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.889926e+00	2.085344e+00	8.940717e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.734320e+00	1.431772e+00	2.254639e-03
6.000000e-02	1.000000e-02	1.000000e-02	8.569984e+00	4.485713e-01	3.927485e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.464431e+00	3.480375e-01	6.465949e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.313140e+00	2.856033e-01	7.131978e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.728369e+00	2.849919e-01	6.923970e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.572091e+00	1.784547e-01	5.109417e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.328141e-01	4.635854e-02	3.275284e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.643662e-02	5.886348e-03	1.467154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.185269e-01	2.061069e-01	2.039824e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.557529e+00	8.098952e-01	4.299029e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.813006e+00	7.826840e-01	6.737009e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.111661e+00	1.801715e-02	2.665100e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.303547e+00	3.351325e-02	7.248487e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.353568e+00	3.418474e-02	6.481620e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.122697e-01	4.837693e-02	3.340784e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.905088e-01	5.402550e-02	1.157928e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.891111e-02	1.015305e-02	8.410701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.491910e+00	7.023786e-01	4.856656e-02
3.500000e-02	1.500000e-02	1.500000e-02	4.106201e+00	1.695813e+00	1.201145e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.950691e+00	1.128378e+00	6.050337e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.940655e+00	7.214024e-02	3.066998e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.479875e+00	1.140072e-02	5.728512e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.435320e+00	4.507937e-02	4.563713e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.497474e-01	4.256848e-02	2.736433e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.658747e-01	3.585928e-02	1.341037e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.412509e-02	9.191196e-03	1.150280e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.309609e+01	1.582267e+01	1.670843e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.748164e+01	6.272600e+00	3.307437e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.324064e+01	1.536164e+00	6.531274e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.119308e+00	2.163742e-02	6.867822e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.616966e+00	8.888753e-02	5.797169e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.506802e+00	1.034277e-01	5.167697e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.533068e-01	7.273001e-02	3.554899e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.315726e-02	7.895282e-03	1.732533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.101127e-01	2.291034e-01	3.322485e-02
7.500000e-02	1.500000e-02	1.500000e-02	8.502053e-01	4.472308e-01	3.503361e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.320472e+00	6.558964e-01	4.865194e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.792208e+00	7.490413e-01	4.094399e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.359129e+00	8.280041e-01	6.112965e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.771393e+00	5.658072e-01	1.910764e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.929894e+00	1.981581e-01	1.435376e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.865729e+00	0.000000e+00	2.535103e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.492590e+00	2.953959e-02	5.648306e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.929015e+00	4.424825e-02	6.316170e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.367215e+00	4.858949e-02	5.019191e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.140808e-01	2.509297e-02	3.420200e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.220452e-01	2.991304e-02	1.606058e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.380720e-02	8.498866e-03	1.064788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.214486e+00	8.561385e-01	1.241584e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.983984e+00	1.237595e+00	2.310381e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.893862e+00	1.533206e+00	2.496050e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.512243e+00	1.289786e+00	1.257516e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.705606e+00	1.130191e+00	3.826581e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.381797e+00	6.116862e-01	3.007459e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.768242e+00	1.286104e-01	1.935935e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.069521e+00	1.377846e-02	3.789316e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.364171e+00	7.810081e-02	4.500443e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.600864e+00	4.279362e-02	3.861146e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.546379e-01	4.477132e-02	2.701774e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.733060e-01	2.156598e-02	1.479151e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.232514e-02	6.081924e-03	1.203983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.870525e+01	1.580635e+01	2.242949e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.081366e+01	7.495103e+00	3.937536e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.326021e+01	4.515308e+00	3.976849e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.788391e+01	2.777953e+00	2.012989e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.216254e+01	1.255628e+00	8.044609e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.062707e+00	3.928789e-01	5.944094e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.242739e+00	0.000000e+00	6.196427e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.592607e+00	0.000000e+00	4.764921e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.673541e+00	6.332112e-02	5.156945e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.818524e+00	1.185223e-01	5.146950e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.028938e+00	5.867322e-02	3.711174e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.752761e-02	6.413402e-03	2.000153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.980352e-01	8.843268e-02	1.654206e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.887443e+00	7.723978e-01	7.512128e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.391320e+00	8.306070e-01	3.359295e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.496642e+00	3.158342e-01	1.870707e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.661048e+00	5.772017e-01	6.468896e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.537549e+00	4.105182e-01	6.548576e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.397043e-01	2.139067e-01	4.018467e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.479664e-02	2.114555e-02	3.740556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.203208e+00	3.103633e-01	9.399990e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.327575e+00	8.885138e-01	6.411685e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.989557e+00	6.999554e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.431109e+00	6.047196e-01	3.974236e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.268013e+00	3.475766e-01	3.885782e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.144999e-01	1.562739e-01	2.552127e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.380864e-01	6.268429e-02	1.277858e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.481235e-02	4.682620e-03	1.134883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.329911e+00	8.145807e-01	2.932375e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.332890e+00	1.207336e+00	6.467707e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.320907e+00	1.446226e+00	1.782348e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.451271e+00	8.832077e-01	6.301780e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.083202e-01	3.856552e-02	6.049779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.876650e-02	1.490954e-02	2.272631e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.864206e-01	1.295928e-01	1.687039e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.446836e-01	3.859280e-01	4.369075e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.377924e+00	6.684140e-01	6.491642e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.288766e+00	8.212686e-01	6.629061e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.951526e+00	6.867510e-01	5.181806e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.355920e+00	3.306997e-01	1.958948e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.297904e+00	1.988642e-01	1.891207e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.928560e+00	3.888188e-01	4.566040e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.369361e+00	4.641997e-01	5.750472e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.698857e+00	4.186696e-01	5.599995e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.090405e+00	3.161634e-01	4.242389e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.146916e-01	2.003227e-01	2.744798e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.232257e-02	2.116402e-02	2.458650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.609154e-02	4.525091e-02	1.259909e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.192183e-01	2.651526e-01	6.490162e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.303769e+00	5.887657e-01	1.169113e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.221424e+00	8.336914e-01	1.458780e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.139364e+00	9.195068e-01	1.396073e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.891650e+00	8.084665e-01	8.664084e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.169336e+00	5.404134e-01	2.134322e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.972270e+00	2.498949e-01	9.635507e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.458047e+00	4.933293e-01	1.658406e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.837862e+00	5.813956e-01	3.173010e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.081670e+00	5.048515e-01	4.033931e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.383211e+00	3.656601e-01	3.582189e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.377330e-01	2.384401e-01	2.683032e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.331581e-01	1.230983e-01	1.663287e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.568090e-02	1.189509e-02	1.623618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.265495e-01	2.440131e-01	7.888499e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.444644e+00	6.858891e-01	2.178570e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.015446e+00	1.195357e+00	3.484628e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.942959e+00	1.543522e+00	3.610328e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.461456e+00	1.500192e+00	2.708995e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.213488e+00	1.063076e+00	7.850928e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.758917e+00	5.158047e-01	1.280223e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.597925e+00	1.117931e+00	2.467534e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.135384e+00	1.211704e+00	5.037710e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.654589e+00	8.343621e-01	6.081775e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.595346e+00	5.798267e-01	5.314282e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.275841e-02	2.881135e-02	3.578972e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.684003e-01	3.217536e-01	8.271583e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.911778e+00	1.000792e+00	3.146068e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.635395e+00	5.625598e-01	2.993250e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.533827e+00	0.000000e+00	4.664624e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.226207e+00	2.271903e-01	5.519746e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.511287e+00	3.054406e-01	6.093753e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.063599e-01	1.805484e-01	4.203544e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.396919e-01	1.126982e-01	2.120565e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.071307e-02	8.180096e-03	1.561336e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.983467e+00	1.484354e+00	5.557471e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.313232e+00	2.067726e+00	7.949858e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.922377e+00	7.257259e-01	4.537077e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.663616e+00	0.000000e+00	4.093658e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.277426e+00	9.562442e-02	3.820313e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.712039e+00	2.813313e-01	4.033198e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.977343e-01	2.161932e-01	3.392818e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.271355e-01	1.197035e-01	2.267945e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.681386e-02	1.292290e-02	2.812385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.955360e+01	2.219516e+01	1.078372e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.271986e+01	4.624417e+00	3.396823e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.657624e+00	6.771331e-01	8.498341e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.745323e+00	1.151215e-01	3.337920e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.790820e+00	1.411034e-01	2.962716e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.132175e+00	3.864373e-01	4.891258e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.321627e+00	3.736488e-01	5.053886e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.589216e-02	2.218958e-02	4.277056e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.080629e-01	2.728719e-01	9.116692e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.017019e+00	6.048631e-01	1.847036e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.522923e+00	8.040544e-01	2.773026e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.987263e+00	8.533340e-01	3.198029e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.342234e+00	7.282684e-01	3.645042e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.531862e+00	4.376130e-01	3.197428e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.577662e+00	9.284440e-02	2.920191e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.467006e+00	0.000000e+00	4.146675e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.295067e+00	1.518190e-01	4.117756e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.998619e+00	2.126027e-01	5.216012e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.511868e+00	2.725183e-01	5.096039e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.851800e-01	2.474090e-01	3.913229e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.576424e-01	1.635611e-01	2.594617e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.078425e-02	2.047524e-02	2.422571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.025636e+00	1.380664e+00	6.381366e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.674606e+00	1.929370e+00	8.076495e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.139873e+00	1.863100e+00	6.987255e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.727659e+00	1.371828e+00	7.148181e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.046888e+00	8.287480e-01	5.749653e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.284501e+00	3.254731e-01	4.552542e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.710006e+00	0.000000e+00	4.260617e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.474599e+00	0.000000e+00	3.869956e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.261494e+00	1.569397e-01	2.706844e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.816287e+00	2.515783e-01	3.428688e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.208806e+00	2.627834e-01	3.251918e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.589321e-01	1.664706e-01	2.267224e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.317458e-02	1.832485e-02	2.708668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.730416e+01	1.926978e+01	1.101371e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.933425e+01	6.409517e+00	4.603725e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.913684e+01	3.328905e+00	3.297490e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.232255e+01	1.598413e+00	1.942131e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.757225e+00	7.101225e-01	1.109722e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.218136e+00	2.915448e-01	4.488169e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.727692e+00	1.107252e-01	3.472733e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.188351e+00	8.135955e-02	1.703998e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.900784e+00	1.972495e-01	2.776174e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.417025e+00	3.911955e-01	4.683620e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.651605e+00	4.369850e-01	5.049763e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.177616e-02	3.227491e-02	4.294460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.684107e-01	1.177657e-01	4.078205e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.082799e+00	8.129246e-01	1.486163e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.461081e+00	7.850549e-01	6.835579e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.577708e+00	1.132759e-01	2.469919e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.502013e+00	1.052192e-01	8.667889e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.365447e+00	9.703417e-02	6.206829e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.946241e-01	1.968913e-02	2.707298e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.502987e-02	1.728600e-02	1.652933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.774202e+00	4.155402e-01	2.528620e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.995079e+00	8.423192e-01	7.529936e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.839015e+00	2.353525e-01	2.442507e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.899345e+00	1.232576e-01	5.121192e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.911436e-01	5.918412e-02	3.179715e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.363339e-01	1.799150e-02	1.511338e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.693328e-01	2.720689e-02	5.133483e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.118848e-02	6.390762e-03	3.296517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.801782e+00	1.391277e+00	1.022259e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.485024e+00	8.904409e-01	9.018320e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.555776e+00	3.839027e-01	7.123795e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.190124e+00	8.783875e-02	5.453063e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.246107e-02	9.349712e-03	2.675244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.673879e-02	4.890939e-02	2.592173e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.429031e-01	2.061088e-01	6.108288e-02
1.300000e-01	2.000000e-02	2.000000e-02	9.227401e-01	4.970211e-01	7.595696e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.690266e+00	7.089327e-01	1.358206e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.511487e+00	8.261755e-01	1.323386e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.093724e+00	5.846121e-01	1.466000e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.437853e+00	2.401140e-01	1.086390e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.345366e+00	9.312629e-02	2.699901e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.830649e+00	9.593036e-02	5.994705e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.197644e+00	1.229820e-01	6.780150e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.445576e+00	1.093847e-01	5.682930e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.772710e-01	6.162400e-02	3.318919e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.353218e-01	2.300183e-02	1.538974e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.205808e-02	7.937788e-03	1.160950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.649419e-01	1.260911e-01	1.023489e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.214018e-01	4.147333e-01	2.926614e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.043997e+00	7.962783e-01	2.470526e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.163136e+00	1.060851e+00	3.730102e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.132889e+00	1.094965e+00	2.983284e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.602557e+00	7.075935e-01	1.539191e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.613884e+00	3.452330e-01	6.471122e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.098253e+00	9.322357e-02	3.295642e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.264534e+00	1.656797e-01	4.267549e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.408849e+00	1.876718e-01	4.807215e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.614177e+00	9.453072e-02	4.684926e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.014955e+00	8.821691e-02	2.951966e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.842311e-01	3.696674e-02	1.736800e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.841339e-01	2.025564e-02	8.058741e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.275308e-02	4.964880e-03	5.836979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.684197e+00	7.949499e-01	9.789785e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.077707e+00	1.601583e+00	1.338247e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.955156e+00	2.210524e+00	1.448903e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.112402e+00	2.101284e+00	9.963260e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.812656e+00	1.378033e+00	2.441148e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.684393e+00	5.793608e-01	3.172017e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.426360e+00	3.711070e-01	5.312410e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.243558e+00	3.389724e-01	7.226617e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.614172e+00	2.999270e-01	6.864252e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.494513e+00	1.481580e-01	5.122288e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.104291e-01	9.259731e-02	3.338217e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.302829e-02	5.150680e-03	1.412224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.493954e-01	2.301608e-01	1.284560e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.662128e+00	8.636384e-01	5.279744e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.869140e+00	7.735020e-01	7.710087e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.077912e+00	2.728837e-02	3.071888e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.225353e+00	2.373075e-02	7.846993e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.324436e+00	6.380823e-02	6.393319e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.637183e-01	9.050265e-03	3.208397e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.796427e-01	4.709694e-02	1.099014e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.752118e-02	9.674929e-03	8.459721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.664211e+00	8.222220e-01	2.008818e-02
3.500000e-02	1.500000e-02	1.500000e-02	4.420990e+00	1.800213e+00	1.083999e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.098349e+00	1.157381e+00	1.260413e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.887381e+00	1.786958e-02	3.769283e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.372736e+00	1.516969e-02	5.718425e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.360007e+00	6.445454e-02	4.720690e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.265468e-01	2.660683e-02	2.701146e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.836733e-01	1.761088e-02	1.264771e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.078664e-02	1.062693e-02	1.083276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.709154e+01	1.760080e+01	9.914739e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.858459e+01	6.488908e+00	6.920893e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.311454e+01	1.366983e+00	8.738928e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.162248e+00	0.000000e+00	6.628485e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.482217e+00	1.396560e-01	6.080334e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.367463e+00	8.091968e-02	5.521324e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.964272e-01	3.115607e-02	3.437336e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.467643e-02	6.393960e-03	1.626013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.517647e-01	2.647259e-01	1.847908e-02
7.500000e-02	1.500000e-02	1.500000e-02	9.165066e-01	5.146683e-01	4.309969e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.426255e+00	7.211536e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.854234e+00	7.603326e-01	9.492121e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.408852e+00	7.763641e-01	5.222137e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.736819e+00	5.178415e-01	1.058722e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.942256e+00	2.127544e-01	1.528713e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.799853e+00	0.000000e+00	3.209397e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.436206e+00	5.097804e-02	5.327035e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.918995e+00	4.952822e-02	6.423735e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.353697e+00	7.961112e-02	5.054395e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.927837e-01	3.974188e-02	3.164038e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.050261e-01	1.085232e-02	1.486238e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.155993e-02	7.438065e-03	1.206439e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.445238e+00	1.028578e+00	1.296793e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.335252e+00	1.459683e+00	7.749645e-02
2.875000e-02	6.250000e-03	6.250000e-03	4.250329e+00	1.594259e+00	1.701147e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.730159e+00	1.375881e+00	1.590343e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.776892e+00	1.046569e+00	2.072522e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.348875e+00	5.664158e-01	1.651692e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.785099e+00	1.039554e-01	2.540479e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.017437e+00	1.524113e-02	3.562087e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.277992e+00	6.533404e-02	4.775618e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.562389e+00	6.843210e-02	4.048229e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.062685e-01	5.016827e-02	2.803977e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.666242e-01	2.185293e-02	1.424278e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.931291e-02	5.236526e-03	1.218331e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.248454e+01	1.756832e+01	1.087987e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.262929e+01	8.125368e+00	5.190101e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.407132e+01	4.545272e+00	7.486659e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.777963e+01	2.611186e+00	8.090818e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.230648e+01	1.201900e+00	7.113783e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.074463e+00	3.445188e-01	7.976007e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.198003e+00	0.000000e+00	6.702625e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.623775e+00	5.431330e-02	4.611185e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.556749e+00	7.983920e-02	5.516877e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.685920e+00	1.005504e-01	5.334307e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.557112e-01	5.281988e-02	3.853834e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.400072e-02	7.511640e-03	1.929311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.537740e-01	1.478049e-01	2.157941e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.805764e+00	1.056734e+00	5.838433e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.870256e+00	5.929817e-01	3.999104e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.112936e+00	4.673251e-01	4.877423e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.962483e+00	3.920146e-01	7.604442e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.051452e+00	1.933586e-01	5.442885e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.850264e-01	1.079561e-01	2.915891e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.116085e-02	8.176676e-03	2.479814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.926458e+00	4.553679e-01	9.971200e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.156059e+00	8.777068e-01	1.395200e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.521450e+00	7.683514e-01	1.688785e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.806562e+00	3.863773e-01	4.648958e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.015155e-01	1.656780e-01	3.390173e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.570707e-01	7.895321e-02	2.015649e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.748253e-01	3.344077e-02	1.022638e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.018627e-03	1.516711e-03	8.614503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.931124e+00	1.094580e+00	3.022092e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.373831e+00	1.330530e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.454699e+00	1.276520e+00	4.435719e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.699183e+00	4.861500e-01	6.175022e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.264597e-02	1.703393e-02	4.781656e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.961596e-02	2.378292e-02	2.941121e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.141628e-01	2.166955e-01	2.226248e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.067669e+00	6.201098e-01	5.144875e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.106719e+00	9.612298e-01	5.790355e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.034531e+00	9.196866e-01	5.144523e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.550021e+00	5.367316e-01	1.791961e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.512360e+00	1.850307e-01	2.192652e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.027392e+00	2.793114e-01	5.108808e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.480083e+00	4.149271e-01	5.914219e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.877140e+00	3.597396e-01	6.324779e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.262748e+00	2.606021e-01	5.090892e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.588837e-01	1.500404e-01	3.503017e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.055137e-01	1.014993e-01	2.090717e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.023631e-02	1.040906e-02	1.712296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.503239e-01	8.606540e-02	1.951138e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.349466e-01	4.690963e-01	1.003664e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.189951e+00	9.329113e-01	1.511797e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.464313e+00	1.184808e+00	1.351655e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.425102e+00	1.097765e+00	9.652936e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.754365e+00	7.325852e-01	3.106405e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.515470e+00	2.593372e-01	3.401753e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.898362e+00	5.601808e-01	1.643363e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.054497e+00	5.450544e-01	3.311515e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.286431e+00	4.594336e-01	4.282547e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.628318e+00	3.626647e-01	4.078389e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.034049e+00	2.146310e-01	3.213309e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.087151e-01	1.194794e-01	2.314614e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.040177e-01	6.187098e-02	1.347265e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.316425e-02	5.572007e-03	1.344232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.702446e-01	3.873127e-01	1.054032e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.324682e+00	1.088047e+00	3.052099e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.729036e+00	1.773215e+00	4.115150e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.212056e+00	2.069583e+00	3.469913e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.459605e+00	1.633613e+00	1.699860e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.272503e+00	8.570534e-01	2.131577e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.858779e+00	1.245045e+00	1.723090e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.000528e+00	1.196551e+00	4.439714e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.277589e+00	8.268813e-01	6.404323e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.024088e+00	6.124312e-01	6.223566e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.096356e+00	3.033645e-01	4.806078e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.661546e-02	1.473683e-02	2.884847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.016309e-01	4.645551e-01	6.104592e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.556057e+00	1.210056e+00	2.140388e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.904056e+00	3.489844e-01	2.247487e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.465474e+00	4.746615e-02	5.494818e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.840426e+00	1.698085e-01	6.819604e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.116258e+00	1.416347e-01	5.512390e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.720862e-01	9.439125e-02	3.242977e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.119563e-01	4.939472e-02	1.545665e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.214505e-02	3.708993e-03	9.712048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.767984e+00	2.267174e+00	4.741191e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.806843e+00	2.347494e+00	4.790832e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.946352e+00	4.544651e-01	2.776641e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.620334e+00	4.464389e-02	4.283733e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.095898e+00	1.038600e-01	4.733171e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.372255e+00	1.499610e-01	4.191985e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.533787e-01	9.706853e-02	2.973567e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.977714e-01	6.211379e-02	1.862208e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.334871e-02	5.763854e-03	2.225337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.761846e+01	2.836515e+01	7.417234e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.294861e+01	3.605410e+00	2.563891e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.478311e+00	4.006695e-01	4.182654e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.762368e+00	6.852223e-02	2.036034e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.572572e+00	1.366631e-01	3.967630e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.743059e+00	2.206276e-01	5.376470e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.719330e-01	1.906377e-01	4.715572e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.514359e-02	1.029155e-02	3.356135e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.611667e-01	3.739390e-01	6.911096e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.456515e+00	8.735429e-01	1.385509e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.055285e+00	1.053482e+00	2.388817e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.627196e+00	1.036110e+00	1.932090e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.837189e+00	7.167113e-01	2.723633e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.821191e+00	2.564947e-01	2.309741e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.622123e+00	1.055018e-02	3.713210e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.373757e+00	3.457100e-02	5.383711e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.046794e+00	1.309858e-01	5.552086e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.646750e+00	1.900402e-01	5.738973e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.177771e+00	1.730376e-01	4.838573e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.090567e-01	1.165103e-01	3.395881e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.741902e-01	7.912081e-02	1.976456e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.978454e-02	9.617327e-03	1.741359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.572438e+00	2.043264e+00	5.581376e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.690081e+00	2.649645e+00	5.415739e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.606262e+00	2.124716e+00	5.045253e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.602026e+00	1.374153e+00	6.308440e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.396429e+00	6.527130e-01	3.150763e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.321226e+00	1.389381e-01	3.076154e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.707172e+00	0.000000e+00	4.158032e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.427711e+00	7.784316e-02	3.798899e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.032564e+00	1.230989e-01	4.012963e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.513536e+00	1.683161e-01	3.701901e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.547441e-01	1.546027e-01	2.983572e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.909363e-01	7.794667e-02	1.965391e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.285281e-02	9.492949e-03	2.202067e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.208106e+01	2.404415e+01	8.267533e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.258722e+01	5.898957e+00	3.395054e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.918080e+01	2.408466e+00	2.291949e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.211904e+01	1.070696e+00	1.035067e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.919724e+00	5.214650e-01	6.665967e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.249933e+00	2.009649e-01	4.733159e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.796780e+00	7.143521e-02	1.936158e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.049024e+00	6.746206e-02	1.804195e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.614689e+00	1.819250e-01	3.934029e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.030766e+00	2.502252e-01	5.319973e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.302406e+00	2.995792e-01	4.930320e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.318051e-02	1.648433e-02	3.585787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.941325e-01	1.627218e-01	4.521774e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.759181e+00	1.014511e+00	1.042941e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.886527e+00	6.425055e-01	1.175070e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.240877e+00	9.248437e-02	6.020851e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.917259e+00	8.999697e-02	8.932692e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.765960e-01	3.021434e-02	5.028050e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.390367e-01	7.538031e-03	2.076886e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.036829e-02	1.513833e-02	1.251256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.495631e+00	5.420854e-01	2.395165e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.440822e+00	7.435229e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.173372e+00	1.742743e-01	4.617619e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.458505e+00	7.766820e-02	4.774831e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.096442e-01	2.849844e-02	2.681972e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.398339e-01	9.434747e-03	1.283245e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.315521e-01	3.783223e-02	4.397888e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.006016e-03	4.237576e-03	2.673560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.497974e+00	1.565944e+00	7.716348e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.883432e+00	6.120027e-01	2.049642e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.851336e+00	2.267197e-01	7.565509e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.817621e-01	6.026545e-02	4.694247e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.363138e-02	5.263670e-03	2.305559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.276659e-02	5.992268e-02	2.462894e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.598500e-01	2.804544e-01	5.049422e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.213929e+00	6.364456e-01	1.682973e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.172710e+00	8.981109e-01	1.103580e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.077501e+00	9.352348e-01	5.452927e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.594586e+00	5.610765e-01	5.239742e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.578237e+00	4.709948e-02	2.662433e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.144762e+00	1.183947e-01	5.100617e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.440634e+00	6.967327e-02	7.943711e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.731289e+00	6.453347e-02	6.777235e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.111260e+00	4.770840e-02	4.911854e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.498239e-01	5.097314e-02	2.757148e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.198333e-01	2.210510e-02	1.303061e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.334637e-02	5.781974e-03	7.337573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.427179e-01	1.748644e-01	1.241117e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.478236e+00	6.983935e-01	3.329165e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.964251e+00	1.173405e+00	3.277019e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.366622e+00	1.377103e+00	2.605944e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.102687e+00	1.088656e+00	1.698399e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.265255e+00	6.251978e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.657772e+00	1.162595e-01	3.801093e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.730593e+00	1.143835e-01	4.381155e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.770196e+00	1.689735e-01	5.751731e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.907087e+00	8.620024e-02	5.217245e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.305547e+00	7.557138e-02	3.858864e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.951980e-01	2.237966e-02	2.656211e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.547660e-01	2.121949e-02	1.522341e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.225269e-01	3.301565e-02	7.630522e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.767881e-02	3.505515e-03	4.787514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.123841e+00	1.036665e+00	1.255480e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.761067e+00	2.341076e+00	1.600753e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.420413e+00	2.936973e+00	1.322255e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.146112e+01	2.394684e+00	4.248817e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.066392e+01	1.124301e+00	3.556366e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.372227e+00	3.735010e-01	6.299500e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.761423e+00	4.953260e-01	6.636507e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.535243e+00	2.083706e-01	8.252949e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.096394e+00	1.782183e-01	6.725676e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.192928e+00	9.766982e-02	4.847128e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.275133e-01	6.394465e-02	2.965968e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.502549e-02	4.375916e-03	1.282639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.782412e-01	3.043342e-01	1.593430e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.147462e+00	1.060409e+00	4.310605e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.307875e+00	6.994778e-01	1.028998e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.891814e+00	0.000000e+00	4.816739e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.854751e+00	2.124583e-02	8.025364e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.023850e+00	2.819547e-02	5.632791e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.066159e-01	5.217505e-03	2.627140e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.058123e-01	6.055910e-02	8.092295e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.179379e-02	6.450355e-03	5.639055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.597989e+00	1.224180e+00	7.215640e-02
3.500000e-02	1.500000e-02	1.500000e-02	5.982843e+00	2.132219e+00	1.225217e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.541524e+00	1.001804e+00	6.303563e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.419549e+00	0.000000e+00	5.074965e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.061578e+00	5.487292e-02	6.212482e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.159885e+00	5.038984e-02	4.342671e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.955719e-01	2.077975e-02	2.323890e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.984967e-01	1.588103e-02	1.154073e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.506581e-02	9.969547e-03	9.240543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.989172e+01	2.249857e+01	1.861060e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.245555e+01	6.669430e+00	8.242808e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.135966e+01	5.284148e-01	1.202914e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.312205e+00	5.606368e-02	4.546081e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.289237e+00	1.216987e-01	6.355439e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.225647e+00	5.745758e-02	5.216507e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.161695e-01	5.048768e-02	3.157786e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.682972e-02	5.406211e-03	1.490402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.269295e-01	3.156726e-01	3.271089e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.151051e+00	6.400552e-01	5.583276e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.751516e+00	8.826259e-01	4.131453e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.342936e+00	9.346126e-01	5.728775e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.850066e+00	8.472685e-01	2.516395e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.104022e+00	4.542279e-01	8.937156e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.062190e+00	2.279093e-02	2.407626e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.703377e+00	3.820898e-02	4.138434e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.131256e+00	3.713499e-02	7.429476e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.580304e+00	8.625157e-03	6.233593e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.071287e+00	9.824709e-03	4.777276e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.279184e-01	4.602833e-02	2.785904e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.041355e-01	6.207757e-03	1.305273e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.355178e-02	5.151426e-03	7.647330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.177590e+00	1.334304e+00	1.206167e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.561875e+00	1.924985e+00	1.790813e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.695411e+00	2.000798e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.810293e+00	1.579494e+00	1.083101e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.291412e+00	9.683314e-01	1.904018e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.634362e+00	5.291276e-01	1.633098e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.611950e+00	2.219481e-02	3.167532e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.736265e+00	1.226437e-02	4.627484e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.966779e+00	1.562457e-02	5.151489e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.300361e+00	2.533477e-02	3.882048e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.636704e-01	3.218931e-02	2.544596e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.772730e-01	1.828608e-02	1.249744e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.358149e-02	4.719879e-03	9.735067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.101697e+01	2.209413e+01	1.272560e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.781615e+01	7.850180e+00	5.142089e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.686176e+01	4.521129e+00	7.924377e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.830704e+01	2.135628e+00	1.094596e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.150519e+01	7.162907e-01	7.526463e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.075437e+00	9.573679e-02	7.457761e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.562480e+00	6.573275e-03	4.262400e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.262447e+00	4.809253e-02	4.338246e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.326750e+00	2.357860e-02	6.250287e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.513656e+00	7.717165e-02	5.179314e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.244537e-01	6.000032e-02	3.543538e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.587931e-02	5.405273e-03	1.770350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.060459e-01	1.668764e-01	2.232064e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.897606e+00	1.059511e+00	5.933632e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.834381e+00	5.378521e-01	5.560237e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.044562e+00	4.511231e-01	5.288683e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.892538e+00	3.266715e-01	7.522700e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.021744e+00	2.115874e-01	5.317738e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.580523e-01	9.122538e-02	2.797999e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.931687e-02	8.883741e-03	2.336195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.088562e+00	4.881292e-01	9.906944e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.177187e+00	8.464699e-01	5.777323e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.418845e+00	7.462003e-01	2.116681e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.702801e+00	3.237912e-01	4.681347e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.848238e-01	1.554734e-01	3.292655e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.354255e-01	7.916061e-02	1.966881e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.665865e-01	3.450546e-02	1.017824e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.769293e-03	2.191322e-03	8.188975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.279054e+00	1.160919e+00	3.019892e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.413896e+00	1.434146e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.232224e+00	1.226717e+00	4.898477e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.627135e+00	3.803557e-01	6.094983e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.052274e-02	1.922754e-02	4.661088e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.124760e-02	2.477370e-02	3.224692e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.495883e-01	2.409161e-01	2.553105e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.205402e+00	6.906421e-01	4.799652e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.225900e+00	9.720295e-01	5.592984e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.133727e+00	9.143624e-01	4.056432e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.562382e+00	4.755848e-01	1.709743e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.444331e+00	1.657218e-01	2.644449e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.001848e+00	3.228126e-01	4.294366e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.426085e+00	3.794810e-01	6.106820e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.780214e+00	3.168033e-01	6.242166e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.185161e+00	2.049137e-01	4.998775e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.627318e-01	1.606212e-01	3.557332e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.747927e-01	9.040936e-02	1.961664e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.941452e-02	1.012727e-02	1.634250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.578797e-01	8.996769e-02	2.184196e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.075577e+00	5.455058e-01	1.069377e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.408379e+00	1.017234e+00	1.512199e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.671097e+00	1.238799e+00	1.341976e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.575566e+00	1.093344e+00	7.679099e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.797375e+00	6.956599e-01	2.353473e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.550703e+00	2.730537e-01	3.629007e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.797868e+00	4.865155e-01	1.991581e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.010791e+00	5.566110e-01	3.711041e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.197432e+00	4.156389e-01	4.351430e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.533923e+00	3.303609e-01	4.022821e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.003305e+00	1.683610e-01	3.201925e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.923381e-01	1.038500e-01	2.221707e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.991222e-01	6.291799e-02	1.360029e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.299805e-02	6.713936e-03	1.293167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.856504e-01	3.791117e-01	1.233861e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.597528e+00	1.200566e+00	3.134371e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.080233e+00	1.874693e+00	4.170787e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.610767e+00	2.124990e+00	3.446752e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.700822e+00	1.657387e+00	1.406082e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.438484e+00	8.108506e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.777605e+00	1.159129e+00	2.217870e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.832111e+00	1.123294e+00	5.145638e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.117407e+00	8.616442e-01	6.570312e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.906491e+00	4.636783e-01	5.935192e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.084503e+00	3.007355e-01	4.709296e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.497586e-02	1.405189e-02	2.823446e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.637997e-01	4.974709e-01	7.865562e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.651633e+00	1.232736e+00	1.620512e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.921097e+00	3.048210e-01	2.338472e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.434597e+00	4.953100e-02	5.433027e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.778697e+00	1.286980e-01	7.001334e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.063332e+00	1.428190e-01	5.467661e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.368060e-01	7.750142e-02	3.123960e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.041857e-01	5.061883e-02	1.467405e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.056150e-02	3.290064e-03	8.710123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.146236e+00	2.408321e+00	5.099030e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.927415e+00	2.335804e+00	4.010736e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.927866e+00	4.052896e-01	2.931503e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.629080e+00	5.195907e-02	4.872325e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.059800e+00	1.190271e-01	4.677580e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.314188e+00	1.078548e-01	4.179731e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.426207e-01	9.631501e-02	2.926607e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.806047e-01	5.916277e-02	1.800913e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.150044e-02	6.695899e-03	2.165964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.022156e+02	2.936271e+01	7.546275e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.267817e+01	3.322092e+00	2.178515e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.682394e+00	4.496743e-01	4.417929e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.738438e+00	6.220089e-02	2.045330e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.464127e+00	1.120153e-01	4.190540e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.663856e+00	1.640086e-01	5.400785e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.748505e-01	1.755686e-01	4.637169e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.407643e-02	1.271417e-02	3.322234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.079609e-01	4.010044e-01	7.011002e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.567728e+00	9.240874e-01	1.127862e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.183125e+00	1.099334e+00	1.736860e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.675614e+00	1.017302e+00	1.913684e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.875352e+00	6.663150e-01	2.559503e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.816188e+00	2.238520e-01	2.419851e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.620259e+00	0.000000e+00	3.702467e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.335567e+00	4.843465e-02	5.149113e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.015053e+00	1.121373e-01	5.557267e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.583952e+00	1.536883e-01	5.736236e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.117002e+00	1.432305e-01	4.748282e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.980590e-01	1.162613e-01	3.342003e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.522290e-01	7.581631e-02	1.932105e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.872589e-02	9.115251e-03	1.635362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.940236e+00	2.184471e+00	4.247386e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.109559e+00	2.784260e+00	4.845189e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.733081e+00	2.110766e+00	4.690190e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.607602e+00	1.296326e+00	4.351964e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.401568e+00	6.163836e-01	3.938995e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.352440e+00	1.058561e-01	3.064413e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.724600e+00	0.000000e+00	3.426497e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.399744e+00	4.834503e-02	4.094342e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.994465e+00	1.081646e-01	3.876113e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.447112e+00	1.758865e-01	3.730336e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.068930e-01	1.043236e-01	2.936711e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.870070e-01	7.409757e-02	1.939110e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.210920e-02	9.750263e-03	2.143445e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.613425e+01	2.480030e+01	7.606100e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.259517e+01	5.781481e+00	3.836520e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.950433e+01	2.357709e+00	1.644399e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.252009e+01	1.028224e+00	8.426120e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.898465e+00	4.817311e-01	5.773536e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.261993e+00	1.676717e-01	4.035290e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.710048e+00	4.497850e-02	1.958981e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.018987e+00	6.566698e-02	1.591555e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.539788e+00	1.464304e-01	4.370226e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.965950e+00	2.580387e-01	5.391250e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.228078e+00	2.040757e-01	4.733128e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.169633e-02	1.653580e-02	3.549920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.241053e-01	1.727878e-01	6.243084e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.916360e+00	1.082974e+00	6.222070e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.795477e+00	5.663213e-01	1.052888e-03
3.500000e-01	3.000000e-02	3.000000e-02	3.078253e+00	8.275916e-02	7.237094e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.882775e+00	8.093771e-02	8.308232e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.007992e+00	4.970240e-02	4.890458e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.270192e-01	1.236954e-02	1.961329e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.919438e-02	1.185348e-02	1.215057e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.647843e+00	5.727803e-01	2.253205e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.373726e+00	6.801319e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.072411e+00	1.550958e-01	4.989563e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.411671e+00	6.751670e-02	4.818224e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.923774e-01	4.453600e-02	2.671914e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.347424e-01	1.515322e-02	1.268684e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.301450e-01	2.316728e-02	4.362202e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.889074e-03	4.100636e-03	3.250848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.858993e+00	1.644871e+00	7.607349e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.721210e+00	5.399705e-01	1.695089e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.735823e+00	2.317873e-01	7.667166e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.557945e-01	8.044908e-02	4.767508e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.960233e-02	4.388706e-03	2.295544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.148529e-02	6.220339e-02	3.107400e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.783893e-01	2.941015e-01	7.324504e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.330059e+00	6.827929e-01	9.269467e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.287630e+00	9.195365e-01	1.044067e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.180886e+00	1.002203e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.611897e+00	4.956763e-01	6.347889e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.506138e+00	2.901781e-02	2.585913e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.053563e+00	1.030985e-01	6.240647e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.346324e+00	1.408307e-02	8.095112e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.684822e+00	8.550645e-02	6.343281e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.073710e+00	4.391190e-02	4.575334e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.363609e-01	2.840598e-02	2.754048e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.209187e-01	2.838098e-02	1.264541e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.232942e-02	6.402144e-03	7.521082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.659154e-01	1.821606e-01	1.604903e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.508258e+00	6.909111e-01	4.369699e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.126241e+00	1.184945e+00	3.709807e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.553573e+00	1.395748e+00	1.438688e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.261197e+00	1.230995e+00	1.190549e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.243915e+00	6.094058e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.595045e+00	7.144622e-03	4.016898e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.673699e+00	1.601738e-01	5.007066e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.722098e+00	1.197190e-01	5.793739e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.849152e+00	7.883182e-02	5.144279e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.279638e+00	7.013118e-02	3.851596e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.892347e-01	3.713167e-02	2.594572e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.404696e-01	2.552061e-02	1.498848e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.203037e-01	1.976444e-02	7.300332e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.673302e-02	4.417502e-03	5.415003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.296880e+00	1.086340e+00	1.348961e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.982936e+00	2.346143e+00	1.981330e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.886339e+00	3.010794e+00	1.100483e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.169939e+01	2.407732e+00	3.613226e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.068111e+01	1.053628e+00	1.528311e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.239706e+00	3.010012e-01	8.806268e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.598256e+00	3.512339e-01	6.675899e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.534170e+00	2.724162e-01	7.918981e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.080226e+00	1.824659e-01	6.666265e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.133450e+00	7.417393e-02	4.688767e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.188044e-01	6.538093e-02	3.102668e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.364378e-02	3.105180e-03	1.236724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.146383e-01	3.266989e-01	2.993184e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.271188e+00	1.125029e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.266067e+00	6.076453e-01	6.453190e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.827554e+00	2.465093e-03	4.817738e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.823149e+00	1.710395e-02	7.910962e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.023006e+00	3.194111e-02	5.545650e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.948599e-01	1.285027e-02	2.544845e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.853624e-01	3.491180e-02	8.053729e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.123177e-02	6.882019e-03	5.800822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.769411e+00	1.262990e+00	1.045684e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.088391e+00	2.139971e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.440066e+00	8.856744e-01	1.050317e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.469484e+00	0.000000e+00	4.958768e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.028550e+00	6.395326e-02	5.969690e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.132401e+00	2.229737e-02	4.325374e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.933552e-01	4.218539e-02	2.343728e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.913985e-01	2.834790e-03	1.117784e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.685427e-02	7.095807e-03	8.474394e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.414316e+01	2.395805e+01	7.493527e-01
6.250000e-03	3.750000e-03	3.750000e-03	3.247692e+01	6.610062e+00	9.973667e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.121379e+01	4.663195e-01	1.189043e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.306975e+00	1.298310e-01	4.948013e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.217669e+00	8.328205e-02	6.744433e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.199542e+00	9.267538e-02	5.305692e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.845971e-01	4.075171e-02	3.168630e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.557996e-02	4.603837e-03	1.474544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.606110e-01	3.337584e-01	6.816689e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.259725e+00	7.076192e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.842558e+00	8.747598e-01	4.439364e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.436725e+00	1.034708e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.928852e+00	8.787784e-01	3.006959e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.072239e+00	3.863874e-01	9.681234e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.978427e+00	0.000000e+00	3.408206e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.619984e+00	2.176762e-02	5.203176e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.078968e+00	2.604757e-04	6.548165e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.565304e+00	2.038824e-02	6.058068e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.056379e+00	3.256594e-02	4.569834e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.149677e-01	2.058660e-02	2.747536e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.118974e-01	2.637605e-02	1.266111e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.201234e-02	5.799608e-03	8.429574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.270651e+00	1.326884e+00	1.653536e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.771947e+00	1.969477e+00	1.247238e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.865262e+00	2.060378e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.991587e+00	1.619184e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.364023e+00	9.700794e-01	1.321422e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.471514e+00	3.702416e-01	2.450494e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.646049e+00	2.663952e-02	3.772102e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.702264e+00	0.000000e+00	5.241114e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.958091e+00	1.333648e-02	4.754615e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.286928e+00	6.245494e-02	3.893861e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.341183e-01	1.276514e-02	2.493045e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.749338e-01	2.599448e-02	1.310833e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.100227e-02	3.602973e-03	9.701642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.448848e+01	2.240031e+01	6.583929e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.863732e+01	7.883828e+00	6.129927e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.637478e+01	4.151883e+00	5.132307e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.827771e+01	2.265886e+00	3.727170e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.123656e+01	5.846314e-01	1.412965e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.981427e+00	4.368711e-02	6.857286e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.542498e+00	4.011899e-02	5.319047e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.218464e+00	1.412612e-02	4.759086e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.339564e+00	9.477562e-02	5.684711e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.487904e+00	1.232562e-01	5.283066e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.844580e-01	4.467526e-02	3.633350e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.342309e-02	4.017326e-03	1.741399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.549599e-01	1.976017e-01	2.605919e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.465303e+00	1.092047e+00	3.647868e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.835385e+00	3.090486e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.609085e+00	3.323638e-01	6.328978e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.561115e+00	2.164847e-01	6.717458e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.560410e-01	1.557925e-01	4.366445e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.671526e-01	5.568448e-02	2.214605e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.075328e-02	4.758598e-03	1.792740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.636452e+00	5.381948e-01	9.430343e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.281530e+00	9.003511e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.924349e+00	5.380110e-01	3.224119e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.486974e+00	2.227980e-01	4.210547e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.678284e-01	1.265834e-01	2.844763e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.877041e-01	3.719637e-02	1.654107e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.441220e-01	3.058234e-02	8.556851e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.890112e-03	1.621687e-03	6.895797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.475594e+00	1.274138e+00	2.787330e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.388249e+00	1.622628e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.588657e+00	9.520774e-01	5.934579e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.403388e+00	2.555729e-01	5.386966e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.060950e-02	1.182217e-02	4.049044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.192642e-02	3.216180e-02	4.323012e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.082967e-01	3.367450e-01	3.133819e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.607031e+00	8.521068e-01	5.116996e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.692375e+00	1.019162e+00	5.044146e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.559806e+00	7.930139e-01	2.202032e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.689572e+00	2.199533e-01	8.824468e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.316402e+00	2.244970e-01	2.559215e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.748063e+00	3.210585e-01	5.318931e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.077472e+00	2.549055e-01	5.885645e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.538684e+00	2.106239e-01	5.576227e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.023745e+00	2.058861e-01	4.327444e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.006296e-01	9.312251e-02	2.962857e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.062001e-01	6.000904e-02	1.619304e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.978952e-02	3.657656e-03	1.258192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.292431e-01	1.174001e-01	3.427228e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.612403e+00	7.313574e-01	1.320821e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.287187e+00	1.238067e+00	1.542735e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.502691e+00	1.274559e+00	1.069783e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.134369e+00	9.853263e-01	4.913343e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.081633e+00	4.816300e-01	1.592604e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.367502e+00	4.610058e-01	8.700405e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.564559e+00	4.655090e-01	2.688262e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.670099e+00	4.238972e-01	3.919337e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.917835e+00	2.904676e-01	4.081447e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.348762e+00	2.132016e-01	3.644472e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.721243e-01	1.857913e-01	2.869195e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.949670e-01	4.336914e-02	1.848383e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.651434e-01	4.391735e-02	1.162711e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.815014e-02	2.959121e-03	1.121776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.640157e-01	5.319540e-01	1.552234e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.355596e+00	1.487375e+00	3.931235e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.639632e+00	2.243774e+00	4.439513e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.084533e+00	2.245130e+00	2.763281e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.865937e+00	1.529594e+00	6.628519e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.474142e+00	9.953727e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.358378e+00	1.232311e+00	3.515120e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.305660e+00	9.642525e-01	5.916437e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.723252e+00	6.977532e-01	6.506162e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.642711e+00	3.341654e-01	5.398869e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.224200e-01	1.819370e-01	4.196187e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.619231e-02	8.518784e-03	2.506916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.815389e-01	5.920684e-01	7.793933e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.986376e+00	1.213261e+00	1.023048e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.848274e+00	6.284924e-02	2.387695e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.323635e+00	5.847403e-02	6.167398e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.611707e+00	6.408230e-02	6.375659e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.403848e-01	1.408512e-01	4.638379e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.533054e-01	4.466562e-02	2.559000e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.521446e-01	3.524892e-02	1.139399e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.317876e-03	2.373888e-03	6.838734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.634416e+00	2.788906e+00	4.792174e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.314625e+00	2.075024e+00	2.993197e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.699205e+00	2.238313e-01	1.176010e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.566838e+00	3.420016e-02	4.703708e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.967779e+00	7.344121e-02	4.830203e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.200708e+00	1.138406e-01	3.751538e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.764861e-01	4.568935e-02	2.540148e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.397735e-01	3.341468e-02	1.529946e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.633663e-02	5.331829e-03	1.853883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.169959e+02	2.963442e+01	5.556580e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.112573e+01	2.452265e+00	8.553124e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.396329e+00	3.040223e-01	3.241508e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.678086e+00	2.644882e-02	3.259383e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.412929e+00	1.318818e-01	4.055604e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.577644e+00	1.170326e-01	5.112406e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.694098e-01	1.205159e-01	4.149583e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.715488e-02	8.101054e-03	2.921681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.420283e-01	4.824278e-01	7.320891e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.910729e+00	1.088379e+00	1.292297e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.605163e+00	1.179103e+00	1.690529e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.951151e+00	9.817653e-01	1.638284e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.044406e+00	5.237714e-01	1.376113e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.833736e+00	1.603283e-02	2.250479e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.549272e+00	3.429665e-03	4.096057e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.232476e+00	2.706068e-02	5.445396e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.832140e+00	4.540949e-02	5.628065e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.420946e+00	9.452804e-02	5.296380e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.984514e-01	1.373599e-01	4.252937e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.803642e-01	7.402609e-02	2.890186e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.931700e-01	5.123982e-02	1.577924e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.943305e-02	3.290933e-03	1.277409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.255478e+00	2.563532e+00	5.812748e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.407138e+00	2.918282e+00	3.764807e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.323960e+00	1.965416e+00	4.326103e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.687346e+00	1.048274e+00	3.864107e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.248017e+00	4.799749e-01	2.669766e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.287203e+00	1.044282e-02	1.426522e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.711970e+00	0.000000e+00	3.543516e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.306427e+00	2.353877e-02	4.828446e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.903296e+00	8.655792e-02	3.809221e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.312816e+00	9.673106e-02	3.412744e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.314461e-01	1.281179e-01	2.664705e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.214823e-01	4.159559e-02	1.676191e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.485695e-02	5.062525e-03	1.872389e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.094416e+02	2.507752e+01	5.707469e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.175264e+01	4.632730e+00	2.602523e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.872345e+01	2.376382e+00	9.697933e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.205936e+01	8.362153e-01	6.241957e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.637085e+00	3.618489e-01	4.546234e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.222816e+00	1.609868e-01	3.689764e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.782380e+00	7.935106e-02	2.027906e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.991684e+00	8.417561e-02	1.879621e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.412953e+00	1.741658e-01	4.154262e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.828974e+00	1.705064e-01	5.232297e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.118611e+00	1.631541e-01	4.444659e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.083873e-02	1.002173e-02	3.151257e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.572629e-01	1.928608e-01	6.399952e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.307109e+00	1.037836e+00	1.073709e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.952566e+00	2.949140e-01	3.433794e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.746213e+00	7.296616e-02	7.752534e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.519098e+00	6.022052e-02	7.137704e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.287680e-01	2.388236e-02	3.696533e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.691063e-01	5.003512e-03	1.407488e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.208820e-02	1.230668e-02	8.449928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.208144e+00	5.910529e-01	2.553007e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.281835e+00	5.789223e-01	9.802671e-03
1.975000e-01	3.250000e-02	3.250000e-02	2.544843e+00	1.178548e-01	4.959225e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.214483e+00	4.457639e-02	3.894714e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.505580e-01	1.142421e-02	2.064771e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.474940e-01	2.150787e-02	9.924622e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.146142e-01	1.974504e-02	4.651471e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.282584e-03	4.949102e-03	1.921421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.989666e+00	1.598177e+00	6.834354e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.005096e+00	5.525000e-01	2.288264e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.293154e+00	1.516032e-01	7.004691e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.296437e-01	4.593737e-02	3.871715e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.973991e-02	5.294628e-03	1.902298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.187252e-01	8.537846e-02	2.170101e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.607023e-01	4.053949e-01	7.653408e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.635950e+00	8.049275e-01	1.569375e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.728458e+00	1.065132e+00	6.186467e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.385033e+00	7.694055e-01	1.628260e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.753953e+00	2.410293e-01	7.727067e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.395743e+00	8.704538e-02	4.277405e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.741386e+00	3.899912e-02	7.217759e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.116501e+00	8.016368e-02	7.053704e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.469061e+00	9.089261e-02	5.664217e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.228872e-01	2.964041e-02	3.650051e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.487624e-01	2.082478e-02	2.292379e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.631964e-01	2.806846e-02	9.530854e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.683280e-02	5.215347e-03	5.430220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.726124e-01	2.231266e-01	1.657424e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.270794e+00	9.614326e-01	2.859500e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.059296e+00	1.366132e+00	5.033554e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.323678e+00	1.374618e+00	3.085791e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.677239e+00	8.876626e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.171501e+00	1.974974e-01	1.626139e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.405381e+00	2.289828e-01	3.436968e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.320076e+00	9.788796e-02	4.899728e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.379609e+00	1.535081e-01	5.294887e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.611193e+00	4.845209e-02	4.408243e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.082177e+00	4.307879e-02	3.343118e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.289701e-01	3.374089e-02	2.074449e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.265327e-01	3.200811e-02	1.231121e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.936033e-01	1.236569e-02	6.143385e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.407992e-02	3.546645e-03	3.905399e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.099771e+00	1.531923e+00	1.400091e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.232225e+00	3.080041e+00	1.899924e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.182045e+01	3.148632e+00	1.183310e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.268930e+01	2.085296e+00	3.150785e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.081093e+01	6.437930e-01	2.896341e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.755271e+00	3.552674e-01	6.185099e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.982486e+00	4.844268e-01	7.399190e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.965180e+00	1.664105e-01	7.558188e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.830454e+00	1.058230e-01	5.995586e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.065145e+00	7.960147e-02	4.095049e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.407059e-01	2.831418e-02	2.498274e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.133805e-02	4.522750e-03	1.080410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.446958e-01	3.769685e-01	3.373167e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.670823e+00	1.159490e+00	4.110324e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.352162e+00	3.663060e-01	3.955863e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.597326e+00	6.346434e-02	6.236106e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.623069e+00	2.876613e-02	7.301848e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.935555e-01	1.272424e-03	4.389249e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.399414e-01	1.716467e-02	1.935692e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.561371e-01	4.626932e-02	6.945791e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.916946e-03	6.067255e-03	2.936369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.850798e+00	1.613932e+00	2.387388e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.366844e+00	2.266272e+00	7.081875e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.241500e+00	5.243412e-01	1.638205e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.987656e+00	7.109098e-02	4.990213e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.832835e+00	5.414017e-02	5.695450e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.036892e+00	4.333381e-02	3.591478e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.775578e-01	9.679986e-03	1.914236e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.997630e-01	1.260869e-02	8.925323e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.256330e-02	6.023500e-03	8.882014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.041208e+01	2.386914e+01	2.441151e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.199534e+01	4.914738e+00	1.544139e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.968274e+00	1.903357e-01	8.495138e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.132312e+00	1.670033e-01	3.837690e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.048509e+00	1.093111e-01	5.928110e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.191442e+00	4.858711e-02	4.614160e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.761430e-01	1.879981e-02	2.847739e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.401480e-02	5.382069e-03	1.307520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.838828e-01	4.170626e-01	5.252792e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.500136e+00	8.280418e-01	5.236360e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.239713e+00	1.066698e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.709175e+00	9.678156e-01	9.563765e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.119607e+00	7.877239e-01	6.025441e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.158507e+00	1.673888e-01	1.601944e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.935540e+00	9.383580e-02	2.965340e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.411505e+00	0.000000e+00	6.594802e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.909743e+00	2.642975e-02	6.395298e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.384796e+00	1.013347e-02	5.489958e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.380844e-01	3.628349e-02	3.809492e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.506506e-01	2.476434e-02	2.216997e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.592765e-01	2.393067e-02	9.551241e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.691828e-02	5.016606e-03	7.074933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.154534e+00	1.585017e+00	2.281195e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.169002e+00	2.191260e+00	4.520508e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.905187e+00	2.146636e+00	1.319116e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.560770e+00	1.501767e+00	1.036796e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.508816e+00	7.398717e-01	1.291857e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.326970e+00	1.195651e-01	2.616881e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.268716e+00	8.834493e-02	4.071797e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.489825e+00	4.301491e-02	4.466009e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.787301e+00	0.000000e+00	4.684792e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.156265e+00	1.979448e-02	3.516389e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.960956e-01	2.472443e-02	2.052529e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.513109e-01	1.572574e-02	1.041463e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.787948e-02	3.610125e-03	9.193319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.854512e+01	2.336926e+01	1.458725e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.103175e+01	7.129549e+00	1.504136e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.677598e+01	3.421121e+00	1.578478e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.717692e+01	1.303155e+00	9.181099e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.030915e+01	2.447673e-01	8.207029e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.629445e+00	2.812425e-01	3.491654e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.299977e+00	9.078113e-02	3.310531e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.939612e+00	2.525231e-02	4.743443e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.123817e+00	4.912535e-02	5.564619e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.425767e+00	7.627289e-02	4.780460e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.712286e-01	3.433950e-02	3.126539e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.113105e-02	4.942416e-03	1.499757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.395802e-01	2.296929e-01	2.727960e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.597948e+00	1.121374e+00	2.733898e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.736307e+00	3.011803e-01	4.843778e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.462553e+00	2.939382e-01	6.941165e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.522951e+00	2.294377e-01	6.689756e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.983780e-01	1.087867e-01	4.232695e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.423361e-01	6.079072e-02	2.139074e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.874230e-02	3.893982e-03	1.662039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.858844e+00	5.889680e-01	9.117619e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.212796e+00	9.000912e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.810058e+00	5.005044e-01	3.754318e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.415748e+00	2.180269e-01	4.252661e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.273685e-01	7.247932e-02	2.787409e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.595430e-01	5.998574e-02	1.633180e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.327916e-01	1.533599e-02	8.373980e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.558867e-03	1.469756e-03	6.816996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.943133e+00	1.369688e+00	2.633347e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.295558e+00	1.613657e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.408216e+00	8.350499e-01	6.250437e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.305631e+00	2.288811e-01	5.455675e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.624952e-02	1.089358e-02	4.000518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.231305e-02	4.095265e-02	4.087034e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.784599e-01	3.853285e-01	3.164864e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.723081e+00	9.012575e-01	6.179198e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.897439e+00	1.065662e+00	4.199081e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.637927e+00	7.596072e-01	1.394304e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.693517e+00	1.787701e-01	4.557711e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.222836e+00	2.262132e-01	3.930579e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.628769e+00	2.763171e-01	5.747539e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.031315e+00	2.878559e-01	6.224145e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.461979e+00	2.228297e-01	5.570416e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.514183e-01	1.497568e-01	4.213338e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.783324e-01	1.058355e-01	2.870786e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.858141e-01	5.193472e-02	1.579127e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.951883e-02	5.141470e-03	1.160261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.999052e-01	1.565986e-01	3.051193e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.761413e+00	8.065798e-01	1.458850e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.514452e+00	1.322363e+00	1.614806e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.796640e+00	1.340688e+00	9.665149e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.365052e+00	9.712922e-01	2.519875e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.041900e+00	4.417597e-01	6.713506e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.341657e+00	3.984201e-01	1.431721e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.484690e+00	5.148082e-01	3.076210e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.536836e+00	4.099849e-01	4.166756e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.875425e+00	3.218718e-01	4.266540e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.280741e+00	2.121919e-01	3.678666e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.274082e-01	1.341233e-01	2.746771e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.857621e-01	6.416008e-02	1.928292e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.372306e-01	3.182522e-02	1.127902e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.753258e-02	3.215635e-03	1.061994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.188890e+00	6.397945e-01	1.606776e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.800529e+00	1.683428e+00	4.113228e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.108150e+00	2.434769e+00	4.748855e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.650235e+00	2.350256e+00	2.344210e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.947229e+00	1.479532e+00	4.430750e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.488912e+00	1.029386e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.229255e+00	1.218302e+00	4.272242e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.178203e+00	1.023850e+00	6.298522e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.610412e+00	5.724566e-01	6.560244e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.562473e+00	3.410265e-01	5.596865e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.472076e-01	1.673604e-01	4.083038e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.384215e-02	7.890500e-03	2.393964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.073155e+00	6.457594e-01	6.463308e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.010070e+00	1.201801e+00	1.363019e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.893022e+00	3.928176e-02	2.440797e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.311487e+00	6.535460e-02	6.171352e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.557447e+00	1.066118e-01	6.626527e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.722559e-01	7.901171e-02	4.582367e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.165021e-01	5.781839e-02	2.470916e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.378473e-01	1.964461e-02	1.076211e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.492802e-03	1.629128e-03	6.328220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.160451e+00	3.003488e+00	4.054611e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.345992e+00	2.059864e+00	3.545874e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.671993e+00	2.007505e-01	1.330815e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.604546e+00	2.290428e-02	4.273091e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.923133e+00	7.980000e-02	4.872238e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.168168e+00	1.010177e-01	3.860665e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.310024e-01	5.723807e-02	2.512215e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.193324e-01	3.400039e-02	1.495385e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.496845e-02	3.374981e-03	1.829249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.236518e+02	3.147355e+01	6.169342e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.063731e+01	2.235520e+00	1.006506e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.376619e+00	3.162550e-01	2.316702e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.662670e+00	6.695706e-02	1.482833e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.333718e+00	7.782837e-02	4.358102e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.513704e+00	1.193773e-01	5.247460e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.309994e-01	1.024154e-01	4.079928e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.493593e-02	7.391530e-03	2.853999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.214262e-01	5.263227e-01	7.777633e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.010290e+00	1.118998e+00	1.095351e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.662365e+00	1.192081e+00	1.430986e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.006383e+00	9.537262e-01	1.408876e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.093382e+00	5.022429e-01	1.345018e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.782016e+00	0.000000e+00	2.800788e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.555091e+00	2.813530e-02	4.561039e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.195923e+00	5.656699e-02	5.558256e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.825621e+00	1.323358e-01	5.796460e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.374029e+00	8.537058e-02	5.234597e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.383869e-01	1.068263e-01	4.140607e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.480265e-01	6.818897e-02	2.763490e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.733870e-01	4.113726e-02	1.538007e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.939262e-02	4.410782e-03	1.176792e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.880801e+00	2.804181e+00	4.193523e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.583879e+00	2.949469e+00	4.171470e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.512531e+00	1.975666e+00	3.659226e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.720772e+00	1.029703e+00	3.507693e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.219837e+00	3.918226e-01	3.135788e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.237305e+00	2.628424e-03	2.016256e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.644643e+00	0.000000e+00	4.109700e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.331883e+00	4.839399e-02	3.870143e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.865563e+00	1.249542e-01	3.937465e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.295775e+00	9.919163e-02	3.468767e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.788329e-01	8.143600e-02	2.617352e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.014122e-01	4.158678e-02	1.656735e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.368628e-02	5.666690e-03	1.826228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.157715e+02	2.642354e+01	5.227841e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.093772e+01	4.410962e+00	2.688882e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.807712e+01	1.595357e+00	9.122820e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.157038e+01	7.081754e-01	7.966301e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.902679e+00	3.888887e-01	2.184148e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.290897e+00	1.974093e-01	2.182714e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.701141e+00	5.501114e-02	1.351889e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.904057e+00	8.207702e-02	1.844954e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.365938e+00	1.186739e-01	4.761370e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.765081e+00	1.822795e-01	5.246467e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.068196e+00	1.523123e-01	4.499009e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.883956e-02	9.487310e-03	3.037651e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.213978e-01	2.122361e-01	5.633371e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.426043e+00	1.075520e+00	1.025577e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.799365e+00	2.572773e-01	2.230698e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.701885e+00	8.976408e-02	6.983555e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.510211e+00	6.335525e-02	7.357310e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.491141e-01	1.363248e-02	3.939804e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.586646e-01	2.099562e-02	1.554716e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.183168e-02	1.033710e-02	7.783704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.406644e+00	6.196514e-01	2.354330e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.139941e+00	5.019010e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.536975e+00	1.291980e-01	4.866388e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.191739e+00	4.717530e-02	3.939903e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.914704e-01	4.629202e-03	2.131727e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.900080e-01	2.389005e-02	1.055950e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.043045e-01	2.535040e-02	4.061238e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.941647e-03	4.419015e-03	1.493589e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.030558e+01	1.640587e+00	6.757662e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.856456e+00	5.303632e-01	2.850570e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.244637e+00	1.529675e-01	6.961338e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.534415e-01	6.547131e-02	3.951980e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.628343e-02	4.288212e-03	1.996018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.121810e-01	8.204825e-02	3.103557e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.788205e-01	3.990631e-01	6.598296e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.742685e+00	8.382775e-01	1.271876e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.771953e+00	9.702829e-01	1.733103e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.550352e+00	7.355901e-01	2.288051e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.740724e+00	2.847546e-01	1.086676e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.371200e+00	9.099739e-02	3.569943e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.704550e+00	4.489379e-02	6.727445e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.063198e+00	7.780138e-02	6.850510e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.411603e+00	7.159608e-02	5.794036e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.656191e-01	8.079044e-03	4.355149e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.165460e-01	3.259633e-02	2.248538e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.499332e-01	6.994861e-03	1.020923e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.714317e-02	6.891806e-03	4.883638e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.408569e-01	2.615108e-01	1.552226e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.364784e+00	9.783050e-01	4.321930e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.273086e+00	1.401743e+00	4.362424e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.524844e+00	1.334789e+00	2.560921e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.732931e+00	8.533609e-01	3.462182e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.180147e+00	2.069626e-01	1.604720e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.312706e+00	2.236816e-01	2.964813e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.243751e+00	2.046483e-01	5.143064e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.345600e+00	8.690498e-02	4.820254e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.612869e+00	6.478853e-02	4.339266e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.073335e+00	4.369066e-02	3.173592e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.727125e-01	2.610964e-02	2.170896e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.876404e-01	1.854371e-02	1.253378e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.944540e-01	1.670953e-02	6.188176e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.334178e-02	3.371557e-03	3.952861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.330370e+00	1.578068e+00	1.720981e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.717879e+00	3.205106e+00	2.122001e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.245015e+01	3.354267e+00	1.080682e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.280322e+01	2.038737e+00	4.384350e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.077161e+01	7.528131e-01	2.363278e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.706128e+00	5.516853e-01	6.574938e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.838268e+00	4.300794e-01	7.543173e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.976731e+00	2.037516e-01	7.482614e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.702109e+00	7.769473e-02	5.766185e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.004746e+00	6.362720e-02	4.225589e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.281782e-01	4.231139e-02	2.583511e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.973976e-02	3.192945e-03	1.110712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.061567e-01	4.112949e-01	3.216157e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.729470e+00	1.172733e+00	5.067042e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.339827e+00	3.314561e-01	2.371331e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.546659e+00	3.126289e-02	6.302172e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.606434e+00	3.230968e-02	7.095945e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.675890e-01	0.000000e+00	4.738999e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.182196e-01	1.073486e-02	1.960647e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.443510e-01	3.441489e-02	6.711530e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.794673e-03	6.376272e-03	2.139671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.172611e+00	1.740614e+00	1.117585e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.515143e+00	2.241418e+00	9.544583e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.223178e+00	5.109019e-01	1.360299e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.945771e+00	4.176474e-02	5.116931e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.843000e+00	5.331929e-02	5.601818e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.033693e+00	2.458245e-02	3.581509e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.319516e-01	1.656129e-03	2.004648e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.575535e-01	2.979556e-02	9.489526e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.003994e-02	6.894402e-03	7.522674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.638357e+01	2.645473e+01	1.468315e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.234099e+01	4.943039e+00	1.313126e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.526410e+00	0.000000e+00	8.444438e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.926045e+00	1.462923e-01	3.813186e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.107386e+00	6.935456e-02	5.816080e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.083516e+00	4.419795e-02	4.680221e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.643239e-01	1.111130e-02	2.753892e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.345862e-02	4.275563e-03	1.295176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.103171e-01	4.156723e-01	5.525509e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.563525e+00	8.291201e-01	5.579848e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.267948e+00	1.035863e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.817063e+00	9.764475e-01	2.062208e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.119274e+00	6.402216e-01	5.816732e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.217952e+00	2.338827e-01	1.291560e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.943487e+00	3.499011e-02	2.959329e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.401022e+00	0.000000e+00	5.627321e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.879427e+00	3.081519e-02	6.257431e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.362211e+00	3.517178e-02	5.739923e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.764918e-01	0.000000e+00	4.402230e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.081276e-01	2.345811e-02	2.351931e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.414001e-01	7.009218e-03	1.058333e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.750546e-02	6.751822e-03	5.369695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.465524e+00	1.650588e+00	1.685446e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.551416e+00	2.579187e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.972855e+00	1.957934e+00	1.864218e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.524589e+00	1.327932e+00	6.497113e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.568643e+00	7.335480e-01	7.930411e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.314308e+00	1.123638e-01	2.913597e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.314128e+00	3.272613e-02	3.701277e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.458946e+00	2.703608e-02	4.639996e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.790865e+00	8.075396e-02	4.449093e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.124192e+00	1.011710e-02	3.429154e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.412738e-01	1.290320e-02	2.222384e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.270331e-01	1.297144e-02	1.081205e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.600239e-02	4.166956e-03	8.456723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.200221e+01	2.374559e+01	1.147548e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.087861e+01	6.887060e+00	1.289004e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.703506e+01	3.285955e+00	4.331550e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.706009e+01	1.266804e+00	9.716448e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.017330e+01	1.951642e-01	1.104995e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.453444e+00	4.581023e-02	5.188702e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.175825e+00	7.942353e-02	3.249791e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.075024e+00	1.547296e-01	3.801423e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.094480e+00	2.143978e-02	5.839310e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.318659e+00	2.754487e-02	4.747954e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.612146e-01	5.018175e-02	3.200547e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.083362e-02	2.743966e-03	1.523167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.656524e-01	2.997820e-01	2.603871e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.985304e+00	1.111661e+00	1.242217e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.463344e+00	3.054509e-01	1.732188e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.147087e+00	2.366097e-01	7.327023e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.285158e+00	1.397781e-01	5.909804e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.822300e-01	6.724293e-02	3.523956e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.786444e-01	4.205396e-02	1.773417e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.349550e-02	2.406402e-03	1.306855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.473064e+00	6.716119e-01	7.565086e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.910078e+00	7.919314e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.433165e+00	3.189455e-01	4.350691e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.262175e+00	1.508462e-01	3.850795e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.483215e-01	5.496686e-02	2.431306e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.276366e-01	3.092036e-02	1.430503e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.190248e-01	1.462593e-02	7.253389e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.238743e-03	7.063259e-04	5.680239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.266989e+00	1.504284e+00	2.202825e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.764391e+00	1.577327e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.907816e+00	5.736700e-01	6.564142e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.134113e+00	1.312398e-01	4.735438e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.934553e-02	7.957757e-03	3.435096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.539503e-02	4.940755e-02	4.684939e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.608735e-01	4.929430e-01	3.104508e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.219555e+00	1.087776e+00	4.323039e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.375351e+00	1.103389e+00	2.980320e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.882368e+00	5.968077e-01	8.591365e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.633692e+00	1.398819e-01	1.640364e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.046663e+00	2.551493e-01	4.817137e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.347649e+00	1.970806e-01	6.348983e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.769894e+00	2.219644e-01	6.026790e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.260260e+00	1.380598e-01	5.096045e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.239183e-01	1.219447e-01	3.719989e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.797510e-01	5.740492e-02	2.435921e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.250587e-01	2.968801e-02	1.284032e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.331450e-02	1.921708e-03	9.075627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.045959e-01	2.081504e-01	4.414760e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.581500e+00	1.150623e+00	1.438279e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.525426e+00	1.579930e+00	1.199660e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.570654e+00	1.350546e+00	7.426596e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.663078e+00	7.713766e-01	3.377734e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.001684e+00	3.250983e-01	2.928061e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.107932e+00	4.457831e-01	2.428795e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.131340e+00	3.814850e-01	4.034863e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.283597e+00	3.207974e-01	4.320517e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.657352e+00	2.350900e-01	4.050525e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.133181e+00	1.370180e-01	3.306325e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.195506e-01	7.173940e-02	2.449608e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.286166e-01	3.889452e-02	1.662506e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.123527e-01	2.172439e-02	9.913892e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.402705e-02	1.643612e-03	8.874033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.389067e+00	7.324356e-01	2.020454e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.971033e+00	2.101731e+00	4.551758e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.065241e+00	2.877702e+00	4.157987e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.141390e+01	2.440558e+00	1.563265e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.060104e+01	1.196998e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.203814e+00	1.169480e+00	2.347779e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.777413e+00	1.195168e+00	5.463625e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.636246e+00	6.940330e-01	6.820237e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.195427e+00	4.023174e-01	6.092134e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.312723e+00	1.716723e-01	4.865407e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.618956e-01	1.262565e-01	3.754623e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.769161e-02	4.836624e-03	2.052977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.281356e+00	7.539953e-01	2.813273e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.169552e+00	1.131091e+00	1.213247e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.904771e+00	0.000000e+00	2.757631e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.203170e+00	4.865123e-02	6.974561e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.403993e+00	6.396123e-02	6.245894e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.826414e-01	4.573694e-02	3.940749e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.685782e-01	3.943227e-02	2.128475e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.052594e-01	1.603717e-02	8.843530e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.349122e-03	9.314704e-04	4.552998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.655875e+00	3.476943e+00	2.272665e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.139419e+00	1.713525e+00	3.575564e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.533232e+00	9.178169e-02	1.216325e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.611282e+00	3.461508e-02	5.196124e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.885022e+00	3.809346e-02	4.811743e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.083013e+00	6.557982e-02	3.546040e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.827396e-01	2.480013e-02	2.208325e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.967163e-01	2.639715e-02	1.321621e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.093954e-02	2.579178e-03	1.571912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.305863e+02	3.085063e+01	5.219020e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.974767e+01	1.750636e+00	3.546790e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.434238e+00	2.885799e-01	2.627583e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.655804e+00	3.933606e-02	2.683303e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.364361e+00	4.886451e-02	4.342978e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.425557e+00	9.158409e-02	4.948179e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.549978e-01	6.617559e-02	3.661477e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.964518e-02	5.313918e-03	2.479673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.415092e-01	5.987790e-01	3.642462e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.296126e+00	1.249865e+00	8.128843e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.967288e+00	1.264737e+00	9.368988e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.198957e+00	9.118143e-01	1.366015e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.161786e+00	3.654792e-01	1.444502e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.864496e+00	0.000000e+00	2.424430e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.499002e+00	1.920012e-02	5.546066e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.129224e+00	4.935434e-02	5.753648e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.672437e+00	6.315888e-02	5.783372e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.244707e+00	9.773783e-02	5.042013e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.273094e-01	6.335724e-02	3.796126e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.698177e-01	3.618781e-02	2.419311e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.185879e-01	2.252794e-02	1.279276e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.341410e-02	1.721616e-03	9.315522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.351146e+00	3.459988e+00	2.138689e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.580664e+00	3.084919e+00	3.660063e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.693291e+00	1.795638e+00	2.614495e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.559008e+00	7.706429e-01	4.137754e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.078832e+00	2.531490e-01	1.660215e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.185199e+00	0.000000e+00	2.275314e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.742213e+00	8.037150e-02	4.236679e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.285444e+00	2.840075e-02	4.733383e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.769202e+00	9.470013e-02	4.015736e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.186271e+00	1.029944e-01	3.373017e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.957022e-01	3.079718e-02	2.382892e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.620777e-01	2.814884e-02	1.487748e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.762999e-02	2.093472e-03	1.527588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.256294e+02	2.672553e+01	3.923948e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.040693e+01	3.750936e+00	1.685067e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.770279e+01	1.285006e+00	9.356214e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.165850e+01	5.411193e-01	3.500749e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.784693e+00	2.550389e-01	2.248863e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.181337e+00	1.736257e-01	2.833082e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.676084e+00	9.165404e-02	2.600248e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.920878e+00	5.748637e-02	1.582071e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.327679e+00	8.830721e-02	4.635808e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.604184e+00	1.146878e-01	5.042438e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.486915e-01	8.156174e-02	4.125172e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.131822e-02	6.433593e-03	2.688016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.785759e-01	2.635857e-01	7.019955e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.746490e+00	1.092725e+00	3.631432e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.694181e+00	9.877168e-02	1.805076e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.364384e+00	5.773971e-02	7.943671e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.310828e+00	3.965251e-02	6.101219e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.950132e-01	2.035033e-02	3.177056e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.950803e-01	3.687476e-03	1.228127e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.561613e-02	1.032447e-02	6.043262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.917608e+00	6.990459e-01	1.884603e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.768307e+00	3.225486e-01	2.628434e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.164325e+00	8.212062e-02	5.284139e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.112323e+00	3.016835e-02	3.541072e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.709519e-01	1.420478e-02	1.909706e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.957250e-01	0.000000e+00	9.708801e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.095923e-01	1.820398e-02	3.515511e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.677040e-03	4.006530e-03	1.746279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.124270e+01	1.715428e+00	4.851514e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.977928e+00	4.258723e-01	3.635228e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.086244e+00	1.011309e-01	6.550342e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.426542e-01	2.937447e-02	3.572884e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.424788e-02	5.758234e-03	1.827651e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.115308e-01	7.907583e-02	2.997477e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.734510e-01	4.535045e-01	8.532770e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.046347e+00	9.727662e-01	8.383175e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.199108e+00	1.093979e+00	4.683901e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.750510e+00	6.433539e-01	3.880592e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.765860e+00	2.295445e-02	2.193645e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.220953e+00	1.011055e-01	5.064735e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.496793e+00	5.456564e-02	7.357110e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.829726e+00	4.161441e-02	6.379740e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.224400e+00	7.453912e-03	5.426965e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.915384e-01	2.945147e-02	3.267912e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.617534e-01	1.792280e-02	1.903252e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.165530e-01	2.499083e-02	8.350643e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.346506e-02	4.777435e-03	4.695241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.079168e-01	2.930745e-01	1.621088e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.870949e+00	1.184957e+00	4.890607e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.247618e+00	1.704731e+00	2.651913e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.103778e+00	1.512903e+00	5.935343e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.954384e+00	6.337574e-01	7.531453e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.140864e+00	1.186992e-01	2.269090e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.981000e+00	1.354655e-01	5.090636e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.958733e+00	1.491814e-01	5.626035e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.057817e+00	4.928945e-02	4.803022e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.460498e+00	4.344988e-02	3.950305e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.786215e-01	1.152983e-02	3.075757e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.410470e-01	2.495723e-02	1.928239e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.763615e-01	1.491086e-02	1.164634e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.792225e-01	1.715955e-02	5.612309e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.240532e-02	3.035721e-03	3.691415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.871375e+00	1.804290e+00	1.912605e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.059915e+01	3.881400e+00	1.862749e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.423223e+01	3.602006e+00	8.151153e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.380489e+01	1.933361e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.037920e+01	4.565264e-01	5.564536e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.934115e+00	4.929254e-01	7.250577e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.340705e+00	2.948270e-01	8.389733e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.625529e+00	1.214873e-01	7.162852e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.555182e+00	3.868479e-02	5.907359e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.561538e-01	5.448906e-02	3.772589e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.524156e-01	1.934089e-02	2.392498e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.039355e-02	3.175453e-03	1.029398e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.515942e-01	5.033431e-01	1.655011e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.005989e+00	1.241164e+00	8.357908e-04
2.200000e-01	4.000000e-02	4.000000e-02	3.287762e+00	1.047899e-01	1.793664e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.396041e+00	2.982393e-02	7.152051e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.477000e+00	2.285161e-02	6.797775e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.126755e-01	1.128201e-02	3.919910e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.729616e-01	1.460648e-04	1.722217e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.222011e-01	4.391377e-02	5.647723e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.060326e-03	5.358921e-03	2.461739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.246985e+00	2.265061e+00	1.151362e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.923230e+00	2.258829e+00	1.880993e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.868986e+00	2.742367e-01	3.132999e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.789768e+00	8.080594e-02	5.465323e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.772484e+00	5.284537e-02	5.525413e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.885004e-01	2.218725e-02	3.398069e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.291571e-01	1.658851e-03	1.795984e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.605111e-01	4.395166e-03	8.821753e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.913100e-02	6.506955e-03	6.336415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.094626e+02	2.790080e+01	1.630044e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.910782e+01	3.856808e+00	1.382421e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.874740e+00	1.489946e-01	5.994074e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.882378e+00	1.483096e-01	3.879789e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.148722e+00	6.711646e-02	5.900080e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.098713e+00	2.146128e-02	4.421586e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.790470e-01	4.703098e-03	2.729297e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.180667e-02	4.353551e-03	1.194118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.382899e-01	4.351625e-01	4.265528e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.742765e+00	9.186747e-01	5.741707e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.517904e+00	1.144120e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.024795e+00	9.888113e-01	7.209763e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.338269e+00	6.285130e-01	3.150593e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.229692e+00	1.152773e-01	2.170838e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.856496e+00	5.233213e-02	3.896087e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.293098e+00	0.000000e+00	6.461893e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.765973e+00	2.561335e-02	6.288917e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.236543e+00	0.000000e+00	5.302515e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.120330e-01	3.677350e-03	3.576889e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.692102e-01	1.618545e-02	1.995930e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.156454e-01	2.379087e-02	8.535203e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.391604e-02	4.674887e-03	5.145175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.210971e+00	2.064351e+00	1.283768e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.566324e+00	2.724441e+00	1.226818e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.620960e+00	2.055469e+00	2.109606e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.824039e+00	1.359273e+00	1.426488e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.422422e+00	5.745790e-01	4.788359e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.056620e+00	0.000000e+00	4.308400e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.090445e+00	7.487462e-02	3.842121e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.316932e+00	0.000000e+00	5.398314e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.712858e+00	2.991506e-02	4.368027e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.081290e+00	1.214917e-02	3.397721e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.326378e-01	1.030433e-02	1.976126e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.158386e-01	8.456000e-03	9.941521e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.478563e-02	3.897061e-03	7.914471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.040019e+02	2.409448e+01	1.341756e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.173621e+01	6.725273e+00	2.216941e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.489985e+01	2.818763e+00	1.664940e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.579633e+01	1.056761e+00	1.001703e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.702602e+00	1.057052e-01	5.542090e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.035671e+00	4.140231e-02	3.485453e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.966750e+00	2.749050e-02	3.836949e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.903476e+00	1.084322e-01	3.989100e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.080300e+00	2.157886e-03	5.826241e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.314651e+00	6.344901e-03	4.908446e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.527780e-01	3.988062e-02	3.007918e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.801886e-02	4.708727e-03	1.446814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.012511e+00	3.096587e-01	2.681561e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.045347e+00	9.989649e-01	7.815638e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.264444e+00	2.802935e-01	2.202969e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.044812e+00	2.492294e-01	6.861594e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.198059e+00	1.151536e-01	5.287709e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.472084e-01	6.708526e-02	3.253520e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.729050e-01	3.459356e-02	1.670574e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.164276e-02	1.161997e-03	1.097488e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.789510e+00	6.759494e-01	7.253888e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.691117e+00	7.074959e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.302807e+00	3.337190e-01	4.290715e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.164024e+00	1.182192e-01	3.574227e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.266491e-01	6.768359e-02	2.331813e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.109280e-01	1.633070e-02	1.362936e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.212327e-01	2.281449e-02	7.817573e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.925376e-03	2.007706e-04	8.056767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.903218e+00	1.568742e+00	2.127067e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.383829e+00	1.609561e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.714150e+00	4.950403e-01	6.581411e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.102466e+00	1.488065e-01	4.723331e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.528464e-02	5.137274e-03	3.331809e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.941566e-02	6.598971e-02	6.515584e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.005837e+00	6.038799e-01	3.347433e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.552409e+00	1.139453e+00	4.652775e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.503089e+00	9.682945e-01	3.006022e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.799931e+00	3.968104e-01	6.903571e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.490886e+00	1.711115e-01	1.891676e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.886091e+00	3.017397e-01	4.861033e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.236509e+00	2.365185e-01	5.890337e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.671087e+00	1.991345e-01	5.636619e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.186932e+00	1.286812e-01	4.702096e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.790315e-01	1.005558e-01	3.480859e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.565096e-01	5.763157e-02	2.280906e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.034087e-01	1.376205e-02	1.114578e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.353727e-02	2.735670e-03	8.323533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.316551e-01	2.533718e-01	5.511858e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.081547e+00	1.266202e+00	1.625300e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.098767e+00	1.625458e+00	1.247799e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.824593e+00	1.228041e+00	5.004609e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.656562e+00	6.504950e-01	2.253316e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.887893e+00	4.141005e-01	4.059645e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.920990e+00	4.791282e-01	2.381629e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.959258e+00	4.056084e-01	3.878435e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.170720e+00	2.643754e-01	4.194056e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.581379e+00	2.308221e-01	3.859522e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.075073e+00	1.142775e-01	3.126182e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.091213e-01	8.845581e-02	2.402394e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.164480e-01	4.784602e-02	1.630631e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.856099e-01	1.123964e-03	9.624899e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.399124e-02	1.991296e-03	8.777568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.778659e+00	9.216176e-01	2.438430e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.967196e+00	2.422505e+00	4.914728e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.980642e+00	3.045643e+00	4.323942e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.173554e+01	2.346623e+00	1.303396e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.076654e+01	1.200890e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.045021e+00	1.384463e+00	2.920520e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.355143e+00	1.007954e+00	5.493796e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.431615e+00	6.592138e-01	6.900854e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.126707e+00	3.607504e-01	6.146479e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.267670e+00	2.231185e-01	4.976789e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.654705e-01	7.130078e-02	3.360096e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.886515e-02	5.614574e-03	2.155080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.509958e+00	8.141524e-01	4.217084e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.269484e+00	1.025072e+00	7.468092e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.759593e+00	1.912460e-02	3.160519e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.115440e+00	4.213008e-02	6.360000e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.333037e+00	7.209062e-02	5.805983e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.321315e-01	3.881867e-02	3.649972e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.462146e-01	2.971935e-02	1.975374e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.055714e-01	1.777549e-02	8.673973e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.678603e-03	7.567517e-04	6.022190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.864067e+00	3.574779e+00	3.161868e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.268887e+00	1.560234e+00	3.168638e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.387613e+00	1.035077e-01	1.391976e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.501468e+00	6.979613e-03	5.052702e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.804240e+00	6.744579e-02	4.656224e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.023336e+00	3.956408e-02	3.344684e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.583651e-01	4.020308e-02	2.144972e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.736388e-01	1.400201e-02	1.273674e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.949282e-02	1.652232e-03	1.431907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.422232e+02	3.117123e+01	4.949169e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.900344e+01	1.621394e+00	2.281997e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.178918e+00	2.653338e-01	2.938123e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.553231e+00	4.466973e-02	1.454144e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.189092e+00	8.433549e-03	4.801094e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.373561e+00	9.384126e-02	4.970307e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.243835e-01	6.985303e-02	3.604489e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.836171e-02	3.334422e-03	2.339756e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.138769e+00	6.967787e-01	3.251086e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.586238e+00	1.329855e+00	1.172113e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.162848e+00	1.204449e+00	1.655478e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.320481e+00	7.805926e-01	4.774663e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.036009e+00	1.964732e-01	1.966540e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.731973e+00	0.000000e+00	2.642247e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.408630e+00	1.351866e-02	4.787634e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.009966e+00	2.968078e-02	5.915364e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.612480e+00	5.744859e-02	5.494730e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.179960e+00	9.796347e-02	4.701840e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.924364e-01	6.189287e-02	3.555618e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.570993e-01	4.185446e-02	2.265122e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.997578e-01	7.790222e-03	1.124511e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.361134e-02	2.357006e-03	8.460548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.556619e+00	3.556651e+00	2.889748e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.026730e+01	2.996439e+00	4.445491e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.892011e+00	1.627891e+00	2.769523e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.509426e+00	6.759068e-01	3.081598e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.988126e+00	1.972072e-01	1.325859e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.076781e+00	0.000000e+00	1.471787e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.586831e+00	8.229319e-04	3.881448e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.195212e+00	1.148667e-02	4.125111e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.707796e+00	5.751381e-02	3.833755e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.138891e+00	9.170372e-02	3.198325e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.770798e-01	4.989568e-02	2.314891e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.459042e-01	2.977854e-02	1.467239e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.580331e-02	1.582105e-03	1.361566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.347030e+02	2.680073e+01	3.780493e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.906680e+01	3.168878e+00	1.796285e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.740456e+01	1.103106e+00	4.776386e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.156274e+01	7.030989e-01	2.054809e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.462059e+00	2.293194e-01	2.616804e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.004318e+00	1.057321e-01	2.834497e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.576902e+00	6.601089e-02	1.417552e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.803873e+00	3.420124e-02	1.477596e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.224568e+00	4.373763e-02	4.659163e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.569532e+00	1.354493e-01	5.082773e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.958260e-01	6.956594e-02	3.815815e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.074316e-02	7.177827e-03	2.775397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.444406e-01	2.827788e-01	3.983055e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.945676e+00	1.026810e+00	3.382868e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.413618e+00	2.435658e-02	1.987272e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.149570e+00	6.115495e-02	7.418331e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.238830e+00	1.724378e-02	5.746709e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.381926e-01	4.124483e-02	2.787828e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.653962e-01	1.110311e-02	1.219665e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.437632e-02	1.018888e-02	5.682126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.284650e+00	6.892884e-01	1.442503e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.408543e+00	1.657541e-01	5.853729e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.074344e+00	7.122672e-02	4.954028e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.059145e+00	2.824212e-02	3.166020e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.373329e-01	2.476302e-02	1.758632e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.706300e-01	0.000000e+00	9.337483e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.419585e-02	2.784510e-02	3.544626e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.006604e-03	4.901985e-03	1.962498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.189088e+01	1.712699e+00	4.542263e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.553643e+00	3.786977e-01	3.721735e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.919406e+00	1.061220e-01	6.435754e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.978284e-01	1.723710e-02	3.357832e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.052230e-02	6.935397e-03	1.785728e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.560909e-01	1.079781e-01	3.725308e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.011219e+00	5.633613e-01	5.750376e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.372012e+00	1.008069e+00	9.233870e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.404754e+00	1.011340e+00	3.425371e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.772762e+00	5.030202e-01	1.012389e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.567357e+00	7.228291e-02	2.443881e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.983311e+00	6.548668e-03	6.224397e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.332757e+00	8.670099e-02	7.150153e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.714710e+00	4.702222e-02	5.950378e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.170657e+00	4.993535e-02	4.669302e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.375942e-01	2.322941e-02	3.109288e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.304679e-01	9.447482e-03	1.650380e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.040176e-01	3.285315e-02	7.253078e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.247520e-02	4.988187e-03	3.706020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.217434e-01	3.721308e-01	1.940528e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.836408e+00	1.456277e+00	4.284447e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.004165e+00	1.730963e+00	2.296561e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.526075e+00	1.320419e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.831785e+00	4.297359e-01	6.602336e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.795216e+00	3.575041e-02	2.937633e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.704605e+00	1.262470e-01	5.149866e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.708670e+00	7.226203e-02	5.243104e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.962799e+00	6.968061e-02	4.656597e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.367197e+00	7.412199e-02	3.655700e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.140468e-01	4.127315e-02	2.705067e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.893682e-01	3.774272e-03	1.776769e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.451033e-01	1.093953e-02	1.051707e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.701670e-01	2.602280e-02	5.220974e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.097095e-02	3.479022e-03	3.600503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.140343e+00	2.417031e+00	2.174067e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.269896e+01	4.500006e+00	1.801531e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.543200e+01	3.548044e+00	5.934256e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.371044e+01	1.580554e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.002994e+01	3.416056e-01	5.929543e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.503708e+00	3.352609e-01	7.578930e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.056177e+00	2.378036e-01	8.465864e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.476102e+00	1.801911e-01	7.022033e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.501934e+00	6.501562e-02	5.174076e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.990416e-01	4.431084e-02	3.591205e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.944813e-01	3.464428e-02	2.290851e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.718772e-02	4.423726e-03	9.601005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.004810e+00	5.362619e-01	1.012498e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.266755e+00	1.210308e+00	2.704044e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.195896e+00	0.000000e+00	2.337099e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.205393e+00	3.412243e-02	7.379469e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.377636e+00	2.001243e-02	6.296893e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.711861e-01	2.762775e-02	3.386630e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.546664e-01	5.951070e-03	1.609641e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.077740e-01	3.844688e-02	5.093282e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.996895e-03	5.625399e-03	2.080535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.150784e+00	2.423487e+00	1.888668e-02
3.500000e-02	1.500000e-02	1.500000e-02	8.428935e+00	2.133856e+00	2.267403e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.752180e+00	1.611599e-01	4.203362e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.592405e+00	4.071373e-02	5.539713e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.676658e+00	8.814200e-02	5.278334e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.314298e-01	6.509211e-03	3.082912e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.953396e-01	1.662759e-02	1.624968e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.452163e-01	4.756485e-03	8.448785e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.610290e-02	7.934099e-03	6.835171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.230855e+02	2.880861e+01	9.321973e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.870667e+01	2.921349e+00	1.419381e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.214337e+00	1.421053e-02	6.312590e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.633461e+00	1.350635e-01	3.770116e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.061123e+00	6.753766e-02	5.280995e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.074357e+00	3.316876e-02	4.242212e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.161713e-01	3.434488e-02	2.503249e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.861985e-02	6.087534e-03	1.193426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.092985e-01	5.293264e-01	1.058013e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.013892e+00	1.002708e+00	1.379420e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.765653e+00	1.131564e+00	3.811153e-03
1.350000e-01	1.500000e-02	1.500000e-02	3.198023e+00	9.127482e-01	9.307772e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.341278e+00	4.706817e-01	4.770493e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.102139e+00	0.000000e+00	2.526447e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.665100e+00	0.000000e+00	4.940431e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.182000e+00	1.185544e-02	6.119259e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.656608e+00	1.485631e-02	5.845801e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.194534e+00	4.003404e-02	5.007329e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.753655e-01	1.402958e-02	3.144402e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.370112e-01	1.079664e-02	1.736345e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.031383e-01	3.008032e-02	7.389956e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.296609e-02	5.065549e-03	3.863762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.282810e+00	2.450966e+00	7.251128e-02
1.750000e-02	5.000000e-03	5.000000e-03	8.505706e+00	2.775180e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.137010e+00	1.982086e+00	1.406654e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.762396e+00	1.093565e+00	3.218752e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.351750e+00	3.916689e-01	2.508540e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.930432e+00	0.000000e+00	3.727096e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.906222e+00	0.000000e+00	4.447333e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.187433e+00	1.159658e-02	4.855031e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.620898e+00	2.879245e-02	4.142694e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.054845e+00	4.393192e-02	2.888162e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.044081e-01	1.058207e-02	1.829882e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.935782e-01	1.724763e-02	8.987499e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.215798e-02	5.705041e-03	6.765231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.159343e+02	2.647096e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.064847e+01	5.422856e+00	2.530876e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.413609e+01	1.892089e+00	1.341728e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.517882e+01	6.686448e-01	1.350856e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.223815e+00	7.611198e-02	8.724884e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.003890e+00	1.832988e-01	4.315839e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.944995e+00	7.981515e-02	3.545811e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.753754e+00	3.161601e-02	3.890821e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.917441e+00	3.181228e-02	5.378331e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.239424e+00	7.607019e-02	4.438051e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.851587e-01	2.148164e-02	2.827786e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.706307e-02	4.256188e-03	1.341517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.362795e+00	4.550507e-01	2.487748e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.262364e+00	1.001587e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.884850e+00	2.609942e-01	5.976918e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.639598e+00	1.204598e-01	7.472578e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.940444e-01	8.115157e-02	5.185193e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.473346e-01	3.875271e-02	2.935604e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.263135e-01	2.470779e-02	1.430629e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.004543e-03	5.683195e-04	9.982411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.539400e+00	8.361778e-01	5.251544e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.146095e+00	5.315954e-01	1.514130e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.952261e+00	1.873347e-01	5.001122e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.013075e+00	7.434050e-02	3.537211e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.128877e-01	4.800569e-02	2.177553e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.876209e-01	1.619534e-02	1.241911e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.584518e-02	6.007539e-03	6.307438e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.594260e-03	3.309099e-04	5.508615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.056228e+01	1.807745e+00	1.436345e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.304678e+00	1.179756e+00	1.880608e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.323392e+00	2.646258e-01	6.766821e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.418015e-01	8.079327e-02	4.236062e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.584427e-02	5.416163e-03	3.090144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.577339e-02	7.205381e-02	7.335858e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.303202e+00	8.185026e-01	3.734379e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.096128e+00	1.421948e+00	3.292295e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.034363e+00	1.039901e+00	2.050827e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.985100e+00	2.283946e-01	1.218029e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.319033e+00	1.499709e-01	4.743624e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.577989e+00	2.609687e-01	6.582746e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.900979e+00	1.372716e-01	6.756766e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.432663e+00	1.405101e-01	5.953967e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.891295e-01	9.517586e-02	4.575483e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.549230e-01	7.332393e-02	3.199487e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.806441e-01	2.986063e-02	2.062689e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.705499e-01	2.188131e-02	1.073582e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.438858e-03	1.416373e-03	7.168667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.011549e-01	4.273515e-01	6.772346e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.155839e+00	1.832409e+00	1.685722e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.191567e+00	1.960156e+00	7.741950e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.617375e+00	1.274867e+00	1.385443e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.920849e+00	4.779738e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.649893e+00	3.462811e-01	2.855814e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.605320e+00	3.623125e-01	4.220684e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.612780e+00	3.153200e-01	5.012628e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.903109e+00	2.210763e-01	4.715568e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.310278e+00	1.071730e-01	3.886519e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.044372e-01	7.778303e-02	3.074419e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.924938e-01	5.207506e-02	2.247331e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.582386e-01	3.167666e-02	1.514186e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.815494e-01	1.634225e-02	8.808935e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.144902e-02	1.486879e-03	7.754002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.319760e+00	1.213733e+00	2.795980e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.877992e+00	3.227849e+00	5.504068e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.273266e+01	3.724629e+00	3.268720e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.347165e+01	2.362506e+00	3.913496e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.086356e+01	1.443157e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.402132e+00	1.172883e+00	5.391030e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.727038e+00	9.022799e-01	7.413757e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.902963e+00	4.028878e-01	7.189228e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.847920e+00	1.920431e-01	6.013566e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.085740e+00	1.187492e-01	4.548542e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.550088e-01	5.453489e-02	3.243201e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.070932e-02	4.350220e-03	1.864166e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.786508e+00	1.056025e+00	6.772967e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.321014e+00	9.921690e-01	9.875793e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.841638e+00	5.505342e-02	4.493968e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.955004e+00	1.609249e-02	7.735669e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.159482e+00	4.864592e-02	6.032305e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.570749e-01	2.625751e-02	3.485498e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.991903e-01	2.560240e-02	1.766498e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.891592e-02	5.084743e-03	7.188685e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.346218e-03	4.245083e-04	3.268501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.164075e+01	4.692742e+00	3.121942e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.697876e+00	1.272268e+00	3.024463e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.449257e+00	1.082299e-01	2.418727e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.576456e+00	5.014671e-04	5.954717e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.695169e+00	3.443934e-02	5.113576e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.063962e-01	4.402194e-02	3.409134e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.967454e-01	3.477833e-02	2.056212e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.663552e-01	3.577524e-03	1.188713e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.684939e-02	1.433400e-03	1.387331e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.491994e+02	3.464450e+01	4.896352e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.873070e+01	1.373999e+00	2.246622e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.249982e+00	1.040468e-01	4.753689e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.560397e+00	2.216126e-02	1.772917e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.143262e+00	6.006391e-03	5.212456e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.324921e+00	7.315009e-02	4.921291e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.988389e-01	3.305080e-02	3.316623e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.247129e-02	3.624111e-03	2.186706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.233019e+00	8.036583e-01	5.732099e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.901788e+00	1.584858e+00	1.016221e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.460627e+00	1.401508e+00	1.118588e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.465668e+00	8.105689e-01	5.221172e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.182431e+00	1.215716e-01	1.929430e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.754140e+00	2.348826e-02	4.415411e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.412997e+00	5.281045e-02	6.327772e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.900689e+00	1.113618e-02	7.151031e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.453180e+00	5.944709e-02	6.140527e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.023406e+00	5.132801e-02	4.801433e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.838167e-01	4.270087e-02	3.403466e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.926384e-01	2.891653e-02	2.154833e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.658112e-01	1.829690e-02	1.068678e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.484721e-03	1.270546e-03	7.292085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.139865e+01	4.694533e+00	4.451309e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.103769e+01	3.448798e+00	2.134513e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.738302e+00	1.478514e+00	4.281107e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.255027e+00	4.890879e-01	1.860960e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.973322e+00	1.022096e-01	1.378679e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.137527e+00	5.857633e-02	2.975177e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.625504e+00	0.000000e+00	5.767537e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.172943e+00	3.929427e-02	5.009479e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.588097e+00	7.152633e-02	4.297049e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.004322e+00	4.133750e-02	3.279330e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.959584e-01	3.798893e-02	2.269985e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.081013e-01	2.658940e-02	1.369095e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.229839e-02	2.129713e-03	1.348026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.443060e+02	3.026101e+01	5.091305e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.812703e+01	2.591726e+00	8.479532e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.762826e+01	1.180654e+00	2.034833e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.158233e+01	6.169318e-01	4.962182e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.504951e+00	2.226618e-01	4.495080e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.167188e+00	0.000000e+00	3.328370e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.587934e+00	1.168460e-01	1.394027e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.663832e+00	0.000000e+00	2.508247e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.093535e+00	4.570852e-02	5.079922e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.476129e+00	6.479365e-02	5.189376e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.255120e-01	3.776022e-02	3.791351e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.013297e-02	6.336676e-03	2.452640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.211255e+00	4.171303e-01	7.704818e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.161198e+00	1.060198e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.133377e+00	4.663721e-02	5.502927e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.862511e+00	5.990469e-02	8.464468e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.051589e+00	3.717369e-02	5.539375e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.257396e-01	1.675915e-03	2.857980e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.248469e-01	1.102634e-02	1.047534e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.637580e-03	8.968423e-03	4.740633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.740571e+00	8.346972e-01	1.340216e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.101761e+00	1.311055e-01	1.266611e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.862485e+00	5.068637e-02	5.456898e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.386256e-01	1.449990e-02	3.364696e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.811146e-01	1.783750e-02	1.818817e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.440176e-01	4.699644e-03	8.843524e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.367921e-02	1.501226e-02	3.652751e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.421961e-03	3.345881e-03	1.774740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.269789e+01	1.882753e+00	2.987075e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.903403e+00	2.477254e-01	5.713265e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.797467e+00	6.282876e-02	6.456355e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.880136e-01	1.877331e-02	3.634898e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.928355e-02	3.652112e-03	1.714324e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.347901e-01	9.669575e-02	3.556223e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.153493e+00	6.998303e-01	1.127190e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.802854e+00	1.316403e+00	9.140751e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.858702e+00	1.150298e+00	9.144822e-02
2.100000e-01	2.000000e-02	2.000000e-02	4.025086e+00	4.300240e-01	1.527186e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.578769e+00	1.427300e-01	4.247566e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.738575e+00	6.082689e-02	7.985098e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.051190e+00	8.055439e-02	7.631725e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.489013e+00	5.621637e-02	6.452238e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.009858e+00	1.248990e-02	4.978004e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.252691e-01	1.650016e-02	3.034926e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.486648e-01	1.294384e-02	1.897255e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.615016e-01	3.161209e-02	7.734772e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.976658e-03	4.453763e-03	4.367588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.004466e+00	5.246949e-01	2.247832e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.680006e+00	2.040392e+00	4.809673e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.913386e+00	2.193411e+00	2.215588e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.802112e+00	1.180188e+00	1.697149e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.931435e+00	3.118302e-01	3.299520e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.669480e+00	1.427434e-01	4.726228e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.466464e+00	1.455054e-01	6.206201e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.484951e+00	9.863755e-02	6.059804e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.771923e+00	3.795412e-02	5.082515e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.217378e+00	2.550978e-02	4.229664e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.288094e-01	3.133696e-02	2.832184e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.082975e-01	0.000000e+00	2.021931e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.133204e-01	2.119067e-02	1.129350e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.464177e-01	1.232764e-02	5.427093e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.496310e-03	2.988646e-03	4.005076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.898552e+00	2.819643e+00	2.289674e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.456538e+01	5.301554e+00	1.588512e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.690806e+01	3.929485e+00	5.972290e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.431273e+01	1.646112e+00	1.026552e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.683819e+00	5.890582e-01	8.240354e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.986823e+00	3.138513e-01	9.101168e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.689968e+00	1.545306e-01	9.012143e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.336824e+00	6.941785e-02	7.183825e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.361465e+00	6.931211e-02	5.277937e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.901463e-01	3.091794e-02	3.648317e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.275737e-01	2.444647e-02	2.329633e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.539042e-02	3.137744e-03	9.697210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.211022e+00	7.331159e-01	7.357417e-03
1.400000e-01	4.000000e-02	4.000000e-02	3.448148e+00	1.332744e+00	2.939720e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.112698e+00	0.000000e+00	4.253391e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.144176e+00	6.815962e-02	8.489436e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.292432e+00	3.227011e-02	6.805418e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.514230e-01	1.991396e-03	3.743714e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.939791e-01	1.509283e-02	1.493334e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.626991e-02	3.444935e-02	4.778672e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.973085e-03	5.029194e-03	2.117636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.896521e+00	3.526579e+00	7.631845e-02
3.500000e-02	1.500000e-02	1.500000e-02	8.562415e+00	2.236063e+00	2.574596e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.224784e+00	3.116606e-02	5.185269e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.550281e+00	1.455197e-01	6.787089e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.640221e+00	1.011990e-02	6.032021e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.882646e-01	1.388014e-02	3.345856e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.410038e-01	2.309932e-02	1.734981e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.250351e-01	2.556374e-03	8.223587e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.497778e-02	4.672153e-03	6.805785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.412337e+02	3.694943e+01	1.565371e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.491967e+01	1.967050e+00	1.650864e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.830003e+00	3.549291e-01	6.539827e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.610173e+00	9.970563e-02	4.633106e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.040975e+00	1.293741e-02	6.480729e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.724908e-01	3.902525e-02	4.505513e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.847798e-01	1.856826e-02	2.549540e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.640034e-02	4.261835e-03	1.127109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.258300e-01	5.800042e-01	4.683925e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.251159e+00	1.233675e+00	8.185156e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.102974e+00	1.389638e+00	5.537594e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.544386e+00	1.124985e+00	2.573976e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.495090e+00	5.038542e-01	5.998123e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.132977e+00	0.000000e+00	3.690463e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.589304e+00	6.230159e-02	6.214017e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.037803e+00	2.931807e-02	7.280487e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.538128e+00	3.463176e-02	6.622163e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.066781e+00	1.021711e-02	5.473112e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.814055e-01	6.784915e-03	3.570016e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.672374e-01	1.066055e-02	1.952626e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.656418e-01	3.494090e-02	8.334651e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.517902e-03	4.644650e-03	4.742997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.432972e+00	3.215622e+00	2.048070e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.773997e+00	3.395244e+00	3.120078e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.779822e+00	2.445971e+00	1.465504e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.956822e+00	1.096137e+00	2.233017e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.039419e+00	2.940615e-01	4.119769e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.597474e+00	2.026349e-03	4.723533e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.768911e+00	4.334827e-02	5.618220e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.182490e+00	1.008529e-01	5.844464e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.533993e+00	3.180575e-02	4.979426e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.619298e-01	1.167344e-02	3.367267e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.384396e-01	6.393770e-03	1.947302e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.707182e-01	1.483883e-02	9.802296e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.035427e-02	4.180562e-03	7.902212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.308975e+02	3.085917e+01	2.119838e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.772417e+01	4.959688e+00	2.263063e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.168760e+01	1.691002e+00	1.475153e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.382430e+01	2.201645e-01	5.934208e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.660440e+00	7.433524e-02	5.882222e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.760992e+00	2.085015e-01	4.859253e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.734785e+00	1.302992e-01	3.952499e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.630189e+00	8.616878e-02	5.428524e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.038833e+00	2.284699e-02	6.054165e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.230931e+00	4.515313e-02	4.902161e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.048805e-01	4.405471e-02	2.944505e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.323857e-02	3.244822e-03	1.363690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.582510e+00	4.574948e-01	2.461111e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.235028e+00	8.351850e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.654978e+00	2.319053e-01	5.746456e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.508038e+00	1.264553e-01	6.817608e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.323597e-01	7.904128e-02	4.685763e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.931411e-01	2.813290e-02	2.579722e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.828876e-01	1.446570e-02	1.262088e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.934433e-03	1.379949e-03	9.183079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.831149e+00	8.080627e-01	4.980592e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.956565e+00	5.283966e-01	3.604568e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.803755e+00	1.768052e-01	4.679214e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.414753e-01	7.089406e-02	3.301278e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.082355e-01	2.311165e-02	1.998699e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.421544e-01	1.362938e-02	1.142772e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.289470e-02	8.356702e-03	6.324529e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.622599e-03	4.604328e-04	4.907368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.117993e+01	1.836340e+00	1.337917e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.931379e+00	1.105056e+00	2.123723e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.141282e+00	2.816154e-01	6.778382e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.609334e-01	5.705301e-02	4.097618e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.511988e-02	3.344356e-03	2.963354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.618534e-01	1.134939e-01	9.492938e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.688543e+00	9.671876e-01	4.148255e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.540741e+00	1.380541e+00	3.203342e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.151653e+00	8.077160e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.776992e+00	6.739605e-02	2.238053e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.086223e+00	1.663091e-01	4.627804e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.367112e+00	2.412034e-01	6.380808e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.785459e+00	1.728152e-01	6.365793e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.314755e+00	1.057536e-01	5.426476e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.138579e-01	6.548092e-02	4.087295e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.015442e-01	5.134974e-02	2.875661e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.381204e-01	3.022661e-02	1.811999e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.474727e-01	1.366246e-02	9.611950e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.549249e-03	1.035031e-03	6.344651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.108395e+00	5.209865e-01	9.644485e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.143206e+00	2.025152e+00	1.561075e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.832916e+00	1.865167e+00	6.634965e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.762109e+00	1.076109e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.685640e+00	3.044299e-01	1.023276e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.484889e+00	4.919431e-01	2.723568e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.355416e+00	3.840854e-01	4.232001e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.456945e+00	2.604437e-01	4.791146e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.721289e+00	1.590049e-01	4.447166e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.250310e+00	1.234396e-01	3.697036e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.554470e-01	8.343963e-02	2.876162e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.589235e-01	2.906481e-02	2.070227e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.275007e-01	2.154775e-02	1.369299e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.630511e-01	1.497814e-02	8.466032e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.812615e-03	1.558511e-03	7.958605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.951597e+00	1.468662e+00	3.547550e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.274285e+00	3.597326e+00	5.608018e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.404890e+01	3.829426e+00	3.094236e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.380086e+01	2.217068e+00	2.124173e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.072801e+01	1.550211e+00	8.282762e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.083627e+00	1.218960e+00	5.808796e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.364495e+00	7.102654e-01	7.509474e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.697693e+00	4.066735e-01	7.172591e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.707130e+00	2.244700e-01	5.982886e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.916821e-01	1.201413e-01	4.406942e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.408295e-01	3.555219e-02	3.178942e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.039237e-02	2.658212e-03	1.782329e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.097845e+00	1.093432e+00	7.220224e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.388222e+00	8.388001e-01	4.793817e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.703405e+00	1.462202e-02	4.889129e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.827244e+00	5.514299e-02	7.264377e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.096484e+00	5.200240e-02	5.510413e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.824321e-01	9.176722e-03	3.141934e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.423242e-01	1.429422e-02	1.532496e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.487152e-02	8.106616e-03	6.492326e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.468935e-03	8.985923e-04	3.027932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.316002e+01	4.620049e+00	3.451399e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.706228e+00	1.077389e+00	1.079152e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.286946e+00	2.703516e-02	2.968315e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.472929e+00	4.909415e-02	5.290889e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.618958e+00	6.450871e-02	4.871241e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.395669e-01	2.541098e-02	3.137710e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.696442e-01	8.146740e-03	1.860083e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.161374e-01	1.619590e-02	1.124078e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.626423e-02	1.651552e-03	1.378307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.602179e+02	3.326776e+01	6.027223e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.814481e+01	1.539493e+00	2.445467e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.087684e+00	1.751264e-01	2.831494e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.429904e+00	0.000000e+00	1.516904e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.030045e+00	6.694182e-02	4.817402e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.171454e+00	3.329074e-02	4.729431e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.988834e-01	3.364317e-02	3.235646e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.167663e-02	2.641941e-03	2.123102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.557030e+00	9.314408e-01	5.878204e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.314054e+00	1.625398e+00	8.724219e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.600450e+00	1.196151e+00	1.287921e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.509888e+00	6.323974e-01	1.136934e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.057298e+00	3.400830e-02	2.206693e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.652466e+00	6.024380e-02	4.735908e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.239325e+00	5.604926e-02	5.855757e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.802751e+00	6.434238e-02	6.155153e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.352199e+00	5.975498e-02	5.508848e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.546992e-01	2.180733e-02	4.348575e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.264074e-01	2.983918e-02	3.063446e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.412173e-01	2.207478e-02	1.885321e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.476888e-01	1.465465e-02	9.610310e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.704022e-03	1.086273e-03	6.792759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.193287e+01	3.695546e+00	1.944098e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.192794e+01	3.355619e+00	4.589947e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.471554e+00	1.867943e+00	3.056470e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.409935e+00	6.036474e-01	2.264913e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.933960e+00	2.231814e-01	1.239868e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.012756e+00	9.473608e-03	2.495643e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.556764e+00	5.921715e-02	4.148554e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.051490e+00	6.976902e-02	4.513025e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.490818e+00	6.179431e-02	3.992194e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.422312e-01	4.420320e-02	3.084970e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.520305e-01	2.069585e-02	2.099238e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.808955e-01	1.391975e-02	1.280731e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.084341e-02	2.063940e-03	1.350993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.548583e+02	2.908444e+01	5.693099e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.777650e+01	2.615781e+00	1.050932e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.646685e+01	7.726930e-01	6.131398e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.129148e+01	7.036096e-01	9.317444e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.500253e+00	1.543727e-01	3.198196e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.000379e+00	1.941313e-01	1.476117e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.421464e+00	1.284313e-01	1.223910e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.547958e+00	6.942869e-02	2.222664e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.933478e+00	2.110528e-02	5.140376e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.386287e+00	9.603654e-02	4.980379e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.702855e-01	5.373033e-02	3.729854e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.998074e-02	2.751300e-03	2.363716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.402350e+00	4.009968e-01	7.248545e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.296848e+00	1.007208e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.923892e+00	4.994251e-02	5.453169e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.651506e+00	4.592671e-02	7.733575e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.141337e-01	2.235976e-02	4.785928e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.669256e-01	1.306042e-04	2.629487e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.963622e-01	6.992258e-03	9.732921e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.952135e-03	8.151044e-03	3.100559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.130880e+00	7.916627e-01	1.023012e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.794921e+00	1.003311e-01	1.827590e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.727872e+00	6.239912e-02	4.962189e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.663283e-01	1.745777e-02	3.025496e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.421061e-01	1.258519e-02	1.649167e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.964892e-01	0.000000e+00	9.420654e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.681567e-02	1.356245e-02	3.420432e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.078973e-03	3.706354e-03	1.496657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.314809e+01	1.781040e+00	2.610838e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.688143e+00	2.252670e-01	5.408565e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.680757e+00	7.273420e-02	6.023249e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.304525e-01	6.931555e-03	3.232514e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.459024e-02	3.838915e-03	1.790054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.146686e-01	1.452034e-01	2.101662e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.455711e+00	7.847720e-01	1.541904e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.212325e+00	1.286276e+00	1.310837e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.115449e+00	9.941375e-01	1.887179e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.947093e+00	1.962874e-01	1.718960e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.311130e+00	8.978429e-02	4.884349e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.532479e+00	5.077004e-02	7.226825e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.835764e+00	3.021929e-02	7.022982e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.346905e+00	8.312051e-02	5.833576e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.050014e-01	1.800962e-02	4.099046e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.762293e-01	2.843815e-02	2.637918e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.156012e-01	0.000000e+00	1.744969e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.506942e-01	2.450079e-02	6.476597e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.513221e-03	4.377384e-03	2.889774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.285338e+00	5.885010e-01	2.945188e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.590900e+00	2.076005e+00	5.973201e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.506152e+00	1.972941e+00	1.517213e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.877592e+00	9.752330e-01	2.245820e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.868417e+00	2.268659e-01	2.416603e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.452462e+00	1.476535e-01	4.286518e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.244551e+00	8.742186e-02	5.510517e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.354500e+00	9.549200e-02	5.557443e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.632606e+00	9.017237e-02	4.578652e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.120010e+00	0.000000e+00	3.642512e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.693050e-01	3.567816e-02	2.599844e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.814049e-01	1.962616e-02	1.707725e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.669211e-01	0.000000e+00	1.295564e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.367001e-01	1.488061e-02	5.046655e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.832361e-03	3.157943e-03	3.348273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.642406e+00	2.247148e+00	2.547667e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.590728e+01	5.110282e+00	2.161274e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.861757e+01	3.971895e+00	8.827488e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.438179e+01	1.406612e+00	6.785547e-02
4.250000e-02	7.500000e-03	7.500000e-03	9.438110e+00	4.800256e-01	7.247501e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.725263e+00	4.244103e-01	8.583750e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.458532e+00	1.440384e-01	8.589540e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.081775e+00	9.196463e-02	6.918587e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.293579e+00	6.393428e-02	5.089735e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.606520e-01	5.281819e-02	3.444912e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.982595e-01	8.047412e-03	2.254156e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.383961e-02	2.321859e-03	9.831091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.446121e+00	7.629273e-01	6.106707e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.712363e+00	1.206254e+00	5.223137e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.032204e+00	4.419353e-02	3.946176e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.938780e+00	2.727698e-02	7.969068e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.119156e+00	1.994823e-02	6.025382e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.910011e-01	0.000000e+00	3.381137e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.542575e-01	3.060762e-03	1.415097e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.172576e-02	3.555006e-02	3.513285e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.024512e-03	4.662199e-03	1.348552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.007306e+00	3.312380e+00	2.988316e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.956903e+00	1.989128e+00	7.946903e-02
7.250000e-02	2.250000e-02	2.250000e-02	4.128589e+00	8.425107e-02	4.069546e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.396143e+00	9.810606e-02	6.454438e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.558399e+00	6.102935e-02	5.265879e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.987751e-01	4.247455e-03	3.087292e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.006405e-01	8.286256e-03	1.563658e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.779681e-01	8.271913e-03	8.833773e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.318953e-02	3.972983e-03	6.129649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.509070e+02	3.428297e+01	3.302700e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.429368e+01	1.538798e+00	1.406149e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.504499e+00	4.419988e-01	5.150513e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.466275e+00	1.002447e-01	4.471669e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.964195e+00	9.924296e-02	5.558344e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.593866e-01	8.586364e-04	4.356132e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.415369e-01	1.330923e-02	2.374481e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.390196e-02	3.601692e-03	1.247374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.152051e+00	6.678527e-01	7.510179e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.659092e+00	1.340463e+00	6.401517e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.387328e+00	1.346444e+00	8.078005e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.662345e+00	9.335144e-01	9.313702e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.518453e+00	2.761364e-01	1.451432e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.980964e+00	4.456522e-02	4.257996e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.448458e+00	7.378012e-02	5.989105e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.890697e+00	1.771803e-02	6.799980e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.392883e+00	3.951369e-02	6.031460e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.786265e-01	2.979717e-02	4.557733e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.174767e-01	6.109065e-03	2.974548e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.215587e-01	0.000000e+00	1.827662e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.464178e-01	1.848978e-02	6.660049e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.653649e-03	4.389773e-03	3.209459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.904846e+00	3.259613e+00	3.424234e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.102456e+01	3.562105e+00	6.039356e-02
2.875000e-02	6.250000e-03	6.250000e-03	8.977321e+00	1.911467e+00	6.185683e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.629809e+00	8.079101e-01	3.654039e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.931875e+00	1.798819e-01	3.090330e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.505177e+00	0.000000e+00	4.723463e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.726101e+00	1.383407e-01	4.830208e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.052966e+00	5.967120e-02	5.231069e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.431774e+00	7.053232e-02	4.215962e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.937677e-01	2.865241e-02	2.964256e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.891986e-01	1.316927e-02	1.737910e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.398922e-01	0.000000e+00	1.089047e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.891654e-02	3.630341e-03	6.786105e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.409379e+02	2.879507e+01	1.324814e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.804424e+01	4.579286e+00	2.480673e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.200686e+01	1.429022e+00	1.518292e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.290575e+01	3.303629e-03	1.080094e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.452112e+00	1.707845e-01	5.157134e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.382439e+00	1.970632e-01	3.818875e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.613607e+00	1.542967e-01	3.210693e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.627364e+00	7.130435e-02	3.811390e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.842957e+00	5.446139e-02	5.496438e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.148384e+00	2.600193e-02	4.338985e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.934031e-01	4.682145e-02	2.811830e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.073219e-02	3.082437e-03	1.418099e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.715964e+00	4.747874e-01	1.803420e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.041817e+00	6.719192e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.570055e+00	1.862321e-01	5.978086e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.577695e+00	8.108415e-02	5.944511e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.059822e-01	6.401984e-02	4.131579e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.584373e-01	1.443747e-02	2.356221e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.742860e-01	1.127424e-02	1.210067e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.502230e-03	7.577364e-04	8.156656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.945297e+00	7.640436e-01	3.460963e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.608523e+00	3.630755e-01	1.270386e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.793936e+00	1.468350e-01	4.149711e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.073379e+00	4.352800e-02	2.820373e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.073371e-01	1.388898e-02	1.764928e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.540249e-01	5.689711e-03	1.099537e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.217391e-02	5.900723e-03	5.780016e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.011551e-03	2.752224e-04	4.551455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.149378e+01	1.688206e+00	9.212306e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.366537e+00	7.696416e-01	2.800611e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.205553e+00	1.809500e-01	5.664141e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.381087e-01	2.661418e-02	3.557960e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.361079e-02	3.858069e-03	2.687568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.702042e-01	1.142296e-01	7.801360e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.834018e+00	9.862333e-01	3.092454e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.589048e+00	1.239842e+00	1.795097e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.085348e+00	6.590163e-01	1.232561e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.721288e+00	1.479762e-01	1.881501e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.058144e+00	1.982223e-01	4.472302e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.373973e+00	1.617052e-01	5.807047e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.783173e+00	1.175677e-01	5.550412e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.321756e+00	1.059183e-01	4.840469e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.065896e-01	5.514439e-02	3.745534e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.651294e-01	3.107520e-02	2.597302e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.142350e-01	2.194494e-02	1.746172e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.435622e-01	1.873238e-02	8.784961e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.165547e-03	9.451117e-04	6.272930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.291658e+00	5.552412e-01	9.349364e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.439566e+00	1.947196e+00	1.040832e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.836416e+00	1.628859e+00	4.364193e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.553309e+00	8.494620e-01	2.625475e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.571121e+00	4.941626e-01	7.531577e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.289258e+00	3.758289e-01	3.236901e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.185509e+00	2.833926e-01	4.055928e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.370874e+00	2.070818e-01	4.165456e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.786454e+00	1.467429e-01	3.787763e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.365992e+00	9.753548e-02	3.327028e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.228809e-01	3.702832e-02	2.484352e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.757684e-01	9.693031e-03	1.928801e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.212804e-01	1.641906e-02	1.278567e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.562065e-01	1.688257e-02	8.422231e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.979785e-03	5.462704e-04	6.699523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.379697e+00	1.514517e+00	3.770941e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.060752e+01	3.679400e+00	5.465466e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.494825e+01	3.637996e+00	2.097249e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.384091e+01	1.868268e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.011348e+01	1.451129e+00	3.165417e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.470301e+00	9.378110e-01	6.481662e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.224807e+00	4.949088e-01	6.742455e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.796793e+00	3.209364e-01	6.074278e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.686548e+00	1.568365e-01	4.916485e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.031256e+00	7.312317e-02	3.891671e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.564242e-01	2.297202e-02	2.832320e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.893958e-02	2.424998e-03	1.601335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.130569e+00	1.077455e+00	2.281025e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.173577e+00	6.753887e-01	5.532734e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.764649e+00	0.000000e+00	4.950285e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.928810e+00	6.609588e-02	6.636805e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.127249e+00	6.142900e-02	4.840387e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.764790e-01	1.139933e-02	2.836089e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.371824e-01	3.601028e-03	1.508640e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.830956e-02	7.181921e-03	6.377658e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.660054e-03	3.543007e-04	2.677232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.265762e+01	4.235344e+00	2.953218e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.076804e+00	8.464547e-01	1.031493e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.470812e+00	5.090436e-02	1.960608e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.471933e+00	0.000000e+00	5.438268e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.715682e+00	5.783897e-02	4.297521e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.002727e+00	3.581160e-02	2.752107e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.663713e-01	0.000000e+00	1.793373e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.253319e-01	2.621554e-03	1.031814e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.497544e-02	8.609224e-04	1.223864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.494056e+02	2.925676e+01	4.423498e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.800162e+01	1.145234e+00	4.554544e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.468457e+00	2.807306e-01	4.113473e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.524244e+00	0.000000e+00	1.911151e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.302904e+00	5.286666e-02	4.041721e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.230058e+00	5.679647e-02	4.227596e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.111142e-01	1.723326e-02	2.849196e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.002843e-02	1.280682e-03	1.924421e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.526493e+00	8.816507e-01	5.817577e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.258503e+00	1.558983e+00	5.604523e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.531902e+00	1.113630e+00	4.524195e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.291517e+00	4.713800e-01	1.909775e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.033925e+00	0.000000e+00	2.380924e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.741364e+00	6.158860e-02	3.879520e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.313944e+00	3.273727e-02	5.754947e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.891558e+00	4.422001e-02	5.595345e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.406289e+00	6.526946e-02	5.059951e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.961542e-01	5.616638e-02	4.042079e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.095935e-01	2.779013e-02	3.125183e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.230750e-01	1.396414e-02	1.857597e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.463188e-01	1.742318e-02	9.041684e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.360561e-03	9.987840e-04	6.270897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.346072e+01	4.521362e+00	2.186253e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.079145e+01	2.721481e+00	2.886074e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.081848e+00	1.102031e+00	2.717105e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.852489e+00	3.315863e-01	2.914641e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.843913e+00	1.214417e-01	1.516464e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.127326e+00	6.341855e-02	2.155371e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.603156e+00	4.353562e-02	4.071195e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.106402e+00	4.680897e-02	4.635918e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.557305e+00	6.934827e-02	3.558420e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.037917e+00	1.289690e-02	2.741062e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.961135e-01	9.852258e-03	1.910939e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.876831e-01	1.537280e-02	1.190064e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.964316e-02	1.584165e-03	1.232510e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.482637e+02	2.561570e+01	4.440290e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.535396e+01	1.821021e+00	1.526342e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.726450e+01	1.076129e+00	3.871688e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.157981e+01	5.860680e-01	3.768602e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.567647e+00	3.728880e-01	5.238658e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.234295e+00	1.826585e-01	2.631643e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.470496e+00	1.102689e-01	1.772116e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.647827e+00	0.000000e+00	1.823519e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.114794e+00	7.237280e-02	4.374069e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.470064e+00	4.005245e-02	4.438895e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.122319e-01	4.491463e-02	3.393845e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.922961e-02	1.985099e-03	2.107337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.519267e+00	4.003947e-01	5.813492e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.152745e+00	7.560437e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.857194e+00	3.828279e-02	5.522048e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.632084e+00	6.473192e-02	6.585705e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.955452e-01	5.613891e-03	4.168893e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.589146e-01	1.450632e-02	2.053017e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.942180e-01	1.015454e-02	8.188195e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.729042e-03	8.154322e-03	4.039402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.173368e+00	7.069840e-01	9.369405e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.629156e+00	8.423302e-02	2.013211e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.790241e+00	6.784862e-02	4.153233e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.576481e-01	2.000067e-02	2.636063e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.440819e-01	1.678098e-02	1.450846e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.118219e-01	3.215756e-03	8.298920e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.546522e-02	1.302049e-02	3.361473e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.919893e-03	3.531997e-03	1.870724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.330151e+01	1.618718e+00	2.111699e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.406391e+00	1.996832e-01	5.604350e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.683448e+00	1.804420e-02	5.168935e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.628915e-01	3.304537e-02	2.854817e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.667049e-02	5.216595e-03	1.528604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.032629e-01	1.304971e-01	2.732981e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.530020e+00	7.885592e-01	1.268746e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.269828e+00	1.161373e+00	1.487793e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.178016e+00	9.843292e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.988041e+00	4.955160e-02	2.318453e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.285249e+00	1.585840e-02	5.231689e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.527243e+00	1.356208e-01	6.684421e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.783939e+00	1.536997e-02	6.648805e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.283559e+00	1.867151e-02	5.376289e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.934412e-01	3.619341e-02	3.622631e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.404238e-01	1.289567e-02	2.297318e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.145700e-01	9.226501e-03	1.337067e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.384479e-01	1.953916e-02	5.744237e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.348913e-03	4.233018e-03	2.620000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.605377e+00	6.787354e-01	2.485379e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.151297e+00	2.074861e+00	2.765134e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.009872e+00	1.457049e+00	3.589957e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.944752e+00	8.638266e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.650961e+00	1.654233e-01	2.978791e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.224798e+00	7.832947e-02	5.193886e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.166560e+00	9.338302e-02	4.837508e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.368279e+00	7.357846e-02	4.621489e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.667906e+00	3.545468e-02	3.809049e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.148543e+00	2.636503e-02	3.772702e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.741826e-01	7.185194e-02	2.207213e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.909666e-01	1.914740e-02	1.499982e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.615088e-01	0.000000e+00	1.146149e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.373575e-01	2.212742e-02	4.890462e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.297423e-03	2.962162e-03	3.611686e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.799329e+00	3.633678e+00	2.402111e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.779473e+01	5.345562e+00	1.895135e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.814691e+01	2.997625e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.331085e+01	8.352558e-01	3.500001e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.896807e+00	6.126212e-01	9.370285e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.409106e+00	1.999903e-01	7.967165e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.354018e+00	1.561096e-01	7.444121e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.148112e+00	8.413879e-02	5.872757e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.327434e+00	4.234594e-02	4.212149e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.888788e-01	4.368604e-02	2.995824e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.188542e-01	2.671282e-02	1.985942e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.409810e-02	3.413906e-03	9.155793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.472243e+00	7.322259e-01	6.304229e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.594810e+00	1.054309e+00	1.809230e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.031935e+00	6.703480e-02	3.585033e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.046161e+00	1.941473e-02	7.283060e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.126866e+00	5.767480e-03	5.400358e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.678245e-01	1.604928e-02	2.839334e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.532552e-01	1.183412e-02	1.209060e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.830315e-02	3.719373e-02	2.982908e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.385725e-03	3.890597e-03	1.931062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.546582e+00	3.200965e+00	2.132701e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.066965e+00	1.523704e+00	1.952780e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.838573e+00	1.054444e-01	3.590278e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.630524e+00	4.142308e-02	5.131259e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.697610e+00	2.374406e-02	4.755778e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.319658e-01	1.305085e-02	2.644820e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.268898e-01	2.319392e-02	1.402644e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.857035e-01	1.116118e-02	8.414598e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.403609e-02	4.769443e-03	5.265693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.477172e+02	3.058327e+01	3.906167e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.175872e+01	1.123162e+00	6.856297e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.741904e+00	2.335767e-01	7.604076e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.782299e+00	8.390903e-02	4.945841e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.019454e+00	5.036367e-02	5.071920e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.053451e+00	2.638477e-02	3.625300e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.747995e-01	0.000000e+00	2.175096e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.640171e-02	5.049399e-03	9.869548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.149113e+00	6.370183e-01	5.037377e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.695242e+00	1.272660e+00	5.683603e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.399382e+00	1.275012e+00	3.739751e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.590951e+00	7.925357e-01	9.475246e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.412643e+00	1.827977e-01	1.982820e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.982330e+00	3.733543e-02	3.881823e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.529648e+00	9.369692e-02	5.944821e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.971717e+00	6.409174e-02	6.270607e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.377686e+00	0.000000e+00	5.830686e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.721444e-01	1.808677e-02	4.197028e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.948284e-01	1.809982e-02	2.767797e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.377022e-01	1.387720e-02	1.442646e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.413030e-01	1.956124e-02	5.703035e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.484334e-03	4.209679e-03	3.095596e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.236245e+00	3.372373e+00	2.085161e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.058962e+01	2.791862e+00	2.636376e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.644290e+00	1.613509e+00	2.916193e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.328220e+00	6.023710e-01	2.669565e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.698262e+00	2.038069e-01	2.783030e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.463988e+00	6.845782e-02	4.393281e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.733442e+00	1.830069e-02	4.557935e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.202474e+00	5.800699e-02	4.581170e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.524075e+00	1.538868e-02	3.842711e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.231230e-01	3.744018e-02	2.551255e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.108960e-01	1.543016e-02	1.550244e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.409683e-01	3.049165e-06	9.268742e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.777236e-02	3.352851e-03	6.492776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.404845e+02	2.567829e+01	2.730939e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.356363e+01	3.259525e+00	1.071716e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.953467e+01	9.474434e-01	1.005133e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.327964e+01	6.286466e-01	5.806071e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.141075e+00	1.076544e-01	1.057885e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.782346e+00	3.160281e-01	5.988112e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.903770e+00	1.543020e-01	4.282241e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.673398e+00	1.780001e-01	3.860525e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.922340e+00	4.812326e-03	5.508890e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.217351e+00	6.298455e-02	3.864614e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.024739e-01	2.658362e-02	2.530032e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.212745e-02	3.623074e-03	1.241509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.977709e+00	4.815258e-01	1.995888e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.945564e+00	6.073645e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.354673e+00	1.313567e-01	5.835522e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.369678e+00	7.719665e-02	5.498808e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.194881e-01	3.450713e-02	3.637622e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.341959e-01	2.021612e-02	2.126671e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.565946e-01	8.052521e-03	1.013030e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.895141e-03	1.354231e-03	6.920410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.280219e+00	7.485760e-01	3.201914e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.450272e+00	3.755318e-01	1.145715e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.670197e+00	7.142650e-02	3.908009e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.901508e-01	4.897962e-02	2.690843e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.760721e-01	1.845415e-02	1.695622e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.372738e-01	1.261167e-02	1.021014e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.929811e-02	6.904518e-03	5.238417e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.138809e-03	6.113881e-04	4.440532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.230208e+01	1.762113e+00	8.297089e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.931455e+00	7.341916e-01	3.340575e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.922348e+00	1.161761e-01	5.718803e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.593394e-01	5.538681e-02	3.532617e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.148834e-02	3.282446e-03	2.641654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.461869e-01	1.557286e-01	1.057721e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.323505e+00	1.157886e+00	3.741026e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.898391e+00	1.165948e+00	2.587658e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.149241e+00	5.093654e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.593766e+00	1.710174e-01	2.195745e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.847569e+00	2.074439e-01	5.073461e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.168184e+00	1.267877e-01	5.931459e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.584828e+00	6.078714e-02	5.245496e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.162154e+00	6.444966e-02	4.375879e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.206424e-01	5.500765e-02	3.376884e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.331218e-01	4.928673e-02	2.362195e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.977973e-01	2.140870e-02	1.491484e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.260962e-01	1.203378e-02	7.278250e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.861040e-03	2.365231e-04	5.540584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.710998e+00	6.908214e-01	1.021713e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.603600e+00	2.168478e+00	1.274913e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.308882e+00	1.518852e+00	3.957002e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.723330e+00	7.693926e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.322443e+00	4.617778e-01	1.384222e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.109442e+00	3.769240e-01	3.260705e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.083875e+00	2.442423e-01	4.127903e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.247298e+00	1.639987e-01	4.143670e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.627688e+00	1.287554e-01	3.815736e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.152028e+00	7.890459e-02	3.086823e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.985337e-01	5.501129e-02	2.373068e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.317747e-01	3.057653e-02	1.874000e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.026816e-01	1.045567e-02	1.263074e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.472561e-01	1.530450e-02	7.348989e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.251971e-03	4.160097e-04	7.951715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.144513e+00	1.876424e+00	4.421169e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.240700e+01	4.219740e+00	6.003726e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.656802e+01	3.709090e+00	1.329807e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.406370e+01	1.769610e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.955335e+00	1.442455e+00	3.551568e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.219642e+00	8.760083e-01	6.182303e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.783374e+00	5.230272e-01	7.195229e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.416218e+00	2.570804e-01	6.360024e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.560914e+00	1.746479e-01	5.079231e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.839648e-01	6.933061e-02	3.832263e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.238564e-01	3.772342e-02	2.972941e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.700435e-02	2.468069e-03	1.538828e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.517333e+00	1.153805e+00	4.012931e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.219896e+00	5.720713e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.604132e+00	0.000000e+00	5.420588e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.744377e+00	2.212732e-02	6.638169e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.015954e+00	3.636220e-02	4.409338e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.324095e-01	4.408141e-03	2.536939e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.141128e-01	1.651082e-02	1.295040e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.720247e-02	4.886306e-04	4.938514e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.758797e-03	9.917319e-04	2.880960e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.470718e+01	4.380063e+00	2.849532e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.083958e+00	7.608028e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.232769e+00	1.045320e-01	1.600160e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.415717e+00	0.000000e+00	5.364672e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.574611e+00	1.149627e-02	4.557812e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.444523e-01	1.807017e-02	2.644970e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.511025e-01	1.215865e-02	1.609894e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.068256e-01	7.434598e-03	9.553002e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.333771e-02	9.401785e-04	1.138484e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.624941e+02	2.907093e+01	2.697786e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.830222e+01	1.191986e+00	5.101877e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.204882e+00	3.419437e-01	3.228069e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.281906e+00	0.000000e+00	2.577814e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.013425e+00	1.734210e-02	4.686155e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.198125e+00	3.273167e-02	4.153098e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.872365e-01	2.276070e-02	2.777784e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.731949e-02	1.899578e-03	1.897021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.918471e+00	1.051870e+00	4.943843e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.668513e+00	1.570752e+00	8.032054e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.590806e+00	9.264566e-01	7.140866e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.277816e+00	2.693409e-01	6.157203e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.068387e+00	1.534886e-01	2.030738e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.569825e+00	0.000000e+00	5.521449e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.203311e+00	6.007781e-02	5.664149e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.724423e+00	6.636394e-03	5.791021e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.239633e+00	2.808941e-02	4.922036e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.893576e-01	2.898045e-02	3.637080e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.639831e-01	2.166067e-02	2.672982e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.069014e-01	1.645454e-02	1.552766e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.241745e-01	5.839744e-03	7.345270e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.856368e-03	2.146142e-04	5.938713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.555740e+01	4.608582e+00	4.506493e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.103158e+01	2.384328e+00	2.707727e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.285311e+00	1.153122e+00	7.733601e-03
4.250000e-02	7.500000e-03	7.500000e-03	5.122022e+00	5.502925e-01	4.693465e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.766144e+00	8.513439e-02	1.335585e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.933193e+00	4.533148e-02	2.443159e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.517748e+00	4.051118e-02	4.305922e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.009168e+00	0.000000e+00	4.522093e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.423128e+00	1.315185e-02	4.000592e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.144083e-01	5.369073e-02	2.652860e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.436582e-01	2.005496e-02	1.914731e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.637197e-01	3.305896e-03	1.172014e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.872266e-02	1.946681e-03	1.081390e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.598583e+02	2.587024e+01	3.408493e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.743974e+01	3.479078e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.707513e+01	1.335731e+00	3.052248e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.098688e+01	5.121483e-01	4.593954e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.443973e+00	3.184769e-01	4.996846e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.848175e+00	7.903447e-02	1.697164e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.245227e+00	0.000000e+00	3.455407e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.560863e+00	1.068746e-02	2.773884e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.922055e+00	2.019610e-02	5.356338e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.340221e+00	1.159806e-01	4.528535e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.355142e-01	1.372260e-02	3.416178e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.699079e-02	3.185105e-03	2.034675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.782749e+00	4.152309e-01	6.894393e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.029717e+00	6.542148e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.518248e+00	6.581726e-02	5.669050e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.503980e+00	2.239214e-02	6.127476e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.872375e-01	1.735231e-02	3.685000e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.466290e-01	0.000000e+00	1.920669e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.691482e-01	2.845950e-02	6.238379e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.897951e-03	8.886699e-03	2.812475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.567337e+00	6.997434e-01	8.950963e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.257748e+00	4.711200e-02	2.142339e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.506457e+00	6.522643e-02	4.023609e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.645561e-01	2.962443e-02	2.387474e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.571644e-01	0.000000e+00	1.558639e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.995636e-01	2.218327e-02	6.518516e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.440402e-02	1.738842e-02	2.530447e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.565744e-03	3.756718e-03	1.440469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.375390e+01	1.583784e+00	2.190735e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.091178e+00	1.766822e-01	5.784267e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.467480e+00	3.016915e-02	5.095519e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.395023e-01	7.475106e-03	2.669767e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.507750e-02	7.127526e-03	1.416875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.925045e-01	1.838790e-01	6.401455e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.055537e+00	9.902665e-01	6.762865e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.740468e+00	1.165097e+00	1.791842e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.110709e+00	6.162580e-01	3.032776e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.693643e+00	1.362888e-01	2.780515e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.954736e+00	9.219382e-02	6.026563e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.284288e+00	9.883620e-02	6.938841e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.675335e+00	4.478078e-02	5.509083e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.213868e+00	2.071974e-02	4.702172e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.310600e-01	3.393214e-03	3.277781e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.194400e-01	2.041092e-02	2.091472e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.963682e-01	2.244623e-02	1.062346e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.288357e-01	2.379530e-02	5.076580e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.693566e-03	4.416892e-03	2.253543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.040516e+00	7.829229e-01	2.141756e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.381193e+00	2.195569e+00	2.487844e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.737920e+00	1.416169e+00	1.730881e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.709483e+00	4.894529e-01	1.360432e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.325742e+00	2.343547e-01	3.595365e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.987355e+00	1.305667e-01	4.343336e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.927049e+00	9.535465e-02	5.567314e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.098989e+00	1.311376e-01	4.529636e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.458499e+00	4.537295e-02	4.512490e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.086316e+00	2.764099e-02	2.858288e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.648332e-01	1.929792e-02	2.026326e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.886519e-01	1.713744e-02	1.440221e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.729205e-01	2.280526e-02	8.496734e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.303573e-01	2.640765e-02	3.993942e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.159831e-03	2.399460e-03	3.177233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.059443e+01	4.062980e+00	2.507671e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.085594e+01	5.786140e+00	1.356368e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.888104e+01	3.214953e+00	1.709494e-02
2.875000e-02	6.250000e-03	6.250000e-03	1.303819e+01	4.294643e-01	5.972090e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.212235e+00	3.586154e-01	8.593307e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.988884e+00	2.426175e-01	8.957870e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.169899e+00	1.430482e-01	7.539265e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.917017e+00	8.346577e-02	5.773829e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.187088e+00	2.039335e-02	4.276966e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.623944e-01	5.913637e-02	2.795173e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.286451e-01	4.464908e-02	1.899336e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.196867e-02	3.899735e-03	8.106189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.867618e+00	8.676075e-01	4.173500e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.699713e+00	9.046860e-01	3.830057e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.746208e+00	5.990118e-02	4.890938e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.823254e+00	1.839083e-02	6.821725e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.065145e+00	4.243559e-03	5.016956e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.688482e-01	1.217789e-02	2.488825e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.308620e-01	1.323829e-02	8.979020e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.864760e-02	3.757211e-02	2.456570e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.997334e-03	3.915033e-03	1.643107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.167125e+01	3.773493e+00	3.141796e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.870542e+00	1.115681e+00	1.576895e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.673206e+00	4.082832e-02	4.679606e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.380129e+00	9.527563e-02	5.351006e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.489577e+00	3.672468e-02	4.329862e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.462077e-01	2.401697e-02	2.613087e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.217144e-01	0.000000e+00	1.380426e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.923244e-01	1.781211e-02	5.967684e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.179876e-02	4.988469e-03	4.732187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.680110e+02	3.362094e+01	3.796673e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.898842e+01	7.061451e-02	7.290987e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.581602e+00	2.702117e-01	9.337787e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.339398e+00	7.013224e-02	3.393591e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.961736e+00	3.547232e-02	4.800126e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.505918e-01	1.389185e-02	3.903037e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.866728e-01	4.497684e-02	1.985196e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.204526e-02	6.764664e-03	9.355486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.485593e+00	7.921617e-01	5.108736e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.169362e+00	1.371962e+00	6.343704e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.731663e+00	1.166392e+00	2.981871e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.588052e+00	5.596439e-01	8.081418e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.214827e+00	6.971994e-03	2.847684e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.708937e+00	5.484203e-02	4.410114e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.327717e+00	8.134389e-02	6.404148e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.801575e+00	5.384293e-02	5.896294e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.305458e+00	1.048014e-02	5.223490e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.366304e-01	2.453174e-02	3.705481e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.749179e-01	0.000000e+00	2.406396e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.140953e-01	1.874994e-02	1.196855e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.308083e-01	2.102327e-02	4.932201e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.901015e-03	4.203307e-03	2.472197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.154097e+01	3.708227e+00	1.967945e-03
1.750000e-02	5.000000e-03	5.000000e-03	1.171690e+01	2.820349e+00	3.150719e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.438799e+00	1.222208e+00	3.016146e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.914420e+00	3.504944e-01	4.350432e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.496238e+00	1.783768e-01	3.315918e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.352867e+00	0.000000e+00	4.134326e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.661842e+00	1.301947e-01	4.332294e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.963184e+00	4.476711e-02	5.020815e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.366264e+00	2.435331e-02	3.636132e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.941725e-01	1.335808e-02	2.355129e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.099682e-01	5.686383e-03	1.429417e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.321408e-01	1.703341e-02	6.953605e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.651137e-02	3.165233e-03	6.291182e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.556848e+02	2.759966e+01	2.106062e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.924208e+01	9.831528e-01	1.904256e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.785513e+01	6.138258e-01	1.338441e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.283218e+01	3.395353e-01	1.118018e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.791807e+00	9.052859e-01	8.260187e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.513667e+00	2.623957e-01	5.407307e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.510783e+00	5.444906e-02	3.922591e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.532583e+00	4.180897e-02	4.202839e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.767854e+00	6.066586e-02	4.778084e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.085176e+00	0.000000e+00	4.203236e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.267719e-01	4.088477e-02	2.343959e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.085313e-02	4.688823e-03	1.120470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.326217e+00	5.702206e-01	1.448235e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.917879e+00	4.122261e-01	5.029558e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.993175e+00	1.217859e-01	7.144460e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.189440e+00	9.380930e-02	5.460543e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.634987e-01	2.288305e-02	3.742550e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.386640e-01	2.755422e-03	2.114646e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.199311e-01	1.120790e-02	9.403218e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.091508e-03	6.337289e-04	6.043653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.805641e+00	7.967407e-01	2.290826e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.097321e+00	2.128877e-01	2.189880e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.454432e+00	9.819842e-02	4.033193e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.735387e-01	5.406420e-02	2.588955e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.865750e-01	5.055374e-03	1.766897e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.075682e-01	1.103760e-03	9.357880e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.030050e-02	6.292040e-03	4.678329e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.198600e-03	1.949861e-04	4.083914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.318119e+01	1.703752e+00	6.602816e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.386678e+00	5.781198e-01	4.495362e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.760012e+00	1.078796e-01	5.212182e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.007926e-01	3.707716e-02	3.225237e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.682899e-02	2.211528e-03	2.288588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.892483e-01	2.438555e-01	1.447596e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.094228e+00	1.516369e+00	3.281452e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.448994e+00	1.187834e+00	3.332706e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.240360e+00	2.315161e-01	8.165560e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.324791e+00	1.793555e-01	5.072543e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.545289e+00	1.837455e-01	6.511024e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.810104e+00	8.929143e-02	6.206848e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.357576e+00	1.285430e-01	5.617225e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.526100e-01	2.102197e-02	4.548960e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.639832e-01	8.943564e-03	3.224026e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.253030e-01	3.061686e-02	2.254023e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.405407e-01	1.235918e-02	1.416229e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.027999e-01	1.301676e-02	7.033463e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.213453e-03	1.448292e-03	4.325977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.819490e+00	1.126280e+00	1.317811e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.637283e+00	2.706484e+00	1.121701e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.264215e+00	1.459668e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.513890e+00	4.254325e-01	2.262281e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.896826e+00	5.046443e-01	3.023969e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.592510e+00	2.702817e-01	4.502611e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.710697e+00	1.932027e-01	4.939618e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.008721e+00	2.472120e-01	4.587298e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.393464e+00	8.145227e-02	3.761260e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.704773e-01	1.966923e-02	2.974097e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.715754e-01	5.763257e-02	2.369755e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.311203e-01	3.451871e-02	1.725846e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.592415e-01	3.062565e-02	1.178488e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.183055e-01	4.854361e-03	8.886876e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.606957e-03	1.662185e-03	5.422507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.663459e+00	2.858568e+00	6.329427e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.678681e+01	5.310189e+00	5.409273e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.895468e+01	3.601267e+00	5.159964e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.410679e+01	1.743969e+00	1.992954e-02
4.250000e-02	7.500000e-03	7.500000e-03	8.805339e+00	1.374882e+00	6.581453e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.407687e+00	7.399802e-01	7.799000e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.343173e+00	3.721747e-01	7.620972e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.167667e+00	1.570996e-01	5.890464e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.342639e+00	7.248217e-02	4.610643e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.064428e-01	7.660621e-02	3.416880e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.300552e-01	4.192728e-02	2.606907e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.377647e-02	1.274491e-03	1.466479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.924766e+00	1.345044e+00	8.081561e-04
1.400000e-01	4.000000e-02	4.000000e-02	3.343223e+00	4.803514e-01	9.806814e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.494302e+00	2.619449e-02	6.320015e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.547813e+00	5.994163e-02	6.882940e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.496379e-01	2.154917e-02	4.444966e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.236831e-01	2.361701e-04	2.555080e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.673637e-01	9.181213e-03	1.212069e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.820056e-02	3.353160e-03	4.602285e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.225593e-03	5.254042e-04	2.028322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.710014e+01	5.070059e+00	4.595284e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.867315e+00	4.910005e-01	6.745900e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.167450e+00	7.485679e-02	1.786953e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.248750e+00	1.058454e-02	6.074757e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.436533e+00	5.063699e-02	4.309675e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.324754e-01	3.265791e-02	2.726223e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.715595e-01	0.000000e+00	1.652224e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.848007e-01	7.478873e-03	8.820328e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.036554e-02	1.251397e-03	1.037277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.788595e+02	3.080851e+01	2.810231e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.746480e+01	3.702890e-01	5.465417e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.837677e+00	1.717519e-01	2.529463e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.132858e+00	5.655315e-03	1.966341e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.923478e+00	3.958017e-02	4.248279e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.015774e+00	3.788510e-02	3.919393e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.685980e-01	1.339266e-02	2.677259e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.494373e-02	1.336547e-03	1.664558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.378541e+00	1.320105e+00	1.649858e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.208959e+00	1.828365e+00	1.993862e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.847865e+00	8.743597e-01	6.322631e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.395632e+00	1.347659e-01	1.751706e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.957950e+00	2.533552e-02	3.619281e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.437618e+00	6.815430e-02	6.483105e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.023254e+00	4.876180e-02	6.391757e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.517639e+00	6.051157e-02	5.888940e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.084338e+00	4.582674e-02	4.882295e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.264510e-01	2.763466e-03	4.426127e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.504032e-01	0.000000e+00	2.595195e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.540663e-01	1.594769e-02	1.540432e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.025668e-01	1.173817e-02	7.427100e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.293561e-03	1.062215e-03	4.446956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.975350e+01	6.169178e+00	6.004221e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.134387e+01	2.200969e+00	3.066986e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.864056e+00	5.481485e-01	2.502238e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.710945e+00	1.201910e-01	3.279985e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.751424e+00	2.103408e-01	2.000015e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.746008e+00	5.800815e-02	3.794291e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.344400e+00	1.682501e-02	4.995561e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.922457e+00	8.639353e-02	4.529020e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.264070e+00	2.363006e-02	3.562410e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.801861e-01	3.515228e-02	3.039698e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.513093e-01	1.629905e-02	1.971322e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.223242e-01	3.405599e-03	1.092171e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.528891e-02	2.010014e-03	1.056132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.775063e+02	2.763460e+01	2.412408e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.593728e+01	1.309284e+00	2.500610e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.625169e+01	7.163212e-02	1.131518e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.061370e+01	6.300495e-01	6.002131e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.658705e+00	4.304241e-02	3.908003e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.673331e+00	2.337304e-01	2.041027e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.190053e+00	7.016483e-02	1.061083e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.247030e+00	6.908788e-03	2.659556e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.807081e+00	5.957532e-02	4.804872e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.204070e+00	1.586886e-02	4.096136e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.356539e-01	5.182202e-02	3.111641e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.276691e-02	3.436051e-03	1.871152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.081093e+00	5.147412e-01	4.488025e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.278201e+00	6.557589e-01	1.078091e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.170456e+00	9.128538e-02	7.740328e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.152595e+00	2.436185e-02	7.051009e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.016915e-01	2.353191e-02	3.790392e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.416075e-01	8.643188e-03	1.919971e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.144668e-01	1.267688e-02	8.393133e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.455607e-03	5.231435e-03	2.858445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.138549e+00	7.946996e-01	3.781626e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.963690e+00	3.167859e-02	3.084090e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.240281e+00	2.826642e-02	4.475594e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.811300e-01	1.379151e-02	2.543950e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.645397e-01	9.186871e-03	1.432350e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.658064e-01	3.856022e-03	7.666081e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.978978e-02	1.341142e-02	2.595743e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.870821e-03	2.483279e-03	1.853175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.463771e+01	1.629508e+00	1.216504e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.579688e+00	1.330561e-01	6.743905e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.314918e+00	1.869011e-02	4.949288e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.671535e-01	9.985471e-03	2.747945e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.866474e-02	3.029403e-03	1.521040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.877981e-01	2.473954e-01	2.682449e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.685460e+00	1.425333e+00	3.302628e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.323793e+00	1.389428e+00	2.438726e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.352083e+00	6.309670e-01	8.852224e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.549118e+00	2.527956e-02	5.371700e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.728101e+00	2.716126e-02	7.450865e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.951329e+00	1.227013e-01	7.837892e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.354040e+00	0.000000e+00	7.151721e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.800356e-01	5.616268e-02	4.733580e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.606205e-01	4.090026e-02	3.461624e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.249610e-01	1.918207e-02	2.130868e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.226063e-01	0.000000e+00	1.468987e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.450776e-02	1.405325e-02	6.052576e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.598137e-03	2.837079e-03	3.391865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.575456e+00	1.428637e+00	3.641724e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.891687e+00	3.392539e+00	9.889388e-03
4.875000e-02	8.750000e-03	8.750000e-03	8.186119e+00	1.343453e+00	9.498749e-04
6.750000e-02	1.000000e-02	1.000000e-02	6.482940e+00	2.001317e-01	2.499191e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.886075e+00	5.392516e-03	4.927672e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.538953e+00	1.449042e-01	6.066055e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.478737e+00	5.922798e-02	6.806451e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.688896e+00	3.633146e-02	6.044339e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.235664e+00	6.551294e-03	4.318632e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.679733e-01	1.804309e-02	3.018366e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.047135e-01	4.836456e-02	2.085628e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.877370e-01	2.368634e-02	1.663558e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.260698e-01	0.000000e+00	9.795413e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.073219e-01	1.378000e-02	4.468100e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.522982e-03	1.576295e-03	5.119726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.687788e+01	6.464321e+00	3.202226e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.795668e+01	7.678306e+00	1.015821e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.960895e+01	2.940502e+00	1.139055e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.136467e+01	4.450151e-01	6.568223e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.999733e+00	2.465815e-01	1.139218e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.172911e+00	2.426544e-01	9.914812e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.536432e+00	0.000000e+00	8.924247e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.614965e+00	7.460222e-02	5.769048e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.026883e+00	2.812038e-02	4.738580e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.261041e-01	2.175317e-02	2.893233e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.717388e-01	3.724020e-02	1.851779e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.821931e-03	1.536603e-03	9.747532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.311927e+00	1.078732e+00	1.626743e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.930451e+00	9.553085e-01	4.029293e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.623966e+00	5.159554e-02	7.206232e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.595688e+00	4.519281e-02	7.704301e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.341233e-01	1.413597e-02	5.341067e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.358500e-01	1.543295e-02	2.447439e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.700281e-01	2.384899e-03	1.143225e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.051266e-02	2.411118e-02	2.861450e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.286687e-03	2.517878e-03	1.225210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.446892e+01	4.632458e+00	1.119408e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.031694e+00	1.100314e+00	1.519371e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.449625e+00	1.002066e-01	4.497845e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.237265e+00	5.868282e-02	6.277670e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.257340e+00	9.450717e-03	4.824691e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.660406e-01	2.726062e-03	2.527774e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.429222e-01	1.024531e-03	1.333796e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.608081e-01	2.188260e-03	6.253822e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.967327e-03	3.062432e-03	5.912197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.832802e+02	3.558785e+01	3.096484e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.028474e+01	6.545420e-01	1.367264e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.051764e+00	8.587623e-02	5.284510e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.060567e+00	9.909504e-02	4.560836e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.648733e+00	3.541147e-02	5.187697e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.439226e-01	1.073533e-02	3.685931e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.091559e-01	1.666187e-02	1.988345e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.046094e-02	2.425443e-03	1.108032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.815403e+00	1.032989e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.696983e+00	1.790217e+00	2.826144e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.133549e+00	1.309609e+00	2.006658e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.887443e+00	6.316244e-01	5.198974e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.220564e+00	4.466649e-02	3.665208e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.589430e+00	0.000000e+00	7.163663e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.126427e+00	8.658219e-02	8.050400e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.561993e+00	5.688961e-02	7.116085e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.116012e+00	2.193465e-02	5.357091e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.526985e-01	5.537472e-02	4.017661e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.742096e-01	1.829737e-02	2.766109e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.381942e-01	5.760906e-03	1.593081e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.829955e-02	1.270552e-02	5.701316e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.755985e-03	2.791888e-03	3.669471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.465479e+01	5.120091e+00	2.711737e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.357650e+01	3.558602e+00	3.486410e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.285536e+00	1.658601e+00	4.972835e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.725392e+00	8.070738e-02	5.080517e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.122516e+00	6.046512e-02	4.335441e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.018694e+00	7.193289e-02	5.321764e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.317473e+00	0.000000e+00	6.794811e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.726628e+00	2.944347e-02	4.979105e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.236629e+00	3.995409e-02	4.244100e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.646274e-01	3.832433e-02	2.470790e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.126459e-01	1.960934e-02	1.522052e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.938653e-01	1.832780e-03	9.287569e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.280912e-02	2.025677e-03	6.609327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.746872e+02	3.143669e+01	6.438286e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.316522e+01	2.899750e+00	2.912476e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.860811e+01	2.389801e-01	1.825593e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.163111e+01	2.568250e-01	8.653661e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.475366e+00	9.311552e-02	6.541416e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.824125e+00	5.053912e-02	5.155534e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.184362e+00	7.843155e-02	4.414119e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.245057e+00	1.033256e-01	3.805334e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.599543e+00	3.836649e-02	5.273832e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.740835e-01	3.542012e-02	4.135381e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.048417e-01	3.677352e-02	2.383141e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.620541e-02	1.694494e-03	1.325358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.568191e+00	6.156721e-01	1.947925e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.742898e+00	4.215863e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.782585e+00	1.076081e-01	7.374582e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.050890e+00	4.778701e-02	5.477280e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.447953e-01	5.124379e-02	3.461317e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.168953e-01	1.012332e-02	1.869856e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.035743e-01	0.000000e+00	8.946993e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.835853e-03	2.870802e-04	5.377719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.165906e+00	8.414562e-01	2.540146e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.793805e+00	2.925778e-01	2.868685e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.298904e+00	7.724915e-02	4.177777e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.969652e-01	3.544503e-02	2.617786e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.786721e-01	2.234906e-02	1.558501e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.759803e-01	3.503107e-03	9.320025e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.376155e-02	4.231211e-03	4.580015e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.073364e-03	3.130495e-04	3.840923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.377256e+01	1.807482e+00	6.591939e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.153680e+00	5.730546e-01	5.261295e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.466834e+00	1.199081e-01	5.640357e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.928412e-01	3.891267e-02	3.225697e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.403585e-02	8.840538e-04	2.261631e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.107758e-01	3.265117e-01	8.714445e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.510999e+00	1.724852e+00	5.055929e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.719617e+00	1.175328e+00	4.545007e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.075841e+00	1.519237e-01	1.541435e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.157809e+00	2.196013e-01	5.890170e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.295402e+00	1.397445e-01	7.066981e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.728786e+00	1.384847e-01	6.927672e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.201607e+00	1.450610e-02	5.934771e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.261870e-01	8.471484e-02	4.412529e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.326944e-01	4.934440e-02	3.196391e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.945888e-01	9.526208e-03	2.195041e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.100874e-01	1.511854e-02	1.291062e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.577265e-02	1.118700e-02	6.853492e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.946538e-03	9.087571e-04	4.010398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.427828e+00	1.409768e+00	1.446913e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.021314e+00	2.843684e+00	8.485144e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.533223e+00	1.424967e+00	1.450744e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.814185e+00	5.851218e-01	1.564448e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.873976e+00	5.217657e-01	4.148006e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.465599e+00	2.737213e-01	5.311934e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.427871e+00	1.852409e-01	5.409673e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.791921e+00	1.287563e-01	4.834876e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.283087e+00	1.372669e-01	4.046076e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.988488e-01	7.663610e-02	3.118050e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.177968e-01	3.361078e-02	2.296859e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.092981e-01	2.024272e-02	1.602227e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.324095e-01	1.576367e-02	1.198235e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.108885e-01	1.208998e-02	6.478021e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.679552e-03	6.936761e-04	5.638967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.917585e+00	3.445937e+00	6.343121e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.859502e+01	5.941143e+00	6.282661e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.978040e+01	3.709557e+00	2.656509e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.378138e+01	1.739026e+00	8.055608e-02
4.250000e-02	7.500000e-03	7.500000e-03	8.759856e+00	1.241714e+00	8.567822e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.311561e+00	6.952551e-01	8.411210e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.116216e+00	4.603871e-01	7.917654e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.897357e+00	1.818680e-01	6.336481e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.188317e+00	1.242518e-01	4.822001e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.367671e-01	5.973701e-02	3.406200e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.112552e-01	2.584525e-02	2.515826e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.289770e-02	9.700126e-04	1.334702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.284409e+00	1.499772e+00	6.658557e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.302941e+00	3.745736e-01	4.461179e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.351079e+00	2.697169e-02	7.277492e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.369909e+00	0.000000e+00	7.440823e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.809395e-01	2.354004e-02	4.352671e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.162819e-01	1.842084e-02	2.317319e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.572551e-01	3.251609e-03	1.111655e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.492152e-02	3.859089e-03	4.221372e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.152009e-03	6.054847e-04	1.538255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.911533e+01	5.707154e+00	5.944703e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.792017e+00	4.126126e-01	2.402659e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.054035e+00	2.517089e-02	3.023737e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.060718e+00	4.029056e-02	6.259236e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.259549e+00	4.673486e-02	4.503236e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.650240e-01	3.286411e-02	2.687616e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.575816e-01	1.532056e-02	1.490886e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.601917e-01	2.239537e-03	8.822208e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.999512e-03	6.823988e-04	9.939076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.939971e+02	3.417496e+01	2.911243e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.708767e+01	2.506353e-03	5.939160e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.470293e+00	8.210087e-03	5.395044e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.986717e+00	6.145750e-02	1.634293e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.655303e+00	5.156135e-02	4.688941e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.178004e-01	3.504735e-02	3.976775e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.553049e-01	2.564068e-02	2.529284e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.233284e-02	7.695476e-04	1.638126e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.722834e+00	1.536037e+00	1.234702e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.452798e+00	1.870758e+00	1.313252e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.870839e+00	8.355315e-01	7.275444e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.443977e+00	1.937069e-01	2.064887e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.823798e+00	4.571277e-02	5.107180e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.326849e+00	7.657630e-03	7.209167e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.856735e+00	8.678256e-02	7.108366e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.424439e+00	3.065640e-02	6.144261e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.006151e+00	3.832836e-02	5.133068e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.905743e-01	3.037843e-02	3.562371e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.286427e-01	1.108291e-02	2.502958e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.263645e-01	5.689233e-03	1.384441e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.811212e-02	1.036654e-02	6.952150e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.152210e-03	8.637904e-04	4.214230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.222156e+01	6.969703e+00	3.633815e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.150238e+01	2.072399e+00	2.239650e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.887506e+00	7.180964e-01	3.443710e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.625797e+00	9.718596e-03	4.632967e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.557765e+00	2.790844e-02	3.092753e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.720655e+00	5.640234e-02	3.878742e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.188510e+00	0.000000e+00	6.014093e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.695677e+00	4.643953e-02	4.647801e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.194135e+00	6.815665e-02	3.827716e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.210398e-01	2.389654e-02	2.597530e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.129196e-01	1.625220e-02	1.838366e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.060386e-01	9.528010e-03	1.052475e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.470495e-02	1.717565e-03	9.942839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.906969e+02	3.098042e+01	2.613870e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.478226e+01	9.014121e-01	8.908778e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.544795e+01	4.942506e-01	1.010734e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.029621e+01	1.746180e-01	8.199283e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.957438e+00	0.000000e+00	6.380086e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.357143e+00	1.077970e-01	1.777075e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.067204e+00	2.123284e-01	1.356384e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.165473e+00	9.914920e-02	2.142991e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.576664e+00	3.776145e-02	5.200144e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.058447e+00	5.981000e-02	4.391624e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.593885e-01	2.340420e-02	3.159971e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.101893e-02	1.576414e-03	1.844207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.360458e+00	6.113546e-01	4.223482e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.965854e+00	4.928405e-01	1.410446e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.995936e+00	8.755142e-02	8.105832e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.112111e+00	3.068007e-02	6.476142e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.199956e-01	1.680264e-02	3.733828e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.076648e-01	5.172239e-03	1.981521e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.193444e-01	8.788322e-03	7.167854e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.198319e-03	4.205549e-03	3.830958e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.352059e+00	8.494025e-01	7.185946e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.865888e+00	1.068105e-01	3.580202e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.147968e+00	1.833679e-02	4.602796e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.950465e-01	1.592172e-02	2.629671e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.321047e-01	1.470771e-02	1.380262e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.453887e-01	0.000000e+00	7.450873e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.044739e-02	8.766137e-03	3.560847e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.677505e-03	1.811864e-03	1.631535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.501520e+01	1.708615e+00	1.127391e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.336987e+00	6.452714e-02	7.100898e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.222724e+00	3.759432e-02	5.156626e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.174454e-01	1.538058e-02	2.681433e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.753125e-02	2.569303e-03	1.515638e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.660220e-01	3.043108e-01	1.995924e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.987613e+00	1.548241e+00	1.827390e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.816313e+00	1.621434e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.228273e+00	3.989031e-01	2.365706e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.439739e+00	6.036743e-02	5.196415e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.517598e+00	5.182750e-02	9.054664e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.760244e+00	6.244477e-02	8.031993e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.250870e+00	4.275662e-02	6.679040e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.893999e-01	5.052577e-02	4.847401e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.063199e-01	1.337277e-02	3.563336e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.627392e-01	0.000000e+00	2.406981e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.182534e-01	1.551783e-02	1.259540e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.071347e-02	1.202027e-02	6.249124e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.380207e-03	1.920868e-03	3.248713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.522649e+00	1.516147e+00	2.838683e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.026679e+01	3.301734e+00	4.479687e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.999704e+00	1.789005e+00	7.295450e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.693060e+00	8.424111e-02	4.759350e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.693134e+00	1.395879e-01	6.258433e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.397464e+00	1.812312e-01	6.992103e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.372945e+00	0.000000e+00	6.631686e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.666762e+00	7.447611e-02	5.345950e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.162824e+00	1.952743e-02	4.330036e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.131428e-01	4.705002e-02	3.167967e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.242939e-01	0.000000e+00	2.360695e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.635533e-01	5.022213e-02	1.472101e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.052629e-01	7.926512e-04	1.078059e-01
4.610000e-01	3.600000e-02	3.600000e-02	9.163055e-02	7.012253e-03	5.434272e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.407441e-03	1.281089e-03	3.325102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.693661e+01	6.741125e+00	3.860167e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.731192e+01	7.632813e+00	9.603534e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.966045e+01	2.325492e+00	7.817019e-02
2.875000e-02	6.250000e-03	6.250000e-03	1.207647e+01	4.682784e-01	9.487408e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.430199e+00	3.980756e-01	1.117492e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.142215e+00	6.896747e-02	1.045183e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.426234e+00	5.446198e-02	8.086007e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.541455e+00	6.918203e-02	5.997737e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.006930e+00	8.321075e-02	4.416851e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.666372e-01	7.710986e-03	2.877228e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.935681e-01	2.155609e-02	2.046014e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.425074e-03	1.120952e-03	8.505753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.642336e+00	1.278937e+00	5.860788e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.918527e+00	8.746304e-01	1.180681e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.458277e+00	5.764040e-02	7.840539e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.449996e+00	6.549174e-02	8.446468e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.971638e-01	5.220238e-03	5.414332e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.945319e-01	1.451500e-02	2.575749e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.610404e-01	0.000000e+00	1.070007e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.846342e-02	2.342276e-02	3.043122e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.928814e-04	1.894456e-03	1.479135e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.666014e+01	5.665782e+00	1.223106e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.833449e+00	8.763016e-01	1.795188e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.152486e+00	6.849552e-02	5.088017e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.115273e+00	4.414379e-02	7.759777e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.165975e+00	2.864590e-02	5.005671e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.914143e-01	1.052152e-02	2.769406e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.137909e-01	1.184608e-02	1.342521e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.275280e-01	2.128153e-03	6.373618e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.165863e-03	2.418576e-03	6.179715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.955885e+02	3.977017e+01	3.031136e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.936275e+01	7.405626e-01	1.761505e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.491504e+00	1.123815e-01	7.322495e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.815996e+00	0.000000e+00	5.298218e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.665193e+00	3.858885e-02	5.187388e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.646028e-01	3.279870e-02	3.964653e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.520139e-01	1.723473e-02	2.302601e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.003259e-02	2.250766e-03	9.696019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.997023e+00	1.133604e+00	1.673230e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.278046e+00	2.075311e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.262072e+00	1.301920e+00	2.294419e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.829816e+00	4.634586e-01	5.376278e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.122412e+00	3.426704e-02	4.543594e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.541579e+00	9.596867e-02	8.513988e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.967672e+00	7.874692e-02	7.800526e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.456822e+00	4.864696e-02	7.122722e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.008504e+00	1.743892e-02	5.619200e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.753768e-01	0.000000e+00	4.397849e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.204397e-01	1.175963e-02	2.666794e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.340909e-01	1.369270e-02	1.360050e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.506727e-02	1.157288e-02	6.717926e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.507677e-03	2.086518e-03	3.507982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.579697e+01	5.723865e+00	1.567238e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.450611e+01	3.751848e+00	5.031863e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.229786e+00	1.360295e+00	1.740451e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.066450e+00	3.519308e-01	4.035918e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.932225e+00	0.000000e+00	4.854932e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.849746e+00	0.000000e+00	6.360878e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.223333e+00	0.000000e+00	6.251204e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.722735e+00	6.832271e-02	5.396382e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.140377e+00	9.662291e-03	4.222822e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.612972e-01	5.630287e-03	2.608009e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.777664e-01	2.998118e-02	1.562255e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.723930e-01	0.000000e+00	9.654444e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.237062e-02	1.264168e-03	6.769559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.882100e+02	3.741551e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.105922e+01	1.434314e+00	3.673574e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.741178e+01	5.381939e-01	2.152115e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.122846e+01	2.445935e-01	1.276607e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.833734e+00	8.039615e-02	8.255736e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.482765e+00	1.377375e-01	5.603886e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.048409e+00	3.605208e-02	5.723158e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.203248e+00	4.053391e-03	4.381344e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.444213e+00	3.194449e-02	5.179703e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.432775e-01	5.533172e-02	4.066166e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.420579e-01	1.413332e-02	2.484328e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.547188e-02	9.346346e-04	1.267738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.509999e+00	5.233774e-01	1.243992e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.626034e+00	3.093724e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.847921e+00	3.939751e-02	6.135412e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.200622e+00	9.846170e-02	4.503555e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.008652e-01	6.771255e-03	2.962796e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.287815e-01	4.172114e-04	1.799086e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.157690e-01	5.499630e-03	8.124739e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.015955e-03	1.011377e-03	5.916168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.954851e+00	7.078714e-01	1.704215e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.789772e+00	2.022093e-01	2.424038e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.457525e+00	7.685130e-02	3.358591e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.736264e-01	0.000000e+00	2.352623e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.200730e-01	1.276431e-02	1.370804e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.037955e-01	6.639999e-03	8.803981e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.416947e-02	2.429235e-03	4.981748e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.241991e-03	5.837577e-04	3.291050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.353342e+01	1.540062e+00	4.704945e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.053670e+00	4.475929e-01	4.575279e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.677606e+00	7.243453e-02	4.604460e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.867549e-01	1.810036e-02	2.789089e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.862184e-02	3.514663e-04	1.994211e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.244392e-01	2.947358e-01	8.631578e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.333074e+00	1.394413e+00	2.755309e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.397239e+00	8.594268e-01	1.297917e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.098647e+00	1.674490e-01	5.569094e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.124476e+00	5.929757e-02	4.298653e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.425630e+00	1.744526e-01	5.446095e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.788494e+00	8.291923e-02	5.392775e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.337771e+00	5.258042e-02	4.548291e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.998710e-01	4.624334e-02	3.904420e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.010416e-01	5.431853e-02	2.733831e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.280574e-01	1.720913e-02	2.006746e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.176487e-01	0.000000e+00	1.328168e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.687550e-02	1.326119e-02	6.108642e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.612172e-03	5.436731e-04	4.300144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.453014e+00	1.205371e+00	1.315183e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.468336e+00	2.211121e+00	3.482032e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.727142e+00	1.022340e+00	1.610205e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.460133e+00	4.481806e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.959576e+00	4.351910e-01	2.002166e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.519931e+00	1.742685e-01	3.852691e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.540477e+00	1.145557e-01	4.392224e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.899700e+00	9.468133e-02	3.796870e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.449394e+00	7.002280e-02	3.131351e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.033150e+00	4.244563e-02	2.698756e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.040134e-01	3.907974e-02	1.941915e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.501727e-01	2.517980e-02	1.446523e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.600516e-01	5.197399e-03	1.121693e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.268085e-01	8.897183e-04	6.236571e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.750605e-03	8.697732e-04	5.082984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.122147e+00	3.120162e+00	6.286023e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.864014e+01	5.240902e+00	4.522167e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.888000e+01	2.900089e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.338619e+01	1.638266e+00	1.485113e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.765104e+00	9.397277e-01	5.664495e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.291993e+00	8.072592e-01	6.839634e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.020433e+00	1.704813e-01	6.507519e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.047000e+00	1.208570e-01	5.382462e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.373264e+00	8.460794e-02	4.042620e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.663057e-01	4.373918e-02	3.294663e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.829847e-01	5.500433e-03	2.233281e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.430220e-02	7.161244e-04	1.147152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.008165e+00	1.212159e+00	5.007774e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.255923e+00	3.202555e-01	1.519588e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.512286e+00	4.628353e-02	5.471950e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.511023e+00	1.549407e-02	5.918991e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.290670e-01	4.121724e-03	3.878134e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.479002e-01	1.822746e-02	2.095417e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.678762e-01	3.392025e-04	1.137628e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.550209e-02	4.873759e-03	3.826045e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.252922e-03	7.272940e-04	1.606318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.679664e+01	4.279771e+00	2.660753e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.710262e+00	4.470378e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.404253e+00	8.714652e-02	1.833495e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.154005e+00	3.047060e-02	5.302269e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.445978e+00	2.804660e-02	3.791511e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.600834e-01	0.000000e+00	2.341148e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.868780e-01	3.806561e-03	1.355976e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.934584e-01	3.876034e-03	9.072764e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.058784e-02	1.711435e-04	9.262082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.757992e+02	2.618526e+01	1.648109e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.699407e+01	7.037894e-01	5.168099e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.288384e+00	1.184685e-01	2.059379e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.355492e+00	3.929372e-02	1.493478e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.778315e+00	0.000000e+00	4.170028e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.040043e+00	1.849395e-03	3.629248e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.395669e-01	1.632359e-03	2.425332e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.519489e-02	8.784461e-04	1.421062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.557008e+00	1.285873e+00	4.205810e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.059873e+00	1.527794e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.636836e+00	5.982918e-01	1.258840e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.281264e+00	1.047211e-01	2.034200e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.942785e+00	7.396559e-03	3.693137e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.450320e+00	5.634109e-02	4.887337e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.007122e+00	3.574561e-02	5.475421e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.535333e+00	3.365686e-02	5.236776e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.105478e+00	2.435072e-02	4.215029e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.613701e-01	2.828220e-02	3.239887e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.798395e-01	1.438738e-02	2.519888e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.387050e-01	0.000000e+00	1.382453e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.009344e-01	1.198045e-02	6.180313e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.883691e-03	5.098302e-04	4.143249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.036125e+01	5.425522e+00	8.418990e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.024246e+01	1.630846e+00	3.327242e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.207185e+00	4.411745e-01	1.819438e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.711795e+00	2.285863e-01	2.206812e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.844174e+00	1.474481e-01	1.106954e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.910729e+00	0.000000e+00	2.522616e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.372665e+00	1.825091e-02	4.474889e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.796235e+00	2.596729e-02	4.684220e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.341394e+00	3.480627e-02	3.081582e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.285448e-01	6.270256e-03	2.424612e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.792996e-01	1.952761e-02	1.507067e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.335196e-01	0.000000e+00	1.009544e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.449586e-02	1.243693e-05	8.753487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.739548e+02	2.384354e+01	1.712439e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.454139e+01	1.477868e+00	2.572770e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.606914e+01	1.397049e+00	5.379939e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.956323e+00	5.235387e-02	4.137171e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.714436e+00	1.663555e-01	5.823980e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.924600e+00	2.028465e-02	1.990390e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.499282e+00	1.277988e-01	1.013166e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.334202e+00	1.626181e-02	2.175545e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.727518e+00	2.938816e-02	4.232254e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.171812e+00	0.000000e+00	4.178727e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.451592e-01	2.656225e-02	2.796272e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.429105e-02	1.564133e-03	1.580288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.218932e+00	4.686017e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.889866e+00	3.216922e-01	7.114780e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.204200e+00	3.256957e-02	5.743528e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.166929e+00	0.000000e+00	5.201677e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.689860e-01	4.974161e-02	2.885890e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.971180e-01	2.759699e-02	1.399871e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.572880e-01	7.107966e-03	6.580540e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.012483e-03	6.026959e-03	2.968802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.009379e+00	6.372348e-01	5.365305e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.921777e+00	8.547518e-02	2.701385e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.371796e+00	2.140190e-02	3.512499e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.979873e-01	1.266719e-02	2.219566e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.620952e-01	2.887513e-02	1.109392e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.291734e-01	2.376360e-03	6.682265e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.557788e-02	1.024671e-02	2.664732e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.777221e-03	2.794598e-03	1.890784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.402799e+01	1.305380e+00	1.459603e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.921840e+00	1.085956e-01	5.015299e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.483386e+00	8.023585e-02	4.060317e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.853933e-01	1.014358e-02	2.253092e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.890207e-02	3.840468e-03	1.303002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.880279e-01	3.056149e-01	8.491579e-03
8.500000e-02	2.500000e-02	2.500000e-02	2.853841e+00	1.252755e+00	9.886482e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.241692e+00	1.097408e+00	1.691952e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.083410e+00	1.146382e-01	1.818489e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.460942e+00	3.869692e-02	4.500896e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.698105e+00	8.311416e-02	6.402871e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.881886e+00	2.065766e-02	6.052550e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.351519e+00	2.833877e-02	5.036415e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.755064e-01	3.203881e-02	3.851894e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.938374e-01	5.106572e-02	2.464664e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.792546e-01	3.938570e-02	1.606647e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.612053e-01	0.000000e+00	1.171499e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.116022e-01	1.321362e-02	5.189359e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.732270e-03	3.407571e-03	2.462327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.999832e+00	1.504361e+00	2.158477e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.345189e+00	2.629743e+00	2.819671e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.530278e+00	7.021172e-01	3.479586e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.965312e+00	1.385849e-02	6.348747e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.733975e+00	1.688744e-01	4.378298e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.443166e+00	1.164330e-01	5.072597e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.652903e+00	1.130214e-01	4.327975e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.906134e+00	2.796868e-02	4.373095e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.355101e+00	1.795589e-02	3.519195e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.537393e-01	1.291069e-02	2.498456e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.474511e-01	3.447605e-02	1.697345e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.063094e-01	2.698181e-02	1.122109e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.582688e-01	2.240340e-02	6.914912e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.340105e-01	1.120937e-02	4.863660e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.907511e-03	1.599969e-03	4.088644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.810331e+01	6.310975e+00	3.017301e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.609502e+01	6.061610e+00	3.671245e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.862050e+01	1.783734e+00	2.422523e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.110362e+01	4.716726e-01	8.556148e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.726969e+00	2.066293e-01	9.020533e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.252059e+00	8.634314e-02	9.011450e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.859518e+00	1.194110e-01	6.465821e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.883399e+00	1.152256e-01	5.193948e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.141890e+00	5.735787e-02	3.573065e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.039569e-01	4.618778e-02	2.330336e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.880236e-01	2.167189e-02	1.736164e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.203140e-02	3.905094e-03	6.472031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.469742e+00	9.923291e-01	1.267851e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.604068e+00	5.888187e-01	3.827169e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.633453e+00	4.074905e-02	5.639961e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.615028e+00	1.639349e-02	6.509201e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.345232e-01	2.831968e-03	3.950713e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.975931e-01	2.119912e-02	1.821098e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.129058e-01	0.000000e+00	9.456462e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.256809e-02	3.051111e-02	1.852460e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.026381e-03	2.733686e-03	1.169412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.503735e+01	4.166464e+00	1.341890e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.755391e+00	5.751157e-01	1.603143e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.185261e+00	9.662490e-02	3.945720e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.551205e+00	5.452403e-02	4.638877e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.409058e+00	0.000000e+00	4.001853e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.149081e-01	6.830148e-03	2.350650e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.460221e-01	1.076436e-02	1.032943e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.271359e-01	3.266951e-03	6.139350e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.102271e-02	3.713148e-03	4.992465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.778667e+02	2.940413e+01	2.879697e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.795334e+01	5.769955e-01	8.202482e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.665781e+00	2.477301e-01	4.688210e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.186862e+00	7.586993e-04	4.443404e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.050683e+00	0.000000e+00	4.352664e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.149304e-01	2.324035e-02	2.952238e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.632908e-01	4.068756e-02	1.895386e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.222075e-02	4.286288e-03	7.817345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.989942e+00	1.010830e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.747025e+00	1.458359e+00	9.043430e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.791499e+00	8.707951e-01	1.268942e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.531636e+00	2.878348e-01	1.634165e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.125841e+00	1.681538e-02	3.188464e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.638526e+00	7.314523e-02	5.450012e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.170548e+00	0.000000e+00	6.200936e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.616361e+00	1.968975e-02	5.253921e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.115910e+00	5.799480e-05	4.468889e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.712765e-01	3.672654e-02	2.918130e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.120717e-01	2.960874e-02	1.862865e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.774013e-01	6.139409e-03	1.006973e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.110256e-01	1.314960e-02	4.881911e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.736999e-03	2.961452e-03	2.856981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.612246e+01	4.661365e+00	1.032144e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.247980e+01	2.363618e+00	3.098034e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.594629e+00	7.278348e-01	4.325452e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.032261e+00	1.161107e-01	4.467554e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.664796e+00	2.696706e-02	3.916633e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.049288e+00	3.030103e-02	3.308415e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.599872e+00	9.938956e-02	4.074763e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.989614e+00	4.372009e-02	3.934698e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.292313e+00	2.181952e-02	3.217060e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.763628e-01	1.751288e-02	2.065853e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.547172e-01	2.158043e-02	1.167379e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.389024e-01	4.854717e-03	6.579362e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.530083e-02	1.939623e-03	7.441058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.712727e+02	2.562607e+01	2.986293e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.814866e+01	8.273252e-01	1.199258e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.779216e+01	1.779533e+00	7.081163e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.094665e+01	1.626768e-01	7.577153e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.215267e+00	2.164137e-01	5.976991e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.909860e+00	2.327335e-01	4.092493e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.070322e+00	6.920329e-02	3.421603e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.572482e+00	0.000000e+00	3.765278e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.865138e+00	6.794581e-02	4.899875e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.082616e+00	9.179655e-02	3.209032e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.822481e-01	0.000000e+00	2.058070e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.835268e-02	2.968337e-03	9.914183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.809202e+00	5.539876e-01	1.136537e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.371539e+00	1.954444e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.723893e+00	1.175618e-01	5.902015e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.022503e+00	3.713919e-02	4.307924e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.029281e-01	1.604622e-02	2.738884e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.841891e-01	1.555596e-02	1.665324e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.768721e-02	6.363338e-03	7.444510e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.277032e-03	8.382436e-04	4.987273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.278072e+00	7.228387e-01	1.788537e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.649649e+00	1.663068e-01	2.673375e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.250678e+00	1.112211e-01	3.412266e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.165995e-01	2.224699e-02	2.276266e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.416485e-01	1.835430e-03	1.323623e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.951895e-01	8.375442e-03	8.004885e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.177525e-02	6.327245e-03	4.485499e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.968554e-03	2.744127e-04	4.382765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.401509e+01	1.598668e+00	3.843533e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.806389e+00	3.179684e-01	4.891904e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.519959e+00	7.914987e-02	4.752027e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.665322e-01	2.912948e-02	2.798503e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.406683e-02	1.053524e-03	2.171616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.173784e-01	3.960911e-01	1.853376e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.270693e+00	1.707345e+00	2.171275e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.563345e+00	6.812282e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.655770e+00	5.405769e-02	2.456364e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.838705e+00	1.693868e-01	5.109138e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.170918e+00	9.786581e-02	5.803582e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.628026e+00	9.600857e-02	5.357064e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.188077e+00	4.808070e-02	4.431366e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.710946e-01	9.533493e-03	3.727501e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.008294e-01	2.513092e-02	2.788099e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.831713e-01	2.527054e-02	1.797490e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.115520e-01	1.351468e-02	1.238927e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.617829e-02	9.915669e-03	6.148298e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.592234e-03	9.247796e-04	3.573878e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.502190e+00	1.526412e+00	1.658995e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.010251e+01	2.506127e+00	3.671378e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.170430e+00	1.421274e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.058906e+00	5.403810e-01	1.380827e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.291862e+00	2.155199e-01	3.979856e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.188328e+00	9.401465e-02	4.341294e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.415693e+00	2.453657e-01	4.489141e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.734394e+00	1.019382e-01	3.830918e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.273869e+00	7.613951e-03	3.303461e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.149466e-01	6.507251e-02	2.507576e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.366155e-01	4.918831e-02	1.966601e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.901091e-01	0.000000e+00	1.434935e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.430164e-01	3.134989e-02	9.846498e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.085538e-01	3.065985e-03	7.694443e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.612857e-03	1.196683e-03	5.016211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.022403e+01	3.915820e+00	8.886229e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.225943e+01	6.102709e+00	4.325735e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.998914e+01	3.473449e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.272865e+01	1.680627e+00	2.809379e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.896665e+00	1.192813e+00	7.253245e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.716086e+00	3.709466e-01	7.311014e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.973969e+00	3.327186e-01	6.843890e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.878298e+00	7.407955e-02	5.363245e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.182146e+00	6.123658e-02	4.038619e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.726908e-01	5.826744e-02	3.111354e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.905160e-01	1.064153e-02	2.496191e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.337980e-02	2.460468e-03	1.267930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.616372e+00	1.353892e+00	5.145374e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.050595e+00	2.245762e-01	4.774620e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.248490e+00	8.158030e-04	6.967461e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.395379e+00	4.415931e-02	5.624372e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.462910e-01	1.975223e-03	3.487174e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.802057e-01	6.021148e-04	2.003984e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.444246e-01	1.130213e-02	9.495537e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.219005e-02	3.404443e-03	3.787301e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.971952e-04	2.276694e-04	2.081078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.987584e+01	4.795277e+00	4.929932e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.235630e+00	3.164789e-01	3.447657e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.081587e+00	5.995492e-02	1.991382e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.054548e+00	3.031110e-02	5.752527e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.254256e+00	2.793204e-02	3.813086e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.971234e-01	2.104239e-02	2.351622e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.272305e-01	1.208053e-03	1.308005e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.673162e-01	5.481924e-03	7.540207e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.434696e-03	1.002122e-03	9.146859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.951503e+02	2.821052e+01	2.882238e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.581778e+01	5.154100e-01	3.419759e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.620593e+00	1.447545e-01	2.744715e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.948656e+00	1.872488e-02	1.898784e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.727432e+00	2.338841e-02	4.076290e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.277236e-01	4.578720e-02	3.719360e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.581044e-01	5.871039e-03	2.295897e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.321222e-02	7.967245e-04	1.510306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.346579e+00	1.668251e+00	8.665386e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.749959e+00	1.768362e+00	2.989520e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.474909e+00	3.823276e-01	2.071551e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.979452e+00	0.000000e+00	3.467577e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.606587e+00	1.422377e-02	5.537801e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.239790e+00	1.205808e-01	5.767867e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.825837e+00	2.436249e-02	6.132808e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.360426e+00	0.000000e+00	5.324190e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.853767e-01	3.020137e-02	4.203146e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.597747e-01	0.000000e+00	3.439689e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.234947e-01	1.827465e-02	2.001316e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.242477e-01	2.367128e-02	1.272719e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.508878e-02	6.846602e-03	6.233587e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.845950e-03	1.086122e-03	3.799835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.556647e+01	6.794992e+00	2.150779e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.682612e+00	1.214111e+00	6.115691e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.743380e+00	2.329503e-01	1.352453e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.232360e+00	7.970696e-03	2.287866e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.237569e+00	0.000000e+00	3.779620e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.804729e+00	1.145473e-01	2.591701e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.242728e+00	1.278452e-01	4.012011e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.674664e+00	7.067784e-03	4.904088e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.156333e+00	0.000000e+00	3.710047e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.350911e-01	2.730342e-02	2.227354e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.201873e-01	1.694144e-02	1.481939e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.182482e-01	1.193838e-02	9.111010e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.391899e-02	1.068896e-03	9.104852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.936102e+02	2.674767e+01	3.060564e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.343258e+01	1.357960e+00	1.459176e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.426657e+01	5.990163e-01	5.296189e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.965666e+00	6.135775e-02	1.185328e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.036896e+00	3.121159e-01	5.379288e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.177801e+00	3.180467e-01	1.446314e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.000926e+00	3.247585e-02	2.223781e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.158424e+00	4.742016e-02	2.187010e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.607316e+00	0.000000e+00	5.190717e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.057640e+00	4.742157e-02	3.665491e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.108510e-01	2.964949e-02	2.680768e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.103225e-02	1.788462e-03	1.644846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.682716e+00	5.292241e-01	5.985368e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.634147e+00	3.889670e-01	1.180699e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.684574e+00	0.000000e+00	7.175807e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.056176e+00	2.453670e-02	4.683834e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.990254e-01	3.921106e-03	2.890825e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.994886e-01	0.000000e+00	1.672959e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.081064e-01	1.651422e-02	5.541021e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.542313e-03	4.598729e-03	2.439467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.500646e+00	6.918477e-01	6.698324e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.527907e+00	8.985592e-02	3.300518e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.181964e+00	2.017502e-02	3.425842e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.322462e-01	1.047916e-02	2.145028e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.219346e-01	0.000000e+00	1.435279e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.528068e-01	2.877502e-03	5.886020e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.970427e-02	1.472311e-02	2.420260e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.485757e-03	2.119566e-03	1.589884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.508576e+01	1.447525e+00	2.274613e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.187321e+00	2.952894e-01	6.081892e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.241525e+00	3.820288e-02	4.264776e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.119760e-01	0.000000e+00	2.742978e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.958341e-02	3.098859e-03	1.320921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.286944e-01	3.509886e-01	5.811631e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.945275e+00	1.763146e+00	1.077948e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.997349e+00	1.159257e+00	5.318068e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.877828e+00	2.507564e-02	1.504433e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.824582e+00	4.158134e-02	7.676722e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.136397e+00	5.227637e-02	8.035460e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.633805e+00	2.506245e-02	6.371551e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.180629e+00	2.026549e-02	5.151058e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.749722e-01	3.225123e-02	3.889610e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.871445e-01	1.971112e-02	2.644242e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.511818e-01	7.235044e-03	1.800741e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.056152e-01	1.866725e-02	9.458267e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.758234e-02	2.304333e-02	4.536766e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.850272e-03	1.989773e-03	3.672098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.045806e+00	1.740475e+00	4.418451e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.137289e+01	2.740579e+00	3.172130e-02
4.875000e-02	8.750000e-03	8.750000e-03	8.341418e+00	1.252291e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.884410e+00	1.876220e-01	4.975544e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.175111e+00	0.000000e+00	5.982906e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.972610e+00	7.872736e-02	6.415001e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.264511e+00	4.560457e-02	5.362825e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.609044e+00	3.015160e-03	4.805475e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.150577e+00	3.556947e-02	3.632545e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.219406e-01	4.779016e-02	2.476613e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.559829e-01	3.123169e-02	1.762673e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.574985e-01	4.211748e-03	1.436378e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.939260e-01	0.000000e+00	9.106612e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.037393e-01	2.124071e-02	3.864849e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.282976e-03	1.517253e-03	3.458619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.227071e+01	7.908678e+00	3.809053e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.991641e+01	7.013831e+00	5.137919e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.832095e+01	1.410947e+00	8.955513e-02
2.875000e-02	6.250000e-03	6.250000e-03	1.102933e+01	1.336271e+00	1.078046e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.333233e+00	1.033732e-01	1.263835e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.792239e+00	0.000000e+00	9.213787e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.471712e+00	1.555756e-01	6.792525e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.641624e+00	1.609226e-01	5.032742e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.668692e-01	4.001653e-02	3.671401e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.814251e-01	4.416124e-03	3.058167e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.030947e-01	1.366491e-02	1.965285e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.845609e-03	1.947076e-03	6.967586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.255992e+00	1.245365e+00	4.969805e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.577338e+00	5.454994e-01	3.691106e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.060237e+00	8.346738e-02	7.688167e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.444764e+00	0.000000e+00	7.015782e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.089484e-01	2.135690e-02	3.748786e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.729647e-01	0.000000e+00	2.177473e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.505151e-01	7.803646e-04	8.421394e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.442514e-02	2.401584e-02	2.331049e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.745717e-04	1.952940e-03	1.254147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.955044e+01	5.191592e+00	2.447687e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.151695e+00	3.588340e-01	2.920222e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.911687e+00	1.239829e-01	4.189036e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.055246e+00	7.803705e-02	5.764620e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.237085e+00	2.012785e-04	3.977609e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.059005e-01	2.014002e-02	2.113107e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.937589e-01	0.000000e+00	1.386661e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.477528e-01	1.128643e-02	5.651369e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.929259e-03	4.011180e-03	4.646313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.026513e+02	3.296207e+01	3.692914e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.733486e+01	7.140333e-01	8.828116e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.956500e+00	2.673369e-02	6.193570e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.040434e+00	7.406586e-02	3.371328e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.633928e+00	2.589001e-02	4.283949e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.524367e-01	1.133732e-02	3.563712e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.445594e-01	6.600241e-04	1.751285e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.092391e-02	2.681360e-03	8.505174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.535405e+00	1.432476e+00	1.083426e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.656799e+00	1.748916e+00	6.515972e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.483817e+00	1.072999e+00	2.899930e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.506674e+00	2.941692e-01	1.829599e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.699453e+00	0.000000e+00	6.029423e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.250701e+00	7.864472e-02	8.033196e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.797608e+00	0.000000e+00	6.677383e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.401712e+00	2.520933e-02	6.108231e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.933503e-01	2.557279e-02	4.256874e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.791095e-01	0.000000e+00	3.302682e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.201400e-01	3.926720e-02	2.101472e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.119776e-01	3.294157e-03	1.146050e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.859980e-02	2.067037e-02	4.855847e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.987198e-03	2.014255e-03	3.576793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.039793e+01	6.703208e+00	2.925407e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.441411e+01	3.093849e+00	7.084946e-02
2.875000e-02	6.250000e-03	6.250000e-03	7.507809e+00	3.903783e-01	3.114677e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.694418e+00	6.915132e-02	3.885145e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.501285e+00	3.498671e-03	3.093034e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.777208e+00	8.260753e-02	4.172719e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.104240e+00	0.000000e+00	7.393373e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.709142e+00	0.000000e+00	4.533350e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.128125e+00	4.349662e-02	3.181958e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.034578e-01	4.867482e-02	2.157300e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.645542e-01	9.139704e-03	1.599583e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.654527e-01	3.371322e-03	7.394234e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.229881e-02	2.803923e-03	5.686689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.948218e+02	3.286659e+01	2.264961e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.801507e+01	1.861401e+00	1.307415e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.654758e+01	6.086699e-01	1.692503e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.060876e+01	2.513363e-01	4.847184e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.549344e+00	1.895124e-01	4.378301e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.157262e+00	6.468704e-02	5.618440e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.915399e+00	0.000000e+00	7.900827e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.318944e+00	1.154033e-01	3.168835e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.495040e+00	9.279019e-02	4.214209e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.166588e-01	4.795189e-02	3.748443e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.348456e-01	7.050032e-03	2.402471e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.716824e-02	5.608907e-04	1.021537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.831636e+00	6.207146e-01	9.881966e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.271695e+00	1.032096e-01	5.021494e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.740566e+00	7.211052e-02	6.187174e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.019614e+00	1.244699e-02	4.644873e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.367639e-01	3.733560e-02	2.911618e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.019157e-01	2.231999e-02	1.591353e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.706928e-02	8.374895e-03	7.761490e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.335300e-03	1.115947e-03	5.335814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.199822e+00	7.540300e-01	1.142315e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.630646e+00	1.077826e-01	3.264574e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.351732e+00	5.739739e-02	3.436176e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.008495e-01	2.748112e-02	2.245279e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.818711e-01	2.872520e-02	1.640742e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.086532e-01	2.832450e-02	8.280935e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.070156e-02	0.000000e+00	4.683252e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.906493e-03	2.510129e-04	3.689607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.394875e+01	1.589473e+00	2.852704e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.743700e+00	1.701116e-01	5.293977e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.588795e+00	7.916289e-02	4.620897e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.861081e-01	6.076908e-02	2.795284e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.484410e-02	1.388163e-04	1.996562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.903044e-01	4.168421e-01	1.449836e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.885612e+00	1.670158e+00	3.030863e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.539151e+00	7.586543e-01	1.074163e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.914176e+00	1.165586e-01	2.770552e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.000162e+00	1.482416e-01	5.266504e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.300363e+00	1.134961e-01	6.048262e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.614043e+00	5.364975e-02	6.082776e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.207678e+00	8.583785e-02	4.767475e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.483952e-01	1.412609e-02	3.893041e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.276880e-01	2.891489e-02	2.799998e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.899817e-01	3.947732e-02	1.822083e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.033464e-01	1.591259e-02	1.151460e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.218272e-02	1.374194e-02	5.773917e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.401567e-03	4.833420e-04	4.223956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.578295e+00	1.762912e+00	1.268884e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.361386e+00	2.356526e+00	2.283313e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.036939e+00	9.198707e-01	2.796833e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.067914e+00	1.677419e-01	5.213220e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.542977e+00	4.085823e-01	4.332620e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.187724e+00	1.898052e-01	4.911058e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.461175e+00	7.394119e-02	4.537931e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.826836e+00	1.488466e-01	3.935064e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.262021e+00	3.733319e-02	3.668101e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.475167e-01	6.934189e-02	2.699853e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.209632e-01	1.168070e-02	2.770663e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.389348e-01	3.850901e-02	1.441161e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.520442e-01	9.681070e-03	1.047183e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.114318e-01	0.000000e+00	6.860096e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.385763e-03	2.163457e-03	5.617310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.034494e+01	4.167915e+00	7.785372e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.296764e+01	6.280328e+00	2.820117e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.987973e+01	2.848183e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.264686e+01	1.242776e+00	5.561609e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.486372e+00	9.303569e-01	7.339143e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.711447e+00	4.853261e-01	7.742629e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.909273e+00	2.272418e-01	6.417582e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.887502e+00	9.536824e-02	5.131123e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.267949e+00	1.390855e-01	4.199483e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.213032e-01	6.913814e-02	3.078108e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.531941e-01	5.335423e-02	2.302639e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.370001e-02	7.799594e-05	1.511492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.244703e+00	1.375297e+00	4.026593e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.173331e+00	2.309272e-01	3.308803e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.477152e+00	0.000000e+00	7.157627e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.451286e+00	6.590199e-02	5.940265e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.714651e-01	1.508397e-02	3.672020e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.087185e-01	1.419208e-02	2.052136e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.502900e-01	8.739856e-03	1.061055e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.021118e-02	6.658816e-03	4.460479e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.400258e-04	4.928315e-04	1.596905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.763986e+01	4.775453e+00	1.424262e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.622831e+00	4.910058e-01	1.039711e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.236811e+00	0.000000e+00	4.335667e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.325407e+00	5.925181e-02	5.688732e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.360796e+00	2.146338e-02	3.811430e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.888841e-01	1.053623e-02	2.205655e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.772644e-01	3.727790e-02	1.519165e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.676222e-01	1.377147e-02	9.834861e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.004039e-02	1.220624e-03	9.111536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.777234e+02	2.712860e+01	1.049923e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.803426e+01	5.008423e-01	9.037066e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.095535e+00	7.716758e-02	8.722975e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.146705e+00	3.236263e-02	1.191087e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.850457e+00	3.120570e-02	4.299187e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.891613e-01	6.042753e-02	3.474852e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.707198e-01	2.481765e-02	2.312484e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.494695e-02	8.793878e-04	1.437260e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.942372e+00	1.510832e+00	4.047133e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.940932e+00	1.770449e+00	1.805951e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.593743e+00	6.352208e-01	2.691772e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.451403e+00	1.485574e-01	2.706866e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.890688e+00	1.964224e-02	5.336793e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.379043e+00	0.000000e+00	7.318100e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.022987e+00	1.146565e-01	5.836799e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.431802e+00	4.809208e-02	5.473805e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.832246e-01	2.790998e-02	4.654913e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.952698e-01	3.061538e-02	3.227658e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.455046e-01	1.863351e-02	2.092886e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.231585e-01	2.359228e-02	1.246083e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.582569e-02	1.149995e-02	5.963928e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.456060e-03	4.234207e-04	4.465689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.206588e+01	6.300733e+00	3.731696e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.637205e+00	1.619130e+00	8.356927e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.058874e+00	3.442890e-01	3.151383e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.900425e+00	3.215660e-01	2.253451e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.787194e+00	3.361401e-02	4.922895e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.743503e+00	0.000000e+00	3.638119e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.339285e+00	4.106921e-02	5.289380e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.870800e+00	1.137651e-01	3.976691e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.254006e+00	3.046254e-02	3.617804e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.464802e-01	2.381356e-02	2.964018e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.622859e-01	4.724947e-02	1.541520e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.207950e-01	4.811569e-03	1.154406e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.369126e-02	1.230312e-03	9.720774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.787013e+02	2.427429e+01	9.241255e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.527094e+01	2.107810e+00	4.192913e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.570126e+01	2.191532e-01	1.490639e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.105995e+01	2.680100e-01	1.137270e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.086475e+00	6.528408e-02	6.232524e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.007933e+00	1.050990e-01	2.026869e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.047753e+00	1.714256e-01	1.120740e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.218587e+00	1.237081e-02	3.537351e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.735932e+00	3.467865e-03	5.007481e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.172694e+00	1.281149e-01	3.804724e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.214054e-01	7.650876e-02	2.645972e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.086464e-02	0.000000e+00	1.973003e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.574828e+00	5.979135e-01	4.541737e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.553059e+00	2.028294e-01	9.569563e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.942198e+00	4.298899e-02	6.942076e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.137384e+00	5.339132e-02	5.235978e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.274472e-01	1.979275e-02	3.021534e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.946722e-01	7.855373e-03	1.492026e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.147989e-01	9.017119e-03	6.137556e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.056684e-03	4.951319e-03	2.917597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.346867e+00	7.605197e-01	4.934794e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.591000e+00	6.311388e-02	4.468813e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.177862e+00	1.320621e-02	3.695662e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.143867e-01	2.907203e-02	2.009567e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.086422e-01	9.721060e-03	1.338185e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.526268e-01	5.512824e-03	7.022103e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.822591e-02	4.648110e-03	3.441653e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.733958e-03	2.572536e-03	1.300704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.460395e+01	1.461473e+00	8.379075e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.532976e+00	5.601965e-02	6.463147e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.398362e+00	4.211798e-02	4.281327e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.572085e-01	7.924485e-03	2.737770e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.752858e-02	2.783978e-03	1.341384e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.090484e-01	3.226909e-01	4.141865e-03
8.500000e-02	2.500000e-02	2.500000e-02	3.335780e+00	1.460554e+00	1.171551e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.482178e+00	1.162240e+00	2.287703e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.159448e+00	1.220688e-01	4.035786e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.416592e+00	1.905631e-01	5.965432e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.438298e+00	1.770837e-01	6.617665e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.727363e+00	0.000000e+00	6.527349e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.282768e+00	2.985526e-02	6.201340e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.228816e-01	6.568098e-02	3.853532e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.063710e-01	0.000000e+00	3.105868e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.597565e-01	0.000000e+00	1.879770e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.084394e-01	2.767843e-02	9.759966e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.725526e-02	2.942790e-02	4.236792e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.808219e-03	2.675827e-03	1.857426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.978406e+00	1.885595e+00	3.271653e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.322027e+00	2.805237e+00	3.819805e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.521832e+00	6.420869e-01	2.784603e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.009819e+00	1.790558e-01	5.164027e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.912905e+00	2.684002e-01	6.579196e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.575704e+00	3.171135e-02	7.174961e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.483956e+00	2.450981e-01	5.268079e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.683136e+00	3.076325e-02	4.238781e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.152648e+00	5.533622e-03	3.626548e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.766846e-01	0.000000e+00	3.152844e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.196470e-01	0.000000e+00	2.405299e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.093425e-01	4.615501e-02	1.285848e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.102952e-01	1.587860e-02	8.372830e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.067938e-01	1.483106e-02	3.976243e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.957531e-03	1.398103e-03	3.435335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.170534e+01	7.741333e+00	2.379114e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.771595e+01	6.355315e+00	1.420827e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.795549e+01	1.418962e+00	3.910294e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.062466e+01	6.595964e-01	7.060173e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.569053e+00	3.947823e-01	9.638593e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.243795e+00	9.043373e-02	8.504065e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.689799e+00	1.260842e-01	7.598223e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.721098e+00	7.859403e-02	5.204101e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.154974e+00	8.438273e-02	3.521189e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.013292e-01	7.269191e-03	3.235400e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.414141e-01	4.634917e-02	1.739162e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.992780e-03	2.434688e-03	7.470034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.814324e+00	1.251821e+00	5.658071e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.515652e+00	5.497910e-01	7.524353e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.560380e+00	2.054649e-02	6.687755e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.554670e+00	3.157845e-02	6.917380e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.260635e-01	2.755413e-02	4.379897e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.654263e-01	1.013597e-03	2.240258e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.486788e-01	7.248997e-03	8.727079e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.905187e-02	2.606738e-02	2.796617e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.751331e-04	2.164541e-03	9.796527e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.629210e+01	4.972835e+00	2.288491e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.206165e+00	3.729256e-01	4.973302e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.515076e+00	1.134913e-01	4.358145e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.508432e+00	6.723014e-02	5.505471e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.227613e+00	0.000000e+00	4.567002e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.806963e-01	2.407658e-02	2.011334e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.953803e-01	3.139965e-03	1.284596e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.342950e-01	9.283177e-03	5.806203e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.240308e-03	2.105419e-03	4.739533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.753881e+02	3.101876e+01	2.056934e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.914151e+01	5.716714e-01	2.198677e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.534499e+00	3.942378e-01	6.067079e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.246723e+00	5.734614e-02	4.412902e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.859691e+00	0.000000e+00	4.505698e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.089782e-01	1.011815e-01	3.188698e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.737733e-01	1.289901e-02	2.176563e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.053548e-02	2.130616e-03	8.119795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.170389e+00	1.194027e+00	1.556141e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.866449e+00	1.555742e+00	2.828570e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.928839e+00	1.227965e+00	1.284318e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.752991e+00	4.293455e-01	2.147465e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.199496e+00	4.797694e-02	5.829258e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.523125e+00	0.000000e+00	6.877143e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.121297e+00	1.591015e-01	6.626009e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.476502e+00	0.000000e+00	7.162715e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.073876e+00	1.983559e-02	5.172843e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.329255e-01	2.483810e-02	3.240435e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.180907e-01	0.000000e+00	2.268582e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.189278e-01	1.647731e-02	1.003066e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.219553e-02	2.618290e-02	4.922639e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.133854e-03	2.654892e-03	2.013448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.744623e+01	5.438974e+00	5.219216e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.218717e+01	2.342187e+00	5.164878e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.417702e+00	6.554314e-01	4.165976e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.176427e+00	3.265579e-01	5.572764e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.781579e+00	1.780326e-02	5.671442e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.271526e+00	1.360187e-01	4.465410e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.622407e+00	2.129591e-02	5.757416e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.870882e+00	8.896690e-02	4.402227e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.194703e+00	4.421862e-02	3.701257e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.430305e-01	0.000000e+00	2.884222e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.132015e-01	2.057101e-02	1.342957e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.754000e-01	8.593463e-03	7.963502e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.316708e-02	2.939962e-03	5.586150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.721371e+02	2.660719e+01	2.820192e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.875476e+01	3.138591e+00	1.238179e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.827108e+01	5.810214e-01	2.725098e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.329343e+01	6.552966e-01	1.678530e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.323789e+00	7.321022e-01	7.292691e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.968653e+00	6.592843e-02	6.465127e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.307456e+00	0.000000e+00	5.133415e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.347098e+00	4.516368e-02	3.441048e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.680342e+00	2.878834e-02	5.212247e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.044136e+00	4.027100e-02	3.330111e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.766090e-01	1.481163e-02	2.377128e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.561238e-02	2.158865e-03	1.088325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.164647e+00	5.262072e-01	7.509746e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.942776e+00	7.829343e-02	7.907928e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.525998e+00	6.768706e-02	5.256422e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.350826e-01	1.769386e-02	3.604918e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.544305e-01	4.440375e-03	2.563106e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.531986e-01	6.124089e-02	1.233398e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.678372e-02	1.820354e-02	6.297273e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.571342e-03	4.053417e-04	4.584203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.611431e+00	6.609998e-01	8.567964e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.282264e+00	1.160189e-01	2.920948e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.140164e+00	4.474238e-02	2.983462e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.774275e-01	5.943423e-02	1.885932e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.423091e-01	0.000000e+00	1.330118e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.663082e-01	6.780206e-03	7.453923e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.662439e-02	9.643196e-03	3.522272e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.715909e-03	2.633046e-04	3.780167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.459248e+01	1.502342e+00	1.794064e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.319819e+00	1.420930e-01	5.264486e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.466346e+00	1.006957e-01	4.333057e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.896551e-01	0.000000e+00	2.954179e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.159931e-02	1.708801e-03	2.010681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.002089e+00	4.895916e-01	2.620824e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.873990e+00	1.620865e+00	2.315086e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.688086e+00	6.264408e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.499706e+00	8.037077e-02	3.437142e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.573012e+00	7.413685e-02	6.142905e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.913386e+00	8.546737e-02	5.348337e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.401543e+00	6.272582e-02	4.485496e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.089992e+00	1.907344e-01	3.722967e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.910678e-01	0.000000e+00	3.083248e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.470424e-01	0.000000e+00	2.929424e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.397851e-01	4.727616e-02	1.807638e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.728473e-01	4.880116e-03	1.058932e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.335020e-02	2.314884e-03	4.219810e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.796854e-03	0.000000e+00	3.895973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.231678e+00	1.894583e+00	1.627177e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.054438e+01	2.239227e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.968175e+00	9.267029e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.806760e+00	5.141937e-01	3.818956e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.084060e+00	1.814536e-01	5.124506e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.935137e+00	1.735156e-01	4.255993e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.131487e+00	5.309299e-02	3.921087e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.615531e+00	8.630315e-02	3.465394e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.131074e+00	3.957927e-02	3.349277e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.275599e-01	3.354135e-01	2.204357e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.863705e-01	4.152538e-02	2.528330e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.738068e-01	8.939153e-03	2.784168e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.090798e-01	0.000000e+00	8.458944e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.033097e-01	2.090421e-02	6.113203e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.236048e-03	0.000000e+00	5.753061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.437577e+01	5.128592e+00	8.767693e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.647367e+01	6.347965e+00	2.428499e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.985875e+01	3.219103e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.194135e+01	1.958538e+00	7.103916e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.930331e+00	4.604189e-01	8.451886e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.234425e+00	3.564388e-01	7.519446e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.757910e+00	3.393670e-01	6.368600e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.703054e+00	7.302280e-02	5.198709e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.093245e+00	1.023978e-01	3.634957e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.902209e-01	2.172573e-03	3.262072e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.907795e-01	2.783319e-02	2.093557e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.129653e-02	1.541078e-03	1.262117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.991126e+00	1.308016e+00	3.300902e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.983415e+00	4.983532e-04	1.844709e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.108371e+00	1.018850e-01	6.210225e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.249446e+00	3.630285e-02	4.772373e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.059335e-01	6.190471e-03	2.901431e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.302447e-01	4.942137e-03	1.914476e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.260463e-01	6.827266e-03	8.499131e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.321457e-02	9.341591e-03	2.982206e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.840938e-04	2.304417e-04	1.661402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.068759e+01	4.361444e+00	1.601914e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.234835e+00	1.309831e-01	2.234768e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.968607e+00	5.216021e-02	1.816853e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.038932e+00	4.996733e-02	5.202617e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.199252e+00	1.060883e-02	3.220950e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.546345e-01	4.078642e-02	2.031140e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.206931e-01	0.000000e+00	1.256929e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.534818e-01	5.172107e-03	6.727712e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.734703e-03	1.132803e-03	8.812037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.025071e+02	2.581793e+01	9.522925e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.605707e+01	2.248355e-01	7.599298e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.779987e+00	0.000000e+00	3.085223e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.026824e+00	1.850942e-02	1.536205e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.613313e+00	5.738807e-02	3.807541e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.081530e-01	4.001866e-03	3.197157e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.475194e-01	2.298987e-02	2.112806e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.088783e-02	0.000000e+00	1.413020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.744128e+00	1.599827e+00	1.214716e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.619692e+00	1.451006e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.684140e+00	3.654401e-01	7.249027e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.022870e+00	0.000000e+00	4.714338e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.646928e+00	2.385106e-02	5.082079e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.168480e+00	5.080157e-02	6.157156e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.609451e+00	0.000000e+00	5.759093e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.259787e+00	3.619725e-02	4.288140e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.987321e-01	1.155201e-01	3.535422e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.344528e-01	0.000000e+00	3.041343e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.828598e-01	2.397266e-02	2.015975e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.824915e-01	8.739170e-03	1.300623e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.355514e-02	3.105188e-03	5.643678e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.934905e-03	0.000000e+00	4.076372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.678211e+01	6.095043e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.699534e+00	1.058467e+00	3.612626e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.980537e+00	1.843998e-01	2.069170e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.245325e+00	1.634856e-01	2.629020e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.308525e+00	2.297196e-02	2.777086e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.705425e+00	1.078068e-01	2.668496e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.091716e+00	0.000000e+00	4.753443e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.660259e+00	6.168935e-02	3.752397e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.109730e+00	2.198060e-02	3.280231e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.789382e-01	1.366072e-01	2.116176e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.021563e-01	5.860621e-03	2.657421e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.895076e-01	1.120644e-02	8.442481e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.053116e-02	3.825080e-04	8.125797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.007272e+02	2.397340e+01	3.939487e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.189539e+01	9.672391e-01	1.217153e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.481695e+01	7.742099e-01	2.508907e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.610390e+00	0.000000e+00	5.037522e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.656168e+00	3.243331e-01	3.008332e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.257762e+00	3.363149e-02	2.930653e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.867922e+00	0.000000e+00	2.798786e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.149990e+00	2.128838e-01	1.472360e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.567842e+00	0.000000e+00	4.445203e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.985830e-01	1.707258e-02	3.647312e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.709587e-01	0.000000e+00	2.738611e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.723335e-02	2.033355e-03	1.636073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.992476e+00	4.806736e-01	4.492055e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.186675e+00	5.696152e-02	1.257435e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.604254e+00	6.443182e-02	5.507883e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.959411e-01	6.066949e-03	3.829312e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.211350e-01	6.507249e-03	2.026635e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.906188e-01	2.231081e-02	9.308524e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.088272e-02	2.363073e-02	3.803063e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.698299e-03	5.408008e-03	2.686149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.702128e+00	5.669725e-01	3.927917e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.275009e+00	6.822832e-02	3.201784e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.175977e+00	9.933024e-03	2.883447e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.517316e-01	2.187005e-02	1.572288e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.221909e-01	1.040631e-02	1.085229e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.525284e-01	1.527262e-04	4.734841e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.579578e-02	2.375880e-02	1.588263e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.265257e-03	2.927858e-03	1.472365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.518877e+01	1.232109e+00	6.219855e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.035436e+00	6.550197e-02	5.632508e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.286008e+00	3.233808e-02	3.548099e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.075732e-01	7.960016e-03	2.104379e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.769415e-02	5.651760e-03	1.035585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.489594e-01	3.801650e-01	1.267602e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.337711e+00	1.540977e+00	1.555161e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.939575e+00	7.418028e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.878828e+00	1.882326e-01	4.494463e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.779021e+00	4.903874e-02	5.824964e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.020026e+00	4.593959e-03	6.287966e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.494637e+00	1.318878e-02	4.980426e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.150237e+00	8.458061e-02	3.917744e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.172239e-01	0.000000e+00	3.636902e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.402828e-01	2.519341e-02	1.893240e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.466516e-01	1.417063e-02	1.215097e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.852657e-01	1.987845e-02	5.725782e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.696651e-02	1.790771e-02	3.691949e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.417468e-03	4.223114e-03	1.669106e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.002588e+00	2.099932e+00	5.594155e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.146599e+01	2.241048e+00	7.084644e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.575135e+00	4.918936e-01	1.002321e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.324115e+00	2.523140e-01	6.299406e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.914566e+00	1.361228e-01	7.068116e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.882797e+00	6.180685e-03	5.132677e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.114074e+00	0.000000e+00	4.896046e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.624515e+00	1.233077e-01	3.403912e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.039081e+00	2.526889e-02	3.240231e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.386397e-01	0.000000e+00	2.028849e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.161759e-01	2.572490e-02	1.406385e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.559474e-01	2.507799e-02	1.165811e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.993658e-01	5.586162e-03	7.792510e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.000650e-01	2.631080e-02	2.669039e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.746620e-03	2.472227e-03	1.870463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.953421e+01	9.282734e+00	3.764122e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.210590e+01	5.955471e+00	7.203107e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.769360e+01	9.875575e-01	1.205792e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.573658e+00	4.685624e-01	9.760566e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.264099e+00	2.613151e-01	1.060272e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.416488e+00	1.522718e-01	8.604891e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.302217e+00	9.677255e-02	6.094941e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.614116e+00	7.394653e-02	3.995951e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.212070e-01	0.000000e+00	3.631988e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.922729e-01	4.826255e-02	2.137590e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.159357e-01	3.802979e-02	1.389929e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.037669e-02	4.702445e-03	5.699231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.493289e+00	1.164673e+00	9.145754e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.416070e+00	2.117147e-01	1.166559e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.239171e+00	4.977778e-02	7.021360e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.305306e+00	2.406375e-02	5.232409e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.867616e-01	2.513499e-02	3.145064e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.541589e-01	2.106308e-02	1.315642e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.209690e-01	1.743396e-02	6.518705e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.630797e-02	3.256796e-02	1.449274e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.785432e-04	2.066013e-03	6.494705e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.964551e+01	4.459188e+00	1.869746e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.017622e+00	1.083087e-01	4.319275e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.019145e+00	1.192581e-01	3.727535e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.105748e+00	9.237087e-03	5.411580e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.211076e+00	1.852862e-04	3.251658e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.594447e-01	3.275482e-02	1.645200e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.141679e-01	1.032110e-03	1.075326e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.300376e-01	4.301110e-03	4.423483e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.420499e-03	5.564261e-03	3.825986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.974763e+02	2.669132e+01	2.467546e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.942394e+01	1.094882e+00	1.023787e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.733237e+00	1.426334e-02	5.482987e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.877294e+00	1.015000e-02	3.875969e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.745579e+00	4.415087e-02	3.516381e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.238212e-01	2.148864e-02	2.643062e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.787945e-01	3.088285e-02	1.536737e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.020434e-02	4.239047e-03	7.523881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.772678e+00	1.217536e+00	2.647531e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.961353e+00	1.691329e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.174892e+00	8.578715e-01	8.585616e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.531847e+00	2.295815e-01	3.169376e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.791665e+00	1.956643e-02	5.796749e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.166715e+00	1.857459e-02	7.922252e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.793208e+00	3.634689e-02	5.848977e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.364888e+00	3.458375e-02	4.612004e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.817078e-01	1.011351e-02	3.729701e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.002907e-01	1.911085e-02	2.633506e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.893979e-01	1.961172e-02	1.535807e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.006055e-01	2.457833e-02	6.375950e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.166293e-02	2.001991e-02	3.847035e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.721875e-03	4.381068e-03	1.580701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.129177e+01	5.061065e+00	7.764384e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.323790e+01	2.603693e+00	3.254460e-02
2.875000e-02	6.250000e-03	6.250000e-03	7.574491e+00	3.641713e-01	5.859623e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.899457e+00	6.370743e-02	3.084009e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.644025e+00	1.351115e-01	3.314657e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.722343e+00	1.391786e-01	3.997544e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.159036e+00	0.000000e+00	5.032019e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.711322e+00	2.063401e-02	4.376005e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.070098e+00	4.983771e-02	3.005083e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.402862e-01	2.548404e-02	1.640998e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.681058e-01	1.170176e-02	1.236148e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.698041e-01	1.548317e-02	5.655736e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.222329e-02	5.050193e-03	4.945867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.934700e+02	2.407448e+01	7.253061e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.829100e+01	7.935440e-01	1.081187e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.743889e+01	7.582966e-01	3.521147e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.972389e+00	7.649887e-01	7.637849e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.956218e+00	8.221798e-02	1.132423e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.444595e+00	1.720264e-01	5.372835e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.946028e+00	4.902460e-02	3.334271e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.213029e+00	7.419417e-02	2.458259e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.491235e+00	1.447461e-02	4.038003e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.980054e-01	2.361441e-02	3.410344e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.619122e-01	2.894100e-02	2.115748e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.590911e-02	6.776101e-03	7.951494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.391347e+00	6.051708e-01	7.422625e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.884720e+00	1.462001e-01	1.514366e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.304594e+00	4.180584e-02	5.538035e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.715191e-01	1.166435e-02	3.957033e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.934847e-01	1.839705e-02	2.436106e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.123286e-01	7.068211e-03	1.641061e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.067665e-02	1.059649e-02	6.163551e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.771659e-03	5.661461e-04	3.848848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.917952e+00	6.891807e-01	8.110911e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.081195e+00	8.539453e-02	4.045579e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.053717e+00	5.768749e-02	3.012753e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.890671e-01	3.496775e-02	1.909957e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.494573e-01	0.000000e+00	1.278813e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.639095e-01	1.901253e-02	7.567077e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.937217e-02	2.228280e-03	3.810518e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.569194e-03	2.997918e-04	3.301082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.518012e+01	1.426110e+00	1.695550e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.318959e+00	1.311954e-01	5.426050e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.101186e+00	3.870571e-02	4.064082e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.982319e-01	4.073615e-02	2.308325e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.856830e-02	7.536749e-04	1.750063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.381706e+00	7.078562e-01	3.591037e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.338366e+00	1.843626e+00	1.191250e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.738911e+00	4.710247e-01	1.607606e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.361399e+00	2.155067e-02	4.768749e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.379832e+00	5.820971e-02	7.677994e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.689656e+00	6.768440e-02	6.105450e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.223823e+00	8.775445e-03	6.131814e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.653302e-01	1.123571e-01	4.138864e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.895998e-01	3.374345e-02	3.774096e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.493755e-01	0.000000e+00	2.471466e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.755078e-01	0.000000e+00	1.963522e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.601504e-01	3.373716e-02	1.166736e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.835024e-02	2.107432e-03	5.388455e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.711639e-03	6.076982e-04	2.658551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.140928e+00	2.574273e+00	1.520271e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.152562e+01	2.383557e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.520078e+00	4.393263e-01	2.700218e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.584561e+00	5.344023e-01	4.446060e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.752484e+00	3.170113e-01	6.508295e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.548534e+00	0.000000e+00	5.846067e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.911571e+00	7.254822e-02	5.602522e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.427479e+00	1.144049e-01	3.726368e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.063529e+00	1.484587e-01	3.071310e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.264913e-01	2.710026e-02	2.904847e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.673678e-01	0.000000e+00	1.997912e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.004487e-01	3.142373e-03	1.685778e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.949834e-01	2.488500e-02	8.364342e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.564181e-02	0.000000e+00	6.141203e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.911364e-03	1.356203e-03	4.570233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.051007e+01	7.025353e+00	1.107072e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.146318e+01	6.871252e+00	1.515466e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.955829e+01	2.472847e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.084791e+01	1.447712e+00	8.837482e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.042117e+00	5.720821e-01	9.277198e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.678390e+00	6.386383e-02	8.053135e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.358008e+00	1.263533e-01	6.735317e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.577049e+00	2.479537e-01	4.690860e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.022732e-01	0.000000e+00	4.528381e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.041826e-01	8.185066e-02	2.638681e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.947244e-01	2.186606e-02	1.881877e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.401708e-03	2.479615e-04	9.961706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.248070e+00	1.489963e+00	8.466951e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.070599e+00	1.043733e-01	1.459875e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.045734e+00	5.916273e-02	7.444634e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.059374e+00	3.065746e-03	5.168212e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.163748e-01	3.263210e-02	3.209465e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.863422e-01	0.000000e+00	1.833188e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.082300e-01	2.627079e-02	8.078096e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.598613e-02	0.000000e+00	2.903202e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.221582e-04	3.183720e-04	1.123760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.172866e+01	4.986072e+00	2.593431e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.449521e+00	1.172312e-01	2.592447e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.088215e+00	3.573927e-02	3.294042e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.866775e+00	2.134598e-02	5.423027e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.104279e+00	5.298427e-02	3.420837e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.444923e-01	5.627781e-03	2.208159e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.636050e-01	1.011418e-02	1.100657e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.274946e-01	1.082056e-02	7.127693e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.702065e-03	7.452860e-04	7.905641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.101110e+02	2.755771e+01	2.944559e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.749732e+01	7.371541e-02	1.427424e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.329542e+00	7.263622e-02	3.660447e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.546315e+00	2.786729e-02	1.981457e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.489306e+00	0.000000e+00	4.053837e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.688824e-01	4.584776e-02	2.873638e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.359050e-01	2.329982e-02	2.071761e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.096209e-02	1.563737e-03	1.202159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.205419e+00	1.971840e+00	3.710112e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.789228e+00	1.608199e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.509750e+00	2.661855e-01	3.265950e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.115721e+00	0.000000e+00	4.968838e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.638955e+00	6.597816e-02	6.376652e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.028909e+00	6.757984e-02	9.025974e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.581233e+00	1.146062e-01	5.944312e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.105412e+00	1.166472e-02	5.806972e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.993092e-01	3.636529e-02	4.378186e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.321028e-01	6.200660e-03	2.956588e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.110578e-01	0.000000e+00	2.165155e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.755734e-01	2.854313e-02	1.207823e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.177182e-02	4.760185e-03	5.305229e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.811540e-03	5.968488e-04	2.810791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.911296e+01	7.409329e+00	2.488033e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.208737e+00	1.180028e+00	2.339662e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.863072e+00	9.756273e-02	4.425307e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.591325e+00	2.158194e-01	2.429372e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.383154e+00	0.000000e+00	4.845939e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.672343e+00	1.872803e-01	3.854498e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.999014e+00	7.353637e-02	5.745117e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.525063e+00	1.055412e-01	4.488675e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.010000e+00	3.928641e-02	3.132082e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.928389e-01	5.474736e-04	2.095553e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.076802e-01	0.000000e+00	1.773836e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.693099e-01	9.488516e-03	8.709426e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.054302e-02	9.607705e-04	7.011559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.090538e+02	2.686470e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.551928e+01	3.754940e-01	2.298373e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.472756e+01	0.000000e+00	1.822923e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.791641e+00	1.913303e-01	9.079054e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.268204e+00	1.697424e-01	2.581435e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.093740e+00	1.028021e-01	4.181722e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.555652e+00	0.000000e+00	3.387564e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.894511e+00	2.765426e-02	2.443189e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.536982e+00	1.313735e-01	3.942839e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.706951e-01	0.000000e+00	4.084048e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.616168e-01	2.869634e-02	2.247243e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.631020e-02	8.038015e-04	1.420262e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.198614e+00	5.838116e-01	3.685286e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.200237e+00	8.011678e-02	5.033554e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.416808e+00	8.320500e-03	7.235473e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.082090e-01	1.115097e-02	4.381833e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.222851e-01	0.000000e+00	2.546443e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.348874e-01	6.841109e-03	1.197199e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.888953e-02	1.712901e-02	5.986052e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.495698e-03	4.056996e-03	2.069237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.997216e+00	6.999805e-01	1.756491e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.166758e+00	9.400612e-03	4.332622e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.007334e+00	3.381563e-02	3.252763e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.081692e-01	3.078496e-02	1.897183e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.682844e-01	1.672828e-03	1.043784e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.001626e-01	1.196502e-02	5.916555e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.416109e-02	6.163010e-03	2.396473e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.085799e-03	2.156761e-03	1.721343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.605433e+01	1.422265e+00	1.799835e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.520095e+00	9.183849e-03	6.839091e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.019972e+00	1.809328e-02	4.155840e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.401173e-01	2.523199e-02	2.003268e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.393044e-02	1.224666e-03	1.183960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.001995e+00	5.436947e-01	1.415738e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.888792e+00	1.932125e+00	7.356446e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.069721e+00	8.675056e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.756638e+00	2.513014e-01	4.501882e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.590060e+00	0.000000e+00	9.917875e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.880416e+00	0.000000e+00	7.088069e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.355515e+00	4.551447e-02	6.731537e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.844134e-01	0.000000e+00	5.827250e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.563501e-01	1.686095e-02	3.371992e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.328801e-01	2.762317e-02	2.854330e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.865940e-01	1.785282e-02	1.429058e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.554525e-01	1.002575e-02	9.166346e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.096393e-02	6.282441e-03	5.247239e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.279991e-03	2.399553e-03	3.590173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.953228e+00	2.922858e+00	5.519291e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.140194e+01	2.408017e+00	3.570212e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.547658e+00	4.450348e-01	1.868741e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.393071e+00	3.569605e-01	5.332640e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.740847e+00	2.911910e-01	6.770255e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.610753e+00	4.940714e-02	7.604750e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.905076e+00	0.000000e+00	8.613688e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.385660e+00	4.790752e-02	3.794536e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.582776e-01	0.000000e+00	4.368945e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.667424e-01	6.044499e-02	2.542982e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.122174e-01	1.256347e-02	2.135134e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.004139e-01	5.790870e-02	1.153710e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.471154e-01	4.929089e-03	1.141724e-01
4.610000e-01	3.600000e-02	3.600000e-02	7.422579e-02	6.813416e-04	5.256504e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.483938e-03	9.374770e-04	3.877063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.329469e+01	1.025217e+01	3.583327e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.327286e+01	6.347699e+00	5.836671e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.840098e+01	1.507041e+00	8.852401e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.541762e+00	3.212807e-01	1.153921e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.154066e+00	1.447345e-01	1.257825e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.037642e+00	0.000000e+00	9.406415e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.149817e+00	1.659360e-01	7.802406e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.285884e+00	6.708640e-02	5.350478e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.986686e-01	9.339724e-02	3.922735e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.585647e-01	5.604177e-02	2.324279e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.733346e-01	5.234789e-02	1.950709e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.645962e-03	5.761509e-04	6.788813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.922892e+00	1.525039e+00	4.012872e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.281406e+00	1.546821e-01	1.025092e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.125083e+00	1.865880e-02	9.506977e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.204227e+00	3.704974e-02	6.278442e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.705154e-01	8.305797e-03	3.263025e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.868041e-01	9.173336e-03	1.710471e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.192541e-01	8.785562e-03	7.331243e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.507867e-02	1.631264e-02	1.823522e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.573675e-04	2.121356e-03	1.454409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.198316e+01	5.762867e+00	3.261183e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.650953e+00	2.071062e-01	2.197047e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.964228e+00	3.346843e-02	5.191301e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.954429e+00	0.000000e+00	6.612185e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.053126e+00	3.993548e-02	3.707558e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.965744e-01	1.947392e-02	1.946227e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.420741e-01	0.000000e+00	1.140305e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.250781e-01	1.564983e-02	5.162960e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.222975e-03	2.790694e-03	5.171346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.088481e+02	3.331069e+01	1.684259e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.814007e+01	7.922504e-01	1.448087e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.657042e+00	0.000000e+00	9.118594e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.876980e+00	4.972085e-02	4.204822e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.394220e+00	1.672208e-02	4.062336e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.471003e-01	9.777356e-03	3.149852e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.810641e-01	3.279388e-02	1.489570e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.591107e-03	1.193502e-03	9.387491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.208935e+00	1.521015e+00	2.445021e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.280227e+00	2.067757e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.379661e+00	8.345339e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.260293e+00	0.000000e+00	5.404599e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.685605e+00	2.115974e-02	8.412725e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.160206e+00	1.227711e-01	8.605705e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.702505e+00	1.334645e-01	6.971770e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.167222e+00	3.382395e-03	6.993589e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.712297e-01	0.000000e+00	4.370577e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.530120e-01	4.805278e-02	2.832334e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.185189e-01	9.883138e-03	1.805885e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.660226e-01	3.827489e-03	9.552139e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.570721e-02	7.142076e-03	5.610795e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.344379e-03	2.333364e-03	3.520987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.513220e+01	6.749378e+00	1.091116e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.294095e+01	2.881882e+00	1.335372e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.977484e+00	8.875408e-01	3.393376e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.520688e+00	0.000000e+00	6.758658e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.400729e+00	0.000000e+00	6.943779e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.918429e+00	2.140322e-01	4.767674e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.131049e+00	2.086160e-03	6.257000e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.439807e+00	6.040677e-02	6.738898e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.746926e-01	4.625374e-02	3.013791e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.343827e-01	2.625133e-02	2.484197e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.381870e-01	3.440179e-02	1.242467e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.288923e-01	9.428118e-03	9.593423e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.044311e-03	1.006539e-03	7.982144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.071263e+02	3.201790e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.623250e+01	1.470155e-02	4.060412e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.539788e+01	3.820234e-01	1.218395e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.228259e+01	1.192556e+00	1.679835e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.986738e+00	2.127207e-01	5.752356e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.088634e+00	2.827567e-02	4.898201e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.831832e+00	0.000000e+00	5.429146e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.994999e+00	9.777183e-02	3.706438e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.293002e+00	4.173002e-03	4.676192e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.102026e-01	1.305986e-02	3.662159e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.745058e-01	3.530215e-02	1.865158e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.214595e-02	1.708669e-03	9.575971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.655524e+00	5.585064e-01	5.626501e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.588458e+00	7.735918e-02	1.977958e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.191157e+00	6.833433e-02	5.223573e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.519137e-01	2.195438e-02	3.350496e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.313760e-01	2.520967e-02	2.044810e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.968570e-01	1.575457e-02	1.253178e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.856892e-02	4.611604e-03	5.268182e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.225185e-03	2.806229e-04	3.314445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.158027e+00	6.474155e-01	1.111980e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.894374e+00	1.412251e-01	3.449522e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.394274e-01	2.089235e-03	2.823228e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.029022e-01	2.260122e-02	1.845225e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.631697e-01	8.758808e-03	1.104995e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.563921e-01	1.289520e-02	6.029866e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.530636e-02	2.050580e-03	3.310729e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.194746e-03	0.000000e+00	2.883530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.570885e+01	1.423032e+00	2.414006e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.644284e+00	2.158329e-01	5.824893e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.106135e+00	2.915337e-02	3.956711e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.386210e-01	7.222129e-03	2.277118e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.609322e-02	1.641163e-03	1.648624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.744944e+00	8.128076e-01	2.040536e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.874867e+00	1.641893e+00	1.143631e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.334529e+00	4.750048e-02	1.847531e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.149631e+00	1.492696e-01	5.769767e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.254858e+00	7.664352e-02	5.867387e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.595160e+00	1.395478e-01	5.409822e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.198954e+00	1.044685e-01	4.857162e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.952024e-01	1.357039e-03	3.908347e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.896697e-01	8.551975e-03	3.339165e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.254117e-01	2.293968e-02	1.869294e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.651560e-01	2.845084e-02	1.480790e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.375748e-01	1.160143e-02	9.423361e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.631525e-02	2.983690e-03	3.393914e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.634615e-03	0.000000e+00	3.496159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.490579e+00	2.697162e+00	1.349891e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.145981e+01	2.265824e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.707052e+00	6.240294e-01	2.172620e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.029908e+00	5.470225e-02	6.862618e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.618662e+00	3.344286e-01	4.770203e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.568195e+00	3.172687e-01	4.764067e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.791663e+00	6.249240e-02	4.545454e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.308126e+00	7.264741e-02	3.569721e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.612586e-01	1.851129e-02	2.936527e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.659955e-01	2.565335e-02	2.101714e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.473046e-01	3.743599e-02	1.483617e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.093092e-01	6.455920e-03	1.970521e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.813798e-01	2.922630e-02	8.971946e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.103651e-02	7.103999e-03	4.567362e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.807388e-03	2.214268e-04	4.605565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.352232e+01	7.605864e+00	1.219902e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.371073e+01	7.373001e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.894851e+01	2.438265e+00	2.353206e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.040719e+01	1.383118e+00	9.854661e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.068577e+00	5.193510e-01	9.076689e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.272484e+00	1.915594e-01	8.449643e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.109445e+00	1.737217e-01	6.176384e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.264528e+00	0.000000e+00	6.903470e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.587082e-01	9.968296e-02	3.337891e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.951913e-01	2.005004e-02	2.474626e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.235581e-01	3.788126e-02	2.012115e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.056623e-03	2.755052e-04	1.098352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.619115e+00	1.441736e+00	7.130214e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.988789e+00	5.056887e-02	2.521263e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.884023e+00	5.690028e-02	6.537661e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.699069e-01	5.014083e-04	4.819282e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.382032e-01	4.028335e-02	2.673483e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.463273e-01	0.000000e+00	1.831372e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.233088e-02	3.452380e-03	7.717549e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.848526e-02	2.333929e-03	2.473658e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.205217e-04	8.221563e-05	1.338297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.377974e+01	4.826513e+00	4.114280e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.047165e+00	2.061015e-01	6.114698e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.003161e+00	6.453086e-02	2.110183e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.662247e+00	0.000000e+00	5.485689e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.729829e-01	0.000000e+00	3.355233e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.932322e-01	2.146022e-02	1.722949e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.474691e-01	4.974368e-03	1.037775e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.416195e-01	1.246355e-02	5.659767e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.952789e-03	3.151644e-04	7.454810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.215131e+02	2.579572e+01	1.182199e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.683272e+01	4.586390e-01	5.340612e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.837230e+00	1.759275e-01	2.574302e-01
4.250000e-02	1.750000e-02	1.750000e-02	1.924538e+00	2.070455e-01	3.098397e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.602874e+00	3.429456e-02	3.520913e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.551570e-01	0.000000e+00	3.294347e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.470041e-01	3.345023e-02	1.731447e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.671370e-03	2.257381e-03	1.255163e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.849639e+00	1.939961e+00	1.830116e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.497089e+00	1.011782e+00	7.441506e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.383805e+00	8.858356e-02	2.370022e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.088680e+00	4.111765e-02	5.233699e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.572019e+00	2.997697e-01	5.581636e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.920404e+00	6.785709e-02	7.314623e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.473585e+00	1.012268e-01	5.488418e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.044693e+00	2.610483e-02	4.868803e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.527135e-01	0.000000e+00	4.277017e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.953839e-01	4.430638e-02	2.276246e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.042652e-01	2.904322e-02	1.580906e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.620722e-01	1.721494e-02	9.543346e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.841925e-02	3.171310e-03	3.490218e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.922831e-03	0.000000e+00	3.335886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.220377e+01	6.528225e+00	1.067618e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.330729e+00	5.172001e-01	6.336637e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.996827e+00	5.094208e-01	3.200051e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.233155e+00	2.462045e-01	1.839062e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.076227e+00	4.331341e-02	5.623587e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.719828e+00	2.663774e-01	3.001133e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.936645e+00	3.575092e-01	4.398726e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.354981e+00	1.142569e-02	4.763904e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.806368e-01	8.529387e-03	3.041744e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.341015e-01	5.847031e-03	1.964319e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.165558e-01	2.852190e-02	1.318076e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.592620e-01	2.382809e-02	9.123645e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.942850e-03	7.694418e-05	6.852509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.192797e+02	2.308265e+01	2.734090e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.236784e+01	8.086116e-01	1.559985e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.472884e+01	2.075092e+00	1.850386e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.040656e+01	8.332253e-01	4.808425e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.977513e+00	2.586116e-01	2.468149e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.080194e+00	2.548720e-01	1.397565e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.569048e+00	4.936340e-02	2.359383e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.686164e+00	3.201232e-01	3.178292e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.249012e+00	1.077911e-02	4.682028e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.744614e-01	7.490471e-02	3.127358e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.814744e-01	0.000000e+00	2.469842e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.215472e-02	2.202032e-03	1.345043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.446453e+00	5.410246e-01	3.481533e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.912602e+00	6.367060e-02	1.185030e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.285578e+00	3.474345e-02	5.837403e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.126760e-01	5.865215e-02	3.765339e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.765855e-01	5.974160e-03	2.335814e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.545968e-01	1.700298e-04	1.140912e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.574172e-02	1.751589e-02	4.313335e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.363632e-03	1.832442e-03	2.704903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.192274e+00	6.203025e-01	1.595362e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.858269e+00	2.870497e-02	3.766862e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.067038e+00	4.236432e-02	3.146153e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.706565e-01	0.000000e+00	1.834769e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.465971e-01	3.587070e-03	9.978127e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.296574e-02	1.232561e-02	4.736942e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.815778e-02	8.359862e-03	2.500108e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.270780e-04	1.100105e-03	1.907822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.631279e+01	1.278811e+00	5.079113e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.503814e+00	9.369138e-02	5.903929e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.202426e-01	1.300503e-02	3.717707e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.560790e-01	0.000000e+00	2.012259e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.183531e-02	2.513285e-03	1.122287e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.262474e+00	6.337695e-01	1.346690e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.651174e+00	1.945849e+00	5.827543e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.847169e+00	3.819202e-01	2.001671e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.232906e+00	0.000000e+00	6.858888e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.335328e+00	5.038139e-02	7.299568e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.805330e+00	1.704724e-01	6.670483e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.212871e+00	2.379484e-02	5.548095e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.570411e-01	1.261098e-02	4.079707e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.592811e-01	7.022174e-02	2.957886e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.511156e-01	4.419909e-02	2.050802e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.334057e-01	1.807709e-02	1.540101e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.256151e-01	1.229046e-02	7.006368e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.675792e-02	4.691701e-03	4.825783e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.458801e-03	1.412750e-03	1.377525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.005368e+01	2.925647e+00	4.762331e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.214948e+01	2.259835e+00	6.957114e-03
4.875000e-02	8.750000e-03	8.750000e-03	7.445856e+00	2.600553e-01	5.111970e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.689426e+00	1.346143e-01	7.154792e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.338036e+00	1.520471e-01	7.638033e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.395598e+00	8.039776e-02	6.624591e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.907936e+00	4.537114e-02	5.274444e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.328664e+00	7.657548e-02	4.379837e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.352962e-01	1.222294e-01	3.137196e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.617526e-01	8.659648e-02	2.082153e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.024597e-01	0.000000e+00	1.627051e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.647050e-01	4.189718e-02	1.321654e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.379644e-01	8.667545e-03	6.015078e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.485989e-02	1.269349e-02	4.921190e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.798875e-03	8.203775e-04	2.551188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.077766e+01	1.231746e+01	4.223725e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.414409e+01	5.637035e+00	4.020957e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.703530e+01	1.396487e+00	1.137309e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.402156e+00	2.329766e-01	1.315591e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.833350e+00	0.000000e+00	1.461425e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.056685e+00	2.289936e-01	7.998877e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.960736e+00	3.074731e-02	6.283281e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.284187e+00	1.310227e-01	4.583071e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.311133e-01	2.506328e-02	3.542697e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.229764e-01	2.714174e-02	2.100093e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.216163e-01	2.254346e-02	1.459418e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.308244e-03	8.934895e-04	6.990365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.269168e+00	1.416161e+00	1.575293e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.176154e+00	2.008713e-01	1.168001e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.981960e+00	0.000000e+00	8.191944e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.131062e+00	4.226613e-02	5.604230e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.460329e-01	2.191684e-02	2.939136e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.385128e-01	1.930848e-03	1.693468e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.598330e-02	1.449204e-02	5.599705e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.397800e-02	9.315886e-03	2.050088e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.224275e-04	1.052530e-03	7.534276e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.393390e+01	5.342668e+00	4.364046e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.090993e+00	1.660413e-01	4.468229e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.746170e+00	1.055617e-01	4.748554e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.984709e+00	7.401758e-02	5.911526e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.634032e-01	4.927923e-02	3.479628e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.651081e-01	0.000000e+00	2.076716e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.398674e-01	1.838740e-02	8.800431e-02
4.280000e-01	4.000000e-02	4.000000e-02	8.742410e-02	8.535551e-03	4.808173e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.951558e-03	1.544628e-03	4.621740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.260520e+02	3.308151e+01	3.625722e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.516145e+01	1.067460e+00	2.076597e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.936386e+00	2.725775e-01	7.708885e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.876909e+00	2.238562e-01	3.146990e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.393981e+00	0.000000e+00	3.955706e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.997821e-01	0.000000e+00	3.059469e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.846020e-01	4.929911e-02	1.733670e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.949738e-03	2.173799e-03	8.045928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.922743e+00	1.657873e+00	1.863400e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.287417e+00	1.565340e+00	1.472445e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.054855e+00	3.960455e-01	1.111936e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.085139e+00	2.645661e-01	4.946172e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.497445e+00	0.000000e+00	7.145020e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.038901e+00	1.096447e-01	6.679155e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.559620e+00	1.363315e-01	7.471443e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.117087e+00	4.209177e-02	4.959287e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.353789e-01	6.669386e-03	3.756884e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.452062e-01	5.998784e-02	2.620202e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.825083e-01	1.587042e-02	1.688373e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.309136e-01	8.722718e-03	8.082266e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.815756e-02	4.796552e-03	4.339893e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.490342e-03	1.309653e-03	1.466937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.880294e+01	7.092274e+00	1.506251e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.247165e+01	1.313897e+00	1.342323e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.298793e+00	5.549786e-01	1.025220e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.953822e+00	4.134128e-01	3.621581e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.782638e+00	6.234150e-02	5.822247e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.441884e+00	9.513166e-02	5.317009e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.860165e+00	5.122550e-02	7.400760e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.471582e+00	1.119975e-01	3.832270e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.579007e-01	6.417670e-02	2.781861e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.505341e-01	2.017090e-02	1.824121e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.924967e-01	1.377260e-02	1.414298e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.250155e-01	7.027084e-03	5.401366e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.872613e-03	8.339337e-04	5.727566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.213309e+02	2.683238e+01	3.782862e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.478417e+01	1.391186e+00	2.093022e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.457135e+01	7.986974e-01	1.142549e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.346045e+00	3.028926e-01	1.482975e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.625660e+00	8.261636e-01	5.570537e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.105963e+00	3.771292e-01	5.560051e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.918919e+00	9.285405e-02	3.161401e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.766330e+00	9.027234e-02	3.087350e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.341857e+00	8.809455e-02	3.801010e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.111778e-01	0.000000e+00	3.545880e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.518032e-01	3.824846e-02	2.060636e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.072001e-02	2.396546e-03	8.862225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.719510e+00	5.434658e-01	5.129876e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.366695e+00	7.848493e-02	2.528130e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.234146e+00	3.904309e-02	4.625956e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.895493e-01	5.150057e-02	3.049038e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.857747e-01	2.698427e-02	2.281886e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.877699e-01	2.105464e-02	1.224439e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.408038e-02	5.407971e-03	6.062143e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.587314e-03	2.083717e-04	3.099933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.138820e+00	6.036674e-01	6.330585e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.817974e+00	6.961783e-02	3.337778e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.129481e-01	3.684561e-02	2.512115e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.499966e-01	4.314301e-02	1.569554e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.488705e-01	7.652995e-03	1.172631e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.400327e-01	4.130085e-03	5.968026e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.197294e-02	6.239950e-04	3.243307e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.130147e-03	1.335996e-04	3.228811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.561935e+01	1.270584e+00	1.904866e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.799872e+00	1.826784e-01	5.103767e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.133371e+00	8.510693e-02	3.425457e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.693584e-01	2.114281e-02	2.112955e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.662967e-02	6.768752e-04	1.444850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.309280e+00	1.061302e+00	3.212737e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.616295e+00	1.518740e+00	3.648619e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.107178e+00	1.597381e-01	5.608446e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.949437e+00	7.895172e-02	5.314307e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.135150e+00	1.072485e-01	5.935815e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.578387e+00	1.018561e-01	5.117390e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.156496e+00	2.845863e-02	4.384606e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.391506e-01	6.830543e-02	4.086321e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.703095e-01	0.000000e+00	3.160943e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.319768e-01	6.453826e-02	1.907748e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.493273e-01	1.426468e-03	1.252572e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.095559e-01	4.471152e-03	9.158189e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.888876e-02	1.225426e-02	3.794329e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.769409e-03	0.000000e+00	3.501675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.074585e+01	2.789352e+00	8.620997e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.102791e+01	1.469279e+00	2.502266e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.120382e+00	4.351472e-01	3.055998e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.928532e+00	2.377901e-01	6.143190e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.377278e+00	4.231226e-01	4.683385e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.328916e+00	1.423922e-01	4.741108e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.757437e+00	1.347149e-01	4.207418e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.264614e+00	4.517911e-02	3.542602e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.037605e+00	9.937583e-02	2.785612e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.469079e-01	0.000000e+00	3.102396e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.702644e-01	1.847268e-02	1.417389e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.073520e-01	8.594957e-02	1.088456e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.755356e-02	2.562972e-02	8.033534e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.177023e-03	2.285514e-02	5.393644e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.177236e-03	2.452912e-04	4.874363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.017512e+01	8.746537e+00	9.072303e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.240136e+01	5.402989e+00	7.126913e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.794397e+01	2.276157e+00	6.678955e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.576648e+00	8.487685e-01	9.907479e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.607030e+00	4.546390e-01	8.165519e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.355960e+00	3.818342e-02	7.279456e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.283601e+00	2.093717e-01	5.240544e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.514450e+00	2.297941e-01	4.205121e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.985799e-01	1.042460e-02	3.374888e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.312759e-01	2.528435e-02	2.725813e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.924527e-01	1.304102e-02	1.752484e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.205689e-03	9.859846e-04	8.088889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.768053e+00	1.434729e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.826579e+00	0.000000e+00	3.331328e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.702196e+00	2.235713e-02	6.865568e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.136222e+00	3.664429e-02	4.151840e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.465469e-01	1.667849e-02	2.539598e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.422002e-01	2.662105e-03	1.431980e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.199854e-02	2.148309e-03	7.940045e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.452489e-02	9.168020e-05	2.329886e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.848778e-04	2.263513e-04	1.036229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.420100e+01	4.543768e+00	5.842420e-02
3.500000e-02	1.500000e-02	1.500000e-02	4.909372e+00	0.000000e+00	2.787526e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.733616e+00	9.138885e-03	3.968446e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.630866e+00	1.633233e-02	5.454899e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.008840e+00	5.323155e-02	2.819339e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.072720e-01	3.156448e-02	1.613667e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.470233e-01	1.461111e-02	1.139528e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.174223e-01	7.097434e-03	6.394603e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.625356e-03	1.147798e-05	7.155218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.245969e+02	2.423651e+01	1.428331e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.576288e+01	2.844730e-01	8.609701e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.638718e+00	8.864584e-03	4.532694e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.330286e+00	2.345237e-02	1.861943e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.540738e+00	2.971162e-02	3.251007e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.619766e-01	1.036724e-02	2.579928e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.213251e-01	2.713123e-04	1.845960e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.010680e-03	9.104583e-04	1.051973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.147913e+00	1.988383e+00	1.966594e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.329774e+00	1.448586e+00	1.299700e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.307336e+00	3.834510e-02	6.706904e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.834346e+00	3.066585e-02	5.587729e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.417069e+00	1.362727e-01	5.850940e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.902675e+00	5.369133e-02	5.902285e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.453595e+00	6.374986e-02	5.599159e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.099726e+00	4.368027e-02	4.015533e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.373838e-01	1.419130e-02	3.735056e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.936864e-01	4.903033e-02	2.106898e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.008919e-01	4.578026e-02	1.458926e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.293041e-01	6.333555e-03	8.717209e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.939064e-02	1.118631e-02	3.836758e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.832549e-03	0.000000e+00	3.671226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.329027e+01	6.473075e+00	9.322661e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.771734e+00	5.957295e-01	7.180663e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.164858e+00	0.000000e+00	6.015361e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.289529e+00	3.283945e-01	1.945730e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.157340e+00	1.548473e-01	2.699517e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.355509e+00	8.640451e-02	5.017572e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.998943e+00	1.605899e-01	4.119342e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.324864e+00	4.341745e-02	3.667151e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.797604e-01	6.981612e-02	2.653223e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.703304e-01	5.898445e-02	2.067086e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.437056e-01	5.198116e-02	1.188117e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.482825e-01	8.598309e-03	6.509644e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.757215e-03	0.000000e+00	7.943425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.199817e+02	2.175042e+01	4.450853e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.306310e+01	8.172193e-01	8.655586e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.440406e+01	1.435322e+00	6.222540e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.085731e+00	3.094573e-01	5.730966e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.001726e+00	5.013712e-01	3.143820e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.728714e+00	0.000000e+00	4.154379e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.413099e+00	0.000000e+00	2.376838e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.963865e+00	1.749698e-01	1.704071e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.494522e+00	1.380936e-01	3.325646e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.925181e-01	3.916564e-03	2.803179e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.232585e-01	1.701107e-02	2.107348e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.293808e-02	4.966882e-04	1.231618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.623594e+00	5.421419e-01	3.571820e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.714285e+00	6.369376e-02	2.616367e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.156815e+00	3.327000e-02	5.273912e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.226933e-01	4.931199e-02	3.385831e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.769256e-01	0.000000e+00	2.047956e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.720926e-01	2.932922e-02	9.688301e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.872920e-02	8.836203e-03	4.220381e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.622384e-03	2.740571e-03	2.437057e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.337847e+00	5.899513e-01	3.178993e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.825163e+00	2.522990e-02	4.028453e-01
1.975000e-01	3.250000e-02	3.250000e-02	8.497719e-01	3.265729e-02	2.639444e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.773971e-01	1.853500e-02	1.493856e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.516157e-01	0.000000e+00	8.535833e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.188409e-02	5.728063e-03	4.345019e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.579941e-02	4.922294e-03	2.543255e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.610258e-04	1.494670e-03	1.274580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.637367e+01	1.155406e+00	7.191293e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.240106e+00	2.239106e-02	5.658791e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.698327e-01	2.449664e-02	3.155781e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.428756e-01	4.014713e-02	1.677335e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.152705e-02	1.071975e-03	1.089425e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.769006e+00	8.788151e-01	7.715416e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.978768e+00	1.780086e+00	3.890525e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.395713e+00	4.191495e-01	4.636584e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.234612e+00	2.079739e-01	6.662859e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.135924e+00	0.000000e+00	8.187503e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.609884e+00	1.091988e-01	6.079644e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.069345e+00	0.000000e+00	5.229770e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.407025e-01	5.350282e-02	3.595660e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.389882e-01	0.000000e+00	3.478618e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.303557e-01	5.280852e-02	1.787747e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.180758e-01	1.515945e-02	1.463788e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.281469e-01	2.080283e-02	7.025119e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.139581e-02	3.535689e-02	3.754076e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.504465e-03	1.663308e-03	2.186668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.140906e+01	3.291798e+00	8.223054e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.112041e+01	2.131320e+00	4.970834e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.281993e+00	1.525063e-01	6.511322e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.870274e+00	0.000000e+00	6.664759e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.420199e+00	4.674391e-02	6.397929e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.460790e+00	1.045228e-01	5.366184e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.677536e+00	1.310278e-01	4.492163e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.116605e+00	0.000000e+00	4.211256e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.644542e-01	1.191762e-01	2.656938e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.212968e-01	4.725446e-02	1.876431e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.859510e-01	0.000000e+00	2.009776e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.686520e-01	7.254609e-04	1.358434e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.581062e-01	3.170266e-02	6.179217e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.566662e-02	1.221767e-02	4.837033e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.467338e-03	1.295898e-03	2.319141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.717449e+01	1.288870e+01	1.043282e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.135386e+01	3.554649e+00	2.503022e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.637490e+01	1.391868e+00	8.221064e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.740448e+00	4.708612e-01	1.351609e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.728433e+00	0.000000e+00	1.094188e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.837598e+00	1.606221e-02	8.071662e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.840246e+00	1.645608e-01	5.162431e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.239354e+00	0.000000e+00	4.142222e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.354393e-01	7.909820e-02	2.715459e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.298275e-01	0.000000e+00	2.280353e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.274716e-01	2.291747e-02	1.331473e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.082978e-03	2.319106e-03	5.577525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.648334e+00	1.445429e+00	2.360223e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.017921e+00	2.616471e-01	1.172459e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.798578e+00	0.000000e+00	8.611872e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.036038e+00	5.153302e-02	5.066211e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.980304e-01	6.233950e-03	2.691397e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.510849e-01	2.820151e-03	1.289551e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.300725e-02	9.061406e-03	5.006015e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.536807e-02	1.415283e-02	2.111021e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.115597e-04	9.448275e-04	1.053032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.473801e+01	5.445165e+00	2.394718e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.006821e+00	1.572347e-01	5.143525e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.860421e+00	4.031912e-02	5.024720e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.705522e+00	0.000000e+00	5.410352e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.149100e-01	2.329440e-02	2.993608e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.643536e-01	2.982484e-02	1.541157e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.085428e-01	4.974157e-03	9.763122e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.111315e-01	1.499716e-02	4.325554e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.523742e-03	1.655593e-03	5.199238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.282909e+02	3.041024e+01	1.116343e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.634494e+01	1.315983e-01	1.746905e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.554320e+00	2.165397e-01	6.606708e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.745022e+00	1.199754e-02	4.122412e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.291758e+00	2.596072e-02	3.670432e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.207551e-01	2.158474e-02	2.430919e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.984043e-01	2.089319e-02	1.267964e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.572896e-03	1.700901e-03	7.359084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.560615e+00	2.063187e+00	1.832218e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.078019e+00	1.297710e+00	5.331480e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.849920e+00	1.002675e-01	3.151626e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.954798e+00	4.816173e-01	5.296318e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.394172e+00	3.856168e-03	1.045917e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.980035e+00	1.142307e-01	6.980863e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.389422e+00	0.000000e+00	6.689119e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.056970e+00	4.749314e-02	4.304853e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.970319e-01	4.039544e-02	3.552801e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.615361e-01	4.123204e-02	2.312898e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.763088e-01	2.913197e-02	1.659627e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.449719e-01	1.844741e-02	7.589114e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.423785e-02	3.714621e-02	3.837171e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.569655e-03	1.553531e-03	2.461546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.107289e+01	7.189813e+00	7.167832e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.092421e+01	9.584624e-01	1.440803e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.203441e+00	1.970815e+00	3.708769e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.993751e+00	0.000000e+00	9.054184e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.048565e+00	0.000000e+00	5.870467e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.737134e+00	1.553007e-01	4.561621e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.949229e+00	8.266641e-02	4.402520e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.353771e+00	4.601197e-02	4.286288e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.438284e-01	5.836005e-02	2.575378e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.096893e-01	3.056065e-02	1.994628e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.734937e-01	2.289565e-03	1.427359e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.278346e-01	2.710105e-02	5.304140e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.175730e-03	8.170149e-04	5.992409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.245301e+02	2.637549e+01	1.508001e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.461354e+01	0.000000e+00	1.488356e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.247257e+01	1.006175e+00	3.118221e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.043405e+01	3.143904e-01	7.674994e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.019962e+00	1.731290e-01	9.271906e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.222339e+00	3.944896e-01	3.485976e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.591572e+00	0.000000e+00	3.008940e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.794110e+00	9.106521e-02	3.107922e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.180377e+00	0.000000e+00	4.127107e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.968462e-01	9.780367e-02	2.662296e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.577547e-01	1.607610e-02	1.581154e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.695913e-03	6.735387e-04	8.504918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.959953e+00	5.028116e-01	2.598146e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.204308e+00	8.863137e-02	2.845573e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.010352e+00	1.506503e-02	4.712907e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.331906e-01	2.292519e-02	2.943868e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.766141e-01	1.717225e-02	1.576170e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.647588e-01	0.000000e+00	1.027108e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.675279e-02	8.153839e-03	4.016698e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.410894e-03	2.307579e-04	2.534172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.370194e+00	5.661436e-01	9.447797e-03
1.350000e-01	3.000000e-02	3.000000e-02	1.671224e+00	0.000000e+00	3.489716e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.243948e-01	2.419249e-02	2.351444e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.747881e-01	2.755323e-02	1.471590e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.224400e-01	0.000000e+00	1.171920e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.296220e-01	1.220688e-02	4.993848e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.971327e-02	2.822141e-03	2.865837e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.654913e-04	0.000000e+00	2.525550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.590402e+01	1.218979e+00	8.869297e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.641157e+00	3.943632e-02	5.107986e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.051105e+00	6.671363e-02	3.386244e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.526121e-01	6.387733e-03	1.995167e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.407912e-02	0.000000e+00	1.417220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.504359e+00	1.031445e+00	2.168738e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.962464e+00	1.255015e+00	1.236848e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.149321e+00	3.217794e-01	2.717465e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.836729e+00	5.702566e-02	6.273053e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.015009e+00	7.053394e-02	6.198755e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.474700e+00	1.868488e-01	4.820696e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.006374e+00	0.000000e+00	5.094347e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.397957e-01	0.000000e+00	3.308214e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.937829e-01	5.767210e-02	2.278287e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.948842e-01	3.450532e-02	1.659407e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.306910e-01	3.415967e-02	1.099589e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.496546e-02	0.000000e+00	9.279409e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.675634e-02	1.694005e-03	3.926632e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.885963e-03	8.228830e-04	2.227943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.221208e+01	2.990727e+00	1.160465e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.074012e+01	1.238997e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.961650e+00	5.376657e-01	3.498586e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.804861e+00	4.660973e-01	5.249222e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.177274e+00	2.725162e-01	4.629147e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.120498e+00	0.000000e+00	5.903918e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.629625e+00	9.009946e-02	3.536780e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.213141e+00	0.000000e+00	3.459030e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.439144e-01	1.180155e-01	2.518252e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.463917e-01	3.517055e-02	2.243319e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.557655e-01	5.575673e-02	1.380276e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.691517e-01	1.171886e-02	1.153735e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.616169e-01	1.320715e-02	7.110460e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.589128e-02	0.000000e+00	5.553147e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.966521e-03	0.000000e+00	4.455969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.562153e+01	1.015823e+01	1.008221e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.429719e+01	5.964581e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.611882e+01	2.069227e+00	6.675190e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.365776e+00	5.287738e-01	1.040549e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.734197e+00	3.514366e-01	8.556478e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.293512e+00	7.811242e-02	6.879458e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.174210e+00	2.306786e-01	5.337220e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.281003e+00	4.155595e-02	4.095296e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.861137e-01	9.015335e-02	2.917325e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.146769e-01	2.538023e-02	2.548735e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.516359e-01	0.000000e+00	1.868091e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.672313e-03	1.281666e-03	9.425563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.957538e+00	1.296187e+00	4.843673e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.879491e+00	6.916676e-02	2.903267e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.735423e+00	1.696320e-03	6.482111e-01
3.000000e-01	4.000000e-02	4.000000e-02	8.902511e-01	3.206176e-02	3.736045e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.163050e-01	4.361697e-02	2.238561e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.018068e-01	0.000000e+00	1.522723e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.481267e-02	4.810779e-03	6.639273e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.369308e-02	6.255161e-04	1.878592e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.238868e-04	3.517602e-04	8.240195e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.512021e+01	4.152470e+00	2.902349e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.206032e+00	2.249946e-01	2.646502e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.526478e+00	1.124594e-02	2.465632e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.586070e+00	0.000000e+00	5.309904e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.865104e-01	3.329340e-02	2.584498e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.680600e-01	2.485796e-02	1.483572e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.128512e-01	0.000000e+00	1.017803e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.233757e-01	3.031356e-03	5.486019e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.278200e-03	4.640772e-04	5.790740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.316022e+02	2.281608e+01	1.234630e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.677684e+01	6.090439e-01	4.857307e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.578823e+00	0.000000e+00	3.562965e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.460771e+00	0.000000e+00	2.401720e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.320199e+00	3.872688e-02	3.165871e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.846934e-01	3.442426e-02	2.515976e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.963388e-01	0.000000e+00	1.857763e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.329171e-03	1.129293e-03	9.606707e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.446953e+00	1.919388e+00	2.281386e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.218002e+00	7.881950e-01	5.770751e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.513994e+00	2.335908e-01	2.530200e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.050318e+00	2.775773e-01	5.222943e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.406665e+00	2.819751e-01	6.392154e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.766288e+00	0.000000e+00	6.438150e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.321939e+00	7.300959e-02	5.008085e-01
2.950000e-01	2.500000e-02	2.500000e-02	9.447198e-01	0.000000e+00	4.628805e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.425339e-01	5.227429e-04	3.125151e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.098639e-01	1.048149e-01	2.088925e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.578060e-01	7.159866e-03	1.352270e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.105793e-01	0.000000e+00	8.986974e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.691462e-02	1.172290e-03	4.182405e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.859701e-03	6.747806e-04	2.215338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.363342e+01	5.945890e+00	1.199170e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.346085e+00	6.237127e-01	8.400496e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.266072e+00	7.361217e-01	2.373109e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.064445e+00	3.210972e-01	2.055601e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.020816e+00	4.349143e-01	2.174143e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.147203e+00	0.000000e+00	4.783275e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.683644e+00	0.000000e+00	5.425056e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.304014e+00	0.000000e+00	3.723647e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.951556e-01	5.400478e-02	2.361604e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.453581e-01	2.519525e-02	1.588418e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.064673e-01	2.421189e-02	9.985952e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.216110e-01	0.000000e+00	7.593817e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.999637e-03	2.113875e-04	6.011468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.286385e+02	2.065737e+01	4.047861e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.446132e+01	2.396404e+00	2.093934e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.432026e+01	1.462162e+00	4.869489e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.025767e+01	1.479733e+00	5.479839e-01
1.625000e-02	3.750000e-03	3.750000e-03	4.787506e+00	0.000000e+00	7.705908e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.176060e+00	0.000000e+00	5.959051e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.405087e+00	1.469351e-01	4.887111e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.762349e+00	3.626567e-04	2.373366e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.278189e+00	7.734658e-02	3.207608e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.297976e-01	2.569365e-02	2.794858e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.099224e-01	9.633017e-03	1.956682e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.041996e-02	0.000000e+00	1.273758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.765896e+00	4.969378e-01	2.556645e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.567229e+00	8.358687e-02	1.890392e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.092754e+00	0.000000e+00	5.301820e-01
3.500000e-01	3.000000e-02	3.000000e-02	5.755569e-01	2.294569e-02	3.748740e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.765692e-01	1.835725e-02	1.812020e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.850471e-01	2.030105e-03	9.498784e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.211347e-02	1.018538e-02	3.095860e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.053807e-03	1.989487e-03	1.820914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.474326e+00	5.844542e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	1.637695e+00	2.604016e-02	3.785659e-01
1.975000e-01	3.250000e-02	3.250000e-02	8.868537e-01	6.374932e-03	3.005235e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.703025e-01	1.242005e-02	1.415054e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.055478e-01	7.227591e-03	8.581960e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.552710e-01	5.345643e-03	4.894743e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.800742e-02	1.140221e-02	1.808109e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.721377e-04	1.334334e-03	1.275767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.666885e+01	1.150084e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.010015e+00	3.575702e-02	5.511393e-01
1.200000e-01	3.000000e-02	3.000000e-02	8.487184e-01	0.000000e+00	3.422443e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.073898e-01	1.776125e-02	1.576973e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.613486e-02	2.982868e-03	1.057313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.832987e+00	8.321689e-01	1.112466e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.026066e+00	1.648477e+00	3.244549e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.610458e+00	1.391458e-01	3.695569e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.100205e+00	1.193139e-01	8.041790e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.115432e+00	9.879762e-02	6.814373e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.578322e+00	1.146742e-01	5.771657e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.002138e+00	1.243531e-02	4.183664e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.187148e-01	1.273801e-01	3.201873e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.115169e-01	0.000000e+00	3.136376e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.400592e-01	0.000000e+00	1.882482e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.438229e-01	7.031491e-03	1.473438e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.186653e-01	1.464795e-02	6.796951e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.997564e-02	2.408389e-02	2.739051e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.300242e-03	9.137577e-04	2.911374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.183365e+01	3.002264e+00	7.614923e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.184428e+01	1.376474e+00	7.254152e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.311135e+00	5.247510e-01	4.527785e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.670028e+00	1.609011e-01	5.311893e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.266612e+00	1.343556e-01	6.293973e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.214838e+00	9.278596e-02	4.924154e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.526174e+00	1.230185e-01	4.557726e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.108750e+00	9.852914e-02	2.930425e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.302697e-01	3.429032e-02	2.718816e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.631938e-01	3.658987e-02	2.043356e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.331562e-01	0.000000e+00	2.143874e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.474795e-01	1.516928e-02	8.349107e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.600458e-01	3.532925e-02	5.807817e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.230073e-02	1.844113e-02	4.463849e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.164992e-03	7.560061e-04	2.744727e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.185403e+01	1.353483e+01	4.040241e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.335858e+01	3.724551e+00	8.196349e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.557044e+01	1.141560e+00	1.108219e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.661636e+00	2.709719e-01	1.192552e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.427670e+00	9.853381e-02	1.255286e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.708756e+00	2.201660e-01	7.419644e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.475748e+00	1.970111e-03	7.277158e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.100153e+00	1.252167e-01	4.321368e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.110436e-01	8.289800e-02	2.483896e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.318936e-01	0.000000e+00	2.345187e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.327196e-01	8.662304e-03	1.755059e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.594068e-03	4.278476e-03	5.787905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.767073e+00	1.329182e+00	2.724901e-03
1.400000e-01	4.000000e-02	4.000000e-02	2.975814e+00	7.500804e-02	2.357583e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.814282e+00	7.753100e-02	7.578792e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.523589e-01	8.395378e-03	4.924986e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.575974e-01	2.052906e-02	2.388711e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.481528e-01	1.819500e-04	1.303416e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.128298e-02	1.278613e-02	4.479002e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.317469e-02	1.131857e-02	1.502759e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.450716e-04	8.567255e-04	5.617421e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.500715e+01	4.811559e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.275808e+00	5.253363e-02	4.515650e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.800560e+00	4.742507e-02	3.869527e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.596112e+00	2.248181e-02	5.364790e-01
1.860000e-01	3.900000e-02	3.900000e-02	8.977756e-01	1.462636e-02	3.370323e-01
2.660000e-01	4.100000e-02	4.100000e-02	3.944784e-01	1.230949e-02	1.412175e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.042525e-01	7.264441e-03	8.600655e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.370476e-01	2.332370e-02	3.784492e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.033509e-03	1.589639e-03	4.047250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.340815e+02	2.777581e+01	5.782027e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.577051e+01	4.234013e-01	1.458960e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.295240e+00	1.040741e-01	4.439339e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.278432e+00	3.578874e-02	3.942003e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.183431e+00	3.663692e-02	3.346217e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.360010e-01	0.000000e+00	2.788572e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.788134e-01	5.524047e-02	1.227521e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.803590e-03	2.457837e-03	6.488795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.756818e+00	1.812830e+00	1.440458e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.091418e+00	1.187058e+00	3.711559e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.647066e+00	1.119578e-01	3.843721e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.970727e+00	4.709125e-02	6.574728e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.554047e+00	2.258126e-01	6.746347e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.943880e+00	2.294466e-01	6.131323e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.357194e+00	1.731972e-01	5.764527e-01
2.950000e-01	2.500000e-02	2.500000e-02	9.226420e-01	0.000000e+00	4.691273e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.642816e-01	7.006285e-02	2.871541e-01
3.950000e-01	2.500000e-02	2.500000e-02	3.907820e-01	0.000000e+00	2.532618e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.808354e-01	1.668991e-02	1.238262e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.496897e-01	2.361607e-02	7.702989e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.387951e-02	2.545128e-02	2.963070e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.400461e-03	9.434039e-04	2.918231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.108066e+01	6.384523e+00	1.249173e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.039961e+01	6.915609e-01	1.457761e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.633012e+00	3.242485e-01	7.682405e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.716592e+00	5.017548e-01	4.593839e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.594682e+00	4.628451e-01	3.280848e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.420728e+00	2.211548e-01	4.714162e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.795171e+00	1.764420e-01	5.178387e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.286727e+00	1.258604e-01	3.440787e-01
1.975000e-01	2.750000e-02	2.750000e-02	7.594129e-01	0.000000e+00	3.427528e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.419894e-01	1.486979e-02	1.985020e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.691783e-01	1.209881e-02	1.010662e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.377431e-01	1.771949e-02	5.500565e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.044644e-02	2.716719e-03	4.468834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.283174e+02	2.431992e+01	7.393935e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.479133e+01	2.473610e+00	1.022390e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.210349e+01	6.553542e-01	1.251002e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.068699e+01	1.170726e+00	9.433404e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.569998e+00	1.526936e-01	5.113845e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.010134e+00	2.815215e-01	4.347642e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.675858e+00	3.575083e-01	2.568928e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.460995e+00	0.000000e+00	3.531876e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.045044e+00	3.021647e-02	4.059224e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.847526e-01	1.121566e-01	2.366025e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.237101e-01	5.366372e-04	2.416375e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.384734e-02	4.181942e-03	7.498783e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL0.5_MUR1_MUF1_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.110972e-01	7.312943e-02	3.202279e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.241659e+00	7.502267e-01	1.548357e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.921294e+00	1.276323e+00	2.347619e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.832039e+00	5.130135e-01	8.525367e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.263272e+00	2.051324e-01	7.417109e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.888107e+00	1.717953e-01	1.086964e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.727218e-01	9.718618e-02	6.537404e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.263608e-02	1.143058e-02	5.312827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.024960e-01	3.847507e-01	2.171195e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.878803e+00	1.409320e+00	4.226600e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.523378e+00	4.880003e-01	1.365153e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.819720e+00	2.996159e-01	7.223921e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.339318e+00	1.325137e-01	6.860236e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.242688e-01	5.843253e-02	3.888390e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.407414e-01	3.982295e-02	1.606780e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.212032e-02	1.272536e-03	1.217500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.985403e+00	1.369230e+00	9.067977e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.656451e+00	2.373827e+00	4.421165e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.716958e+00	5.005201e-01	6.662608e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.366414e+00	3.626265e-01	1.285826e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.968752e-02	1.641369e-02	8.367071e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.883442e-02	1.448236e-02	7.864850e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.339472e-01	1.040052e-01	2.536614e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.461012e-01	3.184260e-01	7.242965e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.515677e-01	5.891014e-01	1.525026e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.739898e+00	8.585060e-01	1.804347e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.554444e+00	9.876274e-01	2.667576e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.210692e+00	7.321118e-01	1.428664e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.484210e+00	2.717875e-01	1.015389e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.348605e+00	1.129902e-01	2.669207e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.746675e+00	1.467607e-01	7.488557e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.996464e+00	1.623269e-01	8.253733e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.275395e+00	1.558036e-01	6.861525e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.871581e-01	9.173959e-02	3.937970e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.148942e-02	8.169641e-03	3.999643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.115433e-02	4.804750e-02	3.578150e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.290298e-01	2.259931e-01	9.090755e-02
4.875000e-02	8.750000e-03	8.750000e-03	8.442329e-01	5.507596e-01	2.247203e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.626976e+00	9.414632e-01	2.960700e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.496373e+00	1.146611e+00	3.793740e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.391349e+00	1.263197e+00	5.321093e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.172304e+00	1.127967e+00	2.447603e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.289439e+00	5.479407e-01	1.348324e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.801788e+00	5.728016e-02	3.142537e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.109141e+00	1.727778e-01	5.264990e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.298987e+00	2.110518e-01	6.469916e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.491068e+00	1.561432e-01	5.902531e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.692795e-01	1.131360e-01	4.179619e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.346115e-01	5.719672e-02	2.429919e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.305290e-02	4.916769e-03	2.220214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.351591e-01	2.764018e-01	3.201296e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.311432e+00	8.506443e-01	4.259253e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.766755e+00	1.636809e+00	8.786667e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.669749e+00	2.317091e+00	1.093019e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.351745e+00	2.419801e+00	1.172875e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.557506e+00	2.180506e+00	4.467191e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.186068e+00	9.718514e-01	2.966984e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.884922e+00	3.042123e-01	5.416067e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.139176e+00	3.874570e-01	1.129023e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.640665e+00	3.493532e-01	1.061560e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.479724e+00	2.501037e-01	8.090219e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.867146e-02	1.181612e-02	5.167072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.305766e-01	1.815158e-01	5.332239e-03
1.400000e-01	4.000000e-02	4.000000e-02	1.188082e+00	7.751229e-01	5.006523e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.385326e+00	9.718662e-01	1.642393e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.033251e+00	4.175099e-01	1.071128e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.605704e+00	2.191968e-02	6.103446e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.754060e+00	1.112202e-01	8.993037e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.248541e-01	7.603781e-02	6.620225e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.954746e-01	6.218540e-02	3.073249e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.001533e-02	2.578398e-03	1.770520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.207116e+00	7.476981e-01	2.886460e-02
3.500000e-02	1.500000e-02	1.500000e-02	3.296034e+00	1.737835e+00	1.210352e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.111853e+00	1.493041e+00	2.663863e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.571907e+00	5.214800e-01	2.215638e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.679923e+00	2.070343e-02	3.687297e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.848240e+00	1.167589e-01	6.231038e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.018776e+00	8.302288e-02	5.321273e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.987864e-01	3.431306e-02	3.314535e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.359143e-02	7.569540e-03	3.075147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.628708e+01	1.664193e+01	6.330838e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.232176e+01	7.547696e+00	1.437569e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.096484e+01	2.571243e+00	9.306062e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.878441e+00	3.928116e-01	3.062447e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.092649e+00	8.427216e-02	4.202316e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.106785e+00	1.602950e-01	8.106714e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.169808e+00	1.543598e-01	8.007210e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.065639e-02	7.459688e-03	5.148435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.747622e-01	1.904482e-01	8.902629e-03
7.500000e-02	1.500000e-02	1.500000e-02	6.443750e-01	4.269644e-01	2.286018e-02
1.050000e-01	1.500000e-02	1.500000e-02	9.672186e-01	5.645379e-01	3.144885e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.370840e+00	7.049678e-01	4.922740e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.855957e+00	8.191153e-01	1.248220e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.378580e+00	7.650494e-01	1.980932e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.703363e+00	5.448473e-01	1.095228e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.818700e+00	1.847560e-01	1.425588e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.685479e+00	6.343408e-02	3.222249e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.245328e+00	2.974064e-02	6.642135e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.748092e+00	1.053353e-01	7.520241e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.129996e+00	1.200859e-01	5.368622e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.159932e-01	7.426625e-02	3.810218e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.851264e-02	6.722979e-03	3.724232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.611601e+00	9.188176e-01	9.951984e-02
1.750000e-02	5.000000e-03	5.000000e-03	2.412374e+00	1.208002e+00	1.983183e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.104612e+00	1.475491e+00	1.092964e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.604917e+00	1.505411e+00	1.189877e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.815243e+00	1.293177e+00	3.890308e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.677648e+00	9.214887e-01	2.857356e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.373281e+00	4.700608e-01	1.898276e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.987223e+00	1.185937e-01	1.580166e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.525921e+00	4.382474e-02	4.151987e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.983654e+00	9.705377e-02	5.053150e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.320637e+00	1.169793e-01	4.465048e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.775127e-01	7.158720e-02	3.478716e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.058671e-02	9.172657e-03	3.604648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.987231e+01	1.635796e+01	8.556527e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.467360e+01	7.961384e+00	1.273302e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.953470e+01	5.977798e+00	1.017132e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.439697e+01	3.340411e+00	1.110086e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.023596e+01	2.128233e+00	8.147362e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.937899e+00	1.143993e+00	3.492382e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.803839e+00	5.124685e-01	2.818346e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.721721e+00	1.524608e-02	3.100241e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.152689e+00	4.404171e-02	4.240345e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.439080e+00	9.687398e-02	7.317070e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.582236e+00	1.861663e-01	7.187576e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.697403e-02	1.315292e-02	5.878241e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.276640e-01	7.682688e-02	1.097482e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.066810e+00	5.488171e-01	3.052602e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.417612e+00	9.178064e-01	6.430660e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.455035e+00	5.852881e-01	9.090555e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.540525e+00	4.225077e-03	4.679954e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.409125e+00	1.618700e-01	1.033709e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.038330e+00	1.819260e-02	6.178633e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.648470e-02	2.470295e-02	2.811993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.686056e-01	2.923825e-01	4.954327e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.350891e+00	9.174760e-01	1.559730e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.307282e+00	4.108311e-01	6.314863e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.282552e+00	9.488498e-02	5.886729e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.619683e+00	1.191500e-01	5.984562e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.027332e-01	9.567648e-03	2.750621e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.969458e-01	7.951038e-02	6.397672e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.035144e-02	9.481287e-03	1.812793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.886632e+00	1.359009e+00	4.060573e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.971791e+00	1.214877e+00	1.463463e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.443131e+00	2.338749e-01	7.163866e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.050141e+00	1.744968e-01	8.875388e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.968696e-02	1.440452e-02	4.119643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.020075e-01	6.372750e-02	9.160644e-03
8.500000e-02	2.500000e-02	2.500000e-02	2.531483e-01	1.485430e-01	9.998760e-03
1.300000e-01	2.000000e-02	2.000000e-02	5.756302e-01	3.162063e-01	1.649613e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.007091e+00	4.238813e-01	5.730172e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.678666e+00	6.719922e-01	2.844738e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.297448e+00	6.972524e-01	1.584275e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.897590e+00	5.629091e-01	7.249632e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.255103e+00	2.478388e-01	1.284393e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.251990e+00	4.536315e-02	3.051439e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.946183e+00	6.218614e-02	5.743376e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.191497e+00	1.021390e-01	7.238866e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.352087e+00	3.846227e-02	5.907148e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.702193e-01	3.263115e-02	2.763499e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.494984e-02	1.368357e-02	1.828903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.716709e-01	1.488777e-01	3.835544e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.060103e-01	2.518936e-01	5.460377e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.011250e+00	4.803155e-01	5.163214e-02
6.750000e-02	1.000000e-02	1.000000e-02	1.591774e+00	6.958552e-01	8.354757e-02
8.875000e-02	1.125000e-02	1.125000e-02	2.402160e+00	8.660476e-01	1.551131e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.029328e+00	7.906207e-01	2.145478e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.801528e+00	9.000098e-01	7.658217e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.942477e+00	3.934273e-01	1.745688e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.829541e+00	1.822358e-03	3.379115e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.377938e+00	2.211574e-01	3.980882e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.530613e+00	9.250575e-02	5.813890e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.605857e+00	3.802009e-02	4.875966e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.520452e-01	1.010791e-02	3.138169e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.004643e-01	6.299992e-02	1.179703e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.793319e-02	9.254106e-03	8.281509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.644550e+00	8.922517e-01	2.905635e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.504904e+00	1.400939e+00	1.385358e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.990317e+00	1.640469e+00	6.917102e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.813222e+00	1.963718e+00	3.534803e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.112343e+00	1.789290e+00	4.041310e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.665669e+00	9.508843e-01	2.206298e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.176664e+00	2.369054e-01	3.874762e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.712568e+00	1.943756e-01	7.116018e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.848790e+00	2.022334e-01	9.070549e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.293938e+00	1.565203e-01	6.945307e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.134770e+00	8.655461e-02	5.138327e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.979154e-02	7.072860e-03	2.146080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.609141e-01	1.139193e-01	1.131233e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.053672e-01	4.786213e-01	1.049773e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.893473e+00	7.899259e-01	1.340137e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.875872e+00	4.687168e-01	1.240954e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.153939e+00	2.968737e-02	3.658928e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.209598e+00	9.121240e-02	8.574045e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.066037e+00	9.150185e-03	5.881683e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.844133e-01	8.276591e-02	2.075282e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.032529e-02	1.720682e-02	7.050274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.729408e-01	2.867430e-01	3.647988e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.798471e+00	9.175840e-01	7.945956e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.227894e+00	1.155042e+00	1.041590e-03
1.210000e-01	2.600000e-02	2.600000e-02	3.740918e+00	6.178278e-01	1.913667e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.431900e+00	2.014344e-02	2.928715e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.241548e+00	7.056199e-02	5.914231e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.089700e+00	4.972402e-02	4.524651e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.602756e-01	4.741099e-02	2.085487e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.425055e-02	1.804791e-02	1.049605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.607776e+01	6.807342e+00	2.654757e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.708111e+01	6.386700e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.200933e+01	2.421146e+00	8.245641e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.257856e+00	5.716244e-01	5.445091e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.688959e+00	6.332217e-02	6.760773e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.929850e+00	9.830583e-02	7.017195e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.272512e-01	5.843435e-02	5.402422e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.902466e-02	1.449975e-02	2.031669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.516979e-01	1.981296e-01	1.025509e-03
7.500000e-02	1.500000e-02	1.500000e-02	5.683988e-01	3.129736e-01	1.463162e-04
1.050000e-01	1.500000e-02	1.500000e-02	7.940474e-01	3.572957e-01	4.241731e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.207924e+00	6.010476e-01	5.186779e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.553417e+00	5.741966e-01	8.654747e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.138896e+00	6.899839e-01	1.009289e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.546787e+00	4.814335e-01	1.526433e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.797596e+00	2.174146e-01	1.813128e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.828586e+00	0.000000e+00	3.068766e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.584880e+00	3.823774e-02	5.474684e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.980291e+00	1.093690e-01	6.183108e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.185958e+00	2.449352e-02	4.995508e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.818570e-01	3.102213e-02	2.533888e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.195878e-02	1.245120e-02	1.805143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.756857e+00	7.963874e-01	1.771844e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.445641e+00	6.727971e-01	6.743245e-02
2.875000e-02	6.250000e-03	6.250000e-03	1.861465e+00	6.468615e-01	3.031125e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.578248e+00	1.085536e+00	8.769538e-02
6.000000e-02	1.000000e-02	1.000000e-02	2.920661e+00	8.365017e-01	1.534868e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.384262e+00	8.643081e-01	9.302278e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.471353e+00	4.800146e-01	2.790453e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.439996e+00	1.872656e-01	1.419924e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.022083e+00	1.154525e-01	2.613801e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.286120e+00	3.265826e-02	4.760931e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.359358e+00	3.528331e-02	3.753231e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.414767e-01	2.465557e-02	2.301917e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.144900e-02	1.448080e-02	1.427276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.486967e+01	8.078575e+00	1.150201e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.861309e+01	7.999776e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.615901e+01	4.961044e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.347271e+01	3.057141e+00	1.050987e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.112821e+01	2.243566e+00	4.755823e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.728974e+00	1.005880e+00	2.666866e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.496967e+00	3.848789e-01	5.038692e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.848562e+00	0.000000e+00	5.040923e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.547269e+00	4.070514e-02	5.431933e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.375311e+00	1.136741e-01	5.714643e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.268455e+00	4.385408e-02	5.248352e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.138168e-02	9.508013e-03	2.802497e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.237396e-01	8.164201e-02	3.667544e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.279986e+00	7.592580e-01	2.305942e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.950767e+00	1.206152e+00	1.826807e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.875812e+00	5.526271e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.213067e+00	1.996334e-01	8.032025e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.830903e+00	1.529913e-01	1.103000e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.741900e-01	1.050369e-01	6.257591e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.656535e-02	7.015528e-03	5.449809e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.446327e-01	4.037378e-01	2.755158e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.935448e+00	1.376950e+00	3.836684e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.569775e+00	5.092812e-01	3.067845e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.734188e+00	2.552413e-01	7.331608e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.302391e+00	1.373422e-01	6.838746e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.100166e-01	5.875375e-02	3.878230e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.314088e-01	2.258985e-02	1.755485e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.284387e-02	1.320905e-03	1.113305e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.171026e+00	1.505693e+00	9.673527e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.700456e+00	2.223335e+00	5.227385e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.672948e+00	6.916466e-01	6.630588e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.296837e+00	3.426016e-01	1.252362e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.393394e-02	1.123936e-02	8.450760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.294537e-02	1.928321e-02	1.672823e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.574400e-01	1.222461e-01	2.341653e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.774107e-01	3.335614e-01	9.502047e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.027218e+00	6.278596e-01	1.490519e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.805268e+00	9.081032e-01	1.095494e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.500965e+00	8.979224e-01	3.198151e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.210768e+00	7.120453e-01	2.134972e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.574493e+00	3.575074e-01	3.717919e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.339761e+00	9.810762e-02	3.078494e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.715974e+00	1.626786e-01	7.583530e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.921787e+00	1.456154e-01	7.870831e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.255362e+00	1.362123e-01	6.978545e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.526218e-01	7.343110e-02	4.548671e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.875609e-02	6.196791e-03	3.492944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.467762e-02	4.946632e-02	6.211358e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.681436e-01	2.548311e-01	1.264651e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.641868e-01	6.053369e-01	1.387090e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.661997e+00	9.520974e-01	4.711319e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.653095e+00	1.251752e+00	3.159972e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.468742e+00	1.292037e+00	3.651376e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.021700e+00	9.204829e-01	3.457413e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.323378e+00	5.997396e-01	4.182453e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.846077e+00	1.507705e-01	2.151607e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.105497e+00	2.377190e-01	4.902716e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.237715e+00	1.945840e-01	6.132597e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.462138e+00	1.593283e-01	5.895712e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.541714e-01	9.097384e-02	4.503782e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.004241e-01	2.415935e-02	2.799339e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.385162e-02	4.471751e-03	1.867468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.164983e-01	3.768551e-01	3.393064e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.357613e+00	8.189986e-01	4.780034e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.788544e+00	1.515441e+00	1.115922e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.944168e+00	2.579196e+00	1.124832e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.527714e+00	2.582909e+00	9.428791e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.518229e+00	1.970878e+00	5.626639e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.259152e+00	8.780111e-01	4.225692e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.864239e+00	4.098421e-01	4.548607e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.111922e+00	4.613774e-01	9.316649e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.559677e+00	3.181538e-01	1.141332e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.423805e+00	2.210613e-01	9.296814e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.697931e-02	9.617417e-03	4.900707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.498654e-01	1.969484e-01	3.501406e-03
1.400000e-01	4.000000e-02	4.000000e-02	1.223205e+00	7.928383e-01	9.426241e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.431471e+00	1.011199e+00	1.003976e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.023396e+00	3.552493e-01	1.106221e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.590035e+00	4.667116e-02	5.851316e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.711804e+00	7.474508e-02	9.293579e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.159620e-01	8.248218e-02	6.353992e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.618688e-01	3.373072e-02	3.258333e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.992319e-02	3.640185e-03	1.717930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.327144e+00	8.165525e-01	4.871986e-02
3.500000e-02	1.500000e-02	1.500000e-02	3.398560e+00	1.741543e+00	2.089877e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.201710e+00	1.556208e+00	2.058119e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.544835e+00	4.969663e-01	2.274481e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.665322e+00	3.633338e-02	3.508061e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.813158e+00	1.028747e-01	6.415359e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.837306e-01	5.627692e-02	5.390947e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.951833e-01	3.772675e-02	3.275420e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.176884e-02	3.932460e-03	3.217251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.731207e+01	1.653364e+01	2.227856e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.303715e+01	8.075754e+00	1.392242e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.117022e+01	2.528660e+00	1.102937e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.874461e+00	4.714970e-01	2.066302e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.074481e+00	1.282014e-01	4.003435e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.041158e+00	1.307876e-01	8.413295e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.119994e+00	9.002038e-02	8.080861e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.624320e-02	6.671168e-03	5.095467e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.921862e-01	1.981667e-01	2.329650e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.827575e-01	4.462261e-01	3.723390e-03
1.050000e-01	1.500000e-02	1.500000e-02	1.045668e+00	6.508009e-01	3.810353e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.393390e+00	7.417310e-01	1.094289e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.913149e+00	8.235417e-01	1.166304e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.427530e+00	8.274340e-01	6.852156e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.665386e+00	5.187445e-01	1.260613e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.777671e+00	1.139413e-01	2.032160e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.660931e+00	3.086150e-02	3.337047e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.280279e+00	7.368958e-02	6.188609e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.718495e+00	1.007658e-01	6.735729e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.100200e+00	1.105640e-01	6.381818e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.759565e-01	4.539102e-02	4.148295e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.737173e-02	6.915097e-03	3.196020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.710432e+00	8.943632e-01	1.500312e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.561758e+00	1.359195e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.258054e+00	1.560622e+00	1.648291e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.845411e+00	1.749737e+00	1.020462e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.873812e+00	1.375018e+00	2.221614e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.718323e+00	9.562589e-01	1.940061e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.354440e+00	4.274936e-01	1.837145e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.896437e+00	0.000000e+00	2.920873e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.549547e+00	5.735756e-02	2.968153e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.971882e+00	7.183189e-02	4.756305e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.272887e+00	1.164533e-01	4.807111e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.607152e-01	5.937216e-02	3.701002e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.779861e-02	4.954613e-03	3.595155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.115094e+01	1.669612e+01	1.826082e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.570419e+01	9.058470e+00	1.280568e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.967896e+01	6.299067e+00	5.902957e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.478139e+01	3.925317e+00	7.791671e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.010823e+01	2.077846e+00	1.050998e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.917871e+00	8.557309e-01	5.504874e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.818204e+00	4.640862e-01	1.715093e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.730414e+00	7.609520e-02	2.781564e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.181325e+00	1.346178e-01	4.222151e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.390614e+00	1.218492e-01	7.400033e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.518759e+00	1.641420e-01	8.229896e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.310447e-02	1.043408e-02	5.792969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.389526e-01	8.665294e-02	1.700730e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.126794e+00	5.627691e-01	6.642142e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.445397e+00	8.922127e-01	9.929823e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.485931e+00	6.399342e-01	3.611482e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.488472e+00	8.343712e-02	4.877062e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.299345e+00	6.858074e-02	1.054698e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.045862e+00	6.993948e-02	5.779218e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.717879e-02	2.263854e-02	2.687552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.088552e-01	2.975703e-01	1.025668e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.418328e+00	8.504893e-01	1.484939e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.371065e+00	4.907680e-01	2.221872e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.198547e+00	1.108618e-01	6.258859e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.539569e+00	8.157731e-02	6.193228e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.021466e-01	5.201235e-02	2.608183e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.958144e-01	7.275998e-02	6.902864e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.043891e-02	8.521249e-03	1.494078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.045480e+00	1.354783e+00	5.407860e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.198334e+00	1.378507e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.262109e+00	2.737848e-01	8.164860e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.919991e+00	1.085520e-01	8.988612e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.096428e-02	1.166568e-02	4.103461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.197071e-02	3.065733e-02	5.509554e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.638383e-01	1.510581e-01	1.725629e-02
1.300000e-01	2.000000e-02	2.000000e-02	6.205363e-01	3.262098e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.062552e+00	4.852000e-01	6.905163e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.678762e+00	6.286296e-01	9.648913e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.351635e+00	6.904028e-01	2.552210e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.897201e+00	5.999550e-01	9.793971e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.307879e+00	2.244198e-01	1.192623e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.293262e+00	2.644690e-02	2.499530e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.881740e+00	7.852846e-02	5.669771e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.121559e+00	3.100909e-02	7.321353e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.316195e+00	5.231555e-02	5.746460e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.708645e-01	5.254640e-02	3.045008e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.447549e-02	1.003280e-02	1.638693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.579803e-01	1.117672e-01	9.967885e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.002820e-01	2.237955e-01	1.415863e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.066099e+00	5.285789e-01	7.349015e-02
6.750000e-02	1.000000e-02	1.000000e-02	1.685961e+00	7.041436e-01	5.408680e-02
8.875000e-02	1.125000e-02	1.125000e-02	2.414249e+00	8.418065e-01	2.509590e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.320220e+00	9.534683e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.762211e+00	7.659250e-01	5.369370e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.027687e+00	3.725296e-01	3.193324e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.793015e+00	0.000000e+00	2.979142e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.298447e+00	8.802369e-03	4.216069e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.464092e+00	1.459815e-01	5.838704e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.566378e+00	8.073617e-02	4.825356e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.358450e-01	4.440941e-02	2.956474e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.867189e-01	4.893736e-02	1.174441e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.800514e-02	8.376307e-03	7.989324e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.665378e+00	9.164698e-01	4.937523e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.617742e+00	1.307157e+00	3.345570e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.308249e+00	1.889199e+00	5.338541e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.090724e+00	2.143648e+00	3.762610e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.485523e+00	1.955784e+00	1.261599e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.861380e+00	1.324548e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.188266e+00	1.982829e-01	3.607400e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.474704e+00	4.220032e-02	9.050073e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.709400e+00	1.603238e-01	9.175971e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.138502e+00	1.468265e-01	8.289968e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.118008e+00	6.309587e-02	4.797712e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.965741e-02	6.465356e-03	2.304472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.702027e-01	1.157512e-01	2.105843e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.710399e-01	5.272100e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	1.923169e+00	7.801132e-01	1.077406e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.950500e+00	5.179933e-01	4.109106e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.075971e+00	5.892566e-02	3.999044e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.109888e+00	3.897784e-04	8.901685e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.053771e+00	6.647291e-02	5.684401e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.939207e-01	8.186416e-02	2.009351e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.998872e-02	1.609984e-02	5.544973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.927132e-01	2.964048e-01	5.620752e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.916345e+00	9.646963e-01	2.510100e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.205859e+00	1.015742e+00	1.482204e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.993368e+00	8.693970e-01	4.084719e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.369716e+00	3.601332e-02	3.384519e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.164509e+00	3.029197e-02	6.222136e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.044896e+00	2.226950e-02	4.628194e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.470196e-01	6.131112e-02	2.036458e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.385505e-02	1.636454e-02	1.014915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.702881e+01	7.111586e+00	6.928595e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.667742e+01	5.530731e+00	3.652864e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.251356e+01	2.844102e+00	2.973551e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.247538e+00	6.537422e-01	4.578240e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.689820e+00	5.218854e-02	6.464740e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.837794e+00	5.955871e-02	7.444276e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.996643e-01	7.119314e-02	5.199264e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.916157e-02	1.229954e-02	2.157258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.455997e-01	1.742596e-01	2.984197e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.882002e-01	3.274455e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	8.572181e-01	3.962500e-01	1.540452e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.208140e+00	5.316394e-01	2.865877e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.646094e+00	6.487665e-01	3.203364e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.052908e+00	5.573013e-01	1.402828e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.581576e+00	5.149963e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.865371e+00	2.373349e-01	1.126556e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.875699e+00	5.153679e-02	2.562893e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.568945e+00	7.271971e-02	4.705488e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.873967e+00	1.187365e-03	6.767261e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.152125e+00	3.092750e-02	5.060568e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.828420e-01	6.204076e-02	2.748122e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.099330e-02	9.342766e-03	1.528012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.405485e+00	4.413182e-01	4.298866e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.632278e+00	7.994049e-01	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.066493e+00	8.467030e-01	1.415574e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.563455e+00	9.418511e-01	3.090721e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.064145e+00	1.054831e+00	2.336771e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.397775e+00	8.392254e-01	9.785431e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.541468e+00	5.817349e-01	6.359124e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.447625e+00	1.792128e-01	9.596860e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.920772e+00	0.000000e+00	3.876413e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.314087e+00	1.554516e-01	3.858223e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.354040e+00	4.200933e-02	3.866050e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.347377e-01	1.571419e-02	2.249308e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.975613e-02	8.011823e-03	1.862946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.484480e+01	7.717673e+00	2.370880e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.861445e+01	6.693510e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.639225e+01	5.069265e+00	2.355843e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.411485e+01	3.584250e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.162599e+01	2.451974e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.842166e+00	1.429276e+00	1.885883e-02
4.125000e-02	8.750000e-03	8.750000e-03	6.503578e+00	3.744308e-01	4.514535e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.775985e+00	2.999336e-02	7.048489e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.481999e+00	0.000000e+00	5.565721e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.275522e+00	8.300056e-02	6.440738e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.254058e+00	5.323044e-02	4.992785e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.221075e-02	8.690445e-03	2.880803e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.227528e-01	8.158711e-02	4.969519e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.325012e+00	7.950160e-01	3.579796e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.934158e+00	1.302642e+00	3.698463e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.671615e+00	6.579304e-01	6.601178e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.128874e+00	3.319672e-01	6.005209e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.934267e+00	2.846496e-01	1.149333e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.382158e-01	1.758542e-01	8.059983e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.670286e-02	1.253097e-02	7.127360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.476959e-01	4.347910e-01	3.674843e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.716132e+00	1.470275e+00	6.321208e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.182477e+00	5.870242e-01	8.422631e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.873907e+00	4.107762e-01	6.400889e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.522711e+00	2.631223e-01	7.905062e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.071281e-01	1.085878e-01	4.746874e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.563227e-01	3.404555e-02	2.139610e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.506059e-02	1.828997e-03	1.666665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.812188e+00	1.456768e+00	1.307917e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.710366e+00	2.302204e+00	8.530473e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.641165e+00	7.774101e-01	3.745304e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.863084e+00	5.835110e-01	1.353228e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.195427e-01	2.613840e-02	1.132026e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.537126e-02	1.326255e-02	6.367253e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.309888e-01	1.057485e-01	4.398885e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.336222e-01	3.104845e-01	1.677060e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.844758e-01	6.289428e-01	2.826033e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.774053e+00	9.718816e-01	3.664077e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.554840e+00	1.070986e+00	3.547123e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.144240e+00	8.693187e-01	2.423390e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.351032e+00	4.264173e-01	1.430053e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.228988e+00	2.286644e-01	2.874483e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.710582e+00	2.506030e-01	6.674573e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.028938e+00	2.751509e-01	8.464055e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.351521e+00	2.357849e-01	7.929272e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.508793e-01	1.409478e-01	5.422293e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.018358e-02	1.148346e-02	5.541289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.943820e-02	4.422849e-02	2.635733e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.487264e-01	2.588108e-01	1.844390e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.761960e-01	5.772624e-01	3.737946e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.630491e+00	9.659733e-01	6.348977e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.452079e+00	1.212694e+00	7.981545e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.352580e+00	1.416333e+00	6.459243e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.862352e+00	1.203022e+00	3.600234e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.970939e+00	6.741360e-01	1.160938e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.662135e+00	2.065381e-01	1.959769e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.153645e+00	3.181227e-01	4.083762e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.396761e+00	3.624000e-01	6.502317e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.618116e+00	2.526850e-01	6.610515e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.678494e-01	1.417698e-01	5.285826e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.751189e-01	8.211278e-02	3.336709e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.808776e-02	5.141648e-03	3.126604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.405640e-01	2.310419e-01	2.699882e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.168558e+00	8.026769e-01	7.693670e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.482439e+00	1.541933e+00	1.500833e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.340284e+00	2.375378e+00	1.642442e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.724250e+00	2.567467e+00	1.658228e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.688293e+00	2.294757e+00	8.600395e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.645494e+00	1.238954e+00	1.456765e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.793581e+00	5.378593e-01	2.140703e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.456344e+00	6.858497e-01	8.405504e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.992845e+00	5.600761e-01	1.154991e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.780360e+00	3.458780e-01	1.069385e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.826233e-02	1.919224e-02	7.207780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.663014e-01	2.004712e-01	2.530160e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.323615e+00	8.448409e-01	1.811913e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.404427e+00	9.981532e-01	2.231047e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.743133e+00	3.675852e-01	1.702042e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.498989e+00	7.329371e-02	4.856654e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.844988e+00	2.112785e-01	8.836547e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.007546e+00	1.407832e-01	7.765615e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.237351e-01	7.965931e-02	4.019138e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.213352e-02	3.938473e-03	2.916778e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.601431e+00	9.484689e-01	1.026867e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.751631e+00	1.925573e+00	5.290784e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.911924e+00	1.417619e+00	3.796638e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.968898e+00	4.057368e-01	1.953122e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.510680e+00	4.934989e-02	3.039748e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.981239e+00	1.947237e-01	5.445569e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.173387e+00	1.539543e-01	6.346401e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.809792e-01	7.296019e-02	3.875713e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.734175e-02	5.840132e-03	4.335951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.424657e+01	1.945730e+01	5.074485e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.190504e+01	7.570661e+00	2.342734e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.697839e+00	1.919891e+00	8.218763e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.096284e+00	4.761736e-01	2.665687e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.083113e+00	1.468804e-01	2.319121e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.379430e+00	2.383148e-01	7.435791e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.488608e+00	2.557814e-01	8.402710e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.720483e-02	1.203249e-02	7.159598e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.890207e-01	1.981055e-01	2.071436e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.575532e-01	4.119279e-01	1.064681e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.094241e+00	6.938915e-01	1.076580e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.483390e+00	8.110096e-01	2.092065e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.938655e+00	8.830896e-01	1.934871e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.339365e+00	7.876171e-01	2.621892e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.546076e+00	5.516479e-01	2.294615e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.616191e+00	1.953538e-01	2.437547e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.524916e+00	1.066460e-01	2.990172e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.264769e+00	1.693062e-01	4.994780e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.783450e+00	1.871594e-01	7.082138e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.207243e+00	1.704043e-01	6.890596e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.658541e-01	1.126009e-01	4.803461e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.738204e-02	1.010495e-02	5.378445e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.869816e+00	9.915971e-01	1.828416e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.928695e+00	1.436452e+00	4.227118e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.606521e+00	1.751332e+00	4.660728e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.924101e+00	1.669041e+00	4.658778e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.738732e+00	1.281136e+00	3.543590e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.377032e+00	8.923562e-01	3.455290e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.975282e+00	4.507566e-01	1.834046e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.656451e+00	1.237629e-01	2.082467e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.445325e+00	4.166256e-02	2.603944e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.046919e+00	1.818118e-01	4.240278e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.403271e+00	1.859174e-01	5.316963e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.588640e-01	1.024042e-01	4.255868e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.754599e-02	8.947263e-03	5.073154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.586335e+01	1.789333e+01	5.013791e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.601347e+01	9.180028e+00	2.901101e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.851921e+01	5.629109e+00	2.138040e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.271017e+01	3.011854e+00	1.479850e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.580906e+00	2.036706e+00	6.820945e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.710547e+00	9.199080e-01	4.583406e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.239663e+00	6.217099e-01	2.351642e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.415723e+00	1.256682e-01	1.392084e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.161349e+00	1.686691e-01	2.897490e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.620346e+00	2.481068e-01	6.118289e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.869164e+00	2.807101e-01	7.719051e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.705009e-02	1.861586e-02	7.954846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.600758e-01	8.739409e-02	1.639367e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.400175e+00	6.910082e-01	6.317346e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.803275e+00	8.745469e-01	1.437877e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.677294e+00	4.084069e-01	7.321645e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.217675e+00	1.359584e-01	7.176090e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.880323e+00	5.439929e-02	9.137145e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.750758e-01	2.648619e-02	4.491847e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.290514e-02	2.288255e-02	2.200237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.053412e+00	3.498399e-01	9.583205e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.031631e+00	9.187240e-01	1.655721e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.335768e+00	1.740161e-01	8.317254e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.700101e+00	1.391331e-01	6.484730e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.250640e+00	3.522373e-02	4.855269e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.647966e-01	2.139209e-02	2.114308e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.084052e-01	4.784579e-02	6.135799e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.205157e-02	6.944804e-03	2.619292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.863483e+00	1.478291e+00	4.940937e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.269533e+00	9.821490e-01	6.799758e-02
1.200000e-01	3.000000e-02	3.000000e-02	4.629091e+00	2.285860e-01	7.916211e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.737894e+00	1.059196e-01	7.386906e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.630800e-02	8.900859e-03	3.759570e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.427400e-02	4.519206e-02	1.193992e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.606493e-01	1.580057e-01	9.099481e-03
1.300000e-01	2.000000e-02	2.000000e-02	6.577315e-01	3.595182e-01	1.337681e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.173034e+00	5.455235e-01	8.477315e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.880518e+00	7.433993e-01	1.334131e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.626286e+00	7.530254e-01	7.009898e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.157207e+00	5.116761e-01	1.781469e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.357981e+00	6.803857e-02	1.846417e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.237474e+00	5.604676e-02	4.129722e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.625305e+00	4.005373e-02	6.847069e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.904088e+00	1.269469e-01	7.126210e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.202179e+00	6.218667e-02	4.431976e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.843027e-01	8.339645e-03	2.607686e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.316278e-02	1.142131e-02	1.461367e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.178255e-01	1.112516e-01	6.012549e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.103023e-01	3.202675e-01	5.925997e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.271303e+00	6.040988e-01	2.029335e-02
6.750000e-02	1.000000e-02	1.000000e-02	2.018101e+00	7.960583e-01	1.996399e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.890264e+00	9.583990e-01	3.114871e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.737696e+00	9.248656e-01	6.305424e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.143609e+00	6.821417e-01	4.514305e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.147082e+00	1.781512e-01	1.409026e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.789917e+00	8.162819e-02	2.689022e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.943065e+00	7.953847e-02	6.214208e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.099223e+00	7.346569e-02	5.541843e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.401886e+00	1.073882e-01	3.704523e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.662430e-01	2.602137e-02	2.382555e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.622137e-01	2.991579e-02	1.156020e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.806094e-02	5.637043e-03	8.795038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.392975e+00	7.989860e-01	4.750514e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.745305e+00	1.340838e+00	5.979194e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.863610e+00	2.032509e+00	4.802209e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.861106e+00	2.094846e+00	7.097650e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.179172e+00	1.709624e+00	3.359862e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.238586e+00	9.538370e-01	7.338850e-04
8.125000e-02	1.125000e-02	1.125000e-02	6.923855e+00	8.248037e-02	5.894537e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.115789e+00	2.364044e-01	7.696385e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.363754e+00	1.830651e-01	8.136436e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.994709e+00	1.398896e-01	6.706726e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.081970e+00	8.087786e-02	4.228038e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.065639e-02	4.904615e-03	2.168207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.118046e-01	1.437074e-01	1.629250e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.073644e+00	6.380911e-01	1.568938e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.241604e+00	7.851049e-01	1.168608e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.110636e+00	3.289254e-01	7.945568e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.772145e+00	6.171257e-04	5.906678e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.790088e+00	5.162323e-02	7.772120e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.332545e-01	8.642435e-03	4.622733e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.793082e-01	7.570069e-02	1.640403e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.191860e-02	1.357274e-02	5.984320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.488904e-01	4.305954e-01	1.273765e-02
3.500000e-02	1.500000e-02	1.500000e-02	2.664472e+00	1.313084e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.011404e+00	1.159481e+00	1.805419e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.003800e+00	4.532863e-01	1.213305e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.022749e+00	9.175627e-02	4.238684e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.790303e+00	4.314903e-02	5.523494e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.267800e-01	1.230766e-02	3.791535e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.534746e-01	3.620997e-02	1.664039e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.844142e-02	1.260281e-02	1.107383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.483114e+01	1.101532e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.101233e+01	5.836014e+00	9.195634e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.326043e+01	2.409929e+00	3.499115e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.418044e+00	1.966067e-01	7.684193e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.092688e+00	8.917181e-02	5.618541e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.696355e+00	3.465818e-02	6.126358e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.849888e-01	6.431539e-02	4.323067e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.588802e-02	8.733245e-03	2.206387e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.534664e-01	1.895531e-01	9.612951e-03
7.500000e-02	1.500000e-02	1.500000e-02	6.661882e-01	3.612083e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.007693e+00	5.397752e-01	3.101247e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.332192e+00	5.819622e-01	9.005909e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.882188e+00	7.300696e-01	2.565079e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.371556e+00	6.820234e-01	4.882101e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.663125e+00	3.517654e-01	1.195054e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.903149e+00	5.840980e-02	1.700055e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.757096e+00	3.429706e-02	3.390605e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.302412e+00	4.233473e-02	6.266302e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.711557e+00	7.341535e-02	6.288275e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.055286e+00	4.265087e-02	4.142451e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.225180e-01	9.070636e-03	2.359302e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.110157e-02	1.013980e-02	1.456642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.682707e+00	7.007828e-01	1.570000e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.980849e+00	8.875816e-01	2.107215e-02
2.875000e-02	6.250000e-03	6.250000e-03	2.777815e+00	1.243816e+00	4.951621e-02
4.250000e-02	7.500000e-03	7.500000e-03	3.323294e+00	1.348641e+00	1.291349e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.600530e+00	9.356667e-01	2.476418e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.852612e+00	8.124595e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.620343e+00	3.231336e-01	2.843341e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.349267e+00	9.404549e-03	1.853314e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.770099e+00	7.742087e-02	3.770744e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.939283e+00	8.934174e-02	4.308039e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.199924e+00	4.944413e-02	3.327648e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.864007e-01	4.075886e-03	1.922934e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.067620e-02	7.422051e-03	1.538052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.269950e+01	1.181802e+01	8.973002e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.403594e+01	8.951759e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.893847e+01	4.196796e+00	3.872227e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.557855e+01	3.197980e+00	3.224653e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.206675e+01	1.788155e+00	4.708759e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.878937e+00	1.211780e+00	7.469278e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.746596e+00	5.836241e-02	9.652667e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.172829e+00	1.188734e-02	4.421848e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.125418e+00	1.069209e-01	5.254537e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.128289e+00	8.251619e-02	5.340430e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.221716e+00	6.176855e-02	4.444425e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.323413e-02	5.621853e-03	2.675413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.387705e-01	9.178524e-02	6.436254e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.419270e+00	8.303246e-01	3.567212e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.998112e+00	1.259735e+00	2.795435e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.681690e+00	5.845662e-01	6.703115e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.069955e+00	3.476289e-01	6.287676e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.849912e+00	2.671384e-01	1.139065e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.904146e-01	1.687432e-01	7.714608e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.189854e-02	1.058022e-02	6.715690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.301417e-01	4.665049e-01	4.059503e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.854571e+00	1.450796e+00	5.597753e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.161762e+00	5.212965e-01	1.369314e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.808753e+00	4.440699e-01	6.508803e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.436225e+00	2.352012e-01	7.872240e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.710685e-01	9.729826e-02	4.546938e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.469605e-01	3.718527e-02	2.037741e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.391348e-02	1.879490e-03	1.631563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.020952e+00	1.526121e+00	1.378405e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.974300e+00	2.346119e+00	6.674834e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.564956e+00	7.282067e-01	4.695020e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.727157e+00	6.181449e-01	1.328813e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.082885e-01	2.255247e-02	1.111513e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.644297e-02	1.417437e-02	1.236385e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.469958e-01	1.157957e-01	5.847829e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.859314e-01	3.542626e-01	1.748473e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.071168e+00	6.729794e-01	2.490365e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.842779e+00	9.714190e-01	3.725392e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.613209e+00	1.059604e+00	3.638370e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.228647e+00	8.671455e-01	1.777177e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.349398e+00	3.244591e-01	1.823229e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.153933e+00	2.058767e-01	3.093816e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.655925e+00	2.413245e-01	6.949799e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.963237e+00	3.164556e-01	8.588388e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.282618e+00	2.047156e-01	7.455286e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.166885e-01	1.363407e-01	5.183122e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.942685e-02	1.320404e-02	5.001813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.877748e-02	4.428499e-02	6.098418e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.004880e-01	2.835249e-01	2.101367e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.757487e-01	6.500142e-01	4.158131e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.788679e+00	1.042065e+00	5.903090e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.618849e+00	1.295273e+00	7.743964e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.443145e+00	1.384564e+00	5.788258e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.958513e+00	1.181397e+00	3.590072e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.991156e+00	6.112497e-01	1.350062e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.670432e+00	2.049831e-01	1.569507e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.025011e+00	3.092138e-01	5.129141e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.319590e+00	3.699605e-01	6.762518e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.539864e+00	2.290791e-01	6.827040e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.415610e-01	1.660339e-01	4.777953e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.651193e-01	7.615020e-02	3.017521e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.825709e-02	7.693852e-03	2.923818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.254774e-01	3.209104e-01	3.395785e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.325216e+00	9.329571e-01	8.928422e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.676856e+00	1.603764e+00	1.591623e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.606369e+00	2.529342e+00	1.621088e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.068222e+00	2.708980e+00	1.588898e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.860381e+00	2.224621e+00	8.222956e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.756683e+00	1.173256e+00	9.394729e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.697090e+00	5.071041e-01	3.675227e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.301526e+00	7.324874e-01	9.263645e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.847090e+00	5.234767e-01	1.199516e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.739214e+00	3.860031e-01	9.844999e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.376475e-02	1.721986e-02	6.797853e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.915904e-01	2.203924e-01	3.896717e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.392897e+00	8.748155e-01	1.590828e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.452936e+00	9.791989e-01	1.932065e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.734388e+00	3.121523e-01	2.023439e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.483169e+00	7.477280e-02	5.044880e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.800109e+00	2.188727e-01	8.725988e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.503264e-01	1.388970e-01	7.846609e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.910114e-01	5.490597e-02	3.665278e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.185369e-02	4.200420e-03	2.696069e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.734459e+00	1.011835e+00	2.228574e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.973597e+00	1.982828e+00	4.675462e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.984932e+00	1.382240e+00	3.398002e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.978785e+00	3.488196e-01	2.387047e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.506224e+00	8.062507e-02	2.855439e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.916635e+00	1.912595e-01	5.734716e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.118681e+00	1.351051e-01	6.201036e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.563089e-01	7.713805e-02	3.797790e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.533215e-02	4.365550e-03	4.091113e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.714620e+01	2.031882e+01	5.562337e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.233547e+01	7.387040e+00	2.132554e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.879807e+00	1.941454e+00	7.392489e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.167844e+00	4.478449e-01	1.702442e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.010827e+00	9.976781e-02	2.811526e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.308033e+00	2.454419e-01	7.223536e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.430610e+00	2.590911e-01	8.779995e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.171037e-02	1.104409e-02	6.895785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.041506e-01	2.118475e-01	4.220251e-02
7.500000e-02	1.500000e-02	1.500000e-02	7.097945e-01	4.498120e-01	9.623931e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.109353e+00	6.592992e-01	1.598084e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.538367e+00	8.045659e-01	2.070451e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.051094e+00	9.487197e-01	1.631420e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.418147e+00	8.206945e-01	2.026820e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.584712e+00	5.172666e-01	2.121847e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.611922e+00	1.342722e-01	2.169100e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.504325e+00	6.781894e-02	3.441685e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.194151e+00	1.468503e-01	5.749545e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.715913e+00	1.649625e-01	7.356046e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.156544e+00	1.754642e-01	6.089664e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.449239e-01	1.144481e-01	4.777200e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.576152e-02	1.086408e-02	4.756392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.034172e+00	1.107366e+00	2.281000e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.094542e+00	1.525405e+00	3.839618e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.754086e+00	1.665939e+00	4.966423e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.934421e+00	1.586692e+00	5.449756e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.852350e+00	1.330735e+00	3.402251e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.446466e+00	8.546902e-01	2.898770e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.998182e+00	4.316135e-01	2.474873e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.691052e+00	1.620274e-01	2.582190e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.428201e+00	1.301415e-01	2.447260e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.974254e+00	1.653056e-01	4.893099e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.351038e+00	1.685648e-01	5.215856e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.372242e-01	1.166579e-01	3.897876e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.662308e-02	1.103200e-02	4.574027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.834306e+01	1.863088e+01	5.771799e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.598392e+01	8.328211e+00	3.009856e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.903499e+01	5.809280e+00	2.061991e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.328911e+01	3.616332e+00	1.458783e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.720993e+00	1.784977e+00	6.978297e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.771977e+00	9.450716e-01	4.754206e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.204391e+00	4.673283e-01	1.890439e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.461094e+00	1.490824e-01	1.256207e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.102565e+00	1.662085e-01	2.737287e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.598728e+00	2.699615e-01	6.213504e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.745933e+00	2.709317e-01	8.081269e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.272134e-02	1.789038e-02	7.527902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.751616e-01	9.633234e-02	2.522679e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.441185e+00	6.670196e-01	1.031077e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.878952e+00	9.386112e-01	5.889407e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.687037e+00	4.105743e-01	7.474420e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.133842e+00	3.049552e-02	7.334364e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.863899e+00	5.644041e-02	9.113115e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.513785e-01	2.862925e-02	4.579991e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.546469e-02	1.844145e-02	2.712430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.144145e+00	3.844384e-01	1.262584e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.127599e+00	9.412412e-01	1.363544e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.338733e+00	2.417958e-01	9.614150e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.581845e+00	3.973451e-02	6.850450e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.217964e+00	6.025188e-02	4.751500e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.502924e-01	1.858997e-02	2.178908e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.867307e-01	4.431876e-02	7.308267e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.725401e-03	7.188668e-03	3.358953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.177675e+00	1.593539e+00	5.477400e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.367499e+00	1.007806e+00	4.772494e-02
1.200000e-01	3.000000e-02	3.000000e-02	4.449538e+00	2.016755e-01	7.852991e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.634219e+00	1.148946e-01	7.788998e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.234209e-02	6.659128e-03	3.860783e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.898735e-02	6.137532e-02	1.231418e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.867460e-01	1.706744e-01	1.225233e-02
1.300000e-01	2.000000e-02	2.000000e-02	6.851073e-01	3.572752e-01	5.031897e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.259143e+00	5.970437e-01	5.500780e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.974744e+00	7.798210e-01	5.220477e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.641405e+00	7.400190e-01	7.562787e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.135028e+00	4.464558e-01	5.065235e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.408498e+00	1.265149e-01	1.476255e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.161390e+00	0.000000e+00	3.665325e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.591208e+00	2.717078e-03	8.206957e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.842444e+00	1.308576e-01	6.539906e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.150238e+00	4.484603e-02	4.679733e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.695772e-01	9.729959e-03	2.670804e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.085420e-02	9.429609e-03	1.714346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.507754e-01	1.364886e-01	4.822464e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.727132e-01	3.560383e-01	1.312926e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.386106e+00	6.704430e-01	1.298290e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.305769e+00	9.924477e-01	1.063895e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.067959e+00	9.589748e-01	1.797876e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.750316e+00	9.064491e-01	1.395998e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.145275e+00	6.727648e-01	1.191925e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.145515e+00	2.009208e-01	9.576182e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.656000e+00	2.940334e-02	4.189906e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.919020e+00	3.893280e-02	5.764048e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.078938e+00	7.847835e-02	5.825368e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.335130e+00	9.426192e-02	3.989487e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.314056e-01	3.067716e-02	2.668999e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.530871e-01	1.892634e-02	1.242550e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.651605e-02	6.729480e-03	8.647430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.656624e+00	9.442706e-01	4.942254e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.233010e+00	1.651170e+00	3.452830e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.187087e+00	2.052589e+00	6.900919e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.243008e+00	2.409346e+00	4.937998e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.351707e+00	1.878032e+00	1.756119e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.182874e+00	7.415083e-01	1.810526e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.874713e+00	1.438523e-01	6.201646e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.027090e+00	1.735456e-01	7.684545e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.220702e+00	1.570568e-01	9.021383e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.895190e+00	1.345933e-01	7.327224e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.034064e+00	7.688924e-02	4.474983e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.957236e-02	4.789205e-03	2.178770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.203503e-01	1.515736e-01	2.663709e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.134397e+00	6.539259e-01	4.527981e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.353453e+00	8.609740e-01	2.711945e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.094529e+00	3.250727e-01	1.121418e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.740013e+00	1.269044e-02	6.191335e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.723563e+00	9.778930e-03	8.178528e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.043709e-01	2.624367e-02	4.820428e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.487253e-01	5.604083e-02	1.776663e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.825498e-02	1.220935e-02	9.255367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.346015e-01	4.795384e-01	4.100444e-02
3.500000e-02	1.500000e-02	1.500000e-02	2.795540e+00	1.319987e+00	1.159772e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.236114e+00	1.335054e+00	6.076220e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.983236e+00	4.085688e-01	5.518204e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.946739e+00	2.213617e-02	4.468194e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.738202e+00	4.199427e-02	5.695324e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.219080e-01	2.761494e-02	3.824315e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.471365e-01	1.118600e-02	1.754108e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.170063e-02	1.272046e-02	1.368293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.666396e+01	1.129844e+01	1.429021e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.240671e+01	6.554342e+00	2.952120e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.331535e+01	2.301245e+00	1.267031e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.299958e+00	1.638463e-01	6.588238e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.974286e+00	6.400026e-02	6.179540e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.673157e+00	8.466436e-02	6.238538e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.365105e-01	2.411766e-02	4.644793e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.493359e-02	6.435423e-03	2.183364e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.909357e-01	2.370130e-01	3.682456e-03
7.500000e-02	1.500000e-02	1.500000e-02	6.854203e-01	3.764955e-01	7.809339e-03
1.050000e-01	1.500000e-02	1.500000e-02	1.007771e+00	4.952512e-01	6.122342e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.436027e+00	6.915008e-01	2.386526e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.889195e+00	6.882239e-01	1.377297e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.401624e+00	6.354194e-01	9.727649e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.728877e+00	4.190081e-01	6.849090e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.904261e+00	6.373062e-02	1.428085e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.718308e+00	3.713382e-02	3.625008e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.262269e+00	0.000000e+00	6.592716e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.662449e+00	4.526090e-02	6.131102e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.038708e+00	5.204380e-02	4.130611e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.008363e-01	1.850608e-03	2.529864e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.879481e-02	9.041061e-03	1.718706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.961802e+00	8.748188e-01	2.868711e-02
1.750000e-02	5.000000e-03	5.000000e-03	2.230580e+00	1.099542e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.801263e+00	1.132871e+00	9.802124e-02
4.250000e-02	7.500000e-03	7.500000e-03	3.382306e+00	1.275754e+00	2.262983e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.813839e+00	1.046109e+00	7.995609e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.787368e+00	6.838520e-01	1.970802e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.690423e+00	3.437595e-01	6.591720e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.269005e+00	0.000000e+00	2.396851e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.731794e+00	8.051379e-02	3.666437e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.896964e+00	3.221157e-02	4.989296e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.170318e+00	5.353551e-02	3.378102e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.948928e-01	3.056398e-02	1.860910e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.634016e-02	5.458227e-03	1.759895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.566232e+01	1.344469e+01	1.072786e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.399227e+01	7.095890e+00	1.043477e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.048808e+01	5.854663e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.590847e+01	3.306515e+00	5.691240e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.187737e+01	1.618444e+00	3.017096e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.750735e+00	9.105227e-01	1.921369e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.937243e+00	2.178093e-01	5.251631e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.121735e+00	6.062255e-04	5.730990e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.008391e+00	6.624583e-02	5.760487e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.016403e+00	5.514043e-02	6.201463e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.194956e+00	9.341145e-02	4.548891e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.200820e-02	5.631075e-03	2.692560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.409201e-01	1.463200e-01	9.077497e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.134274e+00	1.114628e+00	3.759668e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.636834e+00	1.177104e+00	1.148151e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.451357e+00	2.176923e-01	2.284271e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.375215e+00	2.265134e-01	1.003186e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.375273e+00	1.995559e-01	8.880830e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.472928e-01	1.056409e-01	5.607912e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.584673e-02	7.963143e-03	5.026161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.487257e+00	6.817910e-01	4.891762e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.746575e+00	1.438116e+00	2.649573e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.810376e+00	3.926411e-01	2.616331e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.107947e+00	2.836425e-01	8.042107e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.120622e+00	1.669949e-01	6.000571e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.526122e-01	6.105557e-02	3.534516e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.114660e-01	2.271006e-02	1.609545e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.330122e-02	2.251366e-03	1.471335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.351115e+00	2.033052e+00	1.546055e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.848977e+00	1.904866e+00	1.496900e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.729278e+00	7.292189e-01	8.611906e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.044879e+00	3.900050e-01	1.193759e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.089332e-02	1.624833e-02	8.375140e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.654431e-02	2.317154e-02	1.040436e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.210434e-01	1.735146e-01	8.863072e-02
1.300000e-01	2.000000e-02	2.000000e-02	7.676073e-01	5.445491e-01	2.192639e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.614714e+00	9.783811e-01	2.623210e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.484785e+00	1.150195e+00	3.988535e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.235171e+00	1.055693e+00	1.836860e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.509183e+00	5.267650e-01	6.841110e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.229486e+00	8.377555e-02	2.788867e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.808876e+00	2.183640e-01	5.813135e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.163928e+00	2.054466e-01	8.587290e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.525559e+00	2.002448e-01	7.872268e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.751864e-01	1.538699e-01	6.173400e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.177933e-01	8.351964e-02	4.153215e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.265253e-02	8.678408e-03	3.712708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.150360e-01	8.905006e-02	6.942940e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.549813e-01	4.462766e-01	3.745380e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.636078e+00	1.012452e+00	6.603089e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.774007e+00	1.522343e+00	6.486929e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.655826e+00	1.574158e+00	7.348796e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.361433e+00	1.442775e+00	3.299102e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.354210e+00	8.534869e-01	7.098635e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.986479e+00	2.037406e-01	1.241369e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.259111e+00	2.227517e-01	4.384286e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.589559e+00	2.948105e-01	6.030402e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.840528e+00	2.161790e-01	6.881481e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.243638e+00	1.915374e-01	5.902807e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.377275e-01	9.672396e-02	4.066606e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.724506e-01	4.730305e-02	2.393617e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.097263e-02	5.643046e-03	2.391827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.218815e-01	4.717494e-01	4.600279e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.964085e+00	1.321553e+00	1.360870e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.179797e+00	2.494106e+00	1.951225e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.460342e+00	3.291677e+00	1.846885e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.735194e+00	2.960650e+00	1.157443e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.754113e+00	1.873957e+00	2.112993e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.704241e+00	4.202253e-01	1.852878e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.208119e+00	6.610661e-01	7.009930e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.577798e+00	5.301321e-01	1.105619e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.267190e+00	4.071874e-01	1.147256e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.303934e+00	2.203444e-01	9.080722e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.979676e-02	1.332705e-02	5.277527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.585131e-01	3.282373e-01	4.144533e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.000299e+00	1.153400e+00	1.207027e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.813901e+00	7.975967e-01	1.707414e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.639077e+00	6.066775e-02	3.143359e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.111561e+00	9.190474e-02	6.875087e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.370599e+00	1.015799e-01	7.794054e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.505603e-01	1.164183e-01	5.629717e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.906527e-01	4.018880e-02	2.747246e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.785768e-02	3.573697e-03	2.236604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.987099e+00	1.644921e+00	2.506168e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.554083e+00	2.485644e+00	3.242080e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.196030e+00	1.059453e+00	2.627835e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.786967e+00	1.203194e-01	2.889662e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.252089e+00	6.533036e-02	3.947225e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.568879e+00	9.310545e-02	6.013408e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.292232e-01	1.181653e-01	4.597654e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.749696e-01	5.174395e-02	2.936664e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.194791e-02	4.883472e-03	3.550250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.084951e+01	2.702648e+01	4.301248e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.427915e+01	6.405975e+00	2.132561e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.223332e+00	1.312093e+00	3.144431e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.883868e+00	2.334578e-01	1.911075e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.716706e+00	5.974088e-02	3.791922e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.978684e+00	1.815221e-01	7.504045e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.158938e+00	1.483911e-01	7.332362e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.751446e-02	1.058285e-02	5.338618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.189007e-01	2.902625e-01	3.478513e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.031460e+00	6.563630e-01	7.840700e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.548938e+00	8.839282e-01	1.494474e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.087671e+00	1.027138e+00	1.713991e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.515981e+00	9.579370e-01	1.590367e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.732689e+00	6.570365e-01	1.522038e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.708971e+00	2.780311e-01	1.432608e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.510794e+00	1.844586e-02	3.451495e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.287344e+00	7.885958e-02	4.854136e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.859263e+00	1.084323e-01	6.725332e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.407732e+00	1.274655e-01	6.335632e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.898881e-01	9.705114e-02	5.752053e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.859139e-01	7.981083e-02	3.685910e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.159049e-02	7.795376e-03	3.617183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.062034e+00	1.573290e+00	2.862712e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.728182e+00	2.155819e+00	3.477039e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.303646e+00	2.185216e+00	3.227062e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.128060e+00	1.881941e+00	2.551338e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.282956e+00	1.101414e+00	3.297223e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.533070e+00	6.077722e-01	2.069126e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.913029e+00	1.718242e-01	2.173090e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.540087e+00	5.512903e-02	2.935722e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.202680e+00	6.601121e-02	3.217213e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.689781e+00	1.180336e-01	5.069594e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.111507e+00	1.167107e-01	4.552716e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.943369e-01	7.172274e-02	3.456190e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.374896e-02	6.679181e-03	3.865744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.859804e+01	2.345390e+01	4.955673e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.148633e+01	9.081094e+00	1.977042e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.017700e+01	4.478380e+00	2.002179e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.302567e+01	2.395120e+00	1.409098e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.509013e+00	1.482312e+00	5.012540e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.628680e+00	6.631736e-01	1.315761e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.966522e+00	3.498282e-01	1.230386e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.256279e+00	9.275796e-02	1.064300e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.823532e+00	1.032860e-01	3.695363e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.217580e+00	1.270528e-01	7.054190e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.476158e+00	1.946592e-01	7.438495e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.797323e-02	1.437391e-02	6.143524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.608779e-01	1.281984e-01	1.775134e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.014320e+00	8.353264e-01	5.327219e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.442375e+00	8.665877e-01	6.030988e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.631426e+00	1.039140e-02	2.784303e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.548099e+00	4.078810e-02	8.848404e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.356760e+00	6.283208e-02	6.770979e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.235135e-01	4.641602e-02	2.872901e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.553000e-02	1.560448e-02	1.902000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.735883e+00	5.134633e-01	1.139488e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.948014e+00	9.085623e-01	3.773916e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.834568e+00	4.206530e-02	4.287720e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.948312e+00	8.148555e-02	5.587603e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.200612e-01	3.754199e-02	3.279579e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.340735e-01	1.973650e-02	1.568607e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.816944e-01	3.621275e-02	5.016621e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.199579e-02	5.779708e-03	3.287920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.946152e+00	1.818185e+00	4.704586e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.183036e+00	5.529591e-01	4.532558e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.494930e+00	2.111293e-01	8.286566e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.279203e+00	7.080590e-02	5.962010e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.700499e-02	6.679386e-03	2.804352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.058739e-02	5.462759e-02	1.135306e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.437018e-01	2.102147e-01	2.852182e-02
1.300000e-01	2.000000e-02	2.000000e-02	9.097085e-01	4.993326e-01	1.566664e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.629974e+00	7.281646e-01	9.262178e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.431397e+00	8.754951e-01	3.380222e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.118533e+00	6.903540e-01	9.790487e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.505846e+00	2.781295e-01	5.164321e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.360587e+00	2.675878e-02	2.704740e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.889084e+00	4.822052e-02	6.439137e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.165428e+00	4.447081e-02	7.725411e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.459128e+00	5.321815e-02	5.611976e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.601463e-01	1.137001e-02	3.914928e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.455635e-01	2.516029e-02	1.772282e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.301388e-02	7.596554e-03	1.184074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.879553e-01	1.813555e-01	5.862371e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.858124e-01	5.191867e-01	1.315667e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.121977e+00	9.911170e-01	1.137238e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.167389e+00	1.201648e+00	1.402691e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.916769e+00	9.680211e-01	2.305331e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.610377e+00	9.206630e-01	1.727697e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.667559e+00	3.962509e-01	6.626274e-04
1.685000e-01	1.650000e-02	1.650000e-02	4.031725e+00	0.000000e+00	3.658330e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.260478e+00	6.904585e-02	5.862233e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.368569e+00	4.377691e-02	6.217542e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.677159e+00	8.343715e-02	4.286653e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.025681e+00	3.725901e-02	3.222035e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.809990e-01	1.771278e-02	1.926916e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.874876e-01	2.336731e-02	8.319589e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.371509e-02	5.458528e-03	6.789865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.973716e+00	1.228436e+00	6.534730e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.474962e+00	2.266635e+00	5.781780e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.576103e+00	3.127200e+00	4.114253e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.296633e+00	2.492050e+00	4.873651e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.610636e+00	1.308088e+00	1.259385e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.423925e+00	3.025124e-01	5.388075e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.253115e+00	1.367221e-01	8.579103e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.173995e+00	1.464581e-01	8.523429e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.583058e+00	1.396807e-01	8.377083e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.527283e+00	1.336466e-01	5.557498e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.036532e-01	1.719764e-02	3.566893e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.458048e-02	4.030203e-03	1.652768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.210776e-01	2.086576e-01	1.784749e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.600519e+00	8.528855e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.816761e+00	7.864390e-01	6.361513e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.093643e+00	0.000000e+00	2.845271e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.280562e+00	1.052873e-02	7.478332e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.372895e+00	5.351215e-02	6.288346e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.887214e-01	2.482861e-02	3.576267e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.817164e-01	4.523316e-02	1.245851e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.891970e-02	1.016164e-02	8.402108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.524908e+00	7.353765e-01	1.556864e-02
3.500000e-02	1.500000e-02	1.500000e-02	4.177079e+00	1.766691e+00	4.923663e-02
7.250000e-02	2.250000e-02	2.250000e-02	4.964519e+00	1.142206e+00	4.667526e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.920835e+00	5.231983e-02	3.265203e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.470097e+00	1.622342e-03	5.826296e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.428210e+00	3.796923e-02	4.634815e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.375934e-01	3.041456e-02	2.857972e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.606029e-01	3.058751e-02	1.393755e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.482820e-02	9.894308e-03	1.079969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.432023e+01	1.704681e+01	4.466985e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.781239e+01	6.603344e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.316858e+01	1.464098e+00	7.251938e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.097671e+00	0.000000e+00	7.084196e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.604732e+00	7.665433e-02	5.919501e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.486777e+00	8.340251e-02	5.367949e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.096711e-01	2.909434e-02	3.991256e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.378776e-02	8.525783e-03	1.669483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.255372e-01	2.445279e-01	1.780036e-02
7.500000e-02	1.500000e-02	1.500000e-02	8.727489e-01	4.697744e-01	1.249004e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.357463e+00	6.928874e-01	1.166093e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.775188e+00	7.320206e-01	5.796464e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.334916e+00	8.037909e-01	3.032610e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.790500e+00	5.849148e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.975908e+00	2.441716e-01	9.752400e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.884592e+00	1.886343e-02	2.346468e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.463050e+00	0.000000e+00	5.943702e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.918184e+00	3.341698e-02	6.424483e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.365033e+00	4.640706e-02	5.041015e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.927585e-01	3.770727e-03	3.633422e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.117354e-01	1.960325e-02	1.709156e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.197478e-02	6.666439e-03	1.248031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.255528e+00	8.971801e-01	8.311681e-02
1.750000e-02	5.000000e-03	5.000000e-03	3.215022e+00	1.468633e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.033580e+00	1.672924e+00	1.098869e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.637995e+00	1.415538e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.596531e+00	1.021117e+00	1.473403e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.384974e+00	6.148633e-01	2.689744e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.864458e+00	2.248264e-01	9.737755e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.055742e+00	0.000000e+00	3.927101e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.286070e+00	0.000000e+00	5.281451e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.586389e+00	2.831852e-02	4.005897e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.412941e-01	3.142753e-02	2.835212e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.701029e-01	1.836294e-02	1.511181e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.152323e-02	5.280012e-03	1.284174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.981281e+01	1.691391e+01	1.135388e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.075667e+01	7.438115e+00	4.507416e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.365603e+01	4.911127e+00	1.865854e-03
1.000000e-02	2.500000e-03	2.500000e-03	1.769528e+01	2.589324e+00	3.899281e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.257171e+01	1.664801e+00	3.952878e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.015464e+00	3.456360e-01	6.416524e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.245174e+00	2.435269e-03	6.172074e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.614117e+00	2.151003e-02	4.549820e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.632276e+00	2.205569e-02	5.569599e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.771118e+00	7.111576e-02	5.621015e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.019453e+00	4.918795e-02	3.806026e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.546403e-02	4.349823e-03	2.206511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.665299e-01	1.569274e-01	9.692593e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.260959e+00	1.145914e+00	3.776967e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.644520e+00	1.083808e+00	8.272903e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.390082e+00	2.092741e-01	2.936307e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.326446e+00	2.425993e-01	9.814920e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.303832e+00	1.768013e-01	8.885745e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.185491e-01	9.275154e-02	5.230019e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.359518e-02	9.944091e-03	4.860701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.616454e+00	7.236101e-01	5.267522e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.748682e+00	1.309621e+00	2.200610e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.725688e+00	4.360864e-01	2.638690e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.097266e+00	2.708766e-01	7.312666e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.056360e+00	1.359235e-01	6.002313e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.326726e-01	7.444666e-02	3.370400e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.073016e-01	3.189953e-02	1.585706e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.197491e-02	1.845181e-03	1.418627e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.601987e+00	2.086657e+00	1.660299e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.866120e+00	1.740566e+00	1.135411e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.667154e+00	7.924722e-01	8.319884e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.936135e+00	3.680727e-01	1.145313e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.646436e-02	1.670973e-02	8.235358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.112553e-02	2.726858e-02	1.036727e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.467118e-01	1.898840e-01	1.084127e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.272467e-01	5.684910e-01	2.543445e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.711130e+00	1.001620e+00	3.159587e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.610183e+00	1.142686e+00	3.414890e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.238078e+00	9.733030e-01	2.316287e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.531036e+00	5.058160e-01	2.077862e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.099039e+00	0.000000e+00	3.879850e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.762268e+00	2.225267e-01	6.228961e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.132975e+00	2.278141e-01	8.114328e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.494568e+00	2.143811e-01	7.642879e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.478456e-01	1.736041e-01	5.667982e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.961480e-01	8.177913e-02	3.930234e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.024828e-02	9.089734e-03	3.666079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.311020e-01	1.002613e-01	7.098051e-02
3.125000e-02	8.750000e-03	8.750000e-03	7.575097e-01	5.034440e-01	4.107248e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.801921e+00	1.086918e+00	6.709611e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.939650e+00	1.551917e+00	7.405546e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.824862e+00	1.605005e+00	7.105750e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.361655e+00	1.278471e+00	3.964036e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.296241e+00	6.673184e-01	8.652720e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.925969e+00	2.035934e-01	1.426565e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.313112e+00	3.483943e-01	3.107756e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.503884e+00	2.474169e-01	6.512797e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.800921e+00	2.241034e-01	6.841413e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.216107e+00	1.985567e-01	5.253224e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.966522e-01	9.735932e-02	4.093840e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.659193e-01	5.585950e-02	2.335675e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.968623e-02	5.900426e-03	2.223085e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.569841e-01	4.744477e-01	5.584153e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.186893e+00	1.428138e+00	1.436321e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.479348e+00	2.659259e+00	2.020726e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.803102e+00	3.403665e+00	1.750185e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.831976e+00	2.870712e+00	1.338475e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.681944e+00	1.531533e+00	3.166365e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.730718e+00	4.876054e-01	1.562215e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.180302e+00	7.003082e-01	6.643764e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.481040e+00	5.573594e-01	1.158115e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.233140e+00	4.129126e-01	1.029627e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.251654e+00	2.361353e-01	8.751196e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.649052e-02	1.254346e-02	5.205760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.055161e-01	3.588694e-01	4.560006e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.062572e+00	1.151586e+00	1.638128e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.837023e+00	7.641876e-01	9.769713e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.602422e+00	6.859439e-02	3.978680e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.097998e+00	9.898050e-02	6.801844e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.332903e+00	1.270571e-01	7.877588e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.009325e-01	7.512103e-02	5.257818e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.849776e-01	5.798397e-02	2.667708e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.611447e-02	3.581497e-03	2.021195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.244236e+00	1.745122e+00	2.949785e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.701263e+00	2.455757e+00	4.069546e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.200387e+00	1.003736e+00	1.756971e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.745583e+00	8.196747e-02	3.273983e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.258331e+00	7.652925e-02	4.011265e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.550836e+00	1.201290e-01	5.645220e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.698521e-01	8.831096e-02	4.671640e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.677634e-01	6.033148e-02	2.861666e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.964682e-02	5.755863e-03	3.529089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.491130e+01	2.755287e+01	5.426019e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.432521e+01	6.229767e+00	1.791473e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.008271e+00	1.027780e+00	4.991867e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.909833e+00	2.796324e-01	1.692811e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.723483e+00	7.376603e-02	3.636090e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.937465e+00	1.917271e-01	6.838360e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.108631e+00	1.606523e-01	7.183850e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.287340e-02	9.170825e-03	5.578932e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.466220e-01	3.114310e-01	5.260781e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.094723e+00	6.825673e-01	1.069995e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.644533e+00	9.256639e-01	1.556931e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.148153e+00	1.014224e+00	1.589128e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.566341e+00	9.523756e-01	1.403971e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.757503e+00	6.632544e-01	9.410143e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.620986e+00	1.361682e-01	2.486953e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.524722e+00	5.771666e-02	3.569508e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.213501e+00	7.025299e-02	4.933416e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.862108e+00	7.609142e-02	6.581125e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.382702e+00	1.433529e-01	6.387693e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.701833e-01	1.324122e-01	5.063196e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.623201e-01	6.823880e-02	3.547840e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.964561e-02	9.336601e-03	3.536435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.314304e+00	1.669332e+00	3.494686e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.145133e+00	2.399897e+00	3.371228e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.372535e+00	2.095763e+00	4.660628e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.218456e+00	1.862625e+00	2.240208e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.363523e+00	1.145383e+00	2.583300e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.451016e+00	4.919877e-01	2.887396e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.847732e+00	1.377258e-01	2.883359e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.535372e+00	6.077257e-02	3.262230e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.190806e+00	8.625161e-02	3.413724e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.660067e+00	9.535872e-02	4.990884e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.086493e+00	1.404695e-01	4.475057e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.789215e-01	8.645996e-02	3.067330e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.197409e-02	7.124352e-03	3.828718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.292030e+01	2.488593e+01	5.397566e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.213475e+01	9.210011e+00	1.803232e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.068654e+01	4.878610e+00	1.747784e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.278193e+01	2.057791e+00	1.482753e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.339405e+00	1.292303e+00	5.275416e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.487645e+00	5.610539e-01	1.793078e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.900526e+00	2.835599e-01	1.744386e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.240720e+00	1.337281e-01	1.180313e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.799503e+00	9.596810e-02	3.788988e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.213926e+00	1.880959e-01	6.714615e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.406780e+00	1.921593e-01	7.498020e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.375858e-02	1.425733e-02	6.096218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.905414e-01	1.398965e-01	1.865133e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.155127e+00	8.852529e-01	7.628806e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.497738e+00	8.217117e-01	3.169894e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.562822e+00	9.839018e-02	2.618775e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.415122e+00	1.832889e-02	9.536792e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.321884e+00	5.347021e-02	6.642468e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.860211e-01	1.108610e-02	2.793328e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.140229e-02	1.365843e-02	2.015691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.901904e+00	5.432420e-01	1.251601e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.018485e+00	8.657251e-01	5.189352e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.772222e+00	1.685601e-01	3.110431e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.823258e+00	4.717050e-02	5.882063e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.490896e-01	1.713016e-02	3.600254e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.209809e-01	2.638483e-03	1.664868e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.713682e-01	2.924229e-02	4.929942e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.930916e-03	5.133201e-03	4.554078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.311710e+00	1.901205e+00	5.123313e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.251735e+00	6.571521e-01	3.234721e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.370311e+00	1.984382e-01	8.978440e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.142520e+00	4.023393e-02	5.929111e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.941867e-02	6.307307e-03	2.979485e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.006039e-02	6.223099e-02	1.260013e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.751329e-01	2.383386e-01	2.885308e-02
1.300000e-01	2.000000e-02	2.000000e-02	9.677148e-01	5.419958e-01	3.098228e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.752791e+00	7.714569e-01	7.329641e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.562056e+00	8.767439e-01	8.177013e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.167802e+00	6.586899e-01	7.252223e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.453649e+00	2.559096e-01	9.284336e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.286776e+00	3.453621e-02	3.285802e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.815420e+00	8.070161e-02	6.146993e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.098126e+00	2.346399e-02	7.775330e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.411856e+00	7.566472e-02	6.020130e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.381929e-01	2.254589e-02	3.709700e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.261667e-01	1.384672e-02	1.630525e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.153169e-02	7.411397e-03	1.213589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.266894e-01	1.878386e-01	4.060139e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.068889e+00	5.622209e-01	1.451737e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.261318e+00	1.013599e+00	2.973143e-02
6.750000e-02	1.000000e-02	1.000000e-02	3.319910e+00	1.217625e+00	2.162361e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.269258e+00	1.231334e+00	1.619598e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.718088e+00	8.231241e-01	3.838852e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.524533e+00	2.558821e-01	1.540621e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.030690e+00	2.566095e-02	3.971268e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.192605e+00	9.375061e-02	4.986840e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.317361e+00	9.618425e-02	5.722090e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.545067e+00	2.542051e-02	5.376028e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.900826e-01	6.334466e-02	3.200689e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.812261e-01	3.396182e-02	1.766849e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.724959e-01	8.617635e-03	9.222541e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.195178e-02	4.163578e-03	6.638280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.143848e+00	1.254600e+00	5.193284e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.827407e+00	2.351283e+00	5.885471e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.639052e+00	2.894419e+00	7.650075e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.701718e+00	2.690600e+00	4.070097e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.980925e+00	1.546302e+00	7.584572e-02
6.000000e-02	1.000000e-02	1.000000e-02	8.343068e+00	2.380363e-01	6.585262e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.214239e+00	1.589863e-01	7.433617e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.116755e+00	2.121692e-01	8.494649e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.463492e+00	1.492468e-01	8.371053e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.444674e+00	9.831850e-02	5.620682e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.672579e-01	4.942612e-02	3.769929e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.144627e-02	3.568655e-03	1.570426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.490351e-01	2.298006e-01	1.320587e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.688553e+00	8.900631e-01	2.637271e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.904290e+00	8.086521e-01	4.195075e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.101988e+00	5.136374e-02	2.831134e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.206715e+00	5.092363e-03	8.033377e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.281735e+00	2.110719e-02	6.820330e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.556177e-01	9.496990e-04	3.289402e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.663347e-01	3.378895e-02	1.232094e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.638163e-02	8.535379e-03	9.599271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.682469e+00	8.404794e-01	1.830795e-03
3.500000e-02	1.500000e-02	1.500000e-02	4.440680e+00	1.819904e+00	8.870925e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.125560e+00	1.184592e+00	9.883026e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.925764e+00	5.625316e-02	3.385447e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.384796e+00	2.723009e-02	5.597821e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.327912e+00	3.235972e-02	5.041638e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.088921e-01	8.952142e-03	2.877693e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.733535e-01	7.291073e-03	1.367969e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.035501e-02	1.019530e-02	1.126440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.757720e+01	1.808646e+01	5.058146e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.865537e+01	6.559684e+00	6.213133e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.319805e+01	1.450489e+00	7.903864e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.230587e+00	6.833970e-02	5.945088e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.449072e+00	1.065104e-01	6.411789e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.341679e+00	5.513598e-02	5.779161e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.812835e-01	1.601243e-02	3.588773e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.321093e-02	4.928457e-03	1.772564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.702437e-01	2.832050e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	9.596063e-01	5.577680e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.382226e+00	6.771238e-01	4.402981e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.894962e+00	8.010611e-01	5.419265e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.410874e+00	7.783860e-01	5.019947e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.813988e+00	5.950106e-01	2.870311e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.990625e+00	2.611229e-01	1.045027e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.808371e+00	8.517982e-03	3.124218e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.386112e+00	8.840311e-04	5.827975e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.919703e+00	5.023581e-02	6.416659e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.299034e+00	2.494796e-02	5.601027e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.699874e-01	1.694558e-02	3.392000e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.978049e-01	3.631095e-03	1.558450e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.085789e-02	6.736021e-03	1.276644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.574917e+00	1.158257e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.412749e+00	1.537180e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.168765e+00	1.512695e+00	2.516786e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.889193e+00	1.534916e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.763695e+00	1.033371e+00	2.204498e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.460316e+00	6.778567e-01	5.372819e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.848015e+00	1.668710e-01	1.911324e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.013018e+00	1.082213e-02	3.606277e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.212658e+00	0.000000e+00	5.428959e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.526460e+00	3.250317e-02	4.407518e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.926886e-01	3.658833e-02	2.939777e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.548637e-01	1.009246e-02	1.541883e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.889887e-02	4.822484e-03	1.259735e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.357253e+01	1.865631e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.282024e+01	8.316318e+00	3.280604e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.417413e+01	4.648082e+00	6.458555e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.795821e+01	2.789761e+00	6.305071e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.254027e+01	1.435688e+00	4.775904e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.083117e+00	3.531732e-01	7.889463e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.257645e+00	5.964183e-02	6.106207e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.569462e+00	0.000000e+00	5.154318e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.502827e+00	2.591708e-02	6.056098e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.653620e+00	6.824945e-02	5.657316e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.400137e-01	3.712235e-02	4.010809e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.210395e-02	5.614869e-03	2.118988e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.573621e-01	2.513930e-01	1.122060e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.114186e+00	1.365157e+00	2.754209e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.864407e+00	5.871334e-01	4.583939e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.858101e+00	2.124897e-01	7.425777e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.764597e+00	1.941286e-01	9.583302e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.542705e-01	9.617752e-02	6.414696e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.214031e-01	4.433277e-02	3.552124e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.756100e-02	4.576824e-03	2.839800e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.411193e+00	9.401028e-01	5.123851e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.205810e+00	9.274577e-01	8.976911e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.121482e+00	3.683835e-01	5.688464e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.587248e+00	1.670637e-01	6.842093e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.205517e-01	8.471417e-02	4.199811e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.063435e-01	2.822598e-02	2.522921e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.625332e-01	2.114870e-02	1.145558e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.576313e-03	1.074396e-03	9.056817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.361415e+00	2.524870e+00	1.591801e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.198588e+00	1.155286e+00	1.752438e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.747967e+00	5.697877e-01	1.150304e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.423449e+00	2.104158e-01	8.932363e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.392209e-02	8.310041e-03	5.654045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.406535e-02	3.823230e-02	1.496182e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.999723e-01	3.025050e-01	1.368153e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.304403e+00	8.568440e-01	2.777534e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.457389e+00	1.311900e+00	2.283651e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.325534e+00	1.210690e+00	2.234489e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.637215e+00	6.239255e-01	9.200218e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.427175e+00	9.984644e-02	3.044495e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.848561e+00	1.004803e-01	6.897119e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.295512e+00	2.303564e-01	7.759927e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.659983e+00	1.425828e-01	8.496346e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.151863e+00	1.497172e-01	6.199741e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.844251e-01	7.558184e-02	4.247603e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.396952e-01	3.568074e-02	2.748902e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.582643e-02	5.999186e-03	2.153284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.007172e-01	1.364587e-01	1.447205e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.370701e+00	9.048506e-01	5.679098e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.901447e+00	1.644407e+00	8.003008e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.169543e+00	1.890038e+00	6.464257e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.959998e+00	1.632661e+00	4.303973e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.971086e+00	9.493067e-01	9.391901e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.458329e+00	2.021963e-01	6.054270e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.603056e+00	2.648749e-01	4.596422e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.818017e+00	3.085743e-01	5.676316e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.020411e+00	1.934133e-01	6.942750e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.440380e+00	1.747263e-01	5.957773e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.274125e-01	1.079946e-01	4.279673e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.465046e-01	5.726899e-02	2.936719e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.600607e-01	1.791395e-02	1.786835e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.161207e-02	4.019829e-03	1.499450e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.054725e+00	7.717936e-01	6.695514e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.354309e+00	2.117674e+00	2.022472e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.664876e+00	3.709055e+00	2.179310e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.921642e+00	3.779169e+00	1.760327e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.413542e+00	2.587551e+00	7.459219e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.360105e+00	9.446553e-01	1.255558e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.351663e+00	7.379283e-01	6.794253e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.446692e+00	6.427146e-01	9.978076e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.762532e+00	3.118240e-01	1.155489e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.717336e+00	3.056784e-01	9.291094e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.620732e-01	1.690814e-01	6.148908e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.768143e-02	5.802807e-03	3.778249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.380364e-01	5.009606e-01	2.464044e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.674636e+00	1.328635e+00	9.546012e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.985737e+00	4.306655e-01	1.430676e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.458776e+00	4.076777e-02	5.561801e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.749825e+00	7.920763e-02	7.725613e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.044907e+00	7.028423e-02	6.225895e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.121048e-01	3.440987e-02	3.842791e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.935188e-01	3.095720e-02	1.730040e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.025608e-02	1.820031e-03	1.160101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.053872e+00	2.553062e+00	1.882313e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.019869e+00	2.560520e+00	2.660571e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.018132e+00	5.262446e-01	2.058846e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.632527e+00	5.683655e-02	4.161806e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.070909e+00	7.887152e-02	4.983056e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.305197e+00	8.290370e-02	4.862558e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.014575e-01	4.514734e-02	3.492779e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.553263e-01	1.966869e-02	2.286659e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.161261e-02	4.027749e-03	2.398948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.017477e+02	3.249443e+01	3.287955e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.346192e+01	4.118718e+00	2.050583e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.687109e+00	6.094680e-01	2.094670e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.807143e+00	1.132969e-01	1.588288e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.505979e+00	7.006985e-02	4.633562e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.649823e+00	1.273912e-01	6.308834e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.603810e-01	7.908560e-02	5.831093e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.040364e-02	5.551588e-03	3.830131e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.044775e-01	4.172498e-01	2.580015e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.527696e+00	9.447236e-01	6.737015e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.195072e+00	1.193269e+00	9.909510e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.696273e+00	1.105187e+00	1.241318e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.966641e+00	8.461637e-01	1.429109e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.969199e+00	4.045019e-01	8.296689e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.611573e+00	0.000000e+00	3.818712e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.339186e+00	0.000000e+00	5.729421e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.012003e+00	9.619496e-02	5.899994e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.556364e+00	9.965369e-02	6.642839e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.085323e+00	8.059046e-02	5.763045e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.492423e-01	5.669589e-02	3.994025e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.253765e-01	3.030706e-02	2.464594e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.572348e-02	5.556272e-03	2.147465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.825680e+00	2.296505e+00	3.048960e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.031896e+00	2.991460e+00	1.997588e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.820880e+00	2.339334e+00	2.899079e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.816904e+00	1.589031e+00	4.159664e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.596884e+00	8.531677e-01	1.146216e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.403333e+00	2.210447e-01	2.255089e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.767786e+00	6.061409e-02	3.551891e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.373393e+00	2.352549e-02	4.342076e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.026433e+00	1.169681e-01	4.074272e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.405459e+00	6.023888e-02	4.782673e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.916066e-01	9.146514e-02	3.614947e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.468621e-01	3.387249e-02	2.406133e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.844118e-02	5.081316e-03	2.643231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.623684e+01	2.819993e+01	4.111753e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.401248e+01	7.324221e+00	1.969790e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.935274e+01	2.580411e+00	2.120004e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.267758e+01	1.629244e+00	4.765197e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.014508e+00	6.162486e-01	5.718131e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.506692e+00	4.577238e-01	2.165570e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.913910e+00	1.885648e-01	7.648629e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.066258e+00	8.469648e-02	1.631851e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.525238e+00	9.247386e-02	4.828541e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.876271e+00	9.573022e-02	6.864923e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.186115e+00	1.832880e-01	6.093232e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.368933e-02	6.993152e-03	4.534904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.230738e-01	1.916630e-01	1.627645e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.794993e+00	1.050323e+00	6.848235e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.898277e+00	6.542562e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.179447e+00	3.105416e-02	6.635153e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.864326e+00	3.706359e-02	9.462026e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.626177e-01	1.623605e-02	5.167833e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.434019e-01	1.190323e-02	2.033234e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.904283e-02	1.381287e-02	1.383802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.646201e+00	6.926554e-01	8.894647e-02
1.350000e-01	3.000000e-02	3.000000e-02	5.338683e+00	6.413839e-01	1.021390e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.082690e+00	8.359278e-02	5.524434e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.428178e+00	4.734178e-02	5.078095e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.944769e-01	1.333107e-02	2.833645e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.357703e-01	5.371116e-03	1.323881e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.308039e-01	3.708400e-02	4.472710e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.044364e-03	4.275924e-03	2.635212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.859480e+00	1.927450e+00	4.101286e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.647368e+00	3.759389e-01	4.410281e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.750770e+00	1.261544e-01	8.571162e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.468907e-01	2.539399e-02	5.042962e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.277489e-02	4.407180e-03	2.391208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.001813e-01	7.733740e-02	7.214219e-03
8.500000e-02	2.500000e-02	2.500000e-02	5.045768e-01	3.251813e-01	5.767378e-03
1.300000e-01	2.000000e-02	2.000000e-02	1.297791e+00	7.203076e-01	8.443531e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.246391e+00	9.717914e-01	3.667745e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.076550e+00	9.342839e-01	5.548019e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.646983e+00	6.134740e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.550038e+00	1.890102e-02	2.944418e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.031415e+00	5.048036e-03	6.234084e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.376411e+00	5.451152e-03	8.585932e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.714104e+00	4.734881e-02	6.949081e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.091558e+00	2.800640e-02	5.108874e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.330769e-01	3.422606e-02	2.924619e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.156440e-01	1.791579e-02	1.344954e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.215374e-02	4.589346e-03	8.530201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.172310e-01	2.493775e-01	4.959861e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.683202e+00	9.033598e-01	1.279503e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.115570e+00	1.324724e+00	1.763831e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.520981e+00	1.531462e+00	1.062354e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.272527e+00	1.258496e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.159710e+00	5.196530e-01	1.055447e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.541513e+00	0.000000e+00	4.963687e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.695319e+00	7.911003e-02	4.733890e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.672184e+00	7.096141e-02	6.731852e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.889387e+00	6.849954e-02	5.394252e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.253037e+00	2.306090e-02	4.383968e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.990598e-01	2.624146e-02	2.617593e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.335465e-01	0.000000e+00	1.734536e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.235536e-01	3.404229e-02	7.527857e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.723844e-02	3.065141e-03	5.227888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.769596e+00	1.682421e+00	6.097244e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.577266e+00	3.157275e+00	7.845539e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.037261e+01	3.889171e+00	3.700572e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.137611e+01	2.309674e+00	5.098915e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.052277e+01	9.831496e-01	4.967875e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.237535e+00	2.388083e-01	7.646428e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.467407e+00	2.013102e-01	9.576665e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.549213e+00	2.223406e-01	8.113249e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.980521e+00	6.234564e-02	7.884402e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.138981e+00	4.372288e-02	5.386597e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.240342e-01	6.046555e-02	3.000759e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.375845e-02	3.108876e-03	1.409343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.841306e-01	3.102236e-01	1.004490e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.190568e+00	1.103515e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.269459e+00	6.610626e-01	4.870514e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.914355e+00	2.254094e-02	4.591330e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.847553e+00	1.404731e-02	8.097349e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.956543e-01	0.000000e+00	5.914746e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.137726e-01	1.237417e-02	2.555573e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.980951e-01	5.284186e-02	8.864019e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.208066e-02	6.737219e-03	5.352190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.657153e+00	1.283344e+00	1.299209e-02
3.500000e-02	1.500000e-02	1.500000e-02	6.105365e+00	2.254741e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.480087e+00	9.403671e-01	1.244729e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.423375e+00	3.825792e-03	5.036707e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.073886e+00	6.718063e-02	6.089405e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.131145e+00	2.164975e-02	4.630072e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.943764e-01	1.958419e-02	2.335846e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.896250e-01	7.009363e-03	1.242790e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.489674e-02	9.800484e-03	9.409606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.175278e+01	2.435963e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.214299e+01	6.356869e+00	1.136842e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.136126e+01	5.300124e-01	1.201316e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.326483e+00	7.034174e-02	4.403300e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.269110e+00	1.015722e-01	6.556704e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.222085e+00	5.389555e-02	5.252127e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.046869e-01	3.900515e-02	3.272612e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.577396e-02	4.350444e-03	1.595978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.520348e-01	3.407779e-01	7.605562e-03
7.500000e-02	1.500000e-02	1.500000e-02	1.158672e+00	6.476762e-01	4.821172e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.792831e+00	9.239404e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.350213e+00	9.418901e-01	5.001028e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.826898e+00	8.241000e-01	2.568484e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.193394e+00	5.435995e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.039399e+00	0.000000e+00	2.635536e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.667975e+00	2.807067e-03	4.492454e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.105688e+00	1.156632e-02	7.685162e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.574201e+00	2.521779e-03	6.294627e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.069447e+00	7.985538e-03	4.795668e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.052393e-01	2.334925e-02	3.012695e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.082031e-01	1.027538e-02	1.264597e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.268062e-02	4.280270e-03	8.518486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.298207e+00	1.454921e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.659037e+00	2.022148e+00	8.191875e-02
2.875000e-02	6.250000e-03	6.250000e-03	5.521471e+00	1.826857e+00	1.739402e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.918603e+00	1.687805e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.430774e+00	1.107693e+00	5.103977e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.509131e+00	4.038969e-01	2.885404e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.589755e+00	0.000000e+00	3.389480e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.757454e+00	3.345364e-02	4.415592e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.984668e+00	3.351341e-02	4.972600e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.292487e+00	1.746059e-02	3.960790e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.491961e-01	1.771506e-02	2.689338e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.683895e-01	9.402569e-03	1.338579e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.289944e-02	4.037832e-03	1.041711e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.196766e+01	2.304482e+01	3.218657e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.805725e+01	8.091278e+00	2.731115e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.652194e+01	4.181303e+00	1.132264e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.848653e+01	2.315112e+00	9.151121e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.138610e+01	5.971976e-01	8.717394e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.979700e+00	0.000000e+00	8.415129e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.630657e+00	7.475007e-02	3.580632e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.228590e+00	1.423486e-02	4.676822e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.380900e+00	7.772911e-02	5.708782e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.479393e+00	4.290888e-02	5.521942e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.133956e-01	4.894215e-02	3.654119e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.444217e-02	3.968130e-03	1.914064e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.130798e-01	2.739103e-01	1.161724e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.210245e+00	1.372150e+00	2.807243e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.817326e+00	5.207975e-01	7.265699e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.794132e+00	2.006925e-01	7.792988e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.695862e+00	1.299957e-01	9.489458e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.156064e-01	1.054495e-01	6.379116e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.987887e-01	3.196177e-02	3.390635e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.531242e-02	4.879296e-03	2.736640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.572483e+00	9.720499e-01	5.067737e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.211338e+00	8.806208e-01	2.362231e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.004793e+00	3.321476e-01	6.257209e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.513957e+00	1.349475e-01	6.569784e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.956811e-01	6.633070e-02	4.184082e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.958988e-01	3.963395e-02	2.362147e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.481472e-01	1.606609e-02	1.202218e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.154528e-03	1.576557e-03	8.803740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.764888e+00	2.646753e+00	1.534058e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.105195e+00	1.125445e+00	3.087009e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.548161e+00	5.426549e-01	1.173910e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.371910e+00	1.251303e-01	8.647237e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.189067e-02	1.059547e-02	5.524295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.974393e-02	4.327003e-02	1.375059e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.517672e-01	3.430950e-01	1.531316e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.418839e+00	9.040784e-01	2.665289e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.574822e+00	1.320951e+00	2.103768e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.408667e+00	1.189303e+00	1.307026e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.634833e+00	5.480360e-01	9.852309e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.361348e+00	8.273857e-02	3.474281e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.867557e+00	1.885218e-01	5.637274e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.225181e+00	1.785772e-01	8.115857e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.609885e+00	1.464737e-01	7.945462e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.050445e+00	7.019817e-02	6.345931e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.423046e-01	4.019412e-02	4.761603e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.282850e-01	4.390160e-02	2.426742e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.487073e-02	5.583479e-03	2.088629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.471421e-01	1.792301e-01	1.291572e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.550719e+00	1.020648e+00	5.942354e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.142585e+00	1.751440e+00	7.779930e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.339806e+00	1.907508e+00	6.732672e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.136270e+00	1.654048e+00	2.072065e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.032722e+00	9.310073e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.413900e+00	1.362507e-01	1.730930e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.521016e+00	2.096631e-01	4.760105e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.719521e+00	2.653405e-01	6.623747e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.979220e+00	1.974263e-01	6.533555e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.354176e+00	1.506138e-01	5.820292e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.915353e-01	5.659115e-02	4.319624e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.099011e-01	2.141294e-02	3.046077e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.664446e-01	3.024046e-02	1.686804e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.070953e-02	4.425418e-03	1.522019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.134368e+00	8.278295e-01	7.851431e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.965069e+00	2.568108e+00	1.766830e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.075020e+00	3.869480e+00	2.176000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.321035e+00	3.835258e+00	1.736484e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.775885e+00	2.732450e+00	3.310190e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.297138e+00	6.695050e-01	1.413457e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.233288e+00	6.148115e-01	7.661045e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.159766e+00	4.509482e-01	1.186910e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.681811e+00	4.260481e-01	1.092627e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.612446e+00	1.696336e-01	8.875639e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.196210e-01	1.358532e-01	6.358119e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.815103e-02	7.227056e-03	3.505929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.999301e-01	5.336013e-01	4.252517e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.767625e+00	1.348728e+00	4.605942e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.011351e+00	3.950755e-01	1.435927e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.413405e+00	2.833989e-02	5.644938e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.685997e+00	3.599767e-02	7.928337e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.002875e+00	8.236175e-02	6.072234e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.800840e-01	2.077941e-02	3.691180e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.808062e-01	2.723933e-02	1.701200e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.012213e-03	1.740776e-03	1.025941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.416709e+00	2.678794e+00	2.394297e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.184268e+00	2.592657e+00	1.442207e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.017621e+00	4.950455e-01	2.033944e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.654766e+00	7.764580e-02	4.615458e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.995815e+00	5.504218e-02	5.317429e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.252000e+00	4.566669e-02	4.801612e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.892008e-01	4.289516e-02	3.460806e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.495884e-01	2.814645e-02	2.111077e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.850944e-02	3.704904e-03	2.465063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.060883e+02	3.323541e+01	3.673574e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.359686e+01	4.240780e+00	1.259827e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.829723e+00	5.970032e-01	2.944640e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.751022e+00	7.478530e-02	1.919486e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.399453e+00	4.734142e-02	4.837278e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.575707e+00	7.585942e-02	6.282277e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.572049e-01	5.792301e-02	5.813625e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.877494e-02	7.412685e-03	3.852383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.451301e-01	4.381736e-01	3.294088e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.600087e+00	9.564470e-01	8.042658e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.265262e+00	1.181470e+00	9.154935e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.802984e+00	1.144672e+00	6.399829e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.027312e+00	8.182751e-01	1.039903e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.911369e+00	3.190327e-01	1.468044e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.653832e+00	3.357278e-02	3.366739e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.353432e+00	6.629959e-02	4.970463e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.940168e+00	3.725183e-02	6.306121e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.498747e+00	6.848346e-02	6.588284e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.031498e+00	5.772592e-02	5.603328e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.220186e-01	4.022089e-02	4.102406e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.122485e-01	3.583581e-02	2.331910e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.494618e-02	5.335540e-03	2.013333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.198888e+00	2.443123e+00	1.660866e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.363965e+00	3.038666e+00	2.301127e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.968320e+00	2.346004e+00	2.337808e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.896222e+00	1.584946e+00	1.465763e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.522401e+00	7.372167e-01	2.730664e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.460752e+00	2.141677e-01	1.981297e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.791563e+00	6.696264e-02	2.756871e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.381752e+00	3.035380e-02	4.274254e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.958689e+00	7.238812e-02	4.233877e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.342952e+00	7.172590e-02	4.771942e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.509069e-01	4.833750e-02	3.496572e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.319237e-01	1.901429e-02	2.489943e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.846120e-02	6.102272e-03	2.508244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.000949e+02	2.876094e+01	3.645458e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.434554e+01	7.531842e+00	2.086158e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.985051e+01	2.703888e+00	1.298219e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.275621e+01	1.264342e+00	6.064942e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.149325e+00	7.325909e-01	3.264938e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.466533e+00	3.722125e-01	1.989883e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.816470e+00	1.514010e-01	8.947560e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.953320e+00	0.000000e+00	2.248225e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.496888e+00	1.035301e-01	4.799229e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.803445e+00	9.553393e-02	7.016298e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.124087e+00	1.000846e-01	5.773039e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.321877e-02	8.058237e-03	4.397677e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.573496e-01	2.060320e-01	2.918659e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.937678e+00	1.104292e+00	4.090270e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.775108e+00	5.459526e-01	2.142152e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.074468e+00	7.897397e-02	7.274946e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.851740e+00	4.990272e-02	8.618581e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.685006e-01	1.021086e-02	5.285373e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.258070e-01	1.115731e-02	1.973451e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.753015e-02	1.018925e-02	1.381480e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.763157e+00	6.880943e-01	1.100065e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.315780e+00	6.221862e-01	5.794566e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.026123e+00	1.088078e-01	5.452444e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.371035e+00	2.688007e-02	5.224590e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.687729e-01	2.093144e-02	2.907960e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.282160e-01	8.626792e-03	1.333948e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.269478e-01	1.997011e-02	4.681919e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.901168e-03	4.112730e-03	3.238754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.235778e+00	2.021656e+00	3.839500e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.453466e+00	2.722265e-01	4.372529e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.635759e+00	1.317236e-01	8.667803e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.214852e-01	4.613977e-02	5.110601e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.930214e-02	4.088511e-03	2.325563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.035138e-01	7.423186e-02	1.904553e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.250324e-01	3.407447e-01	2.660192e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.347470e+00	7.002038e-01	7.528378e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.377966e+00	1.009873e+00	1.407027e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.144826e+00	9.661428e-01	3.606029e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.629454e+00	5.132335e-01	4.592167e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.529872e+00	5.275176e-02	2.348573e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.032750e+00	8.228543e-02	6.448777e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.332241e+00	0.000000e+00	8.235943e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.621925e+00	2.260861e-02	6.972259e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.057032e+00	2.723370e-02	4.742116e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.213989e-01	1.344390e-02	2.903669e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.099608e-01	1.742309e-02	1.374120e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.034751e-02	4.420232e-03	9.502995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.356339e-01	2.518791e-01	9.077184e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.699586e+00	8.822393e-01	2.456417e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.317565e+00	1.376269e+00	1.796567e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.670457e+00	1.512631e+00	2.698510e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.290408e+00	1.260206e+00	8.984461e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.195011e+00	5.605018e-01	4.890401e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.609387e+00	2.148669e-02	3.873477e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.644558e+00	1.310332e-01	5.298473e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.602379e+00	0.000000e+00	6.990929e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.880688e+00	1.103679e-01	4.828918e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.209507e+00	0.000000e+00	4.552907e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.521030e-01	0.000000e+00	2.965888e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.359109e-01	2.096200e-02	1.544434e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.168415e-01	1.630227e-02	7.646549e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.542212e-02	3.106603e-03	6.725902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.760172e+00	1.549632e+00	8.856690e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.791247e+00	3.154455e+00	1.173019e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.047951e+01	3.603967e+00	5.073101e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.189267e+01	2.601012e+00	1.680431e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.060260e+01	9.751137e-01	2.313458e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.223639e+00	2.849349e-01	8.966931e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.361132e+00	1.141094e-01	9.047144e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.406509e+00	1.447549e-01	9.195594e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.971961e+00	7.420155e-02	7.748909e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.100498e+00	4.122190e-02	5.018287e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.872035e-01	3.378005e-02	3.418676e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.303923e-02	2.500626e-03	1.297179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.093406e-01	3.214012e-01	3.522957e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.246366e+00	1.100207e+00	2.482191e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.311138e+00	6.527161e-01	1.946109e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.837853e+00	1.276486e-02	4.714740e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.822469e+00	1.642329e-02	7.917769e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.009943e+00	1.887821e-02	5.676279e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.894392e-01	7.429536e-03	2.599053e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.813351e-01	3.088453e-02	8.456456e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.080601e-02	6.456257e-03	6.226585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.761292e+00	1.254871e+00	1.126875e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.081538e+00	2.133119e+00	6.852864e-03
7.250000e-02	2.250000e-02	2.250000e-02	5.428619e+00	8.742272e-01	1.164789e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.502791e+00	3.330697e-02	4.625698e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.038555e+00	7.395824e-02	5.869640e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.129124e+00	1.902038e-02	4.358144e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.848937e-01	3.372384e-02	2.428343e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.914154e-01	2.851683e-03	1.117615e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.558264e-02	5.824169e-03	9.746032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.463813e+01	2.445302e+01	2.543828e-01
6.250000e-03	3.750000e-03	3.750000e-03	3.207718e+01	6.210321e+00	1.397107e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.138387e+01	6.364061e-01	1.018956e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.319826e+00	1.426819e-01	4.819504e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.219805e+00	8.541768e-02	6.723077e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.190515e+00	8.364813e-02	5.395965e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.697271e-01	2.588179e-02	3.317329e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.549434e-02	4.518216e-03	1.483106e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.835471e-01	3.566945e-01	4.523079e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.235754e+00	6.836482e-01	2.397103e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.886951e+00	9.191534e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.365113e+00	9.630969e-01	7.161136e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.872652e+00	8.225782e-01	8.626973e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.169051e+00	4.831997e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.044850e+00	6.642339e-02	2.743972e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.605295e+00	7.077822e-03	5.350074e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.090861e+00	1.215312e-02	6.429239e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.547355e+00	2.439342e-03	6.237557e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.039938e+00	1.612443e-02	4.734249e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.023448e-01	7.963717e-03	2.873765e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.996448e-01	1.412342e-02	1.388637e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.049833e-02	4.285597e-03	9.943586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.344860e+00	1.401093e+00	9.114407e-02
1.750000e-02	5.000000e-03	5.000000e-03	4.896581e+00	2.094111e+00	8.990228e-05
2.875000e-02	6.250000e-03	6.250000e-03	5.732087e+00	1.927202e+00	1.331755e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.876681e+00	1.504278e+00	1.149057e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.415767e+00	1.021824e+00	8.039780e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.591036e+00	4.897631e-01	1.255279e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.644704e+00	2.529471e-02	3.785550e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.723826e+00	2.156181e-02	5.025496e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.944754e+00	0.000000e+00	4.887980e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.260454e+00	3.598120e-02	4.158598e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.313877e-01	1.003460e-02	2.520350e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.637948e-01	1.485547e-02	1.422223e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.088605e-02	3.486760e-03	9.817855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.459323e+01	2.250505e+01	5.536518e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.918492e+01	8.431420e+00	6.540060e-02
6.250000e-03	1.250000e-03	1.250000e-03	2.628491e+01	4.062012e+00	6.031023e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.798575e+01	1.973927e+00	6.646761e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.180556e+01	1.153630e+00	8.439666e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.937740e+00	0.000000e+00	7.294157e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.502379e+00	0.000000e+00	5.720236e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.241827e+00	3.748897e-02	4.525457e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.332507e+00	8.771889e-02	5.755278e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.443487e+00	7.883967e-02	5.727231e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.778322e-01	3.804947e-02	3.699608e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.214019e-02	2.734422e-03	1.869690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.692674e-01	3.119092e-01	1.462845e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.687223e+00	1.313967e+00	1.428672e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.668865e+00	1.425276e-01	1.665210e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.440521e+00	1.638006e-01	8.014610e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.467934e+00	1.233035e-01	7.649270e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.781168e-01	7.786826e-02	5.145687e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.365478e-01	2.507973e-02	2.520652e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.759265e-02	1.597971e-03	2.108803e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.120927e+00	1.022670e+00	4.585591e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.033331e+00	6.521515e-01	2.481996e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.632945e+00	2.466071e-01	6.138159e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.361891e+00	9.771456e-02	5.461382e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.195995e-01	7.835452e-02	3.327051e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.552225e-01	4.714763e-03	1.978923e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.320483e-01	1.850867e-02	9.764218e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.105473e-03	8.370470e-04	7.680437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.891346e+00	2.689890e+00	1.371578e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.722244e+00	9.566228e-01	6.660049e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.055937e+00	4.193567e-01	1.126179e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.288148e+00	1.403325e-01	6.539370e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.325614e-02	4.468803e-03	4.784380e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.334464e-02	5.358001e-02	2.181190e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.441054e-01	4.725537e-01	1.775731e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.882381e+00	1.127457e+00	2.363493e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.033175e+00	1.359962e+00	1.636140e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.628419e+00	8.616271e-01	1.515901e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.696244e+00	2.266257e-01	8.157225e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.155244e+00	6.333903e-02	4.170794e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.529021e+00	1.020169e-01	7.509347e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.011033e+00	1.884663e-01	6.550037e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.402560e+00	7.449957e-02	6.937471e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.259505e-01	1.080916e-01	5.305389e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.473855e-01	3.987838e-02	3.495299e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.628953e-01	1.670426e-02	2.052351e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.751202e-02	1.380160e-03	1.485941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.405820e-01	2.287390e-01	2.313839e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.229418e+00	1.348373e+00	7.038059e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.081628e+00	2.032507e+00	7.482946e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.137682e+00	1.909550e+00	4.347921e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.433650e+00	1.284608e+00	1.920524e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.933439e+00	3.334357e-01	1.641204e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.192471e+00	2.859748e-01	2.620351e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.252945e+00	1.538944e-01	5.804408e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.492602e+00	2.464000e-01	5.694309e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.754043e+00	1.266760e-01	5.719364e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.217883e+00	8.232332e-02	4.953254e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.840580e-01	9.772508e-02	3.749857e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.777629e-01	2.616501e-02	2.020424e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.336155e-01	1.238937e-02	1.477991e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.653500e-02	1.343984e-03	1.283290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.513918e+00	1.081857e+00	1.002331e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.982375e+00	3.114154e+00	2.304456e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.696660e+00	4.300802e+00	2.382485e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.089693e+01	4.057522e+00	9.508890e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.033013e+01	1.993784e+00	1.986617e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.983490e+00	5.047210e-01	4.906516e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.726831e+00	6.007646e-01	9.830584e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.775831e+00	4.344232e-01	1.121473e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.367322e+00	3.418239e-01	1.006546e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.440548e+00	1.320027e-01	7.420496e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.223689e-01	8.188588e-02	5.196698e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.117208e-02	3.498547e-03	3.008940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.012105e+00	6.226342e-01	4.737354e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.017097e+00	1.243982e+00	7.158354e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.909853e+00	1.244283e-01	1.771904e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.313921e+00	4.875989e-02	6.264540e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.586197e+00	3.857216e-02	6.630760e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.929776e-01	9.344390e-02	5.112452e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.243893e-01	1.574954e-02	2.848160e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.317652e-01	1.486949e-02	1.343194e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.263999e-03	1.320011e-03	7.892610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.850087e+00	3.004577e+00	2.635462e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.396140e+00	2.156540e+00	2.178042e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.740210e+00	2.648366e-01	7.659568e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.606602e+00	7.396438e-02	4.306066e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.964238e+00	6.990007e-02	4.865614e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.133284e+00	4.641682e-02	4.425776e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.535739e-01	2.277711e-02	2.769270e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.190110e-01	1.265215e-02	1.737571e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.379900e-02	2.794201e-03	2.107646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.187745e+02	3.141309e+01	3.777910e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.152380e+01	2.850333e+00	4.572440e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.605735e+00	5.134276e-01	1.147456e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.758520e+00	1.068828e-01	2.455043e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.374945e+00	9.389693e-02	4.435453e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.502097e+00	4.148572e-02	5.867875e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.146582e-01	6.576440e-02	4.697098e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.208818e-02	3.034351e-03	3.428351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.894576e-01	5.298571e-01	2.577961e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.903393e+00	1.081043e+00	1.365658e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.774216e+00	1.348156e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.016502e+00	1.047117e+00	9.847675e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.055874e+00	5.352393e-01	1.261434e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.857289e+00	3.958541e-02	2.014953e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.615895e+00	7.005245e-02	3.429829e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.252798e+00	4.738312e-02	5.242172e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.790751e+00	4.020484e-03	6.041955e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.362350e+00	3.593141e-02	5.882346e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.227228e-01	6.163131e-02	5.010223e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.458405e-01	3.950241e-02	3.235423e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.535232e-01	1.159304e-02	1.974392e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.756696e-02	1.424843e-03	1.464018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.561837e+00	2.869892e+00	2.749153e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.613332e+00	3.124476e+00	1.702865e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.581607e+00	2.223063e+00	1.749629e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.779837e+00	1.140765e+00	2.939195e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.137181e+00	3.691389e-01	3.778126e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.341410e+00	6.464986e-02	8.844520e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.785903e+00	7.393298e-02	2.804186e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.403534e+00	1.206455e-01	3.857379e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.829587e+00	1.284876e-02	4.546313e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.254730e+00	3.864524e-02	3.993603e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.655583e-01	6.223012e-02	3.323583e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.999428e-01	2.005610e-02	1.891586e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.203131e-02	2.236885e-03	2.154953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.130407e+02	2.867666e+01	2.108329e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.227527e+01	5.155358e+00	2.079895e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.805985e+01	1.712776e+00	1.633399e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.216686e+01	9.437129e-01	5.166981e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.091708e+00	8.164723e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.350301e+00	2.884721e-01	2.414911e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.848568e+00	1.455392e-01	1.366024e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.039279e+00	1.317708e-01	1.403669e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.340502e+00	1.017142e-01	4.878778e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.703781e+00	4.531310e-02	6.484230e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.031134e+00	7.567712e-02	5.319429e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.586555e-02	5.048549e-03	3.648576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.747774e-01	2.103753e-01	4.648508e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.370276e+00	1.101003e+00	4.420378e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.909013e+00	2.513610e-01	4.698680e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.732955e+00	5.970854e-02	7.885110e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.478872e+00	1.999447e-02	7.539964e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.188877e-01	1.400204e-02	3.795336e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.666585e-01	2.555796e-03	1.431965e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.084950e-02	1.106798e-02	9.688628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.355517e+00	7.384259e-01	1.079278e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.157859e+00	4.549458e-01	1.337792e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.477425e+00	5.043757e-02	5.633397e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.176872e+00	6.965648e-03	4.270821e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.454683e-01	6.334549e-03	2.115667e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.398928e-01	1.390669e-02	1.068474e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.219337e-01	2.706460e-02	3.919516e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.167950e-03	3.834468e-03	3.036055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.038885e+01	1.997357e+00	2.842556e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.697061e+00	2.444649e-01	5.368615e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.201994e+00	6.044364e-02	7.916286e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.962397e-01	1.253336e-02	4.205755e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.932382e-02	4.878533e-03	1.943907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.204926e-01	8.714583e-02	1.993364e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.825799e-01	4.272725e-01	5.465643e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.714683e+00	8.836601e-01	7.820492e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.756247e+00	1.092921e+00	3.407601e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.547859e+00	9.322315e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.615206e+00	1.022820e-01	2.160180e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.352924e+00	4.422609e-02	4.705598e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.738094e+00	3.570738e-02	7.250676e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.051600e+00	1.526270e-02	7.702713e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.433639e+00	5.547126e-02	6.018430e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.282356e-01	3.498879e-02	3.596567e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.561600e-01	2.822234e-02	2.218404e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.486620e-01	1.353402e-02	1.098430e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.688880e-02	5.271343e-03	5.374224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.161629e-01	2.666770e-01	1.221920e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.351520e+00	1.042158e+00	2.052248e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.356396e+00	1.663233e+00	2.062550e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.573997e+00	1.624937e+00	5.825998e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.656033e+00	8.664561e-01	2.120653e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.186639e+00	2.126359e-01	1.474755e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.221137e+00	4.473883e-02	5.279408e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.242955e+00	2.076702e-02	5.670937e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.308036e+00	8.193485e-02	6.010619e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.572983e+00	1.024129e-02	4.790351e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.099304e+00	6.020670e-02	3.171839e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.246333e-01	2.940414e-02	2.117816e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.070368e-01	1.251213e-02	1.426081e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.918948e-01	1.065719e-02	6.314234e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.375848e-02	3.225201e-03	4.226843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.651447e+00	2.083599e+00	8.484144e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.241041e+00	4.088857e+00	8.911081e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.259811e+01	3.926289e+00	4.056524e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.277495e+01	2.170949e+00	2.294258e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.065922e+01	4.920760e-01	4.413511e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.447558e+00	4.755352e-02	9.262238e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.735481e+00	2.374215e-01	9.869243e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.937769e+00	1.389995e-01	7.832298e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.766547e+00	4.191654e-02	6.634651e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.015316e+00	2.977244e-02	4.593340e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.353849e-01	2.299313e-02	2.551484e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.084766e-02	4.032363e-03	1.129448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.500986e-01	3.823714e-01	2.832884e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.693926e+00	1.182592e+00	1.800085e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.358258e+00	3.724019e-01	3.346267e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.568480e+00	3.461878e-02	6.524561e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.627842e+00	3.353918e-02	7.254118e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.922830e-01	0.000000e+00	4.401974e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.364296e-01	1.365292e-02	1.970809e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.486645e-01	3.879677e-02	7.693046e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.695681e-03	5.845990e-03	3.157633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.899089e+00	1.662222e+00	1.904479e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.437663e+00	2.337090e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.286094e+00	5.689355e-01	1.192263e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.916565e+00	0.000000e+00	5.701122e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.846315e+00	6.762019e-02	5.560650e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.015496e+00	2.193771e-02	3.805439e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.739972e-01	6.119413e-03	1.949842e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.951415e-01	7.987204e-03	9.387472e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.248956e-02	5.949760e-03	8.955754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.185004e+01	2.530709e+01	1.003192e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.216878e+01	5.088184e+00	1.370693e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.949376e+00	1.714369e-01	8.684125e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.074822e+00	1.095129e-01	4.412594e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.049653e+00	1.104551e-01	5.916670e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.144461e+00	1.606435e-03	5.083967e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.711985e-01	1.385533e-02	2.897184e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.436705e-02	5.734311e-03	1.272295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.799526e-01	4.131324e-01	5.645818e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.527576e+00	8.554822e-01	2.492320e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.195662e+00	1.022646e+00	4.405176e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.798977e+00	1.057618e+00	5.835445e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.152845e+00	8.209623e-01	2.701598e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.192084e+00	2.009660e-01	1.266172e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.841705e+00	0.000000e+00	3.903698e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.413106e+00	1.601298e-03	6.578789e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.910575e+00	2.726244e-02	6.386972e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.390226e+00	1.556364e-02	5.435656e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.309619e-01	2.916103e-02	3.880716e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.455044e-01	1.961816e-02	2.268459e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.469215e-01	1.157571e-02	1.078674e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.743104e-02	5.529370e-03	6.562169e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.186505e+00	1.616988e+00	1.961490e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.214207e+00	2.236465e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.924805e+00	2.166253e+00	1.122943e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.664449e+00	1.605447e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.476379e+00	7.074343e-01	1.616231e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.385988e+00	1.785829e-01	2.026704e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.180371e+00	0.000000e+00	4.955246e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.454274e+00	7.463727e-03	4.821521e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.813081e+00	2.578044e-02	4.426988e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.170435e+00	3.396449e-02	3.374689e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.935081e-01	2.213695e-02	2.078404e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.359374e-01	3.522493e-04	1.195198e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.804598e-02	3.776629e-03	9.026815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.902302e+01	2.384716e+01	9.808265e-01
3.750000e-03	1.250000e-03	1.250000e-03	4.234435e+01	8.442147e+00	1.915374e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.687809e+01	3.523224e+00	1.476375e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.730202e+01	1.428250e+00	7.930154e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.033868e+01	2.742971e-01	7.911731e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.348202e+00	0.000000e+00	6.304079e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.209196e+00	0.000000e+00	4.218342e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.021114e+00	1.067538e-01	3.928428e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.139045e+00	6.435341e-02	5.412338e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.397398e+00	4.790429e-02	5.064146e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.415711e-01	4.681915e-03	3.423115e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.046380e-02	4.275172e-03	1.566481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.788886e-01	3.690012e-01	1.334877e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.815634e+00	1.339060e+00	5.570382e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.544386e+00	1.092599e-01	1.967642e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.295654e+00	1.270391e-01	8.610156e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.391064e+00	9.755078e-02	8.008626e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.319320e-01	4.234070e-02	4.897155e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.046680e-01	2.312262e-02	2.515755e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.598902e-02	1.140701e-03	1.937367e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.348369e+00	1.078493e+00	4.222369e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.950971e+00	6.382659e-01	2.618253e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.532077e+00	2.225239e-01	6.534123e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.282207e+00	8.448571e-02	5.588073e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.775993e-01	2.271009e-02	3.285101e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.278127e-01	2.825545e-02	1.950482e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.213468e-01	3.891204e-03	9.518459e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.880774e-03	7.916636e-04	7.495088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.325405e+00	2.751960e+00	1.251075e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.595634e+00	9.137335e-01	6.999238e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.945993e+00	3.728272e-01	1.087266e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.177976e+00	1.012264e-01	6.732222e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.824668e-02	2.890742e-03	4.800802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.097949e-02	5.961910e-02	2.220389e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.297382e-01	5.366068e-01	1.652081e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.019902e+00	1.198079e+00	3.210985e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.116696e+00	1.284919e+00	2.006509e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.763218e+00	8.848981e-01	1.413951e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.603054e+00	8.830761e-02	1.360396e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.164453e+00	1.678300e-01	4.514411e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.470624e+00	1.181716e-01	7.328995e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.889192e+00	1.457333e-01	7.645371e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.344211e+00	1.050612e-01	6.748101e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.731427e-01	7.148110e-02	4.996095e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.130348e-01	4.053793e-02	3.523761e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.534651e-01	1.958569e-02	1.902617e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.610359e-02	1.726230e-03	1.501785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.144178e-01	2.711113e-01	1.906066e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.420727e+00	1.465894e+00	7.995357e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.336722e+00	2.144633e+00	7.925361e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.366058e+00	1.910106e+00	3.970967e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.535846e+00	1.142087e+00	8.119280e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.006407e+00	4.062673e-01	1.026274e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.158256e+00	2.150185e-01	3.265737e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.181757e+00	2.118750e-01	6.105541e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.333912e+00	2.070616e-01	6.195988e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.736817e+00	1.832641e-01	5.652618e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.158999e+00	9.044942e-02	4.896091e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.443893e-01	5.110440e-02	3.576959e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.490961e-01	2.749415e-02	2.294952e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.131553e-01	7.749913e-03	1.368655e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.570031e-02	1.383364e-03	1.245222e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.769833e+00	1.220738e+00	1.025833e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.614744e+00	3.497644e+00	2.299013e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.358718e+00	4.685336e+00	2.498288e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.105484e+01	3.754860e+00	9.396067e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.025083e+01	1.783137e+00	1.394693e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.071450e+00	6.119241e-01	4.174623e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.621411e+00	6.104575e-01	1.035068e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.626332e+00	4.719789e-01	1.181723e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.318713e+00	2.807577e-01	9.477232e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.380459e+00	1.590125e-01	7.417006e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.404543e-01	6.060705e-02	5.150571e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.895944e-02	3.007791e-03	2.882235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.117550e+00	6.901543e-01	2.023815e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.086003e+00	1.277734e+00	6.036843e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.940819e+00	8.707803e-02	1.962834e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.297101e+00	5.096862e-02	6.315212e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.476069e+00	2.523358e-02	7.440309e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.309280e-01	3.768383e-02	4.995646e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.862811e-01	2.759742e-02	2.773126e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.255010e-01	7.298264e-03	1.199674e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.407272e-03	5.435987e-04	7.413749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.488406e+00	3.331443e+00	7.750597e-02
3.500000e-02	1.500000e-02	1.500000e-02	7.490493e+00	2.204366e+00	2.100856e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.721243e+00	2.500008e-01	8.383124e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.609669e+00	2.802791e-02	4.221855e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.886814e+00	4.348022e-02	5.235436e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.104643e+00	3.749264e-02	4.495915e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.017453e-01	2.798098e-02	2.804786e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.976848e-01	1.235277e-02	1.711862e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.265037e-02	1.056901e-03	2.061057e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.271774e+02	3.499910e+01	2.643795e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.112157e+01	2.719782e+00	5.222440e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.389218e+00	3.288542e-01	2.190710e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.659821e+00	6.410831e-02	1.511321e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.300417e+00	4.452722e-02	4.691114e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.454761e+00	6.043489e-02	5.836884e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.668212e-01	3.823720e-02	4.721710e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.003219e-02	2.487789e-03	3.344373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.559595e-01	5.608559e-01	4.324309e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.070845e+00	1.179552e+00	4.898043e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.708457e+00	1.238172e+00	9.700726e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.140185e+00	1.087528e+00	7.085870e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.129452e+00	5.383125e-01	9.843224e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.836334e+00	5.431786e-02	2.257610e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.629711e+00	1.027561e-01	3.814830e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.179328e+00	3.997210e-02	5.724205e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.745854e+00	5.256961e-02	6.594122e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.336897e+00	4.823874e-02	5.605915e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.845986e-01	5.303791e-02	4.678491e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.004468e-01	2.060933e-02	3.239286e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.443527e-01	1.210297e-02	1.828350e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.592519e-02	9.433517e-04	1.523535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.149445e+00	3.072824e+00	1.507088e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.820509e+00	3.186099e+00	1.805170e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.621841e+00	2.084977e+00	2.566123e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.924790e+00	1.233721e+00	1.467513e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.305782e+00	4.777683e-01	2.276330e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.292695e+00	5.801779e-02	1.462362e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.703561e+00	5.891815e-02	3.520518e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.301459e+00	1.796996e-02	4.174384e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.820614e+00	8.000588e-02	4.386948e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.244079e+00	4.749524e-02	3.985731e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.315276e-01	3.413070e-02	3.090405e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.753682e-01	1.554277e-02	1.917175e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.945524e-02	1.435653e-03	2.249332e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.188799e+02	2.953197e+01	2.119405e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.190232e+01	5.375558e+00	1.724285e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.857608e+01	2.094314e+00	4.133254e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.191095e+01	1.048750e+00	4.560551e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.953831e+00	4.400412e-01	1.672622e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.272192e+00	1.787040e-01	2.369766e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.718899e+00	7.276954e-02	1.174305e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.931754e+00	1.097741e-01	1.567984e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.353210e+00	1.059457e-01	4.888653e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.669722e+00	8.692077e-02	6.200053e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.711059e-01	5.522181e-02	5.469914e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.284951e-02	3.497254e-03	3.636657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.468638e-01	2.377020e-01	3.086775e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.499116e+00	1.148593e+00	2.948495e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.770822e+00	2.287343e-01	5.084997e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.629092e+00	1.697100e-02	7.711486e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.484674e+00	3.781831e-02	7.612679e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.354816e-01	0.000000e+00	4.076129e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.393820e-01	1.712980e-03	1.747542e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.251999e-02	1.102541e-02	7.095397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.529456e+00	7.424628e-01	1.126216e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.066811e+00	4.287707e-01	7.313033e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.457215e+00	4.943855e-02	5.663983e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.170403e+00	2.583922e-02	4.153264e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.930424e-01	6.201178e-03	2.116007e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.673660e-01	1.248006e-03	1.282371e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.070434e-01	2.808930e-02	3.787348e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.328678e-03	3.806047e-03	2.106557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.068957e+01	2.024577e+00	2.917767e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.531139e+00	2.050466e-01	6.103736e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.199079e+00	1.074094e-01	7.416919e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.879702e-01	0.000000e+00	4.606693e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.646909e-02	4.473873e-03	1.977452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.279132e-01	9.778047e-02	1.530335e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.119390e-01	4.321817e-01	3.286443e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.784495e+00	8.800874e-01	8.537774e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.815739e+00	1.014069e+00	1.295240e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.573233e+00	7.584707e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.739412e+00	2.834432e-01	1.099790e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.330118e+00	4.991557e-02	3.980761e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.694620e+00	3.496320e-02	6.826751e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.011458e+00	2.606173e-02	7.367906e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.399067e+00	5.906056e-02	5.919391e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.634925e-01	5.952427e-03	4.376415e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.839497e-01	0.000000e+00	2.574501e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.540635e-01	1.112522e-02	9.796194e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.548995e-02	5.238585e-03	6.536860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.245202e-01	3.451741e-01	7.155930e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.545458e+00	1.158978e+00	2.515196e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.471041e+00	1.599698e+00	2.382872e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.609445e+00	1.419389e+00	1.714918e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.721520e+00	8.419492e-01	4.603359e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.208798e+00	2.356139e-01	1.318207e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.222949e+00	1.339249e-01	3.862381e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.216095e+00	1.769925e-01	5.419621e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.258695e+00	0.000000e+00	5.689304e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.572706e+00	2.462538e-02	4.740897e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.068998e+00	3.935421e-02	3.216956e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.552678e-01	8.664891e-03	2.345344e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.792544e-01	1.015770e-02	1.337238e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.862798e-01	8.535311e-03	7.005598e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.255542e-02	2.585199e-03	4.739219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.251693e+00	2.499391e+00	7.996584e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.550384e+00	4.037611e+00	1.289496e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.311573e+01	4.019854e+00	4.150945e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.288743e+01	2.122947e+00	3.542255e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.069169e+01	6.729013e-01	3.162396e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.406092e+00	2.516496e-01	9.575295e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.653505e+00	2.453164e-01	9.390803e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.889091e+00	1.161121e-01	8.359009e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.624414e+00	0.000000e+00	6.543132e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.638360e-01	2.271724e-02	4.634688e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.229807e-01	3.711383e-02	2.635486e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.892971e-02	2.382894e-03	1.191717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.126456e-01	4.177837e-01	2.567270e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.772449e+00	1.215711e+00	7.691880e-03
2.200000e-01	4.000000e-02	4.000000e-02	3.338254e+00	3.298833e-01	2.528615e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.515396e+00	0.000000e+00	6.614801e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.595899e+00	2.177556e-02	7.201286e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.712926e-01	3.703537e-03	4.701963e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.074848e-01	0.000000e+00	2.067995e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.451493e-01	3.521310e-02	6.631708e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.188286e-03	5.769885e-03	2.746058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.262550e+00	1.830553e+00	2.182033e-02
3.500000e-02	1.500000e-02	1.500000e-02	7.575824e+00	2.302098e+00	3.476530e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.245260e+00	5.329834e-01	1.139484e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.904006e+00	0.000000e+00	5.534578e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.843129e+00	5.344884e-02	5.600522e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.017291e+00	8.180396e-03	3.745530e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.381909e-01	7.895423e-03	1.942255e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.356221e-01	7.864140e-03	1.168267e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.030858e-02	7.163035e-03	7.254041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.737191e+01	2.744307e+01	4.799696e-01
6.250000e-03	3.750000e-03	3.750000e-03	3.240896e+01	5.011007e+00	1.245158e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.543548e+00	1.713806e-02	8.273058e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.921121e+00	1.413681e-01	3.862428e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.102053e+00	6.402166e-02	5.869409e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.050518e+00	1.120020e-02	5.010198e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.532126e-01	0.000000e+00	2.865005e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.310069e-02	3.917634e-03	1.330969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.220550e-01	4.274103e-01	4.351716e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.564351e+00	8.299455e-01	5.497300e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.217333e+00	9.852483e-01	5.061514e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.837685e+00	9.970696e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.167754e+00	6.887013e-01	9.687670e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.246253e+00	2.621840e-01	1.008547e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.942489e+00	3.399201e-02	2.969310e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.405245e+00	4.223071e-03	5.585090e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.848612e+00	0.000000e+00	6.565583e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.345810e+00	1.877102e-02	5.903931e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.904801e-01	1.398832e-02	4.262346e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.846695e-01	0.000000e+00	2.586512e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.484106e-01	1.401965e-02	9.882284e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.609707e-02	5.343431e-03	6.778086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.590373e+00	1.775437e+00	4.369516e-02
1.750000e-02	5.000000e-03	5.000000e-03	6.497642e+00	2.525413e+00	5.377441e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.990752e+00	1.975831e+00	7.448509e-04
4.250000e-02	7.500000e-03	7.500000e-03	6.570732e+00	1.374075e+00	1.882800e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.551845e+00	7.167496e-01	9.610257e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.392113e+00	1.901692e-01	2.135544e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.310636e+00	2.923442e-02	3.736195e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.473844e+00	4.193396e-02	4.491018e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.754607e+00	4.449561e-02	4.811677e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.127700e+00	1.362472e-02	3.394078e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.283706e-01	0.000000e+00	2.351416e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.182732e-01	4.211531e-03	1.168804e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.494813e-02	3.112700e-03	9.510979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.254644e+01	2.428982e+01	6.033244e-01
3.750000e-03	1.250000e-03	1.250000e-03	4.093387e+01	6.942313e+00	1.233752e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.713132e+01	3.382218e+00	3.368918e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.722078e+01	1.427496e+00	8.109528e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.033758e+01	3.594414e-01	9.407175e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.462553e+00	5.491885e-02	5.097615e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.194067e+00	9.766566e-02	3.067370e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.012019e+00	9.172518e-02	4.431467e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.106044e+00	3.300416e-02	5.723666e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.297135e+00	6.020376e-03	4.963199e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.389242e-01	2.789130e-02	3.423451e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.978818e-02	1.698522e-03	1.627711e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.835171e-01	4.176466e-01	1.425225e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.109526e+00	1.235882e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.292328e+00	1.344346e-01	3.442352e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.016714e+00	1.062372e-01	8.630748e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.205797e+00	6.041657e-02	6.703420e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.416275e-01	2.664040e-02	3.929981e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.620100e-01	2.541962e-02	1.939760e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.198493e-02	8.958335e-04	1.457912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.902272e+00	1.100820e+00	3.273003e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.538599e+00	4.204523e-01	3.714791e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.248720e+00	1.345006e-01	6.195140e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.177965e+00	6.663591e-02	4.692897e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.155176e-01	2.216300e-02	2.759344e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.121390e-01	1.542270e-02	1.585480e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.139638e-01	9.564964e-03	7.759486e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.532417e-03	0.000000e+00	6.386565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.491457e+00	2.728753e+00	9.783564e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.911002e+00	7.239378e-01	8.533894e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.566026e+00	2.318793e-01	9.982050e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.066314e+00	6.344066e-02	5.413429e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.575881e-02	4.371041e-03	3.793768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.157789e-02	6.559042e-02	3.066652e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.273771e-01	6.594467e-01	1.439471e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.411699e+00	1.279920e+00	2.401599e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.559618e+00	1.287656e+00	1.137646e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.939058e+00	6.534976e-01	2.922372e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.536666e+00	4.285596e-02	2.610623e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.920971e+00	1.294567e-01	6.074064e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.262692e+00	1.121239e-01	7.198550e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.669065e+00	1.211351e-01	7.035083e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.171409e+00	4.920873e-02	5.984555e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.682864e-01	6.631280e-02	4.276308e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.466996e-01	2.435349e-02	2.766435e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.067470e-01	1.137630e-02	1.467149e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.255301e-02	1.160211e-03	9.837124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.880868e-01	3.916413e-01	2.579851e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.165244e+00	1.734368e+00	8.545344e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.319429e+00	2.373932e+00	4.056566e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.883821e+00	1.663713e+00	4.294926e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.696855e+00	8.051540e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.873868e+00	1.972825e-01	1.570964e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.844999e+00	1.828502e-01	5.058123e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.950003e+00	2.001480e-01	5.848234e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.130166e+00	1.673664e-01	5.854828e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.520090e+00	9.782832e-02	5.423141e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.051029e+00	5.486649e-02	4.127840e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.895339e-01	4.172269e-02	2.749775e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.115405e-01	2.181839e-02	1.833267e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.978831e-01	7.254849e-03	1.136085e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.304583e-02	6.623864e-04	9.855259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.085791e+00	1.429160e+00	1.323730e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.965815e+00	4.096513e+00	2.556976e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.143082e+01	5.243280e+00	1.792409e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.232995e+01	3.356608e+00	6.472147e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.035989e+01	9.558552e-01	2.411425e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.733546e+00	6.992124e-01	7.050453e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.114103e+00	5.318587e-01	1.209672e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.257271e+00	3.150582e-01	1.060998e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.979353e+00	1.862431e-01	8.252876e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.221245e+00	8.019470e-02	5.780183e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.775647e-01	4.192552e-02	4.597933e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.561735e-02	2.762373e-03	2.260402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.296760e+00	7.693995e-01	1.272850e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.226197e+00	1.187737e+00	6.467912e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.933937e+00	2.916653e-02	2.465966e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.180021e+00	2.550247e-02	7.206048e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.372949e+00	3.291698e-02	6.556336e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.555045e-01	1.859997e-02	4.212119e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.556530e-01	2.650714e-02	2.257726e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.554796e-02	6.325732e-03	9.814673e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.475703e-03	5.805181e-05	5.426417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.777097e+00	3.598164e+00	1.060451e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.206266e+00	1.780373e+00	2.907088e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.583189e+00	1.417392e-01	7.167498e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.625944e+00	4.927704e-02	5.049504e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.861694e+00	1.476454e-02	5.045033e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.055652e+00	3.821895e-02	3.819648e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.583347e-01	3.952591e-04	2.452374e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.902187e-01	1.989951e-02	1.386598e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.928444e-02	9.240757e-04	1.737422e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.323472e+02	3.261155e+01	3.458100e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.995694e+01	1.959903e+00	1.454115e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.454735e+00	3.090764e-01	2.422618e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.711575e+00	9.510701e-02	2.125593e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.325734e+00	1.023726e-02	4.729250e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.378823e+00	4.484932e-02	5.415526e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.236373e-01	3.481512e-02	3.975082e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.758334e-02	3.252079e-03	2.685857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.576043e-01	6.148740e-01	2.032956e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.377414e+00	1.331153e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.961523e+00	1.258972e+00	9.945503e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.299474e+00	1.012331e+00	3.608459e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.173393e+00	3.770857e-01	1.328437e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.890370e+00	2.587415e-02	2.165689e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.542237e+00	6.243495e-02	5.113718e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.105176e+00	2.530667e-02	5.994125e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.631815e+00	2.253660e-02	6.189594e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.208480e+00	6.151062e-02	5.404286e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.961298e-01	3.217767e-02	4.107922e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.393540e-01	5.724118e-03	2.723948e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.106188e-01	1.455886e-02	1.358967e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.277927e-02	1.086787e-03	9.950352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.502836e+00	3.611677e+00	6.217906e-02
1.750000e-02	5.000000e-03	5.000000e-03	9.789539e+00	3.293794e+00	1.571313e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.750009e+00	1.852356e+00	2.047318e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.579348e+00	7.909824e-01	3.934359e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.163579e+00	3.378955e-01	8.127493e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.259548e+00	7.434912e-02	1.531823e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.741879e+00	8.003788e-02	4.240015e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.279621e+00	2.257760e-02	4.791614e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.735862e+00	6.136007e-02	4.349137e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.134150e+00	5.087347e-02	3.894226e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.809436e-01	1.603858e-02	2.530478e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.466555e-01	1.272665e-02	1.641970e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.643423e-02	8.977147e-04	1.647164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.270295e+02	2.812567e+01	2.523807e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.134430e+01	4.688309e+00	7.476944e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.779056e+01	1.372779e+00	8.478484e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.184476e+01	7.273730e-01	1.638212e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.881609e+00	3.519544e-01	1.279707e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.302272e+00	2.945608e-01	1.623730e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.661736e+00	7.730669e-02	2.743722e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.921755e+00	5.836342e-02	1.573301e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.254766e+00	1.539437e-02	5.364936e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.579561e+00	9.006438e-02	5.288672e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.960587e-01	2.892892e-02	4.651500e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.811297e-02	3.228335e-03	3.008542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.151976e-01	3.002074e-01	3.357783e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.745036e+00	1.091270e+00	3.776896e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.651815e+00	5.640521e-02	2.228741e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.347892e+00	4.124715e-02	8.108597e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.304316e+00	3.314006e-02	6.166344e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.778158e-01	3.152906e-03	3.349030e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.913928e-01	0.000000e+00	1.265002e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.503978e-02	9.748124e-03	6.619607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.011728e+00	7.931659e-01	9.434029e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.678452e+00	2.326940e-01	1.161390e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.118754e+00	3.654940e-02	5.739851e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.095777e+00	1.362223e-02	3.706533e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.686504e-01	1.190328e-02	1.932721e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.007717e-01	5.046638e-03	9.204137e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.045318e-01	1.314344e-02	4.021565e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.535032e-03	3.864522e-03	1.888287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.149146e+01	1.964181e+00	2.363989e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.737040e+00	1.849840e-01	6.044111e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.041190e+00	5.607751e-02	7.000876e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.469380e-01	3.365830e-02	3.530046e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.382713e-02	5.337486e-03	1.869725e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.252485e-01	9.279349e-02	1.625711e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.317046e-01	5.117581e-01	2.707411e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.079249e+00	1.005669e+00	5.092929e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.188855e+00	1.083726e+00	5.709144e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.786101e+00	6.789452e-01	3.214644e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.747978e+00	5.072926e-03	2.372460e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.160949e+00	4.110138e-02	5.664777e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.466794e+00	2.456659e-02	7.657100e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.824006e+00	3.589517e-02	6.436933e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.216946e+00	0.000000e+00	5.501504e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.933913e-01	3.130445e-02	3.249382e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.495600e-01	5.729374e-03	2.025186e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.065600e-01	1.499781e-02	9.349945e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.338522e-02	4.697599e-03	4.775077e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.989796e-01	3.841373e-01	7.104601e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.221540e+00	1.535547e+00	1.384704e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.277556e+00	1.734668e+00	2.352540e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.061530e+00	1.470655e+00	1.016017e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.994959e+00	6.743328e-01	3.473913e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.038852e+00	1.668700e-02	3.289212e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.959240e+00	1.137048e-01	5.308243e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.866355e+00	5.680341e-02	6.549815e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.050387e+00	4.185964e-02	4.877320e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.425122e+00	8.073738e-03	4.304066e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.934806e-01	2.638891e-02	2.927167e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.388765e-01	2.278673e-02	1.949944e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.640565e-01	2.605922e-03	1.287683e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.697911e-01	7.728179e-03	6.555446e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.232689e-02	2.957290e-03	3.769845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.803821e+00	2.736736e+00	9.801591e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.161860e+01	4.900846e+00	8.433033e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.472774e+01	4.097513e+00	3.196084e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.358482e+01	1.713291e+00	2.200702e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.018642e+01	2.637484e-01	7.492315e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.675202e+00	2.340122e-01	9.839708e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.203986e+00	1.581080e-01	9.756923e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.555733e+00	5.169147e-02	7.860811e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.592544e+00	7.604626e-02	5.533745e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.155604e-01	1.389569e-02	4.178523e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.440966e-01	1.102184e-02	2.475688e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.929483e-02	2.076735e-03	1.139270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.637237e-01	5.154725e-01	4.420628e-03
1.400000e-01	4.000000e-02	4.000000e-02	2.990184e+00	1.225358e+00	1.664157e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.281875e+00	9.890235e-02	1.852539e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.408822e+00	4.260429e-02	7.024248e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.475714e+00	2.156611e-02	6.810630e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.102437e-01	8.850245e-03	3.944228e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.775978e-01	4.782218e-03	1.675856e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.142787e-01	3.599141e-02	6.439959e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.136725e-03	5.435320e-03	2.385340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.362121e+00	2.380197e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.918770e+00	2.254369e+00	1.925591e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.837234e+00	2.424851e-01	3.450515e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.784870e+00	7.590801e-02	5.514303e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.770908e+00	5.126945e-02	5.541173e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.822796e-01	1.596647e-02	3.460277e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.319498e-01	4.451480e-03	1.768058e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.628438e-01	6.727883e-03	8.588481e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.863247e-02	6.008433e-03	6.834937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.107774e+02	2.921564e+01	3.152039e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.874890e+01	3.497886e+00	1.741343e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.897879e+00	1.721345e-01	5.762675e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.845825e+00	1.117558e-01	4.245327e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.165340e+00	8.373496e-02	5.733895e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.084083e+00	6.832123e-03	4.567878e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.938039e-01	1.945996e-02	2.581728e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.101673e-02	3.563607e-03	1.273112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.537529e-01	4.506256e-01	2.719220e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.800182e+00	9.760918e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.506000e+00	1.132217e+00	1.190361e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.047212e+00	1.011228e+00	4.968059e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.291451e+00	5.816955e-01	7.832347e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.242409e+00	1.279942e-01	2.043669e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.804164e+00	0.000000e+00	4.419408e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.312450e+00	1.935170e-02	6.268376e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.763166e+00	2.280648e-02	6.316985e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.253087e+00	1.654418e-02	5.137073e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.178035e-01	9.447880e-03	3.519184e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.530248e-01	0.000000e+00	2.157784e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.079631e-01	1.610859e-02	9.303431e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.372352e-02	4.482365e-03	5.337697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.339348e+00	2.192728e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.689006e+00	2.847122e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.609943e+00	2.044452e+00	2.219778e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.774383e+00	1.309618e+00	1.923041e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.364287e+00	5.164432e-01	1.060193e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.064563e+00	7.943245e-03	4.228967e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.039060e+00	2.349010e-02	4.355966e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.333068e+00	1.613544e-02	5.236960e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.705275e+00	2.233178e-02	4.443860e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.102766e+00	3.362525e-02	3.182961e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.350783e-01	1.274476e-02	1.951722e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.076761e-01	2.934563e-04	1.075778e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.399485e-02	3.106281e-03	8.705251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.053437e+02	2.543624e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.117452e+01	6.163577e+00	7.833903e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.448512e+01	2.404032e+00	2.079671e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.554183e+01	8.022637e-01	1.256200e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.801468e+00	2.045708e-01	4.553434e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.039765e+00	4.549609e-02	3.444515e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.950768e+00	1.150933e-02	3.996761e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.874236e+00	7.919266e-02	4.281495e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.113733e+00	3.559083e-02	5.491911e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.344385e+00	3.607928e-02	4.611102e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.264209e-01	1.352346e-02	3.271490e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.722941e-02	3.919275e-03	1.525759e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.132240e+00	4.293871e-01	1.484277e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.123503e+00	1.077121e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.113594e+00	1.294437e-01	3.711466e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.916657e+00	1.210740e-01	8.143148e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.158319e+00	7.541422e-02	5.685103e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.909933e-01	1.087011e-02	3.815671e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.523308e-01	1.401941e-02	1.876315e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.115368e-02	6.729159e-04	1.146396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.155226e+00	1.041666e+00	3.596721e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.389587e+00	4.059659e-01	3.015299e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.118614e+00	1.495264e-01	6.132640e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.115970e+00	7.016528e-02	4.054766e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.796289e-01	2.066339e-02	2.802015e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.001995e-01	5.602269e-03	1.470220e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.044587e-01	6.040541e-03	9.494968e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.508816e-03	2.784211e-03	5.473327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.998163e+00	2.663686e+00	1.032122e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.585306e+00	8.110379e-01	7.985228e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.457410e+00	2.383009e-01	9.148806e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.007792e+00	5.413235e-02	5.670073e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.252382e-02	2.376451e-03	3.607891e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.199826e-01	9.655663e-02	3.458892e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.170416e+00	7.684585e-01	1.701647e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.711996e+00	1.299040e+00	3.056911e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.724426e+00	1.189632e+00	7.926506e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.841650e+00	4.385298e-01	2.731628e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.381913e+00	6.213802e-02	2.981411e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.742891e+00	1.585397e-01	6.293033e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.140109e+00	1.401183e-01	6.854339e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.588955e+00	1.170019e-01	6.457944e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.114354e+00	5.610312e-02	5.427877e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.306361e-01	5.216040e-02	3.964813e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.154042e-01	1.652617e-02	2.691960e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.922112e-01	2.564620e-03	1.226553e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.112571e-02	3.241137e-04	1.073509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.836170e-01	5.053337e-01	2.992240e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.915117e+00	2.099772e+00	7.917302e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.600325e+00	2.127016e+00	7.462410e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.146622e+00	1.550070e+00	1.784316e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.639830e+00	6.337626e-01	3.926554e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.718715e+00	2.449234e-01	2.097736e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.706416e+00	2.645542e-01	4.527369e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.722459e+00	1.688097e-01	6.246421e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.034995e+00	1.286507e-01	5.551303e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.478805e+00	1.282475e-01	4.885269e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.022237e+00	6.144181e-02	3.654538e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.555422e-01	3.487672e-02	2.938185e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.811416e-01	1.253962e-02	1.983695e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.890229e-01	4.537043e-03	9.283591e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.200579e-02	5.849511e-06	1.076301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.782341e+00	1.925299e+00	1.434749e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.235457e+00	4.690767e+00	2.646467e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.217697e+01	5.241969e+00	2.127615e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.247239e+01	3.083478e+00	5.665410e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.044367e+01	8.780172e-01	3.228728e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.445826e+00	7.852673e-01	8.912475e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.852447e+00	5.052579e-01	1.052075e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.082146e+00	3.097449e-01	1.039554e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.939568e+00	1.736112e-01	8.017871e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.112818e+00	6.826663e-02	6.525307e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.492573e-01	5.508763e-02	3.522228e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.466227e-02	1.411695e-03	2.575368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.520025e+00	8.242196e-01	3.210368e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.294623e+00	1.050210e+00	4.954248e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.807926e+00	6.745771e-02	2.677188e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.108362e+00	3.505266e-02	6.430774e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.300941e+00	3.999449e-02	6.126945e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.038489e-01	1.053607e-02	3.932798e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.271596e-01	1.066431e-02	2.165925e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.312857e-02	5.332671e-03	9.918254e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.670002e-03	2.748151e-03	4.030791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.920489e+00	3.631201e+00	2.597653e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.349049e+00	1.640396e+00	2.367021e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.423863e+00	1.397572e-01	1.029481e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.560030e+00	6.554092e-02	4.467089e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.763471e+00	2.667726e-02	5.063909e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.003588e+00	1.981558e-02	3.542169e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.272609e-01	9.098946e-03	2.456013e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.654429e-01	5.806047e-03	1.355634e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.905059e-02	1.210010e-03	1.476129e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.431709e+02	3.211889e+01	4.001509e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.920223e+01	1.820184e+00	2.940955e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.252531e+00	3.389465e-01	2.201996e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.576358e+00	6.779739e-02	1.222868e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.206903e+00	2.624418e-02	4.622987e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.316006e+00	3.628596e-02	5.545860e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.783874e-01	2.385688e-02	4.064451e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.690207e-02	1.874780e-03	2.485720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.157061e+00	7.150705e-01	1.421908e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.576547e+00	1.320165e+00	1.269017e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.200886e+00	1.242488e+00	1.275096e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.368227e+00	8.283393e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.159315e+00	3.197785e-01	7.334864e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.749949e+00	1.797599e-02	2.462487e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.399136e+00	4.024404e-03	4.882576e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.004596e+00	2.431127e-02	5.969060e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.581799e+00	2.676762e-02	5.801540e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.152075e+00	7.007836e-02	4.980691e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.575665e-01	2.702292e-02	3.904317e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.179685e-01	2.723654e-03	2.656430e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.952850e-01	3.317341e-03	1.169240e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.174477e-02	4.904412e-04	1.032711e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.629115e+00	3.629148e+00	2.164781e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.036624e+01	3.095383e+00	3.456048e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.911832e+00	1.647712e+00	2.571312e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.696249e+00	8.627295e-01	1.213371e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.087990e+00	2.970721e-01	3.272101e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.093601e+00	1.682024e-02	1.303584e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.639724e+00	5.371617e-02	3.352516e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.196869e+00	1.314333e-02	4.108544e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.658659e+00	8.376943e-03	4.325123e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.117480e+00	7.029248e-02	3.412437e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.430338e-01	1.584969e-02	2.655351e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.247945e-01	8.668744e-03	1.678337e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.446408e-02	2.428735e-04	1.495489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.359866e+02	2.808428e+01	2.496945e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.977885e+01	3.880926e+00	1.084237e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.775224e+01	1.450788e+00	1.299563e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.164304e+01	7.834060e-01	1.251737e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.503109e+00	2.703691e-01	2.206307e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.205143e+00	3.065565e-01	8.262532e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.631210e+00	1.203185e-01	8.744759e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.807536e+00	3.786401e-02	1.440968e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.204275e+00	2.344440e-02	4.862096e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.493972e+00	5.988876e-02	5.838379e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.577684e-01	3.150833e-02	4.196391e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.559770e-02	2.032361e-03	3.289944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.562445e-01	2.945828e-01	2.802659e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.953242e+00	1.034376e+00	2.626259e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.417747e+00	2.848626e-02	1.945976e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.125135e+00	3.671934e-02	7.662687e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.232909e+00	1.132372e-02	5.805910e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.201824e-01	2.323466e-02	2.967930e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.693843e-01	1.509116e-02	1.179785e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.428132e-02	1.009388e-02	5.777126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.332146e+00	7.367843e-01	9.675441e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.401133e+00	1.583440e-01	6.594742e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.026415e+00	2.329801e-02	5.433315e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.052506e+00	2.160287e-02	3.232413e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.156704e-01	3.100544e-03	1.975257e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.760190e-01	5.389010e-03	8.798582e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.849308e-02	3.214233e-02	3.114903e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.734743e-03	4.630123e-03	2.234359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.209770e+01	1.919517e+00	2.474088e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.389600e+00	2.146547e-01	5.362166e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.853693e+00	4.040903e-02	7.092884e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.923688e-01	1.177758e-02	3.412427e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.110583e-02	7.518924e-03	1.727375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.701544e-01	1.220416e-01	2.318956e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.053736e+00	6.058777e-01	1.498742e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.427270e+00	1.063327e+00	3.708109e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.371840e+00	9.784256e-01	6.716766e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.783486e+00	5.137437e-01	9.051537e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.570746e+00	7.567217e-02	2.409989e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.976762e+00	0.000000e+00	6.289884e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.274774e+00	2.871866e-02	7.729976e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.708842e+00	4.115418e-02	6.009058e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.162274e+00	4.155272e-02	4.753128e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.375239e-01	2.315915e-02	3.109991e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.210205e-01	0.000000e+00	1.744855e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.901990e-01	1.903458e-02	8.634935e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.275572e-02	5.268708e-03	3.425498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.406821e-01	4.910695e-01	7.511410e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.018089e+00	1.637957e+00	2.467638e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.166609e+00	1.893407e+00	6.721261e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.429809e+00	1.224153e+00	9.626588e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.875037e+00	4.729872e-01	2.277207e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.827305e+00	6.783940e-02	2.616743e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.578358e+00	0.000000e+00	6.412336e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.652112e+00	1.570416e-02	5.808683e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.936695e+00	4.357644e-02	4.917639e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.362725e+00	6.964968e-02	3.700423e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.934891e-01	2.071546e-02	2.910644e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.880528e-01	2.458851e-03	1.789923e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.341638e-01	0.000000e+00	1.161102e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.638754e-01	1.973120e-02	5.850133e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.097095e-02	3.479028e-03	3.600497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.276539e+00	3.553227e+00	1.037871e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.355172e+01	5.352766e+00	9.487713e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.602543e+01	4.141469e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.349817e+01	1.368291e+00	2.122637e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.770955e+00	8.262138e-02	8.519385e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.278033e+00	1.095856e-01	9.835684e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.860076e+00	4.170319e-02	1.042687e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.462422e+00	1.665113e-01	7.158831e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.491048e+00	5.413020e-02	5.282930e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.705729e-01	1.584209e-02	3.875893e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.779674e-01	1.813036e-02	2.455990e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.701007e-02	4.246073e-03	9.778657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.014935e+00	5.463868e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.237032e+00	1.180585e+00	5.676328e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.208397e+00	1.250148e-02	2.212084e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.225473e+00	5.420256e-02	7.178668e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.375469e+00	1.784569e-02	6.318560e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.591293e-01	1.557096e-02	3.507197e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.487153e-01	0.000000e+00	1.669152e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.115316e-01	4.220447e-02	4.717523e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.136410e-03	5.764914e-03	1.941020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.169670e+00	2.442374e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.399198e+00	2.104119e+00	2.564772e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.773784e+00	1.827641e-01	3.987320e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.619860e+00	6.816805e-02	5.265170e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.660680e+00	7.216446e-02	5.438110e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.277683e-01	2.847691e-03	3.119527e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.832914e-01	4.579345e-03	1.745450e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.508422e-01	1.038240e-02	7.886193e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.645419e-02	8.285393e-03	6.483877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.230830e+02	2.880616e+01	9.346509e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.875066e+01	2.965336e+00	1.375394e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.313353e+00	1.132264e-01	5.322432e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.651586e+00	1.531882e-01	3.588869e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.047769e+00	5.418397e-02	5.414532e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.051106e+00	9.918069e-03	4.474719e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.013834e-01	1.955705e-02	2.651128e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.922621e-02	6.693890e-03	1.132791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.188401e-01	5.388680e-01	1.038515e-03
7.500000e-02	1.500000e-02	1.500000e-02	2.027686e+00	1.016502e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.715664e+00	1.081575e+00	5.380020e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.198782e+00	9.135079e-01	9.231811e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.342405e+00	4.718088e-01	4.657785e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.106967e+00	4.827816e-03	2.478169e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.704041e+00	3.894098e-02	4.551021e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.192262e+00	2.211746e-02	6.016639e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.658219e+00	1.646735e-02	5.829691e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.183751e+00	2.925108e-02	5.115159e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.728891e-01	1.155314e-02	3.169167e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.262146e-01	0.000000e+00	1.844311e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.915852e-01	1.852722e-02	8.545267e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.329057e-02	5.390027e-03	3.539284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.355321e+00	2.523477e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.354979e+00	2.624453e+00	1.507270e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.068942e+00	1.914018e+00	2.087341e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.762056e+00	1.093224e+00	3.222158e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.390712e+00	4.306304e-01	2.118924e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.971008e+00	4.057590e-02	3.321337e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.946019e+00	3.979710e-02	4.049362e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.192585e+00	1.674797e-02	4.803517e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.618751e+00	2.664567e-02	4.164162e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.047007e+00	3.609421e-02	2.966540e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.007389e-01	6.912876e-03	1.866574e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.842951e-01	7.964533e-03	9.915809e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.184040e-02	5.387462e-03	7.082810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.152430e+02	2.577973e+01	6.912371e-01
3.750000e-03	1.250000e-03	1.250000e-03	4.106356e+01	5.837938e+00	2.115794e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.453544e+01	2.291440e+00	9.423763e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.521580e+01	7.056264e-01	1.313875e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.287801e+00	1.400976e-01	8.085028e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.012980e+00	1.923881e-01	4.224946e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.993850e+00	1.286696e-01	3.057267e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.733000e+00	1.086184e-02	4.098363e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.923596e+00	3.796730e-02	5.316781e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.224170e+00	6.081622e-02	4.590591e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.764315e-01	1.275445e-02	2.915058e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.645720e-02	3.650309e-03	1.402105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.492800e+00	5.850558e-01	1.187697e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.247221e+00	9.864436e-01	1.514310e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.723017e+00	9.916090e-02	7.595251e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.574944e+00	5.580640e-02	8.119113e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.535450e-01	4.065216e-02	5.590187e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.187867e-01	1.020482e-02	3.221083e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.117929e-01	1.018723e-02	1.575835e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.413984e-03	9.777599e-04	9.572970e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.834797e+00	1.131574e+00	2.297577e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.860632e+00	2.461332e-01	3.006035e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.827022e+00	6.209583e-02	6.253511e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.748200e-01	3.608573e-02	3.919759e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.867194e-01	2.183737e-02	2.439236e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.809501e-01	9.524508e-03	1.308619e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.983764e-02	0.000000e+00	6.908192e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.944670e-03	6.813202e-04	5.158205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.137766e+01	2.623126e+00	6.209647e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.621907e+00	4.969849e-01	8.708317e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.177022e+00	1.182555e-01	8.230524e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.914361e-01	3.042788e-02	4.739716e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.344695e-02	3.018838e-03	3.329877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.341276e-01	1.104080e-01	3.500434e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.466662e+00	9.819630e-01	2.099775e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.314165e+00	1.639986e+00	1.111921e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.138573e+00	1.144111e+00	1.008726e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.872932e+00	1.162264e-01	2.339711e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.236377e+00	6.731559e-02	5.570177e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.476733e+00	1.597129e-01	7.595304e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.835308e+00	7.160074e-02	7.413475e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.346804e+00	5.465041e-02	6.812564e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.451399e-01	5.118623e-02	5.015379e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.332520e-01	5.165292e-02	3.416197e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.574604e-01	6.676913e-03	2.294526e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.599157e-01	1.124715e-02	1.179924e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.490085e-03	4.675997e-04	8.117440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.113433e+00	7.396292e-01	3.649569e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.957640e+00	2.634210e+00	8.839214e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.625417e+00	2.394006e+00	3.403448e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.755920e+00	1.413411e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.701783e+00	2.589072e-01	2.190666e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.495766e+00	1.921537e-01	4.397088e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.359500e+00	1.164922e-01	6.678886e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.469581e+00	1.721210e-01	6.444618e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.790741e+00	1.087079e-01	5.839252e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.268137e+00	6.503231e-02	4.307925e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.639129e-01	3.725868e-02	3.479662e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.416762e-01	1.257437e-03	2.755507e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.569948e-01	3.043283e-02	1.526624e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.733384e-01	8.131271e-03	9.630033e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.087558e-02	9.134350e-04	8.327446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.259994e+00	2.153967e+00	1.855745e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.046497e+01	5.814827e+00	2.917090e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.465859e+01	5.650553e+00	1.342796e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.361634e+01	2.507196e+00	2.466590e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.035174e+01	9.313358e-01	5.118213e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.822653e+00	5.934040e-01	1.118582e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.248334e+00	4.235755e-01	1.220080e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.668695e+00	1.686198e-01	9.531909e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.715381e+00	5.950342e-02	7.338962e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.040033e+00	7.304263e-02	5.005608e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.128165e-01	1.234256e-02	3.665124e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.926259e-02	2.903498e-03	2.008838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.820676e+00	1.090193e+00	3.356143e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.340228e+00	1.011382e+00	7.954472e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.856131e+00	6.954611e-02	4.349041e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.940837e+00	1.925323e-03	7.877341e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.130355e+00	1.951924e-02	6.323572e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.378891e-01	7.071768e-03	3.677356e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.839617e-01	1.037378e-02	1.918784e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.752795e-02	3.696770e-03	7.327483e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.480199e-03	5.584895e-04	3.134520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.184069e+01	4.892682e+00	1.122551e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.694524e+00	1.268916e+00	3.057979e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.468386e+00	1.273595e-01	2.227431e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.611660e+00	3.570484e-02	5.602683e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.660730e+00	0.000000e+00	5.457969e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.779685e-01	1.559430e-02	3.693410e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.785102e-01	1.654317e-02	2.238564e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.700493e-01	7.271635e-03	1.151772e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.611483e-02	6.988385e-04	1.460787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.507700e+02	3.621508e+01	3.325777e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.863201e+01	1.275302e+00	3.233593e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.415164e+00	2.692287e-01	3.101869e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.538236e+00	0.000000e+00	1.994529e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.146038e+00	8.783332e-03	5.184686e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.270402e+00	1.863107e-02	5.466481e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.865780e-01	2.078984e-02	3.439233e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.078623e-02	1.939050e-03	2.355212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.290340e+00	8.609793e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.949492e+00	1.632562e+00	5.391814e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.429317e+00	1.370197e+00	1.431695e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.491647e+00	8.365481e-01	2.623250e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.192214e+00	1.313554e-01	1.831592e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.748899e+00	1.824702e-02	4.467824e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.391616e+00	3.142881e-02	6.541588e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.948705e+00	5.915281e-02	6.670865e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.414163e+00	2.042971e-02	6.530701e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.946485e-01	2.257021e-02	5.089011e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.620214e-01	2.090557e-02	3.621419e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.788476e-01	1.512575e-02	2.292741e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.569311e-01	9.416846e-03	1.157479e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.532281e-03	3.181063e-04	8.244524e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.178392e+01	5.079808e+00	5.985596e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.092276e+01	3.333862e+00	3.283876e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.669829e+00	1.410041e+00	4.965843e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.387233e+00	6.212936e-01	5.389033e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.957983e+00	8.687053e-02	1.532070e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.110876e+00	3.192550e-02	3.241686e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.692674e+00	6.716938e-02	5.095843e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.157776e+00	2.412796e-02	5.161142e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.579527e+00	6.295561e-02	4.382756e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.887223e-01	2.573741e-02	3.435331e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.579695e-01	0.000000e+00	2.649875e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.017324e-01	2.022051e-02	1.432784e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.134498e-02	1.176312e-03	1.443366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.458058e+02	3.176085e+01	3.591463e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.811344e+01	2.578140e+00	9.838082e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.734546e+01	8.978541e-01	4.862834e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.165248e+01	6.870767e-01	4.260733e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.673464e+00	3.911744e-01	2.809953e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.226117e+00	5.892890e-02	2.739081e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.579564e+00	1.084757e-01	1.477730e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.738458e+00	7.462659e-02	1.761981e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.050706e+00	2.879561e-03	5.508212e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.429211e+00	1.787637e-02	5.658549e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.930448e-01	5.292995e-03	4.116024e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.769646e-02	3.900160e-03	2.696292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.256652e+00	4.625269e-01	3.165155e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.124402e+00	1.023402e+00	3.679575e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.103356e+00	1.661627e-02	5.803137e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.832905e+00	3.029839e-02	8.760531e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.038193e+00	2.377755e-02	5.673336e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.240637e-01	0.000000e+00	2.874739e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.240700e-01	1.024951e-02	1.055302e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.015830e-02	9.489146e-03	4.219909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.815655e+00	9.097818e-01	5.893699e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.028164e+00	5.750881e-02	2.002578e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.820294e+00	8.495233e-03	5.878810e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.392069e-01	1.508119e-02	3.358883e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.766918e-01	1.341466e-02	1.863045e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.397883e-01	4.703359e-04	9.266455e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.476769e-02	1.610074e-02	3.543903e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.983817e-03	2.907737e-03	2.212884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.285847e+01	2.043330e+00	1.381300e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.768276e+00	1.125982e-01	7.064537e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.752265e+00	1.762656e-02	6.908377e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.003520e-01	3.111172e-02	3.511514e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.854108e-02	2.909633e-03	1.788572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.446628e-01	1.065684e-01	2.568956e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.205147e+00	7.514846e-01	6.106469e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.838491e+00	1.352040e+00	5.577057e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.858207e+00	1.149803e+00	9.194356e-02
2.100000e-01	2.000000e-02	2.000000e-02	4.046954e+00	4.518915e-01	1.308511e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.510097e+00	7.405805e-02	4.934285e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.720470e+00	4.272149e-02	8.166152e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.046934e+00	7.629819e-02	7.674287e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.437248e+00	4.450837e-03	6.969893e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.026896e+00	2.952736e-02	4.807629e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.087690e-01	0.000000e+00	3.199928e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.501375e-01	1.441658e-02	1.882528e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.617096e-01	3.182001e-02	7.713980e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.335522e-03	4.812627e-03	4.008724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.066540e+00	5.867688e-01	1.627094e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.029234e+00	2.389619e+00	1.317399e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.806161e+00	2.086185e+00	3.287847e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.971827e+00	1.349903e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.810902e+00	1.912970e-01	4.504852e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.535166e+00	8.429580e-03	6.069366e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.474361e+00	1.534020e-01	6.127236e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.415298e+00	2.898494e-02	6.756330e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.733968e+00	0.000000e+00	5.462057e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.243515e+00	5.164693e-02	3.968292e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.178038e-01	2.033137e-02	2.942240e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.234494e-01	1.515193e-02	1.870412e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.976030e-01	5.473298e-03	1.286523e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.450832e-01	1.099319e-02	5.560537e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.858689e-03	3.351024e-03	3.642697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.479957e+00	3.401048e+00	1.708269e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.589543e+01	6.631601e+00	2.584652e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.726239e+01	4.283817e+00	2.428966e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.382277e+01	1.156152e+00	5.926155e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.402542e+00	3.077807e-01	1.105313e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.830747e+00	1.577751e-01	1.066193e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.665534e+00	1.300964e-01	9.256484e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.286112e+00	1.870584e-02	7.690945e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.343262e+00	5.110942e-02	5.459964e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.869613e-01	2.773297e-02	3.680166e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.318991e-01	2.877185e-02	2.286379e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.475307e-02	2.500399e-03	1.033455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.213518e+00	7.356123e-01	4.861056e-03
1.400000e-01	4.000000e-02	4.000000e-02	3.434248e+00	1.318845e+00	4.329651e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.156582e+00	4.388375e-02	3.814554e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.133930e+00	5.791392e-02	8.591893e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.270008e+00	9.846163e-03	7.029658e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.503590e-01	9.273441e-04	3.754354e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.917695e-01	1.288327e-02	1.515429e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.990239e-02	3.808183e-02	4.415424e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.836141e-03	4.892250e-03	2.254580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.897260e+00	3.527318e+00	7.557985e-02
3.500000e-02	1.500000e-02	1.500000e-02	8.625744e+00	2.299392e+00	1.941305e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.193618e+00	0.000000e+00	5.496930e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.527940e+00	1.231793e-01	7.010493e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.655040e+00	2.493854e-02	5.883834e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.922115e-01	1.782700e-02	3.306388e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.305772e-01	1.267277e-02	1.839246e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.224787e-01	0.000000e+00	8.479225e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.538961e-02	5.083986e-03	6.393953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.422972e+02	3.801297e+01	5.018321e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.474232e+01	1.789703e+00	1.828210e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.690391e+00	2.153167e-01	7.935951e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.612238e+00	1.017704e-01	4.612458e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.082879e+00	5.484074e-02	6.061696e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.590878e-01	2.562233e-02	4.639542e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.714816e-01	5.270123e-03	2.682521e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.594285e-02	3.804353e-03	1.172858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.350649e-01	5.892391e-01	3.760440e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.319398e+00	1.301914e+00	1.361206e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.057523e+00	1.344186e+00	1.008272e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.501421e+00	1.082021e+00	6.870428e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.469757e+00	4.785213e-01	8.531413e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.145806e+00	1.282937e-02	3.562170e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.598183e+00	7.118048e-02	6.125229e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.041014e+00	3.252959e-02	7.248372e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.522803e+00	1.930638e-02	6.775417e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.092934e+00	3.637033e-02	5.211580e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.746206e-01	0.000000e+00	3.637865e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.623180e-01	5.741189e-03	2.001819e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.675518e-01	3.685091e-02	8.143650e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.722577e-03	4.849324e-03	4.538323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.452805e+00	3.235455e+00	1.849740e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.008600e+01	3.707252e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.527448e+00	2.193598e+00	3.989238e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.938451e+00	1.077766e+00	2.416726e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.962101e+00	2.167435e-01	4.892949e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.662620e+00	6.717251e-02	4.072072e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.788517e+00	6.295396e-02	5.422163e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.130468e+00	4.883060e-02	6.364687e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.562360e+00	6.017211e-02	4.695763e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.713702e-01	2.111386e-02	3.272862e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.398954e-01	7.849561e-03	1.932745e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.614706e-01	5.591168e-03	1.072706e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.039243e-02	4.218718e-03	7.864056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.322423e+02	3.220396e+01	7.750498e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.726041e+01	4.495923e+00	2.726829e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.112865e+01	1.132058e+00	2.034098e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.365929e+01	5.516128e-02	7.584241e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.586104e+00	0.000000e+00	6.625574e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.616383e+00	6.389219e-02	6.305345e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.763539e+00	1.590529e-01	3.664962e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.722263e+00	1.782433e-01	4.507779e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.022605e+00	6.618691e-03	6.216448e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.247107e+00	6.132889e-02	4.740403e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.961403e-01	3.531453e-02	3.031907e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.281752e-02	2.823772e-03	1.405795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.728175e+00	6.031604e-01	1.004455e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.161207e+00	7.613644e-01	7.382067e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.523764e+00	1.006910e-01	7.058599e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.430770e+00	4.918689e-02	7.590292e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.940390e-01	4.072060e-02	5.068970e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.800048e-01	1.499660e-02	2.711085e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.684219e-01	0.000000e+00	1.406745e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.905632e-03	3.511487e-04	1.021188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.107480e+00	1.084394e+00	2.217283e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.678286e+00	2.501174e-01	3.143249e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.697056e+00	7.010628e-02	5.746203e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.074819e-01	3.690074e-02	3.641211e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.857739e-01	6.499973e-04	2.223316e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.366960e-01	8.170896e-03	1.197357e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.648553e-02	1.947536e-03	6.965445e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.322746e-03	1.605798e-04	5.207221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.192811e+01	2.584527e+00	5.897293e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.327115e+00	5.007923e-01	8.166360e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.985735e+00	1.260676e-01	8.333860e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.241125e-01	2.023213e-02	4.465827e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.275408e-02	9.785510e-04	3.199934e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.044331e-01	1.560736e-01	5.234969e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.941330e+00	1.219975e+00	1.620385e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.715445e+00	1.555244e+00	1.456310e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.094984e+00	7.510470e-01	5.666899e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.721980e+00	1.238321e-02	2.788181e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.005377e+00	8.546216e-02	5.436273e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.244560e+00	1.186511e-01	7.606332e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.674618e+00	6.197411e-02	7.474204e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.268147e+00	5.914509e-02	5.892561e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.039073e-01	5.553033e-02	4.186801e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.725366e-01	2.234216e-02	3.165737e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.202446e-01	1.235086e-02	1.990757e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.416911e-01	7.880921e-03	1.019010e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.318152e-03	8.039341e-04	6.575748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.457699e+00	8.702901e-01	6.151449e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.134928e+00	3.016875e+00	5.693528e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.188181e+00	2.220432e+00	3.082313e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.638939e+00	9.529387e-01	1.231701e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.521287e+00	1.400767e-01	1.745859e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.180240e+00	1.872934e-01	5.770065e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.205799e+00	2.344686e-01	5.728169e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.330786e+00	1.342850e-01	6.052733e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.635146e+00	7.286244e-02	5.308591e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.185846e+00	5.897611e-02	4.341671e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.171365e-01	4.512912e-02	3.259267e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.449492e-01	1.509050e-02	2.209970e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.134415e-01	7.488570e-03	1.509891e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.556323e-01	7.559342e-03	9.207911e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.007396e-02	1.819859e-03	7.697257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.374399e+00	2.891465e+00	2.124748e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.207899e+01	6.402029e+00	2.803316e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.568415e+01	5.464671e+00	1.458992e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.389001e+01	2.306220e+00	1.232654e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.984418e+00	8.066225e-01	8.264163e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.422230e+00	5.575629e-01	1.242277e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.030507e+00	3.762778e-01	1.084935e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.501021e+00	2.100020e-01	9.139306e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.538697e+00	5.603741e-02	7.667212e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.480250e-01	7.648413e-02	4.843514e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.373531e-01	3.207582e-02	3.213706e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.882423e-02	1.090073e-03	1.939143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.137339e+00	1.132926e+00	3.270832e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.413883e+00	8.644616e-01	2.227674e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.693324e+00	4.541127e-03	4.989938e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.817738e+00	4.563638e-02	7.359443e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.063092e+00	1.861006e-02	5.844336e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.804892e-01	7.233898e-03	3.161362e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.280300e-01	0.000000e+00	1.675438e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.874635e-02	1.981447e-03	7.104843e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.971334e-03	4.009913e-04	3.525533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.332762e+01	4.787653e+00	1.775358e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.737343e+00	1.108504e+00	7.680075e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.348844e+00	8.893371e-02	2.349330e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.423835e+00	0.000000e+00	5.781831e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.581798e+00	2.734814e-02	5.242847e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.377964e-01	2.364052e-02	3.155414e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.614974e-01	0.000000e+00	1.941551e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.169395e-01	1.699792e-02	1.116058e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.461268e-02	0.000000e+00	1.543463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.620891e+02	3.513896e+01	4.156022e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.815419e+01	1.548870e+00	2.351692e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.071180e+00	1.586220e-01	2.996538e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.456805e+00	2.690039e-02	1.247900e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.005222e+00	4.211826e-02	5.065638e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.138619e+00	4.561649e-04	5.057777e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.818314e-01	1.659122e-02	3.406166e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.014735e-02	1.112660e-03	2.276030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.592898e+00	9.673088e-01	2.291406e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.401296e+00	1.712641e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.689245e+00	1.284946e+00	3.999689e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.432719e+00	5.552282e-01	1.908626e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.023290e+00	0.000000e+00	2.546776e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.667806e+00	7.558329e-02	4.582514e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.236088e+00	5.281230e-02	5.888126e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.778846e+00	4.043784e-02	6.394198e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.327985e+00	3.554167e-02	5.750981e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.505913e-01	1.769942e-02	4.389654e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.150921e-01	1.852394e-02	3.176598e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.300012e-01	1.085865e-02	1.997482e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.434041e-01	1.036995e-02	1.003878e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.649914e-03	1.032165e-03	6.846866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.212728e+01	3.889956e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.233699e+01	3.764662e+00	4.995127e-02
2.875000e-02	6.250000e-03	6.250000e-03	8.322534e+00	1.718923e+00	4.546667e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.381927e+00	5.756397e-01	2.544989e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.905394e+00	1.946155e-01	1.525527e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.054445e+00	5.116250e-02	2.078754e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.541562e+00	4.401535e-02	4.300572e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.046998e+00	6.527612e-02	4.557954e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.474566e+00	4.554287e-02	4.154709e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.133944e-01	1.536639e-02	3.373338e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.441137e-01	1.277904e-02	2.178406e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.720050e-01	5.029324e-03	1.369635e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.102419e-02	2.244722e-03	1.332914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.568012e+02	3.102739e+01	3.750148e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.744113e+01	2.280413e+00	1.386300e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.649325e+01	7.990950e-01	5.867378e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.117945e+01	5.915735e-01	2.052105e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.552691e+00	2.068109e-01	2.673815e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.017023e+00	2.107752e-01	1.309677e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.409307e+00	1.162742e-01	1.345481e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.563374e+00	8.484477e-02	2.068503e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.919125e+00	6.751838e-03	5.283911e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.332097e+00	4.184655e-02	5.522279e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.615540e-01	4.499880e-02	3.817169e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.881121e-02	1.581771e-03	2.480669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.451956e+00	4.506025e-01	2.287975e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.255182e+00	9.655420e-01	4.166569e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.884997e+00	1.104786e-02	5.842116e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.626308e+00	2.072887e-02	7.985553e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.917739e-01	0.000000e+00	5.009526e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.785943e-01	1.179932e-02	2.512800e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.979931e-01	8.623168e-03	9.569830e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.388701e-03	7.587610e-03	3.663992e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.175939e+00	8.367216e-01	5.724231e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.745653e+00	5.106338e-02	2.320267e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.708810e+00	4.333630e-02	5.152817e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.577734e-01	8.902780e-03	3.111046e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.295209e-01	0.000000e+00	1.775019e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.074980e-01	1.100879e-02	8.319775e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.048946e-02	1.723624e-02	3.053052e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.719258e-03	3.346639e-03	1.856372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.327332e+01	1.906268e+00	1.358561e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.604273e+00	1.413962e-01	6.247273e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.618010e+00	9.987106e-03	6.650720e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.268359e-01	3.315053e-03	3.268679e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.592002e-02	5.168699e-03	1.657076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.264383e-01	1.569731e-01	9.246908e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.500609e+00	8.296696e-01	1.092928e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.343409e+00	1.417360e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.134321e+00	1.013009e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.955186e+00	2.043803e-01	1.638030e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.221346e+00	0.000000e+00	5.782192e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.500250e+00	1.854034e-02	7.549122e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.822232e+00	1.668718e-02	7.158303e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.270979e+00	7.195291e-03	6.592828e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.963951e-01	9.403291e-03	4.185109e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.655569e-01	1.776572e-02	2.744643e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.285796e-01	1.297837e-02	1.615186e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.435199e-01	1.732646e-02	7.194031e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.341557e-03	4.205721e-03	3.061437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.369769e+00	6.729316e-01	2.100882e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.839198e+00	2.324304e+00	3.490215e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.657873e+00	2.124663e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.102174e+00	1.199815e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.691114e+00	4.956306e-02	4.189632e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.319419e+00	1.461020e-02	5.616951e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.191771e+00	3.464185e-02	6.038318e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.316576e+00	5.756751e-02	5.936688e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.560175e+00	1.774046e-02	5.302971e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.125305e+00	5.295198e-03	3.589560e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.522132e-01	1.858629e-02	2.770763e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.617788e-01	0.000000e+00	1.903987e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.906783e-01	2.375724e-02	1.057992e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.328629e-01	1.104339e-02	5.430377e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.009162e-03	2.334743e-03	4.171473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.620554e+00	3.225295e+00	1.569520e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.709665e+01	6.299652e+00	9.719044e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.885968e+01	4.214005e+00	6.406383e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.411841e+01	1.143225e+00	3.312424e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.148961e+00	1.908765e-01	1.013899e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.484295e+00	1.834421e-01	1.099343e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.400195e+00	8.570216e-02	9.172903e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.045752e+00	5.594094e-02	7.278824e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.245513e+00	1.586889e-02	5.570389e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.463024e-01	3.846858e-02	3.588408e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.042798e-01	1.406767e-02	2.193953e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.427213e-02	2.754377e-03	9.398573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.460429e+00	7.772356e-01	4.675869e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.731558e+00	1.225450e+00	3.303580e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.017765e+00	2.975515e-02	4.090560e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.923903e+00	1.239956e-02	8.117843e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.100945e+00	1.736465e-03	6.207500e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.977560e-01	6.754937e-03	3.313588e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.656705e-01	1.447369e-02	1.300968e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.670164e-02	3.052593e-02	4.015697e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.602597e-03	4.240284e-03	1.770467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.142447e+00	3.447521e+00	1.636905e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.958395e+00	1.990620e+00	7.797685e-02
7.250000e-02	2.250000e-02	2.250000e-02	4.096764e+00	5.242584e-02	4.387798e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.388089e+00	9.005150e-02	6.534984e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.544069e+00	4.669995e-02	5.409172e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.964916e-01	1.963985e-03	3.110127e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.923543e-01	0.000000e+00	1.646521e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.877467e-01	1.805050e-02	7.855915e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.374822e-02	4.531672e-03	5.570960e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.511396e+02	3.451560e+01	3.070070e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.446476e+01	1.709869e+00	1.235078e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.358712e+00	2.962118e-01	6.608384e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.488396e+00	1.223658e-01	4.250459e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.927273e+00	6.232079e-02	5.927566e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.727893e-01	1.426134e-02	4.222105e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.369545e-01	8.726744e-03	2.420306e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.551522e-02	5.214952e-03	1.086048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.146040e+00	6.618421e-01	8.111234e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.723107e+00	1.404478e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.455627e+00	1.414743e+00	1.248061e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.687317e+00	9.584861e-01	6.816529e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.559274e+00	3.169577e-01	1.043219e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.936399e+00	0.000000e+00	4.703649e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.419750e+00	4.507151e-02	6.276191e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.892365e+00	1.938582e-02	6.783302e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.353369e+00	0.000000e+00	6.426597e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.488293e-01	0.000000e+00	4.855705e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.134466e-01	2.078979e-03	3.014848e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.326933e-01	1.113462e-02	1.716316e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.451592e-01	1.723119e-02	6.785908e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.582500e-03	4.318624e-03	3.280608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.055314e+00	3.410081e+00	1.919554e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.096706e+01	3.504606e+00	1.178923e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.975490e+00	1.909636e+00	6.368804e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.952244e+00	1.130345e+00	4.296920e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.813619e+00	6.162632e-02	4.272886e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.510976e+00	5.799243e-03	4.665471e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.665641e+00	7.788068e-02	5.434808e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.070812e+00	7.751711e-02	5.052610e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.409638e+00	4.839597e-02	4.437325e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.689171e-01	3.801818e-03	3.212762e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.760293e-01	0.000000e+00	1.869603e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.575588e-01	1.766661e-02	9.123810e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.830765e-02	3.021452e-03	7.394994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.411930e+02	2.905019e+01	1.069697e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.922845e+01	5.763497e+00	1.296463e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.165836e+01	1.080523e+00	1.866791e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.308464e+01	1.821935e-01	9.012044e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.281327e+00	0.000000e+00	6.864980e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.314884e+00	1.295078e-01	4.494430e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.576111e+00	1.168003e-01	3.585657e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.629958e+00	7.389830e-02	3.785450e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.833962e+00	4.546600e-02	5.586392e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.133596e+00	1.121393e-02	4.486865e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.799121e-01	3.333049e-02	2.946740e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.170180e-02	4.052047e-03	1.321138e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.823261e+00	5.820851e-01	7.304431e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.961899e+00	5.920014e-01	7.991777e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.482048e+00	9.822465e-02	6.858160e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.509652e+00	1.304176e-02	6.624935e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.853413e-01	4.337889e-02	4.337989e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.569748e-01	1.297500e-02	2.370846e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.722599e-01	9.248184e-03	1.230328e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.709405e-03	9.649119e-04	7.949480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.126567e+00	9.453138e-01	1.648262e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.429569e+00	1.841210e-01	3.059931e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.673309e+00	2.620849e-02	5.355977e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.071474e+00	4.162305e-02	2.839422e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.024155e-01	8.967302e-03	1.814145e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.526546e-01	4.319325e-03	1.113241e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.493078e-02	8.657596e-03	5.504329e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.829643e-03	9.331401e-05	4.733364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.200238e+01	2.196809e+00	4.126276e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.912837e+00	3.159424e-01	7.337604e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.114633e+00	9.002977e-02	6.573343e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.114945e-01	0.000000e+00	3.824102e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.315395e-02	3.401228e-03	2.733253e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.119831e-01	1.560086e-01	3.623469e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.026586e+00	1.178802e+00	1.166766e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.668243e+00	1.319036e+00	1.003154e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.179344e+00	7.530126e-01	2.925986e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.573312e+00	0.000000e+00	3.361263e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.957882e+00	9.796049e-02	5.474921e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.306990e+00	9.472286e-02	6.476871e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.728226e+00	6.261985e-02	6.099890e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.280041e+00	6.420292e-02	5.257623e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.813424e-01	2.989720e-02	3.998005e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.503904e-01	1.633620e-02	2.744692e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.076824e-01	1.539235e-02	1.811698e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.359449e-01	1.111506e-02	9.546693e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.656869e-03	1.436434e-03	5.781608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.685252e+00	9.488352e-01	5.413424e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.166438e+00	2.674068e+00	3.139599e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.025329e+00	1.817772e+00	2.475062e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.503241e+00	7.993941e-01	7.632265e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.404873e+00	3.279148e-01	2.415635e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.958891e+00	4.546211e-02	6.540569e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.068703e+00	1.665866e-01	5.223987e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.283951e+00	1.201596e-01	5.034678e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.679333e+00	3.962251e-02	4.858967e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.376334e+00	1.078773e-01	3.223609e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.858525e-01	0.000000e+00	2.854635e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.660753e-01	0.000000e+00	2.025732e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.150948e-01	1.023346e-02	1.340423e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.612772e-01	2.195328e-02	7.915160e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.532028e-03	9.851395e-05	7.147279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.976645e+00	3.111464e+00	2.173993e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.323451e+01	6.306391e+00	2.838475e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.615071e+01	4.840452e+00	8.947929e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.366338e+01	1.690742e+00	1.775262e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.293300e+00	6.309470e-01	1.136724e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.959329e+00	4.268390e-01	1.159138e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.847973e+00	1.180748e-01	1.051079e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.700488e+00	2.246307e-01	7.037335e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.626096e+00	9.638460e-02	5.521004e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.015418e+00	5.728552e-02	4.050048e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.419477e-01	8.495517e-03	2.977085e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.795559e-02	1.441009e-03	1.699734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.126899e+00	1.073785e+00	2.647940e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.180778e+00	6.825898e-01	4.812621e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.828297e+00	6.364866e-02	4.313799e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.862715e+00	0.000000e+00	7.297764e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.131390e+00	6.557074e-02	4.798969e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.712566e-01	6.176918e-03	2.888313e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.335813e-01	0.000000e+00	1.544650e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.184065e-02	1.071300e-02	6.024550e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.876590e-03	5.708364e-04	2.460696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.264419e+01	4.221913e+00	3.087532e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.100736e+00	8.703866e-01	7.921740e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.497783e+00	7.787537e-02	1.690898e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.510951e+00	3.901759e-02	5.048092e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.660839e+00	2.995677e-03	4.845954e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.000317e+00	3.340125e-02	2.776211e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.740142e-01	7.642901e-03	1.716944e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.253258e-01	2.615412e-03	1.031876e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.528541e-02	1.170889e-03	1.192868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.487487e+02	2.859992e+01	5.080340e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.822594e+01	1.369546e+00	2.311425e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.467018e+00	2.792925e-01	4.127855e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.567977e+00	4.373346e-02	1.473817e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.292666e+00	4.262863e-02	4.144101e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.225479e+00	5.221718e-02	4.273389e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.051183e-01	1.123733e-02	2.909155e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.956578e-02	8.180233e-04	1.970686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.584669e+00	9.398265e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.201558e+00	1.502038e+00	1.129904e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.502364e+00	1.084092e+00	7.478040e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.336359e+00	5.162224e-01	1.461351e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.063844e+00	2.991924e-02	2.081731e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.679775e+00	0.000000e+00	4.495406e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.369795e+00	8.858849e-02	5.196435e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.882650e+00	3.531248e-02	5.684421e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.369593e+00	2.857384e-02	5.426907e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.802399e-01	4.025215e-02	4.201222e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.195113e-01	3.770788e-02	3.026006e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.182515e-01	9.140650e-03	1.905832e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.364060e-01	7.510426e-03	1.003296e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.751552e-03	1.389775e-03	5.879906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.367934e+01	4.739987e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.056809e+01	2.498125e+00	5.119640e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.934699e+00	9.548820e-01	4.188596e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.976270e+00	4.553673e-01	1.676831e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.880606e+00	1.581342e-01	1.149540e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.077174e+00	1.326656e-02	2.656891e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.631738e+00	7.211796e-02	3.785372e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.153176e+00	9.358255e-02	4.168182e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.518654e+00	3.069821e-02	3.944921e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.036617e+00	1.159642e-02	2.754067e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.913529e-01	5.091709e-03	1.958545e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.799241e-01	7.613853e-03	1.267654e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.022948e-02	2.170487e-03	1.173877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.482260e+02	2.557803e+01	4.477961e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.605974e+01	2.526796e+00	8.205679e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.707382e+01	8.854547e-01	5.778434e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.131096e+01	3.172176e-01	6.457106e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.615956e+00	4.211963e-01	4.755575e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.279535e+00	2.278988e-01	2.179240e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.528744e+00	1.685162e-01	1.189643e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.670860e+00	2.303272e-02	1.593192e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.084201e+00	4.178037e-02	4.679993e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.457066e+00	2.705450e-02	4.568874e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.002229e-01	3.290562e-02	3.513935e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.910646e-02	1.861947e-03	2.119652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.577402e+00	4.585296e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.086111e+00	6.894096e-01	6.663414e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.818911e+00	0.000000e+00	5.904875e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.612304e+00	4.495150e-02	6.783509e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.899313e-01	0.000000e+00	4.225032e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.444083e-01	0.000000e+00	2.198080e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.998706e-01	1.580712e-02	7.622937e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.526971e-03	8.952252e-03	3.241473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.240347e+00	7.739636e-01	2.671438e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.552439e+00	7.515382e-03	2.780388e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.787323e+00	6.493028e-02	4.182417e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.376475e-01	0.000000e+00	2.836070e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.273009e-01	0.000000e+00	1.618655e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.147729e-01	6.166688e-03	8.003827e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.717191e-02	1.472719e-02	3.190803e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.206184e-03	3.818288e-03	1.584432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.343620e+01	1.753406e+00	7.648147e-02
7.000000e-02	2.000000e-02	2.000000e-02	4.268861e+00	6.215350e-02	6.979647e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.677416e+00	1.201196e-02	5.229257e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.559878e-01	2.614170e-02	2.923854e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.605212e-02	4.598230e-03	1.590440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.243621e-01	1.515964e-01	6.230531e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.614377e+00	8.729159e-01	4.251796e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.418608e+00	1.310152e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.008779e+00	8.150922e-01	1.692369e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.993705e+00	5.521535e-02	2.261815e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.269391e+00	0.000000e+00	5.390273e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.391622e+00	0.000000e+00	8.040629e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.768569e+00	0.000000e+00	6.802505e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.323144e+00	5.825604e-02	4.980444e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.955454e-01	3.829756e-02	3.601589e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.484365e-01	2.090832e-02	2.217191e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.095534e-01	4.209848e-03	1.387233e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.355657e-01	1.665698e-02	6.032456e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.640096e-03	4.524201e-03	2.328817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.768970e+00	8.423283e-01	8.494496e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.349692e+00	2.273255e+00	7.811901e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.237178e+00	1.684355e+00	1.316895e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.788277e+00	7.073515e-01	1.564751e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.510067e+00	2.452858e-02	4.387738e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.156294e+00	9.824813e-03	5.878932e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.073177e+00	0.000000e+00	5.771338e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.345100e+00	5.039934e-02	4.853280e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.650389e+00	1.793780e-02	3.984218e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.210081e+00	8.790236e-02	3.157329e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.391474e-01	3.681671e-02	2.557565e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.790079e-01	7.188668e-03	1.619569e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.835609e-01	2.205217e-02	9.256273e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.282991e-01	1.306897e-02	5.796307e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.072387e-03	2.737126e-03	3.836722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.026543e+01	5.099774e+00	9.360140e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.916205e+01	6.712885e+00	5.278115e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.797148e+01	2.822193e+00	1.754324e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.286529e+01	3.896964e-01	7.955594e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.559825e+00	2.756387e-01	1.274011e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.358891e+00	1.497748e-01	8.469321e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.242611e+00	4.470344e-02	8.558182e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.109778e+00	4.580484e-02	6.256097e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.315465e+00	3.037722e-02	4.331836e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.871917e-01	4.199894e-02	3.012695e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.192978e-01	2.715641e-02	1.981507e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.381865e-02	3.134461e-03	9.435239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.535285e+00	7.952682e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.541669e+00	1.001167e+00	7.123400e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.996495e+00	3.159465e-02	3.939435e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.044528e+00	1.778145e-02	7.299393e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.146074e+00	2.497614e-02	5.208272e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.517752e-01	0.000000e+00	2.999827e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.579026e-01	1.648153e-02	1.162586e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.225499e-02	4.114557e-02	2.587724e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.547622e-03	4.052494e-03	1.769165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.759852e+00	3.414235e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.982478e+00	1.439217e+00	2.797653e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.821959e+00	8.883014e-02	3.756421e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.618391e+00	2.929012e-02	5.252588e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.719321e+00	4.545486e-02	4.538670e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.189150e-01	0.000000e+00	2.775328e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.036959e-01	0.000000e+00	1.634584e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.939739e-01	1.943152e-02	7.587564e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.449020e-02	5.223545e-03	4.811591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.476777e+02	3.054381e+01	3.945626e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.177738e+01	1.141822e+00	6.669690e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.769086e+00	2.607586e-01	7.332258e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.796893e+00	9.850290e-02	4.799903e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.025978e+00	5.688708e-02	5.006686e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.027066e+00	0.000000e+00	3.889148e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.821193e-01	7.319807e-03	2.101898e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.609620e-02	4.743890e-03	1.017506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.199487e+00	6.873920e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.737691e+00	1.315109e+00	1.438736e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.436779e+00	1.312409e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.501249e+00	7.028336e-01	1.844545e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.447081e+00	2.172359e-01	1.638437e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.944995e+00	0.000000e+00	4.255177e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.435951e+00	0.000000e+00	6.881790e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.928459e+00	2.083346e-02	6.703190e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.422345e+00	4.465910e-02	5.384095e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.835162e-01	2.945858e-02	4.083310e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.131635e-01	3.643489e-02	2.584446e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.238250e-01	0.000000e+00	1.581418e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.408277e-01	1.908587e-02	5.750572e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.132921e-03	4.858267e-03	2.447009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.444761e+00	3.580889e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.085325e+01	3.055500e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.526974e+00	1.496193e+00	4.089350e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.312809e+00	5.869603e-01	2.823672e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.608968e+00	1.145127e-01	3.675972e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.395530e+00	0.000000e+00	5.077859e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.720966e+00	5.824433e-03	4.682698e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.172513e+00	2.804586e-02	4.880782e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.546326e+00	3.763916e-02	3.620206e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.204953e-01	3.481252e-02	2.577531e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.087639e-01	1.329802e-02	1.571566e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.524479e-01	1.148267e-02	8.120780e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.732391e-02	2.904411e-03	6.941216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.426113e+02	2.780512e+01	6.041130e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.293234e+01	2.628235e+00	1.703006e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.920063e+01	6.134038e-01	1.339173e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.285913e+01	2.081353e-01	1.001118e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.500995e+00	4.675738e-01	6.979656e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.538806e+00	7.248773e-02	8.423516e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.816723e+00	6.725501e-02	5.152710e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.628244e+00	1.328460e-01	4.312065e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.990778e+00	7.325099e-02	4.824504e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.213892e+00	5.952517e-02	3.899208e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.992938e-01	2.340353e-02	2.561832e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.219955e-02	3.695175e-03	1.234299e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.066666e+00	5.704827e-01	1.106318e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.866217e+00	5.280171e-01	7.934735e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.291012e+00	6.769543e-02	6.472135e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.337929e+00	4.544794e-02	5.816295e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.999437e-01	1.496276e-02	3.833066e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.233548e-01	9.374991e-03	2.235082e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.564492e-01	7.907153e-03	1.014484e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.220695e-03	6.797842e-04	7.594856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.433621e+00	9.019783e-01	1.667891e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.267116e+00	1.923761e-01	2.977273e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.640966e+00	4.219491e-02	4.200325e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.591709e-01	1.799972e-02	3.000642e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.756845e-01	1.806661e-02	1.699497e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.306836e-01	6.021496e-03	1.086916e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.859875e-02	6.205159e-03	5.308353e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.527421e-03	0.000000e+00	5.051920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.273526e+01	2.195297e+00	3.965255e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.553541e+00	3.562776e-01	7.119715e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.847805e+00	4.163289e-02	6.464235e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.347103e-01	3.075773e-02	3.778908e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.058844e-02	2.382547e-03	2.731644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.938720e-01	2.034137e-01	5.808699e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.459387e+00	1.293767e+00	2.382211e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.119612e+00	1.387169e+00	3.754496e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.022764e+00	3.828886e-01	1.264768e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.555875e+00	1.331264e-01	2.574656e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.726711e+00	8.658622e-02	6.282038e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.161148e+00	1.197521e-01	6.001815e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.529180e+00	5.139597e-03	5.801972e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.127602e+00	2.989815e-02	4.721394e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.872095e-01	2.157476e-02	3.711213e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.078410e-01	2.400588e-02	2.615003e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.015127e-01	2.512413e-02	1.454330e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.199008e-01	5.838414e-03	7.897787e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.651110e-03	2.659331e-05	5.750514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.255012e+00	1.234836e+00	4.776989e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.122400e+00	2.687277e+00	7.561137e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.556657e+00	1.766626e+00	1.479254e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.510132e+00	5.561943e-01	2.131983e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.109007e+00	2.483419e-01	3.518580e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.906845e+00	1.743273e-01	5.286672e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.978456e+00	1.388225e-01	5.182101e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.154304e+00	7.100445e-02	5.073613e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.604561e+00	1.056278e-01	4.047011e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.100182e+00	2.705901e-02	3.605279e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.436801e-01	1.577160e-04	2.921604e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.412710e-01	4.007283e-02	1.779037e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.080598e-01	1.583390e-02	1.209292e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.361519e-01	4.200253e-03	8.459414e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.835961e-03	0.000000e+00	8.367725e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.202312e+00	3.934223e+00	2.363371e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.494585e+01	6.758585e+00	3.464881e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.739101e+01	4.532074e+00	5.068228e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.369766e+01	1.403563e+00	3.660471e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.256958e+00	7.440775e-01	1.053534e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.682832e+00	3.391983e-01	1.155040e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.626899e+00	3.665522e-01	8.759980e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.304791e+00	1.456534e-01	7.474295e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.474644e+00	8.837811e-02	5.941929e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.385542e-01	2.391999e-02	4.286369e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.188612e-01	3.272823e-02	3.022893e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.623677e-02	1.700491e-03	1.615586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.523696e+00	1.160168e+00	3.376640e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.211067e+00	5.632422e-01	8.829114e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.616322e+00	1.218975e-02	5.298691e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.773441e+00	5.119111e-02	6.347531e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.795920e-01	0.000000e+00	4.772960e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.345263e-01	6.524931e-03	2.515771e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.080822e-01	1.048025e-02	1.355346e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.671384e-02	0.000000e+00	4.987377e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.663605e-03	8.965406e-04	2.976151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.479385e+01	4.466735e+00	1.982813e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.016169e+00	6.930143e-01	6.778853e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.232925e+00	1.046881e-01	1.598599e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.450752e+00	3.503477e-02	5.014324e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.566645e+00	3.530288e-03	4.637472e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.361341e-01	9.751961e-03	2.728152e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.501607e-01	1.121684e-02	1.619312e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.046600e-01	5.269081e-03	9.769553e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.338349e-02	9.859606e-04	1.133905e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.629918e+02	2.956863e+01	2.200082e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.794348e+01	8.332514e-01	8.689220e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.255704e+00	3.927652e-01	2.719855e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.324272e+00	4.236578e-02	2.154156e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.023188e+00	2.710488e-02	4.588527e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.195388e+00	2.999386e-02	4.180476e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.665423e-01	2.066555e-03	2.984725e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.714833e-02	1.728412e-03	1.914138e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.949449e+00	1.082848e+00	1.845985e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.623748e+00	1.525986e+00	1.250861e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.662215e+00	9.978652e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.311299e+00	3.028235e-01	2.808950e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.914898e+00	0.000000e+00	3.565624e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.676070e+00	1.062449e-01	4.459000e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.218126e+00	7.489239e-02	5.516003e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.747652e+00	2.986472e-02	5.558738e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.224013e+00	1.246945e-02	5.078236e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.603771e-01	0.000000e+00	3.926885e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.447433e-01	2.420910e-03	2.865380e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.085187e-01	1.807179e-02	1.536594e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.207423e-01	2.407509e-03	7.688494e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.772792e-03	1.310386e-04	6.022289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.574481e+01	4.795997e+00	2.632342e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.126310e+01	2.615844e+00	3.925705e-02
2.875000e-02	6.250000e-03	6.250000e-03	7.022297e+00	8.901083e-01	2.707477e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.879246e+00	3.075163e-01	2.897108e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.772073e+00	9.106422e-02	1.276287e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.001227e+00	1.133656e-01	1.762817e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.568443e+00	9.120535e-02	3.798981e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.044446e+00	3.527792e-02	4.169314e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.429434e+00	1.945847e-02	3.937526e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.607176e-01	0.000000e+00	3.189767e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.550834e-01	3.148019e-02	1.800479e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.604138e-01	0.000000e+00	1.205073e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.847646e-02	1.700474e-03	1.106011e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.610307e+02	2.704260e+01	2.236130e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.572542e+01	1.764757e+00	1.714321e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.636177e+01	6.223786e-01	1.018577e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.119403e+01	7.193047e-01	2.522390e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.679926e+00	5.544298e-01	2.637317e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.877046e+00	1.079051e-01	1.408458e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.352359e+00	1.071319e-01	2.384087e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.622413e+00	7.223743e-02	2.158384e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.901859e+00	0.000000e+00	5.558299e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.305270e+00	8.102966e-02	4.878045e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.217915e-01	0.000000e+00	3.553404e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.625764e-02	2.451953e-03	2.107990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.807875e+00	4.403575e-01	4.381730e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.993791e+00	6.182890e-01	3.592584e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.478341e+00	2.591038e-02	6.068119e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.533148e+00	5.156083e-02	5.835789e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.854588e-01	1.557368e-02	3.702786e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.573591e-01	1.073005e-02	1.813369e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.553877e-01	1.469906e-02	7.614423e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.855347e-03	8.844094e-03	2.855079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.592755e+00	7.251613e-01	6.409168e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.239380e+00	2.874418e-02	2.326017e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.487018e+00	4.578705e-02	4.218003e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.660953e-01	3.116362e-02	2.372082e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.674876e-01	1.032316e-02	1.455407e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.864188e-01	9.038481e-03	7.832995e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.349037e-02	1.647477e-02	2.621812e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.434367e-03	3.625342e-03	1.571846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.379847e+01	1.628354e+00	1.745032e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.058106e+00	1.436103e-01	6.114986e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.461495e+00	2.418461e-02	5.155365e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.460254e-01	1.399820e-02	2.604536e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.393872e-02	5.988740e-03	1.530754e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.020522e-01	1.934267e-01	5.446683e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.123166e+00	1.057895e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.773050e+00	1.197680e+00	1.466022e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.141037e+00	6.465858e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.583079e+00	2.572440e-02	3.886159e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.989911e+00	1.273691e-01	5.674811e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.266035e+00	8.058343e-02	7.121369e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.630554e+00	0.000000e+00	5.956891e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.234406e+00	4.125794e-02	4.496790e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.345354e-01	6.868657e-03	3.243027e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.990291e-01	0.000000e+00	2.295581e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.799010e-01	5.979082e-03	1.227017e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.255668e-01	2.052638e-02	5.403472e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.970963e-03	4.694289e-03	1.976147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.149916e+00	8.923227e-01	1.047758e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.519135e+00	2.333511e+00	1.108423e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.812866e+00	1.491115e+00	9.814222e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.758057e+00	5.380264e-01	8.746968e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.115735e+00	2.434777e-02	5.695434e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.964334e+00	1.075456e-01	4.573547e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.976882e+00	1.451880e-01	5.068981e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.986918e+00	1.906654e-02	5.650346e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.531951e+00	1.188249e-01	3.777971e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.058675e+00	0.000000e+00	3.134698e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.596881e-01	1.415275e-02	2.077778e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.975974e-01	2.608292e-02	1.350766e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.501153e-01	0.000000e+00	1.077726e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.291528e-01	2.520323e-02	4.114385e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.762442e-03	3.002071e-03	2.574623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.182632e+01	5.294863e+00	1.275788e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.192095e+01	6.851151e+00	2.913575e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.829740e+01	2.631313e+00	6.007351e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.297747e+01	3.687426e-01	6.579307e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.947261e+00	9.364164e-02	1.124304e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.011232e+00	2.649654e-01	8.734391e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.113545e+00	8.669443e-02	8.102803e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.920025e+00	8.647405e-02	5.743746e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.187312e+00	2.061729e-02	4.274727e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.032581e-01	0.000000e+00	3.386536e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.177309e-01	3.373483e-02	2.008478e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.160549e-02	3.536556e-03	8.469368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.843645e+00	8.436346e-01	6.570792e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.738013e+00	9.429866e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.736514e+00	5.020737e-02	4.987876e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.804864e+00	0.000000e+00	7.005634e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.090432e+00	2.953133e-02	4.764079e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.724282e-01	1.575789e-02	2.453025e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.211809e-01	3.557190e-03	9.947130e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.857526e-02	3.749976e-02	2.463805e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.867714e-03	3.785413e-03	1.772727e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.156216e+01	3.664403e+00	4.232702e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.028231e+00	1.273370e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.632377e+00	0.000000e+00	5.087890e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.373995e+00	8.914147e-02	5.412348e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.472549e+00	1.969600e-02	4.500148e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.655394e-01	4.334864e-02	2.419770e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.220509e-01	3.364879e-04	1.377061e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.839059e-01	9.393577e-03	6.809538e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.179245e-02	4.982160e-03	4.738497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.680344e+02	3.364431e+01	3.773304e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.918874e+01	2.709313e-01	5.287819e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.494354e+00	1.829643e-01	1.021026e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.349709e+00	8.044354e-02	3.290478e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.943365e+00	1.710142e-02	4.983835e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.813721e-01	4.467221e-02	3.595234e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.713939e-01	2.969796e-02	2.137984e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.145379e-02	6.173196e-03	9.946954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.487484e+00	7.940528e-01	4.919631e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.188403e+00	1.391002e+00	4.439608e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.761482e+00	1.196210e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.668866e+00	6.404581e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.207855e+00	0.000000e+00	2.917404e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.654095e+00	0.000000e+00	4.958534e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.289902e+00	4.352895e-02	6.782298e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.806782e+00	5.904969e-02	5.844227e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.296563e+00	1.585483e-03	5.312437e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.446991e-01	3.260044e-02	3.624794e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.843572e-01	9.439311e-03	2.312002e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.996746e-01	4.329228e-03	1.341062e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.297186e-01	1.993352e-02	5.041176e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.217788e-03	4.520081e-03	2.155423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.154294e+01	3.710195e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.159769e+01	2.701133e+00	4.342875e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.740413e+00	1.523822e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.048325e+00	4.843995e-01	3.011381e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.353955e+00	3.609379e-02	4.738748e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.396247e+00	4.337974e-02	3.700528e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.531648e+00	0.000000e+00	5.634241e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.015145e+00	9.672752e-02	4.501211e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.378540e+00	3.662857e-02	3.513380e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.808144e-01	0.000000e+00	2.488710e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.116905e-01	7.408689e-03	1.412194e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.219690e-01	6.861632e-03	7.970783e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.686158e-02	3.515442e-03	5.940973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.566971e+02	2.861202e+01	1.093702e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.026085e+01	2.001925e+00	8.854846e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.724130e+01	0.000000e+00	1.952267e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.299989e+01	5.072533e-01	9.502998e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.090836e+00	2.043150e-01	1.526990e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.353745e+00	1.024742e-01	7.006522e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.588038e+00	1.317040e-01	3.150041e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.627608e+00	1.368341e-01	3.252587e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.767460e+00	6.027170e-02	4.782026e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.115615e+00	3.043889e-02	3.898847e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.867905e-01	9.033414e-04	2.743773e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.028781e-02	4.123502e-03	1.177002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.400514e+00	6.445175e-01	7.052654e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.899882e+00	3.942289e-01	6.829270e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.881009e+00	9.620268e-03	8.266117e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.145290e+00	4.965964e-02	5.902040e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.519168e-01	1.130113e-02	3.858369e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.516900e-01	1.578139e-02	1.984386e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.087232e-01	0.000000e+00	1.052401e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.075245e-03	6.174658e-04	6.059916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.942462e+00	9.335618e-01	9.226150e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.956269e+00	7.183627e-02	3.600395e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.405563e+00	4.932902e-02	4.521887e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.242472e-01	4.772746e-03	3.081870e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.033054e-01	2.178579e-02	1.599592e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.077895e-01	1.325076e-03	9.335748e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.735701e-02	3.348544e-03	4.972679e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.115644e-03	1.120304e-04	4.166870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.356074e+01	2.083304e+00	2.807299e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.032930e+00	2.243716e-01	8.032844e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.720131e+00	6.799820e-02	5.610996e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.845802e-01	2.086483e-02	3.387361e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.488799e-02	2.705245e-04	2.482688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.583475e-01	3.129548e-01	7.566034e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.197883e+00	1.620024e+00	2.244904e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.442755e+00	1.181594e+00	3.956668e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.184009e+00	1.751646e-01	1.380071e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.345391e+00	1.999552e-01	4.866546e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.475675e+00	1.141308e-01	7.207171e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.775670e+00	5.485787e-02	6.551184e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.288322e+00	5.928915e-02	6.309764e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.478594e-01	1.627139e-02	4.596465e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.575120e-01	2.472452e-03	3.288737e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.229020e-01	2.821591e-02	2.278033e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.441882e-01	1.600665e-02	1.379754e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.002100e-01	1.042685e-02	7.292454e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.937691e-03	1.172529e-03	4.601739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.637290e+00	1.944079e+00	5.000113e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.751485e+00	2.820686e+00	1.007499e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.195044e+00	1.390497e+00	6.917125e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.312651e+00	2.241937e-01	2.238617e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.723461e+00	3.312797e-01	4.757615e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.559860e+00	2.376318e-01	4.829109e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.586372e+00	6.887775e-02	6.182867e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.884858e+00	1.233484e-01	5.825933e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.322629e+00	1.061716e-02	4.469611e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.563881e-01	5.579963e-03	3.114990e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.536120e-01	3.966921e-02	2.549389e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.379659e-01	4.136426e-02	1.657391e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.495596e-01	2.094380e-02	1.275307e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.353505e-01	2.189941e-02	7.182371e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.389794e-03	1.445023e-03	5.639670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.340171e+00	5.535281e+00	3.652715e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.952320e+01	8.046576e+00	2.672887e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.925215e+01	3.898737e+00	2.185265e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.321822e+01	8.554034e-01	9.084954e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.438242e+00	1.007786e+00	1.025242e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.019238e+00	3.515315e-01	1.168349e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.010485e+00	3.948673e-02	1.094785e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.026101e+00	1.553372e-02	7.306123e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.340774e+00	7.061813e-02	4.629284e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.843379e-01	5.450126e-02	3.637929e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.094331e-01	2.130516e-02	2.813128e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.450210e-02	2.000118e-03	1.393917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.916934e+00	1.337212e+00	8.640381e-03
1.400000e-01	4.000000e-02	4.000000e-02	3.429423e+00	5.665517e-01	1.186781e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.470443e+00	2.335649e-03	6.558604e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.487871e+00	0.000000e+00	7.482357e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.548139e-01	2.672511e-02	4.393207e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.353031e-01	1.185609e-02	2.438880e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.581825e-01	0.000000e+00	1.303881e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.747125e-02	2.623845e-03	4.675216e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.062543e-03	3.623543e-04	2.191372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.733381e+01	5.303727e+00	2.258605e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.860287e+00	4.839725e-01	7.448694e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.156203e+00	6.360910e-02	1.899430e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.255541e+00	1.737589e-02	6.006844e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.409158e+00	2.326209e-02	4.583424e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.058205e-01	6.003005e-03	2.992772e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.777724e-01	6.212889e-03	1.590095e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.810431e-01	3.721202e-03	9.196095e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.000612e-02	8.919777e-04	1.073219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.804723e+02	3.242137e+01	1.197372e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.728169e+01	1.871796e-01	7.296511e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.888196e+00	2.222705e-01	2.024277e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.131368e+00	4.164661e-03	1.981248e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.906261e+00	2.236265e-02	4.420454e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.807722e-01	2.883484e-03	4.269409e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.816707e-01	2.646533e-02	2.546532e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.360719e-02	0.000000e+00	1.798212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.335114e+00	1.276678e+00	5.992545e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.171132e+00	1.790539e+00	2.372127e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.911092e+00	9.375860e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.417954e+00	1.570875e-01	1.528490e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.013179e+00	8.056475e-02	3.066989e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.516398e+00	1.469345e-01	5.695303e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.983611e+00	9.119465e-03	6.788181e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.457127e+00	0.000000e+00	6.494056e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.086736e+00	4.822500e-02	4.858312e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.236875e-01	0.000000e+00	4.453762e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.624730e-01	1.206980e-02	2.474497e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.517969e-01	1.367829e-02	1.563126e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.020597e-01	1.123110e-02	7.477807e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.007372e-03	7.760254e-04	4.733146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.951769e+01	5.933363e+00	8.362374e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.145002e+01	2.307123e+00	2.005449e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.868724e+00	5.528166e-01	2.455557e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.873178e+00	2.824237e-01	1.657657e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.789689e+00	2.486053e-01	1.617370e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.807214e+00	1.192140e-01	3.182232e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.380055e+00	5.247953e-02	4.639016e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.836064e+00	0.000000e+00	5.392956e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.256489e+00	1.604949e-02	3.638216e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.450339e-01	0.000000e+00	3.391221e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.714665e-01	3.645625e-02	1.769750e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.291429e-01	1.022424e-02	1.023985e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.558211e-02	2.303214e-03	1.026812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.776017e+02	2.773001e+01	2.316991e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.581991e+01	1.191913e+00	3.674317e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.691934e+01	7.392829e-01	4.638674e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.088202e+01	8.983668e-01	3.318959e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.615662e+00	0.000000e+00	4.338427e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.751263e+00	3.116628e-01	1.261702e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.141423e+00	2.153488e-02	1.547383e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.240121e+00	0.000000e+00	2.728644e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.751759e+00	4.253421e-03	5.358091e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.209410e+00	2.120880e-02	4.042736e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.185684e-01	3.473655e-02	3.282496e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.292184e-02	3.590985e-03	1.855659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.125974e+00	5.596215e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.169234e+00	5.467912e-01	2.167767e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.209748e+00	1.305771e-01	7.347411e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.145200e+00	1.696719e-02	7.124956e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.781596e-01	0.000000e+00	4.025711e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.366832e-01	3.718921e-03	1.969214e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.245528e-01	2.276288e-02	7.384532e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.618885e-03	5.394713e-03	2.695167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.156381e+00	8.125317e-01	1.998422e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.950779e+00	1.876808e-02	3.213195e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.236213e+00	2.419801e-02	4.516278e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.766246e-01	9.286065e-03	2.589004e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.553528e-01	0.000000e+00	1.524219e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.669959e-01	5.045502e-03	7.547133e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.006311e-02	1.368474e-02	2.568410e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.034997e-03	2.647454e-03	1.689000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.470620e+01	1.698000e+00	5.315793e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.487534e+00	4.090131e-02	7.665453e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.314718e+00	1.848934e-02	4.951296e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.601143e-01	2.946215e-03	2.818337e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.949590e-02	3.860563e-03	1.437924e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.856078e-01	2.452051e-01	2.901480e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.662377e+00	1.402250e+00	5.610982e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.379503e+00	1.445139e+00	1.881624e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.280681e+00	5.595654e-01	8.025378e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.547972e+00	2.413358e-02	5.383160e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.730215e+00	2.927535e-02	7.429725e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.983034e+00	1.544069e-01	7.520836e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.393350e+00	3.930969e-02	6.758624e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.828331e-01	5.896015e-02	4.705606e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.197203e-01	0.000000e+00	3.870627e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.057789e-01	0.000000e+00	2.322689e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.465011e-01	2.389483e-02	1.230038e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.018888e-01	2.143425e-02	5.314476e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.319465e-03	3.558408e-03	2.670536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.850931e+00	1.704112e+00	8.869729e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.714580e+00	3.215431e+00	1.869967e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.076715e+00	1.234049e+00	1.103537e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.330609e+00	4.780062e-02	4.022502e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.887039e+00	6.355962e-03	4.918037e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.481564e+00	8.751569e-02	6.639940e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.550197e+00	1.306880e-01	6.091851e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.781531e+00	1.289669e-01	5.117984e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.229112e+00	0.000000e+00	4.384145e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.499303e-01	0.000000e+00	3.198797e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.563489e-01	0.000000e+00	2.569274e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.096154e-01	4.556477e-02	1.444773e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.291748e-01	3.104995e-03	9.484914e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.586665e-02	2.324764e-03	5.613623e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.389819e-03	3.443132e-03	3.252888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.893118e+01	8.517623e+00	1.148924e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.803074e+01	7.752362e+00	9.417648e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.916832e+01	2.499870e+00	5.545379e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.099798e+01	7.831819e-02	1.023519e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.964868e+00	2.117166e-01	1.174083e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.089748e+00	1.594917e-01	1.074644e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.602313e+00	6.588110e-02	8.265436e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.596638e+00	5.627561e-02	5.952314e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.987625e-01	0.000000e+00	5.019783e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.382116e-01	3.386066e-02	2.772158e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.344986e-01	0.000000e+00	2.224181e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.154419e-02	3.258860e-03	8.025275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.318362e+00	1.085168e+00	9.832252e-03
1.400000e-01	4.000000e-02	4.000000e-02	3.897838e+00	9.226952e-01	7.290620e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.675939e+00	1.035691e-01	6.686496e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.582807e+00	3.231199e-02	7.833110e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.199873e-01	0.000000e+00	5.482427e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.210488e-01	6.316849e-04	2.595452e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.848083e-01	1.716504e-02	9.954241e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.112846e-02	2.472697e-02	2.799870e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.496099e-03	2.727290e-03	1.015798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.451568e+01	4.679215e+00	6.518418e-02
3.500000e-02	1.500000e-02	1.500000e-02	7.996150e+00	1.064769e+00	1.874819e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.511049e+00	1.616308e-01	3.883603e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.181355e+00	2.772288e-03	6.836775e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.257070e+00	9.180786e-03	4.827390e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.653015e-01	1.986952e-03	2.535165e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.418977e-01	0.000000e+00	1.344042e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.610109e-01	2.391059e-03	6.233542e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.762234e-03	3.857339e-03	5.117290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.838739e+02	3.618158e+01	2.502760e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.039316e+01	7.629595e-01	1.258846e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.981842e+00	1.595460e-02	5.983727e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.043640e+00	8.216820e-02	4.730105e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.661075e+00	4.775325e-02	5.064279e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.331873e-01	0.000000e+00	3.793285e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.924940e-01	0.000000e+00	2.154964e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.058862e-02	2.553116e-03	1.095265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.734113e+00	9.516995e-01	8.128985e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.600351e+00	1.693585e+00	1.248934e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.109688e+00	1.285748e+00	2.245265e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.892642e+00	6.368234e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.241445e+00	6.554776e-02	3.456395e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.690567e+00	1.011373e-01	6.152290e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.254052e+00	2.142069e-01	6.774153e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.568113e+00	6.300941e-02	7.054887e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.114649e+00	2.057189e-02	5.370719e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.973238e-01	0.000000e+00	4.571408e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.559123e-01	0.000000e+00	2.949082e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.645536e-01	3.212033e-02	1.329487e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.924088e-02	1.364686e-02	5.607182e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.608860e-03	3.644762e-03	2.816596e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.439331e+01	4.858610e+00	5.326552e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.351817e+01	3.500265e+00	4.069777e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.027815e+00	1.400880e+00	3.074491e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.898808e+00	2.541239e-01	3.346352e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.062051e+00	0.000000e+00	4.940092e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.107974e+00	1.612128e-01	4.428965e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.469168e+00	1.516942e-01	5.277869e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.739505e+00	4.232117e-02	4.850328e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.236286e+00	3.961118e-02	4.247529e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.263031e-01	0.000000e+00	2.854034e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.178213e-01	2.478473e-02	1.470298e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.926289e-01	5.963546e-04	9.411211e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.304469e-02	2.261247e-03	6.373757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.736527e+02	3.040225e+01	1.678277e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.309701e+01	2.831539e+00	2.980688e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.912120e+01	7.520651e-01	1.312508e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.177352e+01	3.992328e-01	7.229583e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.382251e+00	0.000000e+00	7.472571e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.951427e+00	1.778413e-01	3.882512e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.303680e+00	1.977494e-01	3.220941e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.184116e+00	4.238512e-02	4.414739e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.634918e+00	7.374109e-02	4.920086e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.386634e-01	0.000000e+00	4.489582e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.899699e-01	2.190176e-02	2.531859e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.679748e-02	2.286564e-03	1.266151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.667874e+00	7.153548e-01	9.510977e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.606975e+00	2.856624e-01	1.359238e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.750786e+00	7.580954e-02	7.692568e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.019604e+00	1.650081e-02	5.790142e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.203382e-01	2.678663e-02	3.705889e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.133006e-01	6.528632e-03	1.905803e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.041245e-01	5.501729e-04	8.891976e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.728630e-03	1.798569e-04	5.484943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.279420e+00	9.549698e-01	1.405010e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.649851e+00	1.486234e-01	4.308229e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.266569e+00	4.491342e-02	4.501135e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.970395e-01	3.551935e-02	2.617043e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.692804e-01	1.295742e-02	1.652417e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.764508e-01	3.973576e-03	9.272978e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.956367e-02	3.332596e-05	4.999804e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.760315e-03	0.000000e+00	4.153972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.411150e+01	2.146424e+00	3.202521e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.836566e+00	2.559407e-01	8.432434e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.421863e+00	7.493777e-02	6.090060e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.602822e-01	6.353667e-03	3.551287e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.432068e-02	1.168878e-03	2.233149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.460150e-01	3.617509e-01	5.190518e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.714427e+00	1.928280e+00	3.021651e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.765067e+00	1.220778e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.001146e+00	7.722835e-02	2.288389e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.074381e+00	1.361735e-01	6.724448e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.265083e+00	1.094246e-01	7.370180e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.612828e+00	2.252599e-02	8.087259e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.232321e+00	4.522007e-02	5.627631e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.240816e-01	8.260950e-02	4.433582e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.039786e-01	2.062862e-02	3.483549e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.850626e-01	0.000000e+00	2.290303e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.949689e-01	0.000000e+00	1.442247e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.303690e-02	8.451242e-03	7.127068e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.346918e-03	3.091374e-04	4.610018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.085855e+00	2.067795e+00	7.888861e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.432694e+00	3.255064e+00	4.371340e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.585594e+00	1.477338e+00	9.270348e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.545400e+00	3.163375e-01	4.252292e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.536528e+00	1.843184e-01	7.522478e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.387160e+00	1.952817e-01	6.096330e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.423441e+00	1.808109e-01	5.453973e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.695875e+00	3.271009e-02	5.795339e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.219767e+00	7.394654e-02	4.679280e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.729085e-01	5.069580e-02	3.377453e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.108355e-01	2.664950e-02	2.366472e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.927216e-01	3.666260e-03	1.767991e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.414277e-01	2.478183e-02	1.108054e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.040293e-01	5.230813e-03	7.163938e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.114043e-03	1.281668e-04	6.204476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.116632e+01	6.694674e+00	3.094383e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.153434e+01	8.880470e+00	3.343334e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.931233e+01	3.241489e+00	7.337190e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.309742e+01	1.055067e+00	7.645156e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.245541e+00	7.273981e-01	1.371098e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.849032e+00	2.327256e-01	1.303650e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.008040e+00	3.522108e-01	8.999417e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.842491e+00	1.270025e-01	6.885136e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.128400e+00	6.433550e-02	5.421164e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.770301e-01	0.000000e+00	4.003570e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.090375e-01	2.362760e-02	2.538002e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.290572e-02	9.780294e-04	1.333900e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.263630e+00	1.478993e+00	8.736467e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.347553e+00	4.191854e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.324107e+00	0.000000e+00	7.547209e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.402209e+00	3.229943e-02	7.117829e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.648937e-01	7.494249e-03	4.513129e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.156768e-01	1.781575e-02	2.323370e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.540035e-01	0.000000e+00	1.144171e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.106244e-02	0.000000e+00	4.607281e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.091407e-04	3.626166e-04	1.781123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.911246e+01	5.704284e+00	5.973404e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.806536e+00	4.271316e-01	9.507616e-03
7.250000e-02	2.250000e-02	2.250000e-02	3.090265e+00	6.140020e-02	2.661444e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.049645e+00	2.921744e-02	6.369967e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.244999e+00	3.218486e-02	4.648736e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.722665e-01	4.010665e-02	2.615191e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.478302e-01	5.569173e-03	1.588400e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.634570e-01	5.504862e-03	8.495675e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.317113e-03	0.000000e+00	1.062147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.937235e+02	3.390140e+01	3.184805e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.718731e+01	1.021543e-01	4.942681e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.720658e+00	2.585757e-01	2.891388e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.986776e+00	6.151708e-02	1.633698e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.641255e+00	3.751275e-02	4.829427e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.958510e-01	1.309800e-02	4.196269e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.296642e-01	0.000000e+00	2.785690e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.185487e-02	2.915769e-04	1.685923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.650771e+00	1.463974e+00	1.955334e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.584123e+00	2.002083e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.943593e+00	9.082859e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.376715e+00	1.264451e-01	2.737504e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.916854e+00	1.387688e-01	4.176619e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.362455e+00	4.326395e-02	6.853103e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.769952e+00	0.000000e+00	7.976192e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.413412e+00	1.962977e-02	6.254527e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.024688e+00	5.686505e-02	4.947701e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.601958e-01	0.000000e+00	3.866156e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.355728e-01	1.801306e-02	2.433656e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.225900e-01	1.914805e-03	1.422186e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.298571e-02	5.240133e-03	7.464791e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.666513e-03	3.780933e-04	4.699927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.216937e+01	6.917514e+00	4.155711e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.147921e+01	2.049231e+00	2.471327e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.759586e+00	5.901760e-01	1.623575e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.834953e+00	2.188748e-01	2.541405e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.640003e+00	1.101468e-01	2.270370e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.664253e+00	0.000000e+00	4.442766e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.254717e+00	6.620740e-02	5.352019e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.671190e+00	2.195293e-02	4.892667e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.180026e+00	5.404775e-02	3.968805e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.041962e-01	7.053001e-03	2.765965e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.162746e-01	1.960720e-02	1.804816e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.092772e-01	1.276654e-02	1.020089e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.342952e-02	4.421329e-04	1.121827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.899628e+02	3.024630e+01	3.347992e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.502373e+01	1.142875e+00	6.494153e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.595878e+01	1.005085e+00	4.998996e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.058356e+01	4.619690e-01	5.325774e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.293930e+00	3.364918e-01	3.015169e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.249346e+00	0.000000e+00	2.855046e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.002804e+00	1.479280e-01	2.000388e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.175408e+00	1.090838e-01	2.043646e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.605623e+00	6.672041e-02	4.910555e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.014595e+00	1.595766e-02	4.830147e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.441518e-01	8.167421e-03	3.312339e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.082225e-02	1.379734e-03	1.863875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.336849e+00	5.877455e-01	6.584397e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.106898e+00	6.338851e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.917548e+00	9.163095e-03	8.889715e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.081431e+00	0.000000e+00	6.782943e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.209255e-01	1.773250e-02	3.724529e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.033095e-01	8.169094e-04	2.025074e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.186761e-01	8.120026e-03	7.234684e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.038647e-03	5.045877e-03	2.990630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.410706e+00	9.080485e-01	1.321343e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.766360e+00	7.282484e-03	4.575482e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.145196e+00	1.556467e-02	4.630517e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.998499e-01	2.072511e-02	2.581637e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.173969e-01	0.000000e+00	1.527339e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.484697e-01	3.081021e-03	7.142771e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.513075e-02	1.344949e-02	3.092511e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.830561e-03	1.964920e-03	1.478478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.508247e+01	1.775878e+00	4.547569e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.312251e+00	3.979090e-02	7.348260e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.185130e+00	0.000000e+00	5.532569e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.121471e-01	1.008232e-02	2.734416e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.774930e-02	2.787346e-03	1.493834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.806393e-01	3.189281e-01	5.341937e-03
8.500000e-02	2.500000e-02	2.500000e-02	3.041326e+00	1.601953e+00	1.290267e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.808532e+00	1.613653e+00	7.781500e-03
1.700000e-01	2.000000e-02	2.000000e-02	4.329875e+00	5.005049e-01	1.349689e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.379371e+00	0.000000e+00	5.800089e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.496503e+00	3.073226e-02	9.265616e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.697800e+00	0.000000e+00	8.656441e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.248182e+00	4.006863e-02	6.705920e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.799434e-01	4.106921e-02	4.941967e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.929471e-01	0.000000e+00	3.697063e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.644911e-01	1.751852e-03	2.389463e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.027356e-01	0.000000e+00	1.414719e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.431726e-02	1.562405e-02	5.888746e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.548526e-03	2.089187e-03	3.080395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.515721e+00	1.509219e+00	2.907959e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.062264e+01	3.657578e+00	9.212465e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.072659e+00	1.861959e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.701570e+00	9.275134e-02	4.674247e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.622733e+00	6.918752e-02	6.962437e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.216233e+00	0.000000e+00	8.804414e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.377719e+00	4.774579e-03	6.583940e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.657054e+00	6.476726e-02	5.443038e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.152765e+00	9.467878e-03	4.430632e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.143519e-01	4.825915e-02	3.155876e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.452476e-01	2.095372e-02	2.151158e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.133312e-01	0.000000e+00	1.974322e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.123747e-01	7.904457e-03	1.006941e-01
4.610000e-01	3.600000e-02	3.600000e-02	9.816119e-02	1.354289e-02	4.781208e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.309666e-03	1.183314e-03	3.422876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.829887e+01	8.103388e+00	2.497904e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.787757e+01	8.198455e+00	3.947119e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.973862e+01	2.403663e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.173240e+01	1.242012e-01	1.292818e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.067039e+00	3.491625e-02	1.480651e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.147783e+00	7.453578e-02	1.039614e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.432232e+00	6.045982e-02	8.026029e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.536278e+00	6.400467e-02	6.049510e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.464967e-01	2.277746e-02	5.021184e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.589262e-01	0.000000e+00	2.954338e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.886544e-01	1.664236e-02	2.095151e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.706290e-03	1.402168e-03	8.224538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.603522e+00	1.240122e+00	9.742235e-02
1.400000e-01	4.000000e-02	4.000000e-02	4.036595e+00	9.926986e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.452105e+00	5.146829e-02	7.902260e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.384504e+00	0.000000e+00	9.101386e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.024396e-01	1.049601e-02	5.361574e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.840786e-01	4.061764e-03	2.680281e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.665125e-01	5.472173e-03	1.015285e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.939170e-02	2.435103e-02	2.950295e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.268630e-03	2.270205e-03	1.103386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.650450e+01	5.510134e+00	2.779582e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.012967e+00	1.055820e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.119471e+00	3.548034e-02	5.418168e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.146306e+00	7.517609e-02	7.449454e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.137329e+00	0.000000e+00	5.292130e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.989282e-01	1.803544e-02	2.694267e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.019448e-01	0.000000e+00	1.460981e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.267453e-01	1.345490e-03	6.451884e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.616568e-03	2.869280e-03	5.729010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.957614e+02	3.994305e+01	2.858250e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.949102e+01	8.688370e-01	1.633231e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.379123e+00	0.000000e+00	8.446310e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.890663e+00	7.466722e-02	4.551546e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.651089e+00	2.448493e-02	5.328427e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.318041e-01	0.000000e+00	4.292640e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.578908e-01	2.311169e-02	2.243832e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.013957e-02	2.357751e-03	9.589034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.989184e+00	1.125764e+00	1.751624e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.178401e+00	1.975666e+00	9.964500e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.491514e+00	1.531362e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.771079e+00	4.047212e-01	1.125001e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.088145e+00	0.000000e+00	4.886264e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.684305e+00	2.386941e-01	7.086734e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.888925e+00	0.000000e+00	8.587995e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.408175e+00	0.000000e+00	7.609192e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.910653e-01	0.000000e+00	5.793589e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.070686e-01	3.169187e-02	4.080931e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.086800e-01	0.000000e+00	2.784390e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.203982e-01	0.000000e+00	1.496977e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.009656e-01	1.747120e-02	6.128094e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.615324e-03	2.194165e-03	3.400335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.530476e+01	5.231657e+00	6.489312e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.500929e+01	4.255034e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.076108e+00	1.206618e+00	3.277224e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.105736e+00	3.912162e-01	3.643064e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.006442e+00	7.421747e-02	4.112757e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.961739e+00	1.119927e-01	5.240952e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.265924e+00	4.259140e-02	5.825290e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.681740e+00	2.732811e-02	5.806328e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.139932e+00	9.217569e-03	4.227269e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.591391e-01	3.472260e-03	2.629590e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.477852e-01	0.000000e+00	1.862067e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.807965e-01	8.403532e-03	8.814091e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.270430e-02	1.597849e-03	6.435877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.844372e+02	3.364273e+01	3.772771e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.353030e+01	3.905395e+00	1.202494e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.838604e+01	1.512455e+00	1.177854e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.098387e+01	0.000000e+00	1.521201e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.994333e+00	2.409959e-01	6.649738e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.426770e+00	8.174232e-02	6.163838e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.219891e+00	2.075346e-01	4.008333e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.228435e+00	2.924089e-02	4.129469e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.448435e+00	3.616658e-02	5.137482e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.897241e-01	1.778360e-03	4.601700e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.285814e-01	6.568339e-04	2.619093e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.644502e-02	1.907771e-03	1.170425e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.561312e+00	5.746908e-01	7.308573e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.511005e+00	1.943431e-01	1.150294e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.873419e+00	6.489546e-02	5.880433e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.158429e+00	5.626918e-02	4.925480e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.094221e-01	1.532812e-02	2.877228e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.387195e-01	1.035514e-02	1.699707e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.168613e-01	6.591897e-03	8.015513e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.661479e-03	6.569016e-04	6.270644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.029682e+00	7.827030e-01	9.558996e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.654517e+00	6.695445e-02	3.776586e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.451737e+00	7.106308e-02	3.416473e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.905568e-01	1.693040e-02	2.183319e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.146364e-01	7.327685e-03	1.425170e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.984600e-01	1.304466e-03	9.337534e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.923548e-02	7.495249e-03	4.475146e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.671056e-03	1.282233e-05	3.861985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.373273e+01	1.739373e+00	2.711829e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.821848e+00	2.157707e-01	6.893501e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.667482e+00	6.231039e-02	4.705702e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.841071e-01	1.545263e-02	2.815566e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.869780e-02	4.274219e-04	1.986616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.231337e-01	2.934303e-01	8.762119e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.456007e+00	1.517346e+00	1.525981e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.527031e+00	9.892185e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.022652e+00	9.145423e-02	1.316857e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.068601e+00	3.422883e-03	4.857400e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.328951e+00	7.777367e-02	6.412884e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.804167e+00	9.859183e-02	5.236049e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.324151e+00	3.895966e-02	4.684499e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.754047e-01	2.177705e-02	4.149083e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.756007e-01	2.887761e-02	2.988240e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.308898e-01	2.004148e-02	1.978422e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.329836e-01	1.533491e-02	1.174819e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.442263e-02	8.083195e-04	7.353930e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.335635e-03	2.671362e-04	4.576681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.979523e+00	1.731880e+00	7.886731e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.763000e+00	2.505785e+00	5.353906e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.732762e+00	1.027961e+00	1.554004e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.295517e+00	2.835653e-01	1.646153e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.633570e+00	1.091847e-01	5.262229e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.416844e+00	7.118165e-02	4.883560e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.557309e+00	1.313873e-01	4.223909e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.852794e+00	4.777536e-02	4.265930e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.419867e+00	4.049566e-02	3.426623e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.047454e+00	5.674943e-02	2.555718e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.676908e-01	2.757128e-03	2.305142e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.467913e-01	2.179838e-02	1.480337e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.548542e-01	0.000000e+00	1.173667e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.311973e-01	5.278511e-03	5.797692e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.880832e-03	0.000000e+00	5.952757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.086688e+01	5.864898e+00	3.541287e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.120010e+01	7.800859e+00	1.962210e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.843233e+01	2.452419e+00	4.476703e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.278760e+01	1.039673e+00	7.471041e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.217900e+00	3.925232e-01	1.113654e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.904628e+00	4.198945e-01	1.071328e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.029747e+00	1.797953e-01	6.414380e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.934098e+00	7.954625e-03	6.511486e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.288656e+00	0.000000e+00	4.888699e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.971653e-01	7.459878e-02	2.986067e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.810150e-01	3.530706e-03	2.252979e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.373442e-02	1.483398e-04	1.203930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.967160e+00	1.171154e+00	9.108276e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.271119e+00	3.354514e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.499858e+00	3.385501e-02	5.596235e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.541648e+00	4.611928e-02	5.612739e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.498853e-01	2.494003e-02	3.669951e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.456264e-01	1.595366e-02	2.118155e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.712929e-01	3.755907e-03	1.103461e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.308257e-02	2.454241e-03	4.067997e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.077336e-04	3.821057e-04	1.951506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.665741e+01	4.140544e+00	4.053030e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.703585e+00	4.403607e-01	6.677022e-03
7.250000e-02	2.250000e-02	2.250000e-02	3.453219e+00	1.361118e-01	1.343843e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.123534e+00	0.000000e+00	5.606975e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.466616e+00	4.868446e-02	3.585132e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.675224e-01	7.439021e-03	2.266758e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.888482e-01	5.776746e-03	1.336274e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.905262e-01	9.438598e-04	9.365981e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.100351e-02	5.868142e-04	8.846411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.754414e+02	2.582744e+01	2.005929e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.684014e+01	5.498582e-01	6.707411e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.228500e+00	5.858461e-02	2.658218e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.398715e+00	8.251651e-02	1.061250e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.794651e+00	1.633653e-02	4.006663e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.060730e+00	2.253637e-02	3.422378e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.379346e-01	0.000000e+00	2.441656e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.436588e-02	4.943185e-05	1.503964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.514527e+00	1.243392e+00	8.453913e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.972249e+00	1.440170e+00	8.762392e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.660250e+00	6.217064e-01	1.024694e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.401180e+00	2.246371e-01	8.350402e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.001935e+00	6.654650e-02	3.101637e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.393979e+00	0.000000e+00	5.450748e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.009920e+00	3.854417e-02	5.447435e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.558473e+00	5.679675e-02	5.005377e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.091301e+00	1.017277e-02	4.356809e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.330879e-01	0.000000e+00	3.522709e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.085903e-01	4.313818e-02	2.232380e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.522173e-01	1.351230e-02	1.247330e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.895390e-02	0.000000e+00	7.378358e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.389744e-03	1.588314e-05	4.637196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.020048e+01	5.264745e+00	2.449676e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.015277e+01	1.541156e+00	4.224142e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.389129e+00	6.231183e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.608664e+00	1.254554e-01	3.238122e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.833721e+00	1.369955e-01	1.211480e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.943631e+00	3.290218e-02	2.193594e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.382485e+00	2.807039e-02	4.376694e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.872851e+00	1.025837e-01	3.918056e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.306588e+00	0.000000e+00	3.429645e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.469827e-01	2.470813e-02	2.240233e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.597720e-01	0.000000e+00	1.702343e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.349379e-01	1.418319e-03	9.953611e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.464813e-02	1.647108e-04	8.601213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.734510e+02	2.333973e+01	2.216242e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.399773e+01	9.342142e-01	8.009303e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.570617e+01	1.034079e+00	9.009640e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.017425e+01	2.702826e-01	1.957884e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.122877e+00	5.747959e-01	1.739576e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.032618e+00	1.283034e-01	9.102021e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.371484e+00	0.000000e+00	2.291154e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.401227e+00	8.328747e-02	1.505289e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.698130e+00	0.000000e+00	4.526136e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.181127e+00	9.314652e-03	4.085580e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.518535e-01	3.325662e-02	2.729328e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.272691e-02	0.000000e+00	1.736701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.198336e+00	4.480059e-01	2.059577e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.961014e+00	3.928400e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.171631e+00	0.000000e+00	6.069224e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.172894e+00	5.965198e-03	5.142025e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.718995e-01	5.265512e-02	2.856755e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.695210e-01	0.000000e+00	1.675841e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.748905e-01	2.471041e-02	4.820295e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.566352e-03	6.580829e-03	2.414933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.037531e+00	6.653870e-01	2.550079e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.870969e+00	3.466721e-02	3.209464e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.372426e+00	2.203205e-02	3.506197e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.982964e-01	1.297629e-02	2.216475e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.501326e-01	1.691255e-02	1.229018e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.367937e-01	9.996692e-03	5.920231e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.655345e-02	1.122228e-02	2.567175e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.284141e-03	3.301519e-03	1.383864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.404987e+01	1.327259e+00	1.240811e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.899446e+00	8.620237e-02	5.239232e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.474308e+00	7.115788e-02	4.151096e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.752497e-01	0.000000e+00	2.354528e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.003962e-02	4.978012e-03	1.189248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.249529e-01	2.425398e-01	7.156660e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.852365e+00	1.251280e+00	1.003404e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.410887e+00	1.266603e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.140089e+00	1.713175e-01	1.251696e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.422245e+00	0.000000e+00	4.887865e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.661856e+00	4.686533e-02	6.765359e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.861228e+00	0.000000e+00	6.259126e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.374608e+00	5.142728e-02	4.805530e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.434676e-01	0.000000e+00	4.172282e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.619080e-01	1.913630e-02	2.783958e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.398689e-01	0.000000e+00	2.000504e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.907150e-01	2.950972e-02	8.764019e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.240178e-01	2.562922e-02	3.947800e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.609218e-03	4.284518e-03	1.585380e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.849700e+00	1.354229e+00	3.659791e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.347245e+00	2.631799e+00	2.614121e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.755939e+00	9.277781e-01	1.222978e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.303295e+00	3.518417e-01	2.968915e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.613613e+00	4.851237e-02	5.581918e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.326733e+00	0.000000e+00	6.236927e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.551350e+00	1.146885e-02	5.343501e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.964996e+00	8.683094e-02	3.784472e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.398756e+00	6.161073e-02	3.082646e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.408287e-01	0.000000e+00	2.627563e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.407580e-01	2.778297e-02	1.764276e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.793276e-01	0.000000e+00	1.391927e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.358654e-01	0.000000e+00	9.155252e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.469303e-01	2.412921e-02	3.571677e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.543618e-03	2.236075e-03	3.452537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.884431e+01	7.051968e+00	2.276307e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.646215e+01	6.428734e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.885723e+01	2.020463e+00	5.524061e-03
2.875000e-02	6.250000e-03	6.250000e-03	1.063195e+01	0.000000e+00	1.327287e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.520339e+00	0.000000e+00	1.108683e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.313688e+00	1.479727e-01	8.395154e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.899529e+00	1.594224e-01	6.065706e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.916992e+00	1.488183e-01	4.858020e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.093644e+00	9.112033e-03	4.055523e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.920109e-01	3.424181e-02	2.449795e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.755996e-01	9.247856e-03	1.860405e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.149241e-02	3.366103e-03	7.011021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.426032e+00	9.486190e-01	5.638855e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.642339e+00	6.270904e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.650130e+00	5.742617e-02	5.473190e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.598634e+00	0.000000e+00	6.673136e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.438811e-01	1.218981e-02	3.857135e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.802159e-01	3.821980e-03	1.994870e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.365862e-01	2.368037e-02	7.088425e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.490434e-02	3.284735e-02	1.618836e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.323491e-03	3.030796e-03	8.723016e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.485264e+01	3.981753e+00	3.188995e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.884754e+00	7.044782e-01	3.095178e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.170923e+00	8.228623e-02	4.089106e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.496681e+00	0.000000e+00	5.184117e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.445645e+00	3.658725e-02	3.635981e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.080779e-01	0.000000e+00	2.418952e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.404227e-01	5.164987e-03	1.088937e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.381612e-01	1.429219e-02	5.036827e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.209719e-02	4.787624e-03	3.917988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.779631e+02	2.950057e+01	2.783251e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.791207e+01	5.357223e-01	8.615214e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.418050e+00	0.000000e+00	7.165511e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.186103e+00	0.000000e+00	4.450991e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.108714e+00	5.803176e-02	3.772347e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.141126e-01	2.242260e-02	2.960416e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.840711e-01	6.146788e-02	1.687583e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.127827e-02	3.343805e-03	8.759828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.953678e+00	9.745658e-01	3.626401e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.718822e+00	1.430156e+00	1.186372e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.883208e+00	9.625042e-01	3.518511e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.491177e+00	2.473758e-01	2.038756e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.109025e+00	0.000000e+00	3.356617e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.693202e+00	1.278208e-01	4.903257e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.199920e+00	2.937249e-02	5.907211e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.596672e+00	0.000000e+00	5.450818e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.138342e+00	2.249004e-02	4.244568e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.515611e-01	1.701111e-02	3.115285e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.824630e-01	0.000000e+00	2.158952e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.820191e-01	1.075717e-02	9.607955e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.227716e-01	2.489556e-02	3.707314e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.833185e-03	4.057638e-03	1.760794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.600796e+01	4.546863e+00	2.177168e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.254836e+01	2.432169e+00	2.412521e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.735161e+00	8.683673e-01	2.920126e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.916151e+00	0.000000e+00	5.628661e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.757350e+00	1.195214e-01	2.991090e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.056171e+00	3.718451e-02	3.239580e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.557079e+00	5.659701e-02	4.502689e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.008165e+00	6.227091e-02	3.749189e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.312353e+00	4.185914e-02	3.016664e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.588500e-01	0.000000e+00	2.240981e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.331368e-01	0.000000e+00	1.383183e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.340476e-01	0.000000e+00	7.064833e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.786076e-02	4.499548e-03	4.881133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.708493e+02	2.520276e+01	3.409605e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.902129e+01	1.699956e+00	3.266273e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.769290e+01	1.680272e+00	8.073768e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.088981e+01	1.058314e-01	8.145607e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.998854e+00	0.000000e+00	8.141127e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.879302e+00	2.021755e-01	4.398073e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.001119e+00	0.000000e+00	4.113636e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.688792e+00	1.163096e-01	2.602182e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.949437e+00	1.522450e-01	4.056883e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.908193e-01	0.000000e+00	4.126997e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.838740e-01	1.625941e-03	2.041810e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.875145e-02	3.367107e-03	9.515413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.890308e+00	6.350943e-01	3.254705e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.253655e+00	7.756035e-02	1.178840e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.699092e+00	9.276143e-02	6.150019e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.932032e-01	7.839147e-03	4.600924e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.968696e-01	9.987802e-03	2.799468e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.829901e-01	1.435701e-02	1.677314e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.712931e-02	5.805433e-03	7.500300e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.505529e-03	6.674090e-05	5.758775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.380846e+00	8.256130e-01	7.607932e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.489930e+00	6.587300e-03	4.270569e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.225566e+00	8.610832e-02	3.663394e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.268730e-01	3.252051e-02	2.173531e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.398130e-01	0.000000e+00	1.341977e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.935247e-01	6.710661e-03	8.171363e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.033442e-02	4.886412e-03	4.629582e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.088987e-03	3.948454e-04	4.262332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.423228e+01	1.815863e+00	1.671591e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.574294e+00	8.587352e-02	7.212852e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.494381e+00	5.357201e-02	5.007806e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.551630e-01	1.776025e-02	2.912195e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.480150e-02	1.788196e-03	2.098149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.551807e-01	5.338934e-01	4.753524e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.391012e+00	1.827664e+00	9.680850e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.465595e+00	5.834776e-01	9.775066e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.658836e+00	5.712335e-02	2.425707e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.806628e+00	1.373105e-01	5.429901e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.091477e+00	1.842456e-02	6.597994e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.532017e+00	0.000000e+00	6.317150e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.139996e+00	0.000000e+00	4.912173e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.845504e-01	2.298929e-02	3.592943e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.113180e-01	3.561950e-02	2.683214e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.686235e-01	1.072272e-02	1.942968e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.186953e-01	2.065797e-02	1.167494e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.626262e-02	0.000000e+00	7.139865e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.667454e-03	0.000000e+00	4.498657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.456030e+00	2.480252e+00	7.051548e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.018216e+01	2.585777e+00	2.874882e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.127070e+00	1.377914e+00	4.336043e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.518525e+00	0.000000e+00	6.784637e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.304080e+00	2.277380e-01	3.857675e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.103881e+00	9.567513e-03	5.185765e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.243997e+00	7.367001e-02	6.206097e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.632456e+00	0.000000e+00	4.850299e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.266255e+00	0.000000e+00	3.379600e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.080227e-01	5.814862e-02	2.576815e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.338391e-01	4.641191e-02	1.994365e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.951758e-01	5.066780e-03	1.384268e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.331167e-01	2.145023e-02	1.083646e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.054879e-01	0.000000e+00	8.001042e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.189138e-03	7.729646e-04	5.439929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.426796e+01	7.959754e+00	4.842296e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.463866e+01	8.481935e+00	1.946508e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.957736e+01	3.061670e+00	4.117790e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.200308e+01	9.550552e-01	1.006510e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.108978e+00	4.051265e-01	1.513011e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.378182e+00	3.304180e-02	1.069006e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.809490e+00	1.682397e-01	8.488679e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.865869e+00	6.165130e-02	5.487527e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.171769e+00	5.085951e-02	4.142390e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.293480e-01	1.492461e-02	3.544782e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.830093e-01	3.134782e-03	2.571258e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.329197e-02	2.372642e-03	1.276712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.612729e+00	1.350249e+00	5.509618e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.051310e+00	2.252913e-01	4.703115e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.247674e+00	0.000000e+00	6.975619e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.403514e+00	5.229459e-02	5.543019e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.443157e-01	0.000000e+00	3.506927e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.869640e-01	7.360401e-03	1.936401e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.331225e-01	0.000000e+00	1.062575e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.247747e-02	3.691868e-03	3.758558e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.202378e-03	5.328522e-04	1.775895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.995564e+01	4.875074e+00	4.131964e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.244999e+00	3.258481e-01	2.510741e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.021632e+00	0.000000e+00	2.590931e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.049391e+00	2.515379e-02	5.804100e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.256215e+00	2.989085e-02	3.793498e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.129486e-01	3.686756e-02	2.193370e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.260225e-01	0.000000e+00	1.320086e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.662727e-01	4.438433e-03	7.644556e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.096389e-03	6.638149e-04	9.485166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.962366e+02	2.929684e+01	1.795911e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.560646e+01	3.040858e-01	5.533000e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.475838e+00	0.000000e+00	4.192260e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.929931e+00	0.000000e+00	2.086033e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.738002e+00	3.395919e-02	3.970582e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.498910e-01	6.795458e-02	3.497686e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.522333e-01	0.000000e+00	2.354608e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.335401e-02	9.385197e-04	1.496127e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.433233e+00	1.754905e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.496007e+00	1.514410e+00	2.838473e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.531081e+00	4.384995e-01	1.509832e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.053603e+00	7.415169e-02	2.726060e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.624132e+00	3.176927e-02	5.362346e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.214121e+00	9.491201e-02	6.024555e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.819786e+00	1.831161e-02	6.193317e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.365790e+00	5.364008e-03	5.270550e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.551753e-01	0.000000e+00	4.505160e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.972485e-01	3.747377e-02	3.064952e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.063161e-01	1.096065e-03	2.173102e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.290407e-01	2.846425e-02	1.224790e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.824218e-02	0.000000e+00	6.918247e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.842711e-03	8.288299e-05	4.803074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.578155e+01	7.010070e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.634611e+00	1.166110e+00	6.595701e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.615622e+00	1.051920e-01	2.630036e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.224390e+00	0.000000e+00	2.367573e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.347316e+00	1.097464e-01	2.682156e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.757938e+00	6.775617e-02	3.059612e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.168198e+00	5.331521e-02	4.757311e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.667596e+00	0.000000e+00	4.974766e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.201717e+00	4.538453e-02	3.256202e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.302255e-01	2.243781e-02	2.276010e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.160024e-01	1.275655e-02	1.523787e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.147869e-01	8.477135e-03	9.457134e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.331435e-02	4.642600e-04	9.709488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.939146e+02	2.705202e+01	2.756210e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.281235e+01	7.377271e-01	7.661504e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.416392e+01	4.963680e-01	6.322672e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.044417e+01	5.398600e-01	7.068261e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.921911e+00	1.971309e-01	6.529138e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.038782e+00	1.790275e-01	2.836506e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.968450e+00	0.000000e+00	2.548539e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.168424e+00	5.742026e-02	2.087009e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.686321e+00	7.900553e-02	4.400662e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.033774e+00	2.355572e-02	3.904149e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.048433e-01	2.364178e-02	2.740845e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.098022e-02	1.736437e-03	1.650048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.699210e+00	5.457180e-01	4.335974e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.558219e+00	3.130391e-01	8.773493e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.738651e+00	5.407735e-02	6.635034e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.031640e+00	0.000000e+00	4.929202e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.085822e-01	1.347791e-02	2.795257e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.059893e-01	6.500645e-03	1.607952e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.041193e-01	1.252719e-02	5.939724e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.815786e-03	4.872202e-03	2.165994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.514221e+00	7.054223e-01	5.340869e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.503492e+00	6.544135e-02	3.544664e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.164352e+00	2.562519e-03	3.601967e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.308560e-01	9.088987e-03	2.158930e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.402673e-01	1.833270e-02	1.251952e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.505383e-01	6.090496e-04	6.112866e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.908257e-02	1.410141e-02	2.482429e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.821531e-03	2.455340e-03	1.254111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.510893e+01	1.470687e+00	2.042992e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.173389e+00	2.813571e-01	6.221216e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.211169e+00	7.846808e-03	4.568337e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.415263e-01	2.955030e-02	2.447475e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.907434e-02	2.589784e-03	1.371829e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.545259e-01	3.768202e-01	3.228476e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.053070e+00	1.870941e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.838603e+00	1.000511e+00	2.119265e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.852752e+00	0.000000e+00	1.755189e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.783000e+00	0.000000e+00	8.092535e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.216250e+00	1.321288e-01	7.236936e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.609117e+00	3.743830e-04	6.618431e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.204493e+00	4.413045e-02	4.912408e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.427209e-01	0.000000e+00	4.212122e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.742753e-01	6.841964e-03	2.772934e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.581748e-01	1.422801e-02	1.730811e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.024373e-01	1.548943e-02	9.776049e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.883668e-02	2.429766e-02	4.411332e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.307260e-03	3.446761e-03	2.215110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.409120e+00	2.103789e+00	7.853111e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.140461e+01	2.772301e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.111889e+00	1.022762e+00	2.295286e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.696788e+00	0.000000e+00	6.851764e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.221292e+00	4.618153e-02	5.521091e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.893883e+00	0.000000e+00	7.202275e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.218906e+00	0.000000e+00	5.818871e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.676675e+00	7.064605e-02	4.129166e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.135495e+00	2.048654e-02	3.783374e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.978595e-01	2.370902e-02	2.717424e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.515881e-01	2.683692e-02	1.806620e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.547077e-01	1.420984e-03	1.464286e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.061560e-01	1.222993e-02	7.883620e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.960154e-02	1.710298e-02	4.278622e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.972304e-03	2.206581e-03	2.769291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.498920e+01	1.062716e+01	1.090567e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.925383e+01	6.351248e+00	1.176374e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.822777e+01	1.317760e+00	1.827421e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.065255e+01	9.594883e-01	1.454829e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.292041e+00	6.218123e-02	1.305027e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.859377e+00	6.713794e-02	8.542407e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.316136e+00	0.000000e+00	8.348281e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.570132e+00	8.943067e-02	5.747661e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.824759e-01	5.562322e-02	3.515334e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.855864e-01	8.577439e-03	3.016554e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.327517e-01	4.332185e-02	1.668715e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.748051e-03	1.849519e-03	7.065143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.305690e+00	1.295063e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.490062e+00	4.582231e-01	1.241874e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.056708e+00	7.993847e-02	7.723457e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.462182e+00	1.741818e-02	6.841601e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.939070e-01	6.315482e-03	3.899200e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.919633e-01	1.899866e-02	1.987487e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.553826e-01	5.647808e-03	7.934650e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.611295e-02	2.570365e-02	2.162268e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.223775e-03	2.302142e-03	9.049438e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.971277e+01	5.353922e+00	8.243865e-02
3.500000e-02	1.500000e-02	1.500000e-02	6.028243e+00	2.353818e-01	4.154744e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.912078e+00	1.243731e-01	4.185133e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.043607e+00	6.639784e-02	5.881012e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.236884e+00	0.000000e+00	3.979622e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.047533e-01	1.899285e-02	2.124579e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.105802e-01	1.682123e-02	1.218448e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.457616e-01	9.295224e-03	5.850490e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.837508e-03	3.919429e-03	4.738064e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.022614e+02	3.257215e+01	4.082832e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.727766e+01	6.568338e-01	9.400111e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.991372e+00	6.160586e-02	5.844848e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.058127e+00	9.175918e-02	3.194395e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.609696e+00	1.657405e-03	4.526275e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.736793e-01	3.257991e-02	3.351286e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.532767e-01	9.377332e-03	1.664112e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.097918e-02	2.736625e-03	8.449908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.643748e+00	1.540819e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.575784e+00	1.667901e+00	1.461744e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.304552e+00	8.937343e-01	2.082640e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.327771e+00	1.152656e-01	3.618634e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.715021e+00	1.556776e-02	5.873745e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.393641e+00	2.215853e-01	6.603790e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.815625e+00	1.801702e-02	6.497213e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.376503e+00	0.000000e+00	6.360324e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.002367e+00	3.458930e-02	4.166709e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.870678e-01	7.958219e-03	3.223100e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.979211e-01	1.704829e-02	2.323661e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.218295e-01	1.314611e-02	1.047530e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.160549e-02	2.367606e-02	4.555278e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.455502e-03	3.482559e-03	2.108488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.069047e+01	6.995749e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.371214e+01	2.391875e+00	7.728240e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.589062e+00	4.716312e-01	2.302148e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.625267e+00	0.000000e+00	4.576658e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.497787e+00	0.000000e+00	3.128020e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.785490e+00	9.088901e-02	4.089904e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.207997e+00	1.037570e-01	6.355803e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.720993e+00	1.185173e-02	4.414833e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.112607e+00	2.797776e-02	3.337147e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.906031e-01	3.582015e-02	2.285847e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.643353e-01	8.920806e-03	1.601772e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.738833e-01	1.180199e-02	6.551167e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.287095e-02	3.376069e-03	5.114543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.942540e+02	3.229880e+01	2.832750e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.699095e+01	8.372815e-01	2.331535e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.689750e+01	9.585867e-01	1.342586e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.055741e+01	1.999892e-01	5.360655e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.359832e+00	0.000000e+00	6.273426e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.245175e+00	1.526003e-01	4.739308e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.216687e+00	3.012884e-01	4.887942e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.230657e+00	2.711705e-02	4.051697e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.455225e+00	5.297584e-02	4.612352e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.516065e-01	8.289951e-02	3.398967e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.399158e-01	1.212022e-02	2.351769e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.780919e-02	1.201845e-03	9.574413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.890247e+00	6.793255e-01	4.020873e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.227442e+00	5.895648e-02	9.446803e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.692856e+00	2.440047e-02	6.664274e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.029714e+00	2.254693e-02	4.543874e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.994283e-01	0.000000e+00	3.284974e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.937273e-01	1.413157e-02	1.673237e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.869439e-02	0.000000e+00	8.598980e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.537793e-03	1.318440e-03	5.133321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.305211e+00	8.594193e-01	8.842191e-03
1.350000e-01	3.000000e-02	3.000000e-02	2.522863e+00	0.000000e+00	4.342400e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.328614e+00	3.427897e-02	3.667361e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.790626e-01	5.694242e-03	2.463148e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.585023e-01	5.356371e-03	1.874430e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.040051e-01	2.367639e-02	8.745747e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.783043e-02	7.128869e-03	3.970365e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.952493e-03	2.970133e-04	3.643607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.421273e+01	1.853459e+00	2.128462e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.578360e+00	4.771748e-03	6.947376e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.509632e+00	0.000000e+00	5.412526e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.484998e-01	2.316081e-02	3.171367e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.513659e-02	4.313080e-04	1.967313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.517418e-01	3.782794e-01	1.835462e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.131424e+00	1.915971e+00	5.727415e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.646568e+00	8.660706e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.797617e+00	0.000000e+00	3.936138e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.926434e+00	7.451402e-02	6.003779e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.270650e+00	8.378214e-02	6.345401e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.630413e+00	7.001940e-02	5.919079e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.151163e+00	2.932221e-02	5.332631e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.568692e-01	2.260014e-02	3.808301e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.989522e-01	1.790383e-04	3.087356e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.505044e-01	0.000000e+00	2.216857e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.010637e-01	1.362991e-02	1.174287e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.844077e-02	0.000000e+00	7.148112e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.758289e-03	8.400641e-04	3.867234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.078235e+00	2.262852e+00	7.689435e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.589717e+00	2.584858e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.064907e+00	9.478390e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.010456e+00	1.102842e-01	5.787796e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.291523e+00	1.571285e-01	6.847158e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.196885e+00	1.989665e-01	4.819445e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.439700e+00	5.246651e-02	4.752677e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.689458e+00	1.146796e-02	5.308851e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.294859e+00	7.017048e-02	3.339728e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.893198e-01	1.114497e-02	3.281822e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.092825e-01	0.000000e+00	2.887470e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.030312e-01	2.605396e-03	1.800198e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.423631e-01	0.000000e+00	1.143993e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.166842e-01	5.252435e-03	6.334853e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.169554e-03	1.947249e-03	5.833519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.334078e+01	7.163749e+00	4.789538e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.503717e+01	8.349860e+00	7.505849e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.925600e+01	2.224454e+00	6.237292e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.248367e+01	1.079587e+00	7.193499e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.026673e+00	4.706574e-01	1.193614e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.393753e+00	1.676321e-01	1.091957e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.720927e+00	3.889597e-02	8.301041e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.873368e+00	8.123376e-02	5.272467e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.182240e+00	5.337646e-02	5.056573e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.066891e-01	5.452405e-02	3.224249e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.998399e-01	0.000000e+00	2.836181e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.506699e-02	1.444976e-03	1.374794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.262465e+00	1.393059e+00	2.250421e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.204764e+00	2.623611e-01	1.654101e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.506786e+00	2.963355e-02	6.861291e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.385384e+00	0.000000e+00	6.599285e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.563812e-01	0.000000e+00	3.822860e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.102726e-01	1.574623e-02	2.036595e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.536909e-01	1.214075e-02	1.027046e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.355236e-02	0.000000e+00	5.126361e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.206613e-04	2.734670e-04	1.816270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.778228e+01	4.917879e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.594370e+00	4.625449e-01	1.324320e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.355796e+00	1.189841e-01	3.145827e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.266155e+00	0.000000e+00	6.281250e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.340893e+00	1.560269e-03	4.010461e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.783478e-01	0.000000e+00	2.311017e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.399865e-01	0.000000e+00	1.891944e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.853402e-01	3.148952e-02	8.063056e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.571580e-03	7.518143e-04	9.580345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.787733e+02	2.817852e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.827136e+01	7.379406e-01	6.666083e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.201498e+00	1.831303e-01	7.663347e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.120625e+00	6.282390e-03	1.451889e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.819251e+00	0.000000e+00	4.611244e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.287338e-01	0.000000e+00	4.079127e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.817010e-01	3.579882e-02	2.202672e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.449894e-02	4.313771e-04	1.482061e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.918512e+00	1.486973e+00	6.433092e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.121527e+00	1.951044e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.606111e+00	6.475893e-01	2.568088e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.302846e+00	0.000000e+00	4.192439e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.959509e+00	8.846320e-02	4.648583e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.499278e+00	1.202343e-01	6.115757e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.908330e+00	0.000000e+00	6.983364e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.442253e+00	5.854245e-02	5.369301e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.783531e-01	2.303847e-02	4.703628e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.646544e-01	0.000000e+00	3.533812e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.268711e-01	0.000000e+00	2.279221e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.231701e-01	2.360391e-02	1.245966e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.432573e-02	0.000000e+00	7.113923e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.912501e-03	8.798618e-04	4.009248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.236856e+01	6.603421e+00	7.048128e-02
1.750000e-02	5.000000e-03	5.000000e-03	9.463513e+00	1.445438e+00	2.572610e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.991183e+00	2.765971e-01	3.828302e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.930021e+00	3.511620e-01	1.957492e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.970981e+00	2.174017e-01	3.085018e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.775728e+00	3.222564e-02	3.315862e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.329567e+00	3.135055e-02	5.386566e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.761623e+00	4.587631e-03	5.068466e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.281026e+00	5.748246e-02	3.347604e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.226667e-01	0.000000e+00	3.202154e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.474285e-01	3.239209e-02	1.690094e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.194818e-01	3.498366e-03	1.167538e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.381491e-02	1.353962e-03	9.597124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.791284e+02	2.470136e+01	4.970534e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.569024e+01	2.527101e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.650182e+01	1.019711e+00	6.900815e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.117341e+01	3.814786e-01	1.023802e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.229297e+00	2.081058e-01	4.804307e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.988332e+00	8.549792e-02	2.222881e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.876327e+00	0.000000e+00	2.834996e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.229554e+00	2.333860e-02	3.427673e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.732464e+00	0.000000e+00	5.042160e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.163167e+00	1.185877e-01	3.899995e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.448966e-01	0.000000e+00	3.411060e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.285419e-02	1.989548e-03	1.774048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.569080e+00	5.921648e-01	5.116607e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.585841e+00	2.356112e-01	6.291385e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.921322e+00	2.211228e-02	7.150843e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.162092e+00	7.809949e-02	4.988896e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.076544e-01	0.000000e+00	3.219461e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.925114e-01	5.694553e-03	1.513634e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.099045e-01	4.122674e-03	6.627000e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.576137e-03	5.470773e-03	2.398143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.323372e+00	7.370253e-01	7.284235e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.663056e+00	1.351700e-01	3.748252e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.171733e+00	7.077481e-03	3.756949e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.973443e-01	1.202960e-02	2.179992e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.989211e-01	0.000000e+00	1.435395e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.600422e-01	1.292822e-02	6.280563e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.046472e-02	6.886922e-03	3.217772e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.188292e-03	2.026869e-03	1.846371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.458363e+01	1.441154e+00	1.041101e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.563343e+00	8.638626e-02	6.159481e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.356244e+00	0.000000e+00	4.702507e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.004455e-01	5.116151e-02	2.305400e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.746612e-02	2.721519e-03	1.347629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.781187e-01	2.917611e-01	3.507162e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.381954e+00	1.506729e+00	7.098066e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.618857e+00	1.298919e+00	9.209149e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.123388e+00	8.600859e-02	4.396388e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.427386e+00	2.013570e-01	5.857494e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.261214e+00	0.000000e+00	8.388502e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.761840e+00	3.447689e-02	6.182580e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.370247e+00	1.173334e-01	5.326558e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.572006e-01	0.000000e+00	4.510342e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.343493e-01	2.797833e-02	2.826084e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.709337e-01	1.117723e-02	1.767998e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.947073e-01	1.394628e-02	1.113318e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.612691e-02	8.299550e-03	6.349627e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.606911e-03	2.474519e-03	2.058733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.989261e+00	1.896450e+00	3.163101e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.675187e+00	3.158397e+00	2.882028e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.448958e+00	5.692126e-01	3.513346e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.848617e+00	1.785431e-02	6.776043e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.864343e+00	2.198383e-01	7.064815e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.543992e+00	0.000000e+00	7.492075e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.518713e+00	2.798547e-01	4.920513e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.661819e+00	9.445995e-03	4.451954e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.147114e+00	0.000000e+00	3.681884e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.894173e-01	1.273270e-02	3.025517e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.771387e-01	5.749162e-02	1.830382e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.799171e-01	1.672965e-02	1.580102e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.944166e-01	0.000000e+00	9.960689e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.379784e-02	1.835113e-03	5.275838e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.478350e-03	1.918922e-03	2.914516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.361079e+01	9.646776e+00	4.736704e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.797752e+01	6.616882e+00	1.159260e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.753220e+01	9.956694e-01	8.143223e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.033117e+01	3.660979e-01	9.995158e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.368266e+00	1.939959e-01	1.164646e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.153361e+00	0.000000e+00	9.408402e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.811676e+00	2.479615e-01	6.379450e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.642504e+00	0.000000e+00	5.990042e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.145559e+00	7.496725e-02	3.615344e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.383148e-01	4.425474e-02	2.865544e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.435516e-01	4.848665e-02	1.717787e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.392492e-03	1.834401e-03	8.070321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.781991e+00	1.219488e+00	8.891439e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.590896e+00	6.250345e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.539833e+00	0.000000e+00	6.893220e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.564009e+00	4.091733e-02	6.823991e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.985094e-01	0.000000e+00	4.655438e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.644127e-01	0.000000e+00	2.250394e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.542638e-01	1.283398e-02	8.168581e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.894953e-02	2.596504e-02	2.806851e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.008821e-03	2.198229e-03	9.459643e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.616982e+01	4.850559e+00	3.511245e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.386212e+00	5.529731e-01	3.172827e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.481914e+00	8.032878e-02	4.689770e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.485138e+00	4.393536e-02	5.738419e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.238400e+00	1.078736e-02	4.459128e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.713177e-01	1.469790e-02	2.105121e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.922403e-01	0.000000e+00	1.315996e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.320707e-01	7.058846e-03	6.028636e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.442648e-03	2.307759e-03	4.537193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.760611e+02	3.169176e+01	1.383934e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.908511e+01	5.152641e-01	2.255084e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.504353e+00	3.640924e-01	6.368534e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.236799e+00	4.742201e-02	4.512143e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.861021e+00	1.329577e-03	4.492402e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.694977e-01	6.170095e-02	3.583503e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.081047e-01	4.723039e-02	1.833249e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.039410e-02	1.989233e-03	8.261178e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.056560e+00	1.080197e+00	1.293905e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.058362e+00	1.747655e+00	9.094336e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.955292e+00	1.254418e+00	1.019785e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.766402e+00	4.427567e-01	2.013353e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.151519e+00	0.000000e+00	6.309027e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.613537e+00	9.041180e-02	5.973025e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.977448e+00	1.525280e-02	8.064497e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.578997e+00	1.024948e-01	6.137767e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.054040e+00	0.000000e+00	5.371199e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.343936e-01	2.630618e-02	3.225754e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.391871e-01	2.109643e-02	2.057617e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.148677e-01	1.241716e-02	1.043668e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.214841e-02	6.135792e-03	6.927350e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.901963e-03	2.423001e-03	2.245339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.742612e+01	5.418871e+00	5.420251e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.218700e+01	2.342026e+00	5.166495e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.559225e+00	7.969543e-01	2.750747e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.850337e+00	4.686428e-04	8.833657e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.784740e+00	2.096481e-02	5.639826e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.315567e+00	1.800602e-01	4.024995e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.755855e+00	1.547435e-01	4.422941e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.801578e+00	1.966281e-02	5.095268e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.202541e+00	5.205660e-02	3.622877e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.947295e-01	5.169894e-02	2.367233e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.929459e-01	3.153992e-04	1.545513e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.687858e-01	1.979280e-03	8.624920e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.136309e-02	1.135970e-03	7.390142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.725916e+02	2.706168e+01	2.365702e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.617077e+01	5.545987e-01	3.822172e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.909754e+01	1.407483e+00	1.898636e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.333386e+01	6.957302e-01	1.638097e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.581361e+00	9.896743e-01	4.716970e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.902724e+00	0.000000e+00	7.124411e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.379249e+00	7.179337e-02	4.415481e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.372779e+00	7.084462e-02	3.184239e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.674078e+00	2.252445e-02	5.274886e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.023991e+00	2.012620e-02	3.531559e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.040523e-01	4.225496e-02	2.102694e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.530148e-02	1.847959e-03	1.119415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.216427e+00	5.779878e-01	2.331687e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.872994e+00	8.510528e-03	1.488622e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.543652e+00	8.534098e-02	5.079883e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.173888e-01	0.000000e+00	3.781857e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.769030e-01	2.691294e-02	2.338380e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.919577e-01	0.000000e+00	1.845807e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.538118e-02	6.800998e-03	7.437527e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.858539e-03	6.925386e-04	4.297006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.682220e+00	7.317887e-01	1.489074e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.235492e+00	6.924631e-02	3.388674e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.117214e+00	2.179248e-02	3.212961e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.179932e-01	0.000000e+00	2.480274e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.601215e-01	1.781234e-02	1.151995e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.691057e-01	9.577728e-03	7.174170e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.271250e-02	5.731313e-03	3.913461e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.971850e-03	5.192453e-04	3.524227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.474692e+01	1.656781e+00	2.496759e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.237753e+00	6.002678e-02	6.085149e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.365650e+00	0.000000e+00	5.340014e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.102720e-01	2.061690e-02	2.748010e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.218864e-02	2.298134e-03	1.951747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.155738e+00	6.432410e-01	1.084330e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.857161e+00	1.604037e+00	2.483375e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.599409e+00	5.377637e-01	8.867706e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.419335e+00	0.000000e+00	4.240849e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.644802e+00	1.459268e-01	5.425006e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.878250e+00	5.033149e-02	5.699696e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.386701e+00	4.788397e-02	4.633914e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.992577e-01	0.000000e+00	5.630312e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.934290e-01	2.361238e-03	3.059635e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.066960e-01	5.965368e-02	2.332887e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.631472e-01	7.063831e-02	1.574016e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.837511e-01	1.578388e-02	9.498946e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.549294e-02	4.457622e-03	4.005536e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.352578e-03	5.557242e-04	3.340249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.285276e+00	2.948181e+00	5.735792e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.014489e+01	1.839736e+00	3.994909e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.527443e+00	4.859713e-01	4.407315e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.696752e+00	4.041855e-01	4.919038e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.184494e+00	2.818877e-01	4.120166e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.819014e+00	5.739193e-02	5.417230e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.124720e+00	4.632553e-02	3.988761e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.529228e+00	0.000000e+00	4.328426e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.122063e+00	3.056803e-02	3.439389e-01
2.400000e-01	2.000000e-02	2.000000e-02	4.921464e-01	0.000000e+00	5.558492e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.485672e-01	1.037220e-01	1.906364e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.946007e-01	1.297330e-01	1.576230e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.127504e-01	3.670552e-03	8.091888e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.096546e-01	2.724908e-02	5.478716e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.930112e-03	6.940634e-04	5.058998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.879265e+01	9.545477e+00	4.350809e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.785534e+01	7.729638e+00	1.046825e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.871112e+01	2.071476e+00	1.147627e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.129703e+01	1.314223e+00	1.354707e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.899767e+00	4.298545e-01	8.757530e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.041811e+00	1.638257e-01	9.445577e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.418543e+00	0.000000e+00	9.762269e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.723886e+00	9.385551e-02	4.990382e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.908475e-01	0.000000e+00	4.658936e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.335771e-01	4.552877e-02	2.828510e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.728530e-01	9.906669e-03	2.272822e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.244912e-02	2.693670e-03	1.146858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.995434e+00	1.312324e+00	2.870117e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.093358e+00	1.104416e-01	7.452766e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.006486e+00	0.000000e+00	7.229075e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.229669e+00	1.652574e-02	4.970144e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.113060e-01	1.156294e-02	2.847706e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.253025e-01	0.000000e+00	1.963898e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.312321e-01	1.201316e-02	7.980541e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.378114e-02	9.908159e-03	2.925549e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.775019e-04	4.238498e-04	1.467994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.084586e+01	4.519710e+00	1.925057e-03
3.500000e-02	1.500000e-02	1.500000e-02	5.228071e+00	1.242188e-01	2.302411e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.961944e+00	4.549776e-02	1.883477e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.045314e+00	5.634846e-02	5.138805e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.188644e+00	0.000000e+00	3.327038e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.138480e-01	0.000000e+00	2.439004e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.359821e-01	1.528899e-02	1.104039e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.495661e-01	1.256435e-03	7.119279e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.209168e-03	1.607268e-03	8.337573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.034594e+02	2.677023e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.600919e+01	1.769579e-01	8.078074e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.858950e+00	7.896299e-02	2.295593e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.016666e+00	8.351505e-03	1.637784e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.555925e+00	0.000000e+00	4.381421e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.159901e-01	1.183901e-02	3.118786e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.487957e-01	2.426620e-02	2.100042e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.098959e-02	1.017592e-04	1.402844e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.713977e+00	1.569677e+00	1.516219e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.518116e+00	1.349430e+00	1.015763e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.756630e+00	4.379304e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.076080e+00	5.321007e-02	4.182237e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.646195e+00	2.311878e-02	5.089402e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.218238e+00	1.005601e-01	5.659571e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.618568e+00	9.117193e-03	5.667921e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.234306e+00	1.071667e-02	4.542946e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.832121e-01	0.000000e+00	4.690623e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.718551e-01	3.740235e-02	2.667319e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.100931e-01	5.120593e-02	1.743642e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.068444e-01	3.309214e-02	1.057093e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.544558e-02	1.499562e-02	4.454635e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.262091e-03	3.271862e-04	3.749186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.653394e+01	5.846879e+00	2.481641e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.006080e+01	1.419729e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.120153e+00	3.240156e-01	6.730123e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.081840e+00	0.000000e+00	4.263876e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.349947e+00	6.439426e-02	2.362863e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.727848e+00	1.302302e-01	2.444262e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.174760e+00	8.304415e-02	3.923002e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.598570e+00	0.000000e+00	4.369291e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.087749e+00	0.000000e+00	3.500037e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.423310e-01	0.000000e+00	3.482248e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.088087e-01	1.125130e-01	1.590897e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.939369e-01	1.563581e-02	7.999544e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.120561e-02	1.056960e-03	7.451345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.011211e+02	2.436735e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.287661e+01	1.948456e+00	2.359363e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.427377e+01	2.310367e-01	7.940639e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.638309e+00	2.791900e-02	4.758332e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.368860e+00	3.702557e-02	5.881408e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.338742e+00	1.146116e-01	2.120852e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.003482e+00	1.355606e-01	1.443180e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.937106e+00	0.000000e+00	3.601198e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.600860e+00	3.301862e-02	4.115016e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.815104e-01	0.000000e+00	3.818038e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.884752e-01	1.751653e-02	2.563445e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.857413e-02	3.374137e-03	1.501995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.971781e+00	4.599781e-01	6.561600e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.280663e+00	1.509502e-01	3.175483e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.539822e+00	0.000000e+00	6.152201e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.024671e+00	3.479720e-02	3.542009e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.226047e-01	7.976963e-03	2.011937e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.683080e-01	0.000000e+00	1.153960e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.028793e-02	2.303593e-02	3.862543e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.396003e-03	6.105712e-03	1.988445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.741408e+00	6.062517e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.253249e+00	4.646813e-02	3.419386e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.167351e+00	1.306886e-03	2.969708e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.298616e-01	0.000000e+00	1.790989e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.117846e-01	0.000000e+00	1.189292e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.531102e-01	7.344456e-04	4.676669e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.625924e-02	2.422227e-02	1.541916e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.430760e-03	3.093360e-03	1.306862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.525097e+01	1.294307e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.993418e+00	2.348447e-02	6.052683e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.263565e+00	9.894543e-03	3.772534e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.996132e-01	0.000000e+00	2.183979e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.814093e-02	6.098534e-03	9.909073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.290988e-01	4.603044e-01	4.662073e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.355682e+00	1.558948e+00	1.375457e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.726477e+00	5.287056e-01	2.130972e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.982375e+00	2.917800e-01	3.458989e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.786871e+00	5.688904e-02	5.746461e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.015432e+00	0.000000e+00	6.333905e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.481448e+00	0.000000e+00	5.112314e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.074217e+00	8.560608e-03	4.677944e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.768979e-01	5.967397e-02	3.040163e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.384188e-01	2.332936e-02	1.911881e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.373578e-01	4.876885e-03	1.308034e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.728468e-01	7.459477e-03	6.967680e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.647671e-02	2.741790e-02	2.740930e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.253654e-03	5.059300e-03	8.329198e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.119220e+00	2.216563e+00	4.427841e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.153684e+01	2.311894e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.360020e+00	2.767786e-01	3.153471e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.503869e+00	4.320675e-01	4.501871e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.778443e+00	0.000000e+00	8.429344e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.896043e+00	1.942628e-02	5.000221e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.178547e+00	6.447255e-02	4.251320e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.531999e+00	3.079200e-02	4.329069e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.096028e+00	8.221616e-02	2.670758e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.474449e-01	8.805151e-03	1.940797e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.904510e-01	0.000000e+00	1.663634e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.308694e-01	0.000000e+00	1.416590e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.041444e-01	1.036482e-02	7.314644e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.012271e-01	2.747294e-02	2.552826e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.159294e-03	2.884901e-03	1.457789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.139336e+01	1.114187e+01	1.904981e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.184488e+01	5.694447e+00	9.813347e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.797591e+01	1.269868e+00	9.234815e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.278415e+00	1.733198e-01	1.271299e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.147272e+00	1.444885e-01	1.177098e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.264216e+00	0.000000e+00	1.012761e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.336112e+00	1.306680e-01	5.755987e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.540170e+00	0.000000e+00	4.735417e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.677193e-01	4.651233e-02	3.166864e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.518914e-01	7.881117e-03	2.541405e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.022580e-01	2.435213e-02	1.526706e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.051990e-02	4.845664e-03	5.556012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.466584e+00	1.137968e+00	1.181625e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.502410e+00	2.980556e-01	3.031500e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.201283e+00	1.188919e-02	7.400246e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.281778e+00	5.355774e-04	5.467691e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.149514e-01	5.332473e-02	2.863166e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.330958e-01	0.000000e+00	1.526273e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.208673e-01	1.733231e-02	6.528871e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.817509e-02	3.443508e-02	1.262562e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.308945e-04	2.018364e-03	6.971192e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.948931e+01	4.302988e+00	3.431739e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.320873e+00	4.115595e-01	1.286767e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.900044e+00	1.574177e-04	4.918542e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.142673e+00	4.616255e-02	5.042326e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.210890e+00	0.000000e+00	3.253511e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.266899e-01	0.000000e+00	1.972748e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.131357e-01	0.000000e+00	1.085647e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.267513e-01	1.014851e-03	4.752109e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.038425e-02	6.528016e-03	2.862231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.999438e+02	2.915886e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.918548e+01	8.564285e-01	1.262241e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.718974e+00	0.000000e+00	5.625620e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.871390e+00	4.245770e-03	3.935011e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.701428e+00	0.000000e+00	3.957889e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.059493e-01	3.616823e-03	2.821780e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.602588e-01	1.234711e-02	1.722095e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.110080e-02	5.135513e-03	6.627415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.806650e+00	1.251508e+00	2.307810e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.813399e+00	1.543375e+00	1.479541e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.180769e+00	8.637490e-01	7.997864e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.513623e+00	2.113574e-01	3.351617e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.895770e+00	1.236710e-01	4.755703e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.148140e+00	0.000000e+00	8.107998e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.802232e+00	4.537084e-02	5.758738e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.330304e+00	0.000000e+00	4.957841e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.715943e-01	0.000000e+00	3.830836e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.401710e-01	5.899114e-02	2.234703e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.697862e-01	0.000000e+00	1.731924e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.908150e-01	1.478786e-02	7.354998e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.379279e-02	3.214976e-02	2.634050e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.386185e-03	5.045378e-03	9.163908e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.126032e+01	5.029619e+00	8.078846e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.290014e+01	2.265936e+00	3.703024e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.760350e+00	5.500308e-01	4.001028e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.000889e+00	1.651394e-01	2.069689e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.690187e+00	1.812743e-01	2.853028e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.583164e+00	0.000000e+00	5.389330e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.165795e+00	6.758622e-03	4.964433e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.773337e+00	8.264894e-02	3.755856e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.095345e+00	7.508516e-02	2.752608e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.148022e-01	0.000000e+00	1.895839e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.564040e-01	0.000000e+00	1.353165e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.701211e-01	1.580025e-02	5.624028e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.362877e-02	6.455668e-03	3.540391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.934501e+02	2.405457e+01	7.452108e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.833865e+01	8.411930e-01	1.033538e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.697504e+01	2.944504e-01	8.159609e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.031656e+01	1.109155e+00	4.196185e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.379471e+00	5.054710e-01	7.091701e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.272568e+00	0.000000e+00	7.093099e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.989935e+00	9.293196e-02	2.895198e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.142635e+00	3.800310e-03	3.162198e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.498831e+00	2.206975e-02	3.962051e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.743910e-01	0.000000e+00	3.646488e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.761077e-01	4.313652e-02	1.973793e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.537855e-02	6.245547e-03	8.482049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.460550e+00	6.743742e-01	5.022816e-03
2.100000e-01	4.000000e-02	4.000000e-02	2.764002e+00	2.548169e-02	2.721550e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.262789e+00	0.000000e+00	5.956093e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.929248e-01	3.307002e-02	3.742977e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.006768e-01	2.558915e-02	2.364185e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.069698e-01	1.709329e-03	1.694650e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.008016e-02	0.000000e+00	7.223200e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.133579e-03	9.280654e-04	3.486929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.927106e+00	6.983345e-01	7.195530e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.114417e+00	1.186163e-01	3.713362e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.024641e+00	2.861138e-02	3.303514e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.919698e-01	3.787048e-02	1.880930e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.520613e-01	2.604032e-03	1.252772e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.448970e-01	0.000000e+00	9.468330e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.018006e-02	3.036170e-03	3.729729e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.504255e-03	2.348531e-04	3.366021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.534967e+01	1.595665e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.231735e+00	4.397109e-02	6.298293e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.065367e+00	2.887019e-03	4.422269e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.574957e-01	0.000000e+00	2.715687e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.781463e-02	0.000000e+00	1.825431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.487976e+00	8.141261e-01	2.528338e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.235061e+00	1.740321e+00	2.224295e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.541187e+00	2.733010e-01	2.137997e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.410076e+00	7.022803e-02	4.281976e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.479110e+00	1.574886e-01	6.685205e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.659160e+00	3.718815e-02	6.410413e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.296921e+00	8.187324e-02	5.400836e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.572980e-01	1.043249e-01	4.219186e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.558563e-01	0.000000e+00	4.111530e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.521098e-01	2.734350e-03	2.444123e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.107181e-01	3.521025e-02	1.611420e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.264133e-01	0.000000e+00	1.504107e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.909907e-02	1.285627e-02	4.313572e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.440124e-03	3.361826e-04	2.930067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.906829e+00	3.340174e+00	7.543703e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.109021e+01	1.948144e+00	4.354125e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.603846e+00	5.230946e-01	1.862535e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.050158e+00	0.000000e+00	9.790084e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.855843e+00	4.203698e-01	5.474710e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.592925e+00	4.439100e-02	5.402157e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.996140e+00	1.571176e-01	4.756828e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.391788e+00	7.871420e-02	4.083275e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.150700e-01	0.000000e+00	4.555898e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.085646e-01	9.173566e-03	3.084114e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.766452e-01	9.277424e-03	1.905138e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.426138e-01	4.530749e-02	1.264127e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.700984e-01	0.000000e+00	1.085284e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.225366e-02	6.611848e-03	5.480018e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.555161e-03	0.000000e+00	5.926436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.681582e+01	1.333110e+01	4.764972e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.115943e+01	6.567502e+00	1.819215e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.818766e+01	1.102221e+00	1.370627e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.037963e+01	9.794299e-01	1.352030e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.824700e+00	3.546646e-01	1.145137e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.614526e+00	0.000000e+00	8.691773e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.396696e+00	1.650412e-01	6.348439e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.329095e+00	0.000000e+00	7.170397e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.781620e-01	7.588880e-02	3.769493e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.884493e-01	6.611735e-02	2.796015e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.728583e-01	0.000000e+00	2.100538e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.153746e-03	0.000000e+00	1.020967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.257648e+00	1.499541e+00	7.509161e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.064560e+00	9.833413e-02	1.520266e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.063562e+00	7.699153e-02	7.266346e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.064114e+00	7.805641e-03	5.120813e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.837427e-01	0.000000e+00	3.535786e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.118926e-01	2.555044e-02	1.577683e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.195918e-02	0.000000e+00	1.070517e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.823568e-02	2.249550e-03	2.678247e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.328891e-04	2.291029e-04	1.213029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.164996e+01	4.907369e+00	3.380462e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.525135e+00	1.928456e-01	1.836303e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.113842e+00	6.136579e-02	3.037777e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.845429e+00	0.000000e+00	5.636486e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.107196e+00	5.590100e-02	3.391670e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.571875e-01	1.832301e-02	2.081206e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.534908e-01	0.000000e+00	1.201799e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.166740e-01	0.000000e+00	8.209750e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.098320e-03	1.415402e-04	8.509386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.094186e+02	2.686528e+01	9.868892e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.798528e+01	5.616724e-01	9.394673e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.323242e+00	6.633542e-02	3.723455e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.567433e+00	4.898438e-02	1.770286e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.497499e+00	8.193083e-03	3.971906e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.579035e-01	3.486885e-02	2.983427e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.126052e-01	0.000000e+00	2.304759e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.398349e-03	0.000000e+00	1.358533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.102283e+00	1.868704e+00	1.402373e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.495592e+00	1.314563e+00	2.936361e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.759149e+00	5.155852e-01	7.719540e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.182238e+00	6.651699e-02	4.303669e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.585745e+00	1.276810e-02	6.908753e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.244064e+00	2.827350e-01	6.874423e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.466627e+00	0.000000e+00	7.090373e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.157293e+00	6.354553e-02	5.288164e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.629439e-01	0.000000e+00	4.741839e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.682890e-01	4.238689e-02	2.594726e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.519412e-01	4.088341e-02	1.756321e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.470303e-01	0.000000e+00	1.493254e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.919606e-02	1.218442e-02	4.562806e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.449636e-03	2.349445e-04	3.172695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.845756e+01	6.753924e+00	9.042088e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.442703e+00	1.413994e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.154397e+00	3.888874e-01	1.512060e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.375506e+00	0.000000e+00	4.587565e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.565141e+00	1.819871e-01	3.026068e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.772599e+00	2.875362e-01	2.851940e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.962293e+00	3.681466e-02	6.112334e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.560955e+00	1.414331e-01	4.129755e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.707131e-01	0.000000e+00	3.524946e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.922914e-01	0.000000e+00	2.101028e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.415220e-01	3.384186e-02	1.435417e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.598214e-01	0.000000e+00	9.658277e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.582247e-03	0.000000e+00	7.972330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.061876e+02	2.399852e+01	2.866182e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.693117e+01	1.787389e+00	8.864781e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.563052e+01	9.029665e-01	9.199560e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.833287e+00	2.329764e-01	8.662593e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.296522e+00	1.980603e-01	2.298255e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.347397e+00	3.564597e-01	1.645145e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.586706e+00	3.105390e-02	3.077025e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.888956e+00	2.209989e-02	2.498733e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.440028e+00	3.441960e-02	4.912378e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.396252e-01	6.893017e-02	3.394746e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.329205e-01	0.000000e+00	2.534206e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.550640e-02	0.000000e+00	1.500643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.203282e+00	5.884797e-01	3.218478e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.128309e+00	8.189047e-03	1.222633e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.480357e+00	7.186943e-02	6.599984e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.008516e-01	3.793634e-03	4.455406e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.412664e-01	1.898121e-02	2.356630e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.402256e-01	1.217933e-02	1.143816e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.862762e-02	6.867105e-03	7.012243e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.421637e-03	3.982934e-03	2.143298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.972139e+00	6.749034e-01	4.264200e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.209722e+00	5.236397e-02	3.902989e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.014205e+00	4.068736e-02	3.184045e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.891068e-01	1.172261e-02	2.087807e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.751609e-01	8.549365e-03	9.750185e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.017053e-01	1.350777e-02	5.762280e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.756780e-02	9.569716e-03	2.055802e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.291450e-03	2.362412e-03	1.515692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.597285e+01	1.340779e+00	9.948402e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.567427e+00	5.651554e-02	6.365774e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.055895e+00	5.401680e-02	3.796605e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.224579e-01	7.572612e-03	2.179862e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.518436e-02	2.478591e-03	1.058567e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.000403e+00	5.421029e-01	1.431655e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.849313e+00	1.892646e+00	1.130435e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.773661e+00	5.714453e-01	2.960603e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.649817e+00	1.444810e-01	5.570086e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.796624e+00	2.065634e-01	7.852240e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.905220e+00	2.480373e-02	6.840032e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.442803e+00	1.328028e-01	5.858654e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.016214e+00	1.318003e-01	4.509247e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.829827e-01	4.349362e-02	3.105665e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.423339e-01	3.707691e-02	2.759793e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.717474e-01	3.006209e-03	1.577525e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.454268e-01	0.000000e+00	1.016892e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.181678e-02	7.135289e-03	5.161954e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.832267e-03	1.951829e-03	4.037897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.958405e+00	2.928035e+00	5.467520e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.113209e+01	2.138173e+00	6.268655e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.513226e+00	4.106033e-01	2.213056e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.211200e+00	1.750895e-01	7.151350e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.485520e+00	3.586427e-02	9.323523e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.700593e+00	1.392471e-01	6.706351e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.241781e+00	3.367056e-01	5.246632e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.384569e+00	4.681664e-02	3.805445e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.088077e+00	1.297996e-01	3.070949e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.513200e-01	4.502261e-02	2.697206e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.193502e-01	1.969626e-02	2.063806e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.822633e-01	3.975818e-02	1.335215e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.421863e-01	0.000000e+00	1.191015e-01
4.610000e-01	3.600000e-02	3.600000e-02	7.643199e-02	2.887539e-03	5.035884e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.838199e-03	1.291737e-03	3.522802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.552104e+01	1.247853e+01	1.356968e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.230354e+01	5.378373e+00	1.552994e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.756271e+01	6.687727e-01	1.723508e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.388054e+00	1.675731e-01	1.307628e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.238882e+00	2.295499e-01	1.173009e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.140486e+00	1.028437e-01	8.377979e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.297669e+00	3.137877e-01	6.323890e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.334727e+00	1.159297e-01	4.862045e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.835154e-01	7.824404e-02	4.074267e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.734505e-01	7.092755e-02	2.175422e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.209867e-01	0.000000e+00	2.474188e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.275696e-03	1.205884e-03	6.159080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.837894e+00	1.440040e+00	1.251274e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.347677e+00	2.209535e-01	3.623773e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.137787e+00	3.136347e-02	9.379930e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.226041e+00	5.886354e-02	6.060304e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.622096e-01	0.000000e+00	3.346083e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.048792e-01	2.724848e-02	1.529719e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.104685e-01	0.000000e+00	8.209799e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.769718e-02	1.893114e-02	1.561672e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.985181e-04	2.362507e-03	1.213258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.164066e+01	5.420372e+00	6.686134e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.738467e+00	2.946208e-01	1.321902e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.963934e+00	3.317522e-02	5.194233e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.005866e+00	5.143733e-02	6.097812e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.052145e+00	3.895534e-02	3.717359e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.053493e-01	2.824877e-02	1.858479e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.628784e-01	2.080429e-02	9.322618e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.094282e-01	0.000000e+00	6.727943e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.137772e-03	3.705491e-03	4.256548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.081885e+02	3.265113e+01	2.343826e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.780746e+01	4.596471e-01	1.780691e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.841707e+00	1.846643e-01	7.271952e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.870099e+00	4.284052e-02	4.273625e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.388455e+00	1.095773e-02	4.119979e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.843596e-01	4.703667e-02	2.777259e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.482702e-01	0.000000e+00	1.817509e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.635841e-03	3.238237e-03	7.342757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.197546e+00	1.509627e+00	2.558906e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.906491e+00	1.694022e+00	3.737353e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.153603e+00	6.084759e-01	2.260580e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.476415e+00	2.161216e-01	3.243383e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.898211e+00	2.337657e-01	6.286665e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.037434e+00	0.000000e+00	9.833417e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.731439e+00	1.623982e-01	6.682433e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.302252e+00	1.384118e-01	5.643295e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.265640e-01	5.533432e-02	3.817233e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.049592e-01	0.000000e+00	3.312861e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.247421e-01	1.610627e-02	1.743653e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.695780e-01	7.382879e-03	9.196600e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.440255e-02	5.837422e-03	5.741260e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.891233e-03	1.880218e-03	3.974133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.506524e+01	6.682411e+00	1.158083e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.173309e+01	1.674012e+00	1.341407e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.148579e+00	1.058635e+00	1.682431e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.799178e+00	2.784898e-01	3.973760e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.549403e+00	1.486743e-01	5.457036e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.704397e+00	0.000000e+00	6.907996e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.128963e+00	0.000000e+00	6.277861e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.656728e+00	2.773278e-01	4.569688e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.883623e-01	5.992347e-02	2.877094e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.644575e-01	5.632616e-02	2.183449e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.090383e-01	5.253028e-03	1.533954e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.194641e-01	0.000000e+00	1.053623e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.437198e-03	1.399427e-03	7.589257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.035530e+02	2.844455e+01	3.573355e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.751624e+01	1.298437e+00	2.776676e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.556049e+01	5.446363e-01	1.055783e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.212346e+01	1.033432e+00	1.838959e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.987691e+00	2.136735e-01	5.742827e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.060358e+00	0.000000e+00	5.180958e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.028814e+00	1.969825e-01	3.459321e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.037693e+00	1.404661e-01	3.279495e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.302835e+00	1.400635e-02	4.577858e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.655203e-01	6.837752e-02	3.108983e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.704646e-01	3.126092e-02	1.905571e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.111071e-02	6.734314e-04	1.061121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.692909e+00	5.958911e-01	1.888027e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.511099e+00	0.000000e+00	2.751550e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.190354e+00	6.753147e-02	5.231602e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.679429e-01	3.798358e-02	3.190204e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.095891e-01	3.422745e-03	2.262679e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.090918e-01	2.798940e-02	1.130829e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.395731e-02	0.000000e+00	5.729343e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.028200e-03	8.363741e-05	3.511430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.184165e+00	6.735539e-01	8.505959e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.834547e+00	8.139786e-02	4.047794e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.420214e-01	4.683263e-03	2.797287e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.137307e-01	3.342977e-02	1.736940e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.670756e-01	1.266470e-02	1.065936e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.528681e-01	9.371212e-03	6.382265e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.359731e-02	3.415343e-04	3.481634e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.210602e-03	1.585595e-05	2.867674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.573043e+01	1.444612e+00	2.198204e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.603016e+00	1.745647e-01	6.237575e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.120013e+00	4.303190e-02	3.817925e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.466389e-01	1.524010e-02	2.196938e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.521022e-02	7.581649e-04	1.736924e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.898625e+00	9.664887e-01	5.037245e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.914793e+00	1.681820e+00	7.443629e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.331444e+00	4.441570e-02	1.878378e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.024896e+00	2.453492e-02	7.017114e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.213523e+00	3.530789e-02	6.280743e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.494669e+00	3.905675e-02	6.414732e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.148083e+00	5.359719e-02	5.365875e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.289987e-01	3.515337e-02	3.570383e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.932475e-01	1.212980e-02	3.303387e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.059405e-01	3.468558e-03	2.064005e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.753582e-01	3.865297e-02	1.378769e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.464500e-01	2.047671e-02	8.535833e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.359777e-02	2.662060e-04	3.665662e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.362747e-03	7.281319e-04	2.768027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.053330e+01	3.739879e+00	3.071740e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.076982e+01	1.575832e+00	6.899923e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.344519e+00	2.614962e-01	5.797952e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.975206e+00	0.000000e+00	7.409641e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.484694e+00	2.004598e-01	6.109891e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.518586e+00	2.676601e-01	5.260153e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.821736e+00	9.256558e-02	4.244722e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.285334e+00	4.985584e-02	3.797637e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.427473e-01	0.000000e+00	3.121640e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.455771e-01	5.234983e-03	2.305898e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.254029e-01	1.553425e-02	1.702635e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.752656e-01	7.241226e-02	1.310957e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.634190e-01	1.126550e-02	1.076803e-01
4.610000e-01	3.600000e-02	3.600000e-02	7.094693e-02	7.014414e-03	4.576320e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.306720e-03	7.207586e-04	4.106234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.097708e+01	1.506062e+01	4.744267e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.321306e+01	6.875335e+00	4.976659e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.694019e+01	4.299406e-01	2.243645e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.523313e+00	4.992388e-01	1.869345e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.759482e+00	2.102563e-01	1.216764e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.361166e+00	2.802406e-01	7.562830e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.024302e+00	8.857900e-02	7.027811e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.431219e+00	1.666913e-01	5.236557e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.803314e-01	2.130608e-02	4.121660e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.815080e-01	6.366813e-03	2.611458e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.325728e-01	4.689592e-02	1.921969e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.607154e-03	8.260367e-04	1.043298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.611790e+00	1.434410e+00	7.862748e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.028685e+00	9.046498e-02	2.122302e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.827123e+00	0.000000e+00	7.106664e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.981376e-01	2.873208e-02	4.536975e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.044098e-01	6.489896e-03	3.011418e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.827601e-01	3.643281e-02	1.467044e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.887850e-02	0.000000e+00	8.062787e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.615665e-02	5.322403e-06	2.706518e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.981184e-04	1.598123e-04	1.260701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.374166e+01	4.788430e+00	4.495111e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.074996e+00	2.339325e-01	5.836388e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.979145e+00	4.051459e-02	2.350345e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.663656e+00	1.409403e-03	5.471595e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.959934e-01	2.301043e-02	3.125129e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.891211e-01	1.734907e-02	1.764060e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.495849e-01	7.090193e-03	1.016617e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.334583e-01	4.302348e-03	6.475888e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.873821e-03	2.361964e-04	7.533778e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.226953e+02	2.697792e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.637408e+01	0.000000e+00	9.927002e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.748760e+00	8.745795e-02	3.458998e-01
4.250000e-02	1.750000e-02	1.750000e-02	1.935312e+00	2.178200e-01	2.990652e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.618689e+00	5.010939e-02	3.362765e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.994760e-01	4.431904e-02	2.851156e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.412935e-01	2.773964e-02	1.788553e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.413989e-03	0.000000e+00	1.480901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.937924e+00	2.028246e+00	9.472643e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.557973e+00	1.072667e+00	1.353048e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.417143e+00	1.219216e-01	2.036642e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.118401e+00	7.083806e-02	4.936495e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.272250e+00	0.000000e+00	8.579333e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.032704e+00	1.801572e-01	6.191622e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.382812e+00	1.045344e-02	6.396152e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.076601e+00	5.801237e-02	4.549728e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.808707e-01	2.815718e-02	3.995445e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.652649e-01	1.418732e-02	2.577437e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.116103e-01	3.638832e-02	1.507455e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.644396e-01	1.958234e-02	9.306606e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.524794e-02	0.000000e+00	3.807349e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.484244e-03	5.614139e-04	2.774472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.226442e+01	6.588869e+00	1.006974e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.683654e+00	8.701249e-01	2.807389e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.971025e+00	4.836194e-01	3.458065e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.048758e+00	6.180778e-02	3.683030e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.032913e+00	0.000000e+00	6.056721e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.580112e+00	1.266610e-01	4.398297e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.887962e+00	3.088264e-01	4.885553e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.446919e+00	1.033634e-01	3.844527e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.721074e-01	0.000000e+00	3.127038e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.415270e-01	1.327249e-02	1.890065e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.262875e-01	3.825363e-02	1.220758e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.593781e-01	2.394420e-02	9.112033e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.219597e-03	3.536917e-04	6.575761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.201276e+02	2.393054e+01	1.886202e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.292198e+01	1.362747e+00	1.005850e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.265375e+01	0.000000e+00	3.925478e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.054649e+01	9.731593e-01	3.409086e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.969074e+00	2.501727e-01	2.552538e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.825322e+00	0.000000e+00	3.946285e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.615592e+00	9.590788e-02	1.893939e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.819089e+00	4.530483e-01	1.849040e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.269982e+00	3.174888e-02	4.472330e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.249048e-01	2.534810e-02	3.622924e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.976897e-01	1.621529e-02	2.307689e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.265489e-02	2.702207e-03	1.295026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.477729e+00	5.723001e-01	3.539834e-03
2.100000e-01	4.000000e-02	4.000000e-02	2.890376e+00	4.144519e-02	1.407284e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.250835e+00	0.000000e+00	6.184838e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.620569e-01	8.033116e-03	4.271530e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.995661e-01	2.895477e-02	2.106008e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.662190e-01	1.179221e-02	1.024691e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.362779e-02	5.401959e-03	5.524728e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.232318e-03	2.701129e-03	1.836216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.193135e+00	6.211632e-01	1.509294e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.829564e+00	0.000000e+00	4.053911e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.063272e+00	3.859829e-02	3.183813e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.915905e-01	2.093400e-02	1.625429e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.549227e-01	1.191271e-02	9.145564e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.883840e-02	8.198266e-03	5.149676e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.495177e-02	5.153854e-03	2.820708e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.095908e-03	1.768935e-03	1.238992e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.634814e+01	1.314165e+00	1.543723e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.410123e+00	0.000000e+00	6.840843e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.301273e-01	2.288965e-02	3.618861e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.675251e-01	1.144606e-02	1.897798e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.278795e-02	3.465925e-03	1.027023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.364210e+00	7.355058e-01	3.293264e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.565339e+00	1.860014e+00	1.441110e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.882525e+00	4.172770e-01	1.648102e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.316088e+00	8.318209e-02	6.027067e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.412383e+00	1.274364e-01	6.529018e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.634858e+00	0.000000e+00	8.375207e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.189076e+00	0.000000e+00	5.786044e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.779998e-01	3.356972e-02	3.870120e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.261383e-01	3.707894e-02	3.289314e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.327466e-01	2.583005e-02	2.234492e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.153286e-01	0.000000e+00	1.720872e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.168301e-01	3.505463e-03	7.884868e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.373006e-02	2.166384e-02	3.128569e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.121597e-03	1.075546e-03	1.714729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.052992e+01	3.401880e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.167654e+01	1.786894e+00	4.798979e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.366820e+00	1.810196e-01	5.902327e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.684844e+00	1.300329e-01	7.200606e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.482566e+00	2.965771e-01	6.192734e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.315200e+00	0.000000e+00	7.428569e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.862565e+00	0.000000e+00	5.728156e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.408448e+00	1.563595e-01	3.581997e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.660567e-01	1.529899e-01	2.829591e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.751562e-01	0.000000e+00	2.948118e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.136068e-01	1.114704e-02	1.515581e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.228078e-01	0.000000e+00	1.740626e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.292969e-01	0.000000e+00	6.881832e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.845120e-02	2.628480e-02	3.562059e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.040015e-03	1.061517e-03	2.310048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.364652e+01	1.518633e+01	1.354859e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.308447e+01	4.577413e+00	1.461718e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.598865e+01	3.498311e-01	2.183965e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.610368e+00	4.411885e-01	1.107379e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.262752e+00	4.294024e-01	1.032023e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.842046e+00	1.435388e-02	1.014527e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.030374e+00	1.003859e-01	5.586896e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.153164e+00	0.000000e+00	5.893298e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.741405e-01	6.809050e-02	3.112425e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.109211e-01	1.508652e-02	2.220646e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.311994e-01	3.212658e-02	1.363587e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.345229e-03	9.304748e-04	6.953380e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.243582e+00	1.390575e+00	1.831151e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.159096e+00	1.838127e-01	1.338587e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.044524e+00	6.256381e-02	7.566305e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.088796e+00	0.000000e+00	6.026891e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.593294e-01	3.521334e-02	2.806171e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.613038e-01	2.472185e-02	1.465558e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.149158e-02	3.196299e-07	7.048877e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.935540e-02	1.469328e-02	1.512348e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.625715e-04	1.192674e-03	6.132835e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.401152e+01	5.420286e+00	3.587869e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.112706e+00	1.877548e-01	4.251094e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.747262e+00	1.066530e-01	4.737641e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.910691e+00	0.000000e+00	6.651702e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.712871e-01	5.716308e-02	3.400790e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.880003e-01	2.289220e-02	1.847794e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.319311e-01	1.045110e-02	9.594061e-02
4.280000e-01	4.000000e-02	4.000000e-02	8.083192e-02	1.943367e-03	5.467392e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.466898e-03	2.059968e-03	4.106400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.258632e+02	3.289277e+01	3.814462e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.578942e+01	1.695438e+00	1.448619e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.663809e+00	0.000000e+00	1.043466e+00
4.250000e-02	1.750000e-02	1.750000e-02	2.753068e+00	1.000151e-01	4.385402e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.416530e+00	2.254875e-02	3.730219e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.337570e-01	3.397485e-02	2.719721e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.878671e-01	5.256422e-02	1.701019e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.888147e-03	3.112208e-03	7.107519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.999593e+00	1.734724e+00	1.094896e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.433622e+00	1.711544e+00	1.040129e-03
1.050000e-01	1.500000e-02	1.500000e-02	4.002945e+00	3.441362e-01	1.631030e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.163273e+00	3.427006e-01	4.164827e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.554447e+00	5.700274e-02	6.574993e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.929256e+00	0.000000e+00	7.775602e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.423289e+00	0.000000e+00	8.834758e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.119494e+00	4.449868e-02	4.935218e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.583352e-01	2.962569e-02	3.527321e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.887836e-01	3.565236e-03	3.184428e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.678327e-01	1.194829e-03	1.835129e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.221909e-01	0.000000e+00	8.954538e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.216478e-02	1.880376e-02	2.939172e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.219015e-03	1.038325e-03	1.738265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.874268e+01	7.032016e+00	2.108829e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.344469e+01	2.286928e+00	3.692917e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.088446e+00	3.446310e-01	1.235567e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.914785e+00	3.743759e-01	4.011950e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.870107e+00	1.498098e-01	4.947564e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.392664e+00	4.591143e-02	5.809211e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.808939e+00	0.000000e+00	7.913015e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.411809e+00	5.222456e-02	4.429999e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.534935e-01	5.976949e-02	2.825933e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.303632e-01	0.000000e+00	2.025830e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.787241e-01	0.000000e+00	1.552024e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.223794e-01	4.390992e-03	5.664975e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.200557e-03	2.161878e-03	4.399621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.237082e+02	2.920968e+01	1.405560e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.501243e+01	1.619449e+00	1.864759e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.449476e+01	7.221024e-01	1.219144e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.447675e+00	4.045219e-01	1.381346e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.572547e+00	7.730515e-01	6.101658e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.728833e+00	0.000000e+00	9.331343e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.970862e+00	1.447973e-01	2.641969e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.784417e+00	1.083594e-01	2.906479e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.253763e+00	0.000000e+00	4.681956e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.230735e-01	1.189569e-02	3.426923e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.673138e-01	5.375900e-02	1.905531e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.287351e-03	9.638840e-04	1.029489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.734740e+00	5.586961e-01	3.606844e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.370257e+00	8.204675e-02	2.492512e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.256875e+00	6.177210e-02	4.398666e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.380488e-01	0.000000e+00	3.564044e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.587905e-01	0.000000e+00	2.551729e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.990841e-01	3.236890e-02	1.111297e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.934949e-02	6.770811e-04	6.535232e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.716498e-03	3.375558e-04	2.970749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.202126e+00	6.669733e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	1.771090e+00	2.273404e-02	3.806616e-01
1.975000e-01	3.250000e-02	3.250000e-02	8.761025e-01	0.000000e+00	2.880571e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.068536e-01	0.000000e+00	2.000984e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.678829e-01	2.666545e-02	9.825062e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.411594e-01	5.256748e-03	5.855359e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.390752e-02	2.558582e-03	3.049848e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.366645e-03	3.700979e-04	2.992313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.575049e+01	1.401718e+00	5.935168e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.759941e+00	1.427481e-01	5.503070e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.048265e+00	0.000000e+00	4.276526e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.759640e-01	2.774835e-02	2.046900e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.635744e-02	4.046414e-04	1.472074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.210346e+00	9.623673e-01	4.202081e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.981157e+00	1.883602e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.947440e+00	0.000000e+00	7.205827e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.897836e+00	2.735147e-02	5.830309e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.106476e+00	7.857395e-02	6.222560e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.551114e+00	7.458238e-02	5.390128e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.128038e+00	0.000000e+00	4.669192e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.924314e-01	1.215863e-01	3.553513e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.985475e-01	2.823796e-02	2.878564e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.674385e-01	0.000000e+00	2.553130e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.479008e-01	0.000000e+00	1.266836e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.050848e-01	0.000000e+00	9.605304e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.313944e-02	6.504940e-03	4.369260e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.091349e-03	3.219401e-04	3.179735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.116008e+01	3.203585e+00	4.478668e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.127813e+01	1.719506e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.998491e+00	3.132560e-01	4.274910e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.819807e+00	1.290651e-01	7.230440e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.226453e+00	2.722976e-01	6.191635e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.186524e+00	0.000000e+00	6.165030e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.649723e+00	2.700075e-02	5.284560e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.311993e+00	9.255851e-02	3.068808e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.061174e+00	1.229447e-01	2.549923e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.604181e-01	1.351021e-02	2.967294e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.823112e-01	3.051948e-02	1.296921e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.214024e-01	0.000000e+00	1.947951e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.649020e-02	3.456636e-02	7.139870e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.596646e-02	3.464457e-02	4.214701e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.754526e-03	8.225813e-04	4.297073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.489456e+01	1.346598e+01	4.352857e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.236303e+01	5.364654e+00	7.510259e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.679697e+01	1.129155e+00	1.814898e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.264574e+00	5.366941e-01	1.302822e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.593903e+00	4.415116e-01	8.296793e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.372428e+00	5.465204e-02	7.114770e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.074229e+00	0.000000e+00	7.334261e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.421590e+00	1.369336e-01	5.133726e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.079242e-01	1.976887e-02	3.281445e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.116768e-01	5.685287e-03	2.921803e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.857758e-01	6.364095e-03	1.819253e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.033314e-03	8.136092e-04	8.261265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.753932e+00	1.420609e+00	1.412027e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.882861e+00	5.628166e-02	2.768511e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.691317e+00	1.147874e-02	6.974351e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.105707e+00	6.129557e-03	4.456987e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.298684e-01	0.000000e+00	2.706382e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.516079e-01	1.206983e-02	1.337903e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.247196e-02	1.262173e-02	6.892703e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.498851e-02	5.552936e-04	2.283525e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.876898e-04	3.291633e-04	9.334171e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.425942e+01	4.602192e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.954325e+00	4.495363e-02	2.337990e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.800001e+00	7.552389e-02	3.304595e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.614533e+00	0.000000e+00	5.618222e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.556088e-01	0.000000e+00	3.351654e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.757075e-01	0.000000e+00	1.929311e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.654778e-01	3.306556e-02	9.549837e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.230292e-01	1.270436e-02	5.833910e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.891984e-03	2.781057e-04	6.888590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.260252e+02	2.566484e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.547840e+01	0.000000e+00	1.145443e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.629853e+00	0.000000e+00	4.621340e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.349835e+00	4.300119e-02	1.666455e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.512057e+00	1.030976e-03	3.537813e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.596761e-01	8.066757e-03	2.602932e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.276821e-01	6.628317e-03	1.782389e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.395778e-03	2.955562e-04	1.113463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.214645e+00	2.055115e+00	1.299275e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.407766e+00	1.526579e+00	5.197745e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.268990e+00	0.000000e+00	7.090355e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.804082e+00	4.015634e-04	5.890372e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.358305e+00	7.750876e-02	6.438579e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.865013e+00	1.602996e-02	6.278898e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.495115e+00	1.052703e-01	5.183954e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.102732e+00	4.668650e-02	3.985470e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.951284e-01	7.193598e-02	3.157610e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.446561e-01	0.000000e+00	2.597201e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.551117e-01	0.000000e+00	1.916729e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.329047e-01	9.934207e-03	8.357144e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.513324e-02	6.928904e-03	4.262499e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.109982e-03	2.774335e-04	3.393792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.389475e+01	7.077555e+00	3.277861e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.676074e+00	5.000695e-01	8.137263e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.198216e+00	3.335788e-02	5.681782e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.057102e+00	9.596838e-02	4.269991e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.124758e+00	1.222647e-01	3.025343e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.520366e+00	2.512614e-01	3.369003e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.838353e+00	0.000000e+00	5.725241e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.350604e+00	6.915711e-02	3.409754e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.928732e-01	8.292891e-02	2.522096e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.113459e-01	0.000000e+00	2.656931e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.488164e-01	5.709197e-02	1.137009e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.396842e-01	0.000000e+00	7.369475e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.991725e-03	1.234511e-03	6.708914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.230809e+02	2.484969e+01	1.351579e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.295778e+01	7.118957e-01	9.708821e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.296874e+01	0.000000e+00	2.057576e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.215021e+00	4.387470e-01	4.438068e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.500355e+00	0.000000e+00	8.157532e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.940931e+00	2.122171e-01	2.032208e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.551304e+00	1.382045e-01	9.947925e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.918402e+00	1.295067e-01	2.158702e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.370991e+00	1.456214e-02	4.560960e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.886016e-01	0.000000e+00	2.842345e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.120896e-01	5.842161e-03	2.219037e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.390431e-02	1.462925e-03	1.134994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.640005e+00	5.585523e-01	1.930779e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.705966e+00	5.537498e-02	2.699555e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.177608e+00	5.406256e-02	5.065987e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.884397e-01	1.505837e-02	3.728367e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.806896e-01	3.763961e-03	2.010317e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.427634e-01	0.000000e+00	1.262122e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.379027e-02	1.389727e-02	3.714274e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.404737e-03	2.522924e-03	2.654704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.348286e+00	6.003895e-01	2.135170e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.835596e+00	3.566380e-02	3.924114e-01
1.975000e-01	3.250000e-02	3.250000e-02	8.469370e-01	2.982239e-02	2.667793e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.588621e-01	0.000000e+00	1.679206e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.555426e-01	3.926836e-03	8.143149e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.804362e-02	1.887597e-03	4.729065e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.570613e-02	4.829013e-03	2.552583e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.798390e-04	1.213483e-03	1.555767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.644559e+01	1.227319e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.217715e+00	0.000000e+00	5.882702e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.540116e-01	8.675552e-03	3.313992e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.093969e-01	6.668453e-03	2.012122e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.164100e-02	1.185923e-03	1.078031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.685224e+00	7.950326e-01	1.609367e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.922432e+00	1.723750e+00	4.453888e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.691257e+00	7.146939e-01	1.681140e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.026638e+00	0.000000e+00	8.742599e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.269359e+00	1.334350e-01	6.853153e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.590050e+00	8.936392e-02	6.277993e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.118591e+00	4.924582e-02	4.737312e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.398245e-01	5.262485e-02	3.604440e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.440817e-01	5.093563e-03	3.427683e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.104268e-01	3.287964e-02	1.987036e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.140730e-01	1.115667e-02	1.503816e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.333543e-01	2.601027e-02	6.504375e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.302592e-02	6.987005e-03	6.591064e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.246686e-03	2.405529e-03	1.444447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.115355e+01	3.036293e+00	1.077811e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.161749e+01	2.628403e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.129486e+00	0.000000e+00	8.036385e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.930598e+00	6.032393e-02	6.061520e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.464890e+00	9.143442e-02	5.951024e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.359518e+00	3.250884e-03	6.378903e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.711000e+00	1.644922e-01	4.157518e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.201171e+00	8.456690e-02	3.365587e-01
2.025000e-01	1.750000e-02	1.750000e-02	7.452780e-01	0.000000e+00	3.848701e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.740424e-01	0.000000e+00	2.348975e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.231828e-01	3.723179e-02	1.637458e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.032164e-01	3.528992e-02	1.012789e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.501141e-01	2.371058e-02	6.978425e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.344894e-02	0.000000e+00	6.058800e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.741457e-03	1.570018e-03	2.045022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.776141e+01	1.347561e+01	4.563666e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.185981e+01	4.060605e+00	1.997066e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.533223e+01	3.491992e-01	1.864776e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.015498e+00	7.459111e-01	1.076559e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.819919e+00	9.148682e-02	1.002701e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.910762e+00	8.922554e-02	7.340029e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.761868e+00	8.618326e-02	5.946207e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.256195e+00	1.684093e-02	3.973813e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.134519e-01	5.711079e-02	2.935333e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.441828e-01	1.435523e-02	2.136801e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.279828e-01	2.342872e-02	1.326360e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.645775e-03	8.819035e-04	7.014728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.619639e+00	1.416733e+00	2.647175e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.033632e+00	2.773581e-01	1.015350e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.877353e+00	7.877498e-02	7.824122e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.885490e-01	4.043652e-03	5.541105e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.917965e-01	0.000000e+00	2.753737e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.482647e-01	0.000000e+00	1.317753e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.160133e-02	7.655481e-03	5.146607e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.527237e-02	1.405713e-02	2.120591e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.427704e-04	7.760382e-04	1.221821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.447217e+01	5.179327e+00	5.053098e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.191869e+00	3.422822e-01	3.293051e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.922710e+00	1.026082e-01	4.401830e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.715559e+00	1.003775e-02	5.309974e-01
1.860000e-01	3.900000e-02	3.900000e-02	8.916156e-01	0.000000e+00	3.226552e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.439627e-01	9.433978e-03	1.745066e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.126277e-01	9.059018e-03	9.354636e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.042710e-01	8.136641e-03	5.011606e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.800712e-03	1.932562e-03	4.922269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.276401e+02	2.975942e+01	1.767156e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.690534e+01	6.920037e-01	1.186499e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.552834e+00	2.150541e-01	6.621563e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.733025e+00	0.000000e+00	4.242388e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.265797e+00	0.000000e+00	3.930039e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.268121e-01	2.764176e-02	2.370348e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.802553e-01	2.744227e-03	1.449453e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.625462e-03	1.753467e-03	7.306518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.259883e+00	1.762456e+00	3.190539e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.611167e+00	1.830858e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.937806e+00	1.881536e-01	2.272764e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.914172e+00	4.409915e-01	5.702577e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.390316e+00	0.000000e+00	1.049773e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.005347e+00	1.395432e-01	6.727738e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.475229e+00	8.580652e-02	5.831054e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.033582e+00	2.410490e-02	4.538736e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.005311e-01	4.389458e-02	3.517810e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.203040e-01	0.000000e+00	2.725218e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.860646e-01	3.888776e-02	1.562069e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.471809e-01	2.065645e-02	7.368210e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.626954e-02	9.177906e-03	6.634002e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.463162e-03	2.447037e-03	1.568039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.084167e+01	6.958590e+00	9.480059e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.149650e+01	1.530758e+00	8.685081e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.081726e+00	1.849100e+00	4.925921e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.126134e+00	1.323829e-01	7.730355e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.193267e+00	1.447017e-01	4.423450e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.668350e+00	8.651703e-02	5.249458e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.930700e+00	6.413709e-02	4.587813e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.307759e+00	0.000000e+00	4.746407e-01
1.975000e-01	2.750000e-02	2.750000e-02	7.854683e-01	0.000000e+00	3.158978e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.045489e-01	2.542028e-02	2.046031e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.116977e-01	4.049358e-02	1.045319e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.017593e-01	1.025839e-03	7.911661e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.934959e-03	2.576244e-03	4.233179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.248788e+02	2.672419e+01	1.159305e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.544306e+01	8.295194e-01	6.588366e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.311671e+01	1.650316e+00	2.474080e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.040892e+01	2.892575e-01	7.926324e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.381396e+00	5.345634e-01	5.657562e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.848423e+00	2.057347e-02	7.225137e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.631329e+00	3.975686e-02	2.611371e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.718394e+00	1.534915e-02	3.865082e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.195747e+00	1.537087e-02	3.973398e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.754388e-01	7.639619e-02	2.876370e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.416786e-01	0.000000e+00	1.741915e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.835340e-03	8.129657e-04	8.365491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.959481e+00	5.023397e-01	2.645337e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.207139e+00	9.146209e-02	2.817266e-01
2.850000e-01	3.500000e-02	3.500000e-02	9.952867e-01	0.000000e+00	4.863558e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.592317e-01	4.896629e-02	2.683457e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.640721e-01	4.630265e-03	1.701590e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.674843e-01	2.725552e-03	9.998525e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.741302e-02	8.814073e-03	3.950675e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.378664e-03	1.985284e-04	2.566402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.363296e+00	5.592460e-01	1.634542e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.684800e+00	1.357551e-02	3.353961e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.175001e-01	1.729783e-02	2.420390e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.578591e-01	1.062426e-02	1.640880e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.507243e-01	2.828431e-02	8.890767e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.207407e-01	3.325566e-03	5.881980e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.200640e-02	5.115278e-03	2.636523e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.884819e-04	2.299051e-05	2.502559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.597842e+01	1.293378e+00	1.429393e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.601720e+00	0.000000e+00	5.502349e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.004276e+00	1.988401e-02	3.854541e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.593087e-01	1.308436e-02	1.928201e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.445518e-02	3.760547e-04	1.379615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.605854e+00	1.132940e+00	1.153785e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.966726e+00	1.259277e+00	1.194228e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.943647e+00	1.161053e-01	4.774207e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.943523e+00	1.638198e-01	5.205112e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.081552e+00	1.370766e-01	5.533329e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.287851e+00	0.000000e+00	6.689185e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.121130e+00	1.147560e-01	3.946787e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.468134e-01	7.017685e-03	3.238037e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.405541e-01	4.443349e-03	2.810574e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.702051e-01	9.826306e-03	1.906197e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.304682e-01	3.393689e-02	1.101817e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.163753e-01	2.140981e-02	7.138428e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.506234e-02	0.000000e+00	4.096033e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.883649e-03	8.205689e-04	2.230257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.277650e+01	3.555138e+00	5.960541e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.056070e+01	1.059578e+00	1.794193e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.518173e+00	9.418821e-02	7.933361e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.875907e+00	5.371429e-01	4.538766e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.007067e+00	1.023095e-01	6.331213e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.250873e+00	1.303749e-01	4.600169e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.539526e+00	0.000000e+00	4.437774e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.231206e+00	1.806489e-02	3.278381e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.585253e-01	1.326264e-01	2.372143e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.112212e-01	0.000000e+00	2.595024e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.197275e-01	1.971881e-02	1.740656e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.891587e-01	3.172586e-02	9.536654e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.548784e-01	6.468652e-03	7.784310e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.382545e-02	7.934172e-03	4.759730e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.019099e-03	1.052578e-03	3.403391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.069423e+01	1.523093e+01	5.009509e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.290115e+01	4.568534e+00	1.396047e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.530380e+01	1.254204e+00	1.482542e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.459333e+00	6.223306e-01	9.469923e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.587211e+00	2.044502e-01	1.002634e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.215400e+00	0.000000e+00	7.660583e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.961532e+00	1.800081e-02	7.463998e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.300524e+00	6.107760e-02	3.900080e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.797309e-01	8.377061e-02	2.981153e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.892966e-01	0.000000e+00	2.802537e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.722983e-01	2.066239e-02	1.661467e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.183330e-03	1.792682e-03	8.914546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.973379e+00	1.312028e+00	3.259602e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.823438e+00	1.311362e-02	3.463799e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.784996e+00	5.126919e-02	5.986382e-01
3.000000e-01	4.000000e-02	4.000000e-02	8.581893e-01	0.000000e+00	4.056662e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.058754e-01	3.318732e-02	2.342857e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.266533e-01	2.484645e-02	1.274258e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.148256e-02	1.148066e-02	5.972285e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.306757e-02	0.000000e+00	1.941143e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.095594e-04	1.374328e-04	1.038347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.522390e+01	4.256158e+00	1.865466e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.098743e+00	1.177060e-01	3.719389e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.515232e+00	0.000000e+00	2.578092e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.629227e+00	4.315656e-02	4.878339e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.756173e-01	2.240037e-02	2.693428e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.632020e-01	2.000003e-02	1.532151e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.190755e-01	6.224229e-03	9.555610e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.283451e-01	8.000761e-03	4.989078e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.814122e-03	0.000000e+00	6.254817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.320423e+02	2.325624e+01	7.944669e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.636755e+01	1.997547e-01	8.950199e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.664271e+00	8.544877e-02	2.708477e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.552040e+00	9.126867e-02	1.489033e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.293008e+00	1.153566e-02	3.437783e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.577144e-01	7.445289e-03	2.785765e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.150797e-01	1.874094e-02	1.670353e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.899471e-03	6.995932e-04	1.003641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.508184e+00	1.980619e+00	1.669074e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.258538e+00	8.287315e-01	1.717100e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.491404e+00	2.110007e-01	2.756101e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.772740e+00	0.000000e+00	7.998716e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.434317e+00	3.096276e-01	6.115629e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.858748e+00	9.246074e-02	5.513543e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.248930e+00	0.000000e+00	5.738181e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.031752e+00	8.703269e-02	3.758478e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.420112e-01	0.000000e+00	3.130378e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.476149e-01	4.256587e-02	2.711415e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.553889e-01	4.742750e-03	1.376441e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.294276e-01	1.884829e-02	7.102145e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.574233e-02	0.000000e+00	4.299634e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.115534e-03	9.306129e-04	1.959506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.400724e+01	6.319712e+00	8.253481e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.272249e+00	5.498771e-01	1.578406e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.529950e+00	0.000000e+00	9.734326e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.989835e+00	2.464869e-01	2.801704e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.931861e+00	3.459593e-01	3.063693e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.327290e+00	1.800870e-01	2.982406e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.784387e+00	1.007431e-01	4.417624e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.337985e+00	3.397060e-02	3.383941e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.029790e-01	6.182817e-02	2.283370e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.201628e-01	0.000000e+00	1.840370e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.901328e-01	7.877309e-03	1.161941e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.387953e-01	1.718428e-02	5.875389e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.788249e-03	0.000000e+00	6.222856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.291689e+02	2.118784e+01	3.517398e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.211330e+01	4.838719e-02	2.557410e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.356169e+01	7.035916e-01	1.245519e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.547289e+00	7.693525e-01	1.258364e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.093842e+00	3.063366e-01	4.642543e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.277525e+00	1.014657e-01	4.944395e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.723662e+00	4.655102e-01	1.701360e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.875441e+00	1.134555e-01	1.242438e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.207653e+00	6.811156e-03	3.912963e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.041039e-01	0.000000e+00	3.051794e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.125653e-01	1.227587e-02	1.930254e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.220527e-02	1.785319e-03	1.095226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.791463e+00	5.225043e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.483642e+00	0.000000e+00	2.726261e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.106856e+00	1.410261e-02	5.160794e-01
3.500000e-01	3.000000e-02	3.000000e-02	5.823545e-01	2.974334e-02	3.680763e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.807113e-01	2.249933e-02	1.770600e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.972767e-01	1.425974e-02	8.275821e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.725785e-02	5.329767e-03	3.581422e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.394013e-03	2.329693e-03	1.480708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.459544e+00	5.696722e-01	1.478196e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.611655e+00	0.000000e+00	4.046061e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.404602e-01	5.998145e-02	2.469170e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.578824e-01	0.000000e+00	1.539254e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.115594e-01	1.323924e-02	7.980795e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.659733e-01	1.604793e-02	3.824514e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.874504e-02	2.139841e-03	2.734346e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.680331e-04	1.530229e-03	1.079871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.665486e+01	1.136090e+00	1.399430e-02
7.000000e-02	2.000000e-02	2.000000e-02	1.999260e+00	2.500201e-02	5.618943e-01
1.200000e-01	3.000000e-02	3.000000e-02	8.728617e-01	2.414331e-02	3.181010e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.908281e-01	1.199569e-03	1.742589e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.687978e-02	3.727785e-03	9.828217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.840704e+00	8.398860e-01	1.035295e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.930158e+00	1.552569e+00	4.203630e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.696080e+00	2.247675e-01	2.839351e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.329988e+00	3.490963e-01	5.743966e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.016635e+00	0.000000e+00	7.802350e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.469264e+00	5.616770e-03	6.862230e-01
2.900000e-01	2.000000e-02	2.000000e-02	9.897028e-01	0.000000e+00	4.308017e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.228186e-01	3.148396e-02	4.160834e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.686972e-01	5.718026e-02	2.564573e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.757296e-01	3.567048e-02	1.525777e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.367914e-01	0.000000e+00	1.543752e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.300939e-01	2.607649e-02	5.654097e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.441133e-02	1.851958e-02	3.295483e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.317615e-03	1.931131e-03	1.894001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.232440e+01	3.493019e+00	2.707377e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.187320e+01	1.405394e+00	4.362194e-02
4.875000e-02	8.750000e-03	8.750000e-03	6.786384e+00	0.000000e+00	9.775295e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.626515e+00	1.173875e-01	5.747029e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.308403e+00	1.761461e-01	5.876068e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.184286e+00	6.223468e-02	5.229667e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.545252e+00	1.420966e-01	4.366944e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.010221e+00	0.000000e+00	3.915716e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.594391e-01	6.345969e-02	2.427122e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.266039e-01	0.000000e+00	2.409255e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.413755e-01	8.219232e-03	2.061682e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.485690e-01	1.625881e-02	8.240155e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.673694e-01	4.265276e-02	5.075467e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.647136e-02	2.261176e-02	4.046786e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.761344e-03	1.352358e-03	2.148375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.288323e+01	1.456402e+01	3.011043e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.400070e+01	4.366673e+00	1.775133e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.477023e+01	3.413500e-01	1.908429e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.424548e+00	3.388375e-02	1.429640e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.696467e+00	3.673308e-01	9.864895e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.488590e+00	0.000000e+00	9.621304e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.669954e+00	1.961761e-01	5.335098e-01
1.062500e-01	1.375000e-02	1.375000e-02	9.749364e-01	0.000000e+00	5.573536e-01
1.360000e-01	1.600000e-02	1.600000e-02	6.481191e-01	1.997351e-02	3.113141e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.900417e-01	5.814813e-02	1.763706e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.847957e-01	6.073836e-02	1.234298e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.374121e-03	2.058528e-03	8.007853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.731508e+00	1.293617e+00	3.829051e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.048025e+00	1.472191e-01	1.635472e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.736751e+00	0.000000e+00	8.354102e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.983385e-01	5.437492e-02	4.465191e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.370683e-01	0.000000e+00	2.594002e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.692457e-01	2.127486e-02	1.092487e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.385275e-02	1.535590e-02	4.222025e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.396457e-02	1.210846e-02	1.423771e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.103800e-04	9.220339e-04	4.964337e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.496153e+01	4.765938e+00	4.562084e-02
3.500000e-02	1.500000e-02	1.500000e-02	5.223274e+00	0.000000e+00	5.040987e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.793103e+00	3.996904e-02	3.944088e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.573631e+00	0.000000e+00	5.589608e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.512965e-01	6.814725e-02	2.835114e-01
2.660000e-01	4.100000e-02	4.100000e-02	3.821689e-01	0.000000e+00	1.535270e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.147702e-01	1.778220e-02	7.548879e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.330586e-01	1.933475e-02	4.183387e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.587884e-03	2.144014e-03	3.492875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.336276e+02	2.732197e+01	1.032050e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.578393e+01	4.368246e-01	1.445537e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.191166e+00	0.000000e+00	5.480080e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.347806e+00	1.051625e-01	3.248266e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.146794e+00	0.000000e+00	3.712586e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.999314e-01	6.393041e-02	2.149268e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.501557e-01	2.658271e-02	1.514099e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.115300e-03	2.769546e-03	6.177086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.765596e+00	1.821608e+00	1.352678e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.218482e+00	1.314122e+00	2.440917e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.670818e+00	1.357094e-01	3.606205e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.138100e+00	2.144649e-01	4.900992e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.501140e+00	1.729052e-01	7.275420e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.714434e+00	0.000000e+00	8.425789e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.347916e+00	1.639193e-01	5.857305e-01
2.950000e-01	2.500000e-02	2.500000e-02	9.515345e-01	2.889250e-02	4.402348e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.218792e-01	2.766047e-02	3.295565e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.387678e-01	4.798582e-02	2.052760e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.641455e-01	0.000000e+00	1.405161e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.600374e-01	3.396378e-02	6.668218e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.138809e-02	2.295986e-02	3.212212e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.398285e-03	1.941228e-03	1.920406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.162445e+01	6.928311e+00	7.053843e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.066485e+01	9.568019e-01	1.192520e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.692084e+00	3.833209e-01	7.091681e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.410273e+00	1.954351e-01	7.657036e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.131837e+00	0.000000e+00	7.909299e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.480471e+00	2.808983e-01	4.116727e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.892067e+00	2.733379e-01	4.209428e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.160867e+00	0.000000e+00	4.699391e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.212744e-01	6.186146e-02	2.808914e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.271196e-01	0.000000e+00	2.133718e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.799502e-01	2.287069e-02	9.029429e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.466497e-01	2.662615e-02	4.609899e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.091500e-02	3.185278e-03	4.000274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.318468e+02	2.784927e+01	3.864585e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.353021e+01	1.212493e+00	2.283507e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.144814e+01	0.000000e+00	1.906357e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.017680e+01	6.605430e-01	1.453524e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.417304e+00	0.000000e+00	6.640781e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.151421e+00	4.228085e-01	2.934772e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.483445e+00	1.650950e-01	4.493062e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.487163e+00	2.616742e-02	3.270202e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.119573e+00	1.047454e-01	3.313935e-01
1.375000e-01	2.250000e-02	2.250000e-02	5.725960e-01	0.000000e+00	3.487591e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.034484e-01	8.027490e-02	1.618992e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.234197e-02	2.676579e-03	9.004146e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL0.5_MUR1_MUF1_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.119852e-01	7.401748e-02	3.113473e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.168792e+00	6.773594e-01	2.277030e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.752906e+00	1.107936e+00	4.031494e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.870606e+00	5.515805e-01	4.668673e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.423823e+00	3.656838e-01	5.811595e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.962039e+00	2.457276e-01	1.013032e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.766197e-01	1.010840e-01	6.498426e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.889175e-02	7.686250e-03	5.687260e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.511194e-01	3.333741e-01	2.684961e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.766582e+00	1.297100e+00	5.348807e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.659893e+00	6.245156e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.900429e+00	3.803254e-01	6.416826e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.338245e+00	1.314413e-01	6.870961e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.159728e-01	5.013658e-02	3.971350e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.207812e-01	1.986272e-02	1.806382e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.154612e-02	6.983350e-04	1.274920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.933901e+00	1.317728e+00	9.582993e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.644340e+00	2.361717e+00	4.542269e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.845286e+00	6.288478e-01	5.379331e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.376180e+00	3.723920e-01	1.276060e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.317523e-02	9.901398e-03	9.018300e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.513825e-02	2.078619e-02	1.561021e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.367101e-01	1.067681e-01	2.260329e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.163865e-01	2.887113e-01	1.021444e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.706480e-01	5.081817e-01	2.334223e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.593932e+00	7.125398e-01	3.264009e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.470683e+00	9.038667e-01	3.505183e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.129305e+00	6.507249e-01	2.242532e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.542022e+00	3.295999e-01	4.372648e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.423051e+00	1.874366e-01	1.924743e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.894259e+00	2.943446e-01	6.012718e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.067620e+00	2.334829e-01	7.542173e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.322484e+00	2.028925e-01	6.390637e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.658921e-01	7.047359e-02	4.150630e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.910872e-02	5.788942e-03	4.237713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.973141e-02	4.662459e-02	3.720442e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.964877e-01	1.934510e-01	1.234497e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.984439e-01	5.049706e-01	2.705094e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.419404e+00	7.338910e-01	5.036423e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.353615e+00	1.003853e+00	5.221322e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.289278e+00	1.161125e+00	6.341811e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.154926e+00	1.110590e+00	2.621375e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.279167e+00	5.376685e-01	2.375539e-02
2.025000e-01	1.750000e-02	1.750000e-02	4.001705e+00	2.571970e-01	1.143368e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.278142e+00	3.417791e-01	3.574977e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.312224e+00	2.242886e-01	6.337548e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.510888e+00	1.759636e-01	5.704327e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.643694e-01	1.082260e-01	4.228719e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.027921e-01	2.537727e-02	2.748114e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.157619e-02	3.440059e-03	2.367885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.110356e-01	2.522783e-01	3.442531e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.088212e+00	6.274240e-01	6.491456e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.507820e+00	1.377873e+00	1.137603e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.588524e+00	2.235866e+00	1.174244e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.449825e+00	2.517880e+00	1.074795e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.395089e+00	2.018089e+00	6.091362e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.482766e+00	1.268550e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.990797e+00	4.100875e-01	4.357314e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.222896e+00	4.711777e-01	1.045303e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.637699e+00	3.463866e-01	1.064527e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.415149e+00	1.855296e-01	8.735959e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.556266e-02	8.707322e-03	5.477951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.230066e-01	1.739459e-01	1.290222e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.133573e+00	7.206144e-01	1.045738e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.393834e+00	9.803744e-01	1.557311e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.078845e+00	4.631034e-01	6.151928e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.666015e+00	8.223113e-02	5.500331e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.735335e+00	9.249531e-02	9.180286e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.228429e-01	7.402664e-02	6.640337e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.682692e-01	3.498001e-02	3.345303e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.864805e-02	1.211122e-03	1.907247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.089192e+00	6.297746e-01	1.467881e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.113843e+00	1.555644e+00	3.032260e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.220580e+00	1.601768e+00	1.576591e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.793471e+00	7.430438e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.693895e+00	3.467471e-02	3.547585e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.807155e+00	7.567352e-02	6.641892e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.849776e-01	4.922449e-02	5.659257e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.863195e-01	2.184617e-02	3.439204e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.875010e-02	2.728217e-03	3.559279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.322777e+01	1.358262e+01	3.692393e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.297578e+01	8.201717e+00	7.835478e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.189545e+01	3.501849e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.079159e+00	5.935297e-01	1.055265e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.008377e+00	0.000000e+00	5.045038e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.998904e+00	5.241346e-02	9.185529e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.111605e+00	9.615689e-02	8.589240e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.552550e-02	2.328796e-03	5.661524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.836649e-01	1.993508e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.739139e-01	3.565033e-01	9.332125e-02
1.050000e-01	1.500000e-02	1.500000e-02	9.011216e-01	4.984408e-01	9.754587e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.300997e+00	6.351246e-01	1.190705e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.798724e+00	7.618824e-01	1.820550e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.326442e+00	7.129108e-01	2.502318e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.790143e+00	6.316282e-01	2.274190e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.834518e+00	2.005748e-01	1.267400e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.725987e+00	1.039419e-01	2.817172e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.352301e+00	1.367139e-01	5.572402e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.767122e+00	1.243649e-01	7.329944e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.131933e+00	1.220229e-01	5.349252e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.836358e-01	4.190882e-02	4.133792e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.621254e-02	4.422879e-03	3.954242e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.659085e+00	9.663012e-01	5.203630e-02
1.750000e-02	5.000000e-03	5.000000e-03	2.232496e+00	1.028123e+00	3.781969e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.023917e+00	1.394797e+00	1.899909e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.420107e+00	1.320601e+00	3.037973e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.836181e+00	1.314115e+00	3.680927e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.774941e+00	1.018781e+00	1.884431e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.524666e+00	6.214457e-01	3.844275e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.995033e+00	1.264040e-01	1.502062e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.630121e+00	1.480248e-01	3.109987e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.999514e+00	1.129140e-01	4.894548e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.249591e+00	4.593353e-02	5.175506e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.547560e-01	4.883052e-02	3.706282e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.569961e-02	4.285555e-03	4.093358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.648209e+01	1.296774e+01	4.245871e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.386063e+01	7.148416e+00	2.086270e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.934664e+01	5.789743e+00	1.205188e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.524640e+01	4.189844e+00	2.606521e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.105069e+01	2.942970e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.287137e+00	1.493231e+00	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	5.044524e+00	7.531533e-01	4.114978e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.847271e+00	1.407964e-01	1.844738e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.151590e+00	4.294302e-02	4.251332e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.369049e+00	2.684312e-02	8.017378e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.511969e+00	1.158999e-01	7.890240e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.101989e-02	7.198782e-03	6.473654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.248158e-01	7.397867e-02	1.382302e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.935884e-01	4.755950e-01	1.037481e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.222929e+00	7.231231e-01	2.589899e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.292499e+00	4.227519e-01	2.534417e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.651114e+00	1.148136e-01	3.574069e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.619324e+00	3.720686e-01	8.235103e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.143443e+00	1.233063e-01	5.127496e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.626250e-02	2.448075e-02	2.834213e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.907706e-01	2.145475e-01	1.273783e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.174861e+00	7.414460e-01	3.320031e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.231814e+00	3.353632e-01	1.386166e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.482505e+00	2.948378e-01	3.887201e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.734681e+00	2.341474e-01	4.834588e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.275332e-01	3.436759e-02	2.502621e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.818438e-01	6.440831e-02	7.907878e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.004380e-03	8.134232e-03	3.159848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.493004e+00	9.653816e-01	7.996847e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.914308e+00	1.157394e+00	2.038297e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.767994e+00	5.587380e-01	3.915235e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.136167e+00	2.605235e-01	8.015121e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.686615e-02	1.158371e-02	4.401725e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.010149e-01	6.273490e-02	1.015324e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.394117e-01	1.348063e-01	2.373538e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.642667e-01	2.048429e-01	1.278596e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.718312e-01	3.886218e-01	9.256131e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.471281e+00	4.646076e-01	2.358319e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.094523e+00	4.943271e-01	3.613528e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.721916e+00	3.872355e-01	2.481699e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.195269e+00	1.880053e-01	1.882728e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.386853e+00	1.802254e-01	1.702817e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.117858e+00	2.338615e-01	4.026622e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.358490e+00	2.691320e-01	5.568935e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.492340e+00	1.787152e-01	4.504619e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.033045e-01	6.571633e-02	2.432647e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.774564e-02	1.647938e-02	1.549323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.479314e-01	1.251382e-01	6.209493e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.216551e-01	1.675384e-01	1.389590e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.299381e-01	2.990036e-01	2.329441e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.365994e+00	4.700753e-01	3.093275e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.141749e+00	6.056358e-01	4.155249e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.909835e+00	6.711278e-01	3.340407e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.400802e+00	4.992839e-01	4.773081e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.854975e+00	3.059254e-01	2.620708e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.981661e+00	1.539422e-01	1.857917e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.535910e+00	3.791299e-01	2.401157e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.708072e+00	2.699650e-01	4.039297e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.730852e+00	1.630152e-01	3.626014e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.421206e-01	1.001833e-01	2.237414e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.914404e-01	5.397610e-02	1.269942e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.866721e-02	9.988127e-03	7.547488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.266632e+00	5.143332e-01	6.684820e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.766623e+00	6.626585e-01	8.768168e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.485770e+00	1.135922e+00	1.196257e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.278924e+00	1.429420e+00	8.877780e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.716300e+00	1.393247e+00	8.001742e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.590840e+00	8.760549e-01	2.954592e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.315178e+00	3.754188e-01	2.489628e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.029315e+00	5.111230e-01	3.948544e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.099120e+00	4.525631e-01	6.567252e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.365725e+00	2.283070e-01	6.227440e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.192016e+00	1.438002e-01	4.565871e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.222202e-02	9.503336e-03	1.903032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.722264e-01	1.252316e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	7.407579e-01	4.140120e-01	7.510702e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.769206e+00	6.656588e-01	1.376684e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.814477e+00	4.073211e-01	1.854911e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.202577e+00	7.832562e-02	3.172545e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.335936e+00	2.175502e-01	7.310667e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.131571e+00	7.468454e-02	5.226339e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.947364e-01	9.308908e-02	1.972050e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.916535e-02	1.604688e-02	8.210217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.094206e-01	3.232229e-01	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	1.536818e+00	6.559318e-01	3.411118e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.086295e+00	1.013443e+00	1.426412e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.798758e+00	6.756678e-01	1.335267e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.493179e+00	8.142312e-02	2.315918e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.302548e+00	1.315627e-01	5.304224e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.134073e+00	9.409716e-02	4.080919e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.460769e-01	3.321223e-02	2.227474e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.094993e-02	1.474729e-02	1.379667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.485458e+01	5.584162e+00	1.488656e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.531766e+01	4.623253e+00	1.763447e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.216832e+01	2.580134e+00	6.655770e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.572160e+00	8.859286e-01	2.302049e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.842038e+00	2.164008e-01	5.229987e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.891901e+00	6.035655e-02	7.396688e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.064073e-01	3.759048e-02	5.610861e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.510449e-02	1.057958e-02	2.423686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.520527e-01	1.984844e-01	6.707097e-04
7.500000e-02	1.500000e-02	1.500000e-02	4.953559e-01	2.399307e-01	7.318924e-02
1.050000e-01	1.500000e-02	1.500000e-02	8.093925e-01	3.726408e-01	2.707216e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.005259e+00	3.983819e-01	2.545335e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.495996e+00	5.167752e-01	1.439689e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.938803e+00	4.898906e-01	2.101861e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.428356e+00	3.630031e-01	1.336947e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.760299e+00	1.801176e-01	2.186098e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.955804e+00	1.272185e-01	1.796581e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.703156e+00	1.565137e-01	4.291925e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.067187e+00	1.962653e-01	5.314145e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.266088e+00	1.046230e-01	4.194213e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.084774e-01	5.764257e-02	2.267683e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.395572e-02	1.444814e-02	1.605449e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.934041e+00	9.735718e-01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.249347e+00	4.765032e-01	2.637264e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.788615e+00	5.740113e-01	3.759627e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.172754e+00	6.800423e-01	4.931894e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.854987e+00	7.708276e-01	2.191610e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.239525e+00	7.195714e-01	1.540390e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.460707e+00	4.693683e-01	2.896916e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.391874e+00	1.391441e-01	1.901139e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.076834e+00	1.702035e-01	2.066290e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.363105e+00	1.096440e-01	3.991074e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.387234e+00	6.315912e-02	3.474473e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.918037e-01	7.498256e-02	1.798647e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.083381e-02	1.386562e-02	1.488794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.412793e+01	7.336831e+00	1.891945e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.482983e+01	4.216520e+00	3.783256e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.475355e+01	3.555583e+00	1.405461e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.323723e+01	2.821656e+00	3.405830e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.064141e+01	1.756761e+00	9.623875e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.692473e+00	9.693797e-01	3.031871e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.810326e+00	6.982379e-01	1.905102e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.093115e+00	2.445528e-01	2.595395e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.640773e+00	1.342096e-01	4.496888e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.397972e+00	1.363349e-01	5.488035e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.309996e+00	8.539587e-02	4.832934e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.302553e-02	1.115186e-02	2.638112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.262842e-01	8.418662e-02	3.413083e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.224955e+00	7.042269e-01	2.856253e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.776523e+00	1.031908e+00	3.569240e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.854938e+00	5.317533e-01	2.087380e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.389585e+00	3.761517e-01	6.266842e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.901723e+00	2.238111e-01	1.032180e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.597010e-01	9.054787e-02	6.402481e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.929689e-02	9.747063e-03	5.176655e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.224245e-01	3.815296e-01	2.977240e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.826528e+00	1.268030e+00	4.925884e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.600454e+00	5.399596e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.866321e+00	3.873746e-01	6.010275e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.290324e+00	1.252751e-01	6.959417e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.898088e-01	3.854587e-02	4.080309e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.312513e-01	2.243237e-02	1.757060e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.173008e-02	2.071114e-04	1.224685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.062206e+00	1.396872e+00	1.076173e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.907264e+00	2.430143e+00	3.159305e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.697680e+00	7.163787e-01	6.383266e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.272346e+00	3.181099e-01	1.276854e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.020038e-02	7.505800e-03	8.824116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.073507e-02	2.707291e-02	8.938535e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.533040e-01	1.181102e-01	2.755250e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.400283e-01	2.961791e-01	1.324028e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.275027e-01	5.281439e-01	2.487676e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.593461e+00	6.962954e-01	3.213572e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.420284e+00	8.172415e-01	4.004960e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.170437e+00	6.717137e-01	2.538288e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.556265e+00	3.392792e-01	5.540735e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.447548e+00	2.058945e-01	2.000625e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.887261e+00	3.339658e-01	5.870659e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.985626e+00	2.094553e-01	7.232433e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.282018e+00	1.628681e-01	6.711987e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.646106e-01	8.541991e-02	4.428783e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.161943e-02	9.060128e-03	3.206610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.474261e-02	5.953131e-02	5.204859e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.163130e-01	2.030006e-01	1.782957e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.884974e-01	4.296475e-01	3.143984e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.590717e+00	8.808175e-01	5.424118e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.423311e+00	1.021967e+00	5.457819e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.375956e+00	1.199250e+00	4.579245e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.083357e+00	9.821403e-01	2.840839e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.335356e+00	6.117172e-01	2.984700e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.935029e+00	2.397223e-01	1.262088e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.221905e+00	3.541270e-01	3.738636e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.283956e+00	2.408250e-01	5.670187e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.482103e+00	1.792935e-01	5.696061e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.427061e-01	7.950849e-02	4.618435e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.155019e-01	3.923716e-02	2.648561e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.227353e-02	2.893658e-03	2.025277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.165225e-01	2.768793e-01	4.392822e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.173847e+00	6.352326e-01	6.617695e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.644333e+00	1.371230e+00	1.260133e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.532709e+00	2.167737e+00	1.536291e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.502558e+00	2.557753e+00	9.680348e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.727019e+00	2.179667e+00	3.538742e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.301409e+00	9.202680e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.974374e+00	5.199777e-01	3.447252e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.165182e+00	5.146371e-01	8.784052e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.572903e+00	3.313802e-01	1.128105e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.406144e+00	2.034011e-01	9.473416e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.595788e-02	8.595986e-03	5.002851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.444797e-01	1.915627e-01	8.887135e-03
1.400000e-01	4.000000e-02	4.000000e-02	1.179398e+00	7.490319e-01	1.380689e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.428424e+00	1.008152e+00	1.034446e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.055254e+00	3.871074e-01	7.876403e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.614521e+00	7.115742e-02	5.606453e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.722901e+00	8.584136e-02	9.182616e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.981318e-01	6.465199e-02	6.532294e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.690700e-01	4.093197e-02	3.186321e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.891105e-02	2.628044e-03	1.819145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.207706e+00	6.971143e-01	1.681580e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.305809e+00	1.648792e+00	3.017386e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.229954e+00	1.584452e+00	1.775687e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.772284e+00	7.244145e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.649479e+00	2.049044e-02	3.666491e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.772967e+00	6.268370e-02	6.817269e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.708022e-01	4.334850e-02	5.520232e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.798677e-01	2.241115e-02	3.428576e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.965776e-02	1.821378e-03	3.428359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.489471e+01	1.411628e+01	4.645216e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.318927e+01	8.227871e+00	1.240124e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.227315e+01	3.631597e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.987126e+00	5.841619e-01	9.396538e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.946279e+00	0.000000e+00	5.285449e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.993269e+00	8.289879e-02	8.892183e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.078146e+00	4.817193e-02	8.499346e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.241840e-02	2.846373e-03	5.477947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.112834e-01	2.172640e-01	4.199247e-03
7.500000e-02	1.500000e-02	1.500000e-02	6.177186e-01	3.811872e-01	6.876232e-02
1.050000e-01	1.500000e-02	1.500000e-02	8.837594e-01	4.888923e-01	2.000121e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.335554e+00	6.838959e-01	1.672640e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.811757e+00	7.221497e-01	2.180224e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.367566e+00	7.674698e-01	1.284857e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.723390e+00	5.767493e-01	6.805646e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.822366e+00	1.586366e-01	1.585207e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.688167e+00	5.809793e-02	3.064683e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.337106e+00	1.305162e-01	5.620343e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.771055e+00	1.533262e-01	6.210125e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.108118e+00	1.184815e-01	6.302642e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.953879e-01	6.482247e-02	3.953981e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.811978e-02	7.663143e-03	3.121215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.726148e+00	9.100784e-01	1.343161e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.237124e+00	1.034562e+00	3.246335e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.026845e+00	1.329412e+00	3.960388e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.365869e+00	1.270195e+00	5.815879e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.832806e+00	1.334013e+00	2.631667e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.860792e+00	1.098728e+00	5.153741e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.538155e+00	6.112080e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.034964e+00	1.385268e-01	1.535606e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.562671e+00	7.048245e-02	2.836904e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.977323e+00	7.727251e-02	4.701899e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.249194e+00	9.275961e-02	5.044048e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.552245e-01	5.388147e-02	3.755909e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.721507e-02	4.371079e-03	3.653508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.786003e+01	1.340520e+01	5.116993e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.384793e+01	7.202201e+00	3.136836e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.922157e+01	5.841683e+00	1.047680e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.535459e+01	4.498520e+00	2.059643e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.115922e+01	3.128844e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.468359e+00	1.406218e+00	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.988255e+00	6.341372e-01	1.458268e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.784192e+00	1.298725e-01	2.243791e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.070727e+00	2.402011e-02	5.328128e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.373497e+00	1.047329e-01	7.571196e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.487881e+00	1.332646e-01	8.538670e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.106468e-02	8.394284e-03	5.996948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.429928e-01	9.069316e-02	1.296707e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.074688e+00	5.106634e-01	1.185271e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.304009e+00	7.508245e-01	2.406865e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.246830e+00	4.008331e-01	2.752159e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.594816e+00	1.897811e-01	3.813622e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.532914e+00	3.021494e-01	8.211291e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.106838e+00	1.309158e-01	5.169455e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.635594e-02	2.181568e-02	2.769838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.340873e-01	2.228024e-01	1.773348e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.337969e+00	7.701296e-01	2.288536e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.210472e+00	3.301744e-01	1.828123e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.428545e+00	3.408593e-01	3.958884e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.655739e+00	1.977467e-01	5.031534e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.905422e-01	4.040791e-02	2.724227e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.799845e-01	5.693012e-02	8.485850e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.330736e-03	7.413075e-03	2.602252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.776398e+00	1.085701e+00	8.098680e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.982516e+00	1.162689e+00	2.158180e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.612682e+00	6.243582e-01	4.659125e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.994392e+00	1.829530e-01	8.244602e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.714083e-02	7.842231e-03	4.485806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.009424e-01	5.962904e-02	2.612384e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.570522e-01	1.442720e-01	2.404245e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.223202e-01	2.279937e-01	9.821607e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.424838e-01	3.651318e-01	1.891199e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.524492e+00	4.743597e-01	2.507591e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.183747e+00	5.225149e-01	1.934100e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.727705e+00	4.304588e-01	2.674359e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.298237e+00	2.147772e-01	1.289049e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.362720e+00	9.590510e-02	1.804948e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.998213e+00	1.950011e-01	4.505044e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.308997e+00	2.184472e-01	5.446972e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.437684e+00	1.738045e-01	4.531571e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.183478e-01	1.000297e-01	2.570175e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.569282e-02	1.125014e-02	1.516960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.701953e-01	1.239822e-01	8.746382e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.798632e-01	2.033768e-01	1.620050e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.816626e-01	3.441429e-01	2.579261e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.500401e+00	5.185836e-01	2.396468e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.172639e+00	6.001967e-01	4.925688e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.999653e+00	6.329008e-01	3.205675e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.514719e+00	5.184325e-01	3.011862e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.994499e+00	3.393417e-01	6.512116e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.916348e+00	1.233339e-01	1.745804e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.431393e+00	1.417482e-01	2.886611e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.647443e+00	3.293320e-01	4.005199e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.684441e+00	1.987997e-01	3.644721e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.888085e-01	9.737291e-02	2.426839e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.952756e-01	5.749407e-02	1.088874e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.711242e-02	7.483583e-03	8.882048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.255824e+00	5.069158e-01	9.033063e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.109857e+00	7.992718e-01	8.424425e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.598714e+00	1.179664e+00	1.243390e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.403616e+00	1.456540e+00	1.063368e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.950798e+00	1.421058e+00	6.608856e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.809318e+00	1.272487e+00	5.206150e-02
8.125000e-02	1.125000e-02	1.125000e-02	7.315029e+00	3.250461e-01	2.339769e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.934215e+00	5.017111e-01	4.454965e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.945444e+00	3.963678e-01	6.815531e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.303455e+00	3.117790e-01	6.640443e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.152441e+00	9.752943e-02	4.453376e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.997537e-02	6.783320e-03	2.272675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.912611e-01	1.368096e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	8.100381e-01	4.662082e-01	6.100183e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.852911e+00	7.098548e-01	1.779990e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.848609e+00	4.161027e-01	1.429817e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.128581e+00	1.115349e-01	3.472952e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.251866e+00	1.423684e-01	7.481898e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.078208e+00	9.091075e-02	5.440022e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.926554e-01	8.059888e-02	2.022004e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.820294e-02	1.431405e-02	7.330760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.489207e-01	3.526123e-01	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	1.657348e+00	7.056989e-01	2.840984e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.218241e+00	1.028124e+00	1.358392e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.851776e+00	7.278050e-01	1.824392e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.474301e+00	1.405988e-01	2.338664e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.230792e+00	9.657451e-02	5.559310e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.077929e+00	5.530223e-02	4.297867e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.337737e-01	4.806529e-02	2.168917e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.055163e-02	1.306112e-02	1.345257e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.582401e+01	5.906785e+00	1.897660e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.579874e+01	4.652052e+00	1.243965e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.243465e+01	2.765189e+00	3.762678e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.461324e+00	8.675278e-01	2.440384e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.825603e+00	1.879711e-01	5.106914e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.826470e+00	4.823516e-02	7.557512e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.619430e-01	3.347177e-02	5.576477e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.630574e-02	9.443709e-03	2.442841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.712830e-01	1.999429e-01	4.158676e-03
7.500000e-02	1.500000e-02	1.500000e-02	4.856491e-01	2.248945e-01	1.025511e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.905456e-01	3.295775e-01	8.207697e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.093612e+00	4.171113e-01	1.431869e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.510102e+00	5.127747e-01	1.680254e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.998719e+00	5.031121e-01	1.944720e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.486742e+00	4.201620e-01	9.483433e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.809479e+00	1.814424e-01	1.685481e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.945278e+00	1.211159e-01	1.867102e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.572095e+00	7.586938e-02	4.673991e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.037967e+00	1.651880e-01	5.127255e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.241240e+00	1.200418e-01	4.169425e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.201556e-01	9.935429e-02	2.374987e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.125493e-02	9.604388e-03	1.501849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.766562e+00	8.023953e-01	6.880949e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.341727e+00	5.088546e-01	2.905503e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.882035e+00	6.622452e-01	3.260152e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.327438e+00	7.058334e-01	2.669249e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.621164e+00	6.118491e-01	4.663493e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.213126e+00	6.545756e-01	1.944352e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.473248e+00	5.135151e-01	1.318110e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.454015e+00	1.856035e-01	8.957797e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.122513e+00	2.017407e-01	1.859006e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.356822e+00	1.981862e-01	3.430877e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.395769e+00	8.373834e-02	3.448760e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.454677e-01	2.644419e-02	2.142008e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.299529e-02	1.125098e-02	1.539030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.462188e+01	7.494752e+00	2.593801e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.624394e+01	4.322998e+00	2.370512e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.505730e+01	3.734315e+00	1.570535e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.338068e+01	2.850077e+00	7.341739e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.104375e+01	1.869737e+00	5.822364e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.600449e+00	1.187559e+00	2.605759e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.761766e+00	6.326196e-01	1.932648e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.178258e+00	4.322657e-01	3.025765e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.539920e+00	5.792075e-02	4.986513e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.363388e+00	1.708672e-01	5.562071e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.265814e+00	6.498669e-02	4.875222e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.042015e-02	6.899854e-03	3.059862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.295555e-01	8.838983e-02	4.289247e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.307139e+00	7.771428e-01	3.758528e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.835668e+00	1.204152e+00	4.683358e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.737627e+00	7.239422e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.173514e+00	3.766075e-01	5.558807e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.972119e+00	3.225012e-01	1.111481e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.092648e-01	1.469031e-01	8.349493e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.538358e-02	1.121168e-02	7.259289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.554009e-01	4.424960e-01	3.597794e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.710002e+00	1.464145e+00	6.382508e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.266704e+00	6.712505e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.900347e+00	4.372163e-01	6.136487e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.483006e+00	2.234173e-01	8.302112e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.595147e-01	6.097449e-02	5.223008e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.485470e-01	2.626987e-02	2.217366e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.414460e-02	9.130048e-04	1.758264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.890569e+00	1.535149e+00	1.229535e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.857756e+00	2.449594e+00	7.056572e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.656873e+00	7.931177e-01	3.588228e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.801366e+00	5.217937e-01	1.414945e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.102815e-01	1.687716e-02	1.224639e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.829140e-02	1.618269e-02	3.447114e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.322665e-01	1.070262e-01	4.271115e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.240339e-01	3.008962e-01	1.772943e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.714345e-01	6.159015e-01	2.956446e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.649785e+00	8.476139e-01	4.906754e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.433657e+00	9.498037e-01	4.758947e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.151400e+00	8.764785e-01	2.351791e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.451435e+00	5.268199e-01	4.260265e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.302765e+00	3.024421e-01	2.136706e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.817493e+00	3.575137e-01	5.605466e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.011756e+00	2.579689e-01	8.635875e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.338209e+00	2.224724e-01	8.062397e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.471951e-01	1.372636e-01	5.459135e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.926041e-02	1.056029e-02	5.633606e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.923295e-02	4.402324e-02	2.656257e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.136869e-01	2.237713e-01	2.194785e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.586222e-01	5.596886e-01	3.913684e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.583479e+00	9.189612e-01	6.819099e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.457982e+00	1.218598e+00	7.922508e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.303971e+00	1.367724e+00	6.945338e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.778381e+00	1.119052e+00	4.439943e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.087033e+00	7.902298e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.767551e+00	3.119543e-01	9.056071e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.201955e+00	3.664326e-01	3.600664e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.393026e+00	3.586643e-01	6.539673e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.598601e+00	2.331702e-01	6.805663e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.374377e-01	1.113581e-01	5.589943e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.636969e-01	7.069071e-02	3.450930e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.758949e-02	4.643379e-03	3.176431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.366172e-01	2.270951e-01	2.739350e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.060149e+00	6.942677e-01	8.777762e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.582376e+00	1.641869e+00	1.400897e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.308570e+00	2.343663e+00	1.674157e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.001818e+00	2.845036e+00	1.380659e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.770835e+00	2.377299e+00	7.774978e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.791170e+00	1.384631e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.784865e+00	5.291440e-01	2.227857e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.403188e+00	6.326934e-01	8.937067e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.970499e+00	5.377297e-01	1.177337e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.711822e+00	2.773395e-01	1.137924e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.388988e-02	1.481979e-02	7.645025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.706494e-01	2.048192e-01	2.095359e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.335122e+00	8.563480e-01	1.696841e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.439859e+00	1.033586e+00	1.876719e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.778538e+00	4.029901e-01	1.347993e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.483978e+00	5.828265e-02	5.006765e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.802503e+00	1.687938e-01	9.261393e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.876864e-01	1.209235e-01	7.964211e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.027490e-01	5.867326e-02	4.228998e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.334593e-02	5.150882e-03	2.795537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.494718e+00	8.417553e-01	2.094003e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.852415e+00	2.026357e+00	4.282944e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.093331e+00	1.599025e+00	1.982577e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.078417e+00	5.152559e-01	8.579311e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.469266e+00	7.936418e-03	3.453883e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.929256e+00	1.427408e-01	5.965398e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.134687e+00	1.152543e-01	6.733401e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.421940e-01	3.417501e-02	4.263565e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.542981e-02	3.928195e-03	4.527144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.384462e+01	1.905535e+01	5.476435e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.307943e+01	8.745051e+00	1.168345e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.519715e+00	2.741767e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.053231e+00	4.331213e-01	3.096211e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.959435e+00	2.320233e-02	3.555902e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.336662e+00	1.955466e-01	7.863473e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.401529e+00	1.687030e-01	9.273494e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.181427e-02	6.641928e-03	7.698654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.964722e-01	2.055570e-01	1.326287e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.570690e-01	4.114437e-01	1.069523e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.928263e-01	5.924768e-01	2.090727e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.477996e+00	8.056152e-01	2.146008e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.902642e+00	8.470775e-01	2.294992e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.345537e+00	7.937886e-01	2.560177e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.611578e+00	6.171505e-01	1.639588e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.677222e+00	2.563851e-01	1.827234e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.522737e+00	1.044668e-01	3.011965e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.263956e+00	1.684927e-01	5.002915e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.775757e+00	1.794667e-01	7.159065e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.196348e+00	1.595100e-01	6.999540e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.635304e-01	1.102772e-01	4.826698e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.662689e-02	9.349801e-03	5.453960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.841760e+00	9.635409e-01	2.108978e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.709998e+00	1.217755e+00	6.414085e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.519340e+00	1.664152e+00	5.532530e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.890094e+00	1.635034e+00	4.998846e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.834910e+00	1.377314e+00	2.581811e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.561725e+00	1.077049e+00	1.608363e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.063186e+00	5.386601e-01	9.550116e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.722773e+00	1.900844e-01	1.419252e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.410686e+00	7.024216e-03	2.950328e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.027949e+00	1.628422e-01	4.429974e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.365486e+00	1.481329e-01	5.694808e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.452691e-01	8.880936e-02	4.391817e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.579665e-02	7.197930e-03	5.248087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.444025e+01	1.647023e+01	6.436893e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.555972e+01	8.726278e+00	3.354851e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.925200e+01	6.361896e+00	1.405253e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.411528e+01	4.416959e+00	7.474537e-02
1.625000e-02	3.750000e-03	3.750000e-03	9.263001e+00	2.718801e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.122975e+00	1.332336e+00	4.591219e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.165445e+00	5.474914e-01	3.093827e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.370060e+00	8.000567e-02	1.848710e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.102868e+00	1.101883e-01	3.482299e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.603872e+00	2.316333e-01	6.283024e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.749118e+00	1.606637e-01	8.919515e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.332196e-02	1.488772e-02	8.327659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.693657e-01	9.668403e-02	7.103736e-03
2.100000e-01	4.000000e-02	4.000000e-02	1.282912e+00	5.737461e-01	1.804355e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.693759e+00	7.650306e-01	2.533041e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.536418e+00	2.675311e-01	2.140923e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.378560e+00	2.968433e-01	5.567242e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.033466e+00	2.075425e-01	7.605712e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.050923e-01	5.650273e-02	4.191682e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.250820e-02	2.248560e-02	2.239932e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.771574e-01	2.735857e-01	1.720863e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.894276e+00	7.813687e-01	3.029275e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.337094e+00	1.753417e-01	8.184697e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.893108e+00	3.321403e-01	4.554658e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.303448e+00	8.803172e-02	4.327189e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.512049e-01	7.800363e-03	2.250225e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.981519e-01	3.759254e-02	7.161124e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.146457e-02	6.357798e-03	3.206298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.573504e+00	1.188312e+00	7.840728e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.337530e+00	1.050147e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.862724e+00	4.622186e-01	5.579885e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.741805e+00	1.098305e-01	7.347797e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.322120e-02	5.814054e-03	4.068251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.005806e-02	5.097612e-02	6.155855e-03
8.500000e-02	2.500000e-02	2.500000e-02	2.534519e-01	1.508083e-01	1.629687e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.783877e-01	2.801743e-01	9.272066e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.065109e+00	4.375988e-01	1.926979e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.682229e+00	5.451106e-01	3.317018e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.425859e+00	5.525986e-01	2.705258e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.036937e+00	3.914055e-01	1.380852e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.363114e+00	7.317191e-02	1.795084e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.378794e+00	1.973662e-01	2.716527e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.818017e+00	2.327659e-01	4.919948e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.061228e+00	2.840870e-01	5.554810e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.245919e+00	1.059265e-01	3.994578e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.212644e-01	4.530137e-02	2.238069e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.443176e-02	1.269029e-02	1.334469e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.000404e-01	9.346650e-02	7.791059e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.106913e-01	2.206565e-01	1.588710e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.101334e+00	4.341301e-01	1.902620e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.853831e+00	6.317889e-01	3.639093e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.651828e+00	7.199627e-01	5.499234e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.538864e+00	7.260335e-01	2.618863e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.979921e+00	5.184541e-01	2.088306e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.160052e+00	1.911216e-01	1.279322e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.833038e+00	1.247488e-01	2.257816e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.198769e+00	3.352421e-01	3.657171e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.253796e+00	2.280378e-01	3.996122e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.434523e+00	1.400245e-01	3.378160e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.927883e-01	5.256664e-02	2.117103e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.670443e-01	3.474629e-02	1.107715e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.788788e-02	5.463989e-03	8.968092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.066402e+00	4.724129e-01	8.016245e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.296299e+00	8.918312e-01	1.046926e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.385807e+00	1.554707e+00	9.580231e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.450553e+00	1.684293e+00	1.120318e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.902371e+00	1.432823e+00	6.127872e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.239320e+00	9.545708e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.175222e+00	3.338471e-01	3.380870e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.370628e+00	4.912438e-01	5.147992e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.549264e+00	3.685750e-01	6.281337e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.014063e+00	1.592440e-01	6.513182e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.072038e+00	7.094617e-02	4.327355e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.084816e-02	5.096384e-03	2.149030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.280971e-01	1.600000e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	9.681200e-01	5.325667e-01	1.070933e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.219946e+00	7.634466e-01	1.385191e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.033964e+00	2.522533e-01	1.561278e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.887394e+00	1.158661e-01	4.754188e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.857057e+00	1.185914e-01	7.102438e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.367997e-01	1.218762e-02	4.587281e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.803256e-01	7.671809e-02	1.630229e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.131412e-02	1.296826e-02	6.588800e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.616281e-01	4.433330e-01	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	2.305748e+00	9.543604e-01	3.587239e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.017583e+00	1.165660e+00	1.743629e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.039045e+00	4.885313e-01	8.608555e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.126685e+00	1.956927e-01	3.199320e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.840937e+00	9.378268e-02	5.017158e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.144724e-01	0.000000e+00	3.914612e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.316620e-01	1.439731e-02	1.882166e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.633449e-02	1.049588e-02	1.318076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.166225e+01	7.846435e+00	3.168887e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.094123e+01	5.764907e+00	9.906700e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.332973e+01	2.479227e+00	2.806137e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.857022e+00	6.355840e-01	3.294419e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.073151e+00	6.963469e-02	5.813912e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.669745e+00	8.047995e-03	6.392459e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.207224e-01	4.895168e-05	4.965731e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.348149e-02	6.326717e-03	2.447040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.630793e-01	1.991660e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.964183e-01	2.914384e-01	6.976990e-02
1.050000e-01	1.500000e-02	1.500000e-02	8.809300e-01	4.130117e-01	1.577760e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.248368e+00	4.981375e-01	1.738838e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.755749e+00	6.036314e-01	1.520890e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.223497e+00	5.339645e-01	1.968800e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.706576e+00	3.952165e-01	7.605430e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.901237e+00	5.649798e-02	1.719173e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.829059e+00	1.062606e-01	2.670969e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.413631e+00	1.535544e-01	5.154105e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.798481e+00	1.603392e-01	5.419036e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.078782e+00	6.614718e-02	3.907488e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.413834e-01	2.793603e-02	2.170648e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.173934e-02	1.077757e-02	1.392865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.839707e+00	8.577827e-01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.704040e+00	6.107720e-01	2.978817e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.348665e+00	8.146657e-01	4.786665e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.873232e+00	8.985785e-01	5.791970e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.638607e+00	9.737439e-01	2.095646e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.712226e+00	6.720737e-01	1.403858e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.797840e+00	5.006313e-01	1.068364e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.379459e+00	3.959594e-02	1.551400e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.825713e+00	1.330343e-01	3.214610e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.981366e+00	1.314251e-01	3.887206e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.226451e+00	7.597114e-02	3.062378e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.057964e-01	2.347164e-02	1.728976e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.906025e-02	5.806107e-03	1.699646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.997816e+01	9.096682e+00	3.618636e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.037169e+01	5.287512e+00	3.664247e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.917138e+01	4.429703e+00	1.543159e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.547891e+01	3.098346e+00	4.220989e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.210488e+01	1.826289e+00	4.327418e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.821965e+00	1.154808e+00	1.316650e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.476316e+00	7.880830e-01	2.355461e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.325103e+00	1.641617e-01	2.899104e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.160514e+00	1.420172e-01	4.903573e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.142428e+00	9.665468e-02	5.199045e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.199791e+00	3.984330e-02	4.663677e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.132561e-02	3.713327e-03	2.866265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.431744e-01	9.618916e-02	5.995863e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.413294e+00	8.243483e-01	3.626975e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.927245e+00	1.188868e+00	3.504103e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.643067e+00	5.459430e-01	1.056543e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.128421e+00	4.060949e-01	5.703015e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.875388e+00	2.926141e-01	1.113590e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.998191e-01	1.781477e-01	7.620563e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.305285e-02	1.173454e-02	6.600259e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.383790e-01	4.747422e-01	3.977130e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.895768e+00	1.491993e+00	5.185781e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.175456e+00	5.349896e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.794465e+00	4.297821e-01	6.651681e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.413592e+00	2.125678e-01	8.098574e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.546852e-01	8.091495e-02	4.710771e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.429968e-01	3.322157e-02	2.077378e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.437943e-02	2.345442e-03	1.584968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.088193e+00	1.593362e+00	1.311164e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.091022e+00	2.462841e+00	5.507614e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.575026e+00	7.382763e-01	4.594324e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.641201e+00	5.321881e-01	1.414769e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.033735e-01	1.763741e-02	1.160664e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.017075e-02	1.790216e-02	8.636065e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.530721e-01	1.218720e-01	5.240201e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.898504e-01	3.581816e-01	1.709282e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.027921e+00	6.297332e-01	2.922826e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.793032e+00	9.216720e-01	4.222861e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.500118e+00	9.465127e-01	4.769280e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.151116e+00	7.896147e-01	2.552486e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.400040e+00	3.751004e-01	1.316816e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.234342e+00	2.862852e-01	2.289732e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.694264e+00	2.796636e-01	6.566408e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.024692e+00	3.779105e-01	7.973839e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.316674e+00	2.387720e-01	7.114722e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.116602e-01	1.313125e-01	5.233404e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.699572e-02	1.077290e-02	5.244926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.885806e-02	4.436557e-02	6.090360e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.881858e-01	2.712226e-01	2.224390e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.379572e-01	6.122227e-01	4.536046e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.764665e+00	1.018051e+00	6.143227e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.608151e+00	1.284575e+00	7.850943e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.459058e+00	1.400477e+00	5.629127e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.966828e+00	1.189712e+00	3.506920e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.991804e+00	6.118974e-01	1.343585e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.704299e+00	2.388502e-01	1.230836e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.058241e+00	3.424438e-01	4.796841e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.329948e+00	3.803188e-01	6.658935e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.557391e+00	2.466056e-01	6.651775e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.159374e-01	1.404104e-01	5.034188e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.597598e-01	7.079075e-02	3.071116e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.624298e-02	5.679748e-03	3.125229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.285193e-01	2.239523e-01	4.365366e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.273113e+00	8.808544e-01	9.449448e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.748848e+00	1.675757e+00	1.519630e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.521940e+00	2.444913e+00	1.705517e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.222758e+00	2.863516e+00	1.434362e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.954163e+00	2.318403e+00	7.285139e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.765949e+00	1.182521e+00	8.468190e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.812753e+00	6.227674e-01	2.518594e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.312241e+00	7.432028e-01	9.156492e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.821875e+00	4.982617e-01	1.224731e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.660118e+00	3.069070e-01	1.063596e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.034093e-02	1.379603e-02	7.140235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.028721e-01	2.316742e-01	2.768542e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.423960e+00	9.058786e-01	1.280196e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.426905e+00	9.531676e-01	2.192378e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.763268e+00	3.410317e-01	1.734645e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.469803e+00	6.140663e-02	5.178542e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.756266e+00	1.750299e-01	9.164416e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.606493e-01	1.492199e-01	7.743380e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.887273e-01	5.262194e-02	3.688118e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.233402e-02	4.680752e-03	2.648036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.697200e+00	9.745758e-01	2.601163e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.088678e+00	2.097909e+00	3.524652e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.134064e+00	1.531372e+00	1.906686e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.087301e+00	4.573358e-01	1.301885e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.435370e+00	9.771296e-03	3.563977e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.849510e+00	1.241345e-01	6.405966e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.087993e+00	1.044163e-01	6.507924e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.339014e-01	5.473053e-02	4.021865e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.579873e-02	4.832132e-03	4.044455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.695834e+01	2.013096e+01	5.750198e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.359084e+01	8.642412e+00	8.771811e-01
1.750000e-02	7.500000e-03	7.500000e-03	9.619056e+00	2.680703e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.106692e+00	3.866926e-01	2.313964e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.911060e+00	0.000000e+00	3.809204e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.224631e+00	1.620403e-01	8.057552e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.330923e+00	1.594043e-01	9.776863e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.928091e-02	8.614628e-03	7.138731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.251853e-01	2.328822e-01	2.116783e-02
7.500000e-02	1.500000e-02	1.500000e-02	7.038572e-01	4.438747e-01	1.021766e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.088532e+00	6.384780e-01	1.806296e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.538197e+00	8.043952e-01	2.072158e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.013009e+00	9.106341e-01	2.012276e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.375564e+00	7.781119e-01	2.452646e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.595938e+00	5.284924e-01	2.009589e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.657160e+00	1.795102e-01	1.716720e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.507786e+00	7.128052e-02	3.407069e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.175515e+00	1.282143e-01	5.935905e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.740027e+00	1.890767e-01	7.114905e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.160496e+00	1.794163e-01	6.050144e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.383733e-01	1.078975e-01	4.842705e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.458496e-02	9.687518e-03	4.874049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.059675e+00	1.132869e+00	2.025966e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.926215e+00	1.357078e+00	5.522883e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.821071e+00	1.732923e+00	4.296581e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.025898e+00	1.678169e+00	4.534992e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.860895e+00	1.339280e+00	3.316800e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.605448e+00	1.013673e+00	1.308944e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.116826e+00	5.502571e-01	1.288437e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.688239e+00	1.592146e-01	2.610318e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.385988e+00	8.792843e-02	2.869391e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.927228e+00	1.182794e-01	5.363361e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.337047e+00	1.545737e-01	5.355767e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.261479e-01	1.055816e-01	4.008638e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.404435e-02	8.453276e-03	4.831899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.709760e+01	1.738542e+01	7.017260e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.706003e+01	9.404318e+00	1.933749e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.933501e+01	6.109306e+00	1.761965e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.399183e+01	4.319055e+00	7.560605e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.418823e+00	2.482807e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.088787e+00	1.261882e+00	1.586103e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.275068e+00	5.380053e-01	1.183668e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.371536e+00	5.952536e-02	2.151778e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.012575e+00	7.621880e-02	3.637184e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.532332e+00	2.035659e-01	6.877460e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.694270e+00	2.192690e-01	8.597896e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.909777e-02	1.426681e-02	7.890260e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.762482e-01	9.741889e-02	2.414024e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.360809e+00	5.866440e-01	1.834833e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.660649e+00	7.203087e-01	2.771966e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.519457e+00	2.429952e-01	2.423233e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.335636e+00	2.322897e-01	5.316423e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.028571e+00	2.211124e-01	7.466395e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.097214e-01	8.697221e-02	3.996562e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.996376e-02	2.294052e-02	2.262523e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.063429e+00	3.037223e-01	2.069745e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.967647e+00	7.812898e-01	2.963058e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.312717e+00	2.157797e-01	1.221576e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.792999e+00	2.508885e-01	4.738910e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.268603e+00	1.108905e-01	4.245114e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.485915e-01	1.688916e-02	2.195916e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.839933e-01	4.158139e-02	7.582004e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.086161e-02	8.324874e-03	2.222748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.893141e+00	1.309005e+00	8.322740e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.415224e+00	1.055531e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.641740e+00	3.938778e-01	5.930969e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.665657e+00	1.463328e-01	7.474615e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.115526e-02	5.472291e-03	3.979467e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.756873e-02	5.995670e-02	1.373280e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.600819e-01	1.440103e-01	3.891638e-02
1.300000e-01	2.000000e-02	2.000000e-02	6.143144e-01	2.864823e-01	1.211118e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.138431e+00	4.763313e-01	1.757202e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.740159e+00	5.452364e-01	2.867894e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.465787e+00	5.644007e-01	2.512462e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.056893e+00	3.683205e-01	1.287877e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.363736e+00	8.175305e-02	1.923873e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.257442e+00	9.605190e-02	2.704806e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.864907e+00	2.764157e-01	5.469970e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.960472e+00	2.488855e-01	5.359628e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.223645e+00	1.182540e-01	3.945654e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.109470e-01	5.109972e-02	2.257106e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.290808e-02	1.148349e-02	1.508958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.288099e-01	1.145231e-01	7.019011e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.653396e-01	2.486647e-01	2.386662e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.180572e+00	4.649083e-01	3.353637e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.011044e+00	6.977228e-01	4.011144e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.939648e+00	8.306637e-01	3.080987e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.529086e+00	6.852197e-01	3.608292e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.972413e+00	4.999029e-01	2.920545e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.093381e+00	1.487870e-01	1.478957e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.856344e+00	2.297470e-01	2.186469e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.105641e+00	2.255539e-01	3.897837e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.226226e+00	2.257659e-01	4.352493e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.402087e+00	1.612192e-01	3.319914e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.552505e-01	5.452207e-02	2.430550e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.500777e-01	1.591692e-02	1.272644e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.711735e-02	7.330788e-03	8.046122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.274612e+00	5.622586e-01	8.762374e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.607105e+00	1.025265e+00	9.711881e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.717313e+00	1.582815e+00	1.159865e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.861067e+00	2.027404e+00	8.757412e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.042651e+00	1.568976e+00	4.846682e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.157663e+00	7.162974e-01	2.062635e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.113074e+00	3.822130e-01	3.818039e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.264047e+00	4.105025e-01	5.314976e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.456015e+00	3.923698e-01	6.668252e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.982177e+00	2.215805e-01	6.457352e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.012994e+00	5.581876e-02	4.685688e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.894832e-02	4.165165e-03	2.241174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.469874e-01	1.782107e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	1.056012e+00	5.755409e-01	1.236648e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.255815e+00	7.633365e-01	1.247570e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.993296e+00	2.238402e-01	2.133743e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.843187e+00	1.158636e-01	5.159603e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.828266e+00	1.144821e-01	7.131496e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.192470e-01	4.111977e-02	4.671667e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.593806e-01	6.669613e-02	1.670110e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.130884e-02	1.526321e-02	6.201506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.756059e-01	5.205428e-01	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	2.521191e+00	1.045638e+00	3.903261e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.186191e+00	1.285132e+00	1.106848e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.979716e+00	4.050494e-01	5.870136e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.043219e+00	1.186165e-01	3.503391e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.771386e+00	7.517818e-02	5.363485e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.192209e-01	2.492785e-02	3.851186e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.405927e-01	4.642154e-03	1.819547e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.232942e-02	1.334926e-02	1.305414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.413778e+01	8.772260e+00	3.955199e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.203470e+01	6.182332e+00	6.672228e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.336355e+01	2.349445e+00	7.850325e-02
4.250000e-02	1.750000e-02	1.750000e-02	6.661071e+00	5.249589e-01	2.977112e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.011455e+00	1.011690e-01	5.807853e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.596309e+00	7.816696e-03	7.007014e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.123929e-01	0.000000e+00	4.885970e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.385828e-02	5.360117e-03	2.290894e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.797414e-01	2.258187e-01	1.487684e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.198147e-01	3.108899e-01	7.341496e-02
1.050000e-01	1.500000e-02	1.500000e-02	9.478812e-01	4.353610e-01	1.211136e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.272744e+00	5.282183e-01	1.871477e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.795496e+00	5.945252e-01	1.074717e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.305581e+00	5.393768e-01	1.933190e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.632346e+00	3.224771e-01	1.033801e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.915219e+00	7.468850e-02	1.318506e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.788824e+00	1.076498e-01	2.919848e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.390496e+00	1.282267e-01	5.310449e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.757739e+00	1.405506e-01	5.178205e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.073831e+00	8.716628e-02	3.779386e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.312866e-01	3.230087e-02	2.225361e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.041762e-02	1.066387e-02	1.556425e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.954326e+00	8.673423e-01	3.616363e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.749787e+00	6.187486e-01	4.807929e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.570525e+00	9.021320e-01	3.287599e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.020094e+00	9.135419e-01	5.885101e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.678673e+00	9.109436e-01	2.151218e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.794072e+00	6.905563e-01	1.903758e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.684219e+00	3.375558e-01	7.212096e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.359491e+00	9.048590e-02	1.491992e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.783559e+00	1.322788e-01	3.148786e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.002191e+00	1.374388e-01	3.937024e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.211534e+00	9.475157e-02	2.965942e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.832031e-01	1.887430e-02	1.977807e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.702087e-02	6.138938e-03	1.691824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.217647e+01	9.958838e+00	4.558634e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.239350e+01	5.497120e+00	2.642247e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.880833e+01	4.174911e+00	1.679752e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.571480e+01	3.112851e+00	7.627886e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.213333e+01	1.874404e+00	4.574913e-02
2.625000e-02	6.250000e-03	6.250000e-03	8.900148e+00	1.059935e+00	4.272430e-02
4.125000e-02	8.750000e-03	8.750000e-03	6.228041e+00	5.086077e-01	2.343647e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.359492e+00	2.383629e-01	3.353423e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.081720e+00	1.395745e-01	5.027200e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.059234e+00	9.797126e-02	5.773155e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.172796e+00	7.125143e-02	4.770492e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.060997e-02	4.232845e-03	2.832383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.517069e-01	1.571068e-01	7.998824e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.087818e+00	1.068172e+00	4.224229e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.598242e+00	1.138512e+00	1.534076e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.480294e+00	2.466292e-01	1.994902e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.453235e+00	3.045336e-01	9.251659e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.358219e+00	1.825018e-01	9.051371e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.246120e-01	8.296003e-02	5.834721e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.625659e-02	8.373003e-03	4.985175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.496561e+00	6.910954e-01	4.798719e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.830046e+00	1.521588e+00	1.814856e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.793711e+00	3.759754e-01	2.782988e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.114832e+00	2.905277e-01	7.973255e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.084885e+00	1.312581e-01	6.357939e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.213280e-01	2.977138e-02	3.847358e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.104105e-01	2.165461e-02	1.620099e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.298924e-02	1.939387e-03	1.502533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.512055e+00	2.193991e+00	1.385115e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.998667e+00	2.054556e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.655713e+00	6.556540e-01	9.347555e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.932099e+00	2.772249e-01	1.306540e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.659423e-02	1.194924e-02	8.805049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.657515e-02	2.320239e-02	1.037351e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.381892e-01	1.906604e-01	7.148490e-02
1.300000e-01	2.000000e-02	2.000000e-02	7.719332e-01	5.488751e-01	2.149379e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.530608e+00	8.942750e-01	3.464272e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.451440e+00	1.116850e+00	4.321986e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.155551e+00	9.760728e-01	2.633062e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.507022e+00	5.246046e-01	7.057156e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.319548e+00	1.738373e-01	1.888249e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.890965e+00	3.004535e-01	4.992240e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.198284e+00	2.398026e-01	8.243730e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.505521e+00	1.802063e-01	8.072653e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.770749e-01	1.557584e-01	6.154515e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.034807e-01	6.920697e-02	4.296342e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.290129e-02	8.927170e-03	3.687832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.022789e-01	7.629293e-02	8.218653e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.935616e-01	4.848569e-01	3.359577e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.582768e+00	9.591419e-01	7.136194e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.705074e+00	1.453410e+00	7.176257e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.762629e+00	1.680961e+00	6.280762e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.338355e+00	1.419697e+00	3.529883e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.376892e+00	8.761693e-01	4.830396e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.039710e+00	2.569713e-01	7.090614e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.328510e+00	2.921508e-01	3.690296e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.608677e+00	3.139283e-01	5.839224e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.786710e+00	1.623617e-01	7.419653e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.231294e+00	1.791928e-01	6.026252e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.177740e-01	7.677047e-02	4.266141e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.669299e-01	4.178240e-02	2.448823e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.977490e-02	4.445320e-03	2.511600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.497219e-01	3.995899e-01	5.321874e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.921918e+00	1.279386e+00	1.403036e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.325937e+00	2.640246e+00	1.805084e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.608015e+00	3.439350e+00	1.699212e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.955548e+00	3.181004e+00	9.370891e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.849207e+00	1.969052e+00	1.162046e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.765194e+00	4.811777e-01	1.243354e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.151997e+00	6.049445e-01	7.571147e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.570116e+00	5.224498e-01	1.113301e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.159636e+00	2.996337e-01	1.254810e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.284730e+00	2.011408e-01	9.272758e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.619619e-02	9.726479e-03	5.637584e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.663661e-01	3.360903e-01	3.359234e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.984380e+00	1.137481e+00	1.366219e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.886538e+00	8.702342e-01	9.810394e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.607027e+00	2.861688e-02	3.463868e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.115523e+00	9.586606e-02	6.835473e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.359871e+00	9.085236e-02	7.901329e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.103711e-01	7.622910e-02	6.031610e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.991422e-01	4.867825e-02	2.662351e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.786208e-02	3.578104e-03	2.236164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.903879e+00	1.561701e+00	3.338368e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.676004e+00	2.607565e+00	2.022866e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.458813e+00	1.322236e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.753708e+00	8.706069e-02	3.222249e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.186758e+00	0.000000e+00	4.600529e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.563651e+00	8.787756e-02	6.065687e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.781114e-01	6.705354e-02	5.108772e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.498496e-01	2.662396e-02	3.187864e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.116795e-02	4.103512e-03	3.628246e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.056494e+01	2.674191e+01	4.585817e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.641171e+01	8.538536e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.353941e+00	1.442702e+00	1.838342e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.763252e+00	1.128415e-01	3.117238e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.656965e+00	0.000000e+00	4.389331e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.909586e+00	1.124242e-01	8.195023e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.113002e+00	1.024542e-01	7.791732e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.353697e-02	6.605368e-03	5.736366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.416341e-01	3.129959e-01	1.205170e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.000531e+00	6.254336e-01	1.093364e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.549773e+00	8.847638e-01	1.486117e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.029487e+00	9.689549e-01	2.295825e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.526027e+00	9.679825e-01	1.489912e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.775869e+00	7.002165e-01	1.090238e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.748241e+00	3.173012e-01	1.039907e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.553706e+00	6.135827e-02	3.022371e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.272190e+00	6.370587e-02	5.005673e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.847786e+00	9.695550e-02	6.840100e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.375687e+00	9.541993e-02	6.656087e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.860721e-01	9.323510e-02	5.790214e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.699512e-01	6.384813e-02	3.845537e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.129011e-02	7.495002e-03	3.647220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.042843e+00	1.554099e+00	3.054624e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.587858e+00	2.015495e+00	4.880278e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.226616e+00	2.108187e+00	3.997356e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.136612e+00	1.890493e+00	2.465817e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.583930e+00	1.402388e+00	2.874778e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.739983e+00	8.146847e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.958011e+00	2.168065e-01	1.723267e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.494326e+00	9.367939e-03	3.393333e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.189283e+00	5.261409e-02	3.351184e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.644098e+00	7.235044e-02	5.526426e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.085821e+00	9.102409e-02	4.809582e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.622066e-01	3.959246e-02	3.777492e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.390674e-02	6.836959e-03	3.849966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.776171e+01	2.261757e+01	5.792000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.277451e+01	1.036928e+01	6.888597e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.217917e+01	6.480559e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.443477e+01	3.804218e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.686920e+00	1.660219e+00	3.233465e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.630902e+00	6.653949e-01	1.293548e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.865388e+00	2.486941e-01	2.241727e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.163521e+00	0.000000e+00	1.991879e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.774609e+00	5.436365e-02	4.184587e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.175118e+00	8.459111e-02	7.478807e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.424318e+00	1.428191e-01	7.956896e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.305602e-02	9.456705e-03	6.635244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.571560e-01	1.244764e-01	2.147333e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.890795e+00	7.118016e-01	1.767970e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.263144e+00	6.873572e-01	2.395404e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.740103e+00	1.190681e-01	1.697535e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.711483e+00	2.041725e-01	7.214559e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.418017e+00	1.240900e-01	6.158400e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.119336e-01	3.483606e-02	2.988700e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.949558e-02	1.957006e-02	1.505441e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.641211e+00	4.187911e-01	2.086210e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.801578e+00	7.621262e-01	1.841752e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.072272e+00	2.797686e-01	1.910687e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.013361e+00	1.465348e-01	4.937111e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.063180e-01	2.379877e-02	3.417012e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.264924e-01	1.215537e-02	1.644418e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.776087e-01	3.212705e-02	5.425191e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.288974e-02	6.673659e-03	2.393969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.612311e+00	1.484344e+00	8.042998e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.636292e+00	1.006215e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.536883e+00	2.530822e-01	7.867038e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.238067e+00	2.967039e-02	6.373365e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.487557e-02	4.549969e-03	3.017293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.905477e-02	5.309498e-02	1.288568e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.350453e-01	2.015582e-01	3.717833e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.512326e-01	4.408567e-01	7.414251e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.522805e+00	6.209950e-01	1.997914e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.248326e+00	6.924246e-01	2.168727e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.967399e+00	5.392195e-01	2.490394e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.440504e+00	2.127879e-01	1.169848e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.427237e+00	9.340891e-02	2.038238e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.035410e+00	1.945464e-01	4.975879e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.337062e+00	2.161052e-01	6.009067e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.505679e+00	9.976869e-02	5.146471e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.128263e-01	6.404994e-02	3.388129e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.589889e-01	3.858570e-02	1.638028e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.367552e-02	8.258193e-03	1.117910e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.257208e-01	1.191209e-01	1.208583e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.800631e-01	4.134374e-01	2.373160e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.898605e+00	7.677450e-01	3.370959e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.907181e+00	9.414402e-01	4.004766e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.896267e+00	9.475192e-01	2.510350e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.383095e+00	6.933812e-01	2.445588e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.579052e+00	3.077444e-01	8.916906e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.184860e+00	1.531349e-01	2.126981e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.469435e+00	2.780029e-01	3.772663e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.547889e+00	2.230966e-01	4.424345e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.702878e+00	1.091559e-01	4.029466e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.032511e+00	4.408908e-02	3.153734e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.810048e-01	1.771860e-02	1.926858e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.853313e-01	2.121099e-02	8.535221e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.357152e-02	5.314955e-03	6.933438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.552770e+00	8.074898e-01	1.074419e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.933512e+00	1.725185e+00	1.119628e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.762713e+00	2.313810e+00	1.224816e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.940545e+00	2.135963e+00	8.434526e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.736575e+00	1.434027e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.732834e+00	6.114211e-01	2.298988e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.600100e+00	4.837069e-01	5.109255e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.294523e+00	2.669869e-01	7.318142e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.628785e+00	1.854081e-01	7.919808e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.502430e+00	1.087944e-01	5.806020e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.102734e-01	2.381779e-02	3.500691e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.293314e-02	2.382861e-03	1.817503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.389251e-01	2.265051e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	1.517543e+00	7.699087e-01	8.297678e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.759967e+00	7.296453e-01	1.204089e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.149478e+00	5.583506e-02	2.286921e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.339200e+00	6.916642e-02	6.891955e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.365125e+00	4.574178e-02	6.366049e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.840441e-01	2.015129e-02	3.623040e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.834018e-01	4.691856e-02	1.228997e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.189229e-02	1.313423e-02	5.429515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.504370e+00	7.148384e-01	3.610674e-02
3.500000e-02	1.500000e-02	1.500000e-02	3.899434e+00	1.489047e+00	3.268812e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.958412e+00	1.136099e+00	5.278259e-02
1.210000e-01	2.600000e-02	2.600000e-02	4.069686e+00	2.011709e-01	1.776692e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.551115e+00	8.264070e-02	5.016112e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.403724e+00	1.348279e-02	4.879679e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.071789e-01	0.000000e+00	3.162117e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.453335e-01	1.531807e-02	1.546449e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.604673e-02	1.111284e-02	9.581150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.056925e+01	1.329583e+01	4.197678e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.779656e+01	6.587513e+00	1.583034e-02
1.750000e-02	7.500000e-03	7.500000e-03	1.389377e+01	2.189292e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.404860e+00	3.071886e-01	4.012310e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.528078e+00	0.000000e+00	6.686044e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.403374e+00	0.000000e+00	6.201974e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.805767e-01	0.000000e+00	4.282199e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.217980e-02	6.917820e-03	1.830279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.324997e-01	2.514904e-01	1.083787e-02
7.500000e-02	1.500000e-02	1.500000e-02	8.424914e-01	4.395169e-01	4.274753e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.215180e+00	5.506044e-01	1.539439e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.732380e+00	6.892126e-01	1.007726e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.227674e+00	6.965490e-01	1.375681e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.736184e+00	5.305986e-01	5.431616e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.961114e+00	2.293784e-01	1.123173e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.901590e+00	3.586157e-02	2.176487e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.584981e+00	1.219312e-01	4.724390e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.984117e+00	9.935021e-02	5.765150e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.358691e+00	4.006509e-02	5.104435e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.318284e-01	4.284064e-02	3.242723e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.200084e-01	2.787626e-02	1.626426e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.295871e-02	7.650376e-03	1.149637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.289126e+00	9.307784e-01	4.951847e-02
1.750000e-02	5.000000e-03	5.000000e-03	2.768399e+00	1.022010e+00	4.466230e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.466335e+00	1.105680e+00	6.771313e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.549816e+00	1.327358e+00	8.817934e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.431097e+00	8.556828e-01	3.127744e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.400962e+00	6.308509e-01	1.090984e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.852117e+00	2.124850e-01	1.097189e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.212018e+00	1.562761e-01	2.364340e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.419435e+00	1.333649e-01	3.947802e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.603349e+00	4.527828e-02	3.836299e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.394230e-01	2.955647e-02	2.853922e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.739475e-01	2.220752e-02	1.472735e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.259276e-02	6.349542e-03	1.177221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.580639e+01	1.290749e+01	5.141809e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.014223e+01	6.823672e+00	1.065185e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.363785e+01	4.892942e+00	2.005086e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.774449e+01	2.638532e+00	3.407201e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.296700e+01	2.060089e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.480467e+00	8.106391e-01	1.766493e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.557955e+00	3.152162e-01	3.044265e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.654708e+00	6.210038e-02	4.143917e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.629589e+00	1.936946e-02	5.596461e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.747179e+00	4.717668e-02	5.860406e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.729722e-01	2.707145e-03	4.270834e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.481405e-02	3.699845e-03	2.271508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.783951e-01	1.687926e-01	8.506064e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.214582e+00	1.099537e+00	4.240733e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.589705e+00	1.028992e+00	1.375445e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.449638e+00	2.688308e-01	2.340740e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.364825e+00	2.809784e-01	9.431129e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.290559e+00	1.635275e-01	9.018484e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.179085e-01	9.211094e-02	5.236425e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.419075e-02	1.053966e-02	4.801144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.647537e+00	7.546925e-01	4.956698e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.832766e+00	1.393705e+00	1.359769e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.683055e+00	3.934532e-01	3.065023e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.060439e+00	2.340497e-01	7.680935e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.043769e+00	1.233321e-01	6.128227e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.123029e-01	5.407690e-02	3.574097e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.026655e-01	2.726342e-02	1.632067e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.245415e-02	2.324424e-03	1.370703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.833906e+00	2.318576e+00	1.428380e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.979661e+00	1.854107e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.515492e+00	6.408105e-01	9.836501e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.868464e+00	3.004013e-01	1.212984e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.229331e-02	1.253868e-02	8.652463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.264435e-02	2.878740e-02	8.848450e-03
8.500000e-02	2.500000e-02	2.500000e-02	2.717344e-01	2.149067e-01	8.339006e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.136562e-01	5.549005e-01	2.679350e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.647511e+00	9.380009e-01	3.795773e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.501253e+00	1.033755e+00	4.504197e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.208193e+00	9.434178e-01	2.615139e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.498236e+00	4.730156e-01	5.357896e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.248592e+00	1.495530e-01	2.384320e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.868563e+00	3.288216e-01	5.166012e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.129007e+00	2.238465e-01	8.154004e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.493750e+00	2.135629e-01	7.651062e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.339119e-01	1.596703e-01	5.807320e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.911050e-01	7.673612e-02	3.980664e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.928677e-02	8.128223e-03	3.762230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.093967e-01	7.855604e-02	9.268581e-02
3.125000e-02	8.750000e-03	8.750000e-03	7.826315e-01	5.285658e-01	3.856030e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.759823e+00	1.044820e+00	7.130593e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.923112e+00	1.535379e+00	7.570928e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.930965e+00	1.711108e+00	6.044716e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.381224e+00	1.298040e+00	3.768349e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.382768e+00	7.538456e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.966714e+00	2.443390e-01	1.019109e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.275949e+00	3.112318e-01	3.479381e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.485419e+00	2.289522e-01	6.697444e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.813051e+00	2.362326e-01	6.720121e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.172353e+00	1.548020e-01	5.690770e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.979282e-01	9.863533e-02	4.081080e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.524294e-01	4.236963e-02	2.470574e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.834514e-02	4.559331e-03	2.357194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.317620e-01	4.492256e-01	5.836375e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.188962e+00	1.430207e+00	1.434252e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.577050e+00	2.756961e+00	1.923024e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.921465e+00	3.522028e+00	1.631822e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.285111e+00	3.323847e+00	8.853403e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.818016e+00	1.667605e+00	1.805645e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.737277e+00	4.941648e-01	1.496621e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.053676e+00	5.736816e-01	7.910029e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.392872e+00	4.691918e-01	1.246283e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.168952e+00	3.487248e-01	1.093815e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.235551e+00	2.200320e-01	8.912229e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.292377e-02	8.976714e-03	5.562435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.112330e-01	3.645863e-01	3.988316e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.076929e+00	1.165943e+00	1.494560e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.867389e+00	7.945528e-01	6.733193e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.595602e+00	6.177462e-02	4.046877e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.059278e+00	6.026111e-02	7.189038e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.324340e+00	1.184934e-01	7.963225e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.994989e-01	7.368745e-02	5.272154e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.860794e-01	5.908569e-02	2.656690e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.667560e-02	4.142625e-03	1.965083e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.136019e+00	1.636905e+00	4.031954e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.890450e+00	2.644944e+00	2.177678e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.376084e+00	1.179434e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.775164e+00	1.115478e-01	2.978180e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.181802e+00	0.000000e+00	4.776557e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.505942e+00	7.523459e-02	6.094164e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.500060e-01	6.846491e-02	4.870100e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.499283e-01	4.249637e-02	3.040017e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.913771e-02	5.246750e-03	3.580000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.529566e+01	2.793722e+01	5.041665e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.611668e+01	8.021240e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.270143e+00	1.289652e+00	2.373150e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.758463e+00	1.282619e-01	3.206516e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.649717e+00	0.000000e+00	4.373750e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.867187e+00	1.214492e-01	7.541139e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.063071e+00	1.150930e-01	7.639443e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.004146e-02	6.338883e-03	5.862126e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.683039e-01	3.331129e-01	3.092593e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.069154e+00	6.569977e-01	1.325691e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.592685e+00	8.738168e-01	2.075402e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.127855e+00	9.939258e-01	1.792110e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.556704e+00	9.427388e-01	1.500339e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.792411e+00	6.981622e-01	5.919361e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.715194e+00	2.303762e-01	1.544873e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.519218e+00	5.221209e-02	3.624554e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.229772e+00	8.652413e-02	4.770705e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.859040e+00	7.302382e-02	6.611801e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.359844e+00	1.204946e-01	6.616276e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.594419e-01	1.216709e-01	5.170610e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.463977e-01	5.231636e-02	3.707065e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.823999e-02	7.930976e-03	3.676998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.256707e+00	1.611735e+00	4.070649e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.869918e+00	2.124683e+00	6.123371e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.483783e+00	2.207010e+00	3.548151e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.185090e+00	1.829259e+00	2.573874e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.621853e+00	1.403713e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.739755e+00	7.807273e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.900240e+00	1.902336e-01	2.358281e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.508595e+00	3.399559e-02	3.530000e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.129906e+00	2.535165e-02	4.022724e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.627472e+00	6.276349e-02	5.316836e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.060159e+00	1.141356e-01	4.738395e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.519771e-01	5.951554e-02	3.336774e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.074189e-02	5.892153e-03	3.951937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.185777e+01	2.382339e+01	6.460097e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.345761e+01	1.053288e+01	4.803660e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.243433e+01	6.626394e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.426468e+01	3.540544e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.581691e+00	1.534589e+00	2.852555e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.557844e+00	6.312535e-01	1.091081e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.804516e+00	1.875499e-01	2.704486e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.106992e+00	0.000000e+00	2.517594e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.759081e+00	5.554615e-02	4.193207e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.122578e+00	9.674835e-02	7.628091e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.385151e+00	1.705305e-01	7.714307e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.988123e-02	1.037998e-02	6.483953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.929229e-01	1.422779e-01	1.626984e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.038909e+00	7.690356e-01	1.925054e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.356096e+00	6.800700e-01	1.733407e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.541912e+00	7.748016e-02	2.827876e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.600506e+00	2.037123e-01	7.682958e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.377811e+00	1.093975e-01	6.083196e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.992346e-01	2.429968e-02	2.661193e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.687877e-02	1.913491e-02	1.468042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.824034e+00	4.653726e-01	2.030295e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.928520e+00	7.757602e-01	1.418584e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.871109e+00	2.674469e-01	2.121563e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.897639e+00	1.215523e-01	5.138245e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.599656e-01	2.800612e-02	3.491495e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.183424e-01	0.000000e+00	1.691253e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.717713e-01	2.964533e-02	4.889639e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.199095e-02	7.193234e-03	2.494045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.088272e+00	1.677767e+00	7.357691e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.519036e+00	9.244522e-01	5.617191e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.383642e+00	2.117686e-01	8.845136e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.119167e+00	1.688107e-02	6.162640e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.063183e-02	7.520471e-03	2.858168e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.026605e-01	7.483112e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.618876e-01	2.250934e-01	4.209833e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.643697e-01	4.386507e-01	1.343274e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.621097e+00	6.397631e-01	2.049903e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.385972e+00	7.006606e-01	2.578535e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.044937e+00	5.358248e-01	1.953873e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.391496e+00	1.937571e-01	1.549959e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.373585e+00	1.213451e-01	2.417713e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.920955e+00	1.862364e-01	5.091645e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.265714e+00	1.910522e-01	6.099448e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.499570e+00	1.633778e-01	5.143000e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.807336e-01	6.508664e-02	3.284293e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.315566e-01	1.923662e-02	1.576626e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.363821e-02	9.517920e-03	1.002937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.029661e-01	1.641153e-01	6.432470e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.545444e-01	4.478759e-01	2.595188e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.025414e+00	7.776952e-01	2.656357e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.124710e+00	1.022424e+00	4.114370e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.004463e+00	9.665392e-01	4.267542e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.562250e+00	6.672861e-01	1.942266e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.564921e+00	2.962702e-01	1.136740e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.189037e+00	1.840077e-01	2.387801e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.290461e+00	1.916064e-01	4.008282e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.433997e+00	2.128200e-01	4.555732e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.663028e+00	1.433820e-01	4.196414e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.014301e+00	8.756276e-02	2.958508e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.491970e-01	1.932668e-03	2.087140e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.838382e-01	1.995986e-02	8.088319e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.262711e-02	4.838904e-03	5.962955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.747952e+00	8.587046e-01	9.152239e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.153182e+00	1.677058e+00	1.262772e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.169337e+00	2.424704e+00	1.234723e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.344559e+00	2.333441e+00	7.641690e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.878689e+00	1.444066e+00	1.780818e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.713111e+00	6.080789e-01	2.884837e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.442866e+00	3.876130e-01	5.147350e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.241260e+00	3.366742e-01	7.249598e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.528650e+00	2.144043e-01	7.719478e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.418350e+00	7.199508e-02	5.883916e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.619719e-01	4.414014e-02	3.822788e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.252989e-02	4.652271e-03	1.462065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.622410e-01	2.430064e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	1.622528e+00	8.240376e-01	9.239821e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.834994e+00	7.393560e-01	1.112469e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.103371e+00	5.274737e-02	2.817298e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.274098e+00	7.247553e-02	7.359545e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.301921e+00	4.129302e-02	6.618472e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.569548e-01	2.286699e-03	3.276032e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.778076e-01	4.526185e-02	1.117365e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.052674e-02	1.268049e-02	5.454161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.641406e+00	7.994171e-01	4.289309e-02
3.500000e-02	1.500000e-02	1.500000e-02	4.237769e+00	1.616993e+00	2.916204e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.179533e+00	1.238564e+00	4.485751e-02
1.210000e-01	2.600000e-02	2.600000e-02	4.042991e+00	1.734798e-01	2.213181e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.386189e+00	2.862303e-02	5.583891e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.313085e+00	1.753302e-02	5.189905e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.999400e-01	0.000000e+00	2.967215e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.660624e-01	0.000000e+00	1.440880e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.185797e-02	1.169825e-02	9.761441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.383316e+01	1.434242e+01	4.249853e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.917800e+01	7.082319e+00	9.867860e-02
1.750000e-02	7.500000e-03	7.500000e-03	1.392039e+01	2.172836e+00	6.803923e-02
4.250000e-02	1.750000e-02	1.750000e-02	5.360816e+00	1.985685e-01	4.642800e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.342561e+00	0.000000e+00	7.476894e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.286543e+00	0.000000e+00	6.330521e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.652711e-01	0.000000e+00	3.748897e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.376827e-02	5.485804e-03	1.716829e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.667081e-01	2.796694e-01	3.535597e-03
7.500000e-02	1.500000e-02	1.500000e-02	8.578933e-01	4.560550e-01	1.017130e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.320304e+00	6.152024e-01	1.059512e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.795213e+00	7.013123e-01	1.539415e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.333399e+00	7.009108e-01	1.276747e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.718558e+00	4.995809e-01	1.241328e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.919655e+00	1.901528e-01	1.754729e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.878947e+00	7.909309e-02	2.418467e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.490814e+00	1.055856e-01	4.780959e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.976929e+00	1.074617e-01	5.844400e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.359147e+00	8.506105e-02	4.999896e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.960184e-01	4.297657e-02	3.131691e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.001840e-01	6.010196e-03	1.534659e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.318818e-02	9.066314e-03	1.043614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.470098e+00	1.053438e+00	1.048189e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.033127e+00	1.157558e+00	3.796217e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.973211e+00	1.317141e+00	4.472329e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.667057e+00	1.312779e+00	2.221363e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.817835e+00	1.087512e+00	1.663092e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.342838e+00	5.603791e-01	1.712058e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.920993e+00	2.398494e-01	1.181540e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.087304e+00	8.510816e-02	2.863417e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.318384e+00	1.057257e-01	4.371702e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.539226e+00	4.526907e-02	4.279859e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.016517e-01	4.555144e-02	2.850146e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.466243e-01	1.853064e-03	1.624277e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.997555e-02	5.899167e-03	1.152067e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.905401e+01	1.413779e+01	4.518520e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.160933e+01	7.105405e+00	1.538973e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.446647e+01	4.940419e+00	3.535192e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.804235e+01	2.873905e+00	5.463633e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.299417e+01	1.889589e+00	2.368972e-02
2.625000e-02	6.250000e-03	6.250000e-03	8.578902e+00	8.489576e-01	2.931619e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.494228e+00	2.962251e-01	3.740375e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.651320e+00	8.185837e-02	4.335734e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.478223e+00	1.312716e-03	6.302142e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.639025e+00	5.365495e-02	5.803261e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.028913e-01	0.000000e+00	4.382032e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.288203e-02	6.392949e-03	2.041180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.655708e-01	2.596017e-01	1.039973e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.038758e+00	1.289728e+00	3.508491e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.910247e+00	6.329728e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.941522e+00	2.959107e-01	6.591568e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.730687e+00	1.602180e-01	9.922408e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.433339e-01	8.524090e-02	6.524062e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.227307e-01	4.566043e-02	3.538847e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.627112e-02	3.286943e-03	2.968788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.430708e+00	9.596182e-01	4.928698e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.295579e+00	1.017227e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.101080e+00	3.479811e-01	5.892488e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.550975e+00	1.307910e-01	7.204820e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.881363e-01	5.229877e-02	4.523965e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.062104e-01	2.809295e-02	2.524251e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.528010e-01	1.141651e-02	1.242880e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.418641e-03	9.167251e-04	9.214489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.601256e+00	2.764711e+00	1.351960e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.177739e+00	1.134438e+00	1.960923e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.662206e+00	4.840267e-01	1.236065e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.352382e+00	1.393492e-01	9.643030e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.127581e-02	5.663764e-03	5.918673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.738700e-02	4.155396e-02	1.164017e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.185483e-01	3.210810e-01	1.182394e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.271409e+00	8.238502e-01	3.107472e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.315119e+00	1.169630e+00	3.706352e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.217650e+00	1.102806e+00	3.313332e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.629198e+00	6.159085e-01	1.000192e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.561457e+00	2.341279e-01	1.701680e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.042779e+00	2.946981e-01	4.954940e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.270956e+00	2.058006e-01	8.005485e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.667779e+00	1.503785e-01	8.418389e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.110551e+00	1.084053e-01	6.612861e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.889998e-01	8.015655e-02	4.201856e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.455543e-01	4.153987e-02	2.690311e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.446717e-02	4.639921e-03	2.289210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.180327e-01	1.537742e-01	1.274050e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.360763e+00	8.949131e-01	5.778473e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.881389e+00	1.624349e+00	8.203588e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.104274e+00	1.824769e+00	7.116943e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.991426e+00	1.664089e+00	3.989689e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.027719e+00	1.005939e+00	3.728660e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.444651e+00	1.885189e-01	7.422004e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.764219e+00	4.260381e-01	2.984790e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.829262e+00	3.198196e-01	5.563863e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.971265e+00	1.442673e-01	7.434210e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.389328e+00	1.236745e-01	6.468291e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.260162e-01	1.065983e-01	4.293637e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.260363e-01	3.680071e-02	3.141401e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.697350e-01	2.758827e-02	1.690092e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.964406e-02	2.051817e-03	1.696251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.030609e+00	7.476773e-01	6.936677e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.292734e+00	2.056099e+00	2.084047e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.795278e+00	3.839457e+00	2.048908e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.012910e+00	3.870436e+00	1.669060e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.726585e+00	2.900594e+00	4.328788e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.485661e+00	1.070211e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.401239e+00	7.875041e-01	6.298495e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.265790e+00	4.618126e-01	1.178710e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.755931e+00	3.052230e-01	1.162091e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.642206e+00	2.305487e-01	1.004239e+00
2.080000e-01	2.000000e-02	2.000000e-02	8.988732e-01	1.058814e-01	6.780909e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.798456e-02	6.105935e-03	3.747936e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.384445e-01	5.013686e-01	2.423240e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.673012e+00	1.327011e+00	9.708440e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.092018e+00	5.369467e-01	3.678640e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.418008e+00	0.000000e+00	5.969479e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.710733e+00	4.011532e-02	8.116536e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.035656e+00	6.103246e-02	6.318413e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.067788e-01	2.908393e-02	3.896050e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.835097e-01	2.094815e-02	1.830130e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.670090e-03	1.234038e-03	1.218700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.948737e+00	2.447927e+00	2.933654e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.275164e+00	2.815816e+00	1.076169e-02
7.250000e-02	2.250000e-02	2.250000e-02	4.224016e+00	7.321292e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.575690e+00	0.000000e+00	4.730172e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.992038e+00	0.000000e+00	5.771771e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.270032e+00	4.773875e-02	5.214208e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.796358e-01	2.332567e-02	3.710995e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.535137e-01	1.785611e-02	2.304785e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.988813e-02	2.303270e-03	2.571396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.027849e+02	3.353155e+01	2.250838e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.551250e+01	6.169301e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.481925e+00	4.042838e-01	4.146511e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.693846e+00	0.000000e+00	2.721257e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.435909e+00	0.000000e+00	5.334261e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.597085e+00	7.465306e-02	6.836216e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.237623e-01	4.246696e-02	6.197279e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.809460e-02	3.242554e-03	4.061035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.223611e-01	4.351334e-01	7.916554e-03
7.500000e-02	1.500000e-02	1.500000e-02	1.429972e+00	8.469996e-01	1.650941e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.129803e+00	1.128000e+00	1.643640e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.682611e+00	1.091525e+00	1.377940e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.021942e+00	9.014647e-01	8.760979e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.960733e+00	3.960360e-01	9.143273e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.767246e+00	1.556731e-01	2.261981e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.372493e+00	3.330652e-02	5.396356e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.962838e+00	4.703019e-02	6.391642e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.500703e+00	4.399271e-02	7.199449e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.086413e+00	8.168027e-02	5.752147e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.564044e-01	6.385796e-02	3.922405e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.237035e-01	2.863403e-02	2.481324e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.399231e-02	3.825101e-03	2.320582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.695074e+00	2.165899e+00	4.355024e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.756954e+00	2.716518e+00	4.747008e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.886258e+00	2.404712e+00	2.245296e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.232870e+00	2.004997e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.678073e+00	9.343570e-01	3.343231e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.592230e+00	4.099415e-01	3.661201e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.814055e+00	1.068828e-01	3.089204e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.349868e+00	0.000000e+00	4.577331e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.941001e+00	3.153648e-02	4.928588e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.370868e+00	2.564821e-02	5.128580e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.798413e-01	7.969980e-02	3.732600e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.343772e-01	2.138757e-02	2.530982e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.722485e-02	3.864991e-03	2.764863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.559179e+01	2.755488e+01	4.756805e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.598227e+01	9.294011e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.147275e+01	4.700415e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.315410e+01	2.105764e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.216067e+00	8.178078e-01	3.702539e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.389674e+00	3.407059e-01	3.335749e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.800993e+00	7.564854e-02	1.894025e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.981562e+00	0.000000e+00	2.478815e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.479506e+00	4.674212e-02	5.285858e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.839428e+00	5.888755e-02	7.233350e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.131899e+00	1.290717e-01	6.635396e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.286077e-02	6.164594e-03	4.617760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.157111e-01	1.843003e-01	2.363919e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.676370e+00	9.316997e-01	1.871057e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.787943e+00	5.439217e-01	1.103345e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.341550e+00	1.931566e-01	5.014129e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.974843e+00	1.475805e-01	8.356857e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.673050e-01	2.092331e-02	5.120961e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.314986e-01	0.000000e+00	2.152266e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.272022e-02	1.749026e-02	1.016063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.537781e+00	5.842356e-01	1.973662e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.421261e+00	7.239614e-01	1.956147e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.190455e+00	1.913576e-01	4.446786e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.433453e+00	5.261699e-02	5.025343e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.811458e-01	0.000000e+00	2.966956e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.303992e-01	0.000000e+00	1.377592e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.322667e-01	3.854675e-02	4.326436e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.770884e-03	5.002444e-03	1.908692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.767260e+00	1.835230e+00	5.023489e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.892812e+00	6.213828e-01	1.955841e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.698580e+00	7.396421e-02	9.093064e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.214967e-01	0.000000e+00	5.296902e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.192123e-02	3.553519e-03	2.476574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.699975e-02	7.415584e-02	1.039577e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.815972e-01	3.022017e-01	2.874695e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.199695e+00	6.222121e-01	1.825308e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.109183e+00	8.345839e-01	1.738850e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.922004e+00	7.797382e-01	2.100259e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.509094e+00	4.755852e-01	1.378888e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.655149e+00	1.240119e-01	1.893309e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.199677e+00	1.733100e-01	4.551464e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.530552e+00	1.595918e-01	7.044525e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.762016e+00	9.526103e-02	6.469959e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.127922e+00	6.437027e-02	4.745235e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.445445e-01	4.569374e-02	2.809942e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.183451e-01	2.061690e-02	1.317943e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.315269e-02	5.588293e-03	7.531254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.470585e-01	1.792049e-01	1.197712e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.479961e+00	7.001183e-01	3.311918e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.955245e+00	1.164399e+00	3.367080e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.289944e+00	1.300425e+00	3.372725e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.060456e+00	1.046425e+00	2.120709e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.213831e+00	5.737742e-01	5.142361e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.801372e+00	2.598596e-01	2.365091e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.797532e+00	1.813223e-01	3.711767e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.801447e+00	2.002238e-01	5.439228e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.933142e+00	1.122550e-01	4.956698e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.255817e+00	2.584076e-02	4.356170e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.850550e-01	1.223662e-02	2.757641e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.388190e-01	5.272467e-03	1.681811e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.162237e-01	2.671239e-02	8.260847e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.754101e-02	3.367712e-03	4.925317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.205618e+00	1.118443e+00	1.173702e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.874992e+00	2.455001e+00	1.486828e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.685268e+00	3.201828e+00	1.057401e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.156343e+01	2.496996e+00	3.225703e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.101955e+01	1.479937e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.465126e+00	4.663993e-01	5.370517e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.614498e+00	3.484016e-01	8.105751e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.500487e+00	1.736147e-01	8.600508e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.002654e+00	8.447844e-02	7.663074e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.095258e+00	0.000000e+00	5.823826e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.898577e-01	2.628903e-02	3.342524e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.489636e-02	4.246790e-03	1.295551e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.941755e-01	3.202685e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.135644e+00	1.048591e+00	5.492474e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.252408e+00	6.440114e-01	6.575640e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.954767e+00	6.295328e-02	4.187206e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.846272e+00	1.276725e-02	8.110150e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.010778e+00	1.512395e-02	5.763506e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.013984e-01	0.000000e+00	2.679315e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.069384e-01	6.168517e-02	7.979687e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.391469e-02	8.571252e-03	3.518157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.531805e+00	1.157996e+00	1.383402e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.037510e+00	2.186886e+00	6.785501e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.604560e+00	1.064840e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.555602e+00	1.360527e-01	3.714438e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.006705e+00	0.000000e+00	6.761212e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.109496e+00	0.000000e+00	4.846570e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.747922e-01	0.000000e+00	2.531688e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.913750e-01	8.759358e-03	1.225290e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.588776e-02	1.079150e-02	8.418588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.843054e+01	2.103739e+01	3.322240e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.327983e+01	7.493710e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.219779e+01	1.366539e+00	3.647895e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.256141e+00	0.000000e+00	5.106718e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.167538e+00	0.000000e+00	7.572426e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.168190e+00	0.000000e+00	5.791083e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.656818e-01	0.000000e+00	3.662663e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.697785e-02	5.554334e-03	1.475589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.596404e-01	3.483835e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.085176e+00	5.741808e-01	1.217072e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.647996e+00	7.791057e-01	1.448348e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.268565e+00	8.602422e-01	1.316582e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.792077e+00	7.892794e-01	6.050550e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.114568e+00	4.647738e-01	7.882569e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.130840e+00	9.144107e-02	1.721125e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.703733e+00	3.856431e-02	4.134881e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.231507e+00	1.373856e-01	6.426970e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.585722e+00	1.404322e-02	6.179412e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.078418e+00	1.695615e-02	4.705962e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.073459e-01	2.545579e-02	2.991630e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.055818e-01	7.654117e-03	1.290809e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.335305e-02	4.952696e-03	7.846060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.167400e+00	1.324115e+00	1.308061e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.198191e+00	1.561301e+00	5.427656e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.443563e+00	1.748950e+00	2.518479e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.727999e+00	1.497200e+00	1.906041e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.481814e+00	1.158733e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.797671e+00	6.924373e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.687167e+00	9.741202e-02	2.415360e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.770038e+00	4.603690e-02	4.289759e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.005382e+00	5.422824e-02	4.765452e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.275026e+00	0.000000e+00	4.135396e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.314810e-01	0.000000e+00	2.866489e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.623405e-01	3.353575e-03	1.399069e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.278575e-02	3.924142e-03	1.053080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.742159e+01	1.849875e+01	4.867940e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.829447e+01	8.328500e+00	3.588875e-02
6.250000e-03	1.250000e-03	1.250000e-03	2.755591e+01	5.215275e+00	9.829140e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.940164e+01	3.230224e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.201725e+01	1.228351e+00	2.405858e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.468140e+00	4.884398e-01	3.530731e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.615861e+00	5.995388e-02	3.728594e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.236815e+00	2.246037e-02	4.594567e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.303171e+00	0.000000e+00	6.486073e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.436484e+00	0.000000e+00	5.951031e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.644534e-01	0.000000e+00	4.143541e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.456631e-02	4.092267e-03	1.901651e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.224653e-01	2.832959e-01	1.067869e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.120109e+00	1.282015e+00	3.708601e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.889983e+00	5.934545e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.816534e+00	2.230950e-01	7.568963e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.669126e+00	1.032598e-01	9.756817e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.085460e-01	9.838907e-02	6.449721e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.154733e-01	4.864644e-02	3.223789e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.624658e-02	5.813452e-03	2.643224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.599787e+00	9.993547e-01	4.794689e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.234960e+00	9.042431e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.982831e+00	3.101864e-01	6.476821e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.476657e+00	9.764794e-02	6.942780e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.902400e-01	6.088966e-02	4.238493e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.962947e-01	4.002985e-02	2.358188e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.491298e-01	1.704872e-02	1.192391e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.662458e-03	2.084487e-03	8.295810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.951143e+00	2.833008e+00	1.347803e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.123314e+00	1.143564e+00	2.905822e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.410273e+00	4.047661e-01	1.311799e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.361368e+00	1.145887e-01	8.752654e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.040089e-02	9.105692e-03	5.673273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.005470e-02	5.358080e-02	3.439816e-03
8.500000e-02	2.500000e-02	2.500000e-02	4.829626e-01	3.742903e-01	1.219363e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.437576e+00	9.228155e-01	2.477918e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.381144e+00	1.127273e+00	4.040548e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.291077e+00	1.071713e+00	2.482927e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.683818e+00	5.970212e-01	4.953792e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.505218e+00	2.266088e-01	2.035579e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.831181e+00	1.521458e-01	6.001034e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.210005e+00	1.634009e-01	8.267621e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.645298e+00	1.818868e-01	7.591331e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.102889e+00	1.226417e-01	5.821495e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.372949e-01	3.518437e-02	4.811700e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.347666e-01	5.038325e-02	2.361926e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.321936e-02	3.932105e-03	2.253767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.327929e-01	1.648809e-01	1.435063e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.530858e+00	1.000787e+00	6.140964e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.171802e+00	1.780656e+00	7.487762e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.336083e+00	1.903784e+00	6.769908e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.082854e+00	1.600631e+00	2.606228e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.994255e+00	8.925402e-01	3.846710e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.489304e+00	2.116547e-01	9.768903e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.640836e+00	3.294838e-01	3.561898e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.650824e+00	1.966437e-01	7.310715e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.001510e+00	2.197165e-01	6.310653e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.322190e+00	1.186279e-01	6.140151e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.591373e-01	2.419317e-02	4.643604e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.346259e-01	4.613772e-02	2.798829e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.622876e-01	2.608344e-02	1.728374e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.060378e-02	4.319666e-03	1.532594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.030021e+00	7.234825e-01	8.894901e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.749097e+00	2.352136e+00	1.982802e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.170371e+00	3.964832e+00	2.080648e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.680789e+00	4.195012e+00	1.376730e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.814032e+00	2.770597e+00	2.928721e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.395958e+00	7.683247e-01	4.252595e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.246955e+00	6.284785e-01	7.524375e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.197168e+00	4.883510e-01	1.149507e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.578284e+00	3.225214e-01	1.196154e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.527465e+00	8.465192e-02	9.725455e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.182856e-01	1.345179e-01	6.371473e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.715622e-02	6.232247e-03	3.605410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.062946e-01	5.399658e-01	3.616072e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.745194e+00	1.326298e+00	6.848964e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.080854e+00	4.645782e-01	7.408997e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.385066e+00	0.000000e+00	5.928337e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.650118e+00	1.184268e-04	8.287130e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.869279e-01	6.641458e-02	6.231706e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.039688e-01	4.466425e-02	3.452331e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.817684e-01	2.820149e-02	1.691578e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.767133e-03	2.495696e-03	9.504491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.273238e+00	2.535322e+00	3.829013e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.310677e+00	2.719066e+00	1.781168e-02
7.250000e-02	2.250000e-02	2.250000e-02	4.221016e+00	6.984399e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.577121e+00	0.000000e+00	5.391916e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.958111e+00	1.733815e-02	5.694470e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.206333e+00	0.000000e+00	5.258279e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.917091e-01	4.540346e-02	3.435723e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.506993e-01	2.925738e-02	2.099967e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.917773e-02	4.373192e-03	2.398235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.070949e+02	3.424194e+01	2.667044e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.485669e+01	5.500607e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.610287e+00	3.775668e-01	5.139003e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.676237e+00	0.000000e+00	2.667339e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.352112e+00	0.000000e+00	5.310692e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.542824e+00	4.297613e-02	6.611110e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.346140e-01	3.533213e-02	6.039534e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.858812e-02	7.225864e-03	3.871065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.780709e-01	4.711145e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.578041e+00	9.344004e-01	1.024732e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.208675e+00	1.124883e+00	1.481363e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.669746e+00	1.011434e+00	1.972365e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.076563e+00	8.675257e-01	5.473969e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.014600e+00	4.222638e-01	4.357330e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.706496e+00	8.623731e-02	2.840094e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.287132e+00	0.000000e+00	5.633459e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.905731e+00	2.815037e-03	6.650489e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.522105e+00	9.184101e-02	6.354708e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.030144e+00	5.637219e-02	5.616866e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.252071e-01	4.340935e-02	4.070522e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.208924e-01	4.447971e-02	2.245471e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.348138e-02	3.870739e-03	2.159813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.218316e+00	2.462551e+00	1.466587e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.161131e+00	2.835831e+00	4.329474e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.863126e+00	2.240811e+00	3.389742e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.015433e+00	1.704157e+00	2.736586e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.795467e+00	1.010283e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.587442e+00	3.408579e-01	7.143945e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.775167e+00	5.056678e-02	2.920829e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.351399e+00	0.000000e+00	4.577792e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.894887e+00	8.585896e-03	4.871899e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.336618e+00	6.539253e-02	4.835275e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.208357e-01	1.826632e-02	3.797284e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.451017e-01	3.219220e-02	2.358164e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.765321e-02	5.294280e-03	2.589043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.942760e+01	2.809364e+01	4.312755e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.643169e+01	9.618000e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.114873e+01	4.002107e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.336270e+01	1.870836e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.151399e+00	7.346659e-01	3.244188e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.347713e+00	2.533917e-01	3.178090e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.708057e+00	4.298727e-02	1.978893e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.984278e+00	3.095787e-02	1.938646e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.393357e+00	0.000000e+00	5.834530e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.784173e+00	7.626183e-02	7.209019e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.075348e+00	5.134572e-02	6.260427e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.306306e-02	7.902530e-03	4.413248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.656432e-01	2.143257e-01	2.089292e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.785012e+00	9.516269e-01	1.935682e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.700683e+00	4.715277e-01	9.584650e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.234498e+00	2.390041e-01	5.674645e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.909641e+00	1.078041e-01	8.039568e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.870122e-01	2.872247e-02	5.100257e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.185089e-01	3.859229e-03	2.046432e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.136727e-02	1.402638e-02	9.977673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.698728e+00	6.236655e-01	1.744353e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.320527e+00	6.269336e-01	5.319829e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.122129e+00	2.048136e-01	4.492385e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.388328e+00	4.417389e-02	5.051652e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.478414e-01	0.000000e+00	3.117274e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.303462e-01	1.075705e-02	1.312646e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.264040e-01	1.942629e-02	4.736301e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.770374e-03	4.981936e-03	2.369548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.177763e+00	1.963641e+00	4.419648e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.616984e+00	4.357441e-01	2.737352e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.622933e+00	1.188975e-01	8.796063e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.791847e-01	3.839200e-03	5.533607e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.861802e-02	3.404397e-03	2.393974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.212630e-01	9.198109e-02	1.296296e-03
8.500000e-02	2.500000e-02	2.500000e-02	5.275223e-01	3.432345e-01	2.411209e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.298631e+00	6.513654e-01	1.241222e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.239523e+00	8.714295e-01	1.525137e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.917705e+00	7.390224e-01	2.631806e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.529175e+00	4.129540e-01	1.462012e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.577033e+00	9.991268e-02	1.876964e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.180282e+00	2.298179e-01	4.973453e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.477248e+00	1.450064e-01	6.785878e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.694280e+00	9.496405e-02	6.248705e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.067973e+00	3.817503e-02	4.632702e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.292034e-01	2.124847e-02	2.825623e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.155386e-01	2.300084e-02	1.318343e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.264775e-02	6.720475e-03	7.202752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.985310e-01	2.147761e-01	1.278748e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.641548e+00	8.242007e-01	3.036802e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.263900e+00	1.322605e+00	2.333210e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.482704e+00	1.324879e+00	2.147377e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.988810e+00	9.586078e-01	3.914425e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.122638e+00	4.881281e-01	1.212777e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.777397e+00	1.894963e-01	2.193381e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.783519e+00	2.699941e-01	3.908863e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.758433e+00	1.560536e-01	5.430394e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.864997e+00	9.467682e-02	4.985829e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.227392e+00	1.788514e-02	4.374056e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.553318e-01	3.228777e-03	2.933601e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.351188e-01	2.016988e-02	1.552355e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.141092e-01	1.356990e-02	7.919785e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.624163e-02	3.926111e-03	5.906394e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.420278e+00	1.209738e+00	1.225563e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.286597e+00	2.649804e+00	1.677669e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.012807e+01	3.252525e+00	8.587522e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.171027e+01	2.418611e+00	3.504443e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.083394e+01	1.206459e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.562229e+00	6.235244e-01	5.581036e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.564603e+00	3.175812e-01	7.012426e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.391298e+00	1.295437e-01	9.347706e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.906289e+00	8.529375e-03	8.405631e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.084721e+00	2.544494e-02	5.176057e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.920514e-01	3.862796e-02	3.370197e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.220058e-02	1.661977e-03	1.381044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.445701e-01	3.566307e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.217415e+00	1.071256e+00	5.377355e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.261063e+00	6.026410e-01	6.953622e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.878549e+00	5.346087e-02	4.307780e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.817557e+00	1.151185e-02	7.966883e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.910651e-01	0.000000e+00	5.865061e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.891212e-01	7.111544e-03	2.602232e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.897794e-01	3.932879e-02	7.612030e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.324444e-02	8.894688e-03	3.788154e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.776790e+00	1.270369e+00	9.718893e-02
3.500000e-02	1.500000e-02	1.500000e-02	6.027737e+00	2.079318e+00	6.065363e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.545098e+00	9.907061e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.608150e+00	1.386666e-01	3.572102e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.964597e+00	0.000000e+00	6.609222e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.110104e+00	0.000000e+00	4.548348e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.511698e-01	0.000000e+00	2.765581e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.950868e-01	6.523160e-03	1.080900e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.624077e-02	6.482305e-03	9.087897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.265417e+01	2.246906e+01	2.238342e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.347429e+01	7.607429e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.198376e+01	1.236289e+00	4.190732e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.177144e+00	0.000000e+00	6.246323e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.134387e+00	0.000000e+00	7.577254e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.143830e+00	3.696328e-02	5.862813e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.438453e-01	0.000000e+00	3.576147e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.502037e-02	4.044247e-03	1.530503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.287779e-01	4.019253e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.183822e+00	6.317164e-01	7.590273e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.797340e+00	8.295420e-01	8.961141e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.302657e+00	9.006407e-01	1.340676e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.776575e+00	7.265015e-01	1.823465e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.086089e+00	4.002382e-01	8.296154e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.140125e+00	1.616984e-01	1.791222e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.695152e+00	9.693516e-02	4.451501e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.094592e+00	1.588457e-02	6.391924e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.567605e+00	2.268948e-02	6.035056e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.039046e+00	1.523249e-02	4.743168e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.070857e-01	1.270460e-02	2.826356e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.983926e-01	1.287119e-02	1.401159e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.277061e-02	6.557883e-03	7.671299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.436004e+00	1.492237e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.461357e+00	1.658887e+00	4.353133e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.546269e+00	1.741384e+00	3.189934e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.925086e+00	1.552683e+00	6.650098e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.302593e+00	9.086493e-01	1.935723e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.716564e+00	6.152910e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.769406e+00	1.499968e-01	2.538530e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.789324e+00	8.705947e-02	4.370519e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.955648e+00	1.089429e-02	4.779037e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.224473e+00	0.000000e+00	4.518410e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.213531e-01	0.000000e+00	2.620696e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.642544e-01	1.531505e-02	1.417627e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.001684e-02	2.617548e-03	1.068707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.167178e+01	1.958360e+01	3.475100e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.925032e+01	8.496821e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.686318e+01	4.640274e+00	2.483964e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.865042e+01	2.638603e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.244679e+01	1.794865e+00	2.027313e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.280775e+00	3.430355e-01	3.863802e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.625100e+00	1.227217e-01	4.493019e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.214419e+00	1.008051e-02	4.799542e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.244789e+00	0.000000e+00	6.632467e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.364648e+00	0.000000e+00	6.515628e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.640157e-01	2.423298e-02	3.837773e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.139088e-02	1.985109e-03	1.944621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.845928e-01	3.272346e-01	1.309590e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.622589e+00	1.249333e+00	2.075008e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.721006e+00	1.946689e-01	1.143797e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.451548e+00	1.748274e-01	7.904343e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.450677e+00	1.060462e-01	7.821843e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.804897e-01	8.024121e-02	5.121957e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.240983e-01	1.263023e-02	2.645147e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.800054e-02	2.005855e-03	2.068014e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.154334e+00	1.056077e+00	4.251518e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.079519e+00	6.983397e-01	2.020114e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.598984e+00	2.126456e-01	6.477774e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.329913e+00	6.573686e-02	5.781159e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.062083e-01	6.496330e-02	3.460964e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.505077e-01	0.000000e+00	2.026071e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.253472e-01	1.180758e-02	1.043433e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.797436e-03	1.529011e-03	6.988473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.188302e+00	2.986846e+00	1.074622e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.619584e+00	8.539629e-01	7.686649e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.949825e+00	3.132452e-01	1.232290e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.230784e+00	8.296882e-02	7.113006e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.172190e-02	2.934564e-03	4.937804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.204584e-02	6.228122e-02	1.311070e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.669112e-01	4.953595e-01	1.547673e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.812560e+00	1.057635e+00	3.061709e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.918037e+00	1.244824e+00	2.787523e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.639727e+00	8.729347e-01	1.402825e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.725804e+00	2.561857e-01	5.201233e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.194857e+00	1.029514e-01	3.774671e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.621236e+00	1.942320e-01	6.587196e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.980406e+00	1.578389e-01	6.856311e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.426743e+00	9.868267e-02	6.695640e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.955430e-01	7.768411e-02	5.609464e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.538040e-01	4.629691e-02	3.431113e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.638106e-01	1.761958e-02	2.043198e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.748379e-02	1.351924e-03	1.488765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.601027e-01	2.482597e-01	2.118632e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.191465e+00	1.310419e+00	7.417594e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.056560e+00	2.007440e+00	7.733620e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.232612e+00	2.004480e+00	3.398625e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.426047e+00	1.277004e+00	1.996561e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.097559e+00	4.975561e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.150901e+00	2.444057e-01	3.036042e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.294486e+00	1.954353e-01	5.388999e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.434231e+00	1.880297e-01	6.278012e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.745922e+00	1.185551e-01	5.800573e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.182392e+00	4.683213e-02	5.308166e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.615764e-01	7.524346e-02	3.974674e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.880171e-01	3.641923e-02	1.917882e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.212261e-01	0.000000e+00	1.601884e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.673986e-02	1.548842e-03	1.262804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.475238e+00	1.043176e+00	1.041011e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.997411e+00	3.129190e+00	2.289420e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.098432e+00	4.702574e+00	1.980713e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.102263e+01	4.183225e+00	8.251864e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.052879e+01	2.192446e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.035032e+00	5.562630e-01	4.391097e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.682249e+00	5.561818e-01	1.027641e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.641605e+00	3.001977e-01	1.255698e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.323566e+00	2.980677e-01	1.050302e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.415930e+00	1.073838e-01	7.666685e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.774993e-01	3.701630e-02	5.645394e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.020891e-02	2.535383e-03	3.105256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.030817e+00	6.413464e-01	2.866131e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.040656e+00	1.267541e+00	4.802461e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.933460e+00	1.480349e-01	1.535838e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.265161e+00	0.000000e+00	6.752138e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.567439e+00	1.981399e-02	6.818342e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.961725e-01	9.663886e-02	5.080502e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.153487e-01	6.708926e-03	2.938566e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.345057e-01	1.761001e-02	1.315788e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.103975e-03	1.159987e-03	8.052634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.914559e+00	3.069049e+00	1.990745e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.613944e+00	2.374344e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.794979e+00	3.196059e-01	2.182642e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.532638e+00	0.000000e+00	5.045709e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.894338e+00	0.000000e+00	5.564615e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.149733e+00	6.286613e-02	4.261282e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.386517e-01	7.854886e-03	2.918492e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.063588e-01	0.000000e+00	1.864092e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.357758e-02	2.572786e-03	2.129787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.225524e+02	3.519100e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.198104e+01	3.307577e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.370528e+00	2.782206e-01	3.499526e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.662656e+00	1.101889e-02	3.413682e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.328733e+00	4.768557e-02	4.897566e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.487709e+00	2.709820e-02	6.011750e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.857819e-01	3.688808e-02	4.985862e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.096149e-02	1.907664e-03	3.541020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.121738e-01	5.525733e-01	3.063399e-03
7.500000e-02	1.500000e-02	1.500000e-02	1.901743e+00	1.079393e+00	1.382157e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.585613e+00	1.159553e+00	1.886026e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.088151e+00	1.118766e+00	2.682757e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.182018e+00	6.613827e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.894786e+00	7.708285e-02	1.639978e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.545842e+00	0.000000e+00	4.130354e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.205415e+00	0.000000e+00	5.716003e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.816672e+00	2.994155e-02	5.782744e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.349894e+00	2.347551e-02	6.006905e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.260010e-01	6.490945e-02	4.977441e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.411555e-01	3.481735e-02	3.282274e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.539149e-01	1.198480e-02	1.970474e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.808797e-02	1.945848e-03	1.411917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.393104e+00	2.701159e+00	4.436484e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.524686e+00	3.035830e+00	2.589328e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.756570e+00	2.398026e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.073756e+00	1.434684e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.514994e+00	7.469515e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.301487e+00	2.472712e-02	1.283679e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.722585e+00	1.061459e-02	3.437370e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.282888e+00	0.000000e+00	5.063834e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.826004e+00	9.265746e-03	4.582143e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.235229e+00	1.914425e-02	4.188612e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.526317e-01	4.930345e-02	3.452849e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.999195e-01	2.003271e-02	1.891820e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.100285e-02	1.208432e-03	2.257798e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.142218e+02	2.985776e+01	9.272228e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.435516e+01	7.235253e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.969325e+01	3.346175e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.216463e+01	9.414833e-01	5.189277e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.890069e+00	6.148333e-01	2.016390e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.276695e+00	2.148665e-01	3.150967e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.735914e+00	3.288567e-02	2.492560e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.907508e+00	0.000000e+00	2.721377e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.286102e+00	4.731431e-02	5.422777e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.712015e+00	5.354790e-02	6.401882e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.004119e+00	4.866233e-02	5.589577e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.437544e-02	3.558442e-03	3.797586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.741112e-01	2.097091e-01	4.715131e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.192769e+00	9.234964e-01	2.217108e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.927700e+00	2.700488e-01	2.829898e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.853340e+00	1.800934e-01	6.681261e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.539358e+00	8.048019e-02	6.935107e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.199821e-01	1.509646e-02	3.784392e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.664440e-01	2.341216e-03	1.434111e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.447631e-02	1.469478e-02	6.061824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.240986e+00	6.238948e-01	2.224589e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.291638e+00	5.887250e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.536349e+00	1.093614e-01	5.044158e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.184555e+00	1.464921e-02	4.193985e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.419237e-01	2.789877e-03	2.151114e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.259861e-01	0.000000e+00	1.207541e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.250695e-01	3.020036e-02	3.605940e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.698754e-03	5.365272e-03	1.505251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.034729e+01	1.955800e+00	3.258128e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.820191e+00	3.675949e-01	4.137314e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.161249e+00	1.969815e-02	8.323741e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.837063e-01	0.000000e+00	4.331088e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.968447e-02	5.239189e-03	1.907842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.376389e-01	1.042922e-01	2.787300e-03
8.500000e-02	2.500000e-02	2.500000e-02	6.851157e-01	4.298083e-01	5.212063e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.615681e+00	7.846581e-01	1.772069e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.564641e+00	9.013157e-01	2.256814e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.308014e+00	6.923866e-01	2.398449e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.695782e+00	1.828585e-01	1.354415e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.508563e+00	1.998655e-01	3.149204e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.838711e+00	1.363247e-01	6.244503e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.145896e+00	1.095591e-01	6.759750e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.482519e+00	1.043514e-01	5.529629e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.072491e-01	1.400230e-02	3.806432e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.607000e-01	3.276237e-02	2.173003e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.628892e-01	2.776127e-02	9.561573e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.774384e-02	6.126385e-03	4.519182e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.880019e-01	2.385161e-01	1.503530e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.283989e+00	9.746276e-01	2.727550e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.095646e+00	1.402482e+00	4.670054e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.264425e+00	1.315365e+00	3.678314e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.615005e+00	8.254281e-01	6.223449e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.205251e+00	2.312477e-01	1.288637e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.456705e+00	2.803066e-01	2.923731e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.331767e+00	1.095796e-01	4.782811e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.407777e+00	1.816766e-01	5.013202e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.610885e+00	4.814396e-02	4.411324e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.069502e+00	3.040442e-02	3.469862e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.142803e-01	1.905116e-02	2.221346e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.092560e-01	1.473136e-02	1.403888e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.974296e-01	1.619198e-02	5.760755e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.407932e-02	3.546044e-03	3.906000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.086506e+00	1.518657e+00	1.413356e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.487583e+00	3.335399e+00	1.644567e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.230444e+01	3.632624e+00	6.993176e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.300437e+01	2.400375e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.082229e+01	6.551491e-01	2.782780e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.682904e+00	2.828998e-01	6.908776e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.881462e+00	3.834025e-01	8.409433e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.915195e+00	1.164251e-01	8.058042e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.724631e+00	0.000000e+00	7.053817e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.012149e+00	2.660618e-02	4.625002e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.457185e-01	3.332678e-02	2.448148e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.054928e-02	3.733975e-03	1.159287e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.649404e-01	3.972132e-01	1.348699e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.635448e+00	1.124114e+00	7.647835e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.359643e+00	3.737863e-01	3.207830e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.616813e+00	8.295127e-02	6.041236e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.594302e+00	0.000000e+00	7.589510e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.967961e-01	4.513050e-03	4.356843e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.321606e-01	9.383846e-03	2.013500e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.677180e-01	5.785021e-02	5.787702e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.095269e-03	7.245578e-03	1.758046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.806715e+00	1.569848e+00	2.828221e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.433377e+00	2.332804e+00	4.286012e-03
7.250000e-02	2.250000e-02	2.250000e-02	5.397190e+00	6.800315e-01	8.130275e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.986894e+00	7.032891e-02	4.997833e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.778695e+00	0.000000e+00	6.236852e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.935578e-01	0.000000e+00	4.024816e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.678778e-01	0.000000e+00	2.011036e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.910333e-01	3.878967e-03	9.798295e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.477761e-02	8.237804e-03	6.667710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.024613e+01	2.370318e+01	2.607106e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.353948e+01	6.458877e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.026031e+01	4.823715e-01	5.574779e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.965309e+00	0.000000e+00	5.507723e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.939198e+00	0.000000e+00	7.021221e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.142854e+00	0.000000e+00	5.100031e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.573432e-01	0.000000e+00	3.035737e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.482383e-02	6.191095e-03	1.226617e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.364107e-01	4.695906e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.421988e+00	7.498946e-01	1.305108e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.141014e+00	9.679989e-01	9.869900e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.671634e+00	9.302743e-01	1.331790e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.993304e+00	6.614207e-01	1.865576e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.256977e+00	2.658591e-01	6.172405e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.955553e+00	1.138484e-01	2.765214e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.501752e+00	9.024764e-02	5.692326e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.898372e+00	1.505860e-02	6.509010e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.394955e+00	2.029300e-02	5.388362e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.096654e-01	7.864489e-03	4.093682e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.531576e-01	2.727129e-02	2.191927e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.586458e-01	2.330005e-02	9.614303e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.875208e-02	6.850410e-03	5.241129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.136118e+00	1.566601e+00	2.465361e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.984986e+00	2.007244e+00	2.292207e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.673921e+00	1.915370e+00	3.631780e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.478552e+00	1.419550e+00	1.858970e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.638002e+00	8.690574e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.481639e+00	2.742343e-01	1.070189e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.344890e+00	1.645190e-01	3.310056e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.473559e+00	2.674832e-02	4.628675e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.789985e+00	2.684157e-03	4.657950e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.146003e+00	9.532552e-03	3.619008e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.785330e-01	7.161851e-03	2.228155e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.424993e-01	6.914178e-03	1.129579e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.878682e-02	4.517460e-03	8.285984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.533311e+01	2.015725e+01	4.670736e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.253588e+01	8.633684e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.835446e+01	4.999600e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.809226e+01	2.218492e+00	2.772794e-03
1.625000e-02	3.750000e-03	3.750000e-03	1.076107e+01	6.966874e-01	3.687828e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.592027e+00	2.438253e-01	3.865827e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.245978e+00	3.678220e-02	3.850520e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.976213e+00	6.185239e-02	4.377442e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.074692e+00	0.000000e+00	6.055872e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.349494e+00	0.000000e+00	5.543188e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.368892e-01	0.000000e+00	3.469934e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.082099e-02	4.632360e-03	1.530762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.838569e-01	3.739696e-01	1.285193e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.693982e+00	1.217408e+00	1.773557e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.629233e+00	1.941067e-01	1.119173e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.342580e+00	1.739650e-01	8.140896e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.388985e+00	9.547208e-02	8.029413e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.237541e-01	3.416285e-02	4.978934e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.099707e-01	2.842533e-02	2.462728e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.715843e-02	2.310107e-03	1.820426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.359114e+00	1.089238e+00	4.114917e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.011322e+00	6.986172e-01	2.014740e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.488265e+00	1.787120e-01	6.972242e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.263948e+00	6.622674e-02	5.770663e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.643390e-01	9.449734e-03	3.417705e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.331759e-01	3.361864e-02	1.896851e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.206142e-01	3.158667e-03	9.591712e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.101364e-03	1.012254e-03	7.274498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.508579e+00	2.935134e+00	1.067901e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.610470e+00	9.285688e-01	6.850886e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.815720e+00	2.425546e-01	1.217539e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.138160e+00	6.141047e-02	7.130381e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.856632e-02	3.210382e-03	4.768838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.892025e-02	7.755985e-02	4.263136e-03
8.500000e-02	2.500000e-02	2.500000e-02	7.636607e-01	5.705293e-01	1.312856e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.964625e+00	1.142801e+00	3.763761e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.040204e+00	1.208427e+00	2.771433e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.622975e+00	7.446555e-01	1.543820e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.679182e+00	1.644349e-01	5.991226e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.216828e+00	2.202057e-01	3.990654e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.526414e+00	1.739623e-01	6.771088e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.916192e+00	1.727329e-01	7.375375e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.355826e+00	1.166767e-01	6.631946e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.515482e-01	4.988664e-02	5.212039e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.165841e-01	4.408715e-02	3.488269e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.496675e-01	1.578813e-02	1.940593e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.661742e-02	2.240060e-03	1.450402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.183199e-01	2.750133e-01	1.867046e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.459501e+00	1.504668e+00	7.607623e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.301482e+00	2.109394e+00	8.277757e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.362332e+00	1.906380e+00	4.008228e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.497466e+00	1.103707e+00	1.195732e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.109035e+00	5.088948e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.198848e+00	2.556112e-01	2.859811e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.184885e+00	2.150026e-01	6.074266e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.374601e+00	2.477507e-01	5.789097e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.662393e+00	1.088403e-01	6.396856e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.166310e+00	9.776102e-02	4.822975e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.307379e-01	3.745294e-02	3.713474e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.278297e-01	6.227762e-03	2.507615e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.193583e-01	1.395292e-02	1.306625e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.545525e-02	1.138305e-03	1.269727e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.694316e+00	1.145221e+00	1.101350e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.589492e+00	3.472391e+00	2.324265e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.457108e+00	4.783726e+00	2.399898e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.125835e+01	3.958372e+00	7.360942e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.039030e+01	1.922607e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.160033e+00	7.005071e-01	3.288793e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.635825e+00	6.248717e-01	1.020654e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.563338e+00	4.089852e-01	1.244717e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.219684e+00	1.817288e-01	1.046752e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.327402e+00	1.059551e-01	7.947579e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.378193e-01	5.797212e-02	5.176920e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.865877e-02	2.707115e-03	2.912303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.120205e+00	6.928097e-01	1.758276e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.081426e+00	1.273157e+00	6.494573e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.999161e+00	1.454206e-01	1.379408e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.246133e+00	0.000000e+00	6.824898e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.463476e+00	1.263999e-02	7.566245e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.263157e-01	3.307145e-02	5.041770e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.908609e-01	3.217724e-02	2.727327e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.333898e-01	1.518707e-02	1.120786e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.447276e-03	5.836026e-04	7.373745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.401870e+00	3.244907e+00	1.640422e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.700579e+00	2.414451e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.782734e+00	3.114915e-01	2.234049e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.581641e+00	0.000000e+00	4.502134e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.843333e+00	0.000000e+00	5.670238e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.089793e+00	2.264305e-02	4.644411e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.856663e-01	1.190192e-02	2.965576e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.945042e-01	9.172186e-03	1.743667e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.318514e-02	1.591671e-03	2.007580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.298212e+02	3.764290e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.164382e+01	3.242026e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.277714e+00	2.173502e-01	3.305751e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.595713e+00	0.000000e+00	2.152404e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.255890e+00	0.000000e+00	5.136386e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.399407e+00	5.080931e-03	6.390424e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.460709e-01	1.748693e-02	4.929213e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.044337e-02	2.898968e-03	3.303256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.992026e-01	6.040990e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.006849e+00	1.115556e+00	1.129764e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.725627e+00	1.255343e+00	7.983662e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.068792e+00	1.016135e+00	7.847875e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.199790e+00	6.086505e-01	2.809421e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.879239e+00	9.722243e-02	1.828564e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.526955e+00	0.000000e+00	4.842392e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.195416e+00	5.605966e-02	5.563329e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.792925e+00	9.964021e-02	6.123416e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.307215e+00	1.855656e-02	5.902737e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.608346e-01	2.927392e-02	4.916131e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.984863e-01	1.864879e-02	3.258891e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.463891e-01	1.413934e-02	1.807986e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.662517e-02	1.643336e-03	1.453537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.016322e+00	2.939702e+00	2.838312e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.963580e+00	3.329170e+00	3.744628e-02
2.875000e-02	6.250000e-03	6.250000e-03	7.734240e+00	2.197376e+00	1.442131e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.071541e+00	1.380473e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.533415e+00	7.054014e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.320920e+00	8.624354e-02	1.180105e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.672025e+00	2.738207e-02	3.835879e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.283489e+00	0.000000e+00	4.354083e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.775463e+00	3.485491e-02	4.838458e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.214459e+00	1.787466e-02	4.281936e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.053623e-01	7.965351e-03	3.352058e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.675865e-01	7.761049e-03	1.994992e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.981283e-02	1.793247e-03	2.213573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.204581e+02	3.111015e+01	5.412336e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.362660e+01	7.099843e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.878931e+01	2.307543e+00	2.000960e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.236701e+01	1.504806e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.007342e+00	4.935524e-01	1.137511e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.221476e+00	1.279885e-01	2.876922e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.653398e+00	7.268632e-03	1.829314e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.821980e+00	0.000000e+00	2.665724e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.259810e+00	1.254620e-02	5.822647e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.639287e+00	5.648527e-02	6.504408e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.479695e-01	3.208541e-02	5.701278e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.203567e-02	2.683420e-03	3.718040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.665289e-01	2.573672e-01	1.120258e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.269967e+00	9.194444e-01	2.586334e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.750240e+00	2.081515e-01	7.143280e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.735181e+00	1.230603e-01	6.650593e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.559404e+00	1.125479e-01	6.865383e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.718297e-01	3.634815e-02	3.712648e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.658349e-01	2.816590e-02	1.483013e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.358607e-02	1.209149e-02	6.029320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.444084e+00	6.570909e-01	1.979935e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.105106e+00	4.670652e-01	3.483582e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.505703e+00	9.792647e-02	5.179103e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.185235e+00	4.067080e-02	4.004948e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.924896e-01	5.648331e-03	2.121535e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.930639e-01	2.694590e-02	1.025392e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.095605e-01	3.060642e-02	3.535636e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.687305e-03	4.164673e-03	1.747931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.065741e+01	1.992420e+00	3.239334e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.588332e+00	2.622390e-01	5.531812e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.159679e+00	6.800927e-02	7.810920e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.100516e-01	2.208136e-02	4.385879e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.705988e-02	5.064655e-03	1.918374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.432166e-01	1.130838e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	7.385967e-01	4.588394e-01	6.206721e-03
1.300000e-01	2.000000e-02	2.000000e-02	1.687433e+00	7.830247e-01	1.824405e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.690278e+00	8.886084e-01	2.549847e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.446680e+00	6.319180e-01	1.265526e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.625318e+00	1.693485e-01	2.240737e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.363551e+00	8.334884e-02	3.646428e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.790888e+00	1.312315e-01	5.864069e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.096765e+00	1.113692e-01	6.514831e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.441398e+00	1.013916e-01	5.496080e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.230341e-01	6.549405e-02	3.780999e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.287463e-01	4.479664e-02	2.126535e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.496497e-01	6.711403e-03	1.023758e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.700682e-02	6.755448e-03	5.019996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.690795e-01	2.897333e-01	1.270000e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.444887e+00	1.058408e+00	3.520899e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.380114e+00	1.508771e+00	3.292143e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.502245e+00	1.312189e+00	2.786917e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.629721e+00	7.501511e-01	1.378317e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.124916e+00	1.517313e-01	2.157033e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.301738e+00	2.127138e-01	3.074492e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.283829e+00	2.447258e-01	4.742289e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.300977e+00	4.228129e-02	5.266491e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.626448e+00	7.836722e-02	4.203479e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.083220e+00	5.357558e-02	3.074743e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.795972e-01	3.299431e-02	2.102049e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.872270e-01	1.813033e-02	1.257512e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.857030e-01	7.958532e-03	7.063276e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.344181e-02	3.471589e-03	3.852830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.516874e+00	1.764571e+00	1.534478e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.014310e+00	3.501537e+00	1.825570e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.302572e+01	3.929836e+00	5.051129e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.324165e+01	2.477172e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.072119e+01	7.023962e-01	2.867447e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.456319e+00	3.018762e-01	9.073029e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.762457e+00	3.542679e-01	8.301288e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.861461e+00	8.848140e-02	8.635316e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.657495e+00	3.308135e-02	6.212319e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.579790e-01	1.686021e-02	4.693258e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.126062e-01	2.673933e-02	2.739231e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.970137e-02	3.154562e-03	1.114550e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.383183e-01	4.434564e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.670950e+00	1.114212e+00	1.091913e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.316824e+00	3.084529e-01	4.671654e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.536099e+00	2.070334e-02	6.407767e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.604582e+00	3.045786e-02	7.114463e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.054539e-01	3.786485e-02	4.360350e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.230438e-01	1.555904e-02	1.912405e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.554852e-01	4.554903e-02	5.598116e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.218027e-03	6.799626e-03	1.716317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.115578e+00	1.683581e+00	1.687922e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.527511e+00	2.253786e+00	8.307755e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.332926e+00	6.206500e-01	2.628181e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.974068e+00	7.006217e-02	4.833956e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.789680e+00	0.000000e+00	6.135011e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.009110e+00	0.000000e+00	3.827334e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.302955e-01	0.000000e+00	2.021209e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.592983e-01	3.154031e-02	9.315051e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.103378e-02	7.888243e-03	6.528832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.515175e+01	2.522291e+01	2.700132e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.365412e+01	6.256165e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.878448e+00	3.520383e-01	4.924055e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.779753e+00	0.000000e+00	5.276109e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.038031e+00	0.000000e+00	6.509626e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.039318e+00	0.000000e+00	5.122200e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.653871e-01	1.217457e-02	2.743259e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.306246e-02	3.879402e-03	1.334792e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.655722e-01	4.709274e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.506004e+00	7.715983e-01	1.133203e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.172078e+00	9.399932e-01	9.587032e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.732056e+00	8.914400e-01	1.056296e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.104459e+00	6.254067e-01	7.298222e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.193205e+00	2.091360e-01	1.539027e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.963217e+00	5.472018e-02	2.762028e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.411098e+00	1.007553e-02	5.526565e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.859274e+00	1.066245e-02	6.458958e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.388374e+00	6.133533e-02	5.478288e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.250873e-01	4.859546e-02	3.916275e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.224616e-01	3.779208e-02	2.208591e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.450216e-01	1.063070e-02	1.022118e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.708689e-02	6.333251e-03	5.788266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.589078e+00	1.774142e+00	4.499043e-02
1.750000e-02	5.000000e-03	5.000000e-03	5.972728e+00	2.000499e+00	5.786885e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.901353e+00	1.886432e+00	9.014376e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.563063e+00	1.366407e+00	2.649650e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.647947e+00	8.128522e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.459105e+00	2.571604e-01	1.465631e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.389961e+00	1.085592e-01	2.942947e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.461954e+00	3.004397e-02	4.609917e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.710112e+00	0.000000e+00	5.256633e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.135655e+00	2.158028e-02	3.314522e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.540908e-01	2.572025e-02	2.094214e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.237776e-01	9.715905e-03	1.113761e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.552256e-02	3.687123e-03	8.936557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.948332e+01	2.122670e+01	3.666438e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.216762e+01	8.176064e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.746821e+01	3.719110e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.791346e+01	2.120170e+00	1.182786e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.090243e+01	9.242998e-01	3.758592e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.595103e+00	1.874687e-01	3.772117e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.096401e+00	0.000000e+00	4.044026e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.920294e+00	0.000000e+00	5.348719e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.073040e+00	0.000000e+00	6.053708e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.291114e+00	0.000000e+00	5.023403e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.266263e-01	1.559342e-02	3.546430e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.071166e-02	2.622007e-03	1.535363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.936805e-01	4.278101e-01	1.323590e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.054610e+00	1.180966e+00	5.491596e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.343906e+00	1.860127e-01	2.926571e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.002267e+00	9.178997e-02	8.775220e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.193062e+00	4.768207e-02	6.830765e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.557336e-01	4.074654e-02	3.788919e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.583621e-01	2.177171e-02	1.976239e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.218295e-02	1.093856e-03	1.438110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.938049e+00	1.136597e+00	2.915238e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.559551e+00	4.414039e-01	3.505275e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.208704e+00	9.448435e-02	6.595302e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.143364e+00	3.203457e-02	5.038911e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.169270e-01	2.357243e-02	2.745250e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.111493e-01	1.443303e-02	1.595377e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.147536e-01	1.035481e-02	7.680501e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.721089e-03	1.886717e-04	6.197893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.745148e+00	2.982443e+00	7.246663e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.736085e+00	5.490209e-01	1.028306e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.524123e+00	1.899768e-01	1.040107e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.035004e+00	3.213061e-02	5.726529e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.393287e-02	2.545096e-03	3.976362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.931295e-02	8.332547e-02	1.293147e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.455400e-01	6.776095e-01	1.257843e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.343076e+00	1.211297e+00	3.087824e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.502723e+00	1.230761e+00	1.706598e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.935318e+00	6.497575e-01	3.296382e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.616650e+00	1.228400e-01	1.810783e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.944086e+00	1.525717e-01	5.842913e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.239469e+00	8.890134e-02	7.430775e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.677804e+00	1.298748e-01	6.947686e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.169432e+00	4.723157e-02	6.004327e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.547300e-01	5.275639e-02	4.411872e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.508930e-01	2.854685e-02	2.724502e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.098231e-01	1.445243e-02	1.436388e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.264266e-02	1.249866e-03	9.747470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.003849e-01	4.039394e-01	2.456870e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.309082e+00	1.878205e+00	7.106968e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.243449e+00	2.297952e+00	4.816370e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.029112e+00	1.809004e+00	2.842016e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.663169e+00	7.714676e-01	3.368631e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.910491e+00	2.339054e-01	1.204735e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.870611e+00	2.084618e-01	4.802007e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.871681e+00	1.218257e-01	6.631456e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.146813e+00	1.840134e-01	5.688358e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.480266e+00	5.800425e-02	5.821382e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.041108e+00	4.494494e-02	4.227055e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.798469e-01	3.203566e-02	2.846645e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.962245e-01	6.502435e-03	1.986426e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.030261e-01	1.239784e-02	1.084655e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.298516e-02	6.017195e-04	9.915926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.062253e+00	1.405622e+00	1.347268e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.126548e+00	4.257246e+00	2.396243e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.170962e+01	5.522080e+00	1.513609e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.262924e+01	3.655899e+00	3.479230e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.057756e+01	1.173518e+00	2.347942e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.558295e+00	5.239611e-01	8.802966e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.048947e+00	4.667020e-01	1.274829e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.197187e+00	2.549743e-01	1.121082e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.929336e+00	1.362267e-01	8.753040e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.170848e+00	2.979712e-02	6.284158e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.749815e-01	3.934235e-02	4.623765e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.465831e-02	1.803330e-03	2.356307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.292715e+00	7.653550e-01	1.677307e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.290876e+00	1.252416e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.905981e+00	1.210611e-03	2.745525e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.154519e+00	0.000000e+00	7.461073e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.354666e+00	1.463431e-02	6.739163e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.694423e-01	3.253776e-02	4.072741e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.472136e-01	1.806768e-02	2.342120e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.004466e-01	1.122436e-02	9.324810e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.759722e-03	3.420701e-04	5.142398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.769154e+00	3.590222e+00	1.139872e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.496975e+00	2.071082e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.528204e+00	8.675443e-02	1.266597e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.576667e+00	0.000000e+00	5.542275e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.846929e+00	0.000000e+00	5.192678e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.028122e+00	1.068908e-02	4.094947e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.609674e-01	3.027962e-03	2.426047e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.847091e-01	1.438997e-02	1.441693e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.949289e-02	1.132526e-03	1.716577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.358053e+02	3.606965e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.010235e+01	2.105315e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.310622e+00	1.649637e-01	3.863745e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.616468e+00	0.000000e+00	3.076663e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.315497e+00	0.000000e+00	4.831623e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.345257e+00	1.128368e-02	5.751183e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.139594e-01	2.513715e-02	4.071861e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.601842e-02	1.687157e-03	2.842350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.554567e-01	6.127264e-01	2.247717e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.280465e+00	1.234203e+00	9.694954e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.009891e+00	1.307340e+00	5.108653e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.320031e+00	1.032889e+00	1.552728e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.297162e+00	5.008549e-01	9.074518e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.898883e+00	3.438698e-02	2.080560e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.479802e+00	0.000000e+00	5.738067e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.079869e+00	0.000000e+00	6.247192e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.637250e+00	2.797196e-02	6.135241e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.175051e+00	2.808134e-02	5.738578e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.998793e-01	3.592709e-02	4.070428e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.508391e-01	1.720920e-02	2.609097e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.084207e-01	1.236080e-02	1.380947e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.292559e-02	1.233110e-03	9.804029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.180363e+00	3.289204e+00	3.846522e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.905203e+00	3.409459e+00	4.146684e-02
2.875000e-02	6.250000e-03	6.250000e-03	7.954741e+00	2.057087e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.972783e+00	1.184418e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.244854e+00	4.191704e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.249196e+00	6.399713e-02	1.635343e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.661841e+00	0.000000e+00	5.040394e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.257044e+00	0.000000e+00	5.017390e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.712468e+00	3.796594e-02	4.583078e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.111671e+00	2.839469e-02	4.119014e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.741986e-01	9.293565e-03	2.597929e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.417547e-01	7.825756e-03	1.690979e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.699177e-02	1.455247e-03	1.591411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.291422e+02	3.023839e+01	4.110939e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.209200e+01	5.436003e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.863841e+01	2.220628e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.178734e+01	6.699577e-01	2.212365e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.835255e+00	3.056001e-01	1.743251e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.083289e+00	7.557703e-02	3.813569e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.594313e+00	9.883216e-03	3.417957e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.863391e+00	0.000000e+00	2.156935e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.266088e+00	2.671570e-02	5.251723e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.527619e+00	3.812226e-02	5.808094e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.864641e-01	1.933435e-02	4.747446e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.720014e-02	2.315512e-03	3.099824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.104359e-01	2.954457e-01	3.833953e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.612194e+00	9.584285e-01	1.706109e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.739614e+00	1.442049e-01	1.350743e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.395151e+00	8.850677e-02	7.636001e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.308646e+00	3.747050e-02	6.123039e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.929624e-01	1.829952e-02	3.197564e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.962599e-01	4.867086e-03	1.216331e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.687196e-02	1.158031e-02	4.787424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.954604e+00	7.360420e-01	1.514642e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.794591e+00	3.488330e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.121041e+00	3.883616e-02	5.716984e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.090984e+00	8.829195e-03	3.754463e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.567471e-01	0.000000e+00	2.051753e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.984246e-01	2.699601e-03	9.438841e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.062612e-01	1.487284e-02	3.848626e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.902525e-03	4.232015e-03	1.520794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.158380e+01	2.056527e+00	1.440529e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.727771e+00	1.757157e-01	6.136793e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.003938e+00	1.882490e-02	7.373402e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.132797e-01	0.000000e+00	3.866629e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.362561e-02	5.135966e-03	1.889877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.415056e-01	1.090506e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	8.346229e-01	5.146764e-01	2.415582e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.989653e+00	9.160718e-01	1.405261e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.062613e+00	9.574842e-01	1.833334e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.676331e+00	5.691752e-01	1.129846e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.811659e+00	6.875380e-02	1.735651e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.251720e+00	1.318725e-01	4.757066e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.552540e+00	1.103131e-01	6.799635e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.810189e+00	2.207757e-02	6.575109e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.267688e+00	5.074215e-02	4.994083e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.797495e-01	1.766262e-02	3.385800e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.576700e-01	1.383938e-02	1.944086e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.133598e-01	2.179769e-02	8.669957e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.383338e-02	5.145761e-03	4.326915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.290825e-01	3.142402e-01	1.409431e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.149088e+00	1.463096e+00	2.109220e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.270411e+00	1.727524e+00	2.423985e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.819365e+00	1.228491e+00	3.437660e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.029699e+00	7.090719e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.094408e+00	7.224338e-02	2.733648e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.080762e+00	2.352268e-01	4.093023e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.983555e+00	1.740033e-01	5.377816e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.039318e+00	3.079133e-02	4.988003e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.428511e+00	1.146288e-02	4.270175e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.704416e-01	3.349910e-03	3.157557e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.279487e-01	1.185893e-02	2.059222e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.694438e-01	7.993174e-03	1.233810e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.709460e-01	8.883090e-03	6.439955e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.233247e-02	2.962875e-03	3.764260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.268917e+00	2.201832e+00	1.515063e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.107929e+01	4.361541e+00	1.382608e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.482710e+01	4.196872e+00	2.202500e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.375097e+01	1.879443e+00	5.391800e-02
4.250000e-02	7.500000e-03	7.500000e-03	1.045923e+01	5.365597e-01	4.764202e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.827406e+00	3.862163e-01	8.317667e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.190436e+00	1.445583e-01	9.892420e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.575728e+00	7.168659e-02	7.660859e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.516498e+00	0.000000e+00	6.294207e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.016647e-01	0.000000e+00	4.317480e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.330747e-01	0.000000e+00	2.585907e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.883132e-02	1.613222e-03	1.185621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.573699e-01	5.091188e-01	1.077441e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.006751e+00	1.241925e+00	7.440685e-05
2.200000e-01	4.000000e-02	4.000000e-02	3.322345e+00	1.393729e-01	1.447833e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.366218e+00	0.000000e+00	7.450290e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.454148e+00	0.000000e+00	7.026291e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.051691e-01	3.775638e-03	3.994974e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.813523e-01	8.536770e-03	1.638310e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.301124e-01	5.182510e-02	4.856590e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.805563e-03	6.104158e-03	1.716502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.127146e+00	2.145222e+00	2.349749e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.111329e+00	2.446928e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.021431e+00	4.266817e-01	1.608549e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.708962e+00	0.000000e+00	6.273383e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.719639e+00	0.000000e+00	6.053867e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.663132e-01	0.000000e+00	3.619942e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.282713e-01	7.730420e-04	1.804842e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.620566e-01	5.940617e-03	8.667208e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.910296e-02	6.478920e-03	6.364450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.105061e+02	2.894433e+01	5.865079e-01
6.250000e-03	3.750000e-03	3.750000e-03	3.049024e+01	5.239229e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.735587e+00	9.842131e-03	7.385599e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.734069e+00	0.000000e+00	5.362885e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.081605e+00	0.000000e+00	6.571244e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.077251e+00	0.000000e+00	4.636199e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.743439e-01	0.000000e+00	2.776328e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.154781e-02	4.094685e-03	1.220005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.809451e-01	4.778178e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.708515e+00	8.844250e-01	9.166679e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.396574e+00	1.022791e+00	1.213291e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.028049e+00	9.920651e-01	6.884387e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.316356e+00	6.066004e-01	5.341851e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.297222e+00	1.828071e-01	1.495540e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.871247e+00	6.708238e-02	3.748584e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.317384e+00	2.428588e-02	6.219034e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.740359e+00	0.000000e+00	6.545050e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.244600e+00	8.056401e-03	5.221951e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.083556e-01	0.000000e+00	3.613663e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.603485e-01	7.323702e-03	2.084547e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.120933e-01	2.023878e-02	8.890411e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.447794e-02	5.236787e-03	4.583275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.131647e+00	1.985026e+00	2.077015e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.309776e+00	2.467892e+00	3.792305e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.591987e+00	2.026497e+00	2.399332e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.966688e+00	1.501922e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.470306e+00	6.224626e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.276715e+00	2.200951e-01	2.107448e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.015570e+00	0.000000e+00	4.590867e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.365706e+00	4.877340e-02	4.910580e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.682943e+00	0.000000e+00	4.667178e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.069141e+00	0.000000e+00	3.519213e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.223335e-01	0.000000e+00	2.079169e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.073826e-01	0.000000e+00	1.078712e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.418274e-02	3.294170e-03	8.517362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.033508e+02	2.344337e+01	1.992873e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.195791e+01	6.946967e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.656479e+01	4.483703e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.647981e+01	1.740245e+00	3.182190e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.780395e+00	1.834977e-01	4.764164e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.025964e+00	3.169511e-02	3.582525e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.939259e+00	0.000000e+00	4.111854e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.795044e+00	0.000000e+00	5.073422e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.078142e+00	0.000000e+00	5.847820e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.308306e+00	0.000000e+00	4.971895e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.128974e-01	0.000000e+00	3.406724e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.656965e-02	3.259519e-03	1.591735e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.139907e+00	4.370547e-01	1.407601e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.058249e+00	1.011867e+00	6.525425e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.142801e+00	1.586510e-01	3.419394e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.927609e+00	1.320264e-01	8.033624e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.139086e+00	5.618133e-02	5.877432e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.253309e-01	4.520775e-02	3.472295e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.528586e-01	1.454714e-02	1.871038e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.144860e-02	9.678434e-04	1.116904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.196519e+00	1.082959e+00	3.183793e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.354486e+00	3.708656e-01	3.366302e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.095068e+00	1.259799e-01	6.368105e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.102741e+00	5.693641e-02	4.187055e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.833721e-01	2.440652e-02	2.764584e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.005385e-01	5.941173e-03	1.466831e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.046253e-01	6.207153e-03	9.478307e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.442406e-03	2.717801e-03	5.539736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.021236e+01	2.877883e+00	8.179254e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.449232e+00	6.749634e-01	9.345973e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.384424e+00	1.653150e-01	9.878665e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.955216e-01	4.186170e-02	5.792780e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.225610e-02	2.108736e-03	3.634663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.407381e-01	1.173121e-01	1.383345e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.176144e+00	7.741863e-01	1.644368e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.700260e+00	1.287304e+00	3.174263e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.557500e+00	1.022705e+00	2.461915e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.842900e+00	4.397792e-01	2.606687e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.440426e+00	1.206514e-01	2.396277e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.790623e+00	2.062722e-01	5.815708e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.143589e+00	1.435985e-01	6.819537e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.588008e+00	1.160552e-01	6.467411e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.132881e+00	7.462984e-02	5.242609e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.302571e-01	5.178137e-02	3.968604e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.148079e-01	1.592989e-02	2.697922e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.933404e-01	3.693749e-03	1.215261e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.179639e-02	9.947959e-04	1.006441e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.012577e-01	5.229744e-01	2.815832e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.974305e+00	2.158960e+00	7.325416e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.630041e+00	2.156733e+00	7.165246e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.063289e+00	1.466738e+00	2.617641e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.679096e+00	6.730282e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.712696e+00	2.389035e-01	2.157935e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.694871e+00	2.530087e-01	4.642824e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.745046e+00	1.913970e-01	6.020549e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.043216e+00	1.368719e-01	5.469091e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.436951e+00	8.639366e-02	5.303807e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.031655e+00	7.085919e-02	3.560365e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.419024e-01	2.123689e-02	3.074583e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.822117e-01	1.360976e-02	1.972994e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.897625e-01	5.276569e-03	9.209638e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.224553e-02	2.455841e-04	1.052328e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.776185e+00	1.919144e+00	1.440904e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.202999e+00	4.658308e+00	2.678925e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.256671e+01	5.631709e+00	1.737875e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.267252e+01	3.283603e+00	3.664166e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.052582e+01	9.601727e-01	2.407172e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.373032e+00	7.124731e-01	9.640418e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.777610e+00	4.304203e-01	1.126913e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.022063e+00	2.496616e-01	1.099638e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.873976e+00	1.080195e-01	8.673788e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.116162e+00	7.161043e-02	6.491869e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.284498e-01	3.428009e-02	3.730303e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.498068e-02	1.730097e-03	2.543527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.538484e+00	8.426786e-01	1.364463e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.330347e+00	1.085935e+00	1.381824e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.740468e+00	0.000000e+00	3.351765e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.098199e+00	2.488914e-02	6.532409e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.301928e+00	4.098140e-02	6.117076e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.147576e-01	2.144476e-02	3.823711e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.344328e-01	1.793756e-02	2.093192e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.309051e-02	5.294610e-03	9.922060e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.802620e-03	2.880769e-03	3.898172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.969032e+00	3.679744e+00	2.112222e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.585751e+00	1.877098e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.306624e+00	2.251907e-02	2.201863e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.494489e+00	0.000000e+00	5.122498e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.769935e+00	3.314085e-02	4.999273e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.961697e-01	1.239757e-02	3.616349e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.325913e-01	1.442929e-02	2.402710e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.682302e-01	8.593370e-03	1.327761e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.916581e-02	1.325223e-03	1.464608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.471724e+02	3.612040e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.874827e+01	1.366226e+00	4.833673e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.089933e+00	1.763484e-01	3.827977e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.508561e+00	0.000000e+00	1.900842e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.205395e+00	2.473648e-02	4.638065e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.291939e+00	1.221928e-02	5.786527e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.648988e-01	1.036827e-02	4.199337e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.740849e-02	2.381207e-03	2.435078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.159950e+00	7.179599e-01	1.132962e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.587627e+00	1.331245e+00	1.158216e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.180150e+00	1.221752e+00	1.482453e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.348393e+00	8.085054e-01	1.983390e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.167776e+00	3.282397e-01	6.488747e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.737503e+00	5.530427e-03	2.586942e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.395111e+00	0.000000e+00	4.922820e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.037523e+00	5.723773e-02	5.639795e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.564169e+00	9.138179e-03	5.977834e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.137458e+00	5.546128e-02	5.126861e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.698334e-01	3.928983e-02	3.781648e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.168165e-01	1.571706e-03	2.667950e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.977693e-01	5.801703e-03	1.144396e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.219906e-02	9.447239e-04	9.872830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.484235e+00	3.484268e+00	3.613584e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.048403e+01	3.213171e+00	2.278168e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.168963e+00	1.904843e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.817586e+00	9.840666e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.059546e+00	2.686281e-01	6.116503e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.076861e+00	7.999433e-05	1.470987e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.586008e+00	0.000000e+00	3.889677e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.190369e+00	6.643216e-03	4.173545e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.650282e+00	0.000000e+00	4.408893e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.111504e+00	6.431588e-02	3.472203e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.377732e-01	1.058904e-02	2.707957e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.192749e-01	3.149143e-03	1.733533e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.509113e-02	8.699245e-04	1.432784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.378714e+02	2.996916e+01	6.120688e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.086309e+01	4.965163e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.746047e+01	1.159020e+00	4.217243e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.137614e+01	5.165046e-01	3.920752e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.644228e+00	4.114881e-01	7.951171e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.042203e+00	1.436167e-01	2.455651e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.523393e+00	1.250128e-02	1.952648e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.794995e+00	2.532310e-02	1.566377e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.180830e+00	0.000000e+00	5.096540e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.485416e+00	5.133278e-02	5.923938e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.420295e-01	1.576948e-02	4.353780e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.547403e-02	1.908693e-03	3.302310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.579046e-01	2.962428e-01	2.636657e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.808597e+00	8.897312e-01	1.709078e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.465814e+00	7.655313e-02	1.465307e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.176566e+00	8.815044e-02	7.148376e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.267324e+00	4.573821e-02	5.461765e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.348689e-01	3.792112e-02	2.821065e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.783027e-01	2.400963e-02	1.090600e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.617767e-02	1.199024e-02	3.880767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.304529e+00	7.091680e-01	1.243708e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.445874e+00	2.030845e-01	2.120686e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.016383e+00	1.326544e-02	5.533641e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.054344e+00	2.344132e-02	3.214028e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.199696e-01	7.399767e-03	1.932265e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.775893e-01	6.959282e-03	8.641554e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.875023e-02	3.239948e-02	3.089187e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.308760e-03	5.204140e-03	1.660343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.218621e+01	2.008028e+00	1.588978e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.353684e+00	1.787387e-01	5.721326e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.818908e+00	5.623345e-03	7.440741e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.805913e-01	0.000000e+00	3.530203e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.078633e-02	7.199422e-03	1.759325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.933440e-01	1.452311e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.016919e+00	5.690606e-01	5.180446e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.338682e+00	9.747394e-01	1.256687e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.262503e+00	8.690885e-01	1.765048e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.688086e+00	4.183443e-01	1.859148e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.574647e+00	7.957260e-02	2.370984e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.070616e+00	9.385430e-02	5.351341e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.385916e+00	1.398603e-01	6.618560e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.727237e+00	5.954976e-02	5.825103e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.188231e+00	6.750935e-02	4.493562e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.565734e-01	4.220860e-02	2.919496e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.215032e-01	4.827388e-04	1.740028e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.035724e-01	3.240798e-02	7.297595e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.279053e-02	5.303524e-03	3.390682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.741262e-01	4.245135e-01	1.416701e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.853464e+00	1.473332e+00	4.113894e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.075225e+00	1.802023e+00	1.585963e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.341093e+00	1.135437e+00	1.849813e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.875479e+00	4.734300e-01	2.232930e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.810776e+00	5.131013e-02	2.782036e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.750681e+00	1.723226e-01	4.689110e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.717010e+00	8.060245e-02	5.159700e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.953624e+00	6.050470e-02	4.748357e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.344722e+00	5.164712e-02	3.880449e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.147531e-01	4.197948e-02	2.698004e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.855940e-01	0.000000e+00	1.814511e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.426852e-01	8.521434e-03	1.075888e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.611782e-01	1.703406e-02	6.119848e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.153096e-02	4.039030e-03	3.040495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.574290e+00	2.850977e+00	1.740121e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.335864e+01	5.159680e+00	1.141857e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.601521e+01	4.131250e+00	1.021941e-02
2.875000e-02	6.250000e-03	6.250000e-03	1.358957e+01	1.459683e+00	1.208715e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.989423e+00	3.010895e-01	6.334704e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.384016e+00	2.155690e-01	8.775849e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.909844e+00	9.147053e-02	9.929194e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.442171e+00	1.462604e-01	7.361340e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.436918e+00	0.000000e+00	5.824232e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.547308e-01	0.000000e+00	4.034313e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.905901e-01	3.075302e-02	2.329763e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.669556e-02	3.931564e-03	1.009317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.014524e+00	5.459758e-01	4.110157e-04
1.400000e-01	4.000000e-02	4.000000e-02	3.243229e+00	1.186783e+00	5.056598e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.237645e+00	4.174981e-02	1.919601e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.171271e+00	0.000000e+00	7.720693e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.357624e+00	0.000000e+00	6.497017e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.709800e-01	2.742168e-02	3.388690e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.683666e-01	1.965135e-02	1.472639e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.190436e-01	4.971649e-02	3.966321e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.469241e-03	6.097745e-03	1.608190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.932557e+00	2.205260e+00	2.371138e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.655675e+00	2.360597e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.900507e+00	3.094870e-01	2.720090e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.551692e+00	0.000000e+00	5.946850e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.588516e+00	0.000000e+00	6.159754e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.249206e-01	0.000000e+00	3.148004e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.862581e-01	7.546116e-03	1.715782e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.517497e-01	1.128987e-02	7.795447e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.728051e-02	9.111708e-03	5.657562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.233906e+02	2.911369e+01	6.271165e-01
6.250000e-03	3.750000e-03	3.750000e-03	3.012605e+01	4.340730e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.200126e+00	0.000000e+00	6.454695e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.498398e+00	0.000000e+00	5.120751e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.993585e+00	0.000000e+00	5.956371e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.041188e+00	0.000000e+00	4.573900e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.948340e-01	1.300756e-02	2.716622e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.940696e-02	6.874644e-03	1.114715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.198787e-01	5.399065e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.970618e+00	9.594338e-01	5.706834e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.683378e+00	1.049289e+00	8.608651e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.195183e+00	9.099083e-01	9.591768e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.325057e+00	4.544602e-01	6.392643e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.156885e+00	5.474553e-02	1.978992e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.689459e+00	2.435980e-02	4.696833e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.187877e+00	1.773265e-02	6.060487e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.641751e+00	0.000000e+00	5.994364e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.216180e+00	6.168007e-02	4.790869e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.788394e-01	1.750344e-02	3.109664e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.320697e-01	5.855170e-03	1.785759e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.030716e-01	3.001363e-02	7.396625e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.336667e-02	5.466135e-03	3.463176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.976359e+00	2.144515e+00	3.789622e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.246044e+00	2.515518e+00	2.596621e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.044279e+00	1.889356e+00	2.333963e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.084271e+00	1.415440e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.515716e+00	5.556350e-01	8.688782e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.047593e+00	1.171611e-01	2.555485e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.932408e+00	2.618685e-02	4.185465e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.176480e+00	6.433402e-04	4.964564e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.592105e+00	0.000000e+00	4.430619e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.041835e+00	3.092221e-02	3.018260e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.938260e-01	0.000000e+00	1.935703e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.861703e-01	9.839810e-03	9.728281e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.215493e-02	5.701989e-03	6.768283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.131682e+02	2.370489e+01	2.766070e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.317935e+01	7.953732e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.546773e+01	3.223727e+00	1.008917e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.606804e+01	1.557861e+00	4.616398e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.493605e+00	3.459024e-01	6.026980e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.820592e+00	0.000000e+00	6.148827e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.865180e+00	0.000000e+00	4.343963e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.722138e+00	0.000000e+00	4.206982e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.899775e+00	1.414620e-02	5.554992e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.163354e+00	0.000000e+00	5.198753e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.792610e-01	1.558403e-02	2.886762e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.671793e-02	3.911044e-03	1.376031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.475555e+00	5.678105e-01	1.360150e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.243781e+00	9.830033e-01	1.858330e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.759090e+00	1.352338e-01	7.234522e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.582860e+00	6.372268e-02	8.039950e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.492007e-01	3.630793e-02	5.633629e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.257482e-01	1.716630e-02	3.151468e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.124110e-01	1.080536e-02	1.569654e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.366068e-03	9.298443e-04	9.620886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.857783e+00	1.154561e+00	2.067713e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.843202e+00	2.287033e-01	3.180334e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.828290e+00	6.336359e-02	6.240834e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.699267e-01	3.119240e-02	3.968692e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.784042e-01	1.352213e-02	2.522388e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.714256e-01	0.000000e+00	1.403864e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.572635e-02	5.888706e-03	6.319321e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.438974e-03	1.756241e-04	5.663901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.153696e+01	2.782420e+00	4.616710e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.536584e+00	4.116615e-01	9.561551e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.125832e+00	6.706533e-02	8.742426e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.844676e-01	2.345939e-02	4.809401e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.206698e-02	1.638869e-03	3.467874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.608386e-01	1.371190e-01	8.293395e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.458606e+00	9.739066e-01	2.180339e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.202847e+00	1.528667e+00	2.225107e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.053424e+00	1.058963e+00	1.860210e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.017653e+00	2.609475e-01	8.924994e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.311475e+00	1.424128e-01	4.819205e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.461401e+00	1.443813e-01	7.748620e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.808986e+00	4.527912e-02	7.676692e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.338145e+00	4.599197e-02	6.899148e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.585641e-01	6.461038e-02	4.881138e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.359591e-01	5.436001e-02	3.389126e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.507835e-01	0.000000e+00	2.361295e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.529703e-01	4.301805e-03	1.249378e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.046531e-03	2.404596e-05	8.560994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.188528e+00	8.147245e-01	2.898615e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.869481e+00	2.546051e+00	9.720806e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.773449e+00	2.542038e+00	1.923125e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.664191e+00	1.321682e+00	9.172876e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.837428e+00	3.945522e-01	8.342158e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.551724e+00	2.481125e-01	3.837500e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.345465e+00	1.024578e-01	6.819230e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.394680e+00	9.722057e-02	7.193623e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.787528e+00	1.054953e-01	5.871379e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.232057e+00	2.895245e-02	4.668724e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.577586e-01	3.110443e-02	3.541205e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.681551e-01	2.773635e-02	2.490718e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.265619e-01	0.000000e+00	1.830953e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.769785e-01	1.177132e-02	9.266028e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.962140e-03	0.000000e+00	9.240881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.314246e+00	2.208219e+00	1.801493e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.080606e+01	6.155919e+00	2.575998e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.493376e+01	5.925728e+00	1.067622e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.386300e+01	2.753855e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.044623e+01	1.025825e+00	4.173316e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.664724e+00	4.354745e-01	1.276511e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.121206e+00	2.964476e-01	1.347208e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.639804e+00	1.397289e-01	9.820817e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.678295e+00	2.241815e-02	7.709815e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.006297e+00	3.930608e-02	5.342974e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.239552e-01	2.348128e-02	3.553737e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.756231e-02	1.203218e-03	2.178866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.794435e+00	1.063951e+00	5.980332e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.419772e+00	1.090927e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.786585e+00	0.000000e+00	5.044502e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.953604e+00	1.469225e-02	7.749671e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.135675e+00	2.483891e-02	6.270375e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.375471e-01	6.729695e-03	3.680776e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.865048e-01	1.291687e-02	1.893353e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.063809e-02	6.806910e-03	7.016469e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.505233e-03	5.835234e-04	3.109486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.172738e+01	4.779370e+00	2.255669e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.000322e+00	1.574714e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.341027e+00	0.000000e+00	3.501025e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.575955e+00	0.000000e+00	5.959731e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.682165e+00	2.143566e-02	5.243613e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.786382e-01	1.626398e-02	3.686713e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.690983e-01	7.131295e-03	2.332683e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.656041e-01	2.826483e-03	1.196223e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.624867e-02	8.326831e-04	1.447403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.540958e+02	3.954085e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.814354e+01	7.868321e-01	8.118293e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.145935e+00	0.000000e+00	5.794156e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.556656e+00	1.842011e-02	1.810328e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.137255e+00	0.000000e+00	5.272519e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.270244e+00	1.847251e-02	5.468067e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.822268e-01	1.643864e-02	3.482745e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.014917e-02	1.301986e-03	2.418919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.284873e+00	8.555122e-01	5.467156e-03
7.500000e-02	1.500000e-02	1.500000e-02	2.863252e+00	1.546322e+00	1.401578e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.533204e+00	1.474085e+00	3.928177e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.517880e+00	8.627806e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.250381e+00	1.895223e-01	1.249923e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.730652e+00	0.000000e+00	4.650294e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.360187e+00	0.000000e+00	6.855876e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.909369e+00	1.981666e-02	7.064227e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.419745e+00	2.601166e-02	6.474881e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.004947e+00	3.286832e-02	4.986030e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.756451e-01	3.452924e-02	3.485182e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.688589e-01	5.137032e-03	2.392628e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.504877e-01	2.973425e-03	1.221913e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.565489e-03	3.513144e-04	8.211316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.146498e+01	4.760863e+00	3.788018e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.125115e+01	3.662249e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.166413e+00	1.906625e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.441123e+00	6.751839e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.912978e+00	4.186525e-02	1.982122e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.078951e+00	0.000000e+00	3.560941e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.637495e+00	1.199062e-02	5.647631e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.133648e+00	0.000000e+00	5.402422e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.550767e+00	3.419613e-02	4.670351e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.875052e-01	2.452022e-02	3.447502e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.803055e-01	2.233598e-02	2.426515e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.860171e-01	4.505151e-03	1.589938e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.051098e-02	3.423089e-04	1.526766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.493973e+02	3.535231e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.821182e+01	2.676521e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.716692e+01	7.193187e-01	6.648188e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.117215e+01	2.067422e-01	9.064079e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.339922e+00	5.763263e-02	6.145371e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.230848e+00	6.365909e-02	2.691779e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.471088e+00	0.000000e+00	2.562487e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.711046e+00	4.721440e-02	2.036103e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.055920e+00	8.092866e-03	5.456079e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.411335e+00	0.000000e+00	5.837313e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.088353e-01	2.108356e-02	3.958118e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.584507e-02	2.048777e-03	2.881430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.206914e+00	4.127884e-01	8.139003e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.115627e+00	1.014627e+00	4.557064e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.192909e+00	1.061691e-01	4.907608e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.853328e+00	5.072171e-02	8.556298e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.049609e+00	3.519312e-02	5.559181e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.334124e-01	9.348776e-03	2.781252e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.245017e-01	1.068116e-02	1.050986e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.059664e-02	9.927479e-03	3.781577e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.793893e+00	8.880198e-01	8.069906e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.056860e+00	8.620503e-02	1.715616e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.841326e+00	2.952792e-02	5.668483e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.249231e-01	7.973769e-04	3.501721e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.716262e-01	8.349096e-03	1.913701e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.413276e-01	2.009710e-03	9.112518e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.691668e-02	1.824973e-02	3.329004e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.718848e-03	3.642768e-03	1.477854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.291045e+01	2.095304e+00	8.615615e-02
7.000000e-02	2.000000e-02	2.000000e-02	4.746226e+00	9.054847e-02	7.285035e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.741869e+00	7.230652e-03	7.012336e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.848760e-01	1.563574e-02	3.666274e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.823697e-02	2.605524e-03	1.818983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.703524e-01	1.322580e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.173669e+00	7.200063e-01	9.254294e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.715840e+00	1.229390e+00	1.784210e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.796418e+00	1.088014e+00	1.537322e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.011726e+00	4.166637e-01	1.660790e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.596665e+00	1.606259e-01	4.068606e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.798810e+00	1.210619e-01	7.382748e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.054373e+00	8.373684e-02	7.599901e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.489495e+00	5.669800e-02	6.447422e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.004184e+00	6.815904e-03	5.034744e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.196214e-01	1.085244e-02	3.091404e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.634778e-01	2.775682e-02	1.749125e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.554963e-01	2.560673e-02	8.335307e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.670980e-03	5.148085e-03	3.673266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.029157e+00	5.493861e-01	2.000921e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.777652e+00	2.138037e+00	3.833221e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.796245e+00	2.076269e+00	3.387006e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.878516e+00	1.256592e+00	9.331119e-02
8.875000e-02	1.125000e-02	1.125000e-02	6.075439e+00	4.558340e-01	1.859482e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.658592e+00	1.318556e-01	4.835106e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.426012e+00	1.050533e-01	6.610723e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.460074e+00	7.376096e-02	6.308570e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.755169e+00	2.120056e-02	5.250051e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.200892e+00	9.023452e-03	4.394527e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.974724e-01	0.000000e+00	3.145554e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.158791e-01	7.581645e-03	1.946115e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.034146e-01	1.128488e-02	1.228408e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.461143e-01	1.202431e-02	5.457426e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.795300e-03	3.287635e-03	3.706086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.992509e+00	2.913601e+00	2.195716e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.528113e+01	6.017306e+00	8.727600e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.750529e+01	4.526714e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.434042e+01	1.673802e+00	7.496548e-02
4.250000e-02	7.500000e-03	7.500000e-03	9.483510e+00	3.887489e-01	1.024345e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.905802e+00	2.328300e-01	9.911381e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.581271e+00	4.583345e-02	1.009911e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.279628e+00	1.222165e-02	7.755787e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.292152e+00	0.000000e+00	5.971058e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.683030e-01	9.074635e-03	3.866750e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.272810e-01	2.415379e-02	2.332560e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.474711e-02	2.494431e-03	1.034052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.190604e+00	7.126979e-01	2.777547e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.477545e+00	1.362141e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.184661e+00	7.196289e-02	3.533762e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.076016e+00	0.000000e+00	9.171033e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.260162e+00	0.000000e+00	7.128120e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.693222e-01	1.989060e-02	3.564722e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.910635e-01	1.217726e-02	1.522489e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.404105e-02	4.222050e-02	4.001557e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.516280e-03	5.572390e-03	1.574441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.756938e+00	3.386996e+00	2.159017e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.819875e+00	2.493522e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.333665e+00	1.400472e-01	4.096458e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.404761e+00	0.000000e+00	8.242286e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.630101e+00	0.000000e+00	6.133219e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.743845e-01	0.000000e+00	3.484658e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.322682e-01	1.436372e-02	1.822337e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.240913e-01	1.612607e-03	8.317964e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.581585e-02	5.510229e-03	5.967710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.421191e+02	3.783486e+01	6.799390e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.628479e+01	3.332167e+00	2.857469e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.475074e+00	0.000000e+00	1.008912e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.510468e+00	0.000000e+00	5.630162e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.028038e+00	0.000000e+00	6.610103e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.425219e-01	9.056396e-03	4.805202e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.662115e-01	0.000000e+00	2.735222e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.617990e-02	4.041397e-03	1.149153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.726693e-01	6.268435e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.217937e+00	1.200453e+00	1.150729e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.069743e+00	1.356406e+00	8.860726e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.482331e+00	1.062931e+00	8.779416e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.555071e+00	5.638354e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.151617e+00	1.864012e-02	3.504062e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.609363e+00	8.236083e-02	6.013425e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.008485e+00	0.000000e+00	7.573668e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.513078e+00	9.580994e-03	6.872671e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.056563e+00	0.000000e+00	5.575283e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.798212e-01	5.200644e-03	3.585859e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.785888e-01	2.201192e-02	1.839112e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.561825e-01	2.548158e-02	9.280583e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.028906e-02	5.415807e-03	3.971840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.338723e+00	3.121374e+00	2.990558e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.826249e+00	3.447496e+00	2.597557e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.746002e+00	2.412151e+00	1.803702e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.180124e+00	1.319439e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.230204e+00	4.848469e-01	2.211915e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.689588e+00	9.414108e-02	3.802386e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.754173e+00	2.860991e-02	5.765604e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.081637e+00	0.000000e+00	6.852993e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.502187e+00	0.000000e+00	5.297484e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.502563e-01	0.000000e+00	3.484001e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.320459e-01	0.000000e+00	2.011240e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.607555e-01	4.876123e-03	1.079857e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.065768e-02	4.483973e-03	7.598802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.316944e+02	3.165601e+01	1.323003e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.998724e+01	7.222752e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.292215e+01	2.925552e+00	2.406032e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.384112e+01	2.369922e-01	5.765931e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.658129e+00	7.202435e-02	5.905330e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.552491e+00	0.000000e+00	6.944267e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.604486e+00	0.000000e+00	5.255491e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.544020e+00	0.000000e+00	6.290212e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.015986e+00	0.000000e+00	6.282635e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.185778e+00	0.000000e+00	5.353692e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.974231e-01	3.659728e-02	3.019080e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.287749e-02	2.883735e-03	1.399798e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.730891e+00	6.058763e-01	9.772963e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.156328e+00	7.564848e-01	7.870028e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.500604e+00	7.753137e-02	7.290195e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.449912e+00	6.832881e-02	7.398873e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.887668e-01	3.544840e-02	5.121692e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.826000e-01	1.759182e-02	2.685133e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.746834e-01	6.261474e-03	1.344130e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.272487e-03	7.180038e-04	9.845025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.159631e+00	1.136545e+00	1.695773e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.629057e+00	2.008889e-01	3.635534e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.664998e+00	3.804801e-02	6.066786e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.026819e-01	3.210071e-02	3.689212e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.885915e-01	3.467581e-03	2.195140e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.326557e-01	4.130686e-03	1.237759e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.660682e-02	2.068825e-03	6.953316e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.373040e-03	2.108737e-04	5.156927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.209600e+01	2.752418e+00	4.218392e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.190013e+00	3.636903e-01	9.537380e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.935413e+00	7.574550e-02	8.837081e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.305984e-01	2.671801e-02	4.400968e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.244235e-02	6.668225e-04	3.231107e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.326323e-01	1.842728e-01	2.415052e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.924091e+00	1.202735e+00	1.792778e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.633026e+00	1.472826e+00	2.280494e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.108514e+00	7.645768e-01	4.313922e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.826282e+00	1.166859e-01	1.745154e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.956708e+00	3.679367e-02	5.922958e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.229009e+00	1.030999e-01	7.761843e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.691146e+00	7.850189e-02	7.308927e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.259506e+00	5.050498e-02	5.978963e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.857961e-01	3.741918e-02	4.367912e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.760925e-01	2.589804e-02	3.130178e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.273348e-01	1.944103e-02	1.919855e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.502226e-01	1.641235e-02	9.336962e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.988398e-03	4.741804e-04	6.905501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.521602e+00	9.341935e-01	5.512416e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.068393e+00	2.950339e+00	6.358880e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.360479e+00	2.392730e+00	1.359335e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.759715e+00	1.073716e+00	2.393173e-03
8.875000e-02	1.125000e-02	1.125000e-02	5.513312e+00	1.321021e-01	1.825605e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.203619e+00	2.106731e-01	5.536267e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.103038e+00	1.317075e-01	6.755780e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.293219e+00	9.671774e-02	6.428406e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.620773e+00	5.848919e-02	5.452323e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.161932e+00	3.506235e-02	4.580809e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.067752e-01	3.476783e-02	3.362880e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.392766e-01	9.417886e-03	2.266696e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.273404e-01	2.138741e-02	1.370903e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.522244e-01	4.151402e-03	9.548706e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.146188e-03	8.920833e-04	8.625032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.438123e+00	2.955189e+00	2.061024e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.247620e+01	6.799237e+00	2.406107e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.615513e+01	5.935651e+00	9.880117e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.401328e+01	2.429485e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.844340e+00	6.665440e-01	9.664948e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.305016e+00	4.403492e-01	1.359491e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.856769e+00	2.025396e-01	1.258673e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.477016e+00	1.859966e-01	9.379360e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.567605e+00	8.494470e-02	7.378139e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.454595e-01	7.391863e-02	4.869169e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.052773e-01	0.000000e+00	3.534464e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.871642e-02	9.822586e-04	1.949925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.170047e+00	1.165634e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.403382e+00	8.539600e-01	3.277831e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.688783e+00	0.000000e+00	5.035349e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.772101e+00	0.000000e+00	7.815807e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.064220e+00	1.973798e-02	5.833057e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.883539e-01	1.509858e-02	3.082715e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.357585e-01	7.728474e-03	1.598153e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.170764e-02	4.942731e-03	6.808715e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.293011e-03	7.226682e-04	3.203856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.350516e+01	4.965189e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.814143e+00	1.185304e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.259911e+00	0.000000e+00	3.238667e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.445293e+00	2.145784e-02	5.567252e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.554450e+00	0.000000e+00	5.516329e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.293619e-01	1.520599e-02	3.239759e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.622453e-01	7.478106e-04	1.934072e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.103626e-01	1.042102e-02	1.181827e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.521763e-02	6.049543e-04	1.482967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.662451e+02	3.929498e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.733220e+01	7.268807e-01	1.057159e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.973209e+00	6.065172e-02	3.976241e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.447531e+00	1.762647e-02	1.340640e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.963103e+00	0.000000e+00	5.486820e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.146373e+00	8.210028e-03	4.980238e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.681460e-01	2.905773e-03	3.543020e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.064016e-02	1.605472e-03	2.226749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.615812e+00	9.902228e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.339707e+00	1.651051e+00	6.158952e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.653227e+00	1.248928e+00	7.601493e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.623582e+00	7.460908e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.062928e+00	3.963787e-02	2.150398e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.592223e+00	0.000000e+00	5.338346e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.183276e+00	0.000000e+00	6.416249e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.760077e+00	2.166865e-02	6.581890e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.323673e+00	3.122931e-02	5.794105e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.530427e-01	2.015091e-02	4.365139e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.123483e-01	1.578013e-02	3.204036e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.352806e-01	1.613805e-02	1.944688e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.491457e-01	1.611158e-02	9.464618e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.431629e-03	8.138801e-04	7.065151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.207501e+01	3.837685e+00	5.227033e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.238694e+01	3.814614e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.777201e+00	2.173590e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.636426e+00	8.301387e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.785198e+00	7.441898e-02	2.727492e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.003283e+00	0.000000e+00	2.590379e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.497547e+00	0.000000e+00	4.740726e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.981721e+00	0.000000e+00	5.210715e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.443946e+00	1.492274e-02	4.460910e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.226566e-01	2.462865e-02	3.280715e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.449985e-01	1.366382e-02	2.169558e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.736546e-01	6.678851e-03	1.353140e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.994353e-02	1.164061e-03	1.440981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.605514e+02	3.477753e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.742416e+01	2.263442e+00	1.403271e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.626499e+01	5.708298e-01	8.150030e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.080680e+01	2.189237e-01	5.778603e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.597505e+00	2.516248e-01	2.225676e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.838492e+00	3.224488e-02	3.094981e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.293033e+00	0.000000e+00	2.508222e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.478529e+00	0.000000e+00	2.916951e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.920780e+00	8.407610e-03	5.267353e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.346676e+00	5.642541e-02	5.376490e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.527336e-01	3.617845e-02	3.905373e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.765602e-02	4.265819e-04	2.596188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.446494e+00	4.451406e-01	2.834167e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.111424e+00	8.217839e-01	1.854238e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.998852e+00	1.249027e-01	4.703567e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.667592e+00	6.201266e-02	7.572715e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.063538e-01	1.457988e-02	4.863727e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.871865e-01	2.039154e-02	2.426878e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.011362e-01	1.176625e-02	9.255522e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.730757e-03	7.929666e-03	3.321936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.159222e+00	8.200052e-01	7.395875e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.810717e+00	1.161266e-01	1.669635e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.665473e+00	0.000000e+00	5.586180e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.665357e-01	1.766513e-02	3.023423e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.310790e-01	1.558081e-03	1.759438e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.092583e-01	1.276912e-02	8.143742e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.687534e-02	1.362212e-02	3.414464e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.894163e-03	3.521544e-03	1.681467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.339830e+01	2.031251e+00	1.087300e-02
7.000000e-02	2.000000e-02	2.000000e-02	4.474227e+00	1.135116e-02	7.547724e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.608023e+00	0.000000e+00	6.750591e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.235209e-01	0.000000e+00	3.301829e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.558569e-02	4.834363e-03	1.690510e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.300568e-01	1.605916e-01	5.628331e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.497515e+00	8.265752e-01	1.123871e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.225345e+00	1.299297e+00	1.180635e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.005059e+00	8.837474e-01	1.292619e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.901365e+00	1.505594e-01	2.176240e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.344320e+00	1.229747e-01	4.552446e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.557633e+00	7.592389e-02	6.975286e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.861132e+00	5.558725e-02	6.769302e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.350851e+00	8.706661e-02	5.794115e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.869918e-01	0.000000e+00	4.279142e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.731021e-01	2.531094e-02	2.669190e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.394001e-01	2.379893e-02	1.506980e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.394310e-01	1.323761e-02	7.602916e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.880251e-03	3.744414e-03	3.522744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.344721e+00	6.478833e-01	2.351365e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.790988e+00	2.276093e+00	3.972319e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.564659e+00	2.031449e+00	9.321373e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.944109e+00	1.041750e+00	1.580647e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.824835e+00	1.832846e-01	2.852417e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.398535e+00	9.372652e-02	4.825788e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.188708e+00	3.157833e-02	6.068953e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.363983e+00	1.049754e-01	5.462609e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.593960e+00	5.152603e-02	4.965116e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.120924e+00	9.140091e-04	3.633372e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.353056e-01	1.678756e-03	2.939838e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.739408e-01	1.216203e-02	1.782367e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.774757e-01	1.055467e-02	1.190017e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.275583e-01	5.738789e-03	5.960837e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.135613e-03	2.461194e-03	4.045022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.058206e+00	2.662947e+00	2.131868e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.676212e+01	5.965116e+00	1.306441e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.950032e+01	4.854644e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.426994e+01	1.294760e+00	1.797070e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.191062e+00	2.329783e-01	9.717974e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.473951e+00	1.730979e-01	1.109687e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.374298e+00	5.980522e-02	9.431872e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.010946e+00	2.113551e-02	7.626879e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.251943e+00	2.229842e-02	5.506093e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.078338e-01	0.000000e+00	3.973094e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.927477e-01	2.535652e-03	2.309273e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.398170e-02	2.463942e-03	9.689008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.507188e+00	8.239943e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.669704e+00	1.163596e+00	9.488979e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.014207e+00	2.619685e-02	4.126143e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.911503e+00	0.000000e+00	8.241838e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.099208e+00	0.000000e+00	6.224865e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.179021e-01	2.690103e-02	3.112127e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.613592e-01	1.016245e-02	1.344080e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.010912e-02	3.393341e-02	3.674949e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.990296e-03	4.627982e-03	1.382769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.306138e+00	3.611211e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.034058e+00	2.066283e+00	2.313615e-03
7.250000e-02	2.250000e-02	2.250000e-02	4.142724e+00	9.838570e-02	3.928200e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.298037e+00	0.000000e+00	7.435499e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.497369e+00	0.000000e+00	5.876172e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.080958e-01	1.356814e-02	2.994085e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.945741e-01	2.219781e-03	1.624323e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.850242e-01	1.532804e-02	8.128161e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.337195e-02	4.155409e-03	5.947223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.542097e+02	3.758567e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.512565e+01	2.370761e+00	5.741863e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.062500e+00	0.000000e+00	9.570501e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.366030e+00	0.000000e+00	5.474116e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.864952e+00	0.000000e+00	6.550774e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.810915e-01	2.256353e-02	4.139083e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.287880e-01	5.602689e-04	2.501971e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.524634e-02	4.946069e-03	1.112937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.227153e+00	7.429544e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.574591e+00	1.255961e+00	1.485167e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.468108e+00	1.427224e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.605055e+00	8.762242e-01	1.504272e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.515126e+00	2.728094e-01	1.484702e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.056028e+00	1.196291e-01	3.507358e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.374678e+00	0.000000e+00	6.726906e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.872979e+00	0.000000e+00	6.977161e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.378222e+00	2.485317e-02	6.178066e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.511335e-01	2.304120e-03	4.832663e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.126023e-01	1.234683e-03	3.023291e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.425269e-01	2.096822e-02	1.617980e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.409556e-01	1.302761e-02	7.206266e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.057778e-03	3.793902e-03	3.805330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.964288e+00	3.319054e+00	2.829817e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.108496e+01	3.622498e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.988662e+00	1.922807e+00	5.051659e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.995213e+00	1.173314e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.980459e+00	2.284661e-01	2.604488e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.619973e+00	1.147965e-01	3.575498e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.587760e+00	0.000000e+00	6.213615e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.057457e+00	6.416197e-02	5.186162e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.361242e+00	0.000000e+00	4.921285e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.651153e-01	0.000000e+00	3.250780e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.866999e-01	1.067061e-02	1.762897e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.424039e-01	2.511736e-03	1.063930e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.760900e-02	2.322801e-03	8.093645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.416622e+02	2.951941e+01	6.004785e-01
3.750000e-03	1.250000e-03	1.250000e-03	4.052491e+01	7.059960e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.308470e+01	2.506862e+00	4.404513e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.343369e+01	5.312406e-01	5.521573e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.312642e+00	3.131486e-02	6.551831e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.185376e+00	0.000000e+00	5.789508e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.459310e+00	0.000000e+00	4.753660e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.556059e+00	0.000000e+00	4.524433e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.788496e+00	0.000000e+00	6.041052e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.122382e+00	0.000000e+00	4.599005e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.465816e-01	0.000000e+00	3.280045e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.120944e-02	3.559685e-03	1.370374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.809332e+00	5.681554e-01	8.697404e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.007525e+00	6.376278e-01	3.429137e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.492344e+00	1.085213e-01	6.755193e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.498882e+00	2.271906e-03	6.732633e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.778553e-01	3.589289e-02	4.412849e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.439998e-01	0.000000e+00	2.500596e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.773979e-01	1.438613e-02	1.178948e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.016675e-03	2.721814e-04	8.642211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.181470e+00	1.000216e+00	1.099240e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.377084e+00	1.316359e-01	3.584782e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.686945e+00	3.984384e-02	5.219623e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.037496e+00	7.644661e-03	3.179206e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.968594e-01	3.411254e-03	1.869706e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.561308e-01	7.795545e-03	1.078478e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.627319e-02	0.000000e+00	6.370088e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.750202e-03	1.387353e-05	4.812804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.215830e+01	2.352727e+00	2.567090e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.849552e+00	2.526567e-01	7.970461e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.044081e+00	1.947787e-02	7.278862e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.118696e-01	3.750464e-04	3.820352e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.183065e-02	2.077936e-03	2.865582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.442000e-01	1.882255e-01	4.017707e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.976231e+00	1.128446e+00	1.670323e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.640295e+00	1.291088e+00	1.282632e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.123523e+00	6.971912e-01	8.508125e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.721201e+00	1.478892e-01	1.882371e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.003499e+00	1.435770e-01	5.018755e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.264208e+00	5.194052e-02	6.904694e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.740327e+00	7.472100e-02	5.978879e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.256607e+00	4.076946e-02	5.491958e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.656513e-01	1.420606e-02	4.154917e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.340542e-01	0.000000e+00	2.908054e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.194123e-01	2.712223e-02	1.694399e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.271372e-01	2.307307e-03	1.042747e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.414933e-03	1.194497e-03	6.023545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.827945e+00	1.091528e+00	3.986499e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.162500e+00	2.670130e+00	3.178980e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.072068e+00	1.864511e+00	2.007669e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.538413e+00	8.345654e-01	4.115130e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.401392e+00	3.244340e-01	2.450444e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.107268e+00	1.938387e-01	5.056803e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.971136e+00	6.901978e-02	6.199656e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.199500e+00	3.570853e-02	5.879189e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.701911e+00	6.219992e-02	4.633193e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.288173e+00	1.971653e-02	4.105217e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.961813e-01	1.032872e-02	2.751348e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.811218e-01	1.504644e-02	1.875267e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.120708e-01	7.209369e-03	1.370664e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.427802e-01	3.456322e-03	9.764856e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.676331e-03	2.428161e-04	7.002977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.115519e+00	3.250339e+00	2.035118e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.378962e+01	6.861500e+00	2.283365e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.678071e+01	5.470455e+00	2.647902e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.349721e+01	1.524571e+00	3.436971e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.296228e+00	6.338749e-01	1.133796e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.859172e+00	3.266821e-01	1.259295e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.823510e+00	9.361108e-02	1.075543e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.534236e+00	5.837883e-02	8.699854e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.645148e+00	1.154368e-01	5.330482e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.581328e-01	0.000000e+00	4.622903e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.334522e-01	0.000000e+00	3.062040e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.768801e-02	1.173428e-03	1.726492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.153379e+00	1.100265e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.201705e+00	7.035167e-01	2.719938e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.776337e+00	1.168849e-02	4.833401e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.895442e+00	3.272713e-02	6.970493e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.101200e+00	3.538030e-02	5.100874e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.690711e-01	3.991446e-03	2.910167e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.420356e-01	8.454246e-03	1.460108e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.112764e-02	0.000000e+00	7.095850e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.778652e-03	4.728992e-04	2.558633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.295294e+01	4.530666e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.124692e+00	8.943430e-01	5.526100e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.431684e+00	1.177610e-02	2.351890e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.503110e+00	3.117720e-02	5.126496e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.659517e+00	1.673497e-03	4.859176e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.669159e-01	0.000000e+00	3.110223e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.714092e-01	5.037862e-03	1.742994e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.273803e-01	4.669993e-03	1.011330e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.411452e-02	0.000000e+00	1.309957e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.538291e+02	3.368026e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.757058e+01	7.141945e-01	8.864940e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.304169e+00	1.164432e-01	5.756347e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.555995e+00	3.175075e-02	1.593644e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.250038e+00	0.000000e+00	4.570388e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.195497e+00	2.223478e-02	4.573213e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.018830e-01	8.002055e-03	2.941508e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.893539e-02	1.876383e-04	2.033725e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.530984e+00	8.861417e-01	5.368475e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.314548e+00	1.615028e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.536721e+00	1.118449e+00	4.042282e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.482494e+00	6.623575e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.052560e+00	1.863486e-02	2.194575e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.692597e+00	1.282237e-02	4.367182e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.289290e+00	8.083400e-03	6.001486e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.847338e+00	0.000000e+00	6.037546e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.376316e+00	3.529657e-02	5.359680e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.948895e-01	5.490173e-02	4.054726e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.818034e-01	0.000000e+00	3.403085e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.353692e-01	2.625834e-02	1.734655e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.296259e-01	7.303193e-04	1.071097e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.537808e-03	1.176031e-03	6.093650e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.360596e+01	4.666604e+00	7.338308e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.108005e+01	3.010089e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.353558e+00	1.373742e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.050722e+00	5.298199e-01	9.323047e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.803051e+00	8.057937e-02	1.925088e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.063908e+00	0.000000e+00	2.789557e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.559620e+00	0.000000e+00	4.506552e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.059593e+00	0.000000e+00	5.104007e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.515049e+00	2.709248e-02	3.980978e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.025021e+00	0.000000e+00	2.870031e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.862612e-01	0.000000e+00	2.009462e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.769191e-01	4.608877e-03	1.297703e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.882515e-02	7.661578e-04	1.314310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.527040e+02	3.005599e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.620819e+01	2.675244e+00	6.721197e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.694181e+01	7.534375e-01	7.098606e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.132282e+01	3.290773e-01	6.338509e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.287666e+00	9.290679e-02	8.038471e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.102196e+00	5.055953e-02	3.952633e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.369199e+00	8.971970e-03	2.785086e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.667268e+00	1.944091e-02	1.629110e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.042421e+00	0.000000e+00	5.097797e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.474047e+00	4.403559e-02	4.399064e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.673173e-01	0.000000e+00	3.842991e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.748915e-02	2.446441e-04	2.281383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.519761e+00	4.008886e-01	5.764101e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.092080e+00	6.953785e-01	6.066525e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.901911e+00	8.300005e-02	5.074875e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.640280e+00	7.292831e-02	6.503741e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.050303e-01	1.509895e-02	4.074043e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.541906e-01	9.782296e-03	2.100257e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.987451e-01	1.468158e-02	7.735491e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.941479e-03	9.366759e-03	2.826965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.226902e+00	7.605185e-01	4.015951e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.578268e+00	3.334436e-02	2.522098e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.751594e+00	2.920139e-02	4.539706e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.550162e-01	1.736875e-02	2.662383e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.295720e-01	2.271055e-03	1.595945e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.216986e-01	1.309247e-02	7.311249e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.811541e-02	1.567069e-02	3.096453e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.367106e-03	3.979210e-03	1.423510e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.348632e+01	1.803530e+00	2.635733e-02
7.000000e-02	2.000000e-02	2.000000e-02	4.221590e+00	1.488231e-02	7.452358e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.665404e+00	0.000000e+00	5.349376e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.383566e-01	8.510458e-03	3.100166e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.740442e-02	5.950528e-03	1.455210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.305927e-01	1.578269e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.584088e+00	8.426273e-01	7.280654e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.228448e+00	1.119992e+00	1.901602e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.909484e+00	7.157968e-01	2.685323e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.062822e+00	1.243329e-01	1.570640e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.363242e+00	9.385141e-02	4.451759e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.553357e+00	1.617353e-01	6.423276e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.831995e+00	6.342600e-02	6.168245e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.300695e+00	3.580723e-02	5.204932e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.572478e-01	0.000000e+00	3.984565e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.278621e-01	3.339155e-04	2.422935e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.192545e-01	1.391098e-02	1.290222e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.431515e-01	2.424271e-02	5.273882e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.877506e-03	4.761611e-03	2.091407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.659928e+00	7.332864e-01	1.939869e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.351464e+00	2.275027e+00	7.634708e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.046975e+00	1.494152e+00	3.218927e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.713164e+00	6.322383e-01	2.315883e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.682980e+00	1.974422e-01	2.658602e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.320698e+00	1.742288e-01	4.234892e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.178493e+00	1.053154e-01	4.718184e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.320525e+00	2.582399e-02	5.099033e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.670246e+00	3.779519e-02	3.785644e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.165135e+00	4.295681e-02	3.606785e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.023306e-01	0.000000e+00	2.925732e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.730952e-01	1.275997e-03	1.678696e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.859841e-01	2.447534e-02	9.013956e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.253467e-01	1.011654e-02	6.091550e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.943918e-03	3.608657e-03	2.965192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.253588e+00	4.087937e+00	1.947851e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.951690e+01	7.067735e+00	1.729619e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.800211e+01	2.852822e+00	1.448034e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.318121e+01	7.056184e-01	4.796375e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.834372e+00	5.501854e-01	9.994642e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.209116e+00	0.000000e+00	9.967068e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.197908e+00	0.000000e+00	9.005217e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.096589e+00	3.261640e-02	6.387981e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.300857e+00	1.576861e-02	4.477922e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.451928e-01	0.000000e+00	3.432684e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.090333e-01	1.689196e-02	2.084151e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.482684e-02	4.142648e-03	8.427052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.501932e+00	7.619147e-01	3.335353e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.612903e+00	1.072401e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.964900e+00	0.000000e+00	4.255381e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.041462e+00	1.471578e-02	7.330050e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.132369e+00	1.127091e-02	5.345324e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.621715e-01	1.039631e-02	2.895864e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.659762e-01	2.455518e-02	1.081849e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.164615e-02	4.053673e-02	2.648608e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.968833e-03	4.473705e-03	1.347954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.692121e+00	3.346504e+00	6.773099e-02
3.500000e-02	1.500000e-02	1.500000e-02	8.262243e+00	1.718982e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.733129e+00	0.000000e+00	4.644723e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.598975e+00	9.874034e-03	5.446749e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.673866e+00	0.000000e+00	4.993219e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.215235e-01	2.608531e-03	2.749243e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.135112e-01	9.815256e-03	1.536431e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.011765e-01	2.663417e-02	6.867300e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.435671e-02	5.090061e-03	4.945074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.516233e+02	3.448944e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.182488e+01	1.189321e+00	6.194707e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.517306e+00	8.978007e-03	9.850063e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.698390e+00	0.000000e+00	5.784932e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.969091e+00	0.000000e+00	5.575557e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.028008e+00	9.425066e-04	3.879723e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.808587e-01	6.059217e-03	2.114504e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.665505e-02	5.302746e-03	9.616201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.171196e+00	6.591010e-01	2.829102e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.664723e+00	1.242142e+00	8.735466e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.326945e+00	1.202575e+00	1.098340e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.654590e+00	8.561739e-01	3.111419e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.422205e+00	1.923595e-01	1.887202e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.032248e+00	8.725299e-02	3.382647e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.502815e+00	6.686432e-02	6.213147e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.932736e+00	2.511063e-02	6.660418e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.409050e+00	3.136417e-02	5.517045e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.597547e-01	5.697053e-03	4.320925e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.767286e-01	0.000000e+00	2.948795e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.402974e-01	1.647240e-02	1.416694e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.444291e-01	2.268729e-02	5.390430e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.213622e-03	4.938968e-03	2.366308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.942310e+00	3.078438e+00	5.024513e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.076352e+01	2.965771e+00	8.972872e-02
2.875000e-02	6.250000e-03	6.250000e-03	8.935909e+00	1.905128e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.595177e+00	8.693275e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.687725e+00	1.932703e-01	2.888396e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.487368e+00	9.183734e-02	4.159485e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.715141e+00	0.000000e+00	4.740942e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.144467e+00	0.000000e+00	5.161240e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.516422e+00	7.735341e-03	3.919244e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.856828e-01	0.000000e+00	2.925657e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.966816e-01	1.215735e-03	1.692388e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.516474e-01	1.068211e-02	8.200835e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.770850e-02	3.288994e-03	6.556633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.432155e+02	2.840923e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.463534e+01	4.331241e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.022686e+01	1.639626e+00	3.129506e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.280866e+01	1.576639e-01	1.051590e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.355672e+00	3.222515e-01	8.432879e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.672917e+00	2.065984e-01	7.082409e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.761153e+00	1.168417e-02	5.708419e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.495398e+00	0.000000e+00	5.640526e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.939014e+00	2.148658e-02	5.342148e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.178305e+00	2.393824e-02	4.255077e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.758903e-01	0.000000e+00	2.795868e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.304898e-02	4.544602e-03	1.149356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.083924e+00	5.877407e-01	9.337378e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.799225e+00	4.610254e-01	1.463391e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.329393e+00	1.060772e-01	6.088317e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.329962e+00	3.748076e-02	5.895967e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.123355e-01	2.735452e-02	3.709148e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.142633e-01	2.834708e-04	2.325997e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.545535e-01	6.011395e-03	1.033441e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.509644e-03	9.687336e-04	7.305907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.483762e+00	9.521196e-01	1.166479e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.218765e+00	1.440252e-01	3.460781e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.608423e+00	9.652293e-03	4.525751e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.683877e-01	2.721648e-02	2.908474e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.677383e-01	1.012044e-02	1.778959e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.319095e-01	7.247339e-03	1.074657e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.239360e-02	0.000000e+00	5.928869e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.786501e-03	2.590806e-04	4.792839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.290295e+01	2.362984e+00	2.288379e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.357861e+00	1.605984e-01	9.076507e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.882904e+00	7.673207e-02	6.113244e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.039526e-01	0.000000e+00	4.086485e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.936644e-02	1.160554e-03	2.853843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.519590e-01	2.615007e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.515647e+00	1.350027e+00	1.819613e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.990961e+00	1.258518e+00	1.661961e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.043876e+00	4.040006e-01	1.053649e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.495591e+00	7.284274e-02	3.177492e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.709542e+00	6.941743e-02	6.453726e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.128496e+00	8.710058e-02	6.328330e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.551141e+00	2.710037e-02	5.582364e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.152903e+00	5.519933e-02	4.468383e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.070684e-01	4.143363e-02	3.512624e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.267838e-01	4.294869e-02	2.425575e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.763886e-01	0.000000e+00	1.705571e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.140624e-01	0.000000e+00	8.481628e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.109766e-03	4.852491e-04	5.291858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.316127e+00	1.295951e+00	4.165838e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.273615e+00	2.838493e+00	6.048979e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.593796e+00	1.803766e+00	1.107862e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.534857e+00	5.809192e-01	1.884734e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.046280e+00	1.856148e-01	4.145852e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.823061e+00	9.054348e-02	6.124510e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.916879e+00	7.724566e-02	5.797869e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.159011e+00	7.571118e-02	5.026546e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.579624e+00	8.069107e-02	4.296379e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.116369e+00	4.324634e-02	3.443406e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.899104e-01	4.638801e-02	2.459301e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.175063e-01	1.630811e-02	2.016684e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.922259e-01	0.000000e+00	1.367631e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.319516e-01	0.000000e+00	8.879440e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.843697e-03	1.007736e-03	7.359989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.453482e+00	4.185393e+00	2.112200e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.585080e+01	7.663538e+00	2.559928e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.752343e+01	4.664499e+00	3.743971e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.351478e+01	1.220693e+00	5.489174e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.200065e+00	6.871841e-01	1.110428e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.632984e+00	2.893507e-01	1.204888e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.515394e+00	2.550469e-01	9.875032e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.330672e+00	1.715340e-01	7.215489e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.424397e+00	3.813072e-02	6.444403e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.146342e-01	0.000000e+00	4.525569e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.275598e-01	4.142679e-02	2.935907e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.453628e-02	0.000000e+00	1.785635e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.553169e+00	1.189640e+00	4.293687e-03
1.400000e-01	4.000000e-02	4.000000e-02	3.171063e+00	5.232391e-01	4.883218e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.610594e+00	6.462446e-03	5.355964e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.756225e+00	3.397571e-02	6.519685e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.006952e+00	2.735994e-02	4.499360e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.280014e-01	0.000000e+00	2.581021e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.117681e-01	1.416612e-02	1.318487e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.733239e-02	6.185441e-04	4.925523e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.997717e-03	1.230653e-03	2.642039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.499213e+01	4.665016e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.016196e+00	6.930406e-01	6.776219e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.128237e+00	0.000000e+00	2.645480e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.422470e+00	6.752976e-03	5.297142e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.611742e+00	4.862632e-02	4.186512e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.351308e-01	8.748668e-03	2.738185e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.467785e-01	7.834592e-03	1.653134e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.993910e-01	0.000000e+00	1.029646e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.239753e-02	0.000000e+00	1.232501e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.651919e+02	3.176871e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.777882e+01	6.685909e-01	1.033583e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.955015e+00	9.207620e-02	5.726745e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.359368e+00	7.746254e-02	1.803189e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.042453e+00	4.636978e-02	4.395878e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.183057e+00	1.766327e-02	4.303781e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.644758e-01	0.000000e+00	3.005391e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.542518e-02	5.260001e-06	2.086453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.963215e+00	1.096614e+00	4.694556e-03
7.500000e-02	1.500000e-02	1.500000e-02	3.659438e+00	1.561676e+00	8.939593e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.567266e+00	9.029170e-01	9.494825e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.311097e+00	3.026222e-01	2.829071e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.029517e+00	1.146190e-01	2.419435e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.594066e+00	2.424109e-02	5.279038e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.143233e+00	0.000000e+00	6.264927e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.724407e+00	6.619812e-03	5.791187e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.266439e+00	5.489482e-02	4.653982e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.830112e-01	2.263404e-02	3.700544e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.709687e-01	2.864628e-02	2.603126e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.904469e-01	0.000000e+00	1.717312e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.183348e-01	0.000000e+00	7.929244e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.306445e-03	6.646916e-04	5.488636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.581592e+01	4.867105e+00	1.921259e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.121893e+01	2.571678e+00	8.342261e-02
2.875000e-02	6.250000e-03	6.250000e-03	7.293044e+00	1.160856e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.058167e+00	4.864378e-01	1.107894e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.724217e+00	4.320758e-02	1.754854e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.887861e+00	0.000000e+00	2.896473e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.477237e+00	0.000000e+00	4.711034e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.021318e+00	1.215002e-02	4.400593e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.463159e+00	5.318355e-02	3.600275e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.842819e-01	2.356430e-02	2.954124e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.285357e-01	4.932449e-03	2.065956e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.697884e-01	9.374564e-03	1.111327e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.677598e-02	0.000000e+00	1.276058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.632668e+02	2.927873e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.632240e+01	2.361739e+00	1.117339e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.668149e+01	9.420936e-01	6.988623e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.067973e+01	2.050007e-01	7.665430e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.262293e+00	1.367969e-01	6.813646e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.823915e+00	5.477503e-02	1.939758e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.305467e+00	6.024048e-02	2.853002e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.626518e+00	7.634254e-02	2.117333e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.962826e+00	6.096714e-02	4.948628e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.278477e+00	5.423637e-02	5.145978e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.227917e-01	1.000142e-03	3.543402e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.380569e-02	0.000000e+00	2.353186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.834012e+00	4.664942e-01	1.768056e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.905778e+00	5.302760e-01	1.239388e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.497678e+00	4.524709e-02	5.874752e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.525191e+00	4.360332e-02	5.915364e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.990590e-01	2.917380e-02	3.566785e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.621048e-01	1.547582e-02	1.765911e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.601441e-01	1.945540e-02	7.138789e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.110268e-03	9.099015e-03	2.600158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.604268e+00	7.366751e-01	5.257789e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.237699e+00	2.706300e-02	2.342829e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.488616e+00	4.738527e-02	4.202021e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.349317e-01	0.000000e+00	2.683719e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.819463e-01	2.478188e-02	1.310820e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.833526e-01	5.972206e-03	8.139622e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.527035e-02	1.825475e-02	2.443814e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.714386e-03	3.905360e-03	1.291827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.393851e+01	1.768396e+00	3.446173e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.925975e+00	1.147867e-02	7.436302e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.437311e+00	0.000000e+00	5.397211e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.375037e-01	5.476489e-03	2.689753e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.419401e-02	6.244033e-03	1.505224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.565190e-01	2.478935e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.111775e+00	1.046504e+00	1.139088e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.736270e+00	1.160899e+00	1.833827e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.998767e+00	5.043165e-01	1.422693e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.557354e+00	0.000000e+00	4.143403e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.994687e+00	1.321449e-01	5.627052e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.335664e+00	1.502123e-01	6.425080e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.657497e+00	2.694256e-02	5.687466e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.193149e+00	0.000000e+00	4.909370e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.410320e-01	1.336525e-02	3.178061e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.285154e-01	2.948637e-02	2.000717e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.950978e-01	2.117586e-02	1.075049e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.328242e-01	2.778381e-02	4.677730e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.207203e-03	4.930529e-03	1.739906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.142714e+00	8.851208e-01	1.119777e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.629977e+00	2.444353e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.700536e+00	1.378785e+00	2.104716e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.718317e+00	4.982865e-01	1.272095e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.281569e+00	1.901813e-01	4.037099e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.900791e+00	4.400242e-02	5.208979e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.928041e+00	9.634698e-02	5.557391e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.051841e+00	8.398945e-02	5.001117e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.413126e+00	0.000000e+00	4.966220e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.090499e+00	3.182360e-02	2.816462e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.671147e-01	2.157942e-02	2.003511e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.715145e-01	0.000000e+00	1.611595e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.790036e-01	2.888839e-02	7.888420e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.310045e-01	2.705484e-02	3.929223e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.831209e-03	3.070838e-03	2.505856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.146917e+01	4.937721e+00	1.632930e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.185163e+01	6.781835e+00	3.606738e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.889813e+01	3.232048e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.298698e+01	3.782568e-01	6.484164e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.986660e+00	1.330411e-01	1.084905e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.851125e+00	1.048589e-01	1.033546e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.026851e+00	0.000000e+00	8.969747e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.887769e+00	5.421758e-02	6.066311e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.190080e+00	2.338529e-02	4.247047e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.207803e-01	1.752220e-02	3.211314e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.235856e-01	3.958954e-02	1.949931e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.247926e-02	4.410329e-03	7.595595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.909353e+00	9.093425e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.707615e+00	9.125883e-01	3.039834e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.686307e+00	0.000000e+00	5.489950e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.814304e+00	9.440389e-03	6.911230e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.067270e+00	6.368699e-03	4.995705e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.823963e-01	2.572607e-02	2.353343e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.176237e-01	0.000000e+00	1.030285e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.172003e-02	4.064453e-02	2.149328e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.442320e-03	4.360019e-03	1.198121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.198543e+01	4.087673e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.936398e+00	1.181537e+00	9.183358e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.638923e+00	6.545938e-03	5.022430e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.284853e+00	0.000000e+00	6.303762e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.478259e+00	2.540611e-02	4.443047e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.221908e-01	0.000000e+00	2.853257e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.369892e-01	1.527484e-02	1.227678e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.878444e-01	1.333210e-02	6.415686e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.219566e-02	5.385365e-03	4.335291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.718077e+02	3.741762e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.891781e+01	0.000000e+00	7.997132e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.381963e+00	7.057283e-02	1.133418e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.269266e+00	0.000000e+00	4.094913e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.926264e+00	0.000000e+00	5.154850e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.442688e-01	7.568854e-03	3.966267e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.613392e-01	1.964332e-02	2.238531e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.245898e-02	7.178383e-03	8.941767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.536680e+00	8.432491e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.232799e+00	1.435399e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.698157e+00	1.132886e+00	6.332446e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.540233e+00	5.118247e-01	1.286334e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.211923e+00	4.067644e-03	2.876728e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.683101e+00	2.900651e-02	4.668469e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.350894e+00	1.045210e-01	6.172377e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.747732e+00	0.000000e+00	6.434724e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.294978e+00	0.000000e+00	5.328292e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.322917e-01	2.019311e-02	3.748868e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.832848e-01	8.366918e-03	2.322726e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.182136e-01	2.286819e-02	1.155672e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.334122e-01	2.362716e-02	4.671812e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.455134e-03	4.757427e-03	1.918077e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.153357e+01	3.700824e+00	9.370325e-03
1.750000e-02	5.000000e-03	5.000000e-03	1.203197e+01	3.135421e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.323301e+00	1.106710e+00	4.171124e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.134555e+00	5.706290e-01	2.149086e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.491746e+00	1.738849e-01	3.360837e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.403297e+00	5.042996e-02	3.630026e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.591413e+00	5.976547e-02	5.036586e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.918417e+00	0.000000e+00	5.468486e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.341911e+00	0.000000e+00	3.879665e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.832677e-01	2.453241e-03	2.464177e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.042818e-01	0.000000e+00	1.486280e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.333552e-01	1.824778e-02	6.832168e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.739953e-02	4.053396e-03	5.403019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.577908e+02	2.970572e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.048806e+01	2.229127e+00	6.582819e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.849526e+01	1.253959e+00	6.983079e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.291795e+01	4.253096e-01	1.032244e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.393039e+00	5.065177e-01	1.224787e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.310819e+00	5.954759e-02	7.435787e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.456334e+00	0.000000e+00	4.467081e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.490774e+00	0.000000e+00	4.620928e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.708665e+00	1.476440e-03	5.369978e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.109421e+00	2.424491e-02	3.960787e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.883040e-01	2.416907e-03	2.728638e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.119699e-02	5.032681e-03	1.086084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.362795e+00	6.067984e-01	1.082457e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.968175e+00	4.625216e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.891504e+00	2.011434e-02	8.161176e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.127578e+00	3.194763e-02	6.079160e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.781964e-01	3.758072e-02	3.595573e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.359086e-01	0.000000e+00	2.142200e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.181768e-01	9.453602e-03	9.578648e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.783416e-03	3.256370e-04	6.351744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.972411e+00	9.635117e-01	6.231168e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.899291e+00	1.485818e-02	4.170176e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.384768e+00	2.853391e-02	4.729839e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.707956e-01	5.132117e-02	2.616385e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.815196e-01	0.000000e+00	1.817450e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.064644e-01	0.000000e+00	9.468256e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.633333e-02	2.324866e-03	5.075047e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.041369e-03	3.775558e-05	4.241145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.361263e+01	2.135195e+00	2.288391e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.012692e+00	2.041336e-01	8.235224e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.695319e+00	4.318657e-02	5.859113e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.831028e-01	1.938742e-02	3.402135e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.461746e-02	0.000000e+00	2.509741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.218089e-01	3.764161e-01	1.219894e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.178222e+00	1.600362e+00	2.441517e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.366381e+00	1.105221e+00	1.159400e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.190468e+00	1.816234e-01	1.315483e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.404887e+00	2.594508e-01	4.271590e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.524854e+00	1.633096e-01	6.715383e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.720812e+00	0.000000e+00	7.099762e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.261597e+00	3.256419e-02	6.577013e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.594953e-01	2.790735e-02	4.480106e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.550396e-01	0.000000e+00	3.313461e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.203266e-01	2.564050e-02	2.303787e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.343799e-01	6.198380e-03	1.477837e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.978314e-02	0.000000e+00	8.335139e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.415880e-03	6.507183e-04	5.123550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.441816e+00	1.748606e+00	6.954846e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.158066e+00	3.227268e+00	6.009173e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.107383e+00	1.302836e+00	1.568322e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.431853e+00	3.433960e-01	1.046594e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.767662e+00	3.754806e-01	4.315606e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.521215e+00	1.989870e-01	5.215558e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.635785e+00	1.182904e-01	5.688741e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.761509e+00	0.000000e+00	7.059417e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.380743e+00	6.873084e-02	3.888475e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.508081e-01	0.000000e+00	3.170790e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.759830e-01	6.204018e-02	2.325679e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.966016e-01	0.000000e+00	2.071033e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.631686e-01	3.455278e-02	1.139217e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.134511e-01	0.000000e+00	9.372312e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.944772e-03	0.000000e+00	7.084693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.823041e+00	5.018151e+00	4.169844e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.033651e+01	8.859887e+00	1.859575e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.947067e+01	4.117263e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.321155e+01	8.487334e-01	9.151654e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.377550e+00	9.470940e-01	1.085934e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.873020e+00	2.053130e-01	1.314567e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.108299e+00	1.373011e-01	9.969708e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.049582e+00	3.901510e-02	7.071309e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.300702e+00	3.054578e-02	5.030007e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.579690e-01	2.813246e-02	3.901617e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.881279e-01	0.000000e+00	3.026180e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.250198e-02	0.000000e+00	1.593928e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.896691e+00	1.316969e+00	2.888345e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.437898e+00	5.750269e-01	3.392640e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.468107e+00	0.000000e+00	6.581960e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.515626e+00	2.775540e-02	7.204803e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.505788e-01	2.249003e-02	4.435558e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.234470e-01	0.000000e+00	2.557441e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.689905e-01	1.080801e-02	1.195801e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.493602e-02	8.861497e-05	4.928739e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.120633e-03	4.204448e-04	2.133282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.755967e+01	5.529588e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.785412e+00	4.090978e-01	1.493617e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.110121e+00	1.752753e-02	2.360246e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.238165e+00	0.000000e+00	6.180603e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.385896e+00	0.000000e+00	4.816045e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.475492e-01	4.773172e-02	2.575484e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.721201e-01	5.606252e-04	1.646617e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.773219e-01	0.000000e+00	9.568216e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.732559e-03	6.184181e-04	1.100575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.816697e+02	3.361874e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.723337e+01	1.388552e-01	7.779756e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.775738e+00	1.098126e-01	3.148857e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.127203e+00	0.000000e+00	2.022894e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.888176e+00	4.277702e-03	4.601303e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.959816e-01	1.809286e-02	4.117315e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.658351e-01	1.062976e-02	2.704888e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.394366e-02	3.364718e-04	1.764565e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.395039e+00	1.336603e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.123051e+00	1.742457e+00	2.852944e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.901494e+00	9.279887e-01	9.597376e-03
1.350000e-01	1.500000e-02	1.500000e-02	3.460108e+00	1.992417e-01	1.106947e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.938147e+00	5.532372e-03	3.817313e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.478553e+00	1.090889e-01	6.073759e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.974492e+00	0.000000e+00	6.879375e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.503706e+00	4.657838e-02	6.028272e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.047299e+00	8.787598e-03	5.252686e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.826185e-01	5.893099e-02	3.864452e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.584201e-01	8.016837e-03	2.515027e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.444217e-01	6.303037e-03	1.636878e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.082861e-02	0.000000e+00	8.600917e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.522561e-03	2.912143e-04	5.217957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.967492e+01	6.090596e+00	6.790041e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.165057e+01	2.507668e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.114280e+00	7.983723e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.785053e+00	1.942993e-01	2.538901e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.541083e+00	0.000000e+00	4.103423e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.835587e+00	1.475874e-01	2.898498e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.327575e+00	0.000000e+00	5.163811e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.852306e+00	1.624219e-02	5.230534e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.245091e+00	4.651197e-03	3.752199e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.163409e-01	7.130709e-02	2.678150e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.350102e-01	0.000000e+00	2.134312e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.242830e-01	5.364344e-03	1.072584e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.327889e-02	0.000000e+00	1.257133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.799187e+02	3.004701e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.618734e+01	1.559345e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.629672e+01	1.166539e-01	1.086496e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.983649e+00	0.000000e+00	1.230263e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.839350e+00	2.236881e-01	2.101547e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.439600e+00	0.000000e+00	4.378331e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.165222e+00	4.533342e-02	1.309397e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.316706e+00	7.658465e-02	1.962798e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.805304e+00	5.779851e-02	4.822640e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.188201e+00	0.000000e+00	4.254824e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.348935e-01	5.106164e-02	3.119245e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.933086e-02	0.000000e+00	2.214757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.079266e+00	5.129140e-01	4.670747e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.208884e+00	5.864415e-01	1.771265e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.194011e+00	1.148400e-01	7.504782e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.206616e+00	7.838377e-02	6.510790e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.925268e-01	1.436712e-02	3.882040e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.513185e-01	1.835421e-02	1.822861e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.262025e-01	2.441260e-02	7.219560e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.714499e-03	5.490327e-03	2.599553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.145116e+00	8.012661e-01	3.124982e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.944224e+00	1.221299e-02	3.278746e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.250888e+00	3.887370e-02	4.369521e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.673385e-01	0.000000e+00	2.681865e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.682007e-01	1.284794e-02	1.395740e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.739859e-01	1.203551e-02	6.848131e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.673812e-02	1.035976e-02	2.900908e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.246510e-03	2.858968e-03	1.477486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.474032e+01	1.732120e+00	1.903788e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.447479e+00	8.461898e-04	8.066004e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.310771e+00	1.454220e-02	4.990767e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.571681e-01	0.000000e+00	2.847799e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.986706e-02	4.231723e-03	1.400808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.086197e-01	2.682170e-01	6.002881e-03
8.500000e-02	2.500000e-02	2.500000e-02	2.718487e+00	1.458360e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.195588e+00	1.261224e+00	3.720775e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.168966e+00	4.478506e-01	1.919686e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.685862e+00	1.620233e-01	4.004263e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.756456e+00	5.551606e-02	7.167317e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.987157e+00	1.585293e-01	7.479612e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.432129e+00	7.808872e-02	6.370834e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.238730e-01	0.000000e+00	5.295207e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.730863e-01	5.336605e-02	3.336966e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.122159e-01	6.436962e-03	2.258319e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.233317e-01	7.254221e-04	1.461732e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.020866e-01	2.163207e-02	5.294694e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.000899e-03	3.239841e-03	2.989102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.866716e+00	1.719897e+00	7.291255e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.423794e+00	2.924645e+00	4.777825e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.187069e+00	1.344403e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.471149e+00	1.883405e-01	2.617102e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.917664e+00	3.698058e-02	4.611791e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.526692e+00	1.326438e-01	6.188658e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.440109e+00	2.059998e-02	7.192731e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.781945e+00	1.293806e-01	5.113848e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.235987e+00	6.874519e-03	4.315399e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.597888e-01	9.858534e-03	3.100212e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.969292e-01	4.058026e-02	2.163471e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.640506e-01	0.000000e+00	1.900421e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.378893e-01	1.181950e-02	8.613464e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.092338e-01	1.569189e-02	4.276910e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.565710e-03	2.619022e-03	4.076998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.759758e+01	7.184021e+00	2.482527e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.816235e+01	7.883971e+00	8.101566e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.972286e+01	3.054408e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.091966e+01	0.000000e+00	1.101837e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.046212e+00	2.930609e-01	1.092739e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.174091e+00	2.438346e-01	9.903010e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.543804e+00	7.372284e-03	8.850524e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.540362e+00	0.000000e+00	6.515071e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.070297e+00	7.153484e-02	4.304435e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.043510e-01	0.000000e+00	3.110764e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.408229e-01	6.324249e-03	2.160938e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.121835e-02	2.933020e-03	8.351114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.322560e+00	1.089366e+00	5.634368e-03
1.400000e-01	4.000000e-02	4.000000e-02	3.940660e+00	9.655169e-01	3.008448e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.572370e+00	0.000000e+00	7.722187e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.593069e+00	4.257372e-02	7.730492e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.584799e-01	3.849267e-02	5.097500e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.357966e-01	1.537952e-02	2.447974e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.744085e-01	6.765280e-03	1.099422e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.393114e-02	2.752966e-02	2.519602e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.195041e-03	2.426232e-03	1.316857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.452465e+01	4.688185e+00	5.621436e-02
3.500000e-02	1.500000e-02	1.500000e-02	8.183632e+00	1.252251e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.349419e+00	0.000000e+00	5.499911e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.178583e+00	0.000000e+00	6.864498e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.270789e+00	2.290023e-02	4.690196e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.656799e-01	2.365313e-03	2.531382e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.490487e-01	7.150988e-03	1.272532e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.625560e-01	3.936146e-03	6.079033e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.404555e-03	3.499659e-03	5.474969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.863766e+02	3.868434e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.987901e+01	2.488149e-01	1.772991e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.965887e+00	0.000000e+00	6.143273e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.961472e+00	0.000000e+00	5.551787e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.613322e+00	0.000000e+00	5.541812e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.634184e-01	3.023113e-02	3.490973e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.043968e-01	1.190276e-02	2.035937e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.218026e-02	4.144760e-03	9.361003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.791742e+00	1.009328e+00	2.366120e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.706789e+00	1.800023e+00	1.845574e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.032635e+00	1.208696e+00	3.015793e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.858611e+00	6.027929e-01	3.403046e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.294414e+00	1.185171e-01	2.926702e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.698891e+00	1.094612e-01	6.069051e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.039845e+00	0.000000e+00	8.916222e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.602714e+00	9.761068e-02	6.708874e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.094077e+00	0.000000e+00	5.576437e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.283814e-01	3.105755e-02	4.260833e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.970055e-01	4.109320e-02	2.538150e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.324333e-01	0.000000e+00	1.650690e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.014410e-01	1.584702e-02	5.387167e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.292530e-03	3.328433e-03	3.132926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.464979e+01	5.115089e+00	2.761754e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.318472e+01	3.166820e+00	7.404230e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.335264e+00	1.708329e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.984091e+00	3.394068e-01	2.493523e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.220935e+00	1.588840e-01	3.351252e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.946762e+00	0.000000e+00	6.041093e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.403381e+00	8.590732e-02	5.935737e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.699344e+00	2.159844e-03	5.251941e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.196675e+00	0.000000e+00	4.643641e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.597095e-01	3.340642e-02	2.519969e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.930366e-01	0.000000e+00	1.718145e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.093510e-01	1.731847e-02	7.739000e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.333769e-02	2.554252e-03	6.080752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.744826e+02	3.123209e+01	8.484343e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.532835e+01	5.062882e+00	7.493445e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.892319e+01	5.540587e-01	1.510514e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.137429e+01	0.000000e+00	1.122191e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.474374e+00	9.212325e-02	6.551338e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.869010e+00	9.542462e-02	4.706679e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.105930e+00	0.000000e+00	5.198434e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.141731e+00	0.000000e+00	4.838590e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.561177e+00	0.000000e+00	5.657497e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.995387e-01	6.087529e-02	3.880829e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.680682e-01	0.000000e+00	2.750877e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.796798e-02	3.457063e-03	1.149101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.676283e+00	7.237641e-01	8.670044e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.610396e+00	2.890843e-01	1.325019e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.744641e+00	6.966416e-02	7.754022e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.006690e+00	3.587190e-03	5.919278e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.179204e-01	2.436891e-02	3.730066e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.067719e-01	0.000000e+00	1.971090e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.061345e-01	2.560213e-03	8.690972e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.697409e-03	1.486364e-04	5.516163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.341244e+00	1.016795e+00	7.867618e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.606173e+00	1.049457e-01	4.745006e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.221655e+00	0.000000e+00	4.950269e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.923286e-01	3.080846e-02	2.664152e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.563230e-01	0.000000e+00	1.781992e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.800673e-01	7.590087e-03	8.911327e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.953034e-02	0.000000e+00	5.003136e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.954163e-03	1.938482e-04	3.960124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.426185e+01	2.296774e+00	1.699021e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.750683e+00	1.700577e-01	9.291264e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.358609e+00	1.168370e-02	6.722601e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.692774e-01	1.534884e-02	3.461335e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.333744e-02	1.856452e-04	2.331472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.979202e-01	4.136561e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.796452e+00	2.010305e+00	2.201399e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.616414e+00	1.072125e+00	1.486534e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.956164e+00	3.224662e-02	2.738206e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.140703e+00	2.024950e-01	6.061233e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.251409e+00	9.575110e-02	7.506915e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.671949e+00	8.164686e-02	7.496051e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.216052e+00	2.895075e-02	5.790325e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.638939e-01	2.242180e-02	5.035459e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.881605e-01	4.810490e-03	3.641731e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.920975e-01	7.034915e-03	2.219953e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.987138e-01	3.744986e-03	1.404797e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.458566e-02	0.000000e+00	7.972192e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.037781e-03	0.000000e+00	4.919155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.129183e+00	2.111123e+00	7.455573e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.630791e+00	3.453161e+00	2.390374e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.678298e+00	1.570041e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.446357e+00	2.172941e-01	5.242725e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.702059e+00	3.498488e-01	5.867175e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.262131e+00	7.025320e-02	7.346615e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.403876e+00	1.612467e-01	5.649616e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.685649e+00	2.248370e-02	5.897603e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.231150e+00	8.532938e-02	4.565451e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.222127e-01	0.000000e+00	3.884411e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.071613e-01	2.297534e-02	2.403213e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.890554e-01	0.000000e+00	1.804654e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.166459e-01	0.000000e+00	1.355872e-01
4.610000e-01	3.600000e-02	3.600000e-02	9.879848e-02	0.000000e+00	7.687019e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.363723e-03	3.778466e-04	5.954796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.064006e+01	6.168409e+00	3.620649e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.229687e+01	9.642998e+00	2.580806e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.004605e+01	3.975208e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.299900e+01	9.566487e-01	8.629337e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.111041e+00	5.928981e-01	1.505598e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.853173e+00	2.368668e-01	1.299509e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.813245e+00	1.574158e-01	1.094737e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.825051e+00	1.095628e-01	7.059533e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.078366e+00	1.430135e-02	5.921505e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.880821e-01	1.105197e-02	3.893050e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.854099e-01	0.000000e+00	2.774278e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.258303e-02	6.553357e-04	1.366169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.343560e+00	1.558923e+00	7.434624e-03
1.400000e-01	4.000000e-02	4.000000e-02	3.260406e+00	3.320387e-01	8.714665e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.351296e+00	2.718899e-02	7.275319e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.374765e+00	4.855980e-03	7.392263e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.573994e-01	0.000000e+00	4.588072e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.086404e-01	1.077938e-02	2.393734e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.565786e-01	2.575125e-03	1.118420e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.125392e-02	1.914833e-04	4.588132e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.198947e-04	2.733706e-04	1.870369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.970980e+01	6.301624e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.663567e+00	2.841629e-01	1.524763e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.028864e+00	0.000000e+00	3.275446e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.020427e+00	0.000000e+00	6.662142e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.212814e+00	0.000000e+00	4.970585e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.679562e-01	3.579632e-02	2.658294e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.422610e-01	0.000000e+00	1.644092e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.621174e-01	4.165279e-03	8.629634e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.404906e-03	8.779292e-05	1.053368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.969084e+02	3.708621e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.708516e+01	0.000000e+00	5.964224e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.462083e+00	0.000000e+00	5.477145e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.945952e+00	2.069323e-02	2.041936e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.603742e+00	0.000000e+00	5.204555e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.976077e-01	1.485468e-02	4.178702e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.366715e-01	7.007245e-03	2.715618e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.171313e-02	1.498424e-04	1.700097e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.846304e+00	1.659508e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.431793e+00	1.849753e+00	1.523303e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.820026e+00	7.847185e-01	1.235675e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.297022e+00	4.675168e-02	3.534439e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.859747e+00	8.166147e-02	4.747693e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.385068e+00	6.587666e-02	6.626976e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.869496e+00	9.954370e-02	6.980755e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.396026e+00	2.243644e-03	6.428388e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.951852e-01	2.736208e-02	5.242730e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.669867e-01	6.790814e-03	3.798248e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.175598e-01	0.000000e+00	2.613787e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.206752e-01	0.000000e+00	1.441334e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.774558e-02	0.000000e+00	7.988804e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.288420e-03	0.000000e+00	5.078021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.258494e+01	7.333085e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.172634e+01	2.296364e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.581616e+00	4.122060e-01	3.403276e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.844297e+00	2.282189e-01	2.447964e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.547479e+00	1.762324e-02	3.195605e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.769651e+00	1.053981e-01	3.388785e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.191514e+00	3.004125e-03	5.984051e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.649237e+00	0.000000e+00	5.112196e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.172312e+00	4.633318e-02	4.045951e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.000861e-01	2.942875e-03	2.807066e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.966674e-01	0.000000e+00	2.000888e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.980645e-01	1.553831e-03	1.132216e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.298739e-02	0.000000e+00	1.166040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.933108e+02	3.359429e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.549104e+01	1.610185e+00	1.821048e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.495370e+01	0.000000e+00	1.504985e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.070650e+01	5.849108e-01	4.096355e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.082304e+00	1.248657e-01	5.131430e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.341355e+00	9.200903e-02	1.934956e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.908529e+00	5.365311e-02	2.943137e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.066324e+00	0.000000e+00	3.134483e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.544568e+00	5.665214e-03	5.521107e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.029486e+00	3.084863e-02	4.681237e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.359843e-01	0.000000e+00	3.394013e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.015680e-02	7.142803e-04	1.930420e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.397660e+00	6.485569e-01	5.032585e-03
2.100000e-01	4.000000e-02	4.000000e-02	3.912651e+00	4.396379e-01	1.942472e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.980244e+00	7.185903e-02	8.262756e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.086935e+00	5.504467e-03	6.727898e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.218831e-01	1.869017e-02	3.714952e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.162072e-01	1.371458e-02	1.896097e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.130127e-01	2.456592e-03	7.801027e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.817735e-03	4.824965e-03	3.211542e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.423919e+00	9.212619e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.759077e+00	0.000000e+00	4.648307e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.129631e+00	0.000000e+00	4.786163e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.946711e-01	1.554630e-02	2.633425e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.291117e-01	1.171479e-02	1.410191e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.486926e-01	3.303862e-03	7.120487e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.165753e-02	9.976270e-03	3.439833e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.532352e-03	1.666711e-03	1.776687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.512041e+01	1.813825e+00	7.529292e-03
7.000000e-02	2.000000e-02	2.000000e-02	3.273569e+00	1.108974e-03	7.735080e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.189017e+00	3.887212e-03	5.493697e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.136550e-01	1.159013e-02	2.719338e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.691130e-02	1.949352e-03	1.577633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.859813e-01	3.242700e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.162189e+00	1.722817e+00	8.162925e-03
1.300000e-01	2.000000e-02	2.000000e-02	4.591349e+00	1.396470e+00	2.249642e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.152617e+00	3.232475e-01	3.122263e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.396756e+00	1.738425e-02	5.626247e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.617244e+00	1.514735e-01	8.058204e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.770538e+00	7.273892e-02	7.929052e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.266339e+00	5.822548e-02	6.524351e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.388742e-01	0.000000e+00	5.352659e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.124887e-01	1.954159e-02	3.501648e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.838357e-01	2.109644e-02	2.196017e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.108623e-01	8.126753e-03	1.333451e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.505894e-02	6.365733e-03	6.814578e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.800210e-03	2.340871e-03	2.828711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.598037e+00	1.591535e+00	2.084800e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.048565e+01	3.520591e+00	2.291112e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.827981e+00	1.617281e+00	2.446778e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.646547e+00	3.772853e-02	5.224475e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.723976e+00	1.704300e-01	5.950012e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.351941e+00	1.357078e-01	7.447336e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.393596e+00	2.065093e-02	6.425177e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.638727e+00	4.644061e-02	5.626304e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.172547e+00	2.924986e-02	4.232812e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.123739e-01	4.628120e-02	3.175656e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.327013e-01	8.407352e-03	2.276622e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.368328e-01	2.350166e-02	1.739305e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.044702e-01	0.000000e+00	1.085986e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.927294e-02	4.654641e-03	5.670033e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.816053e-03	1.689701e-03	2.916490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.780173e+01	7.606250e+00	2.995043e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.827228e+01	8.593167e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.950284e+01	2.167882e+00	2.357810e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.188398e+01	2.757839e-01	1.141235e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.154232e+00	1.221088e-01	1.393459e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.177199e+00	1.039516e-01	1.010199e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.380103e+00	8.331191e-03	8.547315e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.500747e+00	2.847373e-02	6.404820e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.686310e-01	4.491167e-02	4.799842e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.622223e-01	3.296104e-03	2.921377e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.720120e-01	0.000000e+00	2.261575e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.811092e-03	1.506970e-03	8.119735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.700944e+00	1.337545e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.901907e+00	8.580103e-01	1.346883e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.400637e+00	0.000000e+00	8.416943e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.444522e+00	6.001798e-02	8.501206e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.919436e-01	0.000000e+00	5.466534e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.029113e-01	2.289437e-02	2.491955e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.616966e-01	6.562319e-04	1.063444e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.998575e-02	2.494508e-02	2.890890e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.206012e-03	2.207586e-03	1.166004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.678245e+01	5.788093e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.926047e+00	9.689003e-01	8.692013e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.083991e+00	0.000000e+00	5.772972e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.071130e+00	0.000000e+00	8.201215e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.154097e+00	1.676770e-02	5.124453e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.065466e-01	2.565384e-02	2.618083e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.118258e-01	9.881038e-03	1.362171e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.261006e-01	7.007109e-04	6.516362e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.377545e-03	2.630258e-03	5.968032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.986196e+02	4.280130e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.869926e+01	7.707149e-02	2.424996e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.408112e+00	2.898947e-02	8.156416e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.824809e+00	8.812980e-03	5.210088e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.626604e+00	0.000000e+00	5.573277e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.871573e-01	5.535317e-02	3.739108e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.347791e-01	0.000000e+00	2.474949e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.040134e-02	2.619514e-03	9.327271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.164346e+00	1.300927e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.051431e+00	1.848695e+00	2.266151e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.264607e+00	1.304455e+00	2.269070e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.786668e+00	4.203107e-01	9.691069e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.176747e+00	8.860293e-02	4.000235e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.445611e+00	0.000000e+00	9.473675e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.976361e+00	8.743569e-02	7.713638e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.439251e+00	3.107658e-02	7.298426e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.964412e-01	5.375939e-03	5.739830e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.818887e-01	6.511993e-03	4.332729e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.352455e-01	2.656549e-02	2.518735e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.273858e-01	6.987528e-03	1.427102e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.987786e-02	6.383472e-03	7.236867e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.199218e-03	2.778059e-03	2.816442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.595369e+01	5.880589e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.423279e+01	3.478529e+00	7.765047e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.388399e+00	1.518909e+00	1.543176e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.958974e+00	2.444548e-01	5.110678e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.937994e+00	5.768958e-03	4.797242e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.922251e+00	7.250484e-02	5.635830e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.239565e+00	1.623236e-02	6.088881e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.694936e+00	4.052415e-02	5.674367e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.150371e+00	1.965628e-02	4.122882e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.556669e-01	0.000000e+00	2.664312e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.583478e-01	1.056257e-02	1.756441e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.770225e-01	4.629486e-03	9.191495e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.234638e-02	1.239931e-03	6.793795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.867215e+02	3.592701e+01	1.488496e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.398886e+01	4.363955e+00	7.439340e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.689479e+01	2.120112e-02	2.669108e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.100508e+01	2.120848e-02	1.499992e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.057324e+00	3.039866e-01	6.019832e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.345028e+00	0.000000e+00	6.981261e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.089716e+00	7.735947e-02	5.310084e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.199195e+00	0.000000e+00	4.421878e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.455272e+00	4.300345e-02	5.069114e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.053874e-01	1.744162e-02	4.445067e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.279246e-01	0.000000e+00	2.625662e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.577180e-02	1.234552e-03	1.237746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.591646e+00	6.050246e-01	4.275196e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.482916e+00	1.662542e-01	1.431182e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.850669e+00	4.214497e-02	6.107938e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.145655e+00	4.349510e-02	5.053221e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.940939e-01	0.000000e+00	3.030509e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.435533e-01	1.518895e-02	1.651369e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.145131e-01	4.243653e-03	8.250337e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.511055e-03	1.506478e-03	5.421067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.061147e+00	8.141675e-01	6.412547e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.654675e+00	6.711323e-02	3.774999e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.410024e+00	2.934954e-02	3.833609e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.743700e-01	7.435856e-04	2.345187e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.174962e-01	1.018751e-02	1.396572e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.097527e-01	1.259714e-02	8.208267e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.174023e-02	0.000000e+00	5.224671e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.046089e-03	3.878550e-04	3.486952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.386162e+01	1.868263e+00	1.422931e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.735283e+00	1.292060e-01	7.759147e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.622774e+00	1.760299e-02	5.152776e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.838589e-01	1.520440e-02	2.818048e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.833829e-02	6.791834e-05	2.022566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.107549e-01	3.810515e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.462824e+00	1.524162e+00	1.457813e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.396547e+00	8.587355e-01	1.304830e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.976526e+00	4.532806e-02	1.778119e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.149272e+00	8.409339e-02	4.050695e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.396675e+00	1.454969e-01	5.735652e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.705575e+00	0.000000e+00	6.221967e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.322806e+00	3.761487e-02	4.697947e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.012336e+00	5.870789e-02	3.779775e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.467231e-01	0.000000e+00	3.277016e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.276463e-01	1.679802e-02	2.010857e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.213735e-01	3.724798e-03	1.290920e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.361431e-02	0.000000e+00	7.434761e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.050124e-03	9.816245e-04	3.862192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.999297e+00	1.751654e+00	7.688990e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.816539e+00	2.559324e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.888163e+00	1.183361e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.200252e+00	1.883005e-01	2.598801e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.690951e+00	1.665656e-01	4.688420e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.430395e+00	8.473274e-02	4.748049e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.505723e+00	7.980130e-02	4.739768e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.846914e+00	4.189600e-02	4.324723e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.416235e+00	3.686361e-02	3.462943e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.006514e+00	1.580903e-02	2.965122e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.649337e-01	0.000000e+00	2.332713e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.249929e-01	0.000000e+00	1.698321e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.657113e-01	1.085715e-02	1.065096e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.267284e-01	8.096360e-04	6.244579e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.858809e-03	9.779767e-04	4.974780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.095177e+01	5.949789e+00	3.456396e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.169104e+01	8.291799e+00	1.471271e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.884615e+01	2.866245e+00	3.384452e-02
2.875000e-02	6.250000e-03	6.250000e-03	1.247844e+01	7.305152e-01	1.056262e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.189632e+00	3.642554e-01	1.141922e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.787722e+00	3.029888e-01	1.188234e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.949404e+00	9.945215e-02	7.217811e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.971426e+00	4.528328e-02	6.138199e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.332309e+00	4.365255e-02	4.452174e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.422179e-01	1.965139e-02	3.535541e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.774843e-01	0.000000e+00	2.288286e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.358608e-02	0.000000e+00	1.218764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.058243e+00	1.262236e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.217063e+00	2.813956e-01	5.405577e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.466003e+00	0.000000e+00	5.934785e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.528325e+00	3.279567e-02	5.745975e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.249452e-01	0.000000e+00	3.919351e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.521767e-01	2.250395e-02	2.052652e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.766993e-01	9.162288e-03	1.049397e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.345975e-02	2.831419e-03	4.030279e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.065526e-03	5.398982e-04	1.793714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.706272e+01	4.545847e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.635967e+00	3.727421e-01	7.429568e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.317107e+00	0.000000e+00	2.704960e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.181690e+00	5.815553e-02	5.025420e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.417932e+00	0.000000e+00	4.071977e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.646460e-01	4.562693e-03	2.295521e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.918146e-01	8.743212e-03	1.306609e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.046336e-01	1.505122e-02	7.955245e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.041669e-02	0.000000e+00	9.433226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.774473e+02	2.783337e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.650004e+01	2.097585e-01	1.010841e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.208134e+00	3.821880e-02	2.861876e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.316198e+00	0.000000e+00	1.886415e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.806086e+00	2.777154e-02	3.892312e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.043346e+00	5.152772e-03	3.596214e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.574711e-01	1.953649e-02	2.246291e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.436435e-02	4.790159e-05	1.504117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.599066e+00	1.327931e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.970501e+00	1.438423e+00	8.937136e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.762720e+00	7.241758e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.231089e+00	5.454644e-02	2.535947e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.935388e+00	0.000000e+00	3.767102e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.435377e+00	4.139788e-02	5.036769e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.005671e+00	3.429536e-02	5.489924e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.501676e+00	0.000000e+00	5.573345e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.105971e+00	2.484274e-02	4.210109e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.602784e-01	2.719052e-02	3.250804e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.899422e-01	2.449003e-02	2.418862e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.413067e-01	2.601726e-03	1.356436e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.508654e-02	6.132646e-03	6.765094e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.232210e-03	8.583493e-04	3.794730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.039792e+01	5.462191e+00	4.752072e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.057519e+01	1.963570e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.299055e+00	5.330449e-01	9.007336e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.619027e+00	1.358181e-01	3.134494e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.704964e+00	8.238945e-03	2.499046e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.964036e+00	5.330720e-02	1.989544e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.354414e+00	0.000000e+00	4.657398e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.801217e+00	3.094957e-02	4.634397e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.320827e+00	1.423946e-02	3.287250e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.225501e-01	2.755463e-04	2.484559e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.676820e-01	7.909981e-03	1.623243e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.406811e-01	7.161444e-03	9.379299e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.465130e-02	1.678813e-04	8.598043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.756672e+02	2.555598e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.447872e+01	1.415199e+00	3.199451e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.496506e+01	2.929650e-01	1.642078e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.903970e+00	0.000000e+00	4.660710e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.659771e+00	1.116902e-01	6.370633e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.050524e+00	1.462092e-01	7.311444e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.418144e+00	4.666034e-02	1.824551e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.317940e+00	0.000000e+00	2.338163e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.706052e+00	7.921974e-03	4.446916e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.215178e+00	4.336549e-02	3.745072e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.185969e-01	0.000000e+00	3.061894e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.401542e-02	1.288506e-03	1.607850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.184065e+00	4.337353e-01	3.486643e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.939730e+00	3.715560e-01	2.128404e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.214604e+00	4.297293e-02	5.639495e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.194468e+00	2.753923e-02	4.926285e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.586062e-01	3.936187e-02	2.989688e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.819924e-01	1.247136e-02	1.551127e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.733611e-01	2.318102e-02	4.973235e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.543859e-03	6.558335e-03	2.437426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.058184e+00	6.860397e-01	4.848091e-03
1.350000e-01	3.000000e-02	3.000000e-02	2.866728e+00	3.042597e-02	3.251877e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.350394e+00	0.000000e+00	3.726518e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.168614e-01	3.154130e-02	2.030825e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.332200e-01	0.000000e+00	1.398144e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.267970e-01	0.000000e+00	6.919901e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.108542e-02	1.575426e-02	2.113978e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.808468e-03	2.825846e-03	1.859536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.417395e+01	1.451341e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.857620e+00	4.437569e-02	5.657498e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.403150e+00	0.000000e+00	4.862675e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.901737e-01	1.492399e-02	2.205288e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.867819e-02	3.616582e-03	1.325391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.965195e-01	3.141064e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.906879e+00	1.305794e+00	4.582633e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.072192e+00	9.279071e-01	3.386958e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.130727e+00	1.619555e-01	1.345316e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.430759e+00	8.514321e-03	4.802722e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.750768e+00	1.357769e-01	5.876243e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.934628e+00	7.339989e-02	5.525128e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.364198e+00	4.101808e-02	4.909622e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.803740e-01	3.690647e-02	3.803217e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.427716e-01	0.000000e+00	2.975321e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.539882e-01	1.411936e-02	1.859310e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.808521e-01	1.964680e-02	9.750311e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.255759e-01	2.718729e-02	3.791992e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.759726e-03	3.435027e-03	2.434871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.068074e+00	1.572604e+00	1.476048e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.866662e+00	2.151216e+00	5.067239e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.878237e+00	1.050076e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.260441e+00	3.089882e-01	3.397450e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.670823e+00	1.057224e-01	5.009818e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.475605e+00	1.488720e-01	4.748207e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.586877e+00	4.699563e-02	4.988233e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.924683e+00	4.651818e-02	4.187600e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.337146e+00	0.000000e+00	3.698754e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.630144e-01	2.218576e-02	2.405706e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.129750e-01	0.000000e+00	2.042106e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.887463e-01	9.418699e-03	1.297740e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.424623e-01	6.596835e-03	8.495569e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.304190e-01	7.617834e-03	5.222814e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.350066e-03	3.042523e-03	2.646090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.876645e+01	6.974114e+00	2.354162e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.631836e+01	6.284946e+00	1.437886e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.867407e+01	1.837301e+00	1.886858e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.109033e+01	4.583780e-01	8.689095e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.687592e+00	1.672526e-01	9.414301e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.386845e+00	2.211290e-01	7.663592e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.740107e+00	0.000000e+00	7.659930e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.805365e+00	3.719149e-02	5.974288e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.084532e+00	0.000000e+00	4.146644e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.036511e-01	4.588197e-02	2.333394e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.044867e-01	3.813497e-02	1.571533e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.016010e-02	2.033798e-03	8.343326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.482421e+00	1.005008e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.589265e+00	5.740165e-01	5.307389e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.592703e+00	0.000000e+00	6.047451e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.652759e+00	5.412489e-02	6.131887e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.322146e-01	5.233480e-04	3.973799e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.890708e-01	1.267684e-02	1.906321e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.256150e-01	1.270920e-02	8.185541e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.358964e-02	3.153266e-02	1.750305e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.201538e-03	2.908842e-03	9.942554e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.517154e+01	4.300653e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.853424e+00	6.731479e-01	6.228207e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.088637e+00	0.000000e+00	4.911969e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.499846e+00	3.164780e-03	5.152469e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.410448e+00	1.390398e-03	3.987949e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.437881e-01	3.571020e-02	2.061850e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.352577e-01	0.000000e+00	1.140587e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.238690e-01	0.000000e+00	6.466046e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.111803e-02	3.808467e-03	4.897146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.807464e+02	3.228383e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.737634e+01	0.000000e+00	1.397244e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.445010e+00	2.695961e-02	6.895915e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.217204e+00	3.110064e-02	4.139984e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.074267e+00	2.358440e-02	4.116820e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.916900e-01	0.000000e+00	3.184642e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.690210e-01	4.641772e-02	1.838085e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.090095e-02	2.966483e-03	9.137151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.969302e+00	9.901892e-01	2.064068e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.837459e+00	1.548793e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.774200e+00	8.534958e-01	1.441935e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.590496e+00	3.466947e-01	1.045567e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.116974e+00	7.948893e-03	3.277128e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.565381e+00	0.000000e+00	6.181464e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.217187e+00	4.663875e-02	5.734549e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.607099e+00	1.042731e-02	5.346545e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.127682e+00	1.183075e-02	4.351161e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.449959e-01	1.044596e-02	3.180936e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.959905e-01	1.352753e-02	2.023677e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.833269e-01	1.206495e-02	9.477176e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.172835e-01	1.940746e-02	4.256125e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.026736e-03	3.251189e-03	2.567243e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.609495e+01	4.633854e+00	1.307251e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.256159e+01	2.445399e+00	2.280221e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.027174e+00	1.160380e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.003479e+00	8.732844e-02	4.755377e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.696587e+00	5.875831e-02	3.598721e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.018987e+00	0.000000e+00	3.611425e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.500482e+00	0.000000e+00	5.068659e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.945894e+00	0.000000e+00	4.371899e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.302200e+00	3.170578e-02	3.118198e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.823235e-01	2.347353e-02	2.006246e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.392151e-01	6.078353e-03	1.322399e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.372750e-01	3.227334e-03	6.742100e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.558917e-02	2.227962e-03	7.152719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.742589e+02	2.861237e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.890365e+01	1.582315e+00	4.442685e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.601262e+01	0.000000e+00	2.487649e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.078398e+01	0.000000e+00	9.203921e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.316516e+00	3.176626e-01	4.964502e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.677127e+00	0.000000e+00	6.419828e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.081412e+00	8.029322e-02	3.310704e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.628130e+00	5.564794e-02	3.208799e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.807938e+00	1.074560e-02	5.471877e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.051992e+00	6.117305e-02	3.515267e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.946024e-01	1.235433e-02	1.934526e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.739036e-02	2.006017e-03	1.087650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.874502e+00	6.192880e-01	4.835335e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.307331e+00	1.312362e-01	6.420815e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.676490e+00	7.015958e-02	6.376037e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.012455e+00	2.709110e-02	4.408405e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.954554e-01	8.573563e-03	2.813610e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.686331e-01	0.000000e+00	1.820884e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.459631e-02	3.272434e-03	7.753600e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.752625e-03	3.138363e-04	5.511680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.411652e+00	8.564186e-01	4.527374e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.485398e+00	2.055687e-03	4.315886e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.228523e+00	8.906596e-02	3.633817e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.943525e-01	0.000000e+00	2.498736e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.408508e-01	1.037741e-03	1.331599e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.868140e-01	0.000000e+00	8.842429e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.544801e-02	0.000000e+00	5.118224e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.495435e-03	8.012937e-04	3.855884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.431433e+01	1.897912e+00	8.510963e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.594866e+00	1.064447e-01	7.007140e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.452266e+00	1.145711e-02	5.428955e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.374027e-01	0.000000e+00	3.089798e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.301331e-02	0.000000e+00	2.276968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.027160e-01	5.814286e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.345328e+00	1.781980e+00	1.424925e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.473415e+00	5.912975e-01	8.993078e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.662316e+00	6.060371e-02	2.390903e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.819343e+00	1.500247e-01	5.302759e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.073052e+00	0.000000e+00	6.782240e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.595422e+00	6.340441e-02	5.683106e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.143838e+00	3.842269e-03	4.873750e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.615611e-01	0.000000e+00	3.822836e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.756985e-01	0.000000e+00	3.039409e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.579008e-01	0.000000e+00	2.050195e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.989145e-01	8.771665e-04	1.365302e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.780897e-02	1.154634e-02	5.985231e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.796366e-03	1.289121e-04	4.369745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.621501e+00	2.645724e+00	5.396830e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.983333e+00	2.386952e+00	4.863125e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.073223e+00	1.324066e+00	9.720769e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.728137e+00	2.096117e-01	4.688520e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.185698e+00	1.093565e-01	5.041490e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.159369e+00	6.505499e-02	4.630890e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.214989e+00	4.466226e-02	6.496175e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.702022e+00	6.956592e-02	4.154640e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.276901e+00	1.064624e-02	3.273138e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.498740e-01	0.000000e+00	3.158301e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.077055e-01	2.027826e-02	2.255702e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.917322e-01	1.623143e-03	1.418704e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.116665e-01	0.000000e+00	1.298149e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.209484e-01	1.546053e-02	6.454988e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.949670e-03	5.334967e-04	5.679397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.503154e+01	8.723331e+00	4.078718e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.485731e+01	8.700585e+00	1.727858e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.939379e+01	2.878102e+00	5.953465e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.187737e+01	8.293531e-01	1.132212e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.251028e+00	5.471758e-01	1.370962e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.453155e+00	1.080152e-01	9.940328e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.641251e+00	0.000000e+00	1.017108e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.849832e+00	4.561403e-02	5.647900e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.120910e+00	0.000000e+00	4.650985e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.576706e-01	4.324722e-02	3.261556e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.076336e-01	2.775907e-02	2.325015e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.091933e-02	0.000000e+00	1.513976e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.629641e+00	1.367161e+00	3.818508e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.078016e+00	2.519969e-01	2.032549e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.249388e+00	1.713525e-03	6.958484e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.351219e+00	0.000000e+00	6.065965e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.521179e-01	7.802159e-03	3.428905e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.796036e-01	0.000000e+00	2.010005e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.405697e-01	7.447270e-03	9.881023e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.878560e-02	0.000000e+00	4.127745e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.821111e-04	3.125853e-04	1.996162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.036884e+01	5.288270e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.075253e+00	1.561027e-01	1.948528e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.035407e+00	1.377490e-02	2.453182e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.024237e+00	0.000000e+00	6.055638e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.266849e+00	4.052475e-02	3.687159e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.760810e-01	0.000000e+00	2.562046e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.304660e-01	4.443503e-03	1.275651e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.625662e-01	7.319619e-04	8.015203e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.432574e-03	0.000000e+00	1.014898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.980325e+02	3.109275e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.530237e+01	0.000000e+00	8.573859e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.515529e+00	3.969109e-02	3.795349e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.023005e+00	9.307362e-02	1.155296e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.704043e+00	0.000000e+00	4.310174e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.819364e-01	0.000000e+00	4.177232e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.630172e-01	1.078387e-02	2.246769e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.241549e-02	0.000000e+00	1.589979e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.375183e+00	1.696855e+00	5.804947e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.779854e+00	1.798257e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.606119e+00	5.135378e-01	7.594485e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.004010e+00	2.455872e-02	3.221990e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.592363e+00	0.000000e+00	5.680039e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.119209e+00	0.000000e+00	6.973675e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.801475e+00	0.000000e+00	6.376433e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.365973e+00	5.547050e-03	5.268720e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.004407e+00	4.923201e-02	4.012840e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.649573e-01	5.182577e-03	3.387864e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.107896e-01	5.569554e-03	2.128367e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.005764e-01	0.000000e+00	1.509432e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.750655e-02	9.264368e-03	5.991810e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.920949e-03	1.611207e-04	4.724836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.566472e+01	6.893239e+00	1.168317e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.029418e+01	1.825680e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.772558e+00	2.621279e-01	1.060677e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.251542e+00	2.715214e-02	2.096052e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.253273e+00	1.570325e-02	3.622588e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.690182e+00	0.000000e+00	3.737174e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.114883e+00	0.000000e+00	5.290464e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.687373e+00	1.977702e-02	4.776996e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.185224e+00	2.889149e-02	3.421132e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.077877e-01	0.000000e+00	2.500389e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.133255e-01	1.007960e-02	1.550557e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.063098e-01	0.000000e+00	1.030485e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.383463e-02	9.845371e-04	9.189211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.966708e+02	2.980823e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.307663e+01	1.002011e+00	5.018663e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.366756e+01	0.000000e+00	1.128635e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.051362e+01	6.093114e-01	6.373747e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.760027e+00	3.524684e-02	8.147979e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.859755e+00	0.000000e+00	4.626781e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.071627e+00	1.031773e-01	1.516766e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.111004e+00	0.000000e+00	2.661212e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.646098e+00	3.878229e-02	4.802894e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.010218e+00	0.000000e+00	4.139706e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.086102e-01	2.740870e-02	2.703176e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.964844e-02	4.046506e-04	1.783227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.671081e+00	5.175887e-01	7.148904e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.645954e+00	4.007740e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.715282e+00	3.070884e-02	6.868719e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.042503e+00	1.086357e-02	4.820566e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.951043e-01	0.000000e+00	2.930036e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.082953e-01	8.806694e-03	1.584892e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.012609e-01	9.668717e-03	6.225571e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.155522e-03	4.211938e-03	2.826258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.567629e+00	7.588310e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.438051e+00	0.000000e+00	4.199078e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.178827e+00	1.703830e-02	3.457209e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.217670e-01	0.000000e+00	2.249820e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.235317e-01	1.597165e-03	1.419307e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.504900e-01	5.607182e-04	6.117699e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.282952e-02	7.848362e-03	3.107735e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.557361e-03	2.191171e-03	1.518280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.524185e+01	1.603611e+00	7.137498e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.067475e+00	1.754429e-01	7.280358e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.203322e+00	0.000000e+00	4.646805e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.210620e-01	9.086033e-03	2.652117e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.805132e-02	1.566768e-03	1.474130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.868107e-01	4.091049e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.943739e+00	1.761610e+00	1.093307e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.873699e+00	1.035607e+00	1.768304e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.856582e+00	3.830313e-03	1.716886e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.921441e+00	1.384411e-01	6.708124e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.164928e+00	8.080726e-02	7.750152e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.656970e+00	4.822734e-02	6.139902e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.160363e+00	0.000000e+00	5.353712e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.771017e-01	3.438081e-02	3.868314e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.674333e-01	0.000000e+00	2.841353e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.439468e-01	0.000000e+00	1.873091e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.869479e-01	0.000000e+00	1.132499e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.589758e-02	1.135856e-02	5.705242e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.226741e-03	2.366242e-03	3.295629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.336457e+00	2.031126e+00	1.511938e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.133409e+01	2.701787e+00	7.051340e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.884061e+00	7.949344e-01	4.573566e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.069006e+00	3.722177e-01	3.129586e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.259462e+00	8.435166e-02	5.139389e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.043972e+00	1.500891e-01	5.701384e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.241174e+00	2.226729e-02	5.596198e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.623880e+00	1.785123e-02	4.657114e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.115008e+00	0.000000e+00	3.988240e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.741504e-01	0.000000e+00	2.954515e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.247512e-01	0.000000e+00	2.074990e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.532868e-01	0.000000e+00	1.478496e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.105488e-01	1.662275e-02	7.444337e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.594914e-02	3.450585e-03	5.643862e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.281628e-03	1.515906e-03	3.459966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.338324e+01	9.021206e+00	2.696525e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.043021e+01	7.527623e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.820490e+01	1.294894e+00	2.056084e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.083701e+01	1.143946e+00	1.270371e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.229860e+00	0.000000e+00	1.367208e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.857536e+00	6.529631e-02	8.560824e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.459223e+00	1.430870e-01	6.917411e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.480701e+00	0.000000e+00	6.641968e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.268527e-01	0.000000e+00	4.071566e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.770089e-01	0.000000e+00	3.102328e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.274418e-01	3.801193e-02	1.721815e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.282364e-03	1.383832e-03	7.530830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.297775e+00	1.287149e+00	7.914837e-03
1.400000e-01	4.000000e-02	4.000000e-02	3.585922e+00	5.540838e-01	2.832669e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.997670e+00	2.090043e-02	8.313837e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.451250e+00	6.486342e-03	6.950919e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.875915e-01	0.000000e+00	3.962355e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.964129e-01	2.344826e-02	1.942991e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.497348e-01	0.000000e+00	8.499431e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.742977e-02	1.702047e-02	3.030586e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.700454e-04	1.948413e-03	1.258673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.979521e+01	5.436360e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.285237e+00	4.923765e-01	1.584797e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.787704e+00	0.000000e+00	5.428864e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.010996e+00	3.378659e-02	6.207125e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.250565e+00	1.368126e-02	3.842809e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.857605e-01	0.000000e+00	2.314507e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.010626e-01	7.303679e-03	1.313624e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.443911e-01	7.924741e-03	5.987539e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.530733e-03	2.612654e-03	6.044839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.063442e+02	3.665498e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.662083e+01	0.000000e+00	1.596845e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.929767e+00	0.000000e+00	6.460907e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.012073e+00	4.570468e-02	3.654939e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.608038e+00	0.000000e+00	4.542849e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.410993e-01	0.000000e+00	3.677085e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.480448e-01	4.145451e-03	1.716431e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.031549e-02	2.072933e-03	9.113600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.602955e+00	1.500025e+00	4.079315e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.599548e+00	1.691665e+00	1.224109e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.512816e+00	1.101998e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.415785e+00	2.032799e-01	2.738491e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.857112e+00	1.576585e-01	4.452838e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.172056e+00	0.000000e+00	8.819643e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.811782e+00	1.417377e-02	6.535646e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.383082e+00	6.579380e-03	6.294530e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.677775e-01	0.000000e+00	4.512602e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.965082e-01	1.739869e-02	3.128695e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.808728e-01	0.000000e+00	2.494144e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.086834e-01	0.000000e+00	1.178991e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.003788e-02	1.210845e-02	5.712039e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.490603e-03	2.517660e-03	3.073387e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.027598e+01	6.581257e+00	4.144923e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.448496e+01	3.164699e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.732665e+00	6.152346e-01	8.661145e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.869145e+00	2.438783e-01	2.137875e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.514717e+00	1.693054e-02	2.958715e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.694601e+00	0.000000e+00	4.998794e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.184092e+00	7.985184e-02	6.594855e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.727271e+00	1.812920e-02	4.352058e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.084629e+00	0.000000e+00	3.616925e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.547830e-01	0.000000e+00	2.644048e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.554145e-01	0.000000e+00	1.690980e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.732073e-01	1.112594e-02	6.618772e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.114757e-02	1.652684e-03	6.837928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.970868e+02	3.513155e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.859676e+01	2.443096e+00	7.257204e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.593891e+01	0.000000e+00	2.301173e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.040295e+01	4.553364e-02	6.905211e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.501942e+00	1.421104e-01	4.852321e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.092575e+00	0.000000e+00	6.265310e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.153652e+00	2.382534e-01	5.518292e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.203540e+00	0.000000e+00	4.322868e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.402249e+00	0.000000e+00	5.142111e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.687070e-01	0.000000e+00	4.227962e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.563006e-01	2.850507e-02	2.187921e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.737966e-02	7.723121e-04	1.000395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.851866e+00	6.409449e-01	7.858939e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.296549e+00	1.280640e-01	2.536055e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.692346e+00	2.389079e-02	6.669371e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.016650e+00	9.483306e-03	4.674510e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.239512e-01	2.452287e-02	3.039746e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.955165e-01	1.592079e-02	1.655345e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.398128e-02	5.286895e-03	8.070290e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.571151e-03	3.517980e-04	6.099963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.261369e+00	8.155769e-01	5.268457e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.620590e+00	9.772701e-02	3.365130e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.301153e+00	6.818102e-03	3.941969e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.733683e-01	0.000000e+00	2.520090e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.000905e-01	4.694454e-02	1.458548e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.803287e-01	0.000000e+00	1.111339e-01
5.050000e-01	4.500000e-02	4.500000e-02	5.628053e-02	5.578970e-03	4.125355e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.655480e-03	0.000000e+00	3.940620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.416290e+01	1.803631e+00	7.111271e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.624994e+00	5.140613e-02	6.481032e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.536918e+00	2.728578e-02	5.139668e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.293464e-01	4.007352e-03	3.362902e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.518983e-02	4.845436e-04	1.961989e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.352879e-01	5.618256e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.759207e+00	1.543753e+00	4.294913e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.630117e+00	8.496198e-01	1.645085e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.929506e+00	1.318888e-01	2.617250e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.002223e+00	1.503027e-01	5.245892e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.225212e+00	3.834489e-02	6.799774e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.645031e+00	8.463779e-02	5.772895e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.121840e+00	0.000000e+00	5.625853e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.676632e-01	3.339417e-02	3.700360e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.213116e-01	2.253842e-02	2.863763e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.674137e-01	1.690934e-02	2.047763e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.007889e-01	1.335508e-02	1.177035e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.359466e-02	5.153888e-03	6.632723e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.918225e-03	0.000000e+00	4.707298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.144284e+00	2.328901e+00	7.028946e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.366976e+00	2.362117e+00	2.227407e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.987146e+00	8.700781e-01	7.776098e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.251208e+00	3.510361e-01	3.380277e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.336404e+00	2.020091e-01	6.398352e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.084451e+00	8.653246e-02	5.943785e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.387234e+00	0.000000e+00	5.277342e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.749418e+00	7.142871e-02	4.709243e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.238911e+00	1.422274e-02	3.899205e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.781748e-01	0.000000e+00	3.393272e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.885556e-01	7.927311e-02	2.094739e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.051226e-01	4.696820e-03	1.779283e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.439942e-01	1.631085e-03	1.127683e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.116340e-01	2.021634e-04	6.839880e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.222305e-03	0.000000e+00	7.780767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.326682e+01	7.089787e+00	4.863500e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.528074e+01	8.593428e+00	5.070176e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.978493e+01	2.753377e+00	9.480642e-02
2.875000e-02	6.250000e-03	6.250000e-03	1.187363e+01	4.695504e-01	1.329386e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.938429e+00	3.824139e-01	1.281857e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.570711e+00	3.445900e-01	9.149990e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.682031e+00	0.000000e+00	8.690000e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.882002e+00	8.986795e-02	5.186126e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.157070e+00	2.820670e-02	5.308271e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.338529e-01	8.168784e-02	2.952611e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.059537e-01	6.113863e-03	2.775043e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.362201e-02	0.000000e+00	1.519291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.284969e+00	1.415563e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.094493e+00	1.520899e-01	1.119253e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.562140e+00	8.498775e-02	6.307749e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.403437e+00	1.805241e-02	6.418761e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.580112e-01	1.630075e-03	3.806559e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.154000e-01	2.087355e-02	1.985321e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.439375e-01	2.387335e-03	1.124580e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.495203e-02	1.139967e-02	3.986394e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.398722e-04	3.926780e-04	1.697059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.766351e+01	4.799101e+00	1.187780e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.455247e+00	3.234222e-01	2.715547e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.385237e+00	1.484252e-01	2.851415e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.346721e+00	8.056561e-02	5.475594e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.339332e+00	0.000000e+00	4.026064e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.792789e-01	9.310446e-04	2.301706e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.893626e-01	4.937608e-02	1.398183e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.538507e-01	0.000000e+00	1.121201e-01
7.340000e-01	2.660000e-01	2.660000e-01	8.819766e-03	0.000000e+00	1.033216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.773634e+02	2.676861e+01	1.409912e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.789155e+01	3.581363e-01	1.046413e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.522321e+00	5.039535e-01	4.455115e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.114343e+00	0.000000e+00	1.514713e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.852021e+00	3.276969e-02	4.283547e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.497117e-01	2.097793e-02	3.869348e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.464144e-01	5.122274e-04	2.555538e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.513415e-02	1.066590e-03	1.418540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.982843e+00	1.551304e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.533353e+00	1.362870e+00	5.881739e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.862920e+00	9.043981e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.497777e+00	1.949312e-01	2.243128e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.871046e+00	0.000000e+00	5.533215e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.471637e+00	9.259329e-02	6.392167e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.951886e+00	4.355566e-02	6.547807e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.443208e+00	5.949813e-02	5.359744e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.016254e+00	6.093934e-02	4.324619e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.850780e-01	2.042354e-02	3.329577e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.422081e-01	1.533702e-02	2.125851e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.090084e-01	9.442226e-03	1.387583e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.186783e-02	7.542097e-03	6.359714e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.032639e-03	0.000000e+00	4.889110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.186945e+01	6.104311e+00	5.695921e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.720774e+00	1.702699e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.272120e+00	5.575343e-01	1.018930e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.719607e+00	1.407477e-01	4.061635e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.978559e+00	2.249798e-01	3.009238e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.804644e+00	6.114110e-02	3.026708e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.298216e+00	0.000000e+00	5.700072e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.847630e+00	9.059537e-02	4.208388e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.223543e+00	0.000000e+00	3.922429e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.040598e-01	8.139316e-02	2.388222e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.310497e-01	1.601330e-02	1.853882e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.159835e-01	0.000000e+00	1.202522e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.246095e-02	0.000000e+00	1.095109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.796254e+02	2.519841e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.410426e+01	9.411244e-01	1.585977e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.618418e+01	7.020711e-01	1.007721e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.130342e+01	5.114880e-01	8.937922e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.111985e+00	9.079348e-02	5.977430e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.078660e+00	1.758261e-01	1.319599e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.983888e+00	1.075605e-01	1.759391e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.206216e+00	0.000000e+00	3.661059e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.806525e+00	7.406068e-02	4.301553e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.094942e+00	5.036352e-02	4.582237e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.036633e-01	5.876670e-02	2.823393e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.124797e-02	3.833242e-04	1.934670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.548779e+00	5.718647e-01	7.146624e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.648755e+00	2.985250e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.899209e+00	0.000000e+00	7.371966e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.128401e+00	4.440797e-02	5.325811e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.406596e-01	3.300519e-02	2.889409e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.899653e-01	3.148402e-03	1.539096e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.079173e-01	2.135543e-03	6.825713e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.562084e-03	5.456720e-03	2.412196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.396215e+00	8.098677e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.527886e+00	0.000000e+00	5.099952e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.173733e+00	9.077327e-03	3.736951e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.919506e-01	6.635900e-03	2.233929e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.156797e-01	1.675853e-02	1.267810e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.471140e-01	0.000000e+00	7.573386e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.695082e-02	1.337302e-02	2.569162e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.032537e-03	1.871114e-03	2.002126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.468774e+01	1.545264e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.476956e+00	0.000000e+00	7.023344e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.384815e+00	2.857082e-02	4.416799e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.492840e-01	0.000000e+00	2.817015e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.664798e-02	1.903381e-03	1.429443e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.131903e-01	3.268327e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.402910e+00	1.527685e+00	5.002489e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.245270e+00	9.253317e-01	4.656785e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.292746e+00	2.553665e-01	2.702809e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.459857e+00	2.338278e-01	5.532786e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.406860e+00	1.456463e-01	6.932039e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.741517e+00	1.415396e-02	6.385809e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.290630e+00	3.771654e-02	6.122727e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.207384e-01	6.353778e-02	3.874964e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.093957e-01	3.024697e-03	3.075621e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.736609e-01	1.390441e-02	1.740726e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.807610e-01	0.000000e+00	1.252781e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.741857e-02	2.959122e-02	4.220461e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.305947e-03	2.173556e-03	2.359697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.305571e+00	2.212760e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.723388e+00	2.206599e+00	9.806188e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.746252e+00	8.665072e-01	5.404000e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.164908e+00	3.341451e-01	3.613134e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.775543e+00	1.310388e-01	7.952810e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.677744e+00	1.337519e-01	6.154556e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.385326e+00	1.464677e-01	6.254382e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.652373e+00	0.000000e+00	4.546414e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.157473e+00	1.035876e-02	3.578296e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.307970e-01	5.411241e-02	2.611720e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.574902e-01	3.784316e-02	2.026867e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.631875e-01	0.000000e+00	1.747399e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.040818e-01	9.665143e-03	8.994175e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.717636e-02	5.213635e-03	4.937986e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.587872e-03	1.028444e-03	3.804994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.284457e+01	8.880558e+00	1.239889e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.913678e+01	7.776142e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.740411e+01	8.675780e-01	9.424138e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.006660e+01	1.015345e-01	1.264079e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.591209e+00	4.169391e-01	9.417025e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.270664e+00	1.173026e-01	8.235376e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.563714e+00	0.000000e+00	8.859065e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.756988e+00	1.144840e-01	4.845202e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.092936e+00	2.234475e-02	4.141569e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.573462e-01	6.328619e-02	2.675230e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.983322e-01	3.267267e-03	2.169981e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.450505e-03	8.924132e-04	9.012309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.821626e+00	1.259123e+00	4.927928e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.469416e+00	5.035548e-01	1.214797e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.577475e+00	3.764139e-02	6.516806e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.559381e+00	3.628960e-02	6.870269e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.216766e-01	2.316721e-02	4.423766e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.873253e-01	2.291260e-02	2.021268e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.414298e-01	0.000000e+00	9.451979e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.534691e-02	3.236242e-02	2.167113e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.697867e-04	1.859195e-03	1.284999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.652095e+01	5.201684e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.307113e+00	4.738741e-01	3.963817e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.401585e+00	0.000000e+00	5.493058e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.441202e+00	0.000000e+00	6.177773e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.268338e+00	4.072451e-02	4.159756e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.566198e-01	0.000000e+00	2.252100e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.065731e-01	1.433273e-02	1.172668e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.250119e-01	0.000000e+00	6.734521e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.547536e-03	1.412647e-03	5.432305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.774451e+02	3.307569e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.937186e+01	8.020160e-01	1.968332e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.152900e+00	1.263944e-02	9.883063e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.189377e+00	0.000000e+00	4.986363e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.868509e+00	8.818086e-03	4.417517e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.315557e-01	1.237589e-01	2.962924e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.608743e-01	0.000000e+00	2.305553e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.018330e-02	1.778435e-03	8.471977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.185951e+00	1.209588e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.015751e+00	1.705044e+00	1.335543e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.566915e+00	8.660408e-01	4.903559e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.696007e+00	3.723619e-01	2.717300e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.308430e+00	1.569103e-01	4.739924e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.666567e+00	1.434416e-01	5.442728e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.962195e+00	0.000000e+00	8.217025e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.540359e+00	6.385672e-02	6.524148e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.060847e+00	6.807250e-03	5.303126e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.384979e-01	3.041050e-02	3.184711e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.435515e-01	2.546077e-02	2.013974e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.024505e-01	0.000000e+00	1.167839e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.630231e-02	3.028969e-02	4.511960e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.679049e-03	2.200087e-03	2.468252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.796815e+01	5.960896e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.196640e+01	2.121424e+00	7.372511e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.241532e+00	4.792618e-01	5.927672e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.221577e+00	3.717082e-01	5.121262e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.906516e+00	1.427401e-01	4.422074e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.135507e+00	0.000000e+00	5.825597e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.653733e+00	5.262193e-02	5.444156e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.819658e+00	3.774338e-02	4.914462e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.150484e+00	0.000000e+00	4.143443e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.092881e-01	6.625757e-02	2.221647e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.000216e-01	7.391170e-03	1.474755e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.668065e-01	0.000000e+00	8.822848e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.147990e-02	1.252783e-03	7.273329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.749573e+02	2.942739e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.811632e+01	2.500149e+00	1.876622e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.842338e+01	7.333198e-01	2.572799e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.317339e+01	5.352605e-01	1.798566e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.704925e+00	1.132385e-01	1.348133e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.940943e+00	3.821849e-02	6.742226e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.316178e+00	8.721899e-03	5.046196e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.301934e+00	0.000000e+00	3.892685e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.761313e+00	1.097600e-01	4.402530e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.015997e+00	1.213263e-02	3.611495e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.716092e-01	9.811837e-03	2.427126e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.475423e-02	1.300712e-03	1.174140e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.181644e+00	5.432049e-01	5.809981e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.941276e+00	7.679340e-02	8.057931e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.508941e+00	5.063004e-02	5.426993e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.240263e-01	6.637532e-03	3.715481e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.626169e-01	1.262684e-02	2.481241e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.465688e-01	5.461113e-02	1.299696e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.858018e-02	0.000000e+00	8.117627e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.188543e-03	1.022542e-03	3.967002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.697111e+00	7.466794e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.171859e+00	5.613732e-03	4.025000e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.095421e+00	0.000000e+00	3.430886e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.770003e-01	5.900708e-02	1.890204e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.599812e-01	1.767212e-02	1.153397e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.674220e-01	7.894040e-03	7.342539e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.698119e-02	0.000000e+00	4.486592e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.763932e-03	3.113275e-04	3.732145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.477189e+01	1.681748e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.177726e+00	0.000000e+00	6.685417e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.379180e+00	1.352976e-02	5.204716e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.228438e-01	3.318864e-02	2.622292e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.174771e-02	1.857203e-03	1.995840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.264171e+00	7.516740e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.893196e+00	1.640071e+00	2.123026e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.379561e+00	3.179160e-01	3.085247e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.491046e+00	7.171118e-02	3.523738e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.622630e+00	1.237548e-01	5.646725e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.882868e+00	5.494964e-02	5.653514e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.338817e+00	0.000000e+00	5.112754e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.071495e+00	1.722370e-01	3.907941e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.082600e-01	1.719224e-02	2.911325e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.540830e-01	7.040670e-03	2.859017e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.925089e-01	0.000000e+00	2.280400e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.679672e-01	0.000000e+00	1.107733e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.103532e-02	0.000000e+00	4.451299e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.281940e-03	4.850861e-04	3.410887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.339932e+00	3.002838e+00	5.189225e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.031368e+01	2.008524e+00	2.307029e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.508263e+00	4.667907e-01	4.599121e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.665848e+00	3.732819e-01	5.228074e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.045194e+00	1.425883e-01	5.513160e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.761622e+00	0.000000e+00	5.991149e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.078394e+00	0.000000e+00	4.452017e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.581747e+00	5.251932e-02	3.803232e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.179829e+00	8.833453e-02	2.861724e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.032160e-01	3.110697e-01	2.447796e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.448452e-01	0.000000e+00	2.943584e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.722161e-01	7.348420e-03	2.800075e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.108535e-01	1.773721e-03	8.281572e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.240551e-02	0.000000e+00	8.203624e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.088674e-03	8.526262e-04	4.900435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.950597e+01	1.025880e+01	3.637486e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.843418e+01	8.308483e+00	4.679804e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.859224e+01	1.952590e+00	1.266513e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.103532e+01	1.052513e+00	1.616417e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.749074e+00	2.791617e-01	1.026446e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.877986e+00	0.000000e+00	1.108383e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.649795e+00	2.312522e-01	7.449747e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.630031e+00	0.000000e+00	5.928937e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.097313e+00	1.064653e-01	3.594283e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.929082e-01	4.859908e-03	3.235198e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.629463e-01	0.000000e+00	2.371889e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.755449e-03	0.000000e+00	1.416225e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.018477e+00	1.335366e+00	5.658581e-03
1.400000e-01	4.000000e-02	4.000000e-02	2.982917e+00	0.000000e+00	1.849693e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.082518e+00	7.603226e-02	6.468753e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.224563e+00	1.141945e-02	5.021207e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.997431e-01	0.000000e+00	2.963335e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.658275e-01	4.052492e-02	1.558649e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.194066e-01	1.876569e-04	9.163092e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.387298e-02	0.000000e+00	3.916365e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.048028e-03	5.943759e-04	1.297467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.084779e+01	4.521635e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.189630e+00	8.577853e-02	2.686814e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.968763e+00	5.231669e-02	1.815288e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.988965e+00	0.000000e+00	5.702290e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.196668e+00	8.024710e-03	3.246791e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.676840e-01	5.383594e-02	1.900645e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.301544e-01	9.461220e-03	1.162317e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.498738e-01	1.564138e-03	7.088509e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.601900e-03	0.000000e+00	9.944841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.024790e+02	2.578987e+01	9.803591e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.621086e+01	3.786212e-01	6.061441e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.795801e+00	1.581337e-02	2.927089e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.020973e+00	1.265884e-02	1.594711e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.594235e+00	3.831040e-02	3.998317e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.159473e-01	1.179623e-02	3.119213e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.264459e-01	1.916336e-03	2.323541e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.179902e-02	9.111970e-04	1.321900e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.865599e+00	1.721299e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.403453e+00	1.234767e+00	2.162394e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.563099e+00	2.443999e-01	1.935305e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.165197e+00	1.423268e-01	3.291070e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.670499e+00	4.742254e-02	4.846364e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.117678e+00	0.000000e+00	6.665172e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.665490e+00	5.603978e-02	5.198695e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.223590e+00	0.000000e+00	4.650113e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.169025e-01	1.336904e-01	3.353719e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.395497e-01	5.096894e-03	2.990374e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.588872e-01	0.000000e+00	2.255701e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.737523e-01	0.000000e+00	1.388015e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.044995e-02	0.000000e+00	5.954197e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.443464e-03	5.085593e-04	3.567813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.671107e+01	6.024006e+00	7.103728e-02
1.750000e-02	5.000000e-03	5.000000e-03	9.717991e+00	1.076924e+00	3.428050e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.897957e+00	1.018198e-01	2.894970e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.343780e+00	2.619407e-01	1.644469e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.407743e+00	1.221900e-01	1.784905e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.597618e+00	0.000000e+00	3.746564e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.124611e+00	3.289516e-02	4.424492e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.670832e+00	7.226191e-02	3.646672e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.147801e+00	6.005171e-02	2.899519e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.590149e-01	1.166838e-01	2.315410e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.995439e-01	3.248215e-03	2.683545e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.783011e-01	0.000000e+00	9.563125e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.014865e-02	0.000000e+00	8.508305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.001649e+02	2.341113e+01	9.562109e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.234774e+01	1.419587e+00	7.648049e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.466016e+01	6.174214e-01	4.076792e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.749642e+00	1.392517e-01	3.645005e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.475512e+00	1.436774e-01	4.814890e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.378793e+00	1.546619e-01	1.720349e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.016884e+00	1.489621e-01	1.309164e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.025690e+00	8.858375e-02	2.715361e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.595722e+00	2.788070e-02	4.166396e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.004688e+00	2.317795e-02	3.586258e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.891594e-01	1.820068e-02	2.556604e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.520000e-02	0.000000e+00	1.839409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.013745e+00	5.019423e-01	2.365182e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.154734e+00	2.502086e-02	1.576841e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.567642e+00	2.781997e-02	5.874001e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.014713e+00	2.483905e-02	3.641590e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.332768e-01	1.864902e-02	1.905217e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.749876e-01	6.679521e-03	1.087165e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.004906e-01	3.323858e-02	2.842278e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.570954e-03	5.280664e-03	2.813493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.734189e+00	5.990329e-01	7.218778e-03
1.350000e-01	3.000000e-02	3.000000e-02	2.206781e+00	0.000000e+00	3.884067e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.166044e+00	0.000000e+00	2.982777e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.476244e-01	1.776283e-02	1.613360e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.426874e-01	3.090284e-02	8.802639e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.539003e-01	1.524574e-03	4.597656e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.543954e-02	2.340256e-02	1.623887e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.412193e-03	3.074793e-03	1.325429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.522632e+01	1.269658e+00	2.464923e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.996229e+00	2.629495e-02	6.024578e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.253670e+00	0.000000e+00	3.871479e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.288588e-01	2.924563e-02	1.891523e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.827326e-02	6.230868e-03	9.776739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.757196e-01	5.069251e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.493227e+00	1.696494e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.748580e+00	5.508085e-01	1.909943e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.690595e+00	0.000000e+00	6.376789e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.747342e+00	1.736017e-02	6.141750e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.074927e+00	5.949508e-02	5.738955e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.501822e+00	2.037401e-02	4.908574e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.075903e+00	1.024679e-02	4.661082e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.731245e-01	5.590062e-02	3.077896e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.150894e-01	0.000000e+00	2.145174e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.532146e-01	2.073365e-02	1.149466e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.822519e-01	1.686458e-02	6.027169e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.928135e-02	3.022254e-02	2.460466e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.547479e-03	3.353124e-03	2.539095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.562004e+00	2.659347e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.126278e+01	2.037834e+00	2.740595e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.271200e+00	1.879590e-01	4.041667e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.116146e+00	4.434516e-02	8.379094e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.061804e+00	2.833614e-01	5.595730e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.876616e+00	0.000000e+00	5.194484e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.180915e+00	6.684121e-02	4.227634e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.501207e+00	0.000000e+00	4.636989e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.013812e+00	0.000000e+00	3.492920e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.469675e-01	8.327840e-03	1.945570e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.975965e-01	7.145565e-03	1.592178e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.730252e-01	4.215577e-02	9.950327e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.206657e-01	2.688604e-02	5.662523e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.222723e-02	8.473041e-03	4.452815e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.709595e-03	2.435202e-03	1.907488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.079832e+01	1.054684e+01	2.500012e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.282621e+01	6.675782e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.746777e+01	7.617267e-01	1.431623e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.367614e+00	2.625186e-01	1.182100e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.067321e+00	6.453768e-02	1.257049e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.407524e+00	1.433072e-01	8.694537e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.205444e+00	0.000000e+00	7.062666e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.556724e+00	1.655480e-02	4.569869e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.760417e-01	5.483478e-02	3.083640e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.777227e-01	3.371241e-02	2.283092e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.196155e-01	4.170963e-02	1.353131e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.588448e-03	2.914207e-03	7.487468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.584747e+00	1.256131e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.363528e+00	1.591730e-01	1.691975e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.189394e+00	0.000000e+00	7.519138e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.281242e+00	0.000000e+00	5.473047e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.776572e-01	1.603062e-02	3.236108e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.545274e-01	2.143159e-02	1.311957e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.409161e-01	3.738104e-02	4.523997e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.936585e-02	3.562583e-02	1.143487e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.269346e-04	2.214405e-03	5.010791e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.983249e+01	4.646162e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.011999e+00	1.026852e-01	4.375510e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.899887e+00	0.000000e+00	4.920116e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.096511e+00	0.000000e+00	5.503951e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.222544e+00	1.165381e-02	3.136973e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.503286e-01	2.363873e-02	1.736361e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.376577e-01	2.452200e-02	8.404273e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.336871e-01	7.950639e-03	4.058530e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.297357e-03	5.441119e-03	3.949128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.997767e+02	2.899174e+01	1.671196e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.853622e+01	2.071621e-01	1.911508e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.739295e+00	2.032163e-02	5.422404e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.867144e+00	0.000000e+00	3.977469e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.742974e+00	4.154623e-02	3.542427e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.283576e-01	2.602505e-02	2.597698e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.912698e-01	4.335812e-02	1.411985e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.073385e-02	4.768562e-03	6.994365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.037431e+00	1.482289e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.745714e+00	1.475690e+00	2.156394e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.879042e+00	5.620217e-01	3.817059e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.302266e+00	0.000000e+00	5.465190e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.826515e+00	5.441621e-02	5.448251e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.329507e+00	1.813672e-01	6.294326e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.758266e+00	1.404622e-03	6.198400e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.343290e+00	1.298592e-02	4.827982e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.919282e-01	2.033387e-02	3.627497e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.811799e-01	0.000000e+00	2.824614e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.046849e-01	3.489867e-02	1.382938e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.014473e-01	2.542014e-02	6.291769e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.376335e-02	3.212032e-02	2.636994e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.895863e-03	3.555056e-03	2.406713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.206821e+01	5.837504e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.234455e+01	1.710342e+00	9.258957e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.531201e+00	3.208813e-01	6.292523e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.908484e+00	7.273371e-02	2.993746e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.508913e+00	0.000000e+00	4.665771e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.760003e+00	1.768393e-01	3.620936e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.229714e+00	7.067811e-02	4.325238e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.732697e+00	4.200881e-02	4.162257e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.020260e+00	0.000000e+00	3.503460e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.357320e-01	2.092983e-02	1.686541e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.883871e-01	3.198312e-02	1.033334e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.786963e-01	2.437538e-02	4.766515e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.026786e-02	3.094761e-03	6.901298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.941953e+02	2.479978e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.861637e+01	1.118908e+00	7.558232e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.673977e+01	5.917820e-02	1.051233e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.207400e+00	0.000000e+00	1.528774e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.327606e+00	4.536061e-01	7.610350e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.646457e+00	3.738889e-01	3.354210e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.897003e+00	0.000000e+00	3.824517e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.138835e+00	0.000000e+00	3.200201e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.476761e+00	0.000000e+00	4.182749e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.455584e-01	7.116749e-02	2.934813e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.928309e-01	5.985972e-02	1.806561e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.260862e-02	3.475617e-03	1.125198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.464981e+00	6.788047e-01	5.922984e-04
2.100000e-01	4.000000e-02	4.000000e-02	2.738520e+00	0.000000e+00	2.976367e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.276566e+00	1.377735e-02	5.818320e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.892895e-01	2.943472e-02	3.779330e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.750876e-01	0.000000e+00	2.620076e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.420582e-01	3.679780e-02	1.343765e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.161593e-02	1.535771e-03	7.069622e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.564298e-03	3.587850e-04	4.056209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.951688e+00	7.229169e-01	4.737291e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.074561e+00	7.875978e-02	4.111927e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.960297e-01	0.000000e+00	3.589628e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.800505e-01	2.595120e-02	2.000122e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.598980e-01	1.044077e-02	1.174405e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.721849e-01	2.728793e-02	6.739537e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.714389e-02	0.000000e+00	4.033346e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.651786e-03	3.823843e-04	3.218490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.526681e+01	1.512801e+00	8.286452e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.239481e+00	5.171746e-02	6.220829e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.087230e+00	2.474964e-02	4.203642e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.849803e-01	2.748457e-02	2.440841e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.908502e-02	1.270392e-03	1.698391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.740809e+00	1.066960e+00	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.157818e+00	1.663078e+00	2.996733e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.463589e+00	1.957030e-01	2.913977e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.351493e+00	1.164510e-02	4.867805e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.321622e+00	0.000000e+00	8.260091e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.621972e+00	0.000000e+00	6.782294e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.259618e+00	4.456997e-02	5.773869e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.375873e-01	8.461422e-02	4.416293e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.406388e-01	8.478244e-02	3.263706e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.735413e-01	2.416585e-02	2.229808e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.761227e-01	6.148655e-04	1.957373e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.715264e-01	4.511315e-02	1.052976e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.624280e-02	0.000000e+00	5.599199e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.414230e-03	3.102890e-04	2.955960e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.224746e+00	3.658091e+00	4.364531e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.102129e+01	1.879230e+00	5.043270e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.589678e+00	5.089261e-01	2.004221e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.140036e+00	8.987746e-02	8.891309e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.435473e+00	0.000000e+00	9.678408e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.619301e+00	7.076685e-02	5.138399e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.888419e+00	4.939647e-02	5.834039e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.313074e+00	0.000000e+00	4.870417e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.019219e+00	1.041492e-01	3.514406e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.756931e-01	7.630205e-02	2.412829e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.866967e-01	1.932889e-02	1.804623e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.059193e-01	8.612927e-03	1.631073e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.963704e-01	2.627196e-02	8.225646e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.830752e-02	2.665704e-03	5.874632e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.852654e-03	1.297493e-03	4.628942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.593178e+01	1.244706e+01	5.649014e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.297865e+01	8.386717e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.820601e+01	1.120568e+00	1.352279e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.788503e+00	3.883011e-01	1.943159e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.470035e+00	0.000000e+00	1.499802e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.631334e+00	1.680826e-02	8.523691e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.232454e+00	7.993578e-04	7.990857e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.513058e+00	1.839630e-01	5.330767e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.973125e-01	9.503925e-02	3.577989e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.994435e-01	7.711155e-02	2.686073e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.752785e-01	2.420202e-03	2.076336e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.796976e-03	6.432294e-04	9.566439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.292965e+00	1.534858e+00	3.977423e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.044687e+00	7.846069e-02	1.719000e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.986571e+00	0.000000e+00	8.036261e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.061234e+00	4.926108e-03	5.149608e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.334802e-01	4.973752e-02	3.038411e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.011555e-01	1.481336e-02	1.685054e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.004110e-01	1.845186e-02	8.859989e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.842604e-02	2.439915e-03	2.659211e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.963135e-04	2.925272e-04	1.149604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.198800e+01	5.245415e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.332290e+00	0.000000e+00	3.764759e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.100102e+00	4.762660e-02	3.175169e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.851438e+00	6.009565e-03	5.576391e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.051295e+00	0.000000e+00	3.950680e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.710017e-01	3.213727e-02	1.943064e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.663126e-01	1.282182e-02	1.073581e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.366047e-01	1.993064e-02	6.216686e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.956779e-03	0.000000e+00	8.650927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.100215e+02	2.746823e+01	3.839334e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.771206e+01	2.884561e-01	1.212684e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.352033e+00	9.512703e-02	3.435539e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.518448e+00	0.000000e+00	2.260130e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.498209e+00	8.902725e-03	3.964810e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.230346e-01	0.000000e+00	3.332115e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.566572e-01	4.405195e-02	1.864240e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.126134e-02	1.862993e-03	1.172234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.242520e+00	2.008941e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.531911e+00	1.350882e+00	2.573170e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.664756e+00	4.211916e-01	1.715890e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.162907e+00	4.718601e-02	4.496978e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.572977e+00	0.000000e+00	7.036434e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.961329e+00	0.000000e+00	9.701773e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.517867e+00	5.124047e-02	6.577969e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.169541e+00	7.579410e-02	5.165678e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.528224e-01	8.987847e-02	3.843054e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.259021e-01	0.000000e+00	3.018595e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.371520e-01	2.609422e-02	1.904213e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.849357e-01	3.790541e-02	1.114200e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.701164e-02	0.000000e+00	5.781248e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.538424e-03	3.237326e-04	3.083907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.908989e+01	7.386254e+00	2.718787e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.363592e+00	1.334883e+00	7.911085e-02
2.875000e-02	6.250000e-03	6.250000e-03	5.765510e+00	0.000000e+00	5.400934e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.401159e+00	2.565317e-02	4.331033e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.557026e+00	1.738714e-01	3.107225e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.485062e+00	0.000000e+00	5.727302e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.112618e+00	1.871400e-01	4.609081e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.419522e+00	0.000000e+00	5.544087e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.025007e+00	5.429431e-02	2.982003e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.037452e-01	1.145376e-02	1.986490e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.541974e-01	4.651723e-02	1.308663e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.666453e-01	6.823949e-03	8.975883e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.036785e-02	7.856066e-04	7.186723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.082111e+02	2.602199e+01	8.427100e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.568529e+01	5.415078e-01	2.132360e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.513966e+01	4.121057e-01	1.410817e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.600311e+00	0.000000e+00	1.099236e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.315435e+00	2.169732e-01	2.109127e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.990937e+00	0.000000e+00	5.209743e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.743199e+00	1.875469e-01	1.512095e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.866857e+00	0.000000e+00	2.719732e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.475815e+00	7.020633e-02	4.554511e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.023577e-01	3.166261e-02	3.767422e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.659521e-01	3.303163e-02	2.203890e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.717037e-02	1.663968e-03	1.334246e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.197854e+00	5.830520e-01	3.761241e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.199444e+00	7.932422e-02	5.112810e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.408488e+00	0.000000e+00	7.318678e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.970580e-01	0.000000e+00	4.493342e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.410720e-01	1.878688e-02	2.358574e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.280462e-01	0.000000e+00	1.265610e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.078498e-02	2.902447e-02	4.796507e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.947249e-03	3.508547e-03	2.617685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.012851e+00	7.156156e-01	1.929790e-03
1.350000e-01	3.000000e-02	3.000000e-02	2.157358e+00	0.000000e+00	4.426628e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.735180e-01	0.000000e+00	3.590919e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.150025e-01	3.761831e-02	1.828850e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.666115e-01	0.000000e+00	1.060512e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.079559e-01	1.975836e-02	5.137221e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.678261e-02	8.784530e-03	2.134321e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.056253e-04	1.876588e-03	2.001517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.605290e+01	1.420835e+00	1.942816e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.510912e+00	0.000000e+00	6.930930e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.019990e+00	1.811149e-02	4.155658e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.414399e-01	2.655459e-02	1.990042e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.438957e-02	1.683796e-03	1.138047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.143569e+00	6.852685e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.962356e+00	2.005690e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.711908e+00	5.096925e-01	3.578131e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.690926e+00	1.855894e-01	5.159002e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.630196e+00	4.013557e-02	9.516519e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.882053e+00	1.636948e-03	7.071700e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.347607e+00	3.760622e-02	6.810620e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.057704e-01	2.135702e-02	5.613679e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.394891e-01	0.000000e+00	3.540601e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.756481e-01	7.039117e-02	2.426650e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.839015e-01	1.516035e-02	1.455983e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.662108e-01	2.078408e-02	8.090512e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.073721e-02	1.605572e-02	4.269911e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.544631e-03	2.664192e-03	3.325534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.505157e+00	3.474787e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.137146e+01	2.377542e+00	3.874967e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.315720e+00	2.130964e-01	4.188125e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.036110e+00	0.000000e+00	8.902245e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.449656e+00	0.000000e+00	9.682166e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.769714e+00	2.083686e-01	6.015136e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.912449e+00	7.373174e-03	8.539956e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.337753e+00	0.000000e+00	4.273611e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.673050e-01	9.027472e-03	4.278670e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.880196e-01	8.172222e-02	2.330210e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.652766e-01	6.562262e-02	1.604542e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.425052e-01	0.000000e+00	1.732797e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.902618e-01	4.807551e-02	7.102600e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.512028e-02	1.575832e-03	5.167055e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.512175e-03	9.657136e-04	3.848826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.527911e+01	1.223659e+01	1.598900e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.385653e+01	6.931367e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.730603e+01	4.120937e-01	1.980187e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.527935e+00	3.074541e-01	1.167747e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.009332e+00	0.000000e+00	1.402559e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.046310e+00	8.667794e-03	9.319737e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.102453e+00	1.185716e-01	8.276051e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.218798e+00	0.000000e+00	6.021342e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.612374e-01	1.559660e-01	3.297047e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.442431e-01	4.172019e-02	2.467495e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.776222e-01	5.663558e-02	1.907832e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.740226e-03	6.704144e-04	6.694550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.963021e+00	1.565168e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.215812e+00	8.908814e-02	1.681031e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.106424e+00	0.000000e+00	9.693565e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.217999e+00	5.082144e-02	6.140725e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.741461e-01	1.193641e-02	3.226719e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.982291e-01	2.059837e-02	1.596220e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.266411e-01	1.617259e-02	6.592540e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.413698e-02	1.537094e-02	1.917692e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.739886e-04	2.037977e-03	1.537788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.230927e+01	6.088985e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.443847e+00	0.000000e+00	4.268110e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.930759e+00	0.000000e+00	5.525985e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.019288e+00	6.485986e-02	5.963587e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.013190e+00	0.000000e+00	4.106913e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.921291e-01	1.502859e-02	1.990681e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.532325e-01	1.115836e-02	1.028721e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.291747e-01	1.974649e-02	4.753294e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.358524e-03	2.926242e-03	5.035797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.105323e+02	3.499495e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.734782e+01	0.000000e+00	2.240338e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.866001e+00	2.089587e-01	7.029008e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.827259e+00	0.000000e+00	4.702031e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.389474e+00	1.197640e-02	4.109793e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.565030e-01	1.918011e-02	3.055825e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.737484e-01	2.547822e-02	1.562726e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.206166e-03	1.808561e-03	8.772432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.453437e+00	1.765517e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.881571e+00	1.669102e+00	3.986557e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.069149e+00	5.240222e-01	3.105118e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.353630e+00	9.333640e-02	4.471235e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.757633e+00	9.318828e-02	7.692439e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.217973e+00	1.805390e-01	8.028027e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.569041e+00	0.000000e+00	8.306415e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.163840e+00	0.000000e+00	7.027413e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.216366e-01	5.040690e-02	3.866507e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.382527e-01	3.329343e-02	2.979927e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.320374e-01	2.340165e-02	1.670700e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.783475e-01	1.615237e-02	8.319652e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.575290e-02	1.718777e-02	4.606225e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.806699e-03	2.795683e-03	3.058668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.622332e+01	7.840494e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.164914e+01	1.590065e+00	1.425354e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.491211e+00	4.012676e-01	8.256108e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.781621e+00	2.609331e-01	4.149327e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.535653e+00	1.349237e-01	5.594542e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.823118e+00	1.187218e-01	5.720779e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.140673e+00	1.171028e-02	6.160759e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.379401e+00	0.000000e+00	7.342966e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.692573e-01	4.081849e-02	3.068143e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.883103e-01	8.017892e-02	1.944921e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.041560e-01	3.708070e-04	1.582777e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.623610e-01	4.289684e-02	6.246551e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.768923e-03	7.311510e-04	8.257532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.054070e+02	3.029858e+01	1.719319e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.952283e+01	3.305028e+00	7.700859e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.509286e+01	7.701042e-02	1.523408e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.126954e+01	1.795122e-01	2.692879e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.026565e+00	2.525471e-01	5.354092e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.072281e+00	1.192258e-02	5.061732e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.858595e+00	2.676337e-02	5.161512e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.965557e+00	6.832953e-02	4.000861e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.288829e+00	0.000000e+00	4.717922e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.722178e-01	7.507500e-02	3.042008e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.649803e-01	2.577666e-02	1.960413e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.213245e-02	1.695169e-03	9.589471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.711789e+00	6.147714e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.540885e+00	2.978572e-02	2.453693e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.122822e+00	0.000000e+00	5.906917e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.637059e-01	3.374663e-02	3.232574e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.231871e-01	1.702075e-02	2.126699e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.811024e-01	0.000000e+00	1.410723e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.967570e-02	5.718385e-03	5.157504e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.018510e-03	7.394761e-05	3.521120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.223801e+00	7.131894e-01	4.542412e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.792745e+00	3.959623e-02	4.465811e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.443848e-01	7.046606e-03	2.773654e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.950033e-01	1.470233e-02	1.924214e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.690676e-01	1.465666e-02	1.046017e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.434969e-01	0.000000e+00	7.319386e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.554156e-02	2.285780e-03	3.287209e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.260896e-03	6.614958e-05	2.817380e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.586154e+01	1.575722e+00	8.871026e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.507760e+00	7.930859e-02	7.190136e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.076982e+00	0.000000e+00	4.248244e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.365191e-01	5.120286e-03	2.298137e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.570486e-02	1.252806e-03	1.687460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.948997e+00	1.016861e+00	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.917390e+00	1.684417e+00	7.183956e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.287028e+00	0.000000e+00	2.322535e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.168951e+00	1.685899e-01	5.576564e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.178215e+00	0.000000e+00	6.633822e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.455612e+00	0.000000e+00	6.805300e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.094486e+00	0.000000e+00	5.901847e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.938453e-01	0.000000e+00	3.921917e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.351259e-01	5.400822e-02	2.884603e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.024720e-01	0.000000e+00	2.098691e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.499294e-01	1.322422e-02	1.633056e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.317420e-01	5.768699e-03	1.000663e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.426977e-02	9.382095e-04	3.598462e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.991899e-03	3.572842e-04	3.138874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.061228e+01	3.818861e+00	2.281920e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.113587e+01	1.941884e+00	3.239404e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.225629e+00	1.426063e-01	6.986852e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.091759e+00	1.165524e-01	6.244117e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.555911e+00	2.716773e-01	5.397716e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.364775e+00	1.138490e-01	6.798264e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.729170e+00	0.000000e+00	5.170378e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.235479e+00	0.000000e+00	4.296195e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.822854e-01	3.953803e-02	2.726260e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.526866e-01	1.234451e-02	2.234802e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.098686e-01	0.000000e+00	1.857977e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.028533e-01	0.000000e+00	2.035080e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.892230e-01	3.706944e-02	8.187632e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.727169e-02	3.339177e-03	4.943844e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.585962e-03	0.000000e+00	4.826992e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.244348e+01	1.652703e+01	3.277862e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.210206e+01	5.764334e+00	1.608667e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.778010e+01	1.269848e+00	1.403738e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.692942e+00	6.688682e-01	1.699716e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.549226e+00	0.000000e+00	1.427020e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.295955e+00	2.150297e-01	8.214939e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.935723e+00	0.000000e+00	7.913601e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.376744e+00	1.122169e-01	5.781301e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.686899e-01	9.664646e-03	4.238074e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.751412e-01	0.000000e+00	2.675126e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.026892e-01	1.701235e-02	2.220804e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.901519e-03	1.120401e-03	1.013862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.690417e+00	1.513038e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.938220e+00	0.000000e+00	3.026951e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.873250e+00	4.612690e-02	6.645395e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.694055e-01	0.000000e+00	4.824296e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.979199e-01	0.000000e+00	3.076317e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.520390e-01	5.711671e-03	1.774256e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.004793e-01	1.160076e-02	6.902711e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.823020e-02	2.078876e-03	2.499163e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.051893e-04	1.668832e-04	1.253630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.419117e+01	5.237941e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.841063e+00	0.000000e+00	8.175713e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.951463e+00	1.283210e-02	2.627170e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.698129e+00	3.588227e-02	5.126866e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.852670e-01	1.228409e-02	3.232392e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.717720e-01	0.000000e+00	1.937551e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.493567e-01	6.862002e-03	1.018899e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.291560e-01	0.000000e+00	6.906123e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.067107e-03	4.294819e-04	7.340492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.225198e+02	2.680244e+01	1.754758e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.679365e+01	4.195699e-01	5.731303e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.661302e+00	0.000000e+00	4.333577e-01
4.250000e-02	1.750000e-02	1.750000e-02	1.940654e+00	2.231617e-01	2.937234e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.597925e+00	2.934572e-02	3.570401e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.804514e-01	2.529447e-02	3.041402e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.391922e-01	2.563830e-02	1.809567e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.528815e-03	1.114825e-03	1.369419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.032651e+00	2.122972e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.549418e+00	1.064112e+00	2.208543e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.295221e+00	0.000000e+00	3.255858e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.047563e+00	0.000000e+00	5.644876e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.536129e+00	2.638794e-01	5.940540e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.852547e+00	0.000000e+00	7.993194e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.372358e+00	0.000000e+00	6.500686e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.045880e+00	2.729097e-02	4.856942e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.965204e-01	4.380686e-02	3.838948e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.640368e-01	1.295928e-02	2.589717e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.896259e-01	1.440388e-02	1.727299e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.566588e-01	1.180155e-02	1.008468e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.722039e-02	1.972447e-03	3.610105e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.253387e-03	3.305562e-04	3.005330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.327139e+01	7.595842e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.112523e+00	2.989946e-01	8.518693e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.487406e+00	0.000000e+00	8.294259e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.107259e+00	1.203089e-01	3.098018e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.430363e+00	3.974494e-01	2.082227e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.453451e+00	0.000000e+00	5.664907e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.835382e+00	2.562470e-01	5.411347e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.343556e+00	0.000000e+00	4.878161e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.912077e-01	1.910035e-02	2.936034e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.468181e-01	1.856362e-02	1.837153e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.880339e-01	0.000000e+00	1.603295e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.741415e-01	3.870757e-02	7.635696e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.865906e-03	0.000000e+00	6.929453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.212008e+02	2.500373e+01	8.130182e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.188696e+01	3.277270e-01	2.040870e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.627042e+01	3.616669e+00	3.088091e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.860906e+00	2.875732e-01	1.026495e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.718902e+00	0.000000e+00	5.054265e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.055609e+00	2.302870e-01	1.643415e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.519684e+00	0.000000e+00	2.853017e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.739634e+00	3.735932e-01	2.643591e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.238233e+00	0.000000e+00	4.789819e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.995567e-01	0.000000e+00	3.876405e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.032540e-01	2.177959e-02	2.252046e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.164855e-02	1.695868e-03	1.395660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.481269e+00	5.758400e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.848931e+00	0.000000e+00	1.821736e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.320393e+00	6.955790e-02	5.489259e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.730465e-01	1.902264e-02	4.161634e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.706113e-01	0.000000e+00	2.395556e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.544268e-01	0.000000e+00	1.142613e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.631941e-02	8.093578e-03	5.255566e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.864744e-03	2.333554e-03	2.203791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.208227e+00	6.362561e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	1.865185e+00	3.562161e-02	3.697695e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.024674e+00	0.000000e+00	3.569796e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.894922e-01	1.883572e-02	1.646411e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.430100e-01	0.000000e+00	1.033683e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.338486e-02	2.744725e-03	5.695030e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.968387e-02	9.885958e-03	2.347498e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.582438e-04	1.431271e-03	1.576656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.636358e+01	1.329603e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.456492e+00	4.636932e-02	6.377150e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.072376e-01	0.000000e+00	3.847757e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.651099e-01	9.030847e-03	1.921950e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.137862e-02	2.056594e-03	1.167956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.397143e+00	7.684384e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.709450e+00	2.004125e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.627403e+00	1.621544e-01	4.199328e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.346474e+00	1.135681e-01	5.723207e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.284947e+00	0.000000e+00	7.803382e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.740677e+00	1.058195e-01	7.317012e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.250554e+00	6.147789e-02	5.171265e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.893630e-01	4.493290e-02	3.756488e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.890594e-01	0.000000e+00	3.660104e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.069165e-01	0.000000e+00	2.492793e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.316747e-01	1.634611e-02	1.557411e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.133246e-01	0.000000e+00	8.235414e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.029629e-02	1.823007e-02	3.471946e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.365708e-03	1.319657e-03	1.470618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.051465e+01	3.386611e+00	1.526859e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.215644e+01	2.266792e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.240710e+00	5.490891e-02	7.163434e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.554811e+00	0.000000e+00	8.500935e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.185988e+00	0.000000e+00	9.158505e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.529723e+00	2.145226e-01	5.283343e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.976634e+00	1.140694e-01	4.587462e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.361879e+00	1.097909e-01	4.047683e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.130668e-01	0.000000e+00	4.359490e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.184763e-01	4.332012e-02	2.514917e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.151698e-01	1.271006e-02	1.499950e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.357546e-01	1.294686e-02	1.611157e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.334674e-01	4.170561e-03	6.464776e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.728148e-02	1.511509e-02	4.679030e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.836261e-03	8.577632e-04	2.513802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.325768e+01	1.479748e+01	1.743702e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.454619e+01	6.039131e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.586198e+01	2.231664e-01	2.310630e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.285668e+00	1.164879e-01	1.432079e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.077167e+00	2.438176e-01	1.217607e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.894971e+00	6.727890e-02	9.616025e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.929989e+00	0.000000e+00	6.590754e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.279846e+00	1.266821e-01	4.626478e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.060500e-01	0.000000e+00	3.793330e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.958346e-01	0.000000e+00	2.371511e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.133810e-01	1.430814e-02	1.541771e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.658286e-03	1.243532e-03	6.640323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.426697e+00	1.573690e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.975283e+00	0.000000e+00	3.176714e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.996473e+00	1.451289e-02	8.046815e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.134448e+00	4.565184e-02	5.570373e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.241160e-01	0.000000e+00	3.158305e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.554110e-01	1.882902e-02	1.524486e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.388229e-02	2.391023e-03	6.809806e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.635038e-02	1.168826e-02	1.812850e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.318242e-04	9.619266e-04	8.440309e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.437030e+01	5.779073e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.924952e+00	0.000000e+00	6.128642e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.640609e+00	0.000000e+00	5.804171e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.054665e+00	1.439740e-01	5.211962e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.141240e-01	0.000000e+00	3.972420e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.013724e-01	3.626436e-02	1.714072e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.214800e-01	0.000000e+00	1.063917e-01
4.280000e-01	4.000000e-02	4.000000e-02	8.217762e-02	3.289073e-03	5.332821e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.223910e-03	1.816981e-03	4.349388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.296777e+02	3.670723e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.409399e+01	0.000000e+00	3.144057e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.123069e+00	4.592600e-01	5.842060e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.653053e+00	0.000000e+00	5.385552e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.399431e+00	5.449759e-03	3.901209e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.520700e-01	5.228786e-02	2.536591e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.048869e-01	6.958404e-02	1.530821e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.422308e-03	1.646369e-03	8.573358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.109083e+00	1.844213e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.434662e+00	1.712585e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.924648e+00	2.658385e-01	2.414007e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.820573e+00	0.000000e+00	7.591833e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.521149e+00	2.370445e-02	6.907976e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.952168e+00	2.291247e-02	7.546478e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.673955e+00	2.506658e-01	6.328100e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.074995e+00	0.000000e+00	5.380205e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.287095e-01	0.000000e+00	3.823578e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.852183e-01	0.000000e+00	3.220081e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.666378e-01	0.000000e+00	1.847077e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.343607e-01	1.216980e-02	7.737558e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.579137e-02	1.243036e-02	3.576512e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.285397e-03	1.104707e-03	1.671883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.895356e+01	7.242899e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.363362e+01	2.475862e+00	1.803583e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.057105e+00	3.132906e-01	1.266908e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.540409e+00	0.000000e+00	7.755709e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.720297e+00	0.000000e+00	6.445662e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.346753e+00	0.000000e+00	6.268325e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.137263e+00	3.283239e-01	4.629776e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.359584e+00	0.000000e+00	4.952244e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.937240e-01	0.000000e+00	3.423628e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.361044e-01	5.741155e-03	1.968419e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.831331e-01	4.409063e-03	1.507933e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.179884e-01	0.000000e+00	6.104074e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.094100e-03	2.055421e-03	4.506078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.251138e+02	3.061524e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.394515e+01	5.521686e-01	2.932039e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.408024e+01	3.075836e-01	1.633662e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.043153e+00	0.000000e+00	1.785868e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.094139e+00	2.946426e-01	1.088575e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.319417e+00	5.905833e-01	3.425510e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.918547e+00	9.248217e-02	3.165120e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.676057e+00	0.000000e+00	3.990074e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.356653e+00	1.028906e-01	3.653050e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.176264e-01	6.448573e-03	3.481394e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.135548e-01	0.000000e+00	2.443120e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.104565e-02	2.722180e-03	8.536591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.718134e+00	5.420898e-01	5.267476e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.368984e+00	8.077427e-02	2.505237e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.237492e+00	4.238963e-02	4.592490e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.614714e-01	2.342269e-02	3.329817e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.203632e-01	6.157277e-02	1.936001e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.667152e-01	0.000000e+00	1.434986e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.047729e-02	1.180489e-02	5.422451e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.845928e-03	4.669855e-04	2.841320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.173867e+00	6.387144e-01	2.825885e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.785274e+00	3.691754e-02	3.664781e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.113952e-01	3.529274e-02	2.527644e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.370424e-01	3.018881e-02	1.699096e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.412175e-01	0.000000e+00	1.249161e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.359026e-01	0.000000e+00	6.381034e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.301511e-02	1.666166e-03	3.139090e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.497192e-03	5.006451e-04	2.861766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.578916e+01	1.440390e+00	2.068043e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.625363e+00	8.169880e-03	6.848853e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.123530e+00	7.526594e-02	3.523867e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.587881e-01	1.057250e-02	2.218658e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.620433e-02	2.515384e-04	1.487384e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.630554e+00	1.382575e+00	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.495926e+00	1.398371e+00	4.852312e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.950099e+00	2.659542e-03	7.179232e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.921156e+00	5.067084e-02	5.597116e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.045047e+00	1.714535e-02	6.836846e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.555353e+00	7.882221e-02	5.347729e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.180031e+00	5.199330e-02	4.149259e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.708452e-01	0.000000e+00	4.769375e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.420592e-01	7.174968e-02	2.443446e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.694134e-01	1.974918e-03	2.533381e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.555177e-01	7.616866e-03	1.190668e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.158346e-01	1.074981e-02	8.530324e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.591122e-02	9.276720e-03	4.092082e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.484679e-03	7.152708e-04	2.786404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.160795e+01	3.651452e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.102887e+01	1.470245e+00	2.492604e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.748884e+00	6.364967e-02	6.770974e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.041599e+00	3.508575e-01	5.012516e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.954155e+00	0.000000e+00	8.914611e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.315148e+00	1.286246e-01	4.878785e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.622723e+00	0.000000e+00	5.554567e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.236490e+00	1.705551e-02	3.823838e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.396420e-01	1.412576e-03	3.765245e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.647970e-01	1.178891e-01	1.923504e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.517917e-01	0.000000e+00	1.602116e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.764615e-01	5.505904e-02	1.397361e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.612651e-02	3.420267e-02	7.176240e-02
4.610000e-01	3.600000e-02	3.600000e-02	-1.254352e-03	1.742376e-02	5.936782e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.946307e-03	1.014362e-03	4.105292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.625727e+01	1.482869e+01	2.990148e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.311405e+01	6.115680e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.606636e+01	3.985463e-01	2.545506e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.269365e+00	5.414849e-01	1.298031e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.152391e+00	0.000000e+00	1.271191e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.335163e+00	1.738665e-02	7.487424e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.120768e+00	4.653935e-02	6.868867e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.434270e+00	1.496140e-01	5.006922e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.881553e-01	0.000000e+00	3.479134e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.752148e-01	6.922324e-02	2.286424e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.794117e-01	0.000000e+00	1.882894e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.219705e-03	0.000000e+00	9.074874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.709823e+00	1.376499e+00	5.822998e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.882964e+00	5.638421e-02	2.767486e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.742447e+00	6.260864e-02	6.463053e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.099578e+00	0.000000e+00	4.518283e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.558503e-01	2.598185e-02	2.446564e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.395381e-01	0.000000e+00	1.458601e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.805853e-02	8.208296e-03	7.334046e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.443321e-02	0.000000e+00	2.339054e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.921044e-04	4.335779e-04	8.290025e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.417352e+01	4.516287e+00	8.590502e-02
3.500000e-02	1.500000e-02	1.500000e-02	4.936838e+00	2.746583e-02	2.512868e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.736191e+00	1.171388e-02	3.942696e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.677866e+00	6.333225e-02	4.984900e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.000223e+00	4.461449e-02	2.905509e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.883013e-01	1.259382e-02	1.803373e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.324122e-01	0.000000e+00	1.285639e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.206775e-01	1.035266e-02	6.069080e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.220426e-03	6.065478e-04	6.560148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.247672e+02	2.440680e+01	1.258034e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.565419e+01	1.757874e-01	9.696557e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.655628e+00	2.577438e-02	4.363596e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.378364e+00	7.152988e-02	1.381168e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.511026e+00	0.000000e+00	3.548123e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.516093e-01	0.000000e+00	2.683600e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.444844e-01	2.343057e-02	1.614367e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.490198e-03	3.899760e-04	1.104021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.243169e+00	2.083639e+00	1.014036e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.459744e+00	1.578556e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.290434e+00	2.144387e-02	6.875917e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.803680e+00	0.000000e+00	5.894387e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.280796e+00	0.000000e+00	7.213667e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.925538e+00	7.655467e-02	5.673651e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.481364e+00	9.151870e-02	5.321471e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.056046e+00	0.000000e+00	4.452335e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.231925e-01	0.000000e+00	3.876969e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.804054e-01	3.574932e-02	2.239708e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.854478e-01	3.033614e-02	1.613367e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.229705e-01	0.000000e+00	9.350564e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.588827e-02	7.683941e-03	4.186995e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.614094e-03	7.815451e-04	2.889681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.422254e+01	7.405341e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.455249e+00	2.792442e-01	1.034552e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.508089e+00	3.432305e-01	2.583056e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.998430e+00	3.729555e-02	4.856719e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.002493e+00	0.000000e+00	4.247990e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.556408e+00	2.873029e-01	3.008588e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.877848e+00	3.949425e-02	5.330299e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.281446e+00	0.000000e+00	4.101325e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.099442e-01	0.000000e+00	3.351385e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.138735e-01	1.025276e-01	1.631655e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.917244e-01	0.000000e+00	1.707929e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.431040e-01	3.419793e-03	7.027496e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.266584e-03	1.509369e-03	6.434056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.243415e+02	2.611025e+01	9.102553e-02
3.750000e-03	1.250000e-03	1.250000e-03	2.262194e+01	3.760592e-01	1.306719e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.420016e+01	1.231420e+00	8.261563e-01
1.000000e-02	2.500000e-03	2.500000e-03	8.776274e+00	0.000000e+00	8.825539e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.815513e+00	3.151578e-01	5.005954e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.737702e+00	8.988130e-03	4.064498e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.465025e+00	5.192544e-02	1.857584e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.788895e+00	0.000000e+00	3.453769e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.450129e+00	9.370088e-02	3.769573e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.955385e-01	6.936963e-03	2.772976e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.062475e-01	0.000000e+00	2.277459e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.271904e-02	2.776484e-04	1.253522e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.659312e+00	5.778601e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.650591e+00	0.000000e+00	3.253305e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.155414e+00	3.186876e-02	5.287925e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.957049e-01	2.232357e-02	3.655715e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.914653e-01	1.453965e-02	1.902560e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.584728e-01	1.570941e-02	1.105028e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.515098e-02	1.525798e-02	3.578204e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.175766e-03	3.293952e-03	1.883676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.369637e+00	6.217412e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	1.799933e+00	0.000000e+00	4.280752e-01
1.975000e-01	3.250000e-02	3.250000e-02	8.319872e-01	1.487262e-02	2.817291e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.659841e-01	7.121957e-03	1.607986e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.534473e-01	1.831536e-03	8.352679e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.669375e-02	5.377210e-04	4.864053e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.112273e-02	1.024562e-02	2.010922e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.312408e-04	1.464885e-03	1.304365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.641666e+01	1.198391e+00	2.892813e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.229171e+00	1.145622e-02	5.768139e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.650325e-01	1.969654e-02	3.203782e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.027284e-01	0.000000e+00	2.078807e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.251353e-02	2.058455e-03	9.907773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.846160e+00	9.559693e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.938764e+00	1.740082e+00	4.290564e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.454046e+00	4.774831e-01	4.053248e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.079932e+00	5.329376e-02	8.209661e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.207309e+00	7.138548e-02	7.473648e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.570993e+00	7.030706e-02	6.468561e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.125417e+00	5.607201e-02	4.669050e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.871997e-01	0.000000e+00	4.130688e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.124318e-01	7.344362e-02	2.744182e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.775472e-01	0.000000e+00	2.315833e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.029164e-01	0.000000e+00	1.615382e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.333013e-01	2.595728e-02	6.509674e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.043648e-02	3.439757e-02	3.850008e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.711424e-03	1.870267e-03	1.979708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.163153e+01	3.514270e+00	5.998330e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.091902e+01	1.929936e+00	6.984672e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.549316e+00	4.198294e-01	3.838091e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.920881e+00	5.060696e-02	6.158689e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.381172e+00	7.716875e-03	6.788200e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.356267e+00	0.000000e+00	6.411412e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.622725e+00	7.621673e-02	5.040273e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.172723e+00	5.611870e-02	3.650069e-01
2.025000e-01	1.750000e-02	1.750000e-02	7.824908e-01	3.721287e-02	3.476572e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.113683e-01	3.732594e-02	1.975716e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.886005e-01	2.649448e-03	1.983281e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.760891e-01	8.162538e-03	1.284063e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.264035e-01	0.000000e+00	9.349483e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.581483e-02	2.236589e-02	3.822212e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.360663e-03	1.189223e-03	2.425816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.821777e+01	1.393198e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.273824e+01	4.939032e+00	1.118639e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.506480e+01	8.176320e-02	2.132212e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.723758e+00	4.541714e-01	1.368299e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.836240e+00	1.078074e-01	9.863806e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.905005e+00	8.346878e-02	7.397597e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.681800e+00	6.114681e-03	6.746892e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.270161e+00	3.080681e-02	3.834154e-01
1.360000e-01	1.600000e-02	1.600000e-02	6.563411e-01	0.000000e+00	3.506441e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.642600e-01	3.443246e-02	1.936029e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.045658e-01	1.174357e-05	1.560530e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.656563e-03	1.892691e-03	6.003941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.715577e+00	1.512672e+00	1.687786e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.922380e+00	1.661065e-01	2.127866e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.832652e+00	3.407474e-02	8.271125e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.896247e-01	5.119341e-03	5.530348e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.124354e-01	2.063893e-02	2.547348e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.529542e-01	4.689496e-03	1.270858e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.459652e-02	1.065068e-02	4.847088e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.021971e-02	1.900447e-02	1.625857e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.370734e-04	1.370341e-03	6.275179e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.497748e+01	5.684637e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.849586e+00	0.000000e+00	6.715872e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.883680e+00	6.357779e-02	4.792134e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.716373e+00	1.085147e-02	5.301837e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.157690e-01	2.415339e-02	2.985018e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.345287e-01	0.000000e+00	1.839405e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.247571e-01	2.118843e-02	8.141695e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.613435e-02	0.000000e+00	5.825270e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.617239e-03	2.749090e-03	4.105741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.294073e+02	3.152658e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.621334e+01	0.000000e+00	1.878503e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.339845e+00	2.065172e-03	8.751453e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.808083e+00	7.505854e-02	3.491802e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.303887e+00	3.809011e-02	3.549138e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.049847e-01	5.814400e-03	2.588622e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.775111e-01	0.000000e+00	1.476895e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.202243e-03	2.330247e-03	6.729737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.487027e+00	1.989600e+00	9.190932e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.337846e+00	1.557538e+00	2.733206e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.865775e+00	1.161219e-01	2.993081e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.856678e+00	3.834976e-01	6.277515e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.504874e+00	1.145579e-01	9.352156e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.884142e+00	1.833811e-02	7.939789e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.435642e+00	4.621935e-02	6.226926e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.012585e+00	3.108809e-03	4.748697e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.141936e-01	5.755715e-02	3.381184e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.581086e-01	3.780459e-02	2.347172e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.471768e-01	0.000000e+00	1.950946e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.413827e-01	1.485826e-02	7.948029e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.529158e-02	3.819994e-02	3.731798e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.769089e-03	1.752965e-03	2.262112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.150012e+01	7.617049e+00	2.895468e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.083991e+01	8.741671e-01	1.525099e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.841653e+00	1.609027e+00	7.326647e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.324555e+00	3.308045e-01	5.746138e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.274219e+00	2.256540e-01	3.613927e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.581833e+00	0.000000e+00	6.114628e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.866563e+00	0.000000e+00	5.229184e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.393214e+00	8.545493e-02	3.891858e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.097669e-01	2.429856e-02	2.915993e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.791286e-01	0.000000e+00	2.300234e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.816244e-01	1.042019e-02	1.346053e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.109370e-01	1.020349e-02	6.993896e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.521048e-03	1.162333e-03	5.647091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.260381e+02	2.788349e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.529325e+01	6.797060e-01	8.086501e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.245568e+01	9.892813e-01	3.135115e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.033654e+01	2.168778e-01	8.650121e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.274978e+00	4.281451e-01	6.721744e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.827849e+00	0.000000e+00	7.430872e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.609875e+00	1.830251e-02	2.825915e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.824228e+00	1.211834e-01	2.806740e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.230088e+00	4.971101e-02	3.629997e-01
1.375000e-01	2.250000e-02	2.250000e-02	5.990426e-01	0.000000e+00	3.640332e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.457386e-01	4.059934e-03	1.701316e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.782360e-03	7.599853e-04	8.418471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.961308e+00	5.041668e-01	2.462626e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.170207e+00	5.453035e-02	3.186584e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.055796e+00	6.050889e-02	4.258469e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.346871e-01	2.442177e-02	2.928902e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.594418e-01	0.000000e+00	1.747892e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.784728e-01	1.371400e-02	8.899679e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.859895e-02	0.000000e+00	4.832082e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.507672e-03	3.275364e-04	2.437394e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.369863e+00	5.658132e-01	9.778206e-03
1.350000e-01	3.000000e-02	3.000000e-02	1.683515e+00	1.229028e-02	3.366813e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.238965e-01	2.369423e-02	2.356426e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.593854e-01	1.215054e-02	1.625617e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.450017e-01	2.256168e-02	9.463030e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.174152e-01	0.000000e+00	6.214536e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.689113e-02	0.000000e+00	3.148051e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.017230e-03	5.173826e-05	2.473811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.599271e+01	1.307672e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.614456e+00	1.273580e-02	5.374991e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.955702e-01	1.117849e-02	3.941596e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.462243e-01	0.000000e+00	2.059045e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.447762e-02	3.984983e-04	1.377370e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.644350e+00	1.171436e+00	7.688231e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.019758e+00	1.312308e+00	6.639109e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.058549e+00	2.310074e-01	3.625186e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.779703e+00	0.000000e+00	6.843310e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.944475e+00	0.000000e+00	6.904094e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.358876e+00	7.102523e-02	5.978932e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.071347e+00	6.497270e-02	4.444620e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.752781e-01	3.548239e-02	2.953390e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.546031e-01	1.849237e-02	2.670084e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.603788e-01	0.000000e+00	2.004460e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.306722e-01	3.414086e-02	1.099777e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.213776e-01	2.641215e-02	6.638194e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.306194e-02	7.999605e-03	3.296072e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.081676e-03	1.859568e-05	3.032230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.315747e+01	3.936108e+00	2.150839e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.073592e+01	1.234791e+00	4.206088e-03
4.875000e-02	8.750000e-03	8.750000e-03	6.423985e+00	0.000000e+00	8.875243e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.338764e+00	0.000000e+00	9.910196e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.093451e+00	1.886932e-01	5.467377e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.217232e+00	9.673446e-02	4.936573e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.598517e+00	5.899068e-02	3.847868e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.263384e+00	5.024274e-02	2.956603e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.258989e-01	0.000000e+00	3.698407e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.814214e-01	7.020029e-02	1.893021e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.000087e-01	0.000000e+00	1.937844e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.756314e-01	1.819856e-02	1.088938e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.668640e-01	1.845428e-02	6.585747e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.705935e-02	1.116808e-02	4.436340e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.050145e-03	8.362416e-05	4.372344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.166216e+01	1.619885e+01	4.041584e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.294846e+01	4.615849e+00	1.348732e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.524768e+01	1.198086e+00	1.538660e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.319993e+00	4.829905e-01	1.086332e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.382761e+00	0.000000e+00	1.207084e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.253869e+00	3.846905e-02	7.275892e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.067181e+00	1.236502e-01	6.407504e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.239447e+00	0.000000e+00	4.510856e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.997161e-01	3.755834e-03	3.781301e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.485720e-01	5.927533e-02	2.209784e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.604479e-01	8.811905e-03	1.779972e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.676749e-03	1.286102e-03	9.421127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.005975e+00	1.344624e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.810324e+00	0.000000e+00	3.594935e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.733727e+00	0.000000e+00	6.499074e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.009815e-01	4.279217e-02	3.628741e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.835166e-01	1.082854e-02	2.566445e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.261889e-01	2.438206e-02	1.278902e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.484614e-02	1.484425e-02	5.635927e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.402915e-02	9.615837e-04	1.844985e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.838402e-04	1.117136e-04	1.064066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.541044e+01	4.442705e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.981037e+00	0.000000e+00	4.896448e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.519695e+00	4.462709e-03	2.533465e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.654524e+00	6.845441e-02	4.625360e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.532170e-01	0.000000e+00	2.917432e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.645982e-01	2.139621e-02	1.518189e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.246726e-01	1.182134e-02	8.995899e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.204088e-01	6.439602e-05	5.782715e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.998754e-03	1.846318e-04	6.070186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.328368e+02	2.405071e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.616780e+01	0.000000e+00	1.094775e+00
1.750000e-02	7.500000e-03	7.500000e-03	4.581507e+00	2.684638e-03	3.536118e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.596287e+00	1.355155e-01	1.046565e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.281472e+00	0.000000e+00	3.553140e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.522163e-01	1.947192e-03	2.840746e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.285913e-01	3.225254e-02	1.535237e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.242629e-03	4.275075e-05	1.069325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.675091e+00	2.147527e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.275709e+00	8.459025e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.335544e+00	5.514043e-02	4.314704e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.965263e+00	1.925223e-01	6.073493e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.124690e+00	0.000000e+00	9.211904e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.802509e+00	3.622196e-02	6.075930e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.341410e+00	9.247977e-02	4.813384e-01
2.950000e-01	2.500000e-02	2.500000e-02	9.700036e-01	2.528381e-02	4.375967e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.848551e-01	4.284393e-02	2.701939e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.420550e-01	3.700591e-02	2.767015e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.709605e-01	2.031434e-02	1.220725e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.216820e-01	1.110266e-02	7.876707e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.290029e-02	7.157956e-03	3.583839e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.191129e-03	6.208194e-06	2.883910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.483259e+01	7.145060e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.217959e+00	4.955872e-01	2.121305e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.758784e+00	2.288343e-01	7.445983e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.743348e+00	0.000000e+00	5.266572e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.585902e+00	0.000000e+00	6.523286e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.239211e+00	9.200731e-02	3.863202e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.835725e+00	1.520816e-01	3.904239e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.317232e+00	1.321851e-02	3.591462e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.411508e-01	0.000000e+00	2.901652e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.442783e-01	2.411542e-02	1.599216e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.045784e-01	2.232296e-02	1.017485e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.387170e-01	1.710601e-02	5.883216e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.002418e-03	2.141687e-04	6.008687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.326863e+02	2.470524e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.229508e+01	2.301686e-01	2.375629e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.356392e+01	7.058163e-01	1.243294e+00
1.000000e-02	2.500000e-03	2.500000e-03	8.777937e+00	0.000000e+00	2.027717e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.332588e+00	5.450820e-01	2.255088e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.613136e+00	4.370760e-01	1.588291e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.258152e+00	0.000000e+00	6.356462e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.761986e+00	0.000000e+00	2.376992e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.200842e+00	0.000000e+00	3.981074e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.081336e-01	4.029695e-03	3.011497e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.126341e-01	1.234470e-02	1.929565e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.213518e-02	1.715224e-03	1.102235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.785316e+00	5.163575e-01	6.146763e-03
2.100000e-01	4.000000e-02	4.000000e-02	2.486764e+00	3.121944e-03	2.695042e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.141087e+00	4.833315e-02	4.818488e-01
3.500000e-01	3.000000e-02	3.000000e-02	5.526112e-01	0.000000e+00	3.978197e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.946390e-01	3.642704e-02	1.631322e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.830170e-01	0.000000e+00	9.701795e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.067281e-02	8.744725e-03	3.239926e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.315603e-03	2.251284e-03	1.559118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.455674e+00	5.658023e-01	1.865182e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.665213e+00	5.355822e-02	3.510479e-01
1.975000e-01	3.250000e-02	3.250000e-02	8.804788e-01	0.000000e+00	3.068984e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.661778e-01	8.295367e-03	1.456301e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.151825e-01	1.686234e-02	7.618486e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.648081e-01	1.488280e-02	3.941027e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.257174e-02	5.966539e-03	2.351676e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.492752e-04	1.411472e-03	1.198629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.662078e+01	1.102010e+00	4.807429e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.025163e+00	5.090542e-02	5.359909e-01
1.200000e-01	3.000000e-02	3.000000e-02	8.759288e-01	2.721046e-02	3.150339e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.897186e-01	9.010546e-05	1.753684e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.756513e-02	4.413137e-03	9.142865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.944233e+00	9.434155e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.990377e+00	1.612788e+00	3.601440e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.492044e+00	2.073137e-02	4.879713e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.272624e+00	2.917326e-01	6.317603e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.061697e+00	4.506211e-02	7.351728e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.472801e+00	9.152858e-03	6.826870e-01
2.900000e-01	2.000000e-02	2.000000e-02	9.982696e-01	8.566774e-03	4.222349e-01
3.300000e-01	2.000000e-02	2.000000e-02	6.913347e-01	0.000000e+00	4.475673e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.846361e-01	7.311913e-02	2.405185e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.655980e-01	2.553886e-02	1.627093e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.514403e-01	1.464895e-02	1.397263e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.176478e-01	1.363041e-02	6.898705e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.074383e-02	1.485208e-02	3.662233e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.780021e-03	2.393538e-03	1.431594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.223037e+01	3.398989e+00	3.647677e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.191682e+01	1.449016e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.221257e+00	4.348729e-01	5.426566e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.571265e+00	6.213759e-02	6.299528e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.132257e+00	0.000000e+00	7.637529e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.195509e+00	7.345737e-02	5.117440e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.403155e+00	0.000000e+00	5.787910e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.084011e+00	7.378990e-02	3.177817e-01
2.025000e-01	1.750000e-02	1.750000e-02	7.959794e-01	0.000000e+00	3.061719e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.903161e-01	6.371217e-02	1.772133e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.703251e-01	3.716890e-02	1.772185e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.482868e-01	1.597661e-02	8.268375e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.277940e-01	3.077365e-03	9.033006e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.587530e-02	3.201569e-02	3.106392e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.910307e-03	1.501321e-03	1.999412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.397668e+01	1.565748e+01	1.917587e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.417822e+01	4.544186e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.442888e+01	0.000000e+00	2.249779e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.395426e+00	4.761240e-03	1.458763e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.329136e+00	0.000000e+00	1.353820e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.683344e+00	1.947537e-01	7.673767e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.473777e+00	0.000000e+00	7.296859e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.110027e+00	1.350905e-01	4.222631e-01
1.360000e-01	1.600000e-02	1.600000e-02	6.616238e-01	3.347825e-02	2.978094e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.784126e-01	4.651898e-02	1.879997e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.643754e-01	4.031807e-02	1.438501e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.498570e-03	2.182977e-03	7.883404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.769798e+00	1.331907e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.980872e+00	8.006613e-02	2.307002e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.807833e+00	7.108165e-02	7.643286e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.439635e-01	0.000000e+00	5.008940e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.632210e-01	2.615264e-02	2.332476e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.575186e-01	9.547832e-03	1.209758e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.089018e-02	2.393334e-03	5.518282e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.382000e-02	1.196388e-02	1.438228e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.273193e-04	8.389732e-04	5.794944e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.486277e+01	4.667182e+00	1.443769e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.351176e+00	1.279014e-01	3.761972e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.790874e+00	3.773970e-02	3.966381e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.631439e+00	5.780837e-02	5.011524e-01
1.860000e-01	3.900000e-02	3.900000e-02	8.831492e-01	0.000000e+00	3.516587e-01
2.660000e-01	4.100000e-02	4.100000e-02	3.964935e-01	1.432455e-02	1.392024e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.104946e-01	1.350656e-02	7.976443e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.319682e-01	1.824427e-02	4.292435e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.224726e-03	1.780856e-03	3.856033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.346597e+02	2.835402e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.561862e+01	2.715155e-01	1.610846e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.224558e+00	3.339187e-02	5.146162e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.242643e+00	0.000000e+00	4.299891e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.184948e+00	3.815409e-02	3.331045e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.698987e-01	3.389770e-02	2.449595e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.702214e-01	4.664844e-02	1.313442e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.373272e-03	3.027519e-03	5.919113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.900864e+00	1.956876e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.177217e+00	1.272857e+00	2.853571e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.795748e+00	2.606393e-01	2.356906e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.923635e+00	0.000000e+00	7.045640e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.442960e+00	1.147253e-01	7.857220e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.803824e+00	8.939084e-02	7.531881e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.183997e+00	0.000000e+00	7.496498e-01
2.950000e-01	2.500000e-02	2.500000e-02	9.889499e-01	6.630796e-02	4.028193e-01
3.450000e-01	2.500000e-02	2.500000e-02	5.942187e-01	0.000000e+00	3.572169e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.448061e-01	5.402410e-02	1.992377e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.859356e-01	2.179013e-02	1.187260e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.429463e-01	1.687266e-02	8.377331e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.902823e-02	2.060000e-02	3.448198e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.863952e-03	2.406895e-03	1.454740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.166191e+01	6.965771e+00	6.679248e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.148447e+01	1.776422e+00	3.728995e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.823335e+00	5.145719e-01	5.779171e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.214838e+00	0.000000e+00	9.611387e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.326030e+00	1.941936e-01	5.967362e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.324445e+00	1.248721e-01	5.676989e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.618729e+00	0.000000e+00	6.942806e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.176754e+00	1.588708e-02	4.540520e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.209458e-01	6.153291e-02	2.812199e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.900864e-01	6.296674e-02	1.504051e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.637962e-01	6.716737e-03	1.064482e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.252884e-01	5.264766e-03	6.746037e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.082157e-02	3.091849e-03	4.093704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.357114e+02	3.171385e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.252412e+01	2.063963e-01	3.289604e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.224974e+01	8.016029e-01	1.104754e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.516261e+00	0.000000e+00	2.114067e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.451594e+00	3.429004e-02	6.297881e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.845294e+00	1.166817e-01	5.996039e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.318350e+00	0.000000e+00	6.144011e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.540265e+00	7.927031e-02	2.739173e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.014827e+00	0.000000e+00	4.361389e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.747311e-01	1.021351e-01	2.466240e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.622617e-01	3.908824e-02	2.030859e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.302797e-02	3.362574e-03	8.318151e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL0.5_MUR1_MUF1_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.431199e-01	1.051522e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	1.396495e+00	9.050624e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.156056e+00	1.511085e+00	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.892213e+00	5.731877e-01	2.507951e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.058139e+00	0.000000e+00	9.468433e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.716312e+00	0.000000e+00	1.258759e+00
5.550000e-01	3.500000e-02	3.500000e-02	7.755356e-01	0.000000e+00	7.509266e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.120550e-02	0.000000e+00	6.455885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.019616e+00	6.018702e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.301463e+00	1.831980e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.416976e+00	3.815984e-01	2.429172e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.520104e+00	0.000000e+00	1.022008e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.206804e+00	0.000000e+00	8.185373e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.658362e-01	0.000000e+00	4.472716e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.009185e-01	0.000000e+00	2.005009e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.084778e-02	0.000000e+00	1.344753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.892201e+00	2.276028e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.098567e+00	2.815944e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.216438e+00	0.000000e+00	1.166781e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.003787e+00	0.000000e+00	1.648452e+00
6.025000e-01	3.975000e-01	3.975000e-01	7.327383e-02	0.000000e+00	1.000844e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.669927e-02	2.234721e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.593134e-01	1.293713e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	5.185308e-01	3.908557e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.104070e+00	7.416039e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.920333e+00	1.038941e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.821201e+00	1.254385e+00	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.353558e+00	8.749782e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.539124e+00	3.267016e-01	4.662481e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.235614e+00	0.000000e+00	3.799109e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.599914e+00	0.000000e+00	8.956164e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.834137e+00	0.000000e+00	9.877001e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.119591e+00	0.000000e+00	8.419562e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.954185e-01	0.000000e+00	4.855366e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.331978e-02	0.000000e+00	4.816607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.069358e-01	8.382900e-02	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.199373e-01	3.169007e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.068953e+00	7.754800e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.923046e+00	1.237533e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.875747e+00	1.525985e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.923459e+00	1.795307e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.417064e+00	1.372727e+00	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.302923e+00	5.614239e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.744508e+00	0.000000e+00	3.715338e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.936363e+00	0.000000e+00	6.992768e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.087935e+00	0.000000e+00	8.580434e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.334925e+00	0.000000e+00	7.463963e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.561434e-01	0.000000e+00	5.310979e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.774148e-01	0.000000e+00	3.001887e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.813613e-02	0.000000e+00	2.711891e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.552887e-01	5.965314e-01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.737358e+00	1.276570e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.645422e+00	2.515476e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.762768e+00	3.410111e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.524620e+00	3.592676e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.004225e+00	2.627225e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.128084e+00	9.138679e-01	3.546820e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.580709e+00	0.000000e+00	8.458189e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.751718e+00	0.000000e+00	1.516480e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.291312e+00	0.000000e+00	1.410914e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.229620e+00	0.000000e+00	1.059126e+00
6.140000e-01	3.860000e-01	3.860000e-01	4.685534e-02	0.000000e+00	6.348684e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.359088e-01	1.868481e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	1.238147e+00	8.251881e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.549565e+00	1.136105e+00	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	3.077970e+00	4.622281e-01	6.239460e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.583784e+00	0.000000e+00	6.322643e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.642840e+00	0.000000e+00	1.010524e+00
5.350000e-01	3.500000e-02	3.500000e-02	8.488163e-01	0.000000e+00	7.380603e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.332892e-01	0.000000e+00	3.695103e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.743693e-02	0.000000e+00	2.028359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.235980e+00	7.765627e-01	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.417069e+00	1.858870e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.378239e+00	1.759427e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.735181e+00	6.847542e-01	5.828955e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.659220e+00	0.000000e+00	3.894332e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.731481e+00	0.000000e+00	7.398627e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.357531e-01	0.000000e+00	6.151502e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.644733e-01	0.000000e+00	3.657666e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.602189e-02	0.000000e+00	3.832101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.692016e+01	1.727501e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.375933e+01	8.985265e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.161636e+01	3.222758e+00	2.790913e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.966790e+00	4.811609e-01	2.178953e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.056523e+00	4.814572e-02	4.563580e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.946490e+00	0.000000e+00	9.709664e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.015449e+00	0.000000e+00	9.550809e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.319670e-02	0.000000e+00	5.894404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.835771e-01	1.992631e-01	8.774865e-05
7.500000e-02	1.500000e-02	1.500000e-02	6.672352e-01	4.498246e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	9.986675e-01	5.959867e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.420067e+00	7.541952e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.980779e+00	9.439373e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.576673e+00	9.631426e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.812885e+00	6.543701e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.881346e+00	2.474027e-01	7.991206e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.647332e+00	2.528660e-02	3.603724e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.215587e+00	0.000000e+00	6.939541e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.642757e+00	0.000000e+00	8.573594e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.009910e+00	0.000000e+00	6.569481e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.417270e-01	0.000000e+00	4.552880e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.178966e-02	0.000000e+00	4.396530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.711121e+00	1.018337e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.610693e+00	1.406320e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.213908e+00	1.584788e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.723904e+00	1.624398e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.204274e+00	1.682208e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.963384e+00	1.207224e+00	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.563109e+00	6.598884e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.012357e+00	1.437284e-01	1.328818e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.482096e+00	0.000000e+00	4.590235e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.886600e+00	0.000000e+00	6.023688e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.203658e+00	0.000000e+00	5.634841e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.059255e-01	0.000000e+00	4.194588e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.141405e-02	0.000000e+00	4.521913e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.072796e+01	1.721362e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.594690e+01	9.234686e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.055183e+01	6.994931e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.550706e+01	4.450497e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.100389e+01	2.896167e+00	4.680297e-02
2.625000e-02	6.250000e-03	6.250000e-03	7.195353e+00	1.401447e+00	9.178409e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.999238e+00	7.078674e-01	8.643572e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.717983e+00	1.150839e-02	3.137617e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.108647e+00	0.000000e+00	4.680762e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.342206e+00	0.000000e+00	8.285810e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.396069e+00	0.000000e+00	9.049240e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.382111e-02	0.000000e+00	7.193533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.386388e-01	8.780170e-02	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	1.097336e+00	5.793431e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.481919e+00	9.821130e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.536073e+00	6.663261e-01	9.867582e-03
4.150000e-01	3.500000e-02	3.500000e-02	3.536300e+00	0.000000e+00	4.722205e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.247255e+00	0.000000e+00	1.195579e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.020137e+00	0.000000e+00	6.360559e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.460322e-02	2.282147e-02	3.000141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.181489e-01	3.419258e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.506864e+00	1.073449e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.350849e+00	4.543976e-01	1.958219e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.187667e+00	0.000000e+00	6.835579e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.500533e+00	0.000000e+00	7.176062e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.043042e-01	1.113861e-02	2.734911e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.794647e-01	6.202926e-02	8.145784e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.059144e-02	9.721292e-03	1.572787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.292689e+00	1.765066e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.118138e+00	1.361224e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.209256e+00	0.000000e+00	9.502615e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.875644e+00	0.000000e+00	1.062036e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.650847e-02	1.122603e-02	4.437492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.111682e-01	7.288814e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.631471e-01	1.585417e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	5.921263e-01	3.327024e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.064393e+00	4.811831e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.707113e+00	7.004395e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.455875e+00	8.556799e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.970086e+00	6.354055e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.272142e+00	2.648779e-01	1.114003e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.206627e+00	0.000000e+00	3.505071e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.883997e+00	0.000000e+00	6.365237e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.089358e+00	0.000000e+00	8.260256e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.313625e+00	0.000000e+00	6.291771e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.443716e-01	6.783454e-03	3.021976e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.106699e-02	9.800721e-03	2.217189e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.100264e-01	1.872331e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.606141e-01	3.064973e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.062882e+00	5.319477e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.675322e+00	7.794028e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.557274e+00	1.021161e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.243876e+00	1.005169e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.878110e+00	9.765920e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.076957e+00	5.279073e-01	4.008889e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.827719e+00	0.000000e+00	3.397339e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.156780e+00	0.000000e+00	6.192456e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.438107e+00	0.000000e+00	6.738948e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.567837e+00	0.000000e+00	5.256167e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.419373e-01	0.000000e+00	3.239248e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.602650e-01	2.280067e-02	1.581696e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.619904e-02	7.519956e-03	1.001566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.935114e+00	1.182815e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.643440e+00	1.539475e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.682027e+00	2.332179e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.166702e+00	2.317198e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.516474e+00	2.193421e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.886299e+00	1.171514e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.092572e+00	1.528133e-01	4.715683e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.518192e+00	0.000000e+00	9.059774e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.646556e+00	0.000000e+00	1.109288e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.137418e+00	0.000000e+00	8.510510e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.048216e+00	0.000000e+00	6.003873e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.785344e-02	5.134756e-03	2.339891e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.534322e-01	1.064373e-01	1.879424e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.158649e-01	4.891190e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	1.906875e+00	8.033272e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.992468e+00	5.853123e-01	7.499982e-03
3.800000e-01	4.000000e-02	4.000000e-02	3.124251e+00	0.000000e+00	3.955801e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.118386e+00	0.000000e+00	9.486169e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.056887e+00	0.000000e+00	5.973185e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.849876e-01	8.334026e-02	2.069538e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.971673e-02	1.659826e-02	7.658835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.354001e-01	2.492024e-01	7.402057e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.877930e+00	9.970436e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.228936e+00	1.156084e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.932285e+00	8.091945e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	3.428249e+00	1.649244e-02	2.965225e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.170986e+00	0.000000e+00	6.619851e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.039976e+00	0.000000e+00	5.021891e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.509869e-01	3.812228e-02	2.178374e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.276688e-02	1.656424e-02	1.197972e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.634324e+01	7.072817e+00	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.654299e+01	5.848582e+00	5.381180e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.283390e+01	3.245711e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.328796e+00	6.425642e-01	4.735693e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.625637e+00	0.000000e+00	7.393995e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.831545e+00	0.000000e+00	8.000253e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.252260e-01	5.640914e-02	5.422674e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.646744e-02	1.194253e-02	2.287391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.527234e-01	1.991551e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.646319e-01	3.092067e-01	3.913205e-03
1.050000e-01	1.500000e-02	1.500000e-02	8.364647e-01	3.997130e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.259792e+00	6.529154e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.639965e+00	6.607441e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.148989e+00	7.000767e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.562051e+00	4.966978e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.893924e+00	3.137419e-01	8.498553e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.830844e+00	2.257920e-03	3.046187e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.546642e+00	0.000000e+00	5.857062e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.870922e+00	0.000000e+00	7.276798e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.161465e+00	0.000000e+00	5.240443e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.673776e-01	1.654282e-02	2.678681e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.853346e-02	9.025880e-03	2.147675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.784193e+00	8.237243e-01	1.498475e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.513074e+00	7.402296e-01	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.164578e+00	9.499740e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.665944e+00	1.173232e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.074148e+00	9.899886e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.209300e+00	6.893469e-01	1.842634e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.750398e+00	7.590599e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.475194e+00	2.224639e-01	1.067942e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.906630e+00	0.000000e+00	3.768326e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.257598e+00	4.136706e-03	5.046147e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.324074e+00	0.000000e+00	4.106064e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.214067e-01	4.585630e-03	2.502617e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.609096e-02	9.122765e-03	1.963080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.601987e+01	9.228776e+00	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.825121e+01	7.637895e+00	3.618805e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.570097e+01	4.503003e+00	4.580406e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.357781e+01	3.162239e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.160379e+01	2.719148e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.995660e+00	1.272567e+00	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.653943e+00	5.418550e-01	3.468931e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.859719e+00	1.115701e-02	4.929353e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.506564e+00	0.000000e+00	5.838984e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.261637e+00	0.000000e+00	6.851384e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.224600e+00	0.000000e+00	5.686893e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.825375e-02	6.380086e-03	3.115290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.604150e-01	1.183175e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	1.510580e+00	9.898522e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.133447e+00	1.388832e+00	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.833190e+00	5.100049e-01	4.262223e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.013434e+00	0.000000e+00	1.002836e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.677912e+00	0.000000e+00	1.255991e+00
5.550000e-01	3.500000e-02	3.500000e-02	7.691532e-01	0.000000e+00	7.307959e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.954983e-02	0.000000e+00	6.151362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.120148e+00	6.792536e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.319117e+00	1.760618e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.336272e+00	2.757780e-01	2.641816e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.478947e+00	0.000000e+00	9.884021e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.165049e+00	0.000000e+00	8.212168e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.512629e-01	0.000000e+00	4.465767e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.088190e-01	0.000000e+00	1.981384e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.152297e-02	0.000000e+00	1.245396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.138379e+00	2.473045e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.223195e+00	2.746074e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.981302e+00	0.000000e+00	1.354705e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.954236e+00	0.000000e+00	1.594964e+00
6.025000e-01	3.975000e-01	3.975000e-01	7.269458e-02	0.000000e+00	9.574696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.967360e-02	3.601144e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.808565e-01	1.456627e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	5.724311e-01	4.285819e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.176270e+00	7.769115e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.914818e+00	1.017653e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.820780e+00	1.217737e+00	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.424266e+00	9.255425e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.459051e+00	2.420656e-01	1.526210e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.241653e+00	0.000000e+00	4.059570e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.553295e+00	0.000000e+00	9.210317e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.776171e+00	0.000000e+00	9.326985e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.119150e+00	0.000000e+00	8.340669e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.791907e-01	0.000000e+00	5.282982e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.255930e-02	0.000000e+00	4.112623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.367912e-01	1.115799e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.946087e-01	3.812962e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.102896e+00	7.440460e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.133129e+00	1.423229e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.969093e+00	1.567749e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.833880e+00	1.657174e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.367441e+00	1.266224e+00	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.365203e+00	6.415642e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.695307e+00	0.000000e+00	3.659311e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.867778e+00	0.000000e+00	7.279906e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.043131e+00	0.000000e+00	8.078437e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.302810e+00	0.000000e+00	7.488995e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.631976e-01	0.000000e+00	5.413520e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.762647e-01	0.000000e+00	3.040932e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.937987e-02	0.000000e+00	2.314643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.558047e-01	7.161615e-01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.835616e+00	1.297002e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.904466e+00	2.631363e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.069000e+00	3.704028e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.470593e+00	3.525788e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.080893e+00	2.533542e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.163939e+00	7.827988e-01	1.374692e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.454397e+00	0.000000e+00	8.647028e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.650545e+00	0.000000e+00	1.393042e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.241523e+00	0.000000e+00	1.459486e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.202743e+00	0.000000e+00	1.150743e+00
6.140000e-01	3.860000e-01	3.860000e-01	4.736189e-02	0.000000e+00	5.862449e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.533668e-01	2.004498e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	1.317467e+00	8.871007e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.531869e+00	1.111597e+00	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	3.063843e+00	3.956959e-01	7.017552e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.543364e+00	0.000000e+00	6.318027e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.637059e+00	0.000000e+00	1.004103e+00
5.350000e-01	3.500000e-02	3.500000e-02	8.334798e-01	0.000000e+00	7.178814e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.281380e-01	0.000000e+00	3.595641e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.628301e-02	0.000000e+00	2.081949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.375864e+00	8.652724e-01	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.607547e+00	1.950530e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.407522e+00	1.762020e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.630082e+00	5.822126e-01	1.422019e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.628988e+00	0.000000e+00	3.871395e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.710283e+00	0.000000e+00	7.444106e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.274537e-01	0.000000e+00	5.953717e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.574566e-01	0.000000e+00	3.652688e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.783638e-02	0.000000e+00	3.610497e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.953992e+01	1.876149e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.442939e+01	9.467996e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.155396e+01	2.912404e+00	7.191930e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.953687e+00	5.507229e-01	1.274044e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.954852e+00	8.572277e-03	5.199726e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.910370e+00	0.000000e+00	9.721171e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.029974e+00	0.000000e+00	8.981065e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.957203e-02	0.000000e+00	5.762584e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.154827e-01	2.214632e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	6.864809e-01	4.499495e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.083772e+00	6.889044e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.502818e+00	8.511599e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.029779e+00	9.401721e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.496051e+00	8.959555e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.791447e+00	6.448058e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.877928e+00	2.141982e-01	1.029591e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.630069e+00	0.000000e+00	3.645662e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.206590e+00	0.000000e+00	6.925505e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.617729e+00	0.000000e+00	7.743387e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.896362e-01	0.000000e+00	7.487458e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.305655e-01	0.000000e+00	4.602206e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.045663e-02	0.000000e+00	3.887530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.860464e+00	1.044394e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.511641e+00	1.309078e+00	5.011698e-02
2.875000e-02	6.250000e-03	6.250000e-03	3.422883e+00	1.725451e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.947457e+00	1.851783e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.095973e+00	1.597179e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.912329e+00	1.150265e+00	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.457994e+00	5.310472e-01	8.016087e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.054853e+00	1.584162e-01	1.336711e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.492189e+00	0.000000e+00	3.541729e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.900051e+00	0.000000e+00	5.474624e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.156434e+00	0.000000e+00	5.971644e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.013430e-01	0.000000e+00	4.294723e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.284399e-02	0.000000e+00	4.090616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.297702e+01	1.852220e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.698476e+01	1.033904e+01	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.026925e+01	6.889363e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.556056e+01	4.704484e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.084420e+01	2.813817e+00	3.150267e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.215024e+00	1.152884e+00	2.533345e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.945314e+00	5.911961e-01	4.439933e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.817127e+00	1.628073e-01	1.914443e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.046707e+00	0.000000e+00	5.568329e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.268765e+00	0.000000e+00	8.618525e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.354617e+00	0.000000e+00	9.871316e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.267040e-02	0.000000e+00	6.836377e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.559599e-01	1.036602e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	1.193215e+00	6.291905e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.544695e+00	9.915110e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.504151e+00	6.581539e-01	1.789514e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.405035e+00	0.000000e+00	5.711433e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.230764e+00	0.000000e+00	1.123279e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.759226e-01	0.000000e+00	6.478613e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.544221e-02	2.090196e-02	2.861210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.114220e-01	4.001371e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.566822e+00	9.989832e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.342257e+00	4.619598e-01	5.102692e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.087685e+00	0.000000e+00	7.367477e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.457992e+00	0.000000e+00	7.009001e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.646887e-01	1.455443e-02	2.982762e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.937794e-01	7.072499e-02	7.106364e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.000802e-02	8.090361e-03	1.924965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.586266e+00	1.895569e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.133989e+00	1.314163e+00	6.434471e-02
1.200000e-01	3.000000e-02	3.000000e-02	4.988324e+00	0.000000e+00	1.090271e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.811439e+00	0.000000e+00	1.007413e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.836294e-02	9.064343e-03	4.363594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.270663e-01	8.575287e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.810946e-01	1.683144e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	6.096146e-01	3.152881e-01	1.092165e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.131604e+00	5.542517e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.775251e+00	7.251188e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.377157e+00	7.159249e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.995141e+00	6.978947e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.239000e+00	1.555402e-01	1.881418e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.266815e+00	0.000000e+00	2.763999e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.803212e+00	0.000000e+00	6.455056e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.090550e+00	0.000000e+00	7.631444e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.263879e+00	0.000000e+00	6.269616e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.258566e-01	7.538437e-03	3.495088e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.276150e-02	8.318819e-03	1.810092e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.576591e-01	2.114460e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.418682e-01	3.653818e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.139589e+00	6.020691e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.740048e+00	7.582304e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.665208e+00	1.092766e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.293991e+00	9.272389e-01	2.622937e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.815905e+00	8.196187e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.003829e+00	3.486714e-01	5.579143e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.907559e+00	1.145449e-01	1.833694e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.289645e+00	0.000000e+00	4.304093e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.318111e+00	0.000000e+00	7.298519e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.485642e+00	0.000000e+00	5.632717e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.914356e-01	0.000000e+00	3.400568e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.676654e-01	2.988390e-02	1.364975e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.616157e-02	6.532740e-03	9.832891e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.159130e+00	1.410222e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.952299e+00	1.641714e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.842103e+00	2.423053e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.466985e+00	2.519909e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.611683e+00	2.081944e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.823206e+00	1.286374e+00	3.817391e-02
8.125000e-02	1.125000e-02	1.125000e-02	7.170633e+00	1.806503e-01	3.783726e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.432504e+00	0.000000e+00	9.472076e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.549076e+00	0.000000e+00	1.077921e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.991676e+00	0.000000e+00	9.758233e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.054912e+00	0.000000e+00	5.428670e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.751820e-02	4.326149e-03	2.518392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.820762e-01	1.276247e-01	9.184913e-03
1.400000e-01	4.000000e-02	4.000000e-02	8.522578e-01	5.084279e-01	1.878213e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.030910e+00	8.878538e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.973567e+00	5.410604e-01	1.802392e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.017046e+00	0.000000e+00	4.588301e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.109498e+00	0.000000e+00	8.905582e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.872977e-01	0.000000e+00	6.349130e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.859969e-01	7.394033e-02	2.088590e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.944318e-02	1.555430e-02	6.090515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.661241e-01	2.698157e-01	8.279660e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.941446e+00	9.897973e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.354080e+00	1.163963e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.034215e+00	9.102441e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	3.333702e+00	0.000000e+00	3.744653e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.134217e+00	0.000000e+00	6.525055e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.022627e+00	0.000000e+00	4.850889e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.288353e-01	4.312683e-02	2.218301e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.298350e-02	1.549299e-02	1.102071e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.772167e+01	7.804445e+00	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.704270e+01	5.896017e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.281092e+01	3.141457e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.217277e+00	6.234803e-01	4.880859e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.637632e+00	0.000000e+00	6.986625e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.778235e+00	0.000000e+00	8.039863e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.865321e-01	5.806091e-02	5.330586e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.831639e-02	1.145436e-02	2.241776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.754417e-01	2.041016e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.772488e-01	3.164942e-01	1.095135e-02
1.050000e-01	1.500000e-02	1.500000e-02	8.726226e-01	4.116545e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.236799e+00	5.602982e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.678128e+00	6.808002e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.193191e+00	6.975841e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.557324e+00	4.907438e-01	2.425245e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.881356e+00	2.533202e-01	9.667038e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.863312e+00	3.914944e-02	2.686766e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.496225e+00	0.000000e+00	5.432685e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.872779e+00	0.000000e+00	6.779134e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.121198e+00	0.000000e+00	5.369843e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.345679e-01	1.376662e-02	3.230864e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.992579e-02	8.275256e-03	1.634763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.835372e+00	8.712048e-01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.513379e+00	6.805065e-01	1.188984e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.208050e+00	9.882604e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.594362e+00	9.727583e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.045118e+00	1.035803e+00	4.239544e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.407561e+00	8.490108e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.605059e+00	6.453261e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.394354e+00	1.259419e-01	1.492395e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.085480e+00	1.647075e-01	2.229338e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.158636e+00	0.000000e+00	5.412739e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.312031e+00	0.000000e+00	4.286144e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.199239e-01	9.003687e-04	2.397446e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.850599e-02	6.761687e-03	1.987960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.721568e+01	1.008855e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.843338e+01	6.512438e+00	1.810723e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.662783e+01	5.304849e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.403491e+01	3.504306e+00	7.994414e-02
1.625000e-02	3.750000e-03	3.750000e-03	1.151740e+01	2.343383e+00	1.085910e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.838947e+00	1.426057e+00	2.207788e-02
4.125000e-02	8.750000e-03	8.750000e-03	6.577934e+00	4.487870e-01	3.770974e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.873992e+00	1.280002e-01	6.068421e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.486798e+00	4.798987e-03	5.517731e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.192521e+00	0.000000e+00	7.270743e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.200827e+00	0.000000e+00	5.525089e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.893363e-02	5.413328e-03	3.208515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.724480e-01	1.312823e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	1.682992e+00	1.152996e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.304004e+00	1.672488e+00	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.632196e+00	6.185116e-01	1.054306e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.796906e+00	0.000000e+00	9.324882e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.649617e+00	0.000000e+00	1.433983e+00
5.550000e-01	3.500000e-02	3.500000e-02	7.623616e-01	0.000000e+00	9.818524e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.417190e-02	0.000000e+00	8.380457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.215180e+00	8.022754e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.348253e+00	2.102395e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.976377e+00	3.809234e-01	2.903271e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.463131e+00	0.000000e+00	1.050865e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.259589e+00	0.000000e+00	1.053628e+00
4.200000e-01	4.000000e-02	4.000000e-02	5.985403e-01	0.000000e+00	5.832752e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.222771e-01	0.000000e+00	2.480065e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.323160e-02	0.000000e+00	1.849564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.120105e+00	2.764685e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.563414e+00	3.155251e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.863755e+00	0.000000e+00	1.151940e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.279573e+00	0.000000e+00	1.936739e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.340430e-02	0.000000e+00	1.393410e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.173851e-02	1.962980e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.749776e-01	1.497373e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	6.013282e-01	4.781905e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.267079e+00	9.115461e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.140460e+00	1.338289e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.909552e+00	1.425698e+00	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.386579e+00	1.111658e+00	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.379571e+00	4.549563e-01	1.144663e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.000323e+00	0.000000e+00	5.161127e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.459979e+00	0.000000e+00	9.180603e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.753787e+00	0.000000e+00	1.121556e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.115737e+00	0.000000e+00	1.028712e+00
5.700000e-01	3.000000e-02	3.000000e-02	6.099315e-01	0.000000e+00	6.831771e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.870012e-02	0.000000e+00	6.689635e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.579553e-02	7.058581e-02	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.331655e-01	4.432499e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.249991e+00	9.510570e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.265389e+00	1.600871e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.250233e+00	2.010848e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.998505e+00	2.062258e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.222376e+00	1.563046e+00	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.014175e+00	7.173719e-01	7.285788e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.455597e+00	0.000000e+00	4.025150e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.835523e+00	0.000000e+00	7.264990e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.034361e+00	0.000000e+00	1.012632e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.365431e+00	0.000000e+00	9.137365e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.260796e-01	0.000000e+00	6.703524e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.930061e-01	0.000000e+00	4.157837e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.294611e-02	0.000000e+00	3.640769e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.105522e-01	5.010301e-01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.937925e+00	1.572044e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.983273e+00	3.042767e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.982727e+00	4.017820e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.382477e+00	4.225695e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.548333e+00	3.154797e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.681909e+00	1.275369e+00	1.092619e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.255721e+00	0.000000e+00	7.519296e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.770494e+00	0.000000e+00	1.526400e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.432769e+00	0.000000e+00	1.715067e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.434482e+00	0.000000e+00	1.415263e+00
6.140000e-01	3.860000e-01	3.860000e-01	5.907009e-02	0.000000e+00	9.127004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.916030e-01	2.257728e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	1.504806e+00	1.026032e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.627531e+00	1.221258e+00	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.802393e+00	4.268448e-01	1.109446e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.425695e+00	0.000000e+00	5.589591e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.633710e+00	0.000000e+00	1.094933e+00
5.350000e-01	3.500000e-02	3.500000e-02	8.667629e-01	0.000000e+00	9.173447e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.440758e-01	0.000000e+00	4.815731e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.819505e-02	0.000000e+00	3.310625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.704118e+00	1.051156e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.280709e+00	2.454651e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.291588e+00	1.797283e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.088509e+00	5.253473e-01	7.570167e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.461330e+00	0.000000e+00	3.533247e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.786516e+00	0.000000e+00	7.392806e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.019433e+00	0.000000e+00	7.885944e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.080190e-01	0.000000e+00	4.605315e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.150161e-02	0.000000e+00	4.919964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.932106e+01	2.453178e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.424778e+01	9.913396e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.308226e+00	2.530278e+00	2.114891e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.262160e+00	6.420499e-01	1.006925e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.936232e+00	0.000000e+00	3.787925e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.141115e+00	0.000000e+00	9.818939e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.232826e+00	0.000000e+00	1.096052e+00
6.150000e-01	3.850000e-01	3.850000e-01	5.517235e-02	0.000000e+00	8.362847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.097351e-01	2.188199e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	7.640213e-01	5.183960e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.201899e+00	8.015495e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.692597e+00	1.020216e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.132142e+00	1.076577e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.601555e+00	1.049806e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.761863e+00	7.674348e-01	1.367456e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.721153e+00	3.003159e-01	1.387927e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.418270e+00	0.000000e+00	4.056633e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.095463e+00	0.000000e+00	6.687842e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.596291e+00	0.000000e+00	8.953732e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.036838e+00	0.000000e+00	8.594640e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.532532e-01	0.000000e+00	5.929470e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.727709e-02	0.000000e+00	6.388940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.052657e+00	1.174439e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.351407e+00	1.859164e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.072594e+00	2.217405e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.389978e+00	2.134919e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.093091e+00	1.635495e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.722561e+00	1.237885e+00	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.137119e+00	6.125929e-01	2.156830e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.687062e+00	1.543736e-01	1.776360e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.403662e+00	0.000000e+00	3.020570e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.865107e+00	0.000000e+00	6.058396e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.217353e+00	0.000000e+00	7.176137e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.564597e-01	0.000000e+00	5.279910e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.859872e-02	0.000000e+00	5.967880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.087715e+01	2.290713e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.891457e+01	1.208113e+01	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.065725e+01	7.767149e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.419002e+01	4.491704e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.209349e+00	2.665149e+00	5.365181e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.168887e+00	1.378249e+00	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.405017e+00	7.870639e-01	6.981019e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.428962e+00	1.389072e-01	1.259694e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.992680e+00	0.000000e+00	4.584181e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.372239e+00	0.000000e+00	8.599357e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.588454e+00	0.000000e+00	1.052615e+00
6.050000e-01	3.950000e-01	3.950000e-01	7.843424e-02	0.000000e+00	9.816432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.764694e-01	1.037878e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	1.463348e+00	7.541816e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.947063e+00	1.018335e+00	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.661998e+00	3.931117e-01	8.851170e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.081717e+00	0.000000e+00	8.535674e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.825924e+00	0.000000e+00	9.681138e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.485896e-01	0.000000e+00	4.756709e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.849257e-02	1.846998e-02	2.641494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.149244e+00	4.456720e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.197203e+00	1.084296e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.270025e+00	1.082727e-01	1.489160e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.560968e+00	0.000000e+00	7.876062e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.215416e+00	0.000000e+00	5.207506e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.434045e-01	0.000000e+00	2.328229e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.994262e-01	3.886684e-02	7.033695e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.176906e-02	6.662294e-03	2.901802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.357577e+00	1.972385e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.200712e+00	9.133278e-01	1.368188e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.400506e+00	0.000000e+00	1.020207e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.631975e+00	0.000000e+00	8.446102e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.327517e-02	5.868025e-03	4.062853e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.621392e-02	5.713198e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.697488e-01	1.671052e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	6.711083e-01	3.728950e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.257807e+00	6.302966e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.013931e+00	8.768124e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.696385e+00	8.231244e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.175022e+00	5.294908e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.389865e+00	9.992286e-02	1.527574e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.181428e+00	0.000000e+00	4.690189e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.585251e+00	0.000000e+00	7.247606e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.777141e+00	0.000000e+00	8.395679e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.139992e+00	0.000000e+00	5.053843e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.827179e-01	6.754801e-03	2.623535e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.958907e-02	7.847606e-03	1.818738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.779510e-01	1.713771e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.695623e-01	3.795275e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.291596e+00	6.243921e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.217741e+00	9.956982e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.201752e+00	1.269886e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.800751e+00	9.879199e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.188752e+00	7.272848e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.203782e+00	2.348513e-01	8.420245e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.708289e+00	0.000000e+00	3.505304e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.863527e+00	0.000000e+00	7.009593e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.025758e+00	0.000000e+00	6.276500e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.294498e+00	0.000000e+00	4.778405e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.402216e-01	0.000000e+00	2.642769e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.496893e-01	1.739133e-02	1.281265e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.711915e-02	4.695257e-03	9.736823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.868026e+00	1.274037e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.343225e+00	1.938757e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.343830e+00	2.512730e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.570871e+00	2.804611e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.515158e+00	2.045610e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.145604e+00	8.608550e-01	9.371587e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.841375e+00	0.000000e+00	6.719341e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.879385e+00	0.000000e+00	1.006043e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.180689e+00	0.000000e+00	9.967086e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.854819e+00	0.000000e+00	8.105622e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.001092e+00	0.000000e+00	5.036816e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.906581e-02	3.314036e-03	2.327265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.091894e-01	1.410922e-01	1.890773e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.075213e+00	6.396601e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.358465e+00	9.019656e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	3.081189e+00	2.994783e-01	1.089028e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.771528e+00	0.000000e+00	5.912849e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.738465e+00	0.000000e+00	8.288352e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.246120e-01	0.000000e+00	4.709157e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.559387e-01	5.233113e-02	1.874099e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.070466e-02	1.235880e-02	7.198260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.040554e-01	3.857604e-01	5.757264e-02
3.500000e-02	1.500000e-02	1.500000e-02	2.664315e+00	1.312928e+00	1.567874e-04
7.250000e-02	2.250000e-02	2.250000e-02	4.191946e+00	1.340022e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.110791e+00	5.602775e-01	1.433931e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.930992e+00	0.000000e+00	5.156247e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.747154e+00	0.000000e+00	5.954985e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.203977e-01	5.925346e-03	3.855358e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.450271e-01	2.776241e-02	1.748515e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.675243e-02	1.091383e-02	1.276281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.440224e+01	1.058642e+01	4.288970e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.193190e+01	6.755577e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.361034e+01	2.759840e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.385355e+00	1.639172e-01	8.011087e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.003516e+00	0.000000e+00	6.510259e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.661697e+00	0.000000e+00	6.472939e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.406591e-01	1.998563e-02	4.766364e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.555851e-02	8.403737e-03	2.239338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.522118e-01	1.882985e-01	1.086748e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.251943e-01	3.202144e-01	4.099396e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.038706e+00	5.707876e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.422251e+00	6.720212e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.907838e+00	7.557204e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.420377e+00	7.308444e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.782631e+00	4.712708e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.928043e+00	8.330343e-02	1.451119e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.741364e+00	1.856540e-02	3.547922e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.260077e+00	0.000000e+00	6.689649e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.638141e+00	0.000000e+00	7.022428e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.012635e+00	0.000000e+00	4.568959e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.175769e-01	4.129523e-03	2.408713e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.818390e-02	7.222134e-03	1.748409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.446341e+00	4.644168e-01	3.933659e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.001921e+00	9.086537e-01	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.827331e+00	1.293332e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.452429e+00	1.477775e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.848172e+00	1.183309e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.851430e+00	8.112776e-01	1.181952e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.904677e+00	6.074677e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.376130e+00	3.626690e-02	1.584690e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.692678e+00	0.000000e+00	4.544953e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.849941e+00	0.000000e+00	5.201456e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.150480e+00	0.000000e+00	3.822089e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.823248e-01	0.000000e+00	1.963693e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.862796e-02	5.373811e-03	1.742876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.359680e+01	1.271532e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.381167e+01	8.727490e+00	2.242691e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.932570e+01	4.584019e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.590101e+01	3.520445e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.253762e+01	2.259030e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.929790e+00	1.262632e+00	2.384055e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.925154e+00	2.369203e-01	7.867087e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.205226e+00	4.428423e-02	4.097879e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.018497e+00	0.000000e+00	6.323745e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.045773e+00	0.000000e+00	6.165591e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.159947e+00	0.000000e+00	5.062110e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.116493e-02	3.552646e-03	2.882333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.031331e-01	1.561478e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	1.775992e+00	1.187046e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.277656e+00	1.539279e+00	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.683961e+00	5.868371e-01	6.476026e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.722326e+00	0.000000e+00	9.763964e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.582774e+00	0.000000e+00	1.406204e+00
5.550000e-01	3.500000e-02	3.500000e-02	7.216714e-01	0.000000e+00	9.402040e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.131832e-02	0.000000e+00	7.773713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.336092e+00	8.724552e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.414346e+00	2.010571e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.957306e+00	3.168400e-01	2.181496e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.364683e+00	0.000000e+00	1.094950e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.201024e+00	0.000000e+00	1.022425e+00
4.200000e-01	4.000000e-02	4.000000e-02	5.737702e-01	0.000000e+00	5.519921e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.097752e-01	0.000000e+00	2.409593e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.203399e-02	0.000000e+00	1.819512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.399357e+00	2.904526e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.641783e+00	3.013602e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.836750e+00	0.000000e+00	1.197709e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.109013e+00	0.000000e+00	1.946958e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.573608e-02	0.000000e+00	1.337038e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.880682e-02	2.653822e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.054741e-01	1.742740e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	6.607786e-01	5.291099e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.320204e+00	9.220159e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.215319e+00	1.343958e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.977046e+00	1.423441e+00	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.406364e+00	1.044863e+00	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.415325e+00	3.903857e-01	1.163964e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.948056e+00	0.000000e+00	5.152583e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.414600e+00	0.000000e+00	9.363044e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.646782e+00	0.000000e+00	1.175294e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.077902e+00	0.000000e+00	9.502442e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.803478e-01	0.000000e+00	6.546529e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.622282e-02	0.000000e+00	6.322216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.197617e-01	1.052692e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.106247e-01	4.936616e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.391562e+00	1.065827e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.378988e+00	1.632374e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.393246e+00	2.069670e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.021971e+00	1.963390e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.317520e+00	1.540404e+00	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.100950e+00	7.210438e-01	2.521209e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.465448e+00	0.000000e+00	3.619339e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.715797e+00	0.000000e+00	8.221280e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.949630e+00	0.000000e+00	1.046212e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.310785e+00	0.000000e+00	9.117831e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.755271e-01	0.000000e+00	6.438292e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.889691e-01	0.000000e+00	3.779023e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.056323e-02	0.000000e+00	3.693204e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.650558e-01	6.604889e-01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.218058e+00	1.825799e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.268478e+00	3.195387e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.227457e+00	4.150430e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.657120e+00	4.297878e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.682677e+00	3.046917e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.761597e+00	1.178170e+00	8.903358e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.189986e+00	0.000000e+00	8.746268e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.569038e+00	0.000000e+00	1.658852e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.323613e+00	0.000000e+00	1.722992e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.353211e+00	0.000000e+00	1.370503e+00
6.140000e-01	3.860000e-01	3.860000e-01	5.654489e-02	0.000000e+00	8.519839e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.305576e-01	2.593596e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	1.551980e+00	1.033898e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.646143e+00	1.172405e+00	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.815515e+00	3.932790e-01	1.212171e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.408397e+00	0.000000e+00	5.792608e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.581236e+00	0.000000e+00	1.091471e+00
5.350000e-01	3.500000e-02	3.500000e-02	8.114294e-01	0.000000e+00	9.235579e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.361054e-01	0.000000e+00	4.214338e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.765327e-02	0.000000e+00	3.116111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.957316e+00	1.234692e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.441144e+00	2.450374e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.324732e+00	1.722041e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.125602e+00	4.956373e-01	9.188698e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.425599e+00	0.000000e+00	3.661690e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.725375e+00	0.000000e+00	7.647311e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.835763e-01	0.000000e+00	7.552087e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.791709e-01	0.000000e+00	4.569170e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.096660e-02	0.000000e+00	4.527668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.270854e+01	2.588115e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.446802e+01	9.519593e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.506825e+00	2.568472e+00	1.122313e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.241337e+00	5.213377e-01	9.675139e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.916635e+00	5.575469e-03	3.753449e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.062591e+00	0.000000e+00	9.677955e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.171519e+00	0.000000e+00	1.137091e+00
6.150000e-01	3.850000e-01	3.850000e-01	5.066628e-02	0.000000e+00	8.000194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.463531e-01	2.540500e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	8.060338e-01	5.460513e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.269161e+00	8.191076e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.745412e+00	1.011611e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.214236e+00	1.111862e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.620829e+00	1.023377e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.778493e+00	7.110473e-01	1.840400e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.683171e+00	2.055215e-01	1.456606e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.436506e+00	0.000000e+00	4.119875e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.047301e+00	0.000000e+00	7.218048e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.550951e+00	0.000000e+00	9.005671e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.810801e-01	0.000000e+00	7.844307e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.304757e-01	0.000000e+00	5.921681e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.489744e-02	0.000000e+00	5.842801e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.262272e+00	1.335466e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.478504e+00	1.909367e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.250729e+00	2.162581e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.479397e+00	2.131668e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.192575e+00	1.670960e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.736343e+00	1.144567e+00	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.236574e+00	6.700053e-01	9.095545e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.775258e+00	2.462334e-01	1.740131e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.298060e+00	0.000000e+00	3.748675e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.808948e+00	0.000000e+00	6.546155e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.182473e+00	0.000000e+00	6.901504e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.205663e-01	0.000000e+00	5.064455e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.559108e-02	0.000000e+00	5.677227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.411486e+01	2.440268e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.899378e+01	1.133807e+01	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.109698e+01	7.871271e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.474789e+01	5.075116e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.280990e+00	2.344974e+00	1.378327e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.247397e+00	1.420492e+00	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.333046e+00	5.959829e-01	6.038929e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.434324e+00	1.223132e-01	1.523899e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.936356e+00	0.000000e+00	4.399372e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.328766e+00	0.000000e+00	8.913119e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.475001e+00	0.000000e+00	1.079059e+00
6.050000e-01	3.950000e-01	3.950000e-01	7.483096e-02	0.000000e+00	9.316940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.003884e-01	1.215591e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	1.544293e+00	7.701273e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.937846e+00	9.975053e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.545934e+00	2.694717e-01	2.158468e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.103346e+00	0.000000e+00	7.639319e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.807459e+00	0.000000e+00	9.677519e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.227492e-01	0.000000e+00	4.866284e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.521094e-02	1.818770e-02	2.737804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.270403e+00	5.106969e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.263953e+00	1.077596e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.145025e+00	4.808843e-02	2.898489e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.542110e+00	0.000000e+00	7.247795e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.157712e+00	0.000000e+00	5.354019e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.317024e-01	0.000000e+00	2.364807e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.842388e-01	4.182686e-02	7.557457e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.053212e-02	7.995386e-03	2.552235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.725415e+00	2.141279e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.174403e+00	8.147093e-01	2.408214e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.247862e+00	0.000000e+00	9.869746e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.519324e+00	0.000000e+00	8.937944e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.077806e-02	5.095090e-03	4.017187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.013015e-01	7.368950e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.989983e-01	1.829267e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	7.354263e-01	4.075942e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.314151e+00	6.520515e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.026949e+00	8.320258e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.717033e+00	8.156469e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.185680e+00	4.971081e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.340285e+00	5.830174e-02	2.158386e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.171931e+00	1.054134e-02	3.559912e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.588491e+00	0.000000e+00	8.234127e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.711586e+00	0.000000e+00	7.848483e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.105392e+00	0.000000e+00	5.128194e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.598473e-01	0.000000e+00	2.768104e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.862362e-02	7.199033e-03	1.937404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.990000e-01	1.847132e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.040059e-01	4.873309e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.515935e+00	8.002720e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.412159e+00	1.098837e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.247747e+00	1.138762e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.889915e+00	1.046049e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.264468e+00	7.919574e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.032449e+00	8.785471e-02	2.088279e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.626597e+00	0.000000e+00	4.483939e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.880087e+00	0.000000e+00	6.153376e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.000460e+00	0.000000e+00	6.610152e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.240868e+00	0.000000e+00	4.932106e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.007284e-01	0.000000e+00	2.975771e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.468568e-01	1.269599e-02	1.304853e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.459927e-02	4.812700e-03	1.056421e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.150849e+00	1.438496e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.578293e+00	1.996453e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.877179e+00	2.742681e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.736808e+00	2.903146e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.527319e+00	2.053644e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.289828e+00	8.484617e-01	7.409920e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.730861e+00	0.000000e+00	7.640169e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.853545e+00	0.000000e+00	9.420001e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.063645e+00	0.000000e+00	1.059195e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.760596e+00	0.000000e+00	8.673157e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.571749e-01	0.000000e+00	5.243875e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.704453e-02	2.261368e-03	2.431554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.289285e-01	1.601518e-01	1.805895e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.179677e+00	6.992058e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.380572e+00	8.880935e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	3.059988e+00	2.905321e-01	1.466823e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.727323e+00	0.000000e+00	6.318239e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.713784e+00	0.000000e+00	8.276317e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.781273e-01	0.000000e+00	5.082865e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.391856e-01	4.650113e-02	1.872060e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.941019e-02	1.336456e-02	8.100157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.479874e-01	4.929243e-01	2.761853e-02
3.500000e-02	1.500000e-02	1.500000e-02	2.911518e+00	1.435964e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.296876e+00	1.395816e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.003488e+00	4.288211e-01	3.492972e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.924603e+00	0.000000e+00	4.689556e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.696207e+00	0.000000e+00	6.115267e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.942931e-01	0.000000e+00	4.100465e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.427343e-01	6.783767e-03	1.798130e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.212297e-02	1.314281e-02	1.326059e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.809298e+01	1.272746e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.270192e+01	6.849554e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.344205e+01	2.427948e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.358147e+00	2.220350e-01	6.006351e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.910286e+00	0.000000e+00	6.819543e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.588492e+00	0.000000e+00	7.085181e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.188675e-01	6.474617e-03	4.821224e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.477408e-02	6.275908e-03	2.199315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.946182e-01	2.406955e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	6.932297e-01	3.843049e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.068995e+00	5.564746e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.459892e+00	7.153660e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.902968e+00	7.019969e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.498900e+00	7.326959e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.735726e+00	4.258572e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.896791e+00	5.626003e-02	1.502791e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.681174e+00	0.000000e+00	3.996346e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.278022e+00	1.575240e-02	6.435192e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.617188e+00	0.000000e+00	6.583711e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.866643e-01	0.000000e+00	4.651049e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.083222e-01	9.336451e-03	2.455005e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.656457e-02	6.810815e-03	1.941730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.990490e+00	9.035059e-01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.121027e+00	9.899886e-01	1.095530e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.899285e+00	1.230892e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.608604e+00	1.502052e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.893795e+00	1.126065e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.984448e+00	8.809322e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.745333e+00	3.986698e-01	1.100688e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.294989e+00	2.598419e-02	2.137009e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.651280e+00	0.000000e+00	4.471575e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.864752e+00	0.000000e+00	5.311412e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.116783e+00	0.000000e+00	3.913457e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.643288e-01	0.000000e+00	2.166550e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.601799e-02	5.136064e-03	1.792112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.673511e+01	1.451747e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.503574e+01	8.139367e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.010964e+01	5.476224e+00	3.784390e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.647759e+01	3.875639e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.217908e+01	1.920154e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.834275e+00	9.940619e-01	1.085976e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.015809e+00	2.963755e-01	4.465969e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.121129e+00	0.000000e+00	5.737052e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.942145e+00	0.000000e+00	6.422946e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.961263e+00	0.000000e+00	6.752867e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.101544e+00	0.000000e+00	5.483006e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.919887e-02	2.821748e-03	2.973493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.316951e-01	2.370950e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.510241e+00	1.490595e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.751649e+00	1.291919e+00	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.233665e+00	0.000000e+00	4.461194e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.148701e+00	0.000000e+00	1.229699e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.175717e+00	0.000000e+00	1.087639e+00
5.550000e-01	3.500000e-02	3.500000e-02	5.416519e-01	0.000000e+00	6.664321e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.788358e-02	0.000000e+00	5.822475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.976433e+00	1.170967e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.011532e+00	1.703073e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.417735e+00	0.000000e+00	6.542742e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.824304e+00	0.000000e+00	1.087853e+00
3.425000e-01	3.750000e-02	3.750000e-02	9.536271e-01	0.000000e+00	7.670520e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.915566e-01	0.000000e+00	4.145072e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.887559e-01	0.000000e+00	1.836645e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.104985e-02	0.000000e+00	1.696471e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.897170e+00	3.579107e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.869429e+00	1.925319e+00	1.292378e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.000059e+00	0.000000e+00	1.590410e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.654874e+00	0.000000e+00	1.583765e+00
6.025000e-01	3.975000e-01	3.975000e-01	7.464499e-02	0.000000e+00	9.999973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.694867e-02	3.357590e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.096741e-01	2.621453e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	9.868711e-01	7.638130e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.877035e+00	1.240702e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.883638e+00	1.549048e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.418857e+00	1.239379e+00	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.532318e+00	5.499005e-01	4.527565e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.145710e+00	0.000000e+00	3.626622e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.590512e+00	0.000000e+00	7.996775e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.958482e+00	0.000000e+00	1.064176e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.325314e+00	0.000000e+00	9.874716e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.213165e-01	0.000000e+00	7.712100e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.342737e-01	0.000000e+00	4.988412e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.397412e-02	0.000000e+00	4.580549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.844654e-01	1.584795e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.029519e+00	8.208146e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.296387e+00	1.672761e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.422700e+00	2.171036e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.390705e+00	2.309038e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.691343e+00	1.772685e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.425196e+00	9.244732e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.782738e+00	0.000000e+00	3.278775e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.036360e+00	0.000000e+00	6.611804e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.294748e+00	0.000000e+00	8.978507e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.624349e+00	0.000000e+00	9.043270e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.052101e+00	0.000000e+00	7.818180e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.410035e-01	0.000000e+00	5.033846e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.251475e-01	0.000000e+00	2.866647e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.532958e-02	0.000000e+00	2.956132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.081909e+00	9.317773e-01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.324955e+00	2.682422e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.131022e+00	4.445330e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.307227e+00	5.138562e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.892637e+00	4.118093e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.965412e+00	2.085257e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.358106e+00	7.408960e-02	5.314235e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.547053e+00	0.000000e+00	1.362059e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.047666e+00	0.000000e+00	1.635751e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.860003e+00	0.000000e+00	1.554444e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.083590e+00	0.000000e+00	1.128417e+00
6.140000e-01	3.860000e-01	3.860000e-01	4.646971e-02	0.000000e+00	6.610232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.999584e-01	3.696826e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.121002e+00	1.274103e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.984642e+00	9.683381e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.642424e+00	6.401448e-02	3.109892e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.019657e+00	0.000000e+00	7.794134e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.269019e+00	0.000000e+00	8.809853e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.341420e-01	0.000000e+00	6.793901e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.504639e-01	0.000000e+00	3.149134e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.428398e-02	0.000000e+00	2.593974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.237715e+00	1.895538e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.878291e+00	2.809852e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.411818e+00	1.275241e+00	4.699537e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.857849e+00	1.912018e-01	2.180838e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.198353e+00	1.159491e-02	4.484580e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.475774e+00	0.000000e+00	6.944462e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.110579e-01	0.000000e+00	5.779307e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.232256e-01	0.000000e+00	3.454103e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.706444e-02	0.000000e+00	4.038597e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.515076e+01	3.132773e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.569973e+01	7.826551e+00	7.119853e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.537775e+00	1.626536e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.966341e+00	3.159309e-01	1.086344e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.672533e+00	1.556823e-02	4.233649e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.797162e+00	0.000000e+00	9.319265e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.010547e+00	0.000000e+00	8.816273e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.693161e-02	0.000000e+00	6.396903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.536858e-01	3.250476e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.109867e+00	7.347700e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.698385e+00	1.033376e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.259070e+00	1.198537e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.675018e+00	1.116974e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.884893e+00	8.092403e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.763933e+00	3.329934e-01	8.829852e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.551385e+00	5.903731e-02	3.045581e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.208484e+00	0.000000e+00	5.642731e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.750830e+00	0.000000e+00	7.809655e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.280267e+00	0.000000e+00	7.610286e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.928370e-01	0.000000e+00	6.722565e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.061031e-01	0.000000e+00	4.484019e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.379511e-02	0.000000e+00	4.396720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.348305e+00	1.859561e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.075886e+00	2.503523e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.626352e+00	2.507922e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.383194e+00	2.137075e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.612678e+00	1.431136e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.738486e+00	8.131882e-01	1.496567e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.992226e+00	2.510207e-01	1.381125e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.553575e+00	6.861690e-02	2.800843e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.136669e+00	0.000000e+00	3.877325e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.571747e+00	0.000000e+00	6.249930e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.947967e-01	0.000000e+00	5.719823e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.226142e-01	0.000000e+00	4.173417e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.706978e-02	0.000000e+00	4.533662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.355371e+01	2.840957e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.346337e+01	1.105814e+01	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.148876e+01	5.790148e+00	6.904116e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.396666e+01	3.336102e+00	4.681161e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.010267e+00	1.983566e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.759166e+00	7.936588e-01	1.090966e-03
4.125000e-02	8.750000e-03	8.750000e-03	4.029538e+00	4.128442e-01	6.002259e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.215173e+00	5.165187e-02	1.475361e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.720246e+00	0.000000e+00	4.728223e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.090527e+00	0.000000e+00	8.324718e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.281499e+00	0.000000e+00	9.385087e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.359932e-02	0.000000e+00	7.580914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.786293e-01	1.459497e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.067592e+00	8.885986e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.502684e+00	9.268976e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.621035e+00	0.000000e+00	2.888217e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.507311e+00	0.000000e+00	9.256285e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.293927e+00	0.000000e+00	7.399300e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.770975e-01	0.000000e+00	3.337061e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.461494e-02	1.468941e-02	1.993506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.849832e+00	6.274121e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.985753e+00	9.463015e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.792503e+00	0.000000e+00	4.708373e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.866827e+00	0.000000e+00	6.402459e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.825192e-01	0.000000e+00	3.654999e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.143370e-01	0.000000e+00	1.765972e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.726285e-01	2.714688e-02	5.923209e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.161175e-02	5.395662e-03	3.671966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.416611e+00	2.288644e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.057141e+00	4.270639e-01	5.791510e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.283801e+00	0.000000e+00	1.039786e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.208397e+00	0.000000e+00	6.670069e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.458356e-02	4.257958e-03	3.046495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.194045e-02	6.598066e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.722237e-01	2.387366e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	9.253751e-01	5.149993e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.722596e+00	8.207864e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.465199e+00	9.092973e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.216438e+00	7.882589e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.479806e+00	2.520898e-01	7.768291e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.333828e+00	0.000000e+00	2.972327e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.840863e+00	0.000000e+00	6.921343e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.120957e+00	0.000000e+00	8.170119e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.405910e+00	0.000000e+00	6.144158e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.487763e-01	0.000000e+00	4.028628e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.216908e-01	1.287550e-03	2.011010e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.106133e-02	5.643998e-03	1.379329e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.465790e-01	2.399792e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.117379e+00	6.507534e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.235701e+00	1.104841e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.307658e+00	1.341917e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.147302e+00	1.198554e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.627654e+00	9.379400e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.598483e+00	3.271751e-01	6.973842e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.057824e+00	2.609853e-02	3.397345e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.191432e+00	0.000000e+00	6.552692e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.324793e+00	0.000000e+00	6.655311e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.593722e+00	0.000000e+00	5.121025e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.884219e-01	0.000000e+00	3.594625e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.632862e-01	0.000000e+00	2.104044e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.742560e-01	1.013578e-02	9.642742e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.207478e-02	3.818214e-03	8.430178e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.627189e+00	1.881909e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.053140e+00	2.844813e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.987528e+00	3.538625e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.783998e+00	2.979415e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.711728e+00	1.409180e+00	2.484630e-02
6.000000e-02	1.000000e-02	1.000000e-02	8.387374e+00	2.659610e-01	5.753588e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.116393e+00	0.000000e+00	9.946324e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.027536e+00	0.000000e+00	9.988011e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.443377e+00	0.000000e+00	9.773889e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.393636e+00	0.000000e+00	6.893964e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.864556e-01	0.000000e+00	3.738869e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.260825e-02	2.057972e-03	1.849992e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.247972e-01	2.123772e-01	1.412792e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.594757e+00	8.471229e-01	5.762548e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.880376e+00	8.500541e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	3.127439e+00	3.379560e-02	2.507315e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.270034e+00	0.000000e+00	7.583619e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.319383e+00	0.000000e+00	6.823467e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.638928e-01	0.000000e+00	3.824553e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.756651e-01	3.918182e-02	1.306365e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.775596e-02	8.997898e-03	9.565849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.540477e+00	7.509451e-01	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.226315e+00	1.815928e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.011194e+00	1.188881e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.969934e+00	1.014188e-01	2.774213e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.468475e+00	0.000000e+00	5.842519e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.390241e+00	0.000000e+00	5.014507e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.164976e-01	9.318735e-03	3.068930e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.480357e-01	1.802034e-02	1.519426e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.391119e-02	8.977301e-03	1.171669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.476693e+01	1.749351e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.773896e+01	6.529920e+00	7.342372e-02
1.750000e-02	7.500000e-03	7.500000e-03	1.344688e+01	1.742404e+00	4.468874e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.121017e+00	2.334639e-02	6.850732e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.600861e+00	7.278323e-02	5.958211e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.421530e+00	1.815614e-02	6.020413e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.069322e-01	2.635541e-02	4.018645e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.188995e-02	6.627970e-03	1.859264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.433376e-01	2.623282e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	8.852389e-01	4.822644e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.369124e+00	7.045483e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.833152e+00	7.899853e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.365242e+00	8.341170e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.786945e+00	5.813597e-01	3.555120e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.021443e+00	2.897072e-01	5.198846e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.878236e+00	1.250734e-02	2.410029e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.466135e+00	3.084473e-03	5.912857e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.884767e+00	0.000000e+00	6.758652e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.318626e+00	0.000000e+00	5.505086e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.889878e-01	0.000000e+00	3.671130e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.933189e-01	1.186746e-03	1.893321e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.079062e-02	5.482280e-03	1.366447e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.338645e+00	9.802969e-01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.205611e+00	1.459223e+00	9.410426e-03
2.875000e-02	6.250000e-03	6.250000e-03	4.143467e+00	1.782811e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.463787e+00	1.241329e+00	1.742083e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.743872e+00	1.168457e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.411872e+00	6.417608e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.869765e+00	2.301336e-01	9.207026e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.087043e+00	3.130035e-02	3.614097e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.312012e+00	2.594201e-02	5.022031e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.558070e+00	0.000000e+00	4.289082e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.098666e-01	0.000000e+00	3.149487e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.517400e-01	0.000000e+00	1.694810e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.064595e-02	4.402725e-03	1.371903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.094820e+01	1.804930e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.120741e+01	7.888856e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.365790e+01	4.912992e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.808521e+01	2.979252e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.252860e+01	1.621682e+00	4.384071e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.993135e+00	3.233069e-01	6.639815e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.282901e+00	4.016162e-02	5.794811e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.684338e+00	9.173077e-02	3.847613e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.610220e+00	0.000000e+00	5.790156e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.700002e+00	0.000000e+00	6.332173e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.702651e-01	0.000000e+00	4.297906e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.366440e-02	2.550193e-03	2.386474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.634558e-01	2.538533e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.638655e+00	1.523611e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.727249e+00	1.166537e+00	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.180808e+00	0.000000e+00	5.029048e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.083846e+00	0.000000e+00	1.224091e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.127031e+00	0.000000e+00	1.065376e+00
5.550000e-01	3.500000e-02	3.500000e-02	5.257976e-01	0.000000e+00	6.157535e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.365109e-02	0.000000e+00	5.855110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.143207e+00	1.250362e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.968743e+00	1.529682e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.289601e+00	0.000000e+00	6.999554e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.826390e+00	0.000000e+00	1.002143e+00
3.425000e-01	3.750000e-02	3.750000e-02	9.204367e-01	0.000000e+00	7.361548e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.582260e-01	0.000000e+00	4.114866e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.754021e-01	0.000000e+00	1.904701e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.012973e-02	0.000000e+00	1.603145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.262286e+00	3.746956e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.817660e+00	1.692106e+00	1.620010e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.874681e+00	0.000000e+00	1.624461e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.568063e+00	0.000000e+00	1.513386e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.975463e-02	0.000000e+00	9.906331e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.149280e-02	3.763585e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.551245e-01	2.982967e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.081591e+00	8.228355e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.027089e+00	1.317578e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.951672e+00	1.484175e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.469707e+00	1.204932e+00	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.433720e+00	4.085005e-01	1.180941e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.107709e+00	8.669722e-03	3.793152e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.539741e+00	0.000000e+00	8.454228e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.905161e+00	0.000000e+00	1.039247e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.280187e+00	0.000000e+00	9.786691e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.742415e-01	0.000000e+00	7.404023e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.143688e-01	0.000000e+00	4.748025e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.115855e-02	0.000000e+00	4.575052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.020825e-01	1.712418e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.168234e+00	9.141689e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.472882e+00	1.757879e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.680205e+00	2.292472e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.535437e+00	2.315580e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.758059e+00	1.674875e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.375881e+00	7.469586e-01	6.887001e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.722375e+00	0.000000e+00	3.462499e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.964718e+00	0.000000e+00	6.591699e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.256467e+00	0.000000e+00	8.986966e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.576818e+00	0.000000e+00	9.082447e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.017551e+00	0.000000e+00	7.238790e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.992929e-01	0.000000e+00	5.067433e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.100598e-01	0.000000e+00	2.894270e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.378581e-02	0.000000e+00	2.813127e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.215399e+00	1.032863e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.623213e+00	2.864459e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.500074e+00	4.679985e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.553287e+00	5.153850e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.170451e+00	4.209187e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.998581e+00	1.848169e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.243112e+00	0.000000e+00	6.438269e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.479994e+00	0.000000e+00	1.364685e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.923680e+00	0.000000e+00	1.715475e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.820227e+00	0.000000e+00	1.442540e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.015519e+00	0.000000e+00	1.111255e+00
6.140000e-01	3.860000e-01	3.860000e-01	4.394706e-02	0.000000e+00	6.460106e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.511161e-01	4.044694e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.226385e+00	1.315399e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.934720e+00	8.618848e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.642533e+00	1.087056e-01	3.577568e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.999017e+00	0.000000e+00	7.791649e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.205846e+00	0.000000e+00	9.148159e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.258115e-01	0.000000e+00	6.009029e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.269937e-01	0.000000e+00	3.247547e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.253297e-02	0.000000e+00	2.379345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.539214e+00	2.040101e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.108218e+00	2.862712e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.355694e+00	1.159043e+00	2.039039e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.837274e+00	1.736581e-01	2.357077e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.194581e+00	1.277901e-02	4.648767e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.430707e+00	0.000000e+00	6.846510e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.815411e-01	0.000000e+00	5.554749e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.074319e-01	0.000000e+00	3.464981e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.389096e-02	0.000000e+00	4.104675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.033732e+01	3.297889e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.542855e+01	7.333107e+00	6.881334e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.507458e+00	1.526967e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.953404e+00	3.232032e-01	1.257102e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.651011e+00	1.294026e-03	4.360810e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.745738e+00	0.000000e+00	8.755631e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.479785e-01	0.000000e+00	8.790373e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.370257e-02	0.000000e+00	6.496014e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.992298e-01	3.640388e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.201723e+00	7.895668e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.800226e+00	1.081357e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.307066e+00	1.173137e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.706738e+00	1.092773e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.851605e+00	7.573558e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.766222e+00	2.814041e-01	1.034594e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.538684e+00	7.167847e-02	3.429890e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.143248e+00	0.000000e+00	5.635946e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.786016e+00	0.000000e+00	7.342039e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.239350e+00	0.000000e+00	7.821222e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.377711e-01	0.000000e+00	6.387319e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.940813e-01	0.000000e+00	4.230228e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.030901e-02	0.000000e+00	4.470095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.663772e+00	2.018800e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.482256e+00	2.737020e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.838598e+00	2.561826e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.442477e+00	2.086646e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.620068e+00	1.401928e+00	1.785134e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.664519e+00	7.054905e-01	7.523681e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.989714e+00	2.797082e-01	1.463535e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.551212e+00	7.661276e-02	3.103828e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.104554e+00	0.000000e+00	4.276240e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.564708e+00	0.000000e+00	5.944471e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.460231e-01	0.000000e+00	5.879751e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.924615e-01	0.000000e+00	3.931930e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.484974e-02	0.000000e+00	4.541153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.831787e+01	3.028349e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.393798e+01	1.101324e+01	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.192933e+01	6.121398e+00	5.049965e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.378773e+01	3.063592e+00	4.769514e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.866947e+00	1.819844e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.666175e+00	7.395839e-01	7.777261e-04
4.125000e-02	8.750000e-03	8.750000e-03	4.005046e+00	3.880794e-01	6.991912e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.196325e+00	8.933268e-02	1.624267e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.703535e+00	0.000000e+00	4.748669e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.025830e+00	0.000000e+00	8.595574e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.214620e+00	0.000000e+00	9.419613e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.950125e-02	0.000000e+00	7.521951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.091928e-01	1.585478e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.231415e+00	9.615409e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.529437e+00	8.534107e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.464432e+00	0.000000e+00	3.602677e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.396793e+00	0.000000e+00	9.720081e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.268413e+00	0.000000e+00	7.177171e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.749350e-01	0.000000e+00	2.904189e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.192102e-02	1.417715e-02	1.963818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.027064e+00	6.684021e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.070378e+00	9.176186e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.603662e+00	0.000000e+00	4.796033e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.776087e+00	0.000000e+00	6.353768e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.319594e-01	0.000000e+00	3.771556e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.193212e-01	9.787864e-04	1.681465e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.649608e-01	2.283491e-02	5.570681e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.044864e-02	5.650922e-03	4.036357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.824041e+00	2.413536e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.986943e+00	3.923594e-01	5.882647e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.171873e+00	0.000000e+00	1.096282e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.102286e+00	0.000000e+00	6.331450e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.827942e-02	5.168060e-03	3.093410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.632843e-02	6.849903e-02	6.332088e-03
8.500000e-02	2.500000e-02	2.500000e-02	4.039859e-01	2.671917e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	9.986971e-01	5.729781e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.826087e+00	8.447534e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.643826e+00	9.585140e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.240324e+00	7.312121e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.456886e+00	2.591466e-01	8.960639e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.252240e+00	0.000000e+00	3.631164e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.734718e+00	0.000000e+00	6.954009e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.074662e+00	0.000000e+00	8.009970e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.336192e+00	0.000000e+00	6.776777e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.156470e-01	0.000000e+00	3.935159e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.123199e-01	0.000000e+00	1.768992e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.961416e-02	5.493870e-03	1.405342e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.672908e-01	2.284400e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.214063e+00	7.073947e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.291049e+00	1.043331e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.536147e+00	1.433861e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.431217e+00	1.393293e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.756476e+00	8.615127e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.607819e+00	3.391677e-01	7.077650e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.005029e+00	0.000000e+00	4.227878e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.098854e+00	0.000000e+00	5.924346e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.221177e+00	0.000000e+00	6.683933e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.519646e+00	0.000000e+00	5.630233e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.267379e-01	0.000000e+00	3.834135e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.472643e-01	0.000000e+00	2.106467e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.728255e-01	8.947198e-03	9.189585e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.119318e-02	3.404982e-03	7.396877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.663176e+00	1.773928e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.415954e+00	2.939830e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.404060e+00	3.659427e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.010873e+01	3.097610e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.005677e+01	1.622148e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.342190e+00	2.371586e-01	6.594040e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.055253e+00	0.000000e+00	9.023481e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.904585e+00	0.000000e+00	1.061634e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.314245e+00	0.000000e+00	9.863521e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.346355e+00	0.000000e+00	6.603867e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.178318e-01	0.000000e+00	4.264190e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.993809e-02	2.060472e-03	1.721245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.551314e-01	2.358968e-01	7.109610e-03
1.400000e-01	4.000000e-02	4.000000e-02	1.714926e+00	9.164358e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.946241e+00	8.506028e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	3.050624e+00	0.000000e+00	3.344772e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.201622e+00	0.000000e+00	8.084301e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.260628e+00	0.000000e+00	7.031402e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.546681e-01	0.000000e+00	3.298899e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.673433e-01	3.479749e-02	1.222009e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.673008e-02	8.883829e-03	9.250821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.684299e+00	8.423102e-01	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.529390e+00	1.908613e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.224390e+00	1.283422e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.878999e+00	9.488267e-03	3.853096e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.357566e+00	0.000000e+00	5.870122e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.295552e+00	0.000000e+00	5.365236e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.112639e-01	1.132388e-02	2.853976e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.761036e-01	1.004123e-02	1.340467e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.970057e-02	9.540859e-03	1.191883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.808301e+01	1.859227e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.927668e+01	7.180998e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.328553e+01	1.537969e+00	7.029066e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.176228e+00	1.398006e-02	6.488685e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.408045e+00	6.548327e-02	6.822061e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.308838e+00	2.229431e-02	6.107577e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.790407e-01	1.376961e-02	3.611201e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.206609e-02	3.783626e-03	1.887047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.687929e-01	2.817542e-01	1.450871e-03
7.500000e-02	1.500000e-02	1.500000e-02	9.474449e-01	5.456066e-01	1.216139e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.411765e+00	7.066637e-01	1.448994e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.949155e+00	8.552538e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.461074e+00	8.285855e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.842691e+00	6.237137e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.996757e+00	2.672550e-01	9.837058e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.817379e+00	1.752591e-02	3.034138e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.385228e+00	0.000000e+00	5.836815e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.869467e+00	0.000000e+00	6.919017e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.274086e+00	0.000000e+00	5.850506e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.530418e-01	0.000000e+00	3.561456e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.941738e-01	0.000000e+00	1.594761e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.929690e-02	5.175035e-03	1.432742e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.471133e+00	1.054473e+00	1.037847e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.226222e+00	1.350652e+00	1.865273e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.420444e+00	1.764374e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.856883e+00	1.502605e+00	3.231012e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.984144e+00	1.253821e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.514044e+00	7.315849e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.822946e+00	1.418028e-01	2.162005e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.002196e+00	0.000000e+00	3.714498e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.250806e+00	3.814741e-02	5.047485e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.493957e+00	0.000000e+00	4.732550e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.561002e-01	0.000000e+00	3.305660e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.447713e-01	0.000000e+00	1.642808e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.825780e-02	4.181415e-03	1.323842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.351424e+01	1.859802e+01	5.828843e-02
3.750000e-03	1.250000e-03	1.250000e-03	3.314830e+01	8.644378e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.481999e+01	5.293938e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.858871e+01	3.420268e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.242499e+01	1.320403e+00	5.928752e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.217978e+00	4.880337e-01	6.540858e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.300494e+00	1.024906e-01	5.677719e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.588722e+00	1.925987e-02	4.961719e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.476910e+00	0.000000e+00	6.315269e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.585370e+00	0.000000e+00	6.339811e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.129969e-01	1.010563e-02	4.280976e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.938461e-02	2.895536e-03	2.390921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.695681e-01	3.635990e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.389607e+00	1.640578e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.820720e+00	5.434464e-01	8.952635e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.645611e+00	0.000000e+00	9.550674e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.570469e+00	0.000000e+00	1.152459e+00
4.850000e-01	3.500000e-02	3.500000e-02	8.580930e-01	0.000000e+00	7.376471e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.770703e-01	0.000000e+00	3.995452e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.298417e-02	0.000000e+00	3.297482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.923578e+00	1.452488e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.100356e+00	8.220039e-01	1.952229e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.753099e+00	0.000000e+00	9.372299e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.420184e+00	0.000000e+00	8.512730e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.358375e-01	0.000000e+00	5.046952e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.781175e-01	0.000000e+00	2.805181e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.413845e-01	0.000000e+00	1.357045e-01
7.750000e-01	2.250000e-01	2.250000e-01	7.501916e-03	0.000000e+00	1.013121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.953216e+00	4.116671e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.518001e+00	4.747003e-01	8.558299e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.178179e+00	0.000000e+00	1.720092e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.213033e+00	0.000000e+00	1.103652e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.561205e-02	0.000000e+00	6.485049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.902717e-02	5.319412e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.367876e-01	4.393203e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.582156e+00	1.134597e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.685754e+00	1.540265e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.548983e+00	1.434139e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.718234e+00	7.049447e-01	1.098299e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.327329e+00	0.000000e+00	4.042960e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.748081e+00	0.000000e+00	7.901921e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.065155e+00	0.000000e+00	1.006349e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.517400e+00	0.000000e+00	9.922175e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.002146e+00	0.000000e+00	7.696913e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.088433e-01	0.000000e+00	5.003422e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.040144e-01	0.000000e+00	3.105710e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.982725e-02	0.000000e+00	2.753202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.454377e-01	2.811792e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.938611e+00	1.472760e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.701748e+00	2.444708e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.815968e+00	2.536463e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.390395e+00	2.063058e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.065005e+00	1.043226e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.317171e+00	6.103861e-02	2.017004e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.338181e+00	0.000000e+00	7.245171e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.509443e+00	0.000000e+00	8.762059e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.826998e+00	0.000000e+00	8.876883e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.265654e+00	0.000000e+00	7.705036e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.194179e-01	0.000000e+00	5.359620e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.892356e-01	0.000000e+00	3.509408e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.421467e-01	0.000000e+00	1.965975e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.759224e-02	0.000000e+00	1.901433e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.724277e+00	1.441345e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.376781e+00	4.140146e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.844186e+00	5.888365e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.068197e+01	5.539496e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.015946e+01	3.333473e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.010182e+00	5.947324e-01	4.754788e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.613735e+00	0.000000e+00	1.417354e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.803977e+00	0.000000e+00	1.640522e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.450708e+00	0.000000e+00	1.467314e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.411657e+00	0.000000e+00	1.234788e+00
2.080000e-01	2.000000e-02	2.000000e-02	7.929917e-01	0.000000e+00	7.839723e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.187862e-02	0.000000e+00	4.358530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.626769e-01	5.256010e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.770096e+00	1.424095e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.078018e+00	5.229466e-01	5.078650e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.455112e+00	3.710421e-02	5.598437e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.670618e+00	0.000000e+00	8.517689e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.746233e-01	0.000000e+00	6.928738e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.776949e-01	0.000000e+00	4.186889e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.625616e-01	0.000000e+00	2.039612e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.436052e-03	0.000000e+00	1.342104e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.242103e+00	2.741293e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.285926e+00	2.826577e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.133777e+00	6.418895e-01	9.023968e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.667901e+00	9.221064e-02	3.808065e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.011698e+00	1.965972e-02	5.575174e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.222294e+00	0.000000e+00	5.691595e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.563102e-01	0.000000e+00	3.944252e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.356576e-01	0.000000e+00	2.483346e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.758486e-02	0.000000e+00	2.801723e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.050357e+02	3.578239e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.437431e+01	5.031113e+00	1.138188e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.821101e+00	7.434598e-01	7.547518e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.834286e+00	1.404400e-01	1.316856e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.467726e+00	3.181685e-02	5.016092e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.522432e+00	0.000000e+00	7.582746e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.812954e-01	0.000000e+00	6.621949e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.485205e-02	0.000000e+00	4.385290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.302777e-01	4.430500e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.595066e+00	1.012094e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.294167e+00	1.292364e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.820405e+00	1.229319e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.109552e+00	9.890745e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.999068e+00	4.343717e-01	5.309712e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.668908e+00	5.733429e-02	3.245369e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.391187e+00	5.200053e-02	5.209416e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.915808e+00	0.000000e+00	6.861944e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.456710e+00	0.000000e+00	7.639376e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.004733e+00	0.000000e+00	6.568949e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.925464e-01	0.000000e+00	4.560984e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.950694e-01	0.000000e+00	2.767664e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.016721e-02	0.000000e+00	2.703092e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.130576e+00	2.601401e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.231654e+00	3.191219e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.110787e+00	2.629242e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.135235e+00	1.907362e+00	9.763499e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.711506e+00	9.677893e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.477138e+00	2.948500e-01	1.517035e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.871737e+00	1.645649e-01	2.512383e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.399750e+00	4.988246e-02	4.078506e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.909465e+00	0.000000e+00	5.243953e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.345220e+00	0.000000e+00	5.385062e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.001415e-01	0.000000e+00	4.529598e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.129896e-01	0.000000e+00	2.744858e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.335986e-02	0.000000e+00	3.151362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.003486e+02	3.231169e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.526509e+01	8.576829e+00	7.171815e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.057674e+01	3.804406e+00	8.960091e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.273135e+01	1.683010e+00	4.227534e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.586321e+00	1.188062e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.645011e+00	5.960432e-01	7.823757e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.908726e+00	1.833810e-01	8.167004e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.058914e+00	7.735179e-02	1.705298e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.432764e+00	0.000000e+00	5.753279e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.780541e+00	0.000000e+00	7.822225e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.002827e+00	0.000000e+00	7.926113e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.669618e-02	0.000000e+00	5.234220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.393503e-01	2.079395e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.863475e+00	1.118805e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.890493e+00	6.464719e-01	7.784288e-03
3.500000e-01	3.000000e-02	3.000000e-02	3.148393e+00	0.000000e+00	6.945695e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.827262e+00	0.000000e+00	9.832662e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.463817e-01	0.000000e+00	5.330194e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.328856e-01	1.386986e-03	2.138396e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.570058e-02	1.047062e-02	1.718028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.735147e+00	7.816018e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.361494e+00	6.641941e-01	7.932878e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.999097e+00	0.000000e+00	6.360362e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.380836e+00	0.000000e+00	5.551513e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.844578e-01	3.312024e-03	2.933836e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.425456e-01	1.214640e-02	1.256128e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.150742e-01	2.135424e-02	6.045687e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.824930e-03	4.056489e-03	2.854647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.269609e+00	2.337579e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.374230e+00	1.028007e-01	7.141662e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.624616e+00	0.000000e+00	9.832706e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.326504e-01	1.115370e-02	5.185365e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.122970e-02	2.861991e-03	2.545727e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.073955e-01	8.455162e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.103442e-01	3.309487e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.382226e+00	8.047429e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.283068e+00	1.008469e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.132030e+00	9.897641e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.641138e+00	6.076284e-01	5.845561e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.531137e+00	0.000000e+00	3.133428e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.026367e+00	0.000000e+00	6.284564e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.370960e+00	0.000000e+00	8.640443e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.666755e+00	0.000000e+00	7.422569e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.063551e+00	0.000000e+00	5.388938e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.988508e-01	0.000000e+00	3.266880e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.031743e-01	5.446095e-03	1.469651e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.178408e-02	4.219685e-03	8.899862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.668296e-01	2.989761e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.811153e+00	1.031310e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.291953e+00	1.501107e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.627216e+00	1.637697e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.244285e+00	1.230254e+00	2.824221e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.264083e+00	6.240260e-01	1.171753e-03
1.385000e-01	1.350000e-02	1.350000e-02	4.596062e+00	5.454959e-02	4.418191e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.616209e+00	0.000000e+00	5.524990e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.601223e+00	0.000000e+00	7.441466e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.820887e+00	0.000000e+00	6.079247e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.229976e+00	0.000000e+00	4.614577e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.728183e-01	0.000000e+00	2.880007e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.362873e-01	2.740805e-03	1.707128e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.976421e-01	8.130847e-03	1.011900e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.732022e-02	3.146920e-03	5.146109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.379321e+00	2.292145e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.361820e+00	3.941829e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.074267e+01	4.259228e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.188600e+01	2.819566e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.065794e+01	1.118326e+00	3.616116e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.001494e+00	2.767430e-03	1.000684e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.266097e+00	0.000000e+00	1.158977e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.326873e+00	0.000000e+00	1.033666e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.918176e+00	0.000000e+00	8.507858e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.107668e+00	1.241007e-02	5.699726e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.635687e-01	0.000000e+00	3.605415e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.359132e-02	2.941748e-03	1.426055e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.838364e-01	3.099295e-01	1.033904e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.185770e+00	1.098717e+00	4.798164e-03
2.200000e-01	4.000000e-02	4.000000e-02	3.318165e+00	7.097678e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.898694e+00	6.879915e-03	4.747940e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.833505e+00	0.000000e+00	8.237822e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.006593e+00	1.093882e-02	5.805357e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.125815e-01	1.118306e-02	2.567484e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.742650e-01	2.901183e-02	1.124702e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.144148e-02	6.098046e-03	5.991364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.670145e+00	1.296336e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.092890e+00	2.242266e+00	1.247457e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.546986e+00	1.007267e+00	5.757347e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.435537e+00	1.598797e-02	4.915086e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.032952e+00	2.624635e-02	6.498748e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.131542e+00	2.204607e-02	4.626109e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.960783e-01	2.128612e-02	2.318827e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.019954e-01	1.937970e-02	1.119087e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.208543e-02	6.989172e-03	1.222092e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.130599e+01	2.391284e+01	4.467929e-01
6.250000e-03	3.750000e-03	3.750000e-03	3.235372e+01	6.567597e+00	9.261132e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.151544e+01	6.841953e-01	1.047133e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.290387e+00	3.424504e-02	4.764267e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.286889e+00	1.193510e-01	6.378916e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.191114e+00	2.292440e-02	5.561839e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.000232e-01	3.434140e-02	3.319249e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.503755e-02	3.614035e-03	1.669619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.570366e-01	3.457797e-01	2.603802e-03
7.500000e-02	1.500000e-02	1.500000e-02	1.206884e+00	6.958880e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.785050e+00	9.161596e-01	7.780831e-03
1.350000e-01	1.500000e-02	1.500000e-02	2.400223e+00	9.919003e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.852583e+00	8.497849e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.153625e+00	5.038305e-01	3.976897e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.064770e+00	2.537113e-02	2.381824e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.665168e+00	0.000000e+00	4.520524e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.094121e+00	0.000000e+00	7.800825e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.571679e+00	0.000000e+00	6.319845e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.061462e+00	0.000000e+00	4.875523e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.818901e-01	0.000000e+00	3.246187e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.987894e-01	8.616668e-04	1.358734e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.224274e-02	3.842389e-03	8.956367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.217831e+00	1.374546e+00	8.037509e-02
1.750000e-02	5.000000e-03	5.000000e-03	4.740956e+00	2.104066e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.641938e+00	1.947325e+00	5.347282e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.907964e+00	1.677166e+00	1.063826e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.405705e+00	1.082624e+00	7.610890e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.649057e+00	5.438232e-01	1.486141e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.641354e+00	5.159884e-02	2.873491e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.724001e+00	0.000000e+00	4.750128e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.951154e+00	0.000000e+00	5.307734e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.276267e+00	1.240792e-03	4.122988e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.422626e-01	1.078155e-02	2.758673e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.589869e-01	0.000000e+00	1.432604e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.246581e-02	3.604204e-03	1.085074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.228953e+01	2.336669e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.833036e+01	8.364389e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.765420e+01	5.313567e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.825859e+01	2.087174e+00	1.143049e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.167385e+01	8.849488e-01	5.839882e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.044181e+00	6.448080e-02	7.770321e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.555907e+00	0.000000e+00	4.328133e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.214355e+00	0.000000e+00	4.819171e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.323524e+00	2.035249e-02	6.282548e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.478386e+00	4.190120e-02	5.532019e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.988803e-01	3.442686e-02	3.799272e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.251782e-02	2.043775e-03	2.106500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.292522e-01	3.900828e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.490969e+00	1.652875e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.682374e+00	3.858447e-01	2.076098e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.593439e+00	0.000000e+00	9.799913e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.565866e+00	0.000000e+00	1.078942e+00
4.850000e-01	3.500000e-02	3.500000e-02	8.101569e-01	0.000000e+00	7.433611e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.668269e-01	0.000000e+00	3.710253e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.043313e-02	0.000000e+00	3.224569e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.079256e+00	1.478824e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.024677e+00	6.939596e-01	2.102835e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.672645e+00	0.000000e+00	9.578684e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.379010e+00	0.000000e+00	7.919259e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.293504e-01	0.000000e+00	4.847389e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.562649e-01	0.000000e+00	2.758487e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.320811e-01	0.000000e+00	1.362879e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.577971e-03	0.000000e+00	1.038030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.298946e+00	4.180811e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.384244e+00	4.044940e-01	1.029652e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.005506e+00	0.000000e+00	1.716565e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.246779e+00	0.000000e+00	9.898540e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.129520e-02	0.000000e+00	6.583842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.349452e-02	5.702062e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	6.048989e-01	4.962266e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.685368e+00	1.170607e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.785199e+00	1.531328e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.539370e+00	1.320006e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.707791e+00	6.209945e-01	2.556466e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.278609e+00	0.000000e+00	4.301667e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.679035e+00	0.000000e+00	7.522492e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.046604e+00	0.000000e+00	9.901630e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.463411e+00	0.000000e+00	9.410199e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.802472e-01	0.000000e+00	7.047912e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.021105e-01	0.000000e+00	5.163544e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.843834e-01	0.000000e+00	2.865758e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.928725e-02	0.000000e+00	2.646977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.762992e-01	3.083872e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	2.144954e+00	1.614883e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.920578e+00	2.529433e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.013073e+00	2.580775e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.343476e+00	1.861254e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.979833e+00	8.781182e-01	5.288902e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.277650e+00	0.000000e+00	3.093437e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.311353e+00	0.000000e+00	6.856736e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.454180e+00	0.000000e+00	9.277151e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.781793e+00	0.000000e+00	8.507819e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.203562e+00	0.000000e+00	7.326430e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.349441e-01	0.000000e+00	4.885536e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.884882e-01	0.000000e+00	3.260206e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.362042e-01	0.000000e+00	1.989209e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.628411e-02	0.000000e+00	1.964561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.919511e+00	1.612973e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.731899e+00	4.334938e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.251020e+00	6.045480e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.105752e+01	5.571742e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.010690e+01	3.063469e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.866129e+00	2.384960e-01	5.723547e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.618476e+00	0.000000e+00	1.380916e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.708817e+00	0.000000e+00	1.637858e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.255762e+00	0.000000e+00	1.518675e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.442813e+00	0.000000e+00	1.057197e+00
2.080000e-01	2.000000e-02	2.000000e-02	7.837677e-01	0.000000e+00	7.716651e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.092397e-02	0.000000e+00	4.228635e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.424553e-01	5.761265e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.813684e+00	1.394788e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.100567e+00	4.842915e-01	5.437665e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.393183e+00	8.117302e-03	5.847164e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.649999e+00	0.000000e+00	8.288314e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.205133e-01	0.000000e+00	6.895852e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.593045e-01	0.000000e+00	3.898974e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.535669e-01	0.000000e+00	1.973593e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.271437e-03	0.000000e+00	1.200019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.656139e+00	2.918224e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.328489e+00	2.736878e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.085815e+00	5.632395e-01	1.352005e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.721037e+00	1.439167e-01	3.952749e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.940773e+00	0.000000e+00	5.867851e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.207616e+00	1.282469e-03	5.245454e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.463057e-01	0.000000e+00	3.889757e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.214419e-01	0.000000e+00	2.392541e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.480454e-02	0.000000e+00	2.835554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.097619e+02	3.690899e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.381977e+01	4.463692e+00	1.036915e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.021945e+00	7.892248e-01	1.022424e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.790749e+00	1.145116e-01	1.522223e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.365656e+00	1.354394e-02	5.175253e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.499848e+00	0.000000e+00	7.040871e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.992818e-01	0.000000e+00	6.392855e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.136225e-02	0.000000e+00	4.593651e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.733659e-01	4.664094e-01	4.705064e-03
7.500000e-02	1.500000e-02	1.500000e-02	1.680514e+00	1.036874e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.356811e+00	1.273020e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.866982e+00	1.208670e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.131302e+00	9.222654e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.927294e+00	3.349579e-01	1.308792e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.732855e+00	1.125962e-01	2.576505e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.327772e+00	4.063978e-02	5.227061e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.902916e+00	0.000000e+00	6.678639e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.430264e+00	0.000000e+00	7.273118e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.737720e-01	0.000000e+00	6.180588e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.817978e-01	0.000000e+00	4.504615e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.764126e-01	0.000000e+00	2.690268e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.961064e-02	0.000000e+00	2.546887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.364974e+00	2.609210e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.594078e+00	3.268779e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.202100e+00	2.579785e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.042798e+00	1.731522e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.685340e+00	9.001564e-01	1.101267e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.556397e+00	3.098133e-01	1.024841e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.827511e+00	1.029110e-01	2.397387e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.403347e+00	5.194814e-02	4.058311e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.886301e+00	0.000000e+00	4.957758e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.271226e+00	0.000000e+00	5.489201e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.025694e-01	0.000000e+00	3.979947e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.129095e-01	0.000000e+00	2.680086e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.235893e-02	0.000000e+00	3.118471e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.037404e+02	3.240640e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.438064e+01	7.566948e+00	2.051052e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.077679e+01	3.630169e+00	3.719386e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.333439e+01	1.842530e+00	2.830615e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.440076e+00	1.023343e+00	3.574214e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.595219e+00	5.008979e-01	7.030284e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.794329e+00	1.292594e-01	1.116172e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.985551e+00	3.223147e-02	1.925910e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.416171e+00	2.281333e-02	5.606397e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.707911e+00	0.000000e+00	7.971637e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.024003e+00	0.000000e+00	6.773885e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.516053e-02	0.000000e+00	5.203500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.865361e-01	2.352186e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.978581e+00	1.145195e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.796530e+00	5.673742e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.995494e+00	0.000000e+00	8.064686e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.801837e+00	0.000000e+00	9.117609e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.582898e-01	0.000000e+00	5.387482e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.146497e-01	0.000000e+00	2.085024e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.751541e-02	1.017452e-02	1.382953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.873164e+00	7.981008e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.296652e+00	6.030582e-01	7.707363e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.917316e+00	0.000000e+00	6.540522e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.344155e+00	0.000000e+00	5.493391e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.651465e-01	1.730509e-02	2.944223e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.195892e-01	0.000000e+00	1.420216e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.246946e-01	1.771686e-02	4.907243e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.568759e-03	3.780321e-03	3.571162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.619728e+00	2.405606e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.240663e+00	5.942351e-02	6.500558e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.504036e+00	0.000000e+00	9.985039e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.753455e-01	0.000000e+00	5.571999e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.899487e-02	3.781241e-03	2.356290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.225593e-01	9.327739e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.516344e-01	3.673466e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.422753e+00	7.754876e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.392037e+00	1.023943e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.167887e+00	9.892042e-01	1.299882e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.675376e+00	5.591551e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.477120e+00	0.000000e+00	2.876091e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.950464e+00	0.000000e+00	7.271632e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.334172e+00	1.931126e-03	8.216631e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.599316e+00	0.000000e+00	7.198346e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.029798e+00	0.000000e+00	5.014453e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.079550e-01	0.000000e+00	3.038108e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.925377e-01	0.000000e+00	1.548351e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.216656e-02	6.239288e-03	7.683938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.264058e-01	3.426509e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.945228e+00	1.127881e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.497221e+00	1.555926e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.697442e+00	1.539616e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.380252e+00	1.350050e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.119438e+00	4.849288e-01	1.244770e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.587901e+00	0.000000e+00	4.088344e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.513525e+00	0.000000e+00	6.608804e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.610226e+00	7.846144e-03	6.912468e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.770320e+00	0.000000e+00	5.932597e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.210654e+00	1.146953e-03	4.541438e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.547733e-01	2.670290e-03	2.939185e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.149489e-01	0.000000e+00	1.754054e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.066908e-01	6.151562e-03	8.661620e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.688942e-02	4.573902e-03	5.258603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.645841e+00	2.435301e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.964266e+00	4.327473e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.098682e+01	4.111277e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.206071e+01	2.769055e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.041169e+01	7.842065e-01	4.222530e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.938704e+00	0.000000e+00	1.181628e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.247022e+00	0.000000e+00	1.018824e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.261754e+00	0.000000e+00	1.064314e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.897760e+00	0.000000e+00	8.490925e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.059276e+00	0.000000e+00	5.430506e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.534235e-01	0.000000e+00	3.756477e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.293630e-02	2.397702e-03	1.307472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.339053e-01	3.459659e-01	1.066482e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.249178e+00	1.103019e+00	2.201004e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.330599e+00	6.721772e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.825089e+00	0.000000e+00	4.842388e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.806045e+00	0.000000e+00	8.082002e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.953353e-01	4.270223e-03	5.822359e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.820096e-01	0.000000e+00	2.673348e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.799922e-01	2.954154e-02	8.590755e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.047116e-02	6.121410e-03	6.561432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.873979e+00	1.367558e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.014759e+00	2.066340e+00	7.363132e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.503489e+00	9.490973e-01	4.160876e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.528244e+00	5.876016e-02	4.371167e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.003958e+00	3.936125e-02	6.215610e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.115119e+00	5.014722e-03	4.498201e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.764616e-01	2.529176e-02	2.512664e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.885637e-01	0.000000e+00	1.146132e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.523498e-02	5.476510e-03	1.009369e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.489251e+01	2.470740e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.249278e+01	6.625913e+00	9.815155e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.136782e+01	6.203577e-01	1.035005e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.346509e+00	1.693649e-01	4.552673e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.239109e+00	1.047224e-01	6.530030e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.106867e+00	0.000000e+00	6.232446e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.658231e-01	2.197773e-02	3.356370e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.467681e-02	3.700683e-03	1.564859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.850791e-01	3.582265e-01	4.369878e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.245492e+00	6.933867e-01	1.423248e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.878502e+00	9.107046e-01	8.448812e-03
1.350000e-01	1.500000e-02	1.500000e-02	2.434762e+00	1.032745e+00	1.963042e-03
1.700000e-01	2.000000e-02	2.000000e-02	2.958922e+00	9.088480e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.097139e+00	4.112878e-01	7.191189e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.040133e+00	6.170617e-02	2.791145e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.598217e+00	0.000000e+00	5.420852e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.078708e+00	0.000000e+00	6.550770e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.544916e+00	0.000000e+00	6.261951e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.023813e+00	0.000000e+00	4.895493e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.943811e-01	0.000000e+00	2.953402e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.855214e-01	0.000000e+00	1.529871e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.242463e-02	6.211902e-03	8.017280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.427499e+00	1.483733e+00	8.504764e-03
1.750000e-02	5.000000e-03	5.000000e-03	4.896670e+00	2.094201e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.641793e+00	1.836909e+00	2.234688e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.856422e+00	1.484019e+00	1.351647e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.496165e+00	1.102222e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.621076e+00	5.198033e-01	9.548770e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.619409e+00	0.000000e+00	4.038497e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.745563e+00	4.329860e-02	4.808128e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.948919e+00	4.164393e-03	4.846336e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.262173e+00	3.769950e-02	4.141415e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.222710e-01	9.179089e-04	2.611517e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.489393e-01	0.000000e+00	1.570778e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.009917e-02	2.699879e-03	1.060474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.514688e+01	2.305870e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.908611e+01	8.332616e+00	1.642048e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.688802e+01	4.665114e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.831472e+01	2.302897e+00	3.357061e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.149736e+01	8.454328e-01	1.152163e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.101339e+00	1.635998e-01	5.658159e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.697889e+00	1.955102e-01	3.765134e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.204338e+00	0.000000e+00	4.900347e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.259763e+00	1.497469e-02	6.482720e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.407553e+00	4.290511e-02	6.086577e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.397828e-01	0.000000e+00	4.080103e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.192969e-02	2.523926e-03	1.890739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.155519e-01	4.581937e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.830090e+00	1.456834e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.526337e+00	0.000000e+00	3.090486e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.276721e+00	0.000000e+00	9.652617e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.344631e+00	0.000000e+00	8.882305e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.002485e-01	0.000000e+00	5.924369e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.114681e-01	0.000000e+00	2.771449e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.599468e-02	0.000000e+00	2.268600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.579486e+00	1.481229e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.750461e+00	3.692815e-01	5.310695e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.386338e+00	0.000000e+00	8.604230e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.264176e+00	0.000000e+00	6.438527e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.412450e-01	0.000000e+00	4.110597e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.564798e-01	5.972108e-03	1.966350e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.135397e-01	0.000000e+00	1.161508e-01
7.750000e-01	2.250000e-01	2.250000e-01	5.268426e-03	0.000000e+00	8.517484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.262924e+00	4.061468e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.918581e+00	1.529600e-01	1.469668e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.636580e+00	0.000000e+00	1.545535e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.147815e+00	0.000000e+00	7.942694e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.878734e-02	0.000000e+00	5.231261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.515653e-02	7.539191e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	8.216786e-01	6.501268e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.118730e+00	1.363806e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.196789e+00	1.523577e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.780009e+00	1.013217e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.560773e+00	9.115521e-02	2.170428e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.091905e+00	0.000000e+00	4.804184e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.427004e+00	0.000000e+00	8.529516e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.822567e+00	0.000000e+00	8.434700e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.328060e+00	0.000000e+00	7.682467e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.178589e-01	0.000000e+00	6.386305e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.075071e-01	0.000000e+00	3.894082e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.461910e-01	0.000000e+00	2.219394e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.613186e-02	0.000000e+00	1.623957e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.719659e-01	4.601229e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	2.933224e+00	2.052178e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.829922e+00	2.780802e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.572474e+00	2.344342e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.625703e+00	1.476661e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.742583e+00	1.425798e-01	3.549763e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.906496e+00	0.000000e+00	5.480098e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.099050e+00	0.000000e+00	7.343351e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.246202e+00	0.000000e+00	8.158309e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.627367e+00	0.000000e+00	6.986124e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.135560e+00	0.000000e+00	5.776487e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.863329e-01	0.000000e+00	4.727108e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.515979e-01	0.000000e+00	2.282074e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.224467e-01	1.220637e-03	1.589678e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.519102e-02	0.000000e+00	1.417688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.516250e+00	2.084188e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.286831e+00	5.418610e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.107915e+01	6.683287e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.184781e+01	5.008411e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.025682e+01	1.920477e+00	2.719686e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.494699e+00	1.592998e-02	9.794427e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.126067e+00	0.000000e+00	1.583823e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.341408e+00	0.000000e+00	1.555896e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.025499e+00	0.000000e+00	1.348369e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.308546e+00	0.000000e+00	8.740523e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.404830e-01	0.000000e+00	6.015557e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.767353e-02	0.000000e+00	3.358795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.059478e+00	6.700077e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.088681e+00	1.315566e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.944852e+00	1.594270e-01	1.421918e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.312869e+00	4.770856e-02	6.275053e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.547625e+00	0.000000e+00	7.016482e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.995337e-01	0.000000e+00	6.046891e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.086398e-01	0.000000e+00	3.005656e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.168957e-01	0.000000e+00	1.491888e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.943988e-03	0.000000e+00	9.212621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.113633e+00	3.268123e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.449431e+00	2.209831e+00	1.645129e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.816806e+00	3.414323e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.631131e+00	9.849288e-02	4.060781e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.914305e+00	1.996712e-02	5.364944e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.086867e+00	0.000000e+00	4.889944e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.307968e-01	0.000000e+00	2.997041e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.120167e-01	5.657913e-03	1.807513e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.100480e-02	0.000000e+00	2.387066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.216661e+02	3.430471e+01	8.862911e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.175085e+01	3.077384e+00	2.301929e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.630686e+00	5.383793e-01	8.979387e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.887499e+00	2.358616e-01	1.165255e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.281048e+00	0.000000e+00	5.374422e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.460611e+00	0.000000e+00	6.282732e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.488938e-01	0.000000e+00	5.354742e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.905383e-02	0.000000e+00	3.731786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.152372e-01	5.556367e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.039959e+00	1.217609e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.733658e+00	1.307598e+00	4.055813e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.114979e+00	1.145594e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.129149e+00	6.085142e-01	5.286847e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.926321e+00	1.086175e-01	1.324632e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.570876e+00	2.503326e-02	3.880021e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.213965e+00	8.549478e-03	5.630508e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.786730e+00	0.000000e+00	6.082159e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.326418e+00	0.000000e+00	6.241660e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.610915e-01	0.000000e+00	5.626536e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.063381e-01	0.000000e+00	3.630447e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.419301e-01	0.000000e+00	2.090322e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.614212e-02	0.000000e+00	1.606502e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.836753e+00	3.144807e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.783619e+00	3.294762e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.659344e+00	2.300800e+00	9.722584e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.788385e+00	1.149313e+00	2.853717e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.437508e+00	6.694656e-01	7.748586e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.350868e+00	7.410737e-02	7.898769e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.793425e+00	8.145533e-02	2.728963e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.358069e+00	7.518097e-02	4.312024e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.816738e+00	0.000000e+00	4.674800e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.216085e+00	0.000000e+00	4.380055e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.033282e-01	0.000000e+00	3.945884e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.798867e-01	0.000000e+00	2.092147e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.979442e-02	0.000000e+00	2.378642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.151491e+02	3.078499e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.278520e+01	5.665289e+00	1.569964e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.918790e+01	2.840831e+00	5.053442e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.268355e+01	1.460411e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.925234e+00	6.499985e-01	1.664737e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.532307e+00	4.704785e-01	5.948480e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.893251e+00	1.902220e-01	9.191961e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.034473e+00	1.269647e-01	1.451730e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.238787e+00	0.000000e+00	5.895920e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.658467e+00	0.000000e+00	6.937361e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.554570e-01	0.000000e+00	6.076200e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.081700e-02	0.000000e+00	4.153431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.212625e-01	2.568604e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.414480e+00	1.145207e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.837443e+00	1.797913e-01	1.185566e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.673247e+00	0.000000e+00	8.482195e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.458877e+00	0.000000e+00	7.739909e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.048857e-01	0.000000e+00	3.935357e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.641027e-01	0.000000e+00	1.457523e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.014777e-02	1.036625e-02	1.039036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.463445e+00	8.463537e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.051726e+00	3.488127e-01	2.399122e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.426988e+00	0.000000e+00	6.137773e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.169906e+00	0.000000e+00	4.340478e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.391338e-01	0.000000e+00	2.179013e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.337408e-01	7.754698e-03	1.129994e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.141253e-01	1.925617e-02	4.700359e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.293379e-03	4.959898e-03	1.910625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.067310e+01	2.281612e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.452596e+00	0.000000e+00	7.813264e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.141551e+00	0.000000e+00	8.520723e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.993469e-01	1.564057e-02	4.174683e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.809305e-02	3.647764e-03	2.066984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.404262e-01	1.070795e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	7.372364e-01	4.819290e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.792888e+00	9.618650e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.790323e+00	1.126997e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.501693e+00	8.860649e-01	4.616659e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.695478e+00	1.825548e-01	1.357453e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.308697e+00	0.000000e+00	5.147859e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.702386e+00	0.000000e+00	7.607750e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.036337e+00	0.000000e+00	7.855340e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.378168e+00	0.000000e+00	6.573143e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.932468e-01	0.000000e+00	3.946455e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.279376e-01	0.000000e+00	2.500627e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.483602e-01	1.323228e-02	1.101447e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.682816e-02	5.210709e-03	5.434858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.383549e-01	3.888690e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	2.556744e+00	1.247383e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.562651e+00	1.869488e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.632257e+00	1.683197e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.612258e+00	8.226814e-01	6.498124e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.197038e+00	2.230350e-01	1.370764e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.176398e+00	0.000000e+00	5.726796e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.222188e+00	0.000000e+00	5.878607e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.226101e+00	0.000000e+00	6.829968e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.562741e+00	0.000000e+00	4.892764e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.039098e+00	0.000000e+00	3.773906e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.952292e-01	0.000000e+00	2.411858e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.945246e-01	0.000000e+00	1.551202e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.928332e-01	1.159561e-02	6.220393e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.365472e-02	3.121441e-03	4.330603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.499862e+00	2.932013e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.013215e+01	4.979965e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.300376e+01	4.331941e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.280117e+01	2.197170e+00	2.032047e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.056704e+01	3.999022e-01	5.335249e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.400004e+00	0.000000e+00	9.737773e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.498059e+00	0.000000e+00	1.224346e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.798770e+00	0.000000e+00	9.222293e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.729861e+00	5.229794e-03	7.001519e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.855433e-01	0.000000e+00	4.891064e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.202401e-01	7.848377e-03	2.702932e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.960420e-02	2.788903e-03	1.253794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.784274e-01	4.107002e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.711926e+00	1.200593e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.365615e+00	3.797580e-01	2.610660e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.533861e+00	0.000000e+00	6.870749e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.610917e+00	1.661492e-02	7.423360e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.946287e-01	2.345650e-03	4.378517e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.227767e-01	0.000000e+00	2.107339e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.461229e-01	3.625518e-02	7.947205e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.273375e-03	6.423684e-03	2.579940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.089537e+00	1.852670e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.420517e+00	2.319945e+00	1.714564e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.254855e+00	5.376960e-01	1.504658e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.926814e+00	1.024881e-02	5.598634e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.808630e+00	2.993583e-02	5.937493e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.021926e+00	2.836818e-02	3.741134e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.815304e-01	1.365260e-02	1.874510e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.871543e-01	0.000000e+00	1.018619e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.252550e-02	5.985701e-03	8.919814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.285323e+01	2.631029e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.210948e+01	5.028877e+00	1.430000e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.853692e+00	7.575347e-02	9.640960e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.092277e+00	1.269682e-01	4.238041e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.027785e+00	8.858697e-02	6.135351e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.159705e+00	1.685076e-02	4.931524e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.830944e-01	2.575126e-02	2.778225e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.251485e-02	3.882121e-03	1.457514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.172342e-01	4.504141e-01	1.917649e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.552499e+00	8.804054e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.207233e+00	1.034218e+00	3.248026e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.804813e+00	1.063453e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.179861e+00	8.479783e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.182854e+00	1.917363e-01	1.358469e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.861343e+00	1.963811e-02	3.707317e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.412759e+00	1.254880e-03	6.582254e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.883313e+00	0.000000e+00	6.659596e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.374662e+00	0.000000e+00	5.591292e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.018009e-01	0.000000e+00	4.172326e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.258863e-01	0.000000e+00	2.464640e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.476997e-01	1.235395e-02	1.070891e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.751830e-02	5.616624e-03	6.474915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.382654e+00	1.813137e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.156646e+00	2.178904e+00	5.756072e-02
2.875000e-02	6.250000e-03	6.250000e-03	7.037099e+00	2.278548e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.605206e+00	1.546203e+00	5.924368e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.568071e+00	7.991263e-01	6.993115e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.322738e+00	1.153331e-01	2.659202e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.270083e+00	8.971159e-02	4.058130e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.446810e+00	0.000000e+00	4.896158e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.790241e+00	2.940683e-03	4.655385e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.136470e+00	0.000000e+00	3.714333e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.713711e-01	0.000000e+00	2.299773e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.355852e-01	0.000000e+00	1.198720e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.779728e-02	3.527923e-03	9.275521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.000385e+01	2.482799e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.188807e+01	7.985873e+00	6.478113e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.703029e+01	3.675431e+00	1.324168e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.721990e+01	1.346134e+00	8.751313e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.027553e+01	2.111530e-01	8.543172e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.544630e+00	1.964283e-01	4.339796e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.330392e+00	1.211960e-01	3.006382e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.914360e+00	0.000000e+00	4.995966e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.119461e+00	4.476920e-02	5.608180e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.382782e+00	3.328798e-02	5.210309e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.384105e-01	1.521386e-03	3.454721e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.932694e-02	3.138305e-03	1.680168e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.123762e-01	5.024889e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.871338e+00	1.394763e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.435126e+00	0.000000e+00	3.060241e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.168615e+00	0.000000e+00	9.880547e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.293513e+00	0.000000e+00	8.984133e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.895913e-01	0.000000e+00	5.320562e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.815454e-01	0.000000e+00	2.746982e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.484832e-02	0.000000e+00	2.051437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.770606e+00	1.500730e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.636567e+00	3.238618e-01	5.762294e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.309553e+00	0.000000e+00	8.759362e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.197721e+00	0.000000e+00	6.432930e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.548892e-01	0.000000e+00	3.512202e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.995573e-01	0.000000e+00	2.233037e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.174556e-01	0.000000e+00	9.907579e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.089110e-03	0.000000e+00	8.286752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.576480e+00	4.003035e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.787671e+00	1.057699e-01	1.507888e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.573166e+00	0.000000e+00	1.460094e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.076750e+00	0.000000e+00	7.744486e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.535593e-02	0.000000e+00	5.089876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.318338e-02	8.182299e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	8.949463e-01	7.018149e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.341001e+00	1.519177e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.317347e+00	1.485570e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.777357e+00	8.990376e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.577075e+00	6.232859e-02	1.620186e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.996623e+00	0.000000e+00	6.192711e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.352452e+00	0.000000e+00	8.510711e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.743459e+00	0.000000e+00	9.102704e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.239150e+00	0.000000e+00	7.798713e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.016616e-01	0.000000e+00	5.710906e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.724969e-01	0.000000e+00	3.929141e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.338794e-01	0.000000e+00	2.098474e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.437736e-02	0.000000e+00	1.674408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.050245e-01	4.617179e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.220263e+00	2.265430e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.129258e+00	2.937169e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.763155e+00	2.307203e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.617039e+00	1.223280e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.826577e+00	2.264369e-01	2.824578e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.943237e+00	0.000000e+00	5.415922e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.969882e+00	0.000000e+00	8.224291e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.126851e+00	0.000000e+00	8.266604e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.553553e+00	0.000000e+00	7.485259e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.068549e+00	0.000000e+00	5.800585e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.932849e-01	0.000000e+00	4.088003e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.216020e-01	0.000000e+00	2.569893e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.054054e-01	0.000000e+00	1.446154e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.431695e-02	0.000000e+00	1.383558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.795666e+00	2.246571e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.913757e+00	5.796656e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.185701e+01	7.183624e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.199445e+01	4.694466e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.020473e+01	1.737035e+00	1.855712e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.459526e+00	0.000000e+00	1.029386e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.010953e+00	0.000000e+00	1.645526e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.154353e+00	0.000000e+00	1.653702e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.037955e+00	0.000000e+00	1.228481e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.221447e+00	0.000000e+00	9.007130e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.798472e-01	0.000000e+00	5.756642e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.595165e-02	0.000000e+00	3.183014e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.137788e+00	7.103925e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.146372e+00	1.338103e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.982436e+00	1.286949e-01	1.546666e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.265716e+00	1.958294e-02	6.629069e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.450836e+00	0.000000e+00	7.692645e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.932442e-01	0.000000e+00	5.372484e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.586837e-01	0.000000e+00	3.049100e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.182027e-01	0.000000e+00	1.272657e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.863673e-03	0.000000e+00	7.957348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.565912e+00	3.408949e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.601198e+00	2.315070e+00	9.938116e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.780545e+00	3.093031e-01	2.452890e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.614805e+00	3.316357e-02	4.170498e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.875076e+00	3.174223e-02	5.352816e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.067150e+00	0.000000e+00	4.870842e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.737644e-01	0.000000e+00	3.084596e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.853320e-01	0.000000e+00	1.835389e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.159347e-02	0.000000e+00	2.166747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.292474e+02	3.706907e+01	5.738297e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.126124e+01	2.859448e+00	3.825774e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.526169e+00	4.658060e-01	8.211930e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.683776e+00	8.806317e-02	1.271772e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.271615e+00	1.572471e-02	4.979139e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.394326e+00	0.000000e+00	6.441233e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.285840e-01	0.000000e+00	5.104082e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.754440e-02	0.000000e+00	3.593152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.954292e-01	6.003256e-01	3.773387e-03
7.500000e-02	1.500000e-02	1.500000e-02	2.119825e+00	1.228533e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.805464e+00	1.335180e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.147271e+00	1.094614e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.227884e+00	6.367447e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.907339e+00	1.253223e-01	1.547565e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.600299e+00	7.334413e-02	4.108950e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.139356e+00	0.000000e+00	6.123926e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.693285e+00	0.000000e+00	7.119818e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.288658e+00	0.000000e+00	6.088302e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.315607e-01	0.000000e+00	5.208870e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.798375e-01	0.000000e+00	3.445379e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.322497e-01	0.000000e+00	1.949380e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.498184e-02	0.000000e+00	1.617870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.300153e+00	3.223533e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.001026e+00	3.366616e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.878454e+00	2.341589e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.956209e+00	1.265141e+00	1.153318e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.449624e+00	6.216103e-01	8.379102e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.332117e+00	9.744003e-02	1.068140e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.750708e+00	1.060651e-01	3.049049e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.286503e+00	3.013757e-03	4.323946e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.740609e+00	0.000000e+00	5.187007e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.196584e+00	0.000000e+00	4.460683e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.973969e-01	0.000000e+00	3.431712e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.598254e-01	0.000000e+00	2.072603e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.801959e-02	0.000000e+00	2.392897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.209993e+02	3.165138e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.264441e+01	6.117650e+00	9.821939e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.898941e+01	2.507639e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.236095e+01	1.498745e+00	6.061020e-03
1.625000e-02	3.750000e-03	3.750000e-03	8.087302e+00	5.735124e-01	3.379104e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.420987e+00	3.274990e-01	8.818166e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.731282e+00	8.515266e-02	1.050474e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.927886e+00	1.059056e-01	1.606668e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.247264e+00	0.000000e+00	5.948109e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.582802e+00	0.000000e+00	7.069261e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.158841e-01	0.000000e+00	6.022132e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.935226e-02	0.000000e+00	3.986382e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.777315e-01	2.685698e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.528601e+00	1.178078e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.721610e+00	1.795217e-01	1.000626e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.612121e+00	0.000000e+00	7.881196e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.446856e+00	0.000000e+00	7.990862e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.411090e-01	5.627414e-03	4.019855e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.376690e-01	0.000000e+00	1.764672e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.064219e-02	9.147612e-03	8.973197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.642077e+00	8.550844e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.955421e+00	3.173808e-01	1.845203e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.407776e+00	0.000000e+00	6.158368e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.144564e+00	0.000000e+00	4.411656e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.868412e-01	0.000000e+00	2.178019e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.791948e-01	1.307686e-02	1.164082e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.935659e-02	2.040250e-02	4.556029e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.817933e-03	4.295301e-03	1.617302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.098134e+01	2.316353e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.326093e+00	0.000000e+00	8.154202e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.091669e+00	0.000000e+00	8.491013e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.099176e-01	2.194735e-02	4.387219e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.502317e-02	3.027946e-03	2.122044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.424714e-01	1.123387e-01	7.451361e-04
8.500000e-02	2.500000e-02	2.500000e-02	7.448034e-01	4.650461e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.869873e+00	9.654651e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.945263e+00	1.143593e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.553125e+00	7.383631e-01	2.010753e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.673369e+00	2.174003e-01	1.760219e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.280203e+00	0.000000e+00	4.479917e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.659657e+00	0.000000e+00	7.176383e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.985396e+00	0.000000e+00	7.628524e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.340006e+00	0.000000e+00	6.509996e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.575401e-01	0.000000e+00	4.435939e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.913495e-01	7.399826e-03	2.500503e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.528810e-01	9.942676e-03	9.914448e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.479612e-02	4.544750e-03	7.230695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.960795e-01	4.167334e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	2.796977e+00	1.410498e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.709328e+00	1.837985e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.780936e+00	1.590881e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.767553e+00	8.879828e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.139816e+00	1.666314e-01	2.008031e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.089024e+00	0.000000e+00	5.201630e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.039103e+00	0.000000e+00	7.189547e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.262567e+00	3.872052e-03	5.650584e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.548080e+00	0.000000e+00	4.987151e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.029644e+00	0.000000e+00	3.610498e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.466029e-01	0.000000e+00	2.431992e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.690967e-01	0.000000e+00	1.438815e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.894350e-01	1.169048e-02	6.690081e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.279889e-02	2.828665e-03	4.495753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.051352e+00	3.299049e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.083988e+01	5.327107e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.353083e+01	4.434949e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.317376e+01	2.409274e+00	6.789802e-02
4.250000e-02	7.500000e-03	7.500000e-03	1.031438e+01	2.955858e-01	6.935550e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.154443e+00	0.000000e+00	1.209179e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.408189e+00	0.000000e+00	1.184397e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.772979e+00	0.000000e+00	9.520130e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.625400e+00	9.860390e-04	6.533272e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.411188e-01	0.000000e+00	4.861861e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.858669e-01	0.000000e+00	3.006624e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.928812e-02	2.741311e-03	1.155875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.149575e-01	4.200956e-01	2.336080e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.780141e+00	1.223403e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.328510e+00	3.201388e-01	3.503064e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.532595e+00	1.719960e-02	6.442805e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.574124e+00	0.000000e+00	7.419042e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.783571e-01	1.076810e-02	4.631318e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.079559e-01	4.711163e-04	2.063284e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.407674e-01	3.083125e-02	7.069893e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.209621e-03	5.791220e-03	2.724723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.284370e+00	1.852373e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.610589e+00	2.336864e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.185951e+00	4.736743e-01	1.732576e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.941845e+00	3.783909e-02	5.156187e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.833104e+00	4.342370e-02	5.700774e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.018223e+00	9.112295e-03	3.736211e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.316767e-01	1.381179e-03	2.007398e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.473829e-01	1.962493e-02	1.050659e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.939551e-02	6.249967e-03	8.167109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.785188e+01	2.792304e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.220835e+01	4.810395e+00	1.445770e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.560316e+00	3.390577e-02	8.105381e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.918841e+00	1.390879e-01	3.885229e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.105002e+00	6.697022e-02	5.839924e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.060773e+00	2.145468e-02	4.907654e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.538319e-01	6.193049e-04	2.858812e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.224189e-02	3.058829e-03	1.416850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.298428e-01	4.351980e-01	3.572942e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.619324e+00	8.849185e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.251708e+00	1.019623e+00	1.624019e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.827211e+00	9.865949e-01	1.047469e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.177442e+00	6.983890e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.216257e+00	2.321881e-01	1.308506e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.908497e+00	0.000000e+00	3.309230e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.406279e+00	5.256534e-03	5.574755e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.853498e+00	4.886357e-03	6.516719e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.327039e+00	0.000000e+00	6.091641e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.893050e-01	1.281315e-02	4.274098e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.917018e-01	7.032247e-03	2.516189e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.489846e-01	1.459364e-02	9.824885e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.508518e-02	4.331539e-03	7.789978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.634068e+00	1.819132e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.515487e+00	2.543258e+00	3.592897e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.991497e+00	1.976576e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.589560e+00	1.392903e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.606546e+00	7.714504e-01	4.140173e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.393612e+00	1.916678e-01	2.120557e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.281402e+00	0.000000e+00	4.028539e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.431910e+00	0.000000e+00	4.910357e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.772956e+00	6.284431e-02	4.628190e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.114075e+00	0.000000e+00	3.530325e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.360999e-01	7.729297e-03	2.274123e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.140617e-01	0.000000e+00	1.210920e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.537144e-02	3.536003e-03	9.087677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.314976e+01	2.489314e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.097639e+01	6.984834e+00	1.191230e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.703686e+01	3.287759e+00	4.313510e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.724998e+01	1.456688e+00	7.817600e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.042595e+01	4.478154e-01	8.523435e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.407634e+00	0.000000e+00	5.646804e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.171354e+00	7.495255e-02	3.294501e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.976392e+00	5.609727e-02	4.787747e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.119180e+00	4.613943e-02	5.592314e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.310572e+00	1.945703e-02	4.828833e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.110329e-01	0.000000e+00	3.702364e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.000823e-02	1.918572e-03	1.605707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.126040e+00	5.601692e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.106982e+00	1.233338e+00	2.544076e-03
2.850000e-01	3.500000e-02	3.500000e-02	3.157893e+00	0.000000e+00	4.786697e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.910477e+00	0.000000e+00	9.693120e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.145380e+00	0.000000e+00	7.307585e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.149871e-01	0.000000e+00	4.196385e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.365904e-01	0.000000e+00	2.193957e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.108910e-02	0.000000e+00	1.547495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.229573e+00	1.428120e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.255392e+00	1.372449e-01	6.546865e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.114219e+00	0.000000e+00	7.540145e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.111329e+00	0.000000e+00	5.359256e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.933546e-01	0.000000e+00	2.980974e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.967163e-01	0.000000e+00	1.739707e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.043988e-01	0.000000e+00	8.715982e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.805816e-03	2.733992e-04	6.113166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.046981e+01	3.707109e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.209981e+00	2.291653e-02	1.554411e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.334146e+00	0.000000e+00	1.230084e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.002873e+00	0.000000e+00	6.047835e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.138777e-02	0.000000e+00	4.230872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.122444e-01	9.625694e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.071324e+00	8.033938e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.651859e+00	1.520080e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.673383e+00	1.401421e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.968281e+00	6.827213e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.493810e+00	0.000000e+00	3.039182e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.791514e+00	0.000000e+00	7.368631e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.150568e+00	0.000000e+00	8.319789e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.547930e+00	0.000000e+00	8.246434e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.122200e+00	0.000000e+00	6.476643e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.019736e-01	0.000000e+00	4.939436e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.223461e-01	0.000000e+00	3.009970e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.953707e-01	0.000000e+00	1.580912e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.139279e-02	0.000000e+00	1.099734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.460719e-01	6.496264e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.019779e+00	2.588902e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.725086e+00	2.779589e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.313314e+00	2.093206e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.559102e+00	6.674009e-01	1.377530e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.676586e+00	0.000000e+00	3.543789e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.662149e+00	0.000000e+00	6.886625e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.749855e+00	0.000000e+00	7.849713e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.962799e+00	0.000000e+00	7.528492e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.422262e+00	0.000000e+00	6.401424e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.961628e-01	0.000000e+00	4.676505e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.478112e-01	0.000000e+00	3.167002e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.897221e-01	0.000000e+00	2.051451e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.906283e-01	0.000000e+00	1.208633e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.238344e-02	0.000000e+00	1.051765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.409521e+00	2.752890e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.522791e+00	6.653489e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.322323e+01	7.035689e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.297716e+01	4.003822e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.005731e+01	6.532745e-01	5.437232e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.034334e+00	0.000000e+00	1.404258e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.582245e+00	0.000000e+00	1.741531e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.942213e+00	0.000000e+00	1.376057e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.793110e+00	0.000000e+00	1.011531e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.141051e+00	0.000000e+00	6.582130e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.356392e-01	0.000000e+00	5.017188e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.285498e-02	0.000000e+00	2.536640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.309488e+00	7.821280e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.264752e+00	1.226292e+00	2.612385e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.943027e+00	3.825606e-02	2.375071e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.196225e+00	4.170617e-02	7.044011e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.340032e+00	0.000000e+00	6.885506e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.369045e-01	0.000000e+00	4.398118e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.291459e-01	0.000000e+00	2.522797e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.922223e-02	0.000000e+00	1.044725e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.583835e-03	1.661832e-04	5.318285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.883142e+00	3.704210e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.286353e+00	1.860459e+00	2.106225e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.568910e+00	1.274602e-01	8.595399e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.669086e+00	9.241843e-02	4.618090e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.850479e+00	3.549815e-03	5.157180e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.017433e+00	0.000000e+00	4.201838e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.579394e-01	0.000000e+00	2.456326e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.703192e-01	0.000000e+00	1.585593e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.836037e-02	0.000000e+00	1.829830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.339106e+02	3.417493e+01	1.894726e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.006565e+01	2.068613e+00	3.670206e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.486320e+00	3.406615e-01	2.106767e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.772367e+00	1.558989e-01	1.517675e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.318742e+00	3.245027e-03	4.799172e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.333973e+00	0.000000e+00	5.864020e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.888222e-01	0.000000e+00	4.323233e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.433126e-02	0.000000e+00	3.011065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.779338e-01	6.352036e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.366594e+00	1.320333e+00	1.082004e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.060978e+00	1.358427e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.335559e+00	1.048416e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.202715e+00	4.064079e-01	1.035215e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.898739e+00	3.424342e-02	2.081996e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.579521e+00	9.971866e-02	4.740881e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.101663e+00	2.179360e-02	6.029256e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.609279e+00	0.000000e+00	6.414960e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.146969e+00	0.000000e+00	6.019392e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.639522e-01	0.000000e+00	4.429699e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.336299e-01	0.000000e+00	2.781189e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.960599e-01	0.000000e+00	1.504555e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.169248e-02	0.000000e+00	1.103714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.565015e+00	3.673856e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.946670e+00	3.450926e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.903572e+00	2.005919e+00	5.116866e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.693790e+00	9.054250e-01	2.789933e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.131308e+00	3.056244e-01	1.135461e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.255412e+00	7.021289e-02	1.573185e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.826364e+00	1.645225e-01	3.395169e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.313814e+00	5.677016e-02	4.449688e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.674502e+00	0.000000e+00	4.962737e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.083276e+00	0.000000e+00	4.402961e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.649050e-01	0.000000e+00	2.690864e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.339289e-01	0.000000e+00	1.769236e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.553652e-02	0.000000e+00	1.736935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.295533e+02	3.064948e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.083127e+01	4.175273e+00	1.260731e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.812099e+01	1.703209e+00	5.174193e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.200858e+01	8.911942e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.784500e+00	2.548459e-01	2.250793e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.331361e+00	3.236495e-01	1.332844e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.818537e+00	2.341073e-01	1.175715e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.906322e+00	4.293085e-02	1.727627e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.239372e+00	0.000000e+00	5.518880e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.489496e+00	0.000000e+00	6.189316e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.671298e-01	0.000000e+00	4.940790e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.488463e-02	0.000000e+00	3.331375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.487754e-01	3.337852e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.782805e+00	1.129039e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.595409e+00	0.000000e+00	2.792793e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.306645e+00	0.000000e+00	8.521068e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.271176e+00	0.000000e+00	6.497744e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.746629e-01	0.000000e+00	3.380559e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.950336e-01	3.640747e-03	1.228595e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.498881e-02	9.697153e-03	6.670578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.106069e+00	8.875062e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.585275e+00	1.395167e-01	2.093163e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.082205e+00	0.000000e+00	6.105345e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.082154e+00	0.000000e+00	3.842755e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.582110e-01	1.463874e-03	2.037115e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.980250e-01	2.299990e-03	9.478802e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.060049e-01	1.461654e-02	3.874256e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.429237e-03	3.758727e-03	1.994082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.172786e+01	2.200580e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.552056e+00	0.000000e+00	7.893951e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.985113e+00	0.000000e+00	7.561651e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.434860e-01	3.020624e-02	3.564567e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.273773e-02	4.248085e-03	1.978666e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.335566e-01	1.011016e-01	7.948973e-03
8.500000e-02	2.500000e-02	2.500000e-02	8.587787e-01	5.388322e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.130179e+00	1.056598e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.245947e+00	1.140818e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.789315e+00	6.821598e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.742905e+00	0.000000e+00	2.423189e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.119847e+00	0.000000e+00	6.075791e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.442227e+00	0.000000e+00	7.902766e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.788111e+00	0.000000e+00	6.795885e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.217815e+00	8.687214e-04	5.492817e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.620869e-01	0.000000e+00	3.562426e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.438306e-01	0.000000e+00	2.082480e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.039827e-01	1.242059e-02	9.607667e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.320203e-02	4.514407e-03	4.958269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.700256e-01	4.551833e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.360010e+00	1.674018e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.512810e+00	1.969922e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.163131e+00	1.572257e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.966534e+00	6.459072e-01	6.316473e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.022165e+00	0.000000e+00	3.456082e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.845535e+00	0.000000e+00	6.445291e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.809551e+00	0.000000e+00	7.117849e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.008527e+00	0.000000e+00	5.295917e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.417048e+00	0.000000e+00	4.384804e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.670917e-01	0.000000e+00	3.191056e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.160898e-01	0.000000e+00	2.177811e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.614506e-01	0.000000e+00	1.313742e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.749657e-01	1.290275e-02	6.037989e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.213551e-02	2.765911e-03	3.961224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.783980e+00	3.716895e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.246190e+01	5.744149e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.504735e+01	4.417122e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.362729e+01	1.755755e+00	1.776067e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.984817e+00	6.214509e-02	9.508349e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.441190e+00	0.000000e+00	1.217983e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.045878e+00	0.000000e+00	1.133800e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.504041e+00	0.000000e+00	8.377725e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.526351e+00	9.853189e-03	6.195675e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.145640e-01	1.289934e-02	4.188486e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.366557e-01	3.580995e-03	2.550097e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.953120e-02	2.313100e-03	1.115633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.681443e-01	5.198932e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.006825e+00	1.241999e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.284645e+00	1.016729e-01	1.824834e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.398866e+00	3.264805e-02	7.123810e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.470880e+00	1.673198e-02	6.858972e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.013935e-01	0.000000e+00	4.032730e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.728156e-01	0.000000e+00	1.723678e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.175708e-01	3.928349e-02	6.110751e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.138190e-03	5.436785e-03	2.383875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.311048e+00	2.329124e+00	5.107298e-02
3.500000e-02	1.500000e-02	1.500000e-02	7.995072e+00	2.330671e+00	1.162568e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.837558e+00	2.428084e-01	3.447282e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.805802e+00	9.684016e-02	5.304981e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.752666e+00	3.302678e-02	5.723599e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.801016e-01	1.378841e-02	3.482058e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.274983e-01	0.000000e+00	1.812572e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.588195e-01	2.703588e-03	8.990911e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.846972e-02	5.845683e-03	6.997687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.110926e+02	2.953084e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.894040e+01	3.689386e+00	1.549844e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.814159e+00	8.841363e-02	6.599884e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.844161e+00	1.100922e-01	4.261964e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.146778e+00	6.517306e-02	5.919514e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.097608e+00	2.035654e-02	4.432633e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.833412e-01	8.997296e-03	2.686355e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.100001e-02	3.546886e-03	1.274784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.655004e-01	4.623730e-01	1.544471e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.727535e+00	9.034445e-01	7.264731e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.480894e+00	1.107111e+00	3.700934e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.096893e+00	1.060909e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.369775e+00	6.600189e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.169166e+00	5.475106e-02	2.776100e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.831609e+00	2.744453e-02	4.144963e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.327452e+00	3.435386e-02	6.118354e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.758565e+00	1.820605e-02	6.362990e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.244706e+00	8.163002e-03	5.220885e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.103862e-01	2.030606e-03	3.593357e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.536025e-01	5.777079e-04	2.152007e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.043783e-01	1.252371e-02	9.661919e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.362544e-02	4.384288e-03	5.435774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.323014e+00	2.176394e+00	1.633373e-02
1.750000e-02	5.000000e-03	5.000000e-03	7.490537e+00	2.648653e+00	1.984695e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.831921e+00	2.266430e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.791250e+00	1.326484e+00	1.754379e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.364710e+00	5.168669e-01	1.055956e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.071668e+00	1.504804e-02	4.157919e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.052836e+00	3.726549e-02	4.218212e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.343006e+00	2.607374e-02	5.137577e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.692097e+00	9.153592e-03	4.575642e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.085871e+00	1.673059e-02	3.351907e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.299601e-01	7.626592e-03	2.002903e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.082898e-01	9.071997e-04	1.069640e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.446341e-02	3.574841e-03	8.236691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.052194e+02	2.531200e+01	1.242363e-01
3.750000e-03	1.250000e-03	1.250000e-03	4.193093e+01	6.919986e+00	2.698038e-02
6.250000e-03	1.250000e-03	1.250000e-03	2.476805e+01	2.686963e+00	1.796741e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.554681e+01	8.072424e-01	1.251221e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.731903e+00	1.350056e-01	5.249086e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.994269e+00	0.000000e+00	3.899476e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.026734e+00	8.747468e-02	3.237107e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.838193e+00	4.314872e-02	4.641935e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.087241e+00	9.099397e-03	5.756826e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.339781e+00	3.147502e-02	4.657145e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.261947e-01	1.329730e-02	3.273751e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.678831e-02	3.478174e-03	1.569869e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.280667e+00	5.778148e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.103377e+00	1.056996e+00	2.012571e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.984150e+00	0.000000e+00	5.005904e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.795583e+00	0.000000e+00	9.353888e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.082905e+00	0.000000e+00	6.439245e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.801232e-01	0.000000e+00	3.924372e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.383114e-01	0.000000e+00	2.016509e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.048076e-02	0.000000e+00	1.213688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.514899e+00	1.401338e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.054295e+00	7.067404e-02	6.368218e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.969088e+00	0.000000e+00	7.627904e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.045804e+00	0.000000e+00	4.756419e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.589655e-01	0.000000e+00	3.008649e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.945973e-01	0.000000e+00	1.526243e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.841818e-02	0.000000e+00	1.009902e-01
7.750000e-01	2.250000e-01	2.250000e-01	4.231349e-03	2.506744e-03	5.750794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.103029e+01	3.695809e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.774268e+00	0.000000e+00	1.609561e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.219109e+00	0.000000e+00	1.153181e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.536599e-01	0.000000e+00	6.211397e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.014737e-02	0.000000e+00	3.845536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.545715e-01	1.311455e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.340580e+00	9.386232e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.017687e+00	1.604731e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.803691e+00	1.268897e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.832978e+00	4.298575e-01	3.598861e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.319775e+00	0.000000e+00	3.602791e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.584351e+00	0.000000e+00	7.878430e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.999990e+00	0.000000e+00	8.255522e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.471953e+00	0.000000e+00	7.627963e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.058251e+00	0.000000e+00	5.988908e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.784757e-01	0.000000e+00	4.486417e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.988780e-01	0.000000e+00	2.857221e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.896466e-01	0.000000e+00	1.252199e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.080160e-02	0.000000e+00	1.105920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.082841e+00	8.045577e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.706847e+00	2.891502e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.346566e+00	2.873257e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.325053e+00	1.728502e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.514469e+00	5.084011e-01	1.646270e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.473792e+00	0.000000e+00	4.546970e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.441862e+00	0.000000e+00	7.172911e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.553649e+00	0.000000e+00	7.934519e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.906345e+00	0.000000e+00	6.837810e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.350557e+00	0.000000e+00	6.167743e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.607955e-01	0.000000e+00	4.268957e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.206655e-01	0.000000e+00	3.286952e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.686019e-01	0.000000e+00	2.109091e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.844859e-01	0.000000e+00	9.737295e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.199994e-02	0.000000e+00	1.076886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.217090e+00	3.360048e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.088192e+01	7.337233e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.430458e+01	7.369584e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.303893e+01	3.650019e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.878197e+00	3.125483e-01	8.883417e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.660558e+00	0.000000e+00	1.676515e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.347189e+00	0.000000e+00	1.557333e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.772401e+00	0.000000e+00	1.349299e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.765957e+00	0.000000e+00	9.753983e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.044552e+00	0.000000e+00	7.207973e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.941697e-01	0.000000e+00	4.073104e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.325058e-02	0.000000e+00	2.716537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.552129e+00	8.563232e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.344165e+00	1.099753e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.820246e+00	7.977770e-02	2.553988e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.073310e+00	0.000000e+00	6.781301e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.260947e+00	0.000000e+00	6.526890e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.933129e-01	0.000000e+00	4.038159e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.164953e-01	0.000000e+00	2.272568e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.779590e-02	0.000000e+00	1.045152e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.134113e-03	2.212262e-03	4.566680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.018025e+01	3.890966e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.358674e+00	1.650021e+00	2.270773e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.460603e+00	1.764976e-01	6.620776e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.529521e+00	3.503250e-02	4.772173e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.736794e+00	0.000000e+00	5.330682e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.837721e-01	0.000000e+00	3.740325e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.181620e-01	0.000000e+00	2.547002e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.596368e-01	0.000000e+00	1.413695e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.784058e-02	0.000000e+00	1.597130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.449590e+02	3.390699e+01	2.213410e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.923164e+01	1.849594e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.345736e+00	4.321512e-01	1.269949e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.583845e+00	7.528466e-02	1.147995e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.180659e+00	0.000000e+00	4.885429e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.279720e+00	0.000000e+00	5.908720e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.545305e-01	0.000000e+00	4.303019e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.502729e-02	0.000000e+00	2.673199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.171280e+00	7.292895e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.703449e+00	1.447067e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.328395e+00	1.369997e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.354395e+00	8.145069e-01	1.383232e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.165982e+00	3.264453e-01	6.668184e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.740593e+00	8.620520e-03	2.556042e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.406008e+00	1.089709e-02	4.813849e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.980285e+00	0.000000e+00	6.212172e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.555031e+00	0.000000e+00	6.069216e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.081997e+00	0.000000e+00	5.681474e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.305435e-01	0.000000e+00	4.174546e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.152448e-01	0.000000e+00	2.683667e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.919676e-01	0.000000e+00	1.202413e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.125433e-02	0.000000e+00	1.081755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.845593e+00	3.845626e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.071185e+01	3.440988e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.030369e+00	1.766249e+00	1.385940e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.689163e+00	8.556436e-01	1.284230e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.120711e+00	3.297931e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.096599e+00	1.981747e-02	1.273612e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.611654e+00	2.564577e-02	3.633220e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.183725e+00	0.000000e+00	4.239977e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.655744e+00	5.462444e-03	4.354268e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.047188e+00	0.000000e+00	4.115362e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.271842e-01	0.000000e+00	2.813848e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.161257e-01	0.000000e+00	1.765025e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.422120e-02	0.000000e+00	1.519776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.384835e+02	3.058122e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.041625e+01	4.518323e+00	4.468407e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.788220e+01	1.580744e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.176822e+01	9.085798e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.643702e+00	4.109615e-01	8.003823e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.053961e+00	1.553744e-01	2.338074e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.621273e+00	1.103821e-01	9.738401e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.769672e+00	0.000000e+00	1.819608e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.181337e+00	5.068926e-04	5.091471e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.434083e+00	0.000000e+00	6.437266e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.262600e-01	0.000000e+00	4.511475e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.356533e-02	0.000000e+00	3.493180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.842711e-01	3.226094e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.979505e+00	1.060639e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.389261e+00	0.000000e+00	2.230838e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.088415e+00	0.000000e+00	8.029881e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.221586e+00	0.000000e+00	5.919147e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.969478e-01	0.000000e+00	3.200276e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.682574e-01	1.396434e-02	1.191053e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.386579e-02	9.678360e-03	6.192647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.428900e+00	8.335387e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.300745e+00	5.795574e-02	1.663357e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.003117e+00	0.000000e+00	5.666295e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.030903e+00	0.000000e+00	3.448441e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.125699e-01	0.000000e+00	2.006262e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.730578e-01	2.427792e-03	9.094703e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.350649e-02	2.715575e-02	3.613561e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.550070e-03	4.445451e-03	2.419032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.234511e+01	2.166925e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.174945e+00	0.000000e+00	7.508712e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.813284e+00	0.000000e+00	7.496975e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.941347e-01	1.354343e-02	3.394768e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.927333e-02	5.686427e-03	1.910625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.704772e-01	1.223644e-01	2.286674e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.068723e+00	6.208651e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.464351e+00	1.100408e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.439008e+00	1.045593e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.874001e+00	6.042591e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.495074e+00	0.000000e+00	3.166710e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.988410e+00	1.164792e-02	6.173404e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.246056e+00	0.000000e+00	8.017163e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.667688e+00	0.000000e+00	6.420600e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.120721e+00	0.000000e+00	5.168656e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.143648e-01	0.000000e+00	3.341582e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.258782e-01	4.857768e-03	1.696278e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.917555e-01	2.059106e-02	8.479287e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.199545e-02	4.508446e-03	4.185760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.015796e+00	5.661836e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.264853e+00	1.884721e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.233821e+00	1.960619e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.512428e+00	1.306772e+00	1.364652e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.773610e+00	3.715602e-01	1.241991e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.759466e+00	0.000000e+00	3.295137e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.615961e+00	3.760246e-02	6.036311e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.636408e+00	0.000000e+00	5.965724e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.893119e+00	0.000000e+00	5.353404e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.293075e+00	0.000000e+00	4.396920e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.727736e-01	0.000000e+00	3.117798e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.863382e-01	7.442371e-04	1.807069e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.419183e-01	7.754550e-03	1.083557e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.587859e-01	1.464173e-02	6.359081e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.077417e-02	3.282249e-03	3.797276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.314410e+00	4.591098e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.450049e+01	6.301537e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.588702e+01	4.003061e+00	1.384083e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.347638e+01	1.346497e+00	2.340576e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.688334e+00	0.000000e+00	9.345599e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.168448e+00	0.000000e+00	1.093154e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.818373e+00	0.000000e+00	1.084390e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.295911e+00	0.000000e+00	8.823944e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.470440e+00	3.352159e-02	5.489016e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.666378e-01	1.190700e-02	3.915243e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.703250e-01	1.048791e-02	2.532414e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.624144e-02	3.477443e-03	1.054729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.005464e+00	5.369152e-01	9.471681e-03
1.400000e-01	4.000000e-02	4.000000e-02	3.293795e+00	1.237348e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.203300e+00	7.404007e-03	2.263059e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.214002e+00	4.273113e-02	7.293382e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.359781e+00	2.156900e-03	6.475448e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.435583e-01	0.000000e+00	3.662907e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.575329e-01	8.817636e-03	1.580976e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.097802e-01	4.045308e-02	4.892662e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.407969e-03	5.036473e-03	2.669461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.167715e+00	2.440419e+00	1.954863e-03
3.500000e-02	1.500000e-02	1.500000e-02	8.472384e+00	2.177306e+00	1.832911e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.770881e+00	1.798603e-01	4.016358e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.624145e+00	7.245304e-02	5.222320e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.647450e+00	5.893459e-02	5.570409e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.253375e-01	4.168993e-04	3.143835e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.787120e-01	0.000000e+00	1.791244e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.481498e-01	7.690045e-03	8.155429e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.564392e-02	7.475123e-03	7.294147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.240177e+02	2.974081e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.867683e+01	2.891502e+00	1.449228e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.292853e+00	9.272704e-02	5.527425e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.636211e+00	1.378131e-01	3.742620e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.048922e+00	5.533707e-02	5.403001e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.053061e+00	1.187208e-02	4.455179e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.995403e-01	1.771395e-02	2.669559e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.790135e-02	5.369039e-03	1.265276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.935109e-01	5.135388e-01	2.636772e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.025952e+00	1.014768e+00	1.734341e-03
1.050000e-01	1.500000e-02	1.500000e-02	2.769464e+00	1.135375e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.291101e+00	1.005826e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.388983e+00	5.183866e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.115096e+00	1.295700e-02	2.396877e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.670281e+00	5.181718e-03	4.888614e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.170144e+00	0.000000e+00	6.237813e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.645579e+00	3.827595e-03	5.956088e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.154499e+00	0.000000e+00	5.407669e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.613360e-01	0.000000e+00	3.284698e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.286121e-01	2.397507e-03	1.820336e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.996085e-01	2.655054e-02	7.742934e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.233726e-02	4.436716e-03	4.492595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.188626e+00	2.356782e+00	1.666948e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.337072e+00	2.606546e+00	1.686342e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.277676e+00	2.122752e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.979007e+00	1.310176e+00	1.052642e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.411815e+00	4.517339e-01	1.907889e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.942169e+00	1.173760e-02	3.609720e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.955385e+00	4.916305e-02	3.955703e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.175837e+00	0.000000e+00	4.970997e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.599673e+00	7.567758e-03	4.354941e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.010913e+00	0.000000e+00	3.327482e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.077728e-01	1.394677e-02	1.796235e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.883980e-01	1.206745e-02	9.505517e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.113432e-02	4.681376e-03	7.788895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.157274e+02	2.626406e+01	2.069079e-01
3.750000e-03	1.250000e-03	1.250000e-03	4.176938e+01	6.543764e+00	1.409968e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.420379e+01	1.959790e+00	1.274027e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.505705e+01	5.468720e-01	1.472629e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.600521e+00	4.528175e-01	4.957829e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.050214e+00	2.296220e-01	3.852607e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.890123e+00	2.494242e-02	4.094539e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.728525e+00	6.386927e-03	4.143112e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.885629e+00	0.000000e+00	5.696454e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.224418e+00	6.106475e-02	4.588106e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.636770e-01	0.000000e+00	3.042603e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.623604e-02	3.429152e-03	1.424221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.611570e+00	7.038255e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.181881e+00	9.211032e-01	8.048343e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.623856e+00	0.000000e+00	8.586860e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.519138e+00	0.000000e+00	8.677177e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.128928e-01	0.000000e+00	5.996709e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.085819e-01	0.000000e+00	3.323131e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.016057e-01	0.000000e+00	1.677707e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.436224e-03	0.000000e+00	1.055073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.064554e+00	1.361332e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.614499e+00	0.000000e+00	5.467367e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.764927e+00	0.000000e+00	6.874469e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.387343e-01	0.000000e+00	4.280616e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.648820e-01	0.000000e+00	2.657610e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.721742e-01	7.486883e-04	1.396377e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.019933e-02	3.616905e-04	6.872023e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.263350e-03	0.000000e+00	5.839525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.199863e+01	3.244091e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.124922e+00	0.000000e+00	1.367817e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.058766e+00	0.000000e+00	9.413079e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.610082e-01	0.000000e+00	5.043995e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.042811e-02	0.000000e+00	3.631761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.691320e-01	1.454124e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.676639e+00	1.191940e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.425357e+00	1.751178e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.239445e+00	1.244984e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.852616e+00	9.591075e-02	2.542867e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.169062e+00	0.000000e+00	6.243333e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.317020e+00	0.000000e+00	9.192433e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.763707e+00	0.000000e+00	8.129483e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.292153e+00	0.000000e+00	7.359068e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.939537e-01	0.000000e+00	5.527241e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.815991e-01	0.000000e+00	3.932726e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.547786e-01	3.995140e-03	2.321344e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.486685e-01	0.000000e+00	1.292396e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.022485e-03	0.000000e+00	8.585040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.478389e+00	1.104586e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.841561e+00	3.518131e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.965762e+00	2.734351e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.663992e+00	1.321484e+00	9.192710e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.552686e+00	1.098105e-01	3.681633e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.303612e+00	0.000000e+00	6.318625e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.243007e+00	0.000000e+00	7.843808e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.297460e+00	0.000000e+00	8.165828e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.682033e+00	0.000000e+00	6.926332e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.203105e+00	0.000000e+00	4.958248e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.266542e-01	0.000000e+00	3.852249e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.404188e-01	0.000000e+00	2.768081e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.295620e-01	3.000080e-03	1.800952e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.652071e-01	0.000000e+00	1.044316e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.033136e-02	3.692154e-04	8.871666e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.115739e+00	4.009712e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.338206e+01	8.731917e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.600138e+01	6.993349e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.373035e+01	2.621205e+00	1.326502e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.504706e+00	8.429898e-02	1.358858e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.229249e+00	0.000000e+00	1.711986e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.824758e+00	0.000000e+00	1.643656e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.500075e+00	0.000000e+00	1.121811e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.655877e+00	0.000000e+00	7.933996e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.669904e-01	0.000000e+00	5.736034e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.004739e-01	0.000000e+00	3.788550e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.635909e-02	0.000000e+00	2.299188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.854238e+00	1.123755e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.353981e+00	1.025136e+00	6.579143e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.842571e+00	5.598663e-02	4.484636e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.938912e+00	0.000000e+00	7.896594e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.110836e+00	0.000000e+00	6.518764e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.308174e-01	0.000000e+00	3.748073e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.735879e-01	0.000000e+00	2.022522e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.383118e-02	0.000000e+00	7.697160e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.187411e-03	2.657019e-04	3.427307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.195295e+01	5.004937e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.729896e+00	1.304289e+00	2.704255e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.459070e+00	1.180428e-01	2.320598e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.599055e+00	2.309992e-02	5.728732e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.677918e+00	1.718813e-02	5.286088e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.623742e-01	0.000000e+00	3.849353e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.619670e-01	0.000000e+00	2.403996e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.627777e-01	0.000000e+00	1.224488e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.541599e-02	0.000000e+00	1.530671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.518048e+02	3.724985e+01	2.291004e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.876703e+01	1.410325e+00	1.883365e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.335494e+00	1.895586e-01	3.898571e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.562224e+00	2.398811e-02	1.754648e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.152918e+00	1.566275e-02	5.115892e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.251771e+00	0.000000e+00	5.652792e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.657881e-01	0.000000e+00	3.647131e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.884718e-02	0.000000e+00	2.549117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.286308e+00	8.569478e-01	4.031560e-03
7.500000e-02	1.500000e-02	1.500000e-02	3.003410e+00	1.686480e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.572486e+00	1.513367e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.436125e+00	7.810260e-01	8.175461e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.187813e+00	1.269535e-01	1.875611e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.820813e+00	9.016121e-02	3.748682e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.423021e+00	6.283396e-02	6.227537e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.889553e+00	0.000000e+00	7.262393e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.393733e+00	0.000000e+00	6.734998e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.720783e-01	0.000000e+00	5.314713e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.411159e-01	0.000000e+00	3.830475e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.637218e-01	0.000000e+00	2.443998e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.475143e-01	0.000000e+00	1.251647e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.214175e-03	0.000000e+00	8.562630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.184378e+01	5.139664e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.122037e+01	3.631475e+00	3.077468e-02
2.875000e-02	6.250000e-03	6.250000e-03	7.775371e+00	1.515583e+00	3.910417e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.244625e+00	4.786860e-01	1.964979e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.962776e+00	9.166370e-02	1.484138e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.183464e+00	1.045131e-01	2.515810e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.743875e+00	1.183704e-01	4.583833e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.173536e+00	3.988795e-02	5.003542e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.516571e+00	0.000000e+00	5.012312e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.629849e-01	0.000000e+00	3.692705e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.624308e-01	4.461338e-03	2.605261e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.815119e-01	0.000000e+00	1.634989e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.016867e-02	0.000000e+00	1.560997e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.470701e+02	3.302510e+01	2.327211e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.813163e+01	2.596324e+00	8.019696e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.758576e+01	1.138163e+00	2.459740e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.176072e+01	7.953192e-01	3.178308e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.675161e+00	3.928719e-01	2.792978e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.326410e+00	1.592214e-01	1.736156e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.586928e+00	1.158405e-01	1.404082e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.678912e+00	1.507997e-02	2.357447e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.047827e+00	0.000000e+00	5.537008e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.414721e+00	3.386253e-03	5.803450e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.877518e-01	0.000000e+00	4.168953e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.379630e-02	0.000000e+00	3.086308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.288304e+00	4.941784e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.123306e+00	1.022307e+00	3.789133e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.086740e+00	0.000000e+00	5.969299e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.802606e+00	0.000000e+00	9.063515e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.014416e+00	0.000000e+00	5.911112e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.321334e-01	8.069710e-03	2.794042e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.138205e-01	0.000000e+00	1.157798e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.950842e-03	8.281685e-03	5.427371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.874592e+00	9.687188e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.970655e+00	0.000000e+00	2.577666e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.811798e+00	0.000000e+00	5.963762e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.241257e-01	0.000000e+00	3.509695e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.632771e-01	0.000000e+00	1.997192e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.393179e-01	0.000000e+00	9.313489e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.307891e-02	1.441196e-02	3.712781e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.297463e-03	3.221383e-03	1.899238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.299660e+01	2.181460e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.655677e+00	0.000000e+00	8.190519e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.734638e+00	0.000000e+00	7.084642e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.692403e-01	0.000000e+00	3.822631e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.900167e-02	3.370223e-03	1.742513e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.558217e-01	1.177273e-01	1.453068e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.266212e+00	8.125492e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.894261e+00	1.407811e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.950150e+00	1.241746e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	4.079667e+00	4.846047e-01	9.813796e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.436039e+00	0.000000e+00	5.674865e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.677748e+00	0.000000e+00	8.593367e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.970636e+00	0.000000e+00	8.437269e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.432797e+00	0.000000e+00	7.014402e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.973682e-01	0.000000e+00	5.102903e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.206164e-01	1.184738e-02	3.081454e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.357210e-01	0.000000e+00	2.026694e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.448507e-01	1.496117e-02	9.399863e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.279628e-03	3.756733e-03	5.064618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.229249e+00	7.494781e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.160974e+00	2.521359e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.134945e+00	2.414969e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.871758e+00	1.249834e+00	1.000690e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.793064e+00	1.734593e-01	4.683229e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.526737e+00	0.000000e+00	6.153662e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.320959e+00	0.000000e+00	7.661256e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.386313e+00	0.000000e+00	7.046179e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.741120e+00	7.151169e-03	5.390545e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.191868e+00	0.000000e+00	4.484761e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.152438e-01	1.777136e-02	2.967840e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.085051e-01	2.076458e-04	2.019855e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.921297e-01	0.000000e+00	1.341256e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.395098e-01	5.419723e-03	6.117884e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.855969e-03	2.348304e-03	4.645417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.188226e+00	5.109317e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.615389e+01	6.890066e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.747224e+01	4.493668e+00	3.304591e-02
2.875000e-02	6.250000e-03	6.250000e-03	1.391873e+01	1.252112e+00	4.966554e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.094761e+00	0.000000e+00	1.413094e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.672972e+00	0.000000e+00	1.223968e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.535438e+00	0.000000e+00	1.055745e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.267406e+00	0.000000e+00	7.878003e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.341275e+00	4.912266e-02	5.479832e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.592284e-01	0.000000e+00	3.957496e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.031273e-01	0.000000e+00	2.574098e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.429813e-02	2.045460e-03	1.078949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.218379e+00	7.404733e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.470178e+00	1.354775e+00	7.366769e-03
2.200000e-01	4.000000e-02	4.000000e-02	3.154158e+00	4.146038e-02	3.838788e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.114706e+00	3.869005e-02	8.784132e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.264196e+00	4.034276e-03	7.087777e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.494316e-01	0.000000e+00	3.763628e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.788863e-01	0.000000e+00	1.644262e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.042059e-02	3.860004e-02	4.363603e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.213883e-03	4.269993e-03	2.876838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.972840e+00	3.602898e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.617305e+00	2.290953e+00	2.025696e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.240267e+00	4.664941e-02	5.030436e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.507567e+00	1.028062e-01	7.214224e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.647567e+00	1.746526e-02	5.958567e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.857951e-01	1.141063e-02	3.370552e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.179044e-01	0.000000e+00	1.965974e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.235017e-01	1.022937e-03	8.376931e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.492997e-02	4.624344e-03	6.853595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.427991e+02	3.851480e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.489119e+01	1.938566e+00	1.679348e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.699952e+00	2.248774e-01	7.840344e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.602056e+00	9.158784e-02	4.714284e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.066646e+00	3.860778e-02	6.224025e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.334655e-01	0.000000e+00	4.895766e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.754662e-01	9.254724e-03	2.642675e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.602753e-02	3.889027e-03	1.164390e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.466921e-01	6.008664e-01	2.597712e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.333010e+00	1.315526e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.158350e+00	1.445014e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.570125e+00	1.150725e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.495409e+00	5.041738e-01	5.966160e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.143655e+00	1.067779e-02	3.583685e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.527003e+00	0.000000e+00	6.837033e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.027169e+00	1.868443e-02	7.386823e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.503497e+00	0.000000e+00	6.968481e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.062379e+00	5.815856e-03	5.517125e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.916033e-01	1.698277e-02	3.468037e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.565769e-01	0.000000e+00	2.059231e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.451492e-01	1.444832e-02	1.038391e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.648078e-03	3.774826e-03	5.612821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.637779e+00	3.420429e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.906089e+00	3.527337e+00	1.799152e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.926372e+00	2.592522e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.875558e+00	1.014873e+00	3.045663e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.041681e+00	2.963235e-01	4.097148e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.595447e+00	0.000000e+00	4.743797e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.725563e+00	0.000000e+00	6.051703e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.149132e+00	6.749503e-02	6.178042e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.555298e+00	5.311009e-02	4.766383e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.557605e-01	5.504154e-03	3.428959e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.355170e-01	3.471104e-03	1.976529e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.558794e-01	0.000000e+00	1.128618e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.863206e-02	2.458350e-03	9.624425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.330174e+02	3.297901e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.807812e+01	5.313632e+00	1.909120e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.121070e+01	1.214107e+00	1.952048e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.363341e+01	2.927758e-02	7.843078e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.599385e+00	1.328096e-02	6.492764e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.563491e+00	1.100026e-02	6.834265e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.763201e+00	1.587146e-01	3.668345e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.617033e+00	7.301239e-02	5.560088e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.077028e+00	6.104134e-02	5.672222e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.236057e+00	5.027918e-02	4.850900e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.608258e-01	0.000000e+00	3.385053e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.234388e-02	2.350134e-03	1.453158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.828621e+00	7.036059e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.122822e+00	7.229789e-01	1.122062e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.423073e+00	0.000000e+00	8.065509e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.381583e+00	0.000000e+00	8.082161e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.533184e-01	0.000000e+00	5.476176e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.650082e-01	0.000000e+00	2.861051e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.689770e-01	5.551516e-04	1.401193e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.554484e-03	0.000000e+00	1.056303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.329208e+00	1.306122e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.428168e+00	0.000000e+00	5.644423e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.626950e+00	0.000000e+00	6.447266e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.705812e-01	0.000000e+00	4.010219e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.851239e-01	0.000000e+00	2.229816e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.285251e-01	0.000000e+00	1.279066e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.453799e-02	0.000000e+00	7.160199e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.162167e-03	0.000000e+00	5.367801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.251784e+01	3.174257e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.826323e+00	0.000000e+00	1.317428e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.859667e+00	0.000000e+00	9.594536e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.038804e-01	0.000000e+00	4.668148e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.177553e-02	0.000000e+00	3.297789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.567828e-01	2.084233e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.103368e+00	1.382013e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.861076e+00	1.700875e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.138536e+00	7.945989e-01	1.311715e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.709596e+00	0.000000e+00	2.912013e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.919914e+00	0.000000e+00	6.290895e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.125909e+00	0.000000e+00	8.792842e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.612644e+00	0.000000e+00	8.093946e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.209001e+00	0.000000e+00	6.484012e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.483769e-01	0.000000e+00	4.742104e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.501945e-01	0.000000e+00	3.389159e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.078938e-01	0.000000e+00	2.114265e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.338102e-01	0.000000e+00	1.097820e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.514218e-03	0.000000e+00	7.379682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.072844e+00	1.485435e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.704281e+00	3.586227e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.496412e+00	2.528664e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.598406e+00	9.124064e-01	1.637024e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.381210e+00	0.000000e+00	3.146627e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.992946e+00	0.000000e+00	7.642999e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.971331e+00	0.000000e+00	8.072855e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.196501e+00	0.000000e+00	7.395583e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.562284e+00	0.000000e+00	6.037215e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.126870e+00	0.000000e+00	4.931432e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.720073e-01	0.000000e+00	3.710558e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.298587e-01	0.000000e+00	2.360875e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.059529e-01	0.000000e+00	1.584777e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.480730e-01	0.000000e+00	9.963846e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.254105e-03	0.000000e+00	9.517116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.499147e+00	5.016213e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.488230e+01	9.205344e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.714314e+01	6.923663e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.365212e+01	2.068326e+00	3.611593e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.222984e+00	4.518806e-02	1.587851e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.864667e+00	0.000000e+00	1.799840e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.654229e+00	0.000000e+00	1.461213e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.291019e+00	0.000000e+00	1.123933e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.482660e+00	0.000000e+00	8.227586e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.715409e-01	0.000000e+00	5.608355e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.107880e-01	5.510647e-03	3.479358e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.773416e-02	0.000000e+00	2.048151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.135330e+00	1.130917e+00	3.471687e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.436160e+00	8.867383e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.730823e+00	4.204031e-02	4.614946e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.786244e+00	1.414289e-02	7.674378e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.044482e+00	0.000000e+00	6.030437e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.732553e-01	0.000000e+00	3.233701e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.301153e-01	2.085267e-03	1.654585e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.676491e-02	0.000000e+00	7.302988e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.967193e-03	3.968499e-04	3.529674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.336639e+01	4.826419e+00	1.387700e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.706187e+00	1.077348e+00	1.079563e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.426539e+00	1.666288e-01	1.572379e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.442745e+00	1.890999e-02	5.592731e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.561541e+00	7.091440e-03	5.445414e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.141559e-01	0.000000e+00	3.391819e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.652761e-01	3.778627e-03	1.903764e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.999415e-01	0.000000e+00	1.286037e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.508648e-02	4.738020e-04	1.496082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.620982e+02	3.514811e+01	4.146869e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.838936e+01	1.784039e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.220588e+00	3.080304e-01	1.502454e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.444905e+00	1.500112e-02	1.366893e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.974401e+00	1.129796e-02	5.373841e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.138163e+00	0.000000e+00	5.062338e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.652402e-01	0.000000e+00	3.572078e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.903469e-02	0.000000e+00	2.387296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.591979e+00	9.663895e-01	2.383333e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.380604e+00	1.691949e+00	2.069185e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.729242e+00	1.324943e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.545319e+00	6.678286e-01	7.826216e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.110079e+00	8.678959e-02	1.678880e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.694702e+00	1.024794e-01	4.313553e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.211901e+00	2.862557e-02	6.129994e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.738409e+00	0.000000e+00	6.798576e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.292444e+00	0.000000e+00	6.106398e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.328918e-01	0.000000e+00	4.566649e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.965682e-01	0.000000e+00	3.361838e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.191426e-01	0.000000e+00	2.106069e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.330341e-01	0.000000e+00	1.107578e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.617749e-03	0.000000e+00	7.879031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.205287e+01	3.815542e+00	7.441330e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.231032e+01	3.737992e+00	7.662209e-02
2.875000e-02	6.250000e-03	6.250000e-03	8.607702e+00	2.004091e+00	1.694988e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.598750e+00	7.924625e-01	3.767622e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.978411e+00	2.676321e-01	7.953605e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.075959e+00	7.267600e-02	1.863619e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.540863e+00	4.331626e-02	4.307563e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.011974e+00	3.025289e-02	4.908186e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.429023e+00	0.000000e+00	4.610137e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.980280e-01	0.000000e+00	3.527001e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.313347e-01	0.000000e+00	2.306196e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.669757e-01	0.000000e+00	1.419929e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.877947e-02	0.000000e+00	1.557387e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.574555e+02	3.168165e+01	3.095884e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.882743e+01	3.666713e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.707999e+01	1.385833e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.116065e+01	5.727736e-01	2.240104e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.669303e+00	3.234225e-01	1.507699e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.022641e+00	2.163937e-01	1.253492e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.437663e+00	1.446298e-01	1.061924e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.480484e+00	1.954936e-03	2.897401e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.912373e+00	0.000000e+00	5.351429e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.290251e+00	0.000000e+00	5.940744e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.165552e-01	0.000000e+00	4.267157e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.722944e-02	0.000000e+00	2.638846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.474835e+00	4.734823e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.236778e+00	9.471375e-01	6.007018e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.873949e+00	0.000000e+00	5.952594e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.605580e+00	0.000000e+00	8.192842e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.995457e-01	7.771781e-03	4.931808e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.667950e-01	0.000000e+00	2.630793e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.948717e-01	5.501754e-03	9.881972e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.633360e-03	7.832268e-03	3.419334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.233181e+00	8.939640e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.694590e+00	0.000000e+00	2.830901e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.675477e+00	1.000327e-02	5.486147e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.488706e-01	0.000000e+00	3.200074e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.334672e-01	3.946249e-03	1.735556e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.034381e-01	6.948929e-03	8.725761e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.997124e-02	1.671802e-02	3.104874e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.637427e-03	3.264808e-03	1.938203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.340918e+01	2.042124e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.462876e+00	0.000000e+00	7.661236e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.613491e+00	5.467720e-03	6.695913e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.268518e-01	3.330911e-03	3.268520e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.482988e-02	4.078556e-03	1.766090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.356852e-01	1.662200e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.609902e+00	9.389624e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.312288e+00	1.386239e+00	3.112059e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.134012e+00	1.012700e+00	3.088883e-04
2.100000e-01	2.000000e-02	2.000000e-02	3.881141e+00	1.303355e-01	2.378479e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.245857e+00	2.451145e-02	5.537078e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.481709e+00	0.000000e+00	7.734525e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.805544e+00	0.000000e+00	7.325175e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.263784e+00	0.000000e+00	6.664781e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.003733e-01	1.338153e-02	4.145327e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.477911e-01	0.000000e+00	2.922300e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.194541e-01	3.852947e-03	1.706440e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.473291e-01	2.113565e-02	6.813112e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.924226e-03	3.788389e-03	3.478768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.579857e+00	8.830198e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.188220e+00	2.673325e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.617610e+00	2.084400e+00	4.026313e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.875448e+00	9.730887e-01	2.267263e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.687544e+00	4.599272e-02	4.225336e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.304808e+00	0.000000e+00	5.763053e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.157129e+00	0.000000e+00	6.384736e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.259008e+00	0.000000e+00	6.512363e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.542434e+00	0.000000e+00	5.480376e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.127125e+00	7.115152e-03	3.571360e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.336269e-01	0.000000e+00	2.956626e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.643198e-01	2.541068e-03	1.878576e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.756755e-01	8.754455e-03	1.208019e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.308672e-01	9.047714e-03	5.629945e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.119885e-03	2.445467e-03	4.060749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.190074e+00	4.794815e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.806856e+01	7.271557e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.879190e+01	4.146226e+00	7.084172e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.393769e+01	9.625089e-01	5.119586e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.958084e+00	0.000000e+00	1.204776e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.300853e+00	0.000000e+00	1.282785e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.314493e+00	0.000000e+00	1.002992e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.989811e+00	0.000000e+00	7.838234e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.229645e+00	0.000000e+00	5.729078e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.316146e-01	2.378081e-02	3.735285e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.902121e-01	0.000000e+00	2.334630e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.349207e-02	1.974319e-03	1.017863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.453303e+00	7.701095e-01	5.388484e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.764594e+00	1.258486e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.988010e+00	0.000000e+00	4.388112e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.920413e+00	8.909733e-03	8.152741e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.107502e+00	8.293621e-03	6.141928e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.076696e-01	1.666858e-02	3.214452e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.511968e-01	0.000000e+00	1.445705e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.397892e-02	3.780321e-02	3.287969e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.367692e-03	4.005378e-03	2.005372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.071592e+00	3.376666e+00	2.345455e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.036372e+00	2.068597e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.044338e+00	0.000000e+00	4.912057e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.420667e+00	1.226299e-01	6.209200e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.543358e+00	4.598860e-02	5.416286e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.945277e-01	0.000000e+00	3.129767e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.932181e-01	8.637756e-04	1.637883e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.895949e-01	1.989868e-02	7.671097e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.326249e-02	4.045948e-03	6.056685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.513982e+02	3.477413e+01	2.811540e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.434128e+01	1.586395e+00	1.358552e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.361337e+00	2.988374e-01	6.582127e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.525169e+00	1.591392e-01	3.882724e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.932203e+00	6.725112e-02	5.878263e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.585280e-01	0.000000e+00	4.364718e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.341148e-01	5.887108e-03	2.448702e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.502282e-02	4.722548e-03	1.135289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.183841e+00	6.996424e-01	4.331205e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.654729e+00	1.336100e+00	6.837802e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.370573e+00	1.329689e+00	9.753530e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.755482e+00	1.026651e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.544051e+00	3.017346e-01	1.195449e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.946530e+00	1.013095e-02	4.602339e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.432062e+00	5.738410e-02	6.153065e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.879083e+00	6.104432e-03	6.916116e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.377080e+00	2.371113e-02	6.189486e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.542329e-01	5.403521e-03	4.801669e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.113677e-01	0.000000e+00	3.035638e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.232078e-01	1.649105e-03	1.811171e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.462766e-01	1.834857e-02	6.674169e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.173374e-03	3.909498e-03	3.689733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.247269e+00	3.602036e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.067121e+01	3.208749e+00	4.137488e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.039178e+00	1.973324e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.874862e+00	1.052962e+00	1.203518e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.854444e+00	1.024510e-01	3.864639e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.589191e+00	8.401404e-02	3.883323e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.681347e+00	9.358762e-02	5.277738e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.993295e+00	0.000000e+00	5.827781e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.432776e+00	7.153390e-02	4.205946e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.696309e-01	4.515594e-03	3.205624e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.855085e-01	9.479177e-03	1.774811e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.460290e-01	6.136852e-03	1.027679e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.801564e-02	2.729445e-03	7.687001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.422627e+02	3.011988e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.815237e+01	4.687414e+00	2.372546e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.173909e+01	1.161258e+00	1.786055e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.336598e+01	4.635265e-01	6.198715e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.457254e+00	1.759267e-01	5.105712e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.297903e+00	1.125274e-01	4.664234e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.584214e+00	1.249038e-01	3.504623e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.599197e+00	4.313760e-02	4.093058e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.829215e+00	4.071953e-02	5.633857e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.128711e+00	6.329026e-03	4.535714e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.704454e-01	2.386373e-02	3.041408e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.027842e-02	2.628665e-03	1.463476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.896306e+00	6.551294e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.961624e+00	5.917269e-01	8.019224e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.383823e+00	0.000000e+00	7.840406e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.496610e+00	0.000000e+00	6.755352e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.419624e-01	0.000000e+00	4.771778e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.449514e-01	9.515506e-04	2.491080e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.630118e-01	0.000000e+00	1.322810e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.192803e-03	4.483099e-04	8.466082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.291394e+00	1.110140e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.245448e+00	0.000000e+00	4.901142e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.647101e+00	0.000000e+00	5.618062e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.029851e+00	0.000000e+00	3.255653e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.934482e-01	0.000000e+00	1.903818e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.483352e-01	0.000000e+00	1.156434e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.018780e-02	3.914618e-03	5.978626e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.853541e-03	1.172123e-04	4.709466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.241501e+01	2.609436e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.596895e+00	0.000000e+00	1.049703e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.024603e+00	0.000000e+00	7.473640e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.135323e-01	2.037783e-03	3.803724e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.975272e-02	0.000000e+00	3.073375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.482178e-01	1.922432e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.143263e+00	1.295479e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.768558e+00	1.419351e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.208604e+00	7.822725e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.634696e+00	6.138381e-02	2.747425e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.859922e+00	0.000000e+00	6.454526e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.212267e+00	0.000000e+00	7.424099e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.665606e+00	0.000000e+00	6.726088e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.215838e+00	0.000000e+00	5.899652e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.514452e-01	0.000000e+00	4.296977e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.631888e-01	2.913464e-02	2.616708e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.922901e-01	0.000000e+00	1.965621e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.248299e-01	0.000000e+00	1.065820e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.220436e-03	0.000000e+00	7.218042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.226595e+00	1.490178e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.480398e+00	2.988028e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.272835e+00	2.065278e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.579564e+00	8.757167e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.107011e+00	3.005291e-02	5.394255e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.913429e+00	0.000000e+00	6.995190e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.902117e+00	0.000000e+00	6.889853e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.163792e+00	0.000000e+00	6.236274e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.639711e+00	0.000000e+00	5.255192e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.268456e+00	0.000000e+00	4.302383e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.982997e-01	1.244716e-02	2.730163e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.690026e-01	2.927277e-03	1.996459e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.048614e-01	0.000000e+00	1.442758e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.393239e-01	0.000000e+00	1.011049e-01
7.485000e-01	2.515000e-01	2.515000e-01	8.433514e-03	0.000000e+00	7.245793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.150638e+00	5.285457e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.607298e+01	9.144866e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.704550e+01	5.735245e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.291982e+01	9.471802e-01	9.210881e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.734100e+00	7.174622e-02	1.695925e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.532490e+00	0.000000e+00	1.585977e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.729899e+00	0.000000e+00	1.169154e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.475857e+00	0.000000e+00	9.283642e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.529711e+00	0.000000e+00	6.484850e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.676800e-01	9.547252e-03	4.527430e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.385036e-01	5.051422e-03	3.011526e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.651458e-02	0.000000e+00	1.843835e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.144382e+00	1.091268e+00	8.996961e-03
1.400000e-01	4.000000e-02	4.000000e-02	3.228904e+00	7.307161e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.769340e+00	4.691352e-03	4.903372e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.929725e+00	6.701086e-02	6.627655e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.065820e+00	0.000000e+00	5.454677e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.650796e-01	0.000000e+00	2.950082e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.338956e-01	3.142950e-04	1.541507e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.563461e-02	4.506963e-03	6.645154e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.625506e-03	3.197524e-04	2.711780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.273468e+01	4.312403e+00	2.182622e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.179953e+00	9.496040e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.488645e+00	6.873792e-02	1.782272e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.498311e+00	2.637755e-02	5.174492e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.657843e+00	0.000000e+00	4.875911e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.790094e-01	1.209346e-02	2.989289e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.693330e-01	2.961745e-03	1.763755e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.227103e-01	0.000000e+00	1.058030e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.425427e-02	1.397509e-04	1.295982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.505822e+02	3.043341e+01	3.246849e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.813481e+01	1.278417e+00	3.222719e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.536775e+00	3.490487e-01	3.430292e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.561827e+00	3.758349e-02	1.535316e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.283841e+00	3.380334e-02	4.232354e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.173262e+00	0.000000e+00	4.795560e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.938809e-01	0.000000e+00	3.021528e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.874775e-02	0.000000e+00	2.052489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.564658e+00	9.198159e-01	2.001064e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.243961e+00	1.544441e+00	7.058751e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.577144e+00	1.158872e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.403502e+00	5.833654e-01	7.899209e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.117238e+00	8.331355e-02	1.547788e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.730970e+00	5.119484e-02	3.983458e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.281206e+00	0.000000e+00	6.082320e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.868106e+00	2.076831e-02	5.829862e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.341019e+00	0.000000e+00	5.712645e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.399878e-01	0.000000e+00	4.603743e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.320830e-01	5.027962e-02	2.900289e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.091108e-01	0.000000e+00	1.997239e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.288956e-01	0.000000e+00	1.078400e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.361777e-03	0.000000e+00	7.269681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.360884e+01	4.669486e+00	7.050037e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.090250e+01	2.832533e+00	1.775560e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.092978e+00	1.113162e+00	2.605798e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.143782e+00	6.228797e-01	1.707056e-04
6.000000e-02	1.000000e-02	1.000000e-02	3.808382e+00	8.591057e-02	1.871776e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.145619e+00	8.171132e-02	1.972444e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.616375e+00	5.675516e-02	3.939000e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.087213e+00	2.761973e-02	4.827810e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.487956e+00	0.000000e+00	4.251903e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.026162e+00	1.141595e-03	2.858615e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.948952e-01	8.633934e-03	1.923123e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.723103e-01	0.000000e+00	1.343792e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.805899e-02	0.000000e+00	1.390926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.495260e+02	2.687797e+01	3.178014e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.688031e+01	3.347364e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.691417e+01	7.257990e-01	7.374991e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.154784e+01	5.540982e-01	4.088300e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.795687e+00	6.009273e-01	2.958265e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.306974e+00	2.553376e-01	1.904852e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.360227e+00	0.000000e+00	2.874805e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.653035e+00	5.207629e-03	1.771443e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.079678e+00	3.725688e-02	4.725228e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.430011e+00	0.000000e+00	4.839419e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.706175e-01	3.300178e-03	3.809989e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.724451e-02	0.000000e+00	2.305847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.568095e+00	4.492230e-01	9.306607e-03
2.100000e-01	4.000000e-02	4.000000e-02	4.133832e+00	7.371301e-01	1.891362e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.824017e+00	5.106165e-03	5.853814e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.567352e+00	0.000000e+00	7.233024e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.949587e-01	5.027426e-03	4.174758e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.527311e-01	8.322775e-03	2.114853e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.903401e-01	6.276654e-03	8.575984e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.128822e-03	8.554102e-03	3.639622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.267062e+00	8.006780e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.544923e+00	0.000000e+00	2.855542e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.722393e+00	0.000000e+00	4.831720e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.620211e-01	2.437367e-02	2.592333e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.291116e-01	1.810718e-03	1.600548e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.094974e-01	8.912073e-04	8.531375e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.144004e-02	1.899532e-02	2.763990e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.073869e-03	3.685973e-03	1.716747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.351268e+01	1.829888e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.206708e+00	0.000000e+00	7.601182e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.665498e+00	9.410440e-05	5.348435e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.298461e-01	0.000000e+00	3.185271e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.707720e-02	5.623302e-03	1.487933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.264732e-01	1.537075e-01	4.119428e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.656895e+00	9.154338e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.320481e+00	1.212025e+00	9.812691e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.096039e+00	9.023518e-01	8.197731e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.987721e+00	4.923184e-02	2.321650e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.311852e+00	4.246076e-02	4.965665e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.424967e+00	3.334518e-02	7.707177e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.769593e+00	1.023726e-03	6.792268e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.264888e+00	0.000000e+00	5.563004e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.707714e-01	1.352358e-02	3.849329e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.275281e-01	0.000000e+00	2.426274e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.053435e-01	0.000000e+00	1.429332e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.385747e-01	1.966588e-02	5.731565e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.621585e-03	4.505689e-03	2.347328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.853915e+00	9.272733e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.427811e+00	2.351374e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.368868e+00	1.816044e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.703619e+00	6.226931e-01	2.411335e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.562302e+00	7.676419e-02	3.865382e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.146469e+00	0.000000e+00	5.977180e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.128465e+00	5.528766e-02	5.218461e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.294701e+00	0.000000e+00	5.357273e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.632451e+00	0.000000e+00	4.163596e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.122178e+00	0.000000e+00	4.036353e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.371590e-01	3.482836e-02	2.577449e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.718192e-01	0.000000e+00	1.691456e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.707014e-01	9.192602e-03	1.054223e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.408376e-01	2.560750e-02	4.542454e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.855914e-03	2.520654e-03	4.053195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.120144e+01	6.035788e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.968987e+01	7.240697e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.800818e+01	2.858895e+00	1.387299e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.289456e+01	4.189653e-01	7.662905e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.300566e+00	1.637998e-02	1.533270e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.283628e+00	7.451177e-02	9.221951e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.239175e+00	4.126749e-02	8.592542e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.063973e+00	0.000000e+00	6.714145e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.285088e+00	0.000000e+00	4.635608e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.588808e-01	1.368803e-02	3.295804e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.052169e-01	1.307552e-02	2.122315e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.370731e-02	3.023113e-03	9.546586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.496658e+00	7.566412e-01	3.862697e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.593590e+00	1.053089e+00	1.931279e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.020279e+00	5.537870e-02	3.701594e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.026747e+00	0.000000e+00	7.477207e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.121098e+00	0.000000e+00	5.458033e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.835671e-01	3.179194e-02	2.681907e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.414211e-01	0.000000e+00	1.327401e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.972596e-02	3.861654e-02	2.840627e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.587253e-03	4.092125e-03	1.729534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.700962e+00	3.355344e+00	5.889076e-02
3.500000e-02	1.500000e-02	1.500000e-02	8.033214e+00	1.489954e+00	2.290286e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.848170e+00	1.150410e-01	3.494312e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.589101e+00	0.000000e+00	5.545490e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.693340e+00	1.947359e-02	4.798483e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.371484e-01	1.823338e-02	2.592994e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.117620e-01	8.066105e-03	1.553923e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.921677e-01	1.762531e-02	7.768186e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.453128e-02	5.264629e-03	4.770507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.486079e+02	3.147398e+01	3.015460e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.157376e+01	9.382038e-01	8.705875e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.826314e+00	3.179867e-01	6.759976e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.753894e+00	5.550394e-02	5.229892e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.029057e+00	5.996674e-02	4.975889e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.030617e+00	3.551410e-03	3.853634e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.807971e-01	5.997526e-03	2.115120e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.548728e-02	4.134975e-03	1.078397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.175501e+00	6.634068e-01	2.398523e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.752078e+00	1.329496e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.265080e+00	1.140710e+00	1.716992e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.685704e+00	8.872881e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.474323e+00	2.444778e-01	1.366019e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.961448e+00	1.645364e-02	4.090641e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.549029e+00	1.130782e-01	5.751008e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.907625e+00	0.000000e+00	6.911524e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.393400e+00	1.571432e-02	5.673543e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.540576e-01	0.000000e+00	4.377896e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.853996e-01	8.670995e-03	2.862085e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.241101e-01	2.850542e-04	1.578567e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.413103e-01	1.956846e-02	5.702313e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.971668e-03	4.697013e-03	2.608262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.322356e+00	3.458483e+00	1.224056e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.067377e+01	2.876016e+00	1.794841e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.641244e+00	1.610463e+00	2.946648e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.421994e+00	6.961445e-01	1.731830e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.544260e+00	4.980472e-02	4.323052e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.555072e+00	1.595414e-01	3.482445e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.765253e+00	5.011207e-02	4.239821e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.184256e+00	3.978908e-02	4.763350e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.508687e+00	0.000000e+00	3.996598e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.021190e-01	1.643619e-02	2.761295e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.954659e-01	0.000000e+00	1.704546e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.433950e-01	2.429715e-03	9.026075e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.848965e-02	4.070145e-03	5.775482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.419793e+02	2.717312e+01	1.236114e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.302337e+01	2.719268e+00	1.611973e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.945245e+01	8.652157e-01	1.087361e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.294009e+01	2.890915e-01	9.201622e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.559580e+00	5.261589e-01	6.393805e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.747816e+00	2.814973e-01	6.333420e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.867203e+00	1.177346e-01	4.647915e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.720065e+00	2.246671e-01	3.393855e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.917527e+00	0.000000e+00	5.557013e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.154367e+00	0.000000e+00	4.494460e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.919222e-01	1.603195e-02	2.635548e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.175873e-02	3.254358e-03	1.278380e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.177298e+00	6.811145e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.754011e+00	4.158116e-01	1.915529e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.223316e+00	0.000000e+00	7.149089e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.292481e+00	0.000000e+00	6.270774e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.849810e-01	0.000000e+00	3.982693e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.139798e-01	0.000000e+00	2.328832e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.485421e-01	0.000000e+00	1.093555e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.956643e-03	4.157325e-04	7.858908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.600410e+00	1.068767e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.074740e+00	0.000000e+00	4.901033e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.598771e+00	0.000000e+00	4.622274e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.411712e-01	0.000000e+00	3.180639e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.576179e-01	0.000000e+00	1.880163e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.246622e-01	0.000000e+00	1.147131e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.796977e-02	5.576174e-03	5.371252e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.562256e-03	3.483474e-05	5.017085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.313179e+01	2.591822e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.197263e+00	0.000000e+00	1.068249e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.806172e+00	0.000000e+00	6.880564e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.131999e-01	9.247351e-03	3.994012e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.820589e-02	0.000000e+00	2.969899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.469150e-01	2.564567e-01	5.043948e-03
8.500000e-02	2.500000e-02	2.500000e-02	2.697608e+00	1.531988e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.157157e+00	1.424714e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.051130e+00	4.112546e-01	9.811079e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.422748e+00	0.000000e+00	3.905919e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.640125e+00	0.000000e+00	7.147900e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.041396e+00	0.000000e+00	7.199336e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.524041e+00	0.000000e+00	5.853368e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.097704e+00	0.000000e+00	5.020376e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.656347e-01	0.000000e+00	3.926961e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.838351e-01	0.000000e+00	2.855062e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.902594e-01	1.387082e-02	1.566863e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.216068e-01	7.544368e-03	7.727192e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.624517e-03	0.000000e+00	5.777107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.732711e+00	1.712534e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.878513e+00	3.443391e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.704583e+00	1.914552e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.351461e+00	3.975235e-01	3.718691e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.860665e+00	0.000000e+00	6.002000e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.732518e+00	0.000000e+00	7.029945e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.839633e+00	0.000000e+00	6.570326e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.083300e+00	0.000000e+00	5.783658e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.498933e+00	0.000000e+00	5.103290e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.073123e+00	0.000000e+00	3.875869e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.435224e-01	0.000000e+00	2.923181e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.011982e-01	0.000000e+00	2.179765e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.956526e-01	3.426694e-03	1.333364e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.405992e-01	8.647621e-03	8.014677e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.022707e-03	1.867462e-04	8.180979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.565682e+00	6.297593e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.841073e+01	1.022347e+01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.789783e+01	5.038897e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.299934e+01	7.052479e-01	1.064362e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.572015e+00	5.913494e-02	1.738477e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.343633e+00	0.000000e+00	1.494239e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.260347e+00	0.000000e+00	1.242550e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.159138e+00	0.000000e+00	8.930829e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.386266e+00	0.000000e+00	6.825711e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.150015e-01	3.672855e-04	4.521896e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.861330e-01	0.000000e+00	3.350175e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.643544e-02	1.899159e-03	1.595719e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.557463e+00	1.193934e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.210422e+00	5.625979e-01	9.473374e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.627810e+00	2.367847e-02	5.183804e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.722249e+00	0.000000e+00	6.859442e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.924511e-01	1.285913e-02	4.644368e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.288151e-01	8.137141e-04	2.572884e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.976020e-01	0.000000e+00	1.460149e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.900077e-02	2.286927e-03	4.758685e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.254693e-03	4.876286e-04	3.385063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.491852e+01	4.591401e+00	7.361561e-02
3.500000e-02	1.500000e-02	1.500000e-02	6.037226e+00	7.140707e-01	4.673206e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.219012e+00	9.077470e-02	1.737733e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.451453e+00	3.573607e-02	5.007311e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.563115e+00	0.000000e+00	4.672775e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.263821e-01	0.000000e+00	2.825671e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.389439e-01	0.000000e+00	1.731480e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.014329e-01	2.041963e-03	1.009226e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.283158e-02	4.340510e-04	1.189096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.633777e+02	2.995456e+01	1.814156e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.840610e+01	1.295869e+00	4.063046e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.127470e+00	2.645315e-01	4.002191e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.379650e+00	9.774460e-02	1.600368e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.996083e+00	0.000000e+00	4.859576e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.165394e+00	0.000000e+00	4.480414e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.706484e-01	6.172566e-03	2.943665e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.541992e-02	0.000000e+00	2.086979e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.967909e+00	1.101308e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.748834e+00	1.651072e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.641117e+00	9.767679e-01	2.109727e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.298636e+00	2.901606e-01	4.075236e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.965173e+00	5.027445e-02	3.062880e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.605558e+00	3.573319e-02	5.164117e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.194113e+00	5.088014e-02	5.756125e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.717787e+00	0.000000e+00	5.857385e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.211544e+00	0.000000e+00	5.202931e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.692748e-01	8.897664e-03	3.837908e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.423224e-01	0.000000e+00	2.889589e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.028029e-01	1.235599e-02	1.593752e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.229932e-01	4.658386e-03	7.463406e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.641754e-03	0.000000e+00	6.153327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.600805e+01	5.059231e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.130235e+01	2.655101e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.118578e+00	9.863892e-01	1.744668e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.019734e+00	4.480044e-01	1.492227e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.720001e+00	3.899135e-02	1.797016e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.922328e+00	3.446715e-02	2.551802e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.551278e+00	7.404072e-02	3.970627e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.016184e+00	7.015970e-03	4.451933e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.409976e+00	0.000000e+00	4.132111e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.811315e-01	2.041387e-02	2.985629e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.236033e-01	0.000000e+00	2.115281e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.632361e-01	2.822318e-03	1.176850e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.781819e-02	1.042210e-03	1.171837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.621001e+02	2.811205e+01	1.166682e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.728760e+01	3.326944e+00	1.521335e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.681929e+01	1.079891e+00	5.610645e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.105543e+01	5.807059e-01	3.908379e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.400182e+00	2.746862e-01	5.434753e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.776434e+00	7.293887e-03	2.414569e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.436404e+00	1.911773e-01	1.543634e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.553804e+00	3.628420e-03	2.844474e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.919211e+00	1.735203e-02	5.384779e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.224241e+00	0.000000e+00	5.688342e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.395028e-01	1.771125e-02	3.376291e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.480431e-02	9.986200e-04	2.253324e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.851693e+00	4.841748e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.979711e+00	6.042081e-01	5.000669e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.452431e+00	0.000000e+00	6.327223e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.481588e+00	0.000000e+00	6.351397e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.698852e-01	0.000000e+00	3.858523e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.491225e-01	2.493465e-03	1.895734e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.622693e-01	2.158066e-02	6.926262e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.294152e-03	8.282899e-03	3.416274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.656846e+00	7.892530e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.210636e+00	0.000000e+00	2.613459e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.441231e+00	0.000000e+00	4.675874e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.460291e-01	1.109739e-02	2.572745e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.572023e-01	3.789052e-05	1.558260e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.880599e-01	1.067955e-02	7.668888e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.601348e-02	1.899788e-02	2.369501e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.188097e-03	3.379071e-03	1.818116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.397297e+01	1.802858e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.914496e+00	0.000000e+00	7.551088e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.438882e+00	1.571045e-03	5.381500e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.320272e-01	0.000000e+00	2.744518e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.286445e-02	4.914479e-03	1.638180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.144099e-01	2.057844e-01	4.210916e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.094442e+00	1.029171e+00	2.872410e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.919653e+00	1.344282e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.113679e+00	6.192286e-01	2.735720e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.689149e+00	1.317951e-01	2.825452e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.862542e+00	0.000000e+00	6.948502e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.185452e+00	0.000000e+00	7.927203e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.649515e+00	1.896122e-02	5.767279e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.224390e+00	3.124107e-02	4.596959e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.276667e-01	0.000000e+00	3.311713e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.095715e-01	1.054239e-02	2.190157e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.739219e-01	0.000000e+00	1.286808e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.259151e-01	2.087471e-02	5.368639e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.312989e-03	4.036315e-03	2.634120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.254691e+00	9.970985e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.609973e+00	2.424348e+00	2.000470e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.911008e+00	1.589257e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.796042e+00	5.760114e-01	4.948469e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.267817e+00	1.764291e-01	4.174621e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.856789e+00	0.000000e+00	5.649003e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.831694e+00	0.000000e+00	6.520861e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.967851e+00	0.000000e+00	5.841012e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.460157e+00	4.703071e-02	4.495913e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.089073e+00	3.039784e-02	2.830720e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.455353e-01	0.000000e+00	2.219305e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.876773e-01	1.616280e-02	1.449967e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.640943e-01	1.397903e-02	9.379357e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.182752e-01	1.432559e-02	5.202148e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.368724e-03	2.608353e-03	2.968341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.310210e+01	6.570651e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.221230e+01	7.142508e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.854358e+01	2.877499e+00	3.545492e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.286394e+01	2.552171e-01	7.714561e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.853619e+00	0.000000e+00	1.217946e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.746266e+00	0.000000e+00	1.138404e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.075758e+00	4.890730e-02	8.480674e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.833551e+00	0.000000e+00	6.608486e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.166695e+00	0.000000e+00	4.480900e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.505640e-01	4.730594e-02	2.913477e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.031530e-01	1.915698e-02	2.154257e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.143077e-02	3.361841e-03	8.644083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.889928e+00	8.899171e-01	1.942546e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.728429e+00	9.334028e-01	9.583803e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.731506e+00	4.519850e-02	5.037965e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.808088e+00	3.224157e-03	6.973392e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.060901e+00	0.000000e+00	5.059392e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.566703e-01	0.000000e+00	2.610604e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.210953e-01	3.471574e-03	9.955691e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.779664e-02	3.672114e-02	2.541667e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.770128e-03	3.687827e-03	1.870313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.174446e+01	3.846710e+00	2.409634e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.924952e+00	1.170091e+00	1.032797e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.709696e+00	7.731829e-02	4.314707e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.377033e+00	9.217947e-02	5.381968e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.452853e+00	0.000000e+00	4.697108e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.245273e-01	2.336557e-03	2.829891e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.331742e-01	1.145980e-02	1.265828e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.782468e-01	3.734442e-03	7.375451e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.229241e-02	5.482119e-03	4.238538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.691851e+02	3.479504e+01	2.622579e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.911452e+01	1.967075e-01	6.030057e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.649386e+00	3.379965e-01	8.659939e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.317049e+00	4.778294e-02	3.617084e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.931228e+00	4.964376e-03	5.105206e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.366999e-01	0.000000e+00	4.041956e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.688924e-01	2.719651e-02	2.162999e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.132992e-02	6.049326e-03	1.007082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.476324e+00	7.828926e-01	6.035653e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.199281e+00	1.401880e+00	3.351811e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.752163e+00	1.186892e+00	9.318498e-03
1.350000e-01	1.500000e-02	1.500000e-02	3.645981e+00	6.175730e-01	2.288516e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.267753e+00	5.989754e-02	2.318429e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.712919e+00	5.882432e-02	4.370291e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.246373e+00	0.000000e+00	7.217587e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.774100e+00	2.636796e-02	6.171044e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.338089e+00	4.311142e-02	4.897177e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.120986e-01	0.000000e+00	3.950799e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.836919e-01	8.774087e-03	2.318655e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.953454e-01	0.000000e+00	1.384354e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.301405e-01	2.035547e-02	4.998981e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.627360e-03	3.929653e-03	2.745851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.145141e+01	3.618666e+00	9.152896e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.177107e+01	2.874514e+00	2.609066e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.504463e+00	1.287872e+00	2.359506e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.188158e+00	6.242316e-01	1.613060e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.440013e+00	1.221522e-01	3.878164e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.390604e+00	3.773693e-02	3.756957e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.629695e+00	9.804706e-02	4.653770e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.930367e+00	1.195013e-02	5.348985e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.363667e+00	2.175639e-02	3.662102e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.884124e-01	7.597995e-03	2.412730e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.047822e-01	5.003338e-04	1.481277e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.220915e-01	6.984077e-03	7.958538e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.656889e-02	3.222756e-03	6.233659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.571088e+02	2.902363e+01	6.820906e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.934049e+01	1.081561e+00	1.805848e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.788652e+01	6.452141e-01	1.307053e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.297012e+01	4.774846e-01	9.800685e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.830141e+00	9.436196e-01	7.876849e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.450048e+00	1.987768e-01	6.043495e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.498983e+00	4.264976e-02	4.040584e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.545625e+00	5.485108e-02	4.072417e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.707188e+00	0.000000e+00	5.384743e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.098713e+00	1.353729e-02	4.067863e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.883903e-01	2.503201e-03	2.727775e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.005094e-02	3.886628e-03	1.200689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.471041e+00	7.150441e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.813398e+00	3.077447e-01	1.547770e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.871389e+00	0.000000e+00	8.362319e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.095630e+00	0.000000e+00	6.398636e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.406157e-01	0.000000e+00	3.971381e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.378731e-01	1.964577e-03	2.122554e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.141509e-01	5.427636e-03	9.981244e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.979018e-03	5.212387e-04	6.156143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.034723e+00	1.025823e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.884433e+00	0.000000e+00	4.318758e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.356234e+00	0.000000e+00	5.015178e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.194745e-01	0.000000e+00	3.129597e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.818729e-01	3.532266e-04	1.813918e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.096181e-01	3.153649e-03	9.152891e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.400846e-02	0.000000e+00	5.307533e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.003613e-03	0.000000e+00	4.278900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.384147e+01	2.364034e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.808558e+00	0.000000e+00	1.027656e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.652132e+00	0.000000e+00	6.290978e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.637154e-01	0.000000e+00	3.596009e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.509657e-02	4.791121e-04	2.461829e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.340079e-01	3.886151e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.422373e+00	1.844514e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.482321e+00	1.221161e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.211517e+00	2.026729e-01	1.104988e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.145436e+00	0.000000e+00	6.866098e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.361544e+00	0.000000e+00	8.348478e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.776807e+00	5.599453e-02	6.539817e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.229033e+00	0.000000e+00	6.902655e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.315880e-01	0.000000e+00	4.759179e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.570893e-01	2.049742e-03	3.292964e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.946861e-01	0.000000e+00	2.560192e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.281815e-01	0.000000e+00	1.539821e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.678551e-02	7.002377e-03	7.634902e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.765161e-03	0.000000e+00	5.774269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.137301e+00	2.444090e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.758984e+00	3.828185e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.978291e+00	1.173744e+00	2.859245e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.166251e+00	7.779330e-02	3.702620e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.392181e+00	0.000000e+00	8.070412e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.322228e+00	0.000000e+00	7.205428e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.517494e+00	0.000000e+00	6.871645e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.823359e+00	6.184934e-02	6.440924e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.312012e+00	0.000000e+00	4.575783e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.672206e-01	1.641251e-02	3.006664e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.139428e-01	0.000000e+00	2.946081e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.269027e-01	3.030113e-02	1.768022e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.286158e-01	0.000000e+00	1.484745e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.232322e-01	9.781066e-03	8.394205e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.846380e-03	9.016084e-04	6.183084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.299289e+01	9.187995e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.219608e+01	1.071946e+01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.902533e+01	3.671920e+00	4.453428e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.266489e+01	3.020782e-01	1.461821e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.430456e+00	0.000000e+00	2.033028e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.667707e+00	0.000000e+00	1.519880e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.970998e+00	0.000000e+00	1.134272e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.010567e+00	0.000000e+00	7.461460e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.270156e+00	0.000000e+00	5.335465e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.298366e-01	0.000000e+00	4.182942e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.006494e-01	1.252144e-02	2.900965e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.309112e-02	5.891432e-04	1.535014e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.925574e+00	1.345853e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.441291e+00	5.784195e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.478926e+00	1.081827e-02	6.473778e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.490459e+00	2.588453e-03	7.456472e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.280888e-01	0.000000e+00	4.660458e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.253015e-01	1.854562e-03	2.538896e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.636397e-01	5.457218e-03	1.249309e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.484740e-02	0.000000e+00	4.937601e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.175450e-03	4.752616e-04	2.078465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.738129e+01	5.351202e+00	1.783851e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.934774e+00	5.584595e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.092593e+00	0.000000e+00	2.535521e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.282123e+00	4.395783e-02	5.741024e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.395921e+00	1.002498e-02	4.715795e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.998175e-01	0.000000e+00	3.052802e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.831957e-01	1.163624e-02	1.535861e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.792433e-01	1.921387e-03	9.376077e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.114141e-03	0.000000e+00	1.162417e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.807254e+02	3.267450e+01	9.442443e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.777463e+01	6.801179e-01	2.367128e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.665925e+00	0.000000e+00	4.246982e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.179189e+00	5.198574e-02	1.503037e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.883898e+00	0.000000e+00	4.644080e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.778887e-01	0.000000e+00	4.298244e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.552053e-01	0.000000e+00	2.811185e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.391789e-02	3.107065e-04	1.767142e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.386543e+00	1.328107e+00	8.496463e-03
7.500000e-02	1.500000e-02	1.500000e-02	4.408345e+00	2.027752e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.801270e+00	8.277648e-01	1.098213e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.470986e+00	2.101192e-01	9.981724e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.932614e+00	0.000000e+00	3.872636e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.369464e+00	0.000000e+00	7.164648e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.997630e+00	2.313797e-02	6.647996e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.515432e+00	5.830483e-02	5.911008e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.038511e+00	0.000000e+00	5.340562e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.501570e-01	2.646946e-02	4.189068e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.528265e-01	2.423282e-03	2.570962e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.381186e-01	0.000000e+00	1.699909e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.007802e-01	9.951604e-03	7.605757e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.231346e-03	0.000000e+00	5.509171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.035393e+01	6.769601e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.104877e+01	1.905868e+00	6.017997e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.984909e+00	6.690019e-01	1.293704e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.708795e+00	1.180415e-01	3.301479e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.689324e+00	1.482409e-01	2.621014e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.688000e+00	0.000000e+00	4.374372e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.395479e+00	6.790389e-02	4.484772e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.874061e+00	3.799739e-02	5.012982e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.240439e+00	0.000000e+00	3.798711e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.826262e-01	3.759236e-02	3.015297e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.435882e-01	8.577965e-03	2.048533e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.189186e-01	0.000000e+00	1.126227e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.350009e-02	2.211995e-04	1.235013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.792759e+02	2.940426e+01	6.427457e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.582578e+01	1.197779e+00	3.615658e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.631672e+01	1.366592e-01	1.066491e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.101698e+01	1.033335e+00	1.969281e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.799742e+00	1.840800e-01	2.497627e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.495850e+00	5.624982e-02	3.815833e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.119889e+00	0.000000e+00	1.762732e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.321573e+00	8.145196e-02	1.914124e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.747505e+00	0.000000e+00	5.400625e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.198575e+00	1.037393e-02	4.151085e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.838319e-01	0.000000e+00	3.629861e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.161087e-02	2.280018e-03	1.986756e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.076954e+00	5.106022e-01	4.901928e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.386010e+00	7.635679e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.079171e+00	0.000000e+00	8.653182e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.128233e+00	0.000000e+00	7.294627e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.051188e-01	2.695915e-02	3.756120e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.329643e-01	0.000000e+00	2.006403e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.177667e-01	1.597671e-02	8.063150e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.613475e-03	5.389302e-03	2.700577e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.176366e+00	8.325159e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.932011e+00	0.000000e+00	3.400876e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.212015e+00	0.000000e+00	4.758258e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.728722e-01	5.533747e-03	2.626527e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.746586e-01	1.930580e-02	1.331161e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.619504e-01	0.000000e+00	8.051683e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.978932e-02	1.341095e-02	2.595789e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.729181e-03	2.341638e-03	1.994816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.475936e+01	1.751158e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.446632e+00	0.000000e+00	8.074466e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.296228e+00	0.000000e+00	5.136189e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.795488e-01	2.238076e-02	2.623992e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.826145e-02	2.626119e-03	1.561369e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.146226e-01	2.742199e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.612024e+00	1.351897e+00	1.064628e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.567666e+00	1.633301e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.345266e+00	6.241504e-01	1.566878e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.523839e+00	0.000000e+00	5.624495e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.700940e+00	0.000000e+00	7.722478e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.828627e+00	0.000000e+00	9.064905e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.355699e+00	1.658598e-03	7.135135e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.740002e-01	5.012729e-02	4.793934e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.623414e-01	4.262117e-02	3.444415e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.079057e-01	2.126791e-03	2.301421e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.301624e-01	7.556134e-03	1.393425e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.136972e-02	1.091521e-02	6.366380e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.443306e-03	3.682248e-03	2.546695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.939629e+00	1.792810e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.901577e+00	3.402428e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.112464e+00	1.269798e+00	7.460476e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.444930e+00	1.621216e-01	2.879292e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.880683e+00	0.000000e+00	4.981597e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.394048e+00	0.000000e+00	7.515097e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.419509e+00	0.000000e+00	7.398731e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.652564e+00	0.000000e+00	6.407653e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.263836e+00	3.472413e-02	4.036903e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.702056e-01	2.027533e-02	2.996044e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.889259e-01	3.257695e-02	2.243504e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.795794e-01	1.552871e-02	1.745134e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.288541e-01	2.784326e-03	9.516981e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.058558e-01	1.231389e-02	4.614710e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.059253e-03	2.112566e-03	4.583454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.008011e+01	9.666547e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.897250e+01	8.694127e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.849028e+01	1.821832e+00	1.232576e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.106043e+01	1.407742e-01	9.610632e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.753151e+00	0.000000e+00	1.385800e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.930256e+00	0.000000e+00	1.234136e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.637847e+00	1.014153e-01	7.910094e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.585238e+00	4.487556e-02	6.066315e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.018216e+00	1.945331e-02	4.825250e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.138708e-01	9.519873e-03	3.015566e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.402517e-01	5.753123e-03	2.166650e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.037195e-02	2.086617e-03	9.197517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.328194e+00	1.095000e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.970744e+00	9.956014e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.622777e+00	5.040701e-02	7.218117e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.550495e+00	0.000000e+00	8.156229e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.377134e-01	1.772607e-02	5.305166e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.204171e-01	0.000000e+00	2.601769e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.676432e-01	0.000000e+00	1.167074e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.054643e-02	2.414495e-02	2.858073e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.209845e-03	2.441036e-03	1.302052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.458086e+01	4.744399e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.034196e+00	1.102815e+00	1.494358e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.433629e+00	8.421070e-02	4.657804e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.220406e+00	4.182337e-02	6.446264e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.247889e+00	0.000000e+00	4.919198e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.633146e-01	0.000000e+00	2.555035e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.455031e-01	3.605414e-03	1.307988e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.586198e-01	0.000000e+00	6.472648e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.360844e-03	3.455949e-03	5.518679e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.838858e+02	3.619347e+01	2.490865e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.020293e+01	5.727276e-01	1.449078e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.052525e+00	8.663789e-02	5.276894e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.086039e+00	1.245668e-01	4.306119e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.622048e+00	8.726678e-03	5.454545e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.487107e-01	1.552341e-02	3.638051e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.951134e-01	2.619425e-03	2.128770e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.081035e-02	2.774847e-03	1.073092e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.792409e+00	1.009995e+00	2.299419e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.725245e+00	1.818478e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.334214e+00	1.510275e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.769143e+00	5.133251e-01	1.234983e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.175897e+00	0.000000e+00	4.111873e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.649730e+00	6.029995e-02	6.560664e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.131786e+00	9.194103e-02	7.996812e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.505103e+00	0.000000e+00	7.684981e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.102534e+00	8.456726e-03	5.491870e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.692325e-01	7.190870e-02	3.852321e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.630473e-01	7.134997e-03	2.877732e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.441475e-01	1.171423e-02	1.533548e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.596061e-02	1.036658e-02	5.935210e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.670188e-03	3.706091e-03	2.755268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.492596e+01	5.391265e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.392514e+01	3.907243e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.764476e+00	1.137541e+00	5.707881e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.720795e+00	7.611082e-02	5.126483e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.110079e+00	4.802818e-02	4.459811e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.013527e+00	6.676542e-02	5.373439e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.333245e+00	1.577162e-02	6.637094e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.697184e+00	0.000000e+00	5.273540e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.269298e+00	7.262291e-02	3.917412e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.554402e-01	2.913712e-02	2.562662e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.040828e-01	1.104617e-02	1.607683e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.927055e-01	6.730486e-04	9.403542e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.342985e-02	2.646405e-03	5.988599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.753310e+02	3.208052e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.226774e+01	2.002264e+00	3.809963e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.912915e+01	7.600170e-01	1.304556e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.146197e+01	8.768357e-02	1.034508e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.706660e+00	3.244091e-01	4.228480e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.773586e+00	0.000000e+00	5.660925e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.214255e+00	1.083243e-01	4.115192e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.252214e+00	1.104829e-01	3.733761e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.610451e+00	4.927383e-02	5.164758e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.498283e-01	1.116495e-02	4.377932e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.859339e-01	1.786572e-02	2.572219e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.618287e-02	1.671956e-03	1.327612e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.762984e+00	8.104645e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.512919e+00	1.916065e-01	2.299798e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.674977e+00	0.000000e+00	8.450664e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.003103e+00	0.000000e+00	5.955150e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.935515e-01	0.000000e+00	3.973755e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.069558e-01	1.838726e-04	1.969251e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.045303e-01	9.560095e-04	8.851392e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.590384e-03	4.161102e-05	5.623189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.419921e+00	1.095471e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.501228e+00	0.000000e+00	5.794463e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.229617e+00	7.961516e-03	4.870654e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.615202e-01	0.000000e+00	2.972236e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.610257e-01	4.702714e-03	1.734964e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.724772e-01	0.000000e+00	9.670336e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.102452e-02	1.494184e-03	4.853718e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.840626e-03	8.031120e-05	4.073661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.443175e+01	2.466676e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.580625e+00	0.000000e+00	1.099184e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.346926e+00	0.000000e+00	6.839438e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.539286e-01	0.000000e+00	3.614823e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.315180e-02	0.000000e+00	2.350036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.969873e-01	4.127232e-01	9.329588e-04
8.500000e-02	2.500000e-02	2.500000e-02	4.016592e+00	2.230445e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.730159e+00	1.185870e+00	3.490810e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.998061e+00	7.414411e-02	2.319232e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.938208e+00	0.000000e+00	8.086183e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.155658e+00	0.000000e+00	8.464426e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.590302e+00	0.000000e+00	8.312519e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.187101e+00	0.000000e+00	6.079832e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.414721e-01	0.000000e+00	5.259677e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.833500e-01	0.000000e+00	3.689835e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.919045e-01	6.841849e-03	2.221884e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.995187e-01	4.549879e-03	1.396749e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.826593e-02	3.680278e-03	7.604164e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.195296e-03	1.575156e-04	4.761639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.874741e+00	2.856681e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.869828e+00	3.692198e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.645237e+00	1.536980e+00	3.306075e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.286370e+00	5.730740e-02	6.842592e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.352210e+00	0.000000e+00	9.365663e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.191878e+00	0.000000e+00	8.049147e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.242630e+00	0.000000e+00	7.262082e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.663165e+00	0.000000e+00	6.122440e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.145821e+00	0.000000e+00	5.418745e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.274109e-01	5.198208e-03	3.832429e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.841860e-01	0.000000e+00	2.632967e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.003692e-01	1.131387e-02	1.691515e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.202761e-01	3.630182e-03	1.319570e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.090927e-01	1.029424e-02	6.657595e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.985876e-03	0.000000e+00	6.332643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.426071e+01	9.789057e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.487768e+01	1.222380e+01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.920076e+01	3.129920e+00	8.452878e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.224785e+01	2.054979e-01	1.614084e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.518143e+00	0.000000e+00	2.098496e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.616306e+00	0.000000e+00	1.536376e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.655829e+00	0.000000e+00	1.252152e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.715489e+00	0.000000e+00	8.155161e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.064065e+00	0.000000e+00	6.064519e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.240184e-01	4.698832e-02	3.533687e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.913716e-01	5.961715e-03	2.714661e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.192769e-02	0.000000e+00	1.431703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.350994e+00	1.566358e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.277802e+00	3.494348e-01	6.975059e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.334273e+00	1.016621e-02	7.445546e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.370915e+00	1.005601e-03	7.430767e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.609966e-01	3.597161e-03	4.552100e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.978610e-01	0.000000e+00	2.501528e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.570594e-01	3.055947e-03	1.113612e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.177722e-02	7.147858e-04	4.535802e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.282098e-04	3.816857e-04	1.762054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.942177e+01	6.013596e+00	2.880282e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.783415e+00	4.040101e-01	3.262914e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.050061e+00	2.119631e-02	3.063483e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.039400e+00	1.897270e-02	6.472415e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.250017e+00	3.720290e-02	4.598556e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.321599e-01	0.000000e+00	3.016257e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.468705e-01	4.609470e-03	1.597997e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.579521e-01	0.000000e+00	9.046161e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.814796e-03	4.976825e-04	1.012379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.958430e+02	3.602087e+01	1.065338e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.719354e+01	1.083764e-01	4.880460e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.553354e+00	9.127096e-02	4.564436e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.925259e+00	0.000000e+00	2.248869e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.644333e+00	4.059153e-02	4.798639e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.827530e-01	0.000000e+00	4.327249e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.316210e-01	1.956772e-03	2.766123e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.156329e-02	0.000000e+00	1.715081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.801356e+00	1.614560e+00	4.494793e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.519776e+00	1.937736e+00	6.434732e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.921994e+00	8.866873e-01	2.159864e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.395941e+00	1.456715e-01	2.545240e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.778085e+00	0.000000e+00	5.564308e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.319191e+00	0.000000e+00	7.285743e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.862189e+00	9.223605e-02	7.053832e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.393782e+00	0.000000e+00	6.450825e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.678231e-01	0.000000e+00	5.516351e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.720802e-01	1.188437e-02	3.747312e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.342182e-01	1.665839e-02	2.447203e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.227051e-01	2.029875e-03	1.421035e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.245807e-02	4.712489e-03	7.517555e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.403723e-03	1.153029e-04	4.962718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.256370e+01	7.311848e+00	2.123713e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.172159e+01	2.291606e+00	4.757984e-03
2.875000e-02	6.250000e-03	6.250000e-03	6.797899e+00	6.284890e-01	1.240446e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.787092e+00	1.710136e-01	3.020017e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.529856e+00	0.000000e+00	3.371838e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.688582e+00	2.432867e-02	4.199479e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.218506e+00	2.999590e-02	5.714134e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.655792e+00	6.554605e-03	5.046650e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.125979e+00	0.000000e+00	4.509283e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.971432e-01	0.000000e+00	2.836495e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.231505e-01	2.648306e-02	1.736057e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.965106e-01	0.000000e+00	1.147755e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.401689e-02	1.029497e-03	1.063091e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.925149e+02	3.279840e+01	7.958932e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.541970e+01	1.538850e+00	2.534395e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.600156e+01	1.047860e+00	4.571249e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.012159e+01	0.000000e+00	9.945463e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.274991e+00	3.175526e-01	3.204561e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.326543e+00	7.719655e-02	2.083080e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.854876e+00	0.000000e+00	3.479668e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.160099e+00	9.377555e-02	2.196728e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.538903e+00	0.000000e+00	5.577759e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.986371e-01	0.000000e+00	4.989723e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.707443e-01	3.475993e-02	3.046414e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.944252e-02	0.000000e+00	2.001848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.402693e+00	6.535895e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.959929e+00	4.869161e-01	1.469690e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.908385e+00	0.000000e+00	8.981346e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.124792e+00	4.336099e-02	6.349333e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.031930e-01	0.000000e+00	3.901854e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.024926e-01	0.000000e+00	2.033243e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.197951e-01	9.239073e-03	7.122779e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.609196e-03	4.616426e-03	3.420081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.417487e+00	9.148304e-01	6.431548e-03
1.350000e-01	3.000000e-02	3.000000e-02	2.771883e+00	1.280586e-02	4.520248e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.149900e+00	2.026850e-02	4.583479e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.791248e-01	0.000000e+00	2.788888e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.271811e-01	9.784121e-03	1.429498e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.474074e-01	2.018680e-03	7.249005e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.016643e-02	8.485171e-03	3.588943e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.837452e-03	1.971811e-03	1.471587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.512794e+01	1.821354e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.272460e+00	0.000000e+00	7.746169e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.187131e+00	2.000404e-03	5.512565e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.020648e-01	0.000000e+00	2.835239e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.743779e-02	2.475843e-03	1.524984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.727311e-01	3.110198e-01	1.325019e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.170352e+00	1.730980e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.690326e+00	1.495447e+00	1.259877e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.311318e+00	4.819484e-01	1.535253e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.414354e+00	3.498287e-02	5.450261e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.465771e+00	0.000000e+00	9.572939e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.707367e+00	9.567673e-03	8.560764e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.208113e+00	0.000000e+00	7.106606e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.770116e-01	3.813745e-02	4.971284e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.973920e-01	4.444853e-03	3.652615e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.639587e-01	1.219460e-03	2.394787e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.104717e-01	7.736082e-03	1.337358e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.609346e-02	1.740026e-02	5.711126e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.478403e-03	2.019064e-03	3.150518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.806517e+00	1.800015e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.071476e+01	3.749702e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.579373e+00	1.368673e+00	4.932861e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.788554e+00	1.797351e-01	3.804410e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.553546e+00	0.000000e+00	7.654312e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.334097e+00	1.178644e-01	7.625770e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.375776e+00	2.830949e-03	6.603376e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.592286e+00	0.000000e+00	6.090711e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.143297e+00	0.000000e+00	4.525311e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.660927e-01	0.000000e+00	3.638468e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.417459e-01	1.745194e-02	2.186176e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.456341e-01	3.230291e-02	1.651293e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.180173e-01	1.354709e-02	9.505146e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.412399e-02	9.505697e-03	5.184927e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.553217e-03	1.426865e-03	3.179326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.079677e+01	1.060129e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.772818e+01	8.049068e+00	5.440984e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.925620e+01	1.921248e+00	4.824149e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.161364e+01	5.447563e-03	1.411572e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.032123e+00	0.000000e+00	1.515568e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.073247e+00	0.000000e+00	1.114150e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.371772e+00	0.000000e+00	8.630627e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.472273e+00	0.000000e+00	6.689557e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.237193e-01	0.000000e+00	5.248959e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.601361e-01	1.209858e-03	2.942239e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.053237e-01	3.331162e-02	1.928459e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.826671e-03	1.522548e-03	8.104157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.657045e+00	1.293645e+00	4.389925e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.951889e+00	9.079920e-01	8.470657e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.418006e+00	1.736953e-02	8.243248e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.418130e+00	3.362637e-02	8.765122e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.298786e-01	3.793500e-02	5.087184e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.800169e-01	0.000000e+00	2.720899e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.652717e-01	4.231361e-03	1.027693e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.424013e-02	1.919947e-02	3.465451e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.377782e-03	2.379356e-03	9.942340e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.661339e+01	5.619024e+00	1.690685e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.886701e+00	9.295537e-01	1.262667e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.121792e+00	3.780077e-02	5.394964e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.162884e+00	9.175424e-02	7.283672e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.162634e+00	2.530552e-02	5.039075e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.808928e-01	0.000000e+00	2.874622e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.057282e-01	3.783375e-03	1.423148e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.261154e-01	7.155933e-04	6.514874e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.414947e-03	2.667659e-03	5.930631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.950992e+02	3.928092e+01	3.520389e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.961337e+01	9.911830e-01	1.510885e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.423744e+00	4.462103e-02	8.000100e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.889125e+00	7.312892e-02	4.566929e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.640387e+00	1.378317e-02	5.435445e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.436844e-01	1.188025e-02	4.173837e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.689634e-01	3.418425e-02	2.133106e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.490694e-03	1.708871e-03	1.023791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.059304e+00	1.195884e+00	1.050422e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.208792e+00	2.006057e+00	6.925393e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.344382e+00	1.384231e+00	1.471316e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.883579e+00	5.172214e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.105974e+00	1.782925e-02	4.707972e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.542207e+00	9.659639e-02	8.507711e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.898725e+00	9.799575e-03	8.489999e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.408811e+00	6.368294e-04	7.602824e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.948343e-01	3.769004e-03	5.755899e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.844599e-01	9.083114e-03	4.307018e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.208928e-01	1.221277e-02	2.662262e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.310679e-01	1.066970e-02	1.390280e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.922817e-02	1.573378e-02	6.301836e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.965826e-03	2.544667e-03	3.049833e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.594420e+01	5.871100e+00	9.488418e-03
1.750000e-02	5.000000e-03	5.000000e-03	1.434940e+01	3.595145e+00	6.598892e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.403831e+00	1.534341e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.812778e+00	9.825826e-02	6.572644e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.956622e+00	2.439698e-02	4.610962e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.988655e+00	1.389085e-01	4.971793e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.258703e+00	3.537028e-02	5.897501e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.654412e+00	0.000000e+00	6.079609e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.130715e+00	0.000000e+00	4.319445e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.584874e-01	2.820554e-03	2.636107e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.590559e-01	1.127067e-02	1.749360e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.860507e-01	1.365773e-02	8.288671e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.246923e-02	1.362775e-03	6.670952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.868281e+02	3.603360e+01	1.381905e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.235059e+01	2.725686e+00	2.382203e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.714343e+01	2.698397e-01	2.420469e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.164572e+01	6.618500e-01	8.593510e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.753337e+00	0.000000e+00	9.059697e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.552681e+00	2.076531e-01	4.904730e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.012357e+00	0.000000e+00	6.083679e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.256593e+00	5.739861e-02	3.847892e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.412268e+00	0.000000e+00	5.499148e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.879458e-01	0.000000e+00	4.619484e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.523053e-01	2.438067e-02	2.381855e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.658500e-02	2.047747e-03	1.156427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.634398e+00	6.477765e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.475035e+00	1.583729e-01	1.509995e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.808524e+00	0.000000e+00	6.529387e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.102160e+00	0.000000e+00	5.488172e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.040770e-01	9.983066e-03	2.930678e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.283643e-01	0.000000e+00	1.803258e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.102694e-01	0.000000e+00	8.674702e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.496407e-03	4.918299e-04	6.435716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.125272e+00	8.782930e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.587562e+00	0.000000e+00	4.446131e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.380674e+00	0.000000e+00	4.127104e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.844459e-01	1.081950e-02	2.244428e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.073087e-01	0.000000e+00	1.498447e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.971555e-01	0.000000e+00	9.467981e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.417154e-02	2.431305e-03	4.981541e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.043117e-03	3.848838e-04	3.489924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.400391e+01	2.010556e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.606077e+00	0.000000e+00	9.051208e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.605171e+00	0.000000e+00	5.328806e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.686545e-01	0.000000e+00	2.970092e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.827037e-02	0.000000e+00	2.029358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.083446e-01	3.786412e-01	2.410334e-03
8.500000e-02	2.500000e-02	2.500000e-02	3.608605e+00	1.669944e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.455989e+00	9.181772e-01	7.104129e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.032798e+00	1.015999e-01	1.215401e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.065178e+00	0.000000e+00	4.891629e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.251178e+00	0.000000e+00	7.190620e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.718207e+00	1.263215e-02	6.095646e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.285191e+00	0.000000e+00	5.074095e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.536277e-01	0.000000e+00	4.366853e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.822080e-01	3.548492e-02	2.922167e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.108483e-01	0.000000e+00	2.178837e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.188116e-01	1.162965e-03	1.316538e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.935840e-02	5.744087e-03	6.860353e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.068499e-03	0.000000e+00	4.843817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.768196e+00	2.520553e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.756282e+00	2.499067e+00	6.025723e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.688223e+00	9.834214e-01	1.999395e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.097389e+00	8.543683e-02	3.627438e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.524385e+00	0.000000e+00	6.354076e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.345662e+00	0.000000e+00	5.595376e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.425922e+00	0.000000e+00	5.537781e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.805018e+00	0.000000e+00	4.743683e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.379372e+00	0.000000e+00	3.831579e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.907048e-01	0.000000e+00	3.123212e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.739616e-01	9.027869e-03	2.242434e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.291558e-01	4.162869e-03	1.656692e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.724487e-01	1.759451e-02	9.977221e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.259187e-01	0.000000e+00	6.325543e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.097173e-03	2.163409e-04	5.736416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.440817e+01	9.406185e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.316231e+01	9.763069e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.817879e+01	2.198880e+00	7.012086e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.195824e+01	2.103098e-01	1.576468e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.825377e+00	0.000000e+00	1.506177e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.484734e+00	0.000000e+00	1.491223e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.849952e+00	0.000000e+00	8.212332e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.926143e+00	0.000000e+00	6.591032e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.321894e+00	3.323768e-02	4.556322e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.225665e-01	0.000000e+00	3.732055e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.867885e-01	9.304186e-03	2.195244e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.427886e-02	6.927812e-04	1.149486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.022866e+00	1.226860e+00	3.537634e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.245077e+00	3.094098e-01	2.604161e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.523361e+00	5.735786e-02	5.361207e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.495529e+00	0.000000e+00	6.073932e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.501922e-01	2.524697e-02	3.666882e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.296728e-01	0.000000e+00	2.277692e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.675370e-01	0.000000e+00	1.141020e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.062833e-02	0.000000e+00	4.313421e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.312041e-04	4.055762e-04	1.928036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.678196e+01	4.265086e+00	2.807609e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.705437e+00	4.422128e-01	4.825005e-03
7.250000e-02	2.250000e-02	2.250000e-02	3.451867e+00	1.347604e-01	1.357357e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.133153e+00	9.618566e-03	5.510789e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.428418e+00	1.048656e-02	3.967111e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.773303e-01	1.724693e-02	2.168679e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.830714e-01	0.000000e+00	1.394041e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.895823e-01	0.000000e+00	9.460367e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.050136e-02	8.466447e-05	9.348561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.753474e+02	2.573344e+01	2.099926e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.706811e+01	7.778253e-01	4.427740e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.370412e+00	2.004969e-01	1.239095e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.357339e+00	4.114078e-02	1.475007e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.778807e+00	4.919188e-04	4.165109e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.038193e+00	0.000000e+00	3.647742e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.401613e-01	2.226753e-03	2.419388e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.431645e-02	0.000000e+00	1.508907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.562378e+00	1.291242e+00	3.668851e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.039325e+00	1.507246e+00	2.054802e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.663804e+00	6.252600e-01	9.891580e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.286794e+00	1.102515e-01	1.978896e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.991567e+00	5.617910e-02	3.205311e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.459928e+00	6.594849e-02	4.791263e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.971376e+00	0.000000e+00	5.832877e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.531787e+00	3.011163e-02	5.272228e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.081128e+00	0.000000e+00	4.458537e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.798455e-01	4.675759e-02	3.055133e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.654522e-01	0.000000e+00	2.663762e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.440234e-01	5.318401e-03	1.329269e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.481156e-02	5.857666e-03	6.792592e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.373861e-03	0.000000e+00	4.653079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.044544e+01	5.509712e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.010936e+01	1.497738e+00	4.658327e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.098923e+00	3.329122e-01	2.902061e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.830435e+00	3.472263e-01	1.020413e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.786925e+00	9.019930e-02	1.679442e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.977989e+00	6.726047e-02	1.850012e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.429880e+00	7.546561e-02	3.902742e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.770268e+00	0.000000e+00	4.943892e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.338982e+00	3.239403e-02	3.105704e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.222746e-01	0.000000e+00	2.487314e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.640935e-01	4.321477e-03	1.659128e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.359424e-01	2.422775e-03	9.853166e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.448342e-02	0.000000e+00	8.765924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.732984e+02	2.318721e+01	2.368770e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.479034e+01	1.726817e+00	8.327540e-03
6.250000e-03	1.250000e-03	1.250000e-03	1.597601e+01	1.303912e+00	6.311309e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.932217e+00	2.824697e-02	4.378240e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.014627e+00	4.665459e-01	2.822076e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.968214e+00	6.389890e-02	1.554248e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.399194e+00	2.771044e-02	2.014050e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.391808e+00	7.386785e-02	1.599485e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.727388e+00	2.925795e-02	4.233557e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.180695e+00	8.882616e-03	4.089901e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.254558e-01	6.858890e-03	2.993305e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.344666e-02	7.197495e-04	1.664726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.210574e+00	4.602436e-01	8.358110e-03
2.100000e-01	4.000000e-02	4.000000e-02	3.920579e+00	3.524051e-01	4.043490e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.207312e+00	3.568145e-02	5.712410e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.208510e+00	4.158076e-02	4.785869e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.192444e-01	0.000000e+00	3.383306e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.807014e-01	1.118031e-02	1.564038e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.665992e-01	1.641915e-02	5.649422e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.574596e-03	6.589072e-03	2.406689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.063032e+00	6.908878e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.836302e+00	0.000000e+00	3.556137e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.390875e+00	4.048113e-02	3.321706e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.853201e-01	0.000000e+00	2.346238e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.423109e-01	9.090885e-03	1.307235e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.414391e-01	1.464206e-02	5.455695e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.205659e-02	6.725430e-03	3.016860e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.831237e-03	2.848614e-03	1.836768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.415942e+01	1.436815e+00	1.452552e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.813244e+00	0.000000e+00	6.101255e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.452259e+00	4.910902e-02	4.371585e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.832741e-01	8.024451e-03	2.274284e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.859547e-02	3.533862e-03	1.333663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.812335e-01	2.988205e-01	1.528593e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.952705e+00	1.351620e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.285167e+00	1.140883e+00	1.257204e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.065712e+00	9.693997e-02	1.995471e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.508536e+00	8.629167e-02	4.024948e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.614991e+00	0.000000e+00	7.234012e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.889469e+00	2.824116e-02	5.976715e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.323180e+00	0.000000e+00	5.319802e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.624305e-01	1.896295e-02	3.982652e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.551090e-01	1.233739e-02	2.851947e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.607924e-01	2.092358e-02	1.791268e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.685126e-01	7.307283e-03	1.098426e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.081546e-01	9.766043e-03	5.534117e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.503245e-03	3.178546e-03	2.691353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.215679e+00	1.720208e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.373386e+00	2.657940e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.550194e+00	7.220324e-01	3.280435e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.119692e+00	1.682383e-01	4.804949e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.565100e+00	0.000000e+00	6.067042e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.494480e+00	1.677473e-01	4.559454e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.539881e+00	0.000000e+00	5.458189e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.878165e+00	0.000000e+00	4.652781e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.350893e+00	1.374750e-02	3.561279e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.670460e-01	2.621739e-02	2.365389e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.130301e-01	5.510806e-05	2.041555e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.870071e-01	7.679587e-03	1.315131e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.598587e-01	2.399327e-02	6.755925e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.270492e-01	4.248114e-03	5.559786e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.704165e-03	2.396622e-03	3.291990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.112062e+01	9.328275e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.628547e+01	6.252059e+00	1.766747e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.808269e+01	1.245926e+00	7.800604e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.084391e+01	2.119568e-01	1.115331e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.596473e+00	7.613388e-02	1.032549e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.165716e+00	0.000000e+00	9.874882e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.875079e+00	1.349724e-01	6.310206e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.768174e+00	0.000000e+00	6.346203e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.147233e+00	6.270083e-02	3.519635e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.577691e-01	0.000000e+00	2.792213e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.958074e-01	2.945570e-02	1.658326e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.176320e-02	3.636895e-03	6.740229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.446939e+00	9.695255e-01	3.548209e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.609122e+00	5.938731e-01	3.321736e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.663001e+00	7.029796e-02	5.344472e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.621002e+00	2.236833e-02	6.449453e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.316913e-01	0.000000e+00	3.979033e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.763939e-01	0.000000e+00	2.033090e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.276044e-01	1.469862e-02	7.986600e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.145972e-02	2.940273e-02	1.963298e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.041050e-03	2.748355e-03	1.154743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.506877e+01	4.197876e+00	1.027768e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.675082e+00	4.948066e-01	2.406233e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.224756e+00	1.361191e-01	3.550778e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.529763e+00	3.308184e-02	4.853298e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.424056e+00	1.499764e-02	3.851877e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.136185e-01	5.540527e-03	2.363547e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.435596e-01	8.301863e-03	1.057568e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.316606e-01	7.791618e-03	5.686884e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.082009e-02	3.510526e-03	5.195087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.772260e+02	2.876344e+01	3.520385e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.810679e+01	7.304500e-01	6.667937e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.518014e+00	9.996387e-02	6.165873e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.252436e+00	6.633232e-02	3.787668e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.084898e+00	3.421505e-02	4.010514e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.099090e-01	1.821902e-02	3.002452e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.355135e-01	1.291028e-02	2.173159e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.232171e-02	4.387244e-03	7.716389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.955652e+00	9.765392e-01	3.429065e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.829628e+00	1.540962e+00	7.830828e-03
1.050000e-01	1.500000e-02	1.500000e-02	3.918393e+00	9.976893e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.421899e+00	1.780979e-01	2.731534e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.146095e+00	3.706959e-02	2.985921e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.662413e+00	9.703231e-02	5.211141e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.175411e+00	4.862987e-03	6.152306e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.613179e+00	1.650773e-02	5.285741e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.115852e+00	0.000000e+00	4.469468e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.345499e-01	0.000000e+00	3.285396e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.036774e-01	2.121441e-02	1.946808e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.712619e-01	0.000000e+00	1.068367e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.090934e-01	1.121737e-02	5.075133e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.963817e-03	3.188270e-03	2.630162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.622567e+01	4.764579e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.278961e+01	2.673421e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.280908e+00	4.141145e-01	7.462655e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.207294e+00	2.911428e-01	2.717233e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.637829e+00	0.000000e+00	4.186304e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.030111e+00	1.112397e-02	3.500185e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.632321e+00	1.318385e-01	3.750274e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.957092e+00	1.119746e-02	4.259924e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.270494e+00	0.000000e+00	3.435255e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.733124e-01	1.446240e-02	2.096358e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.432879e-01	1.015111e-02	1.281672e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.449354e-01	1.088774e-02	5.976059e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.523621e-02	1.875001e-03	7.505680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.718452e+02	2.619860e+01	2.413770e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.905173e+01	1.730399e+00	2.961850e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.673373e+01	7.211086e-01	1.766540e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.126157e+01	4.775920e-01	4.428001e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.117661e+00	1.188073e-01	6.953055e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.837260e+00	1.601331e-01	4.818497e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.127609e+00	1.264895e-01	2.848741e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.628998e+00	5.651543e-02	3.200124e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.797192e+00	0.000000e+00	5.579333e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.046190e+00	5.537102e-02	3.573287e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.923603e-01	1.011225e-02	1.956947e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.853858e-02	3.154243e-03	9.728277e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.922855e+00	6.676413e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.275196e+00	9.910118e-02	9.634320e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.606331e+00	0.000000e+00	7.077633e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.853641e-01	0.000000e+00	4.679316e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.868818e-01	0.000000e+00	2.899346e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.937166e-01	2.508350e-02	1.570049e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.132388e-02	0.000000e+00	8.080844e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.656883e-03	2.180948e-04	5.607421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.456926e+00	9.016923e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.483343e+00	0.000000e+00	4.336442e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.139457e+00	0.000000e+00	4.524477e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.039424e-01	9.589845e-03	2.402837e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.419717e-01	2.158723e-03	1.320390e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.874064e-01	5.923796e-04	8.783191e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.287874e-02	7.430731e-03	4.375150e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.694142e-03	0.000000e+00	4.657177e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.439944e+01	1.983022e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.488421e+00	0.000000e+00	8.071587e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.440809e+00	0.000000e+00	5.543526e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.459751e-01	8.572402e-03	3.004074e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.328784e-02	2.745314e-04	2.249515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.022003e-01	5.809130e-01	5.156796e-04
8.500000e-02	2.500000e-02	2.500000e-02	4.487821e+00	1.924472e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.458460e+00	5.763425e-01	1.048858e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.601713e+00	0.000000e+00	2.996940e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.669318e+00	0.000000e+00	6.803006e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.129621e+00	5.656895e-02	6.216551e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.561709e+00	2.969148e-02	6.020235e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.148530e+00	8.534294e-03	4.826830e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.775106e-01	1.594949e-02	3.663341e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.811591e-01	5.460600e-03	2.984803e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.647063e-01	6.805501e-03	1.982140e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.980373e-01	0.000000e+00	1.374074e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.187843e-02	5.615810e-03	6.578284e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.736703e-03	6.924911e-05	4.429408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.161184e+00	3.185407e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.046965e+01	2.873265e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.353857e+00	6.047002e-01	8.165739e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.571032e+00	5.250685e-02	6.259568e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.076342e+00	0.000000e+00	6.135054e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.094314e+00	0.000000e+00	5.281440e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.170327e+00	0.000000e+00	6.942798e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.668350e+00	3.589450e-02	4.491354e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.277571e+00	1.131603e-02	3.266440e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.044121e-01	5.453804e-02	2.612921e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.874272e-01	0.000000e+00	2.458484e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.904231e-01	3.140542e-04	1.431795e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.290892e-01	1.742267e-02	1.123922e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.136211e-01	8.133285e-03	7.187713e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.416174e-03	0.000000e+00	6.212894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.911026e+01	1.280205e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.658517e+01	1.042844e+01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.820062e+01	1.684930e+00	1.788519e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.109578e+01	4.775616e-02	1.913809e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.703852e+00	0.000000e+00	1.918137e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.345140e+00	0.000000e+00	1.102048e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.654583e+00	1.333272e-02	1.003775e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.804218e+00	0.000000e+00	6.104040e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.171217e+00	5.030685e-02	4.147916e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.144233e-01	0.000000e+00	3.694028e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.798745e-01	0.000000e+00	2.602606e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.186355e-02	9.442205e-04	1.419554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.667826e+00	1.405346e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.972504e+00	1.464853e-01	1.258371e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.294750e+00	4.707583e-02	6.504861e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.365857e+00	1.463735e-02	5.919592e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.506113e-01	6.295598e-03	3.443971e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.797310e-01	1.273482e-04	2.008732e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.361616e-01	3.039075e-03	1.032184e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.277175e-02	3.986147e-03	3.729130e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.774598e-04	2.079340e-04	2.100813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.012622e+01	5.045651e+00	2.426187e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.146281e+00	2.271305e-01	1.238250e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.022132e+00	5.005102e-04	2.585926e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.103577e+00	7.933987e-02	5.262239e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.226324e+00	0.000000e+00	4.092407e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.009257e-01	2.484466e-02	2.313599e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.277081e-01	1.685661e-03	1.303229e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.618343e-01	0.000000e+00	8.088399e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.558187e-03	1.125613e-03	9.023368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.963751e+02	2.943534e+01	1.657413e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.576596e+01	4.635928e-01	3.937931e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.511894e+00	3.605624e-02	3.831698e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.974465e+00	4.453389e-02	1.640694e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.709081e+00	5.037588e-03	4.259798e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.275221e-01	4.558570e-02	3.721375e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.527092e-01	4.759064e-04	2.349849e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.250079e-02	8.530166e-05	1.581449e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.298812e+00	1.620484e+00	1.344205e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.623396e+00	1.641799e+00	1.564580e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.682064e+00	5.894826e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.986952e+00	7.500341e-03	3.392574e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.651811e+00	5.944765e-02	5.085562e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.155672e+00	3.646306e-02	6.609044e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.863890e+00	6.241587e-02	5.752275e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.395230e+00	3.480432e-02	4.976147e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.002648e+00	4.747272e-02	4.030433e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.614210e-01	1.646262e-03	3.423227e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.052200e-01	0.000000e+00	2.184062e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.087768e-01	8.200412e-03	1.427428e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.558747e-02	7.345292e-03	6.183718e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.759828e-03	0.000000e+00	4.885957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.513226e+01	6.360779e+00	6.492909e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.977082e+00	1.508582e+00	3.170983e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.641319e+00	1.308889e-01	2.373066e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.327713e+00	1.033230e-01	1.334343e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.464603e+00	2.270340e-01	1.509280e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.724794e+00	3.461177e-02	3.391056e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.126581e+00	1.169869e-02	5.173477e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.766023e+00	9.842678e-02	3.990498e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.207841e+00	5.150817e-02	3.194966e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.224312e-01	1.464353e-02	2.353953e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.032459e-01	0.000000e+00	1.651353e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.138993e-01	7.589536e-03	9.545894e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.285009e-02	0.000000e+00	1.017375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.919809e+02	2.511834e+01	4.689893e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.314335e+01	1.068724e+00	4.351539e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.451471e+01	8.471573e-01	2.814779e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.070489e+01	8.005791e-01	4.461069e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.291333e+00	5.665530e-01	2.834917e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.993954e+00	1.341994e-01	3.284787e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.118159e+00	1.497093e-01	1.051446e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.230311e+00	1.193072e-01	1.468140e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.609434e+00	2.118317e-03	5.169534e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.050022e+00	3.980405e-02	3.741666e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.812015e-01	0.000000e+00	2.977263e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.924378e-02	0.000000e+00	1.823692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.742570e+00	5.890778e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.463098e+00	2.179172e-01	1.828568e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.721840e+00	3.726643e-02	6.803143e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.040130e+00	8.490106e-03	4.844300e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.127063e-01	1.760196e-02	2.754017e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.189400e-01	1.945142e-02	1.478444e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.032753e-01	1.168320e-02	6.024123e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.254307e-03	4.310722e-03	2.727474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.540941e+00	7.321427e-01	2.668832e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.444398e+00	6.346763e-03	4.135610e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.161789e+00	0.000000e+00	3.627592e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.429115e-01	2.114445e-02	2.038375e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.491676e-01	2.723307e-02	1.162948e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.499293e-01	0.000000e+00	6.173771e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.303328e-02	8.052121e-03	3.087359e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.661692e-03	2.295501e-03	1.413949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.531322e+01	1.674986e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.892032e+00	0.000000e+00	9.034786e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.221582e+00	1.826007e-02	4.464204e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.350284e-01	2.305243e-02	2.512453e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.004530e-02	3.560742e-03	1.274733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.464098e-01	3.687041e-01	4.040088e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.855009e+00	1.672879e+00	1.980612e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.050529e+00	1.212437e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.869736e+00	1.698360e-02	1.585353e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.919856e+00	1.368557e-01	6.723977e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.084121e+00	0.000000e+00	8.558224e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.608743e+00	0.000000e+00	6.622175e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.209922e+00	4.955863e-02	4.858126e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.630426e-01	2.032163e-02	4.008906e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.917533e-01	2.431993e-02	2.598154e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.670048e-01	2.305800e-02	1.642511e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.048483e-01	1.790036e-02	9.534956e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.480026e-02	1.026124e-02	5.814974e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.896681e-03	2.036181e-03	3.625689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.487651e+00	2.182320e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.129150e+01	2.659195e+00	1.131058e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.886166e+00	7.970391e-01	4.552520e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.697408e+00	6.192884e-04	6.845571e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.219894e+00	4.478340e-02	5.535072e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.004805e+00	1.109226e-01	6.093049e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.280962e+00	6.205562e-02	5.198314e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.606029e+00	0.000000e+00	4.835627e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.190100e+00	7.509212e-02	3.237319e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.137909e-01	3.964050e-02	2.558110e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.472848e-01	2.253366e-02	1.849653e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.771026e-01	2.381582e-02	1.240338e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.995176e-01	5.591569e-03	8.547456e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.867475e-02	6.176191e-03	5.371301e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.358815e-03	1.593093e-03	3.382780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.607976e+01	1.171773e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.003981e+01	7.137225e+00	3.903976e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.774656e+01	8.365525e-01	6.639496e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.693059e+00	0.000000e+00	2.414317e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.573087e+00	3.432276e-01	1.023981e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.865032e+00	7.279254e-02	8.485861e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.360206e+00	4.407020e-02	7.907579e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.593845e+00	1.131433e-01	5.510535e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.732354e-01	4.638269e-02	3.607739e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.246912e-01	4.768229e-02	2.625505e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.894298e-01	0.000000e+00	2.101934e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.885811e-03	1.987279e-03	6.927383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.243089e+00	1.232463e+00	6.260086e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.614249e+00	5.824105e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	1.976770e+00	0.000000e+00	8.522841e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.490835e+00	4.607153e-02	6.555067e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.943062e-01	6.714696e-03	3.895208e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.989748e-01	2.601014e-02	1.917372e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.572100e-01	7.475276e-03	7.751903e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.203224e-02	2.162294e-02	2.570339e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.203706e-03	2.282074e-03	9.250126e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.947239e+01	5.113540e+00	3.228203e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.278807e+00	4.859468e-01	1.649094e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.911300e+00	1.235956e-01	4.192908e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.977209e+00	0.000000e+00	6.544990e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.241693e+00	4.809229e-03	3.931530e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.114221e-01	2.566168e-02	2.057891e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.198975e-01	2.613852e-02	1.125276e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.372304e-01	7.640231e-04	6.703610e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.431853e-03	3.513774e-03	5.143719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.023307e+02	3.264147e+01	4.013518e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.744447e+01	8.236372e-01	7.732076e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.055614e+00	1.258479e-01	5.202428e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.966368e+00	0.000000e+00	4.111986e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.621132e+00	1.309344e-02	4.411915e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.899744e-01	4.887503e-02	3.188335e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.438994e-01	0.000000e+00	1.757885e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.059690e-02	2.354344e-03	8.832189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.372971e+00	1.270042e+00	2.707764e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.721958e+00	1.814076e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.435023e+00	1.024205e+00	7.779313e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.547105e+00	3.346004e-01	1.425287e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.803683e+00	1.042300e-01	4.987123e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.268258e+00	9.620198e-02	7.857623e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.807845e+00	1.023671e-02	6.575016e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.436442e+00	5.993941e-02	5.760930e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.808595e-01	1.308198e-02	4.381782e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.968012e-01	1.769167e-02	3.125765e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.321177e-01	5.124487e-02	1.981696e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.236888e-01	1.500542e-02	1.028937e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.772819e-02	9.798759e-03	5.943008e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.976121e-03	2.003178e-03	3.587869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.947129e+01	5.776566e+00	1.219184e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.442976e+01	3.109494e+00	5.520439e-02
2.875000e-02	6.250000e-03	6.250000e-03	7.657353e+00	5.399224e-01	1.619236e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.730009e+00	1.047421e-01	3.529237e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.503542e+00	5.755083e-03	3.070469e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.784003e+00	8.940224e-02	4.104772e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.346517e+00	2.422770e-01	4.970604e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.721494e+00	1.235224e-02	4.409828e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.131171e+00	4.654170e-02	3.151507e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.828445e-01	2.806150e-02	2.363433e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.899417e-01	3.452716e-02	1.345709e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.668311e-01	4.749766e-03	7.256390e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.129090e-02	1.796021e-03	6.694592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.906865e+02	2.873131e+01	6.400243e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.755432e+01	1.400648e+00	1.768168e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.757343e+01	1.634515e+00	6.666580e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.035742e+01	0.000000e+00	7.360547e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.556013e+00	1.961812e-01	4.311613e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.359994e+00	2.674195e-01	3.591115e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.397067e+00	4.816679e-01	3.084148e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.288282e+00	8.474225e-02	3.475445e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.434411e+00	3.216155e-02	4.820495e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.343340e-01	6.562708e-02	3.571691e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.591155e-01	3.131990e-02	2.159773e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.751845e-02	9.111090e-04	9.865149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.930455e+00	7.195342e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.168485e+00	0.000000e+00	1.534245e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.668455e+00	0.000000e+00	6.908279e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.007167e+00	0.000000e+00	4.769343e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.251339e-01	2.570557e-02	3.027919e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.795957e-01	0.000000e+00	1.814553e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.408630e-02	5.391916e-03	8.059788e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.938446e-03	7.190923e-04	5.732669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.314053e+00	8.682615e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.564920e+00	4.205696e-02	3.921831e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.294335e+00	0.000000e+00	4.010150e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.788925e-01	5.524191e-03	2.464848e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.531459e-01	0.000000e+00	1.927994e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.998085e-01	1.947982e-02	9.165403e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.327524e-02	2.573675e-03	4.425884e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.811294e-03	1.558136e-04	3.784807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.423402e+01	1.874744e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.573588e+00	0.000000e+00	6.995093e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.522021e+00	1.238955e-02	5.288630e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.253390e-01	0.000000e+00	3.402975e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.470528e-02	0.000000e+00	2.010444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.985163e-01	5.250539e-01	3.677167e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.188698e+00	1.973245e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.528860e+00	7.483633e-01	1.177073e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.834457e+00	3.683983e-02	3.567740e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.851920e+00	0.000000e+00	6.748920e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.186867e+00	0.000000e+00	7.183222e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.560394e+00	0.000000e+00	6.619273e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.154225e+00	3.238474e-02	5.302006e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.342691e-01	0.000000e+00	4.034302e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.987731e-01	0.000000e+00	3.089147e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.821872e-01	3.168282e-02	1.900029e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.874338e-01	0.000000e+00	1.310586e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.997923e-02	1.153846e-02	5.994266e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.489907e-03	5.716824e-04	4.135615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.847179e+00	3.031796e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.531591e+00	2.526732e+00	5.812598e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.772691e+00	6.556226e-01	2.922164e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.955501e+00	5.532854e-02	6.337353e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.134394e+00	0.000000e+00	8.418443e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.997918e+00	0.000000e+00	6.809110e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.449706e+00	6.247196e-02	4.652623e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.677990e+00	0.000000e+00	5.423531e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.224688e+00	0.000000e+00	4.041433e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.864390e-01	8.264216e-03	3.310630e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.143179e-01	5.035390e-03	2.837117e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.004258e-01	0.000000e+00	1.826252e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.553919e-01	1.302878e-02	1.013706e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.231449e-01	1.171306e-02	5.688791e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.649828e-03	1.427523e-03	6.353245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.813032e+01	1.195329e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.578775e+01	9.100445e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.866851e+01	1.636958e+00	1.211225e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.155724e+01	1.531551e-01	1.645782e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.556015e+00	0.000000e+00	1.664271e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.226121e+00	0.000000e+00	1.259589e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.852594e+00	1.705627e-01	6.984373e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.792134e+00	0.000000e+00	6.084805e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.128864e+00	0.000000e+00	5.590338e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.521650e-01	0.000000e+00	3.769489e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.421029e-01	4.226306e-02	2.413551e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.447450e-02	8.524860e-04	1.434043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.240309e+00	1.370903e+00	4.466057e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.199081e+00	2.566775e-01	7.337736e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.530328e+00	5.317641e-02	6.625863e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.410752e+00	2.536775e-02	6.345608e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.637029e-01	7.321689e-03	3.749643e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.945264e-01	0.000000e+00	2.194057e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.415502e-01	0.000000e+00	1.148453e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.762244e-02	4.070077e-03	4.719353e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.106289e-04	2.634347e-04	1.826302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.757211e+01	4.707706e+00	2.101731e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.672271e+00	5.404467e-01	5.453019e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.307474e+00	7.066288e-02	3.629039e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.351555e+00	8.539971e-02	5.427253e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.341307e+00	1.974527e-03	4.006318e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.809754e-01	2.627549e-03	2.284741e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.452096e-01	5.223099e-03	1.839713e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.723666e-01	1.851584e-02	9.360424e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.509796e-03	6.900301e-04	9.642130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.776152e+02	2.702043e+01	1.158088e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.819539e+01	6.619682e-01	7.425807e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.290841e+00	2.724731e-01	6.769919e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.120632e+00	6.289711e-03	1.451816e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.879486e+00	6.023538e-02	4.008890e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.417160e-01	1.298228e-02	3.949304e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.459021e-01	0.000000e+00	2.560661e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.406756e-02	0.000000e+00	1.525199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.967614e+00	1.536074e+00	1.522948e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.012479e+00	1.841996e+00	1.090482e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.506480e+00	5.479574e-01	3.564407e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.352044e+00	4.919768e-02	3.700462e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.987379e+00	1.163329e-01	4.369886e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.539747e+00	1.607033e-01	5.711067e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.937426e+00	2.909581e-02	6.692406e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.383710e+00	0.000000e+00	5.954725e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.553147e-01	0.000000e+00	4.934013e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.044514e-01	3.979701e-02	3.135842e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.439312e-01	1.706007e-02	2.108621e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.995662e-01	0.000000e+00	1.482005e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.408079e-02	9.755057e-03	6.138418e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.506320e-03	4.736803e-04	4.415429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.243905e+01	6.673903e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.288128e+00	1.270054e+00	4.326455e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.980259e+00	2.656733e-01	3.937540e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.899129e+00	3.202700e-01	2.266412e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.009907e+00	2.563271e-01	2.695765e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.803288e+00	5.978508e-02	3.040268e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.403278e+00	1.050616e-01	4.649456e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.757035e+00	0.000000e+00	5.114342e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.258586e+00	3.504250e-02	3.572004e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.243416e-01	1.674920e-03	3.185405e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.150364e-01	0.000000e+00	2.014015e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.398718e-01	2.388831e-02	9.636385e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.306413e-02	6.031791e-04	1.034791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.794023e+02	2.497527e+01	2.231476e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.511021e+01	1.947072e+00	5.800296e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.616354e+01	6.814362e-01	1.028356e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.139394e+01	6.020007e-01	8.032795e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.339974e+00	3.187831e-01	3.697534e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.902834e+00	0.000000e+00	3.077860e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.921678e+00	4.535092e-02	2.381486e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.388551e+00	1.823349e-01	1.837711e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.741175e+00	8.711102e-03	4.955049e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.044579e+00	0.000000e+00	5.085872e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.672246e-01	2.232798e-02	3.187780e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.218884e-02	1.324197e-03	1.840583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.620246e+00	6.433309e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.495962e+00	1.457315e-01	1.527936e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.936243e+00	3.703360e-02	7.001630e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.083993e+00	0.000000e+00	5.769891e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.410826e-01	3.342813e-02	2.885180e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.868169e-01	0.000000e+00	1.570580e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.182962e-01	1.251439e-02	5.787829e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.612364e-03	4.506999e-03	3.361917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.385759e+00	7.994117e-01	1.045592e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.551706e+00	2.381917e-02	4.861760e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.164656e+00	0.000000e+00	3.827724e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.853147e-01	0.000000e+00	2.300288e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.227557e-01	2.383460e-02	1.197049e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.539037e-01	6.789707e-03	6.894415e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.208664e-02	8.508838e-03	3.055581e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.299948e-03	2.138525e-03	1.734714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.463043e+01	1.487949e+00	5.731512e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.515750e+00	3.879404e-02	6.635403e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.363604e+00	7.359665e-03	4.628910e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.733845e-01	2.410050e-02	2.576010e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.823432e-02	3.489716e-03	1.270810e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.925136e-01	3.061560e-01	2.067670e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.452935e+00	1.577709e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.710948e+00	1.391010e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.171434e+00	1.340543e-01	3.915931e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.226029e+00	0.000000e+00	7.871063e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.287356e+00	2.614164e-02	8.127086e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.738862e+00	1.149918e-02	6.412357e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.252913e+00	0.000000e+00	6.499892e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.223168e-01	6.511622e-02	3.859180e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.134885e-01	7.117545e-03	3.034692e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.706285e-01	1.087196e-02	1.771050e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.932716e-01	1.251064e-02	1.127675e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.540842e-02	2.758106e-02	4.421476e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.535383e-03	2.402991e-03	2.130262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.098655e+00	2.005844e+00	2.069162e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.704007e+00	3.187217e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.703862e+00	8.241169e-01	9.643026e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.968508e+00	1.377456e-01	5.577130e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.695279e+00	5.077429e-02	8.755455e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.546929e+00	2.936779e-03	7.462707e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.238858e+00	0.000000e+00	7.719060e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.674429e+00	2.205645e-02	4.325849e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.176664e+00	2.954920e-02	3.386392e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.190825e-01	4.239799e-02	2.728865e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.238930e-01	4.245985e-03	2.362839e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.709414e-01	7.753944e-03	1.669859e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.161529e-01	2.173626e-02	7.787064e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.033303e-01	1.136761e-02	4.322588e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.012613e-03	1.453185e-03	3.380253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.408446e+01	1.012045e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.860015e+01	7.239516e+00	5.366264e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.808042e+01	1.543890e+00	2.661019e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.965067e+00	0.000000e+00	1.365614e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.174270e+00	0.000000e+00	1.358642e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.219508e+00	6.614725e-02	8.746930e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.582298e+00	1.858398e-02	8.673225e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.653566e+00	1.106137e-02	5.879428e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.070592e+00	0.000000e+00	4.365017e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.751006e-01	8.104057e-02	2.497686e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.170572e-01	2.199221e-02	1.982732e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.021393e-02	2.655842e-03	7.248879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.870905e+00	1.308402e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.420606e+00	4.547443e-01	1.702902e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.566788e+00	2.695472e-02	6.623673e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.523092e+00	0.000000e+00	7.233164e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.588845e-01	6.037506e-02	4.051688e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.813905e-01	1.697785e-02	2.080615e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.555127e-01	1.408286e-02	8.043693e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.376861e-02	2.078412e-02	3.324943e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.304758e-04	2.019884e-03	1.124310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.645066e+01	5.131401e+00	7.028255e-02
3.500000e-02	1.500000e-02	1.500000e-02	6.071805e+00	2.385655e-01	6.316903e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.518911e+00	1.173260e-01	4.319797e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.495680e+00	5.447804e-02	5.632992e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.247399e+00	1.978554e-02	4.369146e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.708492e-01	1.422946e-02	2.109805e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.031668e-01	1.092648e-02	1.206731e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.334043e-01	8.392479e-03	5.895273e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.343234e-03	2.208345e-03	4.636607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.746934e+02	3.032399e+01	2.751702e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.939579e+01	8.259439e-01	1.944404e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.347664e+00	2.074027e-01	7.935430e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.242322e+00	5.294521e-02	4.456911e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.876381e+00	1.669052e-02	4.338793e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.253087e-01	1.175120e-01	3.025393e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.927209e-01	3.184664e-02	1.987087e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.034060e-02	1.935734e-03	8.314677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.114644e+00	1.138281e+00	7.130655e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.149306e+00	1.838599e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.057271e+00	1.356397e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.550809e+00	2.271641e-01	4.169279e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.185374e+00	3.385462e-02	5.970481e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.539014e+00	1.588890e-02	6.718254e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.975060e+00	1.286502e-02	8.088375e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.487211e+00	1.070931e-02	7.055622e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.119613e+00	6.557248e-02	4.715474e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.080874e-01	0.000000e+00	3.488816e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.454769e-01	2.738619e-02	1.994720e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.133783e-01	1.092779e-02	1.058562e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.353434e-02	2.752172e-02	4.788757e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.832229e-03	2.353266e-03	2.315073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.774200e+01	5.734750e+00	2.261461e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.270365e+01	2.858675e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.204871e+00	4.426003e-01	6.294287e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.950979e+00	1.011108e-01	7.827235e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.763776e+00	0.000000e+00	5.849475e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.270553e+00	1.350461e-01	4.475136e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.601111e+00	0.000000e+00	5.970375e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.781915e+00	0.000000e+00	5.291896e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.228009e+00	7.752429e-02	3.368200e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.626857e-01	1.965513e-02	2.687671e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.926305e-01	0.000000e+00	1.548667e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.859344e-01	1.912793e-02	6.910055e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.232668e-02	2.099561e-03	6.426551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.744966e+02	2.896664e+01	4.607464e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.689501e+01	1.278839e+00	3.097931e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.889426e+01	1.204200e+00	2.101918e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.369089e+01	1.052757e+00	1.281070e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.591687e+00	0.000000e+00	1.461371e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.047438e+00	1.447138e-01	5.677273e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.365608e+00	5.815170e-02	4.551898e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.323767e+00	2.183298e-02	3.674355e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.651553e+00	0.000000e+00	5.500130e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.034046e+00	3.018148e-02	3.431006e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.851843e-01	2.338690e-02	2.291375e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.616964e-02	2.716120e-03	1.032599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.239744e+00	6.013047e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.864483e+00	0.000000e+00	1.573727e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.458311e+00	0.000000e+00	5.933293e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.422713e-01	2.488256e-02	3.533031e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.499901e-01	0.000000e+00	2.607510e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.385128e-01	4.655507e-02	1.380256e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.512167e-02	6.541485e-03	7.463479e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.470992e-03	3.049919e-04	4.684553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.695900e+00	7.454692e-01	1.210204e-03
1.350000e-01	3.000000e-02	3.000000e-02	2.166245e+00	0.000000e+00	4.081137e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.141418e+00	4.599629e-02	2.970923e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.533287e-01	3.533544e-02	2.126920e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.511389e-01	8.829768e-03	1.241821e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.595280e-01	0.000000e+00	8.131943e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.441473e-02	7.433535e-03	3.743238e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.486579e-03	3.397441e-05	4.009498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.475695e+01	1.666816e+00	1.493216e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.203706e+00	2.597974e-02	6.425619e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.390278e+00	2.462724e-02	5.093741e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.322628e-01	4.260767e-02	2.528102e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.989051e-02	0.000000e+00	2.181561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.206248e+00	6.937511e-01	5.792289e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.105498e+00	1.852374e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.331856e+00	2.702109e-01	3.562299e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.474354e+00	5.501834e-02	3.690666e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.498875e+00	0.000000e+00	6.884274e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.827919e+00	0.000000e+00	6.203010e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.390732e+00	5.191547e-02	4.593599e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.031064e+00	1.318059e-01	4.312253e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.076033e-01	1.653554e-02	2.917892e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.545781e-01	7.535765e-03	2.854066e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.268317e-01	3.432278e-02	1.937172e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.680197e-01	5.245433e-05	1.107209e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.473283e-02	3.697517e-03	4.081547e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.746606e-03	9.497521e-04	2.946221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.858855e+00	3.521760e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.027435e+01	1.969194e+00	2.700331e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.361903e+00	3.204313e-01	6.062716e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.335610e+00	4.304344e-02	8.530459e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.902606e+00	0.000000e+00	6.939043e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.816705e+00	5.508366e-02	5.440312e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.109943e+00	3.154903e-02	4.136526e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.540154e+00	1.092660e-02	4.219160e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.091495e+00	0.000000e+00	3.745070e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.979859e-01	3.058395e-01	2.500097e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.103871e-01	6.554200e-02	2.288164e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.648677e-01	0.000000e+00	2.873559e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.095921e-01	5.123252e-04	8.407711e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.662675e-02	1.422123e-02	6.781501e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.507376e-03	1.271328e-03	4.481733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.314346e+01	1.389629e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.890216e+01	8.776463e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.776136e+01	1.121716e+00	2.097387e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.014759e+01	1.647780e-01	2.504152e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.469913e+00	0.000000e+00	1.305607e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.946850e+00	6.886454e-02	1.039519e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.589210e+00	1.706666e-01	8.055604e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.684067e+00	5.403658e-02	5.388571e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.072363e+00	8.151592e-02	3.843776e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.880483e-01	0.000000e+00	3.283797e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.646909e-01	1.744584e-03	2.354443e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.143811e-02	1.682657e-03	1.247959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.024135e+00	1.341025e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.993745e+00	1.082795e-02	1.741413e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.084919e+00	7.843352e-02	6.444740e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.213143e+00	0.000000e+00	5.135401e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.132293e-01	1.348620e-02	2.828473e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.372090e-01	1.190645e-02	1.844833e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.192190e-01	0.000000e+00	9.181858e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.289189e-02	9.018906e-03	3.014474e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.195704e-04	2.659183e-04	1.625925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.071992e+01	4.393768e+00	1.278676e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.265898e+00	1.620461e-01	1.924138e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.916447e+00	0.000000e+00	2.338455e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.078305e+00	8.933972e-02	4.808893e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.196105e+00	7.460960e-03	3.252429e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.367167e-01	2.286869e-02	2.210317e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.329565e-01	1.226334e-02	1.134296e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.483097e-01	0.000000e+00	7.244923e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.465353e-03	8.634523e-04	9.081388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.028331e+02	2.614395e+01	6.262783e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.587486e+01	4.262679e-02	9.421385e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.913027e+00	1.330395e-01	1.754828e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.015215e+00	6.900233e-03	1.652297e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.618565e+00	6.264064e-02	3.755015e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.041511e-01	0.000000e+00	3.237176e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.245295e-01	0.000000e+00	2.342704e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.100948e-02	1.216543e-04	1.400855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.807067e+00	1.662766e+00	5.853209e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.514662e+00	1.345975e+00	1.050307e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.529078e+00	2.103780e-01	2.275524e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.087616e+00	6.474521e-02	4.066886e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.623077e+00	0.000000e+00	5.320590e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.161297e+00	4.361836e-02	6.228988e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.677654e+00	6.820351e-02	5.077058e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.247481e+00	2.389114e-02	4.411201e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.039795e-01	1.207674e-01	3.482949e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.464644e-01	1.201163e-02	2.921227e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.753462e-01	1.645900e-02	2.091111e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.880581e-01	1.430582e-02	1.244957e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.430489e-02	3.854935e-03	5.568704e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.988603e-03	1.053698e-03	3.022674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.669561e+01	6.008551e+00	8.649203e-02
1.750000e-02	5.000000e-03	5.000000e-03	9.556410e+00	9.153427e-01	5.043867e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.885752e+00	8.961476e-02	3.017021e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.257173e+00	1.753330e-01	2.510546e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.285553e+00	0.000000e+00	3.006806e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.709398e+00	1.117799e-01	2.628765e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.186174e+00	9.445797e-02	3.808864e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.627436e+00	2.886604e-02	4.080630e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.129789e+00	4.204026e-02	3.079634e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.980443e-01	1.557133e-01	1.925115e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.962957e-01	0.000000e+00	2.716028e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.855878e-01	7.286725e-03	8.834452e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.156501e-02	1.416355e-03	7.091951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.000432e+02	2.328936e+01	1.077981e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.119241e+01	2.642549e-01	1.920137e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.404274e+01	0.000000e+00	1.025101e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.869871e+00	2.594810e-01	2.442712e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.686454e+00	3.546189e-01	2.705474e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.227532e+00	3.401241e-03	3.232956e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.013138e+00	1.452162e-01	1.346623e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.130946e+00	1.938399e-01	1.662799e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.598883e+00	3.104140e-02	4.134789e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.026865e+00	4.535434e-02	3.364494e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.841616e-01	1.320294e-02	2.606581e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.614720e-02	9.472046e-04	1.744688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.037397e+00	5.255941e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.140421e+00	1.070822e-02	1.719968e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.570078e+00	3.025659e-02	5.849635e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.898742e-01	0.000000e+00	3.889981e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.146277e-01	0.000000e+00	2.091707e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.786336e-01	1.032552e-02	1.050705e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.321242e-02	2.596043e-02	3.570093e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.579889e-03	5.289599e-03	2.804558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.739962e+00	6.048056e-01	1.446134e-03
1.350000e-01	3.000000e-02	3.000000e-02	2.218735e+00	1.195437e-02	3.764523e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.190762e+00	2.471779e-02	2.735599e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.372292e-01	7.367567e-03	1.717313e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.142554e-01	2.470878e-03	1.164584e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.588325e-01	6.456819e-03	4.104432e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.239476e-02	2.035779e-02	1.928365e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.104294e-03	2.766895e-03	1.633327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.524921e+01	1.292547e+00	1.759826e-03
7.000000e-02	2.000000e-02	2.000000e-02	2.969934e+00	0.000000e+00	6.287528e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.282179e+00	2.850903e-02	3.586389e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.136041e-01	1.399090e-02	2.044070e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.706042e-02	5.018032e-03	1.098957e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.549399e-01	4.861455e-01	2.077964e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.473973e+00	1.677239e+00	1.925467e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.772243e+00	5.744717e-01	1.673311e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.783405e+00	9.280957e-02	5.448693e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.729982e+00	0.000000e+00	6.315351e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.019356e+00	3.924054e-03	6.294665e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.497769e+00	1.632092e-02	4.949105e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.065656e+00	0.000000e+00	4.763550e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.008540e-01	8.363007e-02	2.800602e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.417827e-01	2.669334e-02	1.878241e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.324809e-01	0.000000e+00	1.356803e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.783807e-01	1.299344e-02	6.414283e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.134000e-02	2.228119e-02	3.254601e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.304279e-03	4.109925e-03	1.782295e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.557493e+00	2.654837e+00	4.510351e-03
3.125000e-02	8.750000e-03	8.750000e-03	1.152432e+01	2.299369e+00	1.252520e-02
4.875000e-02	8.750000e-03	8.750000e-03	7.191152e+00	1.079106e-01	4.842150e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.071801e+00	0.000000e+00	8.822546e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.845492e+00	6.704866e-02	7.758857e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.899509e+00	2.289267e-02	4.965558e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.192704e+00	7.862990e-02	4.109747e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.522411e+00	2.120405e-02	4.424948e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.072402e+00	5.858990e-02	2.907021e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.467543e-01	8.114641e-03	1.947702e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.210150e-01	3.056399e-02	1.357994e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.355544e-01	4.685015e-03	1.369740e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.040400e-01	1.026041e-02	7.325086e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.689095e-02	2.313676e-02	2.986443e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.707222e-03	2.432829e-03	1.909861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.329834e+01	1.304686e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.218728e+01	6.036855e+00	6.389271e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.693855e+01	2.325069e-01	1.960842e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.105095e+00	0.000000e+00	1.444619e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.002784e+00	0.000000e+00	1.321587e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.463884e+00	1.996680e-01	8.130930e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.277169e+00	7.172487e-02	6.345417e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.596011e+00	5.584121e-02	4.177004e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.529598e-01	3.175288e-02	3.314459e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.440103e-01	0.000000e+00	2.620216e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.979660e-01	2.006009e-02	1.569626e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.664211e-03	3.989970e-03	6.411706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.508827e+00	1.180211e+00	7.591975e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.412891e+00	2.085363e-01	1.198343e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.251491e+00	6.209789e-02	6.898159e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.307133e+00	2.589042e-02	5.214142e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.616266e-01	0.000000e+00	3.396414e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.421825e-01	9.086677e-03	1.435406e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.320966e-01	2.856162e-02	5.405939e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.359268e-02	2.985267e-02	1.720803e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.363154e-04	1.923785e-03	7.916983e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.949809e+01	4.311768e+00	3.343941e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.141001e+00	2.316876e-01	3.085486e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.022858e+00	1.229711e-01	3.690405e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.105480e+00	8.969725e-03	5.414254e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.214080e+00	3.189850e-03	3.221612e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.376752e-01	1.098531e-02	1.862895e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.210010e-01	7.865265e-03	1.006995e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.332571e-01	7.520590e-03	4.101535e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.107601e-03	5.251363e-03	4.138884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.983578e+02	2.757283e+01	1.586028e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.904609e+01	7.170379e-01	1.401632e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.765688e+00	4.671428e-02	5.158477e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.970393e+00	1.032489e-01	2.944980e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.731855e+00	3.042730e-02	3.653617e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.023325e-01	0.000000e+00	2.857948e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.561379e-01	8.226239e-03	1.763304e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.037821e-02	4.412917e-03	7.350011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.867288e+00	1.312147e+00	1.701426e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.794738e+00	1.524714e+00	1.666152e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.260748e+00	9.437276e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.365337e+00	6.307159e-02	4.834474e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.772099e+00	0.000000e+00	5.992413e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.251480e+00	1.033396e-01	7.074602e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.756861e+00	0.000000e+00	6.212446e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.337867e+00	7.563049e-03	4.882211e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.209631e-01	4.936880e-02	3.337148e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.202887e-01	3.910882e-02	2.433526e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.764749e-01	6.688667e-03	1.665038e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.936778e-01	1.765066e-02	7.068717e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.562902e-02	2.398600e-02	3.450426e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.543935e-03	4.203128e-03	1.758640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.141158e+01	5.180871e+00	6.566332e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.327045e+01	2.636238e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.384665e+00	1.743459e-01	7.757878e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.835750e+00	0.000000e+00	3.721083e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.574272e+00	6.535901e-02	4.012181e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.739954e+00	1.567903e-01	3.821427e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.204961e+00	4.592482e-02	4.572771e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.690688e+00	0.000000e+00	4.582345e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.111589e+00	9.132876e-02	2.590172e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.365181e-01	2.171598e-02	1.678679e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.658363e-01	9.432231e-03	1.258843e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.705708e-01	1.624993e-02	5.579060e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.200373e-02	4.830632e-03	5.165428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.929007e+02	2.350513e+01	1.294655e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.797307e+01	4.756153e-01	1.399115e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.749309e+01	8.124998e-01	2.979115e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.006492e+01	8.575222e-01	6.712514e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.927356e+00	5.335588e-02	1.161285e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.422798e+00	1.502294e-01	5.590804e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.025850e+00	1.288475e-01	2.536042e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.208218e+00	6.938277e-02	2.506373e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.546418e+00	6.965757e-02	3.486173e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.088342e-01	3.444325e-02	3.302055e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.445268e-01	1.155567e-02	2.289602e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.484198e-02	5.708971e-03	9.018625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.465573e+00	6.793970e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.771736e+00	3.321586e-02	2.644208e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.269998e+00	7.209774e-03	5.883996e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.598548e-01	0.000000e+00	4.073677e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.926748e-01	1.758720e-02	2.444204e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.052604e-01	0.000000e+00	1.711743e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.953669e-02	9.456529e-03	6.277547e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.193916e-03	9.884023e-04	3.426592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.999061e+00	7.702898e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	1.995801e+00	0.000000e+00	4.899525e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.017442e+00	2.141254e-02	3.375503e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.540993e-01	0.000000e+00	2.259634e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.678299e-01	1.837261e-02	1.095087e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.646400e-01	1.974297e-02	7.494034e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.253257e-02	5.388677e-03	3.494478e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.273309e-03	3.906834e-06	3.596967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.533910e+01	1.585088e+00	1.057703e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.187764e+00	0.000000e+00	6.738004e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.062480e+00	0.000000e+00	4.451139e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.715864e-01	1.409064e-02	2.574780e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.993529e-02	2.120668e-03	1.613364e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.580677e+00	9.068277e-01	1.601322e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.457491e+00	1.962751e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.424329e+00	1.564436e-01	3.306571e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.339848e+00	0.000000e+00	4.984256e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.385756e+00	6.413434e-02	7.618747e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.630341e+00	8.369785e-03	6.698596e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.215048e+00	0.000000e+00	6.219569e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.529731e-01	0.000000e+00	5.262435e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.149262e-01	5.906988e-02	3.520831e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.764460e-01	2.707052e-02	2.200761e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.784953e-01	2.987437e-03	1.933648e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.584097e-01	3.199641e-02	1.184143e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.411349e-02	7.870682e-03	4.812130e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.103941e-03	0.000000e+00	3.266249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.661199e+00	4.094544e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.092446e+01	1.782392e+00	6.011653e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.118965e+00	3.821366e-02	6.711345e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.153244e+00	1.030860e-01	8.759224e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.659817e+00	2.243434e-01	7.434974e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.589466e+00	4.093192e-02	5.436748e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.839023e+00	0.000000e+00	6.328004e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.325110e+00	1.203645e-02	4.750052e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.006741e+00	9.167149e-02	3.639183e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.993911e-01	0.000000e+00	3.175850e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.989886e-01	3.162078e-02	1.681704e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.973063e-01	0.000000e+00	1.717202e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.934170e-01	2.331855e-02	8.520987e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.792483e-02	1.228301e-02	4.912901e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.581942e-03	2.678106e-05	5.899655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.158079e+01	1.809607e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.096842e+01	6.376490e+00	2.010227e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.741015e+01	3.247158e-01	2.148131e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.400202e+00	0.000000e+00	2.331460e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.583533e+00	1.134982e-01	1.386304e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.713895e+00	9.936942e-02	7.698079e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.231655e+00	0.000000e+00	7.998850e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.431014e+00	1.019188e-01	6.151210e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.003987e+00	1.017136e-01	3.511246e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.223319e-01	0.000000e+00	3.457188e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.958168e-01	2.295848e-02	1.870953e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.019249e-02	1.038743e-03	9.170925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.332739e+00	1.574632e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.966226e+00	0.000000e+00	2.503607e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.039415e+00	5.284379e-02	7.507823e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.056308e+00	0.000000e+00	5.198869e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.093064e-01	2.556370e-02	3.280149e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.053636e-01	1.902142e-02	1.642974e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.015556e-01	1.959647e-02	8.745528e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.884061e-02	2.854481e-03	2.617754e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.689109e-04	1.651247e-04	1.277007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.187569e+01	5.133104e+00	1.123112e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.425499e+00	9.320922e-02	2.832666e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.052476e+00	0.000000e+00	3.651435e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.848337e+00	2.908079e-03	5.607406e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.101319e+00	5.002430e-02	3.450437e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.388645e-01	0.000000e+00	2.264436e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.688784e-01	1.538764e-02	1.047922e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.332904e-01	1.661638e-02	6.548112e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.981385e-03	1.024606e-03	7.626321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.104055e+02	2.785217e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.759549e+01	1.718873e-01	1.329252e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.256906e+00	0.000000e+00	4.386810e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.520507e+00	2.058495e-03	2.239545e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.525900e+00	3.659356e-02	3.687902e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.462967e-01	2.326201e-02	3.099495e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.257692e-01	1.316400e-02	2.173119e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.115610e-02	1.757756e-03	1.182757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.215314e+00	1.981735e+00	2.720637e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.735501e+00	1.554471e+00	5.372753e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.415121e+00	1.715563e-01	4.212243e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.207800e+00	9.207839e-02	4.048055e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.685091e+00	1.121145e-01	5.915289e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.061681e+00	1.003519e-01	8.698254e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.496044e+00	2.941702e-02	6.796203e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.093747e+00	0.000000e+00	5.923619e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.910598e-01	2.811589e-02	4.460680e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.631095e-01	3.720738e-02	2.646521e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.320868e-01	2.102900e-02	1.954865e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.661327e-01	1.910246e-02	1.302230e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.735025e-02	1.033861e-02	4.747386e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.214691e-03	0.000000e+00	3.407640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.936177e+01	7.658133e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.758089e+00	7.293798e-01	6.846141e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.144189e+00	3.786798e-01	1.614136e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.432136e+00	5.663049e-02	4.021260e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.579033e+00	1.958791e-01	2.887148e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.676015e+00	1.909529e-01	3.817772e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.925478e+00	0.000000e+00	6.480481e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.480465e+00	6.094288e-02	4.934658e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.741695e-01	3.456352e-03	3.490383e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.043772e-01	1.208578e-02	1.980170e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.195448e-01	1.186457e-02	1.655190e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.785787e-01	1.875731e-02	7.782547e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.073158e-02	1.149336e-03	6.822994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.088471e+02	2.665802e+01	2.066810e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.549846e+01	3.546734e-01	2.319194e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.523334e+01	5.057847e-01	1.317138e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.033210e+01	7.317898e-01	3.674459e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.098462e+00	0.000000e+00	4.278858e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.011124e+00	2.018634e-02	5.007879e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.572573e+00	1.692154e-02	3.218348e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.949637e+00	8.278038e-02	1.891928e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.405609e+00	0.000000e+00	5.256574e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.459085e-01	7.521342e-02	3.331914e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.416131e-01	8.692614e-03	2.447280e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.585166e-02	3.452601e-04	1.466117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.235467e+00	6.206645e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.120120e+00	0.000000e+00	1.304523e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.408612e+00	1.244423e-04	7.317434e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.217003e-01	2.464230e-02	4.246919e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.274173e-01	5.132149e-03	2.495121e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.356431e-01	7.596829e-03	1.189641e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.998473e-02	1.822421e-02	5.876532e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.080544e-03	2.641842e-03	3.484391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.014781e+00	7.175454e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.177767e+00	2.040895e-02	4.222539e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.004900e+00	3.138185e-02	3.277100e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.773842e-01	0.000000e+00	2.205033e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.695694e-01	2.957808e-03	1.030934e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.006022e-01	1.240462e-02	5.872596e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.216057e-02	4.162487e-03	2.596525e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.109705e-03	2.180668e-03	1.697437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.607233e+01	1.440263e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.555776e+00	4.486470e-02	6.482283e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.001879e+00	0.000000e+00	4.336773e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.148853e-01	0.000000e+00	2.255588e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.411434e-02	1.408572e-03	1.165569e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.076745e+00	6.184444e-01	6.682409e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.851832e+00	1.895166e+00	1.105244e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.032516e+00	8.303006e-01	3.720506e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.505336e+00	0.000000e+00	7.014896e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.828003e+00	2.379429e-01	7.538446e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.906500e+00	2.608367e-02	6.827233e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.310001e+00	0.000000e+00	7.186682e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.268784e-01	4.246501e-02	5.402599e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.461779e-01	6.688822e-03	3.473713e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.052569e-01	0.000000e+00	3.130562e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.687412e-01	0.000000e+00	1.607587e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.460086e-01	5.817935e-04	1.011074e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.777266e-02	2.309116e-02	3.566367e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.801372e-03	3.920934e-03	2.068792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.045074e+00	3.014704e+00	4.600828e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.175896e+01	2.765039e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.190160e+00	8.753668e-02	5.443722e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.237510e+00	2.013992e-01	6.888253e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.702732e+00	2.530759e-01	7.151406e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.561346e+00	0.000000e+00	8.098822e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.108798e+00	2.037226e-01	6.576462e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.359972e+00	2.221939e-02	4.051417e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.812209e-01	2.294330e-02	4.139512e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.062974e-01	0.000000e+00	3.147432e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.996540e-01	0.000000e+00	2.260768e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.728605e-01	3.035536e-02	1.429243e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.533200e-01	1.113362e-02	1.079679e-01
4.610000e-01	3.600000e-02	3.600000e-02	9.057391e-02	1.702945e-02	3.621692e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.767730e-03	2.221269e-03	2.593270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.687801e+01	1.383549e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.217851e+01	5.253346e+00	1.678021e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.798522e+01	1.091288e+00	1.300993e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.220481e+00	0.000000e+00	1.475201e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.323504e+00	3.141717e-01	1.088387e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.056789e+00	1.914735e-02	9.214942e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.983881e+00	0.000000e+00	9.461767e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.376875e+00	1.580778e-01	4.440564e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.052714e-01	0.000000e+00	4.856707e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.025229e-01	0.000000e+00	2.884697e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.106662e-01	8.967948e-02	1.577393e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.014217e-03	9.444056e-04	6.420558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.886274e+00	1.488420e+00	7.674751e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.258497e+00	1.317736e-01	1.254177e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.231726e+00	1.253016e-01	8.440549e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.167178e+00	0.000000e+00	6.648940e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.714503e-01	9.240652e-03	3.253677e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.776307e-01	0.000000e+00	1.802204e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.295240e-01	1.905548e-02	6.304251e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.156864e-02	1.280261e-02	2.174526e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.712405e-04	2.435229e-03	1.140536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.203912e+01	5.818827e+00	2.701583e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.525356e+00	8.150977e-02	3.453012e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.004585e+00	7.382622e-02	4.787723e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.024692e+00	7.026309e-02	5.909554e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.023051e+00	9.860927e-03	4.008304e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.771005e-01	0.000000e+00	2.140966e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.599872e-01	1.791306e-02	9.611741e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.266222e-01	1.719395e-02	5.008548e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.371663e-03	1.939382e-03	6.022657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.072403e+02	3.170296e+01	3.291994e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.833611e+01	9.882948e-01	1.252043e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.822424e+00	1.653817e-01	7.464777e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.944854e+00	1.175954e-01	3.526077e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.377498e+00	0.000000e+00	4.229557e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.373229e-01	0.000000e+00	3.247626e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.610627e-01	1.279247e-02	1.689584e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.998097e-03	1.600492e-03	8.980501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.294322e+00	1.606403e+00	1.591148e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.123411e+00	1.910942e+00	1.568156e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.236525e+00	6.913985e-01	1.431354e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.287268e+00	2.697466e-02	5.134852e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.664445e+00	0.000000e+00	8.624322e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.263075e+00	2.256409e-01	7.577007e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.706544e+00	1.375035e-01	6.931379e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.179963e+00	1.612310e-02	6.866182e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.815254e-01	1.029570e-02	4.267620e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.063781e-01	1.418910e-03	3.298672e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.086358e-01	0.000000e+00	1.904716e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.621951e-01	0.000000e+00	9.934888e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.325808e-02	2.469295e-02	3.855707e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.808249e-03	3.797234e-03	2.057117e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.499874e+01	6.615912e+00	1.224582e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.307449e+01	3.015419e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.111207e+00	2.126309e-02	1.205615e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.902575e+00	3.818876e-01	2.939782e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.713548e+00	3.128187e-01	3.815592e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.704569e+00	1.719023e-04	6.906277e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.232318e+00	1.033553e-01	5.244309e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.583255e+00	2.038548e-01	5.304418e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.284388e-01	0.000000e+00	3.476328e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.081314e-01	0.000000e+00	2.746710e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.037852e-01	0.000000e+00	1.586485e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.367853e-01	1.732118e-02	8.804117e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.143716e-02	3.399385e-03	5.589298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.043607e+02	2.925223e+01	2.765674e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.851556e+01	2.297761e+00	1.777353e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.501585e+01	0.000000e+00	1.600419e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.255765e+01	1.467622e+00	1.404768e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.774017e+00	0.000000e+00	7.879562e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.160848e+00	1.004893e-01	4.176065e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.067160e+00	2.353282e-01	3.075864e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.897227e+00	0.000000e+00	4.684156e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.345289e+00	5.646045e-02	4.153317e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.971428e-01	0.000000e+00	3.792758e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.392037e-01	0.000000e+00	2.218180e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.270481e-02	2.267532e-03	9.017108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.705116e+00	6.080984e-01	6.673038e-03
2.100000e-01	4.000000e-02	4.000000e-02	2.517920e+00	6.820438e-03	2.683346e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.211266e+00	8.844312e-02	5.022485e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.299593e-01	0.000000e+00	3.570040e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.061663e-01	0.000000e+00	2.296906e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.832597e-01	2.157305e-03	1.389150e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.790680e-02	3.949489e-03	5.334394e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.944562e-03	0.000000e+00	3.595067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.269225e+00	7.586135e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	1.753149e+00	0.000000e+00	4.861773e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.373382e-01	0.000000e+00	2.844120e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.803009e-01	0.000000e+00	2.071238e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.544109e-01	0.000000e+00	1.192583e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.496296e-01	6.132736e-03	6.706113e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.325578e-02	0.000000e+00	3.515787e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.219332e-03	2.458590e-05	2.858944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.595025e+01	1.664433e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.428451e+00	0.000000e+00	7.983222e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.077222e+00	2.404455e-04	4.245840e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.313988e-01	0.000000e+00	2.349339e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.445205e-02	0.000000e+00	1.812740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.902174e+00	9.700378e-01	4.682337e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.989230e+00	1.756256e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.303262e+00	1.623426e-02	2.160193e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.000361e+00	0.000000e+00	7.262463e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.197689e+00	1.947450e-02	6.439077e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.538022e+00	8.240984e-02	5.981201e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.151021e+00	5.653473e-02	5.336500e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.299300e-01	3.608469e-02	3.561070e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.811177e-01	0.000000e+00	3.424685e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.125394e-01	1.006740e-02	1.998017e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.367052e-01	0.000000e+00	1.765299e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.259733e-01	0.000000e+00	1.058350e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.333156e-02	0.000000e+00	3.692283e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.477893e-03	8.432777e-04	2.652881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.084047e+01	4.047053e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.112645e+01	1.932463e+00	3.333615e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.105692e+00	2.267005e-02	8.186214e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.235762e+00	2.605562e-01	4.804079e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.284234e+00	0.000000e+00	8.114489e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.250926e+00	0.000000e+00	7.936754e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.781209e+00	5.203908e-02	4.649987e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.294293e+00	5.881403e-02	3.708055e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.867016e-01	4.395432e-02	2.682097e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.403421e-01	0.000000e+00	2.358247e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.332959e-01	2.342731e-02	1.623704e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.264945e-01	2.364116e-02	1.798668e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.521535e-01	0.000000e+00	1.189458e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.393251e-02	0.000000e+00	5.277762e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.333603e-03	7.476414e-04	4.079351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.572134e+01	1.980489e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.232239e+01	5.984665e+00	1.388336e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.680332e+01	2.930693e-01	2.380517e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.024074e+00	0.000000e+00	2.368584e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.657458e+00	1.082318e-01	1.318788e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.080925e+00	0.000000e+00	1.036524e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.008452e+00	7.272948e-02	7.186306e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.475329e+00	2.108017e-01	4.795453e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.590253e-01	0.000000e+00	4.334720e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.826742e-01	7.532994e-03	2.599796e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.856769e-01	0.000000e+00	2.390928e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.781118e-03	0.000000e+00	1.125902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.573771e+00	1.396392e+00	1.166462e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.057140e+00	1.189198e-01	1.837753e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.887994e+00	6.087077e-02	6.497957e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.759283e-01	6.522830e-03	4.759067e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.112922e-01	1.337229e-02	2.942594e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.517840e-01	5.456752e-03	1.776805e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.301107e-02	4.132568e-03	7.649531e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.615133e-02	0.000000e+00	2.707051e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.957623e-04	3.574562e-04	1.063057e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.352950e+01	4.576270e+00	6.616712e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.364647e+00	5.235843e-01	2.939870e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.938631e+00	0.000000e+00	2.755491e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.679880e+00	1.763299e-02	5.309359e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.761247e-01	3.141751e-03	3.323815e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.727915e-01	1.019468e-03	1.927356e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.424947e-01	0.000000e+00	1.087519e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.349824e-01	5.826415e-03	6.323481e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.637625e-03	0.000000e+00	7.769974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.218431e+02	2.612575e+01	8.521675e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.702386e+01	6.497860e-01	3.429142e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.866148e+00	2.048457e-01	2.285120e-01
4.250000e-02	1.750000e-02	1.750000e-02	1.937640e+00	2.201474e-01	2.967378e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.568580e+00	0.000000e+00	3.863859e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.851964e-01	3.003945e-02	2.993952e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.135539e-01	0.000000e+00	2.065950e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.330160e-03	9.161703e-04	1.389284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.922909e+00	2.013231e+00	1.097416e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.571504e+00	1.086198e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.365917e+00	7.069589e-02	2.548899e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.164324e+00	1.167610e-01	4.477265e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.357201e+00	8.495162e-02	7.729817e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.961764e+00	1.092174e-01	6.901020e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.470836e+00	9.847815e-02	5.515905e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.018589e+00	0.000000e+00	5.129852e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.485694e-01	9.585584e-02	3.318458e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.510776e-01	0.000000e+00	2.719310e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.752220e-01	0.000000e+00	1.871338e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.448573e-01	0.000000e+00	1.126484e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.682264e-02	1.574698e-03	3.649880e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.637801e-03	7.149709e-04	2.620915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.232828e+01	6.652727e+00	9.431157e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.964392e+00	1.150864e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.954630e+00	4.672242e-01	3.622016e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.986950e+00	0.000000e+00	4.301108e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.458863e+00	4.259500e-01	1.797221e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.584207e+00	1.307562e-01	4.357345e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.579135e+00	0.000000e+00	7.973818e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.444218e+00	1.006626e-01	3.871534e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.120072e-01	3.989980e-02	2.728040e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.282545e-01	0.000000e+00	2.022790e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.228032e-01	3.476927e-02	1.255602e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.354339e-01	0.000000e+00	1.150645e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.537005e-03	6.710993e-04	6.258354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.220138e+02	2.581674e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.211637e+01	5.571342e-01	1.811463e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.480655e+01	2.152797e+00	1.772681e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.051567e+01	9.423328e-01	3.717350e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.037637e+00	3.187352e-01	1.866914e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.033670e+00	2.083481e-01	1.862804e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.688209e+00	1.685247e-01	1.167770e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.366041e+00	0.000000e+00	6.379524e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.325902e+00	8.766834e-02	3.913136e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.381667e-01	3.860995e-02	3.490306e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.893119e-01	7.837557e-03	2.391467e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.952686e-03	0.000000e+00	1.565247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.461281e+00	5.558523e-01	1.998761e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.913579e+00	6.464769e-02	1.175259e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.289151e+00	3.831633e-02	5.801674e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.540238e-01	0.000000e+00	4.351861e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.811835e-01	1.057219e-02	2.289834e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.678537e-01	1.342696e-02	1.008343e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.231900e-02	4.093172e-03	5.655607e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.241415e-03	2.710225e-03	1.827120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.186668e+00	6.146971e-01	2.155905e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.841718e+00	1.215418e-02	3.932369e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.096122e+00	7.144885e-02	2.855308e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.722642e-01	1.607732e-03	1.818691e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.451647e-01	2.154733e-03	1.012136e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.979630e-02	9.156165e-03	5.053886e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.409387e-02	4.295955e-03	2.906498e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.087688e-03	1.760715e-03	1.247212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.630142e+01	1.267444e+00	6.215841e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.454032e+00	4.390892e-02	6.401754e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.393139e-01	3.207632e-02	3.526994e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.738470e-01	1.776801e-02	1.834578e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.238643e-02	3.064410e-03	1.067175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.258814e+00	6.301093e-01	1.383292e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.578625e+00	1.873300e+00	1.308245e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.757740e+00	2.924916e-01	2.895956e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.386937e+00	1.540312e-01	5.318576e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.421398e+00	1.364510e-01	6.438872e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.734915e+00	1.000570e-01	7.374637e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.253199e+00	6.412307e-02	5.144813e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.444301e-01	0.000000e+00	4.205817e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.444269e-01	5.536749e-02	3.106429e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.199031e-01	1.298659e-02	2.362927e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.602597e-01	4.493112e-02	1.271561e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.259921e-01	1.266745e-02	6.968669e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.521160e-02	1.314538e-02	3.980415e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.994113e-03	9.480617e-04	1.842214e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.032200e+01	3.193966e+00	2.079139e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.175696e+01	1.867313e+00	3.994791e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.404416e+00	2.186151e-01	5.526372e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.835808e+00	2.809969e-01	5.690966e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.459557e+00	2.735685e-01	6.422820e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.351780e+00	3.658010e-02	7.062768e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.909377e+00	4.681227e-02	5.260033e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.252088e+00	0.000000e+00	5.145592e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.130263e-01	9.995943e-02	3.359896e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.232098e-01	4.805368e-02	2.467581e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.159819e-01	1.352215e-02	1.491830e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.903781e-01	6.757028e-02	1.064923e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.415272e-01	1.223029e-02	5.658803e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.678276e-02	4.616368e-03	5.728902e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.016551e-03	1.038053e-03	2.333512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.500138e+01	1.654119e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.322821e+01	4.721156e+00	1.317975e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.575601e+01	1.171963e-01	2.416600e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.169180e+00	0.000000e+00	1.548567e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.010999e+00	1.776490e-01	1.283776e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.827692e+00	0.000000e+00	1.028881e+00
8.125000e-02	1.125000e-02	1.125000e-02	1.977799e+00	4.781005e-02	6.112654e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.318156e+00	1.649921e-01	4.243377e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.798235e-01	7.377345e-02	3.055596e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.312691e-01	3.543451e-02	2.017166e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.103435e-01	1.127072e-02	1.572146e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.145414e-03	1.730660e-03	6.153195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.222465e+00	1.369458e+00	2.042324e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.167138e+00	1.918553e-01	1.258161e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.015254e+00	3.329401e-02	7.859003e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.164470e+00	7.567356e-02	5.270155e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.510032e-01	2.688721e-02	2.889433e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.365820e-01	0.000000e+00	1.712777e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.008004e-02	8.588776e-03	6.190031e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.643130e-02	1.176918e-02	1.804758e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.719051e-04	1.202007e-03	6.039500e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.380165e+01	5.210422e+00	5.686511e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.067324e+00	1.423721e-01	4.704921e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.786929e+00	1.463200e-01	4.340971e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.982944e+00	7.225255e-02	5.929177e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.796006e-01	6.547657e-02	3.317655e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.822373e-01	1.712924e-02	1.905424e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.240226e-01	2.542606e-03	1.038491e-01
4.280000e-01	4.000000e-02	4.000000e-02	8.987712e-02	1.098857e-02	4.562871e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.011449e-03	1.604519e-03	4.561849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.232413e+02	3.027083e+01	6.436402e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.571827e+01	1.624280e+00	1.519776e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.078445e+00	4.146360e-01	6.288299e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.760909e+00	1.078562e-01	4.306990e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.419636e+00	2.565508e-02	3.699155e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.408276e-01	4.104544e-02	2.649015e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.966284e-01	6.132552e-02	1.613406e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.291782e-03	2.515843e-03	7.703884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.925764e+00	1.660894e+00	1.833187e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.198126e+00	1.476049e+00	2.365355e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.028019e+00	3.692103e-01	1.380288e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.135776e+00	3.152039e-01	4.439794e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.554328e+00	5.688346e-02	6.576186e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.031497e+00	1.022411e-01	6.753192e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.548581e+00	1.252923e-01	7.581835e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.133718e+00	5.872332e-02	4.792972e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.509281e-01	2.221856e-02	3.601392e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.927717e-01	7.553368e-03	3.144547e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.001047e-01	3.346681e-02	1.512409e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.325282e-01	1.033733e-02	7.920804e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.225463e-02	8.893621e-03	3.930186e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.140226e-03	9.595360e-04	1.817054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.797563e+01	6.264963e+00	9.779364e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.300620e+01	1.848442e+00	8.077780e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.527179e+00	7.833642e-01	7.968341e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.811831e+00	2.714220e-01	5.041489e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.953820e+00	2.335234e-01	4.110428e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.540753e+00	1.940008e-01	4.328317e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.892083e+00	8.314403e-02	7.081575e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.389481e+00	2.989638e-02	4.653280e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.306536e-01	3.692965e-02	3.054331e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.510475e-01	2.068428e-02	1.818987e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.233926e-01	4.466855e-02	1.105338e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.243592e-01	6.370849e-03	5.466989e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.825978e-03	7.872988e-04	5.774201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.212527e+02	2.675423e+01	3.861009e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.472820e+01	1.335216e+00	2.148991e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.377265e+01	0.000000e+00	1.941246e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.003482e+01	9.916707e-01	7.941969e-01
1.625000e-02	3.750000e-03	3.750000e-03	4.799496e+00	0.000000e+00	1.383217e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.245295e+00	5.164617e-01	4.166726e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.897094e+00	7.103001e-02	3.379641e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.803265e+00	1.272073e-01	2.718001e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.337548e+00	8.378478e-02	3.844108e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.735601e-01	6.238229e-02	2.922057e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.441421e-01	3.058729e-02	2.137248e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.128507e-02	2.961606e-03	8.297165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.770809e+00	5.947645e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.288210e+00	0.000000e+00	3.312979e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.195103e+00	0.000000e+00	5.016387e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.840829e-01	4.603411e-02	3.103703e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.983819e-01	3.959146e-02	2.155814e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.896663e-01	2.295108e-02	1.205475e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.867241e-02	0.000000e+00	6.602940e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.544171e-03	1.652290e-04	3.143076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.191182e+00	6.560290e-01	1.094423e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.748356e+00	0.000000e+00	4.033956e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.114322e-01	3.532975e-02	2.527274e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.219792e-01	1.512564e-02	1.849728e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.655738e-01	2.435632e-02	1.005597e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.368135e-01	9.108718e-04	6.289947e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.134894e-02	0.000000e+00	3.305706e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.965471e-04	0.000000e+00	3.362411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.580984e+01	1.461070e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.617193e+00	0.000000e+00	6.930551e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.124768e+00	7.650318e-02	3.511495e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.482156e-01	0.000000e+00	2.324383e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.595279e-02	0.000000e+00	1.512538e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.451190e+00	1.203211e+00	1.793640e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.462985e+00	1.365430e+00	5.181724e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.432179e+00	4.847392e-01	2.358435e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.870485e+00	0.000000e+00	6.103824e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.027902e+00	0.000000e+00	7.008300e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.476531e+00	0.000000e+00	6.135951e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.174671e+00	4.663308e-02	4.202861e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.878313e-01	1.698608e-02	4.599515e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.734063e-01	3.096827e-03	3.129975e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.030243e-01	3.558584e-02	2.197272e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.483700e-01	4.692522e-04	1.262144e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.263651e-01	2.128030e-02	7.477275e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.663450e-02	0.000000e+00	5.019754e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.432791e-03	6.633824e-04	2.838293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.149650e+01	3.540010e+00	1.114423e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.112852e+01	1.569887e+00	1.496183e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.988269e+00	3.030340e-01	4.377130e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.690742e+00	0.000000e+00	8.521091e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.067226e+00	1.130710e-01	7.783901e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.228052e+00	4.152805e-02	5.749750e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.778097e+00	1.553744e-01	4.000823e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.219435e+00	0.000000e+00	3.994393e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.382294e-01	0.000000e+00	3.779371e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.388445e-01	9.193667e-02	2.183029e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.663582e-01	1.456649e-02	1.456451e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.635026e-01	4.210020e-02	1.526949e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.708199e-02	2.515815e-02	8.080692e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.317714e-02	3.185525e-02	4.493632e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.421584e-03	1.489640e-03	3.630015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.924742e+01	1.781884e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.159118e+01	4.592807e+00	1.522873e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.635302e+01	6.852053e-01	2.258847e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.727880e+00	0.000000e+00	1.839516e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.371291e+00	2.188993e-01	1.052292e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.317776e+00	0.000000e+00	7.661291e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.167484e+00	9.325556e-02	6.401705e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.284656e+00	0.000000e+00	6.503062e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.448122e-01	5.665686e-02	2.912565e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.059916e-01	0.000000e+00	2.978656e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.035958e-01	2.418407e-02	1.641054e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.494247e-03	2.745422e-04	8.800332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.702313e+00	1.368989e+00	6.574023e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.928361e+00	1.017818e-01	2.313510e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.679838e+00	0.000000e+00	7.089139e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.123276e+00	2.369805e-02	4.281302e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.587034e-01	2.883497e-02	2.418033e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.479412e-01	8.403150e-03	1.374570e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.985023e-02	0.000000e+00	8.154876e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.488418e-02	4.509705e-04	2.293957e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.437110e-04	8.518448e-05	1.177396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.412155e+01	4.464325e+00	1.378673e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.003202e+00	9.383079e-02	1.849219e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.724477e+00	0.000000e+00	4.059834e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.634688e+00	2.015512e-02	5.416671e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.001836e+00	4.622718e-02	2.889382e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.956101e-01	1.990261e-02	1.730285e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.601457e-01	2.773354e-02	1.008304e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.103249e-01	0.000000e+00	7.104346e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.613878e-03	0.000000e+00	7.166696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.251756e+02	2.481520e+01	8.496376e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.555515e+01	7.675020e-02	1.068693e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.685534e+00	5.568105e-02	4.064529e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.306834e+00	0.000000e+00	2.096467e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.552600e+00	4.157360e-02	3.132387e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.660728e-01	1.446351e-02	2.538965e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.210538e-01	0.000000e+00	1.848673e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.100222e-03	0.000000e+00	1.143019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.344572e+00	2.185043e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.694179e+00	8.129920e-01	7.655643e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.765343e+00	4.963529e-01	2.126826e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.876588e+00	7.290747e-02	5.165313e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.381881e+00	1.010846e-01	6.202821e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.848983e+00	0.000000e+00	6.439198e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.389845e+00	0.000000e+00	6.236658e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.098335e+00	4.228988e-02	4.029436e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.373074e-01	1.411496e-02	3.735820e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.703225e-01	2.566644e-02	2.340537e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.910606e-01	3.594895e-02	1.557239e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.394866e-01	1.651612e-02	7.698952e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.820433e-02	0.000000e+00	4.955389e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.476517e-03	6.439682e-04	3.027258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.369991e+01	6.882712e+00	5.226290e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.257728e+00	1.081723e+00	2.320725e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.323667e+00	1.588085e-01	4.427276e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.961134e+00	0.000000e+00	5.229675e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.140489e+00	1.379963e-01	2.868027e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.269105e+00	0.000000e+00	5.881617e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.940953e+00	1.026002e-01	4.699240e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.347250e+00	6.580326e-02	3.443293e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.226283e-01	1.268406e-02	3.224544e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.892036e-01	7.785766e-02	1.878354e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.219440e-01	3.021953e-02	1.405733e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.426917e-01	3.007504e-03	7.068725e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.582390e-03	8.251753e-04	7.118250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.244325e+02	2.620127e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.228921e+01	4.333349e-02	1.639444e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.424850e+01	1.279756e+00	7.778199e-01
1.000000e-02	2.500000e-03	2.500000e-03	8.925991e+00	1.497175e-01	7.328363e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.504153e+00	3.798351e-03	8.119548e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.799335e+00	7.062115e-02	3.448168e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.512828e+00	9.972921e-02	1.379546e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.887562e+00	9.866706e-02	2.467099e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.356428e+00	0.000000e+00	4.706582e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.999280e-01	1.132647e-02	2.729080e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.319533e-01	2.570584e-02	2.020400e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.244139e-02	0.000000e+00	1.281286e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.615272e+00	5.338195e-01	4.404058e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.792175e+00	1.415838e-01	1.837467e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.123545e+00	0.000000e+00	5.606612e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.733813e-01	0.000000e+00	3.878951e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.867495e-01	9.823869e-03	1.949718e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.671427e-01	2.437932e-02	1.018329e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.114268e-02	1.124969e-02	3.979033e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.527500e-03	2.645687e-03	2.531941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.348635e+00	6.007392e-01	2.100199e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.858033e+00	5.810013e-02	3.699751e-01
1.975000e-01	3.250000e-02	3.250000e-02	8.171146e-01	0.000000e+00	2.966017e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.608650e-01	2.002856e-03	1.659177e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.543682e-01	2.752474e-03	8.260585e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.136909e-02	5.213064e-03	4.396519e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.727353e-02	6.396414e-03	2.395843e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.716524e-04	1.405296e-03	1.363954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.640236e+01	1.184094e+00	4.322471e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.247612e+00	2.989709e-02	5.583731e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.453360e-01	0.000000e+00	3.400747e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.306420e-01	2.791353e-02	1.799672e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.204025e-02	1.585176e-03	1.038105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.665227e+00	7.750363e-01	1.809330e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.367821e+00	2.169138e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.029104e+00	5.254050e-02	8.302674e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.275164e+00	2.485255e-01	6.257344e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.236879e+00	1.009555e-01	7.177948e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.500686e+00	0.000000e+00	7.171632e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.088103e+00	1.875758e-02	5.042194e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.217379e-01	3.453824e-02	3.785306e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.747443e-01	3.575614e-02	3.121057e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.864931e-01	8.945974e-03	2.226373e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.451516e-01	4.223525e-02	1.193030e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.073441e-01	0.000000e+00	9.105402e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.848338e-02	4.244446e-02	3.045319e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.950450e-03	2.109293e-03	1.740682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.223136e+01	4.114103e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.004219e+01	1.053099e+00	1.575304e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.458590e+00	3.291037e-01	4.745348e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.006373e+00	1.360992e-01	5.303767e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.373455e+00	0.000000e+00	6.865369e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.400522e+00	4.425482e-02	5.968864e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.546508e+00	0.000000e+00	5.802440e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.168570e+00	5.196586e-02	3.691597e-01
2.025000e-01	1.750000e-02	1.750000e-02	7.869014e-01	4.162340e-02	3.432467e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.900057e-01	1.596335e-02	2.189342e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.463986e-01	6.044758e-02	1.405300e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.679265e-01	0.000000e+00	1.365689e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.416321e-01	1.522859e-02	7.826624e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.949876e-02	2.604982e-02	3.453819e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.750997e-03	1.579557e-03	2.035482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.646572e+01	1.217993e+01	1.752048e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.385688e+01	6.057671e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.556846e+01	5.854273e-01	1.628548e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.269587e+00	0.000000e+00	1.822470e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.891228e+00	1.627949e-01	9.313930e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.821536e+00	0.000000e+00	8.232284e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.675685e+00	0.000000e+00	6.808039e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.276444e+00	3.709015e-02	3.771321e-01
1.360000e-01	1.600000e-02	1.600000e-02	6.695876e-01	1.324651e-02	3.373976e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.592764e-01	2.944883e-02	1.985865e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.376602e-01	3.310609e-02	1.229587e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.983045e-03	2.219173e-03	5.677459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.884356e+00	1.681451e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.756274e+00	0.000000e+00	3.788930e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.805490e+00	6.912414e-03	8.542748e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.845054e-01	0.000000e+00	5.581541e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.093462e-01	1.754976e-02	2.578239e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.551389e-01	6.874122e-03	1.249012e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.394585e-02	0.000000e+00	5.912155e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.880954e-02	1.759430e-02	1.766874e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.865576e-04	1.119825e-03	8.780337e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.461296e+01	5.320115e+00	3.645227e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.189082e+00	3.394956e-01	3.320917e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.820102e+00	0.000000e+00	5.427912e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.712574e+00	7.052361e-03	5.339828e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.067544e-01	1.513875e-02	3.075164e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.438473e-01	9.318580e-03	1.746220e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.240482e-01	2.047954e-02	8.212584e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.027237e-01	6.589297e-03	5.166340e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.928209e-03	2.060060e-03	4.794772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.275773e+02	2.969664e+01	1.829941e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.696644e+01	7.531032e-01	1.125400e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.337780e+00	0.000000e+00	8.772105e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.751341e+00	1.831574e-02	4.059230e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.313590e+00	4.779350e-02	3.452104e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.020960e-01	2.925627e-03	2.617510e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.955387e-01	1.802762e-02	1.296619e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.644510e-03	1.772515e-03	7.287469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.578937e+00	2.081510e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.204261e+00	1.423952e+00	4.069063e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.957923e+00	2.082699e-01	2.071601e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.473180e+00	0.000000e+00	1.011249e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.697496e+00	3.071799e-01	7.425935e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.865804e+00	0.000000e+00	8.123170e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.437986e+00	4.856413e-02	6.203478e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.009477e+00	0.000000e+00	4.779785e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.566365e-01	0.000000e+00	3.956755e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.697116e-01	4.940761e-02	2.231142e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.978636e-01	5.068674e-02	1.444079e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.265245e-01	0.000000e+00	9.433855e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.082283e-02	4.373119e-02	3.178673e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.118873e-03	2.102749e-03	1.912328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.178967e+01	7.906596e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.216719e+01	2.201448e+00	1.978179e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.232626e+00	0.000000e+00	2.341692e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.434097e+00	4.403458e-01	4.650726e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.225887e+00	1.773214e-01	4.097253e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.585470e+00	3.637034e-03	6.078258e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.941815e+00	7.525196e-02	4.476664e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.315974e+00	8.215303e-03	4.664254e-01
1.975000e-01	2.750000e-02	2.750000e-02	7.926316e-01	7.163331e-03	3.087345e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.350819e-01	5.595325e-02	1.740702e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.712042e-01	0.000000e+00	1.450255e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.248030e-01	2.406949e-02	5.607296e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.743660e-03	1.384945e-03	5.424478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.251721e+02	2.701744e+01	8.660487e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.498770e+01	3.741639e-01	1.114192e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.394143e+01	2.475028e+00	1.649368e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.011966e+01	0.000000e+00	1.081890e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.846833e+00	0.000000e+00	1.100320e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.105225e+00	2.773760e-01	4.657112e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.631744e+00	4.017207e-02	2.607219e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.703045e+00	0.000000e+00	4.018574e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.231542e+00	5.116582e-02	3.615449e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.402632e-01	4.122064e-02	3.228126e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.554890e-01	1.381034e-02	1.603812e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.053642e-02	1.514050e-03	7.664406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.985935e+00	5.287931e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.115677e+00	0.000000e+00	3.731887e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.071362e+00	7.607544e-02	4.102803e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.102654e-01	0.000000e+00	3.173120e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.713179e-01	1.187609e-02	1.629131e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.670535e-01	2.294764e-03	1.004160e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.601617e-02	7.417227e-03	4.090360e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.508708e-03	3.285725e-04	2.436358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.379641e+00	5.755914e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	1.693159e+00	2.193497e-02	3.270366e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.002023e-01	0.000000e+00	2.593368e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.472349e-01	0.000000e+00	1.747122e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.416375e-01	1.919749e-02	9.799449e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.273626e-01	9.947473e-03	5.219789e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.943015e-02	2.539025e-03	2.894148e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.181733e-03	2.162417e-04	2.309308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.597578e+01	1.290740e+00	1.693177e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.635021e+00	3.330073e-02	5.169342e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.843917e-01	0.000000e+00	4.053381e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.597242e-01	1.349989e-02	1.924046e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.441750e-02	3.383815e-04	1.383382e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.721232e+00	1.248319e+00	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	6.086149e+00	1.378699e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.827542e+00	0.000000e+00	5.935260e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.840862e+00	6.115863e-02	6.231723e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.999458e+00	5.498248e-02	6.354269e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.370322e+00	8.247101e-02	5.864475e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.024671e+00	1.829717e-02	4.911375e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.666453e-01	2.684965e-02	3.039718e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.361108e-01	0.000000e+00	2.855008e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.775675e-01	1.718870e-02	1.832573e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.965313e-01	0.000000e+00	1.441186e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.081927e-01	1.322721e-02	7.956688e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.625121e-02	1.118887e-02	2.977146e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.261302e-03	1.198222e-03	1.852604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.337255e+01	4.151192e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.042322e+01	9.220975e-01	3.168994e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.490892e+00	6.690732e-02	8.206170e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.648364e+00	3.096002e-01	6.814194e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.904758e+00	0.000000e+00	7.354309e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.199343e+00	7.884499e-02	5.115468e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.609396e+00	6.986960e-02	3.739079e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.222865e+00	9.724119e-03	3.361789e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.572284e-01	3.132949e-02	3.385112e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.258156e-01	1.459449e-02	2.449079e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.323489e-01	3.234018e-02	1.614442e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.574329e-01	0.000000e+00	1.270924e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.484097e-01	0.000000e+00	8.431175e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.384157e-02	1.795029e-02	3.758118e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.624725e-03	6.582040e-04	3.797765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.570374e+01	2.024044e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.262115e+01	4.288535e+00	1.676046e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.404959e+01	0.000000e+00	2.736746e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.837002e+00	0.000000e+00	1.569323e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.383383e+00	6.217441e-04	1.206463e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.332539e+00	1.171394e-01	6.489188e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.943531e+00	0.000000e+00	7.644006e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.308828e+00	6.938089e-02	3.817047e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.959603e-01	0.000000e+00	3.818859e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.430487e-01	5.375209e-02	2.265017e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.821600e-01	3.052407e-02	1.562851e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.390647e-03	0.000000e+00	1.070723e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.972554e+00	1.311204e+00	3.342045e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.858821e+00	4.849625e-02	3.109972e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.747119e+00	1.339214e-02	6.365153e-01
3.000000e-01	4.000000e-02	4.000000e-02	8.902380e-01	3.204862e-02	3.736176e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.726880e-01	0.000000e+00	2.674730e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.409830e-01	3.917619e-02	1.130961e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.000189e-02	0.000000e+00	7.120351e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.352991e-02	4.623424e-04	1.894909e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.039896e-04	1.318629e-04	1.043917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.532745e+01	4.359713e+00	8.299142e-02
3.500000e-02	1.500000e-02	1.500000e-02	5.066248e+00	8.521077e-02	4.044341e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.515811e+00	5.786637e-04	2.572305e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.623052e+00	3.698232e-02	4.940081e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.816537e-01	2.843670e-02	2.633065e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.432020e-01	0.000000e+00	1.732151e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.301158e-01	1.726452e-02	8.451581e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.203444e-01	0.000000e+00	5.789154e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.027921e-03	2.137983e-04	6.041019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.320697e+02	2.328362e+01	7.670903e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.651346e+01	3.456634e-01	7.491112e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.670896e+00	9.207311e-02	2.642234e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.472669e+00	1.189808e-02	2.282739e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.323503e+00	4.203095e-02	3.132830e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.502691e-01	0.000000e+00	2.860218e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.273288e-01	3.099000e-02	1.547863e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.199878e-03	0.000000e+00	1.073600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.673545e+00	2.145981e+00	1.546184e-03
7.500000e-02	1.500000e-02	1.500000e-02	4.063536e+00	6.337289e-01	2.121735e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.280403e+00	0.000000e+00	4.866108e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.904482e+00	1.317421e-01	6.681295e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.434700e+00	3.100105e-01	6.111799e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.768296e+00	2.008932e-03	6.418061e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.355536e+00	1.066063e-01	4.672119e-01
2.950000e-01	2.500000e-02	2.500000e-02	9.938260e-01	4.910623e-02	4.137743e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.786286e-01	3.661744e-02	2.764204e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.050490e-01	0.000000e+00	3.137074e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.506462e-01	0.000000e+00	1.423869e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.182921e-01	7.712749e-03	8.215699e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.783739e-02	1.209505e-02	3.090129e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.279042e-03	1.094121e-03	1.795998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.437189e+01	6.684360e+00	4.606996e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.013781e+00	2.914085e-01	4.163092e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.978551e+00	4.486012e-01	5.248314e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.820730e+00	7.738274e-02	4.492745e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.886279e+00	3.003769e-01	3.519517e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.152995e+00	5.791222e-03	4.725363e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.824343e+00	1.406990e-01	4.018065e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.367704e+00	6.368961e-02	3.086751e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.667164e-01	2.556564e-02	2.645995e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.249428e-01	4.779919e-03	1.792571e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.822554e-01	0.000000e+00	1.240714e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.336583e-01	1.204736e-02	6.389081e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.459350e-03	6.711004e-04	5.551755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.303295e+02	2.234844e+01	2.356796e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.360866e+01	1.543745e+00	1.062052e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.285810e+01	0.000000e+00	1.949110e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.316830e+00	5.388932e-01	1.488824e+00
1.625000e-02	3.750000e-03	3.750000e-03	4.986602e+00	1.990964e-01	5.714944e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.339502e+00	1.634426e-01	4.324625e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.575218e+00	3.170657e-01	3.185805e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.855171e+00	9.318548e-02	1.445138e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.217362e+00	1.652026e-02	3.815872e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.081704e-01	4.066531e-03	3.011129e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.002894e-01	0.000000e+00	2.053012e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.160132e-02	1.181363e-03	1.155621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.761234e+00	4.922755e-01	3.022877e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.527004e+00	4.336151e-02	2.292646e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.098626e+00	5.872282e-03	5.243097e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.484108e-01	9.579965e-02	3.020200e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.582120e-01	0.000000e+00	1.995593e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.916832e-01	8.666218e-03	8.835173e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.960736e-02	7.679275e-03	3.346471e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.600718e-03	2.536398e-03	1.274004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.429523e+00	5.396514e-01	4.480275e-02
1.350000e-01	3.000000e-02	3.000000e-02	1.662897e+00	5.124205e-02	3.533640e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.244541e-01	4.397533e-02	2.629231e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.799700e-01	2.208758e-02	1.318378e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.088374e-01	1.051723e-02	8.252996e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.553791e-01	5.453737e-03	4.883933e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.585420e-02	9.249002e-03	2.023430e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.865901e-04	1.248786e-03	1.361314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.666176e+01	1.142993e+00	7.091606e-03
7.000000e-02	2.000000e-02	2.000000e-02	1.974257e+00	0.000000e+00	5.868964e-01
1.200000e-01	3.000000e-02	3.000000e-02	8.934532e-01	4.473483e-02	2.975095e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.896285e-01	0.000000e+00	1.754585e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.623252e-02	3.080528e-03	1.047547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.783152e+00	7.823346e-01	1.610809e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.350521e+00	1.972932e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.471312e+00	0.000000e+00	5.087027e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.980891e+00	0.000000e+00	9.234929e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.148539e+00	1.319047e-01	6.483303e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.463648e+00	0.000000e+00	6.918398e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.004945e+00	1.524247e-02	4.155592e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.383650e-01	4.703029e-02	4.005370e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.534276e-01	4.191070e-02	2.717269e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.727875e-01	3.272838e-02	1.555198e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.775970e-01	4.080563e-02	1.135696e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.040174e-01	0.000000e+00	8.261746e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.279502e-02	6.903271e-03	4.457114e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.879675e-03	1.493191e-03	2.331941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.259514e+01	3.763757e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.166677e+01	1.198959e+00	2.500571e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.922113e+00	1.357295e-01	8.418000e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.509127e+00	0.000000e+00	6.920904e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.151415e+00	1.915836e-02	7.445945e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.122052e+00	0.000000e+00	5.852014e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.565673e+00	1.625176e-01	4.162734e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.057537e+00	4.731562e-02	3.442560e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.001338e-01	4.154381e-03	3.020175e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.877831e-01	6.117922e-02	1.797462e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.167367e-01	8.358045e-02	1.308070e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.323102e-01	0.000000e+00	9.866036e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.509207e-01	2.620415e-02	6.720327e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.685190e-02	2.992298e-03	6.008732e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.559446e-03	1.150460e-03	2.350272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.589427e+01	1.757507e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.264650e+01	3.012470e+00	1.531716e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.475672e+01	3.278394e-01	1.921940e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.390664e+00	0.000000e+00	1.463524e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.358903e+00	2.976661e-02	1.324054e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.500236e+00	1.164616e-02	9.504842e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.617693e+00	1.439155e-01	5.857704e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.150433e+00	1.754964e-01	3.818572e-01
1.360000e-01	1.600000e-02	1.600000e-02	6.281456e-01	0.000000e+00	3.312876e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.775665e-01	4.567291e-02	1.888458e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.445205e-01	2.046320e-02	1.637050e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.777593e-03	1.462001e-03	8.604380e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.742876e+00	1.304985e+00	2.692193e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.900806e+00	0.000000e+00	3.107663e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.888201e+00	1.514503e-01	6.839599e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.709828e-01	2.701926e-02	4.738747e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.700785e-01	3.301015e-02	2.263901e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.479708e-01	0.000000e+00	1.305236e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.917607e-02	1.067923e-02	4.689693e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.645960e-02	1.460349e-02	1.174268e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.075731e-04	7.192270e-04	6.992406e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.489345e+01	4.697863e+00	1.136960e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.283340e+00	6.006586e-02	4.440328e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.753134e+00	0.000000e+00	4.343778e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.605836e+00	3.220534e-02	5.267554e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.477102e-01	6.456097e-02	2.870977e-01
2.660000e-01	4.100000e-02	4.100000e-02	3.904279e-01	8.258979e-03	1.452680e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.194465e-01	2.245846e-02	7.081253e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.202498e-01	6.525881e-03	5.464274e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.459843e-03	2.015973e-03	3.620916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.344379e+02	2.813225e+01	2.217707e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.534710e+01	0.000000e+00	1.882361e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.264111e+00	7.294443e-02	4.750636e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.358665e+00	1.160221e-01	3.139670e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.166218e+00	1.942335e-02	3.518353e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.809409e-01	4.493985e-02	2.339174e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.526623e-01	2.908930e-02	1.489033e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.544450e-03	2.198697e-03	6.747935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.782052e+00	1.838064e+00	1.188118e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.462574e+00	1.558214e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.535109e+00	0.000000e+00	4.963299e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.942727e+00	1.909116e-02	6.854728e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.328234e+00	0.000000e+00	9.004472e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.881299e+00	1.668652e-01	6.757137e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.385616e+00	2.016193e-01	5.480305e-01
2.950000e-01	2.500000e-02	2.500000e-02	9.355008e-01	1.285884e-02	4.562685e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.653536e-01	7.113487e-02	2.860821e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.548327e-01	6.405069e-02	1.892111e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.849408e-01	2.079535e-02	1.197208e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.260736e-01	0.000000e+00	1.006460e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.596827e-02	7.540041e-03	4.754194e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.138269e-03	1.681211e-03	2.180423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.232984e+01	7.633696e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.058274e+01	8.746979e-01	1.274624e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.313108e+00	4.345300e-03	1.088144e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.354590e+00	1.397520e-01	8.213867e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.354827e+00	2.229899e-01	5.679400e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.199573e+00	0.000000e+00	6.925710e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.824005e+00	2.052759e-01	4.890048e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.208092e+00	4.722527e-02	4.227138e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.527258e-01	9.331285e-02	2.494400e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.685843e-01	4.146465e-02	1.719072e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.570795e-01	0.000000e+00	1.131650e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.344754e-01	1.445180e-02	5.827334e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.599565e-03	8.698463e-04	6.315706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.334790e+02	2.948152e+01	2.232332e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.231772e+01	0.000000e+00	3.496000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.210824e+01	6.600974e-01	1.246259e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.010271e+01	5.864480e-01	1.527619e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.682885e+00	2.655810e-01	3.984972e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.728613e+00	0.000000e+00	7.162857e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.610824e+00	2.924740e-01	3.219271e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.484103e+00	2.310838e-02	3.300792e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.108205e+00	9.337740e-02	3.427615e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.188773e-01	4.628133e-02	3.024778e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.594057e-01	3.623225e-02	2.059419e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.153798e-02	1.872586e-03	9.808139e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR0.5_MUF0.5_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.620975e-02	1.824202e-02	8.691019e-02
2.100000e-01	4.000000e-02	4.000000e-02	6.865787e-01	1.951461e-01	7.099163e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.020644e+00	3.756736e-01	1.135412e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.579571e+00	2.605454e-01	3.377218e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.830453e+00	7.723141e-01	1.745293e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.631530e+00	9.152189e-01	3.435403e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.286345e+00	5.108097e-01	2.401169e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.003817e-02	3.883267e-02	2.572618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.849209e-01	6.717561e-02	5.346946e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.785721e+00	3.162381e-01	1.515742e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.276345e+00	2.409675e-01	3.835481e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.460747e+00	9.406435e-01	8.136438e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.839919e+00	6.331153e-01	1.854220e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.722835e-01	3.064473e-01	1.408243e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.226710e-01	1.217526e-01	7.874836e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.689902e-02	6.051230e-03	7.396305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.832262e+00	2.160888e-01	2.059939e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.788880e+00	5.062566e-01	2.309687e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.343127e+00	1.126689e+00	4.009204e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.404177e+00	1.400389e+00	2.480628e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.371250e-01	6.385119e-02	3.623321e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.243045e-03	1.890984e-03	2.045623e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.333905e-02	1.339702e-02	1.159743e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.807592e-01	5.308398e-02	3.377717e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.879930e-01	1.255267e-01	6.160772e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.111913e+00	2.305212e-01	8.084195e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.856619e+00	2.898031e-01	9.645818e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.759881e+00	2.813017e-01	5.936765e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.387409e+00	1.749863e-01	1.983401e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.530163e+00	2.945488e-01	8.536210e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.255448e+00	6.555343e-01	2.400821e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.581825e+00	7.476878e-01	2.400124e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.738019e+00	6.184279e-01	2.235283e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.300731e-01	3.346546e-01	1.508820e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.574988e-02	3.243010e-02	1.573597e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.871495e-02	5.608129e-03	7.822087e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.290724e-01	2.603578e-02	2.908649e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.548152e-01	6.134196e-02	7.141380e-01
6.750000e-02	1.000000e-02	1.000000e-02	8.150136e-01	1.295008e-01	1.108032e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.558327e+00	2.085651e-01	1.317420e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.405098e+00	2.769458e-01	1.518361e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.336384e+00	2.920479e-01	1.080680e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.976486e+00	2.349876e-01	3.264364e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.980175e+00	2.356672e-01	1.358666e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.578318e+00	6.419554e-01	5.732141e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.827573e+00	7.396375e-01	1.184059e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.929379e+00	5.944549e-01	1.519414e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.146440e+00	3.902963e-01	1.408015e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.811405e-01	2.037257e-01	9.646297e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.487256e-02	1.673643e-02	1.038248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.829565e-01	2.419921e-02	5.723322e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.329846e-01	7.219653e-02	1.204373e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.300675e+00	1.707292e-01	2.344747e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.653512e+00	3.008547e-01	3.109256e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.371357e+00	4.394129e-01	3.153263e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.851155e+00	4.741554e-01	2.153070e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.604255e+00	3.900380e-01	8.785118e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.384856e+00	8.041471e-01	4.167180e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.207401e+00	1.455682e+00	6.079791e-02
1.700000e-01	1.800000e-02	1.800000e-02	3.487178e+00	1.195866e+00	2.150480e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.027090e+00	7.974706e-01	2.616549e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.922355e-02	4.236821e-02	2.111863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.403409e-02	3.497337e-02	1.518747e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.109025e-01	1.979435e-01	6.272447e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.761454e+00	3.479950e-01	7.881105e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.831652e+00	2.159110e-01	3.087117e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.055332e+00	4.715483e-01	1.607160e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.347691e+00	7.048512e-01	3.056727e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.338262e+00	4.894462e-01	2.486141e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.640112e-01	2.307220e-01	1.387882e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.743003e-02	9.993103e-03	1.029049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.947254e-01	1.353078e-01	6.412549e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.956905e+00	3.987058e-01	1.460164e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.075767e+00	4.569551e-01	1.302472e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.290220e+00	2.397929e-01	5.032509e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.981169e+00	3.219491e-01	6.748410e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.314853e+00	5.833719e-01	1.564908e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.375517e+00	4.397636e-01	1.753866e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.967292e-01	2.322559e-01	1.335107e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.712984e-02	2.110795e-02	1.721305e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.348504e+01	3.839889e+00	1.343512e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.696301e+01	2.188945e+00	6.796320e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.335604e+00	9.420020e-01	2.559847e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.767128e+00	2.814986e-01	4.175576e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.426117e+00	4.177398e-01	8.676395e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.692596e+00	7.461061e-01	2.248603e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.671804e+00	6.563558e-01	2.987251e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.731252e-02	3.411582e-02	2.482822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.168274e-01	3.251332e-02	1.668375e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.980439e-01	8.063328e-02	3.691913e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.509605e-01	1.482797e-01	4.477070e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.713057e-01	2.054335e-01	5.487616e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.293282e+00	2.564402e-01	6.874971e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.894517e+00	2.809860e-01	6.821565e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.393779e+00	2.352642e-01	4.191059e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.751289e+00	1.173452e-01	2.099696e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.837119e+00	2.150743e-01	1.705847e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.715951e+00	5.003637e-01	1.935905e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.269742e+00	6.269857e-01	2.303736e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.463472e+00	4.535617e-01	2.033865e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.469440e-01	3.052171e-01	1.500710e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.022618e-02	2.843652e-02	1.552878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.583227e-01	1.655392e-01	8.527983e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.493612e+00	2.892399e-01	1.117080e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.957110e+00	3.279892e-01	1.256799e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.585485e+00	4.859792e-01	1.138419e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.916545e+00	3.944779e-01	1.287730e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.067321e+00	3.111621e-01	8.960623e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.097499e+00	1.942785e-01	4.656099e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.939432e+00	7.080336e-02	2.058069e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.797118e+00	3.150220e-01	1.440015e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.373762e+00	4.871623e-01	1.152065e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.623564e+00	4.199067e-01	1.435774e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.991659e-01	2.932405e-01	1.262183e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.012492e-02	2.871087e-02	1.650827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.757226e+01	4.057916e+00	1.315570e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.897709e+01	2.264872e+00	6.969814e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.528466e+01	1.727762e+00	5.267168e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.231505e+01	1.258493e+00	3.192004e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.902869e+00	7.951442e-01	2.147825e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.246127e+00	4.522206e-01	1.041011e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.535700e+00	2.443297e-01	5.499734e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.805583e+00	9.910801e-02	2.261621e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.519035e+00	4.103872e-01	5.768894e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.971195e+00	6.289891e-01	1.995919e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.043525e+00	6.474561e-01	2.574678e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.102778e-01	4.645672e-02	2.547861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.989084e-02	2.905372e-02	5.874797e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.417345e-01	2.237411e-01	3.556020e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.954735e+00	4.549298e-01	5.271832e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.308587e+00	4.388399e-01	2.373538e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.909616e+00	3.733154e-01	9.890508e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.875934e+00	6.286785e-01	5.669005e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.275435e+00	2.552983e-01	3.807576e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.698579e-02	2.520405e-02	2.761883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.700735e-01	9.385045e-02	2.480753e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.809590e+00	3.761752e-01	6.972739e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.201448e+00	3.049967e-01	1.689830e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.682707e+00	4.950397e-01	1.885182e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.912964e+00	4.124310e-01	3.051752e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.250249e-01	1.318593e-01	1.527704e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.938223e-01	7.638689e-02	6.710021e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.447557e-03	6.577409e-03	4.716671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.914957e+00	3.873338e-01	1.377733e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.382921e+00	6.260075e-01	7.352163e-01
1.200000e-01	3.000000e-02	3.000000e-02	6.010938e+00	8.016815e-01	1.485800e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.570207e+00	6.945627e-01	3.674729e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.159456e-02	2.631212e-02	2.928883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.139327e-02	1.311324e-02	5.977490e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.429602e-01	3.835486e-02	1.201869e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.599557e-01	1.005319e-01	2.321706e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.492447e-01	1.660352e-01	3.151478e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.306131e+00	2.994573e-01	4.009822e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.986275e+00	3.860792e-01	4.696007e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.771638e+00	4.369579e-01	1.984476e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.293404e+00	2.861405e-01	9.013761e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.463615e+00	2.569873e-01	9.351978e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.280364e+00	3.963672e-01	2.401566e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.510243e+00	4.208856e-01	4.051400e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.537264e+00	2.236396e-01	4.055375e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.807443e-01	1.431561e-01	1.658249e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.829904e-02	1.703277e-02	1.493983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.462144e-01	2.342113e-02	1.638120e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.159820e-01	6.186522e-02	2.446321e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.646478e-01	1.337133e-01	3.982344e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.200029e+00	3.041097e-01	4.752931e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.820723e+00	2.846104e-01	7.365503e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.576333e+00	3.376256e-01	6.675429e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.486301e+00	5.847835e-01	3.918085e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.865669e+00	3.166189e-01	2.513773e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.095506e+00	2.677873e-01	7.194662e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.688656e+00	5.318757e-01	8.736990e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.796209e+00	3.581022e-01	3.157925e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.784088e+00	2.162516e-01	3.093651e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.891108e-01	1.471735e-01	1.767512e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.372030e-01	9.973863e-02	8.123164e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.832709e-02	9.648000e-03	7.887615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.657260e-01	1.134276e-01	1.069388e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.447466e+00	3.435016e-01	1.195974e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.815255e+00	4.654067e-01	1.866772e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.369334e+00	5.198304e-01	1.797368e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.234237e+00	9.111846e-01	1.282237e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.255164e+00	5.403786e-01	6.311355e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.251690e+00	3.119313e-01	3.124503e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.244366e+00	7.261744e-01	1.798030e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.382689e+00	7.361329e-01	3.731554e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.686289e+00	5.488705e-01	3.021805e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.393505e+00	3.452896e-01	2.550977e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.644241e-02	1.372373e-02	1.480993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.973930e-02	3.274444e-02	9.248713e-02
1.400000e-01	4.000000e-02	4.000000e-02	4.939026e-01	1.671566e-01	3.219624e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.458280e+00	3.547322e-01	4.485950e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.757550e+00	3.503945e-01	2.424178e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.446002e+00	3.217505e-01	7.382961e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.635737e+00	5.173515e-01	4.312654e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.329605e+00	2.727184e-01	3.246001e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.238450e-01	1.221976e-01	1.680965e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.657462e-02	1.345615e-02	1.080095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.913386e-01	1.051408e-01	2.180821e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.172608e+00	2.917217e-01	7.053218e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.562532e+00	4.896800e-01	6.664039e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.515962e+00	3.928722e-01	4.163223e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.591349e+00	1.795924e-01	1.334225e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.582452e+00	4.114664e-01	2.505187e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.328659e+00	2.886832e-01	2.135059e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.337820e-01	1.209174e-01	1.350423e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.127972e-02	1.507708e-02	1.346688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.192765e+01	2.657235e+00	4.415582e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.321026e+01	2.515852e+00	3.870848e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.098339e+01	1.395208e+00	1.850503e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.173785e+00	4.875533e-01	6.285802e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.075017e+00	4.493802e-01	2.900193e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.311854e+00	4.803089e-01	3.197165e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.054067e+00	2.852503e-01	3.134263e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.003674e-02	1.551183e-02	1.930461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.053569e-01	5.178860e-02	1.473665e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.960658e-01	1.406406e-01	1.724793e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.676706e-01	1.309189e-01	2.687941e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.785360e-01	2.716592e-01	3.812562e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.271554e+00	2.923336e-01	3.684105e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.841387e+00	3.924753e-01	3.076015e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.322475e+00	2.571217e-01	2.395761e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.856583e+00	2.764016e-01	1.223258e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.084978e+00	2.563922e-01	5.048445e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.852164e+00	3.055221e-01	2.801840e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.234957e+00	3.640345e-01	3.636453e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.370932e+00	2.094672e-01	3.145771e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.808654e-01	1.300306e-01	1.543803e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.525553e-02	1.574795e-02	1.475468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.142988e+00	1.825189e-01	7.910528e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.135331e+00	3.624874e-01	3.777422e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.601498e+00	3.868946e-01	5.630794e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.892956e+00	4.002436e-01	7.729881e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.498803e+00	4.146434e-01	5.753451e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.024115e+00	5.041619e-01	3.694484e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.380574e+00	3.892356e-01	3.698243e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.466565e+00	2.138352e-01	1.154228e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.169725e+00	2.630944e-01	1.137382e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.487599e+00	2.341375e-01	2.746139e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.538671e+00	2.145969e-01	1.960094e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.395287e-01	1.227076e-01	1.321397e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.258834e-02	1.562014e-02	1.313342e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.991186e+01	3.120762e+00	6.108015e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.452071e+01	3.907390e+00	4.092386e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.344137e+01	2.243400e+00	2.717644e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.188888e+01	1.473307e+00	1.688933e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.052088e+01	1.636229e+00	1.082919e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.425090e+00	7.019968e-01	5.705700e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.461043e+00	3.489543e-01	5.397938e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.073421e+00	2.248584e-01	2.792340e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.813618e+00	3.070548e-01	2.768436e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.628166e+00	3.665285e-01	3.186099e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.507626e+00	2.830261e-01	2.856632e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.000480e-02	1.813113e-02	1.940185e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.164981e-02	1.955227e-02	9.876518e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.173391e-01	1.966108e-01	7.932414e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.132825e+00	3.882101e-01	1.000622e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.579128e+00	2.559438e-01	2.966833e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.759894e+00	7.464603e-01	2.563756e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.586017e+00	9.081056e-01	3.478855e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.263519e+00	4.943660e-01	2.364299e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.640684e-02	3.685701e-02	2.465660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.124621e-01	7.156720e-02	6.076864e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.887246e+00	3.287480e-01	1.431870e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.295455e+00	2.349611e-01	3.049985e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.378825e+00	8.998777e-01	8.852436e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.786931e+00	6.218827e-01	1.993341e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.560389e-01	3.047760e-01	1.418008e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.341711e-01	1.253521e-01	7.278627e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.724872e-02	5.725748e-03	6.728211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.903286e+00	2.379527e-01	2.235093e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.034031e+00	5.569093e-01	2.189164e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.302762e+00	1.321461e+00	3.324467e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.272403e+00	1.318168e+00	2.767964e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.324862e-01	5.979164e-02	3.595532e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.348043e-03	1.685882e-03	3.432556e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.136990e-02	1.617603e-02	1.294866e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.032055e-01	5.935622e-02	3.692256e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.295953e-01	1.302365e-01	6.466749e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.131718e+00	2.345522e-01	7.831004e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.899896e+00	2.968531e-01	9.208844e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.788972e+00	2.902487e-01	6.352938e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.372204e+00	1.552184e-01	2.394682e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.526309e+00	2.846554e-01	1.213016e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.277244e+00	7.239483e-01	1.970833e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.472917e+00	6.967458e-01	2.359527e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.730209e+00	6.110597e-01	2.230072e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.526759e-01	3.734852e-01	1.548130e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.963905e-02	2.707975e-02	1.404648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.198787e-02	6.776571e-03	1.048033e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.427989e-01	2.948645e-02	3.518098e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.367944e-01	7.794452e-02	6.661014e-01
6.750000e-02	1.000000e-02	1.000000e-02	8.392040e-01	1.293045e-01	1.293925e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.624438e+00	2.230951e-01	1.344654e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.464022e+00	2.873166e-01	1.369858e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.404422e+00	3.032051e-01	9.630192e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.954878e+00	2.312393e-01	4.103249e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.993285e+00	2.979785e-01	6.795264e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.558455e+00	6.906771e-01	3.731348e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.722147e+00	6.790163e-01	1.288275e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.894789e+00	5.919788e-01	1.569207e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.164497e+00	4.012996e-01	1.400524e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.870879e-01	2.108232e-01	9.327001e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.350182e-02	1.412194e-02	9.024488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.637685e-01	2.412530e-02	6.920362e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.297124e-01	9.109809e-02	1.205904e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.464524e+00	1.914207e-01	2.439943e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.683059e+00	3.180874e-01	3.385941e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.402400e+00	4.575952e-01	3.068193e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.054787e+00	5.074358e-01	2.026106e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.778801e+00	3.976603e-01	5.226077e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.287603e+00	8.332069e-01	3.149590e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.968126e+00	1.317581e+00	7.546139e-02
1.700000e-01	1.800000e-02	1.800000e-02	3.465024e+00	1.223500e+00	2.359853e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.082483e+00	8.797399e-01	2.710027e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.638701e-02	3.902511e-02	1.959938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.351645e-02	4.059947e-02	1.598504e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.363356e-01	2.059691e-01	6.811316e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.762678e+00	3.424054e-01	7.691912e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.884661e+00	2.165142e-01	2.493572e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.019183e+00	4.758186e-01	1.559841e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.331176e+00	6.941166e-01	3.099864e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.306455e+00	4.729755e-01	2.449059e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.538760e-01	2.257380e-01	1.338261e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.695141e-02	1.066840e-02	1.015109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.059511e-01	1.953598e-01	6.699126e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.084826e+00	4.278086e-01	1.522722e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.108450e+00	4.629483e-01	1.299072e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.274212e+00	2.263424e-01	4.980721e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.956765e+00	3.277772e-01	5.936228e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.286774e+00	5.764902e-01	1.679205e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.339039e+00	4.115857e-01	1.837860e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.949885e-01	2.375319e-01	1.277368e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.825666e-02	2.042028e-02	1.568469e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.570546e+01	4.927024e+00	1.383447e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.727625e+01	2.314856e+00	7.153140e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.667009e+00	1.025451e+00	2.606146e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.695766e+00	2.928020e-01	3.853253e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.420141e+00	4.738613e-01	5.468354e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.640225e+00	7.298544e-01	2.422627e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.618476e+00	5.885019e-01	3.096046e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.185333e-02	3.228130e-02	2.534454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.322389e-01	3.821947e-02	1.832438e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.270097e-01	9.047830e-02	3.594712e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.680287e-01	1.731616e-01	5.157429e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.501185e-01	1.984600e-01	6.526999e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.353555e+00	2.639484e-01	6.762238e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.883669e+00	2.835734e-01	6.123821e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.378418e+00	2.317765e-01	4.130293e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.770442e+00	1.067131e-01	2.104442e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.895757e+00	2.656880e-01	9.887819e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.708620e+00	5.020307e-01	1.905198e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.132186e+00	5.144571e-01	2.598816e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.525651e+00	5.360145e-01	2.127313e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.447716e-01	3.142061e-01	1.460144e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.546941e-02	2.501278e-02	1.386252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.001748e+00	1.856793e-01	8.587151e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.661693e+00	4.591306e-01	9.000647e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.125967e+00	4.285340e-01	1.296917e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.575791e+00	4.801172e-01	1.371666e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.893414e+00	3.946204e-01	1.202559e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.086611e+00	3.245465e-01	8.257185e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.120591e+00	1.936447e-01	4.175634e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.996134e+00	9.969672e-02	1.923906e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.744564e+00	2.523749e-01	1.017980e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.322326e+00	4.222756e-01	1.251868e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.597492e+00	4.410579e-01	1.561065e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.030557e-01	3.017127e-01	1.277596e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.877316e-02	2.592917e-02	1.497700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.925836e+01	4.803535e+00	1.371866e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.901036e+01	2.364639e+00	7.974398e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.509247e+01	1.712583e+00	5.176780e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.214574e+01	1.289661e+00	3.414823e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.824806e+00	7.944256e-01	2.334418e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.565079e+00	5.029383e-01	9.032799e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.615444e+00	2.613258e-01	3.742697e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.751980e+00	9.766047e-02	2.565912e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.474513e+00	4.278058e-01	1.290271e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.910875e+00	6.421101e-01	2.197424e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.063866e+00	7.092498e-01	2.778818e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.065724e-01	4.390200e-02	2.446177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.291956e-02	3.061990e-02	7.304034e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.043531e-01	2.403284e-01	3.888620e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.043158e+00	4.899735e-01	5.015374e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.285561e+00	4.395641e-01	2.364849e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.823713e+00	4.186780e-01	1.524653e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.819691e+00	5.889268e-01	5.343518e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.275830e+00	2.999077e-01	3.479536e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.598600e-02	2.144575e-02	2.806832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.089567e-01	9.767179e-02	3.024654e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.928494e+00	3.606548e-01	6.383284e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.226658e+00	3.463607e-01	1.666260e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.590823e+00	5.031378e-01	2.336099e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.857505e+00	3.995129e-01	3.013872e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.021587e-01	1.520244e-01	1.608062e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.949058e-01	7.185144e-02	6.993718e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.285178e-03	5.367517e-03	4.647810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.119901e+00	4.292047e-01	1.466365e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.474427e+00	6.546004e-01	7.239070e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.892644e+00	9.043194e-01	1.859514e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.417339e+00	6.059001e-01	4.015132e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.360452e-02	2.430593e-02	2.839436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.002733e-02	1.871395e-02	6.703893e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.549338e-01	4.215361e-02	1.261608e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.939894e-01	9.966291e-02	2.265469e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.062456e-01	2.288935e-01	3.253581e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.325646e+00	2.755143e-01	4.496045e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.032959e+00	3.717270e-01	3.441980e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.732165e+00	4.349197e-01	2.629751e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.235788e+00	1.523279e-01	1.913542e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.468042e+00	2.012267e-01	7.517319e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.228179e+00	4.249673e-01	2.205383e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.512200e+00	4.216499e-01	3.414945e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.571648e+00	3.077689e-01	3.191927e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.529352e-01	1.346171e-01	2.224301e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.520203e-02	1.075935e-02	1.566039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.724127e-01	2.619958e-02	1.852464e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.360609e-01	5.957445e-02	3.058074e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.192722e-01	1.817526e-01	4.203165e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.307398e+00	3.255800e-01	4.326504e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.978637e+00	4.061951e-01	6.865705e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.738108e+00	3.713561e-01	5.821122e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.403706e+00	4.074199e-01	4.121988e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.885312e+00	2.301550e-01	1.743079e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.021514e+00	2.284993e-01	6.941497e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.558910e+00	2.692655e-01	1.611438e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.798095e+00	4.799841e-01	2.498678e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.779758e+00	2.941161e-01	2.691556e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.783670e-01	1.869314e-01	1.531254e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.144018e-01	7.662022e-02	8.976121e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.870069e-02	9.071858e-03	7.293774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.034231e+00	2.853225e-01	1.124900e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.527938e+00	2.173533e-01	1.424361e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.044645e+00	6.255953e-01	1.797458e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.712022e+00	7.649467e-01	1.754962e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.231929e+00	7.021900e-01	1.379754e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.079269e+00	5.424369e-01	7.821112e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.370709e+00	3.807259e-01	1.782971e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.202103e+00	7.695995e-01	1.776081e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.281087e+00	7.320110e-01	3.459099e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.642230e+00	6.505539e-01	3.252694e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.330078e+00	2.751664e-01	2.677007e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.824000e-02	1.504795e-02	1.446212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.422559e-02	3.977409e-02	9.703550e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.563240e-01	2.124941e-01	3.147159e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.515161e+00	3.721056e-01	5.157482e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.762745e+00	3.302389e-01	2.288454e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.407147e+00	3.901012e-01	6.872887e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.573756e+00	4.642582e-01	4.263001e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.289646e+00	3.023479e-01	3.325651e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.250691e-01	1.130126e-01	1.697867e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.482423e-02	1.093535e-02	1.070946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.985479e-01	1.022395e-01	2.503729e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.345344e+00	3.936955e-01	5.961018e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.697760e+00	5.076436e-01	6.563193e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.483106e+00	3.591359e-01	5.511082e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.569868e+00	2.361657e-01	1.382996e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.561733e+00	4.275157e-01	2.249899e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.286181e+00	2.635543e-01	2.215346e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.059366e-01	1.202281e-01	1.447289e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.003869e-02	1.254818e-02	1.396551e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.285286e+01	2.935636e+00	4.868810e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.380896e+01	2.662271e+00	3.233746e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.094880e+01	1.279336e+00	1.862121e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.068520e+00	4.747238e-01	6.368424e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.122978e+00	4.853466e-01	2.133160e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.238288e+00	4.600529e-01	3.439335e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.996205e-01	2.711494e-01	3.199702e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.211627e-02	1.525425e-02	1.861787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.365711e-01	6.523094e-02	1.388706e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.933581e-01	1.326035e-01	1.948421e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.163692e-01	1.554011e-01	2.562534e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.077543e-01	2.312533e-01	3.290449e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.287588e+00	2.902607e-01	3.905395e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.828144e+00	3.325369e-01	3.650472e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.389833e+00	3.232525e-01	1.917438e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.819107e+00	1.910711e-01	1.589194e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.031346e+00	2.071839e-01	1.006422e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.866787e+00	3.705614e-01	1.727071e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.236805e+00	3.640254e-01	3.138880e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.363861e+00	2.426634e-01	2.943209e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.567572e-01	1.359560e-01	2.008970e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.187828e-02	1.022774e-02	1.439514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.237793e+00	2.736264e-01	5.975784e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.658358e-01	1.329630e-01	6.664419e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.706264e+00	4.864746e-01	5.017858e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.034933e+00	4.133293e-01	5.594291e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.631346e+00	6.220312e-01	4.561673e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.863795e+00	3.052451e-01	5.437656e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.291369e+00	3.316358e-01	3.136903e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.421047e+00	1.526352e-01	1.225462e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.158835e+00	2.380626e-01	1.495787e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.481233e+00	3.225975e-01	2.186764e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.572409e+00	2.603785e-01	1.682359e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.366562e-01	1.176327e-01	1.230123e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.624266e-02	1.449835e-02	1.214293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.066604e+01	3.538912e+00	6.549641e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.533803e+01	3.417088e+00	3.276422e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.340524e+01	2.082255e+00	3.222594e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.184128e+01	1.310677e+00	2.273573e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.051556e+01	1.341551e+00	1.110423e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.075623e+00	6.627333e-01	7.854016e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.486952e+00	3.578053e-01	4.680791e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.962328e+00	2.163363e-01	5.185059e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.908125e+00	4.261262e-01	1.304459e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.640738e+00	4.482169e-01	2.788574e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.463448e+00	2.626208e-01	2.898881e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.191434e-02	1.839403e-02	1.910444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.698888e-02	1.582321e-02	1.154591e-01
2.100000e-01	4.000000e-02	4.000000e-02	7.108396e-01	1.808434e-01	9.721522e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.973413e+00	3.418972e-01	1.330591e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.260751e+00	2.470666e-01	4.768756e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.664434e+00	8.675279e-01	6.496024e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.786194e+00	1.136576e+00	2.974062e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.482910e+00	7.205482e-01	2.613043e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.080807e-01	5.390880e-02	2.989577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.696317e-01	5.672675e-02	7.455486e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.501604e+00	2.557463e-01	1.846649e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.815695e+00	2.202418e-01	4.510087e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.506179e+00	1.043048e+00	7.817027e-03
3.425000e-01	3.750000e-02	3.750000e-02	2.156352e+00	8.967628e-01	1.568656e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.034313e+00	4.357732e-01	1.475020e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.861835e-01	1.639063e-01	8.410018e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.306851e-02	9.836914e-03	8.658730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.520776e+00	1.653561e-01	2.599329e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.807168e+00	3.990061e-01	2.756245e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.863258e+00	9.995030e-01	1.524375e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.084545e+00	1.804972e+00	1.317668e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.952566e-01	1.018523e-01	3.748869e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.317356e-03	1.208644e-03	1.842116e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.754967e-02	1.230939e-02	1.374279e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.746455e-01	5.150780e-02	4.266827e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.787774e-01	1.232444e-01	7.883017e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.004078e+00	2.019067e-01	1.136383e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.754299e+00	2.704453e-01	1.155253e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.538781e+00	2.638596e-01	8.477980e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.099638e+00	1.750233e-01	3.943992e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.441807e+00	4.414835e-01	7.462921e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.255074e+00	7.950944e-01	1.229659e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.662347e+00	9.085600e-01	2.129963e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.918842e+00	8.031060e-01	2.256061e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.128588e+00	5.186567e-01	1.645204e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.678497e-02	4.808485e-02	1.881149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.914948e-02	3.939765e-03	6.664605e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.111659e-01	2.125031e-02	4.219996e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.606397e-01	6.170608e-02	8.893509e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.786569e-01	1.141394e-01	1.486732e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.419154e+00	1.797695e-01	1.831079e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.160631e+00	2.243839e-01	1.837874e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.897660e+00	2.383306e-01	1.324715e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.504984e+00	2.081806e-01	5.820492e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.707505e+00	2.519083e-01	1.506066e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.557259e+00	7.217368e-01	4.762165e-03
2.835000e-01	2.350000e-02	2.350000e-02	2.974605e+00	9.402441e-01	7.238759e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.153142e+00	7.877117e-01	1.260248e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.362142e+00	5.360620e-01	1.342904e-01
4.610000e-01	3.600000e-02	3.600000e-02	7.071658e-01	3.141596e-01	1.016241e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.741186e-02	2.446575e-02	1.194194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.265957e-01	1.707360e-02	4.839565e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.220896e-01	5.620802e-02	1.515836e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.073277e+00	1.327711e-01	2.909995e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.206508e+00	2.416016e-01	3.776219e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.487705e+00	3.309223e-01	3.894772e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.766655e+00	3.731191e-01	2.781678e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.741413e+00	3.348732e-01	1.049758e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.965964e+00	7.102432e-01	4.168640e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.292499e+00	1.522005e+00	4.395476e-03
1.700000e-01	1.800000e-02	1.800000e-02	4.013907e+00	1.581138e+00	1.339288e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.625618e+00	1.191135e+00	2.241279e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.270822e-01	6.801206e-02	2.325798e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.094317e-01	4.360156e-02	1.821713e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.843569e-01	2.055830e-01	8.204491e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.709230e+00	3.029566e-01	9.183013e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.541170e+00	1.656219e-01	3.721675e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.853800e+00	4.281049e-01	1.308542e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.483583e+00	8.498732e-01	2.450599e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.526102e+00	6.593393e-01	2.580054e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.705672e-01	3.264915e-01	1.550816e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.755226e-02	1.935721e-02	1.374904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.364445e-01	1.834819e-01	8.676737e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.257607e+00	4.315496e-01	2.023102e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.874436e+00	3.801300e-01	1.417153e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.709797e+00	1.466352e-01	4.544138e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.666150e+00	2.048197e-01	1.485050e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.435634e+00	6.491183e-01	9.016237e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.648929e+00	6.294961e-01	1.590983e-01
4.280000e-01	4.000000e-02	4.000000e-02	8.288210e-01	3.208020e-01	1.397295e-01
7.340000e-01	2.660000e-01	2.660000e-01	7.092726e-02	2.942564e-02	1.977400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.885568e+01	4.066403e+00	2.046538e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.620520e+01	1.870819e+00	8.042577e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.426213e+00	6.482645e-01	2.093502e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.837772e+00	2.176620e-01	5.250803e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.247227e+00	3.109942e-01	6.779828e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.997990e+00	8.568744e-01	1.250195e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.082702e+00	8.498755e-01	2.461769e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.097459e-01	5.457357e-02	2.905490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.287562e-01	3.784095e-02	1.809789e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.408251e-01	9.519974e-02	4.231963e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.511566e-01	1.508071e-01	6.507424e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.725560e-01	2.001755e-01	8.200405e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.307515e+00	2.519501e-01	8.246266e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.805804e+00	2.540553e-01	7.957510e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.191321e+00	1.968930e-01	5.842163e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.517219e+00	9.638173e-02	3.427268e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.682206e+00	2.639365e-01	1.417268e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.641725e+00	5.462619e-01	1.225222e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.295592e+00	6.993013e-01	1.960719e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.684814e+00	6.479761e-01	2.114878e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.888089e-01	4.355557e-01	1.573913e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.235629e-02	4.507920e-02	1.881020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.071519e+00	1.932998e-01	9.811388e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.829891e+00	3.376483e-01	1.521515e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.242797e+00	3.876081e-01	1.829797e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.657719e+00	4.026589e-01	1.732260e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.805148e+00	3.475523e-01	1.287943e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.738740e+00	2.540643e-01	9.838208e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.661801e+00	1.372753e-01	4.968859e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.596277e+00	6.358871e-02	2.684209e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.604292e+00	2.006305e-01	1.014265e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.390003e+00	5.248956e-01	8.094400e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.806070e+00	5.887162e-01	1.288975e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.057993e+00	4.015334e-01	1.264576e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.996532e-02	4.136660e-02	1.831220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.199583e+01	4.025810e+00	1.888131e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.891869e+01	2.085249e+00	9.995880e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.437035e+01	1.480249e+00	6.286900e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.063156e+01	9.332431e-01	3.558461e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.112457e+00	5.682571e-01	2.150543e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.148675e+00	3.580362e-01	1.020212e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.816763e+00	1.988093e-01	6.580648e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.388098e+00	9.804338e-02	1.668333e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.381009e+00	3.883294e-01	7.008871e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.101539e+00	7.293005e-01	1.306352e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.428942e+00	8.404876e-01	2.121277e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.495669e-01	7.113271e-02	2.703160e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.091884e-01	3.650676e-02	6.728100e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.023041e+00	3.138748e-01	4.403068e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.429172e+00	5.004438e-01	5.178908e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.593449e+00	3.245620e-01	1.570613e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.606539e+00	5.248228e-01	3.287446e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.349167e+00	5.232437e-01	4.448701e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.047412e+00	1.988223e-01	2.768486e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.787169e-02	1.784909e-02	2.703583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.209009e-01	1.173292e-01	3.283428e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.549768e+00	4.368609e-01	6.474352e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.325352e+00	1.635997e-01	9.358900e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.084327e+00	5.233588e-01	2.642474e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.528559e+00	3.131430e-01	2.076076e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.379595e-01	9.455493e-02	1.382680e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.057024e-01	4.514304e-02	6.406074e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.233422e-03	4.126653e-03	5.437443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.838000e+00	4.528083e-01	1.519577e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.867347e+00	5.799629e-01	4.701838e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.247531e+00	8.470257e-01	1.731814e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.139696e+00	5.077212e-01	3.368890e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.656728e-02	1.916013e-02	2.733643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.972245e-02	1.064052e-02	4.649146e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.447218e-01	4.207825e-02	1.250269e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.182378e-01	1.200245e-01	2.528705e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.546881e-01	2.271774e-01	4.031192e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.515060e+00	3.779417e-01	4.988707e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.291011e+00	4.177505e-01	4.053739e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.037065e+00	3.915340e-01	1.379568e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.432435e+00	1.424930e-01	1.101872e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.497912e+00	3.164845e-01	1.525345e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.002665e+00	4.174141e-01	3.073465e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.230222e+00	4.530817e-01	3.864862e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.371636e+00	2.316434e-01	2.737409e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.858178e-01	1.098548e-01	1.592535e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.287240e-02	1.113093e-02	1.490405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.285551e-01	2.198123e-02	1.493959e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.532819e-01	6.324710e-02	3.162804e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.055062e-01	1.383020e-01	4.860901e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.487666e+00	2.656242e-01	7.300740e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.378363e+00	4.464979e-01	8.233882e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.224644e+00	4.118134e-01	5.761065e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.872264e+00	4.107972e-01	3.164876e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.140533e+00	1.716026e-01	1.474512e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.935354e+00	2.270652e-01	1.234652e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.341714e+00	4.781868e-01	2.227724e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.445501e+00	4.197437e-01	2.079064e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.576964e+00	2.824657e-01	1.953748e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.717889e-01	1.315672e-01	1.327097e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.010004e-01	6.870245e-02	7.681537e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.959268e-02	7.168785e-03	7.263296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.424672e-01	1.484786e-01	1.125559e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.624316e+00	2.198486e-01	1.718909e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.241940e+00	4.108393e-01	2.101890e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.364903e+00	5.986431e-01	2.205968e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.151360e+00	6.818117e-01	1.363798e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.808073e+00	5.233233e-01	4.312475e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.324463e+00	4.830888e-01	1.888453e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.728547e+00	8.491628e-01	1.568801e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.933653e+00	7.529639e-01	2.437447e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.385734e+00	5.309150e-01	2.796472e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.254990e+00	2.538977e-01	2.497839e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.779062e-02	1.203884e-02	1.454784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.133068e-01	4.520957e-02	1.147904e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.816053e-01	2.460520e-01	3.936081e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.860823e+00	4.043243e-01	4.976414e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.051416e+00	2.697049e-01	1.386762e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.175811e+00	4.042832e-01	1.870017e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.202599e+00	4.641337e-01	3.647015e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.110108e+00	1.854964e-01	2.854193e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.913357e-01	8.772813e-02	1.520128e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.607745e-02	7.731590e-03	1.182547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.590521e-01	1.407571e-01	3.025760e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.956922e+00	6.055340e-01	7.075503e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.397449e+00	5.455257e-01	7.944967e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.864156e+00	3.136421e-01	2.609747e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.263272e+00	3.322792e-01	1.833455e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.120464e+00	3.733102e-01	2.221883e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.103966e+00	1.894940e-01	2.019672e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.955483e-01	7.828369e-02	1.243302e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.536012e-02	9.521515e-03	1.415512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.888272e+01	5.066908e+00	5.948414e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.767604e+01	2.499721e+00	4.255856e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.211869e+01	1.268193e+00	1.491648e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.542455e+00	3.210173e-01	6.440086e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.505371e+00	5.018554e-01	1.491705e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.013290e+00	3.515932e-01	2.957007e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.029561e+00	2.088873e-01	2.877348e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.871435e-02	1.155958e-02	1.923754e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.251213e-01	6.120805e-02	1.379580e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.183821e-01	1.134022e-01	2.478061e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.132774e-01	2.453591e-01	3.254286e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.009544e+00	2.593138e-01	4.127075e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.487034e+00	3.349162e-01	4.208042e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.092918e+00	4.033854e-01	3.274591e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.616500e+00	3.051401e-01	1.661308e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.989173e+00	1.444335e-01	8.398176e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.964459e+00	2.416609e-01	1.316966e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.641310e+00	3.812336e-01	2.877313e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.969765e+00	3.316236e-01	3.706192e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.229947e+00	2.173128e-01	2.395832e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.033666e-01	8.991926e-02	1.550816e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.116667e-02	1.020490e-02	1.450132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.327006e+00	3.450818e-01	5.127009e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.460558e+00	3.672904e-01	5.413633e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.168620e+00	6.346206e-01	6.587116e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.612936e+00	6.382817e-01	8.394938e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.142641e+00	4.777783e-01	7.055302e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.408259e+00	3.681069e-01	4.443526e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.634311e+00	3.371021e-01	2.703656e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.443938e+00	1.040750e-01	9.066092e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.945784e+00	2.531058e-01	2.013895e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.187768e+00	3.378267e-01	1.823189e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.337673e+00	1.871930e-01	1.950160e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.588011e-01	7.647625e-02	1.198930e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.331179e-02	1.005764e-02	1.274493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.682415e+01	5.942666e+00	6.772652e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.961336e+01	4.529180e+00	4.422579e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.680058e+01	2.058901e+00	2.525118e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.388369e+01	1.503121e+00	2.017324e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.130080e+01	1.022205e+00	1.236826e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.201069e+00	5.339113e-01	7.525615e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.153223e+00	4.649898e-01	5.586393e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.421376e+00	2.604340e-01	1.936381e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.450178e+00	4.316806e-01	2.006939e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.405354e+00	3.595807e-01	2.569785e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.400430e+00	2.404822e-01	2.657288e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.114394e-02	1.353166e-02	1.884432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.481827e-02	1.783300e-02	1.383148e-01
2.100000e-01	4.000000e-02	4.000000e-02	7.845401e-01	1.955944e-01	9.914514e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.083236e+00	3.448590e-01	1.194420e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.325568e+00	2.284441e-01	4.231533e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.615840e+00	8.935145e-01	8.288196e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.685942e+00	1.103169e+00	3.030352e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.410991e+00	6.893196e-01	2.508844e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.990953e-02	4.859121e-02	2.914592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.286521e-01	6.501530e-02	8.074399e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.678799e+00	2.750244e-01	1.735547e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.848874e+00	2.084076e-01	3.265821e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.432129e+00	1.067446e+00	2.750423e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.062011e+00	8.609874e-01	1.614378e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.802024e-01	4.064322e-01	1.455598e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.695736e-01	1.597984e-01	8.116100e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.188548e-02	9.851492e-03	8.343627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.680984e+00	1.861534e-01	2.718373e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.052646e+00	4.244657e-01	2.589137e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.933117e+00	1.096368e+00	1.013409e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.895501e+00	1.786488e+00	1.604691e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.806357e-01	9.489958e-02	3.880423e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.329257e-03	1.060660e-03	2.547756e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.600419e-02	1.480413e-02	1.594699e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.860445e-01	5.437577e-02	4.747341e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.326157e-01	1.344275e-01	7.875884e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.091811e+00	2.204501e-01	1.123508e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.827051e+00	2.734459e-01	1.149995e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.620194e+00	2.586930e-01	7.861702e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.183322e+00	1.583832e-01	3.483988e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.431191e+00	4.831347e-01	3.212367e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.217060e+00	8.024600e-01	1.338444e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.603901e+00	9.571197e-01	2.181747e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.809857e+00	7.319551e-01	2.182890e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.071434e+00	4.910864e-01	1.635664e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.195970e-02	4.573689e-02	1.748528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.860586e-02	4.113366e-03	1.011558e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.436928e-01	2.672963e-02	4.669319e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.915658e-01	6.583134e-02	9.999960e-01
6.750000e-02	1.000000e-02	1.000000e-02	8.775166e-01	1.309029e-01	1.501471e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.518402e+00	1.948265e-01	1.874843e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.301368e+00	2.427868e-01	1.720603e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.025877e+00	2.487602e-01	1.291644e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.582442e+00	2.025359e-01	5.437200e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.722027e+00	2.565781e-01	1.053557e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.536067e+00	8.202694e-01	1.858544e-03
2.835000e-01	2.350000e-02	2.350000e-02	2.908919e+00	9.592890e-01	8.692333e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.085356e+00	7.745711e-01	1.372120e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.288992e+00	5.134647e-01	1.303644e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.701458e-01	2.811768e-01	9.672557e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.658480e-02	2.602156e-02	1.091047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.213067e-01	1.673974e-02	6.437491e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.537846e-01	6.152608e-02	1.764273e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.226266e+00	1.531739e-01	3.042213e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.336853e+00	2.598261e-01	3.890604e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.724820e+00	3.655778e-01	3.932300e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.034066e+00	3.983055e-01	2.648611e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.932382e+00	3.489545e-01	9.182488e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.016781e+00	8.267951e-01	4.783173e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.227890e+00	1.658852e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	3.894579e+00	1.570966e+00	1.520264e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.487152e+00	1.133940e+00	2.365626e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.192224e-01	6.267749e-02	2.252090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.194987e-01	4.830071e-02	2.110589e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.385893e-01	2.205079e-01	8.133903e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.771815e+00	2.980775e-01	8.743279e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.562158e+00	1.399222e-01	3.745739e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.853208e+00	4.448113e-01	1.344495e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.433539e+00	8.523026e-01	2.391689e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.482901e+00	6.714714e-01	2.520865e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.096457e-01	2.735403e-01	1.478934e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.563091e-02	1.797764e-02	1.318346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.307620e-01	2.081380e-01	1.026554e+00
3.500000e-02	1.500000e-02	1.500000e-02	2.458503e+00	4.677337e-01	1.982641e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.987977e+00	3.852857e-01	1.336755e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.770492e+00	1.405266e-01	4.469977e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.635214e+00	2.096148e-01	1.565542e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.385454e+00	6.600785e-01	1.046526e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.577794e+00	5.942182e-01	1.609905e-01
4.280000e-01	4.000000e-02	4.000000e-02	8.032146e-01	3.240437e-01	1.328733e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.746747e-02	2.650088e-02	1.877581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.123444e+01	4.407057e+00	2.147410e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.696135e+01	2.012924e+00	7.506669e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.615108e+00	6.767548e-01	2.003949e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.938454e+00	2.184545e-01	3.996346e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.184743e+00	2.736836e-01	1.072368e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.889947e+00	8.273563e-01	1.404392e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.056610e+00	8.850905e-01	2.520001e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.010641e-01	5.039785e-02	2.960409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.317603e-01	3.945721e-02	2.145928e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.599715e-01	9.998904e-02	4.460623e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.148447e-01	1.647912e-01	6.543165e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.528154e-01	2.190140e-01	7.925970e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.362057e+00	2.596825e-01	8.521792e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.848729e+00	2.512766e-01	7.720999e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.256974e+00	1.895281e-01	5.399232e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.563953e+00	8.630347e-02	2.648787e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.691421e+00	2.549157e-01	1.570717e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.631864e+00	5.845632e-01	1.372416e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.251388e+00	7.004373e-01	2.001298e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.565265e+00	5.841844e-01	2.002463e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.639274e-01	4.334516e-01	1.587164e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.589575e-02	4.099831e-02	1.742969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.143505e+00	2.166994e-01	1.118766e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.911066e+00	3.419294e-01	1.567437e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.503744e+00	4.155961e-01	1.746985e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.759318e+00	4.115892e-01	1.720079e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.882064e+00	3.604485e-01	1.310512e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.846597e+00	2.548218e-01	8.897454e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.698376e+00	1.318072e-01	5.472936e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.619643e+00	9.061794e-02	3.296285e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.613119e+00	3.150595e-01	5.980805e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.370339e+00	5.613905e-01	9.322504e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.740595e+00	5.581216e-01	1.320288e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.003259e+00	3.826928e-01	1.237527e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.530204e-02	3.971096e-02	1.706131e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.393707e+01	4.224883e+00	2.017779e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.992662e+01	2.270907e+00	9.067160e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.476134e+01	1.535638e+00	6.335633e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.066571e+01	9.929311e-01	4.082184e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.514943e+00	5.789267e-01	1.903880e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.159195e+00	3.322896e-01	1.088203e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.942607e+00	2.055444e-01	4.508278e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.409848e+00	9.783653e-02	1.768666e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.332786e+00	3.964298e-01	4.350742e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.080211e+00	7.514441e-01	1.398677e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.331951e+00	8.569501e-01	2.221085e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.408910e-01	6.606006e-02	2.710934e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.159446e-01	3.711530e-02	8.444383e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.069512e+00	2.953469e-01	4.747804e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.456167e+00	5.158266e-01	4.816787e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.609442e+00	3.329799e-01	1.523386e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.554957e+00	4.516111e-01	3.123208e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.321620e+00	5.141606e-01	4.535913e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.026665e+00	2.039158e-01	2.827126e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.610551e-02	1.908227e-02	2.648348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.873273e-01	1.276211e-01	3.830757e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.652662e+00	4.663041e-01	6.112915e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.313520e+00	2.165833e-01	1.213540e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.000297e+00	4.581865e-01	2.665930e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.483736e+00	3.260238e-01	2.093781e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.302396e-01	9.853722e-02	1.379435e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.911870e-01	4.877512e-02	6.862631e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.474740e-03	4.938007e-03	5.609615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.108835e+00	5.246989e-01	1.616580e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.966074e+00	6.063801e-01	4.491505e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.075216e+00	8.273535e-01	1.596211e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.047135e+00	5.278104e-01	3.659839e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.397477e-02	1.829180e-02	2.697516e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.896624e-02	1.135422e-02	6.233528e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.625628e-01	4.649123e-02	1.364355e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.470418e-01	1.192097e-01	2.883845e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.660674e-01	2.039677e-01	4.480837e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.574044e+00	3.791213e-01	4.529046e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.360390e+00	4.590036e-01	3.566433e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.025534e+00	3.369614e-01	1.601467e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.422744e+00	1.407606e-01	1.333798e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.460188e+00	2.987977e-01	6.773485e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.989344e+00	4.008529e-01	4.225599e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.156084e+00	4.444971e-01	3.403511e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.349049e+00	2.436575e-01	2.691619e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.812710e-01	1.214238e-01	1.553866e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.423362e-02	1.280903e-02	1.376404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.416434e-01	2.735658e-02	1.573566e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.250260e-01	1.083510e-01	3.789799e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.733389e-01	1.576756e-01	6.425964e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.614975e+00	3.016538e-01	7.971834e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.432642e+00	3.236576e-01	8.151048e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.299042e+00	4.551752e-01	5.908737e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.913634e+00	4.411233e-01	3.508340e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.143203e+00	1.986088e-01	9.807379e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.936368e+00	3.097714e-01	1.386225e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.245500e+00	3.654133e-01	2.499243e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.381983e+00	3.815237e-01	2.794915e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.553173e+00	3.123052e-01	1.809055e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.665307e-01	1.658023e-01	1.317748e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.980407e-01	6.387992e-02	7.930142e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.776705e-02	7.980485e-03	7.396425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.305751e-01	1.182221e-01	1.320274e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.881876e+00	3.000363e-01	1.696417e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.620870e+00	4.863725e-01	2.256308e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.468352e+00	6.346898e-01	2.268456e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.160916e+00	6.872408e-01	1.366403e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.996558e+00	5.551921e-01	3.673689e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.314540e+00	5.836786e-01	1.803383e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.569397e+00	7.158523e-01	2.261478e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.829761e+00	7.661161e-01	2.930790e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.329805e+00	5.692088e-01	2.981069e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.228364e+00	2.711893e-01	2.531982e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.731811e-02	1.253495e-02	1.404195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.191306e-01	5.035394e-02	1.278568e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.322203e-01	2.517492e-01	4.474565e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.889199e+00	3.967200e-01	4.913735e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.065857e+00	2.964012e-01	1.408133e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.156833e+00	4.295096e-01	2.023143e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.148892e+00	4.351082e-01	3.925235e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.097209e+00	2.190815e-01	2.892049e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.753395e-01	8.265502e-02	1.510521e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.546787e-02	9.422236e-03	1.204248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.951878e-01	1.401247e-01	3.804181e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.080193e+00	6.046393e-01	8.313249e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.447833e+00	5.467732e-01	8.490431e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.884458e+00	3.097913e-01	1.539595e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.217017e+00	2.924137e-01	1.765418e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.083748e+00	3.875406e-01	2.239861e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.117157e+00	2.228638e-01	1.871827e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.035688e-01	6.761826e-02	1.189786e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.003069e-02	1.105053e-02	1.535287e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.060275e+01	5.237234e+00	7.490225e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.842326e+01	2.570891e+00	4.278663e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.232362e+01	1.309516e+00	1.118432e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.436454e+00	3.003424e-01	5.223277e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.389683e+00	4.793975e-01	2.025568e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.984368e+00	3.958756e-01	3.126425e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.016511e+00	2.041178e-01	2.844791e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.873174e-02	1.023357e-02	1.803549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.161305e-01	6.220782e-02	1.784877e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.536784e-01	1.447536e-01	2.395512e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.384866e-01	2.259664e-01	3.305082e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.027972e+00	2.834458e-01	4.319202e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.515633e+00	3.146618e-01	3.873351e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.145960e+00	3.797554e-01	3.529404e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.620519e+00	3.106498e-01	1.152074e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.959069e+00	1.185387e-01	8.800044e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.953277e+00	2.721031e-01	1.275315e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.605160e+00	3.428909e-01	3.163807e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.977236e+00	3.600478e-01	2.983233e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.196152e+00	2.094873e-01	2.556176e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.009044e-01	1.019187e-01	1.529182e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.202684e-02	1.227308e-02	1.395504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.333539e+00	2.465550e-01	6.569509e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.576235e+00	4.451972e-01	6.543443e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.236891e+00	5.684980e-01	6.623938e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.740116e+00	6.335639e-01	8.684880e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.220403e+00	4.526734e-01	6.733921e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.510875e+00	4.073585e-01	4.735737e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.604557e+00	2.578939e-01	1.517828e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.427530e+00	1.585246e-01	8.116045e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.888174e+00	2.368939e-01	2.102635e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.150027e+00	2.852753e-01	2.458659e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.333370e+00	2.165866e-01	1.747591e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.647117e-01	1.003829e-01	1.162720e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.148077e-02	1.059884e-02	1.245834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.798257e+01	5.764936e+00	8.752537e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.054927e+01	3.652890e+00	4.486477e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.771079e+01	3.077370e+00	2.777293e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.410349e+01	1.501537e+00	2.374103e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.131652e+01	1.057599e+00	8.625545e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.446334e+00	6.061215e-01	4.965380e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.968919e+00	2.494859e-01	4.934865e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.457706e+00	3.365776e-01	2.371276e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.313096e+00	3.709512e-01	2.713433e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.339986e+00	3.787228e-01	2.965640e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.376285e+00	2.747408e-01	2.735598e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.079133e-02	1.441421e-02	1.814247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.252297e-01	3.062958e-02	2.064654e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.306333e+00	2.866870e-01	1.203908e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.813895e+00	3.541651e-01	9.377540e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.590965e+00	3.573007e-01	8.881872e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.161671e+00	1.012969e+00	2.167300e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.987441e+00	8.117243e-01	2.759145e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.020260e+00	4.786081e-01	1.878240e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.296985e-02	3.508626e-02	2.313849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.036344e-01	9.816882e-02	1.072798e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.630722e+00	3.222632e-01	1.380810e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.990451e+00	5.727154e-01	8.155874e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.806397e+00	9.820924e-01	1.057609e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.568621e+00	6.149941e-01	1.520578e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.932388e-01	3.016822e-01	1.128249e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.045814e-01	1.158255e-01	6.783909e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.977338e-02	8.723532e-03	8.241180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.580314e+00	2.622503e-01	3.316856e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.417579e+00	4.734687e-01	1.581088e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.580965e+00	1.580906e+00	9.503236e-03
1.775000e-01	2.750000e-02	2.750000e-02	3.020553e+00	1.365679e+00	2.180857e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.425067e-01	6.786175e-02	3.213798e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.833162e-03	2.460393e-03	3.111550e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.473469e-02	2.720587e-02	2.349394e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.183798e-01	9.532168e-02	6.684913e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.411374e-01	2.048042e-01	1.035898e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.628822e+00	2.942314e-01	1.254817e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.485573e+00	3.060947e-01	9.332842e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.195949e+00	2.135316e-01	3.816445e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.432519e+00	2.868086e-01	7.585360e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.254338e+00	6.638260e-01	1.358515e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.823215e+00	8.647333e-01	1.994424e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.095644e+00	7.703292e-01	2.171424e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.397136e+00	5.758198e-01	1.953901e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.976377e-01	3.633640e-01	1.354771e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.496642e-02	3.099230e-02	1.481319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.276864e-02	6.782705e-03	1.516968e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.565053e-01	4.780053e-02	7.730140e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.464962e-01	1.228705e-01	1.549891e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.457456e+00	2.057919e-01	1.965244e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.358630e+00	2.769624e-01	2.032075e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.204661e+00	2.860035e-01	1.486682e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.736996e+00	2.362732e-01	6.882001e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.970405e+00	1.876663e-01	1.402112e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.693032e+00	6.566723e-01	4.508107e-03
2.400000e-01	2.000000e-02	2.000000e-02	3.135277e+00	8.405289e-01	5.732173e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.418146e+00	7.937972e-01	1.105298e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.707140e+00	6.550395e-01	1.267785e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.026585e+00	3.855815e-01	1.178031e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.295680e-01	2.044205e-01	8.224419e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.460554e-02	1.927596e-02	1.028536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.749130e-01	2.478102e-02	9.069963e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.484741e-01	1.059418e-01	2.576481e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.927611e+00	2.419194e-01	4.203411e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.562753e+00	3.940875e-01	4.744475e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.260254e+00	4.857088e-01	3.632384e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.326984e+00	4.468293e-01	1.638427e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.585349e+00	3.013326e-01	3.041805e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.897223e+00	1.350170e+00	1.188883e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.604691e+00	1.557025e+00	7.872595e-02
1.700000e-01	1.800000e-02	1.800000e-02	3.218916e+00	1.358913e+00	1.955305e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.977599e+00	8.940097e-01	2.344069e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.271870e-02	4.624899e-02	1.985333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.083407e-01	7.806491e-02	2.916177e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.160435e+00	3.135357e-01	9.605674e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.322785e+00	3.064812e-01	6.618569e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.739742e+00	1.613320e-01	2.136717e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.612442e+00	5.927851e-01	1.866283e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.900734e+00	6.317153e-01	2.492700e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.118114e+00	4.839723e-01	1.954178e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.520368e-01	2.015729e-01	1.133405e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.878987e-02	1.450589e-02	1.143385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.706171e+00	3.639933e-01	1.531545e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.716997e+00	6.485578e-01	2.161294e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.498413e+00	3.618364e-01	9.603998e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.795709e+00	1.290612e-01	2.802244e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.544665e+00	3.579070e-01	1.021458e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.037889e+00	5.621151e-01	1.323312e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.247272e+00	4.362138e-01	1.417169e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.598471e-01	2.366214e-01	1.087889e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.043927e-02	2.337483e-02	1.701114e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.028669e+01	6.463664e+00	2.486406e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.982933e+01	1.956155e+00	6.582381e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.427750e+00	5.165116e-01	1.110025e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.818679e+00	1.682681e-01	2.562972e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.016230e+00	3.592647e-01	7.966842e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.554349e+00	7.571868e-01	1.747398e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.650208e+00	6.396609e-01	2.419664e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.631242e-02	3.938081e-02	2.458821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.907021e-01	6.206384e-02	2.629838e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.344336e-01	1.593362e-01	5.754338e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.013067e-01	2.362973e-01	7.970783e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.356641e+00	2.961086e-01	9.024288e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.870989e+00	3.129449e-01	8.040288e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.329057e+00	2.534047e-01	5.558356e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.558759e+00	1.278196e-01	2.934723e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.650915e+00	1.585668e-01	2.050286e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.577907e+00	3.694232e-01	1.948499e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.346544e+00	5.957138e-01	1.852518e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.833381e+00	5.531144e-01	2.079142e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.281518e+00	4.886810e-01	1.835755e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.262262e-01	3.201231e-01	1.282788e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.299598e-02	2.920087e-02	1.476633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.828887e+00	3.401424e-01	1.519418e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.136627e+00	5.642638e-01	1.939259e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.710030e+00	5.916003e-01	1.916322e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.759338e+00	5.132188e-01	1.623856e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.553840e+00	3.722982e-01	1.058838e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.129417e+00	2.041188e-01	6.105660e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.810515e+00	6.931019e-02	3.198230e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.638241e+00	1.532823e-01	1.954189e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.438538e+00	3.018691e-01	8.586341e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.081753e+00	5.100058e-01	1.149872e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.437010e+00	4.422133e-01	1.297689e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.293189e-01	3.067047e-01	1.106369e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.716450e-02	3.009472e-02	1.524190e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.106308e+01	5.918941e+00	2.249063e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.483674e+01	2.431508e+00	8.626628e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.717313e+01	1.474512e+00	5.006047e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.148394e+01	8.533840e-01	2.950834e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.517154e+00	4.904527e-01	1.493113e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.257820e+00	2.923132e-01	5.024366e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.780344e+00	1.636498e-01	3.092170e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.296925e+00	1.334035e-01	6.578438e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.098086e+00	3.778404e-01	9.498187e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.751055e+00	6.605281e-01	1.719437e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.988743e+00	7.072439e-01	2.312648e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.159015e-01	5.230222e-02	2.350692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.853353e-01	5.265575e-02	9.329396e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.581507e+00	4.025136e-01	4.860849e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.155501e+00	5.797142e-01	3.471834e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.862720e+00	2.416851e-01	4.713657e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.014610e+00	5.072992e-01	4.183293e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.621282e+00	3.273547e-01	4.125753e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.964387e-01	1.193412e-01	2.143648e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.917309e-02	9.247561e-03	2.537691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.406402e+00	1.839820e-01	4.434301e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.587721e+00	5.482691e-01	3.980324e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.139850e+00	3.473471e-01	1.234902e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.290404e+00	4.235774e-01	2.166685e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.060207e+00	1.776876e-01	1.878124e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.685953e-01	5.425820e-02	1.223390e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.677122e-01	2.223055e-02	6.414841e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.103937e-03	2.887853e-03	6.179775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.819715e+00	6.917485e-01	1.596895e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.325816e+00	6.957389e-01	3.104760e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.059137e+00	7.753361e-01	2.644499e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.546120e+00	3.377230e-01	3.292839e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.961857e-02	9.292964e-03	2.542994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.886399e-02	1.290420e-02	5.307646e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.962606e-01	6.277347e-02	1.759631e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.711374e-01	1.607616e-01	3.542377e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.211781e+00	3.099713e-01	5.108151e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.062602e+00	5.067005e-01	4.025968e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.956641e+00	5.284615e-01	2.597974e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.461471e+00	2.337540e-01	9.601870e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.605079e+00	2.712504e-01	2.598231e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.242006e+00	4.011425e-01	2.909917e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.530708e+00	4.097515e-01	4.072604e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.677708e+00	2.717982e-01	3.426176e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.018447e+00	1.696704e-01	2.331925e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.844941e-01	6.409085e-02	1.382977e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.253416e-02	7.116837e-03	1.232045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.542747e-01	4.767484e-02	1.923044e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.186245e-01	1.519988e-01	4.987546e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.392000e+00	2.611402e-01	8.437006e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.376377e+00	4.106360e-01	9.312809e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.395307e+00	4.465584e-01	7.519958e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.275773e+00	5.860589e-01	3.518811e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.573686e+00	3.023778e-01	9.453572e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.301025e+00	2.692999e-01	9.653310e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.654882e+00	4.634498e-01	1.918194e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.742581e+00	4.177880e-01	2.477431e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.905453e+00	3.117314e-01	2.003710e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.175891e+00	1.874687e-01	1.719938e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.448338e-01	8.154764e-02	1.288567e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.918522e-01	2.773196e-02	7.883125e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.308354e-02	4.826975e-03	7.421418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.001271e+00	2.559914e-01	1.625918e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.628475e+00	4.201481e-01	2.424665e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.203013e+00	7.541102e-01	2.784515e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.718472e+00	9.138897e-01	2.065526e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.141027e+00	8.384788e-01	5.955478e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.653387e+00	5.319744e-01	3.093455e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.923251e+00	8.068580e-01	1.877744e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.807374e+00	7.798379e-01	2.189632e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.101582e+00	6.582051e-01	3.191838e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.775881e+00	3.822451e-01	3.071513e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.130565e-01	1.266009e-01	2.472860e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.744217e-02	6.891893e-03	1.366599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.877702e-01	7.535022e-02	1.511549e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.085826e+00	3.381919e-01	5.146936e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.496838e+00	4.665163e-01	3.835378e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.319884e+00	2.262402e-01	5.828695e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.718852e+00	4.488185e-01	3.095434e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.626182e+00	3.067993e-01	3.755474e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.111671e-01	1.472743e-01	2.351810e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.835649e-01	4.708162e-02	1.227367e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.329218e-02	4.534115e-03	1.402963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.059242e+00	2.697100e-01	4.812351e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.216683e+00	8.062954e-01	1.009632e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.444160e+00	6.218473e-01	5.670341e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.064789e+00	1.962747e-01	1.825654e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.822503e+00	3.540278e-01	2.302241e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.669927e+00	2.796859e-01	2.217648e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.412670e-01	1.340881e-01	1.821236e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.754291e-01	4.541373e-02	1.245492e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.949671e-02	4.562818e-03	1.613118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.487429e+01	7.600877e+00	9.892634e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.428142e+01	3.072378e+00	3.530965e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.288926e+01	1.184782e+00	1.004510e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.460589e+00	3.629177e-01	3.455019e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.988474e+00	4.603963e-01	2.082081e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.750928e+00	3.475541e-01	2.726433e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.201447e-01	1.395680e-01	2.886520e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.073379e-02	5.471809e-03	1.974880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.605526e-01	7.954320e-02	1.827850e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.748023e-01	1.718278e-01	3.104366e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.663229e-01	3.017470e-01	4.028013e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.392170e+00	3.490028e-01	4.409825e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.013424e+00	4.822984e-01	3.518186e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.577550e+00	3.719639e-01	2.129509e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.955211e+00	2.234749e-01	1.182208e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.082868e+00	2.171397e-01	3.637061e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.802290e+00	3.392404e-01	2.551298e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.221619e+00	3.368523e-01	3.390130e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.579955e+00	2.613291e-01	2.891795e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.153371e-01	1.263493e-01	2.407637e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.441650e-01	5.203283e-02	1.384860e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.203584e-02	6.727505e-03	1.241924e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.697902e+00	3.395541e-01	6.407428e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.369433e+00	6.230445e-01	8.455886e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.190591e+00	8.299354e-01	9.528760e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.836743e+00	6.142854e-01	8.012522e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.229966e+00	6.545517e-01	5.139055e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.171595e+00	4.014842e-01	2.402766e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.819823e+00	1.801911e-01	1.420128e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.290177e+00	2.344351e-01	1.582750e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.612472e+00	3.264014e-01	2.017438e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.790971e+00	2.329006e-01	1.960076e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.052945e+00	1.430782e-01	1.718705e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.022189e-01	5.047893e-02	1.190021e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.138007e-02	5.136852e-03	1.298490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.116036e+01	8.261462e+00	9.787840e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.725123e+01	3.932672e+00	3.956185e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.112683e+01	2.381927e+00	2.531066e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.682445e+01	1.718495e+00	1.260757e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.183378e+01	9.268673e-01	1.133221e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.173177e+00	5.033489e-01	4.839395e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.516364e+00	2.736248e-01	3.460179e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.890248e+00	2.976403e-01	1.788517e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.958023e+00	3.478027e-01	2.312128e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.031959e+00	3.319575e-01	3.012598e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.130757e+00	1.604917e-01	2.692989e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.897921e-02	7.865002e-03	1.854993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.430702e-01	3.346774e-02	2.203855e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.410415e+00	2.953702e-01	1.228240e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.908578e+00	3.478656e-01	8.186710e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.553247e+00	3.724393e-01	1.304656e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.076321e+00	9.924743e-01	2.316169e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.920017e+00	7.929863e-01	2.723895e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.649275e-01	4.391299e-01	1.766236e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.014877e-02	3.649768e-02	2.205343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.002818e+00	1.099740e-01	1.140388e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.768383e+00	3.293225e-01	1.200360e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.935958e+00	6.463564e-01	5.359907e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.716380e+00	8.899909e-01	1.121523e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.510832e+00	5.903952e-01	1.457596e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.544097e-01	2.961837e-01	1.153029e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.001110e-01	1.247090e-01	6.576114e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.857804e-02	8.448313e-03	7.583138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.804113e+00	2.887825e-01	3.458174e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.614490e+00	4.889356e-01	1.365171e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.490535e+00	1.615854e+00	8.606937e-03
1.775000e-01	2.750000e-02	2.750000e-02	2.861476e+00	1.293413e+00	2.199728e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.363541e-01	6.659944e-02	3.246387e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.816661e-03	2.959709e-03	3.467614e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.801518e-02	3.118743e-02	2.671093e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.659531e-01	1.071974e-01	7.156381e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.250369e-01	2.155266e-01	1.102052e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.774603e+00	3.071052e-01	1.177070e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.566510e+00	3.017353e-01	9.031964e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.222950e+00	1.977303e-01	3.288643e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.415607e+00	3.165679e-01	7.141705e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.213560e+00	6.738194e-01	1.716034e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.736276e+00	8.311153e-01	2.081316e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.032801e+00	7.526141e-01	2.260549e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.333278e+00	5.590366e-01	1.813657e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.594344e-01	3.450656e-01	1.297370e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.284387e-02	3.168532e-02	1.406520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.888853e-02	8.047903e-03	1.631939e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.107267e-01	5.666112e-02	8.575077e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.550055e-01	1.400025e-01	1.617877e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.614741e+00	2.270085e-01	2.065463e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.508259e+00	2.884025e-01	2.027177e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.383852e+00	3.006679e-01	1.374207e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.871259e+00	2.423370e-01	5.115087e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.951066e+00	2.286902e-01	1.175597e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.619753e+00	6.550356e-01	4.134357e-03
2.400000e-01	2.000000e-02	2.000000e-02	3.087738e+00	8.312713e-01	6.742527e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.359184e+00	7.823657e-01	1.258790e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.605820e+00	5.882690e-01	1.356100e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.900523e-01	3.907594e-01	1.159839e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.191915e-01	2.091317e-01	8.029532e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.240734e-02	1.862153e-02	9.509738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.153882e-01	3.285177e-02	1.000011e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.800878e-01	1.213331e-01	2.743126e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.084587e+00	2.644976e-01	4.415487e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.820722e+00	4.212853e-01	4.732565e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.465678e+00	5.044147e-01	3.704773e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.616597e+00	4.661849e-01	1.381984e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.648737e+00	4.056253e-01	2.382016e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.833010e+00	1.353016e+00	1.166825e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.539695e+00	1.616015e+00	9.946021e-02
1.700000e-01	1.800000e-02	1.800000e-02	3.050537e+00	1.230310e+00	2.122301e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.890610e+00	8.750910e-01	2.361639e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.896642e-02	4.501936e-02	1.958170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.346471e-01	8.800035e-02	3.164691e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.237342e+00	3.263559e-01	9.890430e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.363925e+00	2.910897e-01	5.707951e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.727724e+00	1.938963e-01	2.725661e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.591198e+00	5.921809e-01	1.869840e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.872662e+00	6.668158e-01	2.480001e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.042232e+00	4.164204e-01	1.844825e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.415811e-01	2.145874e-01	1.101673e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.566748e-02	1.313451e-02	1.065894e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.902598e+00	4.034841e-01	1.636616e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.921825e+00	6.763186e-01	2.186393e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.546801e+00	3.501497e-01	8.292839e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.804260e+00	1.406445e-01	2.687213e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.527714e+00	3.459119e-01	1.317438e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.973814e+00	5.431066e-01	1.415445e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.194012e+00	4.124708e-01	1.430041e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.485939e-01	2.411620e-01	1.053361e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.873841e-02	2.484745e-02	1.619930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.451147e+01	7.153035e+00	2.582585e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.006296e+01	1.967517e+00	6.053723e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.495360e+00	5.148696e-01	1.012098e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.795418e+00	1.652165e-01	2.836969e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.012356e+00	3.626395e-01	7.473556e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.427573e+00	6.818349e-01	1.937282e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.588930e+00	6.409513e-01	2.380860e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.396468e-02	4.026210e-02	2.469804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.019270e-01	6.673596e-02	2.973028e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.795936e-01	1.674376e-01	6.221292e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.695390e-01	2.506705e-01	8.306866e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.438682e+00	3.047530e-01	8.683839e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.925177e+00	3.112110e-01	7.815617e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.336040e+00	2.417911e-01	5.155647e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.604867e+00	1.200485e-01	2.648150e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.650904e+00	1.838985e-01	2.307689e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.561142e+00	4.178934e-01	1.457012e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.324640e+00	5.386234e-01	1.955804e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.810971e+00	5.716219e-01	2.105003e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.203418e+00	4.656474e-01	1.730845e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.917413e-01	2.976600e-01	1.253629e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.101112e-02	3.070210e-02	1.399885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.024464e+00	3.794923e-01	1.639308e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.327158e+00	5.819218e-01	2.155098e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.895550e+00	6.187775e-01	1.943048e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.878196e+00	5.223651e-01	1.564281e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.591265e+00	3.731251e-01	1.030588e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.156574e+00	1.975464e-01	5.831809e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.799115e+00	8.910838e-02	3.369533e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.647544e+00	1.729446e-01	2.140510e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.458453e+00	3.538984e-01	7.372563e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.037513e+00	4.728046e-01	1.216425e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.398986e+00	4.529631e-01	1.350121e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.781898e-01	2.857283e-01	1.074647e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.549942e-02	3.064968e-02	1.476185e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.455520e+01	6.520827e+00	2.376267e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.553659e+01	2.611856e+00	8.401387e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.737219e+01	1.564260e+00	5.062134e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.164269e+01	9.185568e-01	2.621987e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.542335e+00	4.952321e-01	1.324612e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.176960e+00	2.503695e-01	4.899921e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.751431e+00	1.344646e-01	3.235339e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.270864e+00	1.638721e-01	8.788723e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.102836e+00	3.993008e-01	7.556611e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.697492e+00	6.716625e-01	1.878949e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.919398e+00	7.047782e-01	2.371831e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.108036e-01	5.130233e-02	2.391718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.114743e-01	6.082934e-02	9.771845e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.709966e+00	4.400920e-01	5.214489e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.192337e+00	5.163104e-01	3.371003e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.762964e+00	2.985326e-01	6.173511e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.897267e+00	5.004736e-01	4.715345e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.626501e+00	3.580881e-01	3.596290e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.601119e-01	8.517698e-02	2.052420e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.692444e-02	9.180574e-03	2.463476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.577300e+00	2.186381e-01	4.497640e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.673402e+00	5.206427e-01	3.969759e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.022314e+00	4.186522e-01	6.095111e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.157661e+00	3.815742e-01	2.538026e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.006177e+00	1.742176e-01	2.029380e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.676085e-01	4.926614e-02	1.198592e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.599496e-01	1.782367e-02	6.071805e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.637574e-03	2.839859e-03	6.847420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.168271e+00	7.577659e-01	1.655770e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.402656e+00	8.080721e-01	1.725520e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.995806e+00	8.239335e-01	2.723487e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.346415e+00	2.441299e-01	3.890152e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.242639e-02	9.315032e-03	2.678712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.161830e-02	1.378890e-02	6.104222e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.063429e-01	6.954864e-02	1.976431e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.451389e-01	2.194200e-01	3.535582e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.326606e+00	3.452720e-01	4.994813e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.153928e+00	4.686161e-01	4.898980e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.924372e+00	4.152605e-01	3.159516e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.471221e+00	2.734821e-01	7.527086e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.571106e+00	3.188661e-01	4.425024e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.155705e+00	4.209872e-01	2.744137e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.510953e+00	4.362913e-01	3.647057e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.667332e+00	3.311406e-01	3.465372e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.849214e-01	1.692744e-01	2.242415e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.571588e-01	4.483886e-02	1.320603e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.918197e-02	5.061683e-03	1.448560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.770757e-01	3.822490e-02	1.902151e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.447989e-01	1.381305e-01	5.692642e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.557254e+00	3.095353e-01	7.337956e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.596644e+00	4.943579e-01	9.395030e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.628294e+00	5.903702e-01	8.029232e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.339178e+00	4.442142e-01	4.172984e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.596369e+00	3.277183e-01	8.222588e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.292018e+00	2.869889e-01	1.357989e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.555665e+00	4.568110e-01	1.356236e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.674702e+00	4.535254e-01	2.148679e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.809650e+00	2.900033e-01	2.730200e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.126453e+00	1.997155e-01	1.836981e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.311917e-01	8.392743e-02	1.267193e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.911584e-01	2.728008e-02	7.356296e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.091263e-02	3.124425e-03	7.677434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.071489e+00	1.822418e-01	1.591687e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.934567e+00	4.584427e-01	2.481387e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.528357e+00	7.837244e-01	2.875703e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.960513e+00	9.493957e-01	2.148214e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.297426e+00	8.628026e-01	7.593453e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.839495e+00	7.344629e-01	1.620997e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.905386e+00	8.501325e-01	5.221555e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.741651e+00	8.370651e-01	2.245689e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.965487e+00	6.512415e-01	3.351106e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.669283e+00	3.229281e-01	3.374586e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.747358e-01	1.569040e-01	2.695150e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.347962e-02	5.602002e-03	1.367092e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.035309e-01	8.429632e-02	1.587101e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.169593e+00	3.711024e-01	5.453334e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.559570e+00	4.639326e-01	3.866703e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.320126e+00	2.695020e-01	6.497520e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.647660e+00	4.460382e-01	3.623918e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.595655e+00	3.350276e-01	3.681126e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.575360e-01	1.028679e-01	2.270220e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.712315e-01	3.868574e-02	1.183126e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.173559e-02	3.889339e-03	1.424531e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.180773e+00	3.387836e-01	5.035266e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.480547e+00	8.597701e-01	1.048843e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.620732e+00	6.797634e-01	6.036585e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.051309e+00	1.817974e-01	2.130005e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.717890e+00	3.603245e-01	2.266877e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.574102e+00	2.785501e-01	2.579735e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.201529e-01	1.202129e-01	1.765086e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.101115e-01	4.404915e-02	1.000388e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.453764e-02	4.377923e-03	1.708177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.819721e+01	8.706465e+00	9.885809e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.549666e+01	3.400972e+00	3.780025e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.294825e+01	1.200689e+00	1.040186e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.556298e+00	3.940506e-01	2.687979e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.821323e+00	4.787618e-01	2.689275e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.561755e+00	2.752112e-01	3.578409e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.544410e-01	8.916986e-02	2.857199e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.415992e-02	5.877451e-03	1.677664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.785071e-01	9.146836e-02	1.917367e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.121334e-01	2.102951e-01	3.474729e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.044665e+00	3.395631e-01	3.815905e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.445384e+00	3.514834e-01	5.037704e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.062701e+00	4.302123e-01	3.983732e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.585733e+00	3.667549e-01	2.569588e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.977530e+00	2.480280e-01	1.175977e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.020662e+00	2.208081e-01	1.001316e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.757938e+00	3.727098e-01	2.109718e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.222498e+00	3.530309e-01	3.388708e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.567881e+00	2.937952e-01	2.912555e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.967498e-01	1.437080e-01	2.124376e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.256888e-01	3.151505e-02	1.279611e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.927877e-02	5.156895e-03	1.434556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.857845e+00	4.411854e-01	7.170720e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.643654e+00	7.680844e-01	7.690952e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.505940e+00	8.498698e-01	9.145041e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.064158e+00	7.098806e-01	8.250350e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.325660e+00	5.953367e-01	6.584844e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.191944e+00	4.094846e-01	3.221003e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.865750e+00	1.846063e-01	1.733971e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.246796e+00	2.446003e-01	1.268496e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.527446e+00	3.147878e-01	2.281081e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.746091e+00	2.521339e-01	2.211211e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.002601e+00	1.465006e-01	1.840654e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.925921e-01	4.782088e-02	1.164599e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.770173e-02	3.625349e-03	1.379449e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.446221e+01	9.545985e+00	9.110321e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.911804e+01	4.614110e+00	4.030268e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.213958e+01	2.613525e+00	2.680412e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.694058e+01	1.772132e+00	1.648136e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.215348e+01	1.048892e+00	8.643866e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.241094e+00	5.111502e-01	6.309693e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.515812e+00	3.178084e-01	3.524542e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.932664e+00	3.632023e-01	1.522295e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.824171e+00	3.472608e-01	2.842661e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.872615e+00	2.872447e-01	3.467363e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.037721e+00	1.348300e-01	3.033733e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.442746e-02	7.938384e-03	1.886636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.654501e-01	5.948098e-02	3.041181e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.179056e+00	4.300270e-01	1.210551e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.565544e+00	2.882703e-01	3.447025e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.453050e+00	8.074384e-01	1.476290e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.409665e+00	8.391963e-01	3.132624e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.351249e+00	4.931562e-01	2.444909e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.366223e-01	2.595520e-01	1.399932e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.890328e-02	1.591910e-02	1.705572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.648910e+00	1.778202e-01	1.274668e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.630697e+00	3.523445e-01	6.648823e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.684611e+00	9.315127e-01	5.717237e-03
2.675000e-01	3.750000e-02	3.750000e-02	2.112732e+00	6.925476e-01	1.587254e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.089199e+00	3.533618e-01	1.513334e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.590303e-01	1.809128e-01	9.960530e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.186224e-01	7.723790e-02	5.846662e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.106571e-02	3.563790e-03	6.567424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.262738e+00	4.261930e-01	3.690478e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.777812e+00	7.345106e-01	5.960196e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.835709e+00	1.657530e+00	6.256175e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.044046e+00	8.310131e-01	2.726390e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.205733e-02	3.644528e-02	2.840521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.126169e-02	5.428643e-03	4.776548e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.554046e-01	5.793724e-02	3.813831e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.373201e-01	1.897611e-01	9.448363e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.484490e+00	3.390015e-01	1.201264e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.503523e+00	3.886788e-01	1.045460e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.306011e+00	2.927211e-01	4.232066e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.611858e+00	2.845290e-01	1.197670e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.326793e+00	5.787120e-01	2.114802e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.859086e+00	7.939304e-01	2.124186e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.251624e+00	7.342233e-01	2.579942e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.550736e+00	5.485903e-01	2.211010e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.465264e-01	3.376831e-01	1.626591e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.057756e-01	2.017612e-01	1.088098e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.649992e-02	1.667267e-02	1.085935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.152818e-02	1.726968e-02	2.639095e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.735293e-01	1.076790e-01	1.365081e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.503723e+00	2.466833e-01	2.198025e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.641828e+00	3.623227e-01	2.174141e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.728890e+00	4.015534e-01	1.661505e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.357232e+00	3.354526e-01	7.077731e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.454430e+00	1.982978e-01	6.444121e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.060540e+00	7.223592e-01	2.157915e-03
2.025000e-01	1.750000e-02	1.750000e-02	3.328227e+00	8.187845e-01	5.742141e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.587478e+00	7.604807e-01	1.272076e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.887773e+00	6.221199e-01	1.483836e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.216573e+00	3.971551e-01	1.388069e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.266820e-01	2.374464e-01	1.134945e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.650239e-01	1.228772e-01	7.372028e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.821518e-02	1.062294e-02	8.391383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.369593e-01	5.402742e-02	1.387318e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.444903e+00	2.082684e-01	3.931878e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.395757e+00	4.399364e-01	5.448428e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.785524e+00	6.430508e-01	4.896445e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.485287e+00	6.592957e-01	2.674177e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.911785e+00	4.963352e-01	5.738759e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.023765e+00	1.410031e+00	7.322920e-03
1.062500e-01	1.375000e-02	1.375000e-02	5.426653e+00	1.622676e+00	1.784581e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.736177e+00	1.285469e+00	1.818442e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.390045e+00	9.783883e-01	2.563996e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.327142e+00	5.341504e-01	2.498219e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.794574e-02	2.606711e-02	1.751818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.731311e-01	1.360552e-01	3.895458e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.779561e+00	4.335597e-01	9.905353e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.820560e+00	2.654885e-01	3.082446e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.811225e+00	3.932171e-01	2.037308e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.244003e+00	5.733853e-01	2.783837e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.420223e+00	4.455995e-01	2.472742e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.459270e-01	2.682320e-01	1.504569e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.758216e-01	1.132600e-01	9.070117e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.421881e-02	5.782756e-03	7.638286e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.186301e+00	6.854907e-01	2.055802e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.335785e+00	8.764368e-01	1.950140e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.795068e+00	3.031811e-01	4.289481e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.878000e+00	3.023102e-01	1.707070e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.404687e+00	4.126486e-01	1.645285e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.629094e+00	4.068002e-01	1.623593e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.098715e-01	2.535614e-01	1.408638e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.847010e-01	1.490434e-01	9.929120e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.161544e-02	1.403058e-02	1.398665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.951419e+01	1.026088e+01	2.552150e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.121442e+01	1.871214e+00	4.298086e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.498550e+00	4.209088e-01	3.980262e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.867055e+00	1.732085e-01	9.891714e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.845719e+00	4.098105e-01	1.236156e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.044674e+00	5.222419e-01	2.360328e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.184318e+00	4.030226e-01	2.591723e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.743227e-02	2.258022e-02	2.127268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.870258e-01	9.979807e-02	3.432519e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.505141e-01	2.675416e-01	7.445521e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.352889e+00	3.510861e-01	9.412780e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.003640e+00	4.125539e-01	8.167652e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.480165e+00	3.596878e-01	6.293867e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.780742e+00	2.160448e-01	2.714240e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.805568e+00	1.939949e-01	1.878763e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.663037e+00	3.238510e-01	2.490911e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.392907e+00	4.770988e-01	2.090956e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.977565e+00	5.208546e-01	2.430829e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.444072e+00	4.393389e-01	2.175561e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.853145e-01	2.927681e-01	1.633303e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.667206e-01	1.716512e-01	1.051153e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.616573e-02	1.599852e-02	1.103240e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.127288e+00	5.981133e-01	2.003288e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.904888e+00	8.644527e-01	2.326766e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.284518e+00	8.029721e-01	1.826269e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.841660e+00	6.137874e-01	1.391210e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.120228e+00	3.765118e-01	5.912775e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.335229e+00	1.529413e-01	2.936122e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.882585e+00	1.754131e-01	2.403901e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.663528e+00	3.136605e-01	1.440726e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.283244e+00	3.737790e-01	1.506163e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.737839e+00	3.926190e-01	1.458871e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.119762e+00	3.196204e-01	1.333394e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.834427e-01	1.704531e-01	1.040327e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.143117e-02	1.807131e-02	1.344231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.700683e+01	8.969924e+00	2.334176e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.938788e+01	2.699620e+00	6.594391e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.812888e+01	1.356545e+00	3.343870e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.181135e+01	7.630062e-01	1.342757e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.866731e+00	4.684717e-01	7.195900e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.288078e+00	2.391095e-01	4.351712e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.851127e+00	1.257817e-01	1.392694e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.159802e+00	1.782399e-01	6.964163e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.864962e+00	4.321982e-01	1.431298e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.326120e+00	5.455796e-01	2.366430e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.539036e+00	5.362090e-01	2.564023e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.744340e-02	3.074722e-02	2.159498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.183608e-01	8.695007e-02	1.209894e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.327357e+00	5.826865e-01	5.361189e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.740103e+00	4.960822e-01	1.581740e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.611428e+00	4.630349e-01	2.315346e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.283125e+00	4.558629e-01	5.274033e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.142476e+00	1.960945e-01	3.369249e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.693944e-01	3.789579e-02	1.773308e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.084756e-02	5.617604e-03	2.203329e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.261277e+00	3.077314e-01	4.738705e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.202450e+00	5.051501e-01	2.383728e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.474557e+00	4.754602e-01	1.605760e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.679873e+00	2.990362e-01	2.561151e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.851202e-01	1.039744e-01	1.927212e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.464324e-01	1.603318e-02	1.217261e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.118251e-01	1.810515e-02	6.370596e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.265380e-03	4.969400e-04	6.414196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.808570e+00	8.765397e-01	1.461039e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.005166e+00	7.337360e-01	8.323090e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.273226e+00	6.486101e-01	3.346605e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.086484e+00	1.649871e-01	3.647031e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.177952e-02	3.411806e-03	2.490745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.996302e-02	1.711911e-02	6.743250e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.826427e-01	1.032472e-01	2.277015e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.553423e-01	2.778591e-01	5.268838e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.717318e+00	4.427187e-01	5.657502e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.743002e+00	6.007358e-01	3.890283e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.513487e+00	4.799773e-01	1.334966e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.773933e+00	2.427953e-01	7.054753e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.502267e+00	4.758996e-01	1.525568e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.807248e+00	4.362876e-01	4.277567e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.012715e+00	3.459597e-01	3.962972e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.274665e+00	2.111136e-01	3.277802e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.120099e-01	1.131592e-01	2.135288e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.211601e-01	2.343180e-02	1.289794e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.931782e-02	1.753420e-03	1.136613e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.224333e-01	5.457970e-02	2.443964e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.044470e+00	2.646276e-01	7.666825e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.286049e+00	4.952024e-01	1.005904e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.652399e+00	6.628798e-01	9.748176e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.640493e+00	6.264611e-01	6.320348e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.155169e+00	5.151118e-01	1.100859e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.858682e+00	3.171690e-01	1.791997e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.075706e+00	4.594968e-01	9.300225e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.102834e+00	5.016114e-01	2.425352e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.161016e+00	3.401287e-01	2.677960e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.461330e+00	2.313544e-01	2.301033e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.701187e-01	9.730041e-02	1.907003e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.754863e-01	4.193983e-02	1.315137e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.156546e-01	2.614337e-02	8.317750e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.516603e-02	9.927311e-04	7.300298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.363354e+00	2.761792e-01	2.015966e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.158576e+00	7.385853e-01	3.203243e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.592315e+00	1.108875e+00	3.150354e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.028707e+01	1.220643e+00	1.598923e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.046360e+01	9.239846e-01	5.559526e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.838993e+00	8.402666e-01	1.631845e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.412083e+00	1.145986e+00	1.299095e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.040899e+00	7.140265e-01	3.196390e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.396348e+00	4.781728e-01	3.726130e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.322863e+00	2.276051e-01	3.547776e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.515219e-01	8.795321e-02	2.725883e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.329633e-02	2.646764e-03	1.455554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.902011e-01	1.162942e-01	2.039743e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.559024e+00	4.719711e-01	6.315443e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.141980e+00	5.335833e-01	1.761844e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.298930e+00	4.071155e-01	7.455846e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.252133e+00	4.186282e-01	4.051540e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.209779e+00	2.141251e-01	3.773495e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.572897e-01	5.589124e-02	2.120402e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.833659e-01	3.811271e-02	1.033693e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.072974e-03	7.295364e-04	1.135987e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.915318e+00	5.415086e-01	7.548277e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.862433e+00	1.011809e+00	1.242932e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.253798e+00	7.140782e-01	3.507617e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.763918e+00	3.443686e-01	1.631279e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.413914e+00	4.072084e-01	2.689127e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.333673e+00	2.241774e-01	2.604795e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.494627e-01	7.467052e-02	1.784983e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.946736e-01	1.205795e-02	1.192304e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.851353e-02	3.417269e-03	1.579282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.852050e+01	1.112735e+01	1.323228e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.987484e+01	4.088721e+00	3.404990e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.163891e+01	8.076614e-01	9.236673e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.737831e+00	4.816898e-01	2.898193e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.629386e+00	4.618486e-01	2.953940e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.389893e+00	2.217034e-01	3.574049e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.452983e-01	7.961654e-02	2.866498e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.343092e-02	2.007405e-03	1.830282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.250704e-01	1.138135e-01	2.345700e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.725384e-01	2.615428e-01	4.343452e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.283035e+00	4.141450e-01	5.097954e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.872276e+00	4.639528e-01	5.279476e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.526596e+00	5.237983e-01	3.259866e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.035859e+00	3.860649e-01	1.575346e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.242664e+00	2.032649e-01	6.028870e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.032654e+00	3.674855e-01	8.456692e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.479998e+00	3.858768e-01	3.942058e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.850589e+00	2.789096e-01	3.530748e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.236758e+00	1.752963e-01	3.122560e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.936608e-01	1.117707e-01	2.128480e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.069280e-01	9.000228e-03	1.277348e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.013174e-02	1.731389e-03	1.106737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.434735e+00	5.914489e-01	8.634717e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.644371e+00	1.007481e+00	1.096585e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.758748e+00	1.064134e+00	9.366633e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.092276e+00	8.614782e-01	8.263263e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.944863e+00	6.217825e-01	5.369506e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.590766e+00	4.855321e-01	2.069052e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.844766e+00	2.550112e-01	8.393681e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.048684e+00	3.246835e-01	1.503293e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.220361e+00	2.692072e-01	2.615662e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.451451e+00	1.764251e-01	2.371145e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.308926e-01	9.941153e-02	1.872373e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.864336e-01	2.744667e-02	1.158138e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.097667e-02	2.115066e-03	1.233988e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.119311e+01	1.227027e+01	1.109641e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.434041e+01	4.374431e+00	3.989958e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.534058e+01	2.999945e+00	2.313622e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.781270e+01	1.641288e+00	1.588936e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.166671e+01	8.778119e-01	5.911252e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.422218e+00	4.425184e-01	3.989945e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.898555e+00	3.426487e-01	9.016459e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.580553e+00	3.661986e-01	1.157185e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.605118e+00	3.019464e-01	3.466609e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.681761e+00	2.452769e-01	3.498262e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.750864e-01	1.106330e-01	3.037211e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.437690e-02	3.902858e-03	1.920592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.047950e-01	6.562551e-02	3.244572e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.261840e+00	4.237452e-01	1.229129e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.564576e+00	2.680467e-01	3.254078e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.416438e+00	8.229990e-01	1.569924e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.337794e+00	7.719279e-01	3.070136e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.314037e+00	5.038798e-01	2.394814e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.028128e-01	2.359859e-01	1.350394e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.635621e-02	1.592308e-02	1.632261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.786246e+00	1.858131e-01	1.293011e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.679128e+00	3.484108e-01	5.558323e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.612740e+00	9.400954e-01	1.777300e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.000793e+00	6.217833e-01	1.701426e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.074626e+00	3.452759e-01	1.394630e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.338492e-01	1.775843e-01	9.826436e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.081755e-01	7.609438e-02	6.019349e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.059608e-02	4.018113e-03	6.362184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.569822e+00	4.516873e-01	3.729124e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.867771e+00	8.880210e-01	5.461253e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.621992e+00	1.616485e+00	1.000799e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.970284e+00	7.235050e-01	2.663490e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.945021e-02	3.815501e-02	2.768341e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.206021e-02	5.586312e-03	5.143431e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.714180e-01	6.274575e-02	4.334808e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.223537e-01	2.075933e-01	9.630140e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.598912e+00	3.450406e-01	1.186287e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.610458e+00	3.910937e-01	9.289119e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.360951e+00	2.741539e-01	3.724052e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.562623e+00	2.840138e-01	1.461529e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.322192e+00	6.431564e-01	1.090928e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.817456e+00	7.708516e-01	2.193114e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.150728e+00	6.873164e-01	2.537035e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.468561e+00	4.883141e-01	2.164771e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.555826e-01	3.534720e-01	1.628824e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.680656e-01	1.836822e-01	1.028936e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.520053e-02	1.591328e-02	1.055649e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.522162e-02	1.730965e-02	2.910776e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.485907e-01	1.185197e-01	1.496363e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.651378e+00	2.602326e-01	2.269200e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.804483e+00	3.721842e-01	2.208591e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.886913e+00	4.046905e-01	1.456564e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.431589e+00	3.298736e-01	6.011336e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.514860e+00	2.372099e-01	7.213383e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.996170e+00	6.848171e-01	8.564550e-04
2.025000e-01	1.750000e-02	1.750000e-02	3.309389e+00	8.552090e-01	7.250614e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.498886e+00	7.170925e-01	1.336893e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.786335e+00	5.827732e-01	1.498698e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.187030e+00	3.520860e-01	1.364676e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.085383e-01	2.200501e-01	1.059705e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.625422e-01	1.263380e-01	7.258288e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.774139e-02	1.145728e-02	8.188328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.609182e-01	5.437947e-02	1.558593e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.628034e+00	2.310721e-01	4.103866e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.671569e+00	4.660289e-01	5.579451e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.160809e+00	6.750322e-01	4.896710e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.719556e+00	6.761212e-01	2.387348e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.124348e+00	4.967148e-01	3.141359e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.992817e+00	1.374341e+00	6.574566e-03
1.062500e-01	1.375000e-02	1.375000e-02	5.295914e+00	1.587097e+00	5.076122e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.570379e+00	1.314617e+00	2.040586e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.250891e+00	8.080787e-01	2.491188e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.314864e+00	5.310965e-01	2.405686e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.586039e-02	2.493642e-02	1.734993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.112228e-01	1.448940e-01	4.312325e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.858424e+00	4.395277e-01	9.552599e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.873621e+00	2.573450e-01	2.813232e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.802365e+00	4.172999e-01	1.755338e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.191797e+00	5.417982e-01	2.870332e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.360103e+00	4.395895e-01	2.499957e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.019814e-01	2.426769e-01	1.472205e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.634526e-01	1.098857e-01	8.747361e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.220129e-02	4.929857e-03	7.070330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.451264e+00	7.133482e-01	2.204876e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.455148e+00	8.635363e-01	1.873341e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.808545e+00	2.859687e-01	4.124712e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.905449e+00	3.283285e-01	2.108631e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.377677e+00	4.369037e-01	1.498814e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.564293e+00	3.579592e-01	1.678687e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.016390e-01	2.553333e-01	1.336424e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.659837e-01	1.445417e-01	9.471240e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.911695e-02	1.431242e-02	1.404312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.337899e+01	1.052607e+01	2.638291e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.108141e+01	1.725332e+00	3.775276e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.747918e+00	5.151980e-01	3.762691e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.858200e+00	1.819632e-01	8.477076e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.734210e+00	3.820982e-01	1.489711e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.957152e+00	4.573043e-01	2.467828e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.195068e+00	3.957864e-01	2.434992e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.615227e-02	2.479002e-02	2.114650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.135285e-01	1.065720e-01	3.645425e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.159982e-01	2.723578e-01	7.645158e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.449794e+00	3.660027e-01	9.070171e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.066368e+00	4.080562e-01	8.006142e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.554986e+00	3.459493e-01	5.763161e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.796586e+00	2.042500e-01	2.615871e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.822464e+00	2.022049e-01	1.680418e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.640111e+00	3.529787e-01	2.103672e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.362263e+00	4.593472e-01	2.085167e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.914603e+00	4.843394e-01	2.429724e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.378601e+00	4.048290e-01	2.132298e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.732974e-01	2.914997e-01	1.589619e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.417321e-01	1.653194e-01	1.037074e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.448840e-02	1.487776e-02	1.059111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.389194e+00	6.334291e-01	1.975781e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.221261e+00	8.959620e-01	2.372817e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.420173e+00	7.978571e-01	1.781928e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.897145e+00	5.858691e-01	1.145653e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.147928e+00	3.627443e-01	6.475388e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.392254e+00	1.456700e-01	2.666274e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.919687e+00	1.950872e-01	1.475625e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.650416e+00	2.990176e-01	1.587616e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.239568e+00	3.532669e-01	1.425089e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.667340e+00	3.961147e-01	1.528054e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.065785e+00	2.632152e-01	1.347795e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.810843e-01	1.681749e-01	9.983372e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.073034e-02	1.837141e-02	1.281330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.057922e+01	9.245268e+00	2.316113e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.950392e+01	2.690224e+00	6.927776e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.853804e+01	1.391423e+00	2.610685e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.229198e+01	8.001153e-01	1.070721e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.884673e+00	4.679396e-01	5.911451e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.318775e+00	2.244543e-01	3.467464e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.780832e+00	1.157626e-01	1.251140e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.146827e+00	1.935070e-01	3.131546e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.790644e+00	3.972861e-01	1.861669e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.257167e+00	5.492559e-01	2.479078e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.453934e+00	4.299312e-01	2.474573e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.562883e-02	3.046830e-02	2.156671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.425488e-01	9.123131e-02	1.439873e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.458012e+00	6.246266e-01	5.205686e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.658703e+00	4.295478e-01	1.378263e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.433528e+00	4.380337e-01	3.684349e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.267296e+00	4.654586e-01	4.463023e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.199937e+00	2.416471e-01	2.971011e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.588183e-01	4.416858e-02	1.643339e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.995431e-02	2.613415e-03	2.139063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.382484e+00	3.074211e-01	4.906797e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.156289e+00	4.626953e-01	2.174365e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.388633e+00	4.713171e-01	1.827351e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.638699e+00	2.945443e-01	2.547948e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.659875e-01	1.181460e-01	1.935814e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.442788e-01	2.468961e-02	1.173320e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.148403e-01	7.862549e-03	5.892675e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.380672e-03	5.922343e-04	6.759249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.128278e+00	9.141554e-01	1.491450e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.881417e+00	7.001772e-01	9.302069e-03
1.200000e-01	3.000000e-02	3.000000e-02	3.171914e+00	6.678788e-01	3.306251e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.068161e+00	1.928154e-01	3.643844e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.681221e-02	1.598586e-03	2.574556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.746005e-02	1.817815e-02	7.509924e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.854850e-01	1.011972e-01	2.661494e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.387379e-01	2.914720e-01	4.840156e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.822594e+00	4.545004e-01	5.694428e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.848739e+00	6.700562e-01	3.321469e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.547841e+00	4.316204e-01	1.275348e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.730050e+00	2.529299e-01	3.467920e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.404877e+00	4.544125e-01	2.727507e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.709051e+00	3.768097e-01	4.467845e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.969741e+00	3.704254e-01	3.494092e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.239874e+00	2.100755e-01	2.913698e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.088228e-01	1.008679e-01	2.029429e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.253779e-01	3.284014e-02	1.219950e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.839503e-02	2.467759e-03	1.145547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.363301e-01	5.257529e-02	2.900756e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.043391e+00	2.260442e-01	9.018367e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.391703e+00	4.504076e-01	1.105518e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.788637e+00	6.308118e-01	9.088045e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.786149e+00	7.559473e-01	5.941029e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.166618e+00	5.321082e-01	7.729757e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.808240e+00	2.203397e-01	1.884947e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.018675e+00	5.051505e-01	1.557300e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.062421e+00	4.600413e-01	2.390517e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.107231e+00	3.369108e-01	2.563489e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.449114e+00	2.396069e-01	2.156838e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.717022e-01	1.195992e-01	1.769896e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.648952e-01	4.994623e-02	1.254592e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.147388e-01	1.419948e-02	7.856828e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.436887e-02	2.053351e-03	7.779154e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.451457e+00	2.409167e-01	2.194384e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.312234e+00	6.754415e-01	3.652032e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.992856e+00	1.117310e+00	2.993966e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.049488e+01	1.203221e+00	1.565834e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.049978e+01	8.722987e-01	3.341608e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.730946e+00	7.922414e-01	3.893866e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.239427e+00	9.924051e-01	2.641878e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.062955e+00	8.012009e-01	2.631134e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.392267e+00	4.945071e-01	3.545853e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.261277e+00	2.020004e-01	3.410502e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.510574e-01	9.763392e-02	2.780138e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.208759e-02	1.548989e-03	1.392343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.098959e-01	1.219565e-01	2.346742e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.656227e+00	5.100684e-01	6.149608e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.112818e+00	4.543960e-01	2.177813e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.246034e+00	4.209454e-01	6.329349e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.233475e+00	4.274294e-01	3.807708e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.223928e+00	2.328630e-01	3.536431e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.445639e-01	6.255426e-02	2.047805e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.579338e-01	7.483165e-03	1.079659e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.658352e-03	1.308599e-03	1.137424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.988877e+00	4.824561e-01	8.851019e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.906257e+00	9.578379e-01	1.182134e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.189197e+00	6.348058e-01	3.559003e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.812473e+00	3.429895e-01	1.528874e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.381659e+00	4.170619e-01	2.438603e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.312550e+00	2.024460e-01	2.523888e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.507691e-01	9.959924e-02	1.769589e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.937489e-01	5.185183e-03	1.094280e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.192025e-02	2.161787e-03	1.340841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.180871e+01	1.162361e+01	1.308380e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.991075e+01	4.043891e+00	3.563538e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.157838e+01	8.309135e-01	8.244488e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.747162e+00	5.700176e-01	5.461464e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.555900e+00	4.215128e-01	3.362125e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.374185e+00	2.673185e-01	3.559261e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.105353e-01	6.668994e-02	2.909248e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.244193e-02	1.465805e-03	1.788347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.423926e-01	1.155400e-01	2.863853e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.487017e-01	2.965959e-01	4.110233e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.345540e+00	3.777423e-01	5.414111e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.949003e+00	5.469864e-01	4.877218e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.609591e+00	5.595176e-01	3.493304e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.019082e+00	3.332306e-01	1.499691e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.163895e+00	1.854683e-01	1.553523e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.949487e+00	3.512702e-01	1.908150e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.436886e+00	3.581788e-01	2.968982e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.847792e+00	3.028760e-01	3.233191e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.234412e+00	2.105986e-01	2.789507e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.894729e-01	9.509175e-02	2.002484e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.174707e-01	3.194933e-02	1.210378e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.816697e-02	1.954239e-03	1.227494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.452452e+00	5.086853e-01	9.835522e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.790466e+00	9.879967e-01	1.106204e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.866233e+00	1.061348e+00	9.990295e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.263417e+00	8.910139e-01	7.281697e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.041490e+00	6.475463e-01	4.546753e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.460650e+00	3.593767e-01	2.559143e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.880258e+00	2.608482e-01	1.430015e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.003126e+00	3.008617e-01	2.232497e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.218553e+00	2.737986e-01	2.149994e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.449491e+00	2.250180e-01	2.268230e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.056119e-01	8.425878e-02	1.778109e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.858863e-01	3.694700e-02	1.201308e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.850208e-02	1.102787e-03	1.220183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.397037e+01	1.188220e+01	1.117650e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.505200e+01	4.298505e+00	4.198317e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.488759e+01	2.664690e+00	2.000424e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.783161e+01	1.819790e+00	8.188126e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.140858e+01	7.566574e-01	1.240939e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.337973e+00	4.002330e-01	3.291827e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.901161e+00	3.987822e-01	1.732415e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.549851e+00	3.455126e-01	1.445221e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.631831e+00	3.870426e-01	2.762041e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.663229e+00	2.985810e-01	3.529818e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.332912e-01	9.350845e-02	3.145018e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.187753e-02	2.471765e-03	1.895956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.385603e-01	8.120206e-02	3.769916e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.828570e+00	4.553135e-01	1.001520e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.730604e+00	2.042667e-01	1.047819e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.011601e+00	7.348796e-01	2.303820e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.945856e+00	6.012251e-01	2.870054e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.103689e+00	4.034405e-01	1.889964e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.808936e-01	1.694255e-01	1.077194e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.485414e-02	8.859454e-03	1.382655e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.302975e+00	2.047177e-01	1.276511e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.883423e+00	5.022438e-01	3.981073e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.174708e+00	7.883692e-01	7.205375e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.759369e+00	4.951927e-01	1.486601e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.245558e-01	2.833109e-01	1.277488e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.720364e-01	1.215288e-01	8.107832e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.789622e-01	6.542254e-02	5.072831e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.138741e-03	2.870315e-03	5.647168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.705819e+00	5.043628e-01	3.557105e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.976840e+00	1.211219e+00	4.114086e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.019061e+00	1.382481e+00	1.630545e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.704082e+00	5.562669e-01	2.380025e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.643685e-02	2.764951e-02	2.466309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.860828e-02	8.843663e-03	6.654825e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.721271e-01	1.005754e-01	5.495514e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.040187e+00	2.852625e-01	1.078544e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.064723e+00	3.915097e-01	1.132067e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.133156e+00	3.663641e-01	6.468531e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.637744e+00	1.681258e-01	1.400722e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.539207e+00	4.473016e-01	3.311688e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.106522e+00	6.795174e-01	1.734343e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.439707e+00	6.171403e-01	2.263297e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.864586e+00	5.365254e-01	2.317213e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.268755e+00	4.508958e-01	1.877347e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.584169e-01	2.509098e-01	1.384985e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.802328e-01	1.340418e-01	8.789764e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.356379e-02	7.431926e-03	8.807648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.398833e-01	2.804028e-02	4.320826e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.069173e+00	1.881276e-01	1.864051e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.403167e+00	3.540462e-01	2.426755e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.647821e+00	4.196893e-01	1.924653e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.533422e+00	3.843800e-01	1.092281e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.861515e+00	2.615122e-01	2.360439e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.454506e+00	5.480098e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.820492e+00	7.214415e-01	1.289364e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.968539e+00	7.223369e-01	9.349402e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.190540e+00	5.631732e-01	1.354392e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.569051e+00	4.334908e-01	1.441580e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.031609e+00	3.452762e-01	1.274346e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.909829e-01	1.393850e-01	8.882245e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.191659e-01	9.793977e-02	6.224866e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.192100e-02	6.729987e-03	7.446895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.150720e-01	8.301032e-02	2.001178e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.169633e+00	3.014116e-01	5.117198e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.994299e+00	5.984414e-01	6.084846e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.599005e+00	7.596017e-01	4.248809e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.030707e+00	6.943639e-01	1.498082e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.355601e+00	8.768319e-01	1.185408e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.709890e+00	1.583823e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.791692e+00	1.450284e+00	1.056120e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.157098e+00	1.131599e+00	2.167700e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.949792e+00	6.412467e-01	2.328056e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.119073e+00	3.785899e-01	2.229658e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.523652e-02	1.756299e-02	1.602496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.887840e-01	1.993135e-01	4.706942e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.248927e+00	4.758122e-01	8.397536e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.918389e+00	1.329645e-01	1.686542e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.694806e+00	4.296452e-01	2.455686e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.982007e+00	4.343818e-01	2.672663e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.198200e+00	3.986667e-01	2.060224e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.909257e-01	1.822859e-01	1.182796e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.922951e-01	7.539940e-02	7.378945e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.082659e-03	3.138671e-03	6.073950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.793649e+00	9.481388e-01	2.319984e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.091616e+00	8.520158e-01	1.522328e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.675246e+00	1.998728e-01	1.415596e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.830131e+00	2.974927e-01	2.070782e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.264350e+00	3.700115e-01	1.864499e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.416397e+00	3.295302e-01	1.594642e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.132723e-01	1.824756e-01	1.172285e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.115828e-01	1.052240e-01	8.118523e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.244388e-02	1.143908e-02	1.243158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.881441e+01	1.145298e+01	2.373802e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.008050e+01	1.407034e+00	1.900543e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.465658e+00	3.733513e-01	2.548219e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.778222e+00	1.265843e-01	2.258028e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.670587e+00	3.895390e-01	1.479033e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.852892e+00	3.922807e-01	2.359925e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.059116e+00	3.102219e-01	2.252524e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.695381e-02	1.789998e-02	1.941788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.056786e-01	1.460781e-01	4.095586e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.189505e+00	3.671558e-01	8.504531e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.865204e+00	4.391442e-01	9.090118e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.398743e+00	4.293578e-01	7.162359e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.826512e+00	3.058769e-01	3.555058e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.924675e+00	1.069715e-01	1.341092e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.803219e+00	2.573766e-01	1.556587e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.538683e+00	3.332684e-01	2.383319e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.157299e+00	3.705691e-01	2.376469e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.719336e+00	3.929177e-01	2.312483e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.233923e+00	3.728318e-01	1.898218e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.324718e-01	2.261336e-01	1.369111e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.641982e-01	1.222681e-01	8.676417e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.319487e-02	7.052746e-03	9.012275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.534189e+00	8.422434e-01	2.302564e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.538372e+00	1.049516e+00	2.245247e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.174592e+00	8.160484e-01	1.581978e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.160980e+00	5.219083e-01	9.127761e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.111923e+00	3.438806e-01	4.030708e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.362693e+00	8.593274e-02	6.716232e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.902801e+00	1.908309e-01	1.635207e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.539601e+00	2.567128e-01	2.496706e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.139334e+00	3.225963e-01	1.448837e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.509360e+00	2.932748e-01	1.447307e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.747801e-01	2.714519e-01	1.231365e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.025644e-01	1.226776e-01	8.653710e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.178563e-02	1.199121e-02	1.179521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.433074e+01	9.966671e+00	2.081832e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.943362e+01	2.313713e+00	4.921540e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.804439e+01	1.697320e+00	1.648854e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.186207e+01	6.389232e-01	8.214878e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.634024e+00	3.587876e-01	4.576847e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.287030e+00	2.252007e-01	3.047625e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.848219e+00	1.451905e-01	1.369512e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.108706e+00	2.011972e-01	7.094052e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.656054e+00	4.172666e-01	1.723254e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.106701e+00	4.482333e-01	2.455028e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.322548e+00	3.670914e-01	2.405286e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.260825e-02	2.179125e-02	1.974305e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.771261e-01	1.127240e-01	1.441364e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.929795e+00	6.605224e-01	4.846848e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.955999e+00	2.983478e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.104125e+00	4.308784e-01	4.173411e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.765898e+00	3.070210e-01	4.669699e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.485437e-01	1.436580e-01	2.498777e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.786134e-01	1.451065e-02	1.312416e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.176491e-02	1.983383e-03	1.877322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.990023e+00	3.729321e-01	4.734215e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.157345e+00	4.544324e-01	1.342926e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.803453e+00	3.764649e-01	2.373124e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.357060e+00	1.871541e-01	2.468936e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.164540e-01	7.732021e-02	1.405811e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.671195e-01	4.113334e-02	7.962076e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.576143e-02	8.923083e-04	6.536745e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.957266e-03	6.237841e-04	6.246739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.394888e+00	1.003399e+00	1.278213e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.233922e+00	7.813264e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.603996e+00	4.624455e-01	3.896268e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.017486e+00	1.337800e-01	2.993288e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.609709e-02	1.651805e-03	2.266580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.362001e-02	3.027324e-02	7.680623e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.172668e-01	1.619594e-01	3.199695e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.231498e+00	4.004754e-01	5.613896e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.294864e+00	6.315387e-01	4.954584e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.162320e+00	5.466927e-01	3.855388e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.831224e+00	3.183000e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.700402e+00	3.917042e-01	1.230817e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.108616e+00	4.062295e-01	3.545455e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.427839e+00	3.915022e-01	3.940318e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.681295e+00	3.031266e-01	3.541877e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.038385e+00	1.451380e-01	2.495075e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.843232e-01	5.638560e-02	1.936771e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.533633e-01	1.823530e-02	1.051417e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.161745e-02	0.000000e+00	1.064557e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.330534e-01	8.356760e-02	3.053014e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.716911e+00	4.075489e-01	8.398337e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.348529e+00	6.553655e-01	1.214122e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.703292e+00	7.542322e-01	9.289646e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.379677e+00	5.901004e-01	2.975622e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.256095e+00	2.820919e-01	7.801950e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.675235e+00	4.988372e-01	7.384243e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.642906e+00	4.207178e-01	1.671429e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.644572e+00	4.184713e-01	2.645255e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.801144e+00	2.384027e-01	2.508737e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.193074e+00	1.539766e-01	2.234140e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.947601e-01	9.953095e-02	1.416548e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.458407e-01	5.131603e-02	1.038041e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.818113e-01	5.736673e-04	7.322587e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.060129e-02	6.801216e-05	7.384032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.075252e+00	5.074038e-01	2.424609e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.208878e+00	1.056694e+00	3.923271e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.010286e+01	1.431047e+00	2.900895e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.190326e+01	1.299257e+00	1.101117e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.094564e+01	7.785011e-01	1.549259e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.373781e+00	9.737773e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.558431e+00	1.060372e+00	1.639738e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.374709e+00	5.759392e-01	3.462901e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.069288e+00	3.446576e-01	3.607241e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.159228e+00	1.736846e-01	3.154219e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.416091e-01	2.921734e-02	2.489242e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.825720e-02	1.441902e-03	1.388494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.348569e-01	1.671296e-01	2.435706e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.100167e+00	5.888336e-01	6.117592e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.360448e+00	3.745912e-01	3.127335e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.026958e+00	4.930962e-01	1.939787e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.928840e+00	3.345374e-01	4.244136e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.022000e+00	1.297168e-01	3.104806e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.610716e-01	3.829487e-02	1.724390e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.210843e-01	1.121659e-02	1.045106e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.917841e-03	6.815002e-05	8.935473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.035350e+00	7.984832e-01	1.054187e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.336770e+00	1.236197e+00	1.100893e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.227796e+00	5.106376e-01	1.775242e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.322293e+00	4.057278e-01	1.643845e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.091838e+00	3.131432e-01	3.105420e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.145765e+00	1.522069e-01	2.502747e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.308384e-01	6.296064e-02	1.381430e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.020841e-01	1.492973e-02	8.693219e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.653980e-02	0.000000e+00	1.490551e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.924655e+01	1.270361e+01	1.360668e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.048777e+01	3.407170e+00	3.051707e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.048333e+01	7.053884e-01	3.344610e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.511636e+00	5.463269e-01	4.445387e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.272197e+00	3.329986e-01	3.691235e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.323617e+00	1.807629e-01	3.292402e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.827825e-01	2.543933e-02	2.781344e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.000352e-02	1.370784e-03	1.708648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.352874e-01	1.684672e-01	3.011233e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.077674e+00	4.055801e-01	4.748253e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.723897e+00	5.508819e-01	5.158160e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.273430e+00	5.320706e-01	5.313826e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.910231e+00	5.783478e-01	2.696305e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.248676e+00	2.575575e-01	7.002571e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.214433e+00	3.727287e-01	1.764111e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.759244e+00	3.477394e-01	3.117408e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.209049e+00	3.257362e-01	3.402234e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.589153e+00	2.144910e-01	3.446382e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.058779e+00	1.569785e-01	2.602541e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.904270e-01	6.454072e-02	1.819233e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.518960e-01	1.655023e-02	1.028929e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.190167e-02	0.000000e+00	1.209154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.326524e+00	7.570065e-01	1.056130e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.223271e+00	1.245529e+00	9.909360e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.028141e+00	1.269590e+00	1.008958e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.027873e+00	9.688713e-01	6.365758e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.346769e+00	5.778247e-01	2.912327e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.447700e+00	2.402954e-01	1.409578e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.515427e+00	3.350561e-01	1.604685e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.744712e+00	2.979018e-01	1.917140e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.980354e+00	1.930533e-01	2.754259e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.268707e+00	1.322365e-01	2.391968e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.467226e-01	7.535144e-02	1.546259e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.560381e-01	2.045291e-02	9.941913e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.426936e-02	0.000000e+00	1.280344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.924434e+01	1.406848e+01	1.075951e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.843264e+01	4.530440e+00	4.103244e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.596657e+01	2.611702e+00	2.387897e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.722219e+01	1.348426e+00	8.728394e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.066887e+01	6.044843e-01	4.609859e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.978610e+00	6.304079e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.600050e+00	3.908536e-01	3.098067e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.181395e+00	2.670354e-01	2.325613e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.325183e+00	2.504906e-01	3.550966e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.566784e+00	2.172895e-01	3.370293e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.011750e-01	6.428584e-02	2.827076e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.757397e-02	1.385344e-03	1.855464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.032872e-01	9.339991e-02	4.090890e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.940931e+00	4.643568e-01	9.304066e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.691060e+00	2.559339e-01	5.009013e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.896994e+00	7.283791e-01	2.596756e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.916933e+00	6.234201e-01	2.749932e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.032330e+00	3.427390e-01	1.893172e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.487068e-01	1.671614e-01	1.075368e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.223148e-02	7.383165e-03	1.313120e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.493266e+00	2.233904e-01	1.277340e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.850175e+00	5.374699e-01	3.626214e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.100797e+00	7.912443e-01	8.469186e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.687194e+00	4.894730e-01	1.538200e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.783101e-01	2.234208e-01	1.277994e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.365100e-01	1.369527e-01	8.635099e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.647674e-01	4.731186e-02	5.176393e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.737929e-03	2.648819e-03	5.637933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.106074e+00	5.326296e-01	3.470406e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.960564e+00	1.278663e+00	3.349939e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.862422e+00	1.289256e+00	1.708378e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.598057e+00	5.213067e-01	2.531419e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.123937e-02	2.588344e-02	2.501532e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.176470e-02	1.040431e-02	7.141868e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.025015e-01	1.093701e-01	5.924448e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.115135e+00	2.933110e-01	1.225866e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.242281e+00	4.105044e-01	1.075066e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.241290e+00	3.629698e-01	5.360677e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.684403e+00	1.696563e-01	5.469086e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.492841e+00	4.962183e-01	1.230528e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.014892e+00	6.624394e-01	1.886316e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.413539e+00	6.700801e-01	2.401903e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.784014e+00	5.448639e-01	2.350074e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.183862e+00	3.822000e-01	1.888906e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.282489e-01	2.557520e-01	1.371621e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.576640e-01	1.237846e-01	8.606281e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.281951e-02	8.442152e-03	8.301930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.769337e-01	3.362710e-02	4.280908e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.146303e+00	1.914698e-01	2.073960e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.552510e+00	3.604219e-01	2.576748e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.890639e+00	4.346870e-01	1.872516e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.789797e+00	3.960376e-01	8.272422e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.868588e+00	2.684482e-01	2.404465e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.484829e+00	5.415922e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.774282e+00	8.043997e-01	1.802939e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.846821e+00	7.199704e-01	1.066900e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.160692e+00	6.071395e-01	1.413864e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.504286e+00	4.357370e-01	1.443215e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.782795e-01	2.849946e-01	1.238058e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.812054e-01	1.596034e-01	9.738586e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.867557e-01	8.135028e-02	6.326515e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.090366e-02	6.586715e-03	7.248865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.490500e-01	9.995483e-02	2.146616e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.455260e+00	3.381597e-01	5.458497e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.302844e+00	6.294621e-01	6.554162e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.088271e+00	7.882924e-01	3.906174e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.152851e+00	6.851536e-01	1.237453e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.457664e+00	9.981379e-01	3.124846e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.656479e+00	1.645526e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.697544e+00	1.543191e+00	1.105111e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.041972e+00	1.004017e+00	2.244639e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.876659e+00	6.552126e-01	2.455005e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.033710e+00	3.538629e-01	2.218013e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.217350e-02	1.622185e-02	1.560829e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.342794e-01	2.068839e-01	5.035086e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.273315e+00	4.650461e-01	8.730565e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.007113e+00	1.533719e-01	1.299895e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.717692e+00	4.715598e-01	2.109300e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.934495e+00	4.836595e-01	2.856050e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.116585e+00	3.233409e-01	2.139076e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.417927e-01	1.831091e-01	1.218009e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.743247e-01	5.612202e-02	7.114367e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.966073e-03	2.102400e-03	5.854948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.104606e+00	9.476424e-01	2.461306e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.136580e+00	8.504522e-01	1.563999e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.671855e+00	2.006132e-01	1.332188e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.904350e+00	3.227081e-01	1.275053e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.237400e+00	3.940663e-01	1.729576e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.392919e+00	3.257683e-01	1.613159e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.592380e-01	1.854737e-01	1.229859e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.868233e-01	1.014913e-01	8.204763e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.077101e-02	9.177545e-03	1.248993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.046250e+02	1.244666e+01	2.519623e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.964438e+01	1.242588e+00	1.999438e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.453756e+00	3.933928e-01	1.545324e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.776740e+00	1.810277e-01	3.421268e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.608986e+00	3.530961e-01	1.605425e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.796542e+00	4.022152e-01	2.419081e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.021168e+00	2.925839e-01	2.178243e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.421895e-02	1.667455e-02	1.925697e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.496209e-01	1.545173e-01	4.495817e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.251261e+00	3.599689e-01	8.685639e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.906653e+00	4.363685e-01	8.988110e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.473056e+00	4.203987e-01	6.742151e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.897591e+00	3.064523e-01	3.302924e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.901782e+00	1.197652e-01	1.603136e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.822740e+00	2.957849e-01	1.884542e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.528982e+00	3.896255e-01	2.227671e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.169445e+00	4.761600e-01	2.358218e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.670573e+00	3.819152e-01	2.269150e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.163189e+00	3.316282e-01	1.892588e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.890515e-01	2.092140e-01	1.353239e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.416195e-01	1.093697e-01	8.556823e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.281884e-02	7.837004e-03	8.341698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.940198e+00	8.635776e-01	2.359955e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.652044e+00	1.017635e+00	2.348982e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.351452e+00	8.145880e-01	1.527001e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.225087e+00	5.340188e-01	8.464538e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.109206e+00	2.811919e-01	4.242095e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.321270e+00	8.659370e-02	1.176603e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.855155e+00	2.105128e-01	2.004572e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.601336e+00	3.178464e-01	1.175620e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.115344e+00	3.747360e-01	1.439647e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.497799e+00	3.012147e-01	1.448536e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.169447e-01	2.195478e-01	1.236234e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.779277e-01	1.181023e-01	8.915795e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.030899e-02	1.228941e-02	1.163957e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.990111e+01	1.055314e+01	2.109824e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.853495e+01	2.008192e+00	5.091652e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.740762e+01	9.258494e-01	1.581790e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.142976e+01	5.675547e-01	9.372509e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.924636e+00	4.108455e-01	1.964579e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.363035e+00	2.695475e-01	1.461332e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.785122e+00	1.389930e-01	5.120711e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.037575e+00	2.155947e-01	5.097780e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.631854e+00	3.845893e-01	2.102216e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.042397e+00	4.595957e-01	2.473304e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.276951e+00	3.610671e-01	2.411461e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.018535e-02	2.083310e-02	1.903072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.298265e-01	1.206648e-01	1.479050e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.019240e+00	6.687174e-01	5.093604e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.821672e+00	2.795843e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.080464e+00	4.683433e-01	3.197763e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.782571e+00	3.357155e-01	4.633707e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.480060e-01	1.125244e-01	2.950885e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.798140e-01	4.214507e-02	1.343221e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.297067e-02	1.476092e-03	1.664472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.156753e+00	3.697603e-01	4.853241e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.059227e+00	4.211870e-01	8.071401e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.823670e+00	4.158940e-01	1.999428e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.354059e+00	2.094947e-01	2.316709e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.418011e-01	5.495982e-02	1.628421e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.895249e-01	2.340694e-02	1.060781e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.470608e-02	5.751990e-03	6.021079e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.163698e-03	6.410661e-04	5.271538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.656362e+00	9.913702e-01	1.324983e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.141513e+00	8.154202e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.570955e+00	4.792859e-01	3.698154e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.269201e-01	1.389499e-01	3.217194e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.306098e-02	1.065754e-03	2.318264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.557645e-02	2.544369e-02	8.764013e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.303074e-01	1.505501e-01	3.144960e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.297923e+00	3.935153e-01	5.719498e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.338884e+00	5.372145e-01	6.063787e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.339729e+00	5.249669e-01	2.335038e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.831267e+00	3.752981e-01	1.812410e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.681078e+00	4.008753e-01	4.711641e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.060810e+00	4.011538e-01	3.164845e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.379762e+00	3.943653e-01	3.684870e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.628029e+00	2.880229e-01	3.629768e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.774321e-01	1.198920e-01	3.237020e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.608034e-01	7.685372e-02	1.805964e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.429383e-01	0.000000e+00	1.090872e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.270593e-02	2.454561e-03	9.320883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.664509e-01	8.710471e-02	3.296287e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.749884e+00	3.634054e-01	1.047093e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.471392e+00	6.000492e-01	1.237936e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.864685e+00	6.746298e-01	9.162511e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.469074e+00	5.895040e-01	2.984788e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.272025e+00	2.988403e-01	6.859419e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.609091e+00	5.200667e-01	9.627471e-05
1.685000e-01	1.650000e-02	1.650000e-02	3.582726e+00	5.436234e-01	1.753312e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.625091e+00	3.663953e-01	2.025351e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.820401e+00	2.723209e-01	2.263942e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.198713e+00	1.690688e-01	1.919810e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.303261e-01	8.372321e-02	1.594760e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.065509e-01	3.745424e-02	1.064273e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.861668e-01	8.422269e-03	7.016902e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.061673e-02	6.465104e-04	6.677908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.145321e+00	3.930180e-01	2.906031e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.571055e+00	1.058282e+00	4.268825e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.053686e+01	1.440983e+00	2.993966e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.202794e+01	1.263459e+00	1.213713e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.098346e+01	9.646693e-01	2.447162e-02
6.000000e-02	1.000000e-02	1.000000e-02	8.363622e+00	1.209179e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.454687e+00	1.046498e+00	1.378983e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.403769e+00	6.307900e-01	3.212230e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.929762e+00	3.053483e-01	3.489649e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.094577e+00	1.534579e-01	3.327281e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.314711e-01	4.560425e-02	2.550582e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.748458e-02	9.377702e-04	1.336229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.688020e-01	1.739401e-01	2.695163e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.148715e+00	5.919767e-01	6.314263e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.361567e+00	3.531964e-01	1.973065e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.971796e+00	4.564007e-01	2.050794e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.923388e+00	3.492644e-01	3.926398e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.007414e+00	1.398253e-01	3.340746e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.489845e-01	4.149969e-02	1.652999e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.118655e-01	1.929295e-03	9.960089e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.305116e-03	8.867145e-04	7.629229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.234635e+00	8.026383e-01	1.049735e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.447862e+00	1.174137e+00	1.162727e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.227577e+00	5.153009e-01	1.316309e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.297126e+00	3.931196e-01	1.603382e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.121577e+00	3.318964e-01	2.816046e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.169884e+00	1.607740e-01	2.219594e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.732561e-01	4.296062e-02	1.591603e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.496924e-01	2.193445e-02	1.027564e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.382949e-02	6.839500e-04	1.373313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.368207e+01	1.375323e+01	1.416981e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.113627e+01	3.738314e+00	2.517851e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.985423e+00	4.590126e-01	3.854312e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.291022e+00	5.112694e-01	1.634147e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.384626e+00	3.465949e-01	3.043677e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.185463e+00	1.461451e-01	3.660749e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.847036e-01	3.149103e-02	2.550095e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.034728e-02	1.164218e-03	1.606311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.545077e-01	1.598629e-01	3.110645e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.107305e+00	3.728999e-01	5.120187e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.739761e+00	5.076763e-01	5.281872e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.399926e+00	5.593101e-01	4.377594e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.934260e+00	4.552069e-01	2.431821e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.292696e+00	3.086268e-01	5.441187e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.226905e+00	3.184086e-01	1.251439e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.744536e+00	3.435142e-01	2.192178e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.185056e+00	3.364447e-01	3.201136e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.574989e+00	2.479502e-01	3.612139e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.924170e-01	1.159252e-01	3.242977e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.505043e-01	6.583480e-02	1.928164e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.343909e-01	0.000000e+00	1.128425e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.324378e-02	2.490134e-03	9.631383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.540003e+00	7.250678e-01	1.094065e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.440412e+00	1.468183e+00	1.111004e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.066805e+00	1.051884e+00	9.246920e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.037431e+00	8.407743e-01	5.521290e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.409463e+00	5.743680e-01	2.384841e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.456060e+00	2.541159e-01	1.496076e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.601149e+00	3.197467e-01	8.310721e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.729964e+00	2.980540e-01	1.929817e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.994518e+00	2.844065e-01	2.412567e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.239246e+00	1.251710e-01	2.278614e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.845747e-01	5.620412e-02	1.789375e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.289659e-01	1.490427e-02	1.061877e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.237719e-02	5.417593e-04	1.208192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.144155e+01	1.318493e+01	1.170821e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.826318e+01	4.271631e+00	3.904433e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.622406e+01	2.474963e+00	1.244147e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.706363e+01	1.270339e+00	9.681099e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.054869e+01	5.705597e-01	7.295992e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.835458e+00	4.278235e-01	1.368569e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.463733e+00	3.673314e-01	3.707118e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.357924e+00	4.376299e-01	9.724200e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.315949e+00	2.429093e-01	3.624615e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.438162e+00	1.470480e-01	3.552923e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.053085e-01	9.427565e-02	2.759608e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.912957e-02	1.039918e-03	1.693572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.841544e-01	1.182840e-01	4.418851e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.329981e+00	4.563367e-01	7.795456e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.630848e+00	4.729552e-01	5.714549e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.597674e+00	6.871966e-01	2.821153e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.622517e+00	4.771362e-01	2.536223e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.820322e-01	2.670451e-01	1.525934e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.660313e-01	1.294409e-01	8.995479e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.545101e-02	4.361912e-03	1.111304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.047408e+00	2.459559e-01	1.182165e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.692436e+00	5.742885e-01	2.176429e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.759297e+00	6.450778e-01	1.089367e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.504667e+00	3.933382e-01	1.425874e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.782210e-01	1.848664e-01	1.132311e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.960675e-01	9.935118e-02	7.461950e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.498419e-01	4.544309e-02	4.171673e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.075357e-03	1.542940e-03	4.843625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.349739e+00	5.870337e-01	3.120075e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.651759e+00	1.464695e+00	1.126321e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.364708e+00	1.030562e+00	1.995222e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.372901e+00	3.700280e-01	2.347555e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.169891e-02	2.031114e-02	2.199758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.777669e-02	1.178922e-02	8.446772e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.003332e-01	1.324028e-01	6.709910e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.482244e+00	3.504652e-01	1.169615e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.711299e+00	4.393377e-01	9.620833e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.614561e+00	3.290007e-01	3.537206e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.783885e+00	2.900753e-01	1.384288e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.406550e+00	6.150358e-01	1.218272e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.757155e+00	6.065873e-01	2.253915e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.133168e+00	5.852382e-01	2.394052e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.554189e+00	4.319889e-01	2.156754e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.032182e+00	3.302089e-01	1.637347e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.080512e-01	1.857051e-01	1.152919e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.806229e-01	8.525219e-02	7.283905e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.550932e-02	4.116530e-03	6.880805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.357721e-01	3.932661e-02	6.102998e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.685291e+00	2.544141e-01	2.334488e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.372908e+00	4.274111e-01	2.352178e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.681571e+00	4.614633e-01	1.631743e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.247802e+00	3.561012e-01	4.490527e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.019843e+00	3.432570e-01	1.112190e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.350811e+00	6.886625e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.471996e+00	7.221413e-01	6.283007e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.602072e+00	6.392730e-01	1.135762e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.924233e+00	5.019717e-01	1.381708e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.331465e+00	3.353017e-01	1.323487e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.544704e-01	2.066592e-01	1.100410e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.135126e-01	1.237905e-01	8.135457e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.567587e-01	6.613047e-02	5.473284e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.684162e-02	4.458185e-03	6.059460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.529769e-01	9.634556e-02	2.656544e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.268145e+00	3.988425e-01	6.254646e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.944502e+00	7.569623e-01	6.278727e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.865636e+00	8.922976e-01	3.111525e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.007461e+01	6.705693e-01	5.264283e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.438592e+00	1.404258e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.323776e+00	1.741531e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.159275e+00	1.217062e+00	1.589944e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.573649e+00	7.805397e-01	2.309910e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.569285e+00	4.282337e-01	2.299792e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.219935e-01	2.863544e-01	2.153644e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.454902e-02	1.169403e-02	1.367236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.670509e-01	2.396906e-01	5.424374e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.490240e+00	4.517794e-01	8.006365e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.112382e+00	2.076112e-01	6.815188e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.630768e+00	4.762488e-01	2.698585e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.750868e+00	4.108363e-01	2.777143e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.002364e+00	2.654599e-01	1.743519e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.806994e-01	1.515535e-01	1.007262e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.306122e-01	4.138999e-02	6.308247e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.370456e-03	9.528044e-04	4.531664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.275200e+00	1.096268e+00	2.607942e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.166273e+00	7.403794e-01	1.330702e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.595713e+00	1.542635e-01	5.915063e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.929432e+00	3.527650e-01	2.014624e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.193484e+00	3.465546e-01	1.727132e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.283951e+00	2.665180e-01	1.536658e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.981511e-01	1.402116e-01	1.054210e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.597595e-01	8.944028e-02	6.911899e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.568340e-02	7.323032e-03	1.097527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.108962e+02	1.116061e+01	2.490905e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.918046e+01	1.183425e+00	9.218894e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.618123e+00	4.724646e-01	7.887359e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.786274e+00	1.698057e-01	1.378607e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.651207e+00	3.357105e-01	1.474518e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.680494e+00	3.465204e-01	2.398816e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.145137e-01	2.256914e-01	2.066318e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.738281e-02	1.305155e-02	1.705911e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.125597e-01	1.698295e-01	4.653741e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.441034e+00	3.947723e-01	9.363807e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.170723e+00	4.681723e-01	8.902547e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.711165e+00	4.240226e-01	6.243932e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.069662e+00	2.733549e-01	2.365745e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.060722e+00	1.962264e-01	4.621659e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.817880e+00	3.380782e-01	2.357285e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.489793e+00	4.099238e-01	2.147954e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.009436e+00	4.001572e-01	2.413388e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.525915e+00	3.789458e-01	2.229934e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.033139e+00	2.691867e-01	1.737832e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.945485e-01	1.609186e-01	1.172003e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.732752e-01	7.721529e-02	7.324024e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.578304e-02	4.090563e-03	6.946576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.987336e+00	1.096177e+00	2.577679e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.568227e+00	1.072483e+00	2.378443e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.663772e+00	7.661190e-01	1.290968e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.248640e+00	4.602748e-01	7.241435e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.057189e+00	2.315056e-01	1.876648e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.319005e+00	1.338054e-01	9.372600e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.003787e+00	3.419453e-01	1.620941e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.557933e+00	3.008893e-01	2.008497e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.013913e+00	3.394113e-01	1.568624e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.376771e+00	2.934949e-01	1.468012e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.208061e-01	1.559011e-01	1.131853e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.311361e-01	9.720723e-02	7.971641e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.329068e-02	7.754159e-03	9.615194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.090292e+02	1.012534e+01	2.052414e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.875530e+01	2.099307e+00	3.336696e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.731559e+01	8.978084e-01	1.322819e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.162779e+01	5.104086e-01	3.807856e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.900948e+00	3.712933e-01	1.086319e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.304235e+00	2.965234e-01	1.604105e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.774373e+00	1.899434e-01	1.617355e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.076538e+00	2.131469e-01	2.546605e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.602499e+00	3.631271e-01	1.887609e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.864252e+00	3.747561e-01	2.441755e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.127296e+00	2.601663e-01	2.339126e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.068936e-02	1.580473e-02	1.750902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.544648e-01	1.394746e-01	1.943106e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.294820e+00	6.410552e-01	4.879842e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.847538e+00	2.521287e-01	2.715054e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.793211e+00	4.865661e-01	3.655407e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.555677e+00	2.845009e-01	3.652735e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.963834e-01	1.217205e-01	2.163354e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.028545e-01	1.146165e-02	1.150386e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.831713e-03	5.400556e-04	1.582768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.613226e+00	3.946636e-01	4.928426e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.748281e+00	3.025233e-01	4.630969e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.463884e+00	3.816796e-01	2.288549e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.271473e+00	1.893188e-01	1.949567e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.183664e-01	6.161923e-02	1.435561e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.096525e-01	1.392746e-02	8.316055e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.644307e-02	5.054743e-03	4.830435e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.263665e-04	1.558565e-04	5.596952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.053686e+01	1.009585e+00	1.190994e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.341451e+00	7.893951e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.407784e+00	4.226715e-01	3.334936e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.301077e-01	1.168279e-01	2.698350e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.003262e-02	1.542974e-03	2.249177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.676549e-02	2.431047e-02	8.474013e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.832002e-01	1.632537e-01	3.755785e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.505979e+00	4.323982e-01	6.241998e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.715742e+00	6.106132e-01	5.302044e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.581525e+00	4.743695e-01	2.077904e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.962728e+00	2.198228e-01	2.249612e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.598446e+00	4.785989e-01	1.289802e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.885396e+00	4.431684e-01	3.471082e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.139715e+00	3.516041e-01	3.279843e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.424021e+00	2.070753e-01	3.430751e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.961748e-01	1.340879e-01	2.221547e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.957325e-01	5.190191e-02	1.563461e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.068624e-01	1.530029e-02	9.319698e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.111530e-03	4.239070e-04	9.048769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.954604e-01	8.061809e-02	3.745652e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.068528e+00	3.825358e-01	1.291482e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.197073e+00	6.541852e-01	1.315737e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.450901e+00	8.600264e-01	7.122304e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.804383e+00	4.837563e-01	2.253156e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.367773e+00	3.456082e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.355287e+00	5.097523e-01	1.347768e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.323527e+00	5.139761e-01	1.978088e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.333502e+00	3.249750e-01	2.046166e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.655216e+00	2.381680e-01	2.003123e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.100421e+00	1.333294e-01	1.857761e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.032729e-01	8.718309e-02	1.305980e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.936569e-01	3.220627e-02	9.916795e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.721255e-01	1.006255e-02	6.322009e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.740726e-03	3.711269e-04	6.356008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.488216e+00	4.211309e-01	3.295764e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.919025e+00	1.201272e+00	4.542877e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.219128e+01	1.561054e+00	2.856067e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.321407e+01	1.342536e+00	5.908251e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.080020e+01	8.775294e-01	1.354506e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.659173e+00	1.217983e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.954474e+00	9.085964e-01	2.252039e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.014331e+00	5.102896e-01	3.274829e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.758263e+00	2.417654e-01	3.876553e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.043887e+00	1.422219e-01	2.895260e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.765405e-01	4.346573e-02	2.151250e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.893185e-02	1.713750e-03	1.175568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.519437e-01	2.036926e-01	3.162006e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.367922e+00	6.030967e-01	6.389028e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.438725e+00	2.557523e-01	2.840390e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.862919e+00	4.967014e-01	2.483276e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.777093e+00	3.229452e-01	3.796839e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.412025e-01	1.398090e-01	2.634640e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.977861e-01	2.497048e-02	1.473973e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.627335e-02	7.986048e-03	9.240495e-02
8.200000e-01	1.800000e-01	1.800000e-01	-2.985947e-04	0.000000e+00	7.820660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.948050e+00	9.661261e-01	1.414071e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.808849e+00	1.144448e+00	1.302480e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.013100e+00	4.183506e-01	1.691860e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.179943e+00	4.709815e-01	1.563568e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.050527e+00	3.308884e-01	2.744983e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.113811e+00	1.474974e-01	2.144968e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.769414e-01	4.944312e-02	1.318141e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.594859e-01	3.369955e-03	8.924274e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.327492e-02	6.508751e-04	1.219250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.446745e+01	1.290565e+01	1.662519e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.811090e+01	2.859889e+00	2.379340e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.451383e+00	7.256377e-01	2.276429e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.270357e+00	5.362885e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.443277e+00	3.616715e-01	2.954529e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.211601e+00	1.343497e-01	3.292702e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.047131e-01	3.036914e-02	2.472636e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.825810e-02	8.049736e-04	1.548976e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.614785e-01	1.583511e-01	3.194666e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.215482e+00	3.913917e-01	5.847001e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.912648e+00	5.388649e-01	6.052556e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.565097e+00	5.291133e-01	5.317956e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.165721e+00	4.559653e-01	2.040536e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.392908e+00	2.784934e-01	5.386767e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.210486e+00	4.063214e-01	3.561938e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.664260e+00	3.711615e-01	2.750278e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.073501e+00	3.331417e-01	3.213633e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.439344e+00	2.028008e-01	3.274507e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.231535e-01	1.147979e-01	2.465684e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.047271e-01	5.170236e-02	1.640761e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.056589e-01	1.380436e-02	9.533854e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.705734e-03	4.645794e-04	9.355482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.005449e+00	8.588290e-01	1.333899e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.155362e+00	1.313478e+00	1.533644e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.606037e+00	1.040547e+00	1.225883e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.321063e+00	8.562970e-01	6.456250e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.366743e+00	5.189000e-01	1.035626e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.271467e+00	2.148471e-01	2.159929e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.399421e+00	3.838510e-01	7.523577e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.600574e+00	2.836413e-01	2.561902e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.936753e+00	2.538104e-01	2.129074e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.210556e+00	1.414157e-01	2.105057e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.839391e-01	6.160563e-02	1.463113e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.180198e-01	1.063717e-02	9.723403e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.168293e-02	7.943625e-04	1.101717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.178226e+01	1.187484e+01	1.356140e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.921589e+01	4.204955e+00	2.742012e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.446059e+01	2.379505e+00	2.104198e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.607467e+01	1.335105e+00	7.233592e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.019260e+01	5.957055e-01	6.420865e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.382738e+00	3.884694e-01	1.478161e-03
4.125000e-02	8.750000e-03	8.750000e-03	4.252090e+00	3.128311e-01	9.835427e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.186380e+00	3.913366e-01	1.160056e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.324891e+00	2.467494e-01	3.380325e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.460600e+00	1.522935e-01	3.448960e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.027885e-01	8.989106e-02	2.507814e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.489136e-02	1.581221e-03	1.759564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.304792e-01	1.276267e-01	4.501881e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.468002e+00	4.216198e-01	6.555015e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.432598e+00	4.484475e-01	5.214281e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.455843e+00	6.602598e-01	2.751290e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.501298e+00	4.183927e-01	2.255318e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.331045e-01	2.529814e-01	1.394558e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.563046e-01	1.179932e-01	8.365775e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.316226e-02	2.681495e-03	9.455384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.379753e+00	2.661929e-01	1.135145e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.509297e+00	5.256767e-01	1.818192e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.612268e+00	6.431799e-01	1.196105e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.381603e+00	3.357981e-01	1.398438e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.484396e-01	1.894740e-01	1.113908e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.813446e-01	8.674731e-02	6.587697e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.525986e-01	5.418039e-02	4.680984e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.724605e-03	0.000000e+00	8.257538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.982646e+00	6.481694e-01	3.047639e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.308005e+00	1.533737e+00	7.582407e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.151011e+00	9.319019e-01	2.212795e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.342948e+00	3.892881e-01	2.318516e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.738955e-02	1.724218e-02	2.121318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.232887e-02	1.890291e-02	1.122426e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.919342e-01	1.899768e-01	7.486463e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.821942e+00	4.089860e-01	1.195745e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.946120e+00	4.113250e-01	8.575717e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.641748e+00	2.386272e-01	2.272188e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.663563e+00	3.437884e-01	1.649074e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.225103e+00	6.407521e-01	1.470909e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.604686e+00	6.046955e-01	2.208567e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.004529e+00	5.325766e-01	2.302197e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.455245e+00	3.969941e-01	2.018967e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.739414e-01	2.954658e-01	1.531760e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.768911e-01	1.780130e-01	1.077091e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.509270e-01	6.128042e-02	6.393947e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.549101e-02	4.689415e-03	6.369788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.410958e-01	6.281251e-02	7.417452e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.156150e+00	3.408048e-01	2.550697e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.972404e+00	4.990951e-01	2.374162e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.052575e+00	4.560231e-01	1.272479e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.321773e+00	3.157053e-01	3.573229e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.928489e+00	4.546970e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.156708e+00	7.148453e-01	2.445808e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.260030e+00	7.063801e-01	8.707174e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.464263e+00	5.579180e-01	1.258630e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.831792e+00	4.812342e-01	1.355402e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.264018e+00	3.032228e-01	1.236728e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.436862e-01	2.230207e-01	1.056744e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.988686e-01	1.302667e-01	8.064243e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.228868e-01	3.840091e-02	5.897204e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.680107e-02	4.801126e-03	5.967738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.012977e+00	1.559353e-01	3.204113e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.098125e+00	5.534341e-01	6.783799e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.830588e+00	8.955884e-01	6.473996e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.030574e+01	9.168233e-01	2.733196e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.031440e+01	7.487538e-01	4.521362e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.337073e+00	1.676515e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.875614e+00	1.528425e+00	2.890831e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.927911e+00	1.155510e+00	1.937890e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.500695e+00	7.347384e-01	2.406599e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.524754e+00	4.802021e-01	2.405953e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.073101e-01	2.131404e-01	1.941700e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.651479e-02	1.326421e-02	1.390116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.898723e-01	2.940665e-01	5.622567e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.677051e+00	4.326384e-01	6.671144e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.981323e+00	2.408545e-01	9.432205e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.509026e+00	4.357166e-01	2.424134e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.649496e+00	3.885491e-01	2.641399e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.320866e-01	2.387738e-01	1.650421e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.515568e-01	1.350615e-01	9.219525e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.307621e-01	4.296617e-02	6.154904e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.218509e-04	0.000000e+00	6.778942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.540665e+00	1.251377e+00	2.639589e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.456963e+00	7.483100e-01	1.128788e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.444228e+00	1.601226e-01	8.258275e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.786064e+00	2.915757e-01	2.206741e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.092292e+00	3.554984e-01	1.775698e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.208761e+00	2.249887e-01	1.490438e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.643947e-01	1.462327e-01	1.084675e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.330053e-01	7.336847e-02	6.800098e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.413279e-02	6.292210e-03	9.679095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.238534e+02	1.280141e+01	2.331899e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.849849e+01	1.116446e+00	7.331480e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.301151e+00	3.875668e-01	1.715793e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.656890e+00	1.483289e-01	4.175522e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.446248e+00	2.655894e-01	2.229535e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.625736e+00	3.460165e-01	2.448555e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.826802e-01	2.281497e-01	2.021522e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.622797e-02	1.120069e-02	1.553130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.685723e-01	2.265820e-01	5.027075e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.731506e+00	4.751236e-01	9.719430e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.446494e+00	4.880956e-01	8.819016e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.935521e+00	3.956325e-01	4.327067e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.025990e+00	1.864538e-01	2.066734e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.942401e+00	2.104279e-01	5.379678e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.709027e+00	3.139158e-01	1.783663e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.331710e+00	3.514253e-01	2.697919e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.923189e+00	3.681575e-01	2.387640e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.437948e+00	3.559511e-01	2.121963e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.863237e-01	2.557801e-01	1.616745e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.752094e-01	1.599646e-01	1.084021e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.459531e-01	5.398547e-02	6.625586e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.572966e-02	4.475326e-03	6.342229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.215486e+00	1.215518e+00	2.630108e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.420631e+00	1.149770e+00	2.291218e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.043492e+00	7.793728e-01	1.125471e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.268680e+00	4.351613e-01	5.489053e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.989468e+00	1.985495e-01	1.312437e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.193250e+00	1.164688e-01	3.070992e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.798927e+00	2.129190e-01	1.760487e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.438797e+00	2.550720e-01	1.689257e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.940061e+00	2.897796e-01	1.511097e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.318806e+00	2.716182e-01	1.399180e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.960296e-01	1.688455e-01	1.125393e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.121520e-01	9.602632e-02	8.047616e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.081938e-02	6.598182e-03	8.599583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.190884e+02	1.118611e+01	1.939511e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.750658e+01	1.608651e+00	3.356512e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.705889e+01	7.574424e-01	8.233020e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.154906e+01	6.894276e-01	2.191522e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.526362e+00	2.936220e-01	1.973777e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.077272e+00	1.786862e-01	2.104956e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.660850e+00	1.499588e-01	5.780728e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.940780e+00	1.711084e-01	1.085244e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.481892e+00	3.010620e-01	2.085920e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.820744e+00	3.866610e-01	2.570656e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.066530e+00	2.402699e-01	2.108776e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.055584e-02	1.699051e-02	1.794129e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.367223e-01	1.750605e-01	1.475488e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.613792e+00	6.949259e-01	3.657130e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.568323e+00	1.790622e-01	4.402158e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.485683e+00	3.972682e-01	4.057199e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.436835e+00	2.152491e-01	3.766656e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.051520e-01	1.082043e-01	2.118234e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.542931e-01	0.000000e+00	1.330696e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.855209e-03	6.677742e-04	1.520323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.057486e+00	4.621251e-01	3.714136e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.401763e+00	1.589735e-01	6.531787e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.333618e+00	3.305005e-01	2.361290e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.182298e+00	1.513953e-01	1.934488e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.689946e-01	5.642476e-02	1.442015e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.713757e-01	7.456934e-04	9.262913e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.635075e-02	0.000000e+00	6.329136e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.874008e-05	9.941205e-04	5.870362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.135540e+01	1.177214e+00	9.897112e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.888437e+00	7.134926e-01	3.737862e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.161685e+00	3.484007e-01	4.012968e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.560216e-01	7.543031e-02	2.775900e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.504444e-02	1.457540e-03	2.333514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.712684e-02	3.901402e-02	1.062171e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.846570e-01	2.367989e-01	3.840662e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.874893e+00	5.109503e-01	5.894579e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.023982e+00	6.305667e-01	4.150266e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.744212e+00	4.744705e-01	1.297886e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.804550e+00	3.094755e-01	7.195496e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.334165e+00	3.574031e-01	2.715853e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.663758e+00	4.177018e-01	3.840145e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.965050e+00	2.973621e-01	3.446979e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.329518e+00	2.087965e-01	3.080691e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.170072e-01	1.026425e-01	2.315158e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.504364e-01	2.941593e-02	1.450696e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.864783e-01	1.531390e-02	9.007003e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.696063e-03	2.090547e-04	8.485152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.938486e-01	1.442360e-01	4.219476e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.038149e+00	6.580174e-01	1.226704e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.185089e+00	9.118870e-01	1.048732e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.113008e+00	9.073521e-01	4.130666e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.839714e+00	4.376647e-01	5.809464e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.046858e+00	2.873918e-01	4.212188e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.031641e+00	4.532832e-01	1.879504e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.999081e+00	3.626728e-01	2.338996e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.182449e+00	2.893304e-01	2.460100e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.509111e+00	2.160358e-01	2.236562e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.920664e-01	1.192927e-01	1.924871e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.268500e-01	4.125600e-02	1.401951e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.512559e-01	1.709216e-02	9.901806e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.563013e-01	1.215712e-02	6.607542e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.645647e-03	1.537221e-04	6.925803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.443765e+00	7.204522e-01	3.870646e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.957916e+00	1.758958e+00	4.542579e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.379906e+01	1.915107e+00	2.226363e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.349535e+01	1.365463e+00	2.150918e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.057146e+01	8.831222e-01	5.143773e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.189422e+00	1.020975e+00	7.217908e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.599010e+00	7.806370e-01	3.037530e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.816223e+00	5.203122e-01	3.620822e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.665733e+00	2.288149e-01	3.536083e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.640405e-01	1.093097e-01	2.941216e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.876886e-01	2.785149e-02	2.358779e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.374838e-02	9.843896e-04	1.304034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.279252e-01	2.593768e-01	2.870100e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.746595e+00	6.901485e-01	5.472000e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.394753e+00	1.988578e-01	3.485214e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.590549e+00	4.192781e-01	3.527912e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.605588e+00	2.479644e-01	4.017373e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.721773e-01	1.286190e-01	2.376717e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.647921e-01	1.607677e-02	1.508384e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.932712e-02	0.000000e+00	8.937970e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.280770e-04	7.565813e-04	6.949353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.946574e+00	1.219277e+00	1.223097e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.559370e+00	1.264292e+00	1.096305e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.008180e+00	4.171596e-01	1.643365e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.923547e+00	3.718548e-01	2.228302e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.880758e+00	2.922423e-01	3.237331e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.022598e+00	9.767759e-02	2.171228e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.232686e-01	4.455654e-02	1.345678e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.404598e-01	0.000000e+00	8.924433e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.874424e-03	7.056230e-04	1.406365e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.099868e+02	1.570990e+01	1.403091e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.845379e+01	2.668472e+00	1.672259e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.743166e+00	5.430397e-01	1.024298e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.945194e+00	4.467967e-01	6.527842e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.319633e+00	3.260477e-01	2.695894e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.156932e+00	1.157435e-01	3.416465e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.083944e-01	2.656797e-02	2.581018e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.341865e-02	8.863382e-04	1.713546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.106046e-01	2.306324e-01	3.092741e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.480294e+00	4.691105e-01	5.473917e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.233440e+00	5.993510e-01	5.360243e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.856377e+00	5.711022e-01	4.347237e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.289768e+00	4.191716e-01	9.921498e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.322622e+00	2.204829e-01	3.216183e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.996901e+00	3.318019e-01	1.622413e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.503320e+00	3.331754e-01	2.906060e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.906322e+00	2.645704e-01	3.348660e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.356653e+00	2.021530e-01	3.386139e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.592434e-01	9.790749e-02	2.305623e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.588426e-01	3.262797e-02	1.518031e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.858727e-01	1.281467e-02	9.116521e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.341287e-03	4.407470e-04	8.488564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.102327e+00	1.270483e+00	1.252994e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.243600e+00	1.513074e+00	1.262106e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.346493e+00	1.191570e+00	9.311822e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.478584e+00	8.097527e-01	6.056875e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.442918e+00	4.828363e-01	1.596866e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.190823e+00	2.603912e-01	1.123184e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.175354e+00	2.691325e-01	1.756009e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.405566e+00	2.297289e-01	2.673708e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.787271e+00	1.951651e-01	2.478968e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.153782e+00	1.428690e-01	1.898792e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.408909e-01	4.706495e-02	1.465053e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.870850e-01	1.075450e-02	9.636812e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.738339e-02	9.304530e-04	1.153982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.051095e+02	1.564615e+01	1.082481e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.911469e+01	3.889070e+00	4.064662e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.418277e+01	1.938762e+00	1.295054e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.566150e+01	1.151326e+00	8.681747e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.702302e+00	5.545990e-01	3.940014e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.382046e+00	5.614548e-01	5.342791e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.253671e+00	3.884911e-01	4.590522e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.000354e+00	2.782159e-01	1.424822e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.083739e+00	1.981103e-01	3.715351e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.321933e+00	1.585795e-01	3.612958e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.974827e-01	3.380566e-02	2.704546e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.364812e-02	8.412291e-04	1.683013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.095974e+00	1.882298e-01	5.155957e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.704503e+00	4.437250e-01	5.578616e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.318458e+00	6.946021e-01	1.640839e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.064358e+00	5.452207e-01	3.224970e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.271048e+00	3.581550e-01	2.415158e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.993763e-01	1.907944e-01	1.415187e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.830340e-01	8.142834e-02	8.634239e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.362307e-03	9.260828e-04	9.624647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.050798e+00	3.475761e-01	1.013756e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.161236e+00	5.467367e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.310777e+00	5.458503e-01	1.415966e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.210017e+00	2.712825e-01	1.567791e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.995699e-01	1.346878e-01	1.310731e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.334669e-01	6.204134e-02	7.834507e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.180091e-01	2.817144e-02	4.091048e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.943026e-03	6.796756e-04	5.159850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.572310e+00	8.177743e-01	2.426316e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.492702e+00	1.367780e+00	3.670236e-05
1.200000e-01	3.000000e-02	3.000000e-02	2.750424e+00	6.916581e-01	2.496498e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.116802e+00	2.557933e-01	2.486062e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.431050e-02	1.388240e-02	2.243521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.637372e-02	1.265413e-02	1.327583e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.819210e-01	1.972221e-01	9.947184e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.154591e+00	4.804109e-01	1.270767e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.501345e+00	5.068832e-01	7.381006e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.034695e+00	2.779895e-01	7.220799e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.705491e+00	5.364297e-01	8.790361e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.036190e+00	7.191694e-01	2.000739e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.309230e+00	5.455231e-01	2.674252e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.765607e+00	4.734534e-01	2.624534e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.236314e+00	3.423600e-01	2.103642e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.193746e-01	2.377755e-01	1.554971e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.762365e-01	1.254530e-01	1.106765e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.098057e-01	6.113712e-02	6.810244e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.062760e-02	2.605112e-03	5.979928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.486653e-01	7.486184e-02	1.029724e+00
3.125000e-02	8.750000e-03	8.750000e-03	2.739829e+00	4.163996e-01	3.101732e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.845832e+00	6.144208e-01	2.119930e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.912468e+00	5.699598e-01	8.434512e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.889270e+00	4.463947e-01	3.157912e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.935474e+00	6.318625e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.994323e+00	7.513157e-01	3.306510e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.991348e+00	6.938877e-01	1.226951e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.218763e+00	5.367303e-01	1.559029e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.541537e+00	3.384320e-01	1.573929e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.066398e+00	2.397437e-01	1.454812e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.003607e-01	1.599419e-01	1.168662e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.236190e-01	9.705706e-02	8.603821e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.109243e-01	4.571719e-02	5.871441e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.315443e-02	3.192287e-03	6.048594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.278092e+00	1.720649e-01	3.837647e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.350054e+00	6.999108e-01	8.032006e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.019492e+01	1.186886e+00	5.806463e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.223902e+01	1.129868e+00	1.623987e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.084534e+01	1.424934e+00	1.822358e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.941235e+00	1.711986e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.364659e+00	1.539900e+00	1.037555e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.401620e+00	9.015450e-01	2.202656e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.191305e+00	5.354280e-01	2.579717e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.288927e+00	3.219362e-01	2.516673e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.610719e-01	1.605979e-01	2.182570e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.568272e-02	9.323625e-03	1.366825e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.059401e+00	3.289177e-01	7.948371e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.771680e+00	4.428342e-01	6.480927e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.254924e+00	4.683388e-01	3.611142e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.429638e+00	4.907261e-01	2.989333e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.470039e+00	3.592031e-01	2.926733e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.336018e-01	2.027845e-01	1.720229e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.824817e-01	1.088938e-01	9.335838e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.254687e-02	1.871569e-02	5.825591e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.992629e-03	7.092032e-05	3.622089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.477299e+00	1.529286e+00	3.475650e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.116405e+00	6.907976e-01	8.839166e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.656158e+00	3.151315e-01	3.497105e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.978344e+00	4.023891e-01	1.935841e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.006934e+00	3.462037e-01	1.995932e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.071798e+00	2.094243e-01	1.755110e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.874824e-01	1.255154e-01	1.148842e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.106632e-01	4.788558e-02	7.456324e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.010041e-02	4.684423e-03	1.062229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.288640e+02	1.430913e+01	2.523172e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.885101e+01	1.494304e+00	1.043573e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.539625e+00	3.936900e-01	1.857256e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.720861e+00	1.826249e-01	1.682809e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.422615e+00	2.853597e-01	2.418923e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.571238e+00	3.194664e-01	2.458127e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.914794e-01	1.256913e-01	2.390218e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.800907e-02	9.161884e-03	1.632929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.282964e-01	1.989357e-01	6.620436e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.796669e+00	4.797389e-01	1.206741e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.632479e+00	5.733595e-01	9.400070e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.123784e+00	4.686845e-01	3.940961e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.307223e+00	2.463645e-01	6.815010e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.106031e+00	3.753789e-01	8.965044e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.839274e+00	4.790868e-01	2.065008e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.298599e+00	4.090466e-01	3.171927e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.790028e+00	3.962945e-01	2.772052e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.271877e+00	2.997986e-01	2.316727e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.554098e-01	2.142940e-01	1.687535e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.935374e-01	1.298155e-01	1.145843e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.056108e-01	5.809652e-02	6.706819e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.078617e-02	2.571995e-03	5.990636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.069863e+00	1.365749e+00	3.773916e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.969836e+00	1.380939e+00	2.281310e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.079253e+00	8.194648e-01	1.087160e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.200003e+00	4.340636e-01	2.411203e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.111190e+00	2.400775e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.376093e+00	2.971422e-01	5.895182e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.940296e+00	3.147920e-01	2.619617e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.489764e+00	3.561151e-01	1.841270e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.843021e+00	3.264499e-01	1.747813e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.174608e+00	2.116233e-01	1.576471e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.956870e-01	1.377175e-01	1.272699e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.582718e-01	7.675987e-02	8.673904e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.612066e-02	5.951989e-03	9.657982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.267958e+02	1.275085e+01	2.260146e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.729439e+01	1.759088e+00	9.174331e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.778245e+01	1.334844e+00	4.929346e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.189439e+01	9.289913e-01	1.841588e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.761921e+00	4.796312e-01	1.925386e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.323105e+00	1.559169e-01	1.769201e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.716600e+00	2.455119e-01	1.073687e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.808630e+00	1.447985e-01	1.060262e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.374961e+00	3.271340e-01	2.265668e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.726324e+00	3.149886e-01	2.687427e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.706519e-01	1.829001e-01	2.339952e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.612305e-02	1.232675e-02	1.853632e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.008892e+00	2.147667e-01	2.794118e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.700570e+00	5.995708e-01	4.606273e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.514256e+00	4.275162e-01	1.694138e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.316096e+00	5.134901e-01	3.928614e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.265106e+00	2.506903e-01	3.404208e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.038959e-01	7.983225e-02	2.076417e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.295246e-01	1.570410e-02	1.000757e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.419994e-03	7.508370e-04	1.295822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.360043e+00	4.541695e-01	5.145493e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.228422e+00	2.577666e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.181968e+00	3.701700e-01	2.262062e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.073645e+00	1.495192e-01	2.014503e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.241419e-01	6.086474e-02	1.388544e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.559375e-01	1.661955e-02	7.651534e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.003727e-02	1.370319e-03	5.016945e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.108411e-04	3.476127e-05	5.085860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.197484e+01	1.159698e+00	1.021762e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.386924e+00	7.312463e-01	8.780565e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.068869e+00	3.342307e-01	3.742336e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.364108e-01	6.717054e-02	3.150926e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.659918e-02	9.677404e-04	1.982761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.025671e-02	2.216231e-02	1.100957e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.602582e-01	2.065957e-01	6.059535e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.027096e+00	5.406459e-01	8.671651e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.366633e+00	6.582292e-01	5.835171e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.052879e+00	4.578161e-01	1.249266e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.996316e+00	5.602769e-01	7.209645e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.232091e+00	5.543430e-01	3.049937e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.473594e+00	5.029584e-01	3.407685e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.793813e+00	3.610160e-01	3.404242e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.196344e+00	1.989757e-01	3.113146e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.199633e-01	1.111943e-01	2.087985e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.751287e-01	3.940772e-02	1.632616e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.501530e-01	2.026347e-02	8.869633e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.234581e-03	7.116864e-04	8.109665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.869088e-01	1.071376e-01	6.423406e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.211618e+00	5.720030e-01	1.949356e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.648941e+00	9.289654e-01	1.486004e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.375098e+00	7.531738e-01	5.967292e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.107967e+00	4.883621e-01	1.534200e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.142103e+00	6.153662e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.956697e+00	6.357386e-01	1.303870e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.885981e+00	4.996680e-01	2.049500e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.059193e+00	3.252244e-01	2.209813e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.394150e+00	2.022819e-01	2.461942e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.263667e-01	1.288942e-01	1.856612e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.526989e-01	4.440136e-02	1.577917e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.258122e-01	3.368250e-02	1.004431e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.406179e-01	6.527887e-03	6.007068e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.468607e-03	9.609424e-04	6.032779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.634649e+00	5.557401e-01	4.553577e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.078518e+01	1.521353e+00	5.368713e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.484993e+01	1.871363e+00	2.655350e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.429801e+01	1.631390e+00	1.173779e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.050785e+01	1.413094e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.843129e+00	1.170157e+00	5.381081e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.318736e+00	7.832986e-01	2.724462e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.721727e+00	4.543212e-01	3.334791e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.529342e+00	2.371895e-01	3.599163e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.523425e-01	9.311417e-02	3.026354e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.351821e-01	3.205486e-02	2.253549e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.319096e-02	9.382880e-04	1.189667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.446015e-01	2.666957e-01	4.737776e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.751573e+00	6.361694e-01	7.259721e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.467790e+00	3.550916e-01	7.024758e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.686529e+00	6.105129e-01	3.065904e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.595482e+00	3.353207e-01	3.774913e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.640219e-01	1.145903e-01	2.617725e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.119310e-01	3.304469e-02	1.313815e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.182056e-02	0.000000e+00	8.223607e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.262218e-03	7.938911e-04	6.352939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.665972e+00	1.296030e+00	2.306867e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.553321e+00	1.226968e+00	1.266554e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.621099e+00	4.274809e-01	1.222121e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.993146e+00	5.883850e-01	2.358436e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.929267e+00	2.991655e-01	3.141564e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.015935e+00	1.415509e-01	2.069148e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.773194e-01	5.941493e-02	1.371825e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.304895e-01	8.010805e-03	7.678144e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.051943e-02	2.138060e-04	1.126413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.221924e+02	1.790813e+01	2.060667e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.512039e+01	2.167771e+00	1.450143e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.483986e+00	1.008912e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.068076e+00	5.576085e-01	5.407717e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.347881e+00	3.198433e-01	3.411670e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.047495e+00	1.140294e-01	3.755472e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.939472e-01	2.773568e-02	2.457865e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.261595e-02	4.774509e-04	1.505548e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.187979e-01	1.729721e-01	4.538714e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.446350e+00	4.288664e-01	8.866599e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.332181e+00	6.188444e-01	8.261692e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.071406e+00	6.520057e-01	4.987195e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.479077e+00	4.878412e-01	7.599422e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.469762e+00	3.367854e-01	3.226090e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.057223e+00	5.302203e-01	1.534830e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.470541e+00	4.620564e-01	2.953103e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.858849e+00	3.553527e-01	3.414954e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.273956e+00	2.173924e-01	3.401359e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.879652e-01	1.133446e-01	2.504419e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.994954e-01	4.291850e-02	1.630046e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.557225e-01	2.502159e-02	9.326582e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.933135e-03	1.059882e-03	8.327765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.313619e+00	1.096269e+00	2.324160e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.770356e+00	1.391604e+00	2.315648e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.750390e+00	1.416539e+00	1.175982e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.726508e+00	8.658231e-01	4.536159e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.254388e+00	5.090303e-01	1.970081e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.964098e+00	3.686512e-01	1.057284e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.148481e+00	4.229180e-01	1.822523e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.521466e+00	4.398289e-01	2.454704e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.755015e+00	2.528273e-01	2.769211e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.080495e+00	1.302391e-01	2.181610e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.851223e-01	5.307646e-02	1.480476e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.766689e-01	2.078948e-02	9.207231e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.808732e-02	1.913609e-03	1.016917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.152087e+02	1.517034e+01	1.780867e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.630955e+01	3.545069e+00	3.677683e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.192463e+01	1.928034e+00	1.238121e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.441197e+01	8.078403e-01	5.745019e-03
1.625000e-02	3.750000e-03	3.750000e-03	9.233225e+00	6.471212e-01	1.543619e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.246917e+00	6.944267e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.083531e+00	4.790444e-01	4.650466e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.908550e+00	3.645302e-01	2.644910e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.310613e+00	2.946264e-01	3.336371e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.364483e+00	1.787044e-01	3.566648e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.208003e-01	5.997446e-02	2.785308e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.083631e-02	8.425619e-04	1.603916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.324038e+00	1.990230e-01	5.045829e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.786647e+00	3.868038e-01	4.483813e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.038327e+00	6.152535e-01	1.912974e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.872617e+00	4.910343e-01	3.171818e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.175882e+00	3.225633e-01	2.250542e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.362644e-01	1.712562e-01	1.148489e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.380408e-01	6.961896e-02	7.105553e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.362917e-03	1.808434e-03	8.754595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.364116e+00	3.410295e-01	9.650924e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.992611e+00	5.644423e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.120320e+00	4.933701e-01	1.513565e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.122225e+00	2.516438e-01	1.493780e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.962509e-01	1.111270e-01	1.118546e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.896284e-01	6.110331e-02	6.680328e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.170061e-01	3.246807e-02	3.913392e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.008615e-03	8.464484e-04	4.521353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.018163e+01	8.380416e-01	2.336215e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.143751e+00	1.317428e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.544995e+00	6.853281e-01	2.741255e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.038793e+00	2.349128e-01	2.319020e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.444689e-02	1.267137e-02	2.030653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.871366e-02	3.035417e-02	1.780691e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.017753e+00	2.963979e-01	1.085615e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.685061e+00	5.248607e-01	1.176015e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.766772e+00	4.228348e-01	3.848812e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.900139e+00	1.905425e-01	1.006588e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.447218e+00	5.273040e-01	1.017855e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.774766e+00	6.488576e-01	2.304266e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.157094e+00	5.444499e-01	2.649447e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.617165e+00	4.081634e-01	2.402378e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.134249e+00	2.858718e-01	1.883386e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.523435e-01	2.021490e-01	1.367669e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.262152e-01	1.183215e-01	9.310507e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.834110e-01	4.960080e-02	6.018116e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.539715e-03	2.025498e-03	5.354184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.186119e-01	1.312032e-01	1.354232e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.694530e+00	5.764769e-01	3.009751e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.637188e+00	6.694396e-01	1.859224e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.199865e+00	5.138649e-01	5.622440e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.695873e+00	3.146627e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.757246e+00	7.642999e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.704362e+00	7.330318e-01	7.425365e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.800513e+00	6.040118e-01	1.355465e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.007489e+00	4.452054e-01	1.585162e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.467194e+00	3.403237e-01	1.528195e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.009012e+00	2.370045e-01	1.340513e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.597926e-01	1.299339e-01	1.061536e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.883341e-01	8.238119e-02	7.609649e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.948451e-01	4.677213e-02	5.286633e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.163011e-02	3.376005e-03	6.141111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.734395e+00	2.514607e-01	4.764752e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.548701e+00	8.717421e-01	8.333602e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.151580e+01	1.296322e+00	5.627340e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.267662e+01	1.092826e+00	1.336659e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.081083e+01	1.633039e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.664507e+00	1.799840e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.974281e+00	1.320052e+00	1.411605e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.171469e+00	8.804500e-01	2.434826e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.032508e+00	5.498478e-01	2.729108e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.185496e+00	3.139549e-01	2.468806e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.592208e-01	1.539435e-01	1.995030e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.580409e-02	8.069936e-03	1.241157e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.390210e+00	3.857972e-01	7.798371e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.952873e+00	4.034507e-01	4.832876e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.091758e+00	4.029753e-01	1.005596e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.243403e+00	4.713015e-01	3.102791e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.379550e+00	3.350679e-01	2.679758e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.428721e-01	1.696168e-01	1.537533e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.136910e-01	8.566102e-02	8.188275e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.719654e-02	2.043164e-02	5.259824e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.167885e-03	5.975423e-04	3.328982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.021208e+01	1.672114e+00	3.293075e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.238744e+00	6.099054e-01	5.753991e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.434735e+00	1.748241e-01	1.490426e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.826001e+00	4.021666e-01	1.760165e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.920206e+00	3.657561e-01	1.858768e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.926756e-01	1.785197e-01	1.606623e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.516625e-01	9.016507e-02	1.039900e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.572408e-01	5.729921e-02	7.130452e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.000294e-02	5.390266e-03	1.004436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.417728e+02	1.482275e+01	2.447223e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.803743e+01	1.432115e+00	3.519244e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.221169e+00	3.086113e-01	1.496646e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.548029e+00	1.181253e-01	3.356514e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.318919e+00	3.558158e-01	1.928663e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.385191e+00	2.470279e-01	2.592060e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.207676e-01	1.555275e-01	2.016803e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.791802e-02	8.883337e-03	1.498962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.185997e-01	2.930106e-01	6.972123e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.264193e+00	5.755377e-01	1.137103e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.932323e+00	5.280247e-01	7.969186e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.298759e+00	4.212681e-01	3.248227e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.217583e+00	1.942932e-01	6.038446e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.981639e+00	3.894169e-01	1.444178e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.618964e+00	4.356878e-01	2.059371e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.159184e+00	4.207754e-01	2.590822e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.650124e+00	3.576800e-01	2.529597e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.181922e+00	2.490301e-01	2.076347e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.827918e-01	1.862236e-01	1.499602e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.311256e-01	1.119830e-01	9.862385e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.832021e-01	5.016801e-02	6.058975e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.774129e-03	2.156380e-03	5.722651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.274318e+00	1.036989e+00	2.852967e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.004218e+01	1.469857e+00	2.344757e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.725480e+00	1.121870e+00	1.051720e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.272686e+00	4.663982e-01	3.637405e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.000449e+00	2.896704e-01	5.749773e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.190305e+00	1.870228e-01	7.201511e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.834734e+00	3.371877e-01	1.368848e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.335121e+00	3.534000e-01	1.676715e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.722636e+00	2.936125e-01	1.674013e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.097453e+00	1.994251e-01	1.532750e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.467134e-01	1.153787e-01	1.152409e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.324988e-01	6.552307e-02	7.646979e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.501300e-02	6.233531e-03	9.340335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.388979e+02	1.312410e+01	2.165343e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.682853e+01	1.667810e+00	1.998903e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.644655e+01	7.523915e-01	6.334414e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.138466e+01	7.967840e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.639240e+00	2.933592e-01	1.808332e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.115252e+00	3.090043e-01	3.273870e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.520437e+00	2.274043e-01	2.341792e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.678690e+00	2.001609e-01	9.153416e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.204451e+00	2.920778e-01	2.430651e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.622829e+00	3.325783e-01	2.614961e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.182376e-01	2.016824e-01	2.250333e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.738164e-02	1.015221e-02	1.623626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.236299e+00	2.349461e-01	2.385361e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.979830e+00	6.901894e-01	3.170183e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.240561e+00	3.666115e-01	2.286479e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.973704e+00	3.681246e-01	4.511596e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.070031e+00	1.782568e-01	3.226958e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.326498e-01	6.585479e-02	1.972245e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.918670e-01	2.497109e-03	1.018244e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.372999e-03	5.719076e-04	1.067969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.817406e+00	4.781887e-01	4.157753e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.945953e+00	2.513626e-01	3.172751e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.980813e+00	3.153400e-01	2.432780e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.676887e-01	1.188181e-01	2.011893e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.703291e-01	4.080820e-02	1.366936e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.003011e-01	3.811929e-03	9.039461e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.367057e-02	4.173457e-04	4.734942e-02
7.750000e-01	2.250000e-01	2.250000e-01	-9.639322e-05	5.309879e-04	4.672023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.253865e+01	1.171596e+00	8.705274e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.085426e+00	6.225499e-01	1.435737e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.936561e+00	3.285377e-01	3.465213e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.719904e-01	4.846952e-02	2.817134e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.075132e-02	0.000000e+00	2.173946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.158437e-01	4.637848e-02	1.198415e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.846137e-01	3.136742e-01	6.252881e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.546620e+00	6.205716e-01	7.967885e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.794257e+00	6.729452e-01	3.400640e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.088359e+00	3.375535e-01	3.062982e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.704114e+00	4.827686e-01	9.545065e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.941156e+00	4.594463e-01	3.140062e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.149808e+00	3.442640e-01	3.882535e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.575553e+00	3.117693e-01	3.547088e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.045162e+00	1.581703e-01	2.697439e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.497036e-01	1.019125e-01	1.903175e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.359943e-01	2.039308e-02	1.541038e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.390503e-01	1.285684e-02	7.640993e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.844942e-03	7.091053e-04	6.558052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.667735e-01	1.699360e-01	7.130838e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.282835e+00	7.679407e-01	1.905385e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.512385e+00	9.791752e-01	1.145488e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.619740e+00	7.173804e-01	4.824346e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.110077e+00	4.685263e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.881114e+00	5.763053e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.657790e+00	5.006610e-01	1.378126e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.679636e+00	4.206277e-01	2.306085e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.845669e+00	3.032353e-01	2.448023e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.247785e+00	1.277752e-01	2.364760e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.431406e-01	1.095138e-01	1.861488e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.149253e-01	5.314656e-02	1.372521e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.758525e-01	8.931427e-03	1.206250e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.300577e-01	8.238192e-03	5.710897e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.545439e-03	8.710206e-04	5.635195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.618656e+00	2.233972e-01	4.571418e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.261294e+01	1.815938e+00	5.455618e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.699173e+01	2.346062e+00	2.508582e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.444965e+01	1.474467e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.016286e+01	1.204776e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.417474e+00	1.116621e+00	1.661647e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.962005e+00	6.475118e-01	3.554806e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.386313e+00	3.965024e-01	3.873209e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.451219e+00	2.215740e-01	3.513337e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.224712e-01	1.146373e-01	2.826720e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.018859e-01	1.167379e-02	2.217892e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.177103e-02	2.532754e-04	1.189967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.018697e+00	3.355039e-01	4.884904e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.177894e+00	6.717862e-01	5.866996e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.426821e+00	4.388112e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.353341e+00	4.418384e-01	3.823454e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.328180e+00	2.289717e-01	3.935148e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.794092e-01	8.840818e-02	2.497056e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.624883e-01	1.129151e-02	1.332790e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.900337e-02	2.827662e-03	6.785524e-02
8.200000e-01	1.800000e-01	1.800000e-01	-6.272905e-04	1.010396e-03	5.000355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.099384e+00	1.404457e+00	2.206754e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.197326e+00	1.229551e+00	8.390462e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.513563e+00	4.692253e-01	2.198036e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.779497e+00	4.814599e-01	2.620900e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.795277e+00	2.979077e-01	2.897094e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.789078e-01	8.438015e-02	2.285965e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.181159e-01	2.576160e-02	1.388904e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.696962e-01	0.000000e+00	9.660965e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.216545e-03	0.000000e+00	1.010263e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.346644e+02	1.804037e+01	1.954530e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.478619e+01	2.031305e+00	9.136425e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.019550e+00	9.570501e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.753265e+00	3.872353e-01	1.601763e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.234196e+00	3.692437e-01	2.858337e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.058803e+00	1.002755e-01	3.361963e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.424568e-01	1.422909e-02	2.365282e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.030027e-02	0.000000e+00	1.607543e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.488963e-01	2.646980e-01	4.782565e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.926417e+00	6.077877e-01	7.966901e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.715981e+00	6.750974e-01	7.521266e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.362557e+00	6.337262e-01	3.929252e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.614196e+00	3.718789e-01	4.940066e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.339104e+00	4.027053e-01	6.765961e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.849518e+00	4.748399e-01	1.978508e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.236328e+00	3.633493e-01	3.343668e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.642085e+00	2.887157e-01	3.539440e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.132652e+00	1.838229e-01	3.017476e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.970593e-01	8.569164e-02	2.178722e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.401099e-01	1.855122e-02	1.642150e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.334781e-01	5.550050e-03	7.954022e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.031861e-03	7.679852e-04	6.831247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.028266e+00	1.383033e+00	2.219003e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.318679e+00	1.856220e+00	1.766278e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.238768e+00	1.172914e+00	8.004101e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.547659e+00	7.257594e-01	4.475546e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.200215e+00	4.482223e-01	4.069257e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.840703e+00	3.355259e-01	1.368204e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.052410e+00	4.646506e-01	1.567109e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.321141e+00	3.278459e-01	2.549322e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.601596e+00	2.403535e-01	2.517750e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.718823e-01	1.067671e-01	2.183109e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.139341e-01	3.790483e-02	1.490554e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.411229e-01	1.230781e-03	1.076739e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.676444e-02	1.478246e-03	8.938200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.276270e+02	1.548415e+01	1.463574e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.710435e+01	3.639399e+00	3.420561e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.248612e+01	1.908287e+00	1.039027e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.344290e+01	5.404490e-01	5.429490e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.967825e+00	6.864980e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.764327e+00	5.789508e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.866514e+00	4.072042e-01	6.816181e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.877856e+00	3.217968e-01	1.306465e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.052079e+00	2.635833e-01	3.405219e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.261246e+00	1.388636e-01	3.210368e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.125237e-01	6.594204e-02	2.620625e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.808711e-02	4.373618e-04	1.682606e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.418750e+00	1.775740e-01	4.775554e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.655448e+00	2.855503e-01	3.863689e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.994652e+00	6.108285e-01	1.732121e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.934244e+00	4.376339e-01	2.379013e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.147659e+00	3.056968e-01	1.714810e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.000888e-01	1.560890e-01	9.397064e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.243058e-01	6.129406e-02	7.098689e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.469709e-03	7.252155e-04	8.189177e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.439917e+00	2.586634e-01	8.514765e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.735562e+00	4.901142e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.077622e+00	4.305210e-01	1.312852e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.256318e+00	2.264670e-01	9.909832e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.030516e-01	1.096034e-01	8.077841e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.066805e-01	5.834524e-02	5.729815e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.025458e-01	2.627258e-02	3.742830e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.140669e-03	4.043400e-04	4.422338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.051051e+01	7.049451e-01	1.904491e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.646598e+00	1.049703e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.572551e+00	5.479479e-01	1.994162e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.108937e+00	1.974425e-01	1.849677e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.184368e-02	1.209096e-02	1.864279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.957436e-02	2.359985e-02	1.686434e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.094657e+00	2.468726e-01	1.048606e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.777092e+00	4.278850e-01	9.914664e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.759453e+00	3.331217e-01	4.491508e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.874970e+00	3.016579e-01	3.446837e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.427210e+00	5.672886e-01	7.816398e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.773439e+00	5.611713e-01	1.812387e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.131769e+00	4.661632e-01	2.064456e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.614166e+00	3.983279e-01	1.916373e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.129203e+00	2.777576e-01	1.519402e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.162061e-01	1.821519e-01	1.086535e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.007503e-01	1.084602e-01	8.810191e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.783673e-01	5.353745e-02	5.304454e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.896909e-03	1.676473e-03	5.541569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.008225e-01	6.440523e-02	1.425772e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.835277e+00	3.429069e-01	2.645121e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.675790e+00	4.682326e-01	1.597046e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.107509e+00	4.036616e-01	4.720552e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.646437e+00	5.694784e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.612948e+00	6.995190e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.555862e+00	6.537449e-01	3.524043e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.692031e+00	5.282397e-01	9.538771e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.048784e+00	4.090733e-01	1.164459e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.581428e+00	3.129719e-01	1.172664e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.080655e+00	1.948026e-01	9.066091e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.817402e-01	1.156649e-01	8.690828e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.837621e-01	7.890068e-02	6.537509e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.866954e-01	4.737151e-02	5.373337e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.054408e-02	2.110562e-03	5.135231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.030625e+00	1.654450e-01	5.120012e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.594171e+00	6.660540e-01	8.478812e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.236008e+01	1.049825e+00	4.685420e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.298684e+01	1.014199e+00	8.540688e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.043002e+01	1.767671e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.118467e+00	1.585977e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.797629e+00	1.067730e+00	1.014240e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.221454e+00	7.455967e-01	1.827675e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.959861e+00	4.301500e-01	2.183350e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.214570e+00	2.564372e-01	2.058531e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.723888e-01	1.389366e-01	1.672674e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.365591e-02	7.141327e-03	1.129702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.411144e+00	3.580299e-01	7.422349e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.813211e+00	3.150223e-01	4.156938e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.118776e+00	3.541274e-01	1.409011e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.332769e+00	4.700541e-01	2.597223e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.394541e+00	3.287211e-01	2.167465e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.398971e-01	1.748175e-01	1.201907e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.106234e-01	7.704210e-02	7.742292e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.766360e-02	1.653596e-02	5.442254e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.305753e-03	0.000000e+00	3.031532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.556470e+00	1.134194e+00	3.396471e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.732970e+00	5.026204e-01	4.469836e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.638997e+00	2.190894e-01	2.787578e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.841221e+00	3.692878e-01	1.745390e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.982180e+00	3.243368e-01	1.632543e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.154558e+00	1.876422e-01	1.233801e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.511795e-01	8.480820e-02	9.452906e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.711383e-01	4.842800e-02	5.737498e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.835103e-02	4.236508e-03	8.863059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.297837e+02	9.634906e+00	2.404535e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.825328e+01	1.396894e+00	2.037941e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.805499e+00	6.177726e-01	7.430535e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.668520e+00	1.442760e-01	4.683915e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.569475e+00	3.194370e-01	1.376018e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.418486e+00	2.452245e-01	2.343315e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.316598e-01	1.377789e-01	1.643739e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.514318e-02	6.395424e-03	1.412946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.905774e-01	2.457349e-01	6.940916e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.234756e+00	5.352359e-01	1.079792e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.884968e+00	4.666956e-01	6.921766e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.127366e+00	3.072295e-01	3.551280e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.179438e+00	1.455133e-01	9.257905e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.065250e+00	3.854751e-01	6.406546e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.668952e+00	3.877452e-01	2.204868e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.230541e+00	3.832033e-01	2.205512e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.695079e+00	3.540604e-01	2.172042e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.223633e+00	2.836449e-01	1.767294e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.680631e-01	1.862597e-01	1.540487e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.129776e-01	1.038668e-01	9.585710e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.831179e-01	5.422231e-02	5.361771e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.237260e-03	1.875482e-03	5.394199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.009436e+01	1.155010e+00	3.584977e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.113755e+00	1.043789e+00	1.966300e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.675375e+00	6.955588e-01	6.781828e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.845183e+00	3.242809e-01	2.987695e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.968732e+00	2.462609e-01	2.682725e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.325277e+00	2.613691e-01	1.758661e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.879305e+00	3.196856e-01	1.309696e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.380858e+00	3.212649e-01	1.891358e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.774268e+00	2.863113e-01	1.388790e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.190674e+00	1.656535e-01	1.213496e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.962729e-01	1.100117e-01	9.093454e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.410080e-01	6.869776e-02	6.568146e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.337923e-02	5.320239e-03	8.589022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.311351e+02	8.487107e+00	2.156888e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.475660e+01	1.223659e+00	2.123705e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.765167e+01	1.463298e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.195667e+01	9.629282e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.866647e+00	6.718877e-01	2.248662e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.422468e+00	3.708313e-01	7.499151e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.581816e+00	2.215890e-01	6.589155e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.793828e+00	1.460009e-01	3.635097e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.367238e+00	3.248171e-01	1.849625e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.675146e+00	2.451353e-01	2.388067e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.498177e-01	1.825004e-01	2.017987e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.597669e-02	8.732185e-03	1.432628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.321641e+00	2.027686e-01	2.557610e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.850632e+00	4.539306e-01	3.021131e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.240480e+00	4.215689e-01	1.689187e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.967625e+00	4.002732e-01	3.230292e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.053592e+00	1.636608e-01	2.588425e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.113658e-01	6.695749e-02	1.528505e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.858094e-01	1.745883e-03	9.029061e-02
7.950000e-01	2.050000e-01	2.050000e-01	-4.252802e-04	0.000000e+00	1.219372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.815492e+00	3.491082e-01	4.515698e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.830477e+00	2.855542e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.069396e+00	3.470035e-01	1.361685e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.655007e-01	1.278533e-01	1.557538e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.726392e-01	4.533832e-02	1.165272e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.103609e-01	1.754683e-03	8.445027e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.244472e-02	0.000000e+00	4.663522e-02
7.750000e-01	2.250000e-01	2.250000e-01	-6.121041e-04	0.000000e+00	5.402721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.275002e+01	1.067225e+00	7.626628e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.877900e+00	6.711917e-01	8.892643e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.861847e+00	1.964428e-01	3.384949e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.929875e-01	6.314135e-02	2.553857e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.208571e-02	6.318215e-04	1.987081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.117171e-01	3.895132e-02	1.188756e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.012972e+00	2.715108e-01	6.439230e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.622003e+00	5.135467e-01	7.966052e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.897905e+00	7.042187e-01	2.801104e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.154235e+00	2.157457e-01	6.565119e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.666884e+00	3.974932e-01	1.415341e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.939573e+00	5.479515e-01	2.561113e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.111454e+00	3.428853e-01	3.373652e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.507292e+00	2.424041e-01	3.138963e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.033280e+00	1.760318e-01	2.224247e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.052273e-01	7.769916e-02	1.649283e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.273657e-01	2.202212e-02	1.209111e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.189088e-01	0.000000e+00	7.698153e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.115895e-03	0.000000e+00	6.853018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.069003e+00	1.423612e-01	7.849121e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.600785e+00	5.243481e-01	1.827026e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.140112e+00	5.872888e-01	1.228755e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.782557e+00	7.016315e-01	1.621951e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.929971e+00	4.444332e-01	1.886922e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.623122e+00	4.766534e-01	1.210647e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.577761e+00	5.045838e-01	7.255003e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.713494e+00	4.187928e-01	1.169345e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.912052e+00	2.796012e-01	1.367584e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.303703e+00	1.815241e-01	2.221111e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.579128e-01	1.555822e-01	1.369911e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.285336e-01	5.671436e-02	1.124312e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.669919e-01	5.483130e-03	1.091318e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.257908e-01	1.056071e-02	6.047133e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.655566e-03	3.203050e-04	6.253544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.990922e+00	8.252707e-01	5.210518e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.410505e+01	1.655884e+00	5.584813e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.666934e+01	1.520055e+00	1.477570e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.365083e+01	1.175242e+00	1.001370e-02
4.250000e-02	7.500000e-03	7.500000e-03	9.833836e+00	1.549650e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.183425e+00	9.743091e-01	2.239774e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.857157e+00	6.592495e-01	2.412721e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.421518e+00	3.575446e-01	3.138699e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.470183e+00	1.850950e-01	2.784659e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.482119e-01	1.030192e-01	2.402492e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.060530e-01	1.391167e-02	2.113954e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.107668e-02	3.924866e-04	1.217721e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.044021e+00	3.040036e-01	4.912646e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.107492e+00	5.669902e-01	5.054112e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.390438e+00	4.255381e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.467389e+00	4.406427e-01	3.070780e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.341465e+00	2.203665e-01	3.254369e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.425555e-01	9.078033e-02	2.092023e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.573554e-01	1.593429e-02	1.168058e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.110942e-02	0.000000e+00	6.702282e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.504872e-03	0.000000e+00	5.821659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.471348e+00	1.125731e+00	2.288504e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.416498e+00	8.732373e-01	8.457450e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.187916e+00	4.547871e-01	9.685200e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.991280e+00	4.021788e-01	1.523702e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.941475e+00	2.676092e-01	2.317127e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.362270e-01	1.173120e-01	1.602208e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.564987e-01	5.280281e-02	1.106556e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.745423e-01	0.000000e+00	9.530716e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.266650e-03	0.000000e+00	1.003514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.289871e+02	1.185317e+01	2.263627e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.230879e+01	1.673231e+00	1.355602e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.423396e+00	9.150685e-01	7.891580e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.257860e+00	5.594703e-01	1.902283e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.250448e+00	2.813577e-01	2.761979e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.140268e+00	1.132025e-01	2.757123e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.824822e-01	7.682629e-03	2.098269e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.200855e-02	6.562427e-04	1.426270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.444028e-01	2.323082e-01	4.550838e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.969850e+00	5.472679e-01	7.822285e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.797523e+00	6.731533e-01	6.392561e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.317607e+00	5.191909e-01	3.680972e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.516091e+00	2.862453e-01	9.483433e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.319166e+00	3.741715e-01	5.134619e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.918127e+00	4.821761e-01	2.060029e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.316395e+00	4.087699e-01	2.823825e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.616438e+00	2.387523e-01	3.443164e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.121618e+00	1.675606e-01	2.702290e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.679243e-01	9.119573e-02	2.036838e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.539778e-01	3.015279e-02	1.279890e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.217418e-01	0.000000e+00	7.659159e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.274655e-03	0.000000e+00	7.305276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.115265e+00	1.251392e+00	2.329497e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.895058e+00	1.097305e+00	1.958195e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.900222e+00	8.694410e-01	1.035687e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.286590e+00	5.607412e-01	3.085863e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.970669e+00	4.762142e-01	5.895729e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.798862e+00	4.033311e-01	1.044548e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.056404e+00	3.412633e-01	1.328309e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.490349e+00	3.458824e-01	1.702416e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.703624e+00	1.949379e-01	2.047219e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.014989e+00	1.293062e-01	1.632595e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.461262e-01	5.066030e-02	1.197943e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.409653e-01	0.000000e+00	9.269047e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.472893e-02	3.094249e-04	9.536202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.249649e+02	1.015865e+01	1.825058e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.267041e+01	2.366314e+00	1.964927e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.974890e+01	1.161673e+00	7.909036e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.386025e+01	1.209254e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.755432e+00	7.220114e-01	4.435280e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.381158e+00	9.148393e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.331995e+00	5.825261e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.961624e+00	4.662261e-01	9.782652e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.127884e+00	2.103565e-01	3.453449e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.321784e+00	1.674178e-01	2.820281e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.051853e-01	2.929507e-02	2.502917e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.901047e-02	5.060974e-04	1.553206e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.685252e+00	1.890684e-01	4.920461e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.656292e+00	3.180927e-01	2.892718e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.746599e+00	5.232831e-01	1.916258e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.681648e+00	3.891667e-01	2.379108e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.027425e+00	2.424445e-01	1.558249e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.619750e-01	1.479952e-01	8.488796e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.037330e-01	5.519089e-02	5.416466e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.667359e-03	1.126448e-03	7.148192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.807886e+00	2.762439e-01	7.925235e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.564843e+00	4.901033e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.949620e+00	3.508495e-01	1.113779e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.056430e+00	2.152589e-01	1.028051e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.583869e-01	1.007690e-01	8.724730e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.885103e-01	6.384814e-02	5.086492e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.860682e-02	2.621322e-02	3.307547e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.309536e-03	7.821154e-04	4.269804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.135019e+01	8.102233e-01	1.781599e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.206504e+00	1.009241e+00	5.900766e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.282233e+00	4.760611e-01	2.119954e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.021594e+00	2.176411e-01	1.910074e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.913038e-02	1.092449e-02	1.877450e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.322575e-01	4.179922e-02	2.197015e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.507526e+00	3.419068e-01	1.190081e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.158343e+00	4.259000e-01	9.988137e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.953281e+00	3.134057e-01	1.959598e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.813340e+00	3.905919e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.224757e+00	5.846322e-01	1.301578e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.555542e+00	5.141466e-01	2.057870e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.908417e+00	3.843766e-01	2.009602e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.422487e+00	3.247827e-01	1.772549e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.016356e+00	2.507209e-01	1.419752e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.679659e-01	1.841308e-01	1.013754e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.751625e-01	9.877396e-02	7.178314e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.538995e-01	3.983709e-02	4.497919e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.583319e-03	9.588022e-04	4.818305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.145054e+00	1.248776e-01	1.587657e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.951084e+00	5.159621e-01	2.927429e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.299535e+00	5.095046e-01	1.405047e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.380768e+00	4.268301e-01	3.425624e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.460865e+00	6.002000e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.435512e+00	7.029945e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.435763e+00	5.961302e-01	6.090239e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.554867e+00	4.715673e-01	1.067985e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.882428e+00	3.834949e-01	1.268341e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.350823e+00	2.777000e-01	1.098869e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.406064e-01	1.970839e-01	9.523416e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.272511e-01	1.260529e-01	9.192358e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.598787e-01	6.765275e-02	6.911033e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.760660e-01	4.411442e-02	4.467998e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.795773e-03	1.959812e-03	6.407913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.502956e+00	2.348671e-01	6.062726e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.072149e+00	8.848842e-01	9.338582e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.415009e+01	1.291158e+00	3.747738e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.348447e+01	1.190380e+00	5.792302e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.031049e+01	1.797612e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.837872e+00	1.494239e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.320058e+00	1.059711e+00	1.828391e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.831846e+00	6.727082e-01	2.203746e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.851878e+00	4.656119e-01	2.169591e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.172091e+00	2.574566e-01	1.951003e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.289847e-01	1.428518e-01	1.921658e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.108889e-02	6.552606e-03	1.130374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.779226e+00	4.156970e-01	7.782369e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.954781e+00	3.069565e-01	2.651148e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.979053e+00	3.749210e-01	1.671378e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.107909e+00	3.856591e-01	3.002852e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.258740e+00	2.791483e-01	1.981477e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.792838e-01	1.512825e-01	1.068196e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.779657e-01	8.036370e-02	6.565115e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.414050e-02	7.426653e-03	4.244712e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.246372e-03	4.793069e-04	3.393385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.167985e+01	1.352731e+00	3.312285e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.848462e+00	5.253066e-01	2.354962e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.392785e+00	2.645480e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.743917e+00	3.282002e-01	2.082670e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.828414e+00	2.652985e-01	2.019790e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.946200e-01	1.682379e-01	1.143293e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.297979e-01	9.085403e-02	8.229399e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.481104e-01	4.871946e-02	5.424515e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.626431e-02	3.866780e-03	8.458234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.428745e+02	9.451383e+00	2.231733e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.869206e+01	1.581830e+00	1.203437e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.471776e+00	6.088377e-01	5.591297e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.430525e+00	1.486191e-01	1.091624e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.277850e+00	2.817671e-01	2.041905e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.411361e+00	2.459674e-01	2.020740e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.925321e-01	1.280563e-01	1.724828e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.163033e-02	6.210414e-03	1.465938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.201449e+00	3.348474e-01	7.664608e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.682810e+00	5.850486e-01	1.066024e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.081697e+00	4.173476e-01	5.805176e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.230484e+00	2.220093e-01	1.089037e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.271461e+00	3.565624e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.891419e+00	3.215942e-01	2.305507e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.555544e+00	4.123110e-01	2.141817e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.049228e+00	3.314416e-01	2.542970e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.495824e+00	2.842805e-01	2.360126e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.092842e+00	2.324644e-01	1.602241e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.031114e-01	1.607890e-01	1.281698e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.853716e-01	9.492472e-02	7.680647e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.510942e-01	3.275947e-02	4.653298e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.642612e-03	1.000858e-03	5.152469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.212906e+01	1.180241e+00	3.878990e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.590684e+00	9.434323e-01	1.711668e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.984849e+00	8.526602e-01	3.081957e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.168957e+00	5.972271e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.899702e+00	2.186929e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.115680e+00	2.278182e-01	6.182916e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.789441e+00	3.122037e-01	1.588997e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.265470e+00	2.563023e-01	1.959070e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.621329e+00	2.113536e-01	2.018574e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.055714e+00	1.949962e-01	1.239805e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.377158e-01	1.141125e-01	9.741555e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.130810e-01	5.266714e-02	6.784013e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.238650e-02	5.610519e-03	7.150065e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.427778e+02	8.789721e+00	2.048901e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.721424e+01	3.253582e+00	2.254957e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.738035e+01	1.640956e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.125182e+01	7.770930e-01	1.944507e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.706134e+00	5.806383e-01	2.375232e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.984351e+00	2.152104e-01	3.354040e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.382498e+00	1.372710e-01	2.082696e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.756907e+00	2.067319e-01	8.134391e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.165021e+00	2.631627e-01	2.926673e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.550580e+00	3.263396e-01	2.424946e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.645499e-01	1.427583e-01	2.125820e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.292267e-02	9.116982e-03	1.441487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.613348e+00	2.458298e-01	2.383450e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.831528e+00	4.560251e-01	1.981897e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.827420e+00	3.749892e-01	2.577330e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.761502e+00	2.799139e-01	3.552258e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.013892e+00	1.440072e-01	2.418450e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.905349e-01	4.390589e-02	1.481610e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.540729e-01	1.338420e-02	7.745909e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.209303e-03	7.794451e-04	1.091973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.273189e+00	4.055956e-01	3.836574e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.471981e+00	2.613459e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.705373e+00	2.641425e-01	2.034448e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.536232e-01	1.186915e-01	1.496803e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.811058e-01	2.394139e-02	1.319225e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.934655e-01	1.608513e-02	7.128330e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.891910e-02	1.903495e-03	4.078940e-02
7.750000e-01	2.250000e-01	2.250000e-01	-7.502785e-04	4.406959e-04	4.756492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.325843e+01	1.088318e+00	7.145394e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.504808e+00	5.903121e-01	1.647968e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.626663e+00	1.893521e-01	3.503690e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.862937e-01	5.426649e-02	2.201853e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.017637e-02	2.226392e-03	1.906988e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.736791e-01	6.505366e-02	1.828399e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.468046e+00	4.027758e-01	6.551194e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.165446e+00	5.900756e-01	7.542062e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.013657e+00	5.192063e-01	1.273795e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.957796e+00	4.004416e-01	1.389871e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.334516e+00	4.719736e-01	2.228766e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.648767e+00	4.633152e-01	3.294050e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.945159e+00	3.146051e-01	2.810840e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.390046e+00	1.968972e-01	2.940398e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.307462e-01	1.030794e-01	2.280919e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.682044e-01	6.917537e-02	1.603827e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.051441e-01	3.122221e-02	9.745858e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.103868e-01	5.346386e-03	6.921472e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.833753e-03	5.570789e-04	6.113356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.473291e+00	2.156976e-01	7.814009e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.937885e+00	7.522605e-01	1.692093e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.017237e+00	6.954865e-01	8.937704e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.700324e+00	4.802942e-01	1.452019e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.685279e+00	5.938912e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.421689e+00	5.649003e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.290999e+00	4.593049e-01	1.927812e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.361896e+00	3.940449e-01	1.900562e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.626290e+00	2.131636e-01	2.834583e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.201037e+00	1.423619e-01	1.711079e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.307143e-01	8.517900e-02	1.367515e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.166369e-01	4.512246e-02	1.160371e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.756569e-01	2.554169e-02	8.223091e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.193914e-01	1.544174e-02	5.090534e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.943369e-03	1.829979e-04	5.393696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.573792e+00	1.042338e+00	5.528313e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.717003e+01	2.100231e+00	5.042278e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.785105e+01	2.184966e+00	1.047082e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.360235e+01	9.936232e-01	3.305009e-02
4.250000e-02	7.500000e-03	7.500000e-03	9.071565e+00	1.217946e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.675843e+00	9.295763e-01	2.088282e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.656289e+00	6.294385e-01	2.675363e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.173937e+00	3.403858e-01	3.204629e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.290617e+00	1.239220e-01	3.241679e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.970625e-01	9.380441e-02	2.448492e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.109698e-01	2.697372e-02	2.076089e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.734534e-03	6.656003e-04	1.134032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.421567e+00	4.215557e-01	4.877869e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.340390e+00	5.453637e-01	3.976229e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.157389e+00	4.710815e-01	7.791348e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.157205e+00	3.523419e-01	3.482215e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.224600e+00	1.636993e-01	3.422399e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.297125e-01	7.304218e-02	1.880182e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.311653e-01	1.354159e-02	8.948690e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.205057e-02	9.750679e-04	6.116274e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.737603e-03	1.800957e-04	5.378044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.414426e+00	1.516671e+00	2.571002e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.515509e+00	7.606479e-01	5.127226e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.096304e+00	4.639263e-01	4.486263e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.706977e+00	4.221238e-01	2.082525e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.677628e+00	2.247753e-01	2.449355e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.276443e-01	1.054535e-01	1.798722e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.380694e-01	1.635502e-02	1.216876e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.890155e-01	1.450321e-02	6.298574e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.810293e-03	0.000000e+00	9.720656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.512519e+02	1.686186e+01	2.055576e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.952244e+01	6.046326e-01	1.950806e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.428528e+00	1.117138e+00	8.685223e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.645478e+00	3.762125e-01	3.327879e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.229273e+00	3.030094e-01	2.124756e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.021098e+00	8.439777e-02	3.197978e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.725711e-01	3.087522e-02	2.126212e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.749404e-03	4.688083e-04	1.565134e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.024281e+00	3.308498e-01	5.123993e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.427342e+00	6.299408e-01	8.054578e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.237267e+00	6.719957e-01	5.242146e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.472152e+00	4.437443e-01	1.967138e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.432021e+00	2.241656e-01	6.757484e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.063508e+00	4.094133e-01	8.644017e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.677776e+00	4.314027e-01	2.903560e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.087052e+00	3.393204e-01	3.041519e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.501191e+00	2.062137e-01	3.266154e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.056086e+00	1.439874e-01	2.510925e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.310329e-01	5.611502e-02	1.845245e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.235078e-01	2.816235e-02	1.102731e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.136137e-01	3.828641e-03	6.651664e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.005898e-03	3.081908e-04	6.367313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.277094e+00	1.444349e+00	2.265846e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.017532e+01	1.278769e+00	1.856652e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.003372e+00	7.867812e-01	7.370412e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.043336e+00	4.794100e-01	3.061276e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.827830e+00	5.099686e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.708467e+00	3.556006e-01	5.783200e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.984422e+00	4.527740e-01	1.106501e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.189088e+00	2.706707e-01	2.761779e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.502200e+00	1.602886e-01	2.276779e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.668741e-01	8.605966e-02	1.628113e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.317506e-01	2.746875e-02	1.211593e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.242454e-01	9.138028e-03	7.743143e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.360925e-02	2.631191e-04	9.193296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.412792e+02	1.319411e+01	1.651161e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.838749e+01	1.285600e-01	2.758849e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.837893e+01	1.137631e+00	8.146352e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.378028e+01	1.287638e+00	1.699147e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.589938e+00	1.703416e+00	2.788849e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.054397e+00	8.031263e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.815011e+00	3.586777e-01	8.803038e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.790317e+00	2.995434e-01	1.625494e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.945186e+00	2.379972e-01	3.004770e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.156181e+00	7.100437e-02	3.493192e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.292757e-01	4.338858e-02	2.318921e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.702175e-02	8.574383e-04	1.503608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.020652e+00	2.646556e-01	4.503885e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.715624e+00	2.099708e-01	2.525508e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.423497e+00	5.521074e-01	2.841245e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.486593e+00	3.909622e-01	2.489014e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.293147e-01	1.886990e-01	2.084390e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.313267e-01	9.541812e-02	1.188019e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.509295e-01	4.220630e-02	6.303378e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.875402e-03	4.176222e-04	6.259759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.392124e+00	3.832237e-01	6.425997e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.247692e+00	3.632588e-01	6.861694e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.690596e+00	3.343624e-01	1.671553e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.047353e-01	1.852608e-01	1.276989e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.475214e-01	6.600180e-02	1.157432e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.501539e-01	4.368947e-02	5.099309e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.365264e-02	1.964418e-02	3.343115e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.258790e-03	2.551767e-04	4.023724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.235964e+01	8.822070e-01	1.481827e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.729279e+00	9.207207e-01	1.069353e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.016108e+00	3.639751e-01	2.651227e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.221245e-01	1.584091e-01	2.011918e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.353874e-02	8.921278e-03	1.617613e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.195631e-01	7.417036e-02	3.144447e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.108232e+00	5.303724e-01	1.314142e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.836931e+00	5.757706e-01	6.453901e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.272318e+00	2.634741e-01	4.969760e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.656775e+00	5.113388e-01	1.752709e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.961269e+00	5.997254e-01	2.351225e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.171632e+00	4.508202e-01	2.591560e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.658054e+00	4.290214e-01	2.612441e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.169100e+00	2.375122e-01	2.384057e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.206167e-01	1.655771e-01	1.657690e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.309747e-01	1.362885e-01	1.197307e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.023188e-01	7.413726e-02	7.984484e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.232578e-01	3.347465e-02	4.987674e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.701120e-03	1.935958e-03	3.838310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.025188e+00	3.319774e-01	2.112113e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.853652e+00	9.228529e-01	2.905332e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.507652e+00	7.031047e-01	7.565636e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.536513e+00	4.480553e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.199223e+00	8.070412e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.945151e+00	6.229228e-01	9.761995e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.032939e+00	5.154447e-01	1.717198e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.285489e+00	5.239796e-01	1.819622e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.618652e+00	3.066404e-01	1.509379e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.133744e+00	1.829359e-01	1.341430e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.813165e-01	1.673737e-01	1.272343e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.026287e-01	1.060271e-01	1.010762e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.035309e-01	7.491510e-02	7.355937e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.402672e-01	2.681609e-02	6.690703e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.689275e-03	2.744503e-03	4.340190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.362918e+00	5.580275e-01	8.629968e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.281676e+01	1.340140e+00	9.379323e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.692165e+01	1.568239e+00	2.549024e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.412671e+01	1.763899e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.463484e+00	2.033028e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.085461e+00	1.417754e+00	1.021261e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.846378e+00	8.753805e-01	2.588915e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.480742e+00	4.701743e-01	2.759717e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.555929e+00	2.857722e-01	2.477743e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.534205e-01	2.235839e-01	1.947103e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.144083e-01	1.262804e-01	1.763376e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.702684e-02	4.524858e-03	1.141443e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.136594e+00	5.568723e-01	7.889804e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.153481e+00	2.906094e-01	2.878101e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.933028e+00	4.649204e-01	1.932756e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.922044e+00	4.341728e-01	3.140629e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.058028e+00	2.299390e-01	2.361068e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.331196e-01	1.096726e-01	1.460715e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.144123e-01	5.622982e-02	7.415830e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.348740e-02	8.639999e-03	4.073601e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.656747e-04	1.654862e-04	2.388240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.419624e+01	2.166153e+00	3.363435e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.809194e+00	4.328798e-01	1.255796e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.346146e+00	2.535521e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.572665e+00	3.344996e-01	2.835607e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.648031e+00	2.621351e-01	2.194694e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.510426e-01	1.512251e-01	1.540550e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.305330e-01	5.897345e-02	1.062489e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.207649e-01	4.344300e-02	5.223916e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.236465e-02	3.250506e-03	8.373666e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.638992e+02	1.584821e+01	1.777053e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.772615e+01	6.316394e-01	2.851913e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.039023e+00	3.730981e-01	5.160014e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.274011e+00	1.468083e-01	5.548113e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.100033e+00	2.161343e-01	2.482737e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.181374e+00	2.034856e-01	2.263388e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.533303e-01	9.812492e-02	1.829936e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.878371e-02	5.176523e-03	1.280560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.524246e+00	4.658102e-01	8.707931e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.152541e+00	7.719478e-01	1.255804e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.474196e+00	5.006900e-01	4.368961e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.513372e+00	2.525054e-01	5.743104e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.271010e+00	3.383959e-01	4.886772e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.806468e+00	4.370045e-01	2.794603e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.398883e+00	4.243916e-01	2.635460e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.834643e+00	3.775151e-01	2.718905e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.324949e+00	2.864385e-01	2.476178e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.932965e-01	1.696090e-01	2.757672e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.613788e-01	1.109756e-01	1.485439e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.202558e-01	8.213720e-02	8.785366e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.237384e-01	3.290976e-02	5.309941e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.801707e-03	1.570360e-03	3.938811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.609083e+01	2.506506e+00	4.263094e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.032841e+01	1.185511e+00	1.322157e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.823792e+00	5.078843e-01	2.904880e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.862321e+00	2.715675e-01	1.766220e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.927503e+00	3.864194e-01	2.392290e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.933650e+00	2.456506e-01	1.917866e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.586522e+00	2.589470e-01	2.574342e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.165990e+00	3.299266e-01	2.093690e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.443278e+00	2.028389e-01	1.770321e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.013201e-01	1.562862e-01	1.828358e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.227854e-01	8.777516e-02	1.256561e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.597281e-01	4.080943e-02	7.181327e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.796048e-02	4.681582e-03	7.889751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.642424e+02	1.437070e+01	1.567631e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.585235e+01	1.224349e+00	3.349958e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.676451e+01	5.844445e-01	6.187058e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.078309e+01	7.994434e-01	4.308192e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.871652e+00	2.559892e-01	1.778535e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.775369e+00	3.357689e-01	1.020642e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.294540e+00	1.746519e-01	1.621310e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.343351e+00	1.032301e-01	1.696343e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.008132e+00	2.606272e-01	2.794353e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.363161e+00	1.749606e-01	2.505218e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.378001e-01	1.539682e-01	2.090179e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.794067e-02	8.609811e-03	1.353776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.893011e+00	3.266586e-01	2.329628e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.108314e+00	4.858718e-01	2.776961e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.516620e+00	4.374493e-01	4.278689e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.384620e+00	2.563874e-01	4.730754e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.126421e-01	1.344824e-01	2.680887e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.795747e-01	4.661042e-02	1.540299e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.017899e-01	0.000000e+00	9.660820e-02
7.950000e-01	2.050000e-01	2.050000e-01	-7.269925e-04	4.883521e-05	8.041045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.903427e+00	5.595768e-01	2.729391e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.172682e+00	2.406707e-01	9.941691e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.372260e+00	1.602451e-01	3.155807e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.287290e-01	6.139049e-02	2.067960e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.850525e-01	2.969968e-02	1.227222e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.703140e-01	8.363599e-03	7.215323e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.099638e-02	4.618018e-03	3.475083e-02
7.750000e-01	2.250000e-01	2.250000e-01	-5.910181e-04	2.143964e-05	4.315014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.420820e+01	1.200001e+00	5.511570e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.928613e+00	4.819810e-01	3.254656e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.452906e+00	1.566774e-01	3.569416e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.910686e-01	3.390055e-02	2.508794e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.605312e-02	4.177883e-04	1.782202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.339014e-01	9.349872e-02	1.807212e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.919430e+00	6.593029e-01	7.990566e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.722889e+00	7.885245e-01	8.447766e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.360935e+00	6.398192e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.953751e+00	4.299119e-01	1.325376e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.182300e+00	4.813599e-01	2.908879e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.316579e+00	4.879522e-01	4.185383e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.600256e+00	2.462160e-01	4.689561e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.139282e+00	2.154088e-01	3.141120e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.560333e-01	1.363131e-01	2.507496e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.740984e-01	6.831942e-02	1.639495e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.316671e-01	9.060758e-03	1.378379e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.437062e-02	3.916116e-03	7.066289e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.006424e-03	2.453658e-04	5.983577e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.839963e+00	6.931436e-01	1.099666e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.302000e+00	1.802851e+00	1.599577e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.710869e+00	8.682028e-01	4.761998e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.732859e+00	4.500508e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.334145e+00	4.534623e-01	4.469743e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.963008e+00	5.689590e-01	1.825506e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.806414e+00	3.869051e-01	3.529680e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.899327e+00	2.467621e-01	3.940032e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.372633e+00	1.435206e-01	2.948939e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.534789e-01	1.035487e-01	2.163310e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.498878e-01	9.353892e-02	1.633885e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.113719e-01	4.732129e-02	1.427208e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.353897e-01	9.319954e-03	8.863418e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.042753e-01	1.073339e-02	4.772760e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.946687e-03	0.000000e+00	6.696020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.314996e+01	2.736401e+00	6.930146e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.444105e+01	4.162671e+00	4.531457e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.935512e+01	2.686674e+00	3.677335e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.202150e+01	1.101837e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.795062e+00	1.041911e+00	3.438885e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.741083e+00	8.108271e-01	4.233086e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.871476e+00	3.350440e-01	5.573807e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.787381e+00	2.470184e-01	4.044887e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.127166e+00	1.284032e-01	3.735751e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.741934e-01	6.984241e-02	2.412340e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.719271e-01	3.742853e-02	1.849896e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.285329e-03	0.000000e+00	1.128413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.754787e+00	5.215921e-01	5.734078e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.609686e+00	6.345431e-01	3.610583e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.126440e+00	5.540696e-01	2.181492e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.945573e+00	3.950781e-01	4.205449e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.790674e-01	1.590802e-01	3.891625e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.843125e-01	6.389538e-02	1.962815e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.743772e-01	6.733960e-03	1.099735e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.640149e-02	0.000000e+00	5.272567e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.220705e-03	1.048656e-05	3.732602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.217722e+01	2.340759e+00	2.403640e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.873667e+00	9.422863e-01	3.099648e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.818427e+00	4.690086e-01	8.098248e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.593256e+00	4.146735e-01	2.717763e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.402047e+00	1.541579e-01	3.377619e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.155229e-01	5.220831e-02	2.032952e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.586921e-01	1.679436e-02	1.176098e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.667375e-01	8.117694e-03	5.660878e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.904895e-03	0.000000e+00	8.974628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.686341e+02	2.094180e+01	1.774254e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.155313e+01	1.922932e+00	9.887343e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.544973e+00	5.790861e-01	3.524120e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.260930e+00	2.994578e-01	2.557208e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.809602e+00	1.962808e-01	3.579004e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.207889e-01	8.760158e-02	2.917269e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.190693e-01	2.657533e-02	1.889211e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.035501e-03	0.000000e+00	1.350576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.240647e+00	4.582331e-01	5.747563e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.802682e+00	8.959157e-01	9.225627e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.594960e+00	7.710209e-01	7.392540e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.844775e+00	5.889563e-01	4.786709e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.557621e+00	3.817238e-01	2.946347e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.022608e+00	4.331788e-01	2.831875e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.522208e+00	4.823627e-01	4.092595e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.854038e+00	3.489341e-01	4.195639e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.302805e+00	2.087276e-01	3.489162e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.643379e-01	1.670141e-01	2.901267e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.320894e-01	7.617712e-02	2.187311e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.521681e-01	1.973488e-02	1.453341e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.664921e-02	1.055188e-03	6.866349e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.194482e-03	2.303841e-04	6.230975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.209268e+01	2.557986e+00	2.833278e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.211912e+01	2.101216e+00	1.806027e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.068131e+00	1.441196e+00	2.671331e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.016691e+00	3.720069e-01	2.167522e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.481590e+00	4.195396e-01	7.446966e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.331730e+00	3.849689e-01	2.191404e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.609138e+00	2.916651e-01	3.878160e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.933648e+00	2.364638e-01	2.908902e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.365319e+00	1.686444e-01	2.957197e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.248506e-01	9.854748e-02	1.868559e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.343299e-01	4.129328e-02	1.305212e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.952347e-01	3.202230e-03	9.150624e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.078344e-02	0.000000e+00	8.635004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.625239e+02	1.927347e+01	1.280705e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.395434e+01	3.688867e+00	2.123360e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.988200e+01	1.512865e+00	5.517075e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.227879e+01	9.044997e-01	2.176914e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.814277e+00	4.320266e-01	3.152305e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.133827e+00	3.602414e-01	2.058511e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.367829e+00	2.618983e-01	2.579451e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.419243e+00	2.775118e-01	2.063472e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.733350e+00	1.721736e-01	3.935760e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.045339e+00	1.066761e-01	3.422821e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.190947e-01	5.102652e-02	2.240611e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.451092e-02	0.000000e+00	1.494807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.225315e+00	2.727960e-01	5.376686e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.603545e+00	2.822325e-01	1.393538e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.238972e+00	5.639946e-01	2.810718e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.338503e+00	3.354002e-01	2.601148e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.130367e-01	2.194851e-01	1.778904e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.061830e-01	9.941110e-02	9.769787e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.351266e-01	3.155229e-02	5.791764e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.830235e-03	2.814620e-04	5.383338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.706212e+00	3.817619e-01	7.137089e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.992392e+00	4.911648e-01	8.828151e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.566377e+00	3.447221e-01	1.503048e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.308454e-01	1.693252e-01	1.278984e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.494983e-01	9.317527e-02	8.502389e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.050430e-01	3.256582e-02	6.413753e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.717023e-02	1.763989e-02	3.239147e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.255940e-03	4.956254e-04	3.658347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.284888e+01	8.837984e-01	1.582877e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.527534e+00	9.469089e-01	1.522752e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.769788e+00	4.228623e-01	2.610815e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.401612e-01	1.862327e-01	1.752497e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.026245e-02	7.110654e-03	1.638971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.658309e-01	8.156684e-02	3.320893e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.312952e+00	5.268046e-01	1.703640e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.102593e+00	5.583039e-01	6.624743e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.229624e+00	3.057065e-01	3.607487e-04
2.100000e-01	2.000000e-02	2.000000e-02	3.613956e+00	6.757480e-01	1.328703e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.785129e+00	6.294709e-01	2.169716e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.150822e+00	5.605201e-01	2.707318e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.498040e+00	3.109392e-01	2.970440e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.156508e+00	3.150357e-01	2.109320e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.920240e-01	2.086741e-01	1.603095e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.949018e-01	1.098392e-01	1.191911e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.658241e-01	7.085521e-02	7.336953e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.186971e-01	3.411142e-02	4.561050e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.440992e-03	1.403211e-03	3.515944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.311191e+00	2.931311e-01	2.563550e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.945646e+00	7.680161e-01	2.924182e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.811204e+00	7.029479e-01	8.670934e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.970630e+00	7.415666e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.288776e+00	9.365663e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.924782e+00	7.329038e-01	7.201090e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.816311e+00	5.736813e-01	1.525269e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.101811e+00	4.386464e-01	1.735976e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.523803e+00	3.779827e-01	1.638918e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.070583e+00	2.483707e-01	1.400704e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.324826e-01	1.482965e-01	1.150001e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.809196e-01	9.186424e-02	8.860117e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.737956e-01	5.714971e-02	7.843750e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.323088e-01	3.351036e-02	4.335983e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.981077e-03	1.995201e-03	4.337442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.003984e+00	5.323357e-01	9.256722e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.403829e+01	1.384420e+00	1.083938e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.754107e+01	1.470227e+00	2.504981e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.386193e+01	1.819582e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.616639e+00	2.098496e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.089095e+00	1.472789e+00	6.358727e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.654526e+00	9.986972e-01	2.534553e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.259552e+00	5.440636e-01	2.714525e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.433330e+00	3.692656e-01	2.371862e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.919053e-01	2.148752e-01	1.854818e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.011876e-01	1.157777e-01	1.616502e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.630742e-02	4.379730e-03	9.937298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.336132e+00	5.514950e-01	1.014863e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.199046e+00	2.706785e-01	1.485069e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.892133e+00	5.680259e-01	1.866950e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.755896e+00	3.859867e-01	3.580956e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.864259e-01	2.290265e-01	2.297807e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.280811e-01	1.302201e-01	1.199327e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.035752e-01	4.957171e-02	6.484542e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.110022e-02	1.003779e-02	3.603502e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.250128e-04	3.784887e-04	1.765251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.559134e+01	2.183160e+00	4.118464e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.812046e+00	4.326416e-01	3.997642e-03
7.250000e-02	2.250000e-02	2.250000e-02	3.298072e+00	2.692080e-01	5.833667e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.459566e+00	4.391387e-01	2.270755e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.509884e+00	2.970699e-01	1.999886e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.876731e-01	1.555133e-01	1.461125e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.185174e-01	7.625643e-02	8.815277e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.921062e-01	3.415404e-02	5.630758e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.103880e-02	2.721687e-03	7.899787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.757182e+02	1.589603e+01	2.119018e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.757937e+01	4.942140e-01	1.022084e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.756701e+00	2.946183e-01	2.530962e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.132003e+00	2.067439e-01	1.814294e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.892543e+00	2.888012e-01	2.316543e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.101434e+00	2.186809e-01	2.140440e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.544102e-01	1.247460e-01	1.538230e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.580595e-02	4.242659e-03	1.290815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.671895e+00	4.850981e-01	1.174409e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.259084e+00	6.770432e-01	1.325040e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.527981e+00	4.926737e-01	4.156123e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.650466e+00	4.001956e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.248221e+00	4.701358e-01	8.629503e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.791614e+00	4.724227e-01	2.561516e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.284338e+00	5.143853e-01	2.832339e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.772104e+00	3.783218e-01	2.667606e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.256164e+00	2.883409e-01	2.632943e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.650520e-01	2.048561e-01	1.817594e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.363385e-01	1.187787e-01	1.426000e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.858114e-01	6.513619e-02	7.899716e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.217511e-01	3.400550e-02	4.588254e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.733575e-03	1.445155e-03	3.632866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.767638e+01	2.424521e+00	4.908563e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.045031e+01	1.020332e+00	1.276032e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.921943e+00	7.525335e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.858509e+00	2.424308e-01	2.305845e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.812463e+00	2.826066e-01	5.457718e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.986972e+00	3.227185e-01	1.215581e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.519488e+00	3.309786e-01	2.704306e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.962164e+00	3.129272e-01	1.982924e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.400333e+00	2.743547e-01	1.765736e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.475314e-01	1.503881e-01	1.332614e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.843168e-01	8.764941e-02	1.124394e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.424164e-01	4.590580e-02	6.886966e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.750114e-02	4.513750e-03	7.146654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.746235e+02	1.490700e+01	1.868729e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.477622e+01	8.953708e-01	8.969192e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.588858e+01	9.348823e-01	5.701023e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.070575e+01	5.841637e-01	4.103826e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.257923e+00	3.004843e-01	3.375243e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.513827e+00	2.644805e-01	2.102409e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.196074e+00	3.411987e-01	6.768078e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.296510e+00	2.301866e-01	8.326175e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.805173e+00	2.662699e-01	2.915060e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.256480e+00	2.578430e-01	2.411293e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.687490e-01	1.327646e-01	2.066367e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.612000e-02	6.677484e-03	1.334100e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.092148e+00	3.430446e-01	3.105449e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.795064e+00	3.220506e-01	3.118345e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.456436e+00	5.480512e-01	3.500835e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.406916e+00	3.254851e-01	3.528091e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.404103e-01	1.372173e-01	2.529681e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.470709e-01	4.457835e-02	1.587459e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.177648e-01	7.208761e-03	7.325810e-02
7.950000e-01	2.050000e-01	2.050000e-01	-7.230170e-06	0.000000e+00	8.036508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.030141e+00	5.274839e-01	3.937780e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.108809e+00	3.497316e-01	1.150991e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.348685e+00	2.190540e-01	2.595623e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.732337e-01	9.410895e-02	1.847799e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.522778e-01	3.488089e-02	1.178530e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.499517e-01	4.563015e-03	6.994571e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.173650e-02	5.524628e-05	4.431936e-02
7.750000e-01	2.250000e-01	2.250000e-01	-5.255788e-05	8.180093e-05	3.361597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.442517e+01	1.118583e+00	7.027708e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.754342e+00	4.818814e-01	2.927355e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.422239e+00	2.371090e-01	3.161479e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.634139e-01	6.134909e-02	2.221748e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.540328e-02	4.413342e-04	1.728435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.561807e-01	9.446942e-02	2.298006e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.006509e+00	5.671372e-01	1.163843e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.102888e+00	9.080096e-01	7.134248e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.302080e+00	4.727104e-01	1.627633e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.959380e+00	5.800089e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.069580e+00	6.038087e-01	3.534851e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.186551e+00	4.887511e-01	3.768930e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.548361e+00	3.402481e-01	3.704125e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.080210e+00	2.413356e-01	2.939302e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.144953e-01	1.215482e-01	2.481582e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.117584e-01	4.901915e-02	1.916790e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.368287e-01	3.409315e-02	1.073787e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.483228e-02	6.139074e-03	6.837244e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.744069e-03	2.847297e-04	4.884852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.481554e+00	4.750516e-01	1.324963e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.202357e+00	1.237298e+00	2.512405e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.403422e+00	1.192722e+00	6.692368e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.025366e+00	4.165475e-01	1.436286e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.276792e+00	7.232460e-01	4.218522e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.965856e+00	7.496231e-01	1.308183e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.783451e+00	4.105067e-01	2.526619e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.956481e+00	3.641947e-01	2.448764e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.353784e+00	2.104873e-01	2.420438e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.326371e-01	1.665444e-01	1.973024e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.822521e-01	5.795817e-02	1.781114e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.906618e-01	7.733066e-02	1.201015e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.131523e-01	8.682084e-03	9.991647e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.857428e-02	3.955981e-03	5.739899e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.213054e-03	8.670235e-05	4.519488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.218231e+01	1.986826e+00	8.614467e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.254709e+01	2.867981e+00	5.725185e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.905819e+01	1.723232e+00	6.804300e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.302521e+01	1.417019e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.547691e+00	1.515568e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.869699e+00	7.964520e-01	3.176982e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.846780e+00	4.750080e-01	3.880547e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.805035e+00	3.327615e-01	3.361942e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.145285e+00	2.215656e-01	3.033303e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.150844e-01	5.615820e-02	2.392756e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.021232e-01	3.011115e-02	1.960463e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.304122e-03	0.000000e+00	9.626705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.903572e+00	5.401729e-01	7.973718e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.564621e+00	5.207246e-01	4.719740e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.078489e+00	6.778520e-01	1.638423e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.885524e+00	5.010201e-01	4.091184e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.775516e-01	1.856080e-01	3.610454e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.499037e-01	6.988686e-02	2.022030e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.725119e-01	1.147156e-02	9.552910e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.057607e-02	5.535399e-03	4.831858e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.001574e-03	0.000000e+00	3.373590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.352584e+01	2.531474e+00	3.256619e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.679821e+00	7.226736e-01	3.331468e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.651373e+00	5.673823e-01	9.914832e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.535670e+00	4.645400e-01	3.555815e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.379021e+00	2.416924e-01	2.875206e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.707461e-01	8.985332e-02	1.976088e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.284529e-01	2.650813e-02	1.195900e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.270370e-01	1.637197e-03	6.422714e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.747287e-03	0.000000e+00	8.598291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.760430e+02	2.022465e+01	2.257665e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.089492e+01	2.272730e+00	2.293380e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.056617e+00	6.774950e-01	1.671361e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.073568e+00	2.575721e-01	2.722497e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.935191e+00	3.085866e-01	2.487411e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.423608e-01	1.105566e-01	3.187073e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.628741e-01	2.809500e-02	2.193999e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.309400e-03	5.275771e-04	1.141921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.271597e+00	4.081768e-01	8.927498e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.101342e+00	8.986064e-01	1.176704e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.643002e+00	6.828500e-01	8.485122e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.847540e+00	4.811822e-01	3.603914e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.527814e+00	4.396692e-01	4.895725e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.092849e+00	6.472383e-01	3.001292e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.437030e+00	5.481055e-01	3.106940e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.810990e+00	4.028157e-01	3.581035e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.239249e+00	2.481836e-01	3.311753e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.018631e-01	1.264864e-01	3.132986e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.829447e-01	7.426472e-02	2.041743e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.584346e-01	3.803637e-02	1.116613e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.961206e-02	6.117668e-03	7.263447e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.938462e-03	5.173027e-04	5.077198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.226785e+01	2.194744e+00	3.685845e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.264732e+01	1.893064e+00	2.361970e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.086226e+00	1.216736e+00	3.176048e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.448212e+00	7.336922e-01	2.183042e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.340027e+00	4.078015e-01	7.769167e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.270382e+00	4.206363e-01	2.154515e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.593623e+00	3.702900e-01	2.548304e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.000500e+00	3.460875e-01	2.618734e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.312970e+00	1.822552e-01	2.496893e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.416027e-01	8.593582e-02	1.804954e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.044417e-01	5.665651e-02	1.295502e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.741681e-01	1.775134e-03	9.476931e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.118571e-02	7.926058e-05	7.954466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.720448e+02	2.125029e+01	1.616521e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.186606e+01	2.241157e+00	2.866732e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.860815e+01	1.734565e+00	9.557443e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.206871e+01	1.084846e+00	4.363553e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.311138e+00	5.578004e-01	3.481693e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.843292e+00	4.982643e-01	1.998618e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.339749e+00	3.273922e-01	2.809757e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.429236e+00	2.300413e-01	2.121465e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.621750e+00	2.094819e-01	3.404329e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.046608e+00	1.586621e-01	3.032863e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.667448e-01	3.882020e-02	2.237460e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.453725e-02	0.000000e+00	1.361202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.216610e+00	2.299888e-01	4.177877e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.516390e+00	1.997284e-01	1.096441e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.184257e+00	3.757334e-01	2.772053e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.456178e+00	3.540178e-01	1.947993e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.658424e-01	1.717484e-01	1.313025e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.185792e-01	9.021484e-02	9.011097e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.453175e-01	3.504807e-02	5.169896e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.694184e-03	6.896064e-04	6.237939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.544949e+00	2.979695e-01	5.803235e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.986513e+00	3.989512e-01	4.566183e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.658536e+00	2.778614e-01	1.348490e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.809771e-01	1.073508e-01	1.279115e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.000938e-01	9.278509e-02	5.705959e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.382534e-01	4.109788e-02	5.358192e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.913309e-02	1.739286e-02	3.485385e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.271560e-03	6.133269e-04	3.261481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.271769e+01	7.243353e-01	1.286221e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.418094e+00	8.120168e-01	9.310402e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.933873e+00	3.287017e-01	2.041788e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.933093e-01	1.246548e-01	1.723544e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.487700e-02	6.606621e-03	1.368696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.291747e-01	9.947132e-02	2.815802e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.442668e+00	5.040064e-01	1.165937e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.938419e+00	4.006074e-01	5.886112e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.143947e+00	2.127494e-01	1.039054e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.412734e+00	3.475552e-01	1.416077e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.765585e+00	5.144072e-01	2.046549e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.094776e+00	3.892005e-01	2.329962e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.593127e+00	3.079363e-01	1.994732e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.206968e+00	2.533399e-01	1.833455e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.559863e-01	2.092632e-01	1.184384e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.319936e-01	1.211453e-01	9.673836e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.712980e-01	5.364938e-02	7.916742e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.161531e-01	3.253875e-02	4.180886e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.902030e-03	8.335306e-04	4.010286e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.588618e+00	3.409748e-01	2.179578e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.990615e+00	7.333998e-01	1.825924e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.199977e+00	4.951750e-01	6.881859e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.436799e+00	4.248474e-01	2.333320e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.154356e+00	6.299712e-01	5.436378e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.820062e+00	4.743995e-01	8.513809e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.841433e+00	4.155110e-01	1.382671e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.159671e+00	3.546527e-01	1.197157e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.641764e+00	2.623922e-01	1.207657e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.174255e+00	1.835506e-01	1.287706e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.064269e-01	1.414932e-01	9.177804e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.276173e-01	1.026244e-01	6.720767e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.055235e-01	5.066931e-02	6.669741e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.486027e-01	2.268393e-02	4.057150e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.797270e-03	1.916438e-03	4.036319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.618067e+00	6.160819e-01	8.790103e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.484754e+01	1.448298e+00	8.314771e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.733826e+01	1.358355e+00	1.541734e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.353471e+01	1.786777e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.331554e+00	1.506177e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.857339e+00	1.372606e+00	1.186172e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.458787e+00	6.088350e-01	2.123982e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.358999e+00	4.328563e-01	2.262469e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.571229e+00	2.825729e-01	2.062970e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.883190e-01	1.657525e-01	2.074530e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.630605e-01	8.557622e-02	1.432524e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.734480e-02	3.758720e-03	8.428922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.321865e+00	5.258581e-01	7.363782e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.127653e+00	1.919853e-01	1.434661e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.858002e+00	3.919996e-01	2.014789e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.803760e+00	3.082309e-01	2.991622e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.020009e+00	1.950641e-01	1.968710e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.650228e-01	1.353500e-01	9.241917e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.116184e-01	4.408137e-02	7.002060e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.863542e-02	8.007093e-03	3.512711e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.444619e-04	4.188340e-04	1.914778e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.416046e+01	1.643594e+00	2.902253e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.690132e+00	4.269076e-01	2.013017e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.538330e+00	2.212230e-01	4.927301e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.407979e+00	2.844449e-01	2.762526e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.642477e+00	2.245452e-01	1.826524e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.704504e-01	1.103670e-01	1.237478e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.619071e-01	7.883564e-02	6.056847e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.262464e-01	3.666406e-02	5.793961e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.248627e-02	2.069580e-03	7.363646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.607682e+02	1.115423e+01	1.667914e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.742569e+01	1.135410e+00	8.518973e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.391105e+00	2.211893e-01	1.032171e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.461677e+00	1.454784e-01	4.316307e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.013201e+00	2.348859e-01	1.821169e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.181258e+00	1.430649e-01	2.217092e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.183395e-01	8.040490e-02	1.637607e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.878680e-02	4.470352e-03	1.061872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.763134e+00	4.919983e-01	8.359327e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.208321e+00	6.762428e-01	8.515513e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.393026e+00	3.544821e-01	3.696937e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.387084e+00	2.105417e-01	9.759942e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.184695e+00	2.493064e-01	1.274038e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.755761e+00	3.617815e-01	1.832933e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.310602e+00	3.392263e-01	2.440615e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.803479e+00	3.018029e-01	2.555315e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.316073e+00	2.349454e-01	2.109083e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.219256e-01	1.888377e-01	1.634332e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.894632e-01	1.240111e-01	1.423651e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.950587e-01	5.635370e-02	8.189160e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.211759e-01	3.222199e-02	4.156159e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.252451e-03	8.785903e-04	3.774489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.700732e+01	2.071589e+00	3.438123e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.486502e+00	8.748849e-01	1.088685e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.187987e+00	4.219763e-01	2.011420e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.811863e+00	3.286539e-01	1.206136e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.954869e+00	2.581435e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.060658e+00	1.499293e-01	1.023323e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.592180e+00	2.377659e-01	2.279739e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.011864e+00	2.415967e-01	2.527925e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.497817e+00	1.912292e-01	1.517353e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.364435e-01	1.141689e-01	1.345626e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.551131e-01	9.534111e-02	7.489321e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.723385e-01	3.881885e-02	6.213558e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.696474e-02	2.481322e-03	6.284602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.606490e+02	1.053774e+01	1.501823e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.456245e+01	1.498935e+00	2.362095e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.660714e+01	1.935043e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.015578e+01	2.518113e-01	2.142597e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.885356e+00	3.372748e-01	4.114787e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.001501e+00	9.718626e-02	1.221374e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.600599e+00	2.291154e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.470047e+00	1.521076e-01	8.170875e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.943899e+00	2.457694e-01	2.068442e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.319653e+00	1.478410e-01	2.700317e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.373711e-01	1.187742e-01	1.874152e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.902503e-02	6.298114e-03	1.106890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.042249e+00	2.919189e-01	1.766828e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.810242e+00	2.420676e-01	1.507724e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.487645e+00	3.160140e-01	2.909084e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.333618e+00	1.666896e-01	3.534781e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.652349e-01	1.459905e-01	1.923402e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.370430e-01	6.752194e-02	1.000622e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.501800e-01	0.000000e+00	7.291337e-02
7.950000e-01	2.050000e-01	2.050000e-01	-2.014476e-03	0.000000e+00	8.995761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.808044e+00	4.359001e-01	2.549877e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.064274e+00	2.279720e-01	1.276416e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.507690e+00	1.572957e-01	2.153561e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.462865e-01	6.096639e-02	1.736574e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.808794e-01	4.765939e-02	9.215497e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.361407e-01	9.343714e-03	5.985529e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.920179e-02	3.870630e-03	3.302340e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.017378e-03	0.000000e+00	4.685382e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.361908e+01	8.964691e-01	5.548715e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.232438e+00	4.191939e-01	1.909316e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.643342e+00	2.401915e-01	2.460760e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.075691e-01	3.231944e-02	2.031334e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.538587e-02	3.242682e-04	1.654622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.184839e-01	1.360709e-01	1.780355e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.161698e+00	5.606123e-01	7.910077e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.883911e+00	7.396268e-01	5.269761e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.212004e+00	2.432320e-01	5.325502e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.790952e+00	3.687068e-01	1.200797e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.028270e+00	4.132788e-01	3.101225e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.129216e+00	2.679882e-01	3.579244e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.531742e+00	2.085614e-01	3.234189e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.099849e+00	1.563819e-01	2.608463e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.772854e-01	1.345138e-01	1.630183e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.302346e-01	9.036575e-02	1.096846e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.743850e-01	1.317976e-02	1.039701e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.958577e-02	1.197190e-03	6.391003e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.744842e-03	4.201423e-04	5.449756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.116173e+00	6.207026e-01	1.099506e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.020410e+00	1.304965e+00	1.352975e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.337861e+00	5.096997e-01	5.403761e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.240375e+00	2.889216e-01	3.598115e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.171804e+00	6.067042e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.794342e+00	4.676091e-01	1.560836e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.885322e+00	3.454408e-01	2.003781e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.068936e+00	1.907713e-01	2.745069e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.473591e+00	1.364455e-01	2.334299e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.033731e+00	9.290242e-02	1.698539e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.949980e-01	8.202296e-02	1.221876e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.351652e-01	5.583760e-02	8.335512e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.674224e-01	3.155695e-02	5.999557e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.300263e-01	7.225131e-03	5.262085e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.307543e-03	0.000000e+00	5.688613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.413266e+01	2.340319e+00	6.987956e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.293100e+01	2.897583e+00	3.531151e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.860546e+01	1.768694e+00	2.572928e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.195924e+01	1.327287e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.434715e+00	9.143755e-01	1.943072e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.723098e+00	5.573820e-01	4.301061e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.142430e+00	4.023236e-01	3.636694e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.068331e+00	3.001570e-01	3.344633e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.215545e+00	1.310124e-01	2.836519e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.316217e-01	7.385255e-02	2.053688e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.803490e-01	1.399732e-02	1.812910e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.009446e-02	1.968158e-03	8.408966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.031521e+00	5.541084e-01	4.508991e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.441183e+00	4.259344e-01	2.011560e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.972099e+00	3.793951e-01	2.253500e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.848748e+00	2.501137e-01	4.171999e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.421032e-01	1.104119e-01	2.874914e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.603696e-01	8.397568e-02	1.193333e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.193066e-01	6.400813e-03	8.816380e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.289494e-02	8.379546e-04	4.819776e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.573486e-03	1.338183e-04	3.769279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.287835e+01	2.007455e+00	2.293198e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.811128e+00	6.308523e-01	1.045776e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.539539e+00	4.509022e-01	4.029470e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.809885e+00	3.132040e-01	2.052077e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.511189e+00	1.021314e-01	2.980539e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.558554e-01	4.777746e-02	1.941177e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.683771e-01	3.311931e-02	8.093934e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.381342e-01	1.426520e-02	5.039526e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.450728e-03	1.411657e-04	8.564447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.648627e+02	1.640014e+01	1.588369e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.865513e+01	1.278789e+00	1.184544e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.134602e+00	7.165511e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.557534e+00	3.714303e-01	7.366875e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.192821e+00	1.421387e-01	2.931278e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.432414e-01	5.155137e-02	2.669128e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.521839e-01	2.958069e-02	2.006455e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.217261e-03	1.282796e-03	1.082084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.442409e+00	4.632964e-01	5.475334e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.060799e+00	7.721326e-01	7.766606e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.506269e+00	5.855648e-01	4.121245e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.627687e+00	3.838861e-01	6.736526e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.423407e+00	3.143823e-01	2.127948e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.955758e+00	3.903773e-01	2.277691e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.446025e+00	2.754775e-01	3.446161e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.825399e+00	2.287273e-01	3.163545e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.253244e+00	1.373929e-01	3.095539e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.564208e-01	1.218708e-01	2.066688e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.625394e-01	8.007641e-02	1.358188e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.919474e-01	2.068542e-02	8.615129e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.787603e-02	0.000000e+00	6.196871e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.775547e-03	0.000000e+00	5.818433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.377148e+01	2.310388e+00	2.454191e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.147265e+01	1.356460e+00	1.316961e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.598772e+00	7.319784e-01	4.284016e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.294756e+00	3.786052e-01	1.842609e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.954793e+00	3.169649e-01	1.016654e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.357648e+00	3.386609e-01	2.248157e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.853399e+00	3.529171e-01	1.539488e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.115099e+00	1.692048e-01	2.679850e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.362115e+00	9.162137e-02	2.519042e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.189743e-01	6.012435e-02	1.639738e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.862793e-01	5.314252e-02	8.517577e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.429511e-01	8.903460e-03	6.174487e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.348938e-02	1.281769e-04	9.252504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.603835e+02	1.473689e+01	1.387548e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.841665e+01	1.095311e+00	9.312726e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.850027e+01	2.487649e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.136941e+01	5.854335e-01	3.349586e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.679870e+00	6.810167e-01	1.330960e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.319109e+00	6.419828e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.308429e+00	3.073096e-01	1.040540e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.793074e+00	2.205923e-01	1.559355e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.974981e+00	1.777890e-01	3.801443e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.103806e+00	1.129866e-01	2.997132e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.884203e-01	6.172229e-03	1.996347e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.639616e-02	1.011820e-03	1.187070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.483026e+00	2.278119e-01	4.398294e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.333133e+00	1.570377e-01	3.840667e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.094083e+00	4.877521e-01	2.200112e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.264073e+00	2.787085e-01	1.892231e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.519617e-01	1.650798e-01	1.248548e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.649912e-01	9.635806e-02	8.573032e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.255849e-01	3.426101e-02	4.654743e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.456500e-03	1.017712e-03	4.807804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.850182e+00	2.949484e-01	6.067440e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.876035e+00	3.926921e-01	4.095210e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.463985e+00	3.245278e-01	1.279198e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.306355e-01	1.362830e-01	1.135906e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.081229e-01	6.830985e-02	6.588783e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.295303e-01	4.271630e-02	4.570799e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.437623e-02	1.892822e-02	3.225401e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.103632e-03	4.094905e-04	4.247687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.312977e+01	7.133498e-01	1.269672e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.229511e+00	7.410898e-01	6.606890e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.787367e+00	3.465575e-01	2.077951e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.930287e-01	1.556260e-01	1.533538e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.952508e-02	6.511775e-03	1.625791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.547193e-01	1.334320e-01	4.479967e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.163478e+00	6.001301e-01	1.324342e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.185521e+00	3.034035e-01	3.778248e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.856320e+00	2.546076e-01	4.508647e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.222309e+00	5.529909e-01	1.273097e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.559342e+00	4.862902e-01	1.919338e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.950854e+00	4.188364e-01	2.128786e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.447336e+00	3.073402e-01	1.838771e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.071300e+00	2.097394e-01	1.725442e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.426980e-01	1.669995e-01	1.369413e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.796090e-01	1.217082e-01	8.331132e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.676913e-01	6.965396e-02	6.775343e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.047334e-01	2.847078e-02	4.292787e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.099304e-03	1.431850e-03	3.066807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.349901e+00	3.741238e-01	2.811283e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.334681e+00	7.383003e-01	2.134964e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.687625e+00	9.384690e-01	4.828050e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.196989e+00	6.784637e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.657357e+00	5.810155e-01	3.248996e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.570045e+00	4.757311e-01	5.241294e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.765506e+00	5.951786e-01	9.910115e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.997608e+00	3.651517e-01	1.198782e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.476193e+00	2.099381e-01	1.280219e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.062645e+00	2.127706e-01	1.030596e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.436178e-01	1.561906e-01	8.965784e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.587389e-01	6.862983e-02	7.486370e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.871456e-01	7.547912e-02	5.433575e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.289943e-01	2.350649e-02	5.650393e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.822508e-03	2.406335e-03	3.806559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.143070e+00	8.348628e-01	1.196719e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.778543e+01	1.628708e+00	8.799736e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.835074e+01	1.835047e+00	1.638402e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.300959e+01	1.961565e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.621989e+00	1.918137e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.370649e+00	1.025509e+00	7.653915e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.480523e+00	8.392726e-01	1.778350e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.196833e+00	3.926146e-01	2.177894e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.395381e+00	2.744715e-01	1.906270e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.193334e-01	2.049101e-01	1.644927e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.664048e-01	8.653035e-02	1.737302e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.670311e-02	5.783778e-03	9.355987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.798236e+00	5.357558e-01	8.695898e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.022284e+00	1.962653e-01	7.605710e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.670592e+00	4.229181e-01	2.746439e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.709537e+00	3.583180e-01	2.482785e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.273926e-01	1.830769e-01	1.676158e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.771011e-01	9.749753e-02	1.035030e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.831982e-01	5.007573e-02	5.618177e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.655644e-02	7.770836e-03	3.350661e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.695258e-04	0.000000e+00	2.308747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.695789e+01	1.877320e+00	3.410950e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.235711e+00	3.165604e-01	3.439507e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.280725e+00	2.590931e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.388238e+00	3.640007e-01	2.415630e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.446699e+00	2.203755e-01	1.888651e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.021174e-01	1.260364e-01	1.301682e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.909344e-01	6.491194e-02	6.709661e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.943537e-01	3.251943e-02	4.836456e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.150329e-02	3.070719e-03	7.078262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.792993e+02	1.235950e+01	1.873326e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.615976e+01	8.573859e-01	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.895064e+00	4.192260e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.056334e+00	1.264033e-01	8.219993e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.943236e+00	2.391929e-01	1.918245e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.086290e+00	2.043537e-01	2.133695e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.422974e-01	9.006403e-02	1.453967e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.675523e-02	4.339741e-03	1.156005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.372383e+00	6.940553e-01	1.060849e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.823019e+00	8.414226e-01	9.568347e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.316578e+00	2.239969e-01	3.654857e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.197930e+00	2.184785e-01	1.282792e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.930521e+00	3.381579e-01	2.298460e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.612981e+00	4.937714e-01	2.035961e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.166757e+00	3.652819e-01	2.723614e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.636411e+00	2.759848e-01	2.564342e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.197770e+00	2.425950e-01	2.079210e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.135828e-01	1.538081e-01	1.901608e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.239462e-01	1.187261e-01	9.968008e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.812879e-01	8.071149e-02	7.023172e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.038353e-01	2.559311e-02	4.358936e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.471206e-03	1.711378e-03	3.174580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.195008e+01	3.178600e+00	3.831470e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.819031e+00	3.505300e-01	1.475150e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.684484e+00	1.740540e-01	1.941416e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.351486e+00	1.270962e-01	1.096611e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.386670e+00	1.491005e-01	2.288615e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.028794e+00	3.386119e-01	3.510547e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.509845e+00	3.949620e-01	1.340844e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.896121e+00	2.285255e-01	2.689511e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.320635e+00	1.643018e-01	2.067029e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.433201e-01	1.355325e-01	1.145064e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.886887e-01	8.544280e-02	7.969250e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.578078e-01	5.149804e-02	5.155044e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.668021e-02	3.830121e-03	6.343627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.795910e+02	1.272841e+01	1.707982e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.357850e+01	1.503878e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.453784e+01	8.702874e-01	2.583477e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.038297e+01	4.786620e-01	7.680240e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.311012e+00	5.862317e-01	2.638130e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.176364e+00	3.166093e-01	1.460688e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.093736e+00	1.252866e-01	1.295673e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.297574e+00	1.865699e-01	7.955124e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.807171e+00	1.998557e-01	3.192160e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.224856e+00	2.146378e-01	1.993328e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.270118e-01	1.458103e-01	1.519160e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.559248e-02	6.348693e-03	1.188822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.476551e+00	3.230596e-01	2.660182e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.562001e+00	3.168205e-01	8.395357e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.980021e+00	2.954474e-01	4.221334e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.264101e+00	2.324618e-01	2.604584e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.050187e-01	1.099144e-01	1.830892e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.373480e-01	3.785936e-02	1.294365e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.006587e-01	9.066584e-03	6.285784e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.056416e-03	0.000000e+00	7.038196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.229299e+00	4.205007e-01	3.383303e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.712573e+00	2.745224e-01	1.453854e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.354860e+00	1.930713e-01	1.696879e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.029809e-01	8.121391e-02	1.437681e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.552780e-01	3.334340e-02	1.101845e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.539317e-01	4.002425e-03	5.773528e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.116148e-02	6.180320e-03	3.274539e-02
7.750000e-01	2.250000e-01	2.250000e-01	-6.338091e-04	0.000000e+00	3.709451e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.467227e+01	1.034028e+00	6.409579e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.509816e+00	6.177841e-01	2.856945e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.364186e+00	1.608643e-01	3.038162e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.432652e-01	3.128925e-02	2.430085e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.794121e-02	1.456660e-03	1.485141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.257893e-01	1.480836e-01	2.610213e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.138148e+00	9.560191e-01	9.149216e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.644890e+00	8.067978e-01	4.056397e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.014458e+00	1.617064e-01	1.381257e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.167743e+00	3.847427e-01	4.245108e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.499584e+00	4.154626e-01	4.403598e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.940695e+00	3.319520e-01	3.302655e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.400223e+00	2.398599e-01	2.955114e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.023188e+00	1.804670e-01	2.407452e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.760291e-01	1.085958e-01	1.755396e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.935026e-01	4.955578e-02	1.377533e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.180725e-01	3.112463e-02	8.212529e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.982648e-02	1.528746e-02	5.312352e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.860499e-03	0.000000e+00	5.661871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.055300e+00	7.499683e-01	1.432352e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.903674e+00	1.271368e+00	1.500933e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.106420e+00	1.017293e+00	2.349982e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.198079e+00	5.012907e-01	1.838856e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.586762e+00	4.116511e-01	1.866395e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.317567e+00	4.236839e-01	2.965435e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.556582e+00	3.376762e-01	2.442109e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.825457e+00	2.194283e-01	2.641344e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.304871e+00	1.898633e-01	2.089607e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.199621e-01	1.458116e-01	1.496398e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.086679e-01	8.391672e-02	1.235822e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.869782e-01	3.369144e-02	1.141582e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.015360e-01	7.609998e-03	8.345613e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.960843e-02	1.710988e-02	4.277932e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.935709e-03	1.699862e-04	4.805886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.705588e+01	2.693843e+00	9.023889e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.609391e+01	3.191330e+00	4.336293e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.839319e+01	1.483187e+00	1.731484e-02
2.875000e-02	6.250000e-03	6.250000e-03	1.210738e+01	2.414317e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.213288e+00	9.834287e-01	3.837795e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.334670e+00	5.424306e-01	3.789481e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.786680e+00	4.705443e-01	3.642838e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.844177e+00	3.634751e-01	3.007217e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.068944e+00	1.420911e-01	2.650655e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.266059e-01	4.959700e-02	2.606358e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.049826e-01	1.555278e-02	1.946406e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.382013e-03	4.834806e-04	8.431181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.738448e+00	7.278212e-01	5.672422e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.357136e+00	3.252972e-01	2.571133e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.429416e+00	4.526464e-01	3.996378e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.769305e+00	3.245415e-01	3.770367e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.526849e-01	1.650933e-01	2.311422e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.253905e-01	5.242586e-02	1.653215e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.546949e-01	4.960112e-03	8.003420e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.428865e-02	3.879348e-03	4.344699e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.078368e-03	0.000000e+00	3.207086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.748169e+01	3.122842e+00	2.313518e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.973783e+00	1.809224e-01	4.699338e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.244752e+00	4.570479e-01	8.583851e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.331623e+00	3.544141e-01	3.000849e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.399356e+00	1.624722e-01	2.354900e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.582474e-01	7.248690e-02	1.589638e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.182571e-01	2.449818e-02	1.141679e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.476244e-01	1.115801e-02	5.664212e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.976526e-03	1.058447e-03	7.599046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.893580e+02	1.966876e+01	1.698623e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.811420e+01	1.493371e+00	1.034736e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.356825e+00	4.270589e-01	2.190317e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.360709e+00	3.943404e-01	1.685827e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.777859e+00	1.698210e-01	2.844639e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.031161e-01	6.201681e-02	3.056917e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.515720e-01	7.672607e-03	1.681159e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.686906e-03	4.443528e-04	1.074218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.876977e+00	7.740482e-01	7.667704e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.839179e+00	9.312967e-01	8.827791e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.137777e+00	7.269589e-01	3.750394e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.633176e+00	4.206709e-01	5.645817e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.029000e+00	3.295467e-01	2.733956e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.623777e+00	4.517204e-01	4.302439e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.131481e+00	3.338732e-01	3.338651e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.658738e+00	2.822358e-01	3.537966e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.159720e+00	1.919424e-01	2.593178e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.854183e-01	1.063087e-01	2.239594e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.739483e-01	9.307547e-02	1.563389e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.241093e-01	1.542591e-02	1.024732e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.067712e-02	1.274769e-02	5.648115e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.972943e-03	0.000000e+00	5.591048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.791876e+01	4.224033e+00	2.771717e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.338802e+01	2.067759e+00	1.096940e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.348417e+00	2.309864e-01	4.708596e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.833780e+00	2.085129e-01	2.491529e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.784337e+00	2.865505e-01	2.625151e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.071922e+00	3.773215e-01	1.225579e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.356073e+00	2.518334e-01	4.875039e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.901723e+00	1.925815e-01	2.607535e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.253524e+00	1.688952e-01	1.927972e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.728645e-01	1.180816e-01	1.463233e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.842919e-01	2.887732e-02	1.402207e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.620814e-01	0.000000e+00	7.731366e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.070361e-02	1.208733e-03	7.281879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.837915e+02	2.183625e+01	1.329530e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.861806e+01	2.464397e+00	7.044196e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.716872e+01	1.229810e+00	1.071362e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.109215e+01	7.347274e-01	1.327277e-03
1.625000e-02	3.750000e-03	3.750000e-03	6.937669e+00	5.778377e-01	4.950484e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.403030e+00	3.104558e-01	3.160753e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.171287e+00	2.558883e-01	5.341944e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.513445e+00	3.099050e-01	1.223818e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.617505e+00	2.152556e-01	2.989555e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.719994e-01	1.032924e-01	3.195038e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.277956e-01	0.000000e+00	2.472972e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.660735e-02	0.000000e+00	1.077626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.457085e+00	2.461636e-01	4.733707e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.257582e+00	8.909611e-02	6.432840e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.134778e+00	4.663230e-01	2.245049e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.295253e+00	2.880860e-01	1.888484e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.107503e-01	2.113220e-01	1.171755e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.970607e-01	1.174650e-01	6.399025e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.245384e-01	3.584402e-02	5.014578e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.109693e-03	8.903397e-04	5.561421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.736914e+00	2.911218e-01	5.771397e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.857502e+00	3.346388e-01	9.960124e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.581458e+00	2.871225e-01	1.138925e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.287317e-01	1.553634e-01	9.664567e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.500111e-01	9.686513e-02	9.593424e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.587751e-01	7.844640e-02	3.268745e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.540773e-02	1.470617e-02	3.212635e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.966224e-03	3.107444e-04	3.629876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.303247e+01	6.731949e-01	1.201549e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.216997e+00	6.434088e-01	5.610048e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.838501e+00	3.288689e-01	2.123837e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.098685e-01	1.845295e-01	1.557680e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.125021e-02	6.544926e-03	1.355951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.515984e-01	7.813611e-02	4.836895e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.673905e+00	4.584517e-01	1.514793e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.187988e+00	4.074912e-01	4.585794e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.146756e+00	3.491385e-01	4.447533e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.399347e+00	5.474274e-01	1.274646e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.717652e+00	5.307846e-01	1.875376e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.981552e+00	4.211587e-01	2.407686e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.502080e+00	3.802393e-01	1.823460e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.068043e+00	2.337742e-01	1.696560e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.933267e-01	1.945535e-01	1.143611e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.944217e-01	1.439173e-01	7.776834e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.619816e-01	7.454778e-02	5.651083e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.003510e-01	3.191026e-02	3.957086e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.911365e-03	9.931400e-04	3.714158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.003137e+00	1.877540e-01	2.844042e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.581695e+00	5.768357e-01	2.008022e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.728615e+00	6.115465e-01	3.362926e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.364700e+00	4.645277e-01	2.245362e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.976239e+00	8.418443e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.559735e+00	5.618166e-01	1.190944e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.776027e+00	3.887934e-01	1.389408e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.092699e+00	4.147098e-01	1.276432e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.474982e+00	2.502936e-01	1.538496e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.117796e+00	2.396207e-01	9.970648e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.319396e-01	1.226571e-01	1.660899e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.158464e-01	1.154206e-01	6.720453e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.039385e-01	6.157535e-02	5.282399e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.389240e-01	2.749216e-02	4.110880e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.902383e-03	3.680078e-03	4.100690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.837398e+00	6.603684e-01	1.129292e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.808552e+01	1.398211e+00	7.702234e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.858742e+01	1.555865e+00	1.292318e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.314135e+01	1.737270e+00	6.166697e-02
4.250000e-02	7.500000e-03	7.500000e-03	8.220286e+00	1.664271e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.386205e+00	1.160083e+00	9.950557e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.399758e+00	7.177272e-01	1.512728e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.187771e+00	3.956375e-01	2.128431e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.461403e+00	3.325395e-01	2.264943e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.449317e-01	1.927667e-01	1.841823e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.433537e-01	1.435138e-01	1.401043e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.739286e-02	3.770852e-03	1.142206e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.330161e+00	4.607550e-01	9.548084e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.169614e+00	2.272107e-01	3.680451e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.908437e+00	4.312855e-01	2.844772e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.795664e+00	4.102802e-01	2.496483e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.745385e-01	2.181574e-01	1.641286e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.321882e-01	1.376618e-01	8.174385e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.990735e-01	5.752329e-02	5.732204e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.380280e-02	1.025044e-02	4.101316e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.866060e-04	2.394117e-04	1.850325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.426724e+01	1.402835e+00	3.515045e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.684566e+00	5.527407e-01	4.223615e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.507232e+00	2.704209e-01	1.631458e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.616670e+00	3.505148e-01	2.776102e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.590928e+00	2.515960e-01	1.510103e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.131546e-01	1.348068e-01	9.629489e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.487516e-01	1.087651e-01	8.042928e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.061262e-01	5.227546e-02	5.984462e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.243585e-02	3.616087e-03	6.716073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.599039e+02	9.309081e+00	1.886944e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.868003e+01	1.146609e+00	2.579394e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.514572e+00	4.962040e-01	4.532611e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.226168e+00	1.118254e-01	3.964591e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.096956e+00	2.777050e-01	1.834194e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.129798e+00	2.010643e-01	2.068484e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.540404e-01	1.081383e-01	1.479278e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.938402e-02	5.316458e-03	9.935527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.843113e+00	4.115732e-01	1.139731e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.018892e+00	8.484091e-01	1.102635e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.400382e+00	4.418596e-01	4.625385e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.656992e+00	3.541460e-01	6.509792e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.240720e+00	3.696740e-01	1.836476e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.754720e+00	3.756769e-01	3.561331e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.390220e+00	4.818902e-01	2.164462e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.753723e+00	3.700132e-01	2.254594e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.222483e+00	2.671685e-01	2.262328e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.734348e-01	2.087803e-01	1.446009e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.659908e-01	1.391197e-01	8.880246e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.889440e-01	8.937783e-02	5.882271e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.052986e-01	3.097283e-02	4.016640e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.006925e-03	9.742858e-04	3.914824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.757354e+01	1.808402e+00	4.865501e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.069679e+00	1.051604e+00	6.510950e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.120398e+00	4.058123e-01	2.536150e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.071745e+00	4.928861e-01	5.402511e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.042192e+00	2.886122e-01	2.372914e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.982175e+00	2.386722e-01	1.251397e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.610660e+00	3.124441e-01	2.575631e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.093249e+00	3.362136e-01	1.752206e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.430568e+00	2.070249e-01	1.852180e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.701400e-01	1.474733e-01	1.727421e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.405748e-01	1.255384e-01	7.586311e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.653723e-01	4.938886e-02	7.086330e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.681131e-02	4.350360e-03	6.600726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.627685e+02	8.341491e+00	1.685692e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.501509e+01	1.851956e+00	6.751455e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.634712e+01	8.650121e-01	8.447801e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.179001e+01	9.980710e-01	4.072091e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.446480e+00	4.252890e-01	2.632474e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.133411e+00	2.305764e-01	7.720961e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.112994e+00	2.366668e-01	4.683272e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.370202e+00	1.639861e-01	2.021198e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.972446e+00	2.399820e-01	2.642340e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.339469e+00	2.948901e-01	2.136971e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.269652e-01	1.820686e-01	1.590374e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.589612e-02	5.031477e-03	1.469855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.283538e+00	3.066230e-01	3.367079e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.553536e+00	2.033063e-01	9.521869e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.378314e+00	4.791044e-01	2.580922e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.338144e+00	2.541509e-01	3.228381e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.065568e-01	9.890241e-02	2.230437e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.433242e-01	5.650733e-02	1.005506e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.133481e-01	7.566360e-03	6.282631e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.660806e-03	2.338292e-04	7.635087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.033653e+00	4.473060e-01	3.625617e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.929622e+00	4.017356e-01	1.082596e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.315929e+00	1.512733e-01	2.314991e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.632407e-01	7.792598e-02	1.521028e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.175606e-01	1.863944e-02	1.249001e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.609877e-01	1.387371e-02	6.186014e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.357780e-02	0.000000e+00	3.906464e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.608935e-04	3.776839e-04	3.495556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.401479e+01	8.723095e-01	6.729545e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.132962e+00	6.560059e-01	4.632850e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.500554e+00	1.443092e-01	3.259415e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.744496e-01	2.516556e-02	2.565360e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.548959e-02	7.449890e-04	1.545282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.402371e-01	5.387951e-02	2.729532e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.266991e+00	3.917652e-01	1.185944e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.048237e+00	7.282988e-01	6.627115e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.428500e+00	3.911211e-01	1.345263e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.967637e+00	7.416075e-01	4.549878e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.929435e+00	6.682213e-01	1.706289e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.067740e+00	3.403764e-01	3.123584e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.497449e+00	2.445361e-01	4.054531e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.062405e+00	2.052040e-01	2.458302e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.008055e-01	9.443449e-02	2.161523e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.111604e-01	5.140388e-02	1.365731e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.227048e-01	4.194380e-02	8.333429e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.872529e-02	2.089793e-02	5.089789e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.807751e-03	6.753591e-04	3.857894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.662652e+00	5.698401e-01	1.642920e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.576555e+00	1.059765e+00	2.127452e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.094013e+00	2.142676e-01	7.062796e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.389316e+00	5.585531e-01	1.369054e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.570824e+00	9.263198e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.175544e+00	6.315517e-01	1.176557e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.902417e+00	6.635586e-01	1.083474e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.936414e+00	2.840409e-01	1.706005e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.290638e+00	1.435241e-01	2.246643e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.547686e-01	7.808408e-02	2.372004e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.586579e-01	3.901087e-02	2.015190e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.274873e-01	6.429984e-02	1.104400e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.185244e-01	2.410779e-02	7.549910e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.066775e-01	1.471478e-02	3.987871e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.559428e-03	0.000000e+00	4.833438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.696413e+01	3.000116e+00	7.120330e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.484097e+01	3.480329e+00	4.295813e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.816638e+01	1.629851e+00	1.801403e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.094890e+01	9.838314e-01	3.817823e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.135592e+00	9.613216e-01	3.973200e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.935729e+00	7.823681e-01	1.584721e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.179183e+00	6.154690e-01	2.704376e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.952595e+00	3.100904e-01	2.889138e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.179267e+00	1.086749e-01	3.278268e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.940600e-01	0.000000e+00	3.308092e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.353797e-01	4.031472e-02	1.799507e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.850661e-03	1.292570e-03	8.612152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.068150e+00	5.056471e-01	8.027550e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.411176e+00	4.453143e-01	1.797202e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.105057e+00	5.652234e-01	1.240986e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.886632e+00	3.635405e-01	3.597759e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.495243e-01	1.510149e-01	3.145289e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.254143e-01	6.100157e-02	1.640378e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.554311e-01	1.400125e-02	8.051854e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.783358e-03	2.798864e-03	5.123469e-02
8.200000e-01	1.800000e-01	1.800000e-01	-9.007594e-04	2.886486e-04	2.855545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.290496e+01	1.585693e+00	3.615990e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.508630e+00	6.753903e-01	1.948655e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.945020e+00	5.434354e-01	5.870432e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.987533e+00	5.463305e-01	7.144680e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.370458e+00	1.428452e-01	3.138549e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.275873e-01	7.096751e-02	1.542425e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.992899e-01	7.049524e-03	1.245500e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.352938e-01	1.028192e-02	5.706329e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.406896e-03	2.720068e-04	6.572945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.548666e+02	1.049726e+01	2.257843e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.106619e+01	2.496344e+00	2.740045e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.141207e+00	1.000946e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.688013e+00	4.986363e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.136681e+00	2.769900e-01	1.735798e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.501531e-01	4.235637e-02	3.776949e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.839791e-01	2.310481e-02	2.074505e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.607751e-03	2.028893e-04	1.004752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.346692e+00	3.703294e-01	8.392586e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.873130e+00	5.624230e-01	1.276176e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.594309e+00	8.934352e-01	4.629615e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.944788e+00	6.211425e-01	2.294947e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.642406e+00	4.908863e-01	1.400164e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.986019e+00	4.628940e-01	2.248204e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.547000e+00	5.848043e-01	2.368982e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.752044e+00	2.755417e-01	4.407298e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.235778e+00	1.817380e-01	3.553818e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.338071e-01	1.257197e-01	2.231619e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.776671e-01	5.957638e-02	1.672818e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.337927e-01	3.134218e-02	8.544177e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.594921e-02	1.993659e-02	5.547271e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.221722e-03	7.427599e-04	3.925580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.317697e+01	1.169718e+00	4.791178e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.120708e+01	1.362101e+00	1.496574e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.706568e+00	9.442980e-01	1.277310e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.671045e+00	8.211760e-01	6.265841e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.175021e+00	4.112457e-01	1.737018e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.666257e+00	5.307495e-01	5.181018e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.028430e+00	4.273193e-01	1.697183e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.126551e+00	3.446359e-01	1.845536e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.311481e+00	1.609972e-01	2.533471e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.866960e-01	4.366543e-02	2.447568e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.315072e-01	3.887670e-02	1.159900e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.781666e-01	1.136012e-02	7.686836e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.206401e-02	1.836895e-03	6.689217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.544695e+02	8.939559e+00	2.048783e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.999294e+01	4.376770e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.998436e+01	2.294300e+00	1.011818e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.451184e+01	1.873708e+00	4.601190e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.791733e+00	1.200046e+00	2.613251e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.514723e+00	6.119982e-01	1.004429e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.737159e+00	4.297037e-01	8.363782e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.668055e+00	3.661208e-01	2.314770e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.845461e+00	1.939074e-01	3.561056e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.031948e+00	2.808328e-02	3.451988e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.674567e-01	5.659286e-03	2.468651e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.413250e-02	6.789865e-04	1.236312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.834165e+00	1.957251e-01	4.055795e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.011102e+00	1.466185e-01	1.075419e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.851344e+00	3.930331e-01	2.002962e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.144864e+00	2.274752e-01	1.507105e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.868822e-01	1.368921e-01	1.238589e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.218137e-01	1.298560e-01	5.472475e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.070953e-01	3.851511e-02	4.266117e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.225874e-03	5.987390e-05	4.929671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.232869e+00	2.824376e-01	4.642419e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.470522e+00	3.042770e-01	1.038367e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.328822e+00	2.334002e-01	1.096883e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.968852e-01	1.788920e-01	6.913545e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.919539e-01	4.964476e-02	8.336708e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.976413e-01	3.811332e-02	4.320611e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.789476e-02	2.091357e-02	2.395235e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.687270e-03	2.346653e-04	3.808807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.379338e+01	7.032428e-01	9.785056e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.697154e+00	5.194280e-01	1.491137e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.724693e+00	3.590425e-01	1.749589e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.798839e-01	9.022874e-02	2.051891e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.713160e-02	7.241088e-03	1.457452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.537448e-01	1.412478e-01	6.104262e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.819366e+00	5.662420e-01	1.286132e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.575438e+00	5.137929e-01	1.126479e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.757609e+00	3.382734e-01	8.581158e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.932486e+00	4.336110e-01	2.548164e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.247422e+00	4.195031e-01	2.007980e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.673707e+00	3.348903e-01	1.763851e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.318475e+00	4.192169e-01	1.438143e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.619680e-01	1.709003e-01	1.374245e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.718047e-01	1.247623e-01	1.681800e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.217983e-01	1.292894e-01	9.875058e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.132398e-01	4.527263e-02	6.550071e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.690581e-02	1.587049e-02	2.864249e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.915844e-03	1.189896e-04	3.776983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.730793e+00	3.936983e-01	3.128062e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.997787e+00	6.926307e-01	1.546597e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.847863e+00	8.063911e-01	1.203118e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.188656e+00	8.960893e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.465618e+00	5.630124e-01	1.308918e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.260062e+00	4.984399e-01	1.006750e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.403842e+00	3.254478e-01	1.197539e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.850469e+00	3.212414e-01	1.116012e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.308651e+00	2.171558e-01	1.573511e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.602410e-01	4.680946e-01	8.775462e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.822429e-01	1.373978e-01	1.569606e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.341468e-01	6.927906e-02	2.180769e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.472350e-01	3.815517e-02	4.643427e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.220204e-01	3.961493e-02	4.242131e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.011598e-03	7.755502e-04	4.977511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.966064e+00	7.188901e-01	1.317740e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.169270e+01	1.566998e+00	7.209465e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.899264e+01	2.352997e+00	8.661062e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.265174e+01	2.668930e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.762565e+00	1.292653e+00	1.295479e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.854960e+00	9.769745e-01	1.314089e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.192614e+00	7.740702e-01	2.021567e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.973549e+00	3.435187e-01	2.493750e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.287837e+00	2.969899e-01	1.689036e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.145384e-01	1.264901e-01	2.018897e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.615350e-01	9.858867e-02	1.386002e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.393986e-02	4.184407e-03	9.977841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.222135e+00	5.390243e-01	8.020006e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.033305e+00	5.038790e-02	1.345813e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.485523e+00	4.790372e-01	2.438703e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.523683e+00	3.105397e-01	2.030004e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.547877e-01	1.550447e-01	1.412889e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.112958e-01	8.599327e-02	1.103965e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.606024e-01	4.138346e-02	5.043512e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.419271e-02	1.031973e-02	2.884392e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.536521e-04	0.000000e+00	1.891843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.780175e+01	1.475597e+00	3.046038e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.409228e+00	3.053767e-01	4.908326e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.147603e+00	2.311561e-01	2.689356e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.318451e+00	3.294856e-01	2.407434e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.377484e+00	1.888407e-01	1.438632e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.658824e-01	1.520344e-01	9.186605e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.674328e-01	4.673971e-02	7.895321e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.817961e-01	3.348645e-02	3.896277e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.275842e-03	2.673942e-03	7.270898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.878001e+02	1.111092e+01	1.565931e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.667580e+01	8.435623e-01	1.412030e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.806959e+00	2.697146e-02	2.815508e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.180444e+00	1.721299e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.793272e+00	2.373478e-01	2.007943e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.067286e+00	1.631347e-01	1.605829e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.292704e-01	1.047408e-01	1.295296e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.367334e-02	2.785517e-03	1.134468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.730266e+00	5.859650e-01	1.135334e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.902839e+00	7.341522e-01	7.168538e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.684328e+00	3.656281e-01	7.230230e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.275682e+00	2.528111e-01	2.186227e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.970036e+00	3.469594e-01	1.850996e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.504130e+00	3.864518e-01	2.800654e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.893317e+00	2.838666e-01	2.920426e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.499975e+00	2.763854e-01	1.886258e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.079177e+00	2.959645e-01	1.730978e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.746073e-01	1.401546e-01	1.639797e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.730595e-01	1.141723e-01	1.113978e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.274291e-01	5.367684e-02	8.512465e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.741275e-02	1.696280e-02	4.257918e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.093155e-03	1.582506e-04	3.918122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.311856e+01	2.431495e+00	3.663548e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.235203e+00	5.941358e-01	8.255936e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.026002e+00	2.298652e-01	1.614517e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.411454e+00	3.296142e-01	9.677342e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.474894e+00	1.893412e-01	1.113394e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.887200e+00	2.895818e-01	8.507455e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.311974e+00	2.202576e-01	2.550868e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.868045e+00	2.694747e-01	1.674543e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.261440e+00	1.736915e-01	1.763122e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.791129e-01	2.367818e-01	1.114430e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.651458e-01	6.885008e-02	2.027527e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.231193e-01	4.481816e-02	5.081308e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.248300e-02	2.334346e-03	6.173959e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.875021e+02	1.074832e+01	1.361902e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.177577e+01	8.476186e-01	1.336773e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.500247e+01	9.597326e-01	6.536800e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.813249e+00	2.028592e-01	3.008929e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.922634e+00	5.907994e-01	3.436695e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.420989e+00	1.968585e-01	1.298384e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.995455e+00	1.275336e-01	1.523450e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.282959e+00	3.458525e-01	1.426736e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.743435e+00	1.755931e-01	2.689271e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.159830e+00	1.783198e-01	2.034840e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.747503e-01	1.037916e-01	1.700694e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.093698e-02	5.736989e-03	1.265710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.831315e+00	3.195129e-01	2.060812e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.167320e+00	3.760694e-02	1.450981e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.861085e+00	3.212627e-01	2.939574e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.181433e+00	1.915591e-01	1.974390e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.615854e-01	4.695763e-02	1.622131e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.025906e-01	3.428259e-02	8.111346e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.755159e-02	2.995994e-04	6.136176e-02
7.950000e-01	2.050000e-01	2.050000e-01	-2.663603e-03	4.610631e-05	8.048051e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.497080e+00	3.619240e-01	2.443277e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.461797e+00	2.550161e-01	1.333907e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.344183e+00	1.781394e-01	1.201383e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.734220e-01	4.356041e-02	1.355384e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.303196e-01	1.853506e-02	1.003942e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.527007e-01	3.250226e-04	4.717611e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.605984e-02	4.022868e-03	3.561856e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.144880e-03	5.177200e-04	3.882502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.480088e+01	8.442105e-01	4.500967e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.355882e+00	3.859483e-01	2.428044e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.449660e+00	1.959899e-01	1.911580e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.215370e-01	2.192386e-02	1.964740e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.265004e-02	6.076529e-04	1.539995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.250160e-01	1.562216e-01	3.507036e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.510676e+00	7.139426e-01	9.825510e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.826487e+00	6.287155e-01	1.130873e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.208891e+00	5.182959e-01	1.193830e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.139752e+00	4.097703e-01	2.217648e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.327922e+00	3.124895e-01	3.209011e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.720958e+00	2.395093e-01	2.717221e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.307646e+00	2.419896e-01	2.343654e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.008405e-01	8.361658e-02	2.800737e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.910984e-01	7.600896e-02	1.385085e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.605446e-01	2.806364e-02	1.076166e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.769879e-01	1.160063e-02	6.553564e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.905881e-02	0.000000e+00	5.482720e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.257246e-04	1.531371e-03	4.360849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.901140e+00	9.984834e-01	1.660864e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.045664e+01	1.231696e+00	1.080198e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.542261e+00	4.590198e-01	1.331058e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.629391e+00	5.575897e-01	3.246649e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.315737e+00	5.372939e-01	3.056405e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.248542e+00	3.719257e-01	1.475227e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.399030e+00	2.849557e-01	2.046489e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.800394e+00	2.991866e-01	1.645123e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.147363e+00	1.335515e-01	2.157404e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.944487e-01	5.580898e-02	1.470759e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.378800e-01	4.742902e-02	1.189344e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.650889e-01	3.421952e-02	1.074395e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.937796e-01	0.000000e+00	8.351127e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.924820e-02	1.549401e-02	3.750719e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.428214e-03	1.538214e-04	4.188869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.429666e+01	4.045179e+00	9.001677e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.966785e+01	3.517417e+00	3.158366e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.855902e+01	1.852985e+00	3.403645e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.046742e+01	1.362325e+00	8.229416e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.650236e+00	6.474527e-01	6.741342e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.752997e+00	4.887805e-01	5.239804e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.576563e+00	3.711193e-01	3.351474e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.830298e+00	2.901287e-01	1.834130e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.998713e-01	7.866437e-02	2.845344e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.029244e-01	5.891411e-02	2.031075e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.965053e-01	1.859941e-02	1.584233e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.634893e-03	1.960652e-03	8.441024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.958476e+00	6.298602e-01	6.262706e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.445597e+00	2.412417e-01	8.712890e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.645811e+00	4.564175e-01	2.954962e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.511742e+00	2.305001e-01	3.168046e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.550266e-01	9.340001e-02	2.462414e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.609158e-01	2.782003e-02	1.248073e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.051977e-01	1.662682e-03	8.095833e-02
6.050000e-01	3.500000e-02	3.500000e-02	-3.419814e-03	2.840172e-03	4.422053e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.387470e-03	0.000000e+00	2.715484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.752868e+01	2.342353e+00	2.303810e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.156913e+00	2.475997e-01	2.926365e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.345181e+00	4.452946e-01	4.671698e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.399238e+00	3.027276e-01	2.476675e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.333863e+00	1.229725e-01	2.023786e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.699428e-01	4.325292e-02	1.540219e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.225302e-01	9.394494e-03	9.917023e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.286308e-01	2.894374e-03	4.564156e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.198247e-03	3.420093e-04	9.048238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.854712e+02	1.468623e+01	1.447263e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.044773e+01	2.118670e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.973207e+00	2.542331e-01	3.083289e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.093330e+00	2.261861e-01	1.715608e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.974097e+00	2.726684e-01	1.231206e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.439723e-01	4.163978e-02	2.441550e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.695350e-01	2.162332e-02	1.629333e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.054436e-03	8.914432e-05	1.167378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.137002e+00	5.818599e-01	9.004292e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.202878e+00	9.328537e-01	7.584755e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.082178e+00	7.651580e-01	1.785697e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.848785e+00	5.465190e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.168592e+00	3.964936e-01	2.027478e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.469102e+00	3.209616e-01	4.898381e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.071790e+00	3.149290e-01	3.063156e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.564280e+00	2.339759e-01	2.618083e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.828702e-01	1.112758e-01	2.718077e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.536569e-01	7.247702e-02	2.099844e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.073721e-01	3.758592e-02	1.356065e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.903492e-01	1.432202e-02	7.401581e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.164302e-02	0.000000e+00	5.849026e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.577496e-04	1.616942e-03	4.344826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.837164e+01	2.140930e+00	3.696573e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.276657e+01	2.132360e+00	5.038778e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.998982e+00	7.886625e-01	1.614711e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.186417e+00	3.506674e-01	2.144095e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.875347e+00	3.664339e-01	1.001433e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.978380e+00	3.952155e-01	1.437174e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.387775e+00	2.287391e-01	2.744628e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.891519e+00	2.008306e-01	2.574039e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.169034e+00	1.487734e-01	2.015726e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.744908e-01	5.968868e-02	1.298952e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.751953e-01	1.879128e-02	1.165252e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.571278e-01	2.806879e-03	6.923365e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.207780e-03	2.034682e-03	7.961378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.833797e+02	1.398413e+01	1.081566e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.906225e+01	1.564787e+00	3.099437e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.738809e+01	7.074990e-01	4.029123e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.969809e+00	7.624086e-01	7.663650e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.639532e+00	7.655328e-01	4.491083e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.772103e+00	4.995343e-01	2.097756e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.112286e+00	2.152835e-01	1.671682e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.440786e+00	3.019509e-01	1.806917e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.660359e+00	1.835981e-01	2.346768e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.518284e-01	7.743749e-02	2.872113e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.448395e-01	1.186829e-02	2.286475e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.228326e-02	3.150256e-03	1.157734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.050239e+00	2.640634e-01	4.153336e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.036102e+00	2.975818e-01	5.488485e-05
2.850000e-01	3.500000e-02	3.500000e-02	1.635935e+00	3.731468e-01	2.224625e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.560498e-01	1.961950e-01	2.111726e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.880678e-01	1.129802e-01	1.490274e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.671048e-01	6.184433e-02	1.093300e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.872459e-02	2.864443e-02	4.358756e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.511899e-03	3.063855e-04	4.108609e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.568255e+00	3.394837e-01	4.308061e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.314968e+00	3.191673e-01	1.707851e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.224083e+00	2.280534e-01	1.309094e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.879568e-01	1.338574e-01	9.210600e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.678262e-01	1.836894e-02	1.095123e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.872281e-01	4.233110e-02	5.235220e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.920688e-02	1.206299e-02	2.827047e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.731475e-03	4.620735e-04	3.138801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.450686e+01	7.528553e-01	8.428100e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.799162e+00	6.113979e-01	6.240246e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.221294e+00	1.588142e-01	2.862997e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.820169e-01	1.245211e-01	1.470476e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.188901e-02	4.074388e-03	1.417992e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.850516e-01	2.112021e-01	8.557578e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.215797e+00	7.210571e-01	1.241694e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.754987e+00	4.871007e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.744746e+00	4.048973e-01	9.352826e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.824384e+00	5.027624e-01	3.232467e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.063773e+00	4.418013e-01	2.364282e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.506751e+00	2.917033e-01	3.302535e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.182160e+00	3.291872e-01	1.970563e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.448069e-01	1.889505e-01	2.222025e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.518087e-01	1.024332e-01	1.447134e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.410503e-01	6.554247e-02	1.308097e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.991718e-01	7.275850e-02	7.765225e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.812362e-02	1.188082e-02	4.411117e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.884488e-03	7.805466e-04	2.485703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.310238e+00	7.435828e-01	3.350961e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.020174e+01	1.059671e+00	1.323886e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.611325e+00	5.305734e-01	1.787748e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.029167e+00	9.790084e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.205847e+00	7.703737e-01	1.974671e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.893609e+00	3.450754e-01	2.395314e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.209277e+00	3.702536e-01	2.625468e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.674352e+00	3.612779e-01	1.257637e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.236618e+00	3.215479e-01	1.340418e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.421301e-01	1.427390e-01	1.748460e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.343200e-01	6.695224e-02	1.328390e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.404053e-01	4.309897e-02	1.286212e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.198078e-01	4.970941e-02	5.881901e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.760438e-02	1.196256e-02	4.944947e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.714362e-03	2.159201e-03	3.767234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.532869e+01	1.843975e+00	1.625210e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.706885e+01	2.476915e+00	5.909803e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.941803e+01	2.332594e+00	1.402535e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.173166e+01	2.331460e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.851206e+00	1.381171e+00	1.186306e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.268127e+00	6.536012e-01	2.155761e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.728580e+00	4.969254e-01	3.029597e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.800338e+00	4.712429e-01	2.457969e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.030916e+00	1.286426e-01	3.241956e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.959758e-01	1.736439e-01	1.720749e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.421279e-01	6.926957e-02	1.407842e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.133621e-02	2.182460e-03	8.027208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.367626e+00	6.095185e-01	9.651138e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.212484e+00	2.462580e-01	4.102714e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.521854e+00	5.352827e-01	2.683434e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.327336e+00	2.710279e-01	2.488590e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.374449e-01	1.537022e-01	1.998765e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.547425e-01	6.840036e-02	1.149184e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.373973e-01	5.543815e-02	5.161360e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.659728e-02	6.111594e-04	2.842086e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.136730e-04	1.098868e-04	1.332245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.870760e+01	1.965007e+00	3.280409e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.640993e+00	3.087027e-01	6.777316e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.386470e+00	3.339946e-01	3.114886e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.170395e+00	3.249664e-01	2.386823e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.287860e+00	2.365653e-01	1.585026e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.309026e-01	9.203817e-02	1.344055e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.834850e-01	2.999420e-02	9.018569e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.483434e-01	3.166937e-02	5.042813e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.176224e-03	2.219445e-03	6.431482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.956796e+02	1.312628e+01	1.472589e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.842222e+01	9.986193e-01	5.025204e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.670374e+00	4.134681e-01	2.521285e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.685236e+00	1.667881e-01	5.922487e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.638399e+00	1.490929e-01	2.562908e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.777348e-01	1.547001e-01	1.785114e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.768550e-01	6.424973e-02	1.662262e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.336026e-02	3.961909e-03	9.623421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.990007e+00	7.564278e-01	1.252513e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.070447e+00	8.894174e-01	7.187816e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.625558e+00	3.819932e-01	2.107874e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.468097e+00	3.523752e-01	1.445087e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.068993e+00	4.960159e-01	2.076275e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.424472e+00	4.631432e-01	5.070341e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.919900e+00	4.532735e-01	2.557638e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.350995e+00	2.572476e-01	3.351143e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.677174e-01	2.047734e-01	2.694104e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.462952e-01	1.203930e-01	1.814664e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.800425e-01	6.898473e-02	1.475307e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.185157e-01	7.148542e-02	7.783999e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.256464e-02	1.555300e-02	4.225948e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.060545e-03	8.458536e-04	2.561786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.507518e+01	3.371543e+00	4.286590e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.891630e+00	8.629211e-01	5.510728e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.963843e+00	1.983337e-01	3.417597e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.834262e+00	4.587565e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.647749e+00	2.645952e-01	2.199987e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.934840e+00	4.497771e-01	1.229531e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.258283e+00	3.328050e-01	3.152431e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.744977e+00	3.254549e-01	2.289537e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.158175e+00	1.874623e-01	1.650323e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.747536e-01	8.246215e-02	1.276406e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.449278e-01	3.724760e-02	1.401360e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.907513e-01	3.092995e-02	6.565283e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.236650e-02	2.784251e-03	5.188079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.963655e+02	1.417646e+01	1.268824e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.648041e+01	1.336625e+00	1.337242e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.553869e+01	8.111320e-01	1.011790e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.017303e+01	5.727161e-01	5.265196e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.438750e+00	3.402876e-01	8.759819e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.231591e+00	2.406535e-01	2.803207e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.705731e+00	1.500792e-01	1.886772e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.012637e+00	1.457807e-01	1.261925e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.691340e+00	2.857311e-01	2.399263e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.823405e-01	1.116455e-01	2.967593e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.284455e-01	9.552500e-02	1.578956e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.928745e-02	3.781049e-03	1.122538e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.947399e+00	3.325968e-01	2.880677e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.249733e+00	1.296132e-01	8.390854e-04
2.850000e-01	3.500000e-02	3.500000e-02	1.733040e+00	3.245526e-01	4.073153e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.863542e-01	1.892962e-01	2.600381e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.918692e-01	6.958401e-02	1.850602e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.705715e-01	4.252529e-02	8.403568e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.906705e-02	1.730653e-02	5.968300e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.063707e-03	4.975903e-04	5.628642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.722370e+00	4.251347e-01	2.924107e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.427973e+00	2.706150e-01	1.720479e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.125390e+00	1.518723e-01	2.072196e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.663273e-01	8.894306e-02	1.315602e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.079434e-01	4.133182e-02	6.471939e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.872292e-02	5.253524e-04	7.060522e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.191876e-02	3.920681e-03	2.620705e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.853872e-04	5.855751e-04	3.292529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.568085e+01	1.048780e+00	3.914831e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.780569e+00	2.696571e-01	4.234358e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.114256e+00	1.123773e-01	3.213001e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.050604e-01	9.017517e-02	1.353836e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.270577e-02	0.000000e+00	1.306426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.441750e-01	1.858745e-01	4.993940e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.750122e+00	7.934555e-01	1.212234e+00
1.300000e-01	2.000000e-02	2.000000e-02	5.012118e+00	8.099027e-01	5.760288e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.206826e+00	7.014896e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.071586e+00	4.815258e-01	5.102617e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.259622e+00	3.792060e-01	3.296010e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.625193e+00	3.151929e-01	4.034753e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.069742e+00	1.853286e-01	3.973964e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.757003e-01	1.362112e-01	2.178489e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.978289e-01	9.257198e-02	2.204842e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.292450e-01	6.050378e-02	1.002549e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.661881e-01	2.076135e-02	8.092786e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.951026e-02	4.828767e-03	5.392606e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.454678e-04	1.065029e-03	4.924697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.191566e+00	1.161196e+00	2.313591e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.025558e+01	1.261659e+00	1.503380e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.734532e+00	6.319089e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.872387e+00	8.362768e-01	5.394774e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.226338e+00	7.766824e-01	1.915341e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.022858e+00	4.615121e-01	3.483701e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.202603e+00	2.975277e-01	5.638411e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.583235e+00	2.454827e-01	1.818784e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.085890e+00	1.276123e-01	3.092822e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.432563e-01	1.369589e-01	1.777843e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.514489e-01	5.179488e-02	1.742820e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.266039e-01	8.409877e-02	8.918092e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.574788e-01	1.529248e-02	1.038090e-01
4.610000e-01	3.600000e-02	3.600000e-02	7.354445e-02	0.000000e+00	5.324638e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.783090e-03	2.366287e-04	4.577911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.564881e+01	2.606290e+00	1.122920e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.065284e+01	3.727675e+00	3.203692e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.928622e+01	2.392281e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.065972e+01	1.439234e+00	3.596718e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.897047e+00	8.877152e-01	5.148438e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.419943e+00	3.823006e-01	5.583409e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.492087e+00	5.082058e-01	4.379709e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.439219e+00	2.204219e-01	3.817123e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.714204e-01	1.661490e-01	3.195217e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.019296e-01	9.940666e-02	1.890631e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.958303e-01	7.484362e-02	1.725751e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.069811e-03	0.000000e+00	7.364964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.188626e+00	7.907726e-01	7.743949e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.325853e+00	1.991289e-01	5.806230e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.593098e+00	4.866745e-01	4.826820e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.468022e+00	3.008444e-01	3.640496e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.825152e-01	1.203056e-01	2.143027e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.301467e-01	5.251603e-02	1.277044e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.258037e-01	1.533521e-02	6.676278e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.766033e-03	0.000000e+00	3.454786e-02
8.200000e-01	1.800000e-01	1.800000e-01	-7.036053e-04	9.603835e-04	2.615382e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.931400e+01	3.093709e+00	2.995276e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.753460e+00	3.096139e-01	1.171970e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.373297e+00	4.425382e-01	1.100603e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.263837e+00	3.094086e-01	3.518099e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.171157e+00	1.579670e-01	2.527243e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.546082e-01	7.750774e-02	1.365889e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.720099e-01	2.993580e-02	8.409467e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.319617e-01	2.253346e-02	4.474598e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.098582e-03	6.663009e-04	7.295738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.929953e+02	1.745791e+01	1.753704e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.947998e+01	2.132162e+00	1.081752e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.350016e+00	6.929733e-01	2.188861e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.115225e+00	2.879661e-01	1.822369e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.529803e+00	1.523050e-01	2.706507e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.045730e-01	6.725011e-02	2.575125e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.878096e-01	3.953935e-02	1.422115e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.397605e-03	0.000000e+00	1.058099e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.304163e+00	6.162437e-01	1.149274e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.351133e+00	1.138663e+00	9.290940e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.301401e+00	7.562745e-01	7.825941e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.575823e+00	3.155293e-01	2.249306e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.143203e+00	4.787580e-01	3.836742e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.579970e+00	5.425359e-01	4.408057e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.039804e+00	4.707634e-01	3.598781e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.398575e+00	2.347351e-01	4.680062e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.221564e-01	1.509266e-01	2.861310e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.446515e-01	1.396922e-01	1.915939e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.610344e-01	5.239856e-02	1.380731e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.802226e-01	1.802753e-02	8.132135e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.523053e-02	6.665403e-03	5.658462e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.050486e-04	7.940330e-04	5.060318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.134874e+01	2.965913e+00	4.874581e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.251536e+01	2.456284e+00	5.591355e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.093237e+00	1.003294e+00	2.235846e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.818337e+00	2.976497e-01	3.782162e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.765469e+00	3.647395e-01	3.296384e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.302955e+00	5.985581e-01	9.224159e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.447077e+00	3.181146e-01	3.096716e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.608649e+00	2.292486e-01	5.050480e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.067871e+00	1.394318e-01	2.082011e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.909033e-01	8.277190e-02	1.918991e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.688374e-01	6.505214e-02	9.359633e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.348548e-01	1.539066e-02	8.997169e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.326466e-03	2.886942e-04	8.699989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.934774e+02	1.836897e+01	1.364893e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.697632e+01	7.585212e-01	3.316592e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.623865e+01	1.222803e+00	3.776159e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.364635e+01	2.556324e+00	3.160665e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.547615e+00	7.735972e-01	1.435909e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.392165e+00	3.318070e-01	1.862888e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.084920e+00	2.530877e-01	2.898269e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.133253e+00	2.360252e-01	2.323904e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.399412e+00	1.105833e-01	3.612088e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.563430e-01	5.920027e-02	3.200755e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.025898e-01	6.338610e-02	1.584319e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.168943e-02	1.252150e-03	1.003249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.358068e+00	2.610505e-01	3.537209e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.732216e+00	2.211166e-01	5.403837e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.461886e+00	3.390637e-01	2.516279e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.952094e-01	1.652501e-01	1.917539e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.237817e-01	1.176154e-01	1.120752e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.513890e-01	7.028657e-02	7.078578e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.591301e-02	2.195569e-02	3.533773e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.269998e-03	3.254361e-04	3.269631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.845862e+00	3.352507e-01	4.233629e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.128488e+00	3.753387e-01	1.108386e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.071516e+00	1.341782e-01	1.502338e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.615873e-01	8.128635e-02	1.258374e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.088959e-01	5.448497e-02	6.477337e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.734724e-01	2.997550e-02	4.321837e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.494162e-02	1.168584e-02	2.347203e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.373111e-03	1.783646e-04	2.705165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.508047e+01	7.946595e-01	8.697732e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.990869e+00	5.624183e-01	2.359039e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.290582e+00	2.136008e-01	2.112236e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.915528e-01	6.015398e-02	1.747800e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.059273e-02	6.140675e-03	1.198673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.206126e+00	2.739901e-01	7.428710e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.915144e+00	6.821707e-01	1.074086e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.471925e+00	1.848964e-01	4.735715e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.540980e+00	5.406189e-01	1.856274e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.626406e+00	4.481910e-01	2.151912e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.895587e+00	4.399751e-01	2.405548e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.450452e+00	3.559665e-01	2.342182e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.684392e-01	1.745938e-01	2.175979e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.160058e-01	1.348881e-01	2.075805e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.173273e-01	1.148553e-01	9.501375e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.278071e-01	9.110185e-02	8.542800e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.741945e-01	4.822117e-02	5.761387e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.697290e-02	1.364134e-02	2.328149e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.746499e-03	1.118839e-04	3.384275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.654636e+00	8.612190e-01	3.185834e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.055687e+01	1.362878e+00	9.029461e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.924314e+00	8.412914e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.383984e+00	4.087780e-01	3.321861e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.977528e+00	6.932937e-01	1.181552e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.909931e+00	6.590046e-01	1.346707e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.065115e+00	3.359446e-01	1.810931e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.503045e+00	2.675662e-01	1.620533e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.775191e-01	1.347717e-01	1.773923e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.553478e-01	1.150057e-01	1.208191e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.076720e-01	9.780335e-02	8.799437e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.549400e-01	5.208668e-02	1.514213e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.052118e-01	5.305829e-02	6.588747e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.333155e-02	1.939904e-02	3.337858e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.635335e-03	1.049373e-03	3.777619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.799321e+01	2.076756e+00	1.772813e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.917704e+01	2.839312e+00	4.533689e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.918383e+01	2.673586e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.139266e+01	2.368584e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.850505e+00	1.301279e+00	1.257409e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.765404e+00	6.844787e-01	3.520450e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.462120e+00	5.263969e-01	2.649632e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.485081e+00	2.205537e-01	4.697933e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.105221e+00	2.461962e-01	1.872759e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.815803e-01	1.064391e-01	1.610735e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.702179e-01	8.454104e-02	1.545518e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.028996e-02	2.508839e-03	8.750182e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.831854e+00	6.544744e-01	8.585634e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.168709e+00	2.304894e-01	7.220575e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.267803e+00	4.406797e-01	2.699867e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.183863e+00	2.144574e-01	2.679722e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.618361e-01	1.639162e-01	1.437155e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.054168e-01	5.908952e-02	1.240477e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.172530e-01	2.837452e-02	5.225335e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.106961e-02	4.918279e-03	2.215223e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.383061e-04	0.000000e+00	1.420513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.134602e+01	2.392792e+00	2.845149e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.343365e+00	5.023023e-01	3.152690e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.085612e+00	1.469815e-01	1.285677e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.961742e+00	2.994951e-01	2.490738e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.109147e+00	1.361643e-01	1.993590e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.480202e-01	7.624820e-02	1.175069e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.881684e-01	4.567371e-02	6.307817e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.559899e-01	2.683396e-02	4.222727e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.728473e-03	2.090848e-03	5.679126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.113950e+02	1.567757e+01	1.130035e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.715082e+01	7.767413e-01	2.159589e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.038307e+00	3.770049e-01	5.635278e-02
4.250000e-02	1.750000e-02	1.750000e-02	1.717492e+00	0.000000e+00	5.168852e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.883907e+00	3.153272e-01	7.105864e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.551659e-01	1.000089e-01	2.294258e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.882427e-01	7.468884e-02	1.319061e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.277777e-02	5.363785e-03	9.445227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.681814e+00	7.721349e-01	1.350837e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.990424e+00	5.051179e-01	5.810796e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.548563e+00	2.533420e-01	7.224384e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.455912e+00	4.083495e-01	1.561380e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.941808e+00	6.695581e-01	1.883752e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.262768e+00	4.102213e-01	3.890981e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.760218e+00	3.878600e-01	2.622087e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.252758e+00	2.341696e-01	2.788155e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.854900e-01	1.327765e-01	2.949252e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.014002e-01	1.503227e-01	1.216084e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.722873e-01	9.706535e-02	9.006845e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.992537e-01	5.439643e-02	5.825197e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.973911e-02	1.449117e-02	2.358233e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.982976e-03	6.014571e-05	3.275741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.870994e+01	3.034393e+00	4.561450e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.327031e+00	5.135023e-01	6.373615e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.316832e+00	8.294259e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.417061e+00	4.301108e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.157748e+00	1.248344e-01	4.808378e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.860852e+00	4.074015e-01	1.590891e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.170409e+00	5.912736e-01	2.061082e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.538454e+00	1.948987e-01	2.929174e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.942778e-01	1.221704e-01	1.905334e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.006829e-01	7.242836e-02	1.298506e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.562090e-01	6.817508e-02	9.215438e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.816230e-01	4.618909e-02	6.887544e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.061993e-02	1.754023e-03	5.175430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.105061e+02	1.430903e+01	1.150771e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.337328e+01	1.814048e+00	5.545493e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.501981e+01	2.366060e+00	1.559418e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.011356e+01	5.402268e-01	7.738411e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.048310e+00	3.294087e-01	1.760179e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.219951e+00	3.946285e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	2.616208e+00	9.652398e-02	1.887778e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.720902e+00	3.548606e-01	2.830918e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.395884e+00	1.576511e-01	3.213308e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.933318e-01	1.937751e-01	1.938654e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.472040e-01	6.572959e-02	1.812546e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.463087e-02	4.678182e-03	1.097428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.238366e+00	3.329374e-01	2.429026e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.971086e+00	1.221549e-01	6.001868e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.523449e+00	2.726145e-01	3.458692e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.838924e-01	2.298686e-01	2.053175e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.335615e-01	6.295016e-02	1.766054e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.677110e-01	1.328421e-02	1.009771e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.027180e-02	1.204598e-02	4.860327e-02
7.950000e-01	2.050000e-01	2.050000e-01	-4.688103e-04	0.000000e+00	4.537345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.022694e+00	4.507224e-01	1.855337e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.919318e+00	8.975420e-02	3.156369e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.211579e+00	1.869053e-01	1.700744e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.390965e-01	6.843998e-02	1.150369e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.559554e-01	1.294537e-02	9.042297e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.975516e-02	9.115023e-03	5.058000e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.443352e-02	4.635609e-03	2.872533e-02
7.750000e-01	2.250000e-01	2.250000e-01	-6.730271e-04	0.000000e+00	3.007927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.596509e+01	9.311124e-01	3.984901e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.843838e+00	4.337148e-01	2.503694e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.927598e-01	8.552224e-02	2.992535e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.715029e-01	1.542388e-02	1.858020e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.005501e-02	7.329902e-04	1.300317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.761928e-01	2.474885e-01	5.209499e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.637645e+00	9.323195e-01	1.071805e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.967497e+00	5.022489e-01	7.983833e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.682475e+00	4.495697e-01	2.363191e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.706945e+00	4.219978e-01	3.583404e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.118064e+00	4.832061e-01	3.543146e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.430350e+00	2.412736e-01	3.373308e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.010379e+00	1.659485e-01	2.546332e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.680153e-01	1.789559e-01	1.870545e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.167872e-01	1.098706e-01	1.394086e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.614641e-01	4.613551e-02	1.259517e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.348579e-01	2.153330e-02	6.082084e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.206622e-02	0.000000e+00	5.294953e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.544428e-03	4.983768e-04	2.291899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.290998e+00	1.162962e+00	2.238917e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.140078e+01	1.511133e+00	7.556588e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.920687e+00	7.348861e-01	3.636622e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.265959e+00	7.111474e-01	1.389461e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.743437e+00	5.574490e-01	3.584014e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.668990e+00	3.537903e-01	3.890666e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.101535e+00	2.389704e-01	3.338452e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.470387e+00	2.182989e-01	2.962603e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.021294e+00	2.082269e-01	2.277221e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.221739e-01	1.470177e-01	1.477941e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.321870e-01	2.972727e-02	1.329778e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.770600e-01	5.425226e-02	1.198103e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.397117e-01	1.041481e-02	5.840351e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.293155e-02	1.076516e-02	5.114023e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.978497e-03	0.000000e+00	3.371565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.342176e+01	4.961563e+00	1.157962e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.233479e+01	3.827731e+00	2.211400e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.817261e+01	2.533796e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.423414e+00	1.254234e+00	2.943332e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.342664e+00	5.093146e-01	9.521103e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.395365e+00	5.676734e-01	4.612080e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.232485e+00	3.024969e-01	3.565786e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.433381e+00	2.802172e-01	3.091127e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.012188e-01	9.516875e-02	2.841643e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.369456e-01	4.111099e-02	1.960401e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.087686e-01	9.695811e-03	1.587895e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.463124e-03	4.836942e-05	7.835486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.597441e+00	7.444332e-01	8.292569e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.292954e+00	3.176714e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.379097e+00	3.971369e-01	4.220575e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.348314e+00	2.595177e-01	3.431714e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.400931e-01	1.159770e-01	1.998534e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.655336e-01	2.895163e-02	1.423260e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.539461e-02	1.390335e-02	5.658574e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.662118e-03	0.000000e+00	2.981676e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.539352e-04	1.761672e-04	1.629790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.145965e+01	2.868425e+00	2.910648e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.522057e+00	5.971052e-01	1.575902e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.053814e+00	4.132048e-01	1.672123e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.201427e+00	2.907359e-01	3.744343e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.064118e+00	1.499945e-01	2.472476e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.152972e-01	5.018913e-02	1.574825e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.447958e-01	2.331577e-02	8.307594e-02
4.280000e-01	4.000000e-02	4.000000e-02	8.543248e-02	6.543934e-03	5.007335e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.501358e-03	9.442861e-05	6.071940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.144170e+02	2.144660e+01	1.526063e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.658668e+01	2.492693e+00	6.513632e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.497667e+00	8.338583e-01	2.096077e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.909493e+00	2.564396e-01	2.821156e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.538142e+00	1.441613e-01	2.514094e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.698494e-01	7.006723e-02	2.358797e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.353029e-01	0.000000e+00	2.226661e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.401344e-03	6.254044e-04	9.594322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.018490e+00	7.536202e-01	1.090593e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.543319e+00	8.212411e-01	8.913434e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.151820e+00	4.930105e-01	1.422864e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.488282e+00	6.677090e-01	9.147432e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.898780e+00	4.013350e-01	3.131670e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.384622e+00	4.553663e-01	3.221940e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.810265e+00	3.869763e-01	4.964995e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.312620e+00	2.376247e-01	3.003957e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.556367e-01	1.269272e-01	2.554306e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.300352e-01	1.448168e-01	1.771912e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.127696e-01	4.613171e-02	1.385760e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.385792e-01	1.638827e-02	7.315710e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.336101e-02	0.000000e+00	4.819548e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.610464e-03	4.297741e-04	2.346816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.545611e+01	3.745444e+00	3.497456e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.256486e+01	1.407105e+00	1.249115e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.122481e+00	1.378666e+00	2.015324e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.225484e+00	6.850748e-01	9.049607e-02
6.000000e-02	1.000000e-02	1.000000e-02	2.891906e+00	1.716093e-01	4.729569e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.640027e+00	2.932748e-01	3.335577e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.012935e+00	2.039954e-01	5.873061e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.602366e+00	2.427821e-01	2.524423e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.046620e+00	1.528964e-01	1.894664e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.961523e-01	6.578910e-02	1.367939e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.094307e-01	3.070658e-02	1.244958e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.255287e-01	7.540319e-03	5.350042e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.328144e-03	2.894650e-04	6.272034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.117003e+02	1.720176e+01	1.341348e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.678440e+01	3.391423e+00	9.278466e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.569960e+01	1.926946e+00	1.429997e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.012562e+01	1.082463e+00	7.034041e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.993312e+00	1.193816e+00	1.894008e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.229554e+00	5.007202e-01	4.324141e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.863258e+00	3.719366e-02	3.718005e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.809560e+00	1.335031e-01	2.655042e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.491330e+00	2.375668e-01	2.306287e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.684433e-01	5.726549e-02	2.973225e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.599989e-01	4.644413e-02	1.978679e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.768702e-03	1.445235e-03	9.813536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.434894e+00	2.588494e-01	3.359152e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.546908e+00	2.586982e-01	7.259972e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.451778e+00	2.566757e-01	2.449630e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.189027e-01	1.808540e-01	1.755504e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.746680e-01	1.158776e-01	1.392953e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.432792e-01	7.656397e-02	6.693460e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.726809e-02	1.859568e-02	4.743372e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.443200e-03	6.425745e-05	3.244048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.850809e+00	3.156558e-01	3.513175e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.057788e+00	3.094315e-01	9.396417e-02
1.975000e-01	3.250000e-02	3.250000e-02	9.653794e-01	8.927689e-02	1.987802e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.311449e-01	1.242913e-01	7.580712e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.968946e-01	5.567716e-02	6.923891e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.656776e-01	2.977493e-02	3.403541e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.959381e-02	8.244867e-03	2.481220e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.172306e-03	1.757585e-04	3.186652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.510125e+01	7.524793e-01	7.085908e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.025328e+00	4.081348e-01	2.849204e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.291445e+00	2.431802e-01	1.844724e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.504250e-01	1.022094e-01	1.302290e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.033268e-02	4.379888e-03	1.074549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.646821e+00	3.988424e-01	9.837330e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.797334e+00	6.997785e-01	1.183823e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.287282e+00	3.398426e-01	3.807401e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.357310e+00	4.868253e-01	1.235572e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.540744e+00	5.128418e-01	1.879882e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.876900e+00	4.003692e-01	2.132259e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.358510e+00	2.304726e-01	2.364466e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.089810e+00	2.189649e-01	2.579727e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.883558e-01	1.180464e-01	1.980480e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.286695e-01	1.612310e-01	9.408198e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.125816e-01	6.468076e-02	6.200289e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.382417e-01	3.315695e-02	6.289609e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.993592e-02	2.330142e-02	2.689612e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.991894e-03	2.224854e-04	3.279190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.678240e+00	7.217457e-01	2.929706e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.027897e+01	7.203449e-01	9.991609e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.425982e+00	7.407470e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.396594e+00	7.058527e-01	1.462563e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.813098e+00	8.589431e-01	3.251802e-02
1.125000e-01	1.250000e-02	1.250000e-02	2.678323e+00	4.917988e-01	1.247042e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.008642e+00	3.859195e-01	1.695372e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.421966e+00	2.025315e-01	1.969079e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.173484e+00	2.352549e-01	1.426821e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.321541e-01	8.524625e-02	2.249933e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.649397e-01	1.131480e-01	4.706362e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.896215e-01	1.682191e-01	2.657603e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.346754e-02	1.543701e-03	1.044214e-01
4.610000e-01	3.600000e-02	3.600000e-02	-1.106478e-02	7.613330e-03	6.917825e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.319446e-04	0.000000e+00	5.119654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.317471e+01	1.746131e+00	1.607271e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.915969e+01	2.161323e+00	3.954357e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.861186e+01	2.944053e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.056740e+01	1.839516e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.316690e+00	1.164299e+00	1.068921e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.793383e+00	4.756069e-01	2.905221e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.526359e+00	4.521302e-01	2.812958e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.698802e+00	4.141457e-01	2.361605e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.091770e-01	1.210217e-01	2.268917e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.158974e-01	1.099059e-01	1.879597e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.483426e-01	6.893089e-02	1.193585e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.015522e-02	2.935516e-03	6.139358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.988074e+00	6.547507e-01	7.799783e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.045256e+00	2.186762e-01	1.144566e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.073888e+00	3.940496e-01	3.148643e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.323418e+00	2.238398e-01	2.279885e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.562993e-01	1.264309e-01	1.442073e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.096437e-01	7.010564e-02	7.575447e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.047052e-01	2.485499e-02	5.669377e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.548059e-02	1.047380e-03	2.234316e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.755652e-04	1.170386e-04	1.145542e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.172556e+01	2.068333e+00	2.533859e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.975769e+00	6.639766e-02	2.123550e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.055692e+00	3.312148e-01	7.476865e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.906284e+00	2.917510e-01	2.700713e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.108167e+00	1.525578e-01	1.826077e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.664601e-01	9.075262e-02	1.021785e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.962257e-01	6.381351e-02	6.475042e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.364120e-01	2.608712e-02	4.495635e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.745929e-03	1.132050e-03	6.034645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.122201e+02	1.185975e+01	1.380509e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.662385e+01	1.145443e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.041059e+00	4.112054e-01	5.092862e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.411683e+00	1.048490e-01	1.047976e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.633270e+00	1.222434e-01	2.325689e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.539303e-01	1.023210e-01	1.660390e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.774427e-01	5.638889e-02	1.284784e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.139135e-02	3.291129e-03	8.139061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.946513e+00	7.869829e-01	1.398060e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.906567e+00	1.025380e+00	5.531763e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.494123e+00	2.251324e-01	4.839032e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.213493e+00	4.098124e-01	1.796264e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.818812e+00	5.380163e-01	1.833504e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.240150e+00	3.911662e-01	2.527536e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.729169e+00	3.393235e-01	2.843423e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.275517e+00	2.194711e-01	2.257624e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.653500e-01	1.421576e-01	2.455394e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.941298e-01	1.494738e-01	1.102463e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.720280e-01	1.169163e-01	7.475655e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.626468e-01	3.967628e-02	5.382936e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.008652e-02	2.188218e-02	2.767171e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.057540e-03	2.249912e-04	3.446235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.001023e+01	3.193038e+00	4.212303e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.428598e+00	2.525935e-01	1.061202e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.167816e+00	2.957915e-03	5.985782e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.477332e+00	5.161979e-01	6.769554e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.427292e+00	4.247990e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.623191e+00	3.540862e-01	2.340755e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.270903e+00	4.325500e-01	1.399742e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.461920e+00	1.804735e-01	2.296590e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.061464e+00	1.515199e-01	1.836186e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.258835e-01	1.145376e-01	1.511555e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.938934e-01	1.021689e-01	6.862391e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.727708e-01	3.308653e-02	4.060822e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.221644e-03	1.464430e-03	6.478995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.091198e+02	1.088854e+01	1.531273e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.392866e+01	1.682778e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.502632e+01	2.057576e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.524218e+00	7.479443e-01	1.346096e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.316108e+00	8.157532e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	3.913771e+00	1.850569e-01	2.303810e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.460920e+00	4.782121e-02	1.898626e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.026899e+00	2.380042e-01	1.073727e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.604227e+00	2.477989e-01	2.228593e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.873642e-01	9.876262e-02	1.854719e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.898624e-01	8.361490e-02	1.441310e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.583571e-02	3.394318e-03	9.418546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.387526e+00	3.060739e-01	2.717862e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.859022e+00	2.084306e-01	1.168998e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.416429e+00	2.928832e-01	2.677780e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.487528e-01	1.753715e-01	2.125236e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.214242e-01	4.449859e-02	1.602970e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.885924e-01	4.582907e-02	8.038316e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.989300e-02	0.000000e+00	5.104001e-02
7.950000e-01	2.050000e-01	2.050000e-01	-4.147771e-04	7.034095e-04	4.474219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.076552e+00	3.286564e-01	2.930848e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.093151e+00	2.932184e-01	1.348568e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.733302e-01	1.562156e-01	1.403861e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.263855e-01	6.752336e-02	1.003972e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.606237e-01	9.007905e-03	7.635042e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.088735e-02	4.731320e-03	4.444693e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.218114e-02	1.304027e-03	2.905082e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.144653e-04	1.191787e-04	2.650072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.598719e+01	7.689239e-01	4.583947e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.550686e+00	3.329712e-01	2.552990e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.075008e+00	1.296723e-01	2.104025e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.691041e-01	6.637561e-02	1.415051e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.045507e-02	0.000000e+00	1.196623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.278873e+00	3.886819e-01	5.672874e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.069244e+00	8.705614e-01	1.298577e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.580706e+00	6.041426e-01	2.786653e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.674354e+00	6.477160e-01	2.265439e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.539543e+00	4.036193e-01	4.151310e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.939010e+00	4.383244e-01	2.788388e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.283073e+00	2.137279e-01	3.092491e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.918072e-01	2.046075e-01	2.084613e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.177594e-01	7.877120e-02	2.690906e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.756652e-01	9.811800e-02	1.334653e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.401750e-01	3.725866e-02	1.242796e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.336933e-01	2.634924e-02	6.470478e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.341119e-02	2.737228e-02	4.552537e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.849059e-04	8.437489e-04	3.006226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.470503e+00	1.353245e+00	2.760859e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.047058e+01	1.481494e+00	1.146910e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.580106e+00	4.506200e-01	3.530185e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.326631e+00	4.563567e-01	2.101192e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.818469e+00	4.450138e-01	2.415230e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.855919e+00	4.996516e-01	1.414896e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.954997e+00	4.084891e-01	1.717549e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.292065e+00	1.754608e-01	2.456647e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.782697e-01	2.329918e-01	1.518783e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.795686e-01	1.055262e-01	1.293713e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.202791e-01	3.432806e-02	1.666495e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.840514e-01	1.612490e-02	1.204440e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.630449e-01	3.664139e-02	5.685344e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.396651e-02	1.051756e-02	5.007044e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.594159e-03	4.227201e-04	3.192320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.889413e+01	4.608335e+00	9.323644e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.962265e+01	1.823442e+00	4.234229e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.719701e+01	2.213975e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.800901e+00	1.531314e+00	2.911557e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.462774e+00	7.343410e-01	3.598469e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.307777e+00	4.862412e-01	3.369873e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.107471e+00	4.317858e-01	2.490182e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.404964e+00	1.656103e-01	2.486119e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.909599e-01	1.346188e-01	2.160253e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.504836e-01	2.065609e-02	2.073792e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.326864e-01	2.813227e-02	1.279325e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.039873e-03	1.276001e-03	6.620631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.023947e+00	8.210419e-01	8.604089e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.120886e+00	3.646126e-01	1.428039e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.174922e+00	3.763440e-01	4.848432e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.257512e+00	2.730071e-01	2.851470e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.606754e-01	6.887891e-02	2.064948e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.817597e-01	3.349501e-02	9.828027e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.366928e-02	9.723434e-03	4.939812e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.970460e-03	1.755218e-03	3.350782e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.332324e-04	2.000353e-04	1.797824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.250233e+01	3.209487e+00	2.475151e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.173297e+00	3.237102e-01	3.478770e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.133940e+00	3.138384e-01	2.289528e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.966891e+00	2.613690e-01	2.796661e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.059389e+00	1.677731e-01	1.548821e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.011745e-01	6.664575e-02	1.172948e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.035687e-01	0.000000e+00	1.026054e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.213163e-01	2.518196e-02	3.307073e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.868149e-03	0.000000e+00	6.854832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.182654e+02	2.038470e+01	1.114188e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.637392e+01	1.605772e-01	1.717926e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.719880e+00	3.820996e-01	4.951108e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.091955e+00	3.589306e-01	6.530820e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.464926e+00	1.991291e-01	1.938748e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.205979e-01	2.142754e-02	2.432491e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.193528e-01	4.184177e-02	1.058478e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.922289e-03	5.029327e-05	9.009691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.575952e+00	1.078525e+00	1.002985e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.533353e+00	7.530440e-01	1.077814e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.964429e+00	2.147765e-01	2.006536e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.333672e+00	8.604913e-01	1.507579e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.801547e+00	4.112312e-01	6.385422e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.342440e+00	4.766358e-01	3.356812e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.665226e+00	2.758040e-01	3.931079e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.237178e+00	2.277012e-01	2.502772e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.129669e-01	1.563304e-01	2.393452e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.151967e-01	9.489265e-02	1.776291e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.008132e-01	5.363641e-02	1.414582e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.545717e-01	2.804725e-02	6.629130e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.710683e-02	3.001519e-02	4.550273e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.854424e-04	7.693181e-04	3.245759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.762702e+01	3.743945e+00	4.162651e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.087234e+01	9.066002e-01	1.492666e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.572102e+00	2.339476e+00	2.216479e-03
4.250000e-02	7.500000e-03	7.500000e-03	4.213986e+00	2.202356e-01	6.851828e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.253199e+00	2.046339e-01	3.824128e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.045707e+00	4.638739e-01	1.475890e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.222502e+00	3.559393e-01	1.669791e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.529505e+00	2.217464e-01	2.528944e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.299927e-01	1.445244e-01	1.713735e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.480311e-01	6.890247e-02	1.611209e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.825910e-01	1.138686e-02	1.336386e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.279537e-01	2.722022e-02	5.292223e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.358715e-03	0.000000e+00	6.809424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.159948e+02	1.784016e+01	1.004334e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.495589e+01	3.423494e-01	1.146007e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.175884e+01	2.924452e-01	3.831951e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.075967e+01	6.400143e-01	4.418756e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.508452e+00	6.616194e-01	4.387002e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.478230e+00	6.503807e-01	9.270650e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.801643e+00	2.100712e-01	9.082281e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.944450e+00	2.414051e-01	1.604523e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.299506e+00	1.191295e-01	2.935812e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.357501e-01	1.367075e-01	2.273257e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.633512e-01	2.167256e-02	1.525189e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.022375e-03	0.000000e+00	9.178456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.682570e+00	2.254287e-01	3.033644e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.392101e+00	2.764250e-01	9.676374e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.211543e+00	2.162566e-01	2.700992e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.696715e-01	1.594061e-01	1.579059e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.603553e-01	1.009134e-01	7.387581e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.115382e-01	4.677938e-02	5.593142e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.816659e-02	1.956764e-02	2.875318e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.225398e-03	4.526253e-05	2.719668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.081770e+00	2.777199e-01	2.978715e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.887489e+00	2.162650e-01	1.327066e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.045184e+00	1.449815e-01	1.143553e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.401913e-01	9.295646e-02	8.175578e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.489780e-01	2.653799e-02	9.065399e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.545268e-01	3.711163e-02	2.503373e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.581451e-02	8.923382e-03	2.255713e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.010414e-03	4.492285e-05	2.480627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.534204e+01	6.570052e-01	6.506664e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.990023e+00	3.883023e-01	1.619326e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.200655e+00	2.162637e-01	1.890744e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.019347e-01	5.571035e-02	1.501941e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.717131e-02	3.092186e-03	1.108002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.792595e+00	3.196810e-01	9.286376e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.194142e+00	4.866922e-01	8.920072e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.421068e+00	5.935260e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.261684e+00	4.819808e-01	2.023501e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.381530e+00	4.370553e-01	2.533541e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.756676e+00	4.688246e-01	2.000939e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.197760e+00	1.913864e-01	3.180483e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.916362e-01	1.518406e-01	1.789808e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.185296e-01	1.824188e-01	1.030820e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.798648e-01	1.194860e-01	8.096002e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.834095e-01	8.687818e-02	5.724039e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.187699e-01	2.380439e-02	6.898970e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.477359e-02	9.711257e-03	3.124907e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.983051e-03	9.199708e-04	2.130855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.008701e+01	8.656550e-01	3.285537e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.007732e+01	5.761984e-01	6.627985e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.311509e+00	8.875243e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.271266e+00	9.325019e-01	5.851764e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.551270e+00	6.465120e-01	8.891886e-02
1.125000e-01	1.250000e-02	1.250000e-02	2.437918e+00	3.174197e-01	2.729721e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.878983e+00	3.394572e-01	1.043203e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.374890e+00	1.617482e-01	1.841548e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.069104e+00	2.432047e-01	1.266359e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.311179e-01	1.198968e-01	1.396057e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.231438e-01	1.231351e-01	7.064932e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.081168e-01	5.068390e-02	7.640851e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.848822e-01	3.647242e-02	4.783933e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.568758e-02	9.796304e-03	4.573517e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.543340e-03	5.768193e-04	3.879149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.802287e+01	2.559566e+00	1.768087e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.101506e+01	2.682445e+00	3.282136e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.678634e+01	2.736746e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.205926e+00	1.368924e+00	2.003994e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.589845e+00	1.207084e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.799846e+00	5.844458e-01	1.816124e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.514432e+00	5.709008e-01	1.934998e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.474937e+00	2.354900e-01	2.155956e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.020806e+00	2.248462e-01	1.570397e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.786355e-01	8.933888e-02	1.909149e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.875868e-01	3.595084e-02	1.508583e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.527211e-03	3.136563e-03	7.570665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.159767e+00	4.984163e-01	8.462078e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.139242e+00	3.289179e-01	3.057555e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.121599e+00	3.878721e-01	2.620353e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.068086e+00	2.098962e-01	1.957700e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.182114e-01	1.455233e-01	1.219497e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.550549e-01	5.324811e-02	9.902418e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.537355e-02	2.537166e-02	4.583185e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.474173e-02	1.674163e-03	1.773727e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.882200e-04	2.160934e-04	9.596863e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.265410e+01	1.686360e+00	2.756345e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.470682e+00	4.896448e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.687158e+00	1.719253e-01	8.588392e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.883576e+00	2.975064e-01	2.334841e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.105098e+00	1.518813e-01	1.398619e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.294871e-01	8.628513e-02	8.693000e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.365187e-01	2.366747e-02	7.811286e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.479587e-01	2.761432e-02	3.027722e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.239131e-03	1.425009e-03	4.829809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.203621e+02	1.157600e+01	1.247471e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.726257e+01	1.094775e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	4.770548e+00	1.917253e-01	1.645711e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.542694e+00	8.192221e-02	1.582498e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.477889e+00	1.964170e-01	1.588970e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.832670e-01	1.329979e-01	1.530240e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.338137e-01	3.747497e-02	1.483013e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.046916e-02	3.269285e-03	7.466715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.246266e+00	7.187010e-01	1.428826e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.810456e+00	3.806495e-01	4.652530e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.767014e+00	4.866108e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.478558e+00	7.058175e-01	9.405414e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.810144e+00	6.854541e-01	2.357363e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.077485e+00	3.111974e-01	3.326176e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.550652e+00	3.017221e-01	2.720960e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.121771e+00	1.770516e-01	2.858289e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.671967e-01	1.251855e-01	1.878523e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.164543e-01	2.114053e-01	1.023021e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.164058e-01	6.575963e-02	7.662722e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.376467e-01	2.706738e-02	6.280236e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.501801e-02	9.275679e-03	3.372066e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.991602e-03	8.066809e-04	2.083438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.007246e+01	2.384932e+00	4.760128e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.430090e+00	7.077177e-01	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.503383e+00	9.734326e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.270005e+00	5.266572e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.184494e+00	5.985918e-01	5.373674e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.318587e+00	1.713838e-01	3.069437e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.905390e+00	2.217464e-01	3.207592e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.466404e+00	1.623895e-01	2.099752e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.006937e+00	1.657857e-01	1.243795e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.139524e-01	9.378959e-02	9.024743e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.479331e-01	6.567770e-02	5.839371e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.395002e-01	1.788922e-02	5.804895e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.252191e-03	1.463942e-03	4.758914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.185510e+02	1.056985e+01	1.413539e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.443746e+01	2.372540e+00	2.332570e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.480721e+01	1.949110e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.080565e+01	2.027717e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	4.858800e+00	7.129451e-02	6.992963e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.248975e+00	7.291505e-02	5.229901e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.556368e+00	2.982162e-01	3.374300e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.862610e+00	1.006241e-01	1.370752e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.421098e+00	2.202555e-01	1.778520e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.420238e-01	1.379199e-01	1.672595e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.586676e-01	5.837825e-02	1.469230e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.247552e-02	2.055569e-03	1.068201e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.560701e+00	2.917428e-01	2.307614e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.711601e+00	2.279586e-01	4.466755e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.312137e+00	2.193829e-01	3.107991e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.665041e-01	1.138929e-01	2.839267e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.127258e-01	5.451381e-02	1.450455e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.034543e-01	2.043738e-02	7.658057e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.519907e-02	3.270979e-03	3.787300e-02
7.950000e-01	2.050000e-01	2.050000e-01	-9.356804e-04	0.000000e+00	3.810402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.296506e+00	4.066338e-01	1.778203e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.801851e+00	1.901958e-01	2.144103e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.007808e+00	1.273297e-01	1.795687e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.074160e-01	4.953364e-02	1.043918e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.983202e-01	0.000000e+00	9.304719e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.499253e-01	0.000000e+00	5.429307e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.518954e-02	8.584333e-03	2.089897e-02
7.750000e-01	2.250000e-01	2.250000e-01	-7.621963e-04	0.000000e+00	2.610101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.640398e+01	8.852141e-01	2.648703e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.254478e+00	2.802209e-01	3.066755e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.273000e-01	7.858158e-02	2.636627e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.277796e-01	3.815112e-02	1.373074e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.315199e-02	0.000000e+00	1.355600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.322623e+00	3.218053e-01	6.216102e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.157573e+00	7.799835e-01	1.192948e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.853415e+00	3.821030e-01	1.265997e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.588549e+00	6.076574e-01	3.158355e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.499625e+00	4.829900e-01	2.972449e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.874216e+00	4.105683e-01	2.812715e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.183279e+00	1.935761e-01	2.372255e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.410962e-01	2.497615e-01	1.978058e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.803551e-01	6.883820e-02	2.447994e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.749836e-01	3.492447e-02	1.533237e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.715137e-01	3.472233e-02	1.196529e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.266318e-01	2.261447e-02	6.000299e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.219206e-02	1.630031e-02	3.517409e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.864839e-04	0.000000e+00	3.825132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.876030e+00	1.044648e+00	2.719109e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.138863e+01	9.208255e-01	5.281905e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.763913e+00	9.775295e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.169142e+00	6.600150e-01	3.207536e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.714218e+00	5.819610e-01	1.817919e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.511244e+00	3.891922e-01	1.960092e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.731193e+00	3.280372e-01	2.507538e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.242857e+00	2.326356e-01	1.589360e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.464395e-01	1.504601e-01	1.557118e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.347889e-01	1.081850e-01	1.327405e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.560280e-01	2.287178e-02	1.915156e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.475322e-01	1.522203e-02	8.343833e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.511379e-01	2.642129e-02	6.698614e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.682685e-02	1.296724e-02	5.011237e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.408986e-03	0.000000e+00	3.500733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.307127e+01	4.752068e+00	1.282300e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.225333e+01	2.619302e+00	1.924884e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.667866e+01	2.249779e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.745511e+00	1.354847e+00	1.086771e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.151083e+00	8.219472e-01	5.318731e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.128665e+00	6.400745e-01	3.220559e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.672703e+00	1.989251e-01	5.307608e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.212794e+00	2.378575e-01	3.194961e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.620774e-01	1.339318e-01	1.973558e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.533749e-01	2.148137e-02	2.130373e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.240573e-01	0.000000e+00	1.841682e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.954346e-03	2.638753e-03	7.427628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.136319e+00	6.984278e-01	6.334793e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.145240e+00	2.444343e-01	6.633204e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.184878e+00	4.481272e-01	3.872830e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.130262e+00	1.862983e-01	3.145957e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.192748e-01	8.220643e-02	1.771938e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.714811e-01	2.351028e-02	1.070133e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.044976e-02	1.195292e-02	4.562324e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.856113e-03	0.000000e+00	2.634617e-02
8.200000e-01	1.800000e-01	1.800000e-01	-5.116539e-04	0.000000e+00	1.418468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.272544e+01	2.529847e+00	2.281712e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.651594e+00	4.283194e-01	7.577927e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.122076e+00	3.689413e-01	6.543655e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.798889e+00	2.252586e-01	3.337022e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.978313e-01	1.146821e-01	2.369766e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.377076e-01	5.553871e-02	9.798829e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.969880e-01	0.000000e+00	9.327099e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.299601e-01	1.623618e-02	4.493244e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.443870e-03	0.000000e+00	5.636889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.232962e+02	1.699056e+01	1.136345e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.718573e+01	1.838623e+00	4.373786e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.541563e+00	3.503963e-01	1.976117e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.428823e+00	1.861801e-01	2.438090e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.310903e+00	1.641090e-01	2.071496e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.872344e-01	5.123343e-02	2.276238e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.531597e-01	2.958678e-02	1.484058e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.441824e-03	9.607053e-05	8.850562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.788712e+00	8.447246e-01	1.112152e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.550442e+00	6.460820e-01	9.121322e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.854533e+00	3.194245e-01	1.769054e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.365609e+00	4.419738e-01	2.625902e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.992744e+00	6.645098e-01	2.359375e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.271756e+00	5.573226e-01	2.852564e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.592660e+00	4.086630e-01	3.409868e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.081278e+00	1.586363e-01	3.104910e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.627205e-01	1.685017e-01	1.887152e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.377398e-01	4.695782e-02	2.063040e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.041253e-01	3.997987e-02	1.005363e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.563600e-01	3.028642e-02	7.035955e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.624102e-02	1.781280e-02	3.726918e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.570571e-04	0.000000e+00	3.861635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.740039e+01	2.704253e+00	4.929443e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.051322e+01	8.051704e-01	1.344151e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.211140e+00	9.023769e-01	1.901121e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.175976e+00	9.611387e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.921988e+00	7.901516e-01	7.782356e-04
8.250000e-02	1.250000e-02	1.250000e-02	2.670783e+00	4.712096e-01	2.213614e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.977548e+00	3.588192e-01	3.354614e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.425774e+00	2.649072e-01	2.050319e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.380131e-01	7.860020e-02	2.641526e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.772662e-01	5.014657e-02	1.632253e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.740528e-01	1.697333e-02	9.619164e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.343438e-01	1.432025e-02	5.840489e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.357963e-03	1.628245e-03	5.557308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.189247e+02	1.492718e+01	1.678667e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.581372e+01	3.496000e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.235032e+01	9.021774e-01	1.004179e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.163033e+01	2.114067e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.886587e+00	4.692832e-01	1.947950e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.289417e+00	5.608046e-01	1.554811e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.914889e+00	5.965394e-01	1.786171e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.520855e+00	5.986009e-02	2.933275e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.137760e+00	1.229324e-01	3.132065e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.297979e-01	1.572019e-01	1.915572e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.231735e-01	0.000000e+00	2.421741e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.184784e-02	2.182448e-03	9.498277e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR0.5_MUF0.5_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.703370e-02	2.906598e-02	7.608624e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.001222e-01	3.086896e-01	5.963729e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.252397e+00	6.074258e-01	9.036593e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.662526e+00	3.435000e-01	2.547672e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.716234e+00	6.580947e-01	2.887486e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.436875e+00	7.205633e-01	5.381959e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.176928e+00	4.013923e-01	3.495343e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.310397e-02	3.189848e-02	3.266037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.066753e-01	1.889300e-01	4.129402e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.160425e+00	6.909420e-01	1.141038e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.337332e+00	3.019544e-01	3.225612e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.200267e+00	6.801629e-01	3.418450e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.678289e+00	4.714848e-01	3.470525e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.977672e-01	2.319310e-01	2.153406e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.119995e-01	1.110810e-01	8.941991e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.545342e-02	4.605631e-03	8.841904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.300672e+00	6.844988e-01	1.591529e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.640027e+00	1.357403e+00	1.458540e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.996244e+00	7.798064e-01	3.869746e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.957861e+00	9.540733e-01	6.943787e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.218973e-01	4.862346e-02	5.146094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.501444e-03	3.149383e-03	1.919783e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.182346e-02	3.188144e-02	9.748991e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.423912e-01	1.147160e-01	2.761396e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.973018e-01	2.348354e-01	5.067685e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.236038e+00	3.546461e-01	6.842946e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.050527e+00	4.837109e-01	7.706741e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.889267e+00	4.106875e-01	4.642907e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.412286e+00	1.998642e-01	1.734622e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.576241e+00	3.406271e-01	3.928385e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.155320e+00	5.554061e-01	3.402103e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.404231e+00	5.700941e-01	4.176060e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.596870e+00	4.772786e-01	3.646776e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.753906e-01	2.799722e-01	2.055645e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.488029e-02	2.156051e-02	2.660556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.505294e-02	1.194611e-02	7.188289e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.737987e-01	7.076212e-02	2.461386e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.044734e-01	2.110001e-01	5.644799e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.082673e+00	3.971603e-01	8.403729e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.816848e+00	4.670861e-01	1.058899e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.735749e+00	6.075965e-01	1.187710e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.673969e+00	6.296321e-01	7.430953e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.121090e+00	3.795912e-01	1.818327e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.931213e+00	1.867047e-01	1.848291e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.410941e+00	4.745786e-01	2.246982e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.640251e+00	5.523157e-01	3.057277e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.770694e+00	4.357694e-01	3.106269e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.054978e+00	2.988349e-01	2.322630e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.367057e-01	1.592909e-01	1.408978e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.096551e-02	1.282938e-02	1.428953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.087489e-01	4.999159e-02	5.465398e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.462524e-01	2.854643e-01	9.911053e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.777611e+00	6.476650e-01	1.867811e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.404941e+00	1.052283e+00	2.357827e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.152110e+00	1.220166e+00	2.372509e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.697022e+00	1.320022e+00	1.307203e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.909107e+00	6.948900e-01	5.736598e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.219625e+00	6.389153e-01	2.069036e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.675545e+00	9.238268e-01	5.926536e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.143311e+00	8.519984e-01	5.589153e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.836839e+00	6.072191e-01	4.519065e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.649564e-02	2.964030e-02	3.384653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.872769e-02	4.966696e-02	1.371811e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.582788e-01	2.453198e-01	5.798684e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.820280e+00	4.068201e-01	7.292853e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.966638e+00	3.508967e-01	1.737260e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.004987e+00	4.212032e-01	2.110611e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.250869e+00	6.080290e-01	4.024950e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.248540e+00	3.997237e-01	3.383367e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.353167e-01	2.020275e-01	1.674828e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.548074e-02	8.043810e-03	1.223978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.786194e-01	2.192019e-01	5.573608e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.102902e+00	5.447034e-01	1.314167e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.232465e+00	6.136536e-01	1.145774e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.425935e+00	3.755082e-01	3.675356e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.966125e+00	3.069051e-01	8.252802e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.231961e+00	5.004800e-01	2.393827e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.287640e+00	3.518871e-01	2.632631e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.378141e-01	1.733408e-01	1.924257e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.644437e-02	2.042249e-02	1.789852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.545885e+01	5.813705e+00	1.146131e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.780727e+01	3.033202e+00	5.952063e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.877057e+00	1.483456e+00	2.018394e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.854488e+00	3.688589e-01	3.301973e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.405896e+00	3.975184e-01	1.069853e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.545667e+00	5.991766e-01	3.717897e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.527647e+00	5.121986e-01	4.428823e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.053682e-02	2.734012e-02	3.160392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.397317e-01	5.541763e-02	1.439332e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.656448e-01	1.482341e-01	3.015904e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.758203e-01	1.731395e-01	4.228472e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.977362e-01	2.318641e-01	5.223311e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.355617e+00	3.187760e-01	6.251613e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.965396e+00	3.518654e-01	6.112772e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.479738e+00	3.212232e-01	3.331469e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.834229e+00	2.002858e-01	1.270290e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.939399e+00	3.173537e-01	6.830533e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.613036e+00	3.974488e-01	2.965053e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.128533e+00	4.857759e-01	3.715835e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.426888e+00	4.169774e-01	2.399707e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.872517e-01	2.455247e-01	2.097633e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.129111e-02	1.950145e-02	2.446385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.024113e+00	3.313299e-01	6.870075e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.616676e+00	4.123042e-01	9.940163e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.137569e+00	5.084482e-01	1.076340e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.631711e+00	5.322052e-01	1.092193e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.030734e+00	5.086669e-01	1.173541e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.198992e+00	4.428328e-01	7.643915e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.201395e+00	2.981748e-01	3.617136e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.084462e+00	2.158327e-01	6.077749e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.770749e+00	2.886535e-01	1.703700e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.272650e+00	3.860503e-01	2.163185e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.567847e+00	3.641898e-01	1.992943e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.242064e-01	2.182810e-01	2.011778e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.508012e-02	2.366607e-02	2.155306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.988904e+01	6.374693e+00	1.083892e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.986395e+01	3.151731e+00	6.082956e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.634159e+01	2.784694e+00	4.210236e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.247603e+01	1.419470e+00	3.031027e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.301037e+00	1.193312e+00	1.749658e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.595997e+00	8.020912e-01	6.911401e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.781869e+00	4.904982e-01	3.038049e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.843311e+00	1.368363e-01	1.884338e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.446395e+00	3.377476e-01	1.303286e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.832044e+00	4.898387e-01	3.387423e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.921861e+00	5.257920e-01	3.791320e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.876839e-02	3.494728e-02	3.698805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.759232e-02	3.675521e-02	5.104649e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.874853e-01	2.694920e-01	3.098511e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.044313e+00	5.445077e-01	4.376053e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.335386e+00	4.656392e-01	2.105544e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.838456e+00	3.021555e-01	1.700650e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.843092e+00	5.958371e-01	5.997419e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.218250e+00	1.981133e-01	4.379426e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.316948e-02	2.138774e-02	3.143514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.365715e-01	1.603484e-01	1.815774e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.942555e+00	5.091401e-01	5.643090e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.197165e+00	3.007135e-01	1.732662e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.578212e+00	3.905445e-01	2.930134e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.882807e+00	3.822739e-01	3.353323e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.746965e-01	8.153087e-02	2.030988e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.887011e-01	7.126566e-02	7.222143e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.234974e-03	6.364825e-03	4.929254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.319586e+00	7.919632e-01	9.731031e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.475644e+00	7.187302e-01	6.424936e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.832174e+00	6.229175e-01	3.273440e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.417737e+00	5.420927e-01	5.199429e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.552074e-02	2.023830e-02	3.536266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.884581e-02	3.056577e-02	4.232237e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.698165e-01	6.521116e-02	9.333057e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.097536e-01	1.503298e-01	1.823727e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.681559e-01	1.849464e-01	2.962366e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.395900e+00	3.892268e-01	3.112128e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.038380e+00	4.381847e-01	4.174952e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.753621e+00	4.189401e-01	2.164653e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.273329e+00	2.660647e-01	1.102135e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.442665e+00	2.360379e-01	1.144692e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.235744e+00	3.517473e-01	2.847764e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.475507e+00	3.861497e-01	4.398759e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.527759e+00	2.141340e-01	4.150431e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.360132e-01	9.842504e-02	2.105560e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.498735e-02	1.372108e-02	1.825152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.029322e-01	8.013895e-02	1.070942e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.723153e-01	1.181986e-01	1.882988e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.758286e-01	2.448941e-01	2.870536e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.259113e+00	3.631938e-01	4.162091e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.029721e+00	4.936077e-01	5.275530e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.674154e+00	4.354464e-01	5.697221e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.533594e+00	6.320761e-01	3.445159e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.861707e+00	3.126568e-01	2.553393e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.921617e+00	9.389833e-02	2.458356e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.622968e+00	4.661874e-01	1.530582e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.788479e+00	3.503722e-01	3.235226e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.783445e+00	2.156081e-01	3.100085e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.397197e-01	9.778244e-02	2.261424e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.267970e-01	8.933266e-02	9.163760e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.691511e-02	8.236024e-03	9.299591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.192840e+00	4.405418e-01	7.422734e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.844607e+00	7.406423e-01	7.988330e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.114157e+00	7.643083e-01	1.567871e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.875480e+00	1.025976e+00	1.291222e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.393377e+00	1.070324e+00	1.123097e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.343352e+00	6.285665e-01	5.429476e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.225969e+00	2.862099e-01	3.381717e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.062813e+00	5.446211e-01	3.613563e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.294927e+00	6.483702e-01	4.609181e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.618808e+00	4.813899e-01	3.696612e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.285944e+00	2.377283e-01	3.626590e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.259630e-02	9.877616e-03	1.865604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.531645e-02	3.832160e-02	8.690998e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.096894e-01	1.829435e-01	3.061755e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.504636e+00	4.010885e-01	4.022387e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.758746e+00	3.515905e-01	2.412217e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.465382e+00	3.411311e-01	5.444903e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.629310e+00	5.109243e-01	4.376926e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.269423e+00	2.125367e-01	3.847818e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.997826e-01	9.813519e-02	1.921589e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.445230e-02	1.133383e-02	1.292327e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.858768e-01	9.967905e-02	2.235439e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.303614e+00	4.227270e-01	5.743165e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.644023e+00	5.711710e-01	5.849128e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.471330e+00	3.482401e-01	4.609544e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.617191e+00	2.054347e-01	1.075802e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.573923e+00	4.029378e-01	2.590473e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.281847e+00	2.418712e-01	2.603179e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.060086e-01	9.314396e-02	1.628157e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.039651e-02	1.419387e-02	1.435009e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.212518e+01	2.854757e+00	4.218061e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.412891e+01	3.434509e+00	2.952192e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.084377e+01	1.255583e+00	1.990127e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.225148e+00	5.389163e-01	5.772172e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.079676e+00	4.540384e-01	2.853611e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.278262e+00	4.467178e-01	3.533075e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.644738e-01	1.956570e-01	4.030195e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.912320e-02	1.459830e-02	2.021814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.367326e-01	8.316432e-02	1.159908e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.003002e-01	1.448750e-01	1.682449e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.846045e-01	1.478528e-01	2.518602e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.063576e-01	2.994808e-01	3.534347e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.258922e+00	2.797010e-01	3.810431e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.881957e+00	4.330446e-01	2.670322e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.373565e+00	3.082122e-01	1.884856e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.823692e+00	2.435100e-01	1.552175e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.030999e+00	2.024130e-01	1.044636e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.870393e+00	3.237511e-01	2.619550e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.248985e+00	3.780625e-01	3.496173e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.360491e+00	1.990265e-01	3.250178e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.447162e-01	9.388141e-02	1.905295e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.243673e-02	1.292915e-02	1.757349e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.356941e+00	3.964714e-01	5.771004e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.113446e+00	3.406023e-01	3.996273e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.489439e+00	2.748355e-01	6.751385e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.092689e+00	5.999775e-01	5.732542e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.496821e+00	4.126618e-01	5.773268e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.020648e+00	5.006948e-01	3.729156e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.294441e+00	3.031025e-01	4.559574e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.459548e+00	2.068181e-01	1.224399e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.199114e+00	2.924842e-01	8.434837e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.517753e+00	2.642913e-01	2.444601e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.522103e+00	1.980284e-01	2.125779e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.021621e-01	8.534100e-02	1.695063e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.268826e-02	1.572006e-02	1.303350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.034279e+01	3.551689e+00	5.677087e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.581592e+01	5.202601e+00	2.797175e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.394159e+01	2.743622e+00	2.217422e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.196969e+01	1.554115e+00	1.608124e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.035979e+01	1.475143e+00	1.244005e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.401770e+00	6.786766e-01	5.938902e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.501925e+00	3.898365e-01	4.989116e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.060349e+00	2.117871e-01	2.923052e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.849249e+00	3.426852e-01	2.412132e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.660320e+00	3.986831e-01	2.864553e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.429321e+00	2.047206e-01	3.639687e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.532872e-02	1.345506e-02	2.407793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.599740e-02	3.389986e-02	8.441759e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.446781e-01	3.239498e-01	6.659023e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.303704e+00	5.590888e-01	8.297435e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.705552e+00	3.823678e-01	1.702593e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.669691e+00	6.562579e-01	3.465780e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.359522e+00	6.816107e-01	5.743804e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.184956e+00	4.158033e-01	3.149926e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.541912e-02	2.586930e-02	3.564432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.435238e-01	2.026290e-01	4.766246e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.224532e+00	6.660333e-01	1.094585e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.389205e+00	3.287114e-01	2.112483e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.124178e+00	6.452309e-01	3.431712e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.625393e+00	4.603443e-01	3.608725e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.828305e-01	2.315676e-01	2.150091e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.037811e-01	9.496208e-02	1.031763e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.661158e-02	5.088617e-03	7.365342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.460522e+00	7.951886e-01	1.677857e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.708079e+00	1.230958e+00	1.515115e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.975346e+00	9.940443e-01	3.606610e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.881154e+00	9.269183e-01	6.680456e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.153038e-01	4.260918e-02	5.313778e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.974549e-03	4.312388e-03	3.169906e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.441854e-02	3.922467e-02	1.064380e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.661313e-01	1.222820e-01	3.062998e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.463501e-01	2.469913e-01	5.299202e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.292231e+00	3.950655e-01	6.225871e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.021715e+00	4.186725e-01	7.990650e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.888464e+00	3.897406e-01	5.358019e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.531556e+00	3.145708e-01	8.011582e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.569565e+00	3.279115e-01	7.804557e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.137903e+00	5.846080e-01	3.364237e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.334070e+00	5.578985e-01	3.748000e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.580526e+00	4.613760e-01	3.726908e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.333238e-01	2.541331e-01	2.741651e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.133935e-02	1.878005e-02	2.234618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.532402e-02	1.011271e-02	1.014672e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.964347e-01	8.312217e-02	2.981741e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.983271e-01	2.394773e-01	5.045687e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.108138e+00	3.982387e-01	1.024991e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.965895e+00	5.645513e-01	1.003198e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.831821e+00	6.551158e-01	1.002059e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.541616e+00	4.403992e-01	8.258250e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.143583e+00	4.199446e-01	2.216196e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.970803e+00	2.754967e-01	9.043442e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.403652e+00	5.358746e-01	1.921159e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.583412e+00	5.402816e-01	2.675621e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.749245e+00	4.464351e-01	3.024644e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.043386e+00	2.801882e-01	2.611638e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.990390e-01	1.227743e-01	1.813189e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.239939e-02	1.301952e-02	1.012691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.689948e-01	1.293516e-01	5.868099e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.826168e-01	2.440025e-01	1.053000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.803921e+00	5.308176e-01	2.100546e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.609688e+00	1.244716e+00	2.459313e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.259006e+00	1.314201e+00	2.211587e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.706058e+00	1.158706e+00	1.374835e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.049880e+00	6.687390e-01	2.515289e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.168658e+00	7.142617e-01	1.504411e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.644200e+00	9.936556e-01	3.993866e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.071599e+00	8.300758e-01	6.294099e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.785695e+00	5.829511e-01	5.677916e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.479106e-02	2.742917e-02	3.119532e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.081001e-01	5.518310e-02	1.452667e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.806099e-01	2.502434e-01	6.368573e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.858787e+00	4.385142e-01	6.730824e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.985393e+00	3.172454e-01	1.486260e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.003210e+00	4.598459e-01	1.719569e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.204925e+00	5.678659e-01	4.362371e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.240575e+00	4.070952e-01	3.107862e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.937910e-01	1.656530e-01	1.939111e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.541794e-02	9.134936e-03	1.168455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.680992e-01	2.575079e-01	6.077645e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.215569e+00	5.585519e-01	1.391979e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.298165e+00	6.526631e-01	1.109357e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.430216e+00	3.823465e-01	3.420680e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.957834e+00	3.288455e-01	5.829400e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.192075e+00	4.817918e-01	2.626188e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.243508e+00	3.160548e-01	2.793168e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.380720e-01	1.806154e-01	1.846533e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.479542e-02	1.695903e-02	1.914593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.662272e+01	5.844285e+00	1.291721e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.850240e+01	3.541005e+00	5.926991e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.008125e+01	1.439691e+00	2.191905e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.868726e+00	4.657623e-01	2.123649e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.390651e+00	4.443712e-01	8.417368e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.480808e+00	5.704374e-01	4.016797e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.473280e+00	4.433060e-01	4.548005e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.509368e-02	2.552165e-02	3.210419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.429072e-01	4.888775e-02	1.725755e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.728540e-01	1.363225e-01	3.136270e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.231848e-01	2.283177e-01	4.605867e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.102449e-01	2.585864e-01	5.925735e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.419091e+00	3.294840e-01	6.106881e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.029140e+00	4.290442e-01	4.669114e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.453969e+00	3.073280e-01	3.374778e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.806906e+00	1.431764e-01	1.739810e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.913921e+00	2.838522e-01	8.071404e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.669004e+00	4.624146e-01	2.301359e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.107270e+00	4.895406e-01	2.847982e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.394145e+00	4.045093e-01	3.442365e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.430536e-01	2.124881e-01	2.477324e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.997341e-02	1.951678e-02	1.935852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.085731e+00	2.696620e-01	7.747324e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.731243e+00	5.286804e-01	8.305148e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.309771e+00	6.123380e-01	1.113113e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.815230e+00	7.195555e-01	1.132227e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.094639e+00	5.958453e-01	1.001334e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.222742e+00	4.606779e-01	6.895871e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.196381e+00	2.694347e-01	3.417733e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.018924e+00	1.224872e-01	1.696001e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.786356e+00	2.941668e-01	6.000612e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.267727e+00	3.676766e-01	1.797857e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.519786e+00	3.633518e-01	2.338126e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.104457e-01	2.091027e-01	2.203696e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.228175e-02	1.943776e-02	2.146840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.114390e+01	6.689079e+00	1.183312e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.076599e+01	4.120268e+00	6.218770e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.645260e+01	3.072712e+00	3.816651e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.286520e+01	2.009129e+00	2.695355e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.188088e+00	1.157708e+00	1.971136e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.617035e+00	5.548946e-01	8.513237e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.753409e+00	3.992910e-01	2.363045e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.858077e+00	2.037581e-01	1.504936e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.493696e+00	4.469893e-01	1.098436e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.780583e+00	5.118182e-01	3.500344e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.859599e+00	5.049824e-01	4.821492e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.461086e-02	3.194046e-02	3.642330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.553716e-02	4.323750e-02	6.042274e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.437125e-01	2.796878e-01	3.495027e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.063405e+00	5.102206e-01	4.812904e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.376664e+00	5.306668e-01	1.453822e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.806547e+00	4.015116e-01	1.696317e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.709964e+00	4.791994e-01	6.440792e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.230029e+00	2.541062e-01	3.937551e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.577009e-02	2.122984e-02	2.828423e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.712168e-01	1.599319e-01	2.402053e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.018327e+00	4.504882e-01	5.484950e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.278654e+00	3.983570e-01	1.146297e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.494025e+00	4.063395e-01	3.304082e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.784436e+00	3.264445e-01	3.744556e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.713693e-01	1.212351e-01	1.915956e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.942187e-01	7.116433e-02	7.062429e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.191678e-03	5.274017e-03	4.741310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.461836e+00	7.711392e-01	1.124430e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.689948e+00	8.701218e-01	5.083856e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.655960e+00	6.676353e-01	4.226355e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.279875e+00	4.684359e-01	5.389774e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.862842e-02	1.932982e-02	3.337046e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.921037e-02	7.896991e-03	7.785588e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.803871e-01	6.760693e-02	1.007075e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.428055e-01	1.484790e-01	1.777308e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.144773e-01	2.371252e-01	3.171264e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.385217e+00	3.350853e-01	3.900335e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.093713e+00	4.324812e-01	2.834437e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.758605e+00	4.613595e-01	2.365353e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.361452e+00	2.779921e-01	6.568993e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.453596e+00	1.867813e-01	8.961861e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.175245e+00	3.720333e-01	2.734723e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.390821e+00	3.002707e-01	4.628737e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.492705e+00	2.288253e-01	3.981363e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.429887e-01	1.246706e-01	2.323766e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.528883e-02	1.084615e-02	1.557359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.918935e-01	4.568037e-02	1.657656e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.588792e-01	8.239279e-02	2.829890e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.223959e-01	2.848763e-01	3.171928e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.362774e+00	3.809559e-01	3.772744e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.047782e+00	4.753396e-01	6.174260e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.966081e+00	5.993294e-01	3.541389e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.508819e+00	5.125328e-01	3.070859e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.951806e+00	2.966482e-01	1.078146e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.926290e+00	1.332751e-01	1.646391e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.539533e+00	2.498881e-01	1.805212e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.707731e+00	3.896204e-01	3.402315e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.728966e+00	2.433247e-01	3.199471e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.154772e-01	1.240416e-01	2.160152e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.086379e-01	7.085637e-02	9.552507e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.768357e-02	8.054735e-03	8.310897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.266150e+00	5.172416e-01	8.929805e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.916307e+00	6.057217e-01	1.035993e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.427437e+00	1.008387e+00	1.414667e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.141637e+00	1.194561e+00	1.325348e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.638809e+00	1.109069e+00	9.728747e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.532136e+00	9.953042e-01	3.292438e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.274180e+00	2.841972e-01	2.748257e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.888537e+00	4.560335e-01	4.911741e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.162205e+00	6.131286e-01	4.647923e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.435859e+00	4.441832e-01	5.316401e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.271715e+00	2.168032e-01	3.260639e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.297068e-02	9.778625e-03	1.973145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.104066e-02	3.658916e-02	1.002204e-01
1.400000e-01	4.000000e-02	4.000000e-02	5.549625e-01	2.111325e-01	3.160775e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.521105e+00	3.780489e-01	5.098049e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.851545e+00	4.190391e-01	1.400452e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.400878e+00	3.838325e-01	7.499755e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.521296e+00	4.117983e-01	4.787599e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.258271e+00	2.709728e-01	3.639402e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.248782e-01	1.128216e-01	1.699777e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.414603e-02	1.025715e-02	1.138767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.020758e-01	1.057674e-01	2.468449e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.423754e+00	4.721054e-01	5.176919e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.625253e+00	4.351359e-01	7.288269e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.739773e+00	6.158027e-01	2.944414e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.556377e+00	2.226747e-01	1.517906e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.498796e+00	3.645794e-01	2.879261e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.224271e+00	2.016445e-01	2.834444e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.883329e-01	1.026244e-01	1.623325e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.028187e-02	1.279136e-02	1.372233e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.297857e+01	3.061347e+00	4.743099e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.376715e+01	2.620464e+00	3.275554e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.135115e+01	1.681694e+00	1.459763e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.234088e+00	6.402919e-01	4.712743e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.082248e+00	4.446166e-01	2.540459e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.165371e+00	3.871354e-01	4.168509e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.300009e-01	2.015297e-01	3.895898e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.011494e-02	1.325291e-02	2.061921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.298375e-01	5.849738e-02	1.456042e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.129173e-01	1.521626e-01	1.752829e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.094829e-01	1.485148e-01	2.631397e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.297219e-01	2.532210e-01	3.070772e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.337386e+00	3.400583e-01	3.407419e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.806638e+00	3.110308e-01	3.865533e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.441246e+00	3.746661e-01	1.403302e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.900277e+00	2.722410e-01	7.774950e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.062767e+00	2.386047e-01	6.922135e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.854551e+00	3.583253e-01	1.849432e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.146375e+00	2.735957e-01	4.043177e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.316033e+00	1.948355e-01	3.421488e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.474288e-01	1.266276e-01	2.102254e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.191333e-02	1.026280e-02	1.436009e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.107907e+00	1.437399e-01	7.274649e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.251645e+00	4.187717e-01	3.806332e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.660895e+00	4.411052e-01	5.471552e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.153320e+00	5.317153e-01	4.410430e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.625718e+00	6.164034e-01	4.617951e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.028595e+00	4.700450e-01	3.789658e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.357037e+00	3.973043e-01	2.480219e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.469242e+00	2.008302e-01	7.435119e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.108550e+00	1.877776e-01	1.998637e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.526867e+00	3.682319e-01	1.730419e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.502192e+00	1.901619e-01	2.384524e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.987006e-01	7.967704e-02	1.609679e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.197000e-02	1.022569e-02	1.641559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.023465e+01	3.107516e+00	6.981037e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.591173e+01	3.990793e+00	2.702717e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.433380e+01	3.010824e+00	2.294025e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.261709e+01	2.086490e+00	1.497760e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.074298e+01	1.568971e+00	8.830024e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.548925e+00	1.136035e+00	3.121001e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.468444e+00	3.392974e-01	4.865870e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.014297e+00	2.683052e-01	4.665370e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.786722e+00	3.047229e-01	2.518492e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.554867e+00	3.623460e-01	3.647283e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.408014e+00	2.071871e-01	3.453218e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.673086e-02	1.321056e-02	2.428791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.081755e-02	3.965189e-02	9.163041e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.111181e-01	3.811220e-01	7.718736e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.359809e+00	7.282929e-01	9.441951e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.525643e+00	5.119579e-01	2.119843e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.490910e+00	6.940036e-01	2.384846e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.409051e+00	7.594334e-01	6.745492e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.248281e+00	4.859190e-01	4.959335e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.846221e-02	3.429031e-02	4.951426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.709326e-01	2.580277e-01	5.442477e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.114731e+00	8.688733e-01	1.233522e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.002104e+00	4.066508e-01	2.645997e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.147433e+00	6.843024e-01	3.665627e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.825654e+00	5.660649e-01	4.875635e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.882796e-01	2.897394e-01	2.935359e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.303937e-01	1.081166e-01	1.398899e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.944906e-02	6.217461e-03	1.227818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.269412e+00	9.139916e-01	1.850693e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.923360e+00	1.515197e+00	1.640054e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.722789e+00	8.590342e-01	2.929063e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.328262e+00	1.048690e+00	8.880492e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.549349e-01	6.153059e-02	7.781042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.475960e-03	4.367248e-03	1.526255e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.123855e-02	3.599827e-02	1.137391e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.340182e-01	1.108806e-01	3.673099e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.171886e-01	2.616556e-01	6.498906e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.281719e+00	4.795477e-01	8.587416e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.098201e+00	6.143469e-01	8.113515e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.850883e+00	5.759611e-01	5.356965e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.334438e+00	4.098231e-01	1.595994e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.424587e+00	4.242636e-01	9.184917e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.068719e+00	6.087399e-01	3.093204e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.406124e+00	6.523369e-01	4.692195e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.662650e+00	5.469139e-01	4.817982e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.374171e-01	3.274855e-01	3.556916e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.447119e-02	2.577107e-02	4.112527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.176109e-02	1.655138e-02	5.403444e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.986834e-01	1.087678e-01	3.344821e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.394505e-01	2.405169e-01	7.105401e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.109766e+00	4.452486e-01	1.155622e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.842979e+00	6.035944e-01	1.407254e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.770587e+00	8.343397e-01	1.227918e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.444572e+00	7.852424e-01	7.778034e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.813546e+00	5.167428e-01	2.734870e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.732302e+00	2.767053e-01	1.258096e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.390220e+00	5.546969e-01	1.718021e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.705036e+00	6.706751e-01	3.419566e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.881620e+00	5.161894e-01	3.975471e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.158975e+00	3.328950e-01	3.374574e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.750643e-01	1.820582e-01	2.337255e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.633268e-02	1.338657e-02	2.302112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.769864e-01	6.746428e-02	4.335658e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.848617e-01	3.189801e-01	1.253064e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.667675e+00	7.271690e-01	2.315598e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.236696e+00	1.271789e+00	2.746031e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.707525e+00	1.550742e+00	2.674952e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.978258e+00	1.584722e+00	1.570075e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.389655e+00	9.831154e-01	4.015155e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.957032e+00	7.013108e-01	5.061888e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.826315e+00	1.055821e+00	4.705790e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.442506e+00	1.009737e+00	7.053297e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.136411e+00	7.019288e-01	7.133345e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.747509e-02	3.840500e-02	5.286504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.207396e-01	5.490944e-02	1.708634e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.667455e-01	2.879715e-01	7.380606e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.944337e+00	5.380639e-01	6.831940e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.756553e+00	3.810055e-01	1.567839e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.825050e+00	3.993551e-01	1.596040e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.269732e+00	6.360230e-01	4.589102e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.325937e+00	4.591742e-01	4.581705e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.705282e-01	2.264524e-01	2.551207e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.827767e-02	1.008262e-02	2.302363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.518187e-01	2.988562e-01	7.522994e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.537184e+00	7.111262e-01	1.743525e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.233235e+00	7.389296e-01	1.058353e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.956960e+00	3.937987e-01	2.072503e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.726495e+00	2.651652e-01	8.815946e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.271478e+00	4.849621e-01	2.543186e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.429395e+00	4.099627e-01	3.786317e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.308838e-01	2.228648e-01	2.376667e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.092307e-02	1.942145e-02	2.977818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.251747e+01	7.728191e+00	1.680359e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.819728e+01	3.862903e+00	6.050493e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.143086e+00	1.365137e+00	1.376630e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.102638e+00	4.825280e-01	2.602143e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.288287e+00	3.520547e-01	2.673779e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.713067e+00	5.719516e-01	4.099423e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.812102e+00	5.792751e-01	5.167773e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.896708e-02	3.379473e-02	4.983374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.420295e-01	5.111427e-02	1.677056e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.567008e-01	1.110755e-01	4.073205e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.638335e-01	2.634839e-01	5.380656e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.798415e-01	3.074611e-01	7.127550e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.465462e+00	4.098975e-01	6.666791e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.002267e+00	4.505184e-01	5.992879e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.407423e+00	4.129950e-01	3.681144e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.679121e+00	2.582838e-01	1.808248e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.758408e+00	3.401379e-01	6.552540e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.584203e+00	4.887398e-01	1.800444e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.127902e+00	5.316115e-01	3.637617e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.485478e+00	4.486400e-01	4.108239e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.347560e-01	2.815028e-01	3.114442e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.121535e-02	2.393826e-02	3.995114e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.194917e+00	3.166978e-01	8.577408e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.993234e+00	5.009905e-01	1.358173e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.557860e+00	7.026715e-01	1.514733e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.976056e+00	7.209965e-01	1.413922e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.099662e+00	6.420668e-01	9.934285e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.030454e+00	5.457780e-01	6.921071e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.917492e+00	3.929665e-01	2.411947e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.760524e+00	2.278358e-01	1.041739e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.639198e+00	2.355360e-01	6.652101e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.289384e+00	4.242770e-01	1.815626e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.631569e+00	4.142159e-01	3.033978e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.073213e-01	2.508616e-01	2.771294e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.197707e-02	2.337835e-02	3.630045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.538543e+01	7.415410e+00	1.549171e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.145032e+01	4.616881e+00	7.464248e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.598646e+01	3.096358e+00	4.670791e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.141353e+01	1.715211e+00	2.776493e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.074969e+00	1.530769e+00	1.188032e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.538061e+00	7.474227e-01	6.308259e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.217004e+00	5.990512e-01	2.578229e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.483624e+00	1.935692e-01	7.130748e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.384972e+00	3.922920e-01	6.612617e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.913852e+00	5.416131e-01	3.183226e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.188926e+00	6.004716e-01	4.521436e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.189690e-01	4.053472e-02	5.762960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.177431e-01	4.506144e-02	5.872633e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.081040e+00	3.718734e-01	3.823082e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.451320e+00	5.225914e-01	4.957433e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.661287e+00	3.924007e-01	8.922272e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.598569e+00	5.168524e-01	3.367150e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.228555e+00	4.026310e-01	5.654828e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.005822e+00	1.572320e-01	3.184389e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.835293e-02	1.833034e-02	2.655458e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.989486e-01	1.953769e-01	2.502951e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.624383e+00	5.114761e-01	5.728200e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.350220e+00	1.884683e-01	6.872041e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.004992e+00	4.440235e-01	3.435827e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.435840e+00	2.204239e-01	3.003267e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.208009e-01	7.739641e-02	1.554265e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.042658e-01	4.370638e-02	6.549741e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.494945e-03	4.388177e-03	5.175919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.246003e+00	8.608112e-01	1.111574e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.925374e+00	6.379907e-01	4.121560e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.045569e+00	6.450638e-01	3.751433e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.018769e+00	3.867948e-01	4.578154e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.159546e-02	1.418832e-02	3.230824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.558403e-02	1.650209e-02	4.062989e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.747047e-01	7.206115e-02	9.504402e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.685000e-01	1.702867e-01	2.026083e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.980989e-01	2.705883e-01	3.597083e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.564891e+00	4.277728e-01	4.490396e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.356539e+00	4.832785e-01	3.398460e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.057875e+00	4.123442e-01	1.171465e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.430521e+00	1.405789e-01	1.121014e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.493862e+00	3.124341e-01	1.565848e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.930379e+00	3.451279e-01	3.796327e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.167525e+00	3.903841e-01	4.491838e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.358470e+00	2.184777e-01	2.869066e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.295389e-01	5.357583e-02	2.155325e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.281805e-02	1.107658e-02	1.495840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.542408e-01	4.766690e-02	1.237102e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.442973e-01	1.542625e-01	2.252650e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.755296e-01	3.083254e-01	3.160667e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.621986e+00	3.999432e-01	5.957550e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.451644e+00	5.197787e-01	7.501074e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.346803e+00	5.339717e-01	4.539482e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.943456e+00	4.819889e-01	2.452959e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.155157e+00	1.862259e-01	1.328279e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.973581e+00	2.652924e-01	8.523801e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.198159e+00	3.346321e-01	3.663272e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.337145e+00	3.113871e-01	3.162629e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.560255e+00	2.657565e-01	2.120839e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.410557e-01	1.008341e-01	1.634428e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.806460e-01	4.834805e-02	9.716977e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.736146e-02	4.937568e-03	9.494512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.338588e-01	3.398702e-01	9.341672e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.083042e+00	6.785744e-01	1.260183e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.819302e+00	9.882009e-01	1.524529e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.819256e+00	1.052996e+00	1.751615e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.436257e+00	9.667088e-01	1.078901e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.014986e+00	7.302370e-01	2.243338e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.177090e+00	3.357155e-01	3.362186e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.555587e+00	6.762019e-01	3.298411e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.756514e+00	5.758246e-01	4.208840e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.251756e+00	3.969368e-01	4.136254e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.200578e+00	1.994857e-01	3.041960e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.322886e-02	7.477082e-03	1.910960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.180046e-01	4.990740e-02	1.100926e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.091232e-01	2.735700e-01	3.660901e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.846638e+00	3.901387e-01	5.118269e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.119913e+00	3.382018e-01	7.017930e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.155517e+00	3.839894e-01	2.072955e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.149041e+00	4.105761e-01	4.182591e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.089771e+00	1.651593e-01	3.057564e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.915119e-01	8.790438e-02	1.518366e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.691980e-02	8.573943e-03	1.098312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.923780e-01	1.740829e-01	2.692501e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.005651e+00	6.542637e-01	6.588206e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.401898e+00	5.499743e-01	7.900482e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.897913e+00	3.473991e-01	2.272177e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.311979e+00	3.809865e-01	1.346382e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.069471e+00	3.223171e-01	2.731814e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.062145e+00	1.476730e-01	2.437881e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.901283e-01	7.286368e-02	1.297502e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.558455e-02	9.745947e-03	1.393069e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.937357e+01	5.557760e+00	5.457562e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.781627e+01	2.639951e+00	4.115626e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.236952e+01	1.519020e+00	1.240821e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.600767e+00	3.793290e-01	5.856970e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.480633e+00	4.771169e-01	1.739090e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.961967e+00	3.002699e-01	3.470240e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.926368e-01	1.719634e-01	3.246587e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.648648e-02	9.331706e-03	2.146541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.293280e-01	6.541469e-02	1.337513e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.536402e-01	1.486603e-01	2.125480e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.350571e-01	2.671388e-01	3.036488e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.015787e+00	2.655568e-01	4.064644e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.547761e+00	3.956428e-01	3.600777e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.105699e+00	4.161663e-01	3.146782e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.560989e+00	2.496288e-01	2.216420e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.992794e+00	1.480547e-01	8.036063e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.005993e+00	2.831948e-01	9.016274e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.605297e+00	3.452207e-01	3.237442e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.976281e+00	3.381394e-01	3.641035e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.202415e+00	1.897803e-01	2.671156e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.678756e-01	5.442820e-02	1.905726e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.132339e-02	1.036162e-02	1.434460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.314409e+00	3.324854e-01	5.252973e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.554307e+00	4.610390e-01	4.476148e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.244703e+00	7.107041e-01	5.826280e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.753556e+00	7.789017e-01	6.988738e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.167122e+00	5.022587e-01	6.810498e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.520056e+00	4.799032e-01	3.325563e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.533739e+00	2.365299e-01	3.709378e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.431945e+00	9.208179e-02	1.026541e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.988964e+00	2.962852e-01	1.582101e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.147883e+00	2.979420e-01	2.222037e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.338103e+00	1.876227e-01	1.945862e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.350098e-01	5.268497e-02	1.436843e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.132157e-02	8.067422e-03	1.473515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.698104e+01	6.099562e+00	6.615756e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.064285e+01	5.558669e+00	3.393090e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.674506e+01	2.003379e+00	2.580640e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.425882e+01	1.878250e+00	1.642195e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.139632e+01	1.117730e+00	1.141300e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.664481e+00	9.973232e-01	2.891497e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.882396e+00	1.941627e-01	8.294664e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.441105e+00	2.801633e-01	1.739089e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.442490e+00	4.239926e-01	2.083819e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.385111e+00	3.393377e-01	2.772215e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.353362e+00	1.934145e-01	3.127965e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.676122e-02	9.148945e-03	2.322704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.277112e-02	4.578586e-02	1.103619e-01
2.100000e-01	4.000000e-02	4.000000e-02	9.918976e-01	4.029518e-01	7.840940e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.438450e+00	7.000729e-01	8.392058e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.570300e+00	4.731762e-01	1.784212e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.439908e+00	7.175825e-01	2.588140e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.316112e+00	7.333378e-01	6.728660e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.188615e+00	4.669437e-01	4.732603e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.254425e-02	3.122594e-02	4.651119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.437340e-01	2.800972e-01	5.923580e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.257332e+00	8.535567e-01	1.157014e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.010701e+00	3.702348e-01	1.647548e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.083419e+00	7.187357e-01	3.762145e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.729180e+00	5.281563e-01	4.942689e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.486235e-01	2.748533e-01	2.771388e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.204417e-01	1.106665e-01	1.302929e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.799542e-02	5.961436e-03	1.223368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.447664e+00	9.528328e-01	1.951693e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.196090e+00	1.567909e+00	1.445693e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.699422e+00	8.626723e-01	3.350364e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.186723e+00	1.077711e+00	8.692467e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.415574e-01	5.582132e-02	7.788248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.202102e-03	3.933505e-03	2.260472e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.789832e-02	3.669826e-02	1.375758e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.682115e-01	1.365428e-01	3.925671e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.823265e-01	2.841383e-01	6.378776e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.362834e+00	4.914736e-01	8.524846e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.167887e+00	6.142818e-01	8.091589e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.977214e+00	6.157133e-01	4.291500e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.339100e+00	3.141604e-01	1.926216e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.381636e+00	4.335794e-01	8.167890e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.010933e+00	5.963328e-01	3.399716e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.335227e+00	6.884458e-01	4.868486e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.575815e+00	4.979130e-01	4.523312e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.959816e-01	3.156339e-01	3.390190e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.301736e-02	2.679454e-02	3.642762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.846766e-02	1.397517e-02	9.129400e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.263245e-01	1.093613e-01	3.843003e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.085331e-01	2.827986e-01	7.830287e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.229844e+00	4.832308e-01	1.149143e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.989488e+00	6.659121e-01	1.403758e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.896830e+00	8.382490e-01	1.125141e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.568398e+00	7.912819e-01	7.491219e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.862956e+00	4.830493e-01	2.632066e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.770011e+00	3.045626e-01	5.737122e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.264500e+00	5.487024e-01	2.734255e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.621037e+00	6.714075e-01	3.748049e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.791779e+00	4.809940e-01	4.307891e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.120912e+00	3.453844e-01	2.984447e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.674262e-01	1.784571e-01	1.994452e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.653077e-02	1.596754e-02	2.096450e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.083156e-01	1.037486e-01	5.567402e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.761572e-01	3.838987e-01	1.441901e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.759707e+00	6.866156e-01	2.508771e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.477669e+00	1.400642e+00	2.749788e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.038190e+00	1.678947e+00	2.618930e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.184948e+00	1.549187e+00	1.497729e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.532205e+00	9.487775e-01	3.184258e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.901211e+00	7.112253e-01	1.634016e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.700491e+00	1.131453e+00	5.273991e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.278811e+00	9.551982e-01	7.677942e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.087390e+00	7.341791e-01	6.363239e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.273453e-02	3.618964e-02	4.900875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.294898e-01	5.829185e-02	2.010678e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.216992e-01	3.036178e-01	7.302804e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.005701e+00	5.319638e-01	6.404416e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.765780e+00	3.435441e-01	1.709521e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.831298e+00	4.229014e-01	1.563594e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.221722e+00	6.404857e-01	4.509858e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.259366e+00	4.479366e-01	4.756213e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.295194e-01	1.934140e-01	2.280197e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.814720e-02	1.049394e-02	2.066717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.026668e+00	3.040436e-01	9.306485e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.728960e+00	7.381912e-01	1.712183e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.331697e+00	7.290052e-01	9.930354e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.981941e+00	3.519762e-01	2.355481e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.733221e+00	3.076222e-01	5.854682e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.207853e+00	4.824778e-01	2.822533e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.365938e+00	3.823617e-01	3.728470e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.056475e-01	2.264766e-01	2.304404e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.880174e-02	1.783514e-02	2.744154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.506338e+01	8.235993e+00	1.764516e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.871025e+01	3.761824e+00	5.757769e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.339862e+00	1.401509e+00	1.279194e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.176455e+00	4.564555e-01	1.616336e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.228020e+00	3.169604e-01	6.396003e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.640120e+00	5.775290e-01	3.902665e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.756912e+00	5.853934e-01	5.516972e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.241094e-02	3.174466e-02	4.825728e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.513539e-01	5.905081e-02	1.949992e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.863743e-01	1.263918e-01	4.196595e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.741049e-01	2.240514e-01	5.950562e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.030783e+00	2.969818e-01	7.146291e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.572019e+00	4.696448e-01	6.422169e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.096640e+00	4.991882e-01	5.241883e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.468474e+00	4.010285e-01	3.284228e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.692619e+00	2.149692e-01	1.362130e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.744918e+00	3.084119e-01	1.035755e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.520068e+00	4.727671e-01	2.490377e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.047439e+00	4.964888e-01	4.040783e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.426791e+00	4.457108e-01	3.387199e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.132053e-01	2.827295e-01	3.094386e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.892289e-02	2.402545e-02	3.440256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.312569e+00	3.857626e-01	9.497031e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.105713e+00	5.365759e-01	1.372791e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.702012e+00	6.138641e-01	1.548717e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.040193e+00	6.924638e-01	1.439204e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.198524e+00	6.769086e-01	9.940515e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.136608e+00	5.448327e-01	5.997345e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.953146e+00	3.865770e-01	2.925238e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.815243e+00	2.862187e-01	1.340277e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.622429e+00	3.243688e-01	5.049866e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.203941e+00	3.949930e-01	2.596225e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.574155e+00	3.916814e-01	2.984690e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.810894e-01	2.605232e-01	2.459223e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.115281e-02	2.556173e-02	3.121054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.764385e+01	7.931661e+00	1.647102e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.167424e+01	4.018528e+00	7.319540e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.650827e+01	3.282567e+00	4.588703e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.196294e+01	2.290159e+00	2.784956e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.217818e+00	1.281802e+00	1.201005e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.612328e+00	7.854232e-01	6.350690e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.202280e+00	4.652175e-01	1.911547e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.547309e+00	2.352982e-01	3.940489e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.313272e+00	3.769159e-01	6.302128e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.903608e+00	5.748416e-01	3.164703e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.052188e+00	5.771872e-01	5.018715e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.142041e-01	3.937318e-02	5.379622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.295876e-01	5.075831e-02	7.080081e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.127980e+00	3.538149e-01	4.163124e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.524121e+00	5.837802e-01	4.137251e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.705490e+00	4.290280e-01	5.629058e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.494108e+00	3.907616e-01	3.731704e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.214249e+00	4.067900e-01	5.609619e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.820190e-01	1.592698e-01	3.273586e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.972563e-02	1.270239e-02	3.286336e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.798470e-01	2.201408e-01	2.905561e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.740337e+00	5.539794e-01	5.236162e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.375005e+00	2.780677e-01	5.986961e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.872838e+00	3.307281e-01	3.940514e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.403969e+00	2.462572e-01	2.891447e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.078674e-01	7.616505e-02	1.603157e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.797127e-01	3.730080e-02	8.010063e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.125344e-03	3.588611e-03	6.959011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.560419e+00	9.762826e-01	1.164996e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.047680e+00	6.879864e-01	3.675443e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.857968e+00	6.101057e-01	3.768690e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.902352e+00	3.830281e-01	5.107662e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.787975e-02	1.219678e-02	3.307017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.284724e-02	2.523521e-02	4.845429e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.822005e-01	6.612893e-02	1.167978e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.865901e-01	1.587580e-01	2.488362e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.718502e-01	3.097505e-01	3.423010e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.662751e+00	4.678276e-01	3.641982e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.398253e+00	4.968671e-01	3.187798e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.058856e+00	3.702840e-01	1.268242e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.515847e+00	2.338639e-01	4.027650e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.405214e+00	2.438243e-01	1.227083e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.890040e+00	3.015486e-01	5.218642e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.100780e+00	3.891932e-01	3.956551e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.304046e+00	1.986543e-01	3.141650e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.193382e-01	5.949097e-02	2.173194e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.960277e-02	8.178175e-03	1.839489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.765438e-01	6.225696e-02	1.224563e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.754744e-01	1.587995e-01	3.285314e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.049649e+00	3.339852e-01	4.662868e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.860954e+00	5.476328e-01	5.512044e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.624530e+00	5.155453e-01	6.232171e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.406296e+00	5.624290e-01	4.836198e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.978300e+00	5.057900e-01	2.861674e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.184175e+00	2.395805e-01	5.710212e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.845550e+00	2.189533e-01	2.294405e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.177428e+00	2.973408e-01	3.179968e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.301939e+00	3.014796e-01	3.595356e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.497439e+00	2.565715e-01	2.366391e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.047988e-01	1.040703e-01	1.935068e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.721836e-01	3.802284e-02	1.051585e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.520202e-02	5.415457e-03	9.961453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.114058e+00	4.017052e-01	1.036791e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.401941e+00	8.201007e-01	1.176352e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.161942e+00	1.027444e+00	1.715237e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.156096e+00	1.322433e+00	1.580712e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.605510e+00	1.131835e+00	9.218092e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.051231e+00	6.098647e-01	3.126962e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.134714e+00	4.038534e-01	3.601635e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.468569e+00	6.150242e-01	3.269759e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.629080e+00	5.654355e-01	4.937596e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.140311e+00	3.797145e-01	4.876012e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.143114e+00	1.859395e-01	3.384480e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.263500e-02	7.851838e-03	1.872507e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.185053e-01	4.972865e-02	1.284821e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.473946e-01	2.669235e-01	4.322822e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.954583e+00	4.621043e-01	4.259892e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.144150e+00	3.746938e-01	6.252065e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.126580e+00	3.992571e-01	2.325668e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.079737e+00	3.659523e-01	4.616794e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.063449e+00	1.853217e-01	3.229647e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.574694e-01	6.478487e-02	1.689223e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.247120e-02	6.425562e-03	1.503915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.485010e-01	1.934379e-01	3.271049e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.114994e+00	6.394409e-01	7.965234e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.627448e+00	7.263884e-01	6.694280e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.900090e+00	3.254230e-01	1.383278e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.232502e+00	3.078988e-01	1.610568e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.014170e+00	3.179626e-01	2.935641e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.072953e+00	1.786604e-01	2.313860e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.890144e-01	5.306389e-02	1.335329e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.671591e-02	7.735750e-03	1.866765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.084355e+01	5.478030e+00	7.249429e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.920412e+01	3.351748e+00	3.497807e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.253233e+01	1.518233e+00	9.097155e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.483567e+00	3.474553e-01	4.752148e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.339911e+00	4.296247e-01	2.523295e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.941670e+00	3.531774e-01	3.553408e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.449363e-01	1.325434e-01	3.560536e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.610252e-02	7.604356e-03	2.066470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.446341e-01	9.071139e-02	1.499841e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.742654e-01	1.653406e-01	2.189643e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.188201e-01	2.062999e-01	3.501747e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.112773e+00	3.682468e-01	3.471192e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.568713e+00	3.677421e-01	3.342548e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.147824e+00	3.816199e-01	3.510760e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.644203e+00	3.343342e-01	9.152304e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.006634e+00	1.661032e-01	4.043589e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.973326e+00	2.921521e-01	1.074824e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.565380e+00	3.031106e-01	3.561609e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.924017e+00	3.068287e-01	3.515424e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.187133e+00	2.004690e-01	2.646359e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.450109e-01	4.602515e-02	2.088118e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.769978e-02	7.946029e-03	1.828209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.499358e+00	4.123739e-01	4.911320e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.765840e+00	6.348021e-01	4.647395e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.276915e+00	6.085217e-01	6.223701e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.833125e+00	7.265732e-01	7.754788e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.329161e+00	5.614316e-01	5.646338e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.509244e+00	4.057278e-01	4.752043e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.601433e+00	2.547701e-01	1.549066e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.387218e+00	1.182127e-01	1.214723e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.946410e+00	2.951297e-01	1.520277e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.102581e+00	2.378288e-01	2.933124e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.306837e+00	1.900539e-01	2.012918e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.443201e-01	7.999127e-02	1.366637e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.675688e-02	5.874956e-03	1.718222e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.968835e+01	7.470718e+00	7.046755e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.082424e+01	3.927862e+00	4.211505e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.829427e+01	3.660853e+00	2.193811e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.462179e+01	2.019839e+00	1.855800e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.131368e+01	1.054753e+00	8.654005e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.605047e+00	7.648345e-01	3.378250e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.073789e+00	3.543555e-01	3.886169e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.394286e+00	2.731574e-01	3.005478e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.293892e+00	3.517469e-01	2.905476e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.248726e+00	2.874629e-01	3.878238e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.327702e+00	2.261573e-01	3.221433e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.598145e-02	9.604331e-03	2.295235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.729189e-01	7.831876e-02	1.587763e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.594154e+00	5.745081e-01	9.160868e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.179133e+00	7.194025e-01	5.725166e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.630287e+00	3.966223e-01	4.949711e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.824879e+00	6.761770e-01	5.535224e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.742090e+00	5.663731e-01	5.212658e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.455928e-01	3.039409e-01	3.624913e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.813570e-02	2.025212e-02	3.797264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.233429e+00	4.279637e-01	7.430036e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.172238e+00	8.637791e-01	8.392943e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.881938e+00	4.642032e-01	1.900710e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.412749e+00	5.884447e-01	4.994085e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.350094e+00	3.964672e-01	3.705848e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.807688e-01	1.892122e-01	2.252949e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.638773e-01	7.512136e-02	1.085432e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.645769e-02	5.407839e-03	1.155687e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.663068e+00	1.345004e+00	2.234102e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.201069e+00	1.256958e+00	7.975979e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.052719e+00	1.052661e+00	5.377488e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.438489e+00	7.836152e-01	8.001494e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.151243e-01	4.047929e-02	5.952044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.051655e-02	7.143776e-03	2.643212e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.060076e-01	5.847878e-02	2.036665e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.437934e-01	2.207353e-01	5.430777e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.101177e+00	4.648440e-01	7.758581e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.953083e+00	6.184925e-01	9.305557e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.872392e+00	6.929140e-01	5.464649e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.428218e+00	4.458004e-01	1.493758e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.433752e+00	2.880411e-01	7.462117e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.144479e+00	5.539674e-01	2.457101e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.539526e+00	5.810442e-01	4.831314e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.845782e+00	5.204678e-01	4.670038e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.206516e+00	3.851996e-01	3.860103e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.473672e-01	2.130935e-01	2.857477e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.139909e-02	1.742497e-02	2.838052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.275302e-02	3.676709e-02	1.217124e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.865902e-01	1.778854e-01	6.429292e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.076634e+00	4.530085e-01	1.219753e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.040965e+00	7.893013e-01	1.381735e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.972648e+00	8.909804e-01	1.418057e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.860576e+00	9.419185e-01	8.307668e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.145560e+00	6.448377e-01	2.796356e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.041202e+00	2.584637e-01	6.941377e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.492953e+00	4.565934e-01	2.045870e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.875691e+00	5.809426e-01	3.169081e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.117263e+00	4.929140e-01	4.114131e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.459408e+00	4.073068e-01	3.745113e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.779086e-01	2.369051e-01	2.664795e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.502709e-01	1.251234e-01	1.615413e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.714921e-02	1.181962e-02	1.774169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.189966e-01	1.688646e-01	7.629127e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.177529e+00	5.349966e-01	2.147426e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.923716e+00	1.238025e+00	3.207305e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.107225e+00	1.938560e+00	3.200002e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.703951e+00	1.929406e+00	2.188687e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.288033e+00	1.407878e+00	6.773784e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.762551e+00	4.785350e-01	1.269782e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.585378e+00	1.038325e+00	3.237339e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.018522e+00	9.708557e-01	6.648953e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.670129e+00	8.101259e-01	7.443178e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.564052e+00	4.804620e-01	6.479546e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.401744e-02	2.754773e-02	3.855459e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.350466e-01	1.047708e-01	2.649118e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.301152e+00	4.542530e-01	8.198501e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.525711e+00	5.094073e-01	4.589308e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.868841e+00	2.904314e-01	8.457225e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.507329e+00	4.876726e-01	2.917408e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.720921e+00	4.519022e-01	4.290831e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.751273e-01	3.409853e-01	3.384048e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.776446e-01	1.271807e-01	1.877327e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.190260e-02	7.618619e-03	1.832112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.922961e+00	5.807835e-01	1.314755e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.095521e+00	1.027082e+00	1.782770e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.786806e+00	6.502290e-01	6.720073e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.957102e+00	2.904542e-01	1.188314e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.542065e+00	3.553069e-01	1.047459e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.840206e+00	3.644320e-01	3.300142e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.121700e+00	3.106422e-01	2.672885e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.830679e-01	1.598423e-01	1.855680e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.229043e-02	1.522599e-02	2.515998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.561832e+01	1.179529e+01	1.953244e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.138243e+01	3.509254e+00	5.029282e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.045054e+00	1.133815e+00	4.927206e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.956338e+00	3.059280e-01	1.186374e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.980668e+00	3.237032e-01	1.152299e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.301424e+00	5.042615e-01	4.276650e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.419288e+00	4.087409e-01	4.728864e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.298027e-02	2.604866e-02	3.792037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.182544e-01	8.961615e-02	2.354314e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.858799e-01	2.107825e-01	5.239875e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.743019e-01	3.092924e-01	7.240831e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.509010e+00	4.484775e-01	7.500599e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.068636e+00	5.105911e-01	6.063825e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.535873e+00	4.602208e-01	3.490196e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.754659e+00	3.237199e-01	9.757196e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.710208e+00	2.178599e-01	1.457354e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.615933e+00	4.074492e-01	1.568239e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.183813e+00	4.329829e-01	3.479826e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.705605e+00	4.253386e-01	3.356901e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.099890e+00	3.070529e-01	3.652036e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.083388e-01	2.022357e-01	2.461662e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.033626e-02	1.654115e-02	2.742606e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.061647e+00	5.729022e-01	1.286659e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.382177e+00	8.098140e-01	1.693709e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.014377e+00	8.959475e-01	1.611975e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.198648e+00	9.525294e-01	1.184546e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.802344e+00	6.208024e-01	8.103334e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.397020e+00	4.717215e-01	3.429632e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.007951e+00	2.667464e-01	1.223868e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.733888e+00	2.489295e-01	9.977176e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.432029e+00	2.953603e-01	9.237212e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.923582e+00	3.518346e-01	2.731584e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.296432e+00	3.016355e-01	2.703467e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.072787e-01	1.846645e-01	2.326772e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.553565e-02	1.846587e-02	2.687075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.574702e+01	1.060288e+01	1.780669e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.731512e+01	4.909883e+00	6.148253e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.826659e+01	2.567975e+00	3.912584e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.231893e+01	1.688377e+00	2.115840e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.286299e+00	1.259598e+00	7.239678e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.591602e+00	6.260955e-01	1.686542e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.994508e+00	3.778137e-01	9.505308e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.356471e+00	1.929499e-01	6.238006e-03
9.625000e-02	1.875000e-02	1.875000e-02	3.077084e+00	3.568383e-01	1.159840e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.513125e+00	4.225983e-01	4.098736e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.742631e+00	4.611322e-01	4.773765e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.521714e-02	3.161782e-02	4.419132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.050876e-01	7.240804e-02	7.354167e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.656436e+00	4.774422e-01	4.111564e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.169997e+00	5.942105e-01	3.326871e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.815294e+00	1.942596e-01	9.456207e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.946973e+00	4.396624e-01	4.859660e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.603603e+00	3.096751e-01	4.302549e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.841022e-01	1.070048e-01	2.267013e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.750067e-02	7.575149e-03	2.704932e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.533425e+00	3.110053e-01	3.164068e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.607975e+00	5.685232e-01	3.777783e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.023058e+00	2.305547e-01	2.402826e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.225716e+00	3.588890e-01	2.813569e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.043754e+00	1.612346e-01	2.042653e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.578855e-01	4.354841e-02	1.330488e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.697413e-01	2.425968e-02	6.211928e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.656324e-03	2.440241e-03	6.627387e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.281075e+00	1.153108e+00	1.135536e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.086154e+00	4.560766e-01	5.501384e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.924838e+00	6.410374e-01	3.987485e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.471498e+00	2.631010e-01	4.039059e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.795902e-02	7.633419e-03	2.708948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.272545e-02	1.676566e-02	4.921500e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.141490e-01	8.066189e-02	1.580747e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.435357e-01	2.331598e-01	2.818394e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.276616e+00	3.748060e-01	4.459804e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.092857e+00	5.369549e-01	3.723424e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.935135e+00	5.069557e-01	2.813032e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.530124e+00	3.024078e-01	2.736489e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.606400e+00	2.725715e-01	2.466123e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.200180e+00	3.593167e-01	3.328176e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.471569e+00	3.506119e-01	4.664000e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.673258e+00	2.673478e-01	3.470680e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.585474e-01	1.097711e-01	2.930918e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.685501e-01	4.814687e-02	1.542416e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.013358e-02	4.716252e-03	1.472104e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.926153e-01	8.601553e-02	1.539637e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.958456e-01	2.292199e-01	4.215335e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.614237e+00	4.833772e-01	6.214636e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.612352e+00	6.466105e-01	6.953063e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.452646e+00	5.038981e-01	6.946561e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.315635e+00	6.259207e-01	3.120193e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.628301e+00	3.569935e-01	3.992003e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.233023e+00	2.012980e-01	1.645350e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.550692e+00	3.592595e-01	2.960097e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.644022e+00	3.192290e-01	3.463021e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.888641e+00	2.949191e-01	2.171833e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.144462e+00	1.560403e-01	2.034222e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.206246e-01	5.733844e-02	1.530659e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.885334e-01	2.441316e-02	8.215004e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.215305e-02	3.896484e-03	8.351909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.239069e+00	4.937894e-01	1.388120e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.247491e+00	1.039164e+00	1.805650e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.982086e+00	1.533183e+00	2.005442e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.145876e+00	1.341293e+00	1.638122e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.201230e+00	8.986821e-01	5.353445e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.572053e+00	4.506403e-01	3.906796e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.725640e+00	6.092473e-01	3.853851e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.675025e+00	6.474889e-01	3.513122e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.938232e+00	4.948556e-01	4.825333e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.725868e+00	3.322318e-01	3.571645e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.767546e-01	9.029900e-02	2.835879e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.527160e-02	4.721327e-03	1.583656e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.909932e-01	7.857326e-02	1.479319e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.119785e+00	3.721514e-01	4.807341e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.501301e+00	4.709791e-01	3.790750e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.316727e+00	2.230838e-01	6.144330e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.701858e+00	4.318247e-01	3.265372e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.645102e+00	3.257191e-01	3.566276e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.764897e-01	1.125969e-01	2.698584e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.695795e-01	3.309618e-02	1.367221e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.359419e-02	4.836129e-03	1.372762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.094902e+00	3.053703e-01	4.455748e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.275775e+00	8.653875e-01	9.505402e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.456741e+00	6.344286e-01	5.544529e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.051890e+00	1.833751e-01	1.954650e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.822100e+00	3.536255e-01	2.306264e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.664019e+00	2.737785e-01	2.276723e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.254851e-01	1.183062e-01	1.979055e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.652194e-01	3.520397e-02	1.347590e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.992821e-02	4.994316e-03	1.569968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.592903e+01	8.655617e+00	8.837894e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.464416e+01	3.435120e+00	3.168224e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.281633e+01	1.111850e+00	1.077442e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.449851e+00	3.521800e-01	3.562396e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.985275e+00	4.571965e-01	2.114079e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.733620e+00	3.302455e-01	2.899519e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.663927e-01	8.581595e-02	3.424040e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.091538e-02	5.653403e-03	1.956721e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.694994e-01	8.849002e-02	1.738382e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.967953e-01	1.938208e-01	2.884436e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.856122e-01	3.210362e-01	3.835121e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.368681e+00	3.255142e-01	4.644711e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.997775e+00	4.666496e-01	3.674675e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.607374e+00	4.017879e-01	1.831269e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.019903e+00	2.881671e-01	5.352855e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.106955e+00	2.412269e-01	1.228336e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.779433e+00	3.163830e-01	2.779872e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.215238e+00	3.304709e-01	3.453943e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.575345e+00	2.567195e-01	2.937890e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.852694e-01	9.628158e-02	2.708314e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.300966e-01	3.796441e-02	1.525544e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.942835e-02	4.120014e-03	1.502673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.720583e+00	3.622355e-01	6.180614e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.557762e+00	8.113729e-01	6.572602e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.329724e+00	9.690690e-01	8.137423e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.934783e+00	7.123260e-01	7.032117e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.142634e+00	5.672190e-01	6.012382e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.179149e+00	4.090382e-01	2.327225e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.925769e+00	2.861372e-01	3.606669e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.285167e+00	2.294242e-01	1.632859e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.538788e+00	2.527173e-01	2.754278e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.777085e+00	2.190148e-01	2.098934e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.042897e+00	1.330309e-01	1.819178e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.949332e-01	4.319323e-02	1.262878e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.996824e-02	3.725015e-03	1.439674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.213276e+01	9.233860e+00	8.815442e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.711326e+01	3.794701e+00	4.094155e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.166701e+01	2.922109e+00	1.990883e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.669185e+01	1.585890e+00	1.393362e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.222090e+01	1.313990e+00	7.460983e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.123813e+00	4.539857e-01	5.333027e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.524922e+00	2.821832e-01	3.374596e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.920061e+00	3.274533e-01	1.490388e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.930490e+00	3.202703e-01	2.587452e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.985663e+00	2.856607e-01	3.475566e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.118342e+00	1.480765e-01	2.817140e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.607677e-02	4.962560e-03	2.145237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.926775e-01	8.307500e-02	1.707783e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.699448e+00	5.844029e-01	9.392076e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.215809e+00	6.550961e-01	5.114405e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.598790e+00	4.179820e-01	8.492282e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.776705e+00	6.928588e-01	5.312325e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.661381e+00	5.343500e-01	5.310258e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.143318e-01	2.885342e-01	3.272193e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.508724e-02	2.143615e-02	3.711495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.346187e+00	4.533425e-01	7.970198e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.193824e+00	7.547626e-01	7.749197e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.808953e+00	5.193514e-01	1.806040e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.411891e+00	5.855019e-01	4.166413e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.278525e+00	3.580880e-01	3.780668e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.561646e-01	1.979386e-01	2.135480e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.605363e-01	8.513423e-02	1.053359e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.492532e-02	4.795591e-03	1.123586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.882704e+00	1.367374e+00	2.379582e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.239026e+00	1.113471e+00	7.406355e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.012240e+00	1.137559e+00	4.869017e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.328239e+00	7.601762e-01	7.532096e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.100833e-01	4.032863e-02	5.873468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.150950e-02	7.652545e-03	2.998330e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.132335e-01	5.640572e-02	2.418910e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.803704e-01	2.216147e-01	6.012208e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.168781e+00	4.592708e-01	8.583075e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.063334e+00	5.958366e-01	8.883381e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.908286e+00	6.435115e-01	5.614201e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.485785e+00	4.605654e-01	6.602920e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.332838e+00	2.337983e-01	1.541867e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.105928e+00	5.661875e-01	2.792354e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.515717e+00	6.105559e-01	4.286910e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.819755e+00	5.395678e-01	4.391013e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.172039e+00	3.977974e-01	3.426049e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.169736e-01	2.026047e-01	2.721978e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.860214e-02	1.744359e-02	2.830693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.724382e-02	3.640320e-02	1.348387e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.438154e-01	1.897498e-01	7.244190e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.205233e+00	4.902295e-01	1.267650e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.170717e+00	7.829836e-01	1.509488e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.126132e+00	9.062752e-01	1.409305e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.895630e+00	8.124466e-01	8.624284e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.132883e+00	5.039608e-01	2.498849e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.001191e+00	2.788152e-01	6.743472e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.552871e+00	5.881535e-01	7.101646e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.801351e+00	5.448838e-01	3.538128e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.068326e+00	4.915077e-01	4.167370e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.436218e+00	4.186675e-01	3.052115e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.314129e-01	2.321200e-01	2.746234e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.408397e-01	1.307799e-01	1.586471e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.604611e-02	1.226030e-02	1.587097e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.206417e-01	1.381053e-01	8.947577e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.300583e+00	5.418281e-01	2.322631e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.163665e+00	1.343576e+00	3.336409e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.405029e+00	2.005593e+00	3.148258e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.795227e+00	1.833964e+00	2.375224e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.269476e+00	1.119064e+00	7.291047e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.832101e+00	5.889885e-01	5.483843e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.555710e+00	1.075716e+00	2.889687e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.954818e+00	1.031138e+00	6.843371e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.618546e+00	7.983187e-01	6.442208e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.511879e+00	4.963600e-01	6.148949e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.036749e-02	2.642043e-02	3.818063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.562690e-01	1.096223e-01	2.948471e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.340521e+00	4.295350e-01	8.858639e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.580655e+00	5.078193e-01	3.540654e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.859519e+00	3.256911e-01	1.407712e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.505697e+00	5.066797e-01	2.724852e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.681404e+00	4.755577e-01	4.392582e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.148344e-01	2.890229e-01	3.118799e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.692538e-01	1.422601e-01	1.824946e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.962024e-02	7.087273e-03	1.670618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.068719e+00	5.696054e-01	1.470495e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.230631e+00	9.851252e-01	1.877587e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.828452e+00	6.318014e-01	5.476322e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.936634e+00	2.730183e-01	1.363475e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.555288e+00	3.734857e-01	1.041700e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.824405e+00	3.936980e-01	2.909530e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.051416e+00	2.698746e-01	2.856003e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.771777e-01	1.697458e-01	1.767523e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.975335e-02	1.586239e-02	2.518436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.901251e+01	1.165407e+01	2.132481e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.159549e+01	3.500042e+00	4.521197e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.850102e+00	8.696118e-01	6.573554e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.988879e+00	3.586783e-01	9.023515e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.993948e+00	3.442312e-01	9.314385e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.262209e+00	5.164713e-01	3.590918e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.363271e+00	4.152930e-01	4.637444e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.792738e-02	2.422480e-02	4.073534e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.221641e-01	8.697308e-02	2.770657e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.228163e-01	2.106603e-01	5.789065e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.049502e+00	3.306337e-01	7.507233e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.557962e+00	4.240330e-01	7.491038e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.129901e+00	5.159354e-01	5.768372e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.591024e+00	4.967745e-01	2.605813e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.715854e+00	2.310357e-01	1.538278e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.735448e+00	2.684427e-01	1.462248e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.520689e+00	3.774405e-01	1.861541e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.202660e+00	4.166437e-01	3.175602e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.678538e+00	4.391889e-01	3.429333e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.081710e+00	3.439389e-01	2.947930e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.743490e-01	1.802677e-01	2.427551e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.818721e-02	1.787820e-02	2.682275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.211762e+00	5.667896e-01	1.452011e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.690052e+00	9.448162e-01	1.792204e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.092754e+00	8.159810e-01	1.745845e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.308633e+00	9.528022e-01	1.133844e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.902185e+00	6.840450e-01	7.196683e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.346486e+00	3.874582e-01	3.932691e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.957596e+00	2.475894e-01	1.784722e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.735038e+00	2.604390e-01	1.265566e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.432315e+00	3.277605e-01	9.986356e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.890733e+00	3.260240e-01	2.684231e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.275843e+00	3.298200e-01	2.581552e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.888822e-01	1.964206e-01	1.967723e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.284963e-02	1.799989e-02	2.741164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.935150e+01	1.131713e+01	1.896637e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.821800e+01	5.293264e+00	5.719979e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.887091e+01	3.062974e+00	3.563420e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.210590e+01	1.381766e+00	2.158778e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.148085e+00	1.100982e+00	7.188618e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.456838e+00	5.302468e-01	2.101148e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.947847e+00	3.308807e-01	1.271177e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.352034e+00	2.450419e-01	6.717461e-03
9.625000e-02	1.875000e-02	1.875000e-02	3.054172e+00	3.506367e-01	1.242302e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.524967e+00	4.991367e-01	3.604207e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.662468e+00	4.478473e-01	4.941140e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.050860e-02	3.100735e-02	4.421216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.293346e-01	7.868964e-02	7.985815e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.772081e+00	5.022075e-01	4.593334e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.234493e+00	5.584666e-01	2.949440e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.781441e+00	3.170096e-01	4.325813e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.806900e+00	4.101062e-01	5.619019e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.578010e+00	3.095963e-01	4.081208e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.503385e-01	7.540356e-02	2.150154e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.287380e-02	5.129931e-03	2.868540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.691682e+00	3.330200e-01	3.353821e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.709528e+00	5.567685e-01	3.608501e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.976577e+00	3.729151e-01	1.066881e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.078836e+00	3.027487e-01	3.326282e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.590217e-01	1.270622e-01	2.500933e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.510334e-01	3.269101e-02	1.364343e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.607517e-01	1.862579e-02	5.991592e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.521232e-03	1.723516e-03	7.963763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.641501e+00	1.230996e+00	1.182540e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.224898e+00	6.303145e-01	3.503097e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.813856e+00	6.419831e-01	4.542991e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.289141e+00	1.868550e-01	4.462901e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.930179e-02	6.190430e-03	2.991173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.635149e-02	1.852209e-02	5.630903e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.266414e-01	8.984714e-02	1.773446e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.747556e-01	2.490367e-01	3.239414e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.374788e+00	3.934538e-01	4.512995e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.215211e+00	5.298987e-01	4.286154e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.998909e+00	4.897970e-01	2.414151e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.523455e+00	3.257165e-01	2.303646e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.536281e+00	2.840410e-01	7.907541e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.140643e+00	4.059244e-01	2.894765e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.404223e+00	3.295612e-01	4.714359e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.634492e+00	2.982998e-01	3.793780e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.372165e-01	1.215695e-01	2.719464e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.485978e-01	3.627786e-02	1.406213e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.903191e-02	4.911620e-03	1.463567e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.089126e-01	7.006184e-02	1.583782e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.568995e-01	2.502310e-01	4.571637e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.728451e+00	4.807324e-01	5.625985e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.742560e+00	6.402746e-01	7.935863e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.746171e+00	7.082468e-01	6.850467e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.461593e+00	5.666294e-01	2.948832e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.569364e+00	3.007124e-01	1.092318e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.252030e+00	2.470006e-01	1.757872e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.489274e+00	3.904196e-01	2.020150e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.584566e+00	3.633887e-01	3.050045e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.735367e+00	2.157206e-01	3.473027e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.098223e+00	1.714849e-01	2.119286e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.293257e-01	8.206144e-02	1.285853e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.774692e-01	1.359095e-02	8.725210e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.055497e-02	2.766773e-03	8.035086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.371931e+00	4.826837e-01	1.291245e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.515804e+00	1.039680e+00	1.900150e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.064419e+00	1.319787e+00	2.339640e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.566012e+00	1.554894e+00	1.542716e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.523179e+00	1.088556e+00	5.335918e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.573859e+00	4.688273e-01	4.277353e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.738620e+00	6.833668e-01	2.189812e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.619088e+00	7.145023e-01	3.471318e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.807022e+00	4.927768e-01	4.935753e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.620197e+00	2.738415e-01	3.865453e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.274307e-01	1.095989e-01	3.168200e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.216934e-02	4.291725e-03	1.498119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.035927e-01	8.435816e-02	1.586483e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.182211e+00	3.837206e-01	5.327152e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.605991e+00	5.103532e-01	3.402496e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.363937e+00	3.133130e-01	2.116417e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.623500e+00	4.218778e-01	3.865523e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.545086e+00	2.844583e-01	4.186818e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.477487e-01	9.308066e-02	2.368093e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.535517e-01	2.100589e-02	1.359925e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.081033e-02	2.964081e-03	1.517057e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.202279e+00	3.602896e-01	4.820206e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.485794e+00	8.650173e-01	1.043596e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.653409e+00	7.124409e-01	5.709810e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.104513e+00	2.350022e-01	1.597956e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.729943e+00	3.723776e-01	2.146346e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.534645e+00	2.390931e-01	2.974304e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.000129e-01	1.000730e-01	1.966485e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.023642e-01	3.630180e-02	1.077862e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.401466e-02	3.854944e-03	1.760475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.868459e+01	9.193854e+00	9.398420e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.557030e+01	3.474613e+00	3.706385e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.301754e+01	1.269979e+00	9.708967e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.639435e+00	4.771871e-01	1.856615e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.788015e+00	4.454540e-01	3.022354e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.532965e+00	2.464212e-01	3.866309e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.352389e-01	6.996779e-02	3.049219e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.277981e-02	4.497343e-03	1.815675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.894427e-01	1.024040e-01	1.808011e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.470973e-01	2.452590e-01	3.125091e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.952662e-01	2.901645e-01	4.309891e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.470028e+00	3.761274e-01	4.791264e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.064286e+00	4.317973e-01	3.967882e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.645226e+00	4.262480e-01	1.974657e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.072046e+00	3.425441e-01	2.308157e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.049771e+00	2.499176e-01	7.102220e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.701996e+00	3.167677e-01	2.669138e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.225717e+00	3.562499e-01	3.356518e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.510031e+00	2.359448e-01	3.491059e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.661767e-01	1.131349e-01	2.430107e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.184704e-01	2.429658e-02	1.351795e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.861131e-02	4.489437e-03	1.501302e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.952796e+00	5.361365e-01	6.221209e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.719163e+00	8.435937e-01	6.935859e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.419799e+00	7.637290e-01	1.000645e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.185361e+00	8.310837e-01	7.038320e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.332996e+00	6.026724e-01	6.511487e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.283443e+00	5.009838e-01	2.306012e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.936961e+00	2.558171e-01	1.021862e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.269996e+00	2.678001e-01	1.036497e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.461143e+00	2.484841e-01	2.944118e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.710463e+00	2.165062e-01	2.567488e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.844739e-01	1.283737e-01	2.021923e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.793732e-01	3.460193e-02	1.296788e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.770870e-02	3.632315e-03	1.378752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.531218e+01	1.039595e+01	8.260355e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.924871e+01	4.744784e+00	3.899594e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.228709e+01	2.761037e+00	2.532901e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.709177e+01	1.923324e+00	1.496944e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.240769e+01	1.303109e+00	6.101692e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.289800e+00	5.598552e-01	5.822643e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.570111e+00	3.721075e-01	2.981551e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.883787e+00	3.143257e-01	2.011061e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.777058e+00	3.001482e-01	3.313787e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.840794e+00	2.554238e-01	3.785573e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.016858e+00	1.139667e-01	3.242366e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.258433e-02	6.095251e-03	2.070949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.438433e-01	1.378742e-01	2.257248e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.442777e+00	6.937474e-01	9.468302e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.670554e+00	3.932801e-01	2.396927e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.265764e+00	6.201531e-01	3.349144e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.204352e+00	6.338828e-01	5.185759e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.232549e+00	3.744558e-01	3.631913e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.532674e-01	1.761971e-01	2.233480e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.397100e-02	1.098682e-02	2.198800e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.063963e+00	5.928727e-01	8.596152e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.748233e+00	4.698800e-01	5.473468e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.380498e+00	6.273992e-01	3.098307e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.886224e+00	4.660397e-01	3.852333e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.922619e-01	2.564244e-01	2.482708e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.976039e-01	1.194864e-01	1.610317e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.037711e-01	6.238661e-02	7.331791e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.027429e-02	2.772369e-03	7.358845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.502071e+00	1.665527e+00	2.451144e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.794747e+00	7.514464e-01	5.790838e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.218053e+00	1.039874e+00	6.802177e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.734453e+00	5.214198e-01	5.822323e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.129363e-02	2.568158e-02	3.916891e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.741606e-02	1.158302e-02	4.161110e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.975933e-01	1.001260e-01	3.391943e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.946647e-01	3.471058e-01	7.874916e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.787854e+00	6.423654e-01	8.978998e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.806162e+00	6.913177e-01	7.428212e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.483049e+00	4.697593e-01	2.461684e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.606730e+00	2.794005e-01	1.248955e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.209394e+00	4.613133e-01	3.288788e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.709965e+00	6.448091e-01	3.615399e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.013652e+00	4.962520e-01	4.959654e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.429196e+00	4.270502e-01	3.426411e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.627093e-01	2.538660e-01	2.464761e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.265330e-01	1.225186e-01	1.880524e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.073190e-02	1.090465e-02	1.662737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.103879e-01	4.612940e-02	2.350498e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.402393e-01	3.743890e-01	1.098371e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.016624e+00	7.595848e-01	1.685123e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.241436e+00	9.619306e-01	1.574533e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.304861e+00	9.775236e-01	1.085535e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.688289e+00	6.665099e-01	3.767158e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.506308e+00	2.501757e-01	1.256324e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.842745e+00	5.045643e-01	2.199528e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.150093e+00	6.406505e-01	2.355554e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.321668e+00	4.946702e-01	3.930181e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.691930e+00	4.262760e-01	3.442276e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.101522e+00	2.821040e-01	2.538580e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.542465e-01	1.650109e-01	1.859300e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.152089e-01	7.306218e-02	1.235353e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.586085e-02	8.268604e-03	1.074572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.078539e-01	2.249220e-01	1.216423e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.102752e+00	8.661169e-01	3.274029e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.873800e+00	1.917979e+00	3.970386e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.310793e+00	2.168320e+00	3.371176e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.516129e+00	1.690137e+00	1.643335e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.247564e+00	8.321146e-01	2.380965e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.747244e+00	1.133509e+00	2.838444e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.950615e+00	1.146638e+00	4.938839e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.232108e+00	7.813999e-01	6.859136e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.051385e+00	6.397279e-01	5.950599e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.172823e+00	3.798312e-01	4.041411e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.757618e-02	1.569756e-02	2.788774e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.972571e-01	1.601813e-01	3.654197e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.873220e+00	5.272188e-01	8.968762e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.931917e+00	3.768460e-01	1.968871e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.836494e+00	4.184859e-01	1.784620e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.165411e+00	4.947934e-01	3.569755e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.338137e+00	3.635134e-01	3.293603e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.715710e-01	1.938761e-01	2.248128e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.487887e-01	8.622715e-02	1.177340e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.176327e-02	3.327216e-03	1.009383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.393929e+00	8.931191e-01	1.848174e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.540799e+00	1.081450e+00	1.745127e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.879123e+00	3.872356e-01	3.448936e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.916279e+00	3.405884e-01	1.324288e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.403401e+00	4.113631e-01	1.658140e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.561835e+00	3.395410e-01	2.296185e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.474534e-01	1.911433e-01	2.032820e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.332652e-01	9.760755e-02	1.507270e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.919132e-02	1.160646e-02	1.641077e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.307523e+01	1.382192e+01	2.196046e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.178492e+01	2.441719e+00	3.727581e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.725609e+00	6.479680e-01	1.709669e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.929440e+00	2.355934e-01	3.653227e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.801353e+00	3.654443e-01	1.679818e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.963014e+00	4.405824e-01	3.176922e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.052984e+00	2.716886e-01	3.905063e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.159657e-02	1.674452e-02	2.710838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.156238e-01	1.283961e-01	3.146538e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.072308e-01	3.242583e-01	6.878354e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.459642e+00	4.578386e-01	8.345254e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.045908e+00	4.548221e-01	7.744971e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.587054e+00	4.665764e-01	5.224981e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.976661e+00	4.119640e-01	7.550478e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.824008e+00	2.124345e-01	1.694367e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.672247e+00	3.330603e-01	2.398818e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.367268e+00	4.514598e-01	2.347346e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.888913e+00	4.322029e-01	3.317347e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.344906e+00	3.401735e-01	3.167215e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.200744e-01	2.275280e-01	2.285705e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.090061e-01	1.139367e-01	1.628298e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.077417e-02	1.060696e-02	1.642396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.325071e+00	7.958960e-01	1.805505e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.201297e+00	1.160861e+00	2.030358e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.463690e+00	9.821445e-01	1.647097e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.012607e+00	7.847339e-01	1.220263e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.325340e+00	5.816238e-01	3.861655e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.434617e+00	2.523286e-01	1.942249e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.973034e+00	2.658622e-01	1.499410e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.633211e+00	2.833430e-01	1.743901e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.294801e+00	3.853360e-01	1.390593e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.631189e+00	2.859693e-01	2.525368e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.054586e+00	2.544446e-01	1.985152e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.339653e-01	1.209757e-01	1.535101e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.570705e-02	1.234719e-02	1.916643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.073484e+01	1.269794e+01	1.961375e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.061320e+01	3.924943e+00	5.369068e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.834277e+01	1.570435e+00	3.129980e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.241856e+01	1.370222e+00	7.355416e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.997451e+00	5.991920e-01	5.888697e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.541540e+00	4.925722e-01	1.817086e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.987260e+00	2.619147e-01	3.136355e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.205638e+00	2.240759e-01	2.380564e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.800118e+00	3.673542e-01	2.079737e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.180148e+00	3.996071e-01	3.826154e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.418920e+00	4.160934e-01	3.765178e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.638080e-02	1.968462e-02	3.265757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.418133e-01	1.104026e-01	9.753692e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.359967e+00	6.152965e-01	5.035089e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.773719e+00	5.296978e-01	1.245584e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.560032e+00	4.116385e-01	2.829310e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.219703e+00	3.924409e-01	5.908253e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.124738e+00	1.783568e-01	3.546626e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.734497e-01	4.195109e-02	1.732755e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.970676e-02	4.476800e-03	2.317409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.397980e+00	4.444346e-01	3.371672e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.127522e+00	4.302222e-01	3.133007e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.390575e+00	3.914779e-01	2.445583e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.643003e+00	2.621666e-01	2.929847e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.679298e-01	8.678403e-02	2.099116e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.419207e-01	1.152154e-02	1.262377e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.115510e-01	1.783109e-02	6.398001e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.356017e-03	5.875763e-04	6.323560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.144175e+00	1.212144e+00	1.125435e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.823717e+00	5.522873e-01	2.646796e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.162660e+00	5.380438e-01	4.452268e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.045838e+00	1.243414e-01	4.053488e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.095840e-02	2.590686e-03	2.572857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.989252e-02	2.704861e-02	5.750300e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.073220e-01	1.279265e-01	2.030222e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.254854e-01	3.480022e-01	4.567407e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.801231e+00	5.266317e-01	4.818372e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.753105e+00	6.108385e-01	3.789256e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.585266e+00	5.517563e-01	6.171768e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.767066e+00	2.359284e-01	7.741441e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.388832e+00	3.624654e-01	2.659910e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.727962e+00	3.570013e-01	5.070430e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.995156e+00	3.284005e-01	4.138565e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.256939e+00	1.933873e-01	3.455065e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.958940e-01	9.704325e-02	2.296447e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.160624e-01	1.833414e-02	1.340770e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.829827e-02	7.338716e-04	1.238568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.742860e-01	1.064325e-01	1.925436e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.188912e+00	4.090695e-01	6.222406e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.439696e+00	6.488497e-01	8.522570e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.810155e+00	8.206362e-01	8.170613e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.829108e+00	8.150769e-01	4.434190e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.071527e+00	4.314698e-01	1.937280e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.781859e+00	2.403461e-01	2.560227e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.039462e+00	4.232531e-01	1.292459e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.999692e+00	3.984695e-01	3.456771e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.137864e+00	3.169766e-01	2.909482e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.407765e+00	1.777889e-01	2.836688e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.733864e-01	1.005681e-01	1.874327e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.510919e-01	1.754542e-02	1.559081e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.192376e-01	2.972635e-02	7.959451e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.463296e-02	4.596580e-04	7.833371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.768894e+00	6.817189e-01	1.610427e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.752475e+00	1.332484e+00	2.609345e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.475196e+00	1.991756e+00	2.267473e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.033624e+01	1.269805e+00	1.549761e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.041421e+01	8.745915e-01	6.053456e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.781130e+00	7.824036e-01	2.210475e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.090847e+00	8.247497e-01	3.342270e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.061500e+00	7.346277e-01	2.990378e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.264965e+00	3.467900e-01	5.039959e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.266416e+00	1.711576e-01	4.112250e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.490790e-01	8.551033e-02	2.750311e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.195985e-02	1.310281e-03	1.589202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.913701e-01	1.174632e-01	2.028054e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.597395e+00	5.103420e-01	5.931733e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.110723e+00	5.023264e-01	2.074414e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.331551e+00	4.397373e-01	4.193664e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.242003e+00	4.084973e-01	4.152849e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.178325e+00	1.826707e-01	4.088039e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.651014e-01	6.370294e-02	2.042285e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.745560e-01	2.930276e-02	1.121793e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.353353e-03	1.009915e-03	1.107949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.960961e+00	5.871520e-01	7.091843e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.976519e+00	1.125895e+00	1.128846e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.201424e+00	6.617042e-01	4.031357e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.775922e+00	3.563724e-01	1.511242e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.429221e+00	4.225159e-01	2.536052e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.297465e+00	1.879698e-01	2.966871e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.481299e-01	7.333778e-02	1.798310e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.850662e-01	2.450488e-03	1.288379e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.860519e-02	3.508930e-03	1.570116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.005903e+01	1.266588e+01	1.169376e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.959785e+01	3.811735e+00	3.681976e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.166143e+01	8.301808e-01	9.011479e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.761076e+00	5.049344e-01	5.737395e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.610641e+00	4.431031e-01	3.141394e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.382661e+00	2.144710e-01	3.646373e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.349225e-01	6.924068e-02	2.970256e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.234861e-02	9.251024e-04	1.938513e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.362235e-01	1.249666e-01	2.234169e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.789960e-01	2.680003e-01	4.278876e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.334262e+00	4.653718e-01	4.585687e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.889684e+00	4.813610e-01	5.105393e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.513646e+00	5.108481e-01	3.389367e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.140644e+00	4.908495e-01	5.274995e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.206358e+00	1.669589e-01	9.659470e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.996086e+00	3.309174e-01	1.211351e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.445487e+00	3.513658e-01	4.287168e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.850688e+00	2.790088e-01	3.529757e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.234612e+00	1.731506e-01	3.144018e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.687477e-01	8.685765e-02	2.377611e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.128413e-01	1.491359e-02	1.218215e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.931830e-02	9.179502e-04	1.188081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.512349e+00	6.690633e-01	7.858574e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.733072e+00	1.096182e+00	1.007884e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.624687e+00	9.300742e-01	1.070723e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.235615e+00	1.004816e+00	6.829881e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.073282e+00	7.502018e-01	4.085314e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.475990e+00	3.707562e-01	3.216811e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.821568e+00	2.318128e-01	1.071352e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.054843e+00	3.308419e-01	1.441709e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.235486e+00	2.843316e-01	2.464419e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.451862e+00	1.768361e-01	2.367035e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.111671e-01	7.968604e-02	2.069628e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.778653e-01	1.887838e-02	1.243821e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.065950e-02	1.797888e-03	1.265706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.203639e+01	1.311355e+01	1.025314e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.469862e+01	4.732647e+00	3.631742e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.505396e+01	2.713332e+00	2.600235e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.790086e+01	1.729441e+00	1.500783e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.157643e+01	7.875288e-01	6.814082e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.308199e+00	3.284995e-01	5.130133e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.988720e+00	4.328133e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.535156e+00	3.208007e-01	1.611164e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.664042e+00	3.608711e-01	2.877362e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.646622e+00	2.101381e-01	3.849650e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.657505e-01	1.012971e-01	3.130570e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.296340e-02	2.489355e-03	2.061942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.853241e-01	1.461547e-01	2.439281e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.524065e+00	6.859700e-01	9.669046e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.676296e+00	3.797674e-01	2.136871e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.227290e+00	6.338511e-01	3.461403e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.125639e+00	5.597728e-01	5.191687e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.190154e+00	3.799975e-01	3.633637e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.254121e-01	1.585852e-01	2.124401e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.099315e-02	1.056002e-02	2.168567e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.199704e+00	5.992712e-01	8.795525e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.782612e+00	4.518951e-01	4.523480e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.290508e+00	6.178632e-01	3.400052e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.805773e+00	4.267639e-01	3.651620e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.708674e-01	2.415171e-01	2.432218e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.863871e-01	1.301222e-01	1.457265e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.846426e-01	5.256148e-02	8.372639e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.809943e-03	3.231971e-03	7.148325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.862866e+00	1.744731e+00	2.436080e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.746856e+00	7.671061e-01	6.670402e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.019611e+00	1.014105e+00	7.024604e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.691366e+00	4.445862e-01	5.452678e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.896943e-02	2.767423e-02	3.816419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.911517e-02	1.264127e-02	4.437935e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.196483e-01	1.109760e-01	3.852506e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.631991e-01	3.484388e-01	8.221685e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.877835e+00	6.239643e-01	9.073636e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.930678e+00	7.113137e-01	6.086919e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.535443e+00	4.486458e-01	1.979133e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.583254e+00	3.046451e-01	1.255216e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.236178e+00	5.571431e-01	1.951061e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.632665e+00	5.860610e-01	4.041020e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.965002e+00	5.015908e-01	4.394291e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.312281e+00	3.320340e-01	3.727573e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.209740e-01	2.188634e-01	2.974910e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.124651e-01	1.280817e-01	1.584941e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.959953e-02	1.031228e-02	1.615749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.314981e-01	6.358617e-02	2.448011e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.485940e-01	4.185230e-01	1.196360e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.155520e+00	7.643743e-01	1.765058e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.386717e+00	9.544189e-01	1.626356e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.499469e+00	1.017247e+00	8.440071e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.801915e+00	7.001998e-01	2.308075e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.505277e+00	2.276273e-01	8.171640e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.808758e+00	4.974058e-01	1.882678e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.040122e+00	5.859420e-01	3.417731e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.287721e+00	5.059273e-01	3.448545e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.596308e+00	3.927457e-01	3.398973e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.066559e+00	2.316149e-01	2.569387e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.186736e-01	1.301854e-01	1.958352e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.238774e-01	8.767320e-02	1.112477e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.479439e-02	8.510277e-03	1.113533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.646270e-01	2.580882e-01	1.354884e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.496633e+00	1.099672e+00	3.235266e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.117825e+00	1.912285e+00	4.133195e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.741766e+00	2.255989e+00	3.315754e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.973967e+00	1.930532e+00	1.132936e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.256141e+00	6.285075e-01	1.823431e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.647309e+00	1.028833e+00	3.520826e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.685439e+00	9.766219e-01	6.612358e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.130882e+00	8.751194e-01	6.435560e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.943153e+00	5.003400e-01	5.568574e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.127238e+00	3.434703e-01	4.281948e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.808832e-02	1.716434e-02	2.512200e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.301386e-01	1.638098e-01	4.123167e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.945368e+00	5.264711e-01	8.683165e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.993391e+00	3.771150e-01	1.615531e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.825821e+00	4.407554e-01	1.520783e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.104569e+00	4.545702e-01	3.742612e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.292801e+00	3.722881e-01	3.172971e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.297861e-01	1.704815e-01	2.194159e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.328798e-01	7.931294e-02	1.180464e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.012083e-02	2.849390e-03	9.150797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.627551e+00	8.896359e-01	2.028588e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.680000e+00	1.088389e+00	1.648489e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.907048e+00	3.844721e-01	3.139678e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.964051e+00	3.869301e-01	1.522615e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.338140e+00	3.973674e-01	1.894177e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.508406e+00	3.020729e-01	2.237550e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.394719e-01	1.931662e-01	1.958095e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.278991e-01	1.064571e-01	1.327970e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.535296e-02	1.054842e-02	1.780712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.663126e+01	1.377834e+01	2.313065e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.195833e+01	2.602252e+00	2.898355e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.914505e+00	6.817852e-01	2.096820e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.889898e+00	2.136615e-01	5.307243e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.704554e+00	3.524419e-01	1.786273e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.879291e+00	3.794426e-01	3.246445e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.062541e+00	2.632593e-01	3.760262e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.956215e-02	1.819989e-02	2.773662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.267742e-01	1.198177e-01	3.512967e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.328035e-01	2.891631e-01	7.477106e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.519534e+00	4.357419e-01	8.372779e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.159177e+00	5.008649e-01	7.078055e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.706960e+00	4.979234e-01	4.243419e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.914321e+00	3.219855e-01	1.438515e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.878750e+00	2.584914e-01	1.117553e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.706126e+00	4.189932e-01	1.443527e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.307955e+00	4.050392e-01	2.628247e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.825076e+00	3.948121e-01	3.324997e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.284596e+00	3.108240e-01	3.072348e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.910401e-01	2.092424e-01	2.412192e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.927699e-01	1.163573e-01	1.526695e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.996171e-02	1.035107e-02	1.511780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.542254e+00	7.864894e-01	1.822720e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.418013e+00	1.092714e+00	2.176065e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.605219e+00	9.829037e-01	1.596881e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.169744e+00	8.584679e-01	8.730546e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.277353e+00	4.921687e-01	5.181144e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.508592e+00	2.620083e-01	1.502891e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.012920e+00	2.883203e-01	5.432937e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.663371e+00	3.119726e-01	1.458066e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.228975e+00	3.426744e-01	1.531014e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.558874e+00	2.876481e-01	2.612719e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.008181e+00	2.056111e-01	1.923836e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.214515e-01	1.085421e-01	1.594665e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.640565e-02	1.404672e-02	1.713800e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.399704e+01	1.266308e+01	1.974331e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.109347e+01	4.279773e+00	5.338227e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.894067e+01	1.794053e+00	2.208055e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.251073e+01	1.018870e+00	8.519663e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.144821e+00	7.280872e-01	3.309974e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.536233e+00	4.419125e-01	1.292882e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.905946e+00	2.408766e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.105026e+00	1.517058e-01	7.311669e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.790965e+00	3.976073e-01	1.858457e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.090979e+00	3.830680e-01	4.140957e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.348211e+00	3.242082e-01	3.531802e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.603958e-02	2.087905e-02	3.115595e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.695505e-01	1.182330e-01	1.169857e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.476979e+00	6.435936e-01	5.016016e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.658611e+00	4.294554e-01	1.379187e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.445423e+00	4.499288e-01	3.565398e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.230353e+00	4.285153e-01	4.832455e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.152389e+00	1.940995e-01	3.446487e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.566258e-01	4.197606e-02	1.665264e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.813227e-02	7.913751e-04	2.321267e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.486941e+00	4.118776e-01	3.862232e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.122734e+00	4.291405e-01	2.509913e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.353232e+00	4.359164e-01	2.181357e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.588729e+00	2.445740e-01	3.047651e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.391117e-01	9.127025e-02	2.204572e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.369598e-01	1.737063e-02	1.246510e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.120316e-01	5.053826e-03	6.173547e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.265454e-03	4.770162e-04	6.874467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.484328e+00	1.270206e+00	1.135400e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.659073e+00	4.778331e-01	2.316462e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.064304e+00	5.602679e-01	4.382360e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.027862e+00	1.525165e-01	4.046833e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.651579e-02	1.302162e-03	2.604198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.233234e-02	2.305043e-02	7.022696e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.222072e-01	1.379194e-01	2.294272e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.405610e-01	2.932952e-01	4.821924e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.900598e+00	5.325051e-01	4.914381e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.824214e+00	6.455314e-01	3.566716e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.602553e+00	4.863320e-01	7.282313e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.744192e+00	2.670714e-01	2.053768e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.406624e+00	4.561601e-01	2.710031e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.696857e+00	3.646164e-01	4.589779e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.897171e+00	2.978552e-01	4.219794e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.223299e+00	1.935010e-01	3.079443e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.924755e-01	8.452058e-02	2.192902e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.157534e-01	2.321568e-02	1.316194e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.633303e-02	4.057559e-04	1.351747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.733147e-01	8.955987e-02	2.530910e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.190571e+00	3.732237e-01	7.546572e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.544252e+00	6.029567e-01	9.529691e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.902682e+00	7.448570e-01	7.947593e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.842847e+00	8.126448e-01	5.374054e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.163269e+00	5.287593e-01	8.064650e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.848777e+00	2.608763e-01	1.479581e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.002867e+00	4.893423e-01	1.715381e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.941589e+00	3.392099e-01	3.598831e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.139590e+00	3.692694e-01	2.239903e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.372744e+00	1.632365e-01	2.920542e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.318444e-01	7.974136e-02	2.168475e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.617185e-01	4.676956e-02	1.286358e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.102155e-01	9.676214e-03	8.309155e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.261748e-02	3.019663e-04	9.530538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.680475e+00	4.699345e-01	1.965366e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.898799e+00	1.262006e+00	3.065467e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.540422e+00	1.664876e+00	2.446400e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.082852e+01	1.536858e+00	1.232197e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.048451e+01	8.570259e-01	3.494335e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.768406e+00	8.297015e-01	3.519265e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.020515e+00	7.734924e-01	2.453314e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.927774e+00	6.660199e-01	3.982944e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.271330e+00	3.735706e-01	4.755218e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.230186e+00	1.709096e-01	3.721410e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.163146e-01	6.289115e-02	3.127565e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.119563e-02	6.570279e-04	1.481539e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.059811e-01	1.180417e-01	2.385891e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.621448e+00	4.752889e-01	6.497403e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.168669e+00	5.102468e-01	1.619305e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.258902e+00	4.338134e-01	5.042549e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.228867e+00	4.228212e-01	3.853790e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.209687e+00	2.186217e-01	3.678844e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.374243e-01	5.541467e-02	2.119201e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.548907e-01	4.440086e-03	1.110090e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.372504e-03	1.022752e-03	1.166009e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.990508e+00	4.840869e-01	8.834712e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.885571e+00	9.371514e-01	1.202820e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.179662e+00	6.252702e-01	3.654359e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.853461e+00	3.839772e-01	1.118996e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.390248e+00	4.256508e-01	2.352715e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.309059e+00	1.989555e-01	2.558793e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.409056e-01	8.973575e-02	1.868224e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.935615e-01	4.997846e-03	1.096154e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.063442e-02	8.759549e-04	1.469425e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.214261e+01	1.195751e+01	1.274990e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.955999e+01	3.693128e+00	3.914301e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.175046e+01	1.002997e+00	6.523653e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.757676e+00	5.805322e-01	4.410002e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.559948e+00	4.255605e-01	3.321649e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.362429e+00	2.555622e-01	3.676824e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.974604e-01	5.361503e-02	3.039997e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.239899e-02	1.422860e-03	1.792642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.544949e-01	1.276423e-01	2.742830e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.196205e-01	2.675147e-01	4.401045e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.384078e+00	4.162797e-01	5.028737e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.871851e+00	4.698342e-01	5.648740e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.555588e+00	5.055145e-01	4.033334e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.125512e+00	4.396606e-01	4.353908e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.254266e+00	2.758394e-01	6.498119e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.940630e+00	3.424138e-01	1.996714e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.450764e+00	3.720562e-01	2.830208e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.828463e+00	2.835471e-01	3.426480e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.210759e+00	1.869456e-01	3.026037e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.751544e-01	8.077324e-02	2.145669e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.041440e-01	1.862259e-02	1.343645e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.663225e-02	4.195224e-04	1.380966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.516269e+00	5.725026e-01	9.197349e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.864944e+00	1.062475e+00	1.031726e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.744874e+00	9.399900e-01	1.120388e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.146976e+00	7.745727e-01	8.446109e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.069140e+00	6.751962e-01	4.270254e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.601166e+00	4.998934e-01	1.153976e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.898864e+00	2.794551e-01	1.243947e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.032626e+00	3.303619e-01	1.937495e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.208136e+00	2.633817e-01	2.254163e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.419981e+00	1.955083e-01	2.563327e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.008157e-01	7.946253e-02	1.826071e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.719726e-01	2.303323e-02	1.340445e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.820319e-02	8.038932e-04	1.250072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.402766e+01	1.193949e+01	1.111922e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.538197e+01	4.628475e+00	3.868346e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.483505e+01	2.612145e+00	2.052969e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.756472e+01	1.552900e+00	1.085703e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.197709e+01	1.325162e+00	6.724341e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.305504e+00	3.677645e-01	3.616512e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.854595e+00	3.522164e-01	2.198072e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.583723e+00	3.793849e-01	1.106498e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.629324e+00	3.845354e-01	2.787113e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.616350e+00	2.517021e-01	3.998607e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.274817e-01	8.769897e-02	3.203113e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.063348e-02	1.227711e-03	2.020361e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.294791e-01	1.721209e-01	2.860728e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.040536e+00	6.672792e-01	7.895545e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.661673e+00	1.353359e-01	1.737127e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.870076e+00	5.933555e-01	3.719061e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.836108e+00	4.914772e-01	3.967533e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.004239e+00	3.039908e-01	2.884461e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.409022e-01	1.294341e-01	1.477108e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.082087e-02	4.826187e-03	1.785981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.729619e+00	6.313619e-01	8.498672e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.733443e+00	3.522640e-01	5.480871e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.930980e+00	5.446415e-01	3.157814e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.617627e+00	3.534507e-01	2.904020e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.655362e-01	2.242913e-01	1.867684e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.330096e-01	8.250187e-02	1.201052e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.641047e-01	5.056507e-02	6.558578e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.160708e-03	1.892283e-03	6.625201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.969898e+00	1.768442e+00	2.293026e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.529096e+00	7.634753e-01	8.591525e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.507453e+00	8.708730e-01	6.746624e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.570623e+00	4.228081e-01	3.714613e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.730791e-02	1.852058e-02	3.379203e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.812484e-02	1.836022e-02	5.703170e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.478708e-01	1.763191e-01	4.738078e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.256560e+00	5.016361e-01	8.621702e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.403840e+00	7.306276e-01	7.929490e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.286073e+00	5.192809e-01	4.939363e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.712936e+00	2.433177e-01	6.488024e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.434271e+00	3.423655e-01	1.380530e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.900291e+00	4.732869e-01	3.796647e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.387669e+00	5.651022e-01	2.783679e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.714157e+00	3.860968e-01	3.821498e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.154210e+00	3.363510e-01	3.022794e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.858444e-01	1.783373e-01	2.110709e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.282681e-01	8.207705e-02	1.398624e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.061672e-02	4.484857e-03	1.175472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.076588e-01	9.581579e-02	3.643071e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.484019e+00	6.029727e-01	1.449206e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.035158e+00	9.860378e-01	1.794764e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.262126e+00	1.033994e+00	1.310348e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.958153e+00	8.091112e-01	6.675493e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.851247e+00	2.512442e-01	2.463119e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.359432e+00	4.529364e-01	9.507340e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.549067e+00	4.500164e-01	2.843188e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.810372e+00	5.641705e-01	2.516604e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.016949e+00	3.895823e-01	3.090300e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.425159e+00	2.895990e-01	2.880498e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.285467e-01	2.422138e-01	2.304971e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.691905e-01	1.175926e-01	1.106148e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.829839e-01	6.175785e-02	9.843058e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.989794e-02	4.706920e-03	9.469962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.414995e-01	4.094378e-01	1.674750e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.262640e+00	1.394418e+00	4.024192e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.634507e+00	2.238649e+00	4.444638e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.376913e+00	2.537510e+00	2.470901e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.741398e+00	1.405054e+00	7.873917e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.133689e+00	6.549198e-01	3.404529e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.223000e+00	1.096933e+00	4.868896e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.281030e+00	9.396218e-01	6.162744e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.780830e+00	7.553313e-01	5.930381e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.728719e+00	4.201734e-01	4.538789e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.990508e-01	2.585677e-01	3.429880e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.891606e-02	1.124253e-02	2.234542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.108333e-01	2.213628e-01	4.486449e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.285896e+00	5.127806e-01	8.027853e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.995533e+00	2.101079e-01	9.151080e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.702389e+00	4.372279e-01	2.379859e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.955951e+00	4.083261e-01	2.933220e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.137675e+00	3.381411e-01	2.665480e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.526788e-01	1.440390e-01	1.565265e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.653232e-01	4.842751e-02	1.007613e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.836352e-03	1.892364e-03	7.320258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.981828e+00	1.136318e+00	2.131805e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.199883e+00	9.602832e-01	1.414061e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.717134e+00	2.417601e-01	9.967219e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.886294e+00	3.536566e-01	1.509144e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.270943e+00	3.766046e-01	1.798569e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.338368e+00	2.515014e-01	2.374929e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.847622e-01	1.539655e-01	1.457386e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.872353e-01	8.087646e-02	1.055328e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.929380e-02	8.289006e-03	1.558165e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.006634e+02	1.330197e+01	2.188903e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.049663e+01	1.823166e+00	1.484411e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.673711e+00	5.814038e-01	4.676939e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.868300e+00	2.166627e-01	1.357244e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.649492e+00	3.684446e-01	1.689976e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.774826e+00	3.142152e-01	3.140580e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.934938e-01	2.446000e-01	2.908743e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.068932e-02	1.163549e-02	2.568237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.351050e-01	1.755044e-01	3.801322e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.178829e+00	3.564793e-01	8.611296e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.012101e+00	5.860417e-01	7.621143e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.506918e+00	5.375323e-01	6.080614e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.858049e+00	3.374143e-01	3.239684e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.950722e+00	1.330184e-01	1.080623e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.880974e+00	3.351318e-01	7.790360e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.585268e+00	3.798532e-01	1.917471e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.128053e+00	3.413232e-01	2.668927e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.653292e+00	3.268738e-01	2.972923e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.145550e+00	2.844585e-01	2.781951e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.842520e-01	1.779139e-01	1.851309e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.160101e-01	7.407994e-02	1.349523e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.072260e-02	4.580481e-03	1.148454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.773881e+00	1.081935e+00	2.062872e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.759568e+00	1.270711e+00	2.024051e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.457574e+00	1.099030e+00	1.298996e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.264101e+00	6.250286e-01	8.096558e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.024499e+00	2.564562e-01	4.904953e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.411308e+00	1.345482e-01	1.854688e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.988281e+00	2.763110e-01	7.804063e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.659857e+00	3.769684e-01	1.294150e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.070911e+00	2.541727e-01	2.133074e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.447441e+00	2.313555e-01	2.066500e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.993038e-01	1.959756e-01	1.986128e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.755882e-01	9.570142e-02	1.135133e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.835127e-02	8.556844e-03	1.522957e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.792871e+01	1.356464e+01	1.722035e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.996079e+01	2.840884e+00	4.394369e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.738480e+01	1.037729e+00	2.308446e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.200398e+01	7.808416e-01	6.795694e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.084669e+00	8.094328e-01	7.039423e-03
2.625000e-02	6.250000e-03	6.250000e-03	5.437980e+00	3.761508e-01	1.538125e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.918964e+00	2.159355e-01	6.620617e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.178229e+00	2.707204e-01	1.417277e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.600728e+00	3.619402e-01	2.276518e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.974523e+00	3.160554e-01	3.776807e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.225571e+00	2.701139e-01	3.375062e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.638233e-02	1.556533e-02	2.596898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.928174e-01	1.284153e-01	1.284451e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.987995e+00	7.187226e-01	4.264846e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.934465e+00	2.768132e-01	2.153459e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.087707e+00	4.144602e-01	4.337593e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.717342e+00	2.584649e-01	5.155260e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.362469e-01	1.313613e-01	2.621744e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.774462e-01	1.334349e-02	1.324088e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.057072e-02	7.891899e-04	1.996741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.130196e+00	5.131045e-01	3.332492e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.052777e+00	3.498643e-01	2.388607e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.735629e+00	3.086412e-01	3.051361e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.313664e+00	1.437579e-01	2.902899e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.107052e-01	7.157141e-02	1.463299e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.589924e-01	3.300630e-02	8.774780e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.022200e-01	7.350846e-03	5.890891e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.333482e-03	0.000000e+00	6.870523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.782031e+00	1.390541e+00	8.910709e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.959859e+00	5.072634e-01	2.740630e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.503636e+00	3.620849e-01	4.899874e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.782914e-01	9.458505e-02	3.385238e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.582383e-02	1.378546e-03	2.293906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.430830e-02	3.096152e-02	7.611795e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.378226e-01	1.825151e-01	2.994138e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.286752e+00	4.557293e-01	5.061357e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.310606e+00	6.472804e-01	4.797167e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.348928e+00	7.333001e-01	1.989314e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.723042e+00	2.101186e-01	1.081814e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.665024e+00	3.563266e-01	1.584593e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.088666e+00	3.862793e-01	3.744958e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.351004e+00	3.146669e-01	4.708671e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.646726e+00	2.685583e-01	3.887560e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.042112e+00	1.488648e-01	2.457807e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.947211e-01	6.678342e-02	1.832793e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.351280e-01	0.000000e+00	1.233770e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.250967e-02	8.922119e-04	9.753355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.612763e-01	1.117904e-01	2.770786e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.794907e+00	4.855451e-01	7.618375e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.584096e+00	8.909325e-01	9.785553e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.956201e+00	1.007141e+00	6.760559e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.437184e+00	6.476072e-01	2.400555e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.272471e+00	2.984683e-01	6.164314e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.501773e+00	3.253748e-01	2.473048e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.567355e+00	3.451671e-01	2.426936e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.564558e+00	3.384569e-01	3.445398e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.748819e+00	1.860775e-01	3.031989e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.212815e+00	1.737172e-01	2.036734e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.885352e-01	9.330601e-02	1.478797e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.237458e-01	2.922119e-02	1.258990e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.821872e-01	9.495930e-04	7.284994e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.053328e-02	0.000000e+00	7.452044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.410974e+00	8.431258e-01	2.088888e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.060862e+00	1.908678e+00	3.071287e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.079477e+01	2.122956e+00	2.208986e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.211513e+01	1.511128e+00	8.892466e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.097839e+01	8.112484e-01	1.221787e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.052471e+00	6.524675e-01	3.213099e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.315639e+00	8.175791e-01	4.067667e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.330091e+00	5.313211e-01	3.909082e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.989184e+00	2.645530e-01	4.408287e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.106437e+00	1.208933e-01	3.682131e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.300140e-01	1.762220e-02	2.605194e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.814904e-02	1.333737e-03	1.399311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.440152e-01	1.762880e-01	2.344122e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.119455e+00	6.081214e-01	5.924714e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.370803e+00	3.849462e-01	2.091843e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.990397e+00	4.565355e-01	2.305394e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.934386e+00	3.400839e-01	4.188671e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.020870e+00	1.285873e-01	3.116100e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.591034e-01	3.632666e-02	1.744072e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.131778e-01	3.310083e-03	1.124172e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.849691e-03	0.000000e+00	9.003623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.073232e+00	8.363648e-01	1.016306e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.409474e+00	1.308901e+00	1.028189e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.291940e+00	5.747815e-01	1.133803e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.244855e+00	3.282900e-01	2.418222e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.101959e+00	3.232639e-01	3.004213e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.122339e+00	1.287808e-01	2.737008e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.261039e-01	5.822615e-02	1.428774e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.983124e-01	1.115801e-02	9.070391e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.657418e-02	3.437951e-05	1.487113e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.073014e+01	1.418720e+01	1.212309e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.073403e+01	3.653429e+00	2.805448e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.045950e+01	6.815575e-01	3.582920e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.450298e+00	4.849890e-01	6.578327e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.271546e+00	3.323479e-01	3.697742e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.270793e+00	1.279390e-01	3.820642e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.774535e-01	2.011035e-02	2.834634e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.036821e-02	1.735475e-03	1.672179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.428277e-01	1.760075e-01	2.935830e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.088461e+00	4.163668e-01	4.640386e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.658186e+00	4.851702e-01	5.815276e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.328676e+00	5.873166e-01	4.761367e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.983457e+00	6.515737e-01	1.964045e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.300772e+00	3.096535e-01	1.792972e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.106946e+00	2.652410e-01	1.251288e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.749733e+00	3.382282e-01	3.212520e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.210188e+00	3.268748e-01	3.390848e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.601765e+00	2.271024e-01	3.320269e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.048590e+00	1.467895e-01	2.704432e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.859140e-01	6.002777e-02	1.864362e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.353458e-01	0.000000e+00	1.194431e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.312111e-02	1.219439e-03	1.087210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.383605e+00	8.140876e-01	9.990491e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.198551e+00	1.220809e+00	1.015656e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.036984e+00	1.278432e+00	1.000115e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.139748e+00	1.080746e+00	5.247014e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.374080e+00	6.051358e-01	2.639216e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.506105e+00	2.987001e-01	8.255318e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.403984e+00	2.236128e-01	2.719118e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.706248e+00	2.594373e-01	2.301786e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.009636e+00	2.223355e-01	2.461437e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.284506e+00	1.480353e-01	2.233980e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.423360e-01	7.096491e-02	1.590124e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.386291e-01	3.043925e-03	1.168281e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.463871e-02	3.693516e-04	1.243409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.977238e+01	1.459652e+01	1.023147e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.977944e+01	5.877244e+00	2.756440e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.610590e+01	2.751034e+00	2.248566e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.735380e+01	1.480030e+00	7.412354e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.068335e+01	6.189717e-01	4.464985e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.681245e+00	3.330432e-01	2.973647e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.506769e+00	2.975724e-01	1.242618e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.266843e+00	3.524825e-01	1.471141e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.347017e+00	2.723251e-01	3.332621e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.535598e+00	1.861036e-01	3.682152e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.645288e-01	2.763970e-02	3.193537e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.708594e-02	8.973138e-04	1.904267e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.146267e-01	2.047394e-01	2.977495e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.153822e+00	6.772477e-01	7.175157e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.610411e+00	1.752845e-01	1.307395e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.748301e+00	5.796863e-01	4.083684e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.764671e+00	4.711583e-01	4.272551e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.488959e-01	2.593046e-01	2.727516e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.998869e-01	1.183415e-01	1.563566e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.863190e-02	3.783579e-03	1.673079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.925576e+00	6.557006e-01	8.450293e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.692511e+00	3.798059e-01	5.202853e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.859724e+00	5.501705e-01	3.257656e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.539142e+00	3.414207e-01	3.018723e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.187766e-01	1.638873e-01	1.873329e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.984400e-01	9.888275e-02	1.244209e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.508989e-01	3.344336e-02	6.563243e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.848487e-03	1.759377e-03	6.527375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.339835e+00	1.766391e+00	2.236645e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.486764e+00	8.048631e-01	8.087943e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.417718e+00	8.445520e-01	6.155416e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.450253e+00	3.735031e-01	4.009455e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.127131e-02	1.591537e-02	3.498339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.056384e-02	1.920345e-02	6.261954e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.904358e-01	1.973044e-01	5.045105e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.350926e+00	5.291020e-01	9.900753e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.477093e+00	6.453163e-01	8.402539e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.420255e+00	5.419349e-01	3.571027e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.681472e+00	1.667254e-01	5.762171e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.485926e+00	4.893038e-01	1.299673e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.881929e+00	5.294769e-01	3.215942e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.266433e+00	5.229748e-01	3.872956e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.653832e+00	4.146822e-01	3.651891e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.093975e+00	2.923131e-01	2.787774e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.455865e-01	1.730896e-01	2.198245e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.155442e-01	8.166484e-02	1.281826e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.870171e-02	4.324355e-03	1.241973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.445231e-01	1.012166e-01	3.605014e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.589806e+00	6.349735e-01	1.630457e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.239050e+00	1.046962e+00	1.890207e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.471113e+00	1.015161e+00	1.292042e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.065950e+00	6.721906e-01	5.510892e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.969654e+00	3.695137e-01	1.393811e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.371061e+00	4.278235e-01	1.137687e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.506375e+00	5.364930e-01	2.859361e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.661584e+00	5.347328e-01	2.919277e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.015833e+00	4.622797e-01	2.862462e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.367714e+00	2.991649e-01	2.808936e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.872026e-01	1.939177e-01	2.148827e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.370624e-01	1.154604e-01	1.415289e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.573555e-01	5.195013e-02	9.266529e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.865762e-02	4.340672e-03	9.494908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.493663e-01	4.002711e-01	1.846300e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.683375e+00	1.566274e+00	4.230382e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.144031e+00	2.470649e+00	4.712975e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.524156e+00	2.224177e+00	2.470289e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.736454e+00	1.268757e+00	6.538499e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.288456e+00	8.289306e-01	2.004558e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.142778e+00	1.131825e+00	5.137012e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.167909e+00	1.013557e+00	6.401456e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.744286e+00	7.063309e-01	5.221500e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.677952e+00	4.565054e-01	4.442076e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.055570e-01	2.257098e-01	3.499544e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.632634e-02	1.037469e-02	2.145545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.707609e-01	2.433654e-01	4.670271e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.352653e+00	5.443837e-01	7.937189e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.066631e+00	2.128906e-01	7.047091e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.723293e+00	4.771599e-01	2.053300e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.848580e+00	3.977447e-01	3.715198e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.067399e+00	2.741543e-01	2.630941e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.028843e-01	1.442006e-01	1.607094e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.571902e-01	3.898751e-02	8.827818e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.650690e-03	7.870164e-04	7.170332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.380195e+00	1.223232e+00	2.185717e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.299225e+00	1.013097e+00	1.401354e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.727668e+00	2.564261e-01	7.740586e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.925834e+00	3.441928e-01	1.060206e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.210526e+00	3.671929e-01	1.998310e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.325398e+00	2.582475e-01	2.288367e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.245430e-01	1.507786e-01	1.576809e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.611142e-01	7.578221e-02	1.077567e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.791375e-02	6.320286e-03	1.534719e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.080762e+02	1.589796e+01	2.174494e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.011721e+01	1.715420e+00	1.526605e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.471045e+00	4.106814e-01	1.372438e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.781617e+00	1.859047e-01	2.933566e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.592986e+00	3.370961e-01	1.765425e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.743906e+00	3.495793e-01	2.945440e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.458149e-01	2.172310e-01	2.931773e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.817927e-02	1.063488e-02	2.529665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.746820e-01	1.795785e-01	4.245205e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.284358e+00	3.930656e-01	8.354673e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.944568e+00	4.742835e-01	8.608960e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.599079e+00	5.464217e-01	5.481921e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.955079e+00	3.639399e-01	2.728048e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.960883e+00	1.788662e-01	1.012126e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.930425e+00	4.034701e-01	8.076902e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.529249e+00	3.898926e-01	2.225000e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.091129e+00	3.978447e-01	3.141371e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.636955e+00	3.482966e-01	2.605337e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.107990e+00	2.764292e-01	2.444578e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.300716e-01	1.502341e-01	1.943038e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.043787e-01	7.212899e-02	1.228090e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.852598e-02	3.544141e-03	1.263456e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.159800e+00	1.083179e+00	2.140354e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.824169e+00	1.189759e+00	2.176857e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.458360e+00	9.214958e-01	1.420093e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.431162e+00	7.400942e-01	6.403784e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.212467e+00	3.844533e-01	3.209481e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.392970e+00	1.582934e-01	4.596064e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.946874e+00	3.022309e-01	1.087391e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.567096e+00	2.836068e-01	1.518015e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.080730e+00	3.401216e-01	1.785790e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.449375e+00	2.527910e-01	1.932773e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.655484e-01	1.681515e-01	1.750197e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.471321e-01	8.730671e-02	1.199536e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.518821e-02	7.168624e-03	1.676035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.028278e+02	1.347981e+01	1.817157e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.948113e+01	2.954374e+00	4.145470e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.792917e+01	1.447403e+00	1.060236e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.176398e+01	9.017827e-01	6.030228e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.994153e+00	4.803631e-01	1.269403e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.356460e+00	2.629716e-01	1.527091e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.812962e+00	1.668322e-01	2.336782e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.085401e+00	2.634214e-01	3.151055e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.632986e+00	3.857220e-01	2.090889e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.952296e+00	3.694947e-01	3.374314e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.170980e+00	2.550962e-01	3.471170e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.311175e-02	1.375949e-02	2.610433e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.527099e-01	1.435481e-01	1.250216e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.097230e+00	7.467076e-01	4.313702e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.803765e+00	2.616770e-01	1.790733e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.007908e+00	3.957877e-01	3.923319e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.750421e+00	3.035650e-01	4.955212e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.330428e-01	9.756120e-02	3.100517e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.561136e-01	1.844460e-02	1.580226e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.403031e-02	2.535732e-03	1.558508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.272134e+00	4.851415e-01	3.699429e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.006886e+00	3.688455e-01	1.330555e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.746107e+00	3.383306e-01	2.775062e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.327866e+00	1.833019e-01	2.578637e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.418981e-01	5.505688e-02	1.627450e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.661180e-01	0.000000e+00	1.294851e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.676501e-02	7.810914e-03	5.815187e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.522632e-03	0.000000e+00	5.912604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.002244e+01	1.357448e+00	9.589058e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.857229e+00	5.311363e-01	2.842839e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.521338e+00	4.296689e-01	4.194324e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.512436e-01	6.327333e-02	3.973960e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.332100e-02	1.325782e-03	2.292261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.490927e-02	3.477651e-02	7.830731e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.621681e-01	1.824107e-01	2.826354e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.337316e+00	4.329081e-01	5.325570e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.374408e+00	5.727382e-01	5.708550e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.377331e+00	5.625692e-01	1.959015e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.849391e+00	3.934222e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.630189e+00	3.499867e-01	9.800497e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.060884e+00	4.012269e-01	3.164115e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.319471e+00	3.340749e-01	4.287774e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.612858e+00	2.728513e-01	3.781484e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.772476e-01	1.197075e-01	3.238864e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.225093e-01	3.855963e-02	2.188905e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.468893e-01	3.951050e-03	1.051361e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.148334e-02	1.231970e-03	1.054347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.266146e-01	1.472685e-01	2.694649e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.900954e+00	5.144750e-01	8.960230e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.644309e+00	7.729656e-01	1.065019e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.962718e+00	7.726625e-01	8.182183e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.501912e+00	6.223417e-01	2.656411e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.340619e+00	3.674345e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.516550e+00	4.275258e-01	9.263718e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.550762e+00	5.116597e-01	2.072950e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.544924e+00	2.862287e-01	2.827017e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.772193e+00	2.241130e-01	2.746021e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.191172e+00	1.615281e-01	1.995217e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.108383e-01	6.423540e-02	1.789638e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.939731e-01	2.487641e-02	1.190051e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.777445e-01	0.000000e+00	7.859129e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.970221e-03	0.000000e+00	7.324419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.817348e+00	1.065045e+00	2.234004e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.162305e+00	1.649532e+00	3.677575e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.125810e+01	2.162217e+00	2.272732e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.225913e+01	1.494653e+00	9.825193e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.100674e+01	9.879490e-01	1.191911e-03
6.000000e-02	1.000000e-02	1.000000e-02	8.067976e+00	9.135333e-01	2.956457e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.260925e+00	8.527359e-01	3.316607e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.317341e+00	5.443619e-01	4.076511e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.836265e+00	2.118508e-01	4.424624e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.044669e+00	1.035505e-01	3.826356e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.293692e-01	4.350237e-02	2.571601e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.654681e-02	0.000000e+00	1.430006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.774202e-01	1.825583e-01	2.608981e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.190739e+00	6.340014e-01	5.894016e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.363540e+00	3.551694e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.936126e+00	4.207300e-01	2.407501e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.912435e+00	3.383113e-01	4.035928e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.011396e+00	1.438065e-01	3.300934e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.376604e-01	3.017564e-02	1.766239e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.114054e-01	1.469213e-03	1.000610e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.901358e-03	4.829563e-04	8.032987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.325537e+00	8.935399e-01	9.588332e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.512033e+00	1.238308e+00	1.098556e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.254726e+00	5.424493e-01	1.044825e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.255458e+00	3.514518e-01	2.020060e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.122926e+00	3.332458e-01	2.802552e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.150036e+00	1.409254e-01	2.418080e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.785417e-01	4.824625e-02	1.538747e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.277580e-01	0.000000e+00	1.246908e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.392507e-02	7.795300e-04	1.363755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.470386e+01	1.477502e+01	1.314802e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.124356e+01	3.845605e+00	2.410560e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.000378e+01	4.773711e-01	3.670727e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.287915e+00	5.081622e-01	1.944870e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.379670e+00	3.416388e-01	3.093238e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.144676e+00	1.053574e-01	4.068627e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.711917e-01	1.797911e-02	2.685214e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.010392e-02	9.208623e-04	1.630646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.684579e-01	1.738131e-01	2.971143e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.112123e+00	3.777174e-01	5.072011e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.692954e+00	4.608695e-01	5.749940e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.398996e+00	5.583798e-01	4.386898e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.963699e+00	4.846464e-01	2.137426e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.347108e+00	3.630387e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.221159e+00	3.126622e-01	1.826075e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.749652e+00	3.486301e-01	2.141020e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.153328e+00	3.047164e-01	3.518418e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.558716e+00	2.316765e-01	3.774876e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.011523e+00	1.350314e-01	3.051915e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.239780e-01	3.930849e-02	2.193427e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.397929e-01	5.402027e-03	1.074405e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.222318e-02	1.469541e-03	1.065198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.674835e+00	8.598992e-01	9.592332e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.425045e+00	1.452817e+00	1.126371e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.064433e+00	1.049512e+00	9.270638e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.051121e+00	8.544643e-01	5.384390e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.411405e+00	5.763101e-01	2.365421e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.531721e+00	3.297767e-01	7.394680e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.588739e+00	3.073372e-01	9.551672e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.748398e+00	3.164880e-01	1.745477e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.960134e+00	2.500226e-01	2.756407e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.242790e+00	1.287154e-01	2.243171e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.716420e-01	4.327141e-02	1.918702e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.163324e-01	2.270737e-03	1.188212e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.183543e-02	0.000000e+00	1.262368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.189298e+01	1.363636e+01	1.125678e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.823453e+01	4.242980e+00	3.933085e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.640021e+01	2.651109e+00	1.068001e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.725422e+01	1.460937e+00	7.775119e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.072818e+01	7.500438e-01	5.501151e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.840491e+00	4.328572e-01	1.318232e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.500804e+00	4.044026e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.296143e+00	3.758491e-01	1.590228e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.329165e+00	2.561247e-01	3.492461e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.412062e+00	1.209471e-01	3.813932e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.791360e-01	6.810307e-02	3.021333e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.808966e-02	0.000000e+00	1.797564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.777869e-01	2.119164e-01	3.482527e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.469283e+00	5.956391e-01	6.402433e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.538617e+00	3.807243e-01	9.794544e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.464045e+00	5.535682e-01	4.157438e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.526774e+00	3.813933e-01	3.493652e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.310525e-01	2.160654e-01	2.035731e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.445813e-01	1.079909e-01	1.114048e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.346137e-02	2.372279e-03	1.310267e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.425815e+00	6.243627e-01	8.037578e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.429312e+00	3.111648e-01	4.807666e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.586678e+00	4.724585e-01	2.815561e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.406746e+00	2.954173e-01	2.405083e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.384839e-01	1.451293e-01	1.529682e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.778941e-01	8.117780e-02	9.279288e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.438277e-01	3.942888e-02	4.773094e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.174185e-03	6.417679e-04	5.744797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.448049e+00	1.685344e+00	2.021765e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.998231e+00	8.111672e-01	7.661600e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.016699e+00	6.825523e-01	5.475319e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.293304e+00	2.904306e-01	3.143529e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.727634e-02	1.588856e-02	2.642015e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.430036e-02	1.831289e-02	7.794405e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.052212e-01	2.372907e-01	5.661031e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.635970e+00	5.041912e-01	1.015889e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.926616e+00	6.546542e-01	7.467669e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.745654e+00	4.600937e-01	2.226276e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.742179e+00	2.483689e-01	5.554933e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.300055e+00	5.085408e-01	2.283222e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.676612e+00	5.260442e-01	3.059346e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.031084e+00	4.831539e-01	3.414895e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.447743e+00	3.255424e-01	3.221218e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.675323e-01	2.655587e-01	2.283849e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.643599e-01	1.420138e-01	1.589833e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.591690e-01	6.379833e-02	9.429291e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.455569e-02	3.162898e-03	7.834437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.440731e-01	1.476276e-01	5.019988e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.088396e+00	6.575193e-01	1.931383e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.051537e+00	1.106040e+00	1.673549e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.047473e+00	8.273654e-01	1.265841e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.414904e+00	5.232029e-01	2.819511e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.985101e+00	3.085152e-01	4.586368e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.152092e+00	4.899436e-01	1.987189e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.306811e+00	5.569563e-01	2.280151e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.446241e+00	4.834415e-01	2.694077e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.773067e+00	3.508056e-01	2.893368e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.240479e+00	2.443159e-01	2.233346e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.200266e-01	1.722154e-01	1.444848e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.936568e-01	1.039346e-01	1.012104e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.394201e-01	4.879184e-02	7.207147e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.567047e-02	3.287027e-03	7.230619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.120237e+00	4.636059e-01	2.289284e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.691662e+00	1.822360e+00	4.831128e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.956086e+00	2.768547e+00	4.267142e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.094206e+01	1.968721e+00	2.035102e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.012974e+01	7.257049e-01	4.712927e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.157321e+00	1.122987e+00	2.812705e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.719302e+00	1.137057e+00	6.044735e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.767871e+00	8.256579e-01	5.503988e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.344504e+00	5.513947e-01	4.601361e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.467823e+00	3.267724e-01	3.314405e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.227347e-01	1.870955e-01	3.146233e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.200295e-02	9.147968e-03	1.621843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.777678e-01	2.504075e-01	5.317205e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.546425e+00	5.079651e-01	7.444508e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.152287e+00	2.475159e-01	2.824721e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.616439e+00	4.619196e-01	2.841877e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.718208e+00	3.781762e-01	3.103743e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.698300e-01	2.329255e-01	2.068864e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.642738e-01	1.351279e-01	1.171518e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.176948e-01	2.847256e-02	7.599990e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.417652e-03	0.000000e+00	5.484468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.369639e+00	1.190707e+00	2.513503e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.229248e+00	8.033546e-01	1.267727e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.654864e+00	2.134141e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.956670e+00	3.800026e-01	1.742248e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.176273e+00	3.293435e-01	1.899243e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.252398e+00	2.349649e-01	1.852189e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.695236e-01	1.115842e-01	1.340485e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.525678e-01	8.224864e-02	7.631064e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.374319e-02	5.382824e-03	1.291547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.124320e+02	1.269638e+01	2.337327e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.941919e+01	1.422159e+00	6.831561e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.649670e+00	5.040112e-01	4.732695e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.854189e+00	2.377214e-01	6.994498e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.619783e+00	3.042866e-01	1.788756e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.633869e+00	2.998958e-01	2.865062e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.761073e-01	1.872851e-01	2.450382e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.491317e-02	1.058191e-02	1.952875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.196567e-01	1.769265e-01	4.582771e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.509676e+00	4.634147e-01	8.677383e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.171740e+00	4.691889e-01	8.892381e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.809460e+00	5.223173e-01	5.260985e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.095460e+00	2.991527e-01	2.107767e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.103105e+00	2.386086e-01	3.834403e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.866001e+00	3.861984e-01	1.876083e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.469388e+00	3.895183e-01	2.352009e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.972816e+00	3.635370e-01	2.779590e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.488567e+00	3.415972e-01	2.603420e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.981951e-01	2.342430e-01	2.087269e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.548783e-01	1.212485e-01	1.568704e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.635799e-01	6.751996e-02	8.293557e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.493512e-02	3.242637e-03	7.794501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.112035e+00	1.220876e+00	2.452980e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.739773e+00	1.244028e+00	2.206897e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.762004e+00	8.643506e-01	1.192737e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.242371e+00	4.540060e-01	7.304123e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.151685e+00	3.260018e-01	9.316867e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.409579e+00	2.243804e-01	3.151027e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.009861e+00	3.480197e-01	1.560197e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.560262e+00	3.032184e-01	1.985206e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.981994e+00	3.074920e-01	1.887818e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.322354e+00	2.390775e-01	2.012186e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.043407e-01	1.394357e-01	1.296507e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.131634e-01	7.923448e-02	9.768917e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.182642e-02	6.289897e-03	1.107946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.103529e+02	1.144906e+01	1.920042e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.965505e+01	2.999053e+00	2.436951e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.743741e+01	1.019629e+00	1.200999e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.181811e+01	7.007282e-01	1.904661e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.009580e+00	4.799252e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.428440e+00	4.207285e-01	3.620537e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.768849e+00	1.844189e-01	1.672600e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.079085e+00	2.156935e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.533193e+00	2.938209e-01	2.580670e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.850044e+00	3.605478e-01	2.583838e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.069571e+00	2.024416e-01	2.916373e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.685280e-02	1.196816e-02	2.134559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.851413e-01	1.701511e-01	1.636342e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.301130e+00	6.473647e-01	4.816748e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.820915e+00	2.255051e-01	5.377420e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.776955e+00	4.703108e-01	3.817961e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.543117e+00	2.719407e-01	3.778338e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.756779e-01	1.010150e-01	2.370409e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.981296e-01	6.736794e-03	1.197634e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.291657e-03	0.000000e+00	1.636773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.699852e+00	4.812898e-01	4.062164e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.680810e+00	2.350518e-01	1.137812e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.414001e+00	3.317963e-01	2.787382e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.251425e+00	1.692707e-01	2.150048e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.160019e-01	5.925476e-02	1.459206e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.142623e-01	1.853726e-02	7.855075e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.138833e-02	0.000000e+00	5.335909e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.420003e-04	7.149022e-05	5.681319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.078130e+01	1.254020e+00	9.465594e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.116880e+00	5.648242e-01	2.245709e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.355657e+00	3.705437e-01	3.856214e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.318426e-01	1.185628e-01	2.681001e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.977266e-02	1.283013e-03	2.275173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.352351e-02	3.106850e-02	7.798210e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.183963e-01	1.984498e-01	3.403824e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.539220e+00	4.656387e-01	5.909592e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.725689e+00	6.205597e-01	5.202579e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.641984e+00	5.348286e-01	1.473312e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.938472e+00	1.955666e-01	4.675235e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.544122e+00	4.242742e-01	1.833049e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.854367e+00	4.121399e-01	3.781367e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.134197e+00	3.460861e-01	3.335024e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.412064e+00	1.951178e-01	3.550326e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.986094e-01	1.365225e-01	2.197202e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.825094e-01	3.867883e-02	1.695692e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.978426e-01	6.280440e-03	1.022168e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.042698e-03	3.550754e-04	9.117600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.543828e-01	1.395404e-01	3.156428e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.347627e+00	6.616341e-01	1.012383e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.265762e+00	7.228745e-01	1.247048e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.440679e+00	8.498043e-01	7.224525e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.882420e+00	5.617936e-01	1.472784e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.275915e+00	2.537503e-01	9.185787e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.332143e+00	4.866086e-01	1.579205e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.224475e+00	4.149235e-01	2.968613e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.328323e+00	3.197963e-01	2.097953e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.616007e+00	1.989588e-01	2.395216e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.117455e+00	1.503633e-01	1.687423e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.995911e-01	8.350138e-02	1.342797e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.787420e-01	1.729140e-02	1.140828e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.620629e-01	0.000000e+00	7.328264e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.824817e-03	4.552176e-04	6.271918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.146196e+00	1.079111e+00	2.637784e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.729723e+00	2.011969e+00	3.732180e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.279496e+01	2.164733e+00	2.252389e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.309654e+01	1.225009e+00	7.083526e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.067326e+01	7.505830e-01	2.623970e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.413735e+00	9.725454e-01	2.454377e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.804632e+00	7.587539e-01	3.750464e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.936957e+00	4.329161e-01	4.048564e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.797842e+00	2.813440e-01	3.480768e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.001359e+00	9.969395e-02	3.320540e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.663238e-01	3.324903e-02	2.253416e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.769806e-02	4.799632e-04	1.298947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.626351e-01	2.143839e-01	3.055092e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.349659e+00	5.848337e-01	6.571658e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.437174e+00	2.542013e-01	2.995491e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.877488e+00	5.112706e-01	2.337584e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.774766e+00	3.206183e-01	3.820108e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.370858e-01	1.356923e-01	2.675807e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.020486e-01	2.923304e-02	1.431348e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.828730e-02	0.000000e+00	1.003910e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.304517e-05	3.516399e-04	7.469020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.037427e+00	1.055503e+00	1.324694e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.812103e+00	1.147702e+00	1.299226e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.988580e+00	3.938305e-01	1.937061e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.175626e+00	4.666638e-01	1.606745e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.049459e+00	3.298197e-01	2.755670e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.106677e+00	1.403640e-01	2.216302e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.790010e-01	5.150271e-02	1.297545e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.607142e-01	4.598273e-03	8.801442e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.298539e-02	3.613473e-04	1.248202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.573392e+01	1.417212e+01	1.535872e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.778060e+01	2.529587e+00	2.709642e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.474147e+00	7.484020e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.231001e+00	4.969321e-01	3.935641e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.462364e+00	3.807592e-01	2.763652e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.194641e+00	1.173900e-01	3.462299e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.195882e-01	4.524434e-02	2.323885e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.745312e-02	0.000000e+00	1.629473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.689532e-01	1.658259e-01	3.119919e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.241158e+00	4.170675e-01	5.590243e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.924476e+00	5.506931e-01	5.934273e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.608733e+00	5.727492e-01	4.881597e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.136847e+00	4.270906e-01	2.329283e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.400228e+00	2.858133e-01	4.654778e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.145468e+00	3.413042e-01	1.006366e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.688990e+00	3.958919e-01	2.502974e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.067288e+00	3.269290e-01	3.275760e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.457082e+00	2.205388e-01	3.097127e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.275998e-01	1.192442e-01	2.421221e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.870602e-01	3.403541e-02	1.817430e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.000570e-01	8.202466e-03	1.009404e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.447667e-03	2.065122e-04	9.613550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.100798e+00	9.541779e-01	1.238550e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.265969e+00	1.424086e+00	1.423037e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.625472e+00	1.059981e+00	1.206449e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.274645e+00	8.098790e-01	6.920430e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.327796e+00	4.799524e-01	1.425102e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.271590e+00	2.149697e-01	2.158702e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.338833e+00	3.232625e-01	1.358242e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.621782e+00	3.048495e-01	2.349820e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.928006e+00	2.450628e-01	2.216550e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.232910e+00	1.637692e-01	1.881521e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.851871e-01	6.285358e-02	1.450634e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.110952e-01	3.712563e-03	1.041586e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.088857e-02	0.000000e+00	1.181153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.292898e+01	1.302155e+01	1.241469e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.878463e+01	3.773688e+00	3.173278e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.411694e+01	2.035856e+00	2.447848e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.584881e+01	1.109241e+00	9.492224e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.025681e+01	6.599141e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.384216e+00	3.899476e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.241708e+00	3.024490e-01	1.087364e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.154041e+00	3.589969e-01	1.483453e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.364434e+00	2.862925e-01	2.984895e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.486791e+00	1.784844e-01	3.187051e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.747494e-01	6.185200e-02	2.788204e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.427276e-02	9.626236e-04	1.821424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.289388e-01	2.260863e-01	3.517285e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.566115e+00	5.197334e-01	5.573879e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.342061e+00	3.579106e-01	1.426798e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.320629e+00	5.250461e-01	4.103427e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.455928e+00	3.730230e-01	2.709015e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.638160e-01	1.836928e-01	2.087444e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.295339e-01	9.122249e-02	1.104284e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.258473e-02	2.103968e-03	1.003291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.707809e+00	5.942484e-01	8.070898e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.291449e+00	3.078281e-01	3.996678e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.432652e+00	4.635642e-01	2.992263e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.326189e+00	2.803846e-01	1.952573e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.934528e-01	1.344872e-01	1.663777e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.686622e-01	7.406488e-02	7.855940e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.313450e-01	3.292683e-02	6.806340e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.074739e-03	3.350133e-03	4.907404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.976477e+00	1.642000e+00	2.053808e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.682414e+00	9.081453e-01	7.014154e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.888858e+00	6.697484e-01	4.834331e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.230142e+00	2.764825e-01	3.446572e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.395009e-02	1.380272e-02	2.465264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.662351e-02	3.319756e-02	9.794799e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.925986e-01	2.906412e-01	6.479819e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.966315e+00	5.533595e-01	1.051371e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.199549e+00	6.647547e-01	6.041420e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.744026e+00	3.409052e-01	1.249408e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.601374e+00	2.815997e-01	7.867945e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.103047e+00	5.186962e-01	2.691467e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.517458e+00	5.174674e-01	3.080848e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.912760e+00	4.408073e-01	3.219890e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.375432e+00	3.171807e-01	2.817101e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.131801e-01	2.347045e-01	2.139373e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.265697e-01	1.276917e-01	1.580304e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.388949e-01	4.924827e-02	7.597161e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.274667e-02	1.945070e-03	9.114132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.026294e-01	2.243461e-01	5.802116e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.769046e+00	9.537007e-01	1.937801e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.461549e+00	9.882406e-01	1.885017e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.434160e+00	8.376085e-01	8.908932e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.426049e+00	4.199812e-01	2.530470e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.841831e+00	3.680386e-01	8.665843e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.981447e+00	5.395849e-01	1.777063e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.038777e+00	4.851274e-01	3.083245e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.328607e+00	4.222622e-01	2.615188e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.720653e+00	3.700958e-01	2.466785e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.207733e+00	2.469376e-01	1.799581e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.795288e-01	1.588633e-01	1.698319e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.576567e-01	8.905476e-02	1.218544e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.291670e-01	4.468110e-02	5.269185e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.444206e-02	2.442118e-03	8.326746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.599340e+00	7.422984e-01	2.617750e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.669853e+00	2.125162e+00	5.212071e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.788057e+00	2.853058e+00	4.516527e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.126030e+01	1.871383e+00	1.778636e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.028104e+01	7.153881e-01	4.855019e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.894449e+00	1.233891e+00	4.426243e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.424382e+00	1.077192e+00	4.801410e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.582952e+00	8.105512e-01	5.387481e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.305324e+00	5.393672e-01	4.360311e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.344212e+00	2.996603e-01	4.211370e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.963485e-01	2.021788e-01	2.051316e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.127575e-02	8.025174e-03	1.914020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.985656e-01	3.027599e-01	5.535634e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.698462e+00	4.540493e-01	6.457035e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.045889e+00	3.054212e-01	2.975538e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.506993e+00	4.336831e-01	2.444469e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.611933e+00	3.509866e-01	3.017023e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.984454e-01	2.051326e-01	1.986833e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.266632e-01	1.101679e-01	1.170888e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.155108e-01	2.771485e-02	7.680036e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.481772e-03	2.559921e-03	4.219021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.600327e+00	1.311039e+00	2.579927e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.534030e+00	8.253771e-01	1.051721e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.483521e+00	1.994155e-01	4.328978e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.860486e+00	3.659973e-01	1.462525e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.050119e+00	3.133254e-01	2.197428e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.185433e+00	2.016609e-01	1.723716e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.281176e-01	1.099556e-01	1.447447e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.233711e-01	6.373430e-02	7.763515e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.369707e-02	5.856488e-03	1.011482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.248512e+02	1.379923e+01	2.232117e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.868117e+01	1.299125e+00	5.504686e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.375868e+00	4.622841e-01	9.686203e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.685958e+00	1.773975e-01	1.268662e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.475865e+00	2.952066e-01	1.933364e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.563389e+00	2.836696e-01	3.072024e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.282298e-01	1.736993e-01	2.566027e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.448747e-02	9.460186e-03	1.727180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.788281e-01	2.368379e-01	4.924517e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.722087e+00	4.657044e-01	9.813622e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.466456e+00	5.080577e-01	8.619395e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.995592e+00	4.557042e-01	3.726351e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.145480e+00	3.059439e-01	8.718329e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.971740e+00	2.397673e-01	2.445740e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.710033e+00	3.149214e-01	1.773606e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.340546e+00	3.602616e-01	2.609557e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.894984e+00	3.399529e-01	2.669687e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.411224e+00	3.292269e-01	2.389205e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.418615e-01	2.113179e-01	2.061367e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.283169e-01	1.130721e-01	1.552946e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.432955e-01	5.132790e-02	6.891342e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.377509e-02	2.520756e-03	8.296798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.274472e+00	1.274504e+00	2.571122e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.500707e+00	1.229846e+00	2.211142e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.077031e+00	8.129118e-01	1.091932e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.445063e+00	6.115442e-01	3.725224e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.079041e+00	2.881228e-01	4.167035e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.213065e+00	1.362840e-01	1.089470e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.865205e+00	2.791964e-01	1.097713e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.451810e+00	2.680846e-01	1.559132e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.891727e+00	2.414448e-01	1.994445e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.298975e+00	2.517869e-01	1.597493e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.571620e-01	1.299779e-01	1.514069e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.881148e-01	7.198909e-02	1.045134e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.951407e-02	5.292871e-03	9.904893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.203890e+02	1.248674e+01	1.809448e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.814638e+01	2.248452e+00	2.716711e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.737296e+01	1.071504e+00	5.092400e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.162140e+01	7.617643e-01	1.468155e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.569757e+00	3.370168e-01	1.539829e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.287768e+00	3.891819e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.718657e+00	2.077661e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.951632e+00	1.819608e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.480503e+00	2.996727e-01	2.099813e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.744119e+00	3.100359e-01	3.336907e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.031257e+00	2.049965e-01	2.461509e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.422578e-02	1.066044e-02	2.427135e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.475733e-01	1.859116e-01	1.366978e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.622801e+00	7.039356e-01	3.567034e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.577685e+00	1.884237e-01	3.466013e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.460842e+00	3.724269e-01	4.305612e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.429531e+00	2.079456e-01	3.839691e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.857955e-01	8.884771e-02	2.311799e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.577350e-01	3.441946e-03	1.296277e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.599115e-03	4.116801e-04	1.545933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.103971e+00	5.086097e-01	3.249290e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.403762e+00	1.609730e-01	6.331835e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.282831e+00	2.797132e-01	2.869164e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.174067e+00	1.431645e-01	2.016796e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.460059e-01	3.343606e-02	1.671902e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.763992e-01	5.769168e-03	8.760566e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.911941e-02	2.768658e-03	6.052270e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.813549e-05	9.735159e-04	5.890967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.156001e+01	1.381825e+00	7.851001e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.737605e+00	5.626606e-01	1.882106e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.090882e+00	2.775980e-01	4.720995e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.499604e-01	6.936910e-02	2.836512e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.552779e-02	1.940883e-03	2.285179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.502838e-02	4.691556e-02	9.831559e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.108315e-01	2.629734e-01	3.578917e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.935214e+00	5.712717e-01	5.291365e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.014910e+00	6.214953e-01	4.240980e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.748022e+00	4.782806e-01	1.259785e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.811745e+00	3.166710e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.340571e+00	3.638085e-01	2.651799e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.596597e+00	3.505412e-01	4.511751e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.959496e+00	2.918084e-01	3.502516e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.325533e+00	2.048122e-01	3.120534e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.154306e-01	1.010658e-01	2.330924e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.353218e-01	1.430138e-02	1.601842e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.718457e-01	6.812393e-04	1.047027e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.423689e-03	9.366804e-04	7.757526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.788556e-01	2.292429e-01	3.369407e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.208274e+00	8.281426e-01	1.056579e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.344889e+00	1.071687e+00	8.889324e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.062053e+00	8.563971e-01	4.640216e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.897809e+00	4.957593e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.088980e+00	3.295137e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.905298e+00	3.269398e-01	3.142938e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.935098e+00	2.986904e-01	2.978820e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.155892e+00	2.627731e-01	2.725672e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.504170e+00	2.110947e-01	2.285973e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.698400e-01	9.706637e-02	2.147135e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.262782e-01	4.068424e-02	1.407669e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.360129e-01	1.849153e-03	1.142611e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.484563e-01	4.312107e-03	7.392043e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.090283e-03	5.983576e-04	6.481168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.323704e+00	1.600391e+00	2.990706e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.067889e+01	2.479936e+00	3.821601e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.446373e+01	2.579772e+00	1.561697e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.338764e+01	1.257753e+00	3.228017e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.036274e+01	6.744108e-01	2.601491e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.964156e+00	7.957080e-01	2.974459e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.390916e+00	5.725430e-01	5.118470e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.803504e+00	5.075937e-01	3.748007e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.661619e+00	2.247015e-01	3.577217e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.271576e-01	7.242682e-02	3.310045e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.682586e-01	8.421534e-03	2.553078e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.348567e-02	7.216769e-04	1.330305e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.365920e-01	2.680435e-01	2.783433e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.717474e+00	6.610270e-01	5.763215e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.408793e+00	2.128976e-01	2.081226e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.614383e+00	4.431128e-01	3.289566e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.602047e+00	2.444229e-01	4.052788e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.599625e-01	1.164041e-01	2.498866e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.579976e-01	9.282352e-03	1.576329e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.038015e-02	1.053026e-03	8.832667e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.932973e-04	1.021802e-03	6.684133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.962462e+00	1.235165e+00	1.207209e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.530449e+00	1.235370e+00	1.125226e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.034844e+00	4.438241e-01	1.376720e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.954248e+00	4.025561e-01	1.921289e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.863135e+00	2.746189e-01	3.413565e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.018053e+00	9.313220e-02	2.216682e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.108079e-01	3.209586e-02	1.470285e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.456714e-01	5.211639e-03	8.403269e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.049721e-03	8.809203e-04	1.388835e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.100156e+02	1.573872e+01	1.400209e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.851002e+01	2.724702e+00	1.616029e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.845596e+00	6.454695e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.964518e+00	4.661207e-01	4.595438e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.307155e+00	3.135695e-01	2.820676e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.131224e+00	9.003574e-02	3.673543e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.924392e-01	1.061285e-02	2.740570e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.387720e-02	1.344887e-03	1.667691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.027970e-01	2.228249e-01	3.170816e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.514393e+00	5.032095e-01	5.132927e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.197914e+00	5.638247e-01	5.715506e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.848368e+00	5.630931e-01	4.427328e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.302476e+00	4.318793e-01	8.650737e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.313784e+00	2.116447e-01	4.100002e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.041551e+00	3.764516e-01	1.175915e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.517105e+00	3.469609e-01	2.768204e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.906398e+00	2.646466e-01	3.347899e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.350786e+00	1.962870e-01	3.444800e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.575879e-01	9.625194e-02	2.322179e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.423921e-01	1.617755e-02	1.682536e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.730580e-01	0.000000e+00	1.039799e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.006880e-03	1.106340e-03	7.822971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.143786e+00	1.311942e+00	1.211535e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.157519e+00	1.426994e+00	1.348187e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.282501e+00	1.127577e+00	9.951749e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.477430e+00	8.085989e-01	6.068412e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.471960e+00	5.118785e-01	1.306444e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.230372e+00	2.999405e-01	7.276909e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.216290e+00	3.100680e-01	1.346653e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.405060e+00	2.292234e-01	2.678763e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.789309e+00	1.972031e-01	2.458588e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.146358e+00	1.354454e-01	1.973028e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.368034e-01	4.297743e-02	1.505928e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.763305e-01	0.000000e+00	1.071226e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.711376e-02	6.608206e-04	1.180945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.046043e+02	1.514102e+01	1.132994e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.946516e+01	4.239544e+00	3.714188e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.460434e+01	2.360334e+00	8.734824e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.566712e+01	1.156947e+00	8.625540e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.751033e+00	6.033301e-01	3.452702e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.395271e+00	5.746792e-01	4.020354e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.299576e+00	4.343963e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.979217e+00	2.570794e-01	1.636187e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.091105e+00	2.054756e-01	3.641698e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.305619e+00	1.422655e-01	3.776098e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.858815e-01	2.220451e-02	2.820557e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.312877e-02	3.218795e-04	1.734948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.201134e+00	2.933898e-01	4.104356e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.735882e+00	4.751046e-01	5.264820e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.192664e+00	5.688079e-01	2.898781e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.992069e+00	4.729316e-01	3.947860e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.220919e+00	3.080261e-01	2.916448e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.623599e-01	1.537780e-01	1.785351e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.639913e-01	6.238562e-02	1.053851e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.822113e-03	1.385889e-03	9.164841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.316303e+00	6.130807e-01	7.482515e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.959793e+00	3.452933e-01	2.014433e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.174958e+00	4.100317e-01	2.774152e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.163748e+00	2.250137e-01	2.030479e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.681465e-01	1.032645e-01	1.624965e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.250817e-01	5.365619e-02	8.673022e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.108782e-01	2.104060e-02	4.804132e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.334853e-03	1.071503e-03	4.768023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.032494e+01	1.570406e+00	1.673685e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.938001e+00	8.130784e-01	5.547382e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.587602e+00	5.288361e-01	4.124719e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.055945e+00	1.949368e-01	3.094626e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.138336e-02	1.095525e-02	2.536236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.063226e-02	2.691267e-02	1.184997e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.761466e-01	2.914477e-01	9.004928e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.368607e+00	6.944271e-01	1.056751e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.671052e+00	6.765906e-01	5.683931e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.986278e+00	2.295729e-01	1.206246e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.650583e+00	4.815211e-01	1.428122e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.943293e+00	6.262730e-01	2.929703e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.241598e+00	4.778909e-01	3.350573e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.671838e+00	3.796848e-01	3.562220e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.183651e+00	2.896971e-01	2.630271e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.945929e-01	2.129938e-01	1.802788e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.480440e-01	9.726054e-02	1.388690e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.953837e-01	4.671520e-02	8.252436e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.468421e-03	1.445937e-03	7.139103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.321619e-01	2.583584e-01	8.462276e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.292507e+00	9.690768e-01	2.549055e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.312967e+00	1.081556e+00	1.652795e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.216561e+00	8.740528e-01	5.393583e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.779464e+00	3.365884e-01	1.413854e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.853512e+00	5.498999e-01	8.196265e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.767091e+00	5.240840e-01	2.602968e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.850965e+00	5.535048e-01	2.630780e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.098005e+00	4.159722e-01	2.766609e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.493898e+00	2.907927e-01	2.050321e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.019853e+00	1.931986e-01	1.920263e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.421857e-01	1.017669e-01	1.750412e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.201520e-01	9.359010e-02	8.950517e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.013882e-01	3.618106e-02	6.825054e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.246798e-02	2.505838e-03	6.735044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.798328e+00	6.923012e-01	3.317411e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.181077e+00	2.530934e+00	6.200983e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.200244e+01	2.994405e+00	3.998944e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.272380e+01	1.614648e+00	1.139208e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.060548e+01	1.185075e+00	2.580825e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.465379e+00	1.236130e+00	4.758561e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.898802e+00	1.074044e+00	5.696119e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.153964e+00	6.538890e-01	4.679217e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.041189e+00	3.853119e-01	4.080877e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.232164e+00	2.651740e-01	3.084295e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.121089e-01	1.116349e-01	2.672201e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.405603e-02	7.696939e-03	1.529494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.083916e+00	3.534332e-01	7.703216e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.790317e+00	4.614715e-01	6.294555e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.291035e+00	5.044502e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.422320e+00	4.834082e-01	3.062512e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.434655e+00	3.238191e-01	3.280573e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.095110e-01	1.786936e-01	1.961137e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.626422e-01	8.905433e-02	1.131979e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.015639e-02	1.632521e-02	6.064639e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.181747e-03	2.600381e-04	3.432971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.635410e+00	1.687398e+00	3.317539e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.127755e+00	7.021474e-01	8.725669e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.691130e+00	3.501025e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.026934e+00	4.509789e-01	1.449943e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.969778e+00	3.090483e-01	2.367487e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.038003e+00	1.756293e-01	2.093060e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.657749e-01	1.038078e-01	1.365917e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.141809e-01	5.140324e-02	7.104558e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.924162e-02	3.825628e-03	1.148108e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.303327e+02	1.577782e+01	2.376304e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.878777e+01	1.431062e+00	1.675999e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.725351e+00	5.794156e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.701618e+00	1.633817e-01	3.607124e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.433379e+00	2.961235e-01	2.311285e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.509224e+00	2.574525e-01	3.078267e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.736708e-01	1.078827e-01	2.568304e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.609095e-02	7.243768e-03	1.824741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.664807e-01	2.371199e-01	6.238594e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.842136e+00	5.252059e-01	1.161274e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.605436e+00	5.463162e-01	9.670504e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.183015e+00	5.279159e-01	3.348647e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.327775e+00	2.669164e-01	4.759823e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.103569e+00	3.729177e-01	9.211169e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.819556e+00	4.593697e-01	2.262180e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.358857e+00	4.693039e-01	2.569354e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.746998e+00	3.532652e-01	3.202346e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.238142e+00	2.660637e-01	2.654076e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.291179e-01	1.880020e-01	1.950455e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.776368e-01	1.139150e-01	1.304849e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.933570e-01	4.584273e-02	7.932198e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.627366e-03	1.413191e-03	7.149439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.397849e+00	1.693734e+00	3.445930e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.866288e+00	1.277392e+00	2.384858e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.062079e+00	8.022913e-01	1.104334e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.336424e+00	5.704851e-01	1.046989e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.107166e+00	2.360533e-01	4.024151e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.352050e+00	2.730996e-01	8.299441e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.019948e+00	3.944438e-01	1.823099e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.477909e+00	3.442607e-01	1.959815e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.833656e+00	3.170844e-01	1.841468e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.156344e+00	1.933586e-01	1.759119e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.512722e-01	9.330276e-02	1.716847e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.498747e-01	6.836283e-02	9.513609e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.503356e-02	4.864890e-03	1.074508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.283215e+02	1.427657e+01	2.107575e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.731695e+01	1.781648e+00	8.948734e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.755293e+01	1.105328e+00	2.788090e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.196415e+01	9.987444e-01	1.144056e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.952841e+00	6.705519e-01	1.617857e-03
2.625000e-02	6.250000e-03	6.250000e-03	5.383082e+00	2.158936e-01	1.169434e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.714589e+00	2.435012e-01	1.274755e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.890147e+00	2.263154e-01	2.450933e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.337143e+00	2.893165e-01	2.643842e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.670440e+00	2.591049e-01	3.246263e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.332747e-01	1.455229e-01	2.713725e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.329769e-02	9.501396e-03	2.136168e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.047562e+00	2.534374e-01	2.407411e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.670170e+00	5.691709e-01	4.910272e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.499593e+00	4.128534e-01	1.840765e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.282191e+00	4.795845e-01	4.267670e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.247938e+00	2.335228e-01	3.575884e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.009406e-01	7.687697e-02	2.105970e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.290118e-01	1.519126e-02	1.005885e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.305841e-03	1.636684e-03	1.207237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.429389e+00	5.235153e-01	4.452035e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.170682e+00	2.000272e-01	5.773935e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.135553e+00	3.237543e-01	2.726219e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.073568e+00	1.494427e-01	2.015268e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.186043e-01	5.532721e-02	1.443920e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.509606e-01	1.164264e-02	8.149225e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.037002e-02	1.703073e-03	4.983670e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.711833e-05	1.103846e-05	5.109583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.212952e+01	1.314383e+00	8.670771e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.267659e+00	6.119812e-01	2.070708e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.016899e+00	2.822606e-01	4.262036e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.472659e-01	7.802563e-02	3.042375e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.604262e-02	4.111800e-04	2.038417e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.995557e-02	2.186118e-02	1.103968e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.929902e-01	2.393277e-01	5.732215e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.062828e+00	5.763778e-01	8.314332e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.385013e+00	6.766093e-01	5.651371e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.105976e+00	5.109132e-01	7.182947e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.921469e+00	4.854304e-01	8.205615e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.215871e+00	5.381225e-01	3.212142e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.468234e+00	4.975985e-01	3.461284e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.735008e+00	3.022105e-01	3.992297e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.217827e+00	2.204590e-01	2.898313e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.976171e-01	8.884812e-02	2.311447e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.780690e-01	4.234801e-02	1.603213e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.523373e-01	2.244774e-02	8.651207e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.403271e-03	8.803764e-04	7.940975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.177847e-01	1.380135e-01	6.114647e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.491667e+00	8.520520e-01	1.669307e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.585335e+00	8.653592e-01	1.549610e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.561458e+00	9.395342e-01	4.103688e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.028102e+00	4.084971e-01	2.332850e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.019797e+00	4.930608e-01	1.223054e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.970468e+00	6.495096e-01	1.166160e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.802534e+00	4.162214e-01	2.883965e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.015348e+00	2.813791e-01	2.648265e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.425599e+00	2.337305e-01	2.147456e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.129293e-01	1.154568e-01	1.990985e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.678818e-01	5.958432e-02	1.426088e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.101250e-01	1.799529e-02	1.161304e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.387227e-01	4.632631e-03	6.196593e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.915403e-03	1.407739e-03	5.585983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.965078e+00	8.861690e-01	4.223148e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.199580e+01	2.731968e+00	4.158098e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.533643e+01	2.357862e+00	2.168852e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.391734e+01	1.250717e+00	4.980503e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.022898e+01	1.134218e+00	2.788752e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.675199e+00	1.002227e+00	2.217413e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.288642e+00	7.532041e-01	3.025408e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.666328e+00	3.989218e-01	3.888786e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.508310e+00	2.161576e-01	3.809482e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.498170e-01	9.058863e-02	3.051610e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.360668e-01	3.293955e-02	2.244702e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.271502e-02	4.623421e-04	1.237261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.506113e-01	2.727054e-01	4.677679e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.729982e+00	6.145786e-01	7.475629e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.517312e+00	4.046143e-01	2.072486e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.681041e+00	6.050253e-01	3.120779e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.567173e+00	3.070115e-01	4.058005e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.613289e-01	1.118973e-01	2.644655e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.083995e-01	2.951325e-02	1.349129e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.580165e-02	3.981089e-03	7.825498e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.117269e-03	9.388404e-04	6.207990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.695704e+00	1.325762e+00	2.277135e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.589146e+00	1.262794e+00	1.230728e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.585630e+00	3.920122e-01	1.576808e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.974492e+00	5.697306e-01	2.544980e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.949146e+00	3.190451e-01	2.942769e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.020261e+00	1.458761e-01	2.025897e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.645836e-01	4.667917e-02	1.499182e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.272520e-01	4.773234e-03	8.001901e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.104960e-02	7.439732e-04	1.073397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.229873e+02	1.870305e+01	1.981175e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.500961e+01	2.056985e+00	1.560929e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.330473e+00	8.553987e-01	1.535131e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.073484e+00	5.630162e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.398012e+00	3.699742e-01	2.910361e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.031509e+00	9.804376e-02	3.915328e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.793810e-01	1.316953e-02	2.603527e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.213850e-02	0.000000e+00	1.553293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.252234e-01	1.793976e-01	4.474459e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.515699e+00	4.982156e-01	8.173107e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.285131e+00	5.717950e-01	8.732185e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.026740e+00	6.073395e-01	5.433857e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.441297e+00	4.500612e-01	1.137742e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.502023e+00	3.690463e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.071871e+00	5.448686e-01	1.388347e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.466590e+00	4.581059e-01	2.992608e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.844554e+00	3.410572e-01	3.557908e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.304822e+00	2.482583e-01	3.092700e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.805797e-01	1.059591e-01	2.578273e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.916467e-01	3.506980e-02	1.708533e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.602211e-01	2.952023e-02	8.876718e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.766710e-03	8.934569e-04	8.494190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.347470e+00	1.130120e+00	2.290309e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.991554e+00	1.612801e+00	2.094450e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.524678e+00	1.190828e+00	1.401694e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.699612e+00	8.389271e-01	4.805118e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.174300e+00	4.289429e-01	2.770954e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.047020e+00	4.515726e-01	2.280709e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.177118e+00	4.515558e-01	1.536145e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.459285e+00	3.776480e-01	3.076513e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.787682e+00	2.854948e-01	2.442536e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.095676e+00	1.454202e-01	2.029799e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.831804e-01	5.113452e-02	1.499895e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.667511e-01	1.087172e-02	1.019901e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.806943e-02	1.895724e-03	1.018705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.164539e+02	1.641553e+01	1.656348e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.589748e+01	3.132996e+00	4.089756e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.132469e+01	1.328096e+00	1.838060e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.426410e+01	6.599738e-01	1.536116e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.148200e+00	5.620956e-01	1.004618e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.094732e+00	5.422414e-01	1.521854e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.114244e+00	5.097574e-01	1.579171e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.003911e+00	4.598913e-01	1.691299e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.294728e+00	2.787416e-01	3.495219e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.383463e+00	1.976849e-01	3.376843e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.119043e-01	5.107846e-02	2.874268e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.048546e-02	4.917090e-04	1.639001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.446680e+00	3.216650e-01	3.819409e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.761727e+00	3.618843e-01	4.733007e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.933682e+00	5.106086e-01	2.959423e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.785250e+00	4.036667e-01	4.045493e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.127689e+00	2.743703e-01	2.732473e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.204991e-01	1.554910e-01	1.306141e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.190872e-01	5.066531e-02	9.000917e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.181071e-03	6.265874e-04	9.936441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.617251e+00	5.941643e-01	7.119575e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.777155e+00	3.489866e-01	2.154557e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.009892e+00	3.829417e-01	2.617849e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.081632e+00	2.110509e-01	1.899710e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.687997e-01	8.367584e-02	1.393057e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.833533e-01	5.482826e-02	7.307833e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.089718e-01	2.443377e-02	4.716822e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.685124e-03	5.229575e-04	4.844843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.087382e+01	1.530235e+00	1.644021e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.655799e+00	8.294759e-01	4.879524e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.371803e+00	5.121357e-01	4.473179e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.947805e-01	1.909001e-01	2.759147e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.157978e-02	9.804253e-03	2.317364e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.030633e-01	5.470377e-02	1.537195e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.190411e+00	4.690559e-01	9.129572e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.874735e+00	7.145343e-01	9.863410e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.780713e+00	4.367766e-01	3.709394e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.888216e+00	1.786197e-01	1.125816e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.399765e+00	4.798511e-01	1.492384e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.652646e+00	5.267373e-01	3.525469e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.034914e+00	4.222703e-01	3.871242e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.558137e+00	3.491357e-01	2.992656e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.123058e+00	2.746807e-01	1.995297e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.188819e-01	1.686874e-01	1.702285e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.063154e-01	9.842168e-02	1.130048e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.762632e-01	4.245299e-02	6.732898e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.355036e-03	1.840818e-03	5.538863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.444437e-01	3.570350e-01	1.128400e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.462912e+00	1.344859e+00	2.241369e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.040926e+00	1.073177e+00	1.455486e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.234486e+00	5.484859e-01	5.276229e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.626848e+00	2.456374e-01	6.902522e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.492470e+00	4.995233e-01	2.647766e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.576072e+00	6.047410e-01	2.025445e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.678868e+00	4.823673e-01	2.571910e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.909959e+00	3.476747e-01	2.560468e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.394397e+00	2.675269e-01	2.256163e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.664182e-01	1.944109e-01	1.766450e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.433250e-01	1.134663e-01	1.226212e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.724777e-01	6.652475e-02	9.195294e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.867765e-01	3.870357e-02	6.093489e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.198365e-02	3.729543e-03	5.787572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.545693e+00	1.062759e+00	3.953454e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.612525e+00	2.935567e+00	6.269777e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.315114e+01	2.931666e+00	3.991996e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.312827e+01	1.544476e+00	8.850094e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.030497e+01	1.127175e+00	5.058640e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.100931e+00	1.236264e+00	5.635762e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.654961e+00	1.000732e+00	4.604811e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.959751e+00	6.687312e-01	4.552014e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.836840e+00	3.541800e-01	4.685786e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.135558e+00	2.640171e-01	2.968184e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.547962e-01	1.495189e-01	2.039276e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.394962e-02	6.215464e-03	1.426604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.417137e+00	4.127244e-01	7.529099e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.980403e+00	4.309808e-01	4.557575e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.096254e+00	4.074709e-01	9.606400e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.245129e+00	4.730276e-01	3.085531e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.339528e+00	2.950460e-01	3.079977e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.403001e-01	1.670447e-01	1.563254e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.960712e-01	6.804121e-02	9.950256e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.924321e-02	1.247831e-02	6.055157e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.625587e-03	5.524415e-05	3.871280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.036297e+01	1.823003e+00	3.142186e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.269533e+00	6.406944e-01	5.446101e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.503806e+00	2.438956e-01	7.997104e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.782361e+00	3.585263e-01	2.196568e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.883779e+00	3.293294e-01	2.223035e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.907900e-01	1.766341e-01	1.625479e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.410386e-01	7.954116e-02	1.146139e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.589052e-01	5.896369e-02	6.964004e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.801591e-02	3.403232e-03	1.203139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.435170e+02	1.656692e+01	2.272806e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.808358e+01	1.478265e+00	3.057744e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.204065e+00	2.915071e-01	1.667688e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.579566e+00	1.496622e-01	2.028201e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.302515e+00	3.394112e-01	2.092709e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.347997e+00	2.098337e-01	2.964001e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.009288e-01	1.356887e-01	2.215191e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.610246e-02	7.067771e-03	1.680519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.361558e-01	3.105667e-01	6.796562e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.344296e+00	6.556405e-01	1.057000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.008836e+00	6.045373e-01	7.204059e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.238310e+00	3.608195e-01	3.852713e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.197301e+00	1.740111e-01	8.066652e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.008995e+00	4.167728e-01	1.170619e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.622308e+00	4.390322e-01	2.025928e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.138374e+00	3.999657e-01	2.798919e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.623876e+00	3.314324e-01	2.792074e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.174833e+00	2.419410e-01	2.147239e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.722590e-01	1.756908e-01	1.604930e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.187940e-01	9.965148e-02	1.109554e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.783642e-01	4.533007e-02	6.542769e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.810034e-03	2.192285e-03	5.686746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.441644e+00	1.204315e+00	2.685641e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.041769e+01	1.845365e+00	1.969249e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.589706e+00	9.860956e-01	1.187494e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.250802e+00	4.445148e-01	3.856239e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.978620e+00	2.678412e-01	7.932697e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.234464e+00	2.311810e-01	2.785693e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.830215e+00	3.326685e-01	1.414041e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.330232e+00	3.485109e-01	1.725606e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.712185e+00	2.831619e-01	1.778519e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.064630e+00	1.666017e-01	1.860985e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.373442e-01	1.060095e-01	1.246101e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.223079e-01	5.533223e-02	8.666062e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.527316e-02	6.493696e-03	9.080171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.406722e+02	1.489838e+01	1.987916e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.654389e+01	1.383168e+00	2.283545e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.649051e+01	7.963508e-01	5.894821e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.129157e+01	7.036948e-01	9.308924e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.683227e+00	3.373465e-01	1.368459e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.145845e+00	3.395978e-01	2.145164e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.510909e+00	2.178757e-01	3.294649e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.711863e+00	2.333341e-01	5.836098e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.187900e+00	2.755269e-01	2.596160e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.564712e+00	2.744608e-01	3.196136e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.088910e-01	1.923359e-01	2.343798e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.596000e-02	8.730564e-03	1.765790e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.281144e+00	2.797907e-01	1.936915e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.951575e+00	6.619352e-01	3.452724e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.206944e+00	3.329948e-01	2.622646e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.946623e+00	3.410433e-01	4.782409e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.044733e+00	1.529590e-01	3.479935e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.402248e-01	7.342983e-02	1.896495e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.931509e-01	3.780973e-03	1.005405e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.010913e-04	0.000000e+00	1.125160e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.861268e+00	5.220510e-01	3.719130e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.907286e+00	2.126963e-01	7.039379e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.960020e+00	2.945468e-01	2.640712e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.571381e-01	1.082676e-01	2.117399e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.563684e-01	2.684743e-02	1.506544e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.102035e-01	1.371435e-02	8.049219e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.757155e-02	4.318326e-03	4.344844e-02
7.750000e-01	2.250000e-01	2.250000e-01	-6.273811e-04	0.000000e+00	5.203011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.266364e+01	1.296590e+00	7.455341e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.020911e+00	5.580344e-01	2.080892e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.864278e+00	2.562546e-01	4.188045e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.651486e-01	4.162766e-02	2.885553e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.206484e-02	1.313519e-03	2.042594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.239893e-01	5.452408e-02	1.116959e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.000819e+00	3.298796e-01	6.090828e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.699278e+00	7.732294e-01	6.441306e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.838942e+00	7.176310e-01	2.953782e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.118989e+00	3.681834e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.606063e+00	3.847167e-01	1.935025e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.901243e+00	4.195333e-01	3.539192e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.137658e+00	3.321140e-01	4.004034e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.486636e+00	2.228521e-01	4.436260e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.036095e+00	1.491029e-01	2.788112e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.357691e-01	8.797798e-02	2.042520e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.507010e-01	3.509984e-02	1.393971e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.327997e-01	6.606242e-03	8.266052e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.677774e-03	5.419373e-04	6.725220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.333524e-01	2.365150e-01	6.465048e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.497078e+00	9.821834e-01	1.691142e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.696435e+00	1.163225e+00	9.614382e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.897595e+00	9.952360e-01	2.045790e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.956031e+00	3.144798e-01	1.540465e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.731857e+00	4.270481e-01	1.492573e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.610899e+00	4.537700e-01	1.847036e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.629471e+00	3.704626e-01	2.807737e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.762352e+00	2.199176e-01	3.281200e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.254344e+00	1.343339e-01	2.299173e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.224736e-01	8.884672e-02	2.068159e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.937326e-01	3.195380e-02	1.584449e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.015386e-01	3.461755e-02	9.493885e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.259515e-01	4.132042e-03	6.121512e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.674419e-03	0.000000e+00	6.506216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.308090e+00	9.128317e-01	3.881984e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.378043e+01	2.983431e+00	4.288126e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.734458e+01	2.698911e+00	2.155732e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.425257e+01	1.277390e+00	1.970770e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.898739e+00	9.406545e-01	2.641211e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.167272e+00	8.664194e-01	4.163659e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.900310e+00	5.858166e-01	4.171759e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.342329e+00	3.525186e-01	4.313048e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.397220e+00	1.675756e-01	4.053321e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.108477e-01	1.030139e-01	2.942955e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.052762e-01	1.506412e-02	2.183989e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.216730e-02	6.495500e-04	1.150340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.031521e+00	3.483272e-01	4.756672e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.204703e+00	6.985950e-01	5.598908e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.413015e+00	4.250054e-01	1.380576e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.335328e+00	4.238255e-01	4.003584e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.306045e+00	2.068365e-01	4.156500e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.865683e-01	9.556727e-02	2.425465e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.735888e-01	2.239205e-02	1.221784e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.617571e-02	0.000000e+00	7.068290e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.356574e-03	2.811123e-04	5.729639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.197375e+00	1.502449e+00	2.108762e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.226018e+00	1.258243e+00	8.103537e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.483682e+00	4.393438e-01	5.186182e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.772637e+00	4.745992e-01	2.689507e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.779347e+00	2.819774e-01	3.056398e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.758818e-01	8.135415e-02	2.316225e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.088431e-01	1.648879e-02	1.481633e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.815695e-01	1.187332e-02	8.473633e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.541259e-03	3.247146e-04	9.777918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.349715e+02	1.834744e+01	1.923823e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.494862e+01	2.193732e+00	7.512152e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.867747e+00	8.052469e-01	1.518032e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.776511e+00	4.104813e-01	1.369304e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.193030e+00	3.280778e-01	3.269996e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.073657e+00	1.151288e-01	3.213430e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.387509e-01	1.052316e-02	2.402342e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.198507e-02	1.684800e-03	1.439063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.320933e-01	2.478949e-01	4.950595e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.978392e+00	6.597624e-01	7.447154e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.826596e+00	7.857123e-01	6.415117e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.399776e+00	6.709446e-01	3.557068e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.663596e+00	4.212795e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.292715e+00	3.563160e-01	1.140488e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.815568e+00	4.408904e-01	2.318002e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.237878e+00	3.648992e-01	3.328168e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.593769e+00	2.404005e-01	4.022593e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.097643e+00	1.488137e-01	3.367568e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.901608e-01	7.879313e-02	2.247707e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.526340e-01	3.107529e-02	1.516910e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.343408e-01	6.412806e-03	7.867746e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.909086e-03	6.452099e-04	6.954022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.107454e+00	1.462221e+00	2.139815e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.306334e+00	1.843875e+00	1.778623e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.293996e+00	1.228142e+00	7.451821e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.884606e+00	1.062707e+00	1.106075e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.075808e+00	3.238149e-01	1.651000e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.849745e+00	3.445681e-01	1.277782e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.994263e+00	4.065027e-01	2.148587e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.333090e+00	3.397953e-01	2.429828e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.575011e+00	2.137692e-01	2.783593e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.443920e-01	7.927678e-02	2.458012e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.014293e-01	2.539994e-02	1.615603e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.607443e-01	2.085215e-02	8.805256e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.601391e-02	7.277074e-04	9.688739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.278169e+02	1.567408e+01	1.444581e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.838398e+01	4.919023e+00	2.140937e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.218402e+01	1.606182e+00	1.341132e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.364527e+01	7.428245e-01	3.405734e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.789585e+00	5.082576e-01	1.782404e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.690046e+00	5.046703e-01	7.428041e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.829050e+00	3.697398e-01	1.056262e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.876110e+00	3.200509e-01	1.323925e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.039418e+00	2.509225e-01	3.531827e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.247567e+00	1.251847e-01	3.347157e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.009970e-01	5.441530e-02	2.735892e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.897967e-02	1.329913e-03	1.593351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.509893e+00	2.687168e-01	3.864126e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.623700e+00	2.538027e-01	4.181165e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.909357e+00	5.255337e-01	2.585069e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.848862e+00	3.522516e-01	3.232836e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.122655e+00	2.806928e-01	1.964850e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.991217e-01	1.551218e-01	9.493778e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.218388e-01	5.882701e-02	7.345394e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.786248e-03	1.041755e-03	7.872637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.604365e+00	4.231114e-01	6.870285e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.609753e+00	3.643052e-01	1.258089e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.935830e+00	2.887287e-01	2.730774e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.253173e+00	2.233216e-01	1.022436e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.978615e-01	1.044133e-01	8.596850e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.060385e-01	5.770328e-02	5.794011e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.056554e-01	2.938226e-02	3.431862e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.906523e-03	1.701943e-04	4.656484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.098282e+01	1.177254e+00	1.432183e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.272069e+00	6.751741e-01	3.745286e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.465413e+00	4.408096e-01	3.065544e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.077685e+00	1.661908e-01	2.162194e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.123092e-02	1.147820e-02	1.925555e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.022011e-01	4.622661e-02	1.460166e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.243819e+00	3.960347e-01	8.994440e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.867128e+00	5.179219e-01	9.014296e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.904935e+00	4.786034e-01	3.036690e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.759985e+00	1.866726e-01	1.494537e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.345132e+00	4.852106e-01	1.602420e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.698799e+00	4.865316e-01	2.558783e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.068886e+00	4.032801e-01	2.693287e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.566612e+00	3.507746e-01	2.391907e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.099368e+00	2.479231e-01	1.817747e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.996374e-01	1.655833e-01	1.252221e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.942230e-01	1.019329e-01	9.462922e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.678969e-01	4.306701e-02	6.351498e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.706604e-03	2.486168e-03	4.731874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.040614e+00	3.041966e-01	1.185981e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.417930e+00	9.255599e-01	2.062468e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.952273e+00	7.447156e-01	1.320563e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.199525e+00	4.956779e-01	3.800388e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.551410e+00	4.744516e-01	9.502683e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.297005e+00	3.835764e-01	3.159426e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.452105e+00	5.499882e-01	1.389971e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.604832e+00	4.410400e-01	1.825874e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.927899e+00	2.881877e-01	2.373315e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.593629e+00	3.251727e-01	1.050655e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.038319e+00	1.524662e-01	1.329974e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.711901e-01	1.051148e-01	9.745842e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.763467e-01	7.148530e-02	7.279048e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.927250e-01	5.340104e-02	4.770384e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.012907e-02	1.695554e-03	5.550239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.982061e+00	1.116880e+00	4.168577e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.465542e+00	2.537426e+00	6.607440e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.381148e+01	2.501229e+00	3.234016e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.320027e+01	1.227629e+00	6.406394e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.744637e+00	1.082284e+00	6.853870e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.638062e+00	1.105572e+00	4.804051e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.408151e+00	6.782521e-01	4.909022e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.118214e+00	6.423575e-01	2.860067e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.892172e+00	3.624610e-01	2.860240e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.195131e+00	2.369985e-01	2.252918e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.550491e-01	1.215969e-01	1.846071e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.245941e-02	5.944824e-03	1.249352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.410640e+00	3.575261e-01	7.427387e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.823647e+00	3.254586e-01	4.052574e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.193679e+00	4.290300e-01	6.599854e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.246089e+00	3.833742e-01	3.464022e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.399921e+00	3.341018e-01	2.113659e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.346749e-01	1.695952e-01	1.254129e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.061665e-01	7.258516e-02	8.187987e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.297533e-02	2.184769e-02	4.911082e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.542277e-03	2.365235e-04	2.795009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.547848e+00	1.125572e+00	3.405093e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.763791e+00	5.334420e-01	4.161620e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.666873e+00	2.469651e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.890351e+00	4.184183e-01	1.254085e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.914500e+00	2.566570e-01	2.309341e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.150697e+00	1.837807e-01	1.272416e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.607942e-01	9.442296e-02	8.491429e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.717565e-01	4.904616e-02	5.675682e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.873827e-02	4.623750e-03	8.475816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.291880e+02	9.039183e+00	2.464107e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.845708e+01	1.600688e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.802386e+00	6.146601e-01	7.741792e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.715359e+00	1.911151e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.560683e+00	3.106458e-01	1.463929e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.411740e+00	2.384782e-01	2.410778e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.263012e-01	1.324203e-01	1.697325e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.457718e-02	5.829431e-03	1.469546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.221500e-01	2.773075e-01	6.625190e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.189518e+00	4.899979e-01	1.125030e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.891667e+00	4.733948e-01	6.854775e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.181274e+00	3.611370e-01	3.012205e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.218747e+00	1.848224e-01	5.326994e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.992335e+00	3.125597e-01	1.369809e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.729486e+00	4.482795e-01	1.599525e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.226470e+00	3.791328e-01	2.246217e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.652292e+00	3.112725e-01	2.599920e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.204787e+00	2.647988e-01	1.955755e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.811937e-01	1.993903e-01	1.409182e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.067766e-01	9.766572e-02	1.020582e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.696542e-01	4.075858e-02	6.708144e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.849123e-03	2.487346e-03	4.782335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.023903e+01	1.299678e+00	3.440309e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.969420e+00	8.994536e-01	2.110635e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.535244e+00	5.554277e-01	8.183138e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.986522e+00	4.656196e-01	1.574308e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.995560e+00	2.730882e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.259109e+00	1.952016e-01	8.375403e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.917349e+00	3.577293e-01	9.292588e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.433589e+00	3.739960e-01	1.364047e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.733768e+00	2.458120e-01	1.793783e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.188927e+00	1.639067e-01	1.230965e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.911140e-01	1.048528e-01	9.609339e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.322320e-01	5.992177e-02	7.445745e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.408455e-02	6.025558e-03	7.883703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.310180e+02	8.370026e+00	2.168596e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.542916e+01	1.896217e+00	1.451147e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.745629e+01	1.267925e+00	1.953736e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.168262e+01	6.888779e-01	2.740503e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.897957e+00	7.031978e-01	1.935561e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.470195e+00	4.185586e-01	2.726422e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.647708e+00	2.874805e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.823849e+00	1.760216e-01	6.330248e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.342015e+00	2.995939e-01	2.101858e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.663478e+00	2.334665e-01	2.504755e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.349026e-01	1.675853e-01	2.167138e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.582053e-02	8.576016e-03	1.448245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.373305e+00	2.544323e-01	2.040973e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.803831e+00	4.071300e-01	3.489137e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.204736e+00	3.858253e-01	2.046623e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.941218e+00	3.738664e-01	3.494361e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.045902e+00	1.559702e-01	2.665330e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.948553e-01	5.044697e-02	1.693611e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.918142e-01	7.750742e-03	8.428575e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.586686e-04	7.839488e-04	1.140978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.880276e+00	4.138926e-01	3.867854e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.765393e+00	2.204696e-01	6.508452e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.067977e+00	3.455843e-01	1.375876e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.409944e-01	1.033469e-01	1.802601e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.552141e-01	2.791323e-02	1.339523e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.122887e-01	3.682491e-03	8.252247e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.312602e-02	6.812973e-04	4.595392e-02
7.750000e-01	2.250000e-01	2.250000e-01	-3.359412e-04	2.761629e-04	5.126558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.288585e+01	1.203064e+00	6.268240e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.742308e+00	5.356001e-01	2.245180e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.856023e+00	1.906193e-01	3.443184e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.835954e-01	5.374924e-02	2.647778e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.145389e-02	0.000000e+00	2.050263e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.266820e-01	5.391621e-02	1.039107e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.079936e+00	3.384745e-01	5.769593e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.759099e+00	6.506429e-01	6.595090e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.745691e+00	5.520039e-01	4.323252e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.195282e+00	2.567929e-01	2.460400e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.659167e+00	3.897763e-01	1.492510e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.778293e+00	3.866708e-01	4.173920e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.082366e+00	3.137974e-01	3.664531e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.559937e+00	2.950495e-01	2.612509e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.039698e+00	1.824505e-01	2.160060e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.102180e-01	8.268982e-02	1.599376e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.210001e-01	1.565661e-02	1.272766e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.192264e-01	3.176126e-04	7.666392e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.773721e-03	6.578256e-04	6.195192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.187272e+00	2.606304e-01	6.666429e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.808096e+00	7.316591e-01	1.619715e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.320430e+00	7.676068e-01	1.048438e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.693443e+00	6.125177e-01	2.513089e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.803553e+00	3.180151e-01	1.452873e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.560844e+00	4.143757e-01	1.833423e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.478052e+00	4.048748e-01	1.722590e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.685594e+00	3.908933e-01	1.448340e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.887425e+00	2.549744e-01	1.613851e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.377320e+00	2.551414e-01	1.484939e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.205755e-01	1.182448e-01	1.743284e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.159344e-01	4.411515e-02	1.250305e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.897899e-01	2.828117e-02	8.633373e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.173766e-01	2.146451e-03	6.888559e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.429915e-03	9.465367e-05	6.479195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.105039e+00	1.939388e+00	4.096401e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.529684e+01	2.847669e+00	4.393027e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.665196e+01	1.502675e+00	1.494950e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.333071e+01	8.551174e-01	3.301384e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.507070e+00	1.222884e+00	3.267657e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.141665e+00	9.325486e-01	6.415820e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.737217e+00	5.393093e-01	3.612123e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.378662e+00	3.146884e-01	3.567261e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.453296e+00	1.682085e-01	2.953523e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.507069e-01	1.055141e-01	2.377543e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.055595e-01	1.341819e-02	2.118889e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.075357e-02	6.937872e-05	1.250032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.086169e+00	3.461522e-01	4.491160e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.068460e+00	5.279583e-01	5.444431e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.366144e+00	4.012437e-01	2.429447e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.467808e+00	4.410612e-01	3.066595e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.361370e+00	2.402723e-01	3.055310e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.239275e-01	7.215237e-02	2.278303e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.628573e-01	2.143625e-02	1.113039e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.545686e-02	4.347439e-03	6.267538e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.432418e-03	7.245409e-05	5.749205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.625308e+00	1.279690e+00	2.134544e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.360957e+00	8.176969e-01	9.012854e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.173357e+00	4.402279e-01	2.424435e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.987211e+00	3.981101e-01	1.564389e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.967532e+00	2.936662e-01	2.056557e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.188166e-01	9.990156e-02	1.776313e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.315505e-01	2.785463e-02	1.356037e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.813827e-01	6.840318e-03	8.846685e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.872939e-03	6.062887e-04	9.428847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.288661e+02	1.173217e+01	2.275726e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.231949e+01	1.683937e+00	1.248542e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.451658e+00	9.433303e-01	5.065403e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.276883e+00	5.784932e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.261755e+00	2.926648e-01	2.648909e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.110933e+00	8.386749e-02	3.050473e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.861364e-01	1.133682e-02	2.061728e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.192086e-02	5.685505e-04	1.435040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.792386e-01	2.671440e-01	4.202481e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.003181e+00	5.805994e-01	7.488970e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.813033e+00	6.886627e-01	6.237467e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.262505e+00	4.640890e-01	4.231991e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.564057e+00	3.342115e-01	4.686811e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.293671e+00	3.486761e-01	7.684157e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.816223e+00	3.802716e-01	3.079075e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.262885e+00	3.552600e-01	3.358924e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.665859e+00	2.881733e-01	2.948953e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.138643e+00	1.845858e-01	2.532038e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.853766e-01	1.086480e-01	1.862315e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.360327e-01	1.220771e-02	1.459341e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.261131e-01	4.371331e-03	7.222026e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.263413e-03	9.887587e-04	6.316517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.294723e+00	1.430851e+00	2.150038e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.041615e+00	1.243861e+00	1.811639e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.838609e+00	8.078285e-01	1.097299e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.310022e+00	5.841731e-01	2.851544e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.889237e+00	3.947820e-01	8.732792e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.721737e+00	3.262070e-01	1.815789e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.060160e+00	3.450183e-01	1.290759e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.449909e+00	3.054423e-01	2.106817e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.730480e+00	2.217938e-01	1.778659e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.011530e+00	1.258473e-01	1.667183e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.428060e-01	4.734013e-02	1.231145e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.528257e-01	1.186043e-02	8.083003e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.441950e-02	0.000000e+00	9.845627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.268048e+02	1.199853e+01	1.641071e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.224723e+01	1.943131e+00	2.388109e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.941780e+01	8.305656e-01	1.122011e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.346015e+01	8.091535e-01	4.001002e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.139728e+00	1.106307e+00	5.923200e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.124462e+00	6.581436e-01	2.566957e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.242370e+00	4.929016e-01	8.962440e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.912813e+00	4.174151e-01	1.466374e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.203608e+00	2.860810e-01	2.696203e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.316751e+00	1.623842e-01	2.870618e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.027969e-01	2.690667e-02	2.526801e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.904846e-02	5.440837e-04	1.549408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.761191e+00	2.650073e-01	4.161072e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.614354e+00	2.761538e-01	3.312106e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.685550e+00	4.622333e-01	2.526756e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.643165e+00	3.506840e-01	2.763934e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.004369e+00	2.193881e-01	1.788812e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.478797e-01	1.338998e-01	9.898333e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.021369e-01	5.359485e-02	5.576069e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.033896e-03	4.929854e-04	7.781655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.946122e+00	4.144794e-01	6.542880e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.422643e+00	3.479027e-01	1.422007e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.914804e+00	3.160327e-01	1.461947e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.021471e+00	1.802994e-01	1.377646e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.571632e-01	9.954533e-02	8.847098e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.807663e-01	5.610413e-02	5.860894e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.811429e-02	2.572069e-02	3.356800e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.549503e-03	2.208200e-05	5.029838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.175543e+01	1.215465e+00	1.376358e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.893020e+00	6.957575e-01	3.724916e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.192688e+00	3.865161e-01	3.015403e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.948032e-01	1.908506e-01	2.177979e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.802782e-02	9.821934e-03	1.987705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.620120e-01	7.155370e-02	1.899470e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.614458e+00	4.488387e-01	1.083149e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.382644e+00	6.502013e-01	7.745124e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.878153e+00	2.382777e-01	2.710877e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.811380e+00	3.886321e-01	1.959787e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.106734e+00	4.666087e-01	2.481813e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.542327e+00	5.009313e-01	2.190023e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.847382e+00	3.233408e-01	2.619960e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.385071e+00	2.873674e-01	2.146702e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.738575e-01	2.082227e-01	1.844733e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.389783e-01	1.551432e-01	1.303630e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.787372e-01	1.023487e-01	6.820842e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.480267e-01	3.396426e-02	5.085203e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.371101e-03	7.465842e-04	5.030523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.517245e+00	4.970680e-01	1.215466e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.423774e+00	9.886520e-01	2.454739e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.609047e+00	8.190160e-01	1.095536e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.303448e+00	3.495105e-01	4.198820e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.301382e+00	4.407171e-01	1.594829e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.252040e+00	5.195224e-01	1.834721e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.335382e+00	4.957492e-01	1.612834e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.452797e+00	3.694970e-01	2.088688e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.858743e+00	3.598103e-01	1.505187e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.291956e+00	2.188325e-01	1.687544e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.775366e-01	1.340142e-01	1.583039e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.383714e-01	1.371732e-01	8.080333e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.664971e-01	7.427119e-02	6.249189e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.636732e-01	3.172157e-02	5.707283e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.296783e-03	1.460822e-03	6.906903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.787073e+00	1.518984e+00	4.778609e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.111516e+01	2.927893e+00	7.295573e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.523456e+01	2.375625e+00	2.663272e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.336331e+01	1.069214e+00	7.003959e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.800708e+00	1.287827e+00	5.097845e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.336599e+00	9.929655e-01	5.012731e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.152881e+00	8.925345e-01	3.500157e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.705412e+00	5.462747e-01	3.468082e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.747610e+00	3.613438e-01	3.212273e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.121180e+00	2.065460e-01	2.460109e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.208951e-01	1.347621e-01	2.002554e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.022144e-02	5.685156e-03	1.217119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.792710e+00	4.291813e-01	7.647526e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.936029e+00	2.882049e-01	2.838664e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.995559e+00	3.914268e-01	1.506320e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.142995e+00	4.207458e-01	2.651984e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.214780e+00	2.351881e-01	2.421079e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.812373e-01	1.532359e-01	1.048662e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.699665e-01	7.236454e-02	7.365031e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.311808e-02	6.404237e-03	4.346954e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.291769e-03	5.247045e-04	3.347988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.176771e+01	1.440591e+00	3.224425e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.786149e+00	4.629941e-01	2.978087e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.389731e+00	2.614941e-01	3.053874e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.785623e+00	3.699063e-01	1.665609e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.817037e+00	2.539218e-01	2.133557e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.855460e-01	1.591638e-01	1.234033e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.284191e-01	8.947525e-02	8.367278e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.453504e-01	4.595943e-02	5.700518e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.634858e-02	3.951051e-03	8.373963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.433216e+02	9.898443e+00	2.187027e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.832088e+01	1.210650e+00	4.915232e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.527689e+00	6.647507e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.479230e+00	1.973240e-01	6.045739e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.290217e+00	2.941339e-01	1.918237e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.409433e+00	2.440389e-01	2.040025e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.674978e-01	1.030220e-01	1.975170e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.139340e-02	5.973483e-03	1.489631e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.232711e+00	3.661100e-01	7.351981e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.650836e+00	5.530748e-01	1.097997e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.152505e+00	4.881553e-01	5.097099e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.260727e+00	2.522518e-01	7.866117e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.104656e+00	1.897580e-01	1.668044e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.005477e+00	4.356519e-01	1.164930e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.571717e+00	4.284835e-01	1.980092e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.075723e+00	3.579361e-01	2.278025e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.485894e+00	2.743505e-01	2.459425e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.058274e+00	1.978966e-01	1.947919e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.785457e-01	1.362233e-01	1.527355e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.872837e-01	9.683688e-02	7.489430e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.481131e-01	2.977827e-02	4.951418e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.525522e-03	8.837683e-04	5.269559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.233171e+01	1.382897e+00	3.676334e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.794744e+00	1.147492e+00	1.507608e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.724720e+00	5.925315e-01	5.683244e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.920161e+00	3.484313e-01	2.487959e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.897644e+00	2.166347e-01	2.058193e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.177509e+00	2.896473e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.846770e+00	3.695331e-01	1.015703e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.309798e+00	3.006298e-01	1.515795e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.631889e+00	2.219136e-01	1.912974e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.947921e-01	1.340745e-01	1.849022e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.502894e-01	1.266861e-01	8.484194e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.099967e-01	4.958284e-02	7.092444e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.211343e-02	5.337444e-03	7.423140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.438617e+02	9.873569e+00	1.940516e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.546084e+01	1.500183e+00	1.978895e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.664630e+01	9.069031e-01	7.340528e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.144627e+01	9.715437e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.943657e+00	8.181615e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.017891e+00	2.487508e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.504750e+00	2.595231e-01	8.601760e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.832001e+00	2.818257e-01	6.250122e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.148838e+00	2.469790e-01	3.088510e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.510292e+00	2.860509e-01	2.827833e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.491633e-01	1.273717e-01	2.279686e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.206293e-02	8.257236e-03	1.527462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.635928e+00	2.684105e-01	2.157643e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.799161e+00	4.236587e-01	2.305561e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.783430e+00	3.309993e-01	3.017230e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.795453e+00	3.138649e-01	3.212748e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.012117e+00	1.422313e-01	2.436209e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.022368e-01	5.560775e-02	1.364592e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.406887e-01	0.000000e+00	9.084329e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.124187e-03	8.645602e-04	1.083461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.297117e+00	4.295236e-01	3.597294e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.456874e+00	2.462386e-01	1.510730e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.683387e+00	2.421559e-01	2.254315e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.562122e-01	1.212805e-01	1.470914e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.914953e-01	3.433094e-02	1.215330e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.801888e-01	2.808475e-03	8.455995e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.701560e-02	0.000000e+00	4.269289e-02
7.750000e-01	2.250000e-01	2.250000e-01	-5.654161e-04	6.255583e-04	4.571629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.329654e+01	1.126424e+00	6.764333e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.480850e+00	5.663539e-01	1.887549e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.620364e+00	1.830531e-01	3.566679e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.904890e-01	5.846173e-02	2.159901e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.917035e-02	1.220375e-03	2.007590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.823834e-01	7.375789e-02	1.741357e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.539983e+00	4.747123e-01	5.831829e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.199429e+00	6.240576e-01	7.202241e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.039336e+00	5.448854e-01	1.017004e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.837553e+00	2.801983e-01	1.341419e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.386691e+00	5.241489e-01	1.707013e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.625730e+00	4.402780e-01	3.524422e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.889843e+00	2.592883e-01	3.364008e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.413840e+00	2.206912e-01	2.702458e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.363081e-01	1.086413e-01	2.225300e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.472449e-01	4.821585e-02	1.813422e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.897855e-01	1.586354e-02	1.128173e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.056219e-01	5.814759e-04	7.397963e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.391993e-03	1.115319e-03	5.555117e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.561959e+00	3.043659e-01	6.927326e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.058476e+00	8.728517e-01	1.571501e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.097008e+00	7.752567e-01	8.140002e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.792398e+00	5.723680e-01	5.312802e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.470397e+00	3.790096e-01	2.148816e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.394717e+00	5.379287e-01	2.697160e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.347106e+00	5.154119e-01	1.366742e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.234011e+00	2.661602e-01	3.179410e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.708767e+00	2.956414e-01	2.009806e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.174601e+00	1.159257e-01	1.975441e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.252348e-01	7.969946e-02	1.422311e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.266159e-01	5.510144e-02	1.060581e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.513831e-01	1.267862e-03	1.065047e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.185650e-01	1.461543e-02	5.173165e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.618837e-03	8.584665e-04	4.718227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.485544e+00	1.954090e+00	4.616561e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.816620e+01	3.096407e+00	4.046101e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.735569e+01	1.689603e+00	1.542446e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.363540e+01	1.026673e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.834966e+00	9.813468e-01	2.365993e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.705167e+00	9.589004e-01	1.795041e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.585171e+00	5.583204e-01	3.386543e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.176411e+00	3.428593e-01	3.179893e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.293643e+00	1.269476e-01	3.211424e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.333842e-01	3.012618e-02	3.085275e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.982254e-01	1.422932e-02	2.203533e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.359460e-03	2.905261e-04	1.171540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.400477e+00	4.004664e-01	5.088761e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.373385e+00	5.783581e-01	3.646285e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.144625e+00	4.583179e-01	9.067705e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.137616e+00	3.327521e-01	3.678113e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.252812e+00	1.919114e-01	3.140278e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.338900e-01	7.721978e-02	1.838406e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.239284e-01	6.304695e-03	9.672379e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.182009e-02	7.445922e-04	6.139322e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.767654e-03	1.500447e-04	5.408095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.327815e+00	1.430060e+00	2.657613e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.661832e+00	9.069714e-01	3.663991e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.051438e+00	4.190605e-01	8.972848e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.698096e+00	4.132425e-01	2.171337e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.658463e+00	2.056100e-01	2.641008e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.490799e-01	1.268891e-01	1.584365e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.390736e-01	1.735925e-02	1.206833e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.815058e-01	6.993479e-03	7.049548e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.960496e-03	1.502028e-04	9.570454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.512959e+02	1.690588e+01	2.051174e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.971752e+01	7.997132e-01	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.331743e+00	1.020353e+00	1.836370e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.656993e+00	3.877270e-01	2.176431e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.206947e+00	2.806833e-01	2.348016e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.055561e+00	1.188614e-01	2.853342e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.544832e-01	1.278728e-02	2.307091e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.501880e-03	2.212850e-04	1.589886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.034659e+00	3.412277e-01	5.020213e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.467248e+00	6.698470e-01	7.655515e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.252437e+00	6.871658e-01	5.090445e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.543951e+00	5.155433e-01	1.249148e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.419187e+00	2.113319e-01	8.040850e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.996047e+00	3.419522e-01	1.539012e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.640030e+00	3.936569e-01	3.281018e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.088686e+00	3.409538e-01	3.025186e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.489655e+00	1.946771e-01	3.381520e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.066955e+00	1.548563e-01	2.402236e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.452029e-01	7.028506e-02	1.703545e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.115650e-01	1.621957e-02	1.222159e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.113786e-01	1.593571e-03	6.875171e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.618079e-03	9.203718e-04	5.755132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.294320e+00	1.461575e+00	2.248620e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.007601e+01	1.179456e+00	1.955965e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.279089e+00	1.062498e+00	4.613245e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.180804e+00	6.168779e-01	1.686597e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.674591e+00	3.567302e-01	1.532384e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.763775e+00	4.109080e-01	2.524579e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.825220e+00	2.935722e-01	2.698519e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.248652e+00	3.302349e-01	2.166137e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.516325e+00	1.744145e-01	2.135521e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.570189e-01	7.620450e-02	1.726665e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.346067e-01	3.032484e-02	1.183032e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.151074e-01	0.000000e+00	8.656946e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.384482e-02	4.986914e-04	8.957723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.423692e+02	1.428407e+01	1.542166e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.932302e+01	1.064092e+00	1.823317e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.775193e+01	5.106244e-01	1.441642e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.395019e+01	1.457553e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.827087e+00	9.405656e-01	7.907390e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.870520e+00	6.192492e-01	1.838772e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.903042e+00	4.467081e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.894060e+00	4.032859e-01	5.880694e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.949765e+00	2.425770e-01	2.958973e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.192046e+00	1.068700e-01	3.134537e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.858871e-01	0.000000e+00	2.752807e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.659688e-02	4.325656e-04	1.546095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.088014e+00	3.320169e-01	3.830271e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.733443e+00	2.277895e-01	2.347321e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.296308e+00	4.249185e-01	4.113134e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.436046e+00	3.404154e-01	2.994482e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.142175e-01	1.736018e-01	2.235363e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.471930e-01	1.112844e-01	1.029356e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.372186e-01	2.849537e-02	7.674470e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.790119e-03	3.323399e-04	6.345041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.521888e+00	5.129878e-01	5.128356e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.132792e+00	2.483585e-01	1.835173e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.637580e+00	2.813460e-01	2.201717e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.472372e-01	1.277628e-01	1.851970e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.661977e-01	8.467808e-02	9.706695e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.504043e-01	4.393989e-02	5.074266e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.990789e-02	1.589943e-02	3.717590e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.133199e-03	1.295859e-04	4.149314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.272869e+01	1.251250e+00	1.112784e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.412501e+00	6.039422e-01	4.237138e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.966818e+00	3.146854e-01	3.144124e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.055986e-01	1.418832e-01	2.177177e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.113032e-02	6.512860e-03	1.858455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.595110e-01	1.141182e-01	2.744969e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.196806e+00	6.189469e-01	1.225567e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.858845e+00	5.976845e-01	6.234762e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.266100e+00	2.572555e-01	5.591617e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.702295e+00	5.568591e-01	1.297507e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.876567e+00	5.150231e-01	3.198247e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.135460e+00	4.146482e-01	2.953280e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.570591e+00	3.415588e-01	3.487067e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.164073e+00	2.324846e-01	2.434333e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.119003e-01	1.568607e-01	1.744854e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.295859e-01	1.348998e-01	1.211195e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.030250e-01	7.484351e-02	7.913858e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.227094e-01	3.292629e-02	5.042510e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.109136e-03	1.343974e-03	4.430294e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.626710e+00	9.334996e-01	1.510591e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.055359e+00	1.124560e+00	2.703625e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.565108e+00	7.605612e-01	6.991071e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.411132e+00	3.226749e-01	1.253804e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.058237e+00	6.660553e-01	1.409859e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.911394e+00	5.891657e-01	1.313771e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.907450e+00	3.899558e-01	2.972087e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.149825e+00	3.883155e-01	3.176262e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.537695e+00	2.256828e-01	2.318955e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.121250e+00	1.704416e-01	1.466374e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.587997e-01	1.448569e-01	1.497512e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.080280e-01	1.114264e-01	9.567691e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.901523e-01	6.153647e-02	8.693800e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.592713e-01	4.582021e-02	4.790291e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.467390e-03	2.522618e-03	4.562075e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.102375e+00	2.297485e+00	6.890511e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.515063e+01	3.674012e+00	7.045450e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.772856e+01	2.375150e+00	1.742113e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.345987e+01	1.097052e+00	6.668470e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.194714e+00	1.764258e+00	2.687694e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.689178e+00	1.021471e+00	4.984088e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.474823e+00	5.038246e-01	6.304473e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.322687e+00	3.121202e-01	4.340258e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.560369e+00	2.902128e-01	2.433338e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.289069e-01	1.990703e-01	2.192239e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.843783e-01	9.625032e-02	2.063676e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.789528e-02	5.393300e-03	1.054598e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.129589e+00	5.498674e-01	7.959852e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.247702e+00	3.848308e-01	1.935887e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.908054e+00	4.399468e-01	2.182493e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.852979e+00	3.651079e-01	3.831278e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.065034e+00	2.369451e-01	2.291007e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.471956e-01	1.237486e-01	1.319955e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.020520e-01	4.386945e-02	8.651867e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.240302e-02	7.555621e-03	4.182038e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.001885e-04	0.000000e+00	2.553727e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.441433e+01	2.384241e+00	3.145347e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.818214e+00	4.418995e-01	1.165600e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.337559e+00	2.449652e-01	8.586984e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.590557e+00	3.523924e-01	2.656679e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.615213e+00	2.293171e-01	2.522874e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.199620e-01	1.201446e-01	1.851356e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.371014e-01	6.554185e-02	9.968052e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.165475e-01	3.922566e-02	5.645650e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.187104e-02	2.756900e-03	8.867272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.655786e+02	1.752762e+01	1.609112e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.754061e+01	4.461048e-01	4.707259e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.090623e+00	4.246982e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.276014e+00	1.488113e-01	5.347818e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.082728e+00	1.988298e-01	2.655782e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.142877e+00	1.649879e-01	2.648365e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.695816e-01	1.143762e-01	1.667423e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.712164e-02	3.514451e-03	1.446767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.516447e+00	4.580108e-01	8.785925e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.091205e+00	7.106116e-01	1.317140e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.540204e+00	5.666986e-01	3.708874e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.518537e+00	2.576709e-01	5.226561e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.319878e+00	3.872636e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.899543e+00	5.300795e-01	1.863853e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.347573e+00	3.730809e-01	3.148566e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.763161e+00	3.060332e-01	3.433724e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.326636e+00	2.881247e-01	2.459315e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.898929e-01	1.662054e-01	2.791708e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.747397e-01	1.243364e-01	1.351831e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.131812e-01	7.506262e-02	9.492824e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.248694e-01	3.404083e-02	5.196834e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.207871e-03	9.765249e-04	4.532646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.596015e+01	2.375822e+00	4.393778e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.038200e+01	1.239103e+00	1.268565e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.820793e+00	5.048851e-01	2.934872e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.038943e+00	4.481895e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.951426e+00	4.103423e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.989366e+00	3.013663e-01	1.360709e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.631875e+00	3.042997e-01	2.120814e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.069817e+00	2.337538e-01	3.055417e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.434212e+00	1.937722e-01	1.860989e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.576978e-01	1.126639e-01	2.264582e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.447338e-01	1.097235e-01	1.037077e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.673121e-01	4.839350e-02	6.422920e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.832485e-02	5.045959e-03	7.525374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.646359e+02	1.476426e+01	1.528274e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.566438e+01	1.036383e+00	5.229624e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.738321e+01	1.203150e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.101597e+01	1.032322e+00	1.979406e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.828302e+00	2.126391e-01	2.212036e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.842551e+00	4.029504e-01	3.488267e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.245380e+00	1.254910e-01	5.078215e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.335805e+00	9.568333e-02	1.771811e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.954613e+00	2.071076e-01	3.329548e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.368406e+00	1.802052e-01	2.452772e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.153968e-01	1.315649e-01	2.314212e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.821811e-02	8.887258e-03	1.326032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.933634e+00	3.672814e-01	1.923401e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.007249e+00	3.848066e-01	3.787613e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.564816e+00	4.856450e-01	3.796731e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.372884e+00	2.446515e-01	4.848112e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.846144e-01	1.064548e-01	2.961163e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.757922e-01	4.282793e-02	1.578124e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.103811e-01	8.591125e-03	8.801708e-02
7.950000e-01	2.050000e-01	2.050000e-01	-3.974093e-04	3.784184e-04	7.711461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.924825e+00	5.809755e-01	2.515404e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.157085e+00	2.250744e-01	1.150132e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.367238e+00	1.552237e-01	3.206022e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.230817e-01	5.574322e-02	2.124433e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.759888e-01	2.063603e-02	1.317859e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.714855e-01	9.535157e-03	7.098167e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.138030e-02	5.001937e-03	3.436691e-02
7.750000e-01	2.250000e-01	2.250000e-01	-6.124577e-04	0.000000e+00	4.336454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.428867e+01	1.280465e+00	4.706934e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.822881e+00	3.762487e-01	4.311979e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.453041e+00	1.568131e-01	3.568058e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.834476e-01	2.627954e-02	2.585004e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.682938e-02	1.194045e-03	1.704576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.304946e-01	9.009188e-02	1.841280e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.903635e+00	6.435084e-01	8.148512e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.740649e+00	8.062847e-01	8.270164e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.324624e+00	6.035079e-01	3.631129e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.960623e+00	4.367848e-01	1.256648e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.197991e+00	4.970508e-01	2.751970e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.334919e+00	5.062914e-01	4.001991e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.640714e+00	2.866738e-01	4.284984e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.139212e+00	2.153395e-01	3.141812e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.058509e-01	8.613066e-02	3.009320e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.483568e-01	4.257785e-02	1.896910e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.579668e-01	3.536046e-02	1.115382e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.295366e-02	1.249916e-02	6.207985e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.133312e-03	1.372254e-03	4.856690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.063631e+00	9.168120e-01	8.759976e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.179851e+00	1.680703e+00	1.721725e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.623464e+00	7.807980e-01	5.636046e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.601629e+00	3.188208e-01	1.312299e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.343758e+00	4.630749e-01	3.508483e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.917547e+00	5.234982e-01	2.280115e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.879712e+00	4.602031e-01	2.796700e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.966621e+00	3.140562e-01	3.267092e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.368054e+00	1.389416e-01	2.994729e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.299782e-01	8.004796e-02	2.398317e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.983789e-01	4.203002e-02	2.148974e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.328278e-01	6.877720e-02	1.212649e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.373610e-01	1.129122e-02	8.666291e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.354188e-02	0.000000e+00	5.846099e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.874089e-03	1.927402e-03	4.768619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.478011e+01	4.366555e+00	5.299992e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.471902e+01	4.440644e+00	4.253483e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.901092e+01	2.342468e+00	7.119400e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.173175e+01	8.120916e-01	2.897457e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.711078e+00	9.579271e-01	4.278724e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.641478e+00	7.112213e-01	5.229143e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.936930e+00	4.004984e-01	4.919263e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.765429e+00	2.250667e-01	4.264404e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.094736e+00	9.597370e-02	4.060046e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.872365e-01	8.288549e-02	2.281909e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.347013e-01	2.026346e-04	2.222154e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.928295e-03	1.642966e-03	9.641168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.758247e+00	5.250525e-01	5.699474e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.565359e+00	5.902157e-01	4.053857e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.201878e+00	6.295076e-01	1.427112e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.928960e+00	3.784653e-01	4.371576e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.614059e-01	1.414186e-01	4.068241e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.676493e-01	4.723220e-02	2.129447e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.897710e-01	2.212779e-02	9.457965e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.696055e-02	5.590680e-04	5.216661e-02
8.200000e-01	1.800000e-01	1.800000e-01	-8.778980e-04	3.532931e-04	3.389795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.224831e+01	2.411843e+00	2.332556e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.811267e+00	8.798861e-01	3.723650e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.899410e+00	5.499911e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.527618e+00	3.490358e-01	3.374140e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.402901e+00	1.550116e-01	3.369082e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.133404e-01	5.002585e-02	2.054776e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.579831e-01	1.608540e-02	1.183188e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.669328e-01	8.312995e-03	5.641348e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.606880e-03	7.019848e-04	8.272644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.692972e+02	2.160494e+01	1.707940e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.165200e+01	2.021806e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.474045e+00	5.081578e-01	1.061695e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.245516e+00	2.840443e-01	2.711343e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.822430e+00	2.091084e-01	3.450728e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.100122e-01	7.682491e-02	3.025035e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.997276e-01	7.233543e-03	2.082629e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.131258e-03	9.575709e-05	1.341001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.178632e+00	3.962180e-01	6.367714e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.684077e+00	7.773104e-01	1.041168e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.563334e+00	7.393942e-01	7.708807e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.830917e+00	5.750987e-01	6.172468e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.585160e+00	4.092626e-01	1.924674e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.147557e+00	5.581270e-01	1.582393e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.647267e+00	6.074221e-01	2.842001e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.860824e+00	3.557201e-01	4.127780e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.293789e+00	1.997118e-01	3.579320e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.989210e-01	1.015972e-01	3.555436e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.087072e-01	5.279497e-02	2.421133e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.785421e-01	4.610886e-02	1.189601e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.038237e-02	4.788352e-03	6.493033e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.495912e-03	1.531814e-03	4.929544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.188616e+01	2.351461e+00	3.039804e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.210047e+01	2.082566e+00	1.824677e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.745274e+00	1.118338e+00	5.899905e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.184872e+00	5.401880e-01	4.857112e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.414011e+00	3.519601e-01	1.420491e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.439380e+00	4.926182e-01	1.114911e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.756209e+00	4.387359e-01	2.407451e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.945774e+00	2.485902e-01	2.787638e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.364964e+00	1.682892e-01	2.960749e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.833910e-01	5.708793e-02	2.283154e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.387373e-01	4.570067e-02	1.261138e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.928813e-01	8.488512e-04	9.385962e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.107918e-02	2.957448e-04	8.339260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.618033e+02	1.855282e+01	1.352770e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.376729e+01	3.501817e+00	2.310410e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.020376e+01	1.834626e+00	2.299472e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.249648e+01	1.122191e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.703999e+00	3.217480e-01	4.255091e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.243642e+00	4.700563e-01	9.603617e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.481121e+00	3.751911e-01	1.446523e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.366210e+00	2.244789e-01	2.593801e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.767693e+00	2.065161e-01	3.592336e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.008464e+00	6.980081e-02	3.791574e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.035717e-01	3.550351e-02	2.395841e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.508594e-02	5.750173e-04	1.437306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.309610e+00	3.570910e-01	4.533735e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.512999e+00	1.916866e-01	2.298996e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.208819e+00	5.338420e-01	3.112244e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.297992e+00	2.948886e-01	3.006264e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.805140e-01	1.869624e-01	2.104131e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.026350e-01	9.586309e-02	1.012459e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.353532e-01	3.177890e-02	5.769103e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.742360e-03	1.935874e-04	5.471212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.812023e+00	4.875734e-01	6.078973e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.869099e+00	3.678712e-01	2.115752e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.532112e+00	3.104571e-01	1.845697e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.302647e-01	1.687445e-01	1.284791e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.380131e-01	8.169012e-02	9.650904e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.051923e-01	3.271514e-02	6.398821e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.230796e-02	1.277762e-02	3.725374e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.911998e-03	1.516831e-04	4.002289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.317507e+01	1.209987e+00	1.256689e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.244320e+00	6.636946e-01	4.354895e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.718591e+00	3.716651e-01	3.122787e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.009129e-01	1.469843e-01	2.144980e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.057648e-02	7.424683e-03	1.607568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.849088e-01	1.006447e-01	3.130114e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.470179e+00	6.840321e-01	1.546413e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.191289e+00	6.470003e-01	5.737778e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.229984e+00	3.060673e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.525554e+00	5.873465e-01	2.212717e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.753206e+00	5.975479e-01	2.488947e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.010640e+00	4.203385e-01	4.109134e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.545064e+00	3.579634e-01	2.500199e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.154301e+00	3.128293e-01	2.131385e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.511206e-01	1.677706e-01	2.012129e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.823550e-01	9.729236e-02	1.317379e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.491208e-01	5.415191e-02	9.007283e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.154064e-01	3.082077e-02	4.890115e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.851794e-03	8.140134e-04	4.105142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.754272e+00	7.362122e-01	2.120469e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.342739e+00	1.165109e+00	2.527089e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.089446e+00	9.811892e-01	5.888520e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.760183e+00	5.311200e-01	2.104466e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.969455e+00	6.172453e-01	3.193210e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.875838e+00	6.839597e-01	1.209550e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.808996e+00	5.663665e-01	1.598417e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.996393e+00	3.332282e-01	2.790158e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.454122e+00	3.083013e-01	2.335732e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.040637e+00	2.184239e-01	1.700172e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.219176e-01	1.377316e-01	1.255651e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.606498e-01	7.159440e-02	1.088710e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.836769e-01	6.703099e-02	6.855621e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.245312e-01	2.573268e-02	5.113751e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.367691e-03	1.381815e-03	4.950828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.103344e+00	2.631696e+00	7.157362e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.645318e+01	3.799302e+00	8.424502e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.767107e+01	1.600226e+00	2.374982e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.351256e+01	1.470212e+00	3.493707e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.154240e+00	1.636098e+00	4.623981e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.616723e+00	1.000417e+00	5.359593e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.541072e+00	8.852431e-01	3.669094e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.197765e+00	4.822767e-01	3.332393e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.363752e+00	2.996877e-01	3.067642e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.187200e-01	1.416899e-01	2.586671e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.005538e-01	1.151439e-01	1.622839e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.628217e-02	4.354479e-03	9.962548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.317987e+00	5.333508e-01	1.033007e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.238497e+00	3.101298e-01	1.090556e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.863328e+00	5.392215e-01	2.154994e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.799201e+00	4.292912e-01	3.147911e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.648934e-01	2.074940e-01	2.513132e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.282506e-01	1.303895e-01	1.197632e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.987571e-01	4.475368e-02	6.966345e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.596956e-02	4.907127e-03	4.116568e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.576996e-04	1.111755e-04	2.032564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.560704e+01	2.198864e+00	4.102760e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.812937e+00	4.335327e-01	3.106544e-03
7.250000e-02	2.250000e-02	2.250000e-02	3.334593e+00	3.057281e-01	2.181658e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.455328e+00	4.349007e-01	2.313135e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.492774e+00	2.799602e-01	2.170983e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.958401e-01	1.636802e-01	1.379455e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.066737e-01	6.441269e-02	9.999651e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.957882e-01	3.783602e-02	5.262559e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.022268e-02	1.905566e-03	8.715909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.755612e+02	1.573904e+01	2.134716e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.766444e+01	5.792811e-01	1.714134e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.009797e+00	5.477145e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.130992e+00	2.057326e-01	1.915427e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.884188e+00	2.804458e-01	2.400097e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.077795e+00	1.950423e-01	2.376826e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.212297e-01	9.156547e-02	1.870036e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.528739e-02	3.724098e-03	1.342671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.630113e+00	4.433161e-01	1.216191e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.364386e+00	7.823453e-01	1.219738e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.623104e+00	5.877967e-01	3.204893e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.563442e+00	3.131722e-01	8.702336e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.328260e+00	5.501750e-01	6.255753e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.834883e+00	5.156913e-01	2.128830e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.175735e+00	4.057826e-01	3.918366e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.766956e+00	3.731731e-01	2.719093e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.279794e+00	3.119704e-01	2.396647e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.231406e-01	1.629448e-01	2.236708e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.438132e-01	1.262534e-01	1.351252e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.823233e-01	6.164807e-02	8.248529e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.157246e-01	2.797902e-02	5.190902e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.260023e-03	9.716027e-04	4.106418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.767288e+01	2.421024e+00	4.912061e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.043069e+01	1.000709e+00	1.295655e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.792728e+00	6.233185e-01	1.292151e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.070837e+00	4.547585e-01	1.825684e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.867040e+00	3.371838e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.918943e+00	2.546897e-01	1.895869e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.598840e+00	4.103301e-01	1.910792e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.934810e+00	2.855731e-01	2.256466e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.387262e+00	2.612833e-01	1.896450e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.290526e-01	1.319094e-01	1.517401e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.863529e-01	8.968549e-02	1.104033e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.468743e-01	5.036367e-02	6.441180e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.604313e-02	3.055739e-03	8.604665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.739744e+02	1.425783e+01	1.933646e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.505501e+01	1.174161e+00	6.181294e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.638842e+01	1.434720e+00	7.026471e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.095903e+01	8.374352e-01	1.571112e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.595447e+00	6.380086e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.390220e+00	1.408736e-01	1.446310e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.138443e+00	2.835675e-01	6.439934e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.301796e+00	2.354719e-01	7.797646e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.843026e+00	3.041234e-01	2.536525e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.210027e+00	2.113900e-01	2.875824e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.544208e-01	1.184365e-01	2.209648e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.570752e-02	6.265002e-03	1.375348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.070807e+00	3.217038e-01	3.318857e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.949781e+00	4.767676e-01	1.571175e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.361704e+00	4.533192e-01	4.448154e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.369521e+00	2.880898e-01	3.902045e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.439005e-01	1.407076e-01	2.494779e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.421732e-01	3.968063e-02	1.636437e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.181203e-01	7.564190e-03	7.290267e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.785699e-04	4.858000e-04	7.550708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.086571e+00	5.839139e-01	3.373480e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.013747e+00	2.546695e-01	2.101612e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.345561e+00	2.159294e-01	2.626870e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.792352e-01	1.001105e-01	1.787784e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.369188e-01	1.952182e-02	1.332121e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.533142e-01	7.925435e-03	6.658329e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.605273e-02	4.371470e-03	4.000313e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.305759e-06	1.396646e-04	3.303734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.448933e+01	1.182739e+00	6.386154e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.743716e+00	4.712555e-01	3.033614e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.379136e+00	1.940059e-01	3.592510e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.576157e-01	5.555082e-02	2.279731e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.555719e-02	5.952423e-04	1.713044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.699890e-01	1.082778e-01	2.159922e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.045000e+00	6.056281e-01	1.125352e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.108207e+00	9.133278e-01	7.081067e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.464844e+00	6.354737e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.910650e+00	5.312781e-01	4.873081e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.030019e+00	5.642480e-01	3.930458e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.087951e+00	3.901510e-01	4.754931e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.540773e+00	3.326598e-01	3.780007e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.066934e+00	2.280595e-01	3.072064e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.995018e-01	1.065547e-01	2.631516e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.134517e-01	5.071242e-02	1.899857e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.206032e-01	1.786760e-02	1.236043e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.190073e-02	1.320752e-02	6.130399e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.459339e-03	0.000000e+00	5.169581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.457174e+00	4.506714e-01	1.349343e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.519042e+00	1.553983e+00	2.195720e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.486899e+00	1.276199e+00	5.857598e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.126343e+00	5.175242e-01	4.265182e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.226174e+00	6.726281e-01	9.280308e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.745022e+00	5.287895e-01	3.516520e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.788711e+00	4.157664e-01	2.474022e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.936911e+00	3.446251e-01	2.644460e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.337131e+00	1.938344e-01	2.586966e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.326413e-01	1.665485e-01	1.972982e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.068172e-01	8.252327e-02	1.535463e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.383277e-01	2.499655e-02	1.724356e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.200565e-01	1.558623e-02	9.301233e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.697519e-02	1.235689e-02	4.899808e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.126352e-03	0.000000e+00	4.606191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.306344e+01	2.867958e+00	7.733335e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.315557e+01	3.476458e+00	5.116708e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.933466e+01	1.999708e+00	4.039541e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.270986e+01	1.101666e+00	3.153531e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.180435e+00	1.148312e+00	3.672558e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.874813e+00	8.015654e-01	3.125848e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.855292e+00	4.835202e-01	3.795426e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.797506e+00	3.252330e-01	3.437226e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.073699e+00	1.499800e-01	3.749159e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.030545e-01	4.412822e-02	2.513056e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.998307e-01	2.781865e-02	1.983388e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.881215e-03	5.770928e-04	9.049613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.886592e+00	5.231925e-01	8.143522e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.678940e+00	6.350432e-01	3.576554e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.068538e+00	6.679011e-01	1.737932e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.799004e+00	4.145002e-01	4.956383e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.847655e-01	1.928219e-01	3.538316e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.399951e-01	5.997822e-02	2.121116e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.787695e-01	1.772918e-02	8.927148e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.947701e-02	4.436341e-03	4.941764e-02
8.200000e-01	1.800000e-01	1.800000e-01	-6.551972e-04	3.463770e-04	3.027213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.345726e+01	2.462893e+00	3.325199e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.833252e+00	8.761056e-01	1.797149e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.608149e+00	5.241587e-01	5.313852e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.565924e+00	4.947944e-01	3.253271e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.345642e+00	2.083130e-01	3.209000e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.786070e-01	9.771418e-02	1.897480e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.164081e-01	1.446326e-02	1.316349e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.254840e-01	8.413179e-05	6.578020e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.122034e-03	3.747471e-04	8.223543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.763998e+02	2.058146e+01	2.221985e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.103336e+01	2.411175e+00	9.089283e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.922185e+00	5.430621e-01	3.015689e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.151883e+00	3.358866e-01	1.939351e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.919657e+00	2.930525e-01	2.642751e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.042695e-01	7.246541e-02	3.567986e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.689293e-01	3.415020e-02	2.133447e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.474931e-03	6.931074e-04	1.125368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.272518e+00	4.090985e-01	8.918281e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.089396e+00	8.866607e-01	1.188650e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.841949e+00	8.817976e-01	6.495645e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.774712e+00	4.083543e-01	1.088670e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.504244e+00	4.160992e-01	7.252726e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.245383e+00	7.997723e-01	1.475952e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.320554e+00	4.316293e-01	4.271702e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.736490e+00	3.283154e-01	4.326038e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.216410e+00	2.253443e-01	3.540146e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.450245e-01	1.696477e-01	2.701372e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.697801e-01	6.110003e-02	2.173390e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.429070e-01	2.250873e-02	1.271890e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.005677e-01	1.707330e-02	6.167884e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.421159e-03	0.000000e+00	5.594500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.199339e+01	1.920287e+00	3.960302e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.307901e+01	2.324751e+00	1.930283e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.868275e+00	9.987846e-01	5.355560e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.470042e+00	7.555226e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.417718e+00	4.854932e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.393149e+00	5.434025e-01	9.268528e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.627580e+00	4.042478e-01	2.208726e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.941783e+00	2.873710e-01	3.205899e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.307305e+00	1.765902e-01	2.553543e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.428858e-01	8.721893e-02	1.792123e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.724533e-01	2.466808e-02	1.615386e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.825849e-01	1.019196e-02	8.635248e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.144960e-02	3.431461e-04	7.690580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.684060e+02	1.761149e+01	1.980402e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.447535e+01	4.850446e+00	2.574430e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.956389e+01	2.690309e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.175963e+01	7.757606e-01	7.454403e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.495515e+00	7.421777e-01	1.637920e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.765357e+00	4.203296e-01	2.777965e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.519745e+00	5.073880e-01	1.009799e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.449194e+00	2.499990e-01	1.921888e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.627280e+00	2.150116e-01	3.349033e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.865483e-01	9.860258e-02	3.633458e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.514310e-01	2.350639e-02	2.390598e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.565554e-02	1.118290e-03	1.249373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.260502e+00	2.738804e-01	3.738961e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.421538e+00	1.048755e-01	2.044969e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.212021e+00	4.034976e-01	2.494412e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.402213e+00	3.000536e-01	2.487636e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.754813e-01	1.813874e-01	1.216635e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.315607e-01	1.031964e-01	7.712940e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.458735e-01	3.560404e-02	5.114298e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.203114e-03	1.985370e-04	6.729009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.610067e+00	3.630883e-01	5.152047e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.873072e+00	2.855102e-01	1.591029e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.648659e+00	2.679852e-01	1.447252e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.996273e-01	1.260010e-01	1.092613e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.940890e-01	8.678034e-02	6.306433e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.312005e-01	3.404495e-02	6.063485e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.471943e-02	2.297920e-02	2.926752e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.658233e-03	0.000000e+00	3.874807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.290094e+01	9.075847e-01	1.102972e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.209768e+00	6.036911e-01	3.014297e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.921321e+00	3.161495e-01	2.167311e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.908108e-01	1.221563e-01	1.748530e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.495387e-02	6.683496e-03	1.361008e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.279939e-01	9.829053e-02	2.827610e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.545406e+00	6.067440e-01	1.063200e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.085963e+00	5.481514e-01	4.410671e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.081825e+00	1.506275e-01	7.251242e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.364053e+00	2.988743e-01	1.902886e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.657484e+00	4.063063e-01	3.127557e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.106595e+00	4.010196e-01	2.211771e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.575511e+00	2.903198e-01	2.170897e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.181216e+00	2.275882e-01	2.090971e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.302461e-01	1.835230e-01	1.441786e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.388554e-01	1.280071e-01	8.987660e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.895068e-01	7.185814e-02	6.095867e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.027970e-01	1.918267e-02	5.516495e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.614947e-03	5.464480e-04	4.297369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.985971e+00	7.383285e-01	1.782225e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.318164e+00	1.060949e+00	1.498375e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.298431e+00	5.936291e-01	5.897318e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.308440e+00	2.964880e-01	1.516926e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.830423e+00	3.060375e-01	3.293701e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.717094e+00	3.714312e-01	1.881064e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.865477e+00	4.395549e-01	1.142232e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.107535e+00	3.025168e-01	1.718515e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.608200e+00	2.288283e-01	1.543296e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.192412e+00	2.017075e-01	1.106137e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.678745e-01	1.029408e-01	1.303305e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.252122e-01	1.002193e-01	6.961279e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.997745e-01	4.492033e-02	7.244638e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.542093e-01	2.829054e-02	3.496489e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.717557e-03	8.367249e-04	5.116032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.513747e+00	2.511762e+00	6.894423e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.723620e+01	3.836960e+00	5.926109e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.723793e+01	1.258024e+00	1.642065e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.310925e+01	1.361319e+00	4.254585e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.808983e+00	9.836060e-01	5.225712e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.469073e+00	9.843390e-01	5.068837e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.466838e+00	6.168864e-01	2.043469e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.237473e+00	3.113293e-01	3.477739e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.474573e+00	1.859168e-01	3.029532e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.263873e-01	2.038207e-01	1.693848e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.581149e-01	8.063059e-02	1.481980e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.684386e-02	3.257778e-03	8.929865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.289185e+00	4.931786e-01	7.690577e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.135429e+00	1.997622e-01	1.356892e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.842006e+00	3.760027e-01	2.174758e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.833920e+00	3.383909e-01	2.690023e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.044252e+00	2.193072e-01	1.726279e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.616244e-01	1.319517e-01	9.581750e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.151385e-01	4.760149e-02	6.650048e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.505737e-02	4.429036e-03	3.870517e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.256279e-04	0.000000e+00	2.333612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.403106e+01	1.514186e+00	3.031661e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.674909e+00	4.116845e-01	3.535330e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.587603e+00	2.704960e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.377283e+00	2.537490e-01	3.069484e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.663313e+00	2.453816e-01	1.618161e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.785364e-01	1.184531e-01	1.156618e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.639681e-01	8.089671e-02	5.850741e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.225695e-01	3.298719e-02	6.161648e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.297999e-02	2.563295e-03	6.869931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.603828e+02	1.076884e+01	1.706453e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.724593e+01	9.556452e-01	2.649541e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.328692e+00	1.587767e-01	1.656297e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.504840e+00	1.886415e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.033957e+00	2.556419e-01	1.613609e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.204293e+00	1.660995e-01	1.986747e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.153954e-01	7.746087e-02	1.667047e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.792303e-02	3.606581e-03	1.148249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.726556e+00	4.554211e-01	8.725099e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.144633e+00	6.125546e-01	9.152395e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.406591e+00	3.680473e-01	3.561286e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.480439e+00	3.038958e-01	4.245284e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.255997e+00	3.206090e-01	5.610129e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.684391e+00	2.904119e-01	2.546629e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.308008e+00	3.366318e-01	2.466559e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.824607e+00	3.229314e-01	2.344031e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.303364e+00	2.222361e-01	2.236175e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.891697e-01	1.560818e-01	1.961891e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.264441e-01	1.609919e-01	1.053842e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.118813e-01	7.317631e-02	6.506900e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.085051e-01	1.955119e-02	5.423240e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.635042e-03	2.611812e-04	4.391898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.686440e+01	1.928666e+00	3.581047e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.381852e+00	7.702349e-01	1.193335e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.342435e+00	5.764244e-01	4.669394e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.693296e+00	2.100876e-01	2.391800e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.942421e+00	2.456952e-01	1.244829e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.096900e+00	1.861710e-01	6.609060e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.601939e+00	2.475241e-01	2.182157e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.098346e+00	3.280782e-01	1.663111e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.457573e+00	1.509850e-01	1.919795e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.603868e-01	1.381122e-01	1.106193e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.331777e-01	7.340572e-02	9.682860e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.749972e-01	4.147762e-02	5.947681e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.723000e-02	2.746583e-03	6.019341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.600418e+02	9.930515e+00	1.562546e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.393623e+01	8.727140e-01	8.624306e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.623922e+01	1.567129e+00	3.679139e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.037004e+01	4.660710e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.296834e+00	7.487535e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.104671e+00	2.003558e-01	1.896789e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.477158e+00	1.056741e-01	1.234413e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.546063e+00	2.281230e-01	5.693331e-03
9.625000e-02	1.875000e-02	1.875000e-02	1.915958e+00	2.178279e-01	2.347857e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.329870e+00	1.580577e-01	2.598150e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.478295e-01	1.292326e-01	1.769569e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.736849e-02	4.641574e-03	1.272544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.023665e+00	2.733347e-01	1.952670e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.881889e+00	3.137149e-01	7.912518e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.450273e+00	2.786422e-01	3.282802e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.343610e+00	1.766812e-01	3.434865e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.662764e-01	1.470320e-01	1.912986e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.052983e-01	3.577729e-02	1.318068e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.719981e-01	2.181807e-02	5.109530e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.853468e-03	1.610087e-04	8.834753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.835280e+00	4.631355e-01	2.277523e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.015364e+00	1.790619e-01	1.765518e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.509052e+00	1.586574e-01	2.139944e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.467415e-01	6.142136e-02	1.732025e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.683353e-01	3.511526e-02	1.046991e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.440701e-01	1.727312e-02	5.192589e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.085460e-02	5.523441e-03	3.137059e-02
7.750000e-01	2.250000e-01	2.250000e-01	-7.730200e-04	2.443576e-04	4.441025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.363843e+01	9.158220e-01	5.355186e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.215031e+00	4.017872e-01	2.083383e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.634456e+00	2.313060e-01	2.549615e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.971374e-01	2.188776e-02	2.135650e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.643681e-02	1.375204e-03	1.549529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.766101e-01	9.419703e-02	2.199094e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.154253e+00	5.531675e-01	7.984526e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.047195e+00	9.029102e-01	3.636928e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.265259e+00	2.964870e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.745426e+00	3.231814e-01	1.656051e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.984706e+00	3.697153e-01	3.536860e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.094031e+00	2.328028e-01	3.931099e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.555448e+00	2.322678e-01	2.997125e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.075527e+00	1.320598e-01	2.851684e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.486970e-01	1.059254e-01	1.916067e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.858957e-01	4.602679e-02	1.540236e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.068216e-01	4.561635e-02	7.153356e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.136681e-01	1.527951e-02	4.982771e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.740696e-03	1.415997e-03	4.453902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.997624e+00	5.021534e-01	1.218055e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.003698e+00	1.288253e+00	1.369688e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.526775e+00	6.986135e-01	3.514624e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.600186e+00	6.487332e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.039773e+00	4.746730e-01	1.320312e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.665463e+00	3.387307e-01	2.849620e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.774177e+00	2.342957e-01	3.115232e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.133250e+00	2.550850e-01	2.101931e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.525252e+00	1.881065e-01	1.817688e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.021211e+00	8.038225e-02	1.823741e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.944282e-01	8.145313e-02	1.227575e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.085940e-01	2.926649e-02	1.099262e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.459333e-01	1.006785e-02	8.148467e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.420700e-01	1.926891e-02	4.057707e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.697903e-03	3.903602e-04	5.298252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.476597e+01	2.973633e+00	6.354642e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.337503e+01	3.341619e+00	3.087115e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.886275e+01	2.025987e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.151300e+01	8.810506e-01	4.462368e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.184827e+00	6.644877e-01	4.441949e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.782964e+00	6.172479e-01	3.702402e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.187804e+00	4.476972e-01	3.182958e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.100523e+00	3.323488e-01	3.022715e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.167706e+00	8.317364e-02	3.314907e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.218317e-01	6.406254e-02	2.151588e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.663517e-01	0.000000e+00	1.952883e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.571375e-03	1.445071e-03	8.932053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.002719e+00	5.253064e-01	4.797011e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.461287e+00	4.460377e-01	1.810527e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.991356e+00	3.986527e-01	2.060924e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.828617e+00	2.299828e-01	4.373308e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.530463e-01	1.213550e-01	2.765483e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.410613e-01	6.466735e-02	1.386416e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.473063e-01	3.440053e-02	6.016409e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.205698e-02	0.000000e+00	4.903571e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.268763e-03	4.385415e-04	3.464556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.274132e+01	1.870426e+00	2.430227e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.913122e+00	7.328460e-01	2.583992e-03
7.250000e-02	2.250000e-02	2.250000e-02	3.523910e+00	4.352733e-01	5.592352e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.746950e+00	2.502684e-01	2.681433e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.552467e+00	1.434092e-01	2.567761e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.496273e-01	4.154936e-02	2.003458e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.619842e-01	2.672646e-02	8.733220e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.505830e-01	2.671399e-02	3.794646e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.333567e-03	1.024005e-03	7.681607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.649752e+02	1.651269e+01	1.577113e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.860685e+01	1.230504e+00	1.667400e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.860353e+00	4.423030e-01	2.742482e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.559778e+00	3.736744e-01	7.142467e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.256624e+00	2.059410e-01	2.293254e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.430205e-01	5.133044e-02	2.671338e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.715902e-01	4.898693e-02	1.812393e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.271616e-03	3.371513e-04	1.176648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.432882e+00	4.537692e-01	5.570607e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.018959e+00	7.302927e-01	8.185005e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.583455e+00	6.627512e-01	3.349381e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.554820e+00	3.110184e-01	1.402329e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.391375e+00	2.823500e-01	5.331172e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.018221e+00	4.528402e-01	1.653063e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.491019e+00	3.204708e-01	2.996228e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.800092e+00	2.034202e-01	3.416617e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.276459e+00	1.606079e-01	2.863390e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.461202e-01	1.115702e-01	2.169693e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.270642e-01	4.460128e-02	1.712939e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.962169e-01	2.495502e-02	8.188170e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.100391e-01	1.216311e-02	4.980559e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.881799e-03	1.106252e-03	4.712180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.375322e+01	2.292130e+00	2.472450e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.151546e+01	1.399279e+00	1.274142e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.669285e+00	8.024910e-01	3.578890e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.137554e+00	2.214030e-01	3.414631e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.056459e+00	4.186304e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.363163e+00	3.441762e-01	1.696635e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.805273e+00	3.047903e-01	2.020756e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.134840e+00	1.889456e-01	2.482442e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.388477e+00	1.179830e-01	2.255425e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.062664e-01	4.741639e-02	1.766818e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.627184e-01	2.958163e-02	1.087367e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.389554e-01	4.907746e-03	6.574059e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.593917e-02	2.577960e-03	6.802721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.599370e+02	1.429042e+01	1.432194e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.934631e+01	2.024979e+00	1.604422e-03
6.250000e-03	1.250000e-03	1.250000e-03	1.833788e+01	2.325259e+00	1.623897e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.129355e+01	5.095704e-01	4.108217e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.439247e+00	4.403939e-01	3.737188e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.278511e+00	6.013841e-01	4.059871e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.235476e+00	2.343570e-01	1.770066e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.926833e+00	3.543506e-01	2.217723e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.058992e+00	2.618000e-01	2.961334e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.014615e+00	2.379619e-02	3.889036e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.906371e-01	8.389050e-03	1.974179e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.670005e-02	1.315708e-03	1.156681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.556450e+00	3.012359e-01	3.664054e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.244965e+00	6.886969e-02	1.265747e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.063407e+00	4.570760e-01	2.506873e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.225624e+00	2.402596e-01	2.276720e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.458077e-01	1.589258e-01	1.310088e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.641464e-01	9.551333e-02	8.657506e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.246248e-01	3.330090e-02	4.750753e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.438788e-03	0.000000e+00	5.825516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.948839e+00	3.936056e-01	5.080868e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.729978e+00	2.466350e-01	1.870092e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.430943e+00	2.914859e-01	1.609618e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.428754e-01	1.485228e-01	1.013507e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.064562e-01	6.664321e-02	6.755447e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.275799e-01	4.076588e-02	4.765842e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.263568e-02	1.718767e-02	3.399457e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.263279e-03	5.691374e-04	4.088040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.333263e+01	9.162108e-01	1.066811e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.025279e+00	5.368585e-01	2.703002e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.755891e+00	3.150816e-01	2.392710e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.791258e-01	1.417231e-01	1.672567e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.037969e-02	7.366384e-03	1.540330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.503814e-01	2.290941e-01	3.523345e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.264076e+00	7.007281e-01	1.223744e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.177552e+00	2.954352e-01	3.857931e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.866772e+00	2.650591e-01	3.463492e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.195586e+00	5.262683e-01	1.540323e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.474365e+00	4.013128e-01	2.769112e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.838280e+00	3.062632e-01	3.254518e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.390964e+00	2.509681e-01	2.402492e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.092038e+00	2.304766e-01	1.518070e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.609669e-01	1.852684e-01	1.186725e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.660692e-01	1.081684e-01	9.685110e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.758751e-01	7.783777e-02	5.956962e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.388323e-02	1.762061e-02	5.377804e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.931123e-03	2.636695e-04	4.234988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.090816e+00	1.115038e+00	2.070368e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.515994e+00	9.196130e-01	1.953652e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.790586e+00	1.041429e+00	3.798447e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.701517e+00	1.829919e-01	4.954718e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.687814e+00	6.114726e-01	2.032827e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.483826e+00	3.895124e-01	1.386317e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.570655e+00	4.003276e-01	2.939521e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.887603e+00	2.551469e-01	2.298830e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.471124e+00	2.048687e-01	1.330914e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.055983e+00	2.061089e-01	1.097212e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.405494e-01	1.531222e-01	9.272622e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.648145e-01	7.470540e-02	6.878814e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.770946e-01	6.542812e-02	6.438675e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.254691e-01	1.998123e-02	6.002919e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.358072e-03	1.941899e-03	4.270995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.001683e+01	3.708620e+00	9.093430e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.999268e+01	3.835956e+00	6.592488e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.850592e+01	1.990231e+00	1.483218e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.245748e+01	1.409455e+00	5.521104e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.851534e+00	1.147682e+00	7.704556e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.027664e+00	6.825238e-01	4.195242e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.291820e+00	6.505698e-01	3.665377e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.190156e+00	3.859376e-01	2.244664e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.379948e+00	2.590384e-01	2.060601e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.704852e-01	1.560619e-01	2.133409e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.567524e-01	7.687793e-02	1.833827e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.658763e-02	5.668295e-03	9.471470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.800699e+00	5.382194e-01	8.671263e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.018743e+00	1.927247e-01	7.959775e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.668868e+00	4.211938e-01	2.763681e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.715027e+00	3.638074e-01	2.427891e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.249691e-01	1.806533e-01	1.700394e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.866646e-01	1.070610e-01	9.393952e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.692523e-01	3.612985e-02	7.012765e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.703276e-02	8.247155e-03	3.303030e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.677507e-04	2.982248e-04	2.010522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.704598e+01	1.965416e+00	3.322854e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.249546e+00	3.303958e-01	2.055973e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.217311e+00	1.956796e-01	6.341352e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.381354e+00	3.571174e-01	2.484463e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.445113e+00	2.187886e-01	1.904520e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.206272e-01	1.445462e-01	1.116585e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.900189e-01	6.399644e-02	6.801212e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.932720e-01	3.143772e-02	4.944627e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.112966e-02	2.697088e-03	7.451893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.804119e+02	1.347209e+01	1.762066e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.591915e+01	6.167768e-01	2.406091e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.746305e+00	2.704668e-01	1.487592e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.036572e+00	1.066412e-01	1.019621e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.956136e+00	2.520932e-01	1.789242e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.112122e+00	2.301852e-01	1.875380e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.340791e-01	8.184574e-02	1.536150e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.693095e-02	4.515460e-03	1.138433e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.433366e+00	7.550384e-01	9.998664e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.610796e+00	6.291989e-01	1.169058e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.358692e+00	2.661110e-01	3.233716e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.292324e+00	3.128725e-01	3.388525e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.954740e+00	3.623765e-01	2.056273e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.579543e+00	4.603340e-01	2.370335e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.156512e+00	3.550378e-01	2.826056e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.643090e+00	2.826636e-01	2.497555e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.164209e+00	2.090341e-01	2.414819e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.622235e-01	2.024488e-01	1.415201e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.078305e-01	1.026104e-01	1.157958e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.860815e-01	8.550512e-02	6.543808e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.561435e-02	1.737218e-02	5.181029e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.160339e-03	4.005107e-04	4.485446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.215285e+01	3.381370e+00	3.628700e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.797602e+00	3.291017e-01	1.496578e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.556333e+00	4.590290e-02	3.222927e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.322715e+00	9.832595e-02	1.384314e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.495301e+00	2.577318e-01	1.202302e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.973739e+00	2.835568e-01	9.016061e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.438933e+00	3.240504e-01	2.049959e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.892802e+00	2.252065e-01	2.722701e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.366079e+00	2.097464e-01	1.612583e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.431775e-01	1.353899e-01	1.146490e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.836288e-01	8.038297e-02	8.475233e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.544364e-01	4.812664e-02	5.492184e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.590239e-02	3.052304e-03	7.121444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.798744e+02	1.301183e+01	1.679640e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.285264e+01	7.780212e-01	7.258564e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.440850e+01	7.409420e-01	3.876932e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.086657e+01	9.622606e-01	2.844254e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.168194e+00	4.434136e-01	4.066311e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.034941e+00	1.751862e-01	2.874919e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.066220e+00	9.777056e-02	1.570833e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.312958e+00	2.019538e-01	6.416742e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.900963e+00	2.936473e-01	2.254244e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.198142e+00	1.879235e-01	2.260472e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.207081e-01	1.395066e-01	1.582197e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.547730e-02	6.233512e-03	1.200341e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.491458e+00	3.379666e-01	2.511112e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.486679e+00	2.414985e-01	1.592755e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.037777e+00	3.532033e-01	3.643774e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.234883e+00	2.032434e-01	2.896767e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.159800e-01	1.208756e-01	1.721280e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.444691e-01	4.498049e-02	1.223154e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.455541e-02	2.963261e-03	6.896117e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.705338e-04	8.858818e-04	6.152314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.241770e+00	4.329713e-01	3.258596e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.687821e+00	2.497702e-01	1.701375e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.334624e+00	1.728344e-01	1.899247e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.019549e-01	8.018786e-02	1.447941e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.754486e-01	5.351404e-02	9.001383e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.514186e-01	1.489294e-03	6.024841e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.144037e-02	6.459209e-03	3.246650e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.200127e-04	5.137964e-04	3.195654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.469959e+01	1.061355e+00	6.136317e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.487992e+00	5.959598e-01	3.075188e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.330267e+00	1.269452e-01	3.377352e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.761107e-01	6.413476e-02	2.101630e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.760825e-02	1.123701e-03	1.518437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.415291e-01	1.638234e-01	2.452815e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.247270e+00	1.065141e+00	8.058001e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.495370e+00	6.572781e-01	5.551594e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.985307e+00	1.325548e-01	4.296416e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.123849e+00	3.408488e-01	4.684047e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.601952e+00	5.178309e-01	3.379915e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.904744e+00	2.960009e-01	3.662166e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.423985e+00	2.636217e-01	2.717496e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.878195e-01	1.450985e-01	2.761137e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.606553e-01	9.322200e-02	1.909133e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.008977e-01	5.695085e-02	1.303583e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.164176e-01	2.946967e-02	8.378025e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.430109e-02	1.976207e-02	4.864891e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.167824e-03	1.307325e-03	4.354546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.362876e+00	1.057544e+00	1.124775e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.969935e+00	1.337629e+00	1.434672e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.929187e+00	8.400607e-01	4.122304e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.010876e+00	3.140876e-01	3.710887e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.633085e+00	4.579740e-01	1.403166e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.237467e+00	3.435844e-01	3.766431e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.497918e+00	2.790116e-01	3.028755e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.896407e+00	2.903775e-01	1.931852e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.292124e+00	1.771160e-01	2.217080e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.921696e-01	1.180192e-01	1.774323e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.024533e-01	7.770215e-02	1.297968e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.832059e-01	2.991915e-02	1.179304e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.166797e-01	2.275362e-02	6.831250e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.547167e-02	1.297312e-02	4.691609e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.670614e-03	9.048913e-04	4.070981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.924418e+01	4.882147e+00	6.835584e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.569696e+01	2.794381e+00	4.733242e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.841051e+01	1.500502e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.173188e+01	2.038817e+00	3.754999e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.174504e+00	9.446439e-01	4.225642e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.398946e+00	6.067064e-01	3.146723e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.624510e+00	3.083739e-01	5.264542e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.760964e+00	2.802630e-01	3.839337e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.079765e+00	1.529121e-01	2.542445e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.309862e-01	5.397728e-02	2.562555e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.377258e-01	4.829594e-02	1.618974e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.350829e-03	4.522965e-04	8.462365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.780262e+00	7.696352e-01	5.254282e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.286987e+00	2.551487e-01	3.272618e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.415141e+00	4.383709e-01	4.139132e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.786648e+00	3.418845e-01	3.596937e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.353702e-01	1.477786e-01	2.484569e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.481582e-01	7.519347e-02	1.425538e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.601823e-01	1.044756e-02	7.454675e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.367215e-02	3.262848e-03	4.406349e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.462726e-05	1.132995e-03	2.074091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.763807e+01	3.279218e+00	2.157143e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.857423e+00	6.456220e-02	5.862940e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.244850e+00	4.571458e-01	8.574064e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.316894e+00	3.396853e-01	3.148137e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.397588e+00	1.607037e-01	2.372585e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.566065e-01	7.084608e-02	1.606047e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.362890e-01	4.253001e-02	9.613607e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.462506e-01	9.784257e-03	5.801587e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.064134e-03	1.146055e-03	7.511438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.889772e+02	1.928803e+01	1.736696e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.805741e+01	1.436586e+00	1.602587e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.389352e+00	4.595854e-01	1.865053e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.377567e+00	4.111986e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.749322e+00	1.412840e-01	3.130009e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.268667e-01	8.576733e-02	2.819412e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.615345e-01	1.763510e-02	1.581534e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.856001e-03	6.134483e-04	1.057308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.960233e+00	8.573043e-01	6.835143e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.793349e+00	8.854665e-01	9.286093e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.984905e+00	5.740868e-01	5.279115e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.386879e+00	1.743736e-01	3.027555e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.076056e+00	3.766024e-01	2.263399e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.777867e+00	6.058106e-01	2.761537e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.149129e+00	3.515208e-01	3.162175e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.627940e+00	2.514374e-01	3.845950e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.165908e+00	1.981302e-01	2.531300e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.959714e-01	1.168619e-01	2.134063e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.511616e-01	7.028874e-02	1.791257e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.369486e-01	2.826517e-02	8.963396e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.745182e-02	1.952239e-02	4.970645e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.213245e-03	1.240302e-03	4.350745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.818929e+01	4.494565e+00	2.501185e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.275921e+01	1.438948e+00	1.725751e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.405387e+00	2.879571e-01	4.138890e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.797852e+00	1.725857e-01	2.850801e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.766192e+00	2.684055e-01	4.439649e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.078049e+00	3.834482e-01	1.164313e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.463552e+00	3.593119e-01	3.800254e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.902103e+00	1.929617e-01	2.603733e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.239303e+00	1.546738e-01	2.070187e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.556088e-01	1.008258e-01	1.635790e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.839178e-01	2.850330e-02	1.405947e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.735306e-01	1.144920e-02	6.586446e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.131977e-02	1.824889e-03	6.665723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.833035e+02	2.134826e+01	1.378330e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.751452e+01	1.360852e+00	1.807964e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.753882e+01	1.599914e+00	7.012593e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.105908e+01	7.016581e-01	3.439658e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.717697e+00	3.578652e-01	2.694773e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.486955e+00	3.943802e-01	2.321508e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.495479e+00	5.800800e-01	2.100026e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.411173e+00	2.076329e-01	2.246539e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.575917e+00	1.736675e-01	3.405436e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.005454e+00	1.367474e-01	2.860489e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.336405e-01	5.844887e-03	2.414523e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.751954e-02	9.121936e-04	9.864064e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.508209e+00	2.972876e-01	4.222466e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.238614e+00	7.012879e-02	8.329571e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.082490e+00	4.140351e-01	2.767928e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.310951e+00	3.037836e-01	1.731507e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.657052e-01	1.662769e-01	1.622206e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.878831e-01	1.082874e-01	7.316787e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.138465e-01	2.515213e-02	6.083767e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.325818e-03	1.106464e-03	5.345297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.838440e+00	3.926481e-01	4.756134e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.764657e+00	2.417935e-01	1.924465e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.556294e+00	2.619587e-01	1.390563e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.045255e-01	1.311572e-01	1.208518e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.225349e-01	6.938896e-02	1.234104e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.531549e-01	7.282623e-02	3.830763e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.473816e-02	2.403660e-02	2.279592e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.037689e-03	3.822090e-04	3.558411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.329012e+01	9.308505e-01	9.438933e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.080058e+00	5.064694e-01	1.930399e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.748078e+00	2.384462e-01	3.028064e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.682518e-01	1.429128e-01	1.973847e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.163898e-02	6.933694e-03	1.317074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.412169e-01	6.775462e-02	4.940710e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.837712e+00	6.222588e-01	1.350986e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.302902e+00	5.224045e-01	3.436661e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.074853e+00	2.772358e-01	1.163780e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.337513e+00	4.855927e-01	1.892992e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.697217e+00	5.103500e-01	2.079723e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.998705e+00	4.383116e-01	2.236157e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.441714e+00	3.198733e-01	2.427121e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.069717e+00	2.354475e-01	1.679826e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.596530e-01	1.608799e-01	1.480348e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.529767e-01	1.024723e-01	1.192134e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.589334e-01	7.149956e-02	5.955904e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.171954e-02	2.327877e-02	4.820235e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.138137e-03	1.219913e-03	3.487385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.353408e+00	5.380256e-01	2.493770e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.775023e+00	7.701634e-01	1.814694e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.871173e+00	7.541043e-01	1.937348e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.373795e+00	4.736228e-01	2.154411e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.744269e+00	6.098744e-01	2.319700e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.593587e+00	5.956690e-01	8.524200e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.757324e+00	3.700897e-01	1.576445e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.943109e+00	2.651190e-01	2.772341e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.515351e+00	2.906623e-01	1.134809e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.049818e+00	1.716430e-01	1.676842e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.195314e-01	1.102488e-01	1.784982e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.745527e-01	7.412691e-02	1.084982e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.943047e-01	5.194155e-02	6.245779e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.473011e-01	3.586926e-02	3.273170e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.977589e-03	3.755284e-03	4.025483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.940995e+00	2.763965e+00	9.189322e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.999963e+01	3.312316e+00	5.788129e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.829080e+01	1.259247e+00	1.588936e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.320302e+01	1.798937e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.799900e+00	1.243885e+00	4.203862e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.062730e+00	8.366085e-01	4.229805e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.187142e+00	5.051108e-01	3.638892e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.173347e+00	3.812131e-01	2.272674e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.363872e+00	2.350080e-01	3.240258e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.298652e-01	1.777002e-01	1.992488e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.723679e-01	7.252802e-02	2.110901e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.969887e-02	6.076858e-03	9.116056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.347543e+00	4.781375e-01	9.374259e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.193519e+00	2.511160e-01	1.289923e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.956746e+00	4.795936e-01	2.361690e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.719164e+00	3.337801e-01	3.261484e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.572735e-01	2.008924e-01	1.813937e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.369094e-01	1.423830e-01	7.702266e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.043094e-01	6.275925e-02	5.208608e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.420069e-02	6.483290e-04	5.061528e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.471943e-04	0.000000e+00	2.089737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.438783e+01	1.523428e+00	3.394451e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.659426e+00	5.276012e-01	6.737567e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.642675e+00	4.058639e-01	2.770281e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.556076e+00	2.899204e-01	3.382046e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.570503e+00	2.311703e-01	1.714361e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.029172e-01	1.245694e-01	1.065323e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.043616e-01	6.437511e-02	1.248193e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.275906e-01	7.373989e-02	3.838019e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.188961e-02	3.069847e-03	7.262313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.609427e+02	1.034796e+01	1.783056e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.893797e+01	1.404549e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.631954e+00	6.135869e-01	3.358782e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.198841e+00	8.449849e-02	6.697281e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.066703e+00	2.474519e-01	2.136725e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.062462e+00	1.337281e-01	2.741846e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.663769e-01	1.204747e-01	1.355913e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.894696e-02	4.879403e-03	1.037258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.829725e+00	3.981852e-01	1.153119e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.130742e+00	9.602595e-01	9.907849e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.396759e+00	4.382366e-01	4.661615e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.498833e+00	1.959868e-01	2.232571e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.355590e+00	4.845439e-01	6.877766e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.896786e+00	5.177424e-01	2.140677e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.270215e+00	3.618845e-01	3.364519e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.764539e+00	3.808287e-01	2.146438e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.214082e+00	2.587671e-01	2.346342e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.345063e-01	1.698519e-01	1.835293e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.485448e-01	1.216737e-01	1.062484e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.866788e-01	8.711266e-02	6.108788e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.000305e-01	2.570480e-02	4.543443e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.378188e-03	1.345549e-03	3.543561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.781414e+01	2.048999e+00	4.624904e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.893089e+00	8.750139e-01	8.276853e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.072779e+00	3.581939e-01	3.012334e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.125770e+00	5.469112e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.236186e+00	4.826061e-01	4.329748e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.010805e+00	2.673019e-01	9.651001e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.608900e+00	3.106841e-01	2.593231e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.972985e+00	2.159502e-01	2.954840e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.464895e+00	2.413519e-01	1.508910e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.413695e-01	1.187029e-01	2.015125e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.237917e-01	1.087553e-01	9.264615e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.661501e-01	5.016666e-02	7.008550e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.723227e-02	4.771323e-03	6.179763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.631126e+02	8.685552e+00	1.651286e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.540881e+01	2.245674e+00	2.814272e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.719190e+01	1.709792e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.194017e+01	1.148239e+00	2.570411e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.568082e+00	5.468913e-01	1.416452e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.107354e+00	2.045197e-01	1.032663e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.937603e+00	6.127609e-02	2.222235e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.388384e+00	1.821679e-01	1.839380e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.972492e+00	2.400274e-01	2.641886e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.330473e+00	2.858938e-01	2.226934e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.345322e-01	8.963559e-02	2.514704e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.880824e-02	7.943597e-03	1.178643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.279002e+00	3.020878e-01	3.412431e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.588534e+00	2.383039e-01	6.022113e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.349634e+00	4.504244e-01	2.867722e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.370284e+00	2.862915e-01	2.906976e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.840559e-01	7.640142e-02	2.455447e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.402295e-01	5.341260e-02	1.036454e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.083634e-01	2.581654e-03	6.781102e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.195027e-03	6.996083e-04	7.169308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.008199e+00	4.218524e-01	3.880152e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.007922e+00	4.800357e-01	2.995953e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.307776e+00	1.431197e-01	2.396527e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.450456e-01	5.973087e-02	1.702979e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.070736e-01	8.152467e-03	1.353871e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.682597e-01	2.114572e-02	5.458814e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.409762e-02	5.198196e-04	3.854483e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.004289e-04	4.381485e-04	3.435091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.398719e+01	8.447133e-01	7.005508e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.179291e+00	7.023344e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.452907e+00	9.666288e-02	3.735878e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.195348e-01	7.025081e-02	2.114507e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.537106e-02	6.264563e-04	1.557136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.273938e-01	4.103620e-02	2.857965e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.277569e+00	4.023436e-01	1.175366e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.165067e+00	8.451287e-01	5.458815e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.402268e+00	3.648884e-01	1.607589e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.013135e+00	7.871063e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.726644e+00	4.654302e-01	3.734200e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.103601e+00	3.762378e-01	2.764970e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.602696e+00	3.497825e-01	3.002068e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.906582e-01	1.334576e-01	3.175766e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.370721e-01	1.307012e-01	1.798856e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.248741e-01	6.511764e-02	1.228594e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.059051e-01	2.514413e-02	1.001340e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.782736e-02	0.000000e+00	7.179582e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.132392e-03	0.000000e+00	4.533253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.671094e+00	5.782830e-01	1.634477e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.868457e+00	1.351667e+00	1.835550e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.067316e+00	1.875713e-01	7.329759e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.226418e+00	3.956546e-01	2.998040e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.530267e+00	8.857627e-01	4.055714e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.135250e+00	5.912579e-01	1.579496e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.949461e+00	7.106027e-01	6.130324e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.916466e+00	2.640926e-01	1.905488e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.287773e+00	1.406584e-01	2.275300e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.692666e-01	9.258205e-02	2.227024e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.213278e-01	1.016808e-01	1.388491e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.984101e-01	3.522261e-02	1.395172e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.987665e-01	4.349886e-03	9.525701e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.196273e-02	0.000000e+00	5.459349e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.983373e-03	4.239456e-04	4.409492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.832119e+01	4.357181e+00	5.763266e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.527878e+01	3.918141e+00	3.858001e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.792114e+01	1.384612e+00	4.253796e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.066142e+01	6.963476e-01	6.692661e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.907616e+00	7.333459e-01	6.252957e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.825867e+00	6.725062e-01	2.683340e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.344294e+00	7.805792e-01	1.053273e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.846871e+00	2.043666e-01	3.946375e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.170883e+00	1.002915e-01	3.362101e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.353164e-01	4.125641e-02	2.895528e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.367776e-01	4.171261e-02	1.785528e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.220413e-03	6.623216e-04	9.242400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.037725e+00	4.752226e-01	8.331795e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.483965e+00	5.181036e-01	1.069310e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.083035e+00	5.432015e-01	1.461205e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.897394e+00	3.743024e-01	3.490140e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.207104e-01	1.222010e-01	3.433428e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.241715e-01	5.975877e-02	1.652806e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.627507e-01	2.132089e-02	7.319890e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.196717e-03	4.212223e-03	4.982133e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.141477e-03	4.793125e-05	3.096262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.278109e+01	1.461828e+00	3.739856e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.703495e+00	8.702558e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.904462e+00	5.028775e-01	4.642824e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.961363e+00	5.201606e-01	9.761661e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.382753e+00	1.551396e-01	3.015606e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.172305e-01	6.061069e-02	1.645993e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.963594e-01	4.119079e-03	1.274805e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.329510e-01	7.939096e-03	5.940611e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.655704e-03	5.208154e-04	6.324137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.554862e+02	1.111680e+01	2.195889e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.102140e+01	2.451562e+00	3.187860e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.109834e+00	9.695736e-01	3.137213e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.678397e+00	4.890195e-01	9.616816e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.141577e+00	2.818859e-01	1.686838e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.077967e-01	0.000000e+00	4.200513e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.168919e-01	5.601759e-02	1.745377e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.569268e-03	1.644060e-04	1.008601e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.262410e+00	2.860474e-01	9.235406e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.062932e+00	7.522247e-01	1.086374e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.554063e+00	8.531891e-01	5.032076e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.967737e+00	6.440920e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.583853e+00	4.323339e-01	1.985689e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.094689e+00	5.715641e-01	1.161502e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.378622e+00	4.164271e-01	4.052754e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.870871e+00	3.943690e-01	3.219025e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.218273e+00	1.642329e-01	3.728869e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.315988e-01	1.235114e-01	2.253702e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.990199e-01	8.092914e-02	1.459290e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.316025e-01	2.915198e-02	8.763196e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.601262e-02	0.000000e+00	7.540929e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.478962e-03	0.000000e+00	4.668340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.324672e+01	1.239467e+00	4.721429e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.106418e+01	1.219199e+00	1.639476e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.834299e+00	1.072029e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.368512e+00	5.186438e-01	3.651906e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.190604e+00	4.268285e-01	1.581190e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.718067e+00	5.825597e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.163743e+00	5.626318e-01	3.440578e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.052156e+00	2.702412e-01	2.589484e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.319812e+00	1.693274e-01	2.450170e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.369745e-01	9.394400e-02	1.944782e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.110043e-01	1.837379e-02	1.364929e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.707854e-01	3.978902e-03	8.424958e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.022712e-02	0.000000e+00	8.526112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.547772e+02	9.247293e+00	2.018009e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.726265e+01	1.646474e+00	2.730296e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.099618e+01	3.306119e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.458201e+01	1.943883e+00	3.899440e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.053058e+00	1.461371e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.447963e+00	5.452386e-01	1.672025e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.820797e+00	5.133415e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.691202e+00	3.892685e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.841515e+00	1.899614e-01	3.600516e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.008618e+00	4.752893e-03	3.685292e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.967482e-01	3.495085e-02	2.175735e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.373198e-02	2.784604e-04	1.276365e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.883371e+00	2.449317e-01	3.563729e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.949200e+00	8.471660e-02	7.265611e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.878543e+00	4.202324e-01	1.730969e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.125088e+00	2.076990e-01	1.704866e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.161107e-01	1.661206e-01	9.463035e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.458022e-01	5.384448e-02	1.307362e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.317690e-02	2.459671e-02	5.657956e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.515500e-03	3.494997e-04	4.640045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.304657e+00	3.542255e-01	3.924540e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.429611e+00	2.633660e-01	1.447477e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.304221e+00	2.087997e-01	1.342889e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.289726e-01	1.109794e-01	1.370481e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.133424e-01	7.103330e-02	6.197853e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.012246e-01	4.169660e-02	3.962283e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.289068e-02	1.590948e-02	2.895644e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.062778e-03	6.101738e-04	3.433298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.395006e+01	8.599202e-01	8.218282e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.629957e+00	4.522313e-01	2.163103e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.604667e+00	2.390170e-01	2.949844e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.061078e-01	1.164526e-01	1.789652e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.790294e-02	8.012427e-03	1.380318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.534267e-01	2.409297e-01	5.107442e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.860830e+00	6.077055e-01	1.244669e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.502983e+00	4.413380e-01	1.851028e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.670362e+00	2.510268e-01	1.730581e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.017747e+00	5.188717e-01	1.695556e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.205594e+00	3.776757e-01	2.426253e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.659551e+00	3.207341e-01	1.905413e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.081632e+00	1.823741e-01	3.806571e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.737667e-01	1.826989e-01	1.256259e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.445684e-01	1.975260e-01	9.541636e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.510208e-01	1.585118e-01	6.952813e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.298773e-01	6.191009e-02	4.886325e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.799085e-02	1.695553e-02	2.755745e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.336740e-03	5.398860e-04	3.356087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.529662e+00	1.192567e+00	2.329193e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.826002e+00	5.208460e-01	1.718381e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.519773e+00	4.783008e-01	4.484020e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.101902e+00	8.093361e-01	8.675327e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.569166e+00	6.665597e-01	2.734462e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.138407e+00	3.767852e-01	2.223297e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.396603e+00	3.182091e-01	1.269926e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.750482e+00	2.212544e-01	2.115882e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.297797e+00	2.063026e-01	1.682044e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.877902e-01	9.564380e-02	4.602054e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.551879e-01	2.103427e-01	8.401566e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.694090e-01	2.045413e-01	8.281461e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.495956e-01	4.051582e-02	4.407362e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.306616e-01	4.825611e-02	3.378013e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.715502e-03	1.479454e-03	4.273607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.306334e+01	3.816170e+00	1.008012e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.323028e+01	3.104575e+00	5.671889e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.828570e+01	1.646052e+00	1.573051e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.214733e+01	2.164517e+00	5.044129e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.775520e+00	1.305607e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.647679e+00	7.696935e-01	3.386899e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.804107e+00	3.855638e-01	5.906631e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.005513e+00	3.754826e-01	2.174111e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.163226e+00	1.723787e-01	2.935149e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.672481e-01	1.791998e-01	1.491800e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.398737e-01	7.692740e-02	1.602615e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.539909e-02	5.643645e-03	8.518603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.224509e+00	5.413987e-01	7.996262e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.161146e+00	1.782293e-01	6.739942e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.369286e+00	3.628002e-01	3.601074e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.502053e+00	2.889098e-01	2.246303e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.610267e-01	1.612836e-01	1.350499e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.041378e-01	7.883522e-02	1.175545e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.683210e-01	4.910201e-02	4.271657e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.462724e-02	1.075426e-02	2.840939e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.409298e-04	1.872777e-04	1.704566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.792709e+01	1.600936e+00	2.920700e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.428296e+00	3.244443e-01	3.001562e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.144682e+00	2.282351e-01	5.610383e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.327270e+00	3.383045e-01	2.319245e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.364344e+00	1.757002e-01	1.570036e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.199557e-01	1.061076e-01	1.377928e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.848600e-01	6.416685e-02	6.152607e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.775843e-01	2.927464e-02	4.317458e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.859228e-03	3.257328e-03	6.687513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.887112e+02	1.202202e+01	1.474820e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.664629e+01	8.140537e-01	1.707116e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.889477e+00	1.094898e-01	1.990325e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.175105e+00	1.667904e-01	5.339517e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.729215e+00	1.732908e-01	2.648514e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.075411e+00	1.712600e-01	1.524576e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.324420e-01	1.079125e-01	1.263580e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.380950e-02	2.921670e-03	1.120853e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.699097e+00	5.547963e-01	1.166502e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.810482e+00	6.417958e-01	8.092102e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.726988e+00	4.082887e-01	2.964163e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.319782e+00	2.969120e-01	1.745218e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.979131e+00	3.560541e-01	1.760049e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.565557e+00	4.478788e-01	2.186385e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.905942e+00	2.964919e-01	2.794174e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.469771e+00	2.461808e-01	2.188305e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.379175e-01	1.547055e-01	3.143568e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.232653e-01	1.888125e-01	1.153218e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.066410e-01	1.477539e-01	7.781625e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.597643e-01	8.601204e-02	5.278945e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.110057e-02	3.065062e-02	2.889135e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.283413e-03	3.485083e-04	3.727864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.287680e+01	2.189735e+00	3.905309e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.576270e+00	9.352030e-01	4.845264e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.148498e+00	3.523610e-01	3.895577e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.239413e+00	1.575735e-01	2.688141e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.528658e+00	2.431045e-01	5.757606e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.911066e+00	3.134481e-01	6.120825e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.412176e+00	3.204603e-01	1.548840e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.794189e+00	1.956191e-01	2.413100e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.238427e+00	1.506778e-01	1.993258e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.251406e-01	8.280955e-02	2.654153e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.885924e-01	1.922967e-01	7.930602e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.278937e-01	4.959256e-02	4.603868e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.319881e-02	3.050155e-03	5.458150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.877889e+02	1.103513e+01	1.333221e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.268454e+01	1.756381e+00	4.280115e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.447594e+01	4.332057e-01	5.918948e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.874591e+00	2.642013e-01	2.395509e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.630592e+00	2.987574e-01	3.264090e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.510253e+00	2.861220e-01	4.057485e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.135423e+00	2.675014e-01	1.237719e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.047646e+00	1.105395e-01	2.495804e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.790143e+00	2.223009e-01	2.222194e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.137939e+00	1.564289e-01	2.253749e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.957248e-01	1.247662e-01	1.490949e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.258471e-02	7.384711e-03	1.100938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.812331e+00	3.005280e-01	2.250661e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.258118e+00	1.284046e-01	5.430039e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.793743e+00	2.539207e-01	3.612994e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.217627e+00	2.277530e-01	1.612451e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.644982e-01	4.987044e-02	1.593003e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.781515e-01	9.843451e-03	1.055526e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.725199e-02	0.000000e+00	6.166136e-02
7.950000e-01	2.050000e-01	2.050000e-01	-2.581334e-03	1.283754e-04	7.965782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.536042e+00	4.008859e-01	2.053658e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.448137e+00	2.413562e-01	1.470505e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.335844e+00	1.698003e-01	1.284774e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.498405e-01	1.997892e-02	1.591199e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.194196e-01	7.635022e-03	1.112942e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.529314e-01	5.556974e-04	4.694544e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.685162e-02	4.814650e-03	3.482678e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.662600e-03	0.000000e+00	4.400222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.487172e+01	9.150500e-01	3.792572e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.309812e+00	3.398783e-01	2.888744e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.426042e+00	1.723716e-01	2.147763e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.110757e-01	1.146256e-02	2.069353e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.301897e-02	9.765749e-04	1.503103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.725433e-01	2.037489e-01	3.031762e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.563199e+00	7.664651e-01	9.300285e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.616178e+00	4.184062e-01	3.233966e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.328274e+00	6.376789e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.135531e+00	4.055486e-01	2.259865e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.322463e+00	3.070312e-01	3.263593e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.710739e+00	2.292908e-01	2.819407e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.224688e+00	1.590318e-01	3.173232e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.680723e-01	1.508484e-01	2.128419e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.890153e-01	7.392589e-02	1.405915e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.518397e-01	1.935880e-02	1.163215e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.653873e-01	0.000000e+00	7.713627e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.362268e-02	4.563876e-03	5.026332e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.800384e-03	2.606029e-03	3.286190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.978511e+00	1.075854e+00	1.583493e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.057066e+01	1.345715e+00	9.661793e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.325313e+00	2.420717e-01	3.500539e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.820674e+00	7.488724e-01	1.333822e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.175785e+00	3.973422e-01	4.455922e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.281975e+00	4.053587e-01	1.140898e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.467574e+00	3.534995e-01	1.361050e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.696535e+00	1.953278e-01	2.683710e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.206472e+00	1.926600e-01	1.566320e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.038142e-01	6.517451e-02	1.377104e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.100406e-01	1.958965e-02	1.467738e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.381553e-01	7.285891e-03	1.343732e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.939914e-01	2.117550e-04	8.329951e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.157985e-02	1.782566e-02	3.517553e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.004112e-03	7.297192e-04	3.612971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.579240e+01	5.540924e+00	7.505932e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.964432e+01	3.493892e+00	3.181891e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.889939e+01	2.193349e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.017182e+01	1.066725e+00	3.778938e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.552728e+00	5.499439e-01	7.716430e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.580981e+00	3.167649e-01	6.959961e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.620793e+00	4.153484e-01	2.909182e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.741357e+00	2.011869e-01	2.723547e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.051252e+00	1.300452e-01	2.331536e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.619634e-01	1.795303e-02	2.440685e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.816258e-01	3.719897e-03	1.733028e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.334817e-03	1.660576e-03	8.741099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.933685e+00	6.050688e-01	6.510619e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.532725e+00	3.283706e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.603544e+00	4.141503e-01	3.377635e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.488311e+00	2.070684e-01	3.402362e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.869683e-01	1.253416e-01	2.142997e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.390775e-01	5.981754e-03	1.466455e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.035350e-01	0.000000e+00	8.262102e-02
6.050000e-01	3.500000e-02	3.500000e-02	-2.673077e-03	3.586909e-03	4.347379e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.330296e-03	5.717412e-05	2.658310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.739582e+01	2.209499e+00	2.436663e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.449550e+00	5.402362e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.216256e+00	3.163688e-01	1.756428e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.444620e+00	3.481095e-01	2.022856e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.334676e+00	1.237859e-01	2.015652e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.364724e-01	9.782527e-03	1.874923e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.209219e-01	7.786197e-03	1.007785e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.257365e-01	0.000000e+00	4.853594e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.880066e-03	1.023828e-03	8.366419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.879318e+02	1.714685e+01	1.201201e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.023887e+01	1.909816e+00	2.088539e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.968075e+00	2.491014e-01	3.134606e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.092470e+00	2.253263e-01	1.724206e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.926485e+00	2.250573e-01	1.707316e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.260917e-01	2.375922e-02	2.620356e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.512456e-01	3.333914e-03	1.812227e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.531222e-03	5.659303e-04	1.119700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.136216e+00	5.810744e-01	9.012147e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.151546e+00	8.815225e-01	8.098067e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.090992e+00	7.739717e-01	1.697560e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.802489e+00	5.002231e-01	4.629594e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.262448e+00	4.903499e-01	1.088914e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.471090e+00	3.229499e-01	4.878499e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.073602e+00	3.167410e-01	3.045036e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.524092e+00	1.937880e-01	3.019962e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.749669e-01	1.033726e-01	2.797110e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.970091e-01	1.158292e-01	1.666322e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.863100e-01	1.652375e-02	1.566687e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.760272e-01	0.000000e+00	8.833784e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.420013e-02	1.255710e-02	4.593316e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.987366e-03	2.646559e-03	3.315209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.832632e+01	2.095616e+00	3.741888e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.257393e+01	1.939718e+00	6.965200e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.160453e+00	9.501336e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.207858e+00	3.721083e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.921489e+00	4.125755e-01	5.400167e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.823959e+00	2.407944e-01	2.981385e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.397694e+00	2.386580e-01	2.645440e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.962791e+00	2.721025e-01	1.861321e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.200895e+00	1.806349e-01	1.697111e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.504378e-01	3.563561e-02	1.539483e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.609511e-01	4.547102e-03	1.307694e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.543209e-01	0.000000e+00	7.204053e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.082190e-02	3.648805e-03	6.347255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.834253e+02	1.402976e+01	1.077002e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.910970e+01	1.612241e+00	2.624901e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.694809e+01	2.675038e-01	8.429074e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.026394e+01	1.056543e+00	4.722309e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.088641e+00	1.214641e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.586648e+00	3.140797e-01	3.952302e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.174192e+00	2.771894e-01	1.052623e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.359959e+00	2.211235e-01	9.889656e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.667876e+00	1.911155e-01	2.271594e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.258831e-01	5.149216e-02	3.131566e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.612593e-01	2.828812e-02	2.122277e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.171428e-02	2.581272e-03	1.214632e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.112566e+00	3.263901e-01	3.530069e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.937314e+00	1.987938e-01	9.884286e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.586245e+00	3.234564e-01	2.721529e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.819361e-01	2.220813e-01	1.852863e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.959298e-01	1.208421e-01	1.411655e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.592752e-01	5.401479e-02	1.171595e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.559822e-02	1.551806e-02	5.671394e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.875864e-03	6.703509e-04	3.744643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.576717e+00	3.479463e-01	4.223435e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.357104e+00	3.613030e-01	1.286495e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.191780e+00	1.957502e-01	1.632126e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.911366e-01	1.370373e-01	8.892611e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.712085e-01	2.175119e-02	1.061301e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.643917e-01	1.949470e-02	7.518860e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.010877e-02	1.296488e-02	2.736858e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.590548e-03	3.211460e-04	3.279728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.467642e+01	9.224131e-01	6.732522e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.736254e+00	5.484899e-01	1.253105e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.176387e+00	1.139064e-01	3.312075e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.351692e-01	7.767344e-02	1.938953e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.102049e-02	3.205862e-03	1.504844e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.539796e-01	2.801301e-01	7.868298e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.135726e+00	6.409858e-01	1.321765e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.579570e+00	3.116843e-01	1.754164e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.804848e+00	4.650001e-01	3.342551e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.942753e+00	6.211311e-01	2.048780e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.022561e+00	4.005893e-01	2.776401e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.598565e+00	3.835178e-01	2.384391e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.160749e+00	3.077759e-01	2.184676e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.017386e-01	1.458823e-01	2.652707e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.491925e-01	9.981702e-02	1.473296e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.841818e-01	1.086739e-01	8.767827e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.524487e-01	2.603544e-02	1.243753e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.053409e-02	2.429128e-02	3.170070e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.550809e-03	4.468676e-04	2.819382e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.898393e+00	1.331737e+00	2.762807e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.948670e+00	8.066059e-01	1.576951e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.777061e+00	6.963094e-01	1.303874e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.497799e+00	4.476404e-01	5.313680e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.311985e+00	8.765116e-01	9.132923e-02
1.125000e-01	1.250000e-02	1.250000e-02	2.956492e+00	4.079583e-01	1.766484e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.315187e+00	4.761641e-01	1.566362e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.626276e+00	3.132019e-01	1.738398e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.059964e+00	1.448939e-01	3.106959e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.195520e-01	1.201609e-01	1.974241e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.428883e-01	7.552051e-02	1.242707e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.843524e-01	8.704603e-02	8.467417e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.918639e-01	2.176547e-02	8.676295e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.486248e-02	1.922066e-02	4.219136e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.109964e-03	5.548030e-04	5.371633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.016483e+01	6.680109e+00	1.141596e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.737987e+01	2.787938e+00	5.598779e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.834650e+01	1.261065e+00	1.211782e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.137011e+01	1.969909e+00	3.615509e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.618667e+00	1.148632e+00	3.511702e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.195100e+00	5.805747e-01	2.886026e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.776027e+00	5.443721e-01	2.555129e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.502402e+00	1.733072e-01	5.437326e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.114800e+00	2.125269e-01	2.403113e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.789012e-01	1.565692e-01	1.891496e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.164069e-01	4.354858e-02	1.665052e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.101867e-02	1.864925e-03	8.344743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.369057e+00	6.109498e-01	9.636826e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.216587e+00	2.503607e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.549565e+00	5.629939e-01	2.406322e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.332970e+00	2.766619e-01	2.432251e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.962447e-01	1.125020e-01	2.410766e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.847069e-01	9.836468e-02	8.495410e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.030997e-01	2.114051e-02	8.591124e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.910484e-02	3.118719e-03	2.591330e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.726210e-04	6.883473e-05	1.373297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.862703e+01	1.884445e+00	3.360971e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.708766e+00	3.764759e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.417619e+00	3.651435e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.153376e+00	3.079468e-01	2.557018e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.291385e+00	2.400904e-01	1.549776e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.454208e-01	1.065563e-01	1.198873e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.717610e-01	1.827024e-02	1.019097e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.351967e-01	1.852272e-02	6.357478e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.419260e-03	1.462481e-03	7.188446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.949349e+02	1.238160e+01	1.547057e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.892474e+01	1.501140e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.666951e+00	4.100448e-01	2.863619e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.711323e+00	1.928749e-01	3.313806e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.648703e+00	1.593968e-01	2.459869e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.672300e-01	1.441954e-01	1.890161e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.513479e-01	3.874271e-02	1.917332e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.149469e-02	2.096345e-03	1.148899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.896809e+00	6.632303e-01	1.345711e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.768457e+00	5.874272e-01	1.020772e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.836345e+00	5.927806e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.567866e+00	4.521447e-01	4.473920e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.996868e+00	4.238914e-01	2.797520e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.681328e+00	7.199990e-01	2.501783e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.764901e+00	2.982744e-01	4.107629e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.416198e+00	3.224504e-01	2.699115e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.289069e-01	1.659630e-01	3.082209e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.825561e-01	1.566540e-01	1.452055e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.301563e-01	1.190986e-01	9.741693e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.794880e-01	3.245769e-02	1.168677e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.207190e-02	2.506027e-02	3.275221e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.503769e-03	2.890784e-04	3.118561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.439422e+01	2.690585e+00	4.967548e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.146607e+00	1.117898e+00	2.960959e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.275156e+00	5.096469e-01	3.044650e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.602317e+00	2.268117e-01	2.319448e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.851959e+00	4.688047e-01	1.578922e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.019813e+00	5.347510e-01	3.797912e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.209184e+00	2.837063e-01	3.643418e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.790051e+00	3.705283e-01	1.838803e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.119175e+00	1.484614e-01	2.040332e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.768587e-01	8.456729e-02	1.255355e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.819347e-01	7.425451e-02	1.031290e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.786196e-01	1.879826e-02	7.778451e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.115285e-02	1.570600e-03	6.401729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.934890e+02	1.129996e+01	1.556474e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.781765e+01	2.673867e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.655048e+01	1.822923e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.015618e+01	5.558664e-01	5.433693e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.458513e+00	3.600506e-01	6.783520e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.508193e+00	5.172555e-01	3.718761e-03
4.125000e-02	8.750000e-03	8.750000e-03	2.735051e+00	1.793997e-01	1.593567e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.013956e+00	1.470997e-01	1.248735e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.580064e+00	1.744550e-01	3.512024e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.066566e+00	1.958706e-01	2.125342e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.965947e-01	6.367420e-02	1.897464e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.830397e-02	2.797569e-03	1.220886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.951823e+00	3.370207e-01	2.836438e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.172715e+00	5.259491e-02	7.785742e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.808777e+00	4.002888e-01	3.315790e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.781574e-01	1.810994e-01	2.682348e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.103631e-01	8.807800e-02	1.665663e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.775533e-01	4.950701e-02	7.705396e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.176052e-02	0.000000e+00	7.698953e-02
7.950000e-01	2.050000e-01	2.050000e-01	-9.958229e-04	5.654746e-04	5.560758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.699456e+00	4.022207e-01	3.153248e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.476233e+00	3.188753e-01	1.237876e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.132592e+00	1.590740e-01	2.000179e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.467952e-01	6.941098e-02	1.510923e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.160649e-01	4.945336e-02	5.659786e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.939124e-02	1.193671e-03	6.993690e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.311965e-02	5.121575e-03	2.500616e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.070962e-03	0.000000e+00	3.878104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.559739e+01	9.653250e-01	4.749383e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.829433e+00	3.185218e-01	3.745712e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.154869e+00	1.529904e-01	2.806869e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.860517e-01	7.116638e-02	1.543924e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.374586e-02	1.040088e-03	1.202417e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.499454e-01	1.916449e-01	4.936236e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.778211e+00	8.215445e-01	1.184145e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.670238e+00	4.680224e-01	3.994832e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.075881e+00	5.705448e-01	1.309448e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.267387e+00	6.773271e-01	3.144603e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.278314e+00	3.978984e-01	3.109085e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.728235e+00	4.182349e-01	3.004333e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.209436e+00	3.250228e-01	2.577021e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.903168e-01	1.508276e-01	2.032325e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.065087e-01	1.012517e-01	2.118044e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.106119e-01	4.187068e-02	1.188880e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.562257e-01	1.079892e-02	9.089029e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.468149e-02	0.000000e+00	5.875483e-02
8.000000e-01	2.000000e-01	2.000000e-01	-1.195615e-04	0.000000e+00	5.989726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.208237e+00	1.177867e+00	2.296920e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.001060e+01	1.016676e+00	1.748363e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.662650e+00	5.600272e-01	7.188174e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.675887e+00	6.397766e-01	2.504479e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.949925e+00	5.002687e-01	4.679478e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.121547e+00	5.602014e-01	2.496808e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.575148e+00	6.700723e-01	1.912964e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.585945e+00	2.481928e-01	1.791683e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.211348e+00	2.530704e-01	1.838241e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.247256e-01	1.184282e-01	1.963150e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.606172e-01	6.096324e-02	1.651136e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.063654e-01	6.386023e-02	1.094195e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.483812e-01	6.194862e-03	1.129066e-01
4.610000e-01	3.600000e-02	3.600000e-02	7.801544e-02	4.470993e-03	4.877538e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.758493e-03	2.120317e-04	4.602508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.730133e+01	4.258810e+00	9.576684e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.013246e+01	3.207294e+00	3.724072e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.837185e+01	1.477916e+00	9.143651e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.054993e+01	1.329450e+00	1.457517e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.976092e+00	9.667602e-01	4.357988e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.543845e+00	5.062028e-01	4.344387e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.629907e+00	6.460254e-01	3.001513e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.495135e+00	2.763374e-01	3.257968e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.489375e-01	1.436661e-01	3.420046e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.209123e-01	1.183893e-01	1.700804e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.364762e-01	1.548954e-02	2.319292e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.411926e-03	3.421141e-04	7.022850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.111973e+00	7.141190e-01	8.510485e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.383915e+00	2.571913e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.604304e+00	4.978799e-01	4.714766e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.494727e+00	3.275493e-01	3.373447e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.724433e-01	1.102337e-01	2.243746e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.467817e-01	6.915094e-02	1.110695e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.140433e-01	3.574826e-03	7.852317e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.309446e-02	4.328425e-03	3.021944e-02
8.200000e-01	1.800000e-01	1.800000e-01	-7.515186e-04	9.124702e-04	2.663295e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.901291e+01	2.792616e+00	3.296369e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.809740e+00	3.658936e-01	6.091740e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.372101e+00	4.413415e-01	1.112570e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.320397e+00	3.659688e-01	2.952497e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.168757e+00	1.555671e-01	2.551242e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.662998e-01	8.919928e-02	1.248974e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.918247e-01	4.975055e-02	6.427992e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.140754e-01	4.647146e-03	6.263229e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.039519e-03	1.607238e-03	6.354801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.926104e+02	1.707301e+01	1.792194e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.904378e+01	1.695965e+00	5.443722e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.542956e+00	8.859133e-01	2.594615e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.112190e+00	2.849310e-01	1.852720e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.522130e+00	1.446322e-01	2.783234e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.450787e-01	1.077558e-01	2.170068e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.536019e-01	5.331726e-03	1.764191e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.229290e-03	1.831686e-03	8.749308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.296934e+00	6.090146e-01	1.156503e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.029133e+00	8.166639e-01	1.251093e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.018056e+00	4.729288e-01	3.616051e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.800753e+00	5.404599e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.386710e+00	7.222648e-01	1.401674e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.446048e+00	4.086138e-01	5.747278e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.061782e+00	4.927411e-01	3.379004e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.549855e+00	3.860154e-01	3.167260e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.670335e-01	1.958038e-01	2.412539e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.804870e-01	7.552781e-02	2.557583e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.693960e-01	6.076017e-02	1.297114e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.835540e-01	2.135894e-02	7.798995e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.856513e-02	0.000000e+00	6.325002e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.101562e-05	0.000000e+00	5.854351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.131161e+01	2.928785e+00	4.911709e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.123828e+01	1.179203e+00	1.836217e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.316822e+00	1.226878e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.148327e+00	6.276393e-01	4.822652e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.889994e+00	4.892646e-01	2.051133e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.076342e+00	3.719457e-01	3.188539e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.442600e+00	3.136377e-01	3.141484e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.847971e+00	4.685708e-01	2.657258e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.072225e+00	1.437863e-01	2.038465e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.196742e-01	1.115428e-01	1.631283e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.367548e-01	3.296953e-02	1.256789e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.220253e-01	2.561153e-03	1.028012e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.596222e-03	5.584500e-04	8.430233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.897971e+02	1.468870e+01	1.732920e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.811302e+01	1.895222e+00	2.179892e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.647597e+01	1.460113e+00	1.403055e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.349686e+01	2.406825e+00	4.655661e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.561974e+00	7.879562e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.372622e+00	3.122634e-01	2.058324e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.297950e+00	4.661181e-01	7.679647e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.184532e+00	2.873045e-01	1.811111e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.404861e+00	1.160318e-01	3.557604e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.136085e-01	1.164657e-01	2.628101e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.969796e-01	5.777595e-02	1.640420e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.043728e-02	0.000000e+00	1.128464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.392677e+00	2.956595e-01	3.191119e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.659494e+00	1.483948e-01	1.267602e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.461095e+00	3.382724e-01	2.524192e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.149342e-01	1.849749e-01	1.720291e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.988530e-01	9.268662e-02	1.370040e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.673222e-01	8.621983e-02	5.485252e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.929152e-02	1.533421e-02	4.195922e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.024409e-03	7.984691e-05	3.515221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.869375e+00	3.587641e-01	3.998494e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.074099e+00	3.209504e-01	1.652269e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.071814e+00	1.344755e-01	1.499365e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.727723e-01	9.247134e-02	1.146524e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.144562e-01	6.004524e-02	5.921310e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.697030e-01	2.620611e-02	4.698775e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.298081e-02	9.725030e-03	2.543284e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.366859e-03	1.721125e-04	2.711417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.509664e+01	8.108235e-01	8.536092e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.958449e+00	5.299985e-01	2.683236e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.303784e+00	2.268029e-01	1.980216e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.989193e-01	6.752050e-02	1.674134e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.970129e-02	5.249238e-03	1.287817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.320516e+00	3.883802e-01	6.284810e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.978604e+00	7.456304e-01	1.010626e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.519282e+00	2.322535e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.404316e+00	4.039548e-01	3.222916e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.601555e+00	4.233399e-01	2.400423e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.770493e+00	3.148807e-01	3.656493e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.396006e+00	3.015198e-01	2.886649e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.004034e+00	2.101891e-01	1.820026e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.169081e-01	1.357904e-01	2.066781e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.969342e-01	9.446223e-02	1.154068e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.417627e-01	1.050575e-01	7.147240e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.837888e-01	5.781549e-02	4.801955e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.336319e-02	1.003163e-02	2.689120e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.522553e-03	8.879379e-04	2.608221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.520248e+00	1.726831e+00	2.320222e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.001807e+01	8.240851e-01	1.441739e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.609226e+00	5.262035e-01	3.150879e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.339696e+00	3.644904e-01	3.764737e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.843818e+00	5.595843e-01	2.518646e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.871319e+00	6.203927e-01	1.732827e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.104039e+00	3.748688e-01	1.421689e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.473789e+00	2.383107e-01	1.913088e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.585070e-01	1.157596e-01	1.964044e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.310144e-01	9.067229e-02	1.451524e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.829622e-01	7.309361e-02	1.127041e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.307133e-01	1.278600e-01	7.564803e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.849615e-01	3.280794e-02	8.613782e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.176293e-02	1.783042e-02	3.494720e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.156083e-03	1.570121e-03	3.256871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.362944e+01	7.712990e+00	1.209190e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.952866e+01	3.190931e+00	4.182070e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.748894e+01	9.786902e-01	1.694896e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.048538e+01	1.461307e+00	9.072767e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.523090e+00	9.738637e-01	4.531563e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.866058e+00	7.851329e-01	2.513907e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.369972e+00	4.342492e-01	3.571109e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.679223e+00	4.146954e-01	2.756516e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.011194e+00	1.521692e-01	2.813029e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.631079e-01	8.796672e-02	1.795459e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.813362e-01	9.565935e-02	1.434334e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.072170e-02	2.940586e-03	8.318435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.829699e+00	6.523190e-01	8.607187e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.205587e+00	2.673674e-01	3.532774e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.199611e+00	3.724884e-01	3.381780e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.218414e+00	2.490089e-01	2.334207e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.201693e-01	1.222494e-01	1.853823e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.529855e-01	1.066582e-01	7.647903e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.125407e-01	2.366225e-02	5.696563e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.826201e-02	2.110684e-03	2.495982e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.680809e-04	2.977485e-05	1.390738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.132535e+01	2.372122e+00	2.865819e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.352334e+00	5.112709e-01	3.063004e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.060390e+00	1.217597e-01	1.537895e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.965634e+00	3.033875e-01	2.451814e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.134284e+00	1.613007e-01	1.742226e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.422062e-01	7.043419e-02	1.233209e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.921829e-01	4.968820e-02	5.906368e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.476084e-01	1.845242e-02	5.060881e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.612643e-03	1.975019e-03	5.794955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.125436e+02	1.682626e+01	1.015166e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.669163e+01	3.175478e-01	6.751524e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.963895e+00	3.025932e-01	1.307646e-01
4.250000e-02	1.750000e-02	1.750000e-02	1.721494e+00	4.001935e-03	5.128832e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.900888e+00	3.323082e-01	5.407768e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.026554e-01	1.474984e-01	1.819363e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.823552e-01	6.880129e-02	1.377937e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.035520e-02	2.941208e-03	1.186780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.742965e+00	8.332863e-01	1.289686e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.068949e+00	5.836423e-01	5.025553e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.620807e+00	3.255858e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.497088e+00	4.495253e-01	1.149622e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.603084e+00	3.308349e-01	5.270985e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.390350e+00	5.378032e-01	2.615162e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.651689e+00	2.793305e-01	3.707381e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.301380e+00	2.827919e-01	2.301933e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.237279e-01	1.710143e-01	2.566873e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.644899e-01	1.134123e-01	1.585187e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.806109e-01	1.053889e-01	8.174489e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.050113e-01	6.015407e-02	5.249433e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.536056e-02	1.011261e-02	2.796088e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.682427e-03	7.595969e-04	2.576289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.876755e+01	3.092005e+00	4.503838e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.713181e+00	8.996527e-01	2.512111e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.291358e+00	8.039518e-01	2.547410e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.221355e+00	2.344047e-01	1.957060e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.097349e+00	6.443513e-02	5.412370e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.720135e+00	2.666846e-01	2.998061e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.108334e+00	5.291984e-01	2.681834e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.642815e+00	2.992596e-01	1.885564e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.869174e-01	1.148100e-01	1.978938e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.064670e-01	7.821247e-02	1.240665e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.687191e-01	8.068520e-02	7.964426e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.815980e-01	4.616406e-02	6.890047e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.090413e-02	2.038229e-03	4.891224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.113946e+02	1.519753e+01	1.061921e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.392783e+01	2.368597e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.294386e+01	2.901089e-01	3.635369e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.024956e+01	6.762299e-01	6.378380e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.032660e+00	3.137584e-01	1.916682e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.949846e+00	1.245238e-01	2.701047e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.654369e+00	1.346847e-01	1.506170e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.854556e+00	4.885150e-01	1.494374e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.425937e+00	1.877035e-01	2.912784e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.365887e-01	1.370320e-01	2.506085e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.667596e-01	8.528525e-02	1.616990e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.526543e-02	5.312747e-03	1.033972e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.267796e+00	3.623677e-01	2.134722e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.958818e+00	1.098872e-01	7.228638e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.486595e+00	2.357599e-01	3.827239e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.238566e-01	1.698327e-01	2.653533e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.600794e-01	8.946806e-02	1.500875e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.804947e-01	2.606797e-02	8.819331e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.859759e-02	3.717600e-04	6.027748e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.317778e-05	5.519880e-04	3.985357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.022989e+00	4.510178e-01	1.852383e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.889086e+00	5.952242e-02	3.458687e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.206663e+00	1.819891e-01	1.749906e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.632090e-01	9.255251e-02	9.092435e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.629833e-01	1.997325e-02	8.339509e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.542903e-02	4.788895e-03	5.490613e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.177627e-02	1.978353e-03	3.138259e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.095336e-04	7.825607e-04	2.225367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.599264e+01	9.586641e-01	3.709384e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.755506e+00	3.453828e-01	3.387015e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.005083e+00	9.784586e-02	2.869299e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.845684e-01	2.848937e-02	1.727365e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.093259e-02	1.610569e-03	1.212559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.532772e-01	3.245729e-01	4.438655e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.567431e+00	8.621058e-01	1.142019e+00
1.300000e-01	2.000000e-02	2.000000e-02	5.047336e+00	5.820872e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.759462e+00	5.265563e-01	1.593325e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.782905e+00	4.979576e-01	2.823806e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.930731e+00	2.958737e-01	5.416470e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.404804e+00	2.157282e-01	3.628762e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.030663e+00	1.862325e-01	2.343492e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.327263e-01	1.436669e-01	2.223434e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.007604e-01	9.384385e-02	1.554354e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.435550e-01	2.822640e-02	1.438608e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.267321e-01	1.340742e-02	6.894672e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.806567e-02	1.599945e-02	3.695008e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.126092e-03	8.004092e-05	2.710234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.695851e+00	1.567816e+00	1.834064e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.103132e+01	1.141673e+00	1.125120e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.853879e+00	6.680781e-01	1.031742e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.242455e+00	6.876431e-01	1.624504e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.894204e+00	7.082153e-01	2.076352e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.556370e+00	2.411698e-01	5.016871e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.070245e+00	2.076801e-01	3.651355e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.579576e+00	3.274879e-01	1.870712e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.050389e+00	2.373218e-01	1.986272e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.191211e-01	4.396492e-02	2.508469e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.479359e-01	4.547616e-02	1.172289e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.322055e-01	9.397676e-03	1.646649e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.312200e-01	1.923151e-03	6.689517e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.387537e-02	2.170898e-02	4.019641e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.451818e-03	4.733208e-04	2.898244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.590328e+01	7.443088e+00	9.098098e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.140852e+01	2.901466e+00	3.137665e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.729260e+01	1.653784e+00	8.800121e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.583805e+00	1.414626e+00	1.339417e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.755002e+00	9.216521e-01	5.397728e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.176198e+00	3.485067e-01	6.803747e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.320320e+00	3.903314e-01	2.687441e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.286819e+00	1.336545e-01	4.556754e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.419040e-01	1.358540e-01	2.434790e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.310243e-01	3.518970e-02	2.019614e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.221596e-01	2.308681e-02	1.453985e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.414754e-03	0.000000e+00	7.883855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.564067e+00	7.110593e-01	8.626308e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.266596e+00	2.913128e-01	2.635859e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.464776e+00	4.828153e-01	3.363791e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.297179e+00	2.083830e-01	3.943061e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.564370e-01	1.323210e-01	1.835094e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.908741e-01	5.429213e-02	1.169855e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.149126e-02	0.000000e+00	7.048909e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.275401e-03	3.613284e-03	2.620348e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.646652e-04	3.654372e-04	1.440520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.154164e+01	2.950405e+00	2.828667e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.537816e+00	6.128642e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.062384e+00	4.217757e-01	1.586414e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.120062e+00	2.093712e-01	4.557990e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.074542e+00	1.604182e-01	2.368239e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.404366e-01	7.532851e-02	1.323431e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.347140e-01	1.323400e-02	9.315771e-02
4.280000e-01	4.000000e-02	4.000000e-02	7.888855e-02	0.000000e+00	5.661729e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.874573e-03	4.676435e-04	5.698725e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.141399e+02	2.116948e+01	1.553775e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.723804e+01	3.144057e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.203166e+00	5.393578e-01	5.041081e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.787182e+00	1.341285e-01	4.044267e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.561454e+00	1.674724e-01	2.280982e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.076857e-01	1.079036e-01	1.980434e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.419670e-01	6.664106e-03	2.160020e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.177231e-03	1.401291e-03	8.818435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.061029e+00	7.961596e-01	1.048054e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.688295e+00	9.662173e-01	7.463672e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.166048e+00	5.072391e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.577947e+00	7.573748e-01	1.808475e-03
1.700000e-01	2.000000e-02	2.000000e-02	2.997414e+00	4.999694e-01	2.145326e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.239118e+00	3.098622e-01	4.676981e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.668421e+00	2.451325e-01	6.383433e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.305596e+00	2.306008e-01	3.074196e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.875561e-01	1.588465e-01	2.235113e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.646898e-01	7.947147e-02	2.425366e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.040633e-01	3.742542e-02	1.472823e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.322642e-01	1.007333e-02	7.947205e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.328603e-02	9.925018e-03	3.827046e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.256281e-03	7.559148e-05	2.700998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.533567e+01	3.625006e+00	3.617893e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.350699e+01	2.349235e+00	3.069851e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.900104e+00	1.156289e+00	4.239091e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.184329e+00	6.439200e-01	1.316509e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.037850e+00	3.175533e-01	3.270129e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.591115e+00	2.443627e-01	3.824699e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.958774e+00	1.498345e-01	6.414670e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.545938e+00	1.863539e-01	3.088706e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.041705e+00	1.479814e-01	1.943813e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.764531e-01	4.608992e-02	1.564931e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.967307e-01	1.800658e-02	1.371958e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.238148e-01	5.826383e-03	5.521436e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.403366e-03	1.364687e-03	5.196812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.141761e+02	1.967760e+01	1.093764e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.687719e+01	3.484208e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.571390e+01	1.941246e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.023754e+01	1.194385e+00	5.914822e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.905827e+00	1.106331e+00	2.768860e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.844557e+00	1.157235e-01	8.174108e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.913404e+00	8.733932e-02	3.216548e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.830727e+00	1.546696e-01	2.443378e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.405057e+00	1.512945e-01	3.169011e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.788485e-01	6.767069e-02	2.869173e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.780139e-01	6.445918e-02	1.798529e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.323467e-03	0.000000e+00	1.125877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.451992e+00	2.759479e-01	3.188166e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.555407e+00	2.671971e-01	6.410088e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.473282e+00	2.781799e-01	2.234587e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.599233e-01	1.218746e-01	2.345298e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.428339e-01	8.404339e-02	1.711295e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.586221e-01	9.190682e-02	5.159175e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.098761e-02	1.231520e-02	5.371420e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.542791e-03	1.638489e-04	3.144456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.915054e+00	3.799005e-01	2.870727e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.017970e+00	2.696134e-01	1.337822e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.221985e-01	4.609599e-02	2.419611e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.822284e-01	7.537484e-02	1.247236e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.193616e-01	7.814415e-02	4.677192e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.670436e-01	3.114096e-02	3.266938e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.179498e-02	1.044604e-02	2.261103e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.453337e-03	4.567902e-04	2.905620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.523861e+01	8.898450e-01	5.712251e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.992255e+00	3.750621e-01	3.179930e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.194845e+00	1.465801e-01	2.810726e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.585484e-01	1.103328e-01	1.221056e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.008595e-02	4.133153e-03	1.099223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.575603e+00	3.276244e-01	1.054951e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.151977e+00	1.054422e+00	8.291804e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.133496e+00	1.860565e-01	5.345262e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.304830e+00	4.343449e-01	1.760375e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.500516e+00	4.726139e-01	2.282161e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.834017e+00	3.574861e-01	2.561091e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.320466e+00	1.924280e-01	2.744911e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.161702e+00	2.908571e-01	1.860804e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.166909e-01	1.463814e-01	1.697129e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.546103e-01	8.717183e-02	1.681412e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.117551e-01	6.385427e-02	6.282937e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.317974e-01	2.671268e-02	6.934037e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.291453e-02	1.628004e-02	3.391751e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.283127e-03	5.137181e-04	2.987957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.046948e+00	1.090453e+00	2.560999e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.062775e+01	1.069119e+00	6.503866e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.342210e+00	6.569751e-01	8.377190e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.287861e+00	5.971192e-01	2.549899e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.655021e+00	7.008657e-01	1.905955e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.511370e+00	3.248466e-01	2.916565e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.886806e+00	2.640833e-01	2.913734e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.480800e+00	2.613655e-01	1.380738e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.189340e+00	2.511107e-01	1.268263e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.379331e-01	9.102528e-02	2.192143e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.850925e-01	1.333008e-01	2.691080e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.843135e-01	6.291107e-02	1.318841e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.557203e-02	1.364819e-02	9.231687e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.567018e-03	2.524513e-02	5.154645e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.620567e-03	6.886224e-04	4.431032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.699678e+01	5.568199e+00	1.225064e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.965956e+01	2.661193e+00	3.454487e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.764925e+01	1.981439e+00	9.626133e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.024397e+01	1.516086e+00	3.234307e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.318395e+00	1.166004e+00	1.051873e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.807954e+00	4.901772e-01	2.759518e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.282799e+00	2.085706e-01	5.248555e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.582113e+00	2.974566e-01	3.528496e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.212096e-01	1.330543e-01	2.148591e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.928330e-01	8.684144e-02	2.110242e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.417443e-01	6.233263e-02	1.259568e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.001393e-02	2.794223e-03	6.280651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.980229e+00	6.469051e-01	7.878239e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.099331e+00	2.727515e-01	6.038131e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.065410e+00	3.855720e-01	3.233419e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.283615e+00	1.840370e-01	2.677913e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.357794e-01	1.059110e-01	1.647272e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.215408e-01	8.200268e-02	6.385744e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.183381e-01	3.848791e-02	4.306085e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.570712e-02	1.273903e-03	2.211664e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.884668e-04	2.299402e-04	1.032640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.179624e+01	2.139010e+00	2.463182e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.022503e+00	1.131316e-01	1.656210e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.130460e+00	4.059834e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	1.891222e+00	2.766891e-01	2.851332e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.044916e+00	8.930714e-02	2.458583e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.316603e-01	5.595281e-02	1.369783e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.171567e-01	8.474452e-02	4.381941e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.428788e-01	3.255393e-02	3.848953e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.079456e-03	1.465577e-03	5.701118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.136877e+02	1.332733e+01	1.233751e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.633583e+01	8.574254e-01	2.880178e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.034756e+00	4.049022e-01	5.723179e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.430682e+00	1.238479e-01	8.579876e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.602943e+00	9.191635e-02	2.628959e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.509440e-01	9.933469e-02	1.690253e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.851672e-01	6.411344e-02	1.207538e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.074357e-02	2.643352e-03	8.786837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.044849e+00	8.853189e-01	1.299724e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.919945e+00	1.038757e+00	5.397990e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.456025e+00	1.870344e-01	5.220012e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.205555e+00	4.018743e-01	1.875645e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.746158e+00	4.653622e-01	2.560044e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.209882e+00	3.608984e-01	2.830214e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.761672e+00	3.718269e-01	2.518389e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.286193e+00	2.301472e-01	2.150863e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.357510e-01	2.125585e-01	1.751384e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.343794e-01	8.972338e-02	1.699967e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.191702e-01	6.405853e-02	1.276144e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.659801e-01	4.300960e-02	5.049605e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.519178e-02	1.698745e-02	3.256645e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.295449e-03	4.629003e-04	3.208326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.057892e+01	3.761722e+00	3.643619e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.351078e+00	1.750736e-01	1.138722e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.237148e+00	7.229030e-02	5.292458e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.247153e+00	2.860188e-01	2.369487e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.383853e+00	3.813600e-01	4.343897e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.810525e+00	5.414198e-01	4.674186e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.093269e+00	2.549155e-01	3.176086e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.489694e+00	2.082472e-01	2.018853e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.076856e+00	1.669113e-01	1.682272e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.635681e-01	5.222222e-02	2.134709e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.980043e-01	1.062798e-01	6.451302e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.638451e-01	2.416086e-02	4.953390e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.065419e-02	2.896980e-03	5.046445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.122358e+02	1.400456e+01	1.219671e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.390702e+01	1.661143e+00	2.163464e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.352345e+01	5.547118e-01	1.502864e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.658828e+00	8.825539e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.780390e+00	2.800352e-01	5.357179e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.144152e+00	4.154379e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	2.598973e+00	1.858733e-01	5.181045e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.973951e+00	1.850555e-01	1.603215e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.474537e+00	1.181085e-01	3.525497e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.878761e-01	9.927449e-02	1.849600e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.776538e-01	7.140632e-02	1.563395e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.707270e-02	4.631316e-03	8.181548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.403601e+00	3.221487e-01	2.557114e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.861173e+00	2.105819e-01	1.147486e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.436589e+00	3.130433e-01	2.476180e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.074141e-01	1.340327e-01	2.538624e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.240084e-01	4.708276e-02	1.577129e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.572581e-01	1.449478e-02	1.117175e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.653869e-02	6.645689e-03	4.439433e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.118187e-03	0.000000e+00	5.177628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.087414e+00	3.395179e-01	2.822232e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.107297e+00	3.073644e-01	1.207108e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.686213e-01	1.515067e-01	1.450950e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.062836e-01	4.742149e-02	1.204991e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.649368e-01	1.332104e-02	7.203729e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.615603e-02	0.000000e+00	4.917825e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.087711e-02	0.000000e+00	3.035484e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.214115e-04	1.122325e-04	2.657018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.606537e+01	8.471037e-01	3.802150e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.524819e+00	3.071042e-01	2.811659e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.056942e+00	1.116057e-01	2.284690e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.336252e-01	3.089672e-02	1.769840e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.065762e-02	2.025477e-04	1.176368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.200507e+00	3.103161e-01	6.456532e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.044356e+00	8.456732e-01	1.323465e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.859371e+00	8.828079e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.423469e+00	3.968309e-01	4.774290e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.687196e+00	5.512721e-01	2.674782e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.913051e+00	4.123651e-01	3.047981e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.344512e+00	2.751668e-01	2.478102e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.879331e-01	2.007334e-01	2.123354e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.232453e-01	8.425712e-02	2.636047e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.573761e-01	7.982897e-02	1.517543e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.319456e-01	2.902927e-02	1.325090e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.392225e-01	3.187840e-02	5.917562e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.038917e-03	0.000000e+00	7.289765e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.027879e-03	1.186722e-03	2.663253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.243484e+00	1.126226e+00	2.987878e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.092571e+01	1.936623e+00	6.917806e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.451675e+00	3.221889e-01	4.814496e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.367600e+00	4.973254e-01	1.691505e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.876799e+00	5.033442e-01	1.831927e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.737311e+00	3.810442e-01	2.600970e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.006743e+00	4.602350e-01	1.200090e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.387406e+00	2.708019e-01	1.503236e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.358446e-01	9.056665e-02	2.943034e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.344069e-01	6.036450e-02	1.745330e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.603398e-01	7.438876e-02	1.265888e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.161521e-01	4.822554e-02	8.834333e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.547155e-01	2.831194e-02	6.518289e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.350706e-02	5.812054e-05	6.052988e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.795931e-03	6.244922e-04	2.990548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.943479e+01	5.148998e+00	8.782982e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.012554e+01	2.326328e+00	3.731343e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.615387e+01	1.170837e+00	1.043138e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.009206e+01	1.822470e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.578799e+00	8.503668e-01	2.438211e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.378536e+00	5.569994e-01	2.662291e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.023659e+00	3.479738e-01	3.328302e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.425511e+00	1.861568e-01	2.280655e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.656746e-01	1.093335e-01	2.413106e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.628040e-01	3.297642e-02	1.950589e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.285073e-01	2.395321e-02	1.321116e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.763872e-03	0.000000e+00	7.896631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.002592e+00	7.996867e-01	8.817642e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.121064e+00	3.647897e-01	1.410333e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.274073e+00	4.754954e-01	3.856918e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.199610e+00	2.151049e-01	3.430492e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.533476e-01	6.155108e-02	2.138226e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.788803e-01	3.061558e-02	1.011597e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.128189e-02	7.336045e-03	5.178551e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.215242e-03	0.000000e+00	3.526304e-02
8.200000e-01	1.800000e-01	1.800000e-01	-5.332678e-04	0.000000e+00	1.997859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.224627e+01	2.953427e+00	2.731210e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.351883e+00	5.022963e-01	1.692909e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.204935e+00	3.848332e-01	1.579579e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.980366e+00	2.748446e-01	2.661906e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.031873e+00	1.402571e-01	1.823981e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.786441e-01	4.411535e-02	1.398252e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.071378e-01	3.569120e-03	9.903626e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.137986e-01	1.766425e-02	4.058845e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.195545e-03	3.273954e-04	6.527436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.176793e+02	1.979863e+01	1.172795e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.695469e+01	7.413506e-01	1.137152e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.720633e+00	3.828535e-01	4.943570e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.077050e+00	3.440251e-01	8.021367e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.437050e+00	1.712527e-01	2.217512e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.253965e-01	2.622620e-02	2.384504e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.015706e-01	2.405953e-02	1.236300e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.871995e-03	0.000000e+00	9.059985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.310633e+00	8.132059e-01	1.268304e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.033692e+00	1.253383e+00	5.774752e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.012896e+00	2.632436e-01	1.521864e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.262220e+00	7.890402e-01	2.222089e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.802687e+00	4.123709e-01	6.374026e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.380548e+00	5.147442e-01	2.975728e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.761534e+00	3.721114e-01	2.968005e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.219052e+00	2.095756e-01	2.684028e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.148545e-01	1.582180e-01	2.374575e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.667164e-01	4.641234e-02	2.261095e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.169461e-01	6.976924e-02	1.253254e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.554070e-01	2.888257e-02	6.545598e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.091637e-03	0.000000e+00	7.551792e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.272919e-03	1.256795e-03	2.758282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.743235e+01	3.549270e+00	4.357326e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.142353e+01	1.457787e+00	9.414791e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.419697e+00	2.187071e+00	1.546211e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.348145e+00	3.543946e-01	5.510238e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.410655e+00	3.620896e-01	2.249571e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.977755e+00	3.959221e-01	2.155407e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.211293e+00	3.447307e-01	1.781877e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.475489e+00	1.677305e-01	3.069103e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.680123e-01	8.254398e-02	2.333538e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.439570e-01	6.482838e-02	1.651950e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.230659e-01	5.186170e-02	9.316377e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.007335e-01	0.000000e+00	8.014245e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.093842e-03	1.735127e-03	5.074296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.165036e+02	1.834895e+01	9.534545e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.571486e+01	1.101321e+00	3.870349e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.249460e+01	1.028197e+00	3.096199e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.071279e+01	5.931336e-01	4.887563e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.928142e+00	1.081309e+00	1.901099e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.076078e+00	2.482287e-01	4.948585e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.844506e+00	2.529336e-01	4.796043e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.855568e+00	1.525231e-01	2.493343e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.314313e+00	1.339362e-01	2.787745e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.135801e-01	1.145376e-01	2.494957e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.437994e-01	2.120756e-03	1.720707e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.299586e-03	2.772116e-04	8.901245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.681092e+00	2.239507e-01	3.048423e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.398765e+00	2.830884e-01	9.010027e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.192712e+00	1.974253e-01	2.889304e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.000555e-01	1.897901e-01	1.275219e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.443147e-01	8.487288e-02	8.991636e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.155564e-01	5.079758e-02	5.191322e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.921573e-02	2.061679e-02	2.770404e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.180136e-03	0.000000e+00	2.764930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.072495e+00	2.684450e-01	3.071464e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.906139e+00	2.349148e-01	1.140568e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.036175e+00	1.359729e-01	1.233639e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.212135e-01	7.397865e-02	1.007336e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.815138e-01	5.907386e-02	5.811811e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.442422e-01	2.682704e-02	3.531833e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.844499e-02	1.155387e-02	1.992664e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.031759e-03	6.626756e-05	2.459282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.541483e+01	7.297878e-01	5.778838e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.960675e+00	3.589548e-01	1.912801e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.145424e+00	1.610324e-01	2.443056e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.097890e-01	6.356469e-02	1.423398e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.769540e-02	3.616278e-03	1.055592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.873694e+00	4.007804e-01	8.475382e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.251180e+00	5.437304e-01	8.349690e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.202568e+00	3.750262e-01	2.184998e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.347508e+00	5.678042e-01	1.165268e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.453706e+00	5.092305e-01	1.811789e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.530915e+00	2.430642e-01	4.258543e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.342666e+00	3.362920e-01	1.731427e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.040916e-01	1.642959e-01	1.665255e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.568524e-01	1.207416e-01	1.647592e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.534061e-01	9.302730e-02	1.074187e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.846184e-01	8.808703e-02	5.603154e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.448791e-01	4.991367e-02	4.288042e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.263500e-02	7.572659e-03	3.338767e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.959508e-03	8.964280e-04	2.154398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.062158e+01	1.400226e+00	2.750966e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.952244e+00	4.511181e-01	7.878788e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.864546e+00	4.405615e-01	4.469629e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.326232e+00	9.874677e-01	3.551887e-03
8.875000e-02	1.125000e-02	1.125000e-02	3.375680e+00	4.709226e-01	2.645083e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.590246e+00	4.697476e-01	1.206442e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.760334e+00	2.208079e-01	2.229696e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.400181e+00	1.870400e-01	1.588629e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.084640e+00	2.587412e-01	1.110994e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.965321e-01	8.531094e-02	1.741915e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.814594e-01	8.145061e-02	1.123338e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.321173e-01	7.468440e-02	5.240800e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.779895e-01	2.957980e-02	5.473195e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.519588e-02	1.930461e-02	3.622687e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.782880e-03	1.816359e-03	2.639609e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.219445e+01	6.731140e+00	1.350930e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.018924e+01	1.856633e+00	4.107948e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.606730e+01	2.017704e+00	7.190420e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.299898e+00	1.462895e+00	1.064276e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.440541e+00	1.057780e+00	1.493046e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.720955e+00	5.055551e-01	2.605031e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.262212e+00	3.186808e-01	4.457198e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.491857e+00	2.524100e-01	1.986756e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.013957e+00	2.179963e-01	1.638896e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.479212e-01	5.862460e-02	2.216291e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.153394e-01	6.370350e-02	1.231056e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.029577e-02	3.905120e-03	6.802108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.180300e+00	5.189495e-01	8.256745e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.075839e+00	2.655151e-01	9.397837e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.178325e+00	4.445982e-01	2.053093e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.027924e+00	1.697345e-01	2.359317e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.037947e-01	1.311066e-01	1.363664e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.850948e-01	8.328793e-02	6.898436e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.042155e-01	3.421363e-02	3.698988e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.313689e-02	6.932259e-05	1.934211e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.140746e-04	4.194800e-05	1.133832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.278501e+01	1.817269e+00	2.625436e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.349069e+00	3.680325e-01	1.216123e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.673950e+00	1.587173e-01	9.909189e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.929776e+00	3.437055e-01	1.872849e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.091293e+00	1.380762e-01	1.536670e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.240513e-01	8.084929e-02	9.236584e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.436372e-01	3.078593e-02	7.099440e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.537518e-01	3.340743e-02	2.448411e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.684013e-03	8.698911e-04	5.384926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.209479e+02	1.216182e+01	1.188888e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.684910e+01	6.812980e-01	4.134767e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.860136e+00	2.813133e-01	7.498317e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.638948e+00	1.781770e-01	6.199497e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.442775e+00	1.613028e-01	1.940112e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.522188e-01	1.019497e-01	1.840721e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.539648e-01	5.762607e-02	1.281502e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.012157e-02	2.921691e-03	7.814309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.299107e+00	7.715428e-01	1.375984e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.866028e+00	4.362213e-01	4.096812e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.745176e+00	4.647723e-01	2.183847e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.159226e+00	3.864854e-01	4.133863e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.831032e+00	7.063428e-01	2.148476e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.197321e+00	4.310335e-01	2.127815e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.474354e+00	2.254241e-01	3.483940e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.228660e+00	2.839404e-01	1.789402e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.673975e-01	1.253864e-01	1.876515e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.407530e-01	1.357040e-01	1.780034e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.139124e-01	6.326627e-02	7.912059e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.616950e-01	5.111568e-02	3.875405e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.336640e-02	7.624065e-03	3.537228e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.133533e-03	9.486126e-04	1.941506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.045748e+01	2.769955e+00	4.375105e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.285504e+00	5.631319e-01	1.445858e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.752015e+00	2.220654e-01	7.513672e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.198808e+00	4.554605e-01	7.119678e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.082456e+00	4.965541e-01	1.557745e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.509465e+00	3.622614e-01	1.160662e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.013677e+00	3.300336e-01	2.124719e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.516698e+00	2.126837e-01	1.596811e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.015708e+00	1.745571e-01	1.156081e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.840155e-01	6.385269e-02	1.201843e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.297350e-01	4.747953e-02	7.659188e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.584940e-01	3.688303e-02	3.905514e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.052114e-03	1.263865e-03	4.958991e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.190709e+02	1.108983e+01	1.361541e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.210828e+01	4.336156e-02	2.562436e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.397227e+01	1.114166e+00	8.349440e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.007332e+01	1.295382e+00	7.323350e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.157601e+00	3.700953e-01	4.004955e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.358034e+00	1.819742e-01	4.139309e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.893798e+00	6.356462e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	1.974839e+00	2.128535e-01	2.484574e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.348320e+00	1.474780e-01	2.506295e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.126619e-01	1.085579e-01	1.966215e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.603848e-01	6.009545e-02	1.452058e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.455280e-02	4.132843e-03	8.604735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.584030e+00	3.150716e-01	2.074326e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.629047e+00	1.454053e-01	1.272208e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.326939e+00	2.341853e-01	2.959967e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.747846e-01	1.221735e-01	2.756462e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.173246e-01	5.911264e-02	1.404466e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.174110e-01	3.439405e-02	6.262390e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.192809e-02	0.000000e+00	4.114398e-02
7.950000e-01	2.050000e-01	2.050000e-01	-8.492146e-04	8.646576e-05	3.723936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.279630e+00	3.897579e-01	1.946962e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.775609e+00	1.639536e-01	2.406525e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.066732e+00	1.862530e-01	1.206454e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.935594e-01	3.567699e-02	1.182484e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.043769e-01	6.056725e-03	8.699047e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.600188e-01	1.009348e-02	4.419959e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.660520e-02	0.000000e+00	2.948330e-02
7.750000e-01	2.250000e-01	2.250000e-01	-6.142225e-04	1.479738e-04	2.462127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.638970e+01	8.709346e-01	2.791497e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.242091e+00	2.678336e-01	3.190628e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.547792e-01	1.060609e-01	2.361834e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.085484e-01	1.891986e-02	1.565387e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.392989e-02	7.778965e-04	1.277811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.316577e+00	3.157598e-01	6.276557e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.072489e+00	6.948998e-01	1.278032e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.980015e+00	5.087027e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.822703e+00	8.418119e-01	8.168103e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.374249e+00	3.576147e-01	4.226203e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.733786e+00	2.701383e-01	4.217015e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.169800e+00	1.800969e-01	2.507048e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.492871e-01	1.579524e-01	2.896149e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.419723e-01	1.304553e-01	1.831823e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.181098e-01	7.805064e-02	1.101976e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.619840e-01	2.519261e-02	1.291826e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.376208e-01	3.360343e-02	4.901403e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.228339e-02	1.639164e-02	3.508276e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.214147e-03	8.276628e-04	2.997469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.029075e+01	1.459370e+00	2.304386e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.147698e+01	1.009176e+00	4.398401e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.274718e+00	4.883338e-01	4.891957e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.145610e+00	6.364831e-01	5.560730e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.752677e+00	6.204200e-01	1.433329e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.471354e+00	3.493022e-01	2.358992e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.746830e+00	3.436746e-01	2.351164e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.141795e+00	1.315734e-01	2.599982e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.872535e-01	1.912740e-01	1.148978e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.889454e-01	6.234149e-02	1.785840e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.632860e-01	3.012973e-02	1.842577e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.486086e-01	1.629842e-02	8.236194e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.613966e-01	3.668004e-02	5.672738e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.211122e-02	1.825161e-02	4.482800e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.761055e-03	3.520692e-04	3.148664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.389791e+01	5.578708e+00	1.199636e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.307459e+01	3.440563e+00	1.103623e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.588466e+01	1.455785e+00	7.939944e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.460259e+00	1.069595e+00	3.939292e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.467088e+00	1.137952e+00	2.158683e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.871479e+00	3.828883e-01	5.792421e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.896802e+00	4.230241e-01	3.066618e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.075337e+00	1.004005e-01	4.569531e-01
1.360000e-01	1.600000e-02	1.600000e-02	6.976168e-01	6.947119e-02	2.618164e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.100183e-01	7.812475e-02	1.563939e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.747962e-01	5.073888e-02	1.334293e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.815040e-03	4.994483e-04	9.566933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.110906e+00	6.730145e-01	6.588926e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.209540e+00	3.087343e-01	2.031996e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.094041e+00	3.572905e-01	4.781197e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.185575e+00	2.416119e-01	2.592821e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.955561e-01	5.848775e-02	2.009124e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.949990e-01	4.702820e-02	8.349539e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.370906e-02	1.521221e-02	4.236394e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.927286e-03	7.117244e-05	2.627499e-02
8.200000e-01	1.800000e-01	1.800000e-01	-4.502506e-04	6.140334e-05	1.357064e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.268800e+01	2.492415e+00	2.319144e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.593094e+00	3.698192e-01	1.342794e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.110452e+00	3.573171e-01	7.706067e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.774165e+00	2.005349e-01	3.584259e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.056845e+00	1.736958e-01	1.779629e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.232067e-01	4.103774e-02	1.124893e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.082961e-01	1.130809e-02	8.196291e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.264805e-01	1.275664e-02	4.841199e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.934080e-03	4.902103e-04	5.146679e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.228096e+02	1.650398e+01	1.185004e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.722947e+01	1.882361e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.435197e+00	2.440309e-01	3.039771e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.500595e+00	2.579518e-01	1.720373e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.269956e+00	1.231622e-01	2.480964e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.539205e-01	1.179195e-01	1.609377e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.235730e-01	0.000000e+00	1.779926e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.695977e-03	3.502241e-04	8.596408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.803652e+00	8.596650e-01	1.097211e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.741838e+00	8.374784e-01	7.207357e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.825508e+00	2.903995e-01	2.059304e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.524914e+00	6.012789e-01	1.032851e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.938237e+00	6.100021e-01	2.904452e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.005113e+00	2.906797e-01	5.518992e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.579187e+00	3.951899e-01	3.544600e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.135314e+00	2.126724e-01	2.564549e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.157545e-01	1.215357e-01	2.356812e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.892455e-01	9.846350e-02	1.547983e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.843498e-01	2.020431e-02	1.203118e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.683657e-01	4.229209e-02	5.835387e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.826056e-02	1.983233e-02	3.524965e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.093220e-03	6.361625e-04	3.225472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.793250e+01	3.236361e+00	4.397335e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.085965e+01	1.151602e+00	9.977194e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.239730e+00	9.309674e-01	1.615216e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.848189e+00	6.333517e-01	3.277869e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.444868e+00	3.130313e-01	4.778986e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.722153e+00	5.225794e-01	1.699916e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.078626e+00	4.598974e-01	2.343832e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.293043e+00	1.321763e-01	3.377628e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.109324e-01	1.515195e-01	1.912334e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.612403e-01	3.412064e-02	1.792512e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.875780e-01	3.049852e-02	8.266645e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.427407e-01	2.271716e-02	5.000798e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.801671e-03	2.071952e-03	5.113600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.227014e+02	1.870391e+01	1.300995e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.435898e+01	2.041255e+00	1.454745e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.170440e+01	2.562572e-01	1.650099e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.106683e+01	1.550565e+00	5.635020e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.810962e+00	3.936582e-01	2.704199e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.401605e+00	6.729922e-01	4.329349e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.720021e+00	4.016716e-01	2.127295e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.539731e+00	7.873630e-02	2.744513e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.223280e+00	2.084531e-01	2.276858e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.079177e-01	3.532171e-02	3.134374e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.077929e-01	8.461946e-02	1.575547e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.024013e-02	5.747292e-04	1.110600e-02
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR0.5_MUF0.5_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.732455e-02	2.935682e-02	7.579539e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.580451e-01	2.666124e-01	6.384500e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.119742e+00	4.747709e-01	1.036314e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.636755e+00	3.177292e-01	2.805379e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.847174e+00	7.890346e-01	1.578087e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.528741e+00	8.124296e-01	4.463297e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.185086e+00	4.095501e-01	3.413765e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.818043e-02	2.697493e-02	3.758392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.691709e-01	1.514256e-01	4.504446e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.057221e+00	5.877378e-01	1.244243e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.444984e+00	4.096062e-01	2.149094e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.286841e+00	7.667369e-01	2.552710e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.676400e+00	4.695964e-01	3.489409e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.894645e-01	2.236283e-01	2.236433e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.875655e-01	8.664697e-02	1.138540e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.466390e-02	3.816114e-03	9.631421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.268746e+00	6.525728e-01	1.623455e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.653015e+00	1.370392e+00	1.445552e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.120057e+00	9.036192e-01	2.631618e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.962709e+00	9.589212e-01	6.895308e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.135719e-01	4.029812e-02	5.978628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.022161e-02	5.869544e-03	1.647767e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.672069e-02	3.677866e-02	9.259269e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.265143e-01	9.883907e-02	2.920166e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.392285e-01	1.767621e-01	5.648418e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.137727e+00	2.563353e-01	7.826054e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.970042e+00	4.032259e-01	8.511591e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.772502e+00	2.939224e-01	5.810558e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.427734e+00	2.153120e-01	1.580144e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.604674e+00	3.690595e-01	1.085140e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.306360e+00	7.064463e-01	1.891702e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.498936e+00	6.647985e-01	3.229016e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.657085e+00	5.374937e-01	3.044625e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.504882e-01	2.550697e-01	2.304669e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.191363e-02	1.859385e-02	2.957223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.596858e-02	1.286175e-02	7.096725e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.583685e-01	5.533189e-02	2.615688e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.831055e-01	1.896322e-01	5.858478e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.264463e-01	2.409335e-01	9.965998e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.703373e+00	3.536118e-01	1.172374e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.659631e+00	5.314792e-01	1.263827e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.621010e+00	5.766734e-01	7.960540e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.063360e+00	3.218610e-01	2.395629e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.098618e+00	3.541101e-01	1.742371e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.589523e+00	6.531603e-01	4.611651e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.652610e+00	5.646746e-01	2.933687e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.809462e+00	4.745377e-01	2.718586e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.049163e+00	2.930197e-01	2.380782e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.972692e-01	1.198544e-01	1.803343e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.903547e-02	1.089935e-02	1.621956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.150954e-01	5.633806e-02	5.401933e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.390492e-01	1.782611e-01	1.098308e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.625807e+00	4.958608e-01	2.019615e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.297750e+00	9.450929e-01	2.465018e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.153880e+00	1.221935e+00	2.370740e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.533184e+00	1.156184e+00	1.471041e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.211672e+00	9.974558e-01	2.710941e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.325309e+00	7.445995e-01	1.012195e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.747843e+00	9.961247e-01	5.203557e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.147933e+00	8.566213e-01	5.542923e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.785903e+00	5.562833e-01	5.028422e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.225193e-02	2.539659e-02	3.809025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.577274e-02	4.671202e-02	1.401361e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.378707e-01	2.249116e-01	6.002765e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.834610e+00	4.211510e-01	7.149545e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.984944e+00	3.692030e-01	1.554197e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.062567e+00	4.787832e-01	1.534811e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.225538e+00	5.826977e-01	4.278263e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.245867e+00	3.970510e-01	3.410093e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.014224e-01	1.681332e-01	2.013771e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.352784e-02	6.090913e-03	1.419268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.049359e-01	1.455184e-01	6.310443e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.992709e+00	4.345107e-01	1.424360e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.319724e+00	7.009128e-01	1.058515e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.641132e+00	5.907052e-01	1.523386e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.994970e+00	3.357496e-01	5.368355e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.175868e+00	4.443869e-01	2.954758e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.244443e+00	3.086897e-01	3.064605e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.233631e-01	1.588898e-01	2.068767e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.018004e-02	1.415815e-02	2.416285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.320713e+01	3.561981e+00	1.371303e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.835138e+01	3.577314e+00	5.407952e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.071180e+01	2.318197e+00	1.183653e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.124683e+00	6.390540e-01	6.000221e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.328190e+00	3.198131e-01	1.846906e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.421503e+00	4.750123e-01	4.959541e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.458895e+00	4.434461e-01	5.116348e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.398370e-02	2.078700e-02	3.815704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.409863e-01	5.667227e-02	1.426786e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.301819e-01	1.127713e-01	3.370533e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.355207e-01	1.328400e-01	4.631468e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.580268e-01	1.921547e-01	5.620405e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.327030e+00	2.901888e-01	6.537485e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.919954e+00	3.064230e-01	6.567196e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.521603e+00	3.630879e-01	2.912821e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.831950e+00	1.980060e-01	1.293088e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.954592e+00	3.325470e-01	5.311206e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.731455e+00	5.158672e-01	1.780869e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.157739e+00	5.149820e-01	3.423774e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.423997e+00	4.140866e-01	2.428615e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.484259e-01	2.066990e-01	2.485891e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.843987e-02	1.665021e-02	2.731509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.040000e+00	3.472167e-01	6.711208e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.473898e+00	2.695260e-01	1.136794e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.075083e+00	4.459626e-01	1.138825e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.492869e+00	3.933630e-01	1.231035e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.050161e+00	5.280946e-01	1.154113e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.258844e+00	5.026845e-01	7.045398e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.334423e+00	4.312024e-01	2.286860e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.103103e+00	2.344737e-01	4.213651e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.886572e+00	4.044762e-01	5.454731e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.297294e+00	4.106942e-01	1.916745e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.498957e+00	2.952990e-01	2.681852e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.963398e-01	1.904143e-01	2.290445e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.889575e-02	1.748169e-02	2.773744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.720091e+01	3.686564e+00	1.352705e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.903455e+01	2.322329e+00	6.912357e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.615440e+01	2.597500e+00	4.397431e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.325181e+01	2.195252e+00	2.255244e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.979908e+00	1.872182e+00	1.070787e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.928050e+00	1.134144e+00	3.590872e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.034703e+00	7.433328e-01	5.097029e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.012568e+00	3.060925e-01	1.917765e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.463536e+00	3.548889e-01	1.131872e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.749513e+00	4.073073e-01	4.212737e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.851221e+00	4.551519e-01	4.497720e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.074899e-02	2.692788e-02	4.500745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.584509e-02	3.500797e-02	5.279373e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.381916e-01	2.201982e-01	3.591449e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.869787e+00	3.699820e-01	6.121311e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.153043e+00	2.832956e-01	3.928981e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.901966e+00	3.656662e-01	1.065544e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.046492e+00	7.992368e-01	3.963421e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.337189e+00	3.170517e-01	3.190042e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.411712e-02	2.233537e-02	3.048751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.708575e-01	9.463441e-02	2.472914e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.777341e+00	3.439257e-01	7.295234e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.106853e+00	2.104021e-01	2.635776e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.763455e+00	5.757874e-01	1.077705e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.994429e+00	4.938958e-01	2.237103e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.047831e-01	1.116175e-01	1.730122e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.724235e-01	5.498804e-02	8.849906e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.071112e-03	5.200964e-03	6.093116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.972402e+00	4.447796e-01	1.320287e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.393844e+00	6.369304e-01	7.242934e-01
1.200000e-01	3.000000e-02	3.000000e-02	6.127823e+00	9.185662e-01	3.169532e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.508983e+00	6.333389e-01	4.286966e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.284616e-02	1.756371e-02	3.803724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.582075e-02	2.754071e-02	4.534743e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.636127e-01	5.900731e-02	9.953442e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.345213e-01	7.509748e-02	2.576050e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.483235e-01	1.651141e-01	3.160690e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.216097e+00	2.094230e-01	4.910165e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.850588e+00	2.503926e-01	6.052873e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.566112e+00	2.314311e-01	4.039744e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.176126e+00	1.688620e-01	2.074161e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.514502e+00	3.078751e-01	4.263196e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.378877e+00	4.948802e-01	1.416435e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.644669e+00	5.553108e-01	2.707148e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.689731e+00	3.761064e-01	2.530707e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.732453e-01	1.356571e-01	1.733239e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.890196e-02	1.763570e-02	1.433691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.767888e-01	5.399556e-02	1.332376e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.041381e-01	5.002132e-02	2.564760e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.302283e-01	9.929377e-02	4.326539e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.055417e+00	1.594979e-01	6.199049e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.774925e+00	2.388120e-01	7.823487e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.521752e+00	2.830445e-01	7.221240e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.151090e+00	2.495721e-01	7.270199e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.750688e+00	2.016381e-01	3.663580e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.079780e+00	2.520612e-01	8.767273e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.744576e+00	5.877953e-01	3.145032e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.967653e+00	5.295456e-01	1.443492e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.918255e+00	3.504185e-01	1.751982e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.032342e+00	1.904050e-01	1.335198e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.161644e-01	7.870002e-02	1.022702e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.817161e-02	9.492522e-03	8.043093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.932173e-01	1.409190e-01	1.041896e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.266373e+00	1.624084e-01	1.377067e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.683335e+00	3.334865e-01	1.998692e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.336714e+00	4.872101e-01	1.829988e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.894723e+00	5.716703e-01	1.621751e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.214344e+00	4.995593e-01	6.719548e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.385879e+00	4.461195e-01	1.782621e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.391062e+00	8.728696e-01	3.310787e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.547747e+00	9.011901e-01	2.080982e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.667802e+00	5.303837e-01	3.206674e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.340875e+00	2.926590e-01	3.077283e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.552579e-02	1.280711e-02	1.572655e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.859416e-02	4.159930e-02	8.363227e-02
1.400000e-01	4.000000e-02	4.000000e-02	4.735871e-01	1.468411e-01	3.422778e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.402585e+00	2.990374e-01	5.042898e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.697600e+00	2.904447e-01	3.023675e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.470491e+00	3.462397e-01	4.934045e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.745107e+00	6.267215e-01	3.218954e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.337310e+00	2.804237e-01	3.168948e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.178601e-01	1.162128e-01	1.740813e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.424725e-02	1.112878e-02	1.312832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.001878e-01	1.139901e-01	2.092328e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.109542e+00	2.286552e-01	7.683884e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.500859e+00	4.280074e-01	7.280764e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.533533e+00	4.104432e-01	3.987513e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.663764e+00	2.520074e-01	6.100757e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.629601e+00	4.586152e-01	2.033699e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.323440e+00	2.834641e-01	2.187250e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.903543e-01	7.748969e-02	1.784700e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.744321e-02	1.124057e-02	1.730339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.111203e+01	1.841615e+00	5.231203e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.257424e+01	1.879837e+00	4.506863e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.098741e+01	1.399228e+00	1.846482e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.541702e+00	8.554701e-01	2.606635e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.234375e+00	6.087375e-01	1.306619e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.215636e+00	3.840915e-01	4.159338e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.310074e-01	1.621906e-01	4.364860e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.525347e-02	1.072857e-02	2.408788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.321195e-01	7.855121e-02	1.206039e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.396168e-01	8.419169e-02	2.289282e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.131936e-01	1.764419e-01	2.232711e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.614232e-01	1.545464e-01	4.983691e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.204044e+00	2.248234e-01	4.359207e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.686396e+00	2.374838e-01	4.625929e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.279929e+00	2.145763e-01	2.821215e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.736925e+00	1.567434e-01	2.419841e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.100754e+00	2.721684e-01	3.470817e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.987844e+00	4.412013e-01	1.445049e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.351671e+00	4.807485e-01	2.469313e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.445427e+00	2.839626e-01	2.400818e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.746323e-01	1.237975e-01	1.606134e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.562766e-02	1.612008e-02	1.438255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.458890e+00	4.984212e-01	4.751506e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.454969e-01	1.726527e-01	5.675769e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.445107e+00	2.305032e-01	7.194708e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.768232e+00	2.755196e-01	8.977121e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.431672e+00	3.475124e-01	6.424762e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.869222e+00	3.492685e-01	5.243419e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.257606e+00	2.662676e-01	4.927924e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.386487e+00	1.337572e-01	1.955008e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.253957e+00	3.473267e-01	2.950587e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.606526e+00	3.530652e-01	1.556862e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.552694e+00	2.286200e-01	1.819864e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.527154e-01	1.358943e-01	1.189530e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.236257e-02	1.539438e-02	1.335919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.954543e+01	2.754333e+00	6.474443e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.232157e+01	1.708252e+00	6.291524e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.284468e+01	1.646716e+00	3.314328e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.178988e+01	1.374312e+00	1.787927e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.840996e+00	9.563493e-01	1.762799e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.382083e+00	6.589900e-01	6.135768e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.813329e+00	7.012404e-01	1.875077e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.296267e+00	4.477047e-01	5.638761e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.944378e+00	4.378144e-01	1.460840e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.655825e+00	3.941876e-01	2.909508e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.458570e+00	2.339701e-01	3.347192e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.753474e-02	1.566107e-02	2.187191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.772803e-02	3.563049e-02	8.268696e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.051847e-01	2.844565e-01	7.053957e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.156870e+00	4.122550e-01	9.765772e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.628915e+00	3.057298e-01	2.468973e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.832258e+00	8.188243e-01	1.840116e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.448307e+00	7.703956e-01	4.855955e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.165624e+00	3.964704e-01	3.343256e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.907917e-02	2.952934e-02	3.198427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.276593e-01	1.867644e-01	4.924892e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.120572e+00	5.620740e-01	1.198544e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.403055e+00	3.425606e-01	1.973990e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.259895e+00	7.809478e-01	2.074543e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.619303e+00	4.542541e-01	3.669628e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.576616e-01	2.063987e-01	2.401780e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.035132e-01	9.469423e-02	1.034442e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.509772e-02	3.574749e-03	8.879209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.378900e+00	7.135663e-01	1.759479e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.892742e+00	1.415621e+00	1.330452e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.008530e+00	1.027229e+00	3.274769e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.855981e+00	9.017454e-01	6.932185e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.103831e-01	3.768849e-02	5.805848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.243658e-02	8.774424e-03	2.723702e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.432860e-02	3.913473e-02	1.065279e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.406385e-01	9.678918e-02	3.317927e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.834381e-01	1.840793e-01	5.928322e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.126108e+00	2.289429e-01	7.887097e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.920112e+00	3.170694e-01	9.006680e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.807473e+00	3.087500e-01	6.167925e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.462990e+00	2.460047e-01	1.486819e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.638026e+00	3.963723e-01	9.584752e-03
4.150000e-01	2.500000e-02	2.500000e-02	3.293511e+00	7.402160e-01	1.808156e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.435173e+00	6.590019e-01	2.736966e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.613768e+00	4.946179e-01	3.394490e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.516202e-01	2.724295e-01	2.558688e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.541531e-02	2.285601e-02	1.827022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.430005e-02	1.908875e-02	9.249115e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.728903e-01	5.957779e-02	3.217184e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.621968e-01	1.033470e-01	6.406990e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.048379e+00	3.384798e-01	1.084750e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.783499e+00	3.821560e-01	1.185593e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.688755e+00	5.120493e-01	1.145125e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.576652e+00	4.754345e-01	7.907897e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.132594e+00	4.089557e-01	2.326084e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.047411e+00	3.521043e-01	1.382682e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.517926e+00	6.501480e-01	7.784255e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.638276e+00	5.951447e-01	2.126990e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.777580e+00	4.747700e-01	2.741295e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.031722e+00	2.685240e-01	2.728280e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.175000e-01	1.412353e-01	1.628579e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.021495e-02	1.083508e-02	1.231136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.284673e-01	8.882416e-02	6.273373e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.821910e-01	1.435767e-01	1.153425e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.704223e+00	4.311202e-01	2.200243e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.275079e+00	9.101070e-01	2.793921e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.174825e+00	1.230020e+00	2.295768e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.869502e+00	1.322151e+00	1.211391e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.116727e+00	7.355868e-01	1.846812e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.253021e+00	7.986248e-01	6.607801e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.697711e+00	1.047167e+00	3.458756e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.083416e+00	8.418930e-01	6.175926e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.772943e+00	5.701996e-01	5.805431e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.307794e-02	2.571605e-02	3.290845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.051586e-01	5.224163e-02	1.482082e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.548109e-01	2.244445e-01	6.626563e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.880551e+00	4.602784e-01	6.513182e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.979568e+00	3.114209e-01	1.544505e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.026266e+00	4.829018e-01	1.489009e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.216206e+00	5.791463e-01	4.249566e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.215095e+00	3.816155e-01	3.362659e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.019717e-01	1.738337e-01	1.857304e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.415934e-02	7.876338e-03	1.294315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.711212e-01	1.605299e-01	7.047425e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.117705e+00	4.606881e-01	1.489842e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.353870e+00	7.083678e-01	1.053653e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.627832e+00	5.799624e-01	1.444521e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.963610e+00	3.346221e-01	5.251739e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.139002e+00	4.287186e-01	3.156920e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.231558e+00	3.041044e-01	2.912672e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.185669e-01	1.611104e-01	2.041584e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.201825e-02	1.418187e-02	2.192310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.459534e+01	3.816906e+00	1.494459e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.858714e+01	3.625739e+00	5.842257e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.111316e+01	2.471597e+00	1.159999e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.021595e+00	6.186310e-01	5.949628e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.284357e+00	3.380772e-01	1.904677e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.421655e+00	5.112847e-01	4.608324e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.427482e+00	3.975086e-01	5.005979e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.961388e-02	2.004185e-02	3.758399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.586556e-01	6.463620e-02	1.568270e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.405498e-01	1.040184e-01	3.459311e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.252032e-01	1.303362e-01	5.585683e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.655895e-01	2.139309e-01	6.372290e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.340339e+00	2.507326e-01	6.894395e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.932248e+00	3.321520e-01	5.638035e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.477939e+00	3.312982e-01	3.135076e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.841765e+00	1.780353e-01	1.391221e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.918373e+00	2.883041e-01	7.626214e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.721670e+00	5.150799e-01	1.774706e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.163378e+00	5.456490e-01	2.286897e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.401016e+00	4.113801e-01	3.373657e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.686880e-01	2.381225e-01	2.220980e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.111000e-02	2.065337e-02	1.822193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.098495e+00	2.824258e-01	7.619687e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.469820e+00	2.672575e-01	1.091938e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.065615e+00	3.681822e-01	1.357269e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.486462e+00	3.907879e-01	1.460995e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.033239e+00	5.344450e-01	1.062734e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.351936e+00	5.898715e-01	5.603936e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.351541e+00	4.245947e-01	1.866133e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.135696e+00	2.392597e-01	5.282764e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.795765e+00	3.035762e-01	5.059668e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.273836e+00	3.737852e-01	1.736772e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.496075e+00	3.396405e-01	2.575239e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.060145e-01	2.046715e-01	2.248008e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.164906e-02	1.880506e-02	2.210110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.829752e+01	3.842698e+00	1.467950e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.910783e+01	2.462107e+00	7.876930e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.598022e+01	2.600332e+00	4.289031e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.342787e+01	2.571798e+00	2.132686e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.015742e+01	2.127040e+00	1.001804e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.124403e+00	1.062262e+00	3.439558e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.932879e+00	5.787614e-01	5.683412e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.962509e+00	3.081898e-01	4.606183e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.353964e+00	3.072576e-01	2.495753e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.751408e+00	4.826431e-01	3.792095e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.831038e+00	4.764211e-01	5.107104e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.206041e-02	2.939001e-02	3.897376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.953418e-02	4.723452e-02	5.642572e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.034095e-01	2.393848e-01	3.898057e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.938526e+00	3.853416e-01	6.061694e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.111286e+00	2.652886e-01	4.107604e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.875806e+00	4.707707e-01	1.003726e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.955506e+00	7.247413e-01	3.985372e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.307434e+00	3.315115e-01	3.163498e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.517137e-02	2.063112e-02	2.888295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.086529e-01	9.736798e-02	3.027692e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.935256e+00	3.674171e-01	6.315661e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.102412e+00	2.221152e-01	2.908715e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.709763e+00	6.220776e-01	1.146702e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.918033e+00	4.600409e-01	2.408592e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.575799e-01	1.074457e-01	2.053850e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.736840e-01	5.062962e-02	9.115900e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.659193e-03	4.741533e-03	5.273794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.220926e+00	5.302289e-01	1.365341e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.464332e+00	6.445054e-01	7.340020e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.992281e+00	1.003957e+00	8.631400e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.357242e+00	5.458029e-01	4.616104e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.439659e-02	1.509799e-02	3.760230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.375584e-02	2.244247e-02	6.331041e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.722651e-01	5.948493e-02	1.088295e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.816949e-01	8.736843e-02	2.388414e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.276918e-01	1.503397e-01	4.039119e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.267718e+00	2.175857e-01	5.075331e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.934844e+00	2.736124e-01	4.423126e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.556543e+00	2.592977e-01	4.385971e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.267261e+00	1.838017e-01	1.598804e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.504431e+00	2.376157e-01	3.878423e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.276755e+00	4.735437e-01	1.719618e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.590653e+00	5.001028e-01	2.630417e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.631550e+00	3.676709e-01	2.592907e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.043538e-01	1.860357e-01	1.710115e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.686221e-02	1.241953e-02	1.400021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.974441e-01	5.123105e-02	1.602150e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.539976e-01	7.751120e-02	2.878706e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.489962e-01	1.114766e-01	4.905925e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.163623e+00	1.818052e-01	5.764251e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.810794e+00	2.383516e-01	8.544139e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.652506e+00	2.857543e-01	6.677140e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.275172e+00	2.788857e-01	5.407330e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.881398e+00	2.262404e-01	1.782225e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.023416e+00	2.304015e-01	6.751270e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.663604e+00	3.739593e-01	5.645003e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.900283e+00	5.821724e-01	1.476795e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.866268e+00	3.806260e-01	1.826457e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.679348e-01	1.764992e-01	1.635576e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.229988e-01	8.521722e-02	8.116421e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.664776e-02	7.018926e-03	9.346705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.556164e-01	1.067081e-01	1.303514e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.519971e+00	2.093862e-01	1.432328e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.768639e+00	3.495885e-01	2.073465e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.465304e+00	5.182286e-01	2.001680e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.151604e+00	6.218649e-01	1.460079e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.370845e+00	8.340133e-01	4.905348e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.365433e+00	3.754499e-01	1.835731e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.358422e+00	9.259184e-01	2.128915e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.394833e+00	8.457564e-01	2.321645e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.611036e+00	6.193599e-01	3.564634e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.312252e+00	2.573402e-01	2.855269e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.330003e-02	1.010797e-02	1.940210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.027314e-01	4.827989e-02	8.852969e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.180601e-01	1.742302e-01	3.529798e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.467461e+00	3.244054e-01	5.634484e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.727905e+00	2.953992e-01	2.636851e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.435361e+00	4.183154e-01	4.051461e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.665524e+00	5.560263e-01	3.345319e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.290823e+00	3.035255e-01	3.313875e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.189159e-01	1.068594e-01	1.759399e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.361153e-02	9.722644e-03	1.192217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.321882e-01	1.358798e-01	2.167326e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.202678e+00	2.510292e-01	7.387681e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.636390e+00	4.462735e-01	7.176893e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.591176e+00	4.672055e-01	4.430386e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.650142e+00	3.164394e-01	5.802582e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.570082e+00	4.358649e-01	2.166406e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.262224e+00	2.395974e-01	2.454916e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.685770e-01	8.286853e-02	1.820884e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.765619e-02	1.016568e-02	1.634801e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.187259e+01	1.955371e+00	5.849074e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.304209e+01	1.895404e+00	4.000614e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.123930e+01	1.569843e+00	1.571614e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.460938e+00	8.671421e-01	2.444242e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.221135e+00	5.835036e-01	1.151589e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.137395e+00	3.591597e-01	4.448266e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.826131e-01	1.541419e-01	4.369776e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.714590e-02	1.028387e-02	2.358825e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.480248e-01	7.668466e-02	1.274169e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.377485e-01	7.699383e-02	2.504517e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.911072e-01	1.301392e-01	2.815153e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.490596e-01	1.725586e-01	3.877395e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.223229e+00	2.259009e-01	4.548993e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.749101e+00	2.534943e-01	4.440897e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.328840e+00	2.622595e-01	2.527368e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.794716e+00	1.666795e-01	1.833111e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.099064e+00	2.749017e-01	3.292435e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.864412e+00	3.681865e-01	1.750820e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.306246e+00	4.334666e-01	2.444469e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.415795e+00	2.945973e-01	2.423870e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.944897e-01	1.736884e-01	1.631646e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.208220e-02	1.043166e-02	1.419122e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.386418e+00	4.222510e-01	4.489538e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.025280e+00	1.924067e-01	6.069982e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.464183e+00	2.443931e-01	7.438673e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.913342e+00	2.917376e-01	6.810207e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.277859e+00	2.685445e-01	8.096540e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.908897e+00	3.503474e-01	4.986634e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.237234e+00	2.775014e-01	3.678247e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.459238e+00	1.908263e-01	8.435508e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.288430e+00	3.676572e-01	1.998408e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.562331e+00	4.036956e-01	1.375783e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.561254e+00	2.492234e-01	1.793909e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.130793e-01	9.405572e-02	1.465892e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.435869e-02	1.261439e-02	1.402690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.992185e+01	2.794717e+00	7.293836e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.372371e+01	1.802772e+00	4.890737e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.294148e+01	1.618503e+00	3.686346e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.199512e+01	1.464517e+00	2.119734e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.020818e+01	1.034169e+00	1.417805e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.254532e+00	8.416420e-01	6.064929e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.775635e+00	6.464882e-01	1.793961e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.416524e+00	6.705322e-01	6.431007e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.836413e+00	3.544137e-01	2.021584e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.621086e+00	4.285648e-01	2.985095e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.420117e+00	2.192896e-01	3.332193e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.501971e-02	1.149941e-02	2.599907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.546492e-02	4.429926e-02	8.698305e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.026800e-01	3.726839e-01	7.803117e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.265981e+00	6.344648e-01	1.038023e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.582359e+00	5.686743e-01	1.552679e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.532254e+00	7.353473e-01	1.971409e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.461538e+00	8.119203e-01	6.220623e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.207630e+00	4.452687e-01	5.365838e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.682162e-02	3.264972e-02	5.115485e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.790923e-01	2.661874e-01	5.360880e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.112215e+00	8.663569e-01	1.236039e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.088910e+00	4.934570e-01	1.777935e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.180325e+00	7.171936e-01	3.336715e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.790289e+00	5.307001e-01	5.229283e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.290603e-01	2.305200e-01	3.527552e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.208522e-01	9.857509e-02	1.494314e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.819044e-02	4.958838e-03	1.353681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.339051e+00	9.836308e-01	1.781054e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.083170e+00	1.675008e+00	1.480243e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.767835e+00	9.040795e-01	2.478610e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.265300e+00	9.857278e-01	9.510110e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.434705e-01	5.006618e-02	8.927483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.081786e-03	3.973074e-03	1.565673e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.928167e-02	3.404139e-02	1.156959e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.304643e-01	1.073267e-01	3.708638e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.160692e-01	2.605362e-01	6.510099e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.198657e+00	3.964864e-01	9.418029e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.973742e+00	4.898878e-01	9.358106e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.862075e+00	5.871528e-01	5.245048e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.397382e+00	4.727669e-01	9.665564e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.492456e+00	4.921325e-01	2.398026e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.162180e+00	7.022004e-01	2.158599e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.384998e+00	6.312105e-01	4.903458e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.655751e+00	5.400141e-01	4.886981e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.373191e-01	3.273875e-01	3.557896e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.362927e-02	2.492915e-02	4.196720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.877265e-02	1.356294e-02	5.702287e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.693294e-01	7.941382e-02	3.638360e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.191190e-01	2.201854e-01	7.308716e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.083383e+00	4.188652e-01	1.182006e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.835886e+00	5.965012e-01	1.414347e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.725172e+00	7.889252e-01	1.273333e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.386344e+00	7.270140e-01	8.360318e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.935028e+00	6.382248e-01	1.520050e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.844245e+00	3.886480e-01	1.386693e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.437237e+00	6.017147e-01	1.247843e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.680375e+00	6.460137e-01	3.666180e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.866479e+00	5.010486e-01	4.126879e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.122074e+00	2.959947e-01	3.743577e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.628384e-01	1.698323e-01	2.459514e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.577748e-02	1.283137e-02	2.357632e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.702719e-01	6.074975e-02	4.402803e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.379833e-01	2.721018e-01	1.299942e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.726741e+00	7.862342e-01	2.256532e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.208020e+00	1.243113e+00	2.774707e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.954353e+00	1.797570e+00	2.428124e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.074263e+00	1.680727e+00	1.474070e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.584739e+00	1.178199e+00	2.064317e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.959150e+00	7.034290e-01	4.850066e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.783602e+00	1.013108e+00	5.132918e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.410098e+00	9.773287e-01	7.377381e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.047998e+00	6.135158e-01	8.017474e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.249170e-02	3.342161e-02	5.784843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.211610e-01	5.533085e-02	1.704420e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.848417e-01	3.060677e-01	7.199644e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.984184e+00	5.779111e-01	6.433468e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.796705e+00	4.211571e-01	1.166323e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.811032e+00	3.853371e-01	1.736220e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.229725e+00	5.960150e-01	4.989181e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.294505e+00	4.277416e-01	4.896031e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.427099e-01	1.986341e-01	2.829390e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.988848e-02	1.169343e-02	2.141282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.607399e-01	2.077774e-01	8.433782e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.605041e+00	7.789831e-01	1.675668e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.414633e+00	9.203276e-01	8.769551e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.093880e+00	5.307189e-01	7.033012e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.697151e+00	2.358215e-01	1.175032e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.216233e+00	4.297178e-01	3.095628e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.386586e+00	3.671539e-01	4.214406e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.819459e-01	1.739269e-01	2.866046e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.848792e-02	1.698631e-02	3.221333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.212402e+01	7.334742e+00	1.719704e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.927023e+01	4.935854e+00	4.977542e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.949514e+00	2.171565e+00	5.702015e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.108119e+00	4.880087e-01	2.547336e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.181843e+00	2.456102e-01	1.331823e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.667799e+00	5.266836e-01	4.552102e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.719119e+00	4.862930e-01	6.097594e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.188037e-02	2.670803e-02	5.692044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.456572e-01	5.474196e-02	1.640779e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.654566e-01	1.198313e-01	3.985647e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.927741e-01	1.924245e-01	6.091250e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.935746e-01	3.211942e-01	6.990219e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.447160e+00	3.915955e-01	6.849811e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.998199e+00	4.464511e-01	6.033552e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.452414e+00	4.579859e-01	3.231234e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.732492e+00	3.116550e-01	1.274536e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.750901e+00	3.326309e-01	7.303235e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.580417e+00	4.849539e-01	1.838303e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.104941e+00	5.086500e-01	3.867232e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.483457e+00	4.466189e-01	4.128451e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.347696e-01	2.815163e-01	3.114306e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.053739e-02	2.326031e-02	4.062910e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.163413e+00	2.851941e-01	8.892446e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.811567e+00	3.193238e-01	1.539840e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.490931e+00	6.357422e-01	1.581663e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.963489e+00	7.084291e-01	1.426490e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.175314e+00	7.177185e-01	9.177768e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.224560e+00	7.398843e-01	4.980008e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.012578e+00	4.880520e-01	1.461092e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.832588e+00	2.999001e-01	3.210954e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.599768e+00	1.961061e-01	1.059509e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.271229e+00	4.061222e-01	1.997173e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.586500e+00	3.691469e-01	3.484668e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.902615e-01	2.338018e-01	2.941892e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.994859e-02	2.134986e-02	3.832894e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.412228e+01	6.152257e+00	1.675487e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.129159e+01	4.458145e+00	7.622985e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.652884e+01	3.638743e+00	4.128407e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.268709e+01	2.988775e+00	1.502929e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.690760e+00	2.146560e+00	5.722410e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.962556e+00	1.171917e+00	2.063313e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.178687e+00	5.607338e-01	2.961403e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.476928e+00	1.868739e-01	7.800270e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.330190e+00	3.375101e-01	1.209081e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.894611e+00	5.223722e-01	3.375635e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.054693e+00	4.662386e-01	5.863766e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.144029e-01	3.596866e-02	6.219566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.238861e-01	5.120443e-02	5.258333e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.906546e-01	2.814882e-01	4.726935e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.345069e+00	4.163407e-01	6.019940e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.493030e+00	2.241433e-01	2.574801e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.733210e+00	6.514935e-01	2.020739e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.395772e+00	5.698485e-01	3.982653e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.040784e+00	1.921943e-01	2.834766e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.869937e-02	1.867677e-02	2.620815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.327412e-01	1.291696e-01	3.165024e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.492121e+00	3.792137e-01	7.050824e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.328171e+00	1.664190e-01	9.076967e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.195248e+00	6.342802e-01	1.533260e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.495658e+00	2.802417e-01	2.405089e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.047193e-01	6.131473e-02	1.715082e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.931103e-01	3.255092e-02	7.665286e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.174188e-03	4.067419e-03	5.496677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.986991e+00	6.017985e-01	1.370586e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.958278e+00	6.708946e-01	3.792520e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.290942e+00	8.904369e-01	1.297702e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.008795e+00	3.768208e-01	4.677894e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.840132e-02	1.099417e-02	3.550239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.546871e-02	1.638677e-02	4.074521e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.626877e-01	6.004414e-02	1.070610e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.020420e-01	1.038287e-01	2.690663e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.107384e-01	1.832277e-01	4.470689e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.391288e+00	2.541697e-01	6.226427e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.173864e+00	3.006041e-01	5.225204e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.911104e+00	2.655732e-01	2.639175e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.424175e+00	1.342334e-01	1.184469e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.603664e+00	4.222368e-01	4.678213e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.114790e+00	5.295391e-01	1.952215e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.335989e+00	5.588486e-01	2.807193e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.400195e+00	2.602023e-01	2.451820e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.707387e-01	9.477565e-02	1.743326e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.417344e-02	1.243197e-02	1.360301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.333170e-01	2.674311e-02	1.446340e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.562149e-01	6.618009e-02	3.133474e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.083530e-01	1.411488e-01	4.832433e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.447468e+00	2.254256e-01	7.702725e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.228095e+00	2.962296e-01	9.736565e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.152646e+00	3.398148e-01	6.481050e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.752452e+00	2.909855e-01	4.362993e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.153250e+00	1.843191e-01	1.347347e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.029241e+00	3.209519e-01	2.957856e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.463645e+00	6.001178e-01	1.008415e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.490489e+00	4.647313e-01	1.629187e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.595520e+00	3.010213e-01	1.768191e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.644414e-01	1.242198e-01	1.400571e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.839413e-01	5.164333e-02	9.387449e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.757448e-02	5.150584e-03	9.281497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.909475e-01	9.695892e-02	1.177078e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.622903e+00	2.184357e-01	1.720322e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.412321e+00	5.812206e-01	1.931509e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.403774e+00	6.375137e-01	2.167097e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.127685e+00	6.581364e-01	1.387474e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.980299e+00	6.955500e-01	2.590209e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.419295e+00	5.779209e-01	9.401321e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.823504e+00	9.441195e-01	6.192345e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.935322e+00	7.546335e-01	2.420751e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.275940e+00	4.211208e-01	3.894414e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.192296e+00	1.912044e-01	3.124772e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.345249e-02	7.700710e-03	1.888597e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.226731e-01	5.457593e-02	1.054240e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.390575e-01	2.035042e-01	4.361559e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.836247e+00	3.797475e-01	5.222182e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.029820e+00	2.481092e-01	1.602719e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.244873e+00	4.733453e-01	1.179396e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.217060e+00	4.785948e-01	3.502404e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.096298e+00	1.716857e-01	2.992300e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.959326e-01	9.232505e-02	1.474159e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.642216e-02	8.076302e-03	1.148076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.628278e-01	1.445328e-01	2.988003e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.708573e+00	3.571856e-01	9.558988e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.405228e+00	5.533048e-01	7.867177e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.941563e+00	3.910492e-01	1.835676e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.402628e+00	4.716354e-01	4.398929e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.121369e+00	3.742149e-01	2.212836e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.045754e+00	1.312818e-01	2.601793e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.652998e-01	4.803511e-02	1.545788e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.383910e-02	8.000492e-03	1.567615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.647183e+01	2.656018e+00	8.359304e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.765889e+01	2.482571e+00	4.273006e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.250521e+01	1.654709e+00	1.105132e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.058135e+00	8.366973e-01	1.283286e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.457590e+00	4.540745e-01	1.969514e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.918385e+00	2.566883e-01	3.906056e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.159246e-01	9.525113e-02	4.013709e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.430975e-02	7.154983e-03	2.364213e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.287291e-01	6.481575e-02	1.343503e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.098672e-01	1.048873e-01	2.563211e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.221870e-01	1.542687e-01	4.165189e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.560099e-01	2.057797e-01	4.662416e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.427686e+00	2.755685e-01	4.801519e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.982680e+00	2.931473e-01	4.376971e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.583335e+00	2.719750e-01	1.992958e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.978946e+00	1.342064e-01	9.420891e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.055896e+00	3.330976e-01	4.026000e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.722169e+00	4.620922e-01	2.068727e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.065477e+00	4.273358e-01	2.749070e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.220185e+00	2.075504e-01	2.493455e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.855168e-01	7.206945e-02	1.729314e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.191254e-02	1.095077e-02	1.375545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.380352e+00	3.984281e-01	4.593546e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.326792e+00	2.335241e-01	6.751296e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.853060e+00	3.190606e-01	9.742716e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.351952e+00	3.772977e-01	1.100478e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.128959e+00	4.640958e-01	7.192127e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.420300e+00	3.801478e-01	4.323117e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.675532e+00	3.783232e-01	2.291445e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.481480e+00	1.416170e-01	5.311889e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.058055e+00	3.653767e-01	8.911854e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.196512e+00	3.465707e-01	1.735749e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.355651e+00	2.051713e-01	1.770377e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.510981e-01	6.877325e-02	1.275960e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.990957e-02	6.655423e-03	1.614715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.430994e+01	3.428464e+00	9.286854e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.734036e+01	2.256174e+00	6.695585e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.686815e+01	2.126472e+00	2.457547e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.408139e+01	1.700820e+00	1.819625e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.151834e+01	1.239751e+00	1.019279e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.672149e+00	1.004992e+00	2.814809e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.610650e+00	9.224172e-01	1.012119e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.592519e+00	4.315771e-01	2.249503e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.472118e+00	4.536212e-01	1.787533e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.383145e+00	3.373718e-01	2.791874e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.318849e+00	1.589015e-01	3.473095e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.460564e-02	6.993355e-03	2.538262e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.551515e-02	4.852988e-02	1.076179e-01
2.100000e-01	4.000000e-02	4.000000e-02	9.906636e-01	4.017179e-01	7.853279e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.371148e+00	6.327712e-01	9.065075e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.525493e+00	4.283690e-01	2.232283e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.495413e+00	7.730871e-01	2.033093e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.345626e+00	7.628525e-01	6.433514e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.198237e+00	4.765656e-01	4.636384e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.353667e-02	3.221835e-02	4.551878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.499598e-01	2.863230e-01	5.861322e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.295680e+00	8.919050e-01	1.118666e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.028962e+00	3.884958e-01	1.464939e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.077030e+00	7.123474e-01	3.826029e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.709371e+00	5.083471e-01	5.140781e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.265229e-01	2.527526e-01	2.992394e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.143159e-01	1.045407e-01	1.364186e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.831236e-02	6.278374e-03	1.191674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.504599e+00	1.009768e+00	1.894758e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.325361e+00	1.697180e+00	1.316422e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.735985e+00	8.992353e-01	2.984733e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.095387e+00	9.863745e-01	9.605830e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.350318e-01	4.929570e-02	8.440811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.975437e-03	4.706840e-03	2.183138e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.971462e-02	3.851456e-02	1.357595e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.756306e-01	1.439618e-01	3.851480e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.533968e-01	2.552086e-01	6.668072e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.312037e+00	4.406768e-01	9.032813e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.053821e+00	5.002162e-01	9.232245e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.878799e+00	5.172980e-01	5.275653e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.388456e+00	3.635164e-01	1.432656e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.434795e+00	4.867387e-01	2.851965e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.050312e+00	6.357123e-01	3.005921e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.409808e+00	7.630260e-01	4.122684e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.628444e+00	5.505419e-01	3.997023e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.899243e-01	3.095766e-01	3.450763e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.098664e-02	2.476383e-02	3.845833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.757131e-02	1.307882e-02	9.219035e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.147966e-01	9.783347e-02	3.958281e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.715722e-01	2.458378e-01	8.199896e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.206331e+00	4.597178e-01	1.172656e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.984768e+00	6.611921e-01	1.408478e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.872640e+00	8.140591e-01	1.149331e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.584122e+00	8.070056e-01	7.333983e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.861550e+00	4.816435e-01	2.646124e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.815548e+00	3.501000e-01	1.183381e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.305552e+00	5.897547e-01	2.323732e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.630778e+00	6.811480e-01	3.650644e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.809262e+00	4.984771e-01	4.133060e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.099102e+00	3.235745e-01	3.202547e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.574406e-01	1.684716e-01	2.094308e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.476037e-02	1.419714e-02	2.273490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.534138e-01	4.884686e-02	6.116420e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.328080e-01	3.405495e-01	1.485250e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.824765e+00	7.516732e-01	2.443713e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.398719e+00	1.321693e+00	2.828738e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.200339e+00	1.841096e+00	2.456781e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.246395e+00	1.610635e+00	1.436282e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.560086e+00	9.766584e-01	2.905449e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.044318e+00	8.543329e-01	2.029390e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.725721e+00	1.156682e+00	5.021698e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.253490e+00	9.298766e-01	7.931157e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.989537e+00	6.363259e-01	7.341771e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.849920e-02	3.195431e-02	5.324408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.359848e-01	6.478684e-02	1.945728e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.520756e-01	3.339943e-01	6.999040e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.985035e+00	5.112976e-01	6.611078e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.809822e+00	3.875858e-01	1.269104e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.816530e+00	4.081330e-01	1.711278e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.172483e+00	5.912468e-01	5.002247e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.265676e+00	4.542463e-01	4.693116e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.237909e-01	1.876855e-01	2.337483e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.850903e-02	1.085577e-02	2.030534e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.981515e-01	2.755275e-01	9.591646e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.807648e+00	8.168790e-01	1.633495e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.488740e+00	8.860487e-01	8.359919e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.115006e+00	4.850405e-01	1.024838e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.672674e+00	2.470747e-01	1.190943e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.134452e+00	4.090770e-01	3.556541e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.330900e+00	3.473242e-01	4.078845e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.755679e-01	1.963970e-01	2.605200e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.919528e-02	1.822868e-02	2.704800e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.474627e+01	7.918888e+00	1.796227e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.989458e+01	4.946151e+00	4.573442e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.051786e+00	2.113433e+00	5.672704e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.168470e+00	4.484709e-01	1.696181e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.145125e+00	2.340652e-01	1.468552e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.559165e+00	4.965745e-01	4.712210e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.639815e+00	4.682961e-01	6.687945e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.891119e-02	2.824491e-02	5.175703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.555862e-01	6.328313e-02	1.907669e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.846469e-01	1.246644e-01	4.213869e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.641370e-01	2.140835e-01	6.050242e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.028939e+00	2.951371e-01	7.164739e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.557164e+00	4.547899e-01	6.570718e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.053445e+00	4.559933e-01	5.673832e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.478653e+00	4.112073e-01	3.182440e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.735504e+00	2.578540e-01	9.332812e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.740579e+00	3.040734e-01	1.079141e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.506330e+00	4.590285e-01	2.627763e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.068532e+00	5.175812e-01	3.829859e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.436438e+00	4.553575e-01	3.290731e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.015043e-01	2.710286e-01	3.211395e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.813395e-02	2.323651e-02	3.519149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.298905e+00	3.720996e-01	9.633661e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.935887e+00	3.667503e-01	1.542616e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.762204e+00	6.740567e-01	1.488524e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.084286e+00	7.365569e-01	1.395111e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.262941e+00	7.413262e-01	9.296338e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.282154e+00	6.903786e-01	4.541886e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.077040e+00	5.104710e-01	1.686298e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.820182e+00	2.911577e-01	1.290887e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.586782e+00	2.887219e-01	8.614563e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.167152e+00	3.582038e-01	2.964117e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.548763e+00	3.662895e-01	3.238609e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.704165e-01	2.498502e-01	2.565952e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.823602e-02	2.264494e-02	3.412732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.638471e+01	6.672524e+00	1.773015e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.257725e+01	4.921539e+00	6.416529e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.684673e+01	3.621026e+00	4.250245e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.269096e+01	3.018181e+00	2.056935e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.905180e+00	1.969164e+00	5.136425e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.939399e+00	1.112494e+00	3.079981e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.272707e+00	5.356438e-01	1.207283e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.490941e+00	1.789296e-01	9.577355e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.237168e+00	3.008115e-01	1.391258e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.836301e+00	5.075348e-01	3.837771e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.991455e+00	5.164536e-01	5.626050e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.096441e-01	3.481310e-02	5.835630e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.297658e-01	5.093651e-02	7.062262e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.066408e+00	2.922421e-01	4.778852e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.331052e+00	3.907116e-01	6.067937e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.478158e+00	2.016961e-01	2.836225e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.674463e+00	5.711164e-01	1.928155e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.396316e+00	5.888574e-01	3.788945e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.042693e+00	2.199442e-01	2.666842e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.566095e-02	1.863771e-02	2.692804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.086158e-01	1.489096e-01	3.617873e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.579836e+00	3.934787e-01	6.841169e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.324059e+00	2.271222e-01	1.108150e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.094036e+00	5.519260e-01	1.728535e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.454962e+00	2.972497e-01	2.381522e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.021280e-01	7.042558e-02	1.660552e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.756426e-01	3.323073e-02	8.417070e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.974134e-03	5.437402e-03	5.110220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.301598e+00	7.174620e-01	1.423817e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.072548e+00	7.128539e-01	3.426768e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.054193e+00	8.063306e-01	1.806440e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.923400e+00	4.040761e-01	4.897183e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.664100e-02	1.095804e-02	3.430892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.819967e-02	2.058764e-02	5.310186e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.651958e-01	4.912422e-02	1.338025e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.328742e-01	1.050421e-01	3.025521e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.678177e-01	2.057180e-01	4.463335e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.448259e+00	2.533355e-01	5.786903e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.208052e+00	3.066652e-01	5.089817e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.945144e+00	2.565712e-01	2.405369e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.418791e+00	1.368080e-01	1.373324e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.479848e+00	3.184584e-01	4.807409e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.192631e+00	6.041401e-01	2.192726e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.226370e+00	5.147834e-01	2.700649e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.380293e+00	2.749014e-01	2.379180e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.646299e-01	1.047826e-01	1.720277e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.243583e-02	1.101124e-02	1.556183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.542304e-01	3.994363e-02	1.447696e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.899665e-01	7.329151e-02	4.140394e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.767469e-01	1.610836e-01	6.391884e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.567496e+00	2.541743e-01	8.446629e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.471299e+00	3.623149e-01	7.764475e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.170730e+00	3.268638e-01	7.191851e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.761698e+00	2.891879e-01	5.027695e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.111531e+00	1.669370e-01	1.297457e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.046428e+00	4.198308e-01	2.856306e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.381400e+00	5.013129e-01	1.140247e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.479021e+00	4.785609e-01	1.824542e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.562527e+00	3.216592e-01	1.715514e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.246681e-01	1.239396e-01	1.736375e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.673375e-01	3.317672e-02	1.100046e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.615751e-02	6.370944e-03	9.005966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.274630e-01	1.151101e-01	1.323386e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.844277e+00	2.624371e-01	1.734016e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.643533e+00	5.090351e-01	2.233646e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.753626e+00	9.199635e-01	1.983182e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.294966e+00	8.212911e-01	1.232353e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.951291e+00	5.099251e-01	4.126358e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.409997e+00	6.791355e-01	8.488140e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.712081e+00	8.585361e-01	8.346397e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.857126e+00	7.934811e-01	2.657140e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.238893e+00	4.782964e-01	3.890193e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.131920e+00	1.747454e-01	3.496421e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.159652e-02	6.813362e-03	1.976354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.320341e-01	6.325747e-02	1.149533e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.019316e-01	2.214605e-01	4.777453e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.877924e+00	3.854456e-01	5.026479e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.007486e+00	2.380302e-01	1.991843e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.214952e+00	4.876292e-01	1.441947e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.191627e+00	4.778425e-01	3.497892e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.075081e+00	1.969539e-01	3.113325e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.720979e-01	7.941339e-02	1.542937e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.661206e-02	1.056643e-02	1.089828e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.577672e-01	2.027041e-01	3.178387e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.874360e+00	3.988067e-01	1.037158e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.598330e+00	6.972697e-01	6.985466e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.894003e+00	3.193358e-01	1.444150e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.319726e+00	3.951231e-01	7.383247e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.047106e+00	3.508990e-01	2.606277e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.062224e+00	1.679314e-01	2.421150e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.802517e-01	4.430119e-02	1.422956e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.808124e-02	9.101080e-03	1.730232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.854268e+01	3.177162e+00	9.550296e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.885308e+01	3.000706e+00	3.848848e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.262630e+01	1.612196e+00	8.157519e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.847995e+00	7.118831e-01	1.107870e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.379923e+00	4.696367e-01	2.123176e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.839537e+00	2.510451e-01	4.574730e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.122416e-01	9.984874e-02	3.887482e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.528979e-02	6.791618e-03	2.147744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.304574e-01	7.653469e-02	1.641608e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.186449e-01	1.097201e-01	2.745848e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.750105e-01	1.624903e-01	3.939843e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.583064e-01	2.137803e-01	5.015857e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.481876e+00	2.809050e-01	4.210919e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.068976e+00	3.027713e-01	4.299245e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.546599e+00	2.367295e-01	1.891277e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.987090e+00	1.465593e-01	5.997985e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.022425e+00	3.412507e-01	5.838385e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.710076e+00	4.478066e-01	2.114650e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.010135e+00	3.929463e-01	2.654248e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.223463e+00	2.367985e-01	2.283065e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.775646e-01	7.857884e-02	1.762581e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.016612e-02	1.041236e-02	1.581576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.431203e+00	3.442193e-01	5.592866e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.370474e+00	2.394359e-01	8.601057e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.042995e+00	3.746018e-01	8.562900e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.508679e+00	4.021274e-01	1.099925e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.215446e+00	4.477169e-01	6.783485e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.489169e+00	3.856529e-01	4.952793e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.586382e+00	2.397188e-01	1.699580e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.472532e+00	2.035263e-01	3.615874e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.004018e+00	3.527380e-01	9.441944e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.215088e+00	3.503357e-01	1.808055e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.337001e+00	2.202176e-01	1.711281e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.332126e-01	6.888380e-02	1.477712e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.764130e-02	6.759370e-03	1.629781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.611935e+01	3.901713e+00	1.061576e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.946193e+01	2.565551e+00	5.573816e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.670493e+01	2.071512e+00	3.783151e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.444891e+01	1.846958e+00	2.028682e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.155415e+01	1.295225e+00	6.249284e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.748098e+00	9.078849e-01	1.947747e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.374342e+00	6.549083e-01	8.806408e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.647329e+00	5.261998e-01	4.750538e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.367469e+00	4.253240e-01	2.169705e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.282849e+00	3.215861e-01	3.537007e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.295445e+00	1.939006e-01	3.544000e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.430321e-02	7.926093e-03	2.463059e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.807858e-01	8.618574e-02	1.509093e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.561329e+00	5.416830e-01	9.489119e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.143235e+00	6.835045e-01	6.084146e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.655515e+00	4.218499e-01	2.426949e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.901800e+00	7.530987e-01	4.766008e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.723966e+00	5.482492e-01	5.393896e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.156078e-01	2.739558e-01	3.924763e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.879650e-02	2.091291e-02	3.731184e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.243503e+00	4.380379e-01	7.329294e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.255067e+00	9.466086e-01	7.564648e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.878582e+00	4.608469e-01	1.934272e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.422126e+00	5.978222e-01	4.900310e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.308654e+00	3.550264e-01	4.120256e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.418040e-01	1.502474e-01	2.642598e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.627177e-01	7.396175e-02	1.097028e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.605081e-02	5.000957e-03	1.196376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.807225e+00	1.489162e+00	2.089945e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.379257e+00	1.435146e+00	6.194101e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.999409e+00	9.993503e-01	5.910593e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.316882e+00	6.620080e-01	9.217565e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.095289e-01	3.488386e-02	6.511587e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.062205e-03	4.689436e-03	2.888646e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.124857e-01	6.495690e-02	1.971884e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.438413e-01	2.207832e-01	5.430298e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.041673e+00	4.053396e-01	8.353626e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.922181e+00	5.875913e-01	9.614569e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.779144e+00	5.996659e-01	6.397130e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.426702e+00	4.442838e-01	1.508923e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.503611e+00	3.579003e-01	4.761950e-03
3.700000e-01	2.000000e-02	2.000000e-02	3.239575e+00	6.490631e-01	1.506144e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.579920e+00	6.214389e-01	4.427367e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.831233e+00	5.059182e-01	4.815534e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.214196e+00	3.928791e-01	3.783309e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.284970e-01	1.942233e-01	3.046179e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.161418e-02	1.764007e-02	2.816542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.145075e-02	2.546482e-02	1.330146e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.966636e-01	1.879588e-01	6.328558e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.052590e+00	4.289644e-01	1.243797e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.974357e+00	7.226933e-01	1.448343e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.028582e+00	9.469145e-01	1.362123e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.845700e+00	9.270420e-01	8.456433e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.202040e+00	7.013174e-01	2.231559e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.102399e+00	3.196607e-01	8.216800e-03
2.025000e-01	1.750000e-02	1.750000e-02	3.567144e+00	5.307849e-01	1.303954e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.910089e+00	6.153412e-01	2.825094e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.053862e+00	4.295134e-01	4.748136e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.447028e+00	3.949272e-01	3.868908e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.543911e-01	2.133876e-01	2.899970e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.418171e-01	1.166696e-01	1.699951e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.551545e-02	1.018587e-02	1.937545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.656032e-01	1.154711e-01	8.163062e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.148267e+00	5.057351e-01	2.176687e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.029393e+00	1.343701e+00	3.101629e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.239093e+00	2.070428e+00	3.068134e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.906352e+00	2.131807e+00	1.986285e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.452061e+00	1.571906e+00	5.133512e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.868154e+00	5.841379e-01	2.137524e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.528457e+00	9.814047e-01	3.806544e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.020382e+00	9.727161e-01	6.630349e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.536105e+00	6.761029e-01	8.783408e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.542187e+00	4.585976e-01	6.698190e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.921676e-02	2.274705e-02	4.335527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.365677e-01	1.062919e-01	2.633907e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.305828e+00	4.589285e-01	8.151746e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.593838e+00	5.775340e-01	3.908041e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.842403e+00	2.639931e-01	1.110106e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.510532e+00	4.908755e-01	2.885379e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.708916e+00	4.398974e-01	4.410879e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.196597e-01	2.855176e-01	3.938724e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.874313e-01	1.369674e-01	1.779460e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.201535e-02	7.731375e-03	1.820837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.845335e+00	5.031581e-01	1.392380e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.206143e+00	1.137704e+00	1.672148e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.048747e+00	9.121699e-01	4.100663e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.947284e+00	2.806370e-01	1.286486e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.479383e+00	2.926248e-01	1.674280e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.836869e+00	3.610955e-01	3.333507e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.062630e+00	2.515720e-01	3.263587e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.509784e-01	1.277528e-01	2.176575e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.129729e-02	1.423285e-02	2.615312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.544359e+01	1.162056e+01	1.970717e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.338363e+01	5.510451e+00	3.028085e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.190732e+00	1.279493e+00	3.470429e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.865371e+00	2.149608e-01	2.096046e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.935861e+00	2.788962e-01	1.600369e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.231802e+00	4.346396e-01	4.972869e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.360985e+00	3.504374e-01	5.311899e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.801076e-02	2.107915e-02	4.288987e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.212516e-01	9.261341e-02	2.324342e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.709005e-01	1.958031e-01	5.389669e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.949223e-01	3.299128e-01	7.034627e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.476846e+00	4.163139e-01	7.822234e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.084008e+00	5.259636e-01	5.910100e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.555164e+00	4.795116e-01	3.297287e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.794338e+00	3.633990e-01	5.789285e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.763090e+00	2.707416e-01	9.285378e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.591369e+00	3.828848e-01	1.813884e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.175556e+00	4.247260e-01	3.562395e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.671625e+00	3.913589e-01	3.696698e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.099348e+00	3.065109e-01	3.657456e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.907361e-01	1.846330e-01	2.637689e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.975272e-02	1.595762e-02	2.800959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.006400e+00	5.176559e-01	1.341905e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.239661e+00	6.672975e-01	1.836225e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.992132e+00	8.737022e-01	1.634220e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.210914e+00	9.647947e-01	1.172280e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.088872e+00	9.073296e-01	5.238062e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.600231e+00	6.749326e-01	1.397522e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.067051e+00	3.258464e-01	6.328684e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.697464e+00	2.125058e-01	1.361955e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.424232e+00	2.875631e-01	1.001693e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.874679e+00	3.029318e-01	3.220612e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.271298e+00	2.765014e-01	2.954809e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.712723e-01	1.486581e-01	2.686836e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.468409e-02	1.761431e-02	2.772230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.502515e+01	9.881009e+00	1.852857e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.851739e+01	6.112150e+00	4.945986e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.017169e+01	4.473071e+00	2.007488e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.359945e+01	2.968891e+00	8.353266e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.447874e+00	1.421173e+00	5.623923e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.620059e+00	6.545517e-01	1.401980e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.907872e+00	2.911779e-01	1.816890e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.297976e+00	1.344546e-01	6.473330e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.036002e+00	3.157566e-01	1.570657e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.478044e+00	3.875166e-01	4.449553e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.681026e+00	3.995275e-01	5.389812e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.938222e-02	2.578291e-02	5.002624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.023494e-01	6.966982e-02	7.627989e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.553349e+00	3.743547e-01	5.142439e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.989907e+00	4.141204e-01	5.127772e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.887844e+00	2.668091e-01	2.201254e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.100961e+00	5.936499e-01	3.319785e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.674913e+00	3.809859e-01	3.589441e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.762032e-01	9.910569e-02	2.346004e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.176381e-02	1.183829e-02	2.278618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.448622e+00	2.262021e-01	4.012100e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.458223e+00	4.187708e-01	5.275307e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.245872e+00	4.533693e-01	1.746805e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.294154e+00	4.273278e-01	2.129181e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.025669e+00	1.431498e-01	2.223501e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.497796e-01	3.544255e-02	1.411547e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.655231e-01	2.004146e-02	6.633751e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.011875e-02	3.902670e-03	5.164958e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.981021e+00	8.530537e-01	1.435590e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.516098e+00	8.860211e-01	1.201939e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.968069e+00	6.842682e-01	3.555177e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.413453e+00	2.050555e-01	4.619514e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.595094e-02	5.625339e-03	2.909756e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.079603e-02	1.483624e-02	5.114442e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.014864e-01	6.799933e-02	1.707372e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.062864e-01	1.959105e-01	3.190887e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.177405e+00	2.755949e-01	5.451915e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.910851e+00	3.549488e-01	5.543485e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.770087e+00	3.419076e-01	4.463513e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.455342e+00	2.276255e-01	1.021472e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.614904e+00	2.810761e-01	1.615668e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.361530e+00	5.206667e-01	1.714676e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.653509e+00	5.325516e-01	2.844603e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.727298e+00	3.213878e-01	2.930280e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.029992e+00	1.812157e-01	2.216472e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.821341e-01	6.173087e-02	1.406576e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.038443e-02	4.967099e-03	1.447019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.401500e-01	3.355023e-02	2.064290e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.967813e-01	1.301556e-01	5.205978e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.434690e+00	3.038304e-01	8.010104e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.347833e+00	3.820916e-01	9.598252e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.399265e+00	4.505164e-01	7.480378e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.078129e+00	3.884147e-01	5.495253e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.529548e+00	2.582404e-01	1.386731e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.376653e+00	3.449275e-01	2.090544e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.770500e+00	5.790681e-01	7.620106e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.831852e+00	5.070594e-01	1.584717e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.916568e+00	3.228462e-01	1.892562e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.148281e+00	1.598587e-01	1.996038e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.236095e-01	6.032333e-02	1.500810e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.858721e-01	2.175187e-02	8.481133e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.152939e-02	3.272827e-03	8.975566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.088911e-01	1.636114e-01	1.718298e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.763855e+00	5.555279e-01	2.289286e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.280999e+00	8.320957e-01	2.706529e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.734652e+00	9.300698e-01	2.049345e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.213910e+00	9.113622e-01	5.226644e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.884154e+00	7.627409e-01	7.857895e-02
8.125000e-02	1.125000e-02	1.125000e-02	7.092565e+00	9.761722e-01	1.846016e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.806087e+00	7.785510e-01	2.202501e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.979740e+00	5.363636e-01	4.410253e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.689893e+00	2.962565e-01	3.931399e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.887447e-01	1.022891e-01	2.715979e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.348967e-02	2.939393e-03	1.761850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.970843e-01	8.466433e-02	1.418408e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.077413e+00	3.297791e-01	5.231064e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.459633e+00	4.293110e-01	4.207431e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.344922e+00	2.512786e-01	3.324847e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.746236e+00	4.762027e-01	2.821592e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.631790e+00	3.124065e-01	3.699402e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.777971e-01	1.139043e-01	2.685511e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.709327e-01	3.444939e-02	1.353689e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.689161e-02	8.133550e-03	1.043020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.045578e+00	2.560462e-01	4.948990e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.032765e+00	6.223772e-01	1.193551e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.473039e+00	6.507262e-01	5.381552e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.209435e+00	3.409203e-01	3.791983e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.895138e+00	4.266628e-01	1.575891e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.628745e+00	2.385039e-01	2.629468e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.878185e-01	8.063967e-02	2.355721e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.490227e-01	1.900735e-02	1.509556e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.160749e-02	6.673600e-03	1.402039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.246817e+01	5.194753e+00	1.229876e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.462736e+01	3.418315e+00	3.185029e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.359666e+01	1.892182e+00	2.971094e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.777931e+00	6.802603e-01	2.815929e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.896865e+00	3.687871e-01	2.998173e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.625188e+00	2.218140e-01	3.983835e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.258834e-01	4.530669e-02	3.829132e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.990571e-02	4.643727e-03	2.057689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.654932e-01	8.448380e-02	1.778444e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.683270e-01	1.653525e-01	3.169119e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.901946e-01	2.256186e-01	4.789297e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.373506e+00	3.303390e-01	4.596462e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.893251e+00	3.621252e-01	4.719919e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.545256e+00	3.396704e-01	2.452444e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.982986e+00	2.512504e-01	9.044521e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.092420e+00	2.266918e-01	2.681846e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.897508e+00	4.344581e-01	1.599121e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.285557e+00	4.007899e-01	2.750753e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.567052e+00	2.484261e-01	3.020824e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.372433e-01	1.482555e-01	2.188574e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.372320e-01	4.509984e-02	1.454190e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.995995e-02	4.651612e-03	1.449513e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.702220e+00	3.438724e-01	6.364245e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.161204e+00	4.148154e-01	1.053818e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.849524e+00	4.888691e-01	1.293942e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.862172e+00	6.397148e-01	7.758229e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.088096e+00	5.126817e-01	6.557755e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.174774e+00	4.046633e-01	2.370974e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.907322e+00	2.676904e-01	5.451345e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.424349e+00	3.686067e-01	2.410335e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.665822e+00	3.797512e-01	1.483939e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.786015e+00	2.279444e-01	2.009638e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.029982e+00	1.201150e-01	1.948337e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.977695e-01	4.602951e-02	1.234515e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.071423e-02	4.471005e-03	1.365075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.836870e+01	5.469798e+00	1.257950e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.662508e+01	3.306525e+00	4.582332e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.161214e+01	2.867234e+00	2.045759e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.677493e+01	1.668971e+00	1.310281e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.267846e+01	1.771545e+00	2.885434e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.591401e+00	9.215730e-01	6.571543e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.832417e+00	5.896781e-01	2.996459e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.958634e+00	3.660266e-01	1.104655e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.917601e+00	3.073815e-01	2.716340e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.944861e+00	2.448590e-01	3.883583e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.063830e+00	9.356505e-02	3.362255e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.567035e-02	4.556139e-03	2.185879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.018261e-01	9.222355e-02	1.616297e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.667168e+00	5.521234e-01	9.714871e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.162717e+00	6.020046e-01	5.645320e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.650093e+00	4.692853e-01	3.361955e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.818996e+00	7.351501e-01	4.889412e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.642464e+00	5.154325e-01	5.499434e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.079590e-01	2.821614e-01	3.335921e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.624639e-02	2.259530e-02	3.595581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.374967e+00	4.821222e-01	7.682402e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.273193e+00	8.341320e-01	6.955503e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.784620e+00	4.950186e-01	2.049368e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.376234e+00	5.498449e-01	4.522983e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.261887e+00	3.414505e-01	3.947043e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.315554e-01	1.733294e-01	2.381572e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.540820e-01	7.867991e-02	1.117902e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.552380e-02	5.394066e-03	1.063739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.087420e+00	1.572090e+00	2.174866e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.381581e+00	1.256027e+00	5.980803e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.883378e+00	1.008696e+00	6.157642e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.254922e+00	6.868593e-01	8.265264e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.048331e-01	3.507851e-02	6.398479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.270269e-02	8.845733e-03	2.879012e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.281818e-01	7.135401e-02	2.269427e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.701351e-01	2.113794e-01	6.114561e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.128365e+00	4.188549e-01	8.987233e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.977126e+00	5.096280e-01	9.745467e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.859438e+00	5.946628e-01	6.102688e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.434355e+00	4.091348e-01	1.174598e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.460044e+00	3.610048e-01	2.698015e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.232291e+00	6.925499e-01	1.528730e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.515657e+00	6.104964e-01	4.287505e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.817061e+00	5.368737e-01	4.417954e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.157293e+00	3.830512e-01	3.573511e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.123781e-01	1.980092e-01	2.767933e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.778841e-02	1.662987e-02	2.912066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.705233e-02	2.621170e-02	1.450301e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.642408e-01	2.101752e-01	7.039937e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.156812e+00	4.418092e-01	1.316070e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.156236e+00	7.685033e-01	1.523969e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.209117e+00	9.892607e-01	1.326319e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.907559e+00	8.243749e-01	8.505001e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.201564e+00	5.726420e-01	1.812037e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.060212e+00	3.378361e-01	8.413820e-03
2.025000e-01	1.750000e-02	1.750000e-02	3.537345e+00	5.726279e-01	8.654198e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.790079e+00	5.336126e-01	3.650840e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.089023e+00	5.122051e-01	3.960395e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.381304e+00	3.637532e-01	3.601258e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.318920e-01	2.325991e-01	2.741442e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.267557e-01	1.166959e-01	1.727311e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.419119e-02	1.040538e-02	1.772589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.160354e-01	1.334990e-01	8.993640e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.323420e+00	5.646650e-01	2.299794e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.218258e+00	1.398169e+00	3.281816e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.497991e+00	2.098554e+00	3.055296e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.195930e+00	2.234667e+00	1.974521e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.441635e+00	1.291223e+00	5.569461e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.865350e+00	6.222375e-01	2.158936e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.454779e+00	9.747852e-01	3.898993e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.862727e+00	9.390465e-01	7.764282e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.538729e+00	7.185015e-01	7.240381e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.502092e+00	4.865732e-01	6.246817e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.639001e-02	2.244295e-02	4.215811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.591872e-01	1.125405e-01	2.919290e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.368276e+00	4.572897e-01	8.581092e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.608819e+00	5.359829e-01	3.259018e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.849690e+00	3.158623e-01	1.506000e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.469540e+00	4.705234e-01	3.086415e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.665777e+00	4.599307e-01	4.548852e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.107403e-01	2.849288e-01	3.159741e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.718337e-01	1.448400e-01	1.799147e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.036934e-02	7.836370e-03	1.595708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.993860e+00	4.947459e-01	1.545355e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.411679e+00	1.166173e+00	1.696539e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.000688e+00	8.040369e-01	3.753967e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.983849e+00	3.202330e-01	8.913278e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.480258e+00	2.984557e-01	1.792001e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.773552e+00	3.428443e-01	3.418067e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.027711e+00	2.461695e-01	3.093054e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.547586e-01	1.473267e-01	1.991714e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.899390e-02	1.510294e-02	2.594381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.946023e+01	1.210179e+01	2.087710e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.327872e+01	5.183282e+00	2.837958e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.153734e+00	1.173244e+00	3.537234e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.868917e+00	2.387157e-01	2.101977e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.934180e+00	2.844627e-01	1.529123e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.183304e+00	4.375665e-01	4.379966e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.307413e+00	3.594350e-01	5.196023e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.395955e-02	2.025698e-02	4.470317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.321802e-01	9.698913e-02	2.670497e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.121638e-01	2.000077e-01	5.895591e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.024132e+00	3.052639e-01	7.760931e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.554257e+00	4.203277e-01	7.528091e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.120531e+00	5.065658e-01	5.862068e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.611417e+00	5.171680e-01	2.401878e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.767370e+00	2.825523e-01	1.023112e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.750511e+00	2.835057e-01	1.311617e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.549465e+00	4.062168e-01	1.573778e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.195856e+00	4.098399e-01	3.243640e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.652679e+00	4.133292e-01	3.687930e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.068452e+00	3.306811e-01	3.080507e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.605969e-01	1.665155e-01	2.565073e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.671135e-02	1.640233e-02	2.829862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.149580e+00	5.046083e-01	1.514192e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.463318e+00	7.180823e-01	2.018938e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.191724e+00	9.149514e-01	1.646874e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.304972e+00	9.491415e-01	1.137505e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.123556e+00	9.054161e-01	4.982972e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.626644e+00	6.676156e-01	1.131117e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.018966e+00	3.089598e-01	1.171019e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.729118e+00	2.545186e-01	1.324770e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.367480e+00	2.629261e-01	1.646979e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.861155e+00	2.964468e-01	2.980003e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.243015e+00	2.969915e-01	2.909837e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.587615e-01	1.663000e-01	2.268930e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.133192e-02	1.648218e-02	2.892934e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.853556e+01	1.050118e+01	1.978231e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.940702e+01	6.482279e+00	4.530963e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.047395e+01	4.666023e+00	1.960371e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.352651e+01	2.802377e+00	7.381669e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.396414e+00	1.349311e+00	4.705332e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.546553e+00	6.199625e-01	1.203992e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.862547e+00	2.455806e-01	2.124179e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.234046e+00	1.270540e-01	1.247054e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.033537e+00	3.300017e-01	1.448651e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.422760e+00	3.969303e-01	4.626271e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.640315e+00	4.256946e-01	5.162667e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.568695e-02	2.618570e-02	4.903381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.306252e-01	7.998028e-02	7.856751e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.678927e+00	4.090533e-01	5.524876e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.092012e+00	4.159852e-01	4.374255e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.710590e+00	2.461585e-01	1.141092e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.004297e+00	6.075035e-01	3.645046e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.636020e+00	3.676065e-01	3.501106e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.644641e-01	8.952917e-02	2.008898e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.919179e-02	1.144793e-02	2.236741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.620642e+00	2.619805e-01	4.064217e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.613108e+00	4.603485e-01	4.572701e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.070235e+00	4.665733e-01	1.302998e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.158159e+00	3.820723e-01	2.533045e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.673984e-01	1.354390e-01	2.417166e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.437988e-01	2.545639e-02	1.436689e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.613949e-01	1.926899e-02	5.927272e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.965513e-03	4.167798e-03	5.519481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.439287e+00	1.028782e+00	1.384754e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.497295e+00	9.027116e-01	7.791248e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.818227e+00	6.463545e-01	4.499277e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.249898e+00	1.476121e-01	4.855330e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.069917e-02	7.587805e-03	2.851435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.588265e-02	2.805326e-02	4.677787e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.127135e-01	7.591923e-02	1.912725e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.905509e-01	1.648319e-01	4.081462e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.267043e+00	2.857091e-01	5.590443e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.057021e+00	3.717094e-01	5.868046e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.859876e+00	3.507641e-01	3.804480e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.411775e+00	2.140361e-01	1.347169e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.599577e+00	3.473370e-01	1.577934e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.242893e+00	5.081746e-01	1.872262e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.583949e+00	5.092868e-01	2.917102e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.726493e+00	3.903016e-01	2.873761e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.881254e-01	1.724784e-01	2.210375e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.577411e-01	4.542113e-02	1.314781e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.117276e-02	7.052470e-03	1.249482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.009086e-01	6.205784e-02	1.663822e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.579909e-01	1.513224e-01	5.560723e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.533255e+00	2.855365e-01	7.577944e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.518595e+00	4.163097e-01	1.017551e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.508565e+00	4.706407e-01	9.226528e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.312278e+00	4.173142e-01	4.441985e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.549527e+00	2.808760e-01	1.290682e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.406454e+00	4.014246e-01	2.136315e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.591808e+00	4.929537e-01	9.948088e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.698284e+00	4.771069e-01	1.912863e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.862326e+00	3.426799e-01	2.203434e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.126404e+00	1.996662e-01	1.837473e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.901000e-01	4.283565e-02	1.678110e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.860888e-01	2.221051e-02	7.863254e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.159069e-02	3.802484e-03	6.999374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.154072e+00	2.648239e-01	1.509105e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.973536e+00	4.974120e-01	2.442418e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.630234e+00	8.856011e-01	2.773826e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.189994e+00	1.178877e+00	1.918733e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.394735e+00	9.601122e-01	6.620357e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.923978e+00	8.189459e-01	7.761662e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.935366e+00	8.801126e-01	2.223544e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.746707e+00	8.421213e-01	2.195127e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.871344e+00	5.570989e-01	4.292532e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.582592e+00	2.362364e-01	4.241503e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.150468e-01	9.721503e-02	3.292040e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.343513e-02	5.557520e-03	1.371540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.049134e-01	8.567886e-02	1.573276e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.150199e+00	3.517088e-01	5.647270e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.540758e+00	4.451207e-01	4.054822e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.337723e+00	2.870987e-01	4.737844e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.695103e+00	4.934806e-01	3.149494e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.563941e+00	3.033129e-01	3.998273e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.450910e-01	9.042300e-02	2.394669e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.672920e-01	3.474620e-02	1.222522e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.562211e-02	7.775858e-03	1.035879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.127500e+00	2.855107e-01	5.567995e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.316471e+00	6.956949e-01	1.212918e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.715948e+00	7.749796e-01	5.084423e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.226535e+00	3.570234e-01	3.777447e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.733890e+00	3.763246e-01	2.106875e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.517049e+00	2.214971e-01	3.150264e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.838132e-01	8.387321e-02	2.128483e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.882086e-01	2.214619e-02	1.219418e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.588597e-02	5.726259e-03	1.573343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.521667e+01	5.725927e+00	1.286635e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.599594e+01	3.900256e+00	3.280742e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.381294e+01	2.065385e+00	1.754901e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.787632e+00	6.253843e-01	3.746424e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.671768e+00	3.292066e-01	4.184828e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.463955e+00	1.774119e-01	4.556401e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.109965e-01	4.572537e-02	3.291643e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.349762e-02	5.215149e-03	1.743894e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.730700e-01	8.603133e-02	1.971737e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.696674e-01	1.678291e-01	3.899389e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.525292e-01	2.474275e-01	4.737261e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.418448e+00	3.245470e-01	5.307068e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.000921e+00	3.684322e-01	4.601533e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.558049e+00	3.390715e-01	2.846421e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.944029e+00	2.145268e-01	1.510988e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.106975e+00	3.071212e-01	1.381860e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.800458e+00	4.152302e-01	1.684514e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.281304e+00	4.118365e-01	2.800652e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.574052e+00	2.999656e-01	2.850851e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.944022e-01	1.413604e-01	2.147852e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.204910e-01	2.631723e-02	1.331589e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.125750e-02	7.135630e-03	1.236683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.796705e+00	3.800447e-01	7.782127e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.352930e+00	4.773607e-01	1.059819e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.258996e+00	6.029257e-01	1.161448e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.014890e+00	6.606128e-01	8.743029e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.359014e+00	6.286904e-01	6.251307e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.197447e+00	4.149878e-01	3.165971e-01
1.115000e-01	1.650000e-02	1.650000e-02	4.004860e+00	3.237169e-01	3.428647e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.334568e+00	3.323720e-01	3.907783e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.575771e+00	3.631123e-01	1.797836e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.712352e+00	2.183948e-01	2.548601e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.975479e-01	1.414477e-01	1.891184e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.654778e-01	2.070653e-02	1.435742e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.885535e-02	4.778964e-03	1.264087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.103517e+01	6.118946e+00	1.253736e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.822328e+01	3.719353e+00	4.925025e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.239775e+01	2.871702e+00	2.422236e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.718486e+01	2.016414e+00	1.403854e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.286384e+01	1.759254e+00	1.540246e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.785260e+00	1.055316e+00	8.680391e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.829299e+00	6.312959e-01	3.896666e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.976893e+00	4.074310e-01	1.080008e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.740456e+00	2.635460e-01	3.679809e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.815248e+00	2.298776e-01	4.041034e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.681158e-01	6.522452e-02	3.729787e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.354979e-02	7.060711e-03	1.974403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.501625e-01	1.441934e-01	2.194056e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.384641e+00	6.356117e-01	1.004966e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.700020e+00	4.227458e-01	2.102270e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.358630e+00	7.130183e-01	2.420491e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.161301e+00	5.908328e-01	5.616260e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.223232e+00	3.651392e-01	3.725079e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.568613e-01	1.797910e-01	2.197542e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.240068e-02	9.416507e-03	2.355831e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.081193e+00	6.101030e-01	8.423850e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.841172e+00	5.628197e-01	4.544071e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.371383e+00	6.182845e-01	3.189454e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.843516e+00	4.233320e-01	4.279411e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.596700e-01	2.238325e-01	2.808628e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.981051e-01	1.199876e-01	1.605305e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.910132e-01	4.962870e-02	8.607582e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.019092e-02	2.689009e-03	7.442205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.714676e+00	1.878132e+00	2.238540e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.819349e+00	7.760474e-01	5.544827e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.142448e+00	9.642691e-01	7.558224e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.649170e+00	4.361364e-01	6.675158e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.829060e-02	2.267855e-02	4.217194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.676109e-02	1.092805e-02	4.226607e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.985458e-01	1.010785e-01	3.382418e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.687813e-01	3.212224e-01	8.133750e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.671823e+00	5.263338e-01	1.013932e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.716313e+00	6.014680e-01	8.326709e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.455456e+00	4.421668e-01	2.737609e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.729045e+00	4.017161e-01	2.579894e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.401998e+00	6.539175e-01	1.362746e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.688503e+00	6.233477e-01	3.830013e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.027196e+00	5.097959e-01	4.824215e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.387168e+00	3.850219e-01	3.846694e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.684532e-01	2.596099e-01	2.407323e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.320371e-01	1.280227e-01	1.825483e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.931791e-02	9.490665e-03	1.804136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.141732e-01	4.991466e-02	2.312645e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.205948e-01	3.547445e-01	1.118016e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.991489e+00	7.344490e-01	1.710259e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.176312e+00	8.968071e-01	1.639656e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.327809e+00	1.000472e+00	1.062586e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.765295e+00	7.435153e-01	2.997104e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.514847e+00	2.587148e-01	4.024171e-03
1.685000e-01	1.650000e-02	1.650000e-02	4.013841e+00	6.756607e-01	4.885646e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.150554e+00	6.411109e-01	2.350949e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.275484e+00	4.484866e-01	4.392017e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.632689e+00	3.670351e-01	4.034685e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.104512e+00	2.850940e-01	2.508680e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.315609e-01	1.423253e-01	2.086156e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.245943e-01	8.244760e-02	1.141499e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.364869e-02	6.056446e-03	1.295788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.141804e-01	2.312485e-01	1.210096e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.024529e+00	7.878943e-01	3.352252e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.899556e+00	1.943735e+00	3.944630e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.495070e+00	2.352597e+00	3.186899e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.881673e+00	2.055681e+00	1.277791e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.387540e+00	9.720899e-01	9.812119e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.767024e+00	1.153290e+00	2.640639e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.777458e+00	9.734815e-01	6.670407e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.222577e+00	7.718689e-01	6.954446e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.974772e+00	5.631150e-01	6.716728e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.096504e+00	3.035122e-01	4.804601e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.776261e-02	1.588398e-02	2.770131e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.982906e-01	1.612148e-01	3.643862e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.880911e+00	5.349101e-01	8.891849e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.030259e+00	4.751871e-01	9.854596e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.800531e+00	3.825230e-01	2.144249e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.119861e+00	4.492434e-01	4.025255e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.330700e+00	3.560768e-01	3.367970e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.663137e-01	1.886188e-01	2.300702e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.357007e-01	7.313910e-02	1.308221e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.124717e-02	2.811117e-03	1.060992e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.328029e+00	8.272188e-01	1.914074e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.756086e+00	1.296737e+00	1.529840e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.100287e+00	6.083997e-01	1.237296e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.872766e+00	2.970760e-01	1.759412e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.323136e+00	3.310982e-01	2.460790e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.521480e+00	2.991859e-01	2.699736e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.223369e-01	1.660267e-01	2.283985e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.320650e-01	9.640736e-02	1.519272e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.706708e-02	9.482219e-03	1.853501e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.422933e+01	1.497602e+01	2.080637e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.372248e+01	4.379283e+00	1.790017e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.555620e+00	4.779786e-01	3.409563e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.830590e+00	1.367440e-01	1.353816e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.739865e+00	3.039564e-01	2.294697e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.903647e+00	3.812151e-01	3.770595e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.011157e+00	2.298618e-01	4.323331e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.884674e-02	1.399469e-02	2.985821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.181021e-01	1.308744e-01	3.121756e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.347681e-01	2.517956e-01	7.602982e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.424490e+00	4.226872e-01	8.696769e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.052125e+00	4.610387e-01	7.682804e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.639656e+00	5.191781e-01	4.698964e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.930134e+00	3.654370e-01	1.220318e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.992068e+00	3.804952e-01	1.376071e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.696840e+00	3.576532e-01	2.152889e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.317749e+00	4.019408e-01	2.842536e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.832238e+00	3.755279e-01	3.884096e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.352174e+00	3.474411e-01	3.094539e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.278019e-01	2.352555e-01	2.208430e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.059708e-01	1.109014e-01	1.658650e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.899988e-02	8.832667e-03	1.819825e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.171304e+00	6.421289e-01	1.959272e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.991916e+00	9.514802e-01	2.239738e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.531880e+00	1.050334e+00	1.578908e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.427077e+00	1.199204e+00	8.057930e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.394996e+00	6.512797e-01	3.165096e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.625069e+00	4.427812e-01	3.772276e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.026158e+00	3.189858e-01	9.681741e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.614679e+00	2.648116e-01	1.929215e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.199184e+00	2.897187e-01	2.346766e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.597060e+00	2.518401e-01	2.866660e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.043076e+00	2.429345e-01	2.100254e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.192773e-01	1.062877e-01	1.681981e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.462773e-02	1.126787e-02	2.024575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.019641e+01	1.215950e+01	2.015218e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.252599e+01	5.837729e+00	3.456282e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.028983e+01	3.517501e+00	1.182913e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.281896e+01	1.770617e+00	3.351463e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.182888e+00	7.846287e-01	4.034330e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.438309e+00	3.893412e-01	2.849396e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.873912e+00	1.485670e-01	1.164840e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.138955e+00	1.573935e-01	9.048802e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.768999e+00	3.362347e-01	2.390932e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.141712e+00	3.611711e-01	4.210514e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.358828e+00	3.560009e-01	4.366103e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.551075e-02	1.881457e-02	3.352763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.365289e-01	1.051182e-01	1.028213e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.262708e+00	5.180377e-01	6.007677e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.638637e+00	3.946161e-01	2.596401e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.687046e+00	5.386528e-01	1.559168e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.351272e+00	5.240096e-01	4.592566e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.131256e+00	1.848747e-01	3.481447e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.602211e-01	2.872245e-02	1.865041e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.403325e-02	8.803293e-03	1.884760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.299893e+00	3.463473e-01	4.352545e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.197440e+00	5.001401e-01	2.433828e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.497068e+00	4.979704e-01	1.380658e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.647202e+00	2.663654e-01	2.887859e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.519604e-01	7.081458e-02	2.258810e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.350246e-01	4.625382e-03	1.331339e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.132191e-01	1.949916e-02	6.231195e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.392544e-03	1.624103e-03	5.287033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.069237e+00	1.137207e+00	1.200372e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.083752e+00	8.123229e-01	4.644048e-03
1.200000e-01	3.000000e-02	3.000000e-02	3.093517e+00	4.689014e-01	5.143692e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.010567e+00	8.907004e-02	4.406201e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.024635e-02	1.878636e-03	2.644062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.925467e-02	2.641076e-02	5.814085e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.850406e-01	1.056450e-01	2.253036e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.312913e-01	2.538082e-01	5.509348e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.673570e+00	3.989706e-01	6.094982e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.601419e+00	4.591523e-01	5.306118e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.410379e+00	3.768702e-01	2.366037e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.839584e+00	3.084465e-01	4.896367e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.544469e+00	5.181024e-01	1.103540e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.923068e+00	5.521079e-01	3.119364e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.051990e+00	3.852341e-01	3.570228e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.296348e+00	2.327968e-01	3.060970e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.106176e-01	1.117669e-01	2.149211e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.183555e-01	2.062730e-02	1.317839e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.948088e-02	1.916484e-03	1.120306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.210596e-01	5.320605e-02	2.457700e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.011704e+00	2.318615e-01	7.994486e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.244822e+00	4.539750e-01	1.047132e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.591576e+00	6.020574e-01	1.035640e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.604757e+00	5.907256e-01	6.677703e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.116418e+00	4.763608e-01	1.488369e-01
1.385000e-01	1.350000e-02	1.350000e-02	5.030989e+00	4.894768e-01	6.891921e-03
1.685000e-01	1.650000e-02	1.650000e-02	4.144058e+00	5.278491e-01	2.464994e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.149595e+00	5.483726e-01	1.957740e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.181633e+00	3.607461e-01	2.471786e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.407350e+00	1.773743e-01	2.840835e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.554091e-01	8.259081e-02	2.054099e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.576647e-01	2.411816e-02	1.493354e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.085188e-01	1.900756e-02	9.031330e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.502374e-02	8.504378e-04	7.442591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.333972e+00	2.467966e-01	2.045349e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.148410e+00	7.284187e-01	3.213410e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.835472e+00	1.352032e+00	2.907196e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.044569e+01	1.379256e+00	1.440309e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.088861e+01	1.348996e+00	1.309408e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.987329e+00	9.886029e-01	1.484821e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.286499e+00	1.020402e+00	1.385748e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.002889e+00	6.760167e-01	3.576489e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.282799e+00	3.646238e-01	4.861620e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.202067e+00	1.068090e-01	4.755736e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.072303e-01	4.366160e-02	3.168799e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.341526e-02	2.765692e-03	1.443661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.977925e-01	1.238856e-01	1.963829e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.572857e+00	4.858045e-01	6.177108e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.081640e+00	4.732435e-01	2.365242e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.357883e+00	4.660684e-01	1.560556e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.236764e+00	4.032586e-01	4.205236e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.194230e+00	1.985757e-01	3.928989e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.501292e-01	4.873079e-02	2.192007e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.851363e-01	3.988314e-02	1.015989e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.117298e-03	3.773860e-03	8.315550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.829778e+00	4.559690e-01	8.403673e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.912188e+00	1.061564e+00	1.193177e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.347103e+00	8.073838e-01	2.574562e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.924604e+00	5.050542e-01	2.442310e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.347087e+00	3.403817e-01	3.357395e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.270224e+00	1.607284e-01	3.239286e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.258938e-01	5.110163e-02	2.020672e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.853156e-01	2.699945e-03	1.285884e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.989844e-02	4.802184e-03	1.440791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.705744e+01	9.664284e+00	1.469535e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.073268e+01	4.946562e+00	2.547148e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.253493e+01	1.703686e+00	2.764243e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.707802e+00	4.516603e-01	5.901149e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.491903e+00	3.243653e-01	4.328772e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.315264e+00	1.470739e-01	4.320344e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.882178e-01	2.253605e-02	3.437303e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.390190e-02	2.478391e-03	1.783184e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.310728e-01	1.198159e-01	2.285676e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.397689e-01	2.287732e-01	4.671147e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.197293e+00	3.284023e-01	5.955382e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.842410e+00	4.340871e-01	5.578132e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.465608e+00	4.628106e-01	3.869743e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.023298e+00	3.735039e-01	1.700956e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.298637e+00	2.592382e-01	4.315368e-03
2.950000e-01	2.500000e-02	2.500000e-02	3.023824e+00	3.586556e-01	9.339684e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.589714e+00	4.955928e-01	2.844898e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.857258e+00	2.855794e-01	3.464051e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.243899e+00	1.824368e-01	3.051155e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.735999e-01	9.170978e-02	2.329090e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.098724e-01	1.194470e-02	1.247904e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.016918e-02	1.768827e-03	1.102993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.366004e+00	5.227185e-01	9.322021e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.315521e+00	6.786313e-01	1.425435e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.540719e+00	8.461062e-01	1.154691e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.053697e+00	8.228992e-01	8.649053e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.135202e+00	8.121216e-01	3.466116e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.754190e+00	6.489557e-01	4.348161e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.924819e+00	3.350636e-01	3.884332e-03
1.490000e-01	2.100000e-02	2.100000e-02	3.078421e+00	3.544207e-01	1.205921e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.255842e+00	3.046879e-01	2.260855e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.423404e+00	1.483775e-01	2.651621e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.916885e-01	6.020748e-02	2.264414e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.716098e-01	1.262289e-02	1.306375e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.050499e-02	1.643383e-03	1.281156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.772708e+01	8.804239e+00	1.456245e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.489305e+01	4.927074e+00	3.437315e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.594174e+01	3.601112e+00	1.712455e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.888482e+01	2.713407e+00	5.168172e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.224412e+01	1.455222e+00	1.371483e-02
2.625000e-02	6.250000e-03	6.250000e-03	7.816390e+00	8.366900e-01	4.822899e-03
4.125000e-02	8.750000e-03	8.750000e-03	4.983589e+00	4.276823e-01	5.130989e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.560892e+00	3.465366e-01	1.353804e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.571632e+00	2.684609e-01	3.801463e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.590118e+00	1.536333e-01	4.414698e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.047222e-01	4.026878e-02	3.740853e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.325378e-02	2.779739e-03	2.032903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.919093e-01	1.527398e-01	2.373429e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.457720e+00	6.196249e-01	1.033250e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.730913e+00	4.343838e-01	1.590707e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.245182e+00	6.517426e-01	3.282487e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.100089e+00	5.342230e-01	5.447185e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.177728e+00	3.675716e-01	3.757896e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.463690e-01	1.795421e-01	1.914832e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.217072e-02	1.173759e-02	2.050811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.222106e+00	6.216731e-01	8.571505e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.821420e+00	4.907025e-01	4.135406e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.266491e+00	5.938462e-01	3.640222e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.765962e+00	3.869526e-01	4.049733e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.633092e-01	2.339589e-01	2.507801e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.868190e-01	1.305541e-01	1.452946e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.854336e-01	5.335248e-02	8.293539e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.053757e-02	3.959601e-03	6.420696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.023212e+00	1.905077e+00	2.275734e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.819126e+00	8.393763e-01	5.947699e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.880508e+00	8.750013e-01	8.415637e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.674128e+00	4.273485e-01	5.625055e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.693941e-02	2.564421e-02	4.019421e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.304949e-02	1.657559e-02	4.044503e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.362770e-01	1.276047e-01	3.686219e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.703503e-01	3.555900e-01	8.150173e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.759095e+00	5.052245e-01	1.026103e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.813607e+00	5.942431e-01	7.257625e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.545566e+00	4.587696e-01	1.877895e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.707373e+00	4.287635e-01	1.403224e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.196749e+00	5.177133e-01	2.345359e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.626273e+00	5.796690e-01	4.104940e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.012452e+00	5.490411e-01	3.919788e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.377800e+00	3.975524e-01	3.072388e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.029194e-01	2.008089e-01	3.155455e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.221179e-01	1.377346e-01	1.488412e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.764248e-02	8.355231e-03	1.811454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.225676e-01	5.465565e-02	2.537316e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.183001e-01	3.882291e-01	1.226654e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.190762e+00	7.996163e-01	1.729816e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.371772e+00	9.394736e-01	1.641301e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.440943e+00	9.587213e-01	9.025329e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.792018e+00	6.903026e-01	2.407046e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.584107e+00	3.064572e-01	2.886554e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.907997e+00	5.966445e-01	8.902908e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.972875e+00	5.186944e-01	4.090207e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.325817e+00	5.440237e-01	3.067581e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.565714e+00	3.621518e-01	3.704912e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.024923e+00	1.899789e-01	2.985747e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.439821e-01	1.554939e-01	1.705267e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.182097e-01	8.200557e-02	1.169153e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.468618e-02	8.402064e-03	1.124354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.913103e-01	1.847715e-01	1.428201e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.322898e+00	9.259365e-01	3.409001e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.282846e+00	2.077306e+00	3.968174e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.990564e+00	2.504787e+00	3.066955e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.985654e+00	1.942219e+00	1.121250e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.407002e+00	7.793691e-01	3.148158e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.663585e+00	1.045108e+00	3.358075e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.716405e+00	1.007588e+00	6.302701e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.035513e+00	7.797506e-01	7.389248e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.857249e+00	4.144363e-01	6.427612e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.123430e+00	3.396627e-01	4.320024e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.652842e-02	1.560445e-02	2.668190e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.356062e-01	1.692774e-01	4.068491e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.966130e+00	5.472335e-01	8.475541e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.046702e+00	4.304256e-01	1.082425e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.776093e+00	3.910275e-01	2.018062e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.063732e+00	4.137329e-01	4.150985e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.271392e+00	3.508786e-01	3.387066e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.596344e-01	2.003298e-01	1.895676e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.326465e-01	7.907961e-02	1.182797e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.126618e-02	3.994745e-03	8.005442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.521070e+00	7.831544e-01	2.135069e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.826042e+00	1.234431e+00	1.502447e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.115549e+00	5.929729e-01	1.054670e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.888624e+00	3.115032e-01	2.276883e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.287957e+00	3.471843e-01	2.396008e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.453319e+00	2.469852e-01	2.788426e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.406765e-01	1.943709e-01	1.946049e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.300020e-01	1.085601e-01	1.306941e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.620572e-02	1.140119e-02	1.695435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.772955e+01	1.487664e+01	2.203235e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.325256e+01	3.896475e+00	1.604133e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.711061e+00	4.783408e-01	4.131264e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.830241e+00	1.540044e-01	1.127295e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.650539e+00	2.984275e-01	2.326417e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.842102e+00	3.422541e-01	3.618330e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.032376e+00	2.330946e-01	4.061909e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.910318e-02	1.774093e-02	2.819559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.438403e-01	1.368839e-01	3.342306e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.291714e-01	2.855309e-01	7.513427e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.491055e+00	4.072628e-01	8.657569e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.086135e+00	4.278231e-01	7.808473e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.738033e+00	5.289962e-01	3.932691e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.008222e+00	4.158859e-01	4.995114e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.923197e+00	3.029386e-01	6.730805e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.619477e+00	3.323444e-01	2.310016e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.275636e+00	3.727198e-01	2.951442e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.859603e+00	4.293392e-01	2.979726e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.282828e+00	3.090562e-01	3.090026e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.887376e-01	2.069399e-01	2.435216e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.029619e-01	1.265493e-01	1.424775e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.798310e-02	8.372465e-03	1.709640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.527378e+00	7.716137e-01	1.837596e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.271484e+00	9.461845e-01	2.322594e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.552450e+00	9.301347e-01	1.649650e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.263507e+00	9.522308e-01	7.792917e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.547325e+00	7.621412e-01	2.481419e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.655478e+00	4.088936e-01	3.403752e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.995136e+00	2.705362e-01	7.211354e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.619316e+00	2.679177e-01	1.898616e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.164084e+00	2.777829e-01	2.179930e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.563829e+00	2.926033e-01	2.563168e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.690188e-01	1.664494e-01	2.315453e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.325029e-01	1.195935e-01	1.484151e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.552332e-02	1.316439e-02	1.802032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.337245e+01	1.203850e+01	2.036790e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.312982e+01	6.316125e+00	3.301875e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.013580e+01	2.989184e+00	1.012924e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.313265e+01	1.640784e+00	2.300520e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.160580e+00	7.438466e-01	3.152381e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.410744e+00	3.164235e-01	2.547772e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.798054e+00	1.329848e-01	1.078919e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.144580e+00	1.912604e-01	3.356212e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.690798e+00	2.974407e-01	2.860123e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.083508e+00	3.755966e-01	4.215671e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.292147e+00	2.681449e-01	4.092435e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.543146e-02	2.027093e-02	3.176408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.768700e-01	1.255524e-01	1.096662e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.352819e+00	5.194338e-01	6.257613e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.558184e+00	3.290282e-01	2.383459e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.583533e+00	5.880395e-01	2.184291e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.297244e+00	4.954068e-01	4.163541e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.173162e+00	2.148718e-01	3.238764e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.481877e-01	3.353803e-02	1.749644e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.273209e-02	5.391193e-03	1.861286e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.430627e+00	3.555640e-01	4.425368e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.115935e+00	4.223412e-01	2.577907e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.445419e+00	5.281032e-01	1.259489e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.608987e+00	2.648324e-01	2.845067e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.145169e-01	6.667543e-02	2.450520e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.377386e-01	1.814947e-02	1.238721e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.108382e-01	3.860468e-03	6.292883e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.818968e-03	2.030530e-03	5.320953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.445094e+00	1.230972e+00	1.174634e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.836967e+00	6.557276e-01	5.375169e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.035496e+00	5.314605e-01	4.670434e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.702472e-01	9.490172e-02	4.622981e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.619275e-02	9.791191e-04	2.636502e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.171851e-02	3.243661e-02	6.084078e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.203063e-01	1.360186e-01	2.313280e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.084395e-01	2.611737e-01	5.143139e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.778199e+00	4.101059e-01	6.138373e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.607979e+00	4.292965e-01	5.729065e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.465862e+00	3.496409e-01	2.095142e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.762204e+00	2.850834e-01	2.525680e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.552229e+00	6.017650e-01	1.253982e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.858079e+00	5.258376e-01	2.977566e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.981135e+00	3.818195e-01	3.380151e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.240635e+00	2.108366e-01	2.906087e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.968926e-01	8.893761e-02	2.148732e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.215235e-01	2.898580e-02	1.258493e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.934343e-02	3.416154e-03	1.050707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.491695e-01	6.541463e-02	2.772363e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.140744e+00	3.233968e-01	8.044842e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.466975e+00	5.256796e-01	1.030246e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.744947e+00	5.871220e-01	9.524943e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.569508e+00	5.393061e-01	8.107442e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.035659e+00	4.011496e-01	2.082562e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.989939e+00	4.020385e-01	6.795876e-03
1.685000e-01	1.650000e-02	1.650000e-02	4.144108e+00	6.305830e-01	3.029739e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.115738e+00	5.133589e-01	1.857340e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.131124e+00	3.608033e-01	2.324564e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.383576e+00	1.740682e-01	2.812225e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.358964e-01	8.379338e-02	2.127955e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.569328e-01	4.198382e-02	1.334216e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.073712e-01	6.831926e-03	8.593583e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.422403e-02	1.908516e-03	7.923988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.491853e+00	2.813122e-01	2.153989e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.453015e+00	8.162225e-01	3.511251e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.166421e+00	1.290875e+00	2.820402e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.063655e+01	1.344893e+00	1.424162e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.072640e+01	1.098916e+00	1.075429e-01
6.000000e-02	1.000000e-02	1.000000e-02	9.108466e+00	1.169761e+00	1.186657e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.223159e+00	9.761366e-01	4.268729e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.900423e+00	6.386693e-01	4.256451e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.185246e+00	2.874866e-01	5.616059e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.205135e+00	1.458589e-01	3.971918e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.151935e-01	6.176999e-02	3.138777e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.105382e-02	5.152159e-04	1.495720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.282880e-01	1.403486e-01	2.162821e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.631462e+00	4.853035e-01	6.397257e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.119429e+00	4.610066e-01	2.111706e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.278611e+00	4.535226e-01	3.071628e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.225689e+00	4.196440e-01	3.885562e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.182943e+00	1.918780e-01	3.946280e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.381045e-01	5.609489e-02	2.112399e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.626979e-01	1.224729e-02	1.032018e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.511827e-03	4.162074e-03	8.520767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.963533e+00	4.571118e-01	9.104462e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.854192e+00	9.057725e-01	1.234199e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.328372e+00	7.739805e-01	2.167256e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.960745e+00	4.912611e-01	4.615747e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.308840e+00	3.442432e-01	3.166790e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.283909e+00	1.738053e-01	2.810294e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.018814e-01	5.071151e-02	2.258466e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.963589e-01	7.795225e-03	1.068180e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.168596e-02	1.927497e-03	1.364270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.012179e+01	9.936687e+00	1.477072e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.109255e+01	5.225685e+00	2.381744e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.238020e+01	1.632732e+00	2.263077e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.631972e+00	4.548276e-01	1.698047e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.458075e+00	3.236877e-01	4.340376e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.302186e+00	1.953190e-01	4.279256e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.611568e-01	1.731143e-02	3.403033e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.237539e-02	1.399269e-03	1.795001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.778256e-01	1.509730e-01	2.509524e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.945899e-01	2.424841e-01	4.651351e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.322832e+00	3.550342e-01	5.641193e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.826832e+00	4.248157e-01	6.098925e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.474778e+00	4.247048e-01	4.841431e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.027848e+00	3.419966e-01	1.412031e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.317524e+00	3.390975e-01	1.723104e-03
2.950000e-01	2.500000e-02	2.500000e-02	3.030357e+00	4.321407e-01	1.099445e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.450728e+00	3.720207e-01	2.830563e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.850174e+00	3.052581e-01	3.209369e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.217162e+00	1.933483e-01	2.962010e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.751260e-01	8.074484e-02	2.145953e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.039032e-01	1.838177e-02	1.346053e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.965597e-02	3.443241e-03	1.078594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.557762e+00	6.139949e-01	8.782426e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.473106e+00	6.706358e-01	1.423565e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.592882e+00	7.879976e-01	1.272380e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.204942e+00	8.325390e-01	7.866445e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.992947e+00	5.990040e-01	5.032176e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.709452e+00	6.081794e-01	7.111599e-03
1.115000e-01	1.650000e-02	1.650000e-02	4.018394e+00	3.989842e-01	4.865510e-03
1.490000e-01	2.100000e-02	2.100000e-02	3.107349e+00	4.050851e-01	1.190263e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.212074e+00	2.673197e-01	2.214783e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.375061e+00	1.505877e-01	3.012533e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.900967e-01	6.874358e-02	1.933261e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.700412e-01	2.110191e-02	1.359758e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.790379e-02	5.044961e-04	1.280012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.110005e+01	9.011880e+00	1.404682e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.569437e+01	4.940870e+00	3.555951e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.551932e+01	3.296415e+00	1.368699e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.824411e+01	2.232289e+00	4.063140e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.262692e+01	1.974990e+00	2.260638e-02
2.625000e-02	6.250000e-03	6.250000e-03	7.653736e+00	7.159959e-01	1.341977e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.995606e+00	4.932276e-01	7.879605e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.565130e+00	3.607915e-01	1.292432e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.529859e+00	2.850708e-01	3.781759e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.515759e+00	1.511108e-01	5.004520e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.064392e-01	6.665643e-02	3.413538e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.007157e-02	6.658015e-04	2.076552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.424485e-01	1.850903e-01	2.731034e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.988327e+00	6.150708e-01	8.417630e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.718819e+00	1.924826e-01	1.165660e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.874999e+00	5.982781e-01	3.669835e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.814325e+00	4.696940e-01	4.185365e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.008497e+00	3.082485e-01	2.841884e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.243317e-01	1.128636e-01	1.642813e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.097446e-02	4.979781e-03	1.770622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.760375e+00	6.621176e-01	8.191115e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.790355e+00	4.091757e-01	4.911754e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.904278e+00	5.179398e-01	3.424832e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.579706e+00	3.155296e-01	3.283232e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.485641e-01	2.073192e-01	2.037405e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.283346e-01	7.782693e-02	1.247801e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.556569e-01	4.211726e-02	7.403359e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.922617e-03	2.654191e-03	5.863292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.245690e+00	2.044234e+00	2.017234e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.484105e+00	7.184842e-01	9.041436e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.394976e+00	7.583960e-01	7.871394e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.500690e+00	3.528746e-01	4.413949e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.555323e-02	1.676590e-02	3.554671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.186792e-02	2.210330e-02	5.328861e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.667934e-01	1.952416e-01	4.548852e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.206975e+00	4.520513e-01	9.117551e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.290555e+00	6.173424e-01	9.062342e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.284323e+00	5.175314e-01	4.956858e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.737988e+00	2.683697e-01	3.982825e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.461427e+00	3.695217e-01	1.108968e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.003192e+00	5.761874e-01	2.767642e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.361312e+00	5.387458e-01	3.047243e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.742073e+00	4.140122e-01	3.542345e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.115548e+00	2.976890e-01	3.409414e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.962480e-01	1.887409e-01	2.006673e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.320004e-01	8.580933e-02	1.361301e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.075969e-02	4.627831e-03	1.161174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.193825e-01	1.075395e-01	3.525834e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.469897e+00	5.888510e-01	1.463328e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.034152e+00	9.850315e-01	1.795770e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.330198e+00	1.102066e+00	1.242276e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.947920e+00	7.988774e-01	6.777831e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.013749e+00	4.137458e-01	8.381031e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.326248e+00	4.197525e-01	1.282573e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.593391e+00	4.943401e-01	2.399951e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.745858e+00	4.996567e-01	3.161743e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.016768e+00	3.894006e-01	3.092118e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.378953e+00	2.433926e-01	3.342561e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.004750e-01	2.141420e-01	2.585688e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.863854e-01	1.347875e-01	9.341992e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.692569e-01	4.803081e-02	1.121576e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.014940e-02	4.958381e-03	9.218501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.827600e-01	3.506983e-01	1.733490e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.323199e+00	1.454978e+00	3.963632e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.996457e+00	2.600599e+00	4.082688e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.500231e+00	2.660828e+00	2.347583e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.972579e+00	1.636236e+00	5.562102e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.223274e+00	7.445051e-01	2.508676e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.181347e+00	1.055280e+00	5.285431e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.128907e+00	7.874988e-01	7.683974e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.728442e+00	7.029432e-01	6.454261e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.701712e+00	3.931663e-01	4.808859e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.478119e-01	2.073288e-01	3.942269e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.792889e-02	1.025536e-02	2.333259e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.269058e-01	2.374353e-01	4.325724e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.322578e+00	5.494629e-01	7.661029e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.026052e+00	2.406268e-01	6.099197e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.644653e+00	3.794918e-01	2.957221e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.930646e+00	3.830213e-01	3.186268e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.142434e+00	3.429000e-01	2.617891e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.413491e-01	1.327093e-01	1.678562e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.678704e-01	5.097471e-02	9.821414e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.541902e-03	1.597913e-03	7.614708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.034263e+00	1.188753e+00	2.079370e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.419518e+00	1.179918e+00	1.194426e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.790867e+00	3.154933e-01	2.593905e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.817762e+00	2.851245e-01	2.194465e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.193920e+00	2.995819e-01	2.568796e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.357620e+00	2.707525e-01	2.182418e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.659184e-01	1.351217e-01	1.645824e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.724621e-01	6.610326e-02	1.203060e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.881510e-02	7.810304e-03	1.606035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.042558e+02	1.689437e+01	1.829663e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.097140e+01	2.297938e+00	1.009639e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.462432e+00	3.701248e-01	2.580484e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.779978e+00	1.283412e-01	2.240459e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.608025e+00	3.269773e-01	2.104649e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.759948e+00	2.993367e-01	3.289366e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.592004e-01	2.103066e-01	3.251676e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.922479e-02	1.017096e-02	2.714690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.516321e-01	1.920316e-01	3.636051e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.204023e+00	3.816731e-01	8.359358e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.866179e+00	4.401187e-01	9.080373e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.526138e+00	5.567526e-01	5.888411e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.971585e+00	4.509505e-01	2.104322e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.003087e+00	1.853836e-01	5.569711e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.804866e+00	2.590241e-01	1.540113e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.530583e+00	3.251681e-01	2.464322e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.152533e+00	3.658034e-01	2.424126e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.647484e+00	3.210660e-01	3.031000e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.147804e+00	2.867127e-01	2.759409e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.780417e-01	1.717036e-01	1.913412e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.192172e-01	7.728708e-02	1.317451e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.149126e-02	5.349141e-03	1.071588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.648931e+00	9.569852e-01	2.187822e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.695518e+00	1.206661e+00	2.088101e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.577407e+00	1.218863e+00	1.179163e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.522436e+00	8.833635e-01	5.513209e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.389773e+00	6.217306e-01	1.252209e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.390644e+00	1.138842e-01	3.921083e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.937907e+00	2.259371e-01	1.284145e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.536270e+00	2.533820e-01	2.530014e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.064304e+00	2.475663e-01	2.199138e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.430185e+00	2.141000e-01	2.239055e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.836916e-01	1.803634e-01	2.142250e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.771083e-01	9.722160e-02	1.119931e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.729702e-02	7.502602e-03	1.628381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.913452e+01	1.477045e+01	1.601453e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.183870e+01	4.718792e+00	2.516461e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.901759e+01	2.670521e+00	6.756543e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.198369e+01	7.605458e-01	6.998651e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.905073e+00	6.298372e-01	1.866351e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.361759e+00	2.999303e-01	2.300330e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.819715e+00	1.166860e-01	1.654556e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.050711e+00	1.432025e-01	1.289352e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.546548e+00	3.077610e-01	2.818311e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.988836e+00	3.303689e-01	3.633672e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.197948e+00	2.424905e-01	3.651295e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.463841e-02	1.382141e-02	2.771289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.926736e-01	1.282715e-01	1.285889e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.832029e+00	5.627561e-01	5.824511e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.923111e+00	2.654593e-01	3.288851e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.200458e+00	5.272118e-01	3.210077e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.790467e+00	3.315892e-01	4.424017e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.357728e-01	1.308872e-01	2.626485e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.806936e-01	1.659080e-02	1.291615e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.354294e-02	3.761414e-03	1.699519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.023223e+00	4.061319e-01	4.402217e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.175786e+00	4.728730e-01	1.158520e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.796376e+00	3.693878e-01	2.443895e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.321726e+00	1.518201e-01	2.822277e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.076328e-01	6.849897e-02	1.494023e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.428398e-01	1.685369e-02	1.039004e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.044823e-01	9.613207e-03	5.664655e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.705551e-03	1.372069e-03	5.498454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.747337e+00	1.355848e+00	9.257645e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.101421e+00	6.488250e-01	1.325014e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.449518e+00	3.079677e-01	5.441046e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.601563e-01	7.645002e-02	3.566588e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.622216e-02	1.776879e-03	2.254073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.463824e-02	4.129146e-02	6.578801e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.306273e-01	1.753199e-01	3.066090e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.188973e+00	3.579505e-01	6.039145e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.146601e+00	4.832752e-01	6.437219e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.079848e+00	4.642202e-01	4.680113e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.782125e+00	2.692014e-01	4.909857e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.803985e+00	4.952878e-01	1.949806e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.214168e+00	5.117813e-01	2.489937e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.471106e+00	4.347689e-01	3.507651e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.706855e+00	3.286872e-01	3.286270e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.023004e+00	1.297570e-01	2.648885e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.007037e-01	7.276605e-02	1.772967e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.488351e-01	1.370719e-02	1.096698e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.264961e-02	1.032151e-03	9.613415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.401165e-01	9.063065e-02	2.982384e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.702758e+00	3.933965e-01	8.539860e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.336113e+00	6.429495e-01	1.226538e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.649243e+00	7.001827e-01	9.830141e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.354404e+00	5.648269e-01	3.228358e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.294613e+00	3.206097e-01	3.950169e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.749078e+00	5.726796e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.666885e+00	4.446968e-01	1.431639e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.680300e+00	4.541987e-01	2.287980e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.793212e+00	2.304709e-01	2.588055e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.177231e+00	1.381333e-01	2.392572e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.774321e-01	8.220286e-02	1.589829e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.263657e-01	3.184104e-02	1.232791e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.838998e-01	2.662137e-03	7.113740e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.069815e-02	1.648679e-04	7.287176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.954280e+00	3.864314e-01	2.545582e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.340721e+00	1.188537e+00	3.791429e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.042686e+01	1.755041e+00	2.576900e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.235782e+01	1.753818e+00	6.465563e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.110057e+01	9.334271e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.327196e+00	9.271920e-01	4.658532e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.473356e+00	9.752968e-01	2.490490e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.313889e+00	5.151193e-01	4.071100e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.938507e+00	2.138760e-01	4.915057e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.093917e+00	1.083737e-01	3.807327e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.356950e-01	2.330320e-02	2.548384e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.781861e-02	1.003314e-03	1.432353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.497022e-01	1.819750e-01	2.287252e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.087537e+00	5.762036e-01	6.243892e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.364976e+00	3.791195e-01	2.674508e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.032472e+00	4.986108e-01	1.884641e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.898086e+00	3.037840e-01	4.551669e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.028107e+00	1.358242e-01	3.043731e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.544123e-01	3.163557e-02	1.790983e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.311218e-01	2.125404e-02	9.447320e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.189059e-03	1.339368e-03	7.664256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.978047e+00	7.411799e-01	1.111490e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.410703e+00	1.310131e+00	1.026959e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.405320e+00	6.881618e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.328899e+00	4.123338e-01	1.577784e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.026116e+00	2.474213e-01	3.762638e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.098408e+00	1.048506e-01	2.976311e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.199543e-01	5.207657e-02	1.490270e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.934156e-01	6.261253e-03	9.560067e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.875891e-02	2.219105e-03	1.268641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.906585e+01	1.252290e+01	1.378738e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.214066e+01	5.060059e+00	1.398818e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.081779e+01	1.039849e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.344369e+00	3.790605e-01	1.717118e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.148746e+00	2.095472e-01	4.925749e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.266205e+00	1.233502e-01	3.866529e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.590492e-01	1.706000e-03	3.018677e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.108140e-02	2.448667e-03	1.600860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.738919e-01	2.070717e-01	2.625188e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.001874e+00	3.297800e-01	5.506255e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.640923e+00	4.679078e-01	5.987901e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.258465e+00	5.171057e-01	5.463475e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.778328e+00	4.464456e-01	4.015327e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.318701e+00	3.275832e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.232074e+00	3.903698e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.859732e+00	4.482277e-01	2.112526e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.204149e+00	3.208363e-01	3.451233e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.604348e+00	2.296857e-01	3.294436e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.030531e+00	1.287298e-01	2.885029e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.940670e-01	6.818074e-02	1.782833e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.473059e-01	1.196013e-02	1.074830e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.409692e-02	2.195242e-03	9.896297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.284694e+00	7.151770e-01	1.097960e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.012057e+00	1.034315e+00	1.202149e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.822875e+00	1.064323e+00	1.214225e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.971641e+00	9.126391e-01	6.928080e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.481556e+00	7.126118e-01	1.564456e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.588658e+00	3.812532e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.610510e+00	4.301383e-01	6.538627e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.724884e+00	2.780735e-01	2.115423e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.983076e+00	1.957752e-01	2.727040e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.256540e+00	1.200701e-01	2.513633e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.267815e-01	5.541039e-02	1.745669e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.442577e-01	8.672504e-03	1.111995e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.546523e-02	1.195874e-03	1.160757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.628972e+01	1.111386e+01	1.371413e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.996106e+01	6.058861e+00	2.574824e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.749713e+01	4.142267e+00	8.573327e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.809503e+01	2.221265e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.112985e+01	1.065470e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.958024e+00	6.098219e-01	2.058600e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.552935e+00	3.437383e-01	7.809587e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.223751e+00	3.093912e-01	1.902055e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.280161e+00	2.054693e-01	4.001179e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.475559e+00	1.260643e-01	4.282545e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.557347e-01	1.884557e-02	3.281479e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.744739e-02	1.258760e-03	1.868122e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.191204e-01	2.092331e-01	2.932558e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.053507e+00	5.769331e-01	8.178303e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.671765e+00	2.366390e-01	6.938509e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.796994e+00	6.283793e-01	3.596754e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.760165e+00	4.666525e-01	4.317608e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.377429e-01	2.481516e-01	2.839046e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.067931e-01	1.252477e-01	1.494504e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.023563e-02	5.387308e-03	1.512706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.936300e+00	6.664242e-01	8.343057e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.762596e+00	4.498909e-01	4.502003e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.817915e+00	5.083614e-01	3.675748e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.513396e+00	3.156751e-01	3.276179e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.030424e-01	1.481532e-01	2.030670e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.041756e-01	1.046183e-01	1.186854e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.501246e-01	3.266901e-02	6.640678e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.089260e-03	2.000150e-03	6.286602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.512516e+00	1.939071e+00	2.063964e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.535355e+00	8.534546e-01	7.602027e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.284810e+00	7.116443e-01	7.484493e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.399591e+00	3.228407e-01	4.516079e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.150176e-02	1.614582e-02	3.475294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.760794e-02	2.624754e-02	5.557545e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.192714e-01	2.261400e-01	4.756749e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.309917e+00	4.880936e-01	1.031084e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.401360e+00	5.695835e-01	9.159866e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.302120e+00	4.238003e-01	4.752373e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.731034e+00	2.162870e-01	8.060146e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.534808e+00	5.381849e-01	8.108623e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.932699e+00	5.802467e-01	2.708244e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.308389e+00	5.649306e-01	3.453398e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.666511e+00	4.273612e-01	3.525101e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.068502e+00	2.668408e-01	3.042498e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.523444e-01	1.798475e-01	2.130666e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.127540e-01	7.887458e-02	1.309728e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.958437e-02	5.207015e-03	1.153707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.483553e-01	1.050487e-01	3.566692e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.617826e+00	6.629930e-01	1.602437e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.192913e+00	1.000824e+00	1.936345e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.457286e+00	1.001334e+00	1.305869e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.046275e+00	6.525154e-01	5.707644e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.065826e+00	4.656858e-01	4.320893e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.425056e+00	4.818184e-01	5.977378e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.512228e+00	5.423463e-01	2.800828e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.715512e+00	5.886611e-01	2.379994e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.935472e+00	3.819194e-01	3.666065e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.370786e+00	3.022368e-01	2.778217e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.703323e-01	1.770473e-01	2.317530e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.130779e-01	9.147592e-02	1.655134e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.655715e-01	6.016613e-02	8.444930e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.850777e-02	4.190817e-03	9.644762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.048531e-01	3.557579e-01	1.890813e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.660297e+00	1.543196e+00	4.253460e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.214441e+00	2.541059e+00	4.642565e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.732574e+00	2.432595e+00	2.261871e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.896632e+00	1.428935e+00	4.936720e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.396435e+00	9.369097e-01	9.247667e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.180997e+00	1.170044e+00	4.754817e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.096184e+00	9.418313e-01	7.118708e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.628467e+00	5.905114e-01	6.379695e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.608690e+00	3.872436e-01	5.134694e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.088144e-01	2.289672e-01	3.466970e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.594543e-02	9.993775e-03	2.183637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.690022e-01	2.416067e-01	4.687858e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.360419e+00	5.521497e-01	7.859528e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.133177e+00	2.794360e-01	3.925449e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.661942e+00	4.158094e-01	2.666804e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.828907e+00	3.780715e-01	3.911930e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.060759e+00	2.675145e-01	2.697339e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.097634e-01	1.510797e-01	1.538303e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.676480e-01	4.944533e-02	7.782036e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.735223e-03	8.715502e-04	7.085798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.287929e+00	1.130965e+00	2.277984e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.510529e+00	1.224401e+00	1.190050e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.805074e+00	3.338320e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.913728e+00	3.320870e-01	1.181263e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.161492e+00	3.181586e-01	2.488652e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.302618e+00	2.354676e-01	2.516165e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.045701e-01	1.308058e-01	1.776538e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.562058e-01	7.087382e-02	1.126651e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.858206e-02	6.988595e-03	1.467888e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.104321e+02	1.825377e+01	1.938913e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.073473e+01	2.332935e+00	9.090912e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.382949e+00	3.225854e-01	2.253399e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.729646e+00	1.339329e-01	8.130745e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.552080e+00	2.961904e-01	2.174482e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.677629e+00	2.833022e-01	3.608211e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.174949e-01	1.889110e-01	3.214973e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.863728e-02	1.109289e-02	2.483864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.984515e-01	2.033480e-01	4.007510e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.261147e+00	3.698541e-01	8.586788e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.964484e+00	4.941998e-01	8.409797e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.550662e+00	4.980047e-01	5.966091e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.002472e+00	4.113332e-01	2.254115e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.997668e+00	2.156516e-01	6.442727e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.810234e+00	2.832793e-01	2.009599e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.553806e+00	4.144495e-01	1.979431e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.147515e+00	4.542298e-01	2.577520e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.605385e+00	3.167266e-01	2.921036e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.079163e+00	2.476023e-01	2.732847e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.311401e-01	1.513026e-01	1.932353e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.095832e-01	7.733344e-02	1.176045e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.965177e-02	4.669935e-03	1.150877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.029596e+00	9.529751e-01	2.270558e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.977800e+00	1.343390e+00	2.023226e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.573768e+00	1.036903e+00	1.304686e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.560006e+00	8.689377e-01	5.115349e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.429412e+00	6.013979e-01	1.040034e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.437038e+00	2.023609e-01	1.893083e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.910585e+00	2.659424e-01	1.450275e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.563257e+00	2.797670e-01	1.556413e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.034495e+00	2.938864e-01	2.248143e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.415283e+00	2.186990e-01	2.273693e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.362049e-01	1.388080e-01	2.043632e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.388193e-01	7.899387e-02	1.282664e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.573454e-02	7.714951e-03	1.621402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.043557e+02	1.500773e+01	1.664365e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.116750e+01	4.640739e+00	2.459104e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.806355e+01	1.581784e+00	9.258552e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.222979e+01	1.367588e+00	1.372180e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.074068e+00	5.602777e-01	4.702569e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.306745e+00	2.132566e-01	2.024240e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.758010e+00	1.118807e-01	7.831932e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.976221e+00	1.542409e-01	1.123315e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.540166e+00	2.929017e-01	3.019093e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.923345e+00	3.405434e-01	3.663827e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.144994e+00	2.291095e-01	3.731038e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.231226e-02	1.296001e-02	2.690381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.685378e-01	1.593760e-01	1.091937e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.892432e+00	5.419096e-01	6.361682e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.748865e+00	2.067770e-01	7.280730e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.102974e+00	4.908536e-01	2.972660e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.841974e+00	3.951178e-01	4.039684e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.750052e-01	1.395236e-01	2.680893e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.853274e-01	4.765844e-02	1.288087e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.510617e-02	3.611596e-03	1.450921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.191103e+00	4.041103e-01	4.509741e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.035367e+00	3.973264e-01	1.045746e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.790472e+00	3.826955e-01	2.331413e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.345419e+00	2.008552e-01	2.403104e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.406899e-01	5.384870e-02	1.639532e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.929210e-01	2.680300e-02	1.026821e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.042326e-02	1.146916e-02	5.449362e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.003370e-03	4.807386e-04	5.431865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.999016e+00	1.334025e+00	9.823287e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.919967e+00	5.938744e-01	2.215457e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.467326e+00	3.756564e-01	4.734449e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.716621e-01	8.369187e-02	3.769774e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.430131e-02	2.306086e-03	2.194230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.383530e-02	4.370254e-02	6.938128e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.714605e-01	1.917031e-01	2.733430e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.251337e+00	3.469294e-01	6.185358e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.276883e+00	4.752130e-01	6.683802e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.257247e+00	4.424848e-01	3.159858e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.699060e+00	2.430908e-01	1.503314e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.653578e+00	3.733750e-01	7.461669e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.150587e+00	4.909305e-01	2.267078e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.417485e+00	4.320887e-01	3.307637e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.664733e+00	3.247270e-01	3.262726e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.045784e+00	1.882440e-01	2.553500e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.670880e-01	8.313829e-02	1.743119e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.458337e-01	2.895434e-03	1.061917e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.279878e-02	2.547415e-03	9.228030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.868417e-01	1.074955e-01	3.092378e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.806846e+00	4.203673e-01	9.901308e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.537036e+00	6.656933e-01	1.172292e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.859573e+00	6.695174e-01	9.213635e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.400922e+00	5.213521e-01	3.666307e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.244666e+00	2.714816e-01	9.595293e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.592359e+00	5.033349e-01	1.682806e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.619928e+00	5.808256e-01	1.381290e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.586862e+00	3.281661e-01	2.407643e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.830587e+00	2.825063e-01	2.162088e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.207104e+00	1.774603e-01	1.835896e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.342822e-01	8.767937e-02	1.555199e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.014374e-01	3.234075e-02	1.115408e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.778558e-01	1.112677e-04	7.848002e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.097156e-02	1.001341e-03	6.323078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.226537e+00	4.742340e-01	2.824815e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.729847e+00	1.217074e+00	4.110033e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.109810e+01	2.002220e+00	2.432729e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.255354e+01	1.789061e+00	6.881107e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.100793e+01	9.891409e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.134788e+00	9.803452e-01	2.288339e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.399559e+00	9.913703e-01	1.930264e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.277791e+00	5.048121e-01	4.472009e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.865338e+00	2.409239e-01	4.133893e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.035035e+00	9.391619e-02	3.922699e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.096530e-01	2.378616e-02	2.768763e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.776019e-02	1.213377e-03	1.308669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.960126e-01	2.011508e-01	2.423056e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.111564e+00	5.548263e-01	6.685767e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.334174e+00	3.258026e-01	2.936679e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.941065e+00	4.256691e-01	2.358110e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.922107e+00	3.479828e-01	3.939214e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.051503e+00	1.839139e-01	2.899859e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.546997e-01	4.721498e-02	1.595846e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.250297e-01	1.509352e-02	8.643666e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.735281e-03	1.316880e-03	7.199063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.168666e+00	7.366694e-01	1.115704e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.465141e+00	1.191416e+00	1.145447e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.359208e+00	6.469318e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.329179e+00	4.251733e-01	1.282845e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.058776e+00	2.690958e-01	3.444053e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.140830e+00	1.317196e-01	2.510138e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.689900e-01	3.869456e-02	1.634264e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.514911e-01	2.373317e-02	1.009577e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.513285e-02	1.987309e-03	1.242977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.245632e+01	1.252748e+01	1.539556e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.253067e+01	5.132711e+00	1.123454e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.037085e+01	8.444438e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.146321e+00	3.665685e-01	1.610423e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.303914e+00	2.658828e-01	3.850798e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.131360e+00	9.204186e-02	4.201782e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.822877e-01	2.907512e-02	2.574254e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.027469e-02	1.091625e-03	1.613570e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.883273e-01	1.936825e-01	2.772449e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.061953e+00	3.275476e-01	5.573710e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.678192e+00	4.461071e-01	5.897563e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.337195e+00	4.965794e-01	5.004901e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.920055e+00	4.410020e-01	2.573870e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.250620e+00	2.665513e-01	9.648740e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.239420e+00	3.309230e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.744728e+00	3.437059e-01	2.190262e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.160462e+00	3.118504e-01	3.447079e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.605260e+00	2.782214e-01	3.309427e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.050847e+00	1.743556e-01	2.658674e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.612746e-01	7.660509e-02	1.820461e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.411353e-01	6.744424e-03	1.060981e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.314603e-02	2.392387e-03	9.729130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.607248e+00	7.923123e-01	1.026820e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.922650e+00	9.504217e-01	1.628766e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.030682e+00	1.015761e+00	9.608144e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.084125e+00	8.874687e-01	5.054346e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.505564e+00	6.704685e-01	1.423837e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.605668e+00	4.037235e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.672352e+00	3.909499e-01	1.190400e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.729730e+00	2.978198e-01	1.932159e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.903454e+00	1.933424e-01	3.323209e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.249645e+00	1.355699e-01	2.174626e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.954675e-01	6.709698e-02	1.680447e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.243003e-01	1.023865e-02	1.108533e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.237414e-02	5.387056e-04	1.208497e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.895788e+01	1.070126e+01	1.419188e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.958328e+01	5.591726e+00	2.584338e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.675454e+01	3.005444e+00	7.136656e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.803174e+01	2.238448e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.127829e+01	1.300159e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.972315e+00	5.646804e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.394000e+00	2.975982e-01	1.068045e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.198499e+00	2.782045e-01	2.566674e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.283542e+00	2.105022e-01	3.948686e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.403857e+00	1.127421e-01	3.895982e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.610594e-01	5.002655e-02	3.202099e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.930111e-02	1.211451e-03	1.676419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.857952e-01	2.199247e-01	3.402444e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.424564e+00	5.509205e-01	6.849619e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.584503e+00	4.266103e-01	5.205942e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.450010e+00	5.395330e-01	4.297790e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.509735e+00	3.643552e-01	3.664034e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.489873e-01	2.340002e-01	1.856383e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.399978e-01	1.034074e-01	1.159882e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.371564e-02	2.626540e-03	1.284841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.458713e+00	6.572605e-01	7.708600e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.461086e+00	3.429394e-01	4.489919e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.546233e+00	4.320134e-01	3.220012e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.366887e+00	2.555581e-01	2.803675e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.400831e-01	1.467285e-01	1.513689e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.770441e-01	8.032785e-02	9.364283e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.448216e-01	4.042278e-02	4.673704e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.432441e-03	9.000241e-04	5.486541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.685374e+00	1.922669e+00	1.784440e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.861854e+00	6.747901e-01	9.025371e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.973873e+00	6.397268e-01	5.903575e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.254872e+00	2.519987e-01	3.527848e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.510288e-02	1.371511e-02	2.859361e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.358724e-02	2.759976e-02	6.865718e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.141607e-01	2.462302e-01	5.571636e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.604935e+00	4.731562e-01	1.046924e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.874219e+00	6.022568e-01	7.991643e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.726639e+00	4.410787e-01	2.416426e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.797728e+00	3.039182e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.336326e+00	5.448119e-01	1.920512e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.652135e+00	5.015672e-01	3.304117e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.040108e+00	4.921782e-01	3.324653e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.450176e+00	3.279757e-01	3.196886e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.492708e-01	2.472972e-01	2.466464e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.728741e-01	1.505280e-01	1.504690e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.644875e-01	6.911685e-02	8.897439e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.476968e-02	3.376884e-03	7.620452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.484079e-01	1.519624e-01	4.976640e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.179794e+00	7.489174e-01	1.839985e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.996606e+00	1.051109e+00	1.728480e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.189169e+00	9.690608e-01	1.124145e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.420284e+00	5.285831e-01	2.765708e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.030964e+00	3.543789e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.171723e+00	5.095746e-01	1.790879e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.215646e+00	4.657907e-01	3.191806e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.476442e+00	5.136429e-01	2.392063e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.727987e+00	3.057251e-01	3.344173e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.231177e+00	2.350139e-01	2.326366e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.094642e-01	1.616530e-01	1.550472e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.758052e-01	8.608306e-02	1.190620e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.468649e-01	5.623667e-02	6.462664e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.565867e-02	3.275228e-03	7.242417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.105870e+00	4.492385e-01	2.303651e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.750756e+00	1.881454e+00	4.772035e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.205552e+00	3.018013e+00	4.017676e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.126508e+01	2.291742e+00	1.712081e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.039717e+01	9.931298e-01	2.038678e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.993754e+00	9.594205e-01	4.448372e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.660613e+00	1.078368e+00	6.631628e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.710031e+00	7.678182e-01	6.082385e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.288002e+00	4.948927e-01	5.166380e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.409980e+00	2.689290e-01	3.892840e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.232247e-01	1.875855e-01	3.141333e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.088649e-02	8.031512e-03	1.733488e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.774583e-01	2.500981e-01	5.320299e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.613436e+00	5.749753e-01	6.774406e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.121558e+00	2.167877e-01	5.897542e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.588199e+00	4.336804e-01	3.124269e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.696146e+00	3.561142e-01	3.324364e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.876096e-01	2.507051e-01	1.891068e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.529846e-01	1.238387e-01	1.284410e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.237039e-01	3.448169e-02	6.999077e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.694659e-03	2.770070e-04	5.207461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.365127e+00	1.186195e+00	2.518015e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.509804e+00	1.083911e+00	9.871711e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.610740e+00	1.692905e-01	4.412360e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.911151e+00	3.344843e-01	2.197431e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.159623e+00	3.126936e-01	2.065742e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.222368e+00	2.049349e-01	2.152489e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.715414e-01	1.136019e-01	1.320307e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.467806e-01	7.646139e-02	8.209788e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.390624e-02	5.545875e-03	1.275242e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.157684e+02	1.603273e+01	2.003692e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.959165e+01	1.594616e+00	5.106989e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.514547e+00	3.688886e-01	1.824496e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.765141e+00	1.486731e-01	1.589932e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.617656e+00	3.021595e-01	1.810028e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.593335e+00	2.593614e-01	3.270406e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.651657e-01	1.763434e-01	2.559799e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.300046e-02	8.669204e-03	2.144145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.275415e-01	1.848113e-01	4.503923e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.440564e+00	3.943022e-01	9.368508e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.218132e+00	5.155814e-01	8.428456e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.822644e+00	5.355017e-01	5.129141e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.187984e+00	3.916768e-01	1.182526e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.100174e+00	2.356780e-01	6.765001e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.802402e+00	3.225999e-01	2.512068e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.450542e+00	3.706729e-01	2.540463e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.980085e+00	3.708067e-01	2.706893e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.449906e+00	3.029367e-01	2.990025e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.002788e+00	2.388360e-01	2.041339e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.717916e-01	1.381618e-01	1.399571e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.623875e-01	6.632756e-02	8.412798e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.510050e-02	3.408022e-03	7.629116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.862676e+00	9.715173e-01	2.702339e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.851628e+00	1.355884e+00	2.095042e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.928669e+00	1.031016e+00	1.026072e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.612748e+00	8.243826e-01	3.600357e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.235166e+00	4.094825e-01	9.687966e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.400254e+00	2.150549e-01	1.247653e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.919379e+00	2.575381e-01	2.465013e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.539403e+00	2.823594e-01	2.193796e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.962198e+00	2.876960e-01	2.085778e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.298223e+00	2.149464e-01	2.253497e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.967907e-01	1.318856e-01	1.372008e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.083700e-01	7.444107e-02	1.024826e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.258270e-02	7.046182e-03	1.032317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.123364e+02	1.343259e+01	1.721689e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.038850e+01	3.732505e+00	1.703499e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.823751e+01	1.819727e+00	4.009010e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.178083e+01	6.634420e-01	2.277522e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.975802e+00	4.461479e-01	3.377731e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.205712e+00	1.980007e-01	2.589332e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.695831e+00	1.114009e-01	2.402780e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.032454e+00	1.690624e-01	4.663113e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.561372e+00	3.220005e-01	2.298875e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.786411e+00	2.969148e-01	3.220168e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.061295e+00	1.941649e-01	2.999140e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.585523e-02	1.097060e-02	2.234315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.817485e-01	1.667583e-01	1.670269e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.189078e+00	5.353126e-01	5.937268e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.874689e+00	2.792793e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.824697e+00	5.180523e-01	3.340545e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.550712e+00	2.795358e-01	3.702386e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.932072e-01	1.185443e-01	2.195116e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.029423e-01	1.154951e-02	1.149507e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.283462e-03	1.991805e-03	1.437593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.648190e+00	4.296279e-01	4.578783e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.787557e+00	3.417984e-01	7.034534e-03
1.975000e-01	3.250000e-02	3.250000e-02	2.421788e+00	3.395836e-01	2.709509e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.245495e+00	1.633408e-01	2.209347e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.017028e-01	4.495563e-02	1.602197e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.105017e-01	1.477669e-02	8.231132e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.341239e-02	2.024054e-03	5.133504e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.073977e-03	4.034673e-04	5.349342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.087715e+01	1.349871e+00	8.507084e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.129774e+00	5.777186e-01	2.116765e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.308894e+00	3.237814e-01	4.323837e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.892476e-01	7.596788e-02	3.106950e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.957157e-02	1.081929e-03	2.295281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.514273e-02	4.268772e-02	6.636288e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.261183e-01	2.061718e-01	3.326604e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.461031e+00	3.874502e-01	6.691477e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.601113e+00	4.959838e-01	6.448338e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.519026e+00	4.118704e-01	2.702894e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.985224e+00	2.423189e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.632731e+00	5.128838e-01	9.469527e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.953275e+00	5.110478e-01	2.792288e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.118418e+00	3.303066e-01	3.492819e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.475142e+00	2.581959e-01	2.919545e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.822747e-01	1.201878e-01	2.360549e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.920960e-01	4.826541e-02	1.599826e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.021848e-01	1.062266e-02	9.787460e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.365185e-03	6.775627e-04	8.795113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.131029e-01	9.826051e-02	3.569228e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.272005e+00	5.860120e-01	1.088006e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.249186e+00	7.062984e-01	1.263624e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.214132e+00	6.232570e-01	9.489998e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.890136e+00	5.695089e-01	1.395631e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.315518e+00	2.933539e-01	5.225430e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.472513e+00	6.269782e-01	1.755084e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.356749e+00	5.471981e-01	1.645867e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.309041e+00	3.005137e-01	2.290780e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.619543e+00	2.024955e-01	2.359849e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.089322e+00	1.222307e-01	1.968749e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.864341e-01	7.034437e-02	1.474367e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.861037e-01	2.465306e-02	1.067212e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.625677e-01	5.048001e-04	7.277784e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.494095e-03	1.244954e-04	6.602640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.743371e+00	6.762864e-01	3.040609e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.309251e+00	1.591498e+00	4.152651e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.276966e+01	2.139435e+00	2.277686e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.330606e+01	1.434533e+00	4.988286e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.093565e+01	1.012980e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.577681e+00	1.136491e+00	8.149199e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.792417e+00	7.465386e-01	3.872617e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.954164e+00	4.501227e-01	3.876498e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.702904e+00	1.864066e-01	4.430141e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.821554e-01	8.049069e-02	3.512573e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.535292e-01	2.045451e-02	2.381362e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.721810e-02	0.000000e+00	1.346943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.549753e-01	2.067242e-01	3.131690e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.395795e+00	6.309696e-01	6.110299e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.467129e+00	2.841562e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.821784e+00	4.555666e-01	2.894625e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.747249e+00	2.931006e-01	4.095286e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.318124e-01	1.304189e-01	2.728541e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.072583e-01	3.444270e-02	1.379251e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.595315e-02	1.766585e-02	8.272515e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.892659e-04	7.878606e-04	7.032799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.827755e+00	8.458312e-01	1.534366e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.018238e+00	1.353836e+00	1.093092e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.182286e+00	5.875366e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.097059e+00	3.880970e-01	2.392412e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.987660e+00	2.680214e-01	3.373653e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.088237e+00	1.219241e-01	2.400701e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.740454e-01	4.654711e-02	1.347101e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.587943e-01	2.678379e-03	8.993432e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.348432e-02	8.602787e-04	1.198309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.549039e+01	1.392859e+01	1.560225e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.960892e+01	4.357907e+00	8.813216e-01
1.750000e-02	7.500000e-03	7.500000e-03	9.327538e+00	6.017934e-01	1.466086e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.119483e+00	3.854145e-01	1.508740e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.367680e+00	2.860750e-01	3.710495e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.184798e+00	1.075469e-01	3.560730e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.959464e-01	2.160250e-02	2.560303e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.809440e-02	6.412804e-04	1.565345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.859008e-01	1.827735e-01	2.950443e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.199330e+00	3.752396e-01	6.008521e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.839167e+00	4.653837e-01	6.787368e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.581838e+00	5.458541e-01	5.150549e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.162208e+00	4.524517e-01	2.075672e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.446776e+00	3.323611e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.205439e+00	4.012753e-01	4.066545e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.685810e+00	3.927120e-01	2.534773e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.043820e+00	3.034606e-01	3.510444e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.447824e+00	2.112808e-01	3.189706e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.181309e-01	1.097753e-01	2.515909e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.937050e-01	4.068020e-02	1.750982e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.010182e-01	9.163632e-03	9.997927e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.003766e-02	7.965066e-04	9.023555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.902561e+00	7.559403e-01	1.436788e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.910471e+00	1.068587e+00	1.778535e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.607998e+00	1.042508e+00	1.223922e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.490352e+00	1.025586e+00	4.763356e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.436589e+00	5.887461e-01	3.371644e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.487460e+00	4.308400e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.316273e+00	3.007023e-01	1.583844e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.656049e+00	3.391172e-01	2.007143e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.901695e+00	2.187520e-01	2.479658e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.193706e+00	1.245649e-01	2.273564e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.712269e-01	4.889340e-02	1.590235e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.083029e-01	9.203269e-04	1.069509e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.093966e-02	5.108922e-05	1.176044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.116246e+01	1.125504e+01	1.418120e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.957853e+01	4.567592e+00	2.379375e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.620511e+01	4.124026e+00	3.596775e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.679803e+01	2.058464e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.024376e+01	6.468609e-01	1.305326e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.380059e+00	3.857904e-01	4.157223e-03
4.125000e-02	8.750000e-03	8.750000e-03	4.231432e+00	2.921732e-01	1.190121e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.077593e+00	2.825490e-01	2.247932e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.319788e+00	2.416457e-01	3.431363e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.445048e+00	1.367414e-01	3.604481e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.568891e-01	4.399164e-02	2.966808e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.344074e-02	1.306059e-04	1.904626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.353964e-01	2.325439e-01	3.452709e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.514244e+00	4.678618e-01	6.092595e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.364203e+00	3.800533e-01	1.205371e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.328279e+00	5.326962e-01	4.026926e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.428896e+00	3.459910e-01	2.979335e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.043039e-01	2.241807e-01	1.682565e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.308255e-01	9.251408e-02	1.091368e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.261064e-02	2.129878e-03	1.000700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.743966e+00	6.304059e-01	7.709323e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.271614e+00	2.879932e-01	4.195027e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.410176e+00	4.410884e-01	3.217021e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.309022e+00	2.632173e-01	2.124246e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.961290e-01	1.371635e-01	1.637014e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.683146e-01	7.371730e-02	7.890698e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.314261e-01	3.300787e-02	6.798235e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.989902e-03	3.265297e-03	4.992241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.174365e+00	1.839889e+00	1.855920e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.592531e+00	8.182624e-01	7.912983e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.804904e+00	5.857951e-01	5.673864e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.214428e+00	2.607678e-01	3.603719e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.344997e-02	1.330260e-02	2.515276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.603176e-02	4.260581e-02	8.853974e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.956964e-01	2.937390e-01	6.448841e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.972289e+00	5.593334e-01	1.045397e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.057563e+00	5.227682e-01	7.461285e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.726798e+00	3.236778e-01	1.421683e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.659854e+00	3.400788e-01	2.020031e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.148361e+00	5.640098e-01	2.238332e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.516835e+00	5.168443e-01	3.087079e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.919359e+00	4.474062e-01	3.153902e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.389505e+00	3.312534e-01	2.676374e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.139079e-01	2.354322e-01	2.132095e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.239529e-01	1.250749e-01	1.606473e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.403699e-01	5.072328e-02	7.449661e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.355115e-02	2.749553e-03	8.309650e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.122806e-01	2.339974e-01	5.705603e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.804475e+00	9.891300e-01	1.902372e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.488775e+00	1.015466e+00	1.857791e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.360466e+00	7.639140e-01	9.645878e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.492195e+00	4.861276e-01	1.869006e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.839944e+00	3.661515e-01	8.854549e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.982017e+00	5.401543e-01	1.771368e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.061151e+00	5.075014e-01	2.859505e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.339055e+00	4.327108e-01	2.510702e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.673312e+00	3.227549e-01	2.940195e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.211852e+00	2.510560e-01	1.758396e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.616921e-01	1.410266e-01	1.876686e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.585324e-01	8.993049e-02	1.209786e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.296769e-01	4.519098e-02	5.218197e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.481771e-02	2.817762e-03	7.951102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.589597e+00	7.325557e-01	2.627492e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.625718e+00	2.081027e+00	5.256206e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.013423e+01	3.199227e+00	4.170357e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.148637e+01	2.097456e+00	1.552563e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.042115e+01	8.555055e-01	3.453844e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.843628e+00	1.183070e+00	4.934453e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.360617e+00	1.013428e+00	5.439055e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.503525e+00	7.311240e-01	6.181752e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.224575e+00	4.586185e-01	5.167799e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.343177e+00	2.986249e-01	4.221725e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.676774e-01	1.735077e-01	2.338027e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.178587e-02	8.535290e-03	1.863008e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.016067e+00	3.202608e-01	5.360625e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.748851e+00	5.044388e-01	5.953140e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.969731e+00	2.292632e-01	1.059134e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.493928e+00	4.206181e-01	2.575120e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.611546e+00	3.505990e-01	3.020900e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.080728e-01	2.147599e-01	1.890560e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.357096e-01	1.192143e-01	1.080424e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.145057e-01	2.670979e-02	7.780543e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.633245e-03	2.711394e-03	4.067547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.649899e+00	1.360611e+00	2.530355e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.778010e+00	1.069357e+00	8.077407e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.377023e+00	9.291816e-02	1.497872e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.788013e+00	2.935243e-01	2.187255e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.055372e+00	3.185786e-01	2.144896e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.176318e+00	1.925459e-01	1.814866e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.327251e-01	1.145631e-01	1.401372e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.261243e-01	6.648747e-02	7.488198e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.368644e-02	5.845855e-03	1.012545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.286017e+02	1.754975e+01	1.857065e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.831251e+01	9.304603e-01	9.191334e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.217946e+00	3.043616e-01	2.547845e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.619118e+00	1.105570e-01	7.952718e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.478359e+00	2.977007e-01	1.908423e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.537004e+00	2.572837e-01	3.335883e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.095757e-01	1.550452e-01	2.752567e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.505885e-02	1.003157e-02	1.670042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.880001e-01	2.460098e-01	4.832797e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.749730e+00	4.933478e-01	9.537188e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.465484e+00	5.070856e-01	8.629116e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.972032e+00	4.321437e-01	3.961956e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.147818e+00	3.082818e-01	8.484537e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.950799e+00	2.188262e-01	4.539850e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.702064e+00	3.069530e-01	1.853290e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.374005e+00	3.937205e-01	2.274967e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.875428e+00	3.203972e-01	2.865244e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.385065e+00	3.030684e-01	2.650790e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.563653e-01	2.258218e-01	1.916328e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.256640e-01	1.104192e-01	1.579475e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.471334e-01	5.516576e-02	6.507556e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.400172e-02	2.747384e-03	8.070171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.155043e+00	1.155075e+00	2.690551e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.662658e+00	1.391797e+00	2.049191e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.312751e+00	1.048631e+00	8.562121e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.565487e+00	7.319680e-01	2.520986e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.062374e+00	2.714553e-01	5.833783e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.194440e+00	1.176593e-01	2.951939e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.809683e+00	2.236748e-01	1.652929e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.447628e+00	2.639025e-01	1.600952e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.881657e+00	2.313754e-01	2.095138e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.288639e+00	2.414513e-01	1.700849e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.487024e-01	1.215182e-01	1.598665e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.808992e-01	6.477349e-02	1.117290e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.024273e-02	6.021527e-03	9.176237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.222055e+02	1.430318e+01	1.627805e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.925370e+01	3.355771e+00	1.609392e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.710070e+01	7.992460e-01	7.814983e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.137622e+01	5.165793e-01	3.920005e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.723740e+00	4.909998e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.126575e+00	2.279883e-01	1.611936e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.610220e+00	9.932885e-02	1.084372e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.943323e+00	1.736517e-01	8.309058e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.458952e+00	2.781220e-01	2.315320e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.733414e+00	2.993315e-01	3.443951e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.008820e+00	1.825602e-01	2.685873e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.421951e-02	1.065418e-02	2.427762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.491296e-01	1.874678e-01	1.351416e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.490852e+00	5.719868e-01	4.886522e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.607106e+00	2.178445e-01	5.239323e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.507143e+00	4.187275e-01	3.842606e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.469819e+00	2.482332e-01	3.436815e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.024917e-01	1.055440e-01	2.144837e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.669457e-01	1.265258e-02	1.204171e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.599685e-03	2.412250e-03	1.345876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.078624e+00	4.832627e-01	3.502760e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.450895e+00	2.081055e-01	1.618590e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.269223e+00	2.661052e-01	3.005243e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.175374e+00	1.444716e-01	2.003725e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.505170e-01	3.794710e-02	1.626791e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.785723e-01	7.942311e-03	8.543252e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.074210e-02	4.391354e-03	5.890000e-02
7.750000e-01	2.250000e-01	2.250000e-01	-6.842852e-06	8.885375e-04	5.975945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.165441e+01	1.476222e+00	6.907032e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.713997e+00	5.390521e-01	2.118192e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.046332e+00	2.330474e-01	5.166501e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.319939e-01	5.140263e-02	3.016176e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.538399e-02	1.797089e-03	2.299559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.104513e-01	6.233845e-02	8.289270e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.863525e-01	2.384944e-01	3.823707e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.841441e+00	4.774984e-01	6.229098e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.920775e+00	5.273602e-01	5.182330e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.637643e+00	3.679015e-01	2.363576e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.795023e+00	2.999488e-01	1.672227e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.427631e+00	4.508686e-01	1.781197e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.727802e+00	4.817463e-01	3.199700e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.980893e+00	3.132057e-01	3.288543e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.352061e+00	2.313398e-01	2.855257e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.400226e-01	1.256578e-01	2.085004e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.358757e-01	1.485527e-02	1.596303e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.875820e-01	1.641753e-02	8.896640e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.885221e-03	3.982126e-04	8.295994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.293883e-01	1.797756e-01	3.864080e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.023864e+00	6.437320e-01	1.240989e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.258295e+00	9.850938e-01	9.755257e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.960707e+00	7.550514e-01	5.653673e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.886051e+00	4.840017e-01	1.175754e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.059392e+00	2.999259e-01	2.958784e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.097279e+00	5.189211e-01	1.223124e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.010647e+00	3.742388e-01	2.223337e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.170118e+00	2.769995e-01	2.583408e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.488233e+00	1.951576e-01	2.445344e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.951153e-01	1.223416e-01	1.894382e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.188942e-01	3.330020e-02	1.481509e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.470120e-01	1.284828e-02	1.032619e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.468207e-01	2.676553e-03	7.555598e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.075781e-03	5.838561e-04	6.495669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.775989e+00	1.052677e+00	3.538421e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.052031e+01	2.321356e+00	3.980181e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.436724e+01	2.483287e+00	1.658182e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.348560e+01	1.355714e+00	2.248401e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.062289e+01	9.345599e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.064947e+00	8.964992e-01	1.966548e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.438035e+00	6.196614e-01	4.647285e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.776618e+00	4.807070e-01	4.016874e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.593707e+00	1.567886e-01	4.256346e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.117241e-01	5.699334e-02	3.464380e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.751575e-01	1.532039e-02	2.484090e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.333317e-02	5.691818e-04	1.345555e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.395234e-01	2.709750e-01	2.754118e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.738479e+00	6.820319e-01	5.553166e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.429605e+00	2.337099e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.550085e+00	3.788144e-01	3.932549e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.580244e+00	2.226199e-01	4.270818e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.730467e-01	1.294884e-01	2.368023e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.795008e-01	3.078546e-02	1.361297e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.223491e-02	1.290779e-02	7.647191e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.606700e-05	6.545713e-04	7.051363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.752918e+00	1.025621e+00	1.416752e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.788193e+00	1.493114e+00	8.674824e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.172516e+00	5.814961e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.880863e+00	3.291710e-01	2.655140e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.781400e+00	1.928840e-01	4.230915e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.014661e+00	8.974068e-02	2.250598e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.141957e-01	3.548373e-02	1.436406e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.475074e-01	7.047637e-03	8.219669e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.635183e-03	1.466382e-03	1.330289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.104071e+02	1.613028e+01	1.361053e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.996026e+01	4.174933e+00	1.657971e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.736700e+00	5.365737e-01	1.088958e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.810221e+00	3.118236e-01	2.002515e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.242662e+00	2.490765e-01	3.465606e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.118279e+00	7.709071e-02	3.802993e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.818264e-01	0.000000e+00	2.846698e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.432932e-02	1.797009e-03	1.622479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.200575e-01	2.400854e-01	2.998211e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.452739e+00	4.415555e-01	5.749467e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.187987e+00	5.538978e-01	5.814775e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.848063e+00	5.627884e-01	4.430376e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.268554e+00	3.979579e-01	1.204287e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.354784e+00	2.526447e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.013544e+00	3.484449e-01	1.455982e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.509881e+00	3.397369e-01	2.840444e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.888788e+00	2.470366e-01	3.523999e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.384843e+00	2.303438e-01	3.104232e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.607832e-01	9.944728e-02	2.290225e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.524249e-01	2.621029e-02	1.582208e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.871986e-01	1.414061e-02	8.983927e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.643878e-03	7.433381e-04	8.185973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.814716e+00	9.828712e-01	1.540606e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.013941e+00	1.283415e+00	1.491765e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.298705e+00	1.143781e+00	9.789706e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.802886e+00	1.134055e+00	2.813853e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.602604e+00	6.425228e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.303141e+00	3.727096e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.202374e+00	2.961521e-01	1.485812e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.388103e+00	2.122664e-01	2.848333e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.754410e+00	1.623048e-01	2.807571e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.141197e+00	1.302843e-01	2.024639e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.253853e-01	3.155931e-02	1.620109e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.777580e-01	1.427440e-03	1.056952e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.746645e-02	1.013515e-03	1.145676e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.027742e+02	1.331085e+01	1.316011e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.165224e+01	6.426625e+00	1.527107e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.547782e+01	3.233817e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.652968e+01	2.019501e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.966705e+00	8.190017e-01	1.295987e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.199574e+00	3.789820e-01	2.359007e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.171403e+00	3.062228e-01	1.281734e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.967603e+00	2.454651e-01	1.752331e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.057880e+00	1.722510e-01	3.973944e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.239604e+00	7.624996e-02	4.436254e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.865214e-01	2.284442e-02	2.814158e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.336546e-02	5.585704e-04	1.711279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.186077e+00	2.783325e-01	4.254930e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.740356e+00	4.795784e-01	5.220082e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.216690e+00	5.928347e-01	2.658513e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.998012e+00	4.788738e-01	3.888439e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.213863e+00	3.009704e-01	2.987005e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.714689e-01	1.628870e-01	1.694261e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.641224e-01	6.251672e-02	1.052540e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.847789e-03	1.411565e-03	9.139165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.334401e+00	6.311783e-01	7.301539e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.957868e+00	3.433689e-01	2.033678e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.177374e+00	4.124478e-01	2.749992e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.155996e+00	2.172618e-01	2.107998e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.572267e-01	9.234463e-02	1.734163e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.143190e-01	4.289348e-02	9.749293e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.172287e-01	2.739104e-02	4.169088e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.774924e-03	5.115738e-04	5.327952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.047633e+01	1.721796e+00	1.522294e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.888722e+00	7.638001e-01	6.040165e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.527588e+00	4.688223e-01	4.724857e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.045864e+00	1.848561e-01	3.195434e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.956809e-02	9.139984e-03	2.717762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.271821e-02	3.899863e-02	1.064138e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.791465e-01	2.944476e-01	8.974929e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.286128e+00	6.119480e-01	1.139230e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.574321e+00	5.798591e-01	6.651246e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.106903e+00	3.501975e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.740810e+00	5.717485e-01	5.258487e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.931715e+00	6.146947e-01	3.045485e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.211709e+00	4.480020e-01	3.649463e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.664107e+00	3.719534e-01	3.639534e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.198884e+00	3.049302e-01	2.477939e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.958821e-01	2.142830e-01	1.789896e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.390708e-01	8.828727e-02	1.478422e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.878475e-01	3.917899e-02	9.006057e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.223062e-03	1.200577e-03	7.384463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.691765e-01	2.953731e-01	8.092130e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.264281e+00	9.408511e-01	2.577280e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.444255e+00	1.212844e+00	1.521506e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.142783e+00	8.002742e-01	6.131369e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.901109e+00	4.582330e-01	1.974086e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.929758e+00	6.261457e-01	5.716790e-03
1.385000e-01	1.350000e-02	1.350000e-02	3.763702e+00	5.206950e-01	2.636858e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.768336e+00	4.708758e-01	3.457071e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.093472e+00	4.114390e-01	2.811942e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.453013e+00	2.499082e-01	2.459166e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.012533e+00	1.858789e-01	1.993460e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.718584e-01	1.314396e-01	1.453685e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.849156e-01	5.835363e-02	1.247416e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.050373e-01	3.983014e-02	6.460146e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.142920e-02	1.467057e-03	7.773825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.770117e+00	6.640905e-01	3.345622e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.425257e+00	2.775114e+00	5.956803e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.236818e+01	3.360143e+00	3.633207e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.302862e+01	1.919474e+00	8.343814e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.071362e+01	1.293214e+00	1.499430e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.328365e+00	1.099116e+00	6.128699e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.762320e+00	9.375618e-01	7.060938e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.123951e+00	6.238760e-01	4.979347e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.994102e+00	3.382252e-01	4.551744e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.191524e+00	2.245336e-01	3.490698e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.257312e-01	1.252572e-01	2.535978e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.182976e-02	5.470670e-03	1.752121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.072111e+00	3.416280e-01	7.821268e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.868125e+00	5.392799e-01	5.516470e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.203538e+00	4.169529e-01	8.749737e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.437694e+00	4.987824e-01	2.908770e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.438260e+00	3.274240e-01	3.244524e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.080033e-01	1.771859e-01	1.976214e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.658651e-01	9.227723e-02	1.099750e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.430833e-02	2.047715e-02	5.649445e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.297516e-03	3.758067e-04	3.317202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.568988e+00	1.620975e+00	3.383961e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.423972e+00	9.983641e-01	5.763502e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.557294e+00	2.162667e-01	1.338358e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.990567e+00	4.146119e-01	1.813612e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.992918e+00	3.321880e-01	2.136090e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.036466e+00	1.740913e-01	2.108440e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.541570e-01	9.219000e-02	1.482096e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.090208e-01	4.624310e-02	7.620572e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.929936e-02	3.883367e-03	1.142334e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.336211e+02	1.906619e+01	2.047466e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.836830e+01	1.011596e+00	5.870653e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.438875e+00	2.929398e-01	2.864758e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.725514e+00	1.872784e-01	1.217455e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.425344e+00	2.880891e-01	2.391628e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.506339e+00	2.545675e-01	3.107117e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.672176e-01	1.014295e-01	2.632837e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.527840e-02	6.431215e-03	1.905996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.646235e-01	2.352628e-01	6.257165e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.809953e+00	4.930222e-01	1.193458e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.677273e+00	6.181531e-01	8.952134e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.168144e+00	5.130450e-01	3.497356e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.375374e+00	3.145146e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.098789e+00	3.681368e-01	9.689257e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.788899e+00	4.287118e-01	2.568758e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.323887e+00	4.343344e-01	2.919049e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.750837e+00	3.571040e-01	3.163957e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.249639e+00	2.775606e-01	2.539108e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.461893e-01	2.050735e-01	1.779740e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.643139e-01	1.005921e-01	1.438077e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.858266e-01	3.831235e-02	8.685236e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.852790e-03	1.638616e-03	6.924015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.155243e+00	1.451128e+00	3.688536e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.183447e+00	1.594551e+00	2.067699e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.466117e+00	1.206329e+00	7.002957e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.377889e+00	6.119501e-01	6.323385e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.069560e+00	1.984472e-01	4.163031e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.328852e+00	2.499012e-01	1.061929e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.966966e+00	3.414620e-01	2.352917e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.458779e+00	3.251309e-01	2.151113e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.802375e+00	2.858039e-01	2.154273e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.155265e+00	1.922804e-01	1.769900e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.766985e-01	1.187290e-01	1.462584e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.320713e-01	5.055934e-02	1.129396e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.406866e-02	3.899988e-03	1.170998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.317028e+02	1.765786e+01	1.769446e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.744427e+01	1.908966e+00	7.675557e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.738361e+01	9.360046e-01	4.481329e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.151124e+01	5.458348e-01	5.673152e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.608775e+00	3.264859e-01	3.456839e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.398781e+00	2.315924e-01	1.012446e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.603395e+00	1.323074e-01	1.239413e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.875547e+00	2.117150e-01	3.910970e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.347505e+00	2.996785e-01	2.540222e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.649809e+00	2.384744e-01	3.452568e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.530609e-01	1.653092e-01	2.515862e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.101729e-02	7.220994e-03	2.364208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.005456e+00	2.113311e-01	2.828474e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.660740e+00	5.597400e-01	5.004581e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.569544e+00	4.828037e-01	1.141263e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.303597e+00	5.009910e-01	4.053605e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.261297e+00	2.468809e-01	3.442303e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.113300e-01	8.726635e-02	2.002076e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.293347e-01	1.551415e-02	1.002656e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.419766e-03	1.750609e-03	1.195845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.409503e+00	5.036291e-01	4.650897e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.203318e+00	2.326632e-01	2.510339e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.155284e+00	3.434852e-01	2.528910e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.055725e+00	1.315990e-01	2.193705e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.131080e-01	4.983093e-02	1.498883e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.525065e-01	1.318862e-02	7.994627e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.396085e-02	5.293904e-03	4.624587e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.227454e-04	3.466655e-04	4.773956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.219335e+01	1.378208e+00	8.032521e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.251764e+00	5.960870e-01	2.229649e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.997782e+00	2.631435e-01	4.453208e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.276011e-01	5.836083e-02	3.239023e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.563144e-02	0.000000e+00	2.079535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.135927e-02	3.326487e-02	9.899311e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.775322e-01	2.238697e-01	5.886795e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.981520e+00	4.950699e-01	9.127411e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.313295e+00	6.048906e-01	6.368557e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.019936e+00	4.248738e-01	1.578689e-01
2.500000e-01	2.000000e-02	2.000000e-02	4.003525e+00	5.674865e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.312999e+00	6.352508e-01	2.240860e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.476146e+00	5.055100e-01	3.382169e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.795387e+00	3.625898e-01	3.388504e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.190999e+00	1.936310e-01	3.166593e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.139980e-01	1.052290e-01	2.147638e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.920470e-01	5.632606e-02	1.463433e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.432475e-01	1.335793e-02	9.560188e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.706144e-03	1.183250e-03	7.638101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.858345e-01	1.060633e-01	6.434149e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.295961e+00	6.563466e-01	1.865012e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.592567e+00	8.725915e-01	1.542378e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.460143e+00	8.382194e-01	5.116836e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.261387e+00	6.417822e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.138204e+00	6.114677e-01	3.898495e-03
1.385000e-01	1.350000e-02	1.350000e-02	3.925211e+00	6.042522e-01	1.618734e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.853707e+00	4.673939e-01	2.372240e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.034394e+00	3.004259e-01	2.457797e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.375346e+00	1.834779e-01	2.649982e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.894076e-01	9.193516e-02	2.226202e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.598706e-01	5.157316e-02	1.506199e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.155175e-01	2.338776e-02	1.107379e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.405429e-01	6.452849e-03	6.014572e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.490843e-03	9.831781e-04	6.010543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.594905e+00	5.159961e-01	4.593321e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.141352e+01	2.149689e+00	4.740377e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.560023e+01	2.621660e+00	1.905054e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.441539e+01	1.748768e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.034509e+01	1.250327e+00	1.627669e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.745927e+00	1.072955e+00	1.510135e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.188837e+00	6.533995e-01	4.023453e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.649560e+00	3.821545e-01	4.056459e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.448130e+00	1.559775e-01	4.411284e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.296340e-01	7.040560e-02	3.253440e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.268773e-01	2.375007e-02	2.336597e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.261761e-02	3.649352e-04	1.247002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.359385e-01	2.580327e-01	4.824406e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.792471e+00	6.770678e-01	6.850736e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.538037e+00	4.253391e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.603016e+00	5.270004e-01	3.901029e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.554058e+00	2.938963e-01	4.189157e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.834273e-01	1.339957e-01	2.423671e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.071275e-01	2.824120e-02	1.361850e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.095556e-02	9.135004e-03	7.310106e-02
8.200000e-01	1.800000e-01	1.800000e-01	-9.457215e-04	1.110388e-03	6.036442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.533800e+00	1.163858e+00	2.439040e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.849541e+00	1.523189e+00	9.703333e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.743311e+00	5.496930e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.829023e+00	4.242618e-01	3.999667e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.914749e+00	2.846475e-01	3.286744e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.976060e-01	1.232216e-01	2.252442e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.662888e-01	4.838435e-02	1.482131e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.284054e-01	5.926622e-03	7.886562e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.143544e-02	1.129816e-03	1.034812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.232479e+02	1.896364e+01	1.955116e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.657054e+01	3.617914e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.126625e+00	6.515506e-01	3.573612e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.961634e+00	4.511661e-01	1.118501e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.330470e+00	3.024317e-01	3.585786e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.011796e+00	7.833099e-02	4.112456e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.703789e-01	4.167411e-03	2.693548e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.248567e-02	3.471673e-04	1.518576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.444083e-01	1.985825e-01	4.282610e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.460774e+00	4.432897e-01	8.722366e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.307237e+00	5.939006e-01	8.511130e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.053341e+00	6.339409e-01	5.167843e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.511753e+00	5.205171e-01	4.331836e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.487650e+00	3.546729e-01	1.437343e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.088393e+00	5.613908e-01	1.223126e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.431242e+00	4.227577e-01	3.346090e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.834025e+00	3.305288e-01	3.663193e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.256867e+00	2.003036e-01	3.572247e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.884210e-01	1.138004e-01	2.499861e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.092538e-01	5.267696e-02	1.532462e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.444676e-01	1.376668e-02	1.045207e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.369615e-03	1.496362e-03	7.891285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.218968e+00	1.001618e+00	2.418811e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.794810e+00	1.416057e+00	2.291195e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.810764e+00	1.476914e+00	1.115608e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.931187e+00	1.070502e+00	2.489367e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.451396e+00	7.060384e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.069827e+00	4.743797e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.143584e+00	4.180213e-01	1.871490e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.403634e+00	3.219974e-01	3.633019e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.717085e+00	2.148977e-01	3.148507e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.067758e+00	1.175014e-01	2.308987e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.771390e-01	4.509315e-02	1.560309e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.653823e-01	9.502926e-03	1.033589e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.829290e-02	2.119186e-03	9.963588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.162310e+02	1.619268e+01	1.678633e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.856656e+01	5.802076e+00	1.420676e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.316275e+01	3.166155e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.441772e+01	8.135853e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.248662e+00	6.625574e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.038900e+00	4.864098e-01	2.080169e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.945479e+00	3.409925e-01	1.845566e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.819069e+00	2.750487e-01	3.539725e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.285096e+00	2.691096e-01	3.591539e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.316225e+00	1.304468e-01	4.049225e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.091476e-01	4.832183e-02	2.901834e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.051959e-02	5.258375e-04	1.635588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.449012e+00	3.239966e-01	3.796093e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.764310e+00	3.644674e-01	4.707176e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.904540e+00	4.814669e-01	3.250840e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.805242e+00	4.236585e-01	3.845576e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.118765e+00	2.654464e-01	2.821712e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.236712e-01	1.586630e-01	1.274421e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.269988e-01	5.857695e-02	8.209754e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.391382e-03	8.368980e-04	9.726131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.664522e+00	6.414350e-01	6.646869e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.747727e+00	3.195590e-01	2.448834e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.970443e+00	3.434929e-01	3.012337e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.075152e+00	2.045704e-01	1.964515e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.714608e-01	8.633690e-02	1.366447e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.796444e-01	5.111937e-02	7.678722e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.083277e-01	2.378969e-02	4.781229e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.701894e-03	5.397271e-04	4.828074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.103308e+01	1.689491e+00	1.484766e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.545677e+00	7.193545e-01	5.980739e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.313012e+00	4.533449e-01	5.061087e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.000992e+00	1.971120e-01	2.697028e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.111171e-02	9.336180e-03	2.364171e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.163423e-01	6.798285e-02	1.404404e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.175603e+00	4.542477e-01	9.277655e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.804195e+00	6.439943e-01	1.056881e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.798416e+00	4.544796e-01	3.532365e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.000798e+00	2.912013e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.334709e+00	4.147947e-01	2.142947e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.644236e+00	5.183275e-01	3.609567e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.057443e+00	4.447985e-01	3.645960e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.551454e+00	3.424525e-01	3.059487e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.101002e+00	2.526246e-01	2.215858e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.262502e-01	1.760557e-01	1.628602e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.128938e-01	1.050000e-01	1.064265e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.831408e-01	4.933053e-02	6.045143e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.983919e-03	1.469701e-03	5.909980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.836107e-01	3.962020e-01	1.089233e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.432581e+00	1.314527e+00	2.271700e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.187116e+00	1.219367e+00	1.309296e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.374632e+00	6.886323e-01	3.874765e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.625877e+00	2.446670e-01	6.999563e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.524794e+00	5.318480e-01	2.324519e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.469932e+00	4.986018e-01	3.086837e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.644670e+00	4.481686e-01	2.913897e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.894120e+00	3.318361e-01	2.718854e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.371180e+00	2.443097e-01	2.488336e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.524097e-01	1.804024e-01	1.906535e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.371052e-01	1.072465e-01	1.288410e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.881552e-01	8.220228e-02	7.627540e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.811763e-01	3.310336e-02	6.653510e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.078163e-02	2.527529e-03	6.989587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.593715e+00	1.110781e+00	3.905431e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.938208e+00	3.261249e+00	5.944095e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.357872e+01	3.359242e+00	3.564421e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.333520e+01	1.751407e+00	6.780783e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.019858e+01	1.020785e+00	6.122542e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.985808e+00	1.121141e+00	6.786992e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.465996e+00	8.117669e-01	6.494459e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.937574e+00	6.465541e-01	4.773786e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.872038e+00	3.893782e-01	4.333804e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.133343e+00	2.618022e-01	2.990333e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.150165e-01	1.097392e-01	2.437073e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.363789e-02	5.903735e-03	1.457777e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.444021e+00	4.396081e-01	7.260262e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.988097e+00	4.386752e-01	4.480631e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.091015e+00	4.022320e-01	1.013030e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.186586e+00	4.144849e-01	3.670958e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.340079e+00	2.955972e-01	3.074465e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.493726e-01	1.761172e-01	1.472529e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.059811e-01	7.795108e-02	8.959269e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.219048e-02	1.542557e-02	5.760431e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.983148e-03	4.128047e-04	3.513719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.052120e+01	1.981234e+00	2.983955e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.374200e+00	7.453611e-01	4.399434e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.416733e+00	1.568225e-01	1.670442e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.809763e+00	3.859282e-01	1.922549e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.849456e+00	2.950067e-01	2.566262e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.803730e-01	1.662171e-01	1.729649e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.414699e-01	7.997243e-02	1.141826e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.509920e-01	5.105045e-02	7.755328e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.861414e-02	4.001468e-03	1.143316e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.476027e+02	2.065261e+01	1.864237e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.732724e+01	7.219208e-01	1.062119e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.109314e+00	1.967567e-01	2.615192e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.572995e+00	1.430905e-01	8.599936e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.256721e+00	2.936174e-01	2.550647e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.357331e+00	2.191685e-01	2.870654e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.827038e-01	1.174636e-01	2.397442e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.648051e-02	7.445827e-03	1.642713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.573900e-01	3.318009e-01	6.584220e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.312036e+00	6.233807e-01	1.089260e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.979133e+00	5.748340e-01	7.501092e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.412523e+00	5.350319e-01	2.110589e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.236595e+00	2.133053e-01	4.137236e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.926811e+00	3.345884e-01	1.992463e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.572444e+00	3.891679e-01	2.524570e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.115178e+00	3.767698e-01	3.030878e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.622413e+00	3.299688e-01	2.806709e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.177891e+00	2.449996e-01	2.116653e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.682380e-01	1.716698e-01	1.645140e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.220918e-01	1.029493e-01	1.076576e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.828557e-01	4.982153e-02	6.093622e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.616522e-03	1.998773e-03	5.880259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.416922e+00	1.179593e+00	2.710363e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.048461e+01	1.912290e+00	1.902323e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.012916e+00	1.409305e+00	7.642849e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.494345e+00	6.880577e-01	1.420810e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.867780e+00	1.570006e-01	1.901676e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.191821e+00	1.885386e-01	7.049928e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.785754e+00	2.882071e-01	1.858655e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.269081e+00	2.873591e-01	2.337125e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.674442e+00	2.454188e-01	2.155950e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.075722e+00	1.776939e-01	1.750062e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.383975e-01	1.070629e-01	1.235568e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.228123e-01	5.583659e-02	8.615626e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.390588e-02	5.126416e-03	1.044745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.442958e+02	1.852195e+01	1.625558e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.658184e+01	1.421114e+00	2.245599e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.631182e+01	6.176636e-01	7.681692e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.093070e+01	3.428222e-01	4.539618e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.747338e+00	4.014575e-01	7.273489e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.954650e+00	1.484029e-01	1.933400e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.396250e+00	1.032167e-01	1.476056e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.620573e+00	1.420439e-01	1.496512e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.201541e+00	2.891683e-01	2.459746e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.582291e+00	2.920402e-01	3.020342e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.974086e-01	1.808534e-01	2.458623e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.443454e-02	7.205107e-03	1.918335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.275660e+00	2.743064e-01	1.991759e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.811556e+00	5.219153e-01	4.852924e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.309353e+00	4.354036e-01	1.598558e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.993104e+00	3.875242e-01	4.317600e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.058644e+00	1.668705e-01	3.340821e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.502187e-01	8.342373e-02	1.796556e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.993083e-01	9.938321e-03	9.438315e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.768688e-04	1.757775e-04	1.107582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.846441e+00	5.072241e-01	3.867398e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.977680e+00	2.830901e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.908817e+00	2.433441e-01	3.152739e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.657072e-01	1.168366e-01	2.031708e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.575578e-01	2.803692e-02	1.494649e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.112803e-01	1.479109e-02	7.941545e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.325322e-02	0.000000e+00	4.776676e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.118591e-04	5.155220e-04	4.687489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.279666e+01	1.429609e+00	6.125149e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.890209e+00	4.273329e-01	3.387907e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.849690e+00	2.416665e-01	4.333926e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.590913e-01	3.557043e-02	2.946125e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.179507e-02	1.043750e-03	2.069571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.250922e-01	5.562704e-02	1.105929e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.847463e-01	3.138068e-01	6.251556e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.584499e+00	6.584502e-01	7.589098e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.707795e+00	5.864841e-01	4.265252e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.044802e+00	2.939963e-01	7.418706e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.742170e+00	5.208240e-01	5.739522e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.973146e+00	4.914371e-01	2.820154e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.176322e+00	3.707780e-01	3.617395e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.579843e+00	3.160593e-01	3.504188e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.024303e+00	1.373109e-01	2.906033e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.463877e-01	9.859658e-02	1.936334e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.630714e-01	4.747024e-02	1.270267e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.261934e-01	0.000000e+00	8.926677e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.135837e-03	0.000000e+00	7.267158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.043329e-01	2.074955e-01	6.755243e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.411036e+00	8.961419e-01	1.777183e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.608645e+00	1.075435e+00	1.049228e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.744563e+00	8.422036e-01	3.576114e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.082348e+00	4.407973e-01	2.772903e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.846664e+00	5.418560e-01	3.444931e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.603903e+00	4.467733e-01	1.917003e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.687880e+00	4.288723e-01	2.223639e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.794126e+00	2.516916e-01	2.963460e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.244546e+00	1.245364e-01	2.397148e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.025021e-01	6.887528e-02	2.267873e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.075636e-01	4.578480e-02	1.446139e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.865100e-01	1.958893e-02	1.099675e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.218195e-01	0.000000e+00	6.534716e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.687840e-03	1.342118e-05	6.492795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.895224e+00	4.999653e-01	4.294850e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.341601e+01	2.619003e+00	4.652554e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.793212e+01	3.286445e+00	1.568198e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.442109e+01	1.445913e+00	2.855475e-02
4.250000e-02	7.500000e-03	7.500000e-03	9.950667e+00	9.925830e-01	2.121927e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.185684e+00	8.848314e-01	3.979539e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.860864e+00	5.463711e-01	4.566213e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.297452e+00	3.076414e-01	4.761820e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.403399e+00	1.737541e-01	3.991537e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.637060e-01	5.587216e-02	3.414372e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.944188e-01	4.206672e-03	2.292563e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.180958e-02	2.918262e-04	1.186112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.066951e+00	3.837572e-01	4.402371e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.167085e+00	6.609770e-01	5.975088e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.402193e+00	4.141833e-01	2.462792e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.318488e+00	4.069853e-01	4.171985e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.302316e+00	2.031082e-01	4.193783e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.093236e-01	1.183226e-01	2.197912e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.714363e-01	2.023954e-02	1.243309e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.760707e-02	1.431368e-03	6.925154e-02
8.200000e-01	1.800000e-01	1.800000e-01	-7.795112e-04	8.581753e-04	5.152575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.319636e+00	1.624710e+00	1.986501e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.364329e+00	1.396553e+00	6.720434e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.535544e+00	4.912057e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.672615e+00	3.745780e-01	3.689719e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.720554e+00	2.231842e-01	3.644330e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.880291e-01	9.350144e-02	2.194752e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.113050e-01	1.895067e-02	1.457014e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.780842e-01	8.388034e-03	8.822161e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.432237e-03	2.156924e-04	9.886940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.381181e+02	2.149402e+01	1.609165e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.569983e+01	2.944947e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.563773e+00	5.012733e-01	4.557768e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.656745e+00	2.907145e-01	2.566971e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.119948e+00	2.549958e-01	4.000815e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.079897e+00	1.213692e-01	3.151026e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.282277e-01	0.000000e+00	2.507573e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.177445e-02	1.474182e-03	1.460125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.993367e-01	3.151384e-01	4.278161e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.860635e+00	5.420058e-01	8.624720e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.859796e+00	8.189126e-01	6.083115e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.305865e+00	5.770335e-01	4.496179e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.621279e+00	3.789622e-01	4.231736e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.406764e+00	4.703649e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.769799e+00	3.951212e-01	2.775694e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.211610e+00	3.386309e-01	3.590851e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.619832e+00	2.664635e-01	3.761962e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.103478e+00	1.546487e-01	3.309217e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.893503e-01	7.798267e-02	2.255812e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.641493e-01	4.259058e-02	1.401757e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.279280e-01	0.000000e+00	8.509027e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.263876e-03	0.000000e+00	7.599232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.014525e+00	1.369291e+00	2.232745e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.422767e+00	1.960308e+00	1.662190e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.322928e+00	1.257074e+00	7.162502e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.960688e+00	1.138789e+00	3.452529e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.240908e+00	4.889149e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.977523e+00	4.723463e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.900918e+00	3.131581e-01	3.082033e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.320514e+00	3.272193e-01	2.555589e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.519517e+00	1.582750e-01	3.338535e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.372849e-01	7.216966e-02	2.529083e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.133650e-01	3.733572e-02	1.496246e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.445762e-01	4.684044e-03	1.042207e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.528620e-02	0.000000e+00	1.041645e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.284993e+02	1.635642e+01	1.376346e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.980763e+01	6.342673e+00	7.172867e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.352515e+01	2.947314e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.398585e+01	1.083398e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.827246e+00	5.459191e-01	1.405789e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.554909e+00	3.695334e-01	2.094174e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.717623e+00	2.583128e-01	2.170532e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.803143e+00	2.470836e-01	2.053597e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.987490e+00	1.989947e-01	4.051105e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.233685e+00	1.113029e-01	3.485976e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.627435e-01	1.616188e-02	3.118426e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.838129e-02	7.315371e-04	1.653189e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.498851e+00	2.576748e-01	3.974546e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.674126e+00	3.042281e-01	3.676911e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.914737e+00	5.309139e-01	2.531267e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.837556e+00	3.409454e-01	3.345898e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.113977e+00	2.720151e-01	2.051627e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.811135e-01	1.371137e-01	1.129459e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.281246e-01	6.511286e-02	6.716809e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.744493e-03	0.000000e+00	8.914392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.657890e+00	4.766361e-01	6.335039e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.568050e+00	3.226025e-01	1.675117e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.951736e+00	3.046348e-01	2.571713e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.214057e+00	1.842063e-01	1.413589e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.908766e-01	9.742846e-02	9.295337e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.097238e-01	6.138852e-02	5.425486e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.551613e-02	1.924295e-02	4.445794e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.736329e-03	0.000000e+00	4.826678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.114375e+01	1.338183e+00	1.271253e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.226189e+00	6.292935e-01	4.204093e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.382263e+00	3.576599e-01	3.897042e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.078215e+00	1.667203e-01	2.156899e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.965683e-02	9.904114e-03	2.082964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.153433e-01	5.936879e-02	1.328745e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.210508e+00	3.627241e-01	9.327546e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.863457e+00	5.142502e-01	9.051013e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.835701e+00	4.093697e-01	3.729027e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.909439e+00	3.361263e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.387489e+00	5.275674e-01	1.178852e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.650077e+00	4.378101e-01	3.045998e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.090552e+00	4.249459e-01	2.476629e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.541070e+00	3.252319e-01	2.647333e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.084969e+00	2.335236e-01	1.961742e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.793107e-01	1.452565e-01	1.455489e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.092984e-01	1.170083e-01	7.955379e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.567669e-01	3.193703e-02	7.464496e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.394268e-03	2.173832e-03	5.044210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.125294e+00	3.888764e-01	1.101301e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.455180e+00	9.628100e-01	2.025218e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.042293e+00	8.347358e-01	1.230542e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.242145e+00	5.382979e-01	3.374188e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.557268e+00	4.803103e-01	8.916810e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.462303e+00	5.488739e-01	1.506451e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.335632e+00	4.335155e-01	2.554698e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.516041e+00	3.522494e-01	2.713780e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.949326e+00	3.096152e-01	2.159040e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.494308e+00	2.258515e-01	2.043867e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.054025e+00	1.681729e-01	1.172906e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.889111e-01	1.228357e-01	7.973747e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.730550e-01	6.819364e-02	7.608214e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.713578e-01	3.203391e-02	6.907097e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.029108e-02	1.857562e-03	5.388231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.048125e+00	1.182945e+00	4.102513e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.966505e+00	3.038389e+00	6.106477e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.448211e+01	3.171859e+00	2.563386e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.306790e+01	1.095255e+00	7.730130e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.796214e+00	1.133861e+00	6.338097e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.534039e+00	1.001549e+00	5.844282e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.389992e+00	6.600938e-01	5.090605e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.927708e+00	4.518514e-01	4.765128e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.912824e+00	3.831131e-01	2.653719e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.131882e+00	1.737496e-01	2.885407e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.449393e-01	1.114871e-01	1.947168e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.224645e-02	5.731868e-03	1.270648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.437798e+00	3.846845e-01	7.155803e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.840850e+00	3.426618e-01	3.880543e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.140931e+00	3.762824e-01	1.187462e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.290483e+00	4.277687e-01	3.020077e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.364647e+00	2.988273e-01	2.466403e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.311225e-01	1.660429e-01	1.289653e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.172810e-01	8.369965e-02	7.076537e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.807800e-02	6.950362e-03	6.400814e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.395339e-03	8.958582e-05	2.941947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.842487e+00	1.420211e+00	3.110455e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.803408e+00	5.730584e-01	3.765456e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.608300e+00	1.883926e-01	5.857251e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.878180e+00	4.062468e-01	1.375800e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.915416e+00	2.575731e-01	2.300180e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.113675e+00	1.467596e-01	1.642627e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.577404e-01	9.136909e-02	8.796816e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.736774e-01	5.096710e-02	5.483587e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.731982e-02	3.205295e-03	9.894272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.341742e+02	1.402537e+01	1.965488e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.785589e+01	9.994968e-01	6.011917e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.640317e+00	4.525915e-01	2.394865e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.709570e+00	1.853265e-01	5.788596e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.515617e+00	2.655792e-01	1.914596e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.379688e+00	2.064264e-01	2.731297e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.223834e-01	1.285025e-01	1.736503e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.381833e-02	5.070579e-03	1.545431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.897282e-01	2.448857e-01	6.949408e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.270772e+00	5.712513e-01	1.043777e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.912381e+00	4.941087e-01	6.647636e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.319501e+00	4.993640e-01	1.629935e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.215924e+00	1.819992e-01	5.609322e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.010104e+00	3.303292e-01	1.192114e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.653252e+00	3.720457e-01	2.361863e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.182482e+00	3.351445e-01	2.686100e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.662172e+00	3.211529e-01	2.501116e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.224010e+00	2.840222e-01	1.763522e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.353623e-01	1.535589e-01	1.867495e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.276108e-01	1.185000e-01	8.122388e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.619258e-01	3.303019e-02	7.480983e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.595962e-03	2.234185e-03	5.035496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.018776e+01	1.248405e+00	3.491582e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.408797e+00	1.338831e+00	1.671258e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.968480e+00	9.886630e-01	3.850786e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.066614e+00	5.457113e-01	7.733904e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.923798e+00	2.013269e-01	7.176129e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.269717e+00	2.058096e-01	7.314607e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.849009e+00	2.893889e-01	1.612663e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.336856e+00	2.772631e-01	2.331376e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.725229e+00	2.372722e-01	1.879180e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.177831e+00	1.528101e-01	1.341930e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.845662e-01	9.830493e-02	1.026413e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.277639e-01	5.545368e-02	7.892554e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.259401e-02	4.535020e-03	9.374240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.352880e+02	1.264006e+01	1.741593e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.572046e+01	2.187513e+00	1.159851e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.736312e+01	1.174748e+00	2.885505e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.169279e+01	6.990459e-01	2.638823e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.593694e+00	3.989351e-01	4.978188e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.292086e+00	2.404496e-01	2.053732e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.497303e+00	1.370755e-01	1.504050e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.830179e+00	1.823519e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.294280e+00	2.518590e-01	2.579207e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.679316e+00	2.493044e-01	2.346375e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.002016e-01	1.328843e-01	2.514148e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.399461e-02	6.750101e-03	1.630837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.323449e+00	2.045770e-01	2.539526e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.799359e+00	4.026580e-01	3.533857e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.269193e+00	4.502814e-01	1.402061e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.974027e+00	4.066750e-01	3.166274e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.064805e+00	1.748733e-01	2.476299e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.069200e-01	6.251173e-02	1.572963e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.935902e-01	9.526688e-03	8.250980e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.065550e-04	9.318352e-04	1.126189e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.868026e+00	4.016421e-01	3.990359e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.789887e+00	2.449639e-01	4.059023e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.025619e+00	3.032262e-01	1.799457e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.607089e-01	1.230614e-01	1.605456e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.583573e-01	3.105641e-02	1.308091e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.204746e-01	1.186839e-02	7.433657e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.440168e-02	1.956953e-03	4.467827e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.450230e-04	4.670811e-04	4.935640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.294167e+01	1.258878e+00	5.710094e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.692736e+00	4.860283e-01	2.740899e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.839801e+00	1.743972e-01	3.605405e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.636889e-01	3.384282e-02	2.846842e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.303921e-02	1.585314e-03	1.891732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.285467e-01	5.578090e-02	1.020460e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.051926e+00	3.104650e-01	6.049688e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.601266e+00	4.928101e-01	8.173418e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.636754e+00	4.430668e-01	5.412624e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.219886e+00	2.813969e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.748418e+00	4.790267e-01	6.000063e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.963386e+00	5.717645e-01	2.322984e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.162323e+00	3.937540e-01	2.864965e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.532876e+00	2.679882e-01	2.883122e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.985638e-01	1.413160e-01	2.571405e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.897121e-01	6.218395e-02	1.804435e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.333249e-01	2.798139e-02	1.149518e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.279400e-01	9.031262e-03	6.795027e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.345279e-03	2.293841e-04	6.623634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.103840e+00	1.771988e-01	7.500745e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.776362e+00	6.999249e-01	1.651449e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.182810e+00	6.299865e-01	1.186058e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.603262e+00	5.223360e-01	3.414906e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.948841e+00	4.633024e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.744187e+00	5.977180e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.585148e+00	5.119701e-01	6.516368e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.661752e+00	3.670509e-01	1.686764e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.912226e+00	2.797752e-01	1.365844e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.322301e+00	2.001223e-01	2.035130e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.785785e-01	7.624789e-02	2.163254e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.101607e-01	3.834147e-02	1.308041e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.924795e-01	3.097072e-02	8.364418e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.152301e-01	0.000000e+00	7.103204e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.019379e-03	6.841179e-04	5.889731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.323901e+00	1.158250e+00	4.877539e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.562376e+01	3.174588e+00	4.066109e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.668390e+01	1.534607e+00	1.463018e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.366085e+01	1.185256e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.799340e+00	1.515154e+00	3.449552e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.966844e+00	7.577276e-01	2.389792e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.675392e+00	4.774844e-01	4.230373e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.360158e+00	2.961847e-01	3.752298e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.436220e+00	1.511325e-01	3.124284e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.957922e-01	5.059947e-02	2.926689e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.025940e-01	1.045261e-02	2.148545e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.161111e-02	9.269133e-04	1.164279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.067464e+00	3.274468e-01	4.678214e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.148452e+00	6.079509e-01	4.644505e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.311085e+00	3.461848e-01	7.935331e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.457117e+00	4.303699e-01	3.173508e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.346045e+00	2.249466e-01	3.208567e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.380292e-01	8.625399e-02	2.137287e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.719714e-01	3.055031e-02	1.021898e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.657522e-02	5.465797e-03	6.155702e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.119093e-03	3.857788e-04	5.435881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.578278e+00	1.232660e+00	2.181575e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.652265e+00	1.109004e+00	6.099782e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.082562e+00	3.494333e-01	1.150389e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.959901e+00	3.707999e-01	1.837491e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.913765e+00	2.398989e-01	2.594229e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.221048e-01	1.031898e-01	1.743430e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.439998e-01	4.030394e-02	1.231544e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.910049e-01	1.646253e-02	7.884463e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.597206e-03	3.305557e-04	9.704580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.330008e+02	1.586688e+01	1.862256e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.244435e+01	1.808791e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.192769e+00	6.844415e-01	3.095428e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.163589e+00	4.651996e-01	1.132936e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.195000e+00	2.259097e-01	3.316460e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.112298e+00	8.523246e-02	3.036823e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.867863e-01	1.198679e-02	2.055228e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.252928e-02	1.176976e-03	1.374197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.630477e-01	2.509531e-01	4.364389e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.928815e+00	5.062334e-01	8.232630e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.723368e+00	5.989978e-01	7.134116e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.405801e+00	6.073850e-01	2.799031e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.524761e+00	2.949153e-01	8.616434e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.370512e+00	4.255177e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.889540e+00	4.535889e-01	2.345902e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.262608e+00	3.549824e-01	3.361700e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.652208e+00	2.745221e-01	3.085466e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.111518e+00	1.574603e-01	2.803293e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.504460e-01	7.371742e-02	2.211621e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.580561e-01	3.423105e-02	1.239107e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.296005e-01	7.858685e-03	6.873290e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.705678e-03	4.310235e-04	6.874252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.839194e+00	9.753211e-01	2.605568e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.956105e+00	1.158352e+00	1.897148e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.237662e+00	1.206881e+00	6.982467e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.565923e+00	8.400740e-01	2.925352e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.976565e+00	4.821099e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.833577e+00	4.380465e-01	6.973941e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.048005e+00	3.328640e-01	1.412302e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.415374e+00	2.709075e-01	2.452165e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.698810e+00	1.901236e-01	2.095361e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.756856e-01	9.000274e-02	2.025629e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.300421e-01	3.457625e-02	1.358783e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.527848e-01	1.181951e-02	8.087095e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.453602e-02	1.165171e-04	9.729110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.275178e+02	1.271156e+01	1.569767e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.383265e+01	3.528546e+00	8.026945e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.053981e+01	1.952577e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.341743e+01	7.664328e-01	4.428209e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.034167e+00	1.000746e+00	1.647931e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.265757e+00	7.994387e-01	1.154006e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.182454e+00	4.329854e-01	1.495407e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.768308e+00	2.729098e-01	2.911428e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.148227e+00	2.306996e-01	3.250018e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.276585e+00	1.222186e-01	3.272273e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.803406e-01	4.450293e-03	2.751365e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.995666e-02	1.452286e-03	1.458588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.775435e+00	2.792518e-01	4.018627e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.549376e+00	2.111760e-01	3.961884e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.730737e+00	5.074210e-01	2.074879e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.631853e+00	3.393717e-01	2.877057e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.020390e+00	2.354088e-01	1.628605e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.363223e-01	1.223424e-01	1.105407e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.992303e-01	5.068827e-02	5.866727e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.480925e-03	9.400141e-04	7.334627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.993711e+00	4.620686e-01	6.066988e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.386755e+00	3.120150e-01	1.780883e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.878537e+00	2.797659e-01	1.824615e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.031329e+00	1.901577e-01	1.279062e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.475092e-01	8.989129e-02	9.812502e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.820087e-01	5.734658e-02	5.736649e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.992153e-02	1.752794e-02	4.176075e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.852546e-03	3.251252e-04	4.726794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.192194e+01	1.381971e+00	1.209851e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.701699e+00	5.044365e-01	5.638126e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.239284e+00	4.331120e-01	2.549445e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.550569e-01	1.511043e-01	2.575442e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.641499e-02	8.209095e-03	2.148989e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.947517e-01	1.042934e-01	1.572073e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.671049e+00	5.054296e-01	1.026559e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.284611e+00	5.521684e-01	8.725452e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.900848e+00	2.609722e-01	2.483932e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.738988e+00	3.162394e-01	7.435256e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.093449e+00	4.533240e-01	2.614661e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.509754e+00	4.683584e-01	2.515752e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.878603e+00	3.545624e-01	2.307743e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.406588e+00	3.088837e-01	1.931539e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.983532e-01	2.327185e-01	1.599776e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.625749e-01	1.787397e-01	1.067665e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.505787e-01	7.419013e-02	9.636697e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.418939e-01	2.783152e-02	5.698477e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.899550e-03	1.275033e-03	4.502074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.565106e+00	5.449297e-01	1.167605e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.579744e+00	1.144621e+00	2.298770e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.663839e+00	8.738082e-01	1.040744e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.324262e+00	3.703243e-01	3.990682e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.251563e+00	3.908981e-01	2.093019e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.168151e+00	4.356330e-01	2.673615e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.267114e+00	4.274811e-01	2.295515e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.457638e+00	3.743385e-01	2.040272e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.829098e+00	3.301651e-01	1.801638e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.310009e+00	2.368858e-01	1.507011e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.301903e-01	1.866679e-01	1.056502e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.120402e-01	1.108420e-01	1.071345e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.467177e-01	5.449172e-02	8.227136e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.594408e-01	2.748915e-02	6.130525e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.040994e-02	2.573980e-03	5.793745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.918326e+00	1.650237e+00	4.647357e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.192432e+01	3.737059e+00	6.486407e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.540663e+01	2.547691e+00	2.491206e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.328000e+01	9.859127e-01	7.836974e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.775786e+00	1.262906e+00	5.347060e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.283040e+00	9.394063e-01	5.548323e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.035240e+00	7.748929e-01	4.676573e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.738234e+00	5.790961e-01	3.139868e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.688234e+00	3.019680e-01	3.806031e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.092234e+00	1.775998e-01	2.749571e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.315871e-01	1.454541e-01	1.895634e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.801854e-02	3.482264e-03	1.437408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.813304e+00	4.497749e-01	7.441590e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.907477e+00	2.596530e-01	3.124183e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.991197e+00	3.870649e-01	1.549940e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.120140e+00	3.978905e-01	2.880537e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.245848e+00	2.662561e-01	2.110399e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.732975e-01	1.452961e-01	1.128059e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.742257e-01	7.662368e-02	6.939117e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.543396e-02	8.720121e-03	4.115365e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.546393e-03	7.793284e-04	3.093364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.192831e+01	1.601192e+00	3.063824e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.804975e+00	4.818196e-01	2.789832e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.284544e+00	1.563070e-01	1.082410e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.756244e+00	3.405268e-01	1.959404e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.870471e+00	3.073560e-01	1.599214e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.838004e-01	1.574183e-01	1.251489e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.242116e-01	8.526773e-02	8.788029e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.385935e-01	3.920250e-02	6.376211e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.510983e-02	2.712295e-03	9.612719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.453993e+02	1.197609e+01	1.979262e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.820438e+01	1.094152e+00	6.080219e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.222341e+00	3.594027e-01	3.053479e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.515876e+00	2.339703e-01	2.381111e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.317851e+00	3.217676e-01	1.641900e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.394574e+00	2.291803e-01	2.188611e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.654643e-01	1.009885e-01	1.995506e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.915174e-02	3.731819e-03	1.713797e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.242334e+00	3.757328e-01	7.255754e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.652437e+00	5.546758e-01	1.096396e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.085103e+00	4.207536e-01	5.771116e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.248103e+00	2.396276e-01	9.128532e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.237931e+00	3.230326e-01	3.352980e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.918131e+00	3.483061e-01	2.038388e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.487448e+00	3.442151e-01	2.822776e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.049383e+00	3.315959e-01	2.541426e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.530548e+00	3.190040e-01	2.012890e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.086622e+00	2.262446e-01	1.664439e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.131443e-01	1.708219e-01	1.181370e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.662553e-01	7.580847e-02	9.592271e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.469602e-01	2.862545e-02	5.066699e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.102663e-03	1.460910e-03	4.692418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.232988e+01	1.381068e+00	3.678164e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.798943e+00	1.151692e+00	1.503409e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.990803e+00	8.586143e-01	3.022417e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.123804e+00	5.520747e-01	4.515247e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.865674e+00	1.846652e-01	3.402776e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.077806e+00	1.899448e-01	9.970254e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.743108e+00	2.658707e-01	2.052327e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.275562e+00	2.663938e-01	1.858155e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.670210e+00	2.602347e-01	1.529764e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.023820e+00	1.631023e-01	1.558744e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.217613e-01	9.815800e-02	1.133701e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.204187e-01	6.000487e-02	6.050240e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.002287e-02	3.246890e-03	9.513695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.458444e+02	1.185634e+01	1.742239e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.623326e+01	2.272602e+00	1.206476e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.698721e+01	1.247817e+00	3.931386e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.096468e+01	4.899565e-01	4.815872e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.523085e+00	3.975897e-01	4.205718e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.969449e+00	2.003083e-01	4.844250e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.449143e+00	2.039161e-01	1.416246e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.838251e+00	2.880758e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.222353e+00	3.204939e-01	2.353361e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.482951e+00	2.587098e-01	3.101243e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.518173e-01	1.300257e-01	2.253146e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.898644e-02	5.180751e-03	1.835110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.660209e+00	2.926906e-01	1.914842e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.720997e+00	3.454949e-01	3.087199e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.796781e+00	3.443500e-01	2.883722e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.785848e+00	3.042607e-01	3.308790e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.026675e+00	1.567897e-01	2.290626e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.078464e-01	6.121741e-02	1.308495e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.449205e-01	4.231798e-03	8.661149e-02
7.950000e-01	2.050000e-01	2.050000e-01	-9.797679e-04	1.008980e-03	1.069019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.308511e+00	4.409177e-01	3.483352e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.462690e+00	2.520548e-01	9.291105e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.685255e+00	2.440245e-01	2.235629e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.201710e-01	8.523928e-02	1.831326e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.059708e-01	4.880644e-02	1.070575e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.773804e-01	0.000000e+00	8.736843e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.894755e-02	1.931952e-03	4.076094e-02
7.750000e-01	2.250000e-01	2.250000e-01	-5.622658e-04	6.287086e-04	4.568479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.345021e+01	1.280097e+00	5.227604e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.343902e+00	4.294058e-01	3.257031e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.590705e+00	1.533941e-01	3.863269e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.769658e-01	4.493861e-02	2.295132e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.956984e-02	1.619864e-03	1.967641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.188260e-01	1.102005e-01	1.376930e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.530285e+00	4.650145e-01	5.928807e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.179954e+00	6.045829e-01	7.396988e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.884495e+00	3.900444e-01	2.565414e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.808537e+00	2.511830e-01	1.631572e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.394517e+00	5.319749e-01	1.628753e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.708827e+00	5.233753e-01	2.693450e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.922764e+00	2.922102e-01	3.034789e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.371063e+00	1.779142e-01	3.130228e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.428604e-01	1.151937e-01	2.159777e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.828294e-01	8.380030e-02	1.457578e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.035061e-01	2.958419e-02	9.909660e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.150396e-01	9.999132e-03	6.456197e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.969288e-03	6.926134e-04	5.977822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.540794e+00	2.832008e-01	7.138977e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.149051e+00	9.634269e-01	1.480926e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.028905e+00	7.071546e-01	8.821024e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.732386e+00	5.123563e-01	1.131398e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.664131e+00	5.727436e-01	2.114760e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.327738e+00	4.709494e-01	9.395094e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.303958e+00	4.722631e-01	1.798230e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.308766e+00	3.409144e-01	2.431868e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.572412e+00	1.592864e-01	3.373356e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.209139e+00	1.504637e-01	1.630061e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.341640e-01	8.862867e-02	1.333019e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.988769e-01	2.736240e-02	1.337971e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.810348e-01	3.091957e-02	7.685302e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.203330e-01	1.638338e-02	4.996369e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.217833e-03	4.574621e-04	5.119232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.134663e+00	1.603209e+00	4.967442e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.810611e+01	3.036314e+00	4.106195e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.804538e+01	2.379297e+00	8.527513e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.361875e+01	1.010025e+00	1.664840e-02
4.250000e-02	7.500000e-03	7.500000e-03	8.886148e+00	1.032529e+00	1.854168e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.525414e+00	7.791479e-01	3.592566e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.496164e+00	4.693134e-01	4.276613e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.130665e+00	2.971133e-01	3.637354e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.294540e+00	1.278448e-01	3.202451e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.538643e-01	5.060620e-02	2.880475e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.018130e-01	1.781692e-02	2.167657e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.259406e-03	1.190472e-03	1.081545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.458219e+00	4.582078e-01	4.511348e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.374927e+00	5.799004e-01	3.630862e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.080265e+00	3.939583e-01	1.550367e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.147088e+00	3.422244e-01	3.583390e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.224658e+00	1.637568e-01	3.421824e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.438355e-01	8.716521e-02	1.738952e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.192218e-01	1.598095e-03	1.014304e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.550095e-02	4.425451e-03	5.771236e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.706523e-03	2.111756e-04	5.346964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.691090e+00	1.793335e+00	2.294338e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.645322e+00	8.904609e-01	3.829096e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.058590e+00	4.262125e-01	8.257650e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.598075e+00	3.132216e-01	3.171546e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.665279e+00	2.124259e-01	2.572849e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.000577e-01	7.786693e-02	2.074587e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.538511e-01	3.213678e-02	1.059058e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.861879e-01	1.167556e-02	6.581340e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.008816e-03	1.985227e-04	9.522134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.549404e+02	2.055036e+01	1.686726e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.961673e+01	6.989235e-01	1.007897e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.204146e+00	8.927562e-01	3.112343e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.571599e+00	3.023332e-01	1.071581e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.189570e+00	2.633067e-01	2.521782e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.009145e+00	7.244479e-02	3.317508e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.416959e-01	0.000000e+00	2.434964e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.688297e-03	1.407701e-03	1.471245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.073087e+00	3.796559e-01	4.635932e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.525663e+00	7.282619e-01	7.071367e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.179306e+00	6.140340e-01	5.821763e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.445552e+00	4.171441e-01	2.233140e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.420362e+00	2.125067e-01	7.923371e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.020190e+00	3.660951e-01	1.297584e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.720887e+00	4.745140e-01	2.472447e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.024618e+00	2.768858e-01	3.665866e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.487734e+00	1.927565e-01	3.400727e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.049326e+00	1.372278e-01	2.578520e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.450253e-01	7.010741e-02	1.705321e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.277742e-01	3.242876e-02	1.060067e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.150163e-01	5.231300e-03	6.511398e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.221830e-03	5.241220e-04	6.151382e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.277562e+00	1.444817e+00	2.265378e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.047765e+01	1.581100e+00	1.554321e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.912527e+00	6.959367e-01	8.278857e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.279193e+00	7.152668e-01	7.027084e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.821984e+00	5.041232e-01	5.845406e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.766299e+00	4.134326e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.912840e+00	3.811919e-01	1.822322e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.137921e+00	2.195036e-01	3.273450e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.473360e+00	1.314495e-01	2.565171e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.559359e-01	7.512151e-02	1.737495e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.260693e-01	2.178743e-02	1.268406e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.243194e-01	9.211985e-03	7.735748e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.445985e-02	1.113720e-03	8.342695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.433493e+02	1.526416e+01	1.444156e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.971485e+01	1.455922e+00	1.431487e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.919357e+01	1.952267e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.392877e+01	1.436129e+00	2.142419e-02
1.625000e-02	3.750000e-03	3.750000e-03	9.159726e+00	1.273205e+00	4.580998e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.825770e+00	5.744992e-01	2.286271e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.771750e+00	3.154162e-01	1.312919e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.746706e+00	2.559326e-01	2.061603e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.881560e+00	1.743711e-01	3.641031e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.178746e+00	9.356955e-02	3.267541e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.860307e-01	1.435264e-04	2.751371e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.740278e-02	1.238469e-03	1.465505e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.053966e+00	2.979698e-01	4.170743e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.794473e+00	2.888199e-01	1.737017e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.309037e+00	4.376482e-01	3.985838e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.411163e+00	3.155324e-01	3.243312e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.462230e-01	2.056073e-01	1.915307e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.273691e-01	9.146051e-02	1.227595e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.485192e-01	3.979592e-02	6.544416e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.457779e-03	0.000000e+00	6.677381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.550746e+00	5.418459e-01	4.839774e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.080335e+00	1.959017e-01	2.359740e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.612512e+00	2.562785e-01	2.452392e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.994394e-01	1.799649e-01	1.329948e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.406104e-01	5.909080e-02	1.226542e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.487705e-01	4.230609e-02	5.237646e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.875485e-02	1.474639e-02	3.832895e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.099988e-03	9.637431e-05	4.182526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.277311e+01	1.295676e+00	1.068358e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.410165e+00	6.016065e-01	4.260495e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.937882e+00	2.857498e-01	3.433480e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.029378e-01	1.392224e-01	2.203785e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.082164e-02	6.204177e-03	1.889323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.931632e-01	1.477705e-01	2.408446e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.197008e+00	6.191486e-01	1.225365e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.819870e+00	5.587098e-01	6.624509e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.248998e+00	2.401535e-01	7.301821e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.755470e+00	6.100343e-01	7.657549e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.940942e+00	5.793978e-01	2.554500e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.077858e+00	3.570455e-01	3.529307e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.542155e+00	3.131223e-01	3.771432e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.182767e+00	2.511786e-01	2.247394e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.118969e-01	1.568573e-01	1.744888e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.218524e-01	1.271663e-01	1.288529e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.935355e-01	6.535401e-02	8.862809e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.085414e-01	1.875822e-02	6.459318e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.901792e-03	1.136630e-03	4.637638e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.472868e+00	7.796577e-01	1.664433e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.331182e+00	1.400384e+00	2.427801e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.563616e+00	7.590691e-01	7.005992e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.526437e+00	4.379800e-01	1.007531e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.101728e+00	7.095468e-01	9.749442e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.884353e+00	5.621245e-01	1.584182e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.963113e+00	4.456185e-01	2.415460e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.012593e+00	2.510833e-01	4.548585e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.604642e+00	2.926300e-01	1.649483e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.112311e+00	1.615028e-01	1.555762e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.843293e-01	1.703865e-01	1.242216e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.605007e-01	6.389907e-02	1.432043e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.077601e-01	7.914421e-02	6.933026e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.346288e-01	2.117769e-02	7.254543e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.819812e-03	8.750406e-04	6.209652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.658791e+00	1.853901e+00	7.334094e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.576429e+01	4.287670e+00	6.431793e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.798966e+01	2.636253e+00	1.481010e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.355740e+01	1.194584e+00	5.693145e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.122353e+00	1.691897e+00	3.411310e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.537072e+00	8.693653e-01	6.505149e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.583920e+00	6.129220e-01	5.213499e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.353852e+00	3.432847e-01	4.028613e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.510330e+00	2.401739e-01	2.933727e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.008079e-01	1.709713e-01	2.473229e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.641483e-01	7.602041e-02	2.265976e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.533457e-02	2.832593e-03	1.310669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.115285e+00	5.355631e-01	8.102896e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.254476e+00	3.916047e-01	1.868148e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.904658e+00	4.365504e-01	2.216456e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.883037e+00	3.951657e-01	3.530699e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.055789e+00	2.277001e-01	2.383457e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.308232e-01	1.073762e-01	1.483679e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.161461e-01	5.796355e-02	7.242458e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.928608e-02	4.438672e-03	4.493733e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.018184e-04	1.016299e-04	2.452097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.462153e+01	2.591440e+00	2.938147e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.764166e+00	3.878515e-01	1.706080e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.294091e+00	2.014977e-01	5.205442e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.567527e+00	3.293616e-01	2.886986e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.587989e+00	2.020927e-01	2.795118e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.668578e-01	1.670404e-01	1.382398e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.299151e-01	5.835558e-02	1.068668e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.119298e-01	3.460791e-02	6.107424e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.160908e-02	2.494943e-03	9.129229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.667661e+02	1.871512e+01	1.490362e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.751059e+01	4.160772e-01	5.007535e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.977215e+00	3.112898e-01	1.134084e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.274402e+00	1.471986e-01	5.509082e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.063066e+00	1.791677e-01	2.852403e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.158702e+00	1.808128e-01	2.490116e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.501165e-01	9.491117e-02	1.862074e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.754161e-02	3.934428e-03	1.404770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.521736e+00	4.633000e-01	8.733033e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.159540e+00	7.789465e-01	1.248805e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.490582e+00	5.170765e-01	4.205096e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.555815e+00	2.949489e-01	1.498754e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.261185e+00	3.285708e-01	5.869285e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.856593e+00	4.871287e-01	2.293361e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.339634e+00	3.651421e-01	3.227955e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.817929e+00	3.608018e-01	2.886038e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.281207e+00	2.426965e-01	2.913598e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.624728e-01	2.387853e-01	2.065909e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.697292e-01	1.193260e-01	1.401935e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.054832e-01	6.736457e-02	1.026263e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.101035e-01	1.927492e-02	6.673426e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.054547e-03	8.232012e-04	4.685970e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.603790e+01	2.453571e+00	4.316030e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.064527e+01	1.502369e+00	1.005299e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.063650e+00	7.477423e-01	5.063002e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.929153e+00	3.383990e-01	1.097905e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.724468e+00	1.833847e-01	2.269576e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.028989e+00	3.409894e-01	9.644782e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.576778e+00	2.492033e-01	2.671779e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.087923e+00	2.518597e-01	2.874358e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.421220e+00	1.807802e-01	1.990909e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.402991e-01	1.952653e-01	1.438568e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.029872e-01	6.797695e-02	1.454543e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.618732e-01	4.295459e-02	6.966811e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.569159e-02	2.412695e-03	1.015864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.667093e+02	1.683767e+01	1.320934e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.610718e+01	1.479185e+00	8.016010e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.677941e+01	5.993475e-01	6.038028e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.015533e+01	1.716856e-01	1.058577e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.049505e+00	4.338427e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.541617e+00	1.020161e-01	3.358170e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.263168e+00	1.432796e-01	3.299356e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.414286e+00	1.741645e-01	9.869990e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.019521e+00	2.720158e-01	2.680467e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.346662e+00	1.584611e-01	2.670213e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.386841e-01	1.548522e-01	2.081339e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.383250e-02	4.501644e-03	1.764593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.891538e+00	3.251853e-01	2.344362e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.038496e+00	4.160539e-01	3.475140e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.535918e+00	4.567470e-01	4.085711e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.446104e+00	3.178713e-01	4.115914e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.012676e-01	1.231080e-01	2.794632e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.908278e-01	5.786353e-02	1.427768e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.135692e-01	1.177925e-02	8.482896e-02
7.950000e-01	2.050000e-01	2.050000e-01	-7.758277e-04	0.000000e+00	8.089880e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.912560e+00	5.687101e-01	2.638058e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.158803e+00	2.267919e-01	1.132956e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.380469e+00	1.684539e-01	3.073719e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.125044e-01	4.516591e-02	2.230206e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.888837e-01	3.353088e-02	1.188910e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.779527e-01	1.600230e-02	6.451453e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.637836e-02	0.000000e+00	3.936885e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.261561e-04	1.863016e-04	4.150152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.432521e+01	1.317008e+00	4.341497e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.790613e+00	3.439808e-01	4.634658e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.445507e+00	1.492791e-01	3.643398e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.796366e-01	2.246851e-02	2.623114e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.698684e-02	1.351505e-03	1.688830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.467077e-01	1.063050e-01	1.679149e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.922055e+00	6.619283e-01	7.964313e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.650340e+00	7.159756e-01	9.173255e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.162466e+00	4.413507e-01	1.984685e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.086288e+00	5.624495e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.211276e+00	5.103359e-01	2.619119e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.358602e+00	5.299748e-01	3.765157e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.687777e+00	3.337369e-01	3.814353e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.085111e+00	1.612376e-01	3.682831e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.714953e-01	1.517751e-01	2.352876e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.609644e-01	5.518547e-02	1.770834e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.324426e-01	9.836239e-03	1.370624e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.118031e-02	1.072581e-02	6.385320e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.761058e-03	0.000000e+00	6.228943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.064075e+00	9.172564e-01	8.755533e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.953974e+00	1.454825e+00	1.947603e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.726986e+00	8.843202e-01	4.600824e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.718090e+00	4.352824e-01	1.476837e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.378843e+00	4.981597e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.943542e+00	5.494931e-01	2.020166e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.745996e+00	3.264875e-01	4.133856e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.998322e+00	3.457571e-01	2.950082e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.368078e+00	1.389655e-01	2.994490e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.444490e-01	9.451871e-02	2.253610e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.413419e-01	8.499298e-02	1.719344e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.858962e-01	2.184551e-02	1.681966e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.485503e-01	2.248058e-02	7.547355e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.052375e-01	1.169559e-02	4.676540e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.606105e-03	6.594175e-04	6.036603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.359221e+01	3.178656e+00	6.487891e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.496333e+01	4.684954e+00	4.009173e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.945588e+01	2.787427e+00	2.669807e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.159268e+01	6.730162e-01	4.288211e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.827877e+00	1.074726e+00	3.110735e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.742617e+00	8.123611e-01	4.217746e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.878881e+00	3.424491e-01	5.499756e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.692016e+00	1.516531e-01	4.998540e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.173564e+00	1.748014e-01	3.271770e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.526440e-01	4.829299e-02	2.627834e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.349803e-01	4.817168e-04	2.219364e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.485163e-03	1.199835e-03	1.008430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.767105e+00	5.339108e-01	5.610891e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.616446e+00	6.413031e-01	3.542983e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.081544e+00	5.091741e-01	2.630447e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.938913e+00	3.884185e-01	4.272044e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.004467e+00	1.844801e-01	3.637626e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.837918e-01	6.337472e-02	1.968022e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.772944e-01	9.651197e-03	1.070563e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.831271e-02	1.911225e-03	5.081445e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.155697e-03	7.549451e-05	3.667594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.227630e+01	2.439835e+00	2.304564e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.018375e+00	1.086994e+00	1.652566e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.714266e+00	3.648473e-01	1.851438e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.535399e+00	3.568165e-01	3.296333e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.413975e+00	1.660857e-01	3.258341e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.126264e-01	4.931186e-02	2.061916e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.654090e-01	2.351134e-02	1.108928e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.671581e-01	8.538283e-03	5.618819e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.097514e-03	1.926186e-04	8.782010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.719160e+02	2.422366e+01	1.446068e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.115033e+01	1.520135e+00	5.016704e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.450874e+00	4.849868e-01	1.293404e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.156120e+00	1.946478e-01	3.605309e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.773019e+00	1.596974e-01	3.944838e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.413981e-01	1.082108e-01	2.711176e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.121705e-01	1.967644e-02	1.958200e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.700563e-03	1.665063e-03	1.184070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.209705e+00	4.272909e-01	6.056985e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.854699e+00	9.479329e-01	8.705455e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.525629e+00	7.016893e-01	8.085856e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.797055e+00	5.412371e-01	9.558627e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.587084e+00	4.111873e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.150872e+00	5.614427e-01	1.549236e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.421182e+00	3.813371e-01	5.102851e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.898931e+00	3.938280e-01	3.746701e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.285264e+00	1.911869e-01	3.664569e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.376183e-01	1.402945e-01	3.168463e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.625924e-01	1.066801e-01	1.882281e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.446703e-01	1.223703e-02	1.528320e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.030975e-02	4.715726e-03	6.500296e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.964098e-03	0.000000e+00	6.461359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.206631e+01	2.531616e+00	2.859649e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.184239e+01	1.824491e+00	2.082752e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.124168e+00	1.497233e+00	2.110960e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.233443e+00	5.887591e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.556060e+00	4.940092e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.249547e+00	3.027851e-01	3.013242e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.711788e+00	3.943142e-01	2.851668e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.909246e+00	2.120622e-01	3.152918e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.321867e+00	1.251917e-01	3.391724e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.214382e-01	9.513506e-02	1.902683e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.140171e-01	2.098046e-02	1.508340e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.112177e-01	1.918518e-02	7.552329e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.100961e-02	2.261681e-04	8.408836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.625509e+02	1.930038e+01	1.278014e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.607770e+01	5.812227e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.008783e+01	1.718696e+00	3.458767e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.197606e+01	6.017754e-01	5.204157e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.834682e+00	4.524309e-01	2.948262e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.173317e+00	3.997311e-01	1.663614e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.288474e+00	1.825437e-01	3.372997e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.313316e+00	1.715846e-01	3.122744e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.696537e+00	1.353600e-01	4.303897e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.076611e+00	1.379478e-01	3.110104e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.787408e-01	1.067266e-02	2.644150e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.611774e-02	1.606823e-03	1.334125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.319655e+00	3.671359e-01	4.433286e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.519828e+00	1.985156e-01	2.230707e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.198296e+00	5.233189e-01	3.217475e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.283905e+00	2.808019e-01	3.147131e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.788541e-01	1.853026e-01	2.120730e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.922437e-01	8.547175e-02	1.116372e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.386553e-01	3.508098e-02	5.438896e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.596792e-03	4.801941e-05	5.616780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.873821e+00	5.493708e-01	5.461000e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.838311e+00	3.370838e-01	2.423625e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.478286e+00	2.566310e-01	2.383959e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.262798e-01	1.647596e-01	1.324640e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.221124e-01	6.578933e-02	1.124098e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.088874e-01	3.641026e-02	6.029309e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.219923e-02	1.266889e-02	3.736247e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.051613e-03	2.912983e-04	3.862674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.332442e+01	1.359342e+00	1.107333e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.178259e+00	5.976342e-01	5.015499e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.647238e+00	3.003124e-01	3.836315e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.118356e-01	1.579070e-01	2.035753e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.913629e-02	5.984495e-03	1.751587e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.157992e-01	1.315351e-01	2.821211e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.554670e+00	7.685233e-01	1.461922e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.062863e+00	5.185739e-01	7.022043e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.127467e+00	2.035498e-01	1.025175e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.648563e+00	7.103555e-01	9.826273e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.746253e+00	5.905949e-01	2.558477e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.076030e+00	4.857283e-01	3.455236e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.527036e+00	3.399349e-01	2.680483e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.085874e+00	2.444023e-01	2.815654e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.395022e-01	1.561522e-01	2.128313e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.927870e-01	1.077244e-01	1.213059e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.531151e-01	5.814627e-02	8.607846e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.048347e-01	2.024906e-02	5.947286e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.486936e-03	4.491550e-04	4.470000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.777134e+00	7.590741e-01	2.097607e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.570572e+00	1.392942e+00	2.299257e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.139546e+00	1.031289e+00	5.387522e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.676998e+00	4.479352e-01	2.936314e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.167120e+00	8.149099e-01	1.216564e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.742466e+00	5.505883e-01	2.543264e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.803580e+00	5.609499e-01	1.652583e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.983981e+00	3.208160e-01	2.914280e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.467964e+00	3.221430e-01	2.197315e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.830136e-01	1.608009e-01	2.276402e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.205757e-01	1.363897e-01	1.269070e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.573752e-01	6.831980e-02	1.121456e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.539181e-01	3.727218e-02	9.831502e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.184205e-01	1.962199e-02	5.724820e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.579573e-03	1.593697e-03	4.738946e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.783030e+00	2.311382e+00	7.477676e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.714037e+01	4.486497e+00	7.737307e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.837603e+01	2.305189e+00	1.670019e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.343881e+01	1.396461e+00	4.231212e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.027700e+00	1.509558e+00	5.889382e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.629366e+00	1.013060e+00	5.233162e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.321409e+00	6.655803e-01	5.865722e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.190228e+00	4.747396e-01	3.407765e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.304377e+00	2.403122e-01	3.661397e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.316825e-01	1.546524e-01	2.457046e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.729074e-01	8.749745e-02	1.899304e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.583400e-02	3.906312e-03	1.041072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.382009e+00	5.973723e-01	9.689854e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.168851e+00	2.404840e-01	1.787014e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.902790e+00	5.786835e-01	1.760374e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.764416e+00	3.945069e-01	3.495754e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.581703e-01	2.007709e-01	2.580363e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.172630e-01	1.194020e-01	1.307508e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.021892e-01	4.818578e-02	6.623135e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.613981e-02	5.077371e-03	4.099544e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.465241e-04	0.000000e+00	2.143739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.613600e+01	2.727826e+00	3.573798e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.724685e+00	3.452811e-01	9.135819e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.276886e+00	2.480212e-01	7.952339e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.429656e+00	4.092288e-01	2.569854e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.454946e+00	2.421320e-01	2.549265e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.916006e-01	1.594407e-01	1.421850e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.996984e-01	5.743744e-02	1.069718e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.934092e-01	3.545703e-02	5.500458e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.032342e-02	2.006309e-03	8.615165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.786931e+02	1.887092e+01	1.821529e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.761193e+01	5.267691e-01	6.965335e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.746436e+00	2.843531e-01	2.633614e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.093646e+00	1.683872e-01	5.649966e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.843586e+00	2.398445e-01	2.806110e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.079107e+00	1.963544e-01	2.363704e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.311553e-01	1.014911e-01	1.770780e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.484178e-02	3.278492e-03	1.387232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.771470e+00	5.846734e-01	1.074834e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.283356e+00	7.013156e-01	1.300767e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.476922e+00	4.416147e-01	4.666712e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.459863e+00	2.095930e-01	1.906026e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.280075e+00	5.019894e-01	5.444142e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.873482e+00	5.542901e-01	1.742842e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.311787e+00	5.418346e-01	2.557846e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.751002e+00	3.572195e-01	2.878630e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.251872e+00	2.840485e-01	2.675866e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.331883e-01	1.729925e-01	2.136231e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.250916e-01	1.075319e-01	1.538468e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.790774e-01	5.840216e-02	8.573119e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.088721e-01	2.112652e-02	5.876152e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.770719e-03	4.822995e-04	4.595721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.802862e+01	2.776764e+00	4.556321e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.067897e+01	1.248992e+00	1.047372e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.591136e+00	4.217259e-01	3.308076e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.089093e+00	4.730153e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.792888e+00	2.630317e-01	7.415206e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.032700e+00	3.684466e-01	7.583001e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.536393e+00	3.478834e-01	2.535258e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.923993e+00	2.747564e-01	2.364632e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.383912e+00	2.579333e-01	1.929950e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.240504e-01	1.269072e-01	1.567423e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.659536e-01	6.928624e-02	1.308025e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.330343e-01	3.652370e-02	7.825177e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.547288e-02	2.485492e-03	9.174912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.771541e+02	1.743758e+01	1.615672e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.567314e+01	1.792290e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.539195e+01	4.382501e-01	1.066734e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.111614e+01	9.945463e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.372695e+00	4.152564e-01	2.227522e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.503207e+00	2.538606e-01	3.164398e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.025427e+00	1.705511e-01	1.774157e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.202947e+00	1.366233e-01	1.768251e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.786358e+00	2.474547e-01	3.103212e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.222496e+00	2.238587e-01	2.751137e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.427486e-01	1.067642e-01	2.326371e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.483785e-02	5.395329e-03	1.462315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.124257e+00	3.751540e-01	2.784354e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.759032e+00	2.860186e-01	3.478665e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.439645e+00	5.312602e-01	3.668744e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.373328e+00	2.918971e-01	3.863972e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.426452e-01	1.394523e-01	2.507332e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.577633e-01	5.527072e-02	1.480536e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.105561e-01	0.000000e+00	8.046686e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.154825e-04	5.227127e-04	7.513795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.098856e+00	5.961994e-01	3.250625e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.012921e+00	2.538438e-01	2.109869e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.326336e+00	1.967043e-01	2.819120e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.723101e-01	9.318533e-02	1.857035e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.493945e-01	3.199757e-02	1.207364e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.539289e-01	8.540176e-03	6.596855e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.168126e-02	0.000000e+00	4.437460e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.343588e-04	0.000000e+00	3.443398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.452587e+01	1.219276e+00	6.020777e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.708610e+00	4.361501e-01	3.384669e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.378741e+00	1.936112e-01	3.596457e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.589654e-01	5.690059e-02	2.266233e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.496195e-02	0.000000e+00	1.772568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.807921e-01	1.190808e-01	2.051892e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.170657e+00	7.312848e-01	9.996953e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.908274e+00	7.133949e-01	9.080396e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.219911e+00	3.905405e-01	2.449332e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.887058e+00	5.076865e-01	7.232247e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.165779e+00	7.000083e-01	2.572855e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.207997e+00	5.101977e-01	3.554464e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.571241e+00	3.631277e-01	3.475329e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.016549e+00	1.776744e-01	3.575915e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.250096e-01	1.320625e-01	2.376439e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.379033e-01	7.516410e-02	1.655340e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.291300e-01	2.639446e-02	1.150774e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.869320e-02	0.000000e+00	7.451151e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.058951e-03	5.996117e-04	4.569970e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.511421e+00	5.049180e-01	1.295097e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.420391e+00	1.455332e+00	2.294371e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.314375e+00	1.103675e+00	7.582837e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.023679e+00	4.148604e-01	1.453157e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.318977e+00	7.654312e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.875443e+00	6.592105e-01	2.212309e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.803001e+00	4.300561e-01	2.331124e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.921225e+00	3.289384e-01	2.801326e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.360180e+00	2.168833e-01	2.356477e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.279821e-01	1.618894e-01	2.019574e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.931986e-01	6.890470e-02	1.671648e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.629624e-01	4.963120e-02	1.478010e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.121116e-01	7.641335e-03	1.009572e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.461830e-02	0.000000e+00	6.135497e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.954524e-03	8.281721e-04	3.778019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.265385e+01	2.458366e+00	8.142926e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.357002e+01	3.890906e+00	4.702261e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.906105e+01	1.726092e+00	6.775707e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.292757e+01	1.319375e+00	9.764458e-02
4.250000e-02	7.500000e-03	7.500000e-03	8.239332e+00	1.207209e+00	3.083582e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.898081e+00	8.248334e-01	2.893168e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.797022e+00	4.252500e-01	4.378127e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.753385e+00	2.811117e-01	3.878440e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.099860e+00	1.761409e-01	3.487550e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.052322e-01	4.630596e-02	2.491279e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.808343e-01	8.822234e-03	2.173353e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.847942e-03	5.438201e-04	9.082885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.946955e+00	5.835557e-01	7.539890e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.587807e+00	5.439102e-01	4.487884e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.004242e+00	6.036055e-01	2.380888e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.876426e+00	4.919215e-01	4.182171e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.680080e-01	1.760644e-01	3.705890e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.627460e-01	8.272914e-02	1.893607e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.724091e-01	1.136877e-02	9.563190e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.048759e-02	5.446924e-03	4.840705e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.794105e-04	6.221636e-04	2.751427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.361437e+01	2.620009e+00	3.168084e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.838857e+00	8.817103e-01	1.741101e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.575622e+00	4.916309e-01	8.566631e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.477966e+00	4.068365e-01	4.132849e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.362108e+00	2.247789e-01	3.044341e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.876489e-01	1.067561e-01	1.807060e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.270493e-01	2.510446e-02	1.209937e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.254396e-01	3.976097e-05	6.582457e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.826796e-03	7.950883e-05	8.518782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.793691e+02	2.355082e+01	1.925048e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.019428e+01	1.572097e+00	9.299710e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.971190e+00	5.920678e-01	2.525633e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.082380e+00	2.663836e-01	2.634382e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.888734e+00	2.621298e-01	2.951978e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.669850e-01	1.351808e-01	2.940832e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.436124e-01	8.833238e-03	2.386616e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.721133e-03	9.393100e-04	1.100748e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.422313e+00	5.588927e-01	7.420339e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.962805e+00	7.600694e-01	1.315241e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.667905e+00	7.077535e-01	8.236087e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.848680e+00	4.823221e-01	3.489924e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.576771e+00	4.886264e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.914222e+00	4.686112e-01	4.787563e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.447267e+00	5.583420e-01	3.004575e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.797528e+00	3.893538e-01	3.715654e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.217377e+00	2.263113e-01	3.530476e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.103873e-01	1.350106e-01	3.047744e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.028033e-01	9.412332e-02	1.843157e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.486288e-01	2.823059e-02	1.214671e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.349439e-02	0.000000e+00	7.875214e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.472426e-03	1.051267e-03	4.543233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.237782e+01	2.304714e+00	3.575875e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.251508e+01	1.760824e+00	2.494210e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.288245e+00	1.418755e+00	1.155856e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.356504e+00	6.419841e-01	1.135386e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.336726e+00	4.045008e-01	8.099235e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.339440e+00	4.896933e-01	1.463945e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.580161e+00	3.568287e-01	2.682917e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.971649e+00	3.172372e-01	2.907237e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.319853e+00	1.891386e-01	2.428059e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.355392e-01	7.987229e-02	1.865589e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.844492e-01	3.666395e-02	1.495427e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.783121e-01	5.919144e-03	9.062530e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.110645e-02	0.000000e+00	8.033726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.709582e+02	2.016375e+01	1.725176e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.473280e+01	5.107889e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.797827e+01	1.104689e+00	1.585620e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.179596e+01	8.120924e-01	7.091085e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.587106e+00	8.337684e-01	7.220131e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.689224e+00	3.441970e-01	3.539292e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.367729e+00	3.553722e-01	2.529957e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.417037e+00	2.178426e-01	2.243452e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.635365e+00	2.230962e-01	3.268187e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.005137e+00	1.171917e-01	3.447566e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.516921e-01	2.376755e-02	2.387986e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.491465e-02	3.774045e-04	1.323461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.288362e+00	3.017405e-01	3.460361e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.403068e+00	8.640577e-02	2.229667e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.187473e+00	3.789494e-01	2.739894e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.387247e+00	2.850872e-01	2.637299e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.583658e-01	1.642719e-01	1.387790e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.367341e-01	1.083698e-01	7.195606e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.434980e-01	3.322862e-02	5.351841e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.081065e-03	1.076488e-03	5.851058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.640487e+00	3.935083e-01	4.847847e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.878825e+00	2.912632e-01	1.533499e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.602300e+00	2.216256e-01	1.910848e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.821587e-01	1.085323e-01	1.267300e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.980883e-01	9.077961e-02	5.906506e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.446364e-01	4.748086e-02	4.719894e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.659656e-02	1.485633e-02	3.739038e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.970415e-03	3.121811e-04	3.562626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.302747e+01	1.034109e+00	9.764475e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.135729e+00	5.296523e-01	3.754685e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.870557e+00	2.653856e-01	2.674949e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.906599e-01	1.220054e-01	1.750039e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.456327e-02	6.292894e-03	1.400068e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.840505e-01	1.543472e-01	2.267044e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.564588e+00	6.259263e-01	1.044017e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.959100e+00	4.212879e-01	5.679306e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.040475e+00	1.092768e-01	1.138632e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.447634e+00	3.824558e-01	1.067071e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.745928e+00	4.947497e-01	2.243124e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.001173e+00	2.955983e-01	3.265985e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.577948e+00	2.927569e-01	2.146527e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.230062e+00	2.764340e-01	1.602513e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.969983e-01	1.502753e-01	1.774263e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.342911e-01	1.234428e-01	9.444085e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.754472e-01	5.779856e-02	7.501824e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.027013e-01	1.908696e-02	5.526066e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.339756e-03	1.271257e-03	3.572560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.010708e+00	7.630651e-01	1.757488e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.349028e+00	1.091813e+00	1.467511e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.436986e+00	7.321838e-01	4.511771e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.210583e+00	1.986306e-01	2.495501e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.911222e+00	3.868373e-01	2.485704e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.729923e+00	3.842610e-01	1.752766e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.819063e+00	3.931408e-01	1.606373e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.101392e+00	2.963738e-01	1.779945e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.608738e+00	2.293663e-01	1.537916e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.145291e+00	1.545858e-01	1.577355e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.665792e-01	1.016455e-01	1.316258e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.980417e-01	7.304877e-02	9.678330e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.140702e-01	5.921600e-02	5.815071e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.485166e-01	2.259784e-02	4.065758e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.076297e-03	2.195464e-03	3.757293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.646835e+00	2.644850e+00	6.761335e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.770438e+01	4.305137e+00	5.457932e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.766578e+01	1.685871e+00	1.214218e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.280219e+01	1.054263e+00	7.325142e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.797757e+00	9.723807e-01	5.337965e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.335383e+00	8.506491e-01	6.405735e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.388839e+00	5.388873e-01	2.823459e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.275127e+00	3.489840e-01	3.101192e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.523199e+00	2.345427e-01	2.543273e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.612138e-01	1.386473e-01	2.345582e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.557983e-01	7.831407e-02	1.505145e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.662040e-02	3.034318e-03	9.153325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.362885e+00	5.668788e-01	6.953575e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.108845e+00	1.731778e-01	1.622736e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.800383e+00	3.343798e-01	2.590988e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.822977e+00	3.274478e-01	2.799453e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.015268e+00	1.903232e-01	2.016119e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.706086e-01	1.409358e-01	8.683333e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.224234e-01	5.488639e-02	5.921558e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.514718e-02	4.518852e-03	3.861536e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.527664e-04	1.271385e-04	2.206474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.437466e+01	1.857791e+00	2.688055e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.649101e+00	3.858762e-01	6.116155e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.445748e+00	1.286416e-01	1.418544e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.440613e+00	3.170794e-01	2.436181e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.610846e+00	1.929147e-01	2.142829e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.757679e-01	1.156845e-01	1.184303e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.685209e-01	8.544949e-02	5.395463e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.390908e-01	4.950847e-02	4.509520e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.226827e-02	1.851578e-03	7.581647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.622958e+02	1.268187e+01	1.515150e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.693721e+01	6.469307e-01	5.736686e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.307582e+00	1.376668e-01	1.867396e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.423472e+00	1.072739e-01	8.136762e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.045859e+00	2.675446e-01	1.494582e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.183794e+00	1.456009e-01	2.191733e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.390868e-01	1.011522e-01	1.430134e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.778785e-02	3.471406e-03	1.161766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.798527e+00	5.273920e-01	8.005390e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.135403e+00	6.033247e-01	9.244694e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.509370e+00	4.708258e-01	2.533500e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.308378e+00	1.318353e-01	1.763058e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.178356e+00	2.429684e-01	1.337419e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.741664e+00	3.476843e-01	1.973905e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.312433e+00	3.410565e-01	2.422313e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.759793e+00	2.581168e-01	2.992177e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.328002e+00	2.468746e-01	1.989791e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.274946e-01	1.944067e-01	1.578642e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.044161e-01	1.389640e-01	1.274122e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.995580e-01	6.085296e-02	7.739235e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.162500e-01	2.729606e-02	4.648752e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.544521e-03	1.170660e-03	3.482419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.700918e+01	2.073454e+00	3.436258e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.788181e+00	1.176564e+00	7.870064e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.269252e+00	5.032415e-01	1.198768e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.710463e+00	2.272543e-01	2.220132e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.809154e+00	1.124280e-01	1.457155e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.117389e+00	2.066600e-01	4.560165e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.578112e+00	2.236973e-01	2.420426e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.019397e+00	2.491294e-01	2.452599e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.482552e+00	1.759635e-01	1.670009e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.347765e-01	1.125019e-01	1.362295e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.420357e-01	8.226366e-02	8.797066e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.826290e-01	4.910940e-02	5.184504e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.726126e-02	2.777843e-03	5.988081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.621395e+02	1.202827e+01	1.352770e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.451809e+01	1.454566e+00	2.805788e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.546806e+01	7.959710e-01	1.139072e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.009960e+01	1.956261e-01	2.704449e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.822539e+00	2.744584e-01	4.742951e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.123639e+00	2.193237e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.520906e+00	1.494227e-01	7.969264e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.460626e+00	1.426862e-01	9.113015e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.930360e+00	2.322301e-01	2.203835e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.369542e+00	1.977300e-01	2.201427e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.063082e-01	8.771131e-02	2.184781e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.893285e-02	6.205936e-03	1.116108e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.010118e+00	2.597880e-01	2.088137e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.850358e+00	2.821843e-01	1.106557e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.498500e+00	3.268688e-01	2.800537e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.366021e+00	1.990926e-01	3.210751e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.527714e-01	1.335270e-01	2.048037e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.201343e-01	5.061327e-02	1.169708e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.713513e-01	2.117130e-02	5.174207e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.714576e-03	2.999001e-04	8.695861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.854843e+00	4.826985e-01	2.081893e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.013521e+00	1.772192e-01	1.783944e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.483411e+00	1.330167e-01	2.396351e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.667943e-01	8.147417e-02	1.531497e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.501579e-01	1.693783e-02	1.228765e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.332823e-01	6.485262e-03	6.271374e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.403981e-02	8.708650e-03	2.818538e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.201445e-04	5.972331e-04	4.088149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.376687e+01	1.044258e+00	4.070823e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.176819e+00	3.635753e-01	2.465503e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.555515e+00	1.523647e-01	3.339028e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.122214e-01	3.697171e-02	1.984811e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.519596e-02	1.343528e-04	1.673614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.289173e-01	1.465043e-01	1.676021e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.220285e+00	6.191994e-01	7.324207e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.699654e+00	5.553698e-01	7.112332e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.236401e+00	2.676286e-01	2.885842e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.749278e+00	3.270335e-01	1.617530e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.095724e+00	4.807330e-01	2.426683e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.186843e+00	3.256151e-01	3.002975e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.548973e+00	2.257929e-01	3.061874e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.114154e+00	1.706867e-01	2.465415e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.253882e-01	8.261654e-02	2.149156e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.042895e-01	6.442062e-02	1.356298e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.935116e-01	3.230630e-02	8.484361e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.195636e-01	2.117502e-02	4.393219e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.690894e-03	3.661943e-04	5.503704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.166810e+00	6.713392e-01	1.048869e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.641501e+00	9.260552e-01	1.731885e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.600121e+00	7.719593e-01	2.781166e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.548476e+00	5.970226e-01	5.171054e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.094084e+00	5.289837e-01	7.772051e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.832225e+00	5.054919e-01	1.182008e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.812889e+00	2.730075e-01	2.728114e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.086698e+00	2.085333e-01	2.567448e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.458700e+00	1.215549e-01	2.483205e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.046363e+00	1.055343e-01	1.572220e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.613213e-01	4.834633e-02	1.558643e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.153928e-01	3.606523e-02	1.031275e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.520937e-01	1.622831e-02	7.532421e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.292372e-01	6.436058e-03	5.340992e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.539981e-03	1.232438e-03	4.456174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.471675e+01	2.924407e+00	6.403868e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.322417e+01	3.190757e+00	3.237977e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.873711e+01	1.900346e+00	1.256405e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.192103e+01	1.289081e+00	3.820614e-02
4.250000e-02	7.500000e-03	7.500000e-03	7.384940e+00	8.646008e-01	2.440818e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.877627e+00	7.119116e-01	2.755766e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.006290e+00	2.661835e-01	4.998095e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.977580e+00	2.094062e-01	4.252141e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.158530e+00	7.399783e-02	3.406665e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.323716e-01	7.460250e-02	2.046188e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.946869e-01	2.833523e-02	1.669531e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.126304e-03	0.000000e+00	1.037712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.045817e+00	5.684038e-01	4.366038e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.417692e+00	4.024436e-01	2.246468e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.930021e+00	3.373178e-01	2.674273e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.891130e+00	2.924963e-01	3.748174e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.409383e-01	1.092470e-01	2.886563e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.515030e-01	7.510906e-02	1.281999e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.352072e-01	2.230142e-02	7.226319e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.238342e-02	3.264377e-04	4.870928e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.155176e-03	5.521287e-04	3.350969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.301369e+01	2.142802e+00	2.157851e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.915706e+00	7.354299e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.435143e+00	3.465062e-01	1.446907e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.753303e+00	2.566214e-01	2.617903e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.514503e+00	1.054448e-01	2.947405e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.887821e-01	8.070414e-02	1.611910e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.568501e-01	2.159237e-02	9.246629e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.334740e-01	9.604992e-03	5.505546e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.721238e-03	4.116763e-04	8.293936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.675710e+02	1.910844e+01	1.317538e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.813360e+01	7.572594e-01	6.399842e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.899118e+00	4.810678e-01	2.354833e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.592416e+00	4.063126e-01	3.878648e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.219283e+00	1.686000e-01	2.666665e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.184358e-01	2.674574e-02	2.917185e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.572044e-01	3.460115e-02	1.956250e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.934465e-03	0.000000e+00	1.210363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.435491e+00	4.563786e-01	5.544512e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.101429e+00	8.127632e-01	7.360301e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.469519e+00	5.488152e-01	4.488741e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.695053e+00	4.512513e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.421611e+00	3.125863e-01	2.307547e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.867392e+00	3.020109e-01	3.161356e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.509482e+00	3.389342e-01	2.811594e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.823379e+00	2.267069e-01	3.183749e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.270172e+00	1.543202e-01	2.926266e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.290213e-01	9.447140e-02	2.340682e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.473572e-01	6.489421e-02	1.510010e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.951070e-01	2.384505e-02	8.299166e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.076449e-01	9.768840e-03	5.219987e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.039956e-03	2.644085e-04	5.554024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.377775e+01	2.316661e+00	2.447918e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.146150e+01	1.345316e+00	1.328106e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.988213e+00	1.121419e+00	3.896119e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.316427e+00	4.002759e-01	1.625902e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.993115e+00	3.552862e-01	6.334418e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.331623e+00	3.126366e-01	4.850585e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.747120e+00	2.466376e-01	2.602283e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.074846e+00	1.289514e-01	3.082384e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.376149e+00	1.056552e-01	2.378703e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.241539e-01	6.530397e-02	1.587942e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.692709e-01	3.613414e-02	1.021841e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.418138e-01	7.766156e-03	6.288218e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.382716e-02	4.659530e-04	8.914728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.630651e+02	1.741854e+01	1.119383e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.934465e+01	2.023313e+00	3.270915e-03
6.250000e-03	1.250000e-03	1.250000e-03	1.666665e+01	6.540289e-01	1.833620e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.123797e+01	4.539931e-01	4.663990e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.812966e+00	8.141127e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.061359e+00	3.842320e-01	2.577507e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.316877e+00	3.157580e-01	9.560559e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.871433e+00	2.989504e-01	7.757740e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.907779e+00	1.105873e-01	4.473460e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.076088e+00	8.526824e-02	3.274315e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.025167e-01	2.026862e-02	1.855384e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.538434e-02	0.000000e+00	1.288252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.542658e+00	2.874439e-01	3.801974e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.297260e+00	1.211651e-01	7.427926e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.036097e+00	4.297662e-01	2.779971e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.251371e+00	2.660068e-01	2.019248e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.429105e-01	1.560287e-01	1.339059e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.463902e-01	7.775709e-02	1.043313e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.224704e-01	3.114657e-02	4.966187e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.742212e-03	3.034236e-04	5.522093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.978542e+00	4.233087e-01	4.783836e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.733676e+00	2.503338e-01	1.833105e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.435858e+00	2.964012e-01	1.560465e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.049455e-01	1.105930e-01	1.392806e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.077534e-01	6.794035e-02	6.625734e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.195981e-01	3.278404e-02	5.564026e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.717258e-02	1.172457e-02	3.945767e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.746455e-03	1.052313e-03	3.604864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.342677e+01	1.010346e+00	9.726756e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.051921e+00	5.635003e-01	2.436584e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.707758e+00	2.669487e-01	2.874039e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.585887e-01	1.211860e-01	1.877938e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.817224e-02	5.158935e-03	1.761075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.771319e-01	2.558445e-01	3.255841e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.257897e+00	6.945492e-01	1.229923e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.170218e+00	2.881013e-01	3.931269e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.895737e+00	2.940248e-01	5.669280e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.200654e+00	5.313365e-01	1.489641e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.451949e+00	3.788968e-01	2.993272e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.919056e+00	3.870386e-01	2.446764e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.394893e+00	2.548974e-01	2.363199e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.054066e+00	1.925052e-01	1.897784e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.147092e-01	1.390107e-01	1.649302e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.514335e-01	9.353272e-02	1.114868e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.523271e-01	5.428981e-02	8.311759e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.071906e-01	3.092794e-02	4.047072e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.148283e-03	4.808292e-04	4.017828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.201298e+00	1.225520e+00	1.959887e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.402051e+00	8.056698e-01	2.067595e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.731834e+00	9.826775e-01	4.385966e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.951368e+00	4.328427e-01	2.456210e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.547398e+00	4.710559e-01	1.424495e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.550052e+00	4.557381e-01	7.240591e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.537979e+00	3.676520e-01	3.266278e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.961050e+00	3.285945e-01	1.564355e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.485746e+00	2.194912e-01	1.184689e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.862419e-01	1.363679e-01	1.794623e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.077581e-01	1.203309e-01	1.255176e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.615357e-01	7.142665e-02	7.206689e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.503236e-01	3.865715e-02	9.115772e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.439736e-01	3.848576e-02	4.152466e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.070073e-03	1.653899e-03	4.558995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.060524e+01	4.297037e+00	8.505013e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.028963e+01	4.132904e+00	6.295539e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.836858e+01	1.852893e+00	1.620556e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.236675e+01	1.318729e+00	6.428361e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.034065e+00	1.330214e+00	5.879239e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.114594e+00	7.694540e-01	3.325940e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.092690e+00	4.514397e-01	5.656679e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.169068e+00	3.648499e-01	2.455542e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.318176e+00	1.972664e-01	2.678320e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.956585e-01	1.812351e-01	1.881677e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.886208e-01	1.087463e-01	1.515143e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.363133e-02	2.712000e-03	1.242777e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.820623e+00	5.581428e-01	8.472028e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.049777e+00	2.237586e-01	4.856377e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.673418e+00	4.257444e-01	2.718175e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.650968e+00	2.997486e-01	3.068479e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.349413e-01	1.906256e-01	1.600671e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.772321e-01	9.762852e-02	1.033720e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.782268e-01	4.510429e-02	6.115322e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.252028e-02	3.734679e-03	3.754277e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.735140e-04	1.039882e-04	2.204759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.742991e+01	2.349344e+00	2.938926e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.107658e+00	1.885077e-01	1.624478e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.231229e+00	2.095973e-01	4.949578e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.354895e+00	3.306575e-01	2.749063e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.460513e+00	2.341886e-01	1.750520e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.782343e-01	1.021533e-01	1.540513e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.952634e-01	6.924091e-02	6.276765e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.887614e-01	2.692711e-02	5.395688e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.026267e-02	1.830099e-03	8.318882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.822389e+02	1.529917e+01	1.579359e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.563570e+01	3.333264e-01	5.240595e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.790011e+00	3.141726e-01	1.050535e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.138534e+00	2.086033e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.921276e+00	2.172324e-01	2.137850e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.034725e+00	1.527887e-01	2.649345e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.490855e-01	9.685221e-02	1.386086e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.568658e-02	3.271090e-03	1.262870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.387003e+00	7.086748e-01	1.046230e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.905868e+00	9.242707e-01	8.739866e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.460659e+00	3.680775e-01	2.214051e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.191492e+00	2.120405e-01	1.347172e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.926904e+00	3.345411e-01	2.334627e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.486592e+00	3.673823e-01	3.299852e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.138928e+00	3.374532e-01	3.001902e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.641606e+00	2.811804e-01	2.512387e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.217364e+00	2.621884e-01	1.883276e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.195887e-01	1.598140e-01	1.841549e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.108144e-01	1.055944e-01	1.128118e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.543333e-01	5.375685e-02	9.718636e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.067292e-01	2.848707e-02	4.069540e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.254441e-03	4.946130e-04	4.391344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.206261e+01	3.291127e+00	3.718943e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.417659e+00	9.491579e-01	8.765222e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.706340e+00	1.959104e-01	1.722852e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.373582e+00	1.491927e-01	8.756462e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.400996e+00	1.634265e-01	2.145355e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.904629e+00	2.144468e-01	1.592706e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.396821e+00	2.819383e-01	2.471081e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.915198e+00	2.476021e-01	2.498745e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.354020e+00	1.976870e-01	1.733177e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.111138e-01	1.033261e-01	1.467127e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.799562e-01	7.671032e-02	8.842498e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.426623e-01	3.635247e-02	6.669601e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.658600e-02	3.735913e-03	6.437835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.826033e+02	1.574073e+01	1.406750e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.318338e+01	1.108752e+00	3.951255e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.391430e+01	2.467485e-01	8.818867e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.096031e+01	1.056000e+00	1.906856e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.003919e+00	2.791392e-01	5.709055e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.865909e+00	6.154231e-03	4.565238e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.166942e+00	1.984923e-01	5.636157e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.263892e+00	1.528874e-01	1.132338e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.858603e+00	2.512873e-01	2.677844e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.171191e+00	1.609730e-01	2.529977e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.236913e-01	1.424897e-01	1.552366e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.383358e-02	4.589800e-03	1.364712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.467221e+00	3.137292e-01	2.753486e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.572664e+00	3.274838e-01	7.329024e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.008323e+00	3.237493e-01	3.938314e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.246622e+00	2.149819e-01	2.779382e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.998347e-01	1.047304e-01	1.882732e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.480105e-01	4.852191e-02	1.187740e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.159215e-02	0.000000e+00	7.192443e-02
7.950000e-01	2.050000e-01	2.050000e-01	-9.297657e-04	1.266499e-04	6.911546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.296181e+00	4.873822e-01	2.714488e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.624508e+00	1.864569e-01	2.334509e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.351944e+00	1.901548e-01	1.726044e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.902492e-01	6.848217e-02	1.564998e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.571744e-01	3.523987e-02	1.082880e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.509416e-01	1.012330e-03	6.072538e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.498116e-02	0.000000e+00	3.892571e-02
7.750000e-01	2.250000e-01	2.250000e-01	-5.026525e-04	1.311566e-04	3.578294e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.483646e+01	1.198223e+00	4.767630e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.385568e+00	4.935358e-01	4.099429e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.321322e+00	1.179999e-01	3.466805e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.521760e-01	4.020003e-02	2.340977e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.648455e-02	0.000000e+00	1.630807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.694701e-01	1.917644e-01	2.173406e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.133485e+00	9.513556e-01	9.195851e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.534815e+00	6.967230e-01	5.157145e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.006712e+00	1.539597e-01	2.155923e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.264774e+00	4.817738e-01	3.274797e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.537423e+00	4.533021e-01	4.025204e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.965309e+00	3.565660e-01	3.056515e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.365457e+00	2.050940e-01	3.302772e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.031945e+00	1.892239e-01	2.319883e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.592792e-01	9.184585e-02	1.922895e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.874207e-01	4.347391e-02	1.438352e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.942516e-01	7.303727e-03	1.059462e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.539508e-02	8.560623e-04	6.755492e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.322212e-03	4.617128e-04	5.200158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.291235e+00	9.859042e-01	1.196416e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.908299e+00	1.275993e+00	1.496308e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.707185e+00	6.180580e-01	6.342331e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.381965e+00	6.851764e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.673528e+00	4.984176e-01	9.987302e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.409669e+00	5.157862e-01	2.044413e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.517013e+00	2.981066e-01	2.837805e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.838388e+00	2.323588e-01	2.512038e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.261697e+00	1.466895e-01	2.521345e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.674984e-01	9.334801e-02	2.021035e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.772648e-01	5.251364e-02	1.549853e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.789363e-01	2.564949e-02	1.222001e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.198148e-01	2.588874e-02	6.517738e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.249855e-02	0.000000e+00	5.988920e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.765722e-03	0.000000e+00	4.975872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.797639e+01	3.614361e+00	8.103371e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.680863e+01	3.906044e+00	3.621579e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.840270e+01	1.492689e+00	7.812974e-03
2.875000e-02	6.250000e-03	6.250000e-03	1.189419e+01	2.201129e+00	2.131883e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.094726e+00	8.648659e-01	5.023423e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.385280e+00	5.930400e-01	3.283386e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.763699e+00	4.475627e-01	3.872654e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.660181e+00	1.794800e-01	4.847167e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.032341e+00	1.054883e-01	3.016683e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.194563e-01	4.244736e-02	2.677855e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.237831e-01	3.435325e-02	1.758401e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.898532e-03	0.000000e+00	8.914662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.773566e+00	7.629392e-01	5.321242e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.382300e+00	3.504614e-01	2.319491e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.357304e+00	3.805343e-01	4.717498e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.776495e+00	3.317316e-01	3.698467e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.279116e-01	1.403201e-01	2.559154e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.526530e-01	7.968836e-02	1.380590e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.507504e-01	1.015654e-03	8.397865e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.040930e-02	0.000000e+00	4.732634e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.030190e-03	4.817831e-05	3.158908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.771080e+01	3.351946e+00	2.084415e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.131308e+00	3.384478e-01	3.124084e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.121079e+00	3.333749e-01	2.095115e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.278136e+00	3.009275e-01	3.535716e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.415242e+00	1.783578e-01	2.196044e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.352935e-01	4.953302e-02	1.819177e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.262298e-01	3.247083e-02	1.061952e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.426145e-01	6.148143e-03	6.165199e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.918079e-03	0.000000e+00	8.657493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.930945e+02	2.340525e+01	1.324974e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.741698e+01	7.961520e-01	8.006928e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.337688e+00	4.079211e-01	2.381696e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.329421e+00	3.630526e-01	4.814606e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.746150e+00	1.381120e-01	3.161729e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.917070e-01	5.060763e-02	3.171009e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.546866e-01	1.078717e-02	1.650013e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.242553e-03	0.000000e+00	1.118653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.932341e+00	8.294118e-01	7.114068e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.798351e+00	8.904686e-01	9.236072e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.199136e+00	7.883184e-01	3.136799e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.535167e+00	3.226623e-01	1.544667e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.181897e+00	4.824438e-01	1.204986e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.540051e+00	3.679946e-01	5.139697e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.145507e+00	3.478985e-01	3.198398e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.628767e+00	2.522646e-01	3.837677e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.136359e+00	1.685817e-01	2.826785e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.075640e-01	1.284544e-01	2.018137e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.361152e-01	5.524237e-02	1.941720e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.224217e-01	1.373829e-02	1.041608e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.990301e-02	1.973580e-03	6.725526e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.602009e-03	6.290667e-04	4.961981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.778740e+01	4.092672e+00	2.903077e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.351025e+01	2.189986e+00	9.747128e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.571417e+00	4.539870e-01	2.478590e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.024892e+00	3.996252e-01	5.804056e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.799461e+00	3.016744e-01	1.112764e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.972223e+00	2.776220e-01	2.222574e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.435427e+00	3.311867e-01	4.081506e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.916449e+00	2.073072e-01	2.460278e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.207570e+00	1.229408e-01	2.387516e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.280567e-01	7.327370e-02	1.911311e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.722976e-01	1.688312e-02	1.522149e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.705847e-01	8.503321e-03	6.881034e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.494882e-03	0.000000e+00	8.490612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.860705e+02	2.411527e+01	1.101628e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.932248e+01	3.168816e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.649910e+01	5.601910e-01	1.740982e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.090950e+01	5.520828e-01	1.839720e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.872074e+00	5.122426e-01	1.150999e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.325923e+00	2.333479e-01	3.931832e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.434191e+00	5.187920e-01	2.712907e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.383187e+00	1.796471e-01	2.526397e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.523077e+00	1.208273e-01	3.933837e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.200325e-01	5.132553e-02	3.714707e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.516528e-01	2.385721e-02	2.234400e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.692692e-02	3.195729e-04	1.045669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.472276e+00	2.613551e-01	4.581791e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.305008e+00	1.365223e-01	1.690224e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.080482e+00	4.120270e-01	2.788009e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.290725e+00	2.835579e-01	1.933764e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.952257e-01	1.957974e-01	1.327001e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.897214e-01	1.101257e-01	7.132964e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.196993e-01	3.100493e-02	5.498487e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.219353e-03	0.000000e+00	6.451761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.792777e+00	3.469855e-01	5.212760e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.871251e+00	3.483883e-01	8.585174e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.525157e+00	2.308217e-01	1.701933e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.965360e-01	1.231677e-01	1.288414e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.723550e-01	1.192091e-01	7.359028e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.237064e-01	4.337770e-02	6.775615e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.245406e-02	2.175250e-02	2.508002e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.697555e-03	4.207491e-05	3.898545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.325044e+01	8.911627e-01	9.835812e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.117799e+00	5.442109e-01	1.552985e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.776637e+00	2.670047e-01	2.742479e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.445997e-01	1.192607e-01	2.210368e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.171708e-02	7.011797e-03	1.309264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.171143e-01	1.436520e-01	4.181736e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.623305e+00	4.078519e-01	1.565393e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.288773e+00	5.082764e-01	3.577942e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.191231e+00	3.936138e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.418920e+00	5.669998e-01	1.078922e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.621427e+00	4.345594e-01	2.837628e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.019614e+00	4.592205e-01	2.027068e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.398714e+00	2.768736e-01	2.857117e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.091410e+00	2.571407e-01	1.462895e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.855207e-01	1.867476e-01	1.221671e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.740440e-01	1.235396e-01	9.814604e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.564248e-01	6.899097e-02	6.206763e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.227045e-02	2.382967e-02	4.765145e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.171578e-03	2.533530e-04	4.453945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.431714e+00	6.163314e-01	2.415464e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.696200e+00	6.913413e-01	1.893516e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.734736e+00	6.176677e-01	3.301713e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.589236e+00	6.890639e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.773894e+00	6.394994e-01	2.023449e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.460888e+00	4.629696e-01	2.179414e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.694821e+00	3.075874e-01	2.201468e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.006358e+00	3.283686e-01	2.139845e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.449136e+00	2.244481e-01	1.796951e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.038130e+00	1.599554e-01	1.793718e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.116254e-01	2.023429e-01	8.640415e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.790656e-01	7.863982e-02	1.039853e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.973178e-01	5.495466e-02	5.944468e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.387800e-01	2.734822e-02	4.125275e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.153790e-03	9.314842e-04	6.849283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.950247e+00	2.773217e+00	9.180070e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.029822e+01	3.610906e+00	5.489539e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.890009e+01	1.868542e+00	9.796409e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.251221e+01	1.108124e+00	6.908125e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.678836e+00	1.122821e+00	5.414505e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.267336e+00	1.041215e+00	2.183740e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.137293e+00	4.552623e-01	4.137377e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.173792e+00	3.816578e-01	2.268227e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.335360e+00	2.064962e-01	3.525376e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.617597e-01	2.095947e-01	1.673543e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.893023e-01	8.946245e-02	1.941557e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.733684e-02	3.714834e-03	1.147808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.352117e+00	4.827112e-01	9.328521e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.107426e+00	1.650230e-01	9.899222e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.012932e+00	5.357795e-01	1.799832e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.737532e+00	3.521477e-01	3.077808e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.566713e-01	2.002901e-01	1.819959e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.406748e-01	1.461484e-01	7.325731e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.907353e-01	4.918515e-02	6.566018e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.070903e-02	1.715667e-02	3.410693e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.675985e-04	2.040421e-05	2.069332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.427237e+01	1.407961e+00	3.509918e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.515358e+00	3.835336e-01	2.114433e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.670378e+00	4.335667e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.643762e+00	3.776071e-01	2.505179e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.567178e+00	2.278460e-01	1.747604e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.020794e-01	1.237316e-01	1.073701e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.630534e-01	1.230669e-01	6.612756e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.891011e-01	3.525042e-02	7.686966e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.090871e-02	2.088942e-03	8.243218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.594987e+02	8.903875e+00	1.927464e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.855062e+01	1.017208e+00	3.873413e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.967833e+00	9.494650e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.194022e+00	7.967946e-02	7.179184e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.099034e+00	2.797830e-01	1.813414e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.085962e+00	1.572280e-01	2.506847e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.252506e-01	7.934846e-02	1.767176e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.965619e-02	5.588627e-03	9.663359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.855269e+00	4.237296e-01	1.127574e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.610991e+00	4.405079e-01	1.510537e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.674657e+00	7.161348e-01	1.882632e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.722090e+00	4.192439e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.233407e+00	3.623610e-01	1.909605e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.857106e+00	4.780630e-01	2.537470e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.323372e+00	4.150419e-01	2.832945e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.760604e+00	3.768935e-01	2.185790e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.265729e+00	3.104145e-01	1.829868e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.578217e-01	1.931672e-01	1.602140e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.676378e-01	1.407667e-01	8.715543e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.681948e-01	6.862857e-02	7.957197e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.035674e-01	2.924169e-02	4.189755e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.311431e-03	2.787913e-04	4.610318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.733164e+01	1.566494e+00	5.107408e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.106529e+00	1.088454e+00	6.142448e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.374013e+00	6.594273e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.877973e+00	2.991139e-01	2.477972e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.248771e+00	4.951914e-01	3.071218e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.059164e+00	3.156615e-01	4.815041e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.576715e+00	2.784992e-01	2.915080e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.070171e+00	3.131363e-01	1.982979e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.395258e+00	1.717149e-01	2.205280e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.355853e-01	2.129187e-01	1.072967e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.046384e-01	8.960204e-02	1.117994e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.614119e-01	4.542848e-02	7.482368e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.525642e-02	2.795475e-03	8.155611e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.634546e+02	9.027591e+00	1.617082e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.393123e+01	7.680930e-01	1.759008e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.689498e+01	1.412878e+00	2.969144e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.207506e+01	1.283123e+00	1.221570e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.461756e+00	4.405651e-01	2.479714e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.210620e+00	3.077860e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.054531e+00	1.782042e-01	1.052954e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.354738e+00	1.485219e-01	2.175841e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.055498e+00	3.230338e-01	1.811822e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.253193e+00	2.086142e-01	2.999731e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.059679e-01	1.610713e-01	1.800347e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.638472e-02	5.520076e-03	1.420995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.259864e+00	2.829494e-01	3.603815e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.642889e+00	2.926585e-01	5.866554e-03
2.850000e-01	3.500000e-02	3.500000e-02	2.329715e+00	4.305057e-01	3.066909e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.329085e+00	2.450925e-01	3.318965e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.218540e-01	1.141996e-01	2.077465e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.382428e-01	5.142591e-02	1.056320e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.057818e-01	0.000000e+00	7.039267e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.088829e-04	1.785753e-03	6.083163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.080290e+00	4.939431e-01	3.159246e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.864429e+00	3.365429e-01	1.734523e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.311700e+00	1.470441e-01	2.357283e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.397465e-01	5.443183e-02	1.755969e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.244537e-01	2.553255e-02	1.180070e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.553510e-01	8.236989e-03	6.749687e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.342157e-02	9.843769e-03	2.922088e-02
7.750000e-01	2.250000e-01	2.250000e-01	-2.394816e-04	5.990958e-04	3.274144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.411328e+01	9.708016e-01	5.744624e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.063579e+00	5.866224e-01	1.157119e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.481837e+00	1.255925e-01	3.446582e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.665587e-01	1.727472e-02	2.644268e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.474460e-02	0.000000e+00	1.619781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.493597e-01	6.300216e-02	2.638306e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.301483e+00	4.262573e-01	1.151452e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.852453e+00	5.325153e-01	8.584949e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.563027e+00	5.256474e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	4.010540e+00	7.845109e-01	2.595397e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.899509e+00	6.382947e-01	2.005555e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.068384e+00	3.410210e-01	3.117139e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.500806e+00	2.478928e-01	4.020964e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.058018e+00	2.008176e-01	2.502166e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.016518e-01	9.528081e-02	2.153059e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.290650e-01	6.930849e-02	1.186685e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.961937e-01	1.543271e-02	1.098454e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.871227e-02	2.088491e-02	5.091091e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.966364e-03	8.339717e-04	3.699281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.894723e+00	8.019119e-01	1.410848e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.086337e+00	5.695474e-01	2.617670e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.368476e+00	4.887310e-01	4.318161e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.526221e+00	6.954586e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.428706e+00	7.842019e-01	1.421179e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.293200e+00	7.492075e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.777998e+00	5.391405e-01	2.327655e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.890052e+00	2.376786e-01	2.169628e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.293866e+00	1.467517e-01	2.214367e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.013212e+00	1.365276e-01	1.787569e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.012534e-01	8.160640e-02	1.589235e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.779542e-01	1.476671e-02	1.599731e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.120931e-01	1.767643e-02	8.193046e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.966678e-02	7.704051e-03	4.688944e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.843839e-03	2.844113e-04	4.549027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.778435e+01	3.820342e+00	6.300105e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.626894e+01	4.908298e+00	2.867844e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.777034e+01	1.233813e+00	5.761786e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.037685e+01	4.117849e-01	9.538288e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.193858e+00	1.019588e+00	3.390540e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.973089e+00	8.197280e-01	1.211122e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.035652e+00	4.719377e-01	4.139688e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.962119e+00	3.196146e-01	2.793896e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.117199e+00	4.660772e-02	3.898940e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.563662e-01	6.230617e-02	2.685030e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.950650e-01	0.000000e+00	2.202654e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.558092e-03	0.000000e+00	9.904722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.080364e+00	5.178608e-01	7.905414e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.355758e+00	3.898967e-01	2.351378e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.122087e+00	5.822538e-01	1.070682e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.889585e+00	3.664932e-01	3.568232e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.467441e-01	1.482347e-01	3.173091e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.487618e-01	8.434910e-02	1.406903e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.484131e-01	6.983314e-03	8.753648e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.306281e-02	1.007831e-02	4.395524e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.040445e-03	1.489630e-04	2.995231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.314952e+01	1.830252e+00	3.371432e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.642644e+00	8.094044e-01	6.085145e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.813637e+00	4.120516e-01	1.372541e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.902052e+00	4.608500e-01	1.569272e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.416459e+00	1.888456e-01	2.678546e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.013555e-01	4.473573e-02	1.804743e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.100131e-01	1.777275e-02	1.138268e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.263533e-01	1.341489e-03	6.600372e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.134889e-03	0.000000e+00	6.844952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.571184e+02	1.274899e+01	2.032671e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.134019e+01	2.770348e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.730432e+00	5.901711e-01	4.107746e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.614273e+00	4.248961e-01	7.374019e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.143672e+00	2.839815e-01	1.665883e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.751900e-01	6.739329e-02	3.526580e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.720510e-01	1.117666e-02	2.193787e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.404862e-03	0.000000e+00	1.025041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.366881e+00	3.905186e-01	8.190694e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.053807e+00	7.431003e-01	1.095498e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.190601e+00	4.897269e-01	8.666698e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.858067e+00	5.344223e-01	1.096697e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.782422e+00	6.309027e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.147318e+00	6.241931e-01	6.352120e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.354735e+00	3.925394e-01	4.291631e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.816821e+00	3.403190e-01	3.759525e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.214131e+00	1.600907e-01	3.770292e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.423699e-01	1.342824e-01	2.145991e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.026500e-01	8.455931e-02	1.422988e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.229741e-01	2.052357e-02	9.626038e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.937611e-02	2.336348e-02	5.204581e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.419339e-03	9.403767e-04	3.727963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.365167e+01	1.644418e+00	4.316478e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.108842e+01	1.243439e+00	1.615236e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.501182e+00	7.389114e-01	3.331176e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.733703e+00	8.838344e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.348723e+00	5.849475e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.511603e+00	3.760955e-01	2.064642e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.051034e+00	4.499225e-01	1.471150e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.064322e+00	2.824072e-01	2.467824e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.256895e+00	1.064107e-01	3.079336e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.574574e-01	1.144269e-01	1.739953e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.174224e-01	2.479195e-02	1.300747e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.698647e-01	3.058198e-03	8.517028e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.080058e-02	5.734638e-04	7.952648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.574213e+02	1.189140e+01	1.753599e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.946782e+01	3.851642e+00	5.251283e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.006704e+01	2.376976e+00	9.291426e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.437674e+01	1.738614e+00	5.952132e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.112182e+00	5.204957e-01	9.408755e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.511754e+00	6.090301e-01	1.034110e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.748374e+00	4.409183e-01	7.242317e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.604729e+00	3.027947e-01	8.647384e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.929836e+00	2.782825e-01	2.717305e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.003865e+00	0.000000e+00	3.732821e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.617974e-01	0.000000e+00	2.525244e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.345352e-02	0.000000e+00	1.304211e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.849805e+00	2.113657e-01	3.899390e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.021856e+00	1.573727e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.834509e+00	3.761982e-01	2.171311e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.129193e+00	2.118041e-01	1.663816e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.933323e-01	1.433422e-01	1.174087e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.136354e-01	1.216777e-01	6.290304e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.492754e-02	1.634736e-02	6.482891e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.889756e-03	7.237558e-04	4.265789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.316311e+00	3.658797e-01	3.807997e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.371547e+00	2.053019e-01	2.028118e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.277380e+00	1.819589e-01	1.611297e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.969719e-01	1.789787e-01	6.904879e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.104918e-01	6.818266e-02	6.482918e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.992208e-01	3.969286e-02	4.162657e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.655813e-02	9.576943e-03	3.528898e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.726968e-03	2.743634e-04	3.769109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.397332e+01	8.831862e-01	7.985622e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.572179e+00	3.944530e-01	2.740887e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.621816e+00	2.561654e-01	2.778360e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.193048e-01	1.296497e-01	1.657682e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.713953e-02	7.249022e-03	1.456659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.312974e-01	3.188004e-01	4.328736e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.889508e+00	6.363834e-01	1.215991e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.321847e+00	2.602013e-01	3.662395e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.772424e+00	3.530888e-01	7.099612e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.986100e+00	4.872247e-01	2.012026e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.208586e+00	3.806671e-01	2.396339e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.599078e+00	2.602612e-01	2.510142e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.300223e+00	4.009654e-01	1.620657e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.860760e-01	1.950083e-01	1.133165e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.799139e-01	1.328715e-01	1.600708e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.654038e-01	7.289491e-02	1.551451e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.087251e-01	4.075793e-02	7.001541e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.483820e-02	1.380289e-02	3.071010e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.702500e-03	9.056460e-04	2.990327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.569500e+00	1.232405e+00	2.289355e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.966777e+00	6.616209e-01	1.577606e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.549950e+00	5.084786e-01	4.182243e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.050157e+00	7.575909e-01	1.384984e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.434011e+00	5.314048e-01	1.624995e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.075534e+00	3.139119e-01	2.852030e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.352929e+00	2.745350e-01	1.706667e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.815518e+00	2.862903e-01	1.465523e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.360944e+00	2.694492e-01	1.050578e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.361756e-01	4.440292e-01	1.118200e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.350351e-01	9.018997e-02	2.041684e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.347982e-01	6.993052e-02	2.174254e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.471449e-01	3.806508e-02	4.652436e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.874930e-02	1.634378e-02	6.569246e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.013771e-03	1.777723e-03	3.975339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.349161e+01	4.244431e+00	9.651854e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.396035e+01	3.834645e+00	4.941819e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.825816e+01	1.618513e+00	1.600590e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.184036e+01	1.857550e+00	8.113796e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.617904e+00	1.147991e+00	1.576166e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.463469e+00	5.854829e-01	5.229005e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.078904e+00	6.603605e-01	3.158665e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.892283e+00	2.622525e-01	3.306412e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.294724e+00	3.038766e-01	1.620170e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.196424e-01	1.315941e-01	1.967857e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.281120e-01	6.516571e-02	1.720232e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.209773e-02	2.342282e-03	1.181997e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.246552e+00	5.634419e-01	7.775831e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.044605e+00	6.168795e-02	1.232813e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.458116e+00	4.516297e-01	2.712779e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.492690e+00	2.795464e-01	2.339937e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.454357e-01	1.456926e-01	1.506409e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.518231e-01	1.265205e-01	6.986923e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.524792e-01	3.326017e-02	5.855840e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.401021e-02	1.372261e-04	3.902642e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.694708e-04	3.158187e-04	1.576025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.794902e+01	1.622868e+00	2.898768e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.380309e+00	2.764574e-01	7.800254e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.150292e+00	2.338455e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.265788e+00	2.768231e-01	2.934059e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.373356e+00	1.847127e-01	1.479911e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.811936e-01	1.673456e-01	7.655482e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.751997e-01	5.450659e-02	7.118633e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.777638e-01	2.945413e-02	4.299510e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.959161e-03	1.357261e-03	8.587580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.878535e+02	1.116431e+01	1.560591e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.681700e+01	9.847653e-01	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.819115e+00	3.912768e-02	2.693946e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.179271e+00	1.709563e-01	1.173606e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.772680e+00	2.167558e-01	2.213863e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.076441e+00	1.722901e-01	1.514275e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.044385e-01	7.990898e-02	1.543615e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.457720e-02	3.689375e-03	1.044083e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.803802e+00	6.595016e-01	1.061797e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.700003e+00	5.313167e-01	9.196893e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.603256e+00	2.845565e-01	1.533739e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.447696e+00	4.248260e-01	4.660785e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.999407e+00	3.763307e-01	1.557283e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.442047e+00	3.243686e-01	3.421486e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.957706e+00	3.482557e-01	2.276536e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.466742e+00	2.431520e-01	2.218593e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.107152e+00	3.239403e-01	1.451220e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.768013e-01	1.423485e-01	1.617858e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.462934e-01	8.740627e-02	1.381638e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.155745e-01	4.182226e-02	9.697922e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.449192e-02	1.404196e-02	4.550001e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.901045e-03	9.661399e-04	3.110232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.298880e+01	2.301733e+00	3.793310e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.280093e+00	6.390266e-01	7.807028e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.956189e+00	1.600514e-01	2.312654e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.508227e+00	4.263876e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.586234e+00	3.006806e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.768520e+00	1.709019e-01	2.037545e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.349045e+00	2.573287e-01	2.180157e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.880930e+00	2.823597e-01	1.545694e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.307903e+00	2.201537e-01	1.298500e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.589231e-01	2.165920e-01	1.316328e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.611316e-01	6.483595e-02	2.067668e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.092473e-01	3.094620e-02	6.468505e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.213206e-02	1.983402e-03	6.524903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.868271e+02	1.007332e+01	1.429403e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.221659e+01	1.288435e+00	8.959574e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.482741e+01	7.846703e-01	2.404302e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.988619e+00	3.782291e-01	1.255231e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.750232e+00	4.183971e-01	2.067693e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.550828e+00	3.266968e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.145783e+00	2.778609e-01	2.017649e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.147212e+00	2.101059e-01	1.500139e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.780169e+00	2.123274e-01	2.321929e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.169561e+00	1.880510e-01	1.937528e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.953600e-01	1.244013e-01	1.494597e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.849737e-02	3.297372e-03	1.509672e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.850588e+00	3.387854e-01	1.868087e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.144088e+00	1.437461e-02	1.683304e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.819648e+00	2.798258e-01	3.353943e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.203531e+00	2.136565e-01	1.753416e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.735146e-01	5.888685e-02	1.502839e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.858958e-01	1.758782e-02	9.780823e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.392825e-02	6.676252e-03	5.498511e-02
7.950000e-01	2.050000e-01	2.050000e-01	-2.555754e-03	1.539554e-04	7.940202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.529707e+00	3.945516e-01	2.117001e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.394745e+00	1.879643e-01	2.004425e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.334900e+00	1.688562e-01	1.294214e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.676929e-01	3.783126e-02	1.412676e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.530452e-01	4.126064e-02	7.766860e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.523757e-01	0.000000e+00	4.750113e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.394600e-02	1.909028e-03	3.773240e-02
7.750000e-01	2.250000e-01	2.250000e-01	-8.290327e-04	8.335678e-04	3.566654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.484734e+01	8.906768e-01	4.036304e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.313467e+00	3.435332e-01	2.852196e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.415140e+00	1.614698e-01	2.256782e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.362630e-01	3.664981e-02	1.817481e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.344825e-02	1.405854e-03	1.460175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.304137e-01	2.616193e-01	2.453059e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.671790e+00	8.750565e-01	8.214370e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.664342e+00	4.665698e-01	2.752330e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.006832e+00	3.162370e-01	3.214419e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.102438e+00	3.724559e-01	2.590792e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.381745e+00	3.663130e-01	2.670775e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.738388e+00	2.569398e-01	2.542916e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.221705e+00	1.560487e-01	3.203064e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.652693e-01	1.480454e-01	2.156449e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.650568e-01	4.996740e-02	1.645500e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.733923e-01	4.091141e-02	9.476887e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.766293e-01	1.124198e-02	6.589429e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.542039e-02	1.636158e-02	3.846562e-02
8.000000e-01	2.000000e-01	2.000000e-01	-8.056459e-04	0.000000e+00	5.892219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.377130e+00	1.474474e+00	1.184874e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.032208e+01	1.097131e+00	1.214763e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.275387e+00	1.921459e-01	3.999797e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.397690e+00	3.258892e-01	5.563654e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.474663e+00	6.962204e-01	1.467140e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.235341e+00	3.587248e-01	1.607237e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.477383e+00	3.633092e-01	1.262954e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.669843e+00	1.686361e-01	2.950628e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.112238e+00	9.842599e-02	2.508660e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.048103e-01	6.617063e-02	1.367142e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.184482e-01	2.799720e-02	1.383662e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.874701e-01	5.660066e-02	8.505838e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.189608e-01	2.518115e-02	5.833011e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.375419e-02	0.000000e+00	5.300119e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.274393e-03	0.000000e+00	4.342690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.532608e+01	5.074603e+00	7.972253e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.060379e+01	4.453364e+00	2.222419e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.833755e+01	1.631506e+00	5.618431e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.026281e+01	1.157719e+00	2.868997e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.415778e+00	4.129947e-01	9.085922e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.758046e+00	4.938298e-01	5.189311e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.472289e+00	2.668444e-01	4.394222e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.757140e+00	2.169706e-01	2.565711e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.055802e+00	1.345952e-01	2.286036e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.934661e-01	4.945582e-02	2.125658e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.076024e-01	2.969646e-02	1.473263e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.674241e-03	0.000000e+00	1.040168e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.034957e+00	7.063409e-01	5.497898e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.423133e+00	2.187781e-01	1.095925e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.584096e+00	3.947025e-01	3.572112e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.486839e+00	2.055967e-01	3.417080e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.444165e-01	8.278983e-02	2.568515e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.629874e-01	2.989161e-02	1.227357e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.242008e-01	2.066574e-02	6.195528e-02
6.050000e-01	3.500000e-02	3.500000e-02	-2.420560e-03	3.839426e-03	4.322127e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.835701e-04	1.003900e-03	1.711584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.768543e+01	2.499105e+00	2.147057e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.170550e+00	2.612370e-01	2.789992e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.215119e+00	3.152324e-01	1.767792e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.385584e+00	2.890732e-01	2.613219e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.349835e+00	1.389448e-01	1.864063e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.613616e-01	3.467170e-02	1.626031e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.480557e-01	3.491995e-02	7.364477e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.321800e-01	6.443483e-03	4.209246e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.433184e-03	5.769461e-04	8.813301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.876929e+02	1.690801e+01	1.225085e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.957230e+01	1.243248e+00	8.754219e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.983264e+00	2.642900e-01	2.982720e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.080631e+00	2.134871e-01	1.842598e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.971426e+00	2.699981e-01	1.257909e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.512481e-01	4.891560e-02	2.368792e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.837109e-01	3.579925e-02	1.487573e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.442752e-03	4.774595e-04	1.128547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.341186e+00	7.860439e-01	6.962452e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.042305e+00	7.722812e-01	9.190480e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.737691e+00	4.206705e-01	5.230571e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.634881e+00	3.326154e-01	2.139037e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.220496e+00	4.483972e-01	1.508441e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.675576e+00	5.274362e-01	2.833636e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.019326e+00	2.624644e-01	3.587803e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.546560e+00	2.162557e-01	2.795284e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.003610e+00	1.320156e-01	2.510680e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.360170e-01	5.483715e-02	2.276243e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.277650e-01	5.797882e-02	1.152136e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.939314e-01	1.790418e-02	7.043365e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.865325e-02	1.701023e-02	4.148003e-02
8.000000e-01	2.000000e-01	2.000000e-01	-6.591928e-04	0.000000e+00	5.961769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.910448e+01	2.873773e+00	2.963730e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.187116e+01	1.236948e+00	1.399290e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.955443e+00	7.451240e-01	2.050096e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.146023e+00	3.102729e-01	6.183539e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.741966e+00	2.330532e-01	2.335239e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.021014e+00	4.378497e-01	1.010833e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.469413e+00	3.103767e-01	1.928252e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.923280e+00	2.325914e-01	2.256432e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.112777e+00	9.251680e-02	2.578292e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.724057e-01	5.760357e-02	1.319803e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.004606e-01	4.405654e-02	9.125997e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.685551e-01	1.423420e-02	5.780633e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.173098e-03	0.000000e+00	9.996060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.838266e+02	1.443108e+01	1.036871e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.937219e+01	1.874731e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.668059e+01	0.000000e+00	1.110411e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.227731e+00	2.033043e-02	1.508443e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.020688e+00	1.146689e+00	6.795232e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.981878e+00	7.093099e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.072242e+00	1.752387e-01	2.072130e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.362355e+00	2.235196e-01	9.650045e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.644552e+00	1.677916e-01	2.504833e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.002984e+00	1.285929e-01	2.360559e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.797022e-01	4.673098e-02	1.937848e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.133008e-03	0.000000e+00	1.472760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.117440e+00	3.312637e-01	3.481334e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.904148e+00	1.656273e-01	1.320093e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.606101e+00	3.433128e-01	2.522966e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.772845e-01	2.174297e-01	1.899380e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.651885e-01	9.010086e-02	1.719068e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.031053e-01	9.784485e-02	7.332949e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.663543e-02	1.655528e-02	5.567672e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.205513e-03	0.000000e+00	4.414994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.601024e+00	3.722532e-01	3.980367e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.318620e+00	3.228193e-01	1.671331e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.158693e+00	1.626629e-01	1.962999e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.767269e-01	1.226276e-01	1.033358e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.796251e-01	3.016785e-02	9.771343e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.968370e-01	5.194001e-02	4.274329e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.659360e-02	9.449708e-03	3.088375e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.763190e-03	4.937885e-04	3.107086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.459691e+01	8.428970e-01	7.527683e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.727755e+00	5.399915e-01	1.338089e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.200577e+00	1.380963e-01	3.070176e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.669357e-01	1.094400e-01	1.621287e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.242575e-02	4.611124e-03	1.364318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.117944e+00	4.440950e-01	6.228649e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.151381e+00	6.566410e-01	1.306110e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.521066e+00	2.531802e-01	2.339205e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.768662e+00	4.288137e-01	6.961189e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.752072e+00	4.304503e-01	3.955587e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.970542e+00	3.485702e-01	3.296593e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.546435e+00	3.313877e-01	2.905692e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.148038e+00	2.950645e-01	2.311790e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.046282e-01	2.487718e-01	1.623812e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.788718e-01	1.294963e-01	1.176503e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.381472e-01	6.263938e-02	1.337128e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.130145e-01	8.660122e-02	6.380953e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.540823e-02	9.165423e-03	4.682656e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.675986e-03	5.720448e-04	2.694205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.172512e+00	1.605857e+00	2.488687e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.959257e+00	8.171927e-01	1.566364e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.790100e+00	7.093481e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.604959e+00	5.548008e-01	4.242076e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.844758e+00	4.092848e-01	5.585560e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.966334e+00	4.178004e-01	1.668063e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.174422e+00	3.353995e-01	2.974009e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.542163e+00	2.290887e-01	2.579530e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.182966e+00	2.678955e-01	1.876943e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.001082e-01	2.007172e-01	1.168678e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.537725e-01	8.640466e-02	1.133865e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.442587e-01	4.695241e-02	1.247678e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.211461e-01	5.104763e-02	5.748079e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.010871e-02	1.446690e-02	4.694513e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.665357e-03	2.110196e-03	3.816240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.952293e+01	6.038212e+00	1.205786e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.901120e+01	4.419265e+00	3.967452e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.848910e+01	1.403660e+00	1.069188e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.072429e+01	1.324091e+00	1.007370e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.227188e+00	7.571533e-01	7.426486e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.205749e+00	5.912232e-01	2.779542e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.574206e+00	3.425506e-01	4.573344e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.724326e+00	3.952311e-01	3.218086e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.135659e+00	2.333858e-01	2.194523e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.904880e-01	1.681561e-01	1.775627e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.184768e-01	4.561851e-02	1.644353e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.173265e-02	2.578900e-03	7.630768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.400401e+00	6.422940e-01	9.323383e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.205130e+00	2.389040e-01	1.145674e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.452970e+00	4.663994e-01	3.372267e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.331551e+00	2.752422e-01	2.446448e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.570407e-01	1.732980e-01	1.802806e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.724965e-01	8.615429e-02	9.716449e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.274600e-01	4.550086e-02	6.155089e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.953230e-02	3.546174e-03	2.548585e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.761042e-04	7.231801e-05	1.369814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.894879e+01	2.206200e+00	3.039215e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.538031e+00	2.057409e-01	1.707350e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.399195e+00	3.467188e-01	1.842462e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.160462e+00	3.150335e-01	2.486152e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.226299e+00	1.750046e-01	2.200634e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.613320e-01	1.224676e-01	1.039761e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.850687e-01	3.157792e-02	8.860198e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.592505e-01	4.257649e-02	3.952100e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.263775e-03	1.306995e-03	7.343931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.956174e+02	1.306413e+01	1.478803e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.862953e+01	1.205924e+00	2.952155e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.695587e+00	4.386810e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	2.657264e+00	1.388159e-01	8.719709e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.649405e+00	1.600995e-01	2.452842e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.269868e-01	1.039522e-01	2.292593e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.004232e-01	8.781794e-02	1.426580e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.359991e-02	4.201560e-03	9.383770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.023686e+00	7.901073e-01	1.218834e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.874452e+00	6.934223e-01	9.147767e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.689477e+00	4.459125e-01	1.468681e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.552728e+00	4.370068e-01	5.987704e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.966412e+00	3.934356e-01	3.102078e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.345952e+00	3.846226e-01	5.855547e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.846076e+00	3.794495e-01	3.295878e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.442868e+00	3.491207e-01	2.432412e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.039702e+00	2.767581e-01	1.974258e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.325376e-01	1.066354e-01	1.952241e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.111563e-01	1.000985e-01	1.164170e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.298360e-01	8.280573e-02	6.651968e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.620848e-02	9.196843e-03	4.861563e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.885217e-03	6.705255e-04	2.737114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.501531e+01	3.311675e+00	4.346458e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.113301e+00	1.084592e+00	3.294016e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.854827e+00	8.931777e-02	4.507756e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.595105e+00	2.195995e-01	2.391571e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.829096e+00	4.459422e-01	3.865172e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.715609e+00	2.305463e-01	3.421839e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.385923e+00	4.604453e-01	1.876028e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.633504e+00	2.139820e-01	3.404267e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.181050e+00	2.103369e-01	1.421577e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.918971e-01	9.960565e-02	1.104971e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.948188e-01	8.713865e-02	9.024491e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.892041e-01	2.938267e-02	6.720010e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.204380e-02	2.461553e-03	5.510776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.954331e+02	1.324399e+01	1.362071e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.658885e+01	1.445072e+00	1.228796e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.592815e+01	1.200587e+00	6.223355e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.941311e+00	3.409999e-01	7.582357e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.482436e+00	3.839735e-01	4.391232e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.139246e+00	1.483082e-01	3.726661e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.894408e+00	3.387564e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	1.986058e+00	1.192010e-01	1.527722e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.624793e+00	2.191844e-01	3.064730e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.025132e+00	1.544365e-01	2.539683e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.339884e-01	1.010679e-01	1.523527e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.029190e-02	4.785497e-03	1.022093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.948248e+00	3.334452e-01	2.872192e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.250572e+00	1.304523e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.721161e+00	3.126728e-01	4.191950e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.697616e-01	1.727036e-01	2.766306e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.144823e-01	9.219715e-02	1.624471e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.623030e-01	3.425675e-02	9.230422e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.722843e-02	2.546791e-02	5.152163e-02
7.950000e-01	2.050000e-01	2.050000e-01	-9.652706e-04	5.960269e-04	5.530205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.738797e+00	4.415613e-01	2.759842e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.426030e+00	2.686722e-01	1.739907e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.085106e+00	1.115876e-01	2.475043e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.740382e-01	9.665394e-02	1.238494e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.052829e-01	3.867133e-02	6.737988e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.665306e-02	8.455494e-03	6.267508e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.232214e-02	4.324064e-03	2.580367e-02
7.750000e-01	2.250000e-01	2.250000e-01	-5.725150e-04	4.984474e-04	3.379657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.568110e+01	1.049027e+00	3.912361e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.773946e+00	2.630349e-01	4.300581e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.115725e+00	1.138463e-01	3.198310e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.031732e-01	8.828791e-02	1.372709e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.304313e-02	3.373576e-04	1.272690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.408491e-01	2.825486e-01	4.027198e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.899295e+00	9.426290e-01	1.063061e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.638411e+00	4.361955e-01	4.313101e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.145800e+00	6.404631e-01	6.102652e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.115869e+00	5.258085e-01	4.659790e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.254833e+00	3.744173e-01	3.343897e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.618024e+00	3.080235e-01	4.106447e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.072683e+00	1.882693e-01	3.944556e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.526103e-01	1.131212e-01	2.409389e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.524326e-01	1.471756e-01	1.658806e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.215746e-01	5.283343e-02	1.079252e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.868963e-01	4.146956e-02	6.021965e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.487072e-02	1.018923e-02	4.856560e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.942546e-04	9.138161e-04	5.075910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.635387e+00	1.605017e+00	1.869770e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.033181e+01	1.337894e+00	1.427145e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.548209e+00	4.455859e-01	1.863230e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.516382e+00	4.802715e-01	4.099530e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.927659e+00	4.780033e-01	4.902133e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.198753e+00	6.374070e-01	1.724752e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.193425e+00	2.883494e-01	5.730193e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.530414e+00	1.926614e-01	2.346997e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.089985e+00	1.317075e-01	3.051871e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.663841e-01	1.600867e-01	1.546565e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.080799e-01	1.084260e-01	1.176509e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.636043e-01	2.109911e-02	1.521806e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.056103e-01	6.342395e-02	5.567756e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.626831e-02	2.723863e-03	5.052252e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.546461e-03	0.000000e+00	4.814540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.717952e+01	4.137004e+00	9.698491e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.187469e+01	4.949528e+00	1.981839e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.805131e+01	1.157376e+00	1.234905e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.069568e+01	1.475201e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.689688e+00	6.803565e-01	7.222025e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.425394e+00	3.877515e-01	5.528900e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.427981e+00	4.440998e-01	5.020768e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.363448e+00	1.446500e-01	4.574842e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.416787e-01	2.364073e-01	2.492634e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.840696e-01	8.154666e-02	2.069231e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.955166e-01	7.452993e-02	1.728888e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.091461e-03	2.164959e-05	7.343314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.216333e+00	8.184795e-01	7.466880e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.279304e+00	1.525807e-01	1.046105e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.568251e+00	4.618271e-01	5.075294e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.484727e+00	3.175496e-01	3.473444e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.845416e-01	1.223319e-01	2.122764e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.431464e-01	6.551568e-02	1.147047e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.313062e-01	2.083767e-02	6.126032e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.533846e-03	7.678127e-04	3.378005e-02
8.200000e-01	1.800000e-01	1.800000e-01	-8.048690e-04	8.591198e-04	2.716646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.961430e+01	3.394012e+00	2.694974e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.572311e+00	1.284640e-01	2.983469e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.335827e+00	4.050677e-01	1.475308e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.337890e+00	3.834618e-01	2.777567e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.123661e+00	1.104711e-01	3.002202e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.503478e-01	7.324735e-02	1.408493e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.820781e-01	4.000395e-02	7.402652e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.356182e-01	2.618996e-02	4.108947e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.493010e-03	1.060729e-03	6.901310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.948763e+02	1.933893e+01	1.565602e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.863472e+01	1.286909e+00	9.534282e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.568902e+00	9.118594e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.065595e+00	2.383365e-01	2.318666e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.523864e+00	1.463662e-01	2.765895e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.126090e-01	7.528608e-02	2.494765e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.797699e-01	3.149966e-02	1.502512e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.936533e-03	5.389281e-04	1.004207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.490224e+00	8.023050e-01	9.632124e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.097641e+00	8.851714e-01	1.182586e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.029558e+00	4.844311e-01	3.501028e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.646554e+00	3.862605e-01	1.541994e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.215913e+00	5.514682e-01	3.109640e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.644512e+00	6.070777e-01	3.762639e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.865016e+00	2.959754e-01	5.346661e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.396837e+00	2.329968e-01	4.697446e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.698393e-01	1.986096e-01	2.384481e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.266439e-01	1.216847e-01	2.096015e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.800107e-01	7.137494e-02	1.190967e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.975560e-01	3.536086e-02	6.398802e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.075015e-02	1.218502e-02	5.106500e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.782478e-04	9.672322e-04	4.887119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.245410e+01	4.071274e+00	3.769221e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.121051e+01	1.151437e+00	1.863982e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.658085e+00	5.681410e-01	6.587374e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.116300e+00	5.956124e-01	8.025337e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.906667e+00	5.059385e-01	1.884394e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.190780e+00	4.863836e-01	2.044161e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.440539e+00	3.115762e-01	3.162100e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.537343e+00	1.579425e-01	5.763541e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.063711e+00	1.352719e-01	2.123609e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.463060e-01	1.381746e-01	1.364965e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.305027e-01	2.671750e-02	1.319310e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.707834e-01	5.131928e-02	5.404307e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.037772e-03	0.000000e+00	8.988683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.918754e+02	1.676696e+01	1.525094e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.029291e+01	4.075113e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.611604e+01	1.100186e+00	5.002332e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.251955e+01	1.429523e+00	1.442868e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.559066e+00	7.850489e-01	2.907392e-03
2.625000e-02	6.250000e-03	6.250000e-03	4.359315e+00	2.989568e-01	2.191390e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.117089e+00	2.852568e-01	2.576578e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.108975e+00	2.117472e-01	2.566685e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.394198e+00	1.053692e-01	3.664230e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.258511e-01	1.287084e-01	2.505674e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.859076e-01	4.670393e-02	1.751141e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.167082e-02	1.233548e-03	1.005109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.411207e+00	3.141890e-01	3.005824e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.703046e+00	1.919472e-01	8.320777e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.380975e+00	2.581529e-01	3.325387e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.094276e-01	1.794683e-01	1.775357e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.151401e-01	1.089737e-01	1.207169e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.334052e-01	5.230284e-02	8.876951e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.690859e-02	2.295128e-02	3.434215e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.037700e-03	9.313778e-05	3.501930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.909602e+00	3.989910e-01	3.596225e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.030385e+00	2.772363e-01	2.089409e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.076743e+00	1.394046e-01	1.450074e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.525918e-01	7.229089e-02	1.348329e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.172266e-01	6.281566e-02	5.644269e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.592839e-01	1.578700e-02	5.740687e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.492442e-02	1.166864e-02	2.348923e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.462401e-03	2.676544e-04	2.615875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.523833e+01	9.525162e-01	7.119165e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.859440e+00	4.309892e-01	3.673329e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.255216e+00	1.782343e-01	2.465901e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.884320e-01	5.703314e-02	1.779008e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.016250e-02	5.710444e-03	1.241696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.348675e+00	4.165388e-01	6.003223e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.987264e+00	7.542907e-01	1.001966e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.489587e+00	2.025590e-01	2.969459e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.581812e+00	5.814505e-01	1.447958e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.551433e+00	3.732183e-01	2.901638e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.736265e+00	2.806533e-01	3.998767e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.319927e+00	2.254410e-01	3.647437e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.628004e-01	1.689551e-01	2.232366e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.782808e-01	1.971631e-01	1.453054e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.946857e-01	9.221373e-02	1.176553e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.119267e-01	7.522149e-02	1.013084e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.676811e-01	4.170776e-02	6.412728e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.461448e-02	1.128291e-02	2.563991e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.301326e-03	6.667114e-04	2.829447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.603600e+00	1.810183e+00	2.236870e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.039379e+01	1.199808e+00	1.066017e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.498538e+00	4.155162e-01	4.257753e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.465216e+00	4.900094e-01	2.509547e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.937193e+00	6.529587e-01	1.584902e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.692066e+00	4.411400e-01	3.525354e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.997915e+00	2.687450e-01	2.482928e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.419131e+00	1.836525e-01	2.459670e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.004675e+00	1.619279e-01	1.502361e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.442675e-01	1.039254e-01	1.318993e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.672155e-01	5.734688e-02	1.284508e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.466612e-01	4.380789e-02	1.597001e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.135997e-01	6.144617e-02	5.749958e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.982556e-02	1.589305e-02	3.688457e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.316649e-03	7.306875e-04	4.096305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.478403e+01	8.867577e+00	1.093731e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.859420e+01	2.256478e+00	5.116523e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.841444e+01	1.904188e+00	7.693984e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.066286e+01	1.638784e+00	7.297999e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.294965e+00	7.457395e-01	6.812805e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.793897e+00	7.129721e-01	3.235516e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.266877e+00	3.311538e-01	4.602063e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.616785e+00	3.522575e-01	3.380896e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.003550e+00	1.445247e-01	2.889473e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.595234e-01	8.438216e-02	1.831305e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.441392e-01	5.846239e-02	1.806304e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.140221e-02	3.621093e-03	7.637927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.895251e+00	7.178714e-01	7.951663e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.132038e+00	1.938184e-01	1.088768e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.254322e+00	4.271990e-01	2.834674e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.185504e+00	2.160985e-01	2.663310e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.137707e-01	1.158508e-01	1.917808e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.141442e-01	6.781688e-02	1.153204e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.268393e-01	3.796081e-02	4.266706e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.081148e-02	4.660152e-03	2.241035e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.361119e-04	9.780584e-05	1.322707e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.176065e+01	2.807421e+00	2.430520e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.133451e+00	2.923882e-01	5.251832e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.031270e+00	9.263920e-02	1.829099e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.001992e+00	3.397447e-01	2.088242e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.122816e+00	1.498334e-01	1.856899e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.239032e-01	5.213117e-02	1.416239e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.919281e-01	4.943344e-02	5.931845e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.427319e-01	1.357595e-02	5.548528e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.775045e-03	2.137420e-03	5.632554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.124770e+02	1.675961e+01	1.021831e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.711164e+01	7.375659e-01	2.551343e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.864390e+00	2.030875e-01	2.302702e-01
4.250000e-02	1.750000e-02	1.750000e-02	1.732244e+00	1.475222e-02	5.021329e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.873981e+00	3.054013e-01	8.098459e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.846420e-01	1.294850e-01	1.999497e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.808199e-01	6.726603e-02	1.393289e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.146605e-02	4.052059e-03	1.075695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.828644e+00	9.189657e-01	1.204007e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.089611e+00	6.043042e-01	4.818933e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.489611e+00	1.943899e-01	1.311959e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.440846e+00	3.932829e-01	1.712047e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.910536e+00	6.382865e-01	2.196468e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.178214e+00	3.256675e-01	4.736519e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.635986e+00	2.636281e-01	3.864405e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.252751e+00	2.341621e-01	2.788231e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.435704e-01	1.908569e-01	2.368448e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.673370e-01	1.162594e-01	1.556716e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.537199e-01	7.849790e-02	1.086359e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.961168e-01	5.125947e-02	6.138893e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.805270e-02	1.280476e-02	2.526873e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.583927e-03	6.610967e-04	2.674790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.967377e+01	3.998226e+00	3.597617e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.217693e+00	4.041647e-01	7.466992e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.821899e+00	3.344934e-01	4.949325e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.287372e+00	3.004220e-01	1.296888e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.528594e+00	4.956808e-01	1.099913e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.583774e+00	1.303235e-01	4.361672e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.045578e+00	4.664424e-01	3.309394e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.532529e+00	1.889733e-01	2.988428e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.011834e+00	1.397268e-01	1.729770e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.160411e-01	8.778659e-02	1.144924e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.243777e-01	3.634375e-02	1.239857e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.988441e-01	6.341019e-02	5.165434e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.064800e-02	1.782094e-03	5.147359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.123659e+02	1.616883e+01	9.647915e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.297978e+01	1.420544e+00	9.480531e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.652301e+01	3.869258e+00	5.622083e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.573333e+00	0.000000e+00	1.314068e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.777675e+00	5.877361e-02	4.466529e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.199746e+00	3.744244e-01	2.020407e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.558329e+00	3.864418e-02	2.466576e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.768546e+00	4.025047e-01	2.354477e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.394912e+00	1.566786e-01	3.223033e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.135171e-01	1.139604e-01	2.736801e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.703351e-01	8.886070e-02	1.581235e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.429415e-02	4.341463e-03	1.131100e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.272267e+00	3.668381e-01	2.090019e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.910928e+00	6.199718e-02	1.201764e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.566791e+00	3.159562e-01	3.025275e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.363726e-01	1.823488e-01	2.528373e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.260296e-01	5.541832e-02	1.841373e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.683463e-01	1.391948e-02	1.003418e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.052448e-02	2.298650e-03	5.835059e-02
7.950000e-01	2.050000e-01	2.050000e-01	-3.911266e-04	7.768367e-05	4.459661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.040978e+00	4.690062e-01	1.672500e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.927849e+00	9.828572e-02	3.071054e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.163940e+00	1.392665e-01	2.177131e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.620184e-01	9.136196e-02	9.211490e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.501060e-01	7.095951e-03	9.627239e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.064013e-02	0.000000e+00	5.969503e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.372657e-02	3.928651e-03	2.943229e-02
7.750000e-01	2.250000e-01	2.250000e-01	-2.792021e-04	3.938249e-04	2.614102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.602282e+01	9.888450e-01	3.407575e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.798561e+00	3.884377e-01	2.956466e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.757631e-01	6.852547e-02	3.162502e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.810845e-01	2.500552e-02	1.762203e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.322024e-03	0.000000e+00	1.373616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.609415e-01	3.322373e-01	4.362012e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.729829e+00	1.024504e+00	9.796205e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.779498e+00	3.142501e-01	2.678371e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.815414e+00	5.825079e-01	1.033809e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.655807e+00	3.708605e-01	4.094777e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.035488e+00	4.006304e-01	4.368903e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.484236e+00	2.951599e-01	2.834445e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.045671e+00	2.012410e-01	2.193407e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.877000e-01	9.864066e-02	2.673697e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.658467e-01	5.893015e-02	1.903491e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.610014e-01	4.567281e-02	1.264144e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.219123e-01	8.587652e-03	7.376649e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.624477e-02	1.417855e-02	3.877098e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.216852e-03	1.708007e-04	2.619475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.662564e+00	1.534528e+00	1.867351e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.152197e+01	1.632326e+00	6.344657e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.745700e+00	5.598992e-01	2.113531e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.103109e+00	5.482973e-01	3.017962e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.588871e+00	4.028821e-01	5.129684e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.809649e+00	4.944491e-01	2.484077e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.189990e+00	3.274257e-01	2.453899e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.507996e+00	2.559081e-01	2.586511e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.872068e-01	7.413999e-02	3.618090e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.705948e-01	9.543863e-02	1.993732e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.478059e-01	4.534620e-02	1.173589e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.481687e-01	2.536088e-02	1.487017e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.356159e-01	6.319022e-03	6.249930e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.081887e-02	8.652478e-03	5.325291e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.358883e-03	3.803856e-04	2.991180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.570861e+01	7.248414e+00	9.292772e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.276470e+01	4.257646e+00	1.781485e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.716307e+01	1.524256e+00	1.009540e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.262190e+00	1.093011e+00	4.555567e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.558624e+00	7.252740e-01	7.361508e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.247119e+00	4.194274e-01	6.094539e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.211294e+00	2.813056e-01	3.777698e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.434002e+00	2.808374e-01	3.084925e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.598418e-01	5.379176e-02	3.255413e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.123265e-01	1.649183e-02	2.206592e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.018195e-01	2.746683e-03	1.657386e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.625907e-03	2.111527e-04	7.672702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.733181e+00	8.801738e-01	6.935162e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.105847e+00	1.305641e-01	1.871073e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.408037e+00	4.260766e-01	3.931178e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.355124e+00	2.663280e-01	3.363611e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.142656e-01	9.014956e-02	2.256809e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.847555e-01	4.817354e-02	1.231041e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.260932e-02	1.118057e-03	6.937103e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.967273e-03	3.051553e-04	2.951161e-02
8.200000e-01	1.800000e-01	1.800000e-01	-5.301024e-04	0.000000e+00	1.805957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.191713e+01	3.325901e+00	2.453172e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.361447e+00	4.364956e-01	1.763686e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.936464e+00	2.958553e-01	2.845618e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.279630e+00	3.689392e-01	2.962311e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.009415e+00	9.529118e-02	3.019509e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.558115e-01	9.070341e-02	1.169682e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.236162e-01	2.136183e-03	1.042555e-01
4.280000e-01	4.000000e-02	4.000000e-02	8.031407e-02	1.425524e-03	5.519176e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.412300e-03	5.370886e-06	6.160998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.183220e+02	2.535159e+01	1.135564e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.543836e+01	1.344370e+00	1.799687e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.707275e+00	1.043466e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	2.679676e+00	2.662278e-02	5.119324e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.541764e+00	1.477826e-01	2.477880e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.230438e-01	1.232617e-01	1.826853e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.538239e-01	1.852102e-02	2.041451e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.775939e-03	0.000000e+00	1.021973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.163088e+00	8.982183e-01	9.459948e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.689156e+00	9.670782e-01	7.455063e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.115122e+00	4.563132e-01	5.092592e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.233192e+00	4.126196e-01	3.465637e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.937242e+00	4.397968e-01	2.747052e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.276967e+00	3.477114e-01	4.298488e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.954479e+00	5.311896e-01	3.522862e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.250447e+00	1.754524e-01	3.625681e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.505489e-01	1.218393e-01	2.605185e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.547608e-01	6.954247e-02	2.524656e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.004459e-01	3.380804e-02	1.508997e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.441397e-01	2.194877e-02	6.759661e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.013132e-02	6.770305e-03	4.142518e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.180690e-03	0.000000e+00	2.776590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.549695e+01	3.786284e+00	3.456615e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.381398e+01	2.656220e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.934495e+00	1.190680e+00	3.895186e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.771899e+00	2.314903e-01	5.440806e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.869260e+00	1.489628e-01	4.956034e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.534670e+00	1.879174e-01	4.389151e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.318051e+00	5.091119e-01	2.821896e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.479159e+00	1.195743e-01	3.756501e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.764357e-01	8.271166e-02	2.596511e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.790656e-01	4.870243e-02	1.538806e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.015304e-01	2.280633e-02	1.323961e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.183678e-01	3.794372e-04	6.066131e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.267549e-03	1.228871e-03	5.332629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.154196e+02	2.092111e+01	9.694130e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.595521e+01	2.562224e+00	9.219834e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.534503e+01	1.572381e+00	3.688652e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.834759e+00	7.916058e-01	9.942619e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.439944e+00	6.404477e-01	7.427696e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.446019e+00	7.171853e-01	2.159491e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.858697e+00	3.263207e-02	3.763621e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.720600e+00	4.454250e-02	3.544649e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.522286e+00	2.685227e-01	1.996729e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.633577e-01	5.217994e-02	3.024081e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.213948e-01	7.840018e-03	2.364720e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.875320e-03	1.551853e-03	9.706918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.434334e+00	2.582899e-01	3.364746e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.551944e+00	2.637342e-01	6.756374e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.454183e+00	2.590809e-01	2.425578e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.801337e-01	1.420850e-01	2.143194e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.171045e-01	1.583141e-01	9.685884e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.170201e-01	5.030488e-02	9.319369e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.580344e-02	2.713103e-02	3.889837e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.736176e-03	3.572331e-04	2.951072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.886523e+00	3.513700e-01	3.156033e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.029882e+00	2.815261e-01	1.218695e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.611921e-01	8.508961e-02	2.029675e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.176428e-01	1.107892e-01	8.930918e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.877238e-01	4.650630e-02	7.840976e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.606827e-01	2.478008e-02	3.903026e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.064637e-02	9.297428e-03	2.375964e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.620807e-03	6.242596e-04	2.738151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.527533e+01	9.265579e-01	5.345122e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.851336e+00	2.341430e-01	4.589122e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.281307e+00	2.330422e-01	1.946104e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.385972e-01	9.038155e-02	1.420568e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.972206e-02	3.769264e-03	1.135611e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.878941e+00	6.309627e-01	7.516127e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.742532e+00	6.449766e-01	1.238625e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.203112e+00	2.556720e-01	4.649107e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.344995e+00	4.745100e-01	1.358724e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.421997e+00	3.940953e-01	3.067347e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.861199e+00	3.846680e-01	2.289272e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.385473e+00	2.574352e-01	2.094840e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.022174e+00	1.513293e-01	3.256082e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.630468e-01	1.927373e-01	1.233570e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.559769e-01	8.853840e-02	1.667746e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.084492e-01	6.054839e-02	6.613526e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.458935e-01	4.080875e-02	5.524429e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.675026e-02	2.011576e-02	3.008178e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.840140e-03	1.070731e-03	2.430944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.399906e+00	1.443412e+00	2.208040e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.043522e+01	8.765960e-01	8.429098e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.102692e+00	4.174570e-01	3.232900e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.542851e+00	8.521091e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.367169e+00	4.130136e-01	4.784475e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.650244e+00	4.637203e-01	1.527827e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.849532e+00	2.268098e-01	3.286470e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.405945e+00	1.865100e-01	2.129294e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.046046e+00	1.078167e-01	2.701203e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.705715e-01	2.236637e-01	8.657588e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.440729e-01	9.228119e-02	6.793041e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.615378e-01	1.401354e-01	5.465978e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.569578e-02	1.377194e-02	9.219313e-02
4.610000e-01	3.600000e-02	3.600000e-02	-1.867811e-02	0.000000e+00	7.679158e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.020181e-03	1.088236e-03	4.031418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.812844e+01	6.699862e+00	1.111898e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.047829e+01	3.479919e+00	2.635761e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.700037e+01	1.332562e+00	1.611490e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.024540e+01	1.517521e+00	3.219956e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.849512e+00	6.971205e-01	5.740704e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.756023e+00	4.382464e-01	3.278826e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.333533e+00	2.593041e-01	4.741220e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.607792e+00	3.231359e-01	3.271703e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.017612e-01	1.136059e-01	2.343075e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.627867e-01	1.567951e-01	1.410705e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.339709e-01	5.455922e-02	1.337302e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.121707e-03	1.902002e-03	7.172872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.944888e+00	6.115646e-01	8.231643e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.082735e+00	2.561556e-01	7.697722e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.125039e+00	4.452001e-01	2.637138e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.276332e+00	1.767546e-01	2.750737e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.644409e-01	1.345725e-01	1.360657e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.064290e-01	6.689091e-02	7.896920e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.124620e-01	3.261177e-02	4.893698e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.517735e-02	7.441380e-04	2.264640e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.953707e-04	3.368442e-04	9.257362e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.172227e+01	2.065046e+00	2.537146e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.998912e+00	8.954027e-02	1.892124e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.057464e+00	3.329876e-01	7.299585e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.961492e+00	3.469584e-01	2.148638e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.094179e+00	1.385697e-01	1.965957e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.452752e-01	6.956769e-02	1.233635e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.787333e-01	4.632110e-02	8.224284e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.402368e-01	2.991195e-02	4.113152e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.422670e-03	1.808791e-03	5.357904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.124630e+02	1.210263e+01	1.356220e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.651702e+01	1.038616e+00	1.068268e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.060879e+00	4.310260e-01	3.110796e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.460337e+00	1.535033e-01	5.614333e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.599833e+00	8.880678e-02	2.660055e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.427832e-01	9.117393e-02	1.771861e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.032019e-01	8.214814e-02	1.027191e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.070320e-02	2.602981e-03	8.827208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.061545e+00	9.020152e-01	1.283027e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.030963e+00	1.149776e+00	4.287804e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.478455e+00	2.094641e-01	4.995714e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.168354e+00	3.646732e-01	2.247655e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.657981e+00	3.771848e-01	3.441819e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.283173e+00	4.341894e-01	2.097304e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.770146e+00	3.803010e-01	2.433648e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.232564e+00	1.765180e-01	2.687155e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.466121e-01	1.234197e-01	2.642773e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.767490e-01	1.320930e-01	1.276271e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.486709e-01	9.355918e-02	9.811371e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.533099e-01	3.033938e-02	6.316626e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.664826e-02	1.844393e-02	3.110997e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.020469e-03	1.187920e-03	2.483306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.090798e+01	4.090790e+00	3.314550e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.176005e+00	0.000000e+00	1.313796e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.550941e+00	3.860827e-01	2.154534e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.158594e+00	1.974601e-01	3.255074e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.247445e+00	2.449518e-01	1.798472e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.857266e+00	5.881617e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.145417e+00	3.070635e-01	2.654606e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.418255e+00	1.368089e-01	2.733237e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.884439e-01	7.849967e-02	2.566388e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.726823e-01	1.613364e-01	1.043567e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.329208e-01	4.119642e-02	1.295964e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.678651e-01	2.818088e-02	4.551388e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.100378e-02	3.246567e-03	4.696858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.134840e+02	1.525276e+01	1.094851e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.354260e+01	1.296722e+00	3.860563e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.478160e+01	1.812861e+00	2.447154e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.208280e+00	4.320063e-01	4.505476e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.105366e+00	6.050111e-01	2.107420e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.931901e+00	2.031872e-01	2.122507e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.519118e+00	1.060190e-01	1.316648e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.846209e+00	5.731389e-02	2.880630e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.559293e+00	2.028646e-01	2.677936e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.977618e-01	1.091602e-01	1.750743e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.666540e-01	6.040647e-02	1.673394e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.574468e-02	3.303294e-03	9.509570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.421153e+00	3.397004e-01	2.381597e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.805872e+00	1.552801e-01	1.700503e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.413275e+00	2.897299e-01	2.709314e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.159713e-01	1.425900e-01	2.453051e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.382627e-01	6.133705e-02	1.434586e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.746135e-01	3.185009e-02	9.436214e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.772806e-02	7.835061e-03	4.320495e-02
7.950000e-01	2.050000e-01	2.050000e-01	-4.768968e-04	6.412898e-04	4.536338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.110566e+00	3.626703e-01	2.590709e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.071250e+00	2.713177e-01	1.567575e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.515907e-01	1.344761e-01	1.621256e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.135512e-01	5.468913e-02	1.132315e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.626888e-01	1.107302e-02	7.428531e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.639209e-02	2.360679e-04	4.894218e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.636540e-02	5.488289e-03	2.486655e-02
7.750000e-01	2.250000e-01	2.250000e-01	-5.336440e-04	0.000000e+00	2.769250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.603156e+01	8.132952e-01	4.140234e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.543695e+00	3.259797e-01	2.622905e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.070096e+00	1.247604e-01	2.153144e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.255038e-01	2.277535e-02	1.851053e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.140328e-02	9.482047e-04	1.101802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.327730e+00	4.375393e-01	5.184300e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.060326e+00	8.616438e-01	1.307494e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.692624e+00	7.160605e-01	1.667473e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.488720e+00	4.620819e-01	4.121780e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.628787e+00	4.928634e-01	3.258869e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.879852e+00	3.791664e-01	3.379967e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.341829e+00	2.724841e-01	2.504929e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.309905e-01	1.437908e-01	2.692781e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.010778e-01	1.620896e-01	1.857723e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.130848e-01	3.553767e-02	1.960456e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.226355e-01	1.971916e-02	1.418191e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.393289e-01	3.198483e-02	5.906919e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.459521e-02	2.855629e-02	4.434136e-02
8.000000e-01	2.000000e-01	2.000000e-01	-1.588430e-04	0.000000e+00	3.849975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.646681e+00	1.529423e+00	2.584681e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.028190e+01	1.292814e+00	1.335589e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.933125e+00	8.036385e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.397328e+00	5.270535e-01	1.394225e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.790273e+00	4.168183e-01	2.697185e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.729010e+00	3.727433e-01	2.683980e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.891368e+00	3.448599e-01	2.353842e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.359731e+00	2.431261e-01	1.779995e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.837520e-01	1.384740e-01	2.463961e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.706699e-01	9.662751e-02	1.382700e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.177247e-01	3.177371e-02	1.692038e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.914665e-01	2.353994e-02	1.130289e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.309729e-01	4.569414e-03	8.892542e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.296285e-02	1.951391e-02	4.107409e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.171439e-03	0.000000e+00	3.615040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.986397e+01	5.578178e+00	8.353802e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.100811e+01	3.208905e+00	2.848766e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.587124e+01	8.882089e-01	1.325766e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.810437e+00	1.540850e+00	2.816198e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.597992e+00	8.695591e-01	2.246289e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.398027e+00	5.764909e-01	2.467375e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.936377e+00	2.606916e-01	4.201123e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.441244e+00	2.018902e-01	2.123321e-01
1.360000e-01	1.600000e-02	1.600000e-02	6.951202e-01	3.877914e-02	3.118650e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.882250e-01	5.839745e-02	1.696379e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.045541e-01	0.000000e+00	1.560648e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.716560e-03	9.526876e-04	6.943944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.096434e+00	8.935289e-01	7.879220e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.023812e+00	2.675380e-01	1.113550e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.214441e+00	4.158631e-01	4.453241e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.198438e+00	2.139326e-01	3.442215e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.791996e-01	8.740309e-02	1.879706e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.833856e-01	3.512085e-02	9.665442e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.471958e-02	1.077374e-02	4.834782e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.330626e-03	6.115384e-03	2.914766e-02
8.200000e-01	1.800000e-01	1.800000e-01	-8.053657e-05	4.527312e-04	1.545128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.276062e+01	3.467780e+00	2.216857e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.021895e+00	1.723090e-01	4.992782e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.156869e+00	3.367665e-01	2.060247e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.978702e+00	2.731800e-01	2.678552e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.059255e+00	1.676394e-01	1.550158e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.677981e-01	3.326936e-02	1.506712e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.203156e-01	1.674695e-02	8.585843e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.060423e-01	9.907909e-03	4.834479e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.512788e-03	6.446387e-04	6.210193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.195268e+02	2.164611e+01	9.880465e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.623231e+01	1.897491e-02	1.859528e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.493904e+00	1.561237e-01	7.210867e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.157264e+00	4.242388e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.478181e+00	2.123845e-01	1.806194e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.031986e-01	4.028297e-03	2.606483e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.967206e-01	1.920951e-02	1.284800e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.452508e-03	5.805127e-04	8.479472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.518562e+00	1.021135e+00	1.060375e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.775772e+00	9.954631e-01	8.353953e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.994412e+00	2.447595e-01	1.706706e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.208645e+00	7.354644e-01	2.757848e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.926098e+00	5.357826e-01	5.139909e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.246028e+00	3.802237e-01	4.320934e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.704547e+00	3.151246e-01	3.537874e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.199929e+00	1.904526e-01	2.875258e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.281467e-01	1.715102e-01	2.241654e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.144640e-01	9.415994e-02	1.783618e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.634650e-01	1.628812e-02	1.788065e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.516824e-01	2.515796e-02	6.918060e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.020385e-02	3.311221e-02	4.240571e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.612426e-05	0.000000e+00	4.015077e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.813591e+01	4.252839e+00	3.653757e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.080208e+01	8.363330e-01	1.562933e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.142467e+00	1.909841e+00	4.318515e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.582363e+00	5.886117e-01	3.168066e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.483366e+00	4.348009e-01	1.522458e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.873408e+00	2.915745e-01	3.198883e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.134789e+00	2.682259e-01	2.546924e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.574723e+00	2.669644e-01	2.076763e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.958183e-01	1.103499e-01	2.055479e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.123090e-01	3.318040e-02	1.968430e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.899587e-01	1.875457e-02	1.262709e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.105991e-01	9.865629e-03	7.027682e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.376727e-03	1.801187e-05	6.791412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.176772e+02	1.952258e+01	8.360916e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.565444e+01	1.040900e+00	4.474559e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.146640e+01	0.000000e+00	4.124396e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.071140e+01	5.917370e-01	4.901528e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.785633e+00	9.388000e-01	1.615196e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.064792e+00	2.369432e-01	5.061440e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.821520e+00	2.299480e-01	7.094598e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.979331e+00	2.762864e-01	1.255710e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.358824e+00	1.784476e-01	2.342632e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.290660e-01	3.002340e-02	3.340098e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.504798e-01	8.801198e-03	1.653903e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.050263e-03	2.788882e-05	9.150568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.683643e+00	2.265009e-01	3.022921e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.350902e+00	2.352259e-01	1.379629e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.267097e+00	2.718108e-01	2.145450e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.722905e-01	1.620251e-01	1.552869e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.389639e-01	7.952203e-02	9.526720e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.292597e-01	6.450088e-02	3.820992e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.803323e-02	9.434282e-03	3.888654e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.308165e-03	1.280296e-04	2.636901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.077759e+00	2.737093e-01	3.018821e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.908587e+00	2.373621e-01	1.116095e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.043723e+00	1.435210e-01	1.158159e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.229633e-01	7.572845e-02	9.898378e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.750312e-01	5.259123e-02	6.460075e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.405662e-01	2.315100e-02	3.899436e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.222767e-02	5.336541e-03	2.614397e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.072630e-03	1.071386e-04	2.418411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.543348e+01	7.484410e-01	5.592306e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.969152e+00	3.674312e-01	1.828037e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.136556e+00	1.521639e-01	2.531742e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.956352e-01	4.941086e-02	1.564936e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.774428e-02	3.665154e-03	1.050705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.918437e+00	4.455233e-01	8.027953e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.251222e+00	5.437717e-01	8.349277e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.366329e+00	5.387873e-01	5.473863e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.207877e+00	4.281734e-01	2.561576e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.286036e+00	3.415610e-01	3.488484e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.621199e+00	3.333482e-01	3.355703e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.276025e+00	2.696513e-01	2.397834e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.415403e-01	2.017446e-01	1.290768e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.774896e-01	1.413788e-01	1.441220e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.387483e-01	7.836950e-02	1.220765e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.854041e-01	8.887278e-02	5.524579e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.501713e-01	5.520584e-02	3.758825e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.219043e-02	1.712810e-02	2.383223e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.063080e-03	0.000000e+00	3.050826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.093132e+01	1.709963e+00	2.441229e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.017317e+01	6.720470e-01	5.669499e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.828826e+00	4.048417e-01	4.826827e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.760345e+00	4.215813e-01	5.694383e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.486477e+00	5.817196e-01	1.537112e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.535677e+00	4.151790e-01	1.752128e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.838303e+00	2.987769e-01	1.450006e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.441122e+00	2.279805e-01	1.179225e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.329872e-01	1.070883e-01	2.627524e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.774163e-01	1.661951e-01	9.330731e-02
2.835000e-01	2.350000e-02	2.350000e-02	4.582741e-01	5.826539e-02	1.355190e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.163027e-01	5.886978e-02	6.822263e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.919318e-01	4.352209e-02	4.078966e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.857550e-02	2.268422e-02	3.284725e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.655413e-03	6.888922e-04	3.767076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.309579e+01	7.632485e+00	1.260795e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.020904e+01	1.876424e+00	4.088156e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.604558e+01	1.995985e+00	7.407603e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.215652e+00	1.378650e+00	1.906734e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.210053e+00	8.272917e-01	3.797927e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.761955e+00	5.465554e-01	2.195028e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.381674e+00	4.381427e-01	3.262580e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.419449e+00	1.800018e-01	2.710838e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.201927e-01	1.242324e-01	2.576535e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.214028e-01	1.321062e-01	1.481476e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.010871e-01	4.945119e-02	1.373579e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.623416e-03	3.232768e-03	7.474460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.204124e+00	5.427729e-01	8.018511e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.074891e+00	2.645671e-01	9.492637e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.118364e+00	3.846373e-01	2.652702e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.080194e+00	2.220049e-01	1.836613e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.783537e-01	1.056656e-01	1.618074e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.842843e-01	8.247743e-02	6.979486e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.084539e-01	3.845200e-02	3.275151e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.495511e-02	1.887547e-03	1.752389e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.721266e-04	0.000000e+00	1.175780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.293376e+01	1.966019e+00	2.476686e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.238389e+00	2.573521e-01	2.322927e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.684923e+00	1.696904e-01	8.811878e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.964988e+00	3.789181e-01	1.520723e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.065552e+00	1.123346e-01	1.794086e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.255296e-01	8.232759e-02	9.088754e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.499866e-01	3.713534e-02	6.464499e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.446601e-01	2.431570e-02	3.357585e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.910015e-03	1.095893e-03	5.158925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.216822e+02	1.289612e+01	1.115458e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.663636e+01	4.685585e-01	6.262162e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.783139e+00	2.043168e-01	1.519797e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.680049e+00	2.192777e-01	2.089432e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.434291e+00	1.528184e-01	2.024956e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.467965e-01	9.652742e-02	1.894944e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.701384e-01	7.379963e-02	1.119766e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.390612e-03	2.190734e-03	8.545266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.432563e+00	9.049985e-01	1.242528e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.941391e+00	5.115837e-01	3.343188e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.596777e+00	3.163737e-01	1.702371e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.385413e+00	6.126724e-01	1.871992e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.489796e+00	3.651069e-01	5.560836e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.124509e+00	3.582217e-01	2.855933e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.591993e+00	3.430629e-01	2.307552e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.150150e+00	2.054301e-01	2.574504e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.268016e-01	1.847904e-01	1.282474e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.341541e-01	1.291050e-01	1.846024e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.319151e-01	8.126891e-02	6.111795e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.506300e-01	4.005066e-02	4.981908e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.174874e-02	1.600640e-02	2.698994e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.184921e-03	0.000000e+00	2.890119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.126209e+01	3.574561e+00	3.570499e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.278049e+00	5.556769e-01	1.520408e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.973969e+00	4.440191e-01	5.294135e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.933114e+00	1.897663e-01	3.368909e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.725733e+00	1.398310e-01	5.124976e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.430159e+00	2.829560e-01	1.953715e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.073226e+00	3.895822e-01	1.529234e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.497309e+00	1.932955e-01	1.790692e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.413049e-01	1.001541e-01	1.900110e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.127456e-01	9.258274e-02	9.145428e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.463278e-01	6.407238e-02	5.999904e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.586146e-01	3.700365e-02	3.893453e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.350753e-03	1.562504e-03	4.660352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.225919e+02	1.461079e+01	1.009444e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.230235e+01	2.374392e-01	2.368358e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.401751e+01	1.159412e+00	7.896980e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.265968e+00	4.880310e-01	1.539686e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.414236e+00	6.267301e-01	1.438607e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.736900e+00	5.608409e-01	3.506422e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.386551e+00	1.283995e-01	5.072467e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.856822e+00	9.483622e-02	1.428630e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.342799e+00	1.419571e-01	2.561503e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.147192e-01	1.106153e-01	1.945641e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.649934e-01	6.470401e-02	1.405972e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.452970e-02	4.109743e-03	8.627834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.577826e+00	3.088674e-01	2.136368e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.630957e+00	1.473149e-01	1.253112e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.368859e+00	2.761055e-01	2.540765e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.378662e-01	8.525499e-02	3.125647e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.319949e-01	7.378296e-02	1.257763e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.018455e-01	1.882854e-02	7.818941e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.454843e-02	2.620340e-03	3.852364e-02
7.950000e-01	2.050000e-01	2.050000e-01	-6.982796e-04	2.374007e-04	3.573001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.276673e+00	3.868015e-01	1.976527e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.832355e+00	2.206996e-01	1.839065e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.998786e-01	1.193999e-01	1.874985e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.021512e-01	4.426879e-02	1.096566e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.083296e-01	1.000945e-02	8.303774e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.597452e-01	9.819850e-03	4.447322e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.950038e-02	2.895174e-03	2.658813e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.550967e-04	3.070996e-04	2.303001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.635658e+01	8.378062e-01	3.122781e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.267836e+00	2.935783e-01	2.933181e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.569080e-01	1.081896e-01	2.340547e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.092449e-01	1.961641e-02	1.558421e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.450925e-02	1.357261e-03	1.219874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.414887e+00	4.140695e-01	5.293460e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.144486e+00	7.668968e-01	1.206035e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.744141e+00	2.728290e-01	2.358737e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.801846e+00	8.209541e-01	1.025387e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.437263e+00	4.206281e-01	3.596068e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.723434e+00	2.597860e-01	4.320538e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.178468e+00	1.887656e-01	2.420361e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.056048e-01	1.142701e-01	3.332972e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.630348e-01	1.515179e-01	1.621197e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.052397e-01	6.518054e-02	1.230677e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.769653e-01	4.017394e-02	1.142013e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.222458e-01	1.822847e-02	6.438899e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.468981e-02	8.798066e-03	4.267634e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.067196e-03	1.680712e-03	2.144420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.023967e+01	1.408289e+00	2.355468e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.147315e+01	1.005339e+00	4.436767e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.761224e+00	9.748401e-01	2.689434e-03
6.750000e-02	1.000000e-02	1.000000e-02	5.113866e+00	6.047391e-01	8.735130e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.550719e+00	4.184625e-01	3.452904e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.489830e+00	3.677784e-01	2.174230e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.570860e+00	1.677044e-01	4.110866e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.218013e+00	2.077920e-01	1.837796e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.061765e-01	1.101971e-01	1.959748e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.610171e-01	1.344131e-01	1.065123e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.941184e-01	6.096219e-02	1.534252e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.422484e-01	9.938156e-03	8.872220e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.247166e-01	0.000000e+00	9.340743e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.996565e-02	2.610605e-02	3.697356e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.270908e-03	8.619223e-04	2.638811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.498644e+01	6.667231e+00	1.090784e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.337166e+01	3.737628e+00	8.065586e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.549463e+01	1.065750e+00	1.184030e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.444095e+00	1.053430e+00	4.100934e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.046951e+00	7.178154e-01	6.360048e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.101168e+00	6.125778e-01	3.495526e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.662622e+00	1.888450e-01	5.408409e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.222438e+00	2.475020e-01	3.098516e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.134081e-01	8.526251e-02	2.460251e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.003484e-01	6.845482e-02	1.660639e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.519097e-01	2.785240e-02	1.563158e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.973140e-03	6.575481e-04	9.408833e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.138213e+00	7.003223e-01	6.315848e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.151446e+00	2.506401e-01	6.012618e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.180632e+00	4.438808e-01	3.915294e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.120331e+00	1.763676e-01	3.245264e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.236462e-01	8.657791e-02	1.728223e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.814946e-01	3.352381e-02	9.699978e-02
5.350000e-01	3.500000e-02	3.500000e-02	7.849685e-02	0.000000e+00	5.757615e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.454435e-03	1.598321e-03	2.474784e-02
8.200000e-01	1.800000e-01	1.800000e-01	-4.497741e-04	6.187983e-05	1.356588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.259026e+01	2.394673e+00	2.416886e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.727373e+00	5.040987e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.106913e+00	3.537783e-01	8.059949e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.840648e+00	2.670177e-01	2.919431e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.806665e-01	9.751725e-02	2.541414e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.388959e-01	5.672699e-02	9.680001e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.018488e-01	4.860786e-03	8.841021e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.256652e-01	1.194133e-02	4.922729e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.692466e-03	2.485962e-04	5.388293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.239197e+02	1.761404e+01	1.073997e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.703296e+01	1.685859e+00	1.965023e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.462634e+00	2.714673e-01	2.765407e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.391999e+00	1.493559e-01	2.806332e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.314645e+00	1.678510e-01	2.034077e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.234018e-01	8.740078e-02	1.914564e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.394976e-01	1.592468e-02	1.620679e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.088384e-03	7.426304e-04	8.204002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.915017e+00	9.710296e-01	9.858466e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.724956e+00	8.205961e-01	7.376181e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.031439e+00	4.963299e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.351614e+00	4.279783e-01	2.765857e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.834749e+00	5.065142e-01	3.939330e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.118896e+00	4.044619e-01	4.381170e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.396331e+00	2.123339e-01	5.373160e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.149715e+00	2.270727e-01	2.420546e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.871860e-01	9.296724e-02	2.642497e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.927822e-01	1.020002e-01	1.512616e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.101911e-01	4.604565e-02	9.447049e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.453248e-01	1.925113e-02	8.139483e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.363900e-02	1.521077e-02	3.987121e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.065739e-03	1.608682e-03	2.252953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.790934e+01	3.213195e+00	4.420501e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.185737e+01	2.149322e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.401252e+00	1.092489e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.629382e+00	4.145448e-01	5.465939e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.650068e+00	5.182314e-01	2.726985e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.550727e+00	3.511540e-01	3.414169e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.779780e+00	1.610512e-01	5.332295e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.314640e+00	1.537732e-01	3.161659e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.035454e-01	1.441325e-01	1.986203e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.309223e-01	1.038027e-01	1.095691e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.673546e-01	1.027519e-02	1.028898e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.200236e-01	0.000000e+00	7.272514e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.868238e-03	2.138520e-03	5.047033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.264631e+02	2.246560e+01	9.248250e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.354159e+01	1.223873e+00	2.272127e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.260590e+01	1.157758e+00	7.485983e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.030916e+01	7.928948e-01	1.321172e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.820862e+00	4.035584e-01	2.605197e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.101719e+00	3.731067e-01	3.431790e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.537137e+00	2.187868e-01	3.956143e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.599675e+00	1.386797e-01	2.145079e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.115272e+00	1.004446e-01	3.356942e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.210882e-01	1.484922e-01	2.002669e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.617102e-01	3.853677e-02	2.036373e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.107803e-02	1.412635e-03	1.026809e-02
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR0.5_MUF0.5_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.694637e-02	4.897864e-02	5.617357e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.088040e-01	4.173714e-01	4.876910e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.485267e+00	8.402966e-01	6.707885e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.809482e+00	4.904563e-01	1.078109e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.582580e+00	5.244408e-01	4.224025e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.243027e+00	5.267155e-01	7.320437e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.058746e+00	2.832106e-01	4.677160e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.846934e-02	1.726384e-02	4.729501e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.749080e-01	3.571627e-01	2.447075e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.550120e+00	1.080638e+00	7.513427e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.349645e+00	3.142671e-01	3.102485e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.936747e+00	4.166432e-01	6.053647e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.524654e+00	3.178497e-01	5.006877e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.289540e-01	1.631178e-01	2.841538e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.630039e-01	6.208546e-02	1.384155e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.401959e-02	3.171801e-03	1.027573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.020970e+00	1.404797e+00	8.712303e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.164626e+00	1.882002e+00	9.339413e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.683524e+00	4.670862e-01	6.996947e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.560066e+00	5.562788e-01	1.092173e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.013225e-01	2.804863e-02	7.203577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.165549e-02	7.303425e-03	1.504378e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.786798e-02	4.792595e-02	8.144539e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.790400e-01	1.513648e-01	2.394909e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.051985e-01	3.427321e-01	3.988718e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.387149e+00	5.057566e-01	5.331841e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.303829e+00	7.370131e-01	5.173718e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.070622e+00	5.920418e-01	2.829363e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.539129e+00	3.267062e-01	4.662016e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.512787e+00	2.771725e-01	1.027384e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.028220e+00	4.283056e-01	4.673108e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.250133e+00	4.159959e-01	5.717042e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.429418e+00	3.098266e-01	5.321296e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.662459e-01	1.708274e-01	3.147092e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.533467e-02	1.201489e-02	3.615118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.458045e-02	3.147362e-02	5.235538e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.295621e-01	1.265255e-01	1.903752e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.681084e-01	3.746352e-01	4.008448e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.309893e+00	6.243800e-01	6.131533e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.111367e+00	7.616053e-01	7.643800e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.213447e+00	1.085295e+00	7.100116e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.967848e+00	9.235117e-01	4.492157e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.217653e+00	4.761545e-01	8.526943e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.942346e+00	1.978380e-01	1.736958e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.269688e+00	3.333255e-01	3.659513e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.441719e+00	3.537831e-01	5.042603e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.612360e+00	2.774357e-01	4.689606e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.319258e-01	1.757824e-01	3.553155e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.701565e-01	9.274169e-02	2.074470e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.565731e-02	7.521186e-03	1.959772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.998414e-01	2.410841e-01	3.554473e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.044485e+00	5.836969e-01	6.928727e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.418618e+00	1.288672e+00	1.226804e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.315614e+00	1.962957e+00	1.447154e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.131064e+00	2.199120e+00	1.393556e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.247366e+00	1.870366e+00	7.568592e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.067785e+00	8.535688e-01	4.149811e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.024934e+00	4.442246e-01	4.015944e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.347047e+00	5.953285e-01	9.211519e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.793859e+00	5.025473e-01	9.083663e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.560012e+00	3.303925e-01	7.287331e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.259939e-02	1.574405e-02	4.774279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.010123e-01	5.195155e-02	1.348965e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.890723e-01	2.761133e-01	5.490749e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.955015e+00	5.415555e-01	5.945500e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.044464e+00	4.287223e-01	9.590040e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.037732e+00	4.539482e-01	1.783161e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.136345e+00	4.935052e-01	5.170187e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.155994e+00	3.071782e-01	4.308821e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.562562e-01	1.229670e-01	2.465432e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.230823e-02	4.871303e-03	1.541229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.029167e-01	2.434992e-01	5.330635e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.217489e+00	6.592899e-01	1.199580e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.420108e+00	8.012962e-01	9.581313e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.630137e+00	5.797094e-01	1.633343e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.993738e+00	3.345181e-01	5.491508e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.120371e+00	3.888898e-01	3.509729e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.190972e+00	2.552188e-01	3.599314e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.979837e-01	1.335104e-01	2.322562e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.709704e-02	1.107516e-02	2.724585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.620076e+01	6.555608e+00	1.071940e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.894114e+01	4.167074e+00	4.818191e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.051185e+01	2.118249e+00	1.383601e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.982686e+00	4.970569e-01	2.019993e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.421530e+00	4.131527e-01	9.135103e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.392512e+00	4.460215e-01	5.249449e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.354029e+00	3.385803e-01	6.165006e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.096011e-02	1.776341e-02	4.118063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.432914e-01	5.897738e-02	1.403735e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.828517e-01	1.654411e-01	2.843834e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.899670e-01	1.872862e-01	4.087005e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.214730e-01	2.556009e-01	4.985943e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.454072e+00	4.172306e-01	5.267067e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.124214e+00	5.106836e-01	4.524589e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.607074e+00	4.485583e-01	2.058118e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.940869e+00	3.069251e-01	2.038969e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.931393e+00	3.093482e-01	7.631081e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.609651e+00	3.940638e-01	2.998904e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.035136e+00	3.923799e-01	4.649795e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.290879e+00	2.809689e-01	3.759793e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.998152e-01	1.580882e-01	2.971998e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.378462e-02	1.199496e-02	3.197034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.092567e+00	3.997831e-01	6.185543e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.756246e+00	5.518734e-01	8.544470e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.200766e+00	5.716457e-01	1.013142e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.774450e+00	6.749435e-01	9.494548e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.335845e+00	8.137787e-01	8.684288e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.404619e+00	6.484592e-01	5.587651e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.411731e+00	5.085108e-01	1.513776e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.134324e+00	2.656944e-01	1.091578e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.781307e+00	2.992109e-01	1.598126e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.194897e+00	3.082973e-01	2.940715e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.454007e+00	2.503496e-01	3.131345e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.472449e-01	1.413194e-01	2.781393e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.433912e-02	1.292507e-02	3.229406e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.068634e+01	7.171989e+00	1.004163e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.090548e+01	4.193262e+00	5.041424e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.716778e+01	3.610886e+00	3.384045e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.357765e+01	2.521091e+00	1.929405e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.984603e+00	1.876878e+00	1.066092e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.883915e+00	1.090009e+00	4.032220e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.970269e+00	6.788982e-01	1.154049e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.872028e+00	1.655532e-01	1.597169e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.443630e+00	3.349826e-01	1.330936e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.754938e+00	4.127322e-01	4.158487e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.732452e+00	3.363832e-01	5.685407e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.365551e-02	1.983440e-02	5.210093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.569518e-02	4.485806e-02	4.294364e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.205548e-01	3.025614e-01	2.767817e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.095726e+00	5.959200e-01	3.861930e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.436163e+00	5.664155e-01	1.097781e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.864545e+00	3.282452e-01	1.439753e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.653643e+00	4.063873e-01	7.891916e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.194335e+00	1.741978e-01	4.618581e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.180559e-02	2.002384e-02	3.279904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.806765e-01	2.044534e-01	1.374724e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.095103e+00	6.616879e-01	4.117612e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.258651e+00	3.621994e-01	1.117803e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.498060e+00	3.103922e-01	3.731657e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.738363e+00	2.378298e-01	4.797764e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.824347e-01	8.926910e-02	1.953606e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.734111e-01	5.597568e-02	8.751141e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.837853e-03	5.967705e-03	5.326375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.684856e+00	1.157233e+00	6.078329e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.662640e+00	9.057262e-01	4.554976e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.632032e+00	4.227758e-01	5.274858e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.218910e+00	3.432660e-01	7.187695e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.199951e-02	1.671706e-02	3.888389e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.407341e-02	3.579338e-02	3.709476e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.738057e-01	6.920033e-02	8.934140e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.414693e-01	1.820454e-01	1.506570e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.184858e-01	2.352764e-01	2.459067e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.443341e+00	4.366672e-01	2.637723e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.159080e+00	5.588845e-01	2.967954e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.839112e+00	5.044319e-01	1.309735e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.316725e+00	3.094608e-01	6.681732e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.389843e+00	1.832154e-01	1.672917e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.176913e+00	2.929165e-01	3.436072e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.358005e+00	2.686469e-01	5.573786e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.493636e+00	1.800109e-01	4.491662e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.143959e-01	7.680770e-02	2.321733e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.062911e-02	9.362844e-03	2.260976e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.306555e-01	1.078622e-01	7.937090e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.204312e-01	1.663144e-01	1.401829e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.221285e-01	2.911940e-01	2.407537e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.349529e+00	4.536100e-01	3.257928e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.137173e+00	6.010601e-01	4.201006e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.912229e+00	6.735218e-01	3.316467e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.622100e+00	7.205824e-01	2.560096e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.011313e+00	4.622628e-01	1.057333e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.948831e+00	1.211123e-01	2.186216e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.409229e+00	2.524490e-01	3.667966e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.681458e+00	2.433511e-01	4.305437e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.738347e+00	1.705104e-01	3.551062e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.277778e-01	8.584049e-02	2.380843e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.846991e-01	4.723480e-02	1.337355e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.514611e-02	6.467025e-03	1.106859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.447561e+00	6.952630e-01	4.875522e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.003634e+00	8.996693e-01	6.398060e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.761360e+00	1.411511e+00	9.206673e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.183478e+00	1.333974e+00	9.832236e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.776015e+00	1.452962e+00	7.404592e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.559398e+00	8.446128e-01	3.269013e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.203294e+00	2.635348e-01	3.608468e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.949264e+00	4.310720e-01	4.749055e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.064401e+00	4.178446e-01	6.914437e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.434793e+00	2.973755e-01	5.536756e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.187323e+00	1.391073e-01	4.612800e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.095141e-02	8.232734e-03	2.030093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.149605e-02	3.450120e-02	9.073038e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.308907e-01	2.041448e-01	2.849742e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.498166e+00	3.946182e-01	4.087090e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.886974e+00	4.798180e-01	1.129942e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.445491e+00	3.212401e-01	7.434001e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.520761e+00	4.023750e-01	5.462419e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.257608e+00	2.007217e-01	3.965968e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.042705e-01	1.026231e-01	1.876710e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.371197e-02	1.059351e-02	1.366359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.636766e-01	7.747885e-02	2.457441e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.392104e+00	5.112171e-01	4.858265e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.660738e+00	5.878858e-01	5.681981e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.651582e+00	5.284916e-01	2.807029e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.611707e+00	1.999509e-01	1.130640e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.509738e+00	3.387520e-01	3.232332e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.218268e+00	1.782923e-01	3.238968e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.988860e-01	8.602136e-02	1.699383e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.865730e-02	1.245466e-02	1.608930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.243904e+01	3.168624e+00	3.904193e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.373966e+01	3.045252e+00	3.341448e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.160304e+01	2.014856e+00	1.230854e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.312324e+00	6.260920e-01	4.900415e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.021824e+00	3.961871e-01	3.432124e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.163552e+00	3.320073e-01	4.680180e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.595574e-01	1.907406e-01	4.079359e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.647989e-02	1.195499e-02	2.286145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.335698e-01	8.000148e-02	1.191536e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.893853e-01	1.339602e-01	1.791598e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.246385e-01	1.878868e-01	2.118262e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.807853e-01	3.739085e-01	2.790070e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.318682e+00	3.394614e-01	3.212827e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.903101e+00	4.541893e-01	2.458875e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.394652e+00	3.292990e-01	1.673988e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.908197e+00	3.280156e-01	7.071191e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.034645e+00	2.060594e-01	1.008172e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.835627e+00	2.889843e-01	2.967219e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.152211e+00	2.812885e-01	4.463913e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.338477e+00	1.770120e-01	3.470323e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.278998e-01	7.706496e-02	2.073459e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.861356e-02	9.105979e-03	2.139665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.377121e+00	4.166522e-01	5.569196e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.165368e+00	3.925239e-01	3.477057e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.756398e+00	5.417947e-01	4.081793e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.233443e+00	7.407313e-01	4.325004e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.626233e+00	5.420740e-01	4.479146e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.917039e+00	3.970859e-01	4.765244e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.541556e+00	5.502178e-01	2.088421e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.498183e+00	2.454528e-01	8.380520e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.097099e+00	1.904685e-01	1.863641e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.480433e+00	2.269717e-01	2.817797e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.480331e+00	1.562570e-01	2.543494e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.852164e-01	6.839528e-02	1.864520e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.653303e-02	9.564837e-03	1.918873e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.136731e+01	4.576212e+00	4.652564e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.574332e+01	5.130002e+00	2.869774e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.372381e+01	2.525840e+00	2.435204e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.212932e+01	1.713745e+00	1.448494e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.070869e+01	1.824046e+00	8.951019e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.630674e+00	9.075803e-01	3.649865e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.683418e+00	5.713295e-01	3.174186e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.077173e+00	2.286113e-01	2.754810e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.835179e+00	3.286156e-01	2.552828e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.528379e+00	2.667417e-01	4.183967e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.372589e+00	1.479891e-01	4.207002e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.222895e-02	1.035528e-02	2.717770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.905665e-02	5.695911e-02	6.135834e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.003152e+00	4.824236e-01	5.074285e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.496537e+00	7.519217e-01	6.369106e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.769758e+00	4.465731e-01	1.060540e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.531449e+00	5.180151e-01	4.848208e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.198537e+00	5.206254e-01	7.353657e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.051905e+00	2.827515e-01	4.480445e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.642156e-02	1.687173e-02	4.464188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.574344e-01	4.165395e-01	2.627141e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.582949e+00	1.024451e+00	7.361675e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.284165e+00	2.236713e-01	3.162883e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.901925e+00	4.229781e-01	5.654240e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.470053e+00	3.050047e-01	5.162122e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.128908e-01	1.616279e-01	2.849488e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.764971e-01	6.767810e-02	1.304603e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.490517e-02	3.382201e-03	9.071758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.228134e+00	1.562800e+00	9.102452e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.321029e+00	1.843907e+00	9.021661e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.451019e+00	4.697175e-01	8.849879e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.514159e+00	5.599236e-01	1.035040e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.011475e-01	2.845291e-02	6.729405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.735507e-02	1.369290e-02	2.231854e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.490589e-02	4.971202e-02	9.595063e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.191616e-01	1.753124e-01	2.532695e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.483533e-01	3.489945e-01	4.279170e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.384848e+00	4.876828e-01	5.299698e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.329134e+00	7.260912e-01	4.916463e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.142892e+00	6.441690e-01	2.813735e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.501818e+00	2.848322e-01	1.098544e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.537312e+00	2.956586e-01	1.102984e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.985770e+00	4.324746e-01	4.885570e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.187946e+00	4.117748e-01	5.209238e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.421679e+00	3.025289e-01	5.315379e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.474558e-01	1.682651e-01	3.600332e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.388893e-02	1.132963e-02	2.979660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.099484e-02	4.578354e-02	6.579636e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.849895e-01	1.716770e-01	2.096192e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.671346e-01	3.082847e-01	4.357612e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.455657e+00	7.457574e-01	6.774720e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.230178e+00	8.288348e-01	7.389144e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.163308e+00	9.866022e-01	6.705722e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.949698e+00	8.484813e-01	4.177430e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.281616e+00	5.579771e-01	8.358711e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.894146e+00	1.988397e-01	1.670914e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.209034e+00	3.412564e-01	3.867342e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.389256e+00	3.461249e-01	4.617188e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.570419e+00	2.676094e-01	4.812901e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.419263e-01	1.787287e-01	3.626233e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.733320e-01	9.706726e-02	2.070260e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.714636e-02	7.766493e-03	1.537994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.683599e-01	3.287167e-01	3.874448e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.099074e+00	5.604598e-01	7.365423e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.559280e+00	1.286177e+00	1.345186e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.481778e+00	2.116806e+00	1.587222e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.176604e+00	2.231798e+00	1.293990e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.362281e+00	1.814929e+00	7.186122e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.139118e+00	7.579772e-01	1.622907e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.896467e+00	4.420702e-01	4.226326e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.241733e+00	5.911884e-01	8.018538e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.754775e+00	5.132515e-01	9.462342e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.543601e+00	3.408573e-01	8.098854e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.278637e-02	1.542448e-02	4.320002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.075986e-01	5.468159e-02	1.457682e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.353574e-01	3.049909e-01	5.821098e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.954964e+00	5.346916e-01	5.769049e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.056880e+00	3.887329e-01	7.713850e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.998330e+00	4.549655e-01	1.768372e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.136145e+00	4.990854e-01	5.050176e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.138564e+00	3.050846e-01	4.127968e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.510582e-01	1.229202e-01	2.366439e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.064589e-02	4.362880e-03	1.645661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.048937e-01	2.943024e-01	5.709700e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.341822e+00	6.848046e-01	1.265726e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.490723e+00	8.452211e-01	9.167992e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.532306e+00	4.844365e-01	2.399779e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.963656e+00	3.346673e-01	5.247219e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.096917e+00	3.866332e-01	3.577775e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.182135e+00	2.546811e-01	3.406906e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.934722e-01	1.360156e-01	2.292531e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.989109e-02	1.205471e-02	2.405026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.829419e+01	7.515755e+00	1.124574e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.964400e+01	4.682600e+00	4.785395e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.049585e+01	1.854288e+00	1.777309e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.984929e+00	5.819652e-01	9.616208e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.322484e+00	3.762048e-01	1.523400e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.362910e+00	4.525392e-01	5.195779e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.372256e+00	3.422819e-01	5.558246e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.618168e-02	1.660966e-02	4.101619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.556358e-01	6.161633e-02	1.598469e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.900161e-01	1.534847e-01	2.964648e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.579493e-01	2.630823e-01	4.258222e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.755048e-01	3.238462e-01	5.273137e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.517932e+00	4.283256e-01	5.118466e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.071909e+00	4.718129e-01	4.241427e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.582110e+00	4.354683e-01	2.093374e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.964795e+00	3.010653e-01	1.609200e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.915602e+00	2.855328e-01	7.903345e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.614306e+00	4.077159e-01	2.848346e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.008346e+00	3.906171e-01	3.837216e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.264104e+00	2.744676e-01	4.742782e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.882203e-01	1.576548e-01	3.025657e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.176097e-02	1.130434e-02	2.757096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.187755e+00	3.716861e-01	6.727083e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.694298e+00	4.917357e-01	8.674596e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.412427e+00	7.149945e-01	1.010456e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.926761e+00	8.310863e-01	1.020696e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.278319e+00	7.795255e-01	8.176537e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.401642e+00	6.395776e-01	5.106874e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.335576e+00	4.086292e-01	2.025789e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.177010e+00	2.805734e-01	1.151391e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.767682e+00	2.754935e-01	7.867935e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.208674e+00	3.086232e-01	2.388392e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.394625e+00	2.381912e-01	3.589732e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.437584e-01	1.424154e-01	2.870570e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.624505e-02	1.340106e-02	2.750510e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.257940e+01	8.124578e+00	1.039762e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.179345e+01	5.147728e+00	5.191309e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.710879e+01	3.728899e+00	3.160464e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.362235e+01	2.766279e+00	1.938205e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.886981e+00	1.856601e+00	1.272243e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.893904e+00	8.317633e-01	5.744550e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.920160e+00	5.660423e-01	6.955320e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.987711e+00	3.333922e-01	2.085949e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.392128e+00	3.454216e-01	2.114113e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.671243e+00	4.024785e-01	4.593740e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.699347e+00	3.447304e-01	6.424012e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.191771e-02	1.924732e-02	4.911645e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.076673e-01	5.536763e-02	4.829261e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.928498e-01	3.288251e-01	3.003654e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.172392e+00	6.192075e-01	3.723035e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.424281e+00	5.782840e-01	9.776503e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.721021e+00	3.159861e-01	2.551571e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.653009e+00	4.222449e-01	7.010336e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.149997e+00	1.740746e-01	4.737867e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.356665e-02	1.902639e-02	3.048767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.588167e-01	2.475318e-01	1.526054e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.174581e+00	6.067419e-01	3.922414e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.277157e+00	3.968598e-01	1.161270e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.389440e+00	3.017551e-01	4.349927e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.691734e+00	2.337417e-01	4.671585e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.305155e-01	8.038128e-02	2.324494e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.898494e-01	6.679497e-02	7.499366e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.152136e-03	5.234475e-03	4.780852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.931101e+00	1.240404e+00	6.551655e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.702000e+00	8.821739e-01	4.963335e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.410319e+00	4.219944e-01	6.682764e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.156102e+00	3.446630e-01	6.627502e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.561035e-02	1.631176e-02	3.638853e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.235475e-02	4.104137e-02	4.471150e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.891326e-01	7.635242e-02	9.196199e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.343413e-01	1.400148e-01	1.861950e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.769469e-01	2.995948e-01	2.546568e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.497427e+00	4.472953e-01	2.778235e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.128021e+00	4.667890e-01	2.491359e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.871562e+00	5.743161e-01	1.235786e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.282940e+00	1.994806e-01	1.442015e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.441109e+00	1.742937e-01	1.021062e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.100801e+00	2.975897e-01	3.479158e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.369106e+00	2.785556e-01	4.845888e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.441354e+00	1.774750e-01	4.494866e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.907951e-01	7.247696e-02	2.845702e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.324358e-02	8.800892e-03	1.761884e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.640131e-01	1.178000e-01	9.364605e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.870229e-01	2.105365e-01	1.548453e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.767112e-01	3.391916e-01	2.628775e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.399372e+00	4.175538e-01	3.406765e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.287761e+00	7.153193e-01	3.774463e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.944314e+00	5.775624e-01	3.759059e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.581530e+00	5.852433e-01	2.343754e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.957605e+00	3.024472e-01	1.020157e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.034205e+00	2.411904e-01	5.672381e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.535264e+00	2.456194e-01	1.847899e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.558098e+00	2.399875e-01	4.898644e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.649769e+00	1.641272e-01	3.991446e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.786808e-01	8.724519e-02	2.528116e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.887193e-01	5.093781e-02	1.154436e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.564984e-02	6.021003e-03	1.034463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.616943e+00	8.680345e-01	5.421876e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.204003e+00	8.934183e-01	7.482960e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.770981e+00	1.351931e+00	1.071122e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.524376e+00	1.577300e+00	9.426090e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.851609e+00	1.321870e+00	7.600743e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.590727e+00	1.053895e+00	2.706530e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.363578e+00	3.735953e-01	1.854276e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.806523e+00	3.740196e-01	5.731880e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.948790e+00	3.997135e-01	6.782075e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.266702e+00	2.750267e-01	7.007966e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.220252e+00	1.653399e-01	3.775271e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.132066e-02	8.128612e-03	2.138146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.839340e-02	4.394190e-02	9.286769e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.249258e-01	1.810959e-01	3.461141e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.615959e+00	4.729036e-01	4.149502e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.883776e+00	4.512701e-01	1.078143e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.349684e+00	3.326380e-01	1.261920e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.542379e+00	4.328811e-01	4.576772e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.185751e+00	1.984534e-01	4.364596e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.061058e-01	9.404929e-02	1.887500e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.497982e-02	1.109094e-02	1.055387e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.755907e-01	7.928232e-02	2.733300e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.427531e+00	4.758826e-01	5.139147e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.757381e+00	5.672642e-01	5.966987e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.773454e+00	6.494837e-01	2.607605e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.534869e+00	2.011670e-01	1.732983e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.484140e+00	3.499230e-01	3.025825e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.195371e+00	1.727447e-01	3.123442e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.668407e-01	8.113222e-02	1.838247e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.964070e-02	1.215019e-02	1.436350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.346908e+01	3.551855e+00	4.252590e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.408151e+01	2.934822e+00	2.961196e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.160376e+01	1.934305e+00	1.207152e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.210395e+00	6.165992e-01	4.949670e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.053747e+00	4.161151e-01	2.825475e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.101103e+00	3.228679e-01	4.811185e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.168430e-01	1.883718e-01	4.027477e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.950043e-02	1.263841e-02	2.123371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.456849e-01	7.434472e-02	1.297568e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.033154e-01	1.425608e-01	1.848848e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.327695e-01	1.718014e-01	2.398531e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.491727e-01	2.726717e-01	2.876265e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.369910e+00	3.725819e-01	3.082183e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.918939e+00	4.233320e-01	2.742521e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.428118e+00	3.615378e-01	1.534585e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.910644e+00	2.826076e-01	6.738289e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.067893e+00	2.437308e-01	6.409529e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.780250e+00	2.840249e-01	2.592436e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.158583e+00	2.858036e-01	3.921099e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.297371e+00	1.761734e-01	3.608108e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.914243e-01	7.062308e-02	2.662299e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.060121e-02	8.950669e-03	1.567221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.398280e+00	4.341129e-01	4.370919e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.187252e+00	3.543789e-01	4.450260e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.763231e+00	5.434415e-01	4.448190e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.187804e+00	5.661995e-01	4.065588e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.590733e+00	5.814181e-01	4.967804e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.074200e+00	5.156505e-01	3.333603e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.460124e+00	5.003911e-01	1.449350e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.386990e+00	1.185782e-01	1.566032e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.264831e+00	3.440591e-01	4.358224e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.385331e+00	2.266958e-01	3.145781e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.467974e+00	1.559432e-01	2.726712e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.840523e-01	6.502881e-02	1.756161e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.059902e-02	8.854710e-03	1.778658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.220761e+01	5.080484e+00	5.008069e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.574639e+01	3.825447e+00	2.868063e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.441077e+01	3.087786e+00	2.217063e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.251649e+01	1.985890e+00	1.598361e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.070501e+01	1.530994e+00	9.209801e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.540203e+00	1.127313e+00	3.208223e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.592807e+00	4.636608e-01	3.622235e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.112753e+00	3.667611e-01	3.680812e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.801373e+00	3.193733e-01	2.371988e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.463946e+00	2.714244e-01	4.556499e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.351050e+00	1.502230e-01	4.022860e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.380909e-02	1.028879e-02	2.720969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.141586e-01	7.299294e-02	5.828936e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.175839e+00	6.458432e-01	5.071524e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.741337e+00	1.109822e+00	5.626664e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.651897e+00	6.382119e-01	8.573029e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.259785e+00	4.628787e-01	4.696095e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.098658e+00	4.490407e-01	9.849419e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.016987e+00	2.546253e-01	7.272271e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.131308e-02	1.714118e-02	6.666338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.656002e-01	5.526953e-01	2.495801e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.697259e+00	1.451401e+00	6.509943e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.972086e+00	3.766324e-01	2.946180e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.796009e+00	3.328782e-01	7.179868e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.537209e+00	2.776195e-01	7.760090e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.521267e-01	1.535865e-01	4.296888e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.863986e-01	6.412150e-02	1.838850e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.700782e-02	3.776226e-03	1.471942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.327807e+00	1.972387e+00	7.922973e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.862129e+00	2.453967e+00	7.012843e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.184442e+00	3.206867e-01	8.312538e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.737589e+00	4.580160e-01	1.478723e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.226297e-01	2.922535e-02	1.101157e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.726989e-03	6.618277e-03	1.301152e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.065025e-02	5.540997e-02	9.432736e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.366634e-01	2.135257e-01	2.646648e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.261826e-01	4.706496e-01	4.408965e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.599890e+00	7.977195e-01	5.405698e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.465712e+00	9.818578e-01	4.438406e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.184752e+00	9.098298e-01	2.018279e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.482718e+00	5.581028e-01	1.131972e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.285169e+00	2.848463e-01	2.312664e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.839661e+00	3.796820e-01	5.383782e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.120940e+00	3.671528e-01	7.544036e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.393375e+00	2.776390e-01	7.510731e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.711461e-01	1.612146e-01	5.219625e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.058203e-02	1.188191e-02	5.501444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.627243e-02	3.106272e-02	3.952309e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.898591e-01	1.999435e-01	2.433064e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.856350e-01	4.867014e-01	4.643555e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.582964e+00	9.184465e-01	6.824245e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.515350e+00	1.275966e+00	7.348827e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.406086e+00	1.469839e+00	5.924190e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.910024e+00	1.250694e+00	3.123519e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.996998e+00	7.001943e-01	9.003546e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.652964e+00	1.973675e-01	2.051475e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.128170e+00	2.926476e-01	4.338514e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.340184e+00	3.058230e-01	7.068086e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.610219e+00	2.447886e-01	6.689479e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.947324e-01	1.686528e-01	5.016996e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.819440e-01	8.893791e-02	3.268458e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.047706e-02	7.530945e-03	2.887674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.016382e-01	1.921161e-01	3.089140e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.146864e+00	7.809829e-01	7.910610e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.696870e+00	1.756364e+00	1.286403e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.569910e+00	2.605004e+00	1.412816e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.192104e+00	3.035321e+00	1.190373e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.999215e+00	2.605679e+00	5.491182e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.700495e+00	1.293955e+00	9.067537e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.619883e+00	3.641615e-01	3.877681e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.244969e+00	4.744747e-01	1.051925e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.877177e+00	4.444077e-01	1.270659e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.749521e+00	3.150390e-01	1.100224e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.542198e-02	1.635189e-02	7.491815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.321199e-01	6.628974e-02	1.594831e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.958635e-01	4.170896e-01	6.089425e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.157888e+00	7.516144e-01	4.696435e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.898847e+00	5.232992e-01	1.449015e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.815518e+00	3.898222e-01	1.691369e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.054002e+00	4.202922e-01	6.746409e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.148738e+00	2.819749e-01	6.353698e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.617163e-01	1.176405e-01	3.639326e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.301895e-02	4.823903e-03	2.828235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.004200e+00	3.512376e-01	6.999180e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.938849e+00	1.112792e+00	1.341860e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.578772e+00	1.084466e+00	7.128164e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.140358e+00	5.771965e-01	2.385249e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.753012e+00	2.916823e-01	6.164243e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.093231e+00	3.067149e-01	4.325658e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.252453e+00	2.330208e-01	5.555736e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.393568e-01	1.313378e-01	3.291937e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.343993e-02	1.193831e-02	3.726132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.661641e+01	1.182713e+01	1.270465e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.021736e+01	5.882978e+00	4.030417e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.802362e+00	2.024413e+00	7.173537e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.327905e+00	7.077952e-01	3.494719e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.214538e+00	2.783052e-01	1.004873e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.501839e+00	3.607240e-01	6.211698e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.531925e+00	2.990989e-01	7.969535e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.356822e-02	1.839587e-02	6.523260e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.573586e-01	6.644336e-02	1.523765e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.230583e-01	1.774330e-01	3.409631e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.221047e-01	3.217551e-01	4.797943e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.151394e+00	4.790135e-01	5.412026e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.625044e+00	5.694795e-01	5.070971e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.247793e+00	6.960448e-01	3.537615e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.666863e+00	6.724355e-01	1.086738e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.850513e+00	4.296762e-01	9.432341e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.713697e+00	2.954271e-01	1.102362e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.445535e+00	3.500726e-01	3.187116e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.932743e+00	3.364528e-01	5.589204e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.296388e+00	2.595499e-01	5.999141e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.040634e-01	1.508102e-01	4.421367e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.898692e-02	1.170983e-02	5.217958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.325681e+00	4.474626e-01	7.269761e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.291292e+00	7.990489e-01	1.060115e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.936932e+00	1.081743e+00	1.135661e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.358628e+00	1.103568e+00	1.031351e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.409150e+00	9.515543e-01	6.839410e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.373037e+00	8.883612e-01	3.495239e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.124591e+00	6.000651e-01	3.409615e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.859487e+00	3.267986e-01	5.210998e-03
1.975000e-01	2.750000e-02	2.750000e-02	2.640351e+00	2.366892e-01	6.536783e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.125811e+00	2.607037e-01	3.451359e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.429722e+00	2.123683e-01	5.052455e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.957233e-01	1.392636e-01	3.887275e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.171545e-02	1.311672e-02	4.656208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.951768e+01	1.154766e+01	1.135946e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.398700e+01	7.153557e+00	4.927572e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.792279e+01	5.032686e+00	2.734463e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.279795e+01	3.099635e+00	1.392069e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.703000e+00	2.158800e+00	5.600009e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.014023e+00	1.223384e+00	1.548643e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.441603e+00	8.236494e-01	3.322464e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.540190e+00	2.501351e-01	1.474149e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.260705e+00	2.680250e-01	1.903931e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.711036e+00	3.387974e-01	5.211383e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.901990e+00	3.135359e-01	7.390794e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.814928e-02	1.971505e-02	7.844927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.291718e-01	5.649013e-02	4.729764e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.138477e+00	4.293101e-01	3.248715e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.583697e+00	6.549683e-01	3.633664e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.687599e+00	4.187120e-01	6.291135e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.471579e+00	3.898624e-01	4.637050e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.171489e+00	3.455650e-01	6.225488e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.731256e-01	1.245360e-01	3.511349e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.296211e-02	1.293952e-02	3.194540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.811028e-01	2.775311e-01	1.681409e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.792068e+00	6.791606e-01	4.051355e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.316675e+00	1.549228e-01	1.022659e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.866719e+00	3.057510e-01	4.818551e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.396586e+00	1.811701e-01	3.395805e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.947794e-01	5.137487e-02	1.814480e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.959165e-01	3.535706e-02	7.384673e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.696792e-03	3.590023e-03	5.974073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.687339e+00	1.302147e+00	6.702376e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.900383e+00	6.129997e-01	4.371470e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.856697e+00	4.561914e-01	5.640157e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.892827e+00	2.608521e-01	5.837581e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.806342e-02	1.065627e-02	3.584029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.298927e-02	2.390733e-02	3.322465e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.750869e-01	7.244331e-02	9.466187e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.800587e-01	1.818454e-01	1.910496e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.708519e-01	3.433413e-01	2.869553e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.697738e+00	5.606200e-01	3.161924e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.433646e+00	5.603857e-01	2.627387e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.086233e+00	4.407017e-01	8.878901e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.501200e+00	2.112582e-01	4.142207e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.431398e+00	2.499703e-01	2.190486e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.902060e+00	3.168089e-01	4.079517e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.025217e+00	2.480766e-01	5.914913e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.290084e+00	1.500918e-01	3.552925e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.314535e-01	5.549048e-02	2.136178e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.816493e-02	6.423464e-03	1.961152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.995060e-01	9.293208e-02	7.844500e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.797778e-01	1.897430e-01	1.897845e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.708851e-01	3.036809e-01	3.207112e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.774639e+00	5.525965e-01	4.431017e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.753468e+00	8.216021e-01	4.482840e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.453863e+00	6.410319e-01	3.468879e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.008251e+00	5.467843e-01	1.805005e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.224816e+00	2.558852e-01	6.316860e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.902144e+00	1.938554e-01	1.566750e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.137097e+00	2.735697e-01	4.273896e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.257168e+00	2.314102e-01	3.962398e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.447538e+00	1.530398e-01	3.248007e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.157191e-01	7.549751e-02	1.887794e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.652018e-01	3.290386e-02	1.126140e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.633241e-02	3.908518e-03	1.052356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.312029e+00	7.180403e-01	5.559971e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.471243e+00	1.066776e+00	8.719814e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.227182e+00	1.396081e+00	1.116649e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.499670e+00	1.733410e+00	1.071201e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.797320e+00	1.327772e+00	7.178378e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.980811e+00	6.960619e-01	2.585089e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.140097e+00	2.987229e-01	3.732112e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.342184e+00	4.627989e-01	5.432441e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.586569e+00	4.058805e-01	5.908282e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.109429e+00	2.546092e-01	5.559530e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.113122e+00	1.120302e-01	3.916514e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.147025e-02	5.718472e-03	2.086821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.170092e-01	4.891202e-02	1.110879e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.061217e-01	2.705684e-01	3.690917e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.964518e+00	5.080185e-01	3.939472e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.098838e+00	3.171276e-01	9.125350e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.157550e+00	3.860216e-01	2.052632e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.096525e+00	3.580600e-01	4.707752e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.078746e+00	1.541343e-01	3.167814e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.614822e-01	5.787471e-02	1.818663e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.555245e-02	7.206587e-03	1.235048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.383908e-01	1.200958e-01	3.232373e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.998861e+00	6.474734e-01	6.656110e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.582068e+00	7.301446e-01	6.098778e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.020954e+00	4.704400e-01	1.041768e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.218835e+00	2.878427e-01	2.277820e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.027368e+00	2.802143e-01	3.152841e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.055427e+00	1.409546e-01	2.505066e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.795530e-01	6.228832e-02	1.403255e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.348969e-02	7.651079e-03	1.602556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.876157e+01	4.945758e+00	6.069564e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.869617e+01	3.519856e+00	3.235721e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.275219e+01	1.901686e+00	8.581542e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.576427e+00	3.549895e-01	6.100364e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.394979e+00	3.914629e-01	2.595630e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.931944e+00	2.702471e-01	3.770469e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.431438e-01	1.224704e-01	3.741517e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.585825e-02	8.703482e-03	2.209363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.286646e-01	6.475129e-02	1.344147e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.261762e-01	1.211963e-01	2.400120e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.447958e-01	2.768774e-01	2.939102e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.079966e+00	3.297355e-01	3.422857e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.574173e+00	4.220550e-01	3.336655e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.158898e+00	4.693654e-01	2.614790e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.680377e+00	3.690176e-01	1.022533e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.031368e+00	1.866292e-01	4.178609e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.003934e+00	2.811360e-01	9.222155e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.579246e+00	3.191691e-01	3.497958e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.895360e+00	2.572183e-01	4.450245e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.152746e+00	1.401111e-01	3.167848e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.622813e-01	4.883389e-02	1.961669e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.715855e-02	6.196785e-03	1.850944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.153173e+00	1.712487e-01	6.865340e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.556969e+00	4.637017e-01	4.449520e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.266587e+00	7.325876e-01	5.607445e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.873029e+00	8.983748e-01	5.794007e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.330223e+00	6.653603e-01	5.179483e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.552204e+00	5.120518e-01	3.004077e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.769749e+00	4.725400e-01	1.349277e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.490955e+00	1.510917e-01	4.364424e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.930741e+00	2.380627e-01	2.164326e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.066237e+00	2.162956e-01	3.038500e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.280733e+00	1.302525e-01	2.519565e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.303603e-01	4.803544e-02	1.483338e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.913598e-02	5.881837e-03	1.692073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.767087e+01	6.789391e+00	5.925926e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.062006e+01	5.535882e+00	3.415877e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.707818e+01	2.336500e+00	2.247519e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.453501e+01	2.154441e+00	1.366004e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.182876e+01	1.550167e+00	7.088635e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.752925e+00	1.085767e+00	2.007055e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.057737e+00	3.695041e-01	6.541250e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.501265e+00	3.403233e-01	1.137488e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.335638e+00	3.171408e-01	3.152337e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.296700e+00	2.509276e-01	3.656316e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.287086e+00	1.271384e-01	3.790727e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.466773e-02	7.055446e-03	2.532053e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.359170e-01	8.893177e-02	6.721601e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.260643e+00	6.716978e-01	5.153481e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.754402e+00	1.016025e+00	5.232541e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.733823e+00	6.366991e-01	1.489829e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.173635e+00	4.513095e-01	5.250870e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.023564e+00	4.407898e-01	9.654140e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.659635e-01	2.442921e-01	6.959119e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.776525e-02	1.644693e-02	6.129020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.069348e+00	6.057116e-01	2.667436e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.791411e+00	1.387636e+00	6.229351e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.967118e+00	3.266525e-01	2.083372e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.699352e+00	3.346695e-01	7.602807e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.471829e+00	2.708050e-01	7.516202e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.262153e-01	1.524451e-01	3.995470e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.719876e-01	6.221240e-02	1.787469e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.545858e-02	3.424593e-03	1.477052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.576098e+00	2.081267e+00	8.232592e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.973588e+00	2.345408e+00	6.681946e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.203608e+00	3.668581e-01	8.308506e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.546622e+00	4.376095e-01	1.509348e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.131710e-01	2.743489e-02	1.062689e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.089887e-02	8.630272e-03	1.790795e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.588521e-02	6.468515e-02	1.095889e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.679262e-01	2.362574e-01	2.928525e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.738437e-01	4.756555e-01	4.463604e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.682196e+00	8.108352e-01	5.331229e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.548539e+00	9.949344e-01	4.285063e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.223492e+00	8.619914e-01	1.828719e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.520559e+00	4.956199e-01	1.116216e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.241271e+00	2.932148e-01	2.220436e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.821252e+00	4.066514e-01	5.296529e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.018885e+00	3.721032e-01	8.031912e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.342348e+00	2.644463e-01	6.857978e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.333221e-01	1.529743e-01	5.016786e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.778785e-02	1.156503e-02	5.165713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.027617e-02	4.578368e-02	5.948549e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.458690e-01	2.289059e-01	2.647557e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.708684e-01	5.451340e-01	5.206934e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.679883e+00	9.332693e-01	6.991048e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.670751e+00	1.347176e+00	7.224940e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.466561e+00	1.407980e+00	5.554098e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.017815e+00	1.240699e+00	2.997050e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.105108e+00	7.252017e-01	2.105420e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.659635e+00	1.941866e-01	1.677473e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.025532e+00	3.097345e-01	5.123935e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.252937e+00	3.033076e-01	7.429047e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.550702e+00	2.399165e-01	6.718666e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.436130e-01	1.680860e-01	4.757432e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.760250e-01	8.705589e-02	2.908464e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.785518e-02	7.291946e-03	2.964009e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.911910e-01	2.866240e-01	3.738648e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.326245e+00	9.339866e-01	8.918127e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.887023e+00	1.813931e+00	1.381455e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.799490e+00	2.722463e+00	1.427967e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.503156e+00	3.143913e+00	1.153965e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.172393e+00	2.536632e+00	5.102843e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.806087e+00	1.222659e+00	4.454403e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.582536e+00	3.925506e-01	4.820762e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.087053e+00	5.180151e-01	1.140837e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.745637e+00	4.220243e-01	1.300968e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.660179e+00	3.069677e-01	1.063535e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.195033e-02	1.540544e-02	6.979295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.523989e-01	8.120096e-02	1.781587e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.261752e-01	4.080938e-01	6.258044e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.207171e+00	7.334340e-01	4.389714e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.921809e+00	4.995730e-01	1.492317e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.816916e+00	4.085196e-01	1.707412e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.999535e+00	4.182983e-01	6.731732e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.075619e+00	2.641895e-01	6.593684e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.527427e-01	1.166373e-01	3.047965e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.235078e-02	4.697510e-03	2.646360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.169983e+00	4.473590e-01	7.873331e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.062783e+00	1.072014e+00	1.378361e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.666641e+00	1.063949e+00	6.580911e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.194283e+00	5.643180e-01	2.320625e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.715584e+00	2.899852e-01	7.618383e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.033678e+00	3.083028e-01	4.564284e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.213820e+00	2.302436e-01	5.249651e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.061670e-01	1.269961e-01	3.299209e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.305511e-02	1.208852e-02	3.318817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.939148e+01	1.256410e+01	1.331706e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.069274e+01	5.744313e+00	3.775281e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.005023e+00	2.066670e+00	6.140336e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.299157e+00	5.791577e-01	3.893136e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.206446e+00	2.953860e-01	8.553445e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.423813e+00	3.612223e-01	6.065732e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.470087e+00	2.985677e-01	8.385229e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.794965e-02	1.728337e-02	6.271857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.721419e-01	7.983874e-02	1.742113e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.411665e-01	1.811840e-01	3.648674e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.663362e-01	3.162827e-01	5.028249e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.207689e+00	4.738875e-01	5.377235e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.723570e+00	6.211956e-01	4.906661e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.297289e+00	6.998369e-01	3.235396e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.695658e+00	6.282122e-01	1.012391e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.819631e+00	3.419812e-01	9.200968e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.740278e+00	3.037728e-01	1.082147e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.414937e+00	3.676359e-01	3.541689e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.889313e+00	3.383627e-01	5.622044e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.227455e+00	2.463749e-01	5.380558e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.716046e-01	1.411288e-01	4.510393e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.627588e-02	1.137845e-02	4.704956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.469388e+00	5.425826e-01	7.928831e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.372865e+00	8.037282e-01	1.105638e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.047595e+00	9.594472e-01	1.203134e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.514053e+00	1.166324e+00	9.653438e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.521909e+00	1.000294e+00	6.706660e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.426320e+00	8.345445e-01	3.100227e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.212376e+00	6.458069e-01	3.329390e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.943809e+00	4.147844e-01	5.462053e-03
1.975000e-01	2.750000e-02	2.750000e-02	2.550965e+00	2.529047e-01	1.219628e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.071006e+00	2.620583e-01	3.925573e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.394655e+00	2.121819e-01	4.779685e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.554830e-01	1.349167e-01	3.715287e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.840004e-02	1.280897e-02	4.396330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.239279e+01	1.268061e+01	1.172207e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.433718e+01	6.681466e+00	4.656602e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.845401e+01	5.228299e+00	2.642971e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.338678e+01	3.714002e+00	1.361114e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.764700e+00	1.828683e+00	6.541233e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.113973e+00	1.287068e+00	1.334238e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.361247e+00	6.241842e-01	3.218798e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.573062e+00	2.610513e-01	1.365181e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.213947e+00	2.775906e-01	1.623466e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.677968e+00	3.492016e-01	5.421103e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.766447e+00	2.914461e-01	7.876125e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.368515e-02	1.885419e-02	7.431521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.489380e-01	7.010869e-02	5.145043e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.210215e+00	4.360492e-01	3.340781e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.592593e+00	6.522526e-01	3.452527e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.585887e+00	3.094244e-01	1.758942e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.484336e+00	3.809896e-01	3.829424e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.153118e+00	3.456590e-01	6.220929e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.482898e-01	1.255406e-01	3.610878e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.933317e-02	1.230993e-02	3.325582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.090162e+00	3.304562e-01	1.802407e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.874527e+00	6.881688e-01	3.894268e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.212375e+00	1.154381e-01	2.224992e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.845127e+00	3.030166e-01	4.217628e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.335145e+00	1.774327e-01	3.579692e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.849065e-01	5.320410e-02	1.832766e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.777393e-01	3.532735e-02	8.207407e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.550070e-03	4.013338e-03	6.534284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.057422e+00	1.473286e+00	6.679931e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.902254e+00	5.425608e-01	5.129698e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.690297e+00	4.424344e-01	5.445402e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.768393e+00	2.490691e-01	6.447253e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.586073e-02	1.017777e-02	3.508919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.023278e-02	3.262075e-02	4.106875e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.889538e-01	7.288226e-02	1.100445e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.244231e-01	1.965910e-01	2.110032e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.016927e+00	3.548269e-01	2.972246e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.698699e+00	5.037756e-01	3.282503e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.477217e+00	5.758306e-01	2.398163e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.111825e+00	4.232530e-01	7.385519e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.459634e+00	1.776505e-01	9.648987e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.439963e+00	2.785727e-01	8.795979e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.907808e+00	3.193168e-01	5.040960e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.961299e+00	2.497125e-01	5.351357e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.251815e+00	1.464232e-01	3.663962e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.126926e-01	5.284532e-02	2.239650e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.745807e-02	6.033474e-03	2.053959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.046457e-01	9.035896e-02	9.435428e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.796843e-01	2.630093e-01	2.243216e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.149355e+00	4.336912e-01	3.665808e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.932990e+00	6.196689e-01	4.791684e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.774004e+00	6.650190e-01	4.737434e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.547574e+00	7.037075e-01	3.423414e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.113684e+00	6.411733e-01	1.507840e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.089791e+00	1.451966e-01	1.514860e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.854356e+00	2.277585e-01	2.206354e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.160071e+00	2.799842e-01	3.353534e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.233622e+00	2.331618e-01	4.278533e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.386033e+00	1.451650e-01	3.480456e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.705728e-01	6.984433e-02	2.277328e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.662867e-01	3.212588e-02	1.110555e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.366693e-02	3.880362e-03	1.149655e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.388017e+00	6.756641e-01	7.628318e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.578982e+00	9.971418e-01	9.993113e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.674488e+00	1.539990e+00	1.202690e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.682368e+00	1.848705e+00	1.054440e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.862387e+00	1.388712e+00	6.649319e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.204939e+00	7.635729e-01	1.589880e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.059153e+00	3.282923e-01	4.357246e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.326847e+00	4.733020e-01	4.686980e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.453600e+00	3.899550e-01	6.692400e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.996100e+00	2.355037e-01	6.318120e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.069225e+00	1.120498e-01	4.123377e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.008479e-02	5.301631e-03	2.127527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.235606e-01	5.478389e-02	1.234268e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.774128e-01	2.969417e-01	4.022641e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.985145e+00	4.926664e-01	3.954271e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.117729e+00	3.482727e-01	8.894179e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.124366e+00	3.970425e-01	2.347814e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.075543e+00	3.617586e-01	4.658731e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.029945e+00	1.518180e-01	3.564684e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.468004e-01	5.411589e-02	1.795912e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.348925e-02	7.443617e-03	1.402110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.464769e-01	1.914138e-01	3.291290e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.204924e+00	7.293701e-01	7.065941e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.659539e+00	7.584793e-01	6.373370e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.945073e+00	3.704060e-01	9.334480e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.229775e+00	3.051725e-01	1.637831e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.975478e+00	2.792704e-01	3.322563e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.037631e+00	1.433379e-01	2.667085e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.836754e-01	4.772492e-02	1.388719e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.715396e-02	8.173802e-03	1.822959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.202045e+01	6.654931e+00	6.072527e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.935980e+01	3.507430e+00	3.342124e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.265116e+01	1.637059e+00	7.908891e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.581149e+00	4.450367e-01	3.776334e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.297267e+00	3.869809e-01	2.949734e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.844144e+00	2.556519e-01	4.528662e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.241130e-01	1.117201e-01	3.768768e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.599031e-02	7.492144e-03	2.077692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.535400e-01	9.961733e-02	1.410782e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.781481e-01	1.692233e-01	2.150816e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.634760e-01	2.509558e-01	3.055188e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.120876e+00	3.763497e-01	3.390163e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.540383e+00	3.394126e-01	3.625843e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.256375e+00	4.901712e-01	2.425247e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.646087e+00	3.362183e-01	8.963891e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.009324e+00	1.687937e-01	3.774539e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.947475e+00	2.663012e-01	1.333334e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.596919e+00	3.346493e-01	3.246223e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.885605e+00	2.684170e-01	3.899541e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.130175e+00	1.435103e-01	3.215946e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.548638e-01	5.587808e-02	1.989589e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.568551e-02	5.931759e-03	2.029636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.524625e+00	4.376412e-01	4.658648e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.666781e+00	5.357424e-01	5.637992e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.360565e+00	6.921718e-01	5.387200e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.004094e+00	8.975416e-01	6.045104e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.374065e+00	6.063353e-01	5.197302e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.670755e+00	5.672388e-01	3.136933e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.682709e+00	3.360463e-01	7.363044e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.423653e+00	1.546476e-01	8.503742e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.879734e+00	2.284538e-01	2.187037e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.077828e+00	2.130759e-01	3.180653e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.254728e+00	1.379446e-01	2.534012e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.113284e-01	4.699963e-02	1.696553e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.658412e-02	5.702195e-03	1.735499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.064290e+01	8.425267e+00	6.092205e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.172604e+01	4.829667e+00	3.309700e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.785033e+01	3.216911e+00	2.637753e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.507670e+01	2.474750e+00	1.400889e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.161944e+01	1.360516e+00	5.596371e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.735628e+00	8.954151e-01	2.072445e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.171586e+00	4.521525e-01	2.908199e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.399288e+00	2.781587e-01	2.955465e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.236713e+00	2.945679e-01	3.477266e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.189978e+00	2.287151e-01	4.465716e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.240755e+00	1.392102e-01	4.090904e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.288673e-02	6.509609e-03	2.604707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.386980e-01	1.440979e-01	9.299708e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.895827e+00	8.761804e-01	6.144145e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.386302e+00	9.265716e-01	3.653475e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.537772e+00	3.041074e-01	1.420120e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.614991e+00	4.662896e-01	7.634098e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.514596e+00	3.388789e-01	7.487600e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.106196e-01	1.689676e-01	4.974645e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.788606e-02	1.000247e-02	4.822228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.641402e+00	8.359364e-01	3.350309e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.485772e+00	1.177314e+00	5.257597e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.615764e+00	1.980286e-01	4.562455e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.138401e+00	3.140971e-01	7.737562e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.159842e+00	2.062152e-01	5.608367e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.078073e-01	1.162507e-01	2.982565e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.370920e-01	4.833609e-02	1.353285e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.366815e-02	2.618295e-03	1.434642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.974392e+00	2.656328e+00	9.227783e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.422111e+00	1.478001e+00	5.765556e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.453107e+00	4.530486e-01	1.137361e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.022651e+00	3.677771e-01	1.215987e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.555188e-02	2.090689e-02	7.909284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.413736e-02	1.076459e-02	2.281130e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.472930e-01	9.976417e-02	1.623811e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.864492e-01	3.633910e-01	4.004219e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.318894e+00	6.825610e-01	5.581411e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.332322e+00	9.977318e-01	5.513163e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.111748e+00	9.322700e-01	3.071090e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.553439e+00	5.710208e-01	2.415534e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.419585e+00	2.738744e-01	8.878779e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.972272e+00	3.817605e-01	4.179170e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.337838e+00	3.793563e-01	6.848194e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.641868e+00	3.165538e-01	6.709177e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.034723e+00	2.134066e-01	5.578033e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.465374e-01	1.122637e-01	3.865774e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.121261e-02	7.238495e-03	3.856700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.777206e-02	7.178612e-02	8.669334e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.144442e-01	4.057394e-01	4.150752e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.546267e+00	9.226416e-01	7.501197e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.562388e+00	1.310724e+00	8.603124e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.667520e+00	1.585852e+00	7.231858e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.280232e+00	1.361574e+00	4.111108e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.343991e+00	8.432685e-01	8.120473e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.943209e+00	1.604704e-01	1.674071e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.333110e+00	2.967507e-01	3.644297e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.609279e+00	3.145305e-01	5.833201e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.892493e+00	2.681443e-01	6.361827e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.255764e+00	2.036636e-01	5.781544e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.751518e-01	1.341483e-01	3.692362e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.947896e-01	6.964207e-02	2.170227e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.081042e-02	5.480840e-03	2.408048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.519526e-01	4.018206e-01	5.299567e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.017282e+00	1.374750e+00	1.307672e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.355982e+00	2.670291e+00	1.775040e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.718984e+00	3.550319e+00	1.588243e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.948457e+00	3.173912e+00	9.441804e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.764211e+00	1.884056e+00	2.012005e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.642350e+00	3.583337e-01	2.471794e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.039959e+00	4.929064e-01	8.691528e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.538893e+00	4.912266e-01	1.144524e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.225977e+00	3.659741e-01	1.188470e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.330642e+00	2.470524e-01	8.813642e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.880215e-02	1.233244e-02	5.376988e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.566001e-01	1.263243e-01	2.433583e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.395568e+00	5.486685e-01	7.254346e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.716759e+00	7.004552e-01	2.678829e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.924048e+00	3.456388e-01	2.936487e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.438523e+00	4.188662e-01	3.605472e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.618155e+00	3.491361e-01	5.318491e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.268495e-01	1.927075e-01	4.866826e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.256470e-01	7.518309e-02	2.397303e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.728053e-02	2.996551e-03	2.294319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.083048e+00	7.408711e-01	1.154667e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.374151e+00	1.305711e+00	1.504140e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.011513e+00	8.749364e-01	4.472999e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.072069e+00	4.054220e-01	3.863611e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.523115e+00	3.363566e-01	1.236963e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.753984e+00	2.782106e-01	4.162357e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.861447e-01	1.750868e-01	4.028439e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.202008e-01	9.697519e-02	2.484351e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.647623e-02	9.411793e-03	3.097418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.925231e+01	1.542927e+01	1.589845e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.275132e+01	4.878143e+00	3.660393e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.385508e+00	1.474270e+00	1.522665e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.065727e+00	4.153163e-01	9.248982e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.982158e+00	3.251924e-01	1.137407e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.133281e+00	3.361185e-01	5.958080e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.249476e+00	2.389288e-01	6.426985e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.026312e-02	1.333151e-02	5.063751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.325181e-01	1.038799e-01	2.211677e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.357304e-01	2.606329e-01	4.741370e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.097204e+00	4.321949e-01	6.011806e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.638704e+00	5.781712e-01	6.203661e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.220423e+00	6.623781e-01	4.545955e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.698815e+00	6.231628e-01	1.860775e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.844145e+00	4.132054e-01	8.086539e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.805367e+00	3.130185e-01	5.057682e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.553604e+00	3.451200e-01	2.191532e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.090570e+00	3.397400e-01	4.412256e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.576303e+00	2.960363e-01	4.649923e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.001208e+00	2.083709e-01	4.638856e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.130202e-01	1.069171e-01	3.414847e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.113886e-02	7.343754e-03	3.662345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.262716e+00	7.739721e-01	1.085589e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.644611e+00	1.072248e+00	1.431275e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.293251e+00	1.174821e+00	1.333101e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.440339e+00	1.194220e+00	9.428549e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.091644e+00	9.101020e-01	5.210338e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.612888e+00	6.875900e-01	1.270948e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.124719e+00	3.835139e-01	5.619340e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.781937e+00	2.969787e-01	5.172251e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.398126e+00	2.614570e-01	1.262755e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.810655e+00	2.389076e-01	3.860854e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.177375e+00	1.825781e-01	3.894042e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.297628e-01	1.071486e-01	3.101931e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.720838e-02	1.013861e-02	3.519801e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.995487e+01	1.481073e+01	1.359884e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.903994e+01	6.634708e+00	4.423428e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.956625e+01	3.867631e+00	2.612928e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.321300e+01	2.582443e+00	1.221775e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.779248e+00	1.752547e+00	2.310185e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.735726e+00	7.702195e-01	2.453024e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.079661e+00	4.629677e-01	9.899147e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.349552e+00	1.860302e-01	1.315771e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.012429e+00	2.921831e-01	1.806392e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.425655e+00	3.351282e-01	4.973436e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.540450e+00	2.589510e-01	6.795577e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.891342e-02	1.531410e-02	6.049504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.192473e-01	8.656773e-02	5.938198e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.703810e+00	5.248166e-01	3.637819e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.245026e+00	6.692394e-01	2.576582e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.827444e+00	2.064094e-01	8.241228e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.905030e+00	3.977192e-01	5.279093e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.532240e+00	2.383122e-01	5.016178e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.342473e-01	5.714981e-02	2.765563e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.565475e-02	5.729222e-03	2.889525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.635352e+00	4.129324e-01	2.144798e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.660865e+00	6.214127e-01	3.248888e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.005894e+00	2.133905e-01	2.574468e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.136547e+00	2.697200e-01	3.705259e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.993690e-01	1.168498e-01	2.486501e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.375885e-01	2.325145e-02	1.533458e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.595972e-01	1.411560e-02	7.226336e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.196812e-03	1.980728e-03	7.086900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.716616e+00	1.588649e+00	6.999946e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.028309e+00	3.982321e-01	6.079829e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.714818e+00	4.310170e-01	6.087689e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.385289e+00	1.768918e-01	4.901151e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.529166e-02	4.966054e-03	2.975685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.016027e-02	2.420048e-02	4.178018e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.330913e-01	9.960419e-02	1.391324e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.458118e-01	2.354359e-01	2.795633e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.357163e+00	4.553533e-01	3.654331e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.143921e+00	5.880188e-01	3.212785e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.035088e+00	6.069092e-01	1.813497e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.522507e+00	2.947909e-01	3.498180e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.571466e+00	2.376374e-01	5.959537e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.175119e+00	3.342560e-01	3.578783e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.429390e+00	3.084331e-01	5.085789e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.612332e+00	2.064219e-01	4.079938e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.487589e-01	9.998262e-02	3.028802e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.411383e-01	2.073507e-02	1.816534e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.825108e-02	2.833748e-03	1.660354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.304022e-01	1.238024e-01	1.161768e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.994831e-01	3.328573e-01	3.178961e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.718178e+00	5.873183e-01	5.175225e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.748459e+00	7.827180e-01	5.591988e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.650351e+00	7.016026e-01	4.969517e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.358267e+00	6.685528e-01	2.693872e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.584730e+00	3.134225e-01	8.349098e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.266036e+00	2.343107e-01	1.315223e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.502213e+00	3.107806e-01	3.444886e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.609792e+00	2.849992e-01	3.805319e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.801499e+00	2.077771e-01	3.043254e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.098033e+00	1.096115e-01	2.498510e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.014145e-01	3.812830e-02	1.722761e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.787442e-01	1.462391e-02	9.193929e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.016130e-02	1.904737e-03	1.034366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.676473e+00	9.311931e-01	9.507159e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.646717e+00	1.438390e+00	1.406423e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.412339e+00	1.963436e+00	1.575190e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.601390e+00	1.796807e+00	1.182608e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.305779e+00	1.003231e+00	4.307955e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.654293e+00	5.328800e-01	3.084399e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.628990e+00	5.125969e-01	4.820356e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.526842e+00	4.993053e-01	4.994957e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.794818e+00	3.514414e-01	6.259475e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.583853e+00	1.902174e-01	4.991790e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.571939e-01	7.073835e-02	3.031486e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.312547e-02	2.575190e-03	1.798270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.896416e-01	7.722165e-02	1.492835e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.118790e+00	3.711566e-01	4.817289e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.570837e+00	5.405145e-01	3.095396e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.356322e+00	2.626782e-01	2.184887e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.692923e+00	4.228895e-01	3.354724e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.581626e+00	2.622432e-01	4.201035e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.553304e-01	9.143766e-02	2.910177e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.598242e-01	2.334095e-02	1.464773e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.204213e-02	3.284069e-03	1.527968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.104790e+00	3.152579e-01	4.356872e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.314257e+00	9.038692e-01	9.120586e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.515420e+00	6.931075e-01	4.957740e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.114780e+00	2.462656e-01	1.325745e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.824370e+00	3.558950e-01	2.283569e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.616024e+00	2.257833e-01	2.756674e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.015423e-01	9.436342e-02	2.218483e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.531391e-01	2.312369e-02	1.468393e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.880286e-02	3.868968e-03	1.682503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.635873e+01	9.085318e+00	8.408194e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.455518e+01	3.346139e+00	3.257205e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.313130e+01	1.426821e+00	7.624701e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.482184e+00	3.845131e-01	3.239065e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.983216e+00	4.551374e-01	2.134669e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.655098e+00	2.517238e-01	3.684736e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.614898e-01	8.091311e-02	3.473068e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.909200e-02	3.830021e-03	2.139059e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.806066e-01	9.959722e-02	1.627310e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.983078e-01	1.953333e-01	2.869311e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.934405e-01	3.288645e-01	3.756838e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.446495e+00	4.033281e-01	3.866572e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.021187e+00	4.900615e-01	3.440555e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.630836e+00	4.252501e-01	1.596647e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.047547e+00	3.158111e-01	2.588456e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.101174e+00	2.354455e-01	1.806482e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.789532e+00	3.264814e-01	2.678888e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.180391e+00	2.956241e-01	3.802411e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.523956e+00	2.053308e-01	3.451777e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.839167e-01	9.492895e-02	2.721840e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.123741e-01	2.024194e-02	1.702769e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.815966e-02	2.851320e-03	1.629543e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.800672e+00	4.423243e-01	5.379726e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.541977e+00	7.955880e-01	6.730451e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.407249e+00	1.046594e+00	7.362172e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.837189e+00	6.147319e-01	8.008058e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.275312e+00	6.998972e-01	4.685600e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.213179e+00	4.430683e-01	1.986924e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.929807e+00	2.901758e-01	3.202813e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.311084e+00	2.553417e-01	1.373684e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.569053e+00	2.829827e-01	2.451624e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.749756e+00	1.916856e-01	2.372226e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.006369e+00	9.650198e-02	2.184467e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.741698e-01	2.242979e-02	1.470512e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.913519e-02	2.891967e-03	1.522978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.308388e+01	1.018499e+01	7.864316e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.769288e+01	4.374318e+00	3.514539e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.164878e+01	2.903880e+00	2.009112e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.704725e+01	1.941287e+00	1.037965e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.221051e+01	1.303599e+00	7.564899e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.106131e+00	4.363031e-01	5.509853e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.574449e+00	3.317100e-01	2.879327e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.003572e+00	4.109650e-01	6.552704e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.903105e+00	2.928854e-01	2.861302e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.902857e+00	2.028555e-01	4.303618e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.069803e+00	9.953842e-02	3.302522e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.450396e-02	3.389755e-03	2.302517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.629982e-01	1.533957e-01	1.004576e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.008453e+00	8.934085e-01	6.302020e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.411483e+00	8.507702e-01	3.157664e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.495771e+00	3.149636e-01	1.879413e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.546308e+00	4.624619e-01	7.616293e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.455028e+00	3.279972e-01	7.373786e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.944284e-01	1.686308e-01	4.471226e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.234251e-02	8.691422e-03	4.985968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.788459e+00	8.956142e-01	3.547481e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.472408e+00	1.033347e+00	4.963348e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.496316e+00	2.067147e-01	4.932407e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.149693e+00	3.233034e-01	6.788398e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.125022e+00	2.045854e-01	5.315694e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.665470e-01	1.083210e-01	3.031657e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.221760e-01	4.677398e-02	1.436961e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.263013e-02	2.500402e-03	1.353105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.297557e+00	2.782227e+00	9.647296e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.419678e+00	1.294124e+00	5.599830e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.341800e+00	4.671183e-01	1.157342e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.930152e+00	3.620896e-01	1.151296e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.014927e-02	2.039463e-02	7.866868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.587452e-02	1.201756e-02	2.561829e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.746546e-01	1.178269e-01	1.804699e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.537013e-01	3.949456e-01	4.278899e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.440144e+00	7.306336e-01	5.869446e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.407466e+00	9.399683e-01	5.442064e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.206544e+00	9.417695e-01	2.631622e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.485778e+00	4.605583e-01	6.603623e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.406080e+00	3.070405e-01	8.094445e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.934701e+00	3.949605e-01	4.504624e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.290939e+00	3.857784e-01	6.534685e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.588171e+00	3.079838e-01	6.706853e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.723885e-01	1.981470e-01	5.422553e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.202405e-01	1.058716e-01	3.689309e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.787204e-02	6.713490e-03	3.903703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.075588e-01	7.671820e-02	9.452365e-02
3.125000e-02	8.750000e-03	8.750000e-03	7.030853e-01	4.490197e-01	4.651492e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.685974e+00	9.709705e-01	7.869086e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.789833e+00	1.402100e+00	8.903716e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.814333e+00	1.594476e+00	7.211036e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.381991e+00	1.298807e+00	3.760675e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.333230e+00	7.043074e-01	4.953821e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.924838e+00	2.024627e-01	1.437872e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.267161e+00	3.024435e-01	3.567265e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.575768e+00	3.193011e-01	5.793955e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.841114e+00	2.642960e-01	6.439487e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.216113e+00	1.985623e-01	5.253167e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.214083e-01	1.221154e-01	3.846279e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.786539e-01	6.859414e-02	2.208329e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.897389e-02	5.188085e-03	2.294319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.270207e-01	4.444843e-01	5.883787e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.218568e+00	1.459813e+00	1.404645e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.642634e+00	2.822545e+00	1.857440e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.919494e+00	3.520057e+00	1.633793e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.253228e+00	3.291964e+00	9.172232e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.894155e+00	1.743744e+00	1.044255e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.577008e+00	3.338957e-01	3.099312e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.997507e+00	5.175133e-01	8.471712e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.388361e+00	4.646812e-01	1.250794e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.185564e+00	3.653368e-01	1.077203e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.251533e+00	2.360142e-01	8.752407e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.575230e-02	1.180524e-02	5.279583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.805404e-01	1.338937e-01	2.705757e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.476261e+00	5.652745e-01	7.501244e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.699563e+00	6.267278e-01	2.351570e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.954497e+00	4.206696e-01	4.579281e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.431452e+00	4.324352e-01	3.467297e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.543000e+00	3.371534e-01	5.776625e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.217100e-01	1.958985e-01	4.050044e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.942151e-01	6.722146e-02	2.575333e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.513705e-02	2.604083e-03	2.118937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.286057e+00	7.869429e-01	1.253158e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.583064e+00	1.337558e+00	1.525154e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.997591e+00	8.009402e-01	3.784934e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.069444e+00	4.058279e-01	3.537877e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.528163e+00	3.463610e-01	1.312948e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.705175e+00	2.744679e-01	4.101831e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.525556e-01	1.710145e-01	3.844605e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.048416e-01	9.740967e-02	2.490884e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.270464e-02	8.813683e-03	3.223307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.361465e+01	1.625621e+01	1.672268e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.265472e+01	4.559278e+00	3.461962e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.391448e+00	1.410958e+00	1.160096e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.064585e+00	4.343834e-01	1.453009e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.964541e+00	3.148237e-01	1.225513e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.080754e+00	3.350163e-01	5.405468e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.183258e+00	2.352794e-01	6.437580e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.679572e-02	1.309315e-02	5.186699e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.583765e-01	1.231854e-01	2.408534e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.055915e-01	2.934355e-01	4.961313e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.174985e+00	4.561168e-01	6.252402e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.673466e+00	5.395363e-01	6.336005e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.268247e+00	6.542811e-01	4.384916e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.693650e+00	5.994013e-01	1.579546e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.863711e+00	3.788933e-01	5.970174e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.812092e+00	3.450865e-01	6.958094e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.491956e+00	3.487081e-01	2.148865e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.144233e+00	3.582165e-01	3.759873e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.535255e+00	2.959057e-01	4.862165e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.289297e-01	1.911586e-01	4.475733e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.952422e-01	1.011609e-01	3.218619e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.718024e-02	6.871231e-03	3.782972e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.488091e+00	8.431188e-01	1.175682e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.957544e+00	1.212308e+00	1.524712e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.496289e+00	1.219517e+00	1.342309e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.509272e+00	1.153441e+00	9.332050e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.125827e+00	9.076872e-01	4.960262e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.570812e+00	6.117839e-01	1.689434e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.129811e+00	4.198047e-01	6.257000e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.795394e+00	3.207945e-01	6.620110e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.374635e+00	2.700811e-01	1.575429e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.810117e+00	2.454087e-01	3.490384e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.122290e+00	1.762670e-01	4.117082e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.947147e-01	1.022531e-01	2.909398e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.457915e-02	9.729410e-03	3.568212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.414249e+01	1.610812e+01	1.417538e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.974222e+01	6.817484e+00	4.195758e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.005547e+01	4.247536e+00	2.378858e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.313578e+01	2.411644e+00	1.128900e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.691324e+00	1.644221e+00	1.756229e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.646247e+00	7.196563e-01	2.070531e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.063991e+00	4.470249e-01	1.097361e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.345882e+00	2.388902e-01	1.286918e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.008398e+00	3.048629e-01	1.700039e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.350683e+00	3.248532e-01	5.347042e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.465136e+00	2.505159e-01	6.914454e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.433362e-02	1.483237e-02	6.038714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.440967e-01	9.345170e-02	6.509609e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.838157e+00	5.682831e-01	3.932578e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.285948e+00	6.099220e-01	2.434887e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.684739e+00	2.203076e-01	1.399601e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.803890e+00	4.070961e-01	5.649120e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.510445e+00	2.420320e-01	4.756851e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.351628e-01	6.022788e-02	2.301911e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.386686e-02	6.122989e-03	2.769234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.803149e+00	4.444868e-01	2.239153e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.777669e+00	6.249095e-01	2.927091e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.823130e+00	2.194677e-01	2.601356e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.030362e+00	2.542752e-01	3.811017e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.361471e-01	1.041876e-01	2.729680e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.475208e-01	2.917837e-02	1.399470e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.547824e-01	1.265650e-02	6.588522e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.301157e-03	2.503442e-03	7.183837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.115133e+00	1.704628e+00	7.089082e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.025251e+00	4.306673e-01	5.499568e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.618570e+00	4.466975e-01	6.495847e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.236692e+00	1.344063e-01	4.987387e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.792584e-02	4.814474e-03	3.128768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.218221e-02	2.435281e-02	5.047831e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.544671e-01	1.176728e-01	1.495189e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.102449e-01	2.845260e-01	2.884521e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.449208e+00	4.678745e-01	3.768788e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.305513e+00	6.202013e-01	3.383128e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.084622e+00	5.755100e-01	1.557021e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.524550e+00	3.268106e-01	2.194233e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.501220e+00	2.489804e-01	1.141360e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.055493e+00	3.207751e-01	3.746258e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.382570e+00	3.079080e-01	4.930890e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.541747e+00	2.055557e-01	4.721220e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.167367e-01	1.010897e-01	2.924262e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.361664e-01	2.384647e-02	1.530527e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.672245e-02	2.602163e-03	1.694512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.422949e-01	1.034441e-01	1.249959e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.738673e-01	3.671989e-01	3.401958e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.784889e+00	5.371701e-01	5.061608e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.946781e+00	8.444957e-01	5.893652e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.941642e+00	9.037178e-01	4.895757e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.524895e+00	6.299312e-01	2.315814e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.643365e+00	3.747138e-01	3.523044e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.240885e+00	2.358560e-01	1.869318e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.386131e+00	2.872767e-01	3.051579e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.486381e+00	2.652044e-01	4.031889e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.709833e+00	1.901871e-01	3.728363e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.026308e+00	9.956971e-02	2.838438e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.898166e-01	4.255226e-02	1.680944e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.803181e-01	1.643979e-02	8.440325e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.955244e-02	1.764241e-03	9.037618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.699767e+00	8.105198e-01	9.634086e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.977200e+00	1.501076e+00	1.438753e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.838353e+00	2.093720e+00	1.565707e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.953535e+00	1.942418e+00	1.155192e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.699021e+00	1.264398e+00	3.577500e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.657561e+00	5.525297e-01	3.440329e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.593915e+00	5.386622e-01	3.636859e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.403853e+00	4.992674e-01	5.623667e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.646274e+00	3.320286e-01	6.543235e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.508397e+00	1.620415e-01	4.983452e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.696974e-01	5.186560e-02	3.745534e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.043124e-02	2.553624e-03	1.671929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.089022e-01	8.966769e-02	1.533387e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.208633e+00	4.101427e-01	5.062931e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.654238e+00	5.586006e-01	2.920023e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.302141e+00	2.515173e-01	8.295987e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.628814e+00	4.271919e-01	3.812382e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.518492e+00	2.578646e-01	4.452756e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.438019e-01	8.913381e-02	2.407561e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.565734e-01	2.402766e-02	1.329707e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.138331e-02	3.537059e-03	1.459759e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.204396e+00	3.624064e-01	4.799038e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.570588e+00	9.498110e-01	9.588021e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.749940e+00	8.089715e-01	4.744503e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.049978e+00	1.804672e-01	2.143306e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.714395e+00	3.568295e-01	2.301827e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.502810e+00	2.072575e-01	3.292661e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.001265e-01	1.001865e-01	1.965350e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.013618e-01	3.529940e-02	1.087886e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.363885e-02	3.479132e-03	1.798056e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.909856e+01	9.607818e+00	8.984455e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.621846e+01	4.122771e+00	3.058226e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.309683e+01	1.349276e+00	8.915996e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.587172e+00	4.249241e-01	2.379244e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.754860e+00	4.122989e-01	3.353905e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.497607e+00	2.110637e-01	4.219884e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.293851e-01	6.411400e-02	3.107757e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.155720e-02	3.274727e-03	1.937937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.989144e-01	1.118757e-01	1.713293e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.459519e-01	2.441136e-01	3.136544e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.032261e+00	3.271592e-01	3.939944e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.526630e+00	4.327294e-01	4.225244e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.122415e+00	4.899263e-01	3.386592e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.678955e+00	4.599773e-01	1.637364e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.043207e+00	3.137048e-01	5.192085e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.049202e+00	2.493490e-01	7.159079e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.709986e+00	3.247580e-01	2.589235e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.172559e+00	3.030919e-01	3.888099e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.479573e+00	2.054874e-01	3.795632e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.503615e-01	9.731965e-02	2.588260e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.180368e-01	2.386308e-02	1.356130e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.667776e-02	2.555891e-03	1.694657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.895063e+00	4.784026e-01	6.798548e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.543444e+00	6.678748e-01	8.693048e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.650795e+00	9.947254e-01	7.696485e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.180348e+00	8.260705e-01	7.088451e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.539128e+00	8.088048e-01	4.450163e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.340772e+00	5.583129e-01	1.732721e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.917682e+00	2.365387e-01	1.214647e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.246146e+00	2.439498e-01	1.275001e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.505515e+00	2.928563e-01	2.500396e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.679445e+00	1.854879e-01	2.877670e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.437322e-01	8.763194e-02	2.429341e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.662267e-01	2.145540e-02	1.428254e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.679494e-02	2.718557e-03	1.470128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.538981e+01	1.047358e+01	8.182725e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.959878e+01	5.094850e+00	3.549528e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.296814e+01	3.442084e+00	1.851854e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.770552e+01	2.537079e+00	8.831890e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.221426e+01	1.109678e+00	8.036000e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.429260e+00	6.993156e-01	4.428039e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.615279e+00	4.172761e-01	2.529864e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.920699e+00	3.512370e-01	1.641948e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.754700e+00	2.777900e-01	3.537369e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.763807e+00	1.784366e-01	4.555444e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.892964e-01	8.640509e-02	3.517981e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.972644e-02	3.237359e-03	2.356739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.280235e-01	2.220544e-01	1.415446e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.687159e+00	9.381291e-01	7.024485e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.744589e+00	4.673155e-01	1.656573e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.116622e+00	4.710109e-01	4.840566e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.982718e+00	4.122493e-01	7.402094e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.113972e+00	2.558792e-01	4.817679e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.990378e-01	1.219675e-01	2.775777e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.791165e-02	4.927471e-03	2.804735e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.504800e+00	1.033710e+00	4.187783e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.747904e+00	4.695510e-01	5.476758e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.076997e+00	3.238985e-01	6.133314e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.705782e+00	2.855974e-01	5.656756e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.949165e-01	1.590790e-01	3.456162e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.635367e-01	8.541924e-02	1.950988e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.771536e-01	3.576908e-02	9.993545e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.973028e-03	1.471112e-03	8.660102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.892358e+00	3.055814e+00	1.060858e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.360277e+00	3.169755e-01	1.013555e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.704150e+00	5.259714e-01	1.194120e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.492358e+00	2.793245e-01	8.243276e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.124821e-02	1.563616e-02	4.921433e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.307545e-02	1.724241e-02	3.595171e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.689989e-01	1.715316e-01	2.677887e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.940400e-01	5.464811e-01	5.881163e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.999633e+00	8.541438e-01	6.861215e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.084466e+00	9.696211e-01	4.645178e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.644749e+00	6.314600e-01	8.446774e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.589612e+00	2.622826e-01	1.420134e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.157150e+00	4.090691e-01	3.811230e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.469546e+00	4.043902e-01	6.019588e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.864604e+00	3.472035e-01	6.450139e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.261467e+00	2.593207e-01	5.103706e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.735212e-01	1.646779e-01	3.356642e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.849820e-01	8.096757e-02	2.296034e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.379802e-02	3.970775e-03	2.356125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.906773e-01	1.264188e-01	1.547604e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.209035e+00	7.431850e-01	7.295754e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.621464e+00	1.364424e+00	1.080284e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.857649e+00	1.578144e+00	9.583197e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.797138e+00	1.469801e+00	5.932569e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.917631e+00	8.958514e-01	1.473744e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.489532e+00	2.333993e-01	2.933965e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.656802e+00	3.186208e-01	4.058963e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.854581e+00	3.451385e-01	5.310674e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.130891e+00	3.038931e-01	5.837952e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.503486e+00	2.378322e-01	5.326713e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.827063e-01	1.632884e-01	3.726736e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.887157e-01	9.948012e-02	2.514607e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.932867e-01	5.114001e-02	1.454575e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.125344e-02	3.661202e-03	1.535312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.707243e-01	5.877924e-01	8.535526e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.392793e+00	2.156158e+00	1.983988e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.564250e+00	3.608429e+00	2.279936e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.091973e+00	3.949500e+00	1.589996e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.533009e+00	2.707017e+00	6.264553e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.193638e+00	7.781883e-01	2.920228e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.123965e+00	5.102304e-01	9.071232e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.376164e+00	5.721869e-01	1.068335e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.926158e+00	4.754499e-01	9.918636e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.723157e+00	3.114999e-01	9.232879e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.779539e-01	1.849622e-01	5.990101e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.030801e-02	8.429388e-03	3.515591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.149027e-01	1.778268e-01	3.477742e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.940697e+00	5.946962e-01	8.293987e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.052204e+00	4.971329e-01	7.660022e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.868686e+00	4.506784e-01	1.462695e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.086000e+00	4.153819e-01	4.363870e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.258004e+00	2.833807e-01	4.094931e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.293904e-01	1.516955e-01	2.669934e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.080647e-01	4.550307e-02	1.584581e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.557092e-03	1.121040e-03	1.230000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.542477e+00	1.041667e+00	1.699626e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.755048e+00	1.295699e+00	1.530878e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.026613e+00	5.347262e-01	1.974030e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.979131e+00	4.034405e-01	6.957671e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.362085e+00	3.700470e-01	2.071302e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.471822e+00	2.495286e-01	3.196309e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.953574e-01	1.390472e-01	2.553780e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.096935e-01	7.403591e-02	1.742987e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.431421e-02	6.729350e-03	2.128788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.597060e+01	1.671730e+01	1.906509e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.270156e+01	3.358359e+00	2.810942e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.887880e+00	8.102390e-01	8.695967e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.965972e+00	2.721257e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.796685e+00	3.607766e-01	1.726495e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.829677e+00	3.072450e-01	4.510296e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.628966e-01	1.816012e-01	4.805937e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.488098e-02	1.002893e-02	3.382397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.302635e-01	1.430358e-01	3.000142e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.473054e-01	3.643329e-01	6.477608e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.549872e+00	5.480689e-01	7.442952e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.163026e+00	5.719395e-01	6.573797e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.747724e+00	6.272467e-01	3.618278e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.007044e+00	4.423467e-01	4.512203e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.891394e+00	2.798203e-01	1.020509e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.757367e+00	4.181804e-01	1.547617e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.289547e+00	3.737395e-01	3.124549e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.786611e+00	3.299013e-01	4.340363e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.259241e+00	2.545076e-01	4.023873e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.529573e-01	1.604109e-01	2.956876e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.726809e-01	7.761146e-02	1.991550e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.440660e-02	4.239385e-03	2.279153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.558623e+00	1.029448e+00	1.571954e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.376179e+00	1.335743e+00	1.855475e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.707975e+00	1.226429e+00	1.402812e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.347565e+00	1.119692e+00	8.853051e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.450192e+00	7.064761e-01	2.613132e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.514045e+00	3.317568e-01	1.147968e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.092657e+00	3.854848e-01	3.031841e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.685128e+00	3.352602e-01	1.224729e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.185940e+00	2.764752e-01	2.479201e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.577352e+00	2.321327e-01	3.063735e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.549477e-01	1.548062e-01	2.981536e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.936369e-01	8.064730e-02	1.938385e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.030804e-02	6.948184e-03	2.456544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.440809e+01	1.637118e+01	1.594051e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.196651e+01	5.278256e+00	4.015755e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.953529e+01	2.762961e+00	1.937454e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.244343e+01	1.395084e+00	7.106796e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.560336e+00	1.162077e+00	2.598482e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.716977e+00	6.680089e-01	6.271906e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.980447e+00	2.551018e-01	9.949295e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.219152e+00	2.375902e-01	1.029139e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.744229e+00	3.114647e-01	2.638632e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.096189e+00	3.156485e-01	4.665740e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.218190e+00	2.153634e-01	5.772479e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.824342e-02	1.154724e-02	4.079495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.560085e-01	1.245977e-01	8.334178e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.422525e+00	6.778546e-01	4.409508e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.786523e+00	5.425018e-01	1.117544e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.530748e+00	3.823552e-01	3.122143e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.183918e+00	3.566554e-01	6.266108e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.102542e+00	1.561608e-01	3.768586e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.582217e-01	2.672308e-02	1.885035e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.621301e-02	9.830510e-04	2.666784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.480756e+00	5.272106e-01	2.543913e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.171143e+00	4.738432e-01	2.696797e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.309130e+00	3.100324e-01	3.260038e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.590471e+00	2.096348e-01	3.455165e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.531614e-01	7.201566e-02	2.246799e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.469807e-01	1.658155e-02	1.211777e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.618113e-02	2.461214e-03	7.934989e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.380947e-03	6.125064e-04	6.298630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.540576e+00	1.608545e+00	7.290336e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.588160e+00	3.167305e-01	5.002364e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.030969e+00	4.063534e-01	5.769172e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.023147e+00	1.016504e-01	4.280397e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.938815e-02	1.020434e-03	2.729883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.618128e-02	3.333737e-02	5.121425e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.158861e-01	1.364905e-01	1.944581e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.837208e-01	4.062377e-01	3.985053e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.842070e+00	5.674709e-01	4.409980e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.823682e+00	6.814155e-01	3.083486e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.602372e+00	5.688624e-01	4.461160e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.746487e+00	2.153500e-01	9.799285e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.377133e+00	3.507665e-01	2.776899e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.743973e+00	3.730123e-01	4.910320e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.940096e+00	2.733409e-01	4.689161e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.219673e+00	1.561217e-01	3.827721e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.561106e-01	5.725981e-02	2.694281e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.003847e-01	2.656412e-03	1.497547e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.810054e-02	5.361470e-04	1.258340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.075620e-01	1.397085e-01	1.592676e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.300063e+00	5.202202e-01	5.110898e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.560317e+00	7.694707e-01	7.316360e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.950142e+00	9.606233e-01	6.770741e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.823620e+00	8.095888e-01	4.489072e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.218549e+00	5.784921e-01	4.670562e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.829116e+00	2.876028e-01	2.087659e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.972367e+00	3.561572e-01	1.963419e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.925941e+00	3.247184e-01	4.194282e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.065433e+00	2.445455e-01	3.633792e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.378679e+00	1.487028e-01	3.127550e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.437486e-01	7.093029e-02	2.170705e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.555196e-01	2.197313e-02	1.514804e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.918183e-01	2.306999e-03	1.070139e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.453873e-02	3.654293e-04	7.927600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.124212e+00	1.037036e+00	1.255109e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.445400e+00	2.025409e+00	1.916419e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.827366e+00	2.343926e+00	1.915302e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.092140e+01	1.854970e+00	9.645963e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.064335e+01	1.103731e+00	3.762060e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.560594e+00	5.618676e-01	4.415835e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.918734e+00	6.526369e-01	5.063399e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.829030e+00	5.021577e-01	5.315078e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.190612e+00	2.724362e-01	5.783496e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.220982e+00	1.257242e-01	4.566585e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.997317e-01	3.616303e-02	3.243784e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.120612e-02	5.565521e-04	1.664575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.939928e-01	1.200859e-01	2.001826e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.594231e+00	5.071783e-01	5.963370e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.147541e+00	5.391440e-01	1.706238e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.325010e+00	4.331957e-01	4.847821e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.231359e+00	3.978533e-01	4.259289e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.187560e+00	1.919055e-01	3.995690e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.598895e-01	5.849111e-02	2.094403e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.482451e-01	2.991886e-03	1.384902e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.042422e-03	6.989841e-04	1.139043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.969235e+00	5.954259e-01	7.009105e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.981046e+00	1.130422e+00	1.124319e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.262037e+00	7.223174e-01	3.425226e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.793532e+00	3.739825e-01	1.335140e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.387026e+00	3.803205e-01	2.958006e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.298081e+00	1.885853e-01	2.960716e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.462957e-01	7.150352e-02	1.816653e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.961336e-01	1.351789e-02	1.177705e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.589722e-02	8.009641e-04	1.840913e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.984524e+01	1.245209e+01	1.190754e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.977609e+01	3.989968e+00	3.503743e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.181128e+01	9.800373e-01	7.512914e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.720007e+00	4.638660e-01	4.680579e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.634116e+00	4.665781e-01	2.906645e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.345424e+00	1.772338e-01	4.018745e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.205209e-01	5.483914e-02	3.114272e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.217272e-02	7.492115e-04	1.956102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.460049e-01	1.347480e-01	2.136355e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.308651e-01	3.198694e-01	3.760185e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.306092e+00	4.372017e-01	4.867388e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.941410e+00	5.330873e-01	4.588130e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.531142e+00	5.283438e-01	3.214411e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.092223e+00	4.424288e-01	1.011707e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.247607e+00	2.082082e-01	5.534542e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.005362e+00	3.401937e-01	1.118587e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.437903e+00	3.437818e-01	4.363008e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.844952e+00	2.732733e-01	3.587111e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.226016e+00	1.645540e-01	3.229984e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.407960e-01	5.890590e-02	2.657128e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.006874e-01	2.759694e-03	1.339754e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.897250e-02	5.721471e-04	1.222661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.467443e+00	6.241569e-01	8.307637e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.800786e+00	1.163896e+00	9.401699e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.740215e+00	1.045602e+00	9.551960e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.213750e+00	9.829522e-01	7.048523e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.047011e+00	7.239306e-01	4.348025e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.615566e+00	5.103322e-01	1.821052e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.872174e+00	2.824191e-01	5.652889e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.033599e+00	3.095984e-01	1.654144e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.200678e+00	2.495233e-01	2.812501e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.427382e+00	1.523557e-01	2.611838e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.043711e-01	7.289003e-02	2.137588e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.746179e-01	1.563103e-02	1.276294e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.941895e-02	5.573445e-04	1.389760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.250856e+01	1.358572e+01	9.780963e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.482875e+01	4.862779e+00	3.501610e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.599674e+01	3.656105e+00	1.657462e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.780587e+01	1.634452e+00	1.595772e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.182575e+01	1.036848e+00	4.320892e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.391652e+00	4.119523e-01	4.295606e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.898774e+00	3.428675e-01	8.994571e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.541054e+00	3.266996e-01	1.552175e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.602542e+00	2.993712e-01	3.492361e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.645201e+00	2.087169e-01	3.863862e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.447175e-01	8.026407e-02	3.340900e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.110627e-02	6.322290e-04	2.247654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.725595e-01	2.333901e-01	1.566927e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.772164e+00	9.340689e-01	7.188058e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.659957e+00	3.634284e-01	2.300261e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.067572e+00	4.741335e-01	5.058579e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.988766e+00	4.228997e-01	6.560418e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.062404e+00	2.522468e-01	4.911143e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.851142e-01	1.182873e-01	2.527380e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.463553e-02	4.202397e-03	2.804330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.635072e+00	1.034640e+00	4.441839e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.711790e+00	3.810728e-01	5.231703e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.007515e+00	3.348702e-01	6.229982e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.659339e+00	2.803292e-01	5.115968e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.955332e-01	1.661828e-01	3.185561e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.382722e-01	8.200730e-02	1.938414e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.657086e-01	3.362757e-02	1.026603e-01
7.750000e-01	2.250000e-01	2.250000e-01	7.845717e-03	1.267746e-03	9.112551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.206431e+00	3.088296e+00	1.092515e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.287767e+00	3.080172e-01	1.126129e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.513785e+00	5.082785e-01	1.208286e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.543777e+00	2.969978e-01	6.928562e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.595335e-02	1.465815e-02	5.118027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.615761e-02	1.968371e-02	3.733691e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.059318e-01	1.972595e-01	2.989671e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.058534e+00	5.437738e-01	6.268336e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.091113e+00	8.372423e-01	6.940856e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.104902e+00	8.855376e-01	4.344680e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.675565e+00	5.887685e-01	5.779060e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.563474e+00	2.848642e-01	1.453025e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.093349e+00	4.143140e-01	3.379352e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.456378e+00	4.097745e-01	5.803885e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.811385e+00	3.479734e-01	5.930465e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.229971e+00	2.497234e-01	4.550679e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.684204e-01	1.663098e-01	3.500446e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.585592e-01	7.417580e-02	2.124000e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.349752e-02	4.210267e-03	2.225950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.069678e-01	1.390559e-01	1.693314e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.313294e+00	7.832230e-01	8.316601e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.779435e+00	1.388289e+00	1.141143e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.027913e+00	1.595615e+00	9.851601e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.799125e+00	1.316902e+00	5.443518e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.883431e+00	7.817164e-01	1.492908e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.468781e+00	1.911315e-01	1.182122e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.647496e+00	3.361438e-01	3.495298e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.805332e+00	3.511521e-01	5.765631e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.085914e+00	3.041209e-01	5.466609e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.429946e+00	2.263839e-01	5.062591e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.003732e+00	1.687878e-01	3.197657e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.903653e-01	1.018771e-01	2.241435e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.888168e-01	5.261261e-02	1.463083e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.997591e-02	3.691802e-03	1.595380e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.001540e+00	6.950014e-01	9.179712e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.616483e+00	2.219522e+00	2.115416e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.895428e+00	3.689889e+00	2.355591e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.460451e+00	3.974674e+00	1.597068e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.558247e+00	2.514812e+00	5.486571e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.074646e+00	4.470121e-01	3.638385e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.174509e+00	5.560329e-01	8.248831e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.295618e+00	5.868004e-01	1.051057e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.690536e+00	4.347739e-01	1.083901e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.760398e+00	3.175849e-01	7.396125e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.731756e-01	1.894078e-01	5.822573e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.929753e-02	8.373556e-03	3.391279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.548241e-01	1.884953e-01	3.876312e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.992748e+00	5.738519e-01	8.209356e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.101205e+00	4.849286e-01	5.373954e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.825875e+00	4.408098e-01	1.520239e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.076750e+00	4.267504e-01	4.020810e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.196960e+00	2.764463e-01	4.131388e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.052975e-01	1.459930e-01	2.439044e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.964010e-01	4.283408e-02	1.545253e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.099114e-03	8.276769e-04	1.117251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.818653e+00	1.080738e+00	1.837486e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.812327e+00	1.220716e+00	1.516162e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.989000e+00	4.664242e-01	2.320158e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.057077e+00	4.799568e-01	5.923482e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.292930e+00	3.521567e-01	2.346285e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.458965e+00	2.526319e-01	2.731960e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.940219e-01	1.477162e-01	2.412595e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.949018e-01	7.345983e-02	1.657943e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.081302e-02	6.008482e-03	2.234706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.991210e+01	1.705918e+01	1.984980e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.227982e+01	2.923742e+00	2.576866e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.117598e+00	8.848774e-01	6.589730e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.942971e+00	2.667339e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.689742e+00	3.376303e-01	1.934389e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.806803e+00	3.069552e-01	3.971319e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.934963e-01	1.942144e-01	4.450711e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.068248e-02	9.320229e-03	3.661628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.496207e-01	1.426642e-01	3.284502e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.692325e-01	3.255921e-01	7.112815e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.609213e+00	5.254214e-01	7.475984e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.234725e+00	5.764136e-01	6.322568e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.793444e+00	5.844073e-01	3.378580e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.956498e+00	3.641617e-01	1.016753e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.990047e+00	3.697886e-01	4.580963e-04
2.950000e-01	2.500000e-02	2.500000e-02	2.685868e+00	3.987352e-01	1.646107e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.287153e+00	3.842368e-01	2.836271e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.765475e+00	3.352108e-01	3.921010e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.219858e+00	2.460860e-01	3.719727e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.405319e-01	1.587342e-01	2.917273e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.486186e-01	7.220591e-02	1.968209e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.390704e-02	4.296399e-03	2.117247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.640326e+00	8.845615e-01	1.724648e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.663768e+00	1.338469e+00	1.930310e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.821009e+00	1.198693e+00	1.381092e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.313698e+00	1.002422e+00	7.291006e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.438943e+00	6.537585e-01	3.565246e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.622045e+00	3.754608e-01	3.683657e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.053851e+00	3.292506e-01	1.339910e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.696602e+00	3.452031e-01	1.125761e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.168836e+00	2.825354e-01	2.132404e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.489643e+00	2.184178e-01	3.305023e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.581025e-01	1.555330e-01	2.424617e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.982771e-01	8.536761e-02	1.826410e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.945781e-02	7.098878e-03	2.408583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.727071e+01	1.593676e+01	1.646964e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.126534e+01	4.451646e+00	5.166354e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.982150e+01	2.674875e+00	1.327232e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.308698e+01	1.595112e+00	2.757242e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.465207e+00	1.048473e+00	1.061136e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.662864e+00	5.685435e-01	2.657215e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.886766e+00	2.216963e-01	1.918036e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.163443e+00	2.101229e-01	1.469960e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.720571e+00	3.272135e-01	2.562396e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.013767e+00	3.058556e-01	4.913081e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.244549e+00	2.205460e-01	4.568424e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.634806e-02	1.118753e-02	4.084747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.935866e-01	1.422690e-01	9.294958e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.521453e+00	6.880677e-01	4.571275e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.691181e+00	4.620252e-01	1.053490e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.379213e+00	3.837194e-01	4.227492e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.171436e+00	3.695990e-01	5.421619e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.138504e+00	1.802142e-01	3.585340e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.437221e-01	2.907237e-02	1.794301e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.824931e-02	9.084203e-04	2.309563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.588094e+00	5.130312e-01	2.850696e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.126765e+00	4.331711e-01	2.469608e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.241897e+00	3.245814e-01	3.294707e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.560507e+00	2.163525e-01	3.329866e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.331673e-01	8.532586e-02	2.264016e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.281530e-01	8.563881e-03	1.334577e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.085860e-01	1.608300e-03	6.518100e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.156346e-03	3.679078e-04	6.983576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.852561e+00	1.638439e+00	7.671669e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.497757e+00	3.165172e-01	3.929621e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.920833e+00	4.167972e-01	5.817066e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.726146e-01	9.726914e-02	4.599307e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.612312e-02	9.094957e-04	2.643465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.401722e-02	3.473532e-02	5.854207e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.319110e-01	1.476233e-01	2.197233e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.013129e+00	3.658631e-01	4.096245e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.938266e+00	5.701722e-01	4.537710e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.848483e+00	6.698003e-01	3.324027e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.635587e+00	5.193660e-01	3.978916e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.727349e+00	2.502293e-01	3.737973e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.326441e+00	3.759763e-01	3.511869e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.701671e+00	3.694294e-01	4.541648e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.868469e+00	2.691529e-01	4.506816e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.186919e+00	1.571205e-01	3.443248e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.769532e-01	6.899822e-02	2.348126e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.967632e-01	4.225447e-03	1.506097e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.875898e-02	2.831708e-03	1.109152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.350478e-01	1.512930e-01	1.913579e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.372745e+00	5.553975e-01	5.724834e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.721253e+00	7.799574e-01	7.759684e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.972580e+00	8.147547e-01	7.248617e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.964570e+00	9.343682e-01	4.156820e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.058848e+00	4.243380e-01	1.850678e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.846916e+00	2.590152e-01	1.498192e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.891137e+00	3.776123e-01	2.832681e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.951858e+00	3.494785e-01	3.496144e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.019140e+00	2.488199e-01	3.444398e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.371581e+00	1.620739e-01	2.932169e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.332118e-01	8.110878e-02	2.154801e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.382952e-01	2.334631e-02	1.520591e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.018005e-01	1.261226e-03	9.150653e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.471719e-02	2.401676e-03	7.430829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.307580e+00	1.097039e+00	1.338262e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.822054e+00	2.185262e+00	2.142212e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.992413e+00	2.116867e+00	1.994410e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.114143e+01	1.849775e+00	9.192796e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.042973e+01	8.022465e-01	4.042129e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.543110e+00	6.044057e-01	5.772224e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.902012e+00	6.549894e-01	3.638344e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.763377e+00	5.016226e-01	5.626917e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.182126e+00	2.843665e-01	5.647259e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.179732e+00	1.204556e-01	4.225951e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.771360e-01	2.371250e-02	3.519352e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.153444e-02	9.958366e-04	1.447658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.238802e-01	1.359408e-01	2.206899e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.642582e+00	4.964234e-01	6.286059e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.184371e+00	5.259489e-01	1.462283e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.246227e+00	4.211383e-01	6.310053e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.211864e+00	4.058190e-01	4.023812e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.191247e+00	2.001817e-01	3.863244e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.299293e-01	4.791964e-02	2.194152e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.522744e-01	1.823793e-03	1.136253e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.873406e-03	5.236531e-04	1.215919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.070412e+00	5.639907e-01	8.035674e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.847147e+00	8.987273e-01	1.241244e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.265739e+00	7.113478e-01	2.793582e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.878811e+00	4.093278e-01	8.654902e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.352864e+00	3.882675e-01	2.726548e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.291473e+00	1.813690e-01	2.734658e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.304988e-01	7.932899e-02	1.972292e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.901770e-01	1.613337e-03	1.129999e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.032356e-02	5.650929e-04	1.500511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.246591e+01	1.228080e+01	1.242660e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.997657e+01	4.109710e+00	3.497718e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.176133e+01	1.013867e+00	6.414956e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.790522e+00	6.133776e-01	1.125469e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.585575e+00	4.511883e-01	3.065370e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.263620e+00	1.567533e-01	4.664913e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.876558e-01	4.381049e-02	3.138042e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.157930e-02	6.031706e-04	1.874611e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.513600e-01	1.245074e-01	2.774179e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.285954e-01	2.764896e-01	4.311296e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.365796e+00	3.979984e-01	5.211550e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.971053e+00	5.690363e-01	4.656719e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.646685e+00	5.966111e-01	3.122369e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.024773e+00	3.389212e-01	1.442785e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.249145e+00	2.707183e-01	7.010236e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.949634e+00	3.514178e-01	1.906674e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.433839e+00	3.551312e-01	2.999458e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.826547e+00	2.816308e-01	3.445642e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.195104e+00	1.712906e-01	3.182587e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.646089e-01	7.022776e-02	2.251124e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.893303e-01	3.808923e-03	1.491782e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.921847e-02	3.005743e-03	1.122344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.562975e+00	6.192087e-01	8.730288e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.856999e+00	1.054530e+00	1.039671e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.694583e+00	8.896992e-01	1.170679e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.177850e+00	8.054469e-01	8.137367e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.128957e+00	7.350139e-01	3.672077e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.635163e+00	5.338897e-01	8.140129e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.850673e+00	2.312638e-01	1.725859e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.060272e+00	3.580075e-01	1.661039e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.207085e+00	2.623305e-01	2.264675e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.424448e+00	1.999747e-01	2.518663e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.911039e-01	6.975076e-02	1.923189e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.571348e-01	8.195460e-03	1.488823e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.784167e-02	4.423807e-04	1.286223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.447148e+01	1.238330e+01	1.067540e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.547941e+01	4.725916e+00	3.770905e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.538027e+01	3.157365e+00	1.507749e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.796307e+01	1.951247e+00	6.873560e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.167266e+01	1.020736e+00	9.768603e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.489301e+00	5.515618e-01	1.778539e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.065032e+00	5.626536e-01	9.370026e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.537596e+00	3.332573e-01	1.567774e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.549164e+00	3.043754e-01	3.588714e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.575069e+00	2.104212e-01	4.411416e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.859288e-01	4.614603e-02	3.618642e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.038658e-02	9.808155e-04	2.045050e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.465272e-01	2.891690e-01	1.690247e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.193368e+00	8.201118e-01	6.367220e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.627321e+00	1.009840e-01	2.080646e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.713815e+00	4.370945e-01	5.281671e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.688932e+00	3.443010e-01	5.439295e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.076427e-01	2.073942e-01	3.850427e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.079420e-01	9.647387e-02	1.806711e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.844730e-02	2.452613e-03	2.023339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.134034e+00	1.035777e+00	4.454519e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.560354e+00	1.791746e-01	7.211765e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.708342e+00	3.220038e-01	5.384192e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.506605e+00	2.424287e-01	4.014240e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.726835e-01	1.314386e-01	2.796211e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.356693e-01	8.516156e-02	1.174455e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.413267e-01	2.778703e-02	8.836382e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.096399e-03	8.279732e-04	7.689511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.201226e+00	2.999770e+00	1.061698e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.960455e+00	1.948336e-01	1.427794e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.084777e+00	4.481969e-01	1.097338e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.403380e+00	2.555648e-01	5.387046e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.194720e-02	1.315987e-02	3.915274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.720606e-02	2.744144e-02	4.795047e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.624706e-01	2.909189e-01	3.592079e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.438215e+00	6.832908e-01	6.805156e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.566242e+00	8.930292e-01	6.305473e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.504685e+00	7.378924e-01	2.753247e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.674347e+00	2.047293e-01	1.034687e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.402394e+00	3.104883e-01	1.699302e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.815757e+00	3.887533e-01	4.641984e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.187947e+00	3.653807e-01	4.780893e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.634797e+00	3.067362e-01	4.615105e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.019191e+00	2.013324e-01	4.372981e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.454028e-01	1.378957e-01	2.515126e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.078058e-01	6.161473e-02	1.603247e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.905682e-02	2.924958e-03	1.331462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.483984e-01	2.365554e-01	2.235675e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.999379e+00	1.118333e+00	9.338451e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.672911e+00	1.623791e+00	1.157011e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.745626e+00	1.517494e+00	8.268476e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.266251e+00	1.117209e+00	3.594520e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.757497e+00	1.574935e-01	3.400626e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.146621e+00	2.401257e-01	3.078842e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.420300e+00	3.212499e-01	4.130852e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.558336e+00	3.121344e-01	5.036965e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.891317e+00	2.639495e-01	4.346629e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.332264e+00	1.967043e-01	3.809444e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.166762e-01	1.303433e-01	3.423676e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.445469e-01	9.294901e-02	1.352584e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.705893e-01	4.936320e-02	1.108252e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.830964e-02	3.118624e-03	1.105826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.332695e+00	9.006331e-01	1.183555e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.873352e+00	3.005130e+00	2.413479e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.708558e+00	4.312701e+00	2.370587e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.050738e+01	3.667978e+00	1.340433e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.976400e+00	1.640057e+00	5.523893e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.858218e+00	3.794491e-01	6.159236e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.679645e+00	5.535777e-01	1.030245e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.865939e+00	5.245309e-01	1.031365e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.408078e+00	3.825796e-01	9.657898e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.580471e+00	2.719251e-01	6.021271e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.106364e-01	1.701534e-01	4.314023e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.505434e-02	7.380814e-03	2.620713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.437342e-01	2.542637e-01	4.157440e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.363009e+00	5.898934e-01	7.256725e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.061811e+00	2.763864e-01	2.523232e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.713717e+00	4.485559e-01	2.266580e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.915001e+00	3.673760e-01	3.342722e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.025264e+00	2.257302e-01	3.789589e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.336543e-01	1.250145e-01	1.755511e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.447366e-01	2.784098e-02	1.213479e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.097524e-03	1.535352e-04	9.059086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.200450e+00	1.354940e+00	1.913183e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.265149e+00	1.025549e+00	1.348795e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.811164e+00	3.357903e-01	5.642054e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.923298e+00	3.906597e-01	1.139113e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.222746e+00	3.284074e-01	2.280540e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.286636e+00	1.997687e-01	2.892256e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.601866e-01	1.293898e-01	1.703143e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.791590e-01	7.280016e-02	1.136091e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.582059e-02	4.815793e-03	1.905487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.032927e+02	1.593122e+01	1.925977e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.075838e+01	2.084916e+00	1.222661e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.718777e+00	6.264703e-01	1.702932e-03
4.250000e-02	1.750000e-02	1.750000e-02	4.004024e+00	3.523871e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.566757e+00	2.857096e-01	2.517326e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.736262e+00	2.756509e-01	3.526223e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.189747e-01	1.700809e-01	3.653934e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.698694e-02	7.933112e-03	2.938475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.497693e-01	1.901688e-01	3.654679e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.278992e+00	4.566426e-01	7.609663e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.973663e+00	5.476030e-01	8.005530e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.573774e+00	6.043882e-01	5.412054e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.962733e+00	4.420980e-01	2.192847e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.056243e+00	2.385399e-01	2.540796e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.840388e+00	2.945462e-01	1.184892e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.557447e+00	3.520319e-01	2.195684e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.128198e+00	3.414675e-01	2.667485e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.620690e+00	2.942715e-01	3.298945e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.070734e+00	2.096427e-01	3.530109e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.418540e-01	1.355159e-01	2.275289e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.017224e-01	5.979228e-02	1.492399e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.917759e-02	3.035471e-03	1.302955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.986832e+00	1.294886e+00	1.849921e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.892221e+00	1.403365e+00	1.891397e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.530234e+00	1.171690e+00	1.226336e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.288479e+00	6.494065e-01	7.852779e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.327537e+00	5.594948e-01	1.874567e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.429855e+00	1.530951e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.006569e+00	2.945991e-01	5.975256e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.625473e+00	3.425845e-01	1.637989e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.063728e+00	2.469897e-01	2.204904e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.412094e+00	1.960089e-01	2.419966e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.311649e-01	1.278367e-01	2.667517e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.542843e-01	7.439754e-02	1.348172e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.592885e-02	6.134427e-03	1.765199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.980432e+01	1.544025e+01	1.534474e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.043547e+01	3.315565e+00	3.919688e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.853242e+01	2.185346e+00	1.160829e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.247701e+01	1.253867e+00	2.065438e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.925517e+00	6.502806e-01	1.661917e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.591792e+00	5.299633e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.985170e+00	2.821416e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.179646e+00	2.721377e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.514510e+00	2.757229e-01	3.138691e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.944104e+00	2.856366e-01	4.080995e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.145310e+00	1.898529e-01	4.177671e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.078556e-02	9.968559e-03	3.156575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.327392e-01	1.683371e-01	8.852330e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.039680e+00	7.704072e-01	3.748000e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.874988e+00	2.173365e-01	8.101137e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.034359e+00	3.611125e-01	4.871070e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.692173e+00	2.332959e-01	5.406950e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.200345e-01	1.151489e-01	2.783868e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.726324e-01	8.529602e-03	1.372227e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.781527e-03	0.000000e+00	2.075660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.230860e+00	6.137692e-01	2.325844e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.963989e+00	2.610757e-01	3.276493e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.686368e+00	2.593804e-01	3.543969e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.303932e+00	1.340259e-01	3.000219e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.048827e-01	6.574888e-02	1.521524e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.508196e-01	2.483343e-02	9.592066e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.486912e-02	0.000000e+00	6.625976e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.314531e-03	9.810496e-04	5.889473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.005240e+01	1.660912e+00	6.207005e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.749280e+00	2.966840e-01	4.846424e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.433806e+00	2.922548e-01	5.598175e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.817532e-01	9.804688e-02	3.350619e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.444528e-02	0.000000e+00	2.431761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.368185e-02	4.033507e-02	6.674440e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.800305e-01	2.247231e-01	2.572059e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.339788e+00	5.087655e-01	4.530995e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.360425e+00	6.970992e-01	4.298979e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.317531e+00	7.019035e-01	2.303280e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.811913e+00	2.989895e-01	1.931053e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.639659e+00	3.309610e-01	1.838249e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.068043e+00	3.656568e-01	3.951183e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.337647e+00	3.013099e-01	4.842242e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.584733e+00	2.065655e-01	4.507488e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.004544e+00	1.112975e-01	2.833479e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.618729e-01	3.393526e-02	2.161275e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.352843e-01	1.563475e-04	1.232207e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.225681e-02	6.393536e-04	1.000621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.440319e-01	1.945460e-01	1.943230e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.946087e+00	6.367250e-01	6.106575e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.789116e+00	1.095952e+00	7.735355e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.030168e+00	1.081108e+00	6.020886e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.387718e+00	5.981412e-01	2.895214e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.334114e+00	3.601114e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.480104e+00	3.037063e-01	2.689733e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.552667e+00	3.304796e-01	2.573811e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.482969e+00	2.568680e-01	4.261288e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.736270e+00	1.735287e-01	3.157477e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.147703e+00	1.086055e-01	2.687851e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.607422e-01	6.551300e-02	1.756727e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.087162e-01	1.419154e-02	1.409286e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.812376e-01	0.000000e+00	7.379953e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.058988e-02	5.659865e-05	7.395445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.958115e+00	1.390267e+00	1.541747e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.712233e+00	2.560049e+00	2.419916e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.129518e+01	2.623363e+00	1.708578e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.223152e+01	1.627523e+00	7.728520e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.095116e+01	7.840241e-01	1.494030e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.033664e+00	6.336604e-01	3.401169e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.080992e+00	5.829326e-01	6.414132e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.186080e+00	3.873106e-01	5.349187e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.955198e+00	2.305672e-01	4.748144e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.072171e+00	8.662726e-02	4.024792e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.123918e-01	0.000000e+00	2.781416e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.681530e-02	0.000000e+00	1.532685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.584073e-01	1.906801e-01	2.200201e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.147036e+00	6.357028e-01	5.648900e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.391721e+00	4.058646e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.958226e+00	4.243646e-01	2.627103e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.912958e+00	3.186553e-01	4.402956e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.023210e+00	1.309272e-01	3.092702e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.415034e-01	1.872671e-02	1.920071e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.098677e-01	0.000000e+00	1.157272e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.530999e-03	6.813077e-04	8.322316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.223579e+00	9.867118e-01	8.659586e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.412200e+00	1.311628e+00	1.025463e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.263932e+00	5.467730e-01	1.413888e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.258666e+00	3.421013e-01	2.280109e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.061886e+00	2.831917e-01	3.404935e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.128743e+00	1.351855e-01	2.672961e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.363100e-01	6.843220e-02	1.326714e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.876686e-01	5.142456e-04	1.013477e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.672217e-02	1.823663e-04	1.472315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.148708e+01	1.494414e+01	1.136615e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.073321e+01	3.652605e+00	2.806272e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.038140e+01	6.034647e-01	4.363847e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.465776e+00	5.004671e-01	5.030519e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.247754e+00	3.085554e-01	3.935667e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.288746e+00	1.458913e-01	3.641118e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.865867e-01	2.924356e-02	2.743302e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.863273e-02	0.000000e+00	1.845727e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.646291e-01	1.978090e-01	2.717816e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.096253e+00	4.241591e-01	4.562463e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.682266e+00	5.092500e-01	5.574478e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.364945e+00	6.235854e-01	4.398678e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.991932e+00	6.600488e-01	1.879295e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.276362e+00	2.852444e-01	4.233880e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.163793e+00	3.220887e-01	6.828112e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.757917e+00	3.464125e-01	3.130678e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.177964e+00	2.946505e-01	3.713091e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.587414e+00	2.127518e-01	3.463774e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.019186e+00	1.173849e-01	2.998478e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.611567e-01	3.527047e-02	2.111936e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.366992e-01	1.353410e-03	1.180897e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.336907e-02	1.467392e-03	1.062415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.514315e+00	9.447974e-01	8.683393e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.150903e+00	1.173161e+00	1.063304e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.173041e+00	1.414490e+00	8.640579e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.083935e+00	1.024933e+00	5.805142e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.437829e+00	6.688842e-01	2.001732e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.440146e+00	2.327412e-01	1.485120e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.527608e+00	3.472372e-01	1.482874e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.699913e+00	2.531022e-01	2.365136e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.985298e+00	1.979979e-01	2.704813e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.247845e+00	1.113744e-01	2.600590e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.212389e-01	4.986776e-02	1.801096e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.366898e-01	1.104642e-03	1.187674e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.465363e-02	3.842760e-04	1.241917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.052679e+01	1.535093e+01	9.477055e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.948014e+01	5.577943e+00	3.055741e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.623155e+01	2.876689e+00	2.122911e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.726836e+01	1.394591e+00	8.266739e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.062643e+01	5.620530e-01	5.034172e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.898865e+00	5.506627e-01	7.974528e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.628424e+00	4.192277e-01	2.606485e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.151237e+00	2.368769e-01	2.627197e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.326849e+00	2.521572e-01	3.534300e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.522948e+00	1.734542e-01	3.808647e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.598588e-01	2.296968e-02	3.240238e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.618863e-02	0.000000e+00	1.993998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.203637e-01	3.104764e-01	1.920125e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.240188e+00	7.636140e-01	6.311494e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.582412e+00	1.472861e-01	1.587380e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.620986e+00	4.523712e-01	5.356835e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.642624e+00	3.491107e-01	5.493026e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.932951e-01	2.037038e-01	3.283524e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.687052e-01	8.715983e-02	1.875383e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.700340e-02	2.155078e-03	1.835929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.297818e+00	1.027943e+00	4.727873e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.491972e+00	1.792666e-01	7.208246e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.648180e+00	3.386270e-01	5.373092e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.438871e+00	2.411494e-01	4.021436e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.901926e-01	1.353034e-01	2.159168e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.641457e-01	6.458847e-02	1.587152e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.457284e-01	2.827286e-02	7.080293e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.893621e-03	8.045108e-04	7.482241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.456908e+00	2.883463e+00	1.119573e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.902176e+00	2.202756e-01	1.393382e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.036604e+00	4.634386e-01	9.966550e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.329203e+00	2.524531e-01	5.219955e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.756620e-02	1.221027e-02	3.868850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.984896e-02	2.848856e-02	5.333443e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.909916e-01	2.978603e-01	4.039546e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.603794e+00	7.819705e-01	7.372069e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.688743e+00	8.569665e-01	6.286036e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.539035e+00	6.607151e-01	2.383224e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.726925e+00	2.121782e-01	1.216895e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.355538e+00	3.589154e-01	2.603557e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.766580e+00	4.141273e-01	4.369437e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.109897e+00	3.664388e-01	5.438316e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.539126e+00	2.999761e-01	4.798952e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.005422e+00	2.037603e-01	3.673302e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.981228e-01	1.256259e-01	2.672882e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.936567e-01	5.977726e-02	1.500701e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.671516e-02	2.337800e-03	1.440628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.605722e-01	2.172657e-01	2.444523e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.158825e+00	1.203992e+00	1.061438e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.882493e+00	1.690405e+00	1.246764e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.936113e+00	1.480161e+00	8.270422e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.284024e+00	8.902647e-01	3.330150e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.904642e+00	3.045020e-01	2.043927e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.238042e+00	2.948051e-01	2.467871e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.315699e+00	3.458172e-01	4.766119e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.441047e+00	3.141965e-01	5.124639e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.832545e+00	2.789921e-01	4.695338e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.265621e+00	1.970720e-01	3.829865e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.258372e-01	1.325522e-01	2.762481e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.079389e-01	8.633692e-02	1.706524e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.471765e-01	4.177107e-02	1.028444e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.719568e-02	2.878734e-03	1.095685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.511053e+00	9.619580e-01	1.284613e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.250238e+00	3.133137e+00	2.663519e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.280063e+00	4.606681e+00	2.576943e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.072863e+01	3.428654e+00	1.265812e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.971632e+00	1.503934e+00	4.186723e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.909984e+00	4.504589e-01	5.789275e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.625325e+00	6.143718e-01	1.031154e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.672111e+00	5.177578e-01	1.135944e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.442351e+00	4.043960e-01	8.240849e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.496719e+00	2.752722e-01	6.254408e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.371862e-01	1.573389e-01	4.183252e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.278214e-02	6.830493e-03	2.499965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.864887e-01	2.590932e-01	4.512993e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.415096e+00	6.068264e-01	7.312762e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.137102e+00	2.833615e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.694268e+00	4.481350e-01	2.343548e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.817119e+00	3.662830e-01	4.029815e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.018908e+00	2.256642e-01	3.115843e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.668167e-01	1.081330e-01	1.967770e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.472404e-01	2.903775e-02	9.822794e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.910366e-03	4.669263e-05	7.910655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.452239e+00	1.295275e+00	2.113674e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.432311e+00	1.146184e+00	1.268268e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.799063e+00	3.278207e-01	6.011297e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.943037e+00	3.613960e-01	8.881734e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.200324e+00	3.569908e-01	2.100330e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.277242e+00	2.100918e-01	2.769924e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.892886e-01	1.155242e-01	1.929353e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.459190e-01	6.058697e-02	1.229520e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.655090e-02	4.957432e-03	1.671004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.102306e+02	1.805236e+01	1.959054e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.030715e+01	1.905357e+00	1.336669e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.608289e+00	5.479253e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.810953e+00	2.152404e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.573518e+00	3.176284e-01	1.960102e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.677396e+00	2.830694e-01	3.610539e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.993542e-01	1.707702e-01	3.396380e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.496580e-02	7.421403e-03	2.851012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.947912e-01	1.996876e-01	4.044114e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.338739e+00	4.474462e-01	7.810867e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.028158e+00	5.578739e-01	7.773056e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.624276e+00	5.716189e-01	5.229949e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.057085e+00	4.659462e-01	1.707985e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.062095e+00	2.800788e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.906388e+00	3.794324e-01	1.048068e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.496197e+00	3.568405e-01	2.555520e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.040714e+00	3.474290e-01	3.645528e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.586171e+00	2.975131e-01	3.113172e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.041962e+00	2.104017e-01	3.104853e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.060973e-01	1.262598e-01	2.182781e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.914434e-01	5.919373e-02	1.357442e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.757584e-02	2.594003e-03	1.358470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.279170e+00	1.202550e+00	2.020983e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.027238e+00	1.392828e+00	1.973789e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.706450e+00	1.169586e+00	1.172003e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.469852e+00	7.787835e-01	6.016891e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.362882e+00	5.348679e-01	1.705335e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.438931e+00	2.042540e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.991735e+00	3.470919e-01	6.387805e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.567815e+00	2.843251e-01	1.510833e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.997184e+00	2.565755e-01	2.621252e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.402563e+00	2.059794e-01	2.400889e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.265412e-01	1.291442e-01	2.140270e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.307672e-01	7.094176e-02	1.363185e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.351947e-02	5.499885e-03	1.842909e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.049271e+02	1.557918e+01	1.607220e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.024409e+01	3.717326e+00	3.382517e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.830213e+01	1.820359e+00	6.872801e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.220948e+01	1.347281e+00	1.575245e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.121093e+00	6.073034e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.509169e+00	4.156807e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.836330e+00	1.902001e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.088552e+00	2.665724e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.536468e+00	2.892043e-01	3.056067e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.866049e+00	2.832471e-01	4.236791e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.111738e+00	1.958535e-01	4.063597e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.904909e-02	9.696832e-03	3.016699e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.783160e-01	1.691542e-01	9.941555e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.125290e+00	7.747668e-01	4.033110e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.772850e+00	2.307623e-01	4.882196e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.999719e+00	3.875985e-01	4.005211e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.704987e+00	2.581309e-01	5.409554e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.367378e-01	1.012563e-01	3.063567e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.563849e-01	1.871588e-02	1.577513e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.149458e-02	0.000000e+00	1.812081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.376952e+00	5.899595e-01	2.651249e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.916065e+00	2.780251e-01	2.238759e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.695754e+00	2.879771e-01	3.278597e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.297936e+00	1.533715e-01	2.877941e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.348393e-01	4.799804e-02	1.698038e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.788336e-01	1.271569e-02	1.167694e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.895409e-02	0.000000e+00	6.596278e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.914235e-03	3.916031e-04	5.521001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.030827e+01	1.643278e+00	6.730748e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.676336e+00	3.502431e-01	4.651771e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.399988e+00	3.083188e-01	5.407825e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.745013e-01	8.653108e-02	3.741382e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.199522e-02	0.000000e+00	2.424839e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.475401e-02	4.462125e-02	6.846257e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.794862e-01	1.997288e-01	2.653173e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.417848e+00	5.134404e-01	4.520248e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.512524e+00	7.108538e-01	4.327393e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.353562e+00	5.387998e-01	2.196709e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.780472e+00	3.245032e-01	6.891896e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.608655e+00	3.284519e-01	1.195398e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.029163e+00	3.695068e-01	3.481315e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.302042e+00	3.166462e-01	4.462062e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.550541e+00	2.105346e-01	4.404651e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.696653e-01	1.121252e-01	3.314687e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.293088e-01	4.535905e-02	2.120911e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.465584e-01	3.620094e-03	1.054671e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.025137e-02	0.000000e+00	1.177544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.725466e-01	1.932005e-01	2.235329e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.109824e+00	7.233450e-01	6.871530e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.841878e+00	9.705351e-01	8.674499e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.156982e+00	9.669268e-01	6.239540e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.556126e+00	6.765559e-01	2.114269e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.281587e+00	3.084024e-01	5.903209e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.425631e+00	3.366065e-01	1.835565e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.378689e+00	3.395864e-01	3.793683e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.547810e+00	2.891148e-01	2.798156e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.747946e+00	1.998659e-01	2.988492e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.151496e+00	1.218523e-01	2.391976e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.013922e-01	5.478931e-02	1.884099e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.819622e-01	1.286559e-02	1.310159e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.817012e-01	3.956688e-03	7.463460e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.013472e-02	1.644997e-04	7.159919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.332325e+00	1.580022e+00	1.719027e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.255824e+00	2.743051e+00	2.584056e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.164237e+01	2.546485e+00	1.888464e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.266172e+01	1.897236e+00	5.799362e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.066983e+01	6.510394e-01	3.381014e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.883637e+00	7.291942e-01	4.799849e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.020999e+00	6.128096e-01	5.715871e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.192870e+00	4.198905e-01	5.321224e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.845367e+00	2.209528e-01	4.333605e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.016547e+00	7.542830e-02	4.107578e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.890650e-01	3.198161e-03	2.974643e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.686260e-02	3.157868e-04	1.398428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.784144e-01	1.835525e-01	2.599039e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.187428e+00	6.306901e-01	5.927130e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.357560e+00	3.491888e-01	5.980591e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.967923e+00	4.525273e-01	2.089528e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.885371e+00	3.112474e-01	4.306568e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.019865e+00	1.522759e-01	3.216240e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.357236e-01	2.823882e-02	1.785607e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.099362e-01	0.000000e+00	1.015302e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.418401e-03	0.000000e+00	8.515943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.340882e+00	9.088856e-01	9.434874e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.527309e+00	1.253584e+00	1.083280e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.203848e+00	4.915711e-01	1.553608e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.301223e+00	3.972173e-01	1.562405e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.110600e+00	3.209194e-01	2.925816e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.151770e+00	1.426602e-01	2.400731e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.720824e-01	4.178697e-02	1.603340e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.390284e-01	1.127039e-02	1.134204e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.314554e-02	0.000000e+00	1.441708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.516173e+01	1.523290e+01	1.269015e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.100090e+01	3.602944e+00	2.653221e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.003781e+01	5.114049e-01	3.330389e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.285431e+00	5.056784e-01	2.193243e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.381336e+00	3.433050e-01	3.076576e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.157347e+00	1.180288e-01	3.941912e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.738050e-01	2.059247e-02	2.659080e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.918306e-02	0.000000e+00	1.722732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.679765e-01	1.733318e-01	2.975957e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.151537e+00	4.171319e-01	4.677866e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.731852e+00	4.997672e-01	5.360962e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.396007e+00	5.553907e-01	4.416788e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.990337e+00	5.112842e-01	1.871047e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.304782e+00	3.207128e-01	4.232588e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.201100e+00	2.926032e-01	3.831980e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.753987e+00	3.529654e-01	2.097667e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.156597e+00	3.079857e-01	3.485725e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.539959e+00	2.129201e-01	3.962439e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.007873e+00	1.313810e-01	3.088420e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.301923e-01	4.552279e-02	2.131284e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.429704e-01	8.579476e-03	1.042630e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.075364e-02	0.000000e+00	1.212152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.675800e+00	8.608641e-01	9.582684e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.397688e+00	1.425460e+00	1.153728e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.090256e+00	1.075335e+00	9.012406e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.109144e+00	9.124875e-01	4.804158e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.460595e+00	6.254994e-01	1.873528e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.531212e+00	3.292678e-01	7.445572e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.569970e+00	2.885678e-01	1.142860e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.709821e+00	2.779110e-01	2.131247e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.974582e+00	2.644704e-01	2.611929e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.229464e+00	1.153886e-01	2.376439e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.784415e-01	5.007091e-02	1.850707e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.145540e-01	4.922993e-04	1.205997e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.192588e-02	9.044676e-05	1.253323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.242981e+01	1.417319e+01	1.071995e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.839307e+01	4.401519e+00	3.774545e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.619793e+01	2.448827e+00	1.270283e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.731698e+01	1.523690e+00	7.147583e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.081780e+01	8.396695e-01	4.604894e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.769619e+00	3.619844e-01	2.026960e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.478405e+00	3.820034e-01	2.239920e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.255260e+00	3.349659e-01	1.999061e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.349021e+00	2.759814e-01	3.293894e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.425444e+00	1.343293e-01	3.680110e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.515924e-01	4.055948e-02	3.296769e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.836036e-02	2.707053e-04	1.770493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.900893e-01	3.242188e-01	2.359503e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.502390e+00	6.287464e-01	6.071360e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.463793e+00	3.059005e-01	1.727693e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.356823e+00	4.463456e-01	5.229663e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.454891e+00	3.095112e-01	4.212474e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.990862e-01	1.840991e-01	2.355394e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.112564e-01	7.466598e-02	1.447297e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.232275e-02	1.233651e-03	1.424130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.713678e+00	9.122257e-01	5.158948e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.233933e+00	1.157859e-01	6.761455e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.455396e+00	3.411770e-01	4.128375e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.331558e+00	2.202290e-01	3.156966e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.129933e-01	1.196387e-01	1.784588e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.592479e-01	6.253164e-02	1.114390e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.319130e-01	2.751422e-02	5.964560e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.497153e-03	9.647357e-04	5.421829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.333791e+00	2.571087e+00	1.136022e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.468065e+00	2.810004e-01	1.296327e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.771142e+00	4.369953e-01	7.930889e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.217699e+00	2.148259e-01	3.899577e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.200742e-02	1.061965e-02	3.168907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.825699e-02	3.226951e-02	6.398743e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.913575e-01	3.234270e-01	4.799668e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.827821e+00	6.960423e-01	8.240375e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.074302e+00	8.023398e-01	5.990812e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.841423e+00	5.558631e-01	1.268582e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.750713e+00	2.569033e-01	4.701497e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.200242e+00	4.087279e-01	3.281351e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.567958e+00	4.173904e-01	4.145885e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.891545e+00	3.436151e-01	4.810283e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.398115e+00	2.759144e-01	3.717499e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.892759e-01	1.873023e-01	3.066413e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.402992e-01	1.179531e-01	1.830440e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.449512e-01	4.958054e-02	1.085107e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.323748e-02	1.844686e-03	9.152649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.983433e-01	3.018978e-01	3.477286e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.685585e+00	1.254708e+00	1.334194e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.448271e+00	1.502774e+00	1.276815e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.539966e+00	1.319858e+00	7.733481e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.418018e+00	5.263174e-01	2.788365e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.881804e+00	2.052188e-01	1.491601e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.007547e+00	3.453986e-01	3.432639e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.115397e+00	3.655426e-01	4.194288e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.273206e+00	3.104068e-01	4.424423e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.669234e+00	2.469718e-01	3.931706e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.181513e+00	1.853500e-01	2.823004e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.735180e-01	1.257068e-01	1.909934e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.701268e-01	8.040464e-02	1.247404e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.312192e-01	4.059093e-02	8.027238e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.493268e-02	2.549238e-03	7.968407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.874293e+00	1.217662e+00	1.535228e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.453931e+00	3.584629e+00	3.068860e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.065497e+01	4.467435e+00	2.568254e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.186986e+01	2.896524e+00	1.107299e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.012015e+01	7.161152e-01	4.808824e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.611192e+00	5.768578e-01	8.274000e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.204189e+00	6.219448e-01	1.119586e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.448552e+00	5.063390e-01	8.697177e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.142715e+00	3.496049e-01	6.619258e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.377617e+00	2.365663e-01	4.216466e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.738476e-01	1.382084e-01	3.635104e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.879595e-02	5.940968e-03	1.942543e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.829822e-01	2.556219e-01	5.265061e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.573145e+00	5.346849e-01	7.177310e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.180534e+00	2.757631e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.648935e+00	4.944165e-01	2.516908e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.682711e+00	3.426790e-01	3.458716e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.487789e-01	2.118744e-01	2.279374e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.297235e-01	1.005776e-01	1.517021e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.090669e-01	1.984471e-02	8.462776e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.494833e-03	7.718088e-05	5.407288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.430867e+00	1.251935e+00	2.452275e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.310306e+00	8.844124e-01	1.186669e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.645133e+00	2.036836e-01	9.730504e-03
1.210000e-01	2.600000e-02	2.600000e-02	3.019709e+00	4.430417e-01	1.111858e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.168895e+00	3.219656e-01	1.973022e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.211149e+00	1.937163e-01	2.264675e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.697266e-01	1.117872e-01	1.338454e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.286391e-01	5.831989e-02	1.002394e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.253880e-02	4.178432e-03	1.411987e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.137669e+02	1.403123e+01	2.203843e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.953678e+01	1.539749e+00	5.655664e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.696997e+00	5.513382e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.924134e+00	3.076663e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.628071e+00	3.125742e-01	1.705880e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.585253e+00	2.512795e-01	3.351224e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.370722e-01	1.482500e-01	2.840733e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.097255e-02	6.641288e-03	2.346936e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.421516e-01	1.994214e-01	4.357822e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.478477e+00	4.322159e-01	8.989371e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.250981e+00	5.484308e-01	8.099962e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.843183e+00	5.560398e-01	4.923760e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.126259e+00	3.299524e-01	1.799771e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.106939e+00	2.424430e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.933522e+00	4.537201e-01	1.200867e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.480283e+00	4.004132e-01	2.243060e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.952295e+00	3.430164e-01	2.984796e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.419849e+00	2.728801e-01	3.290591e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.609338e-01	1.969817e-01	2.459882e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.525293e-01	1.188995e-01	1.592194e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.459786e-01	4.991868e-02	1.005369e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.358747e-02	1.894987e-03	9.142152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.163513e+00	1.272354e+00	2.401502e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.849443e+00	1.353699e+00	2.097227e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.881794e+00	9.841404e-01	1.072947e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.363643e+00	5.752778e-01	6.091405e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.116740e+00	2.910571e-01	1.281134e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.412731e+00	2.275314e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.105253e+00	4.434116e-01	6.062784e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.613643e+00	3.565992e-01	1.451399e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.923258e+00	2.487559e-01	2.475178e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.265654e+00	1.823777e-01	2.579184e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.882100e-01	1.233050e-01	1.457815e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.999017e-01	6.597276e-02	1.109509e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.078384e-02	5.247321e-03	1.212203e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.126051e+02	1.370124e+01	1.694824e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.920151e+01	2.545517e+00	2.890486e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.774220e+01	1.324423e+00	8.962050e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.198482e+01	8.674302e-01	2.376405e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.930586e+00	4.009311e-01	7.899406e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.464645e+00	4.569339e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.936109e+00	3.516789e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.078335e+00	2.149433e-01	7.501916e-04
9.625000e-02	1.875000e-02	1.875000e-02	2.535628e+00	2.962557e-01	2.556322e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.751045e+00	2.615484e-01	3.573833e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.037651e+00	1.705209e-01	3.235581e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.318327e-02	8.298640e-03	2.501511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.133793e-01	1.983891e-01	1.353961e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.341209e+00	6.874439e-01	4.415956e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.776691e+00	1.812816e-01	9.799769e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.738730e+00	4.320855e-01	4.200214e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.505172e+00	2.339962e-01	4.157783e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.726107e-01	9.794777e-02	2.401082e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.006906e-01	9.297808e-03	1.172024e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.471925e-03	1.802682e-04	1.618746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.787392e+00	5.688294e-01	3.186767e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.601783e+00	1.560249e-01	1.928080e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.379949e+00	2.977449e-01	3.127896e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.235382e+00	1.532275e-01	2.310481e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.037243e-01	4.697721e-02	1.581981e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.118800e-01	1.615496e-02	8.093304e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.261172e-02	1.223392e-03	5.213570e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.705101e-04	0.000000e+00	5.752809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.100894e+01	1.481663e+00	7.189163e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.962443e+00	4.103874e-01	3.790076e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.293710e+00	3.085974e-01	4.475676e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.233351e-01	1.100553e-01	2.766076e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.848965e-02	0.000000e+00	2.403474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.939679e-02	3.694177e-02	7.210883e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.448506e-01	2.249041e-01	3.139281e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.579459e+00	5.058778e-01	5.507201e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.772441e+00	6.673119e-01	4.735057e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.646818e+00	5.396620e-01	1.424978e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.959558e+00	2.166523e-01	2.566660e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.500379e+00	3.805320e-01	2.270470e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.838215e+00	3.959874e-01	3.942892e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.097556e+00	3.094454e-01	3.701431e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.415910e+00	1.989637e-01	3.511867e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.629665e-01	1.008796e-01	2.553630e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.780811e-01	3.425048e-02	1.739975e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.915621e-01	0.000000e+00	1.084973e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.687623e-03	0.000000e+00	9.472676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.988081e-01	1.839658e-01	2.712175e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.461335e+00	7.753429e-01	8.986746e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.495245e+00	9.523577e-01	1.017565e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.534626e+00	9.437513e-01	6.285055e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.878296e+00	5.576694e-01	1.514025e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.280735e+00	2.585704e-01	8.703781e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.235559e+00	3.900242e-01	2.545049e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.172289e+00	3.627377e-01	3.490472e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.284066e+00	2.755393e-01	2.540523e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.610068e+00	1.930203e-01	2.454600e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.086065e+00	1.189736e-01	2.001319e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.752780e-01	5.918825e-02	1.585929e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.787632e-01	1.731260e-02	1.140616e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.654593e-01	3.396393e-03	6.988625e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.369599e-03	0.000000e+00	6.727135e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.725572e+00	1.658488e+00	2.058407e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.511809e+00	2.794055e+00	2.950094e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.314618e+01	2.515954e+00	1.901168e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.327004e+01	1.398512e+00	5.348497e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.053424e+01	6.115647e-01	4.014152e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.187384e+00	7.461949e-01	4.717882e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.646592e+00	6.007141e-01	5.330862e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.873451e+00	3.694100e-01	4.683625e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.724697e+00	2.081998e-01	4.212210e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.000077e+00	9.841237e-02	3.333356e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.592125e-01	2.613781e-02	2.324529e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.788235e-02	6.642503e-04	1.280518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.656985e-01	2.174474e-01	3.024458e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.363184e+00	5.983586e-01	6.436409e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.439969e+00	2.569961e-01	2.716014e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.874240e+00	5.080223e-01	2.370067e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.769680e+00	3.155323e-01	3.870969e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.274003e-01	1.260068e-01	2.772663e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.964574e-01	2.364177e-02	1.487260e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.049206e-02	2.204759e-03	9.818624e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.384016e-04	5.369963e-04	7.283663e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.991227e+00	1.009304e+00	1.370893e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.874070e+00	1.209669e+00	1.237259e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.990886e+00	3.961372e-01	1.913994e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.203036e+00	4.940741e-01	1.332642e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.031346e+00	3.117075e-01	2.936792e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.104380e+00	1.380672e-01	2.239270e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.752606e-01	4.776229e-02	1.334949e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.561159e-01	0.000000e+00	9.261270e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.262404e-02	0.000000e+00	1.284337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.586324e+01	1.430145e+01	1.522939e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.800558e+01	2.754568e+00	2.484661e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.387547e+00	6.618021e-01	8.659992e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.231076e+00	4.970069e-01	3.928169e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.446957e+00	3.653521e-01	2.917723e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.208522e+00	1.312703e-01	3.323496e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.077073e-01	3.336339e-02	2.442694e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.751630e-02	6.317834e-05	1.623155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.794903e-01	1.763629e-01	3.014548e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.190991e+00	3.669008e-01	6.091910e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.891512e+00	5.177293e-01	6.263912e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.623918e+00	5.879340e-01	4.729749e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.216086e+00	5.063299e-01	1.536890e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.323674e+00	2.092600e-01	1.231011e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.182403e+00	3.782387e-01	6.370208e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.709572e+00	4.164744e-01	2.297149e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.069955e+00	3.295959e-01	3.249091e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.447343e+00	2.108000e-01	3.194515e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.200161e-01	1.116605e-01	2.497058e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.899863e-01	3.696158e-02	1.788168e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.918546e-01	0.000000e+00	1.091429e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.241155e-03	0.000000e+00	9.820062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.086563e+00	9.399427e-01	1.252785e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.091648e+00	1.249765e+00	1.597358e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.751004e+00	1.185513e+00	1.080917e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.308903e+00	8.441373e-01	6.577847e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.317075e+00	4.692318e-01	1.532308e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.292592e+00	2.359719e-01	1.948680e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.361755e+00	3.461846e-01	1.129021e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.639129e+00	3.221968e-01	2.176347e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.917218e+00	2.342747e-01	2.324431e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.214038e+00	1.448968e-01	2.070245e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.809530e-01	5.861946e-02	1.492975e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.113327e-01	3.950146e-03	1.039211e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.117925e-02	2.906796e-04	1.152085e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.278472e+01	1.287729e+01	1.255895e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.942381e+01	4.412870e+00	2.534097e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.437942e+01	2.298337e+00	2.185366e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.586235e+01	1.122787e+00	9.356768e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.022263e+01	6.257323e-01	3.418181e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.341895e+00	3.476263e-01	4.232128e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.322030e+00	3.827707e-01	2.841471e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.131119e+00	3.360751e-01	1.712671e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.331877e+00	2.537357e-01	3.310463e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.485447e+00	1.771410e-01	3.200485e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.765627e-01	6.366530e-02	2.770071e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.331014e-02	0.000000e+00	1.917687e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.051966e+00	3.491130e-01	2.287018e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.587514e+00	5.411326e-01	5.359887e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.265556e+00	2.814063e-01	2.191840e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.186733e+00	3.911501e-01	5.442387e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.363118e+00	2.802133e-01	3.637112e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.502761e-01	1.701529e-01	2.222843e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.105384e-01	7.222695e-02	1.294240e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.145483e-02	9.740659e-04	1.116281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.031740e+00	9.181793e-01	4.831589e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.046057e+00	6.243651e-02	6.450593e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.281214e+00	3.121267e-01	4.506638e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.243888e+00	1.980833e-01	2.775586e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.674324e-01	1.084669e-01	1.923980e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.623787e-01	6.778142e-02	8.484286e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.237523e-01	2.533408e-02	7.565615e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.773276e-03	3.048671e-03	5.208867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.919035e+00	2.584558e+00	1.111250e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.036581e+00	2.623122e-01	1.347248e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.631114e+00	4.120045e-01	7.411769e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.166419e+00	2.127594e-01	4.083803e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.102534e-02	1.087797e-02	2.757739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.442793e-02	5.100197e-02	8.014357e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.074220e-01	4.054647e-01	5.331585e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.239250e+00	8.262942e-01	7.784365e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.330236e+00	7.954418e-01	4.734549e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.802002e+00	3.988812e-01	6.696485e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.590019e+00	2.702441e-01	9.003503e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.954014e+00	3.696631e-01	4.181799e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.373712e+00	3.737219e-01	4.518303e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.783109e+00	3.111565e-01	4.516398e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.308002e+00	2.497505e-01	3.491402e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.504662e-01	1.719905e-01	2.766512e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.038391e-01	1.049610e-01	1.807611e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.363739e-01	4.672731e-02	7.849257e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.242928e-02	1.627681e-03	9.431522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.975398e-01	4.192565e-01	3.853012e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.376152e+00	1.560807e+00	1.330695e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.161449e+00	1.688140e+00	1.185117e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.732012e+00	1.135460e+00	5.930419e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.417034e+00	4.109663e-01	2.620619e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.674027e+00	2.002347e-01	2.544622e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.753288e+00	3.114254e-01	4.058658e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.871271e+00	3.176211e-01	4.758307e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.195187e+00	2.888430e-01	3.949381e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.579769e+00	2.292117e-01	3.875626e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.136433e+00	1.756373e-01	2.512584e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.382513e-01	1.175858e-01	2.111094e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.430807e-01	7.447875e-02	1.364304e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.243940e-01	3.990815e-02	5.746480e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.455971e-02	2.559766e-03	8.209098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.413422e+00	1.556380e+00	1.803668e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.623639e+00	4.078948e+00	3.258286e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.183448e+01	4.899481e+00	2.470103e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.211774e+01	2.728823e+00	9.211966e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.002262e+01	4.569732e-01	7.439167e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.230531e+00	5.699721e-01	1.106543e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.949731e+00	6.025418e-01	9.547916e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.251504e+00	4.791030e-01	8.701962e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.107996e+00	3.420396e-01	6.333587e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.263589e+00	2.190369e-01	5.017605e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.310104e-01	1.368407e-01	2.704697e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.981653e-02	6.565946e-03	2.059943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.026892e+00	3.310860e-01	5.252372e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.749698e+00	5.052853e-01	5.944675e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.070786e+00	3.303175e-01	4.859008e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.474983e+00	4.016735e-01	2.764566e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.567488e+00	3.065413e-01	3.461476e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.859006e-01	1.925877e-01	2.112281e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.126403e-01	9.614505e-02	1.311117e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.065373e-01	1.874137e-02	8.577385e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.944347e-03	2.022496e-03	4.756445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.829705e+00	1.540417e+00	2.350549e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.561883e+00	8.532296e-01	1.023868e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.526811e+00	2.427053e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.836465e+00	3.419769e-01	1.702729e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.025244e+00	2.884505e-01	2.446176e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.163171e+00	1.793988e-01	1.946338e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.166209e-01	9.845886e-02	1.562414e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.160982e-01	5.646140e-02	8.490805e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.211191e-02	4.271328e-03	1.169998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.265317e+02	1.547972e+01	2.064067e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.872857e+01	1.346521e+00	5.030727e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.472730e+00	5.591461e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.698645e+00	1.900842e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.459543e+00	2.788841e-01	2.096588e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.525224e+00	2.455043e-01	3.453677e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.994082e-01	1.448777e-01	2.854242e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.218701e-02	7.159728e-03	1.957226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.945077e-01	2.525175e-01	4.767721e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.809686e+00	5.533034e-01	8.937631e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.605257e+00	6.468587e-01	7.231384e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.993187e+00	4.532992e-01	3.750400e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.172277e+00	3.327407e-01	6.038647e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.968892e+00	2.369190e-01	2.730570e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.725426e+00	3.303147e-01	1.619673e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.321272e+00	3.409873e-01	2.802299e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.867566e+00	3.125348e-01	2.943867e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.327228e+00	2.452310e-01	3.229164e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.099995e-01	1.794559e-01	2.379987e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.235058e-01	1.082610e-01	1.601056e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.399486e-01	4.798095e-02	7.226037e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.302836e-02	1.774029e-03	9.043525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.461263e+00	1.461296e+00	2.384330e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.825772e+00	1.554911e+00	1.886077e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.206450e+00	9.423303e-01	9.625132e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.462974e+00	6.294546e-01	3.546120e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.117164e+00	3.262452e-01	3.547951e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.223960e+00	1.471787e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.837447e+00	2.514384e-01	1.375293e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.448018e+00	2.642930e-01	1.597047e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.893958e+00	2.436759e-01	1.972133e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.219612e+00	1.724239e-01	2.391123e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.390300e-01	1.118458e-01	1.695389e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.773024e-01	6.117674e-02	1.153257e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.930198e-02	5.080775e-03	1.011699e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.228078e+02	1.490551e+01	1.567572e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.881449e+01	2.916564e+00	2.048599e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.750437e+01	1.202921e+00	3.778234e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.176093e+01	9.012966e-01	7.283141e-03
1.625000e-02	3.750000e-03	3.750000e-03	7.713521e+00	4.807814e-01	1.021840e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.141432e+00	2.428463e-01	1.463356e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.707850e+00	1.969588e-01	1.080728e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.925975e+00	1.563037e-01	2.565711e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.463155e+00	2.823245e-01	2.273295e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.681578e+00	2.474955e-01	3.962311e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.938268e-01	1.675667e-01	2.835807e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.199620e-02	8.430863e-03	2.650093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.724469e-01	2.107852e-01	1.118242e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.655087e+00	7.362213e-01	3.244177e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.560226e+00	1.709644e-01	5.211943e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.422097e+00	3.336815e-01	4.693066e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.414915e+00	1.933294e-01	3.985853e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.581743e-01	6.122652e-02	2.588011e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.557480e-01	1.454917e-03	1.316147e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.187435e-03	0.000000e+00	1.587101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.197466e+00	6.021044e-01	2.314343e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.315236e+00	7.244721e-02	1.518442e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.260892e+00	2.577746e-01	3.088549e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.148938e+00	1.180357e-01	2.268084e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.420807e-01	2.951086e-02	1.711154e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.733694e-01	2.739315e-03	9.063551e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.667651e-02	3.257649e-04	6.296559e-02
7.750000e-01	2.250000e-01	2.250000e-01	-8.953804e-04	0.000000e+00	6.864483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.180681e+01	1.628629e+00	5.382960e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.540293e+00	3.653484e-01	3.855228e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.043262e+00	2.299775e-01	5.197199e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.490969e-01	6.850560e-02	2.845147e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.358690e-02	0.000000e+00	2.479268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.375687e-02	4.564404e-02	9.958711e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.262046e-01	2.783465e-01	3.425185e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.950360e+00	5.864173e-01	5.139909e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.083627e+00	6.902122e-01	3.553811e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.853549e+00	5.838071e-01	2.045200e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.760431e+00	2.653569e-01	5.131410e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.354986e+00	3.782236e-01	2.507648e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.577532e+00	3.314765e-01	4.702398e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.910159e+00	2.424709e-01	3.995891e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.272066e+00	1.513445e-01	3.655211e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.884801e-01	7.411531e-02	2.600429e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.429334e-01	2.191297e-02	1.525726e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.711644e-01	0.000000e+00	1.053839e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.487009e-03	0.000000e+00	8.694206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.352197e-01	2.856070e-01	2.805766e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.394478e+00	1.014346e+00	8.703754e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.421436e+00	1.148234e+00	8.123856e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.159930e+00	9.542744e-01	3.661443e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.833785e+00	4.317357e-01	6.402358e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.034321e+00	2.748547e-01	5.465900e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.946425e+00	3.680667e-01	2.731669e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.932226e+00	2.958181e-01	3.007543e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.113438e+00	2.203191e-01	3.150213e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.426171e+00	1.330964e-01	3.065956e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.466458e-01	7.387214e-02	2.379077e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.218125e-01	3.621851e-02	1.452326e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.442751e-01	1.011129e-02	1.059989e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.441442e-01	0.000000e+00	7.823254e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.491925e-03	0.000000e+00	7.079525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.031485e+00	2.308173e+00	2.282925e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.157399e+01	3.375034e+00	2.926503e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.440935e+01	2.525398e+00	1.616072e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.343517e+01	1.305291e+00	2.752633e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.033351e+01	6.451775e-01	2.893824e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.853884e+00	6.854370e-01	4.077169e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.356903e+00	5.385296e-01	5.458603e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.627574e+00	3.316634e-01	5.507311e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.631274e+00	1.943559e-01	3.880673e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.218724e-01	6.714163e-02	3.362897e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.598371e-01	0.000000e+00	2.637293e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.276399e-02	0.000000e+00	1.402473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.284746e-01	2.599261e-01	2.864607e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.773787e+00	7.173399e-01	5.200086e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.407581e+00	2.116853e-01	2.202465e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.604905e+00	4.336347e-01	3.384346e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.582733e+00	2.251095e-01	4.245922e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.404177e-01	9.685939e-02	2.694313e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.657881e-01	1.707279e-02	1.498424e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.171040e-02	2.383279e-03	8.699642e-02
8.200000e-01	1.800000e-01	1.800000e-01	-6.285043e-04	0.000000e+00	7.705935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.966919e+00	1.239623e+00	1.202751e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.594702e+00	1.299624e+00	1.060973e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.041780e+00	4.507602e-01	1.307359e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.958189e+00	4.064975e-01	1.881875e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.849344e+00	2.608281e-01	3.551473e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.014880e+00	8.995960e-02	2.248408e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.051590e-01	2.644694e-02	1.526774e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.422740e-01	1.814249e-03	8.743008e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.168801e-03	0.000000e+00	1.476927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.108823e+02	1.660541e+01	1.313540e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.846617e+01	2.680846e+00	1.659885e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.829836e+00	6.297101e-01	1.575944e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.948785e+00	4.503873e-01	6.168778e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.308199e+00	3.146141e-01	2.810230e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.134162e+00	9.297347e-02	3.644165e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.878107e-01	5.984335e-03	2.786855e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.253231e-02	0.000000e+00	1.802180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.972773e-01	2.173052e-01	3.226013e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.487285e+00	4.761016e-01	5.404006e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.216422e+00	5.823329e-01	5.530424e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.949091e+00	6.638159e-01	3.420100e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.344290e+00	4.736934e-01	4.469320e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.350001e+00	2.478619e-01	4.782814e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.008059e+00	3.429590e-01	1.510841e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.498727e+00	3.285826e-01	2.951987e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.893516e+00	2.517643e-01	3.476721e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.310925e+00	1.564259e-01	3.843410e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.433210e-01	8.198502e-02	2.464848e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.452313e-01	1.901676e-02	1.654143e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.808950e-01	7.836943e-03	9.614294e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.900540e-03	0.000000e+00	8.929311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.005229e+00	1.173384e+00	1.350093e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.068043e+00	1.337517e+00	1.437663e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.470263e+00	1.315340e+00	8.074122e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.686815e+00	1.017983e+00	3.974569e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.516708e+00	5.566270e-01	8.589581e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.219615e+00	2.891836e-01	8.352597e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.231257e+00	3.250350e-01	1.196983e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.386936e+00	2.110990e-01	2.860007e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.770224e+00	1.781184e-01	2.649435e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.105888e+00	9.497512e-02	2.377730e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.433190e-01	4.949302e-02	1.440772e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.802742e-01	3.943653e-03	1.031790e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.645294e-02	0.000000e+00	1.247027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.049620e+02	1.549865e+01	1.097232e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.021857e+01	4.992950e+00	2.960782e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.429548e+01	2.051476e+00	1.182340e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.552526e+01	1.015087e+00	1.004414e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.009630e+01	9.486004e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.435474e+00	6.148827e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.192874e+00	3.276936e-01	1.067027e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.973432e+00	2.512937e-01	1.694045e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.052365e+00	1.667356e-01	4.029098e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.305939e+00	1.425856e-01	3.772897e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.724981e-01	8.821109e-03	2.954391e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.280689e-02	0.000000e+00	1.767136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.297165e+00	3.894208e-01	3.144047e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.733150e+00	4.723720e-01	5.292147e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.104861e+00	4.810050e-01	3.776810e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.925826e+00	4.066878e-01	4.610298e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.169258e+00	2.563656e-01	3.433053e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.492335e-01	1.406516e-01	1.916615e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.496735e-01	4.806786e-02	1.197029e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.728237e-03	2.920132e-04	1.025872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.524386e+00	8.211634e-01	5.401687e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.777112e+00	1.626123e-01	3.841243e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.107530e+00	3.426036e-01	3.448434e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.120458e+00	1.817235e-01	2.463381e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.412010e-01	7.631893e-02	1.894420e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.146170e-01	4.319147e-02	9.719494e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.105420e-01	2.070433e-02	4.837759e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.512898e-03	2.495476e-04	5.589978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.089740e+01	2.142864e+00	1.101227e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.550787e+00	4.258651e-01	9.419515e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.451708e+00	3.929414e-01	5.483665e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.019030e+00	1.580220e-01	3.463775e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.767218e-02	7.244067e-03	2.907354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.461205e-02	4.089246e-02	1.045199e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.164246e-01	4.317257e-01	7.602148e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.488068e+00	8.138881e-01	9.372898e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.826538e+00	8.320768e-01	4.129069e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.036509e+00	2.798035e-01	7.039403e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.623511e+00	4.544491e-01	1.698842e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.771518e+00	4.544982e-01	4.647451e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.170016e+00	4.063092e-01	4.066390e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.610723e+00	3.185699e-01	4.173369e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.121038e+00	2.270844e-01	3.256397e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.299230e-01	1.483239e-01	2.449487e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.434667e-01	9.268317e-02	1.434463e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.822400e-01	3.357143e-02	9.566813e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.927323e-03	9.048378e-04	7.680202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.373272e-01	4.635237e-01	6.410623e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.977054e+00	1.653624e+00	1.864507e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.745406e+00	1.513995e+00	1.220355e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.289086e+00	9.465778e-01	4.668332e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.728817e+00	2.859410e-01	1.920329e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.717974e+00	4.143622e-01	2.175003e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.671062e+00	4.280545e-01	3.563263e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.663717e+00	3.662566e-01	4.503262e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.978508e+00	2.964747e-01	3.961584e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.420232e+00	2.171271e-01	2.786977e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.768954e-01	1.502412e-01	2.349837e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.394169e-01	9.899815e-02	1.778100e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.890242e-01	6.246227e-02	1.206330e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.911359e-01	2.592875e-02	7.850286e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.184282e-02	1.880681e-03	7.360201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.817402e+00	1.711375e+00	2.298338e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.349514e+00	4.699371e+00	4.032546e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.350891e+01	4.500876e+00	2.492473e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.330170e+01	2.192548e+00	5.613079e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.977647e+00	5.572401e-01	8.859170e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.947579e+00	7.183303e-01	9.936555e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.448562e+00	6.238033e-01	1.019852e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.968461e+00	4.683861e-01	6.534246e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.973091e+00	3.172135e-01	4.761862e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.146077e+00	1.790864e-01	3.945171e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.978078e-01	9.733386e-02	2.815211e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.044009e-02	4.080997e-03	1.891088e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.100974e+00	3.704908e-01	7.532640e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.822110e+00	4.932642e-01	5.976627e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.281280e+00	4.946952e-01	9.755009e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.428135e+00	4.892226e-01	3.004368e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.412301e+00	3.014649e-01	3.504114e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.999916e-01	1.691742e-01	2.056331e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.488669e-01	7.527901e-02	1.269732e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.549682e-02	1.166564e-02	6.530596e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.921709e-03	0.000000e+00	3.693009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.728126e+00	1.780114e+00	3.224822e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.174567e+00	7.489590e-01	8.257553e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.682450e+00	3.414233e-01	8.679233e-03
1.210000e-01	2.600000e-02	2.600000e-02	3.021863e+00	4.459078e-01	1.500654e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.992102e+00	3.313722e-01	2.144248e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.019038e+00	1.566635e-01	2.282718e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.463063e-01	8.433927e-02	1.560603e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.052715e-01	4.249381e-02	7.995501e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.830032e-02	2.884323e-03	1.242239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.313948e+02	1.683988e+01	2.270097e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.895537e+01	1.598661e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.634440e+00	4.885045e-01	9.091117e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.731663e+00	1.934272e-01	6.025740e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.446058e+00	3.088031e-01	2.184488e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.488096e+00	2.363252e-01	3.289540e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.486437e-01	8.285556e-02	2.818576e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.371412e-02	4.866932e-03	2.062424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.635386e-01	2.341778e-01	6.268015e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.854172e+00	5.372415e-01	1.149238e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.729306e+00	6.701862e-01	8.431803e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.125964e+00	4.708652e-01	3.919154e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.339678e+00	2.788188e-01	3.569577e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.195681e+00	4.650294e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.875093e+00	5.149065e-01	1.706811e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.299765e+00	4.102122e-01	3.160271e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.727249e+00	3.335153e-01	3.399844e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.213689e+00	2.416104e-01	2.898609e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.037432e-01	1.626274e-01	2.204201e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.588994e-01	9.517757e-02	1.492223e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.825020e-01	3.498769e-02	9.017702e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.356376e-03	1.142202e-03	7.420429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.408021e+00	1.703907e+00	3.435757e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.153996e+00	1.565099e+00	2.097150e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.172594e+00	9.128059e-01	9.938191e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.204439e+00	4.385002e-01	2.366837e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.107610e+00	2.364976e-01	3.579932e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.435045e+00	3.560941e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.090553e+00	4.650484e-01	1.117053e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.502525e+00	3.688768e-01	1.713654e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.767571e+00	2.509996e-01	2.502316e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.127916e+00	1.649308e-01	2.043397e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.566433e-01	9.867387e-02	1.663136e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.265943e-01	4.508236e-02	1.184166e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.358813e-02	3.419459e-03	1.219051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.294842e+02	1.543927e+01	1.991305e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.734691e+01	1.811611e+00	8.649102e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.783174e+01	1.384137e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.207855e+01	1.113150e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.954459e+00	6.721698e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.489625e+00	3.224363e-01	1.040062e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.720217e+00	2.491293e-01	7.119420e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.841347e+00	1.775154e-01	7.330931e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.339660e+00	2.918326e-01	2.618682e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.659272e+00	2.479369e-01	3.357944e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.287888e-01	1.410370e-01	2.758583e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.859059e-02	4.794288e-03	2.606879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.074417e+00	2.802921e-01	2.138863e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.680019e+00	5.790198e-01	4.811783e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.495535e+00	4.087956e-01	1.881343e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.243858e+00	4.412515e-01	4.651000e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.218645e+00	2.042297e-01	3.868815e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.109818e-01	8.691812e-02	2.005558e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.182902e-01	4.469628e-03	1.113101e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.691574e-04	0.000000e+00	1.370906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.486926e+00	5.810525e-01	3.876663e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.127981e+00	1.573263e-01	1.004403e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.123664e+00	3.118655e-01	2.845107e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.054919e+00	1.307933e-01	2.201762e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.044137e-01	4.113658e-02	1.585826e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.498940e-01	1.057610e-02	8.255879e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.866695e-02	0.000000e+00	5.153977e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.607987e-05	0.000000e+00	5.120621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.227013e+01	1.454985e+00	7.264751e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.167574e+00	5.118969e-01	3.071550e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.993537e+00	2.588990e-01	4.495652e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.140588e-01	4.481845e-02	3.374447e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.629591e-02	6.644666e-04	2.013088e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.777172e-02	2.967732e-02	1.025807e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.457556e-01	2.920931e-01	5.204561e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.108146e+00	6.216958e-01	7.861152e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.449601e+00	7.411970e-01	5.005494e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.177805e+00	5.827427e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.862016e+00	4.259776e-01	1.415089e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.185151e+00	5.074025e-01	3.519343e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.386292e+00	4.156559e-01	4.280709e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.731043e+00	2.982455e-01	4.031947e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.185449e+00	1.880806e-01	3.222097e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.138666e-01	1.050976e-01	2.148952e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.615096e-01	2.578869e-02	1.768807e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.298896e-01	0.000000e+00	1.089598e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.522895e-03	0.000000e+00	8.821351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.326104e-01	2.528391e-01	4.966390e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.596879e+00	9.572637e-01	1.564095e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.924190e+00	1.204214e+00	1.210755e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.495906e+00	8.739818e-01	4.759212e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.044546e+00	4.249418e-01	2.168404e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.026863e+00	5.001262e-01	1.152400e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.806083e+00	4.851239e-01	2.810017e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.777129e+00	3.908159e-01	3.138021e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.026740e+00	2.927719e-01	2.534338e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.365685e+00	1.738172e-01	2.746589e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.099351e-01	1.124627e-01	2.020927e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.536654e-01	4.536790e-02	1.568252e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.045461e-01	1.241633e-02	1.217093e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.340900e-01	0.000000e+00	6.659856e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.507665e-03	0.000000e+00	6.993721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.123121e+00	2.044212e+00	3.065105e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.226989e+01	3.006064e+00	3.884002e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.570676e+01	2.728188e+00	1.798526e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.412990e+01	1.463283e+00	2.854843e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.948306e+00	8.535448e-01	5.595488e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.507702e+00	8.347301e-01	3.892380e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.150916e+00	6.154781e-01	4.402667e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.639440e+00	3.720338e-01	4.157666e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.506241e+00	2.140886e-01	3.830172e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.185932e-01	5.936483e-02	3.363848e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.045471e-01	1.419833e-03	2.559899e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.225267e-02	0.000000e+00	1.283495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.516964e-01	2.737906e-01	4.666827e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.766874e+00	6.514707e-01	7.106708e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.528350e+00	4.156518e-01	9.687331e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.655622e+00	5.796062e-01	3.374971e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.561964e+00	3.018029e-01	4.110090e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.602023e-01	1.107707e-01	2.655921e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.949577e-01	1.607145e-02	1.483547e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.403550e-02	2.214944e-03	8.002112e-02
8.200000e-01	1.800000e-01	1.800000e-01	-2.056109e-03	0.000000e+00	7.146830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.719937e+00	1.349995e+00	2.252903e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.622487e+00	1.296135e+00	1.197388e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.645957e+00	4.523395e-01	9.735351e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.949668e+00	5.449073e-01	2.793213e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.939075e+00	3.089732e-01	3.043487e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.011421e+00	1.370370e-01	2.114288e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.510744e-01	3.316999e-02	1.634274e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.283977e-01	5.918987e-03	7.887326e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.030562e-02	0.000000e+00	1.147794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.236230e+02	1.933869e+01	1.917611e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.517164e+01	2.219019e+00	1.398895e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.344331e+00	8.692573e-01	1.396545e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.062718e+00	5.522506e-01	1.076567e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.379324e+00	3.512861e-01	3.097242e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.002750e+00	6.928495e-02	4.202916e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.811800e-01	1.496848e-02	2.585537e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.217715e-02	3.865160e-05	1.549428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.401162e-01	1.942904e-01	4.325530e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.505515e+00	4.880307e-01	8.274956e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.361414e+00	6.480776e-01	7.969359e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.105680e+00	6.862802e-01	4.644451e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.507223e+00	5.159869e-01	4.784847e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.494457e+00	3.614800e-01	7.566351e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.989216e+00	4.622136e-01	2.214897e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.462008e+00	4.535232e-01	3.038436e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.824627e+00	3.211309e-01	3.757172e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.266379e+00	2.098151e-01	3.477133e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.029630e-01	1.283424e-01	2.354441e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.859853e-01	2.940841e-02	1.765147e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.307009e-01	0.000000e+00	1.182874e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.873253e-03	0.000000e+00	9.387647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.482476e+00	1.265126e+00	2.155303e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.857053e+00	1.478300e+00	2.228951e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.890086e+00	1.556236e+00	1.036286e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.703965e+00	8.432801e-01	4.761589e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.268174e+00	5.228171e-01	1.832213e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.966419e+00	3.709719e-01	1.034078e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.114928e+00	3.893652e-01	2.158051e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.479505e+00	3.978681e-01	2.874312e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.779987e+00	2.777991e-01	2.519493e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.074962e+00	1.247052e-01	2.236949e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.798616e-01	4.781575e-02	1.533083e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.600030e-01	4.123614e-03	1.087382e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.617371e-02	0.000000e+00	1.208277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.172313e+02	1.719296e+01	1.578605e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.672298e+01	3.958490e+00	3.264262e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.150083e+01	1.504235e+00	1.661920e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.421311e+01	6.089763e-01	2.046091e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.175708e+00	5.896033e-01	7.295415e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.042952e+00	4.904610e-01	2.039657e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.115999e+00	5.115127e-01	1.403642e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.891965e+00	3.479453e-01	2.810759e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.358780e+00	3.427935e-01	2.854700e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.370066e+00	1.842879e-01	3.510813e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.696131e-01	8.787270e-03	3.297180e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.999375e-02	0.000000e+00	1.688172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.530012e+00	4.049969e-01	2.986090e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.769886e+00	3.700428e-01	4.651423e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.844615e+00	4.215424e-01	3.850085e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.724023e+00	3.424397e-01	4.657763e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.076879e+00	2.235610e-01	3.240566e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.037913e-01	1.387832e-01	1.473219e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.193951e-01	5.097319e-02	8.970130e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.678174e-03	1.236908e-04	1.043934e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.818475e+00	7.953886e-01	5.107332e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.583100e+00	1.549312e-01	4.095111e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.931836e+00	3.048862e-01	3.398404e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.037954e+00	1.673724e-01	2.336495e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.680869e-01	8.296304e-02	1.400185e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.741783e-01	4.565321e-02	8.225338e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.061993e-01	2.166127e-02	4.994072e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.465688e-03	3.035215e-04	5.064279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.142335e+01	2.079769e+00	1.094488e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.243410e+00	4.170875e-01	9.003408e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.227040e+00	3.673726e-01	5.920810e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.700059e-01	1.661255e-01	3.006893e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.040653e-02	8.631002e-03	2.434689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.271215e-01	7.876199e-02	1.296613e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.307402e+00	5.860471e-01	7.959660e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.017172e+00	8.569715e-01	8.439037e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.890514e+00	5.465767e-01	2.611393e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.938580e+00	2.289841e-01	6.221723e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.325597e+00	4.056829e-01	2.234065e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.531557e+00	4.056479e-01	4.736364e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.965773e+00	3.531288e-01	4.562657e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.496804e+00	2.878024e-01	3.605988e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.054976e+00	2.065988e-01	2.676116e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.941749e-01	1.439804e-01	1.949355e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.898976e-01	8.200386e-02	1.294227e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.664541e-01	3.264388e-02	7.713808e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.557676e-03	1.043458e-03	6.336224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.350227e+00	7.628188e-01	7.226163e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.951967e+00	1.833914e+00	1.752314e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.447399e+00	1.479651e+00	1.049013e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.325786e+00	6.397867e-01	4.363222e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.558715e+00	1.775045e-01	1.371581e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.345686e+00	3.527401e-01	4.115598e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.351147e+00	3.798164e-01	4.274691e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.542044e+00	3.455426e-01	3.940157e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.834960e+00	2.726758e-01	3.310457e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.331984e+00	2.051140e-01	2.880293e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.137509e-01	1.417436e-01	2.293122e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.262928e-01	9.643412e-02	1.396533e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.643884e-01	5.843542e-02	1.000423e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.767048e-01	2.863181e-02	7.100665e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.858900e-03	1.604795e-03	7.912320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.865558e+00	2.382624e+00	2.633589e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.077268e+01	5.095718e+00	4.109627e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.478892e+01	4.569447e+00	2.354216e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.326313e+01	1.679339e+00	7.501463e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.764181e+00	5.863853e-01	1.046653e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.583638e+00	7.189713e-01	1.080869e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.275919e+00	6.216899e-01	8.395229e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.727364e+00	4.363442e-01	6.875884e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.775306e+00	2.926459e-01	5.301127e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.050306e+00	1.787654e-01	3.820701e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.208306e-01	1.155533e-01	2.378932e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.253705e-02	4.802894e-03	1.567861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.416609e+00	4.121962e-01	7.534381e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.004216e+00	4.547943e-01	4.319440e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.140429e+00	4.516458e-01	5.188913e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.209208e+00	4.371069e-01	3.444738e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.316860e+00	2.723788e-01	3.306649e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.319975e-01	1.587422e-01	1.646280e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.984037e-01	7.037370e-02	9.717008e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.669467e-02	9.929765e-03	6.310011e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.570343e-03	0.000000e+00	3.926524e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.038907e+01	1.849107e+00	3.116081e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.247121e+00	6.182817e-01	5.670227e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.583777e+00	3.238667e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.812257e+00	3.884218e-01	1.897613e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.862075e+00	3.076255e-01	2.440074e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.627221e-01	1.485662e-01	1.906157e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.454341e-01	8.393663e-02	1.102184e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.386054e-01	3.866389e-02	8.993985e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.850359e-02	3.890917e-03	1.154371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.435708e+02	1.662067e+01	2.267431e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.831572e+01	1.710405e+00	7.363487e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.359690e+00	4.471322e-01	1.114368e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.567272e+00	1.373678e-01	1.432265e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.275298e+00	3.121945e-01	2.364876e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.349232e+00	2.110691e-01	2.951648e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.792988e-01	1.140587e-01	2.431491e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.471218e-02	5.677499e-03	1.819546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.396833e-01	3.140942e-01	6.761287e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.326446e+00	6.377903e-01	1.074850e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.043334e+00	6.390354e-01	6.859078e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.351869e+00	4.743782e-01	2.717126e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.277967e+00	2.546776e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.047869e+00	4.556464e-01	7.818820e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.605660e+00	4.223839e-01	2.192410e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.096764e+00	3.583557e-01	3.215020e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.586579e+00	2.941353e-01	3.165045e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.157350e+00	2.244577e-01	2.322071e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.509836e-01	1.544154e-01	1.817683e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.035953e-01	8.445272e-02	1.261541e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.655477e-01	3.251355e-02	7.824421e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.668612e-03	1.050863e-03	6.828168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.393223e+00	1.155894e+00	2.734061e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.037581e+01	1.803482e+00	2.011132e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.871953e+00	1.268343e+00	9.052472e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.442684e+00	6.363965e-01	1.937422e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.057947e+00	3.471682e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.256680e+00	2.533972e-01	5.640735e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.834452e+00	3.369050e-01	1.371675e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.304998e+00	3.232764e-01	1.977951e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.663854e+00	2.348310e-01	2.261828e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.051076e+00	1.530481e-01	1.996520e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.231526e-01	9.181791e-02	1.388017e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.164299e-01	4.945416e-02	9.253869e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.254419e-02	3.764719e-03	1.180915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.413232e+02	1.554940e+01	1.922814e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.787995e+01	2.719228e+00	9.474853e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.704549e+01	1.351334e+00	3.449901e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.127478e+01	6.869055e-01	1.098786e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.820073e+00	4.741924e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.144416e+00	3.381680e-01	3.574915e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.543855e+00	2.508222e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.625433e+00	1.469042e-01	1.447908e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.201754e+00	2.893815e-01	2.457614e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.521525e+00	2.312738e-01	3.628006e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.591988e-01	1.426437e-01	2.840720e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.397146e-02	6.742027e-03	1.964643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.300419e+00	2.990664e-01	1.744159e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.932585e+00	6.429443e-01	3.642634e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.209216e+00	3.352670e-01	2.599924e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.923179e+00	3.175994e-01	5.016848e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.052758e+00	1.609841e-01	3.399684e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.272445e-01	6.044947e-02	2.026298e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.893699e-01	0.000000e+00	1.043215e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.048726e-03	2.476349e-04	1.100397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.913659e+00	5.744424e-01	3.195216e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.870438e+00	1.758484e-01	1.072416e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.923651e+00	2.581772e-01	3.004408e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.464798e-01	9.760920e-02	2.223982e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.611422e-01	3.162132e-02	1.458805e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.052655e-01	8.776364e-03	8.543017e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.577711e-02	2.523887e-03	4.524288e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.681043e-04	1.592768e-04	5.043735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.279607e+01	1.429016e+00	6.131076e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.881498e+00	4.186218e-01	3.475017e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.860805e+00	2.527820e-01	4.222770e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.656552e-01	4.213434e-02	2.880486e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.097763e-02	2.263044e-04	2.151315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.285153e-01	5.905011e-02	1.071699e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.085863e+00	4.149240e-01	5.240383e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.670684e+00	7.446352e-01	6.727249e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.843431e+00	7.221199e-01	2.908894e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.053728e+00	3.029224e-01	6.526099e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.643503e+00	4.221568e-01	1.560624e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.893039e+00	4.113296e-01	3.621229e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.121176e+00	3.156311e-01	4.168863e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.481803e+00	2.180192e-01	4.484589e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.040340e+00	1.533485e-01	2.745657e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.161142e-01	6.832305e-02	2.239069e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.383487e-01	2.274751e-02	1.517494e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.367659e-01	1.057247e-02	7.869430e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.388161e-03	2.523246e-04	7.014833e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.076804e+00	3.799666e-01	5.030532e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.799159e+00	1.284264e+00	1.389061e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.714214e+00	1.181004e+00	9.436587e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.707991e+00	8.056322e-01	3.941828e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.964635e+00	3.230844e-01	1.454419e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.754175e+00	4.493665e-01	1.269389e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.560194e+00	4.030648e-01	2.354088e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.572174e+00	3.131664e-01	3.380699e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.742878e+00	2.004436e-01	3.475940e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.253581e+00	1.335716e-01	2.306796e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.035451e-01	6.991822e-02	2.257444e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.978642e-01	3.608547e-02	1.543132e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.845383e-01	1.761722e-02	1.119392e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.226087e-01	7.892344e-04	6.455793e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.995075e-03	3.206566e-04	6.185559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.421079e+00	2.025820e+00	2.768995e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.463570e+01	3.838694e+00	3.432862e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.743815e+01	2.792474e+00	2.062170e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.421954e+01	1.244359e+00	2.301085e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.725550e+00	7.674661e-01	4.373096e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.982119e+00	6.812662e-01	6.015191e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.803618e+00	4.891248e-01	5.138676e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.279460e+00	2.896492e-01	4.941742e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.378268e+00	1.486231e-01	4.242847e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.915555e-01	8.372166e-02	3.135877e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.929179e-01	2.705783e-03	2.307572e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.151775e-02	0.000000e+00	1.215295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.023178e+00	3.399850e-01	4.840093e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.227042e+00	7.209334e-01	5.375524e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.392365e+00	4.043549e-01	3.445629e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.331402e+00	4.198994e-01	4.042844e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.314760e+00	2.155521e-01	4.069344e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.992335e-01	1.082324e-01	2.298813e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.590855e-01	7.888762e-03	1.366817e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.216485e-02	5.989139e-03	6.469377e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.637687e-03	0.000000e+00	6.010751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.139695e+00	1.444768e+00	2.166443e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.281327e+00	1.313552e+00	7.550446e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.430972e+00	3.866343e-01	1.045714e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.810560e+00	5.125223e-01	2.310276e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.780277e+00	2.829079e-01	3.047093e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.732068e-01	7.867917e-02	2.342975e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.104110e-01	1.805674e-02	1.465953e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.823615e-01	1.266535e-02	8.394430e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.260574e-03	4.402967e-05	1.005860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.351181e+02	1.849403e+01	1.909164e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.483846e+01	2.083576e+00	8.613714e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.871442e+00	8.089424e-01	1.481077e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.816904e+00	4.508736e-01	9.653801e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.200625e+00	3.356730e-01	3.194044e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.057587e+00	9.905914e-02	3.374127e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.338608e-01	5.633101e-03	2.451242e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.160841e-02	1.308137e-03	1.476730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.594188e-01	2.752205e-01	4.677340e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.922397e+00	6.037676e-01	8.007102e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.745779e+00	7.048948e-01	7.223292e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.440201e+00	7.113697e-01	3.152818e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.653480e+00	4.111630e-01	1.011652e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.301516e+00	3.651167e-01	1.052482e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.843462e+00	4.687839e-01	2.039067e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.222580e+00	3.496015e-01	3.481145e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.619468e+00	2.660988e-01	3.765609e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.108822e+00	1.599924e-01	3.255781e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.877193e-01	7.635168e-02	2.272121e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.423476e-01	2.078891e-02	1.619773e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.341493e-01	6.221281e-03	7.886899e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.622017e-03	3.581408e-04	7.241091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.265686e+00	1.620452e+00	1.981584e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.010603e+00	1.548144e+00	2.074354e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.333224e+00	1.267370e+00	7.059538e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.813322e+00	9.914228e-01	1.818912e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.124710e+00	3.727175e-01	1.161974e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.933633e+00	4.284560e-01	4.389027e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.011102e+00	4.233420e-01	1.980195e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.256525e+00	2.632303e-01	3.195479e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.601177e+00	2.399344e-01	2.521941e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.462818e-01	8.116653e-02	2.439115e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.111829e-01	3.515363e-02	1.518066e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.483172e-01	8.425002e-03	1.004797e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.584292e-02	5.567238e-04	9.859722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.288262e+02	1.668338e+01	1.343650e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.735351e+01	3.888561e+00	3.171399e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.227719e+01	1.699357e+00	1.247957e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.390340e+01	1.000949e+00	8.244936e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.963781e+00	6.824539e-01	4.044108e-03
2.625000e-02	6.250000e-03	6.250000e-03	5.677120e+00	4.917440e-01	8.720673e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.837738e+00	3.784272e-01	9.693880e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.846423e+00	2.903633e-01	1.620800e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.038751e+00	2.502552e-01	3.538500e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.242895e+00	1.205130e-01	3.393875e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.876910e-01	4.110938e-02	2.868951e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.764975e-02	0.000000e+00	1.726342e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.572902e+00	3.317253e-01	3.234041e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.667761e+00	2.978633e-01	3.740559e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.806756e+00	4.229331e-01	3.611075e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.832446e+00	3.358361e-01	3.396991e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.067472e+00	2.255100e-01	2.516677e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.832921e-01	1.392923e-01	1.107673e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.097610e-01	4.674924e-02	8.553171e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.169157e-03	4.246640e-04	8.489728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.758727e+00	5.774734e-01	5.326666e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.463087e+00	2.176389e-01	2.724753e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.903200e+00	2.560989e-01	3.057072e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.204709e+00	1.748577e-01	1.507076e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.864323e-01	9.298411e-02	9.739771e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.016000e-01	5.326472e-02	6.237866e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.004438e-01	2.417059e-02	3.953029e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.971033e-03	2.347042e-04	4.591974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.137855e+01	1.572980e+00	1.036456e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.010598e+00	4.137027e-01	6.360000e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.360337e+00	3.357338e-01	4.116303e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.080766e+00	1.692714e-01	2.131388e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.721539e-02	7.462666e-03	2.327109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.196033e-01	6.362878e-02	1.286145e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.324795e+00	4.770111e-01	8.184675e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.991547e+00	6.423403e-01	7.770111e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.982803e+00	5.564714e-01	2.258011e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.857455e+00	2.841427e-01	5.198358e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.251084e+00	3.911621e-01	2.542905e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.598400e+00	3.861326e-01	3.562773e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.998549e+00	3.329433e-01	3.396655e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.490093e+00	2.742551e-01	3.157102e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.061817e+00	2.103720e-01	2.193257e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.173320e-01	1.832778e-01	1.075276e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.734975e-01	8.120744e-02	1.153547e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.574037e-01	3.257385e-02	7.400814e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.775659e-03	5.552232e-04	6.662819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.385755e+00	6.493376e-01	8.408400e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.744145e+00	1.251774e+00	1.736253e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.311057e+00	1.103500e+00	9.617781e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.375213e+00	6.713658e-01	2.043510e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.309880e+00	2.329222e-01	3.365561e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.269482e+00	3.560527e-01	3.434662e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.269362e+00	3.672449e-01	3.217405e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.474173e+00	3.103811e-01	3.132464e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.893027e+00	2.533159e-01	2.722033e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.467792e+00	1.993359e-01	2.309023e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.054232e+00	1.683791e-01	1.170844e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.744648e-01	1.083895e-01	9.418371e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.644600e-01	5.959865e-02	8.467713e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.683049e-01	2.898098e-02	7.212390e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.998803e-03	1.565289e-03	5.680505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.275709e+00	2.410528e+00	2.874929e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.189946e+01	4.971344e+00	4.173522e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.496330e+01	3.653043e+00	2.082201e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.276220e+01	7.895591e-01	1.078709e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.341803e+00	6.794494e-01	1.088221e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.238332e+00	7.058426e-01	8.801346e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.274764e+00	5.448652e-01	6.242891e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.862220e+00	3.863626e-01	5.420016e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.784625e+00	2.549140e-01	3.935710e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.143990e+00	1.858568e-01	2.764335e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.521416e-01	1.186895e-01	1.875145e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.079124e-02	4.276661e-03	1.416169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.437092e+00	3.839785e-01	7.162863e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.866887e+00	3.686988e-01	3.620173e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.130569e+00	3.659203e-01	1.291083e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.331630e+00	4.689150e-01	2.608614e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.317532e+00	2.517121e-01	2.937555e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.263943e-01	1.613147e-01	1.336935e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.074008e-01	7.381951e-02	8.064551e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.367238e-02	1.254474e-02	5.841377e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.318594e-03	1.284064e-05	3.018692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.668789e+00	1.246513e+00	3.284152e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.843506e+00	6.131568e-01	3.364472e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.656597e+00	2.366891e-01	1.027602e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.876841e+00	4.049076e-01	1.389191e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.912579e+00	2.547356e-01	2.328555e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.125281e+00	1.583648e-01	1.526575e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.544551e-01	8.808385e-02	9.125340e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.686732e-01	4.596287e-02	5.984011e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.751425e-02	3.399728e-03	9.699839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.310304e+02	1.088162e+01	2.279864e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.838168e+01	1.525289e+00	7.539914e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.879804e+00	6.920780e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.712002e+00	1.877580e-01	3.357100e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.554995e+00	3.049571e-01	1.520816e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.354216e+00	1.809544e-01	2.986016e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.129961e-01	1.191152e-01	1.830376e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.359145e-02	4.843694e-03	1.568119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.105751e-01	2.657326e-01	6.740939e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.252915e+00	5.533946e-01	1.061633e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.961501e+00	5.432288e-01	6.156434e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.238734e+00	4.185971e-01	2.437605e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.272017e+00	2.380924e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.048831e+00	3.690559e-01	8.048469e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.640808e+00	3.596017e-01	2.486303e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.208579e+00	3.612418e-01	2.425127e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.617237e+00	2.762180e-01	2.950465e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.157594e+00	2.176062e-01	2.427681e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.985615e-01	2.167581e-01	1.235504e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.947323e-01	8.562147e-02	1.141024e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.622036e-01	3.330798e-02	7.453204e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.011029e-03	6.492517e-04	6.620429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.022289e+01	1.283533e+00	3.456454e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.275966e+00	1.206000e+00	1.804089e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.695669e+00	7.158523e-01	6.578893e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.143953e+00	6.230504e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.921449e+00	1.989773e-01	7.411084e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.342863e+00	2.789557e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.903749e+00	3.441292e-01	1.065260e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.362807e+00	3.032139e-01	2.071868e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.699235e+00	2.112785e-01	2.139118e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.177896e+00	1.528757e-01	1.341274e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.944334e-01	1.081721e-01	9.277407e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.235332e-01	5.122291e-02	8.315631e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.169620e-02	3.637204e-03	1.027206e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.323311e+02	9.683067e+00	2.037292e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.629588e+01	2.762932e+00	5.844313e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.726624e+01	1.077870e+00	3.854278e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.191427e+01	9.205268e-01	4.240141e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.091513e+00	8.967538e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.497459e+00	4.458228e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.477593e+00	1.173660e-01	1.701145e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.811730e+00	1.639031e-01	1.844876e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.343412e+00	3.009912e-01	2.087885e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.633695e+00	2.036834e-01	2.802585e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.030232e-01	1.357059e-01	2.485932e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.362698e-02	6.382468e-03	1.667600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.365936e+00	2.470640e-01	2.114657e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.849438e+00	4.527367e-01	3.033070e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.215764e+00	3.968524e-01	1.936351e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.886243e+00	3.188914e-01	4.044110e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.050518e+00	1.605869e-01	2.619163e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.036506e-01	5.924235e-02	1.605657e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.840635e-01	0.000000e+00	9.203649e-02
7.950000e-01	2.050000e-01	2.050000e-01	-2.891827e-04	1.360975e-04	1.205763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.906592e+00	4.402087e-01	3.604693e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.765778e+00	2.208548e-01	6.469936e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.991338e+00	2.689450e-01	2.142270e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.677233e-01	1.300758e-01	1.535312e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.571882e-01	2.988726e-02	1.319783e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.086062e-01	0.000000e+00	8.620496e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.740525e-02	4.960531e-03	4.167469e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.425916e-04	1.695125e-04	5.233208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.296580e+01	1.283007e+00	5.468809e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.686305e+00	4.795970e-01	2.805212e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.838559e+00	1.731548e-01	3.617829e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.545060e-01	2.465992e-02	2.938671e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.257434e-02	1.120451e-03	1.938218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.235787e-01	5.081290e-02	1.070140e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.114738e+00	3.732767e-01	5.421571e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.677229e+00	5.687726e-01	7.413793e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.821884e+00	6.281971e-01	3.561320e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.192479e+00	2.539894e-01	2.740749e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.728938e+00	4.595470e-01	7.948029e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.824061e+00	4.324389e-01	3.716240e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.086645e+00	3.180763e-01	3.621742e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.489485e+00	2.245976e-01	3.317028e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.004184e+00	1.469362e-01	2.515203e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.831472e-01	5.561908e-02	1.870084e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.184007e-01	1.305717e-02	1.298760e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.194938e-01	5.850302e-04	7.639650e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.908381e-03	7.924860e-04	6.060532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.244921e+00	3.182800e-01	6.089933e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.887069e+00	8.106326e-01	1.540742e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.441523e+00	8.886996e-01	9.273447e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.625959e+00	5.450331e-01	3.187935e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.869249e+00	3.837107e-01	7.959173e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.571530e+00	4.250611e-01	1.726569e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.534701e+00	4.615238e-01	1.156099e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.641258e+00	3.465575e-01	1.891699e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.873179e+00	2.407284e-01	1.756312e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.276169e+00	1.539906e-01	2.496446e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.167772e-01	1.144466e-01	1.781267e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.059238e-01	3.410456e-02	1.350410e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.771469e-01	1.563820e-02	9.897670e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.292870e-01	1.405686e-02	5.697518e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.335261e-03	0.000000e+00	6.573849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.702501e+00	2.536850e+00	3.498939e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.584132e+01	3.392155e+00	3.848542e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.681243e+01	1.663138e+00	1.334487e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.338757e+01	9.119800e-01	2.732758e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.255241e+00	9.710544e-01	5.785953e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.074243e+00	8.651275e-01	1.315794e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.722380e+00	5.244725e-01	3.760491e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.324915e+00	2.609418e-01	4.104727e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.434839e+00	1.497510e-01	3.138098e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.154928e-01	7.030003e-02	2.729684e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.921414e-01	0.000000e+00	2.253071e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.068419e-02	0.000000e+00	1.256970e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.060289e+00	3.202721e-01	4.749961e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.120899e+00	5.803974e-01	4.920040e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.381332e+00	4.164318e-01	9.106371e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.442960e+00	4.162129e-01	3.315079e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.331875e+00	2.107767e-01	3.350266e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.592919e-01	1.075167e-01	1.924660e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.459616e-01	4.540510e-03	1.281996e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.321157e-02	2.102155e-03	6.492066e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.332236e-03	1.726355e-04	5.649024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.599668e+00	1.254051e+00	2.160184e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.410468e+00	8.672073e-01	8.517750e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.197601e+00	4.644723e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.947565e+00	3.584636e-01	1.960853e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.936662e+00	2.627962e-01	2.365257e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.394788e-01	1.205638e-01	1.569690e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.412193e-01	3.752340e-02	1.259350e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.824219e-01	7.879586e-03	8.742758e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.582232e-03	3.155814e-04	9.719554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.299646e+02	1.283069e+01	2.165875e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.212522e+01	1.489662e+00	3.191291e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.502312e+00	9.939843e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.221419e+00	5.230295e-01	5.546367e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.263569e+00	2.944781e-01	2.630776e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.115567e+00	8.850153e-02	3.004133e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.853255e-01	1.052599e-02	2.069836e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.135231e-02	0.000000e+00	1.491895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.626475e-01	2.505529e-01	4.368391e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.998302e+00	5.757203e-01	7.537761e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.673226e+00	5.488561e-01	7.635533e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.427416e+00	6.290003e-01	2.582879e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.610925e+00	3.810797e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.301735e+00	3.567408e-01	6.877687e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.943936e+00	5.079846e-01	1.801945e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.239013e+00	3.313872e-01	3.597652e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.632760e+00	2.550739e-01	3.279948e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.099023e+00	1.449650e-01	2.928246e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.496563e-01	7.292775e-02	2.219518e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.405067e-01	1.668168e-02	1.414601e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.225601e-01	8.183460e-04	7.577324e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.264599e-03	9.899446e-04	6.315331e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.182854e+00	1.318981e+00	2.261908e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.891559e+00	1.093806e+00	1.961694e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.931500e+00	9.007194e-01	1.004409e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.427741e+00	7.018922e-01	1.674353e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.809562e+00	3.151073e-01	1.670027e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.903316e+00	5.077859e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.093617e+00	3.784756e-01	9.561856e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.461200e+00	3.167335e-01	1.993905e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.693858e+00	1.851716e-01	2.144882e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.928500e-01	1.071672e-01	1.853985e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.276289e-01	3.216300e-02	1.382916e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.432457e-01	2.280404e-03	9.041006e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.556263e-02	1.143127e-03	8.702500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.263701e+02	1.156386e+01	1.684537e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.227293e+01	1.968830e+00	2.362411e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.970250e+01	1.115267e+00	8.373094e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.353471e+01	8.837169e-01	3.255369e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.198960e+00	1.165539e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.334459e+00	8.681404e-01	4.669888e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.289261e+00	5.397923e-01	4.273379e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.006017e+00	5.106196e-01	5.343297e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.120592e+00	2.030645e-01	3.526369e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.255887e+00	1.015209e-01	3.479250e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.981313e-01	2.224101e-02	2.573458e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.850437e-02	0.000000e+00	1.603816e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.856679e+00	3.604955e-01	3.206190e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.549991e+00	2.117916e-01	3.955728e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.618324e+00	3.950076e-01	3.199013e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.587101e+00	2.946199e-01	3.324575e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.858488e-01	2.008678e-01	1.974015e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.370093e-01	1.230295e-01	1.098537e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.913526e-01	4.281050e-02	6.654504e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.540910e-03	0.000000e+00	8.274641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.102114e+00	5.704713e-01	4.982961e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.266424e+00	1.916841e-01	2.984192e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.869134e+00	2.703632e-01	1.918643e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.989309e-01	1.577596e-01	1.603043e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.357721e-01	7.815423e-02	1.098621e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.735014e-01	4.883922e-02	6.587384e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.624019e-02	2.384659e-02	3.544210e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.565421e-03	3.800008e-05	5.013920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.213716e+01	1.597197e+00	9.946250e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.580277e+00	3.830142e-01	6.852349e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.148003e+00	3.418315e-01	3.462249e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.677238e-01	1.637713e-01	2.448773e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.500083e-02	6.794939e-03	2.290405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.925818e-01	1.021235e-01	1.593772e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.796720e+00	6.311008e-01	9.008874e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.465706e+00	7.332626e-01	6.914511e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.967566e+00	3.276901e-01	1.816754e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.694847e+00	2.720985e-01	1.184934e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.022386e+00	3.822610e-01	3.325290e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.418146e+00	3.767503e-01	3.431833e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.845026e+00	3.209855e-01	2.643513e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.348246e+00	2.505424e-01	2.514952e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.500350e-01	1.844003e-01	2.082958e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.040074e-01	1.201723e-01	1.653339e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.703062e-01	9.391763e-02	7.663947e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.499492e-01	3.588677e-02	4.892951e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.294433e-03	6.699159e-04	5.107191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.850682e+00	8.305058e-01	8.820287e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.089102e+00	1.653980e+00	1.789411e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.902572e+00	1.112541e+00	8.020106e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.236132e+00	2.821947e-01	4.871979e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.098997e+00	2.383317e-01	3.618683e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.105141e+00	3.726226e-01	3.303720e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.188336e+00	3.487027e-01	3.083299e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.380887e+00	2.975875e-01	2.807783e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.738748e+00	2.398147e-01	2.705142e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.258928e+00	1.858050e-01	2.017819e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.803426e-01	1.368201e-01	1.554980e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.925030e-01	9.130481e-02	1.266717e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.515030e-01	5.927709e-02	7.748599e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.691641e-01	3.721249e-02	5.158190e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.484811e-03	1.648850e-03	6.718875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.289322e+00	3.021232e+00	3.276361e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.398316e+01	5.795899e+00	4.427567e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.608475e+01	3.225818e+00	1.813079e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.306895e+01	7.748584e-01	9.947517e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.224562e+00	7.116813e-01	1.085930e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.024331e+00	6.806981e-01	8.135405e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.764935e+00	5.045881e-01	7.379621e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.539076e+00	3.799382e-01	5.131447e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.646722e+00	2.604556e-01	4.221155e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.092409e+00	1.777750e-01	2.747819e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.833790e-01	9.724606e-02	2.377715e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.036604e-02	5.829757e-03	1.202659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.819067e+00	4.555388e-01	7.383951e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.948240e+00	3.004158e-01	2.716555e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.017428e+00	4.132960e-01	1.287629e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.080680e+00	3.584308e-01	3.275134e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.229322e+00	2.497302e-01	2.275657e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.748896e-01	1.468882e-01	1.112138e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.559283e-01	5.832631e-02	8.768854e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.510474e-02	8.390897e-03	4.148288e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.670648e-04	0.000000e+00	3.872692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.189230e+01	1.565181e+00	3.099836e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.808876e+00	4.857205e-01	2.750823e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.375435e+00	2.471972e-01	1.735077e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.793920e+00	3.782031e-01	1.582641e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.813942e+00	2.508265e-01	2.164510e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.736613e-01	1.472792e-01	1.352879e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.155598e-01	7.661594e-02	9.653208e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.416987e-01	4.230776e-02	6.065686e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.557423e-02	3.176694e-03	9.148320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.436517e+02	1.022859e+01	2.154013e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.881240e+01	1.702173e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.406785e+00	5.438459e-01	1.209048e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.539687e+00	2.577814e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.265758e+00	2.696746e-01	2.162831e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.375448e+00	2.100541e-01	2.379873e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.724283e-01	1.079525e-01	1.925866e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.922348e-02	3.803568e-03	1.706622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.254762e+00	3.881607e-01	7.131474e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.746338e+00	6.485768e-01	1.002495e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.151064e+00	4.867149e-01	5.111503e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.249469e+00	2.409938e-01	8.991914e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.169027e+00	2.541283e-01	1.024341e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.927668e+00	3.578434e-01	1.943015e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.551795e+00	4.085618e-01	2.179309e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.038955e+00	3.211686e-01	2.645700e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.469641e+00	2.580973e-01	2.621958e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.070322e+00	2.099446e-01	1.827439e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.727308e-01	1.304084e-01	1.585505e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.846065e-01	9.415963e-02	7.757155e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.506024e-01	3.226766e-02	4.702478e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.365658e-03	7.239045e-04	5.429423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.254552e+01	1.596702e+00	3.462529e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.901702e+00	1.254451e+00	1.400650e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.831207e+00	6.990185e-01	4.618375e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.072028e+00	5.002984e-01	9.692875e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.852547e+00	1.715379e-01	4.715504e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.102760e+00	2.148982e-01	7.474910e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.827211e+00	3.499743e-01	1.211292e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.272878e+00	2.637100e-01	1.884993e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.611174e+00	2.011979e-01	2.120132e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.019375e+00	1.586569e-01	1.603198e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.147992e-01	9.119590e-02	1.203322e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.128574e-01	5.244362e-02	6.806365e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.134181e-02	4.565830e-03	8.194755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.449500e+02	1.096188e+01	1.831685e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.706908e+01	3.108422e+00	3.706558e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.714799e+01	1.408595e+00	2.323608e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.132864e+01	8.539139e-01	1.176298e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.669624e+00	5.441278e-01	2.740337e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.918052e+00	1.489113e-01	9.983954e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.590767e+00	3.455407e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.758543e+00	2.083676e-01	7.970827e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.169606e+00	2.677473e-01	2.880826e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.419285e+00	1.950441e-01	3.737901e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.726814e-01	1.508899e-01	2.044505e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.022896e-02	6.423267e-03	1.710859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.676794e+00	3.092759e-01	1.748988e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.797984e+00	4.224820e-01	2.317328e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.762859e+00	3.104282e-01	3.222941e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.736983e+00	2.553958e-01	3.797439e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.932461e-01	1.233609e-01	2.624913e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.927086e-01	4.607958e-02	1.459873e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.469388e-01	6.250165e-03	8.459312e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.988748e-03	0.000000e+00	1.169917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.363024e+00	4.954302e-01	2.938228e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.437689e+00	2.270531e-01	3.429278e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.631858e+00	1.906274e-01	2.769599e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.339588e-01	9.902708e-02	1.693448e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.799840e-01	2.281959e-02	1.330443e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.814415e-01	4.061134e-03	8.330729e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.028149e-02	3.265888e-03	3.942700e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.190974e-03	0.000000e+00	5.197188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.347973e+01	1.309620e+00	4.932378e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.336734e+00	4.222377e-01	3.328711e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.593721e+00	1.564109e-01	3.833101e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.754636e-01	4.343634e-02	2.310155e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.794998e-02	0.000000e+00	2.129628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.912490e-01	8.262349e-02	1.652701e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.508564e+00	4.432937e-01	6.146015e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.346958e+00	7.715875e-01	5.726942e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.020314e+00	5.258635e-01	1.207223e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.971695e+00	4.143403e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.246930e+00	3.843878e-01	3.104624e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.540582e+00	3.551304e-01	4.375899e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.917700e+00	2.871455e-01	3.085436e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.403040e+00	2.098914e-01	2.810456e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.250053e-01	9.733853e-02	2.338328e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.542329e-01	5.520380e-02	1.743543e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.806618e-01	6.739833e-03	1.219410e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.050404e-01	0.000000e+00	7.456110e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.276674e-03	0.000000e+00	6.670435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.640745e+00	3.831521e-01	6.139464e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.126158e+00	9.405340e-01	1.503819e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.243643e+00	9.218924e-01	6.673645e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.845526e+00	6.254961e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.659630e+00	5.682421e-01	2.564911e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.285286e+00	4.284979e-01	1.364025e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.192735e+00	3.610401e-01	2.910460e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.218164e+00	2.503126e-01	3.337886e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.627165e+00	2.140393e-01	2.825827e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.206252e+00	1.475769e-01	1.658930e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.107126e-01	6.517728e-02	1.567533e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.125182e-01	4.100374e-02	1.201558e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.690862e-01	1.897094e-02	8.880165e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.039496e-01	0.000000e+00	6.634707e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.760371e-03	0.000000e+00	5.576694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.353490e+00	2.822036e+00	3.748615e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.857955e+01	3.509755e+00	3.632753e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.774710e+01	2.081012e+00	1.151036e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.355190e+01	9.431724e-01	8.350081e-02
4.250000e-02	7.500000e-03	7.500000e-03	8.742046e+00	8.884267e-01	3.295193e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.416170e+00	6.699034e-01	4.685011e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.556289e+00	5.294378e-01	3.675369e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.078809e+00	2.452580e-01	4.155907e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.267793e+00	1.010981e-01	3.469919e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.838870e-01	8.062895e-02	2.580247e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.839960e-01	0.000000e+00	2.345826e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.068934e-03	0.000000e+00	1.200592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.441525e+00	4.415141e-01	4.678284e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.377318e+00	5.822919e-01	3.606947e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.144007e+00	4.577000e-01	9.129495e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.143313e+00	3.384493e-01	3.621141e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.215405e+00	1.545042e-01	3.514350e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.147226e-01	5.805234e-02	2.030081e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.211612e-01	3.537468e-03	9.949102e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.107550e-02	0.000000e+00	6.213781e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.917699e-03	0.000000e+00	5.558140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.494279e+00	1.596524e+00	2.491149e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.568578e+00	8.137170e-01	4.596535e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.141166e+00	5.087890e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.704361e+00	4.195084e-01	2.108679e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.636223e+00	1.833707e-01	2.863401e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.032405e-01	8.104970e-02	2.042760e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.500209e-01	2.830655e-02	1.097361e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.745123e-01	0.000000e+00	7.748896e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.469890e-03	6.595972e-04	9.061059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.524235e+02	1.803350e+01	1.938412e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.965274e+01	7.349316e-01	6.478165e-02
1.750000e-02	7.500000e-03	7.500000e-03	8.515380e+00	1.203990e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.620108e+00	3.508425e-01	5.864880e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.196676e+00	2.704125e-01	2.450724e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.003603e+00	6.690262e-02	3.372930e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.535682e-01	1.187229e-02	2.316241e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.280595e-03	0.000000e+00	1.612015e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.021347e+00	3.279161e-01	5.153330e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.463548e+00	6.661472e-01	7.692514e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.241136e+00	6.758648e-01	5.203455e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.530893e+00	5.024851e-01	1.379730e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.499596e+00	2.917404e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.056758e+00	4.026631e-01	9.319033e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.603142e+00	3.567687e-01	3.649901e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.058590e+00	3.108580e-01	3.326144e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.531800e+00	2.368220e-01	2.960072e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.029103e+00	1.170047e-01	2.780752e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.393858e-01	6.446797e-02	1.761716e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.044672e-01	9.121824e-03	1.293136e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.097850e-01	0.000000e+00	7.034528e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.697708e-03	0.000000e+00	6.675504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.246818e+00	1.414073e+00	2.296122e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.020157e+01	1.305020e+00	1.830401e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.067448e+00	8.508577e-01	6.729647e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.349464e+00	7.855376e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.751946e+00	4.340845e-01	7.588412e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.742205e+00	3.893381e-01	2.409449e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.947445e+00	4.157976e-01	1.476265e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.153041e+00	2.346240e-01	3.122246e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.497626e+00	1.557155e-01	2.322510e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.629690e-01	8.215453e-02	1.667165e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.251049e-01	2.082308e-02	1.278050e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.157747e-01	6.673107e-04	8.590215e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.334613e-02	0.000000e+00	9.456415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.428516e+02	1.476653e+01	1.493920e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.845174e+01	1.928117e-01	2.694597e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.841767e+01	1.176367e+00	7.758995e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.391463e+01	1.421988e+00	3.556466e-02
1.625000e-02	3.750000e-03	3.750000e-03	9.617826e+00	1.731305e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.985211e+00	7.339402e-01	6.918610e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.802058e+00	3.457240e-01	1.009841e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.811491e+00	3.207174e-01	1.413755e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.879682e+00	1.724937e-01	3.659806e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.166741e+00	8.156484e-02	3.387588e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.912427e-01	5.355517e-03	2.699251e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.616431e-02	0.000000e+00	1.589352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.148255e+00	3.922579e-01	3.227861e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.680469e+00	1.748157e-01	2.877059e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.291476e+00	4.200870e-01	4.161450e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.373320e+00	2.776901e-01	3.621735e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.003404e-01	1.597247e-01	2.374134e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.292120e-01	9.330346e-02	1.209165e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.422458e-01	3.352254e-02	7.171754e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.733599e-03	2.758201e-04	6.401561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.611166e+00	6.022666e-01	4.235567e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.081482e+00	1.970486e-01	2.348271e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.581510e+00	2.252763e-01	2.762415e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.413024e-01	1.218279e-01	1.911318e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.412112e-01	5.969161e-02	1.220534e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.520358e-01	4.557132e-02	4.911123e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.534791e-02	1.133944e-02	4.173589e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.017266e-03	1.365225e-05	4.265248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.300007e+01	1.522636e+00	8.413977e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.223117e+00	4.145583e-01	6.130977e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.887635e+00	2.355021e-01	3.935957e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.798941e-01	1.161787e-01	2.434222e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.134512e-02	6.727662e-03	1.836974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.006803e-01	1.552875e-01	2.333276e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.373185e+00	7.953261e-01	1.049188e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.984138e+00	7.229776e-01	4.981831e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.322016e+00	3.131717e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.513398e+00	3.679626e-01	3.186472e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.765005e+00	4.034615e-01	4.313863e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.135152e+00	4.143402e-01	2.956360e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.505954e+00	2.769217e-01	4.133439e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.148121e+00	2.165325e-01	2.593854e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.132724e-01	1.582328e-01	1.731133e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.941482e-01	9.946206e-02	1.565572e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.845308e-01	5.634927e-02	9.763283e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.167485e-01	2.696540e-02	5.638599e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.365066e-03	5.999049e-04	5.174364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.985828e+00	1.292618e+00	1.151473e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.950770e+00	2.019971e+00	1.808214e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.558993e+00	7.544454e-01	7.052229e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.351979e+00	2.635222e-01	1.845331e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.740281e+00	3.481002e-01	4.589411e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.677767e+00	3.555385e-01	3.650042e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.836322e+00	3.188272e-01	3.683373e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.085124e+00	3.236147e-01	3.823270e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.524845e+00	2.128335e-01	2.447448e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.132333e+00	1.815249e-01	1.355540e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.146896e-01	1.007468e-01	1.938613e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.959710e-01	9.936936e-02	1.077340e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.673417e-01	3.872587e-02	1.097486e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.454613e-01	3.201013e-02	6.171299e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.999393e-03	2.054621e-03	5.030072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.564859e+00	4.759969e+00	4.428026e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.750836e+01	6.031740e+00	4.687723e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.805464e+01	2.701226e+00	1.416037e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.319846e+01	8.356408e-01	9.282580e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.208910e+00	7.784541e-01	1.254574e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.317825e+00	6.501184e-01	8.697618e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.434995e+00	4.639967e-01	6.702753e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.305921e+00	2.953538e-01	4.507922e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.473566e+00	2.034097e-01	3.301368e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.688660e-01	1.390294e-01	2.792648e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.789803e-01	9.085236e-02	2.117656e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.626045e-02	3.758468e-03	1.218082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.143985e+00	5.642628e-01	7.815898e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.255329e+00	3.924573e-01	1.859622e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.923433e+00	4.553254e-01	2.028707e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.854207e+00	3.663364e-01	3.818993e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.032370e+00	2.042815e-01	2.617643e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.345152e-01	1.110682e-01	1.446759e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.086229e-01	5.044036e-02	7.994776e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.887332e-02	4.025916e-03	4.535009e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.013292e-04	1.011407e-04	2.452586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.449437e+01	2.464286e+00	3.065302e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.880470e+00	5.041557e-01	5.430381e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.275701e+00	1.831076e-01	7.044457e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.615060e+00	3.768949e-01	2.411654e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.599835e+00	2.139381e-01	2.676664e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.138138e-01	1.139963e-01	1.912839e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.435094e-01	7.194994e-02	9.327243e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.144676e-01	3.714576e-02	5.853640e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.072805e-02	1.613911e-03	1.001026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.660419e+02	1.799092e+01	1.562782e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.801134e+01	9.168307e-01	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.856971e+00	1.910463e-01	2.336520e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.329492e+00	2.022894e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.057904e+00	1.740053e-01	2.904027e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.141334e+00	1.634451e-01	2.663793e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.381581e-01	8.295273e-02	1.981658e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.736477e-02	3.757585e-03	1.422454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.536753e+00	4.783175e-01	8.582858e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.315343e+00	9.347493e-01	1.093002e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.490957e+00	5.174508e-01	4.201352e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.570803e+00	3.099365e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.245420e+00	3.128052e-01	7.445847e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.750614e+00	3.811499e-01	3.353148e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.366659e+00	3.921674e-01	2.957701e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.827047e+00	3.699193e-01	2.794863e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.270698e+00	2.321872e-01	3.018691e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.258467e-01	2.021592e-01	2.432170e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.635675e-01	1.131643e-01	1.463552e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.947780e-01	5.665937e-02	1.133315e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.220994e-01	3.127074e-02	5.473843e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.919374e-03	6.880277e-04	4.821144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.666192e+01	3.077592e+00	3.692008e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.017284e+01	1.029943e+00	1.477725e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.930856e+00	6.149483e-01	1.834240e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.840158e+00	2.494044e-01	1.987851e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.862755e+00	3.216713e-01	8.867098e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.888021e+00	2.000217e-01	2.374155e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.644095e+00	3.165203e-01	1.998608e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.110069e+00	2.740057e-01	2.652899e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.413530e+00	1.730909e-01	2.067801e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.035677e-01	1.585339e-01	1.805882e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.125086e-01	7.749838e-02	1.359328e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.549406e-01	3.602194e-02	7.660075e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.607581e-02	2.796916e-03	9.774417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.663547e+02	1.648307e+01	1.356394e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.569434e+01	1.066342e+00	4.930031e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.678287e+01	6.028084e-01	6.003419e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.115785e+01	1.174201e+00	5.606178e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.003603e+00	3.879409e-01	4.590183e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.597337e+00	1.577364e-01	2.800967e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.218022e+00	9.813390e-02	7.813926e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.425958e+00	1.858364e-01	8.702800e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.953827e+00	2.063221e-01	3.337404e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.355595e+00	1.673946e-01	2.580878e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.772996e-01	9.346779e-02	2.695183e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.654761e-02	7.216756e-03	1.493082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.888319e+00	3.219665e-01	2.376549e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.221963e+00	5.995202e-01	1.640477e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.427259e+00	3.480885e-01	5.172297e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.352622e+00	2.243890e-01	5.050738e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.166773e-01	1.385177e-01	2.640534e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.706081e-01	3.764382e-02	1.629965e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.039229e-01	2.132992e-03	9.447521e-02
7.950000e-01	2.050000e-01	2.050000e-01	-5.395927e-04	2.362351e-04	7.853645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.940486e+00	5.966368e-01	2.358791e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.148422e+00	2.164112e-01	1.236764e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.338641e+00	1.266260e-01	3.491998e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.185438e-01	5.120529e-02	2.169812e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.963701e-01	4.101733e-02	1.114046e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.664843e-01	4.533954e-03	7.598287e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.991534e-02	3.536974e-03	3.583187e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.393712e-04	1.730866e-04	4.163368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.433555e+01	1.327353e+00	4.238053e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.791552e+00	3.449198e-01	4.625268e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.432698e+00	1.364692e-01	3.771497e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.030594e-01	4.589138e-02	2.388886e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.563533e-02	0.000000e+00	1.823981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.509323e-01	1.105296e-01	1.636903e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.822684e+00	5.625571e-01	8.958024e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.976856e+00	1.042492e+00	5.908095e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.349915e+00	6.287989e-01	1.102030e-02
2.100000e-01	2.000000e-02	2.000000e-02	4.005686e+00	4.818475e-01	8.060199e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.156500e+00	4.555606e-01	3.166872e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.159139e+00	3.305121e-01	5.759784e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.597007e+00	2.429667e-01	4.722054e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.130208e+00	2.063347e-01	3.231861e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.572649e-01	1.375447e-01	2.495180e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.570795e-01	5.130057e-02	1.809683e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.405073e-01	1.790099e-02	1.289977e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.045450e-02	0.000000e+00	7.457901e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.068853e-03	1.307795e-03	4.921148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.142011e+00	9.951920e-01	7.976176e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.351685e+00	1.852537e+00	1.549891e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.698043e+00	8.553766e-01	4.890260e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.721083e+00	4.382747e-01	1.177613e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.334594e+00	4.539110e-01	4.424873e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.812481e+00	4.184328e-01	3.330769e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.740764e+00	3.212549e-01	4.186182e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.846895e+00	1.943308e-01	4.464345e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.401186e+00	1.720736e-01	2.663409e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.536496e-01	1.037193e-01	2.161604e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.330840e-01	7.673505e-02	1.801923e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.016486e-01	3.759797e-02	1.524441e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.369002e-01	1.083043e-02	8.712370e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.025471e-01	9.005224e-03	4.945577e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.737731e-03	7.910442e-04	5.904976e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.581203e+01	5.398476e+00	4.268071e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.568922e+01	5.410845e+00	3.283282e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.830037e+01	1.631923e+00	1.422485e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.182422e+01	9.045571e-01	1.972803e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.528243e+00	7.750922e-01	6.107073e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.462960e+00	5.327035e-01	7.014321e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.992424e+00	4.559921e-01	4.364326e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.753031e+00	2.126685e-01	4.388385e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.116848e+00	1.180851e-01	3.838933e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.568547e-01	5.250375e-02	2.585727e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.369569e-01	2.458266e-03	2.199598e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.911053e-03	6.257241e-04	1.065841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.767851e+00	5.346569e-01	5.603430e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.660823e+00	6.856799e-01	3.099215e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.129884e+00	5.575135e-01	2.147052e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.894099e+00	3.436043e-01	4.720187e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.806956e-01	1.607083e-01	3.875343e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.678759e-01	4.745878e-02	2.127181e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.690440e-01	1.400781e-03	1.153067e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.649770e-02	9.621469e-05	5.262946e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.231191e-03	0.000000e+00	3.743088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.229796e+01	2.461497e+00	2.282902e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.868722e+00	9.373417e-01	3.149094e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.809820e+00	4.604017e-01	8.958935e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.575088e+00	3.965059e-01	2.899439e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.391729e+00	1.438394e-01	3.480804e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.107235e-01	4.740898e-02	2.080945e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.619946e-01	2.009686e-02	1.143073e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.645568e-01	5.936955e-03	5.878952e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.226240e-03	3.213451e-04	8.653283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.693855e+02	2.169321e+01	1.699112e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.144294e+01	1.812746e+00	2.090600e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.549215e+00	5.833273e-01	3.099997e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.290850e+00	3.293779e-01	2.258008e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.778316e+00	1.649942e-01	3.891870e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.258446e-01	9.265735e-02	2.866711e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.032218e-01	1.072778e-02	2.047686e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.380938e-03	3.454376e-04	1.316033e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.230087e+00	4.476735e-01	5.853159e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.840994e+00	9.342283e-01	8.842502e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.767815e+00	9.438750e-01	5.663999e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.714967e+00	4.591486e-01	1.776748e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.533442e+00	3.575447e-01	5.364257e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.093690e+00	5.042603e-01	2.121060e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.525250e+00	4.854047e-01	4.062176e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.775789e+00	2.706852e-01	4.978128e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.285718e+00	1.916415e-01	3.660023e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.825487e-01	1.852249e-01	2.719159e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.206716e-01	6.475938e-02	2.301489e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.576417e-01	2.520846e-02	1.398605e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.559402e-02	0.000000e+00	6.971868e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.372492e-03	1.408394e-03	5.052965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.238188e+01	2.847184e+00	2.544080e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.240540e+01	2.387501e+00	1.519743e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.557094e+00	9.301583e-01	7.781706e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.075129e+00	4.304444e-01	1.583147e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.449731e+00	3.876808e-01	1.063284e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.323670e+00	3.769086e-01	2.272007e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.619066e+00	3.015922e-01	3.778888e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.901827e+00	2.046426e-01	3.227113e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.400251e+00	2.035758e-01	2.607883e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.153285e-01	8.902543e-02	1.963779e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.252481e-01	3.221150e-02	1.396030e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.920325e-01	0.000000e+00	9.470847e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.175105e-02	9.676078e-04	7.667397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.634569e+02	2.020646e+01	1.187407e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.295966e+01	2.694194e+00	3.118033e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.043370e+01	2.064573e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.210283e+01	7.285423e-01	3.936488e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.036668e+00	6.544173e-01	9.283980e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.059687e+00	2.861010e-01	2.799916e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.393311e+00	2.873809e-01	2.324626e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.431845e+00	2.901137e-01	1.937453e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.741483e+00	1.803068e-01	3.854429e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.019374e+00	8.071080e-02	3.682474e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.983529e-01	3.028472e-02	2.448029e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.453826e-02	2.733650e-05	1.492074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.393977e+00	4.414574e-01	3.690071e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.450279e+00	1.289664e-01	2.926198e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.129399e+00	4.544217e-01	3.906446e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.282827e+00	2.797238e-01	3.157912e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.472600e-01	1.537085e-01	2.436670e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.950182e-01	8.824623e-02	1.088627e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.365668e-01	3.299255e-02	5.647739e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.548773e-03	0.000000e+00	5.664800e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.944274e+00	6.198237e-01	4.756470e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.746879e+00	2.456516e-01	3.337947e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.493696e+00	2.720406e-01	2.229863e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.874330e-01	1.259128e-01	1.713108e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.295927e-01	7.326967e-02	1.049295e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.999594e-01	2.748226e-02	6.922110e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.418302e-02	1.465268e-02	3.537868e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.995903e-03	2.355879e-04	3.918384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.348017e+01	1.515092e+00	9.515834e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.024524e+00	4.438992e-01	6.552849e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.633235e+00	2.863094e-01	3.976344e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.953125e-01	1.413839e-01	2.200984e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.927573e-02	6.123932e-03	1.737643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.142132e-01	1.299491e-01	2.837070e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.705378e+00	9.192311e-01	1.311214e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.222452e+00	6.781634e-01	5.426147e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.223536e+00	2.996193e-01	6.447986e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.445976e+00	5.077682e-01	3.008501e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.642993e+00	4.873350e-01	3.591076e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.995672e+00	4.053704e-01	4.258815e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.487611e+00	3.005097e-01	3.074735e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.060735e+00	2.192626e-01	3.067051e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.333197e-01	1.499698e-01	2.190138e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.981046e-01	1.130419e-01	1.159883e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.543536e-01	5.938471e-02	8.484002e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.090841e-01	2.449840e-02	5.522352e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.713362e-03	6.755808e-04	4.243574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.287648e+00	1.269588e+00	1.587093e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.875727e+00	1.698097e+00	1.994101e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.238610e+00	1.130353e+00	4.396879e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.595001e+00	3.659377e-01	3.756290e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.842261e+00	4.900510e-01	4.465153e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.668253e+00	4.763749e-01	3.285398e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.622415e+00	3.797854e-01	3.464228e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.969895e+00	3.067299e-01	3.055141e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.372468e+00	2.266476e-01	3.152269e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.885634e-01	1.663507e-01	2.220904e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.921722e-01	1.079862e-01	1.553105e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.740005e-01	8.494512e-02	9.552029e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.603719e-01	4.372601e-02	9.186120e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.315193e-01	3.272084e-02	4.414936e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.165459e-03	1.179583e-03	5.153060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.982987e+00	4.511339e+00	5.277718e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.954932e+01	6.895447e+00	5.328357e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.804349e+01	1.972643e+00	2.002565e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.291823e+01	8.758759e-01	9.437065e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.480203e+00	9.620600e-01	1.136436e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.391587e+00	7.752807e-01	7.610954e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.147308e+00	4.914788e-01	7.606737e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.061586e+00	3.460978e-01	4.694183e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.290030e+00	2.259657e-01	3.804861e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.802354e-01	2.032053e-01	1.971517e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.806646e-01	9.525466e-02	1.821732e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.530258e-02	3.374886e-03	1.094214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.384040e+00	5.994037e-01	9.669541e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.184533e+00	2.561654e-01	1.630200e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.887911e+00	5.638040e-01	1.909168e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.765963e+00	3.960531e-01	3.480292e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.619537e-01	2.045542e-01	2.542529e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.064587e-01	1.085976e-01	1.415551e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.030625e-01	4.905900e-02	6.535814e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.676602e-02	5.703586e-03	4.036922e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.291226e-04	1.825985e-04	1.961141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.585725e+01	2.449071e+00	3.852553e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.816044e+00	4.366392e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.300298e+00	2.714338e-01	5.611080e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.448116e+00	4.276884e-01	2.385257e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.504562e+00	2.917485e-01	2.053100e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.491148e-01	1.169550e-01	1.846708e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.063470e-01	6.408595e-02	1.003232e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.887785e-01	3.082633e-02	5.963528e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.082449e-02	2.507374e-03	8.114101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.775857e+02	1.776358e+01	1.932263e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.768158e+01	5.964224e-01	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.839356e+00	3.772736e-01	1.704410e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.068680e+00	1.434210e-01	8.146589e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.889509e+00	2.857673e-01	2.346881e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.065067e+00	1.823142e-01	2.504107e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.266677e-01	9.700351e-02	1.815655e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.485311e-02	3.289825e-03	1.386098e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.737310e+00	5.505134e-01	1.108994e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.327053e+00	7.450123e-01	1.257071e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.563708e+00	5.284010e-01	3.798850e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.567219e+00	3.169494e-01	8.324618e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.204956e+00	4.268707e-01	1.295601e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.811707e+00	4.925153e-01	2.360590e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.310472e+00	5.405192e-01	2.571000e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.739194e+00	3.454119e-01	2.996706e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.218081e+00	2.502583e-01	3.013768e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.464904e-01	1.862946e-01	2.003210e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.500608e-01	1.325010e-01	1.288777e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.818106e-01	6.113541e-02	8.299794e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.143260e-01	2.658040e-02	5.330764e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.941172e-03	6.527522e-04	4.425268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.803146e+01	2.779604e+00	4.553480e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.061568e+01	1.185697e+00	1.110667e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.817518e+00	6.481080e-01	1.044255e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.031234e+00	4.151554e-01	5.785988e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.769958e+00	2.401014e-01	9.708240e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.951997e+00	2.877435e-01	1.565330e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.561045e+00	3.725354e-01	2.288739e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.927962e+00	2.787244e-01	2.324952e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.329069e+00	2.030908e-01	2.478375e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.251841e-01	1.280409e-01	1.556086e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.995290e-01	1.028616e-01	9.722715e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.314571e-01	3.494651e-02	7.982895e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.672766e-02	3.740275e-03	7.920129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.764892e+02	1.677267e+01	1.682162e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.543313e+01	1.552283e+00	2.400071e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.645868e+01	1.504985e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.050857e+01	3.869787e-01	6.075676e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.578871e+00	6.214322e-01	1.657642e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.468930e+00	2.195841e-01	6.592047e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.976997e+00	1.221214e-01	2.258454e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.291510e+00	2.251857e-01	8.826261e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.775696e+00	2.367933e-01	3.209826e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.192158e+00	1.935212e-01	3.054511e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.861317e-01	1.501474e-01	1.892540e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.423443e-02	4.791909e-03	1.522657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.129634e+00	3.805309e-01	2.730586e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.808598e+00	3.355848e-01	2.983003e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.357941e+00	4.495557e-01	4.485789e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.422713e+00	3.412817e-01	3.370126e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.208622e-01	1.176692e-01	2.725162e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.425489e-01	4.005634e-02	1.632679e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.181852e-01	7.629160e-03	7.283770e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.512240e-04	3.584542e-04	7.678053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.087804e+00	5.851470e-01	3.361149e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.030684e+00	2.716065e-01	1.932242e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.352727e+00	2.230955e-01	2.555208e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.539218e-01	7.479699e-02	2.040918e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.472051e-01	2.980811e-02	1.229258e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.519402e-01	6.551476e-03	6.795725e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.223633e-02	5.550685e-04	4.381954e-02
7.750000e-01	2.250000e-01	2.250000e-01	-6.371711e-05	7.064171e-05	3.372756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.453213e+01	1.225537e+00	5.958170e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.707067e+00	4.346072e-01	3.400097e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.380205e+00	1.950746e-01	3.581823e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.475560e-01	4.549121e-02	2.380327e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.532470e-02	3.627526e-04	1.736293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.606792e-01	9.896799e-02	2.253020e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.161645e+00	7.222723e-01	1.008708e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.013983e+00	8.191045e-01	8.023300e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.426619e+00	5.972487e-01	3.822502e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.923635e+00	5.442636e-01	3.574532e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.999765e+00	5.339939e-01	4.232999e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.131255e+00	4.334557e-01	4.321884e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.494370e+00	2.862570e-01	4.244036e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.067407e+00	2.285330e-01	3.067329e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.075342e-01	1.145871e-01	2.551193e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.152652e-01	5.252597e-02	1.881721e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.268979e-01	2.416228e-02	1.173096e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.136510e-02	1.267190e-02	6.183962e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.572234e-03	1.128955e-04	5.056686e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.698649e+00	6.921469e-01	1.107868e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.612052e+00	1.646993e+00	2.102710e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.070450e+00	8.597507e-01	1.002208e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.168995e+00	5.601761e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.148047e+00	5.945012e-01	1.709300e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.891080e+00	6.748469e-01	2.055946e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.788923e+00	4.159783e-01	2.471903e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.876782e+00	2.844953e-01	3.245758e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.329435e+00	1.861382e-01	2.663929e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.822422e-01	1.161494e-01	2.476973e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.025989e-01	7.830499e-02	1.577645e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.714238e-01	5.809263e-02	1.393396e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.265075e-01	2.203725e-02	8.656130e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.168998e-02	7.071688e-03	5.428328e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.317897e-03	1.915449e-04	4.414646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.490623e+01	4.710745e+00	5.890547e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.338603e+01	3.706915e+00	4.886251e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.883510e+01	1.500140e+00	9.035226e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.270457e+01	1.096372e+00	3.206473e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.123181e+00	1.091058e+00	4.245096e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.801116e+00	7.278688e-01	3.862813e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.786046e+00	4.142737e-01	4.487890e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.724718e+00	2.524446e-01	4.165110e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.049209e+00	1.254894e-01	3.994064e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.091590e-01	5.023275e-02	2.452011e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.131934e-01	4.118133e-02	1.849762e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.934827e-03	6.307048e-04	8.996001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.926773e+00	5.633737e-01	7.741710e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.597750e+00	5.538539e-01	4.388447e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.031256e+00	6.306195e-01	2.110748e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.844232e+00	4.597280e-01	4.504105e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.016834e+00	2.248905e-01	3.217629e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.351644e-01	5.514747e-02	2.169424e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.781365e-01	1.709612e-02	8.990454e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.504067e-02	0.000000e+00	5.385398e-02
8.200000e-01	1.800000e-01	1.800000e-01	-6.075278e-04	3.940464e-04	2.979544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.351472e+01	2.520354e+00	3.267739e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.718019e+00	7.608723e-01	2.949481e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.614819e+00	5.308282e-01	4.646893e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.590860e+00	5.197308e-01	3.003907e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.374636e+00	2.373069e-01	2.919061e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.574879e-01	7.659508e-02	2.108671e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.194006e-01	1.745581e-02	1.286423e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.253998e-01	0.000000e+00	6.586433e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.019658e-03	2.723706e-04	8.325920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.757640e+02	1.994570e+01	2.285560e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.112425e+01	2.502068e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.975671e+00	5.965481e-01	2.480829e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.147881e+00	3.318852e-01	1.979366e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.909148e+00	2.825436e-01	2.747840e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.190692e-01	8.726503e-02	3.419989e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.796105e-01	4.483139e-02	2.026635e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.781823e-03	0.000000e+00	1.194679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.333266e+00	4.698463e-01	8.310803e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.070692e+00	8.679563e-01	1.207354e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.740858e+00	7.807067e-01	7.506554e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.882413e+00	5.160551e-01	1.166238e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.518306e+00	4.301617e-01	5.846476e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.059820e+00	6.142093e-01	3.331582e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.362338e+00	4.734127e-01	3.853868e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.758988e+00	3.508131e-01	4.101061e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.225619e+00	2.345533e-01	3.448056e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.187440e-01	1.433672e-01	2.964177e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.854758e-01	7.679581e-02	2.016432e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.541010e-01	3.370278e-02	1.159949e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.618080e-02	1.268641e-02	6.606573e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.134072e-03	7.129135e-04	4.881587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.241798e+01	2.344874e+00	3.535715e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.253368e+01	1.779426e+00	2.475608e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.282550e+00	1.413060e+00	1.212808e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.148639e+00	4.341191e-01	3.214035e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.347649e+00	4.154243e-01	7.006883e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.414271e+00	5.645243e-01	7.156349e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.635409e+00	4.120765e-01	2.130439e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.926290e+00	2.718775e-01	3.360834e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.302437e+00	1.717227e-01	2.602217e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.445820e-01	8.891510e-02	1.775161e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.835018e-01	3.571663e-02	1.504900e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.884444e-01	1.605143e-02	8.049301e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.124051e-02	1.340555e-04	7.899671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.707575e+02	1.996297e+01	1.745254e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.311975e+01	3.494845e+00	1.613044e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.822158e+01	1.347991e+00	1.342318e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.250507e+01	1.521201e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.247824e+00	4.944865e-01	4.114832e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.917510e+00	5.724826e-01	1.256435e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.284557e+00	2.722000e-01	3.361679e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.480123e+00	2.809285e-01	1.612593e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.592836e+00	1.805678e-01	3.693470e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.938404e-01	1.058946e-01	3.560538e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.756086e-01	4.768404e-02	2.148821e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.580049e-02	1.263240e-03	1.234878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.327021e+00	3.403993e-01	3.073772e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.416924e+00	1.002621e-01	2.091103e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.140225e+00	3.317010e-01	3.212378e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.335549e+00	2.333890e-01	3.154281e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.701843e-01	1.760903e-01	1.269606e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.194694e-01	9.110509e-02	8.922072e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.370889e-01	2.681947e-02	5.992755e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.004577e-03	0.000000e+00	6.927546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.701927e+00	4.549474e-01	4.233456e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.825550e+00	2.379877e-01	2.066254e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.567255e+00	1.865807e-01	2.261297e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.930616e-01	1.194352e-01	1.158271e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.864822e-01	7.917350e-02	7.067118e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.301872e-01	3.303165e-02	6.164816e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.924471e-02	1.750448e-02	3.474223e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.956407e-03	2.981737e-04	3.576634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.316803e+01	1.174676e+00	8.358806e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.016307e+00	4.102299e-01	4.948909e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.850767e+00	2.455958e-01	2.872847e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.723641e-01	1.037096e-01	1.932996e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.449057e-02	6.220196e-03	1.407338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.826151e-01	1.529117e-01	2.281398e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.681064e+00	7.424023e-01	9.275414e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.069880e+00	5.320676e-01	4.571510e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.113805e+00	1.826075e-01	4.053241e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.370969e+00	3.057911e-01	1.833718e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.582728e+00	3.315501e-01	3.875119e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.023897e+00	3.183220e-01	3.038748e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.533398e+00	2.482072e-01	2.592023e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.152545e+00	1.989173e-01	2.377680e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.354277e-01	1.887046e-01	1.389970e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.114728e-01	1.006246e-01	1.172591e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.729971e-01	5.534844e-02	7.746836e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.057052e-01	2.209090e-02	5.225672e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.409511e-03	3.410122e-04	4.502805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.598526e+00	1.350883e+00	1.169670e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.411120e+00	1.153905e+00	1.405419e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.337682e+00	6.328797e-01	5.504812e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.147740e+00	1.357879e-01	3.123927e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.741791e+00	2.174060e-01	4.180016e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.654452e+00	3.087893e-01	2.507483e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.727538e+00	3.016159e-01	2.521622e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.059931e+00	2.549127e-01	2.194556e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.565173e+00	1.858012e-01	1.973567e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.128023e+00	1.373180e-01	1.750032e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.747950e-01	1.098613e-01	1.234099e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.029470e-01	7.795408e-02	9.187798e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.210965e-01	6.624234e-02	5.112438e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.466344e-01	2.071570e-02	4.253973e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.028483e-03	1.147651e-03	4.805106e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.003459e+01	5.032606e+00	4.373579e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.921716e+01	5.817921e+00	3.945149e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.740823e+01	1.428320e+00	1.471769e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.239732e+01	6.493880e-01	1.137389e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.436099e+00	6.107223e-01	8.954548e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.015206e+00	5.304725e-01	9.607502e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.278807e+00	4.288554e-01	3.923778e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.227672e+00	3.015291e-01	3.575741e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.516268e+00	2.276121e-01	2.612578e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.414464e-01	1.188798e-01	2.543257e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.658266e-01	8.834231e-02	1.404863e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.725927e-02	3.673189e-03	8.514453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.335527e+00	5.395206e-01	7.227157e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.134511e+00	1.988433e-01	1.366081e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.863275e+00	3.972719e-01	1.962066e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.779878e+00	2.843492e-01	3.230439e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.045904e+00	2.209589e-01	1.709762e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.427198e-01	1.130471e-01	1.147221e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.095880e-01	4.205100e-02	7.205097e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.239395e-02	1.765621e-03	4.136859e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.709452e-04	4.531734e-05	2.288295e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.414181e+01	1.624936e+00	2.920910e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.696273e+00	4.330481e-01	1.398969e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.585883e+00	2.687764e-01	1.719600e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.385873e+00	2.623389e-01	2.983586e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.621666e+00	2.037347e-01	2.034629e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.891458e-01	1.290624e-01	1.050524e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.584224e-01	7.535100e-02	6.405312e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.215999e-01	3.201756e-02	6.258611e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.237859e-02	1.961896e-03	7.471329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.601994e+02	1.058543e+01	1.724794e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.751088e+01	1.220599e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.463934e+00	2.940185e-01	3.038790e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.465172e+00	1.489734e-01	3.966812e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.021316e+00	2.430009e-01	1.740019e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.176772e+00	1.385782e-01	2.261960e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.187488e-01	8.081428e-02	1.633513e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.789779e-02	3.581345e-03	1.150772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.772824e+00	5.016889e-01	8.262421e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.191305e+00	6.592261e-01	8.685680e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.430900e+00	3.923564e-01	3.318194e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.382785e+00	2.062427e-01	1.018984e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.244846e+00	3.094575e-01	6.725279e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.755170e+00	3.611907e-01	1.838841e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.270547e+00	2.991708e-01	2.841169e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.797344e+00	2.956684e-01	2.616660e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.289257e+00	2.081288e-01	2.377248e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.441936e-01	2.111057e-01	1.411652e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.723901e-01	1.069380e-01	1.594382e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.020123e-01	6.330729e-02	7.493802e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.124575e-01	2.350357e-02	5.028002e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.767561e-03	3.937009e-04	4.259379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.704379e+01	2.108064e+00	3.401649e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.399318e+00	7.877005e-01	1.175870e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.063608e+00	2.975973e-01	3.255210e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.932476e+00	4.492675e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.888014e+00	1.912887e-01	6.685481e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.131485e+00	2.207563e-01	3.150535e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.657739e+00	3.033248e-01	1.624151e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.986226e+00	2.159589e-01	2.784304e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.496614e+00	1.900264e-01	1.529381e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.316797e-01	1.094052e-01	1.393263e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.377566e-01	7.798457e-02	9.224975e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.755491e-01	4.202953e-02	5.892490e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.704809e-02	2.564671e-03	6.201252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.598259e+02	9.714640e+00	1.584134e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.479866e+01	1.735145e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.651485e+01	1.842751e+00	9.229150e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.012168e+01	2.177091e-01	2.483619e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.190647e+00	6.425663e-01	1.061872e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.044371e+00	1.400563e-01	7.926734e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.496009e+00	1.245254e-01	1.045900e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.536767e+00	2.188277e-01	1.498865e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.950948e+00	2.528180e-01	1.997956e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.331525e+00	1.597131e-01	2.581596e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.180200e-01	9.942304e-02	2.067664e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.802176e-02	5.294849e-03	1.207216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.034169e+00	2.838391e-01	1.847626e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.844992e+00	2.768179e-01	1.160222e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.488889e+00	3.172585e-01	2.896639e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.382700e+00	2.157713e-01	3.043964e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.062709e-01	8.702652e-02	2.513041e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.176861e-01	4.816505e-02	1.194190e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.629887e-01	1.280863e-02	6.010474e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.654988e-03	3.594879e-04	8.636273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.860268e+00	4.881236e-01	2.027642e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.981843e+00	1.455410e-01	2.100727e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.527957e+00	1.775632e-01	1.950885e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.325318e-01	4.721172e-02	1.874121e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.598186e-01	2.659860e-02	1.132158e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.489409e-01	2.214387e-02	4.705513e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.533116e-02	0.000000e+00	3.689403e-02
7.750000e-01	2.250000e-01	2.250000e-01	-8.384605e-04	1.789171e-04	4.506465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.375120e+01	1.028591e+00	4.227494e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.131671e+00	3.184265e-01	2.916991e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.607441e+00	2.042905e-01	2.819770e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.045953e-01	2.934563e-02	2.061072e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.506161e-02	0.000000e+00	1.687049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.147727e-01	1.323597e-01	1.817467e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.256779e+00	6.556934e-01	6.959266e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.928043e+00	7.837585e-01	4.828444e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.216284e+00	2.475119e-01	4.897515e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.841524e+00	4.192793e-01	6.950713e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.934993e+00	3.200019e-01	4.033993e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.134459e+00	2.732308e-01	3.526818e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.495925e+00	1.727443e-01	3.592359e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.089833e+00	1.463653e-01	2.708629e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.344983e-01	9.172668e-02	2.058054e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.080159e-01	6.814698e-02	1.319034e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.814680e-01	2.026270e-02	9.688721e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.838858e-02	0.000000e+00	6.510721e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.324699e-03	0.000000e+00	5.869898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.284217e+00	7.887458e-01	9.314627e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.095728e+00	1.380282e+00	1.277658e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.362105e+00	5.339433e-01	5.161325e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.412608e+00	4.611549e-01	1.875782e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.004285e+00	4.391849e-01	1.675193e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.848355e+00	5.216219e-01	1.020708e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.769515e+00	2.296340e-01	3.161849e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.037210e+00	1.590455e-01	3.062327e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.471554e+00	1.344082e-01	2.354671e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.046487e+00	1.056587e-01	1.570976e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.607524e-01	4.777734e-02	1.564332e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.145810e-01	3.525343e-02	1.039393e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.687425e-01	3.287704e-02	5.867548e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.228011e-01	0.000000e+00	5.984598e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.032018e-03	7.244758e-04	4.964137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.647694e+01	4.684605e+00	4.643670e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.347799e+01	3.444579e+00	2.984155e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.816241e+01	1.325650e+00	7.003370e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.174362e+01	1.111670e+00	2.156178e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.298038e+00	7.776992e-01	3.309835e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.634936e+00	4.692207e-01	5.182675e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.161523e+00	4.214161e-01	3.445769e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.938987e+00	1.708131e-01	4.638073e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.219812e+00	1.352795e-01	2.793848e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.820729e-01	2.430375e-02	2.549176e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.843371e-01	1.798539e-02	1.773029e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.744979e-03	1.618675e-03	8.758449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.013861e+00	5.364478e-01	4.685598e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.449955e+00	4.347057e-01	1.923847e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.995170e+00	4.024663e-01	2.022788e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.853748e+00	2.551138e-01	4.121998e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.373697e-01	1.056784e-01	2.922249e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.363982e-01	6.000423e-02	1.433047e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.352617e-01	2.235593e-02	7.220868e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.355726e-02	1.500274e-03	4.753544e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.707304e-03	0.000000e+00	3.903097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.290237e+01	2.031480e+00	2.269173e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.742139e+00	5.618636e-01	1.735663e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.579833e+00	4.911969e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.780823e+00	2.841420e-01	2.342697e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.528225e+00	1.191670e-01	2.810183e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.548190e-01	4.674103e-02	1.951542e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.653516e-01	3.009391e-02	8.396475e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.426777e-01	1.880873e-02	4.585173e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.309562e-03	0.000000e+00	8.705613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.643743e+02	1.591173e+01	1.637210e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.877359e+01	1.397244e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.968275e+00	5.502246e-01	1.663266e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.631202e+00	4.450991e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.227131e+00	1.764479e-01	2.588186e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.369592e-01	4.526921e-02	2.731950e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.226032e-01	0.000000e+00	2.302262e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.368460e-03	1.433996e-03	1.066964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.419948e+00	4.408360e-01	5.699938e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.140737e+00	8.520707e-01	6.967226e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.603136e+00	6.824323e-01	3.152570e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.550784e+00	3.069827e-01	1.442686e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.444687e+00	3.356617e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.978210e+00	4.128291e-01	2.053174e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.455054e+00	2.845062e-01	3.355874e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.811506e+00	2.148344e-01	3.302474e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.251037e+00	1.351851e-01	3.117617e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.195924e-01	8.504244e-02	2.434971e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.529119e-01	7.044890e-02	1.454463e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.808677e-01	9.605785e-03	9.723093e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.877469e-02	8.986619e-04	6.107004e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.963371e-03	1.878241e-04	5.630608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.391928e+01	2.458189e+00	2.306391e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.171047e+01	1.594280e+00	1.079141e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.298402e+00	4.316084e-01	7.287716e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.479017e+00	5.628661e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.916052e+00	2.782235e-01	1.404068e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.344934e+00	3.259478e-01	3.519474e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.885984e+00	3.855013e-01	1.213646e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.084253e+00	1.383588e-01	2.988310e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.339250e+00	6.875659e-02	2.747689e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.146944e-01	5.584448e-02	1.682537e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.738683e-01	4.073151e-02	9.758678e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.501864e-01	1.613876e-02	5.450957e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.336121e-02	0.000000e+00	9.380681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.609397e+02	1.529309e+01	1.331927e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.934792e+01	2.026584e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.735881e+01	1.346185e+00	1.141464e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.170437e+01	9.203921e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.589685e+00	5.908319e-01	2.232808e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.230298e+00	5.531710e-01	8.881174e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.378032e+00	3.769133e-01	3.445034e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.863224e+00	2.907416e-01	8.578623e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.897625e+00	1.004331e-01	4.575002e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.066533e+00	7.571360e-02	3.369861e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.982570e-01	1.600894e-02	1.897980e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.663139e-02	1.247052e-03	1.163547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.586477e+00	3.312628e-01	3.363785e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.290111e+00	1.140160e-01	8.142842e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.951674e+00	3.453434e-01	3.624199e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.217208e+00	2.318436e-01	2.360879e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.318898e-01	1.450080e-01	1.449266e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.785233e-01	1.098902e-01	7.219817e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.171121e-01	2.578824e-02	5.502019e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.691766e-03	2.529776e-04	5.572539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.020819e+00	4.655859e-01	4.361064e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.751004e+00	2.676612e-01	1.659830e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.331636e+00	1.921785e-01	2.602692e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.154144e-01	1.210619e-01	1.288117e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.089482e-01	6.913513e-02	6.506255e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.202101e-01	3.339605e-02	5.502824e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.591453e-02	2.046652e-02	3.071571e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.824689e-03	1.305478e-04	4.526629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.350565e+01	1.089224e+00	8.937973e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.954581e+00	4.661596e-01	3.409992e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.692357e+00	2.515475e-01	3.028050e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.692619e-01	1.318592e-01	1.771205e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.853294e-02	5.519632e-03	1.725005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.830080e-01	2.617206e-01	3.197080e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.341867e+00	7.785190e-01	1.145953e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.189800e+00	3.076829e-01	3.735454e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.865822e+00	2.641094e-01	3.558461e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.044394e+00	3.750759e-01	3.052247e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.512417e+00	4.393645e-01	2.388595e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.873005e+00	3.409879e-01	2.907271e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.400288e+00	2.602923e-01	2.309250e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.083257e+00	2.216956e-01	1.605880e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.229890e-01	1.472905e-01	1.566504e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.589400e-01	1.010393e-01	1.039802e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.478910e-01	4.985371e-02	8.755368e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.001042e-01	2.384155e-02	4.755710e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.174011e-03	5.065566e-04	3.992101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.621011e+00	1.645234e+00	1.540173e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.888374e+00	1.291993e+00	1.581272e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.091586e+00	3.424299e-01	1.078844e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.823630e+00	3.051048e-01	3.733589e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.461959e+00	3.856170e-01	2.278884e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.489043e+00	3.947294e-01	1.334146e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.484571e+00	3.142436e-01	3.800361e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.926646e+00	2.941905e-01	1.908394e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.482632e+00	2.163772e-01	1.215828e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.053268e+00	2.033942e-01	1.124360e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.873261e-01	9.989890e-02	1.459495e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.592789e-01	6.916989e-02	7.432365e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.705580e-01	5.889147e-02	7.092340e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.354825e-01	2.999464e-02	5.001577e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.431477e-03	1.015303e-03	5.197590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.346300e+01	7.154795e+00	5.647255e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.211277e+01	5.956046e+00	4.472398e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.753231e+01	1.016616e+00	2.456833e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.174342e+01	6.953973e-01	1.266168e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.453697e+00	7.498455e-01	1.168292e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.008198e+00	6.630588e-01	4.389893e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.116328e+00	4.750778e-01	5.420298e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.116409e+00	3.121910e-01	2.982130e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.380136e+00	2.592257e-01	2.058727e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.495381e-01	1.351147e-01	2.342881e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.534856e-01	7.361108e-02	1.866495e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.495879e-02	4.039464e-03	1.110030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.853955e+00	5.914748e-01	8.138709e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.942260e+00	1.162409e-01	1.560815e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.723944e+00	4.762704e-01	2.212915e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.669844e+00	3.186252e-01	2.879713e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.323718e-01	1.880560e-01	1.626367e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.771295e-01	9.752591e-02	1.034746e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.728328e-01	3.971030e-02	6.654720e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.718235e-02	8.396742e-03	3.288071e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.207867e-04	5.126088e-05	2.257486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.720946e+01	2.128888e+00	3.159382e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.162342e+00	2.431917e-01	1.077638e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.215424e+00	1.937926e-01	6.530049e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.443989e+00	4.197520e-01	1.858118e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.410657e+00	1.843336e-01	2.249071e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.065477e-01	1.304666e-01	1.257380e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.918478e-01	6.582528e-02	6.618327e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.880446e-01	2.621035e-02	5.467364e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.166851e-02	3.235932e-03	6.913049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.805662e+02	1.362640e+01	1.746635e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.608963e+01	7.872556e-01	7.013030e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.783863e+00	3.080249e-01	1.112011e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.085247e+00	1.553157e-01	5.328760e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.925366e+00	2.213226e-01	2.096948e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.087215e+00	2.052785e-01	2.124447e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.360483e-01	8.381500e-02	1.516458e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.593122e-02	3.515730e-03	1.238406e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.308688e+00	6.303603e-01	1.124544e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.724245e+00	7.426484e-01	1.055609e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.529348e+00	4.367666e-01	1.527160e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.203109e+00	2.236577e-01	1.231000e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.999231e+00	4.068681e-01	1.611358e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.496446e+00	3.772372e-01	3.201303e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.210115e+00	4.086408e-01	2.290025e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.677783e+00	3.173573e-01	2.150618e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.222189e+00	2.670133e-01	1.835027e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.147651e-01	1.549904e-01	1.889786e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.033126e-01	9.809253e-02	1.203137e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.610971e-01	6.052074e-02	9.042247e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.041594e-01	2.591724e-02	4.326523e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.237266e-03	4.774379e-04	4.408519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.156066e+01	2.789176e+00	4.220894e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.087058e+00	6.185571e-01	1.207123e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.580405e+00	6.997495e-02	2.982206e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.451691e+00	2.273015e-01	9.455820e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.615531e+00	3.779620e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.931494e+00	2.413118e-01	1.324055e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.377915e+00	2.630321e-01	2.660143e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.001903e+00	3.343071e-01	1.631695e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.380015e+00	2.236816e-01	1.473231e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.303465e-01	1.225588e-01	1.274800e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.687522e-01	6.550633e-02	9.962897e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.527038e-01	4.639403e-02	5.665445e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.533120e-02	2.481106e-03	7.692642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.779018e+02	1.103921e+01	1.876902e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.324910e+01	1.174479e+00	3.293987e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.478492e+01	1.117361e+00	1.127408e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.115099e+01	1.246686e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.574825e+00	8.500447e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	3.990314e+00	1.305593e-01	3.321188e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.223304e+00	2.548539e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.375121e+00	2.641171e-01	2.004108e-03
9.625000e-02	1.875000e-02	1.875000e-02	1.811735e+00	2.044190e-01	3.146528e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.220709e+00	2.104908e-01	2.034798e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.932596e-01	1.120581e-01	1.856682e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.336317e-02	4.119384e-03	1.411753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.532585e+00	3.790937e-01	2.099841e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.395074e+00	1.498941e-01	2.508800e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.023031e+00	3.384574e-01	3.791233e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.242519e+00	2.108791e-01	2.820411e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.198610e-01	1.247567e-01	1.682470e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.573789e-01	5.789029e-02	1.094056e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.559665e-02	4.004500e-03	6.791993e-02
7.950000e-01	2.050000e-01	2.050000e-01	-9.934764e-04	6.293928e-05	6.975257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.269436e+00	4.606380e-01	2.981930e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.627594e+00	1.895428e-01	2.303650e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.332105e+00	1.703155e-01	1.924437e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.146699e-01	9.290289e-02	1.320791e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.844704e-01	6.253582e-02	8.099204e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.506818e-01	7.525189e-04	6.098519e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.547317e-02	4.920138e-04	3.843369e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.797604e-04	1.540487e-04	3.555402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.489939e+01	1.261153e+00	4.138336e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.214666e+00	3.226344e-01	5.808443e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.341975e+00	1.386536e-01	3.260269e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.687392e-01	5.676322e-02	2.175345e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.842089e-02	1.936339e-03	1.437173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.395456e-01	1.618399e-01	2.472650e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.020837e+00	8.387077e-01	1.032233e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.719329e+00	8.812371e-01	3.312004e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.998790e+00	1.460380e-01	2.948094e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.299253e+00	5.162526e-01	2.930009e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.451774e+00	3.676525e-01	4.881699e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.898906e+00	2.901626e-01	3.720550e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.429354e+00	2.689912e-01	2.663800e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.007407e+00	1.646858e-01	2.565264e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.822832e-01	1.148498e-01	1.692855e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.120036e-01	6.805679e-02	1.192523e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.188561e-01	3.190818e-02	8.134174e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.453902e-02	0.000000e+00	6.841098e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.158623e-03	2.981232e-04	5.363747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.429214e+00	1.123882e+00	1.058437e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.871219e+00	1.238913e+00	1.533387e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.626088e+00	5.369617e-01	7.153294e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.028857e+00	3.320683e-01	3.531080e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.654575e+00	4.794645e-01	1.188261e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.374005e+00	4.801223e-01	2.401052e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.576330e+00	3.574238e-01	2.244632e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.812537e+00	2.065081e-01	2.770545e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.346561e+00	2.315527e-01	1.672713e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.076460e-01	1.334956e-01	1.619559e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.980159e-01	7.326471e-02	1.342343e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.066230e-01	5.333620e-02	9.451339e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.078068e-01	1.388072e-02	7.718541e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.332434e-02	8.257832e-04	5.906342e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.199422e-03	4.337000e-04	4.542172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.010690e+01	5.744871e+00	5.972860e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.661740e+01	3.714819e+00	3.812804e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.801904e+01	1.109030e+00	3.914717e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.066926e+01	9.761986e-01	1.438118e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.501436e+00	1.271576e+00	9.563192e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.406493e+00	6.142533e-01	3.071254e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.662533e+00	3.463970e-01	4.884311e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.788748e+00	3.080470e-01	3.561498e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.072242e+00	1.453897e-01	2.617669e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.709747e-01	9.396573e-02	2.162671e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.894495e-01	1.964859e-05	2.101737e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.400348e-03	5.018153e-04	8.412847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.727434e+00	7.168073e-01	5.782561e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.395221e+00	3.633827e-01	2.190278e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.326851e+00	3.500809e-01	5.022033e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.828831e+00	3.840677e-01	3.175105e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.342357e-01	1.466442e-01	2.495913e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.545300e-01	8.156534e-02	1.361820e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.633922e-01	1.365742e-02	7.133688e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.319870e-02	2.789397e-03	4.453694e-02
8.200000e-01	1.800000e-01	1.800000e-01	-7.729506e-04	3.054173e-04	2.901669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.742381e+01	3.064962e+00	2.371398e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.103160e+00	3.102990e-01	3.405572e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.246299e+00	4.585943e-01	8.429211e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.242897e+00	2.656879e-01	3.888111e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.403595e+00	1.667112e-01	2.312510e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.632807e-01	7.752028e-02	1.539305e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.453121e-01	5.155316e-02	8.711292e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.364663e-01	0.000000e+00	6.780013e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.559771e-03	6.416918e-04	8.015801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.891215e+02	1.943231e+01	1.722267e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.821767e+01	1.596845e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.464341e+00	5.345749e-01	1.115157e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.278383e+00	3.120147e-01	9.918396e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.764436e+00	1.563981e-01	2.978868e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.413075e-01	1.002082e-01	2.675003e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.503447e-01	6.445318e-03	1.693432e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.397605e-03	1.550519e-04	1.103148e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.698756e+00	5.958270e-01	9.449916e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.902280e+00	9.943975e-01	8.196783e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.087284e+00	6.764660e-01	4.255323e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.689634e+00	4.771291e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.137080e+00	4.376265e-01	1.653158e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.645866e+00	4.738096e-01	4.081547e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.140514e+00	3.429065e-01	3.248318e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.691744e+00	3.152415e-01	3.207909e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.145273e+00	1.774950e-01	2.737652e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.019821e-01	1.228725e-01	2.073956e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.910319e-01	1.101590e-01	1.392554e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.405660e-01	3.188260e-02	8.601653e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.792943e-02	0.000000e+00	6.922884e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.096786e-03	1.238436e-04	5.467204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.695872e+01	3.263995e+00	3.731755e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.342202e+01	2.101758e+00	1.062941e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.480258e+00	3.628277e-01	3.390183e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.860136e+00	2.348694e-01	2.227964e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.785538e+00	2.877508e-01	2.505119e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.089099e+00	3.944985e-01	1.053809e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.610654e+00	5.064138e-01	2.329235e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.912981e+00	2.038396e-01	2.494954e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.256939e+00	1.723099e-01	1.893826e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.483451e-01	9.356214e-02	1.708427e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.117537e-01	5.633916e-02	1.127589e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.655429e-01	3.461539e-03	7.385212e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.506861e-03	1.197885e-05	8.478633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.792761e+02	1.732089e+01	1.781067e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.809430e+01	1.940629e+00	1.228188e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.824008e+01	2.301173e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.085982e+01	5.024038e-01	2.336510e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.941377e+00	5.815454e-01	4.579716e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.620065e+00	5.274902e-01	9.904087e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.705481e+00	7.900827e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.480393e+00	2.768528e-01	1.554340e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.557535e+00	1.552855e-01	3.589256e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.860795e-01	1.173726e-01	3.054236e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.513003e-01	2.350475e-02	2.237924e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.703883e-02	4.314876e-04	1.034477e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.540359e+00	3.294383e-01	3.900959e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.199649e+00	3.116344e-02	1.222611e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.057769e+00	3.893141e-01	3.015138e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.280039e+00	2.728725e-01	2.040619e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.980996e-01	1.986713e-01	1.298261e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.697744e-01	9.017868e-02	9.127661e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.208621e-01	3.216772e-02	5.382208e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.705489e-03	4.861355e-04	5.965625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.841829e+00	3.960368e-01	4.722247e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.825461e+00	3.025976e-01	1.316425e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.518268e+00	2.239330e-01	1.770821e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.035730e-01	1.302046e-01	1.218044e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.161344e-01	6.298843e-02	1.298109e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.484190e-01	6.809032e-02	4.304354e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.858776e-02	1.788620e-02	2.894632e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.929920e-03	2.744403e-04	3.666180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.330521e+01	9.459362e-01	9.288077e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.093709e+00	5.201209e-01	1.793884e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.759027e+00	2.493946e-01	2.918579e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.403413e-01	1.150023e-01	2.252952e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.110794e-02	6.402660e-03	1.370178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.145656e-01	1.411033e-01	4.207223e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.926420e+00	7.109661e-01	1.262279e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.230408e+00	4.499105e-01	4.161601e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.121568e+00	3.239514e-01	6.966237e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.308797e+00	4.568774e-01	2.180145e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.595323e+00	4.084552e-01	3.098670e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.928794e+00	3.684004e-01	2.935269e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.443944e+00	3.221033e-01	2.404820e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.044955e+00	2.106861e-01	1.927441e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.562987e-01	1.575256e-01	1.513891e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.886247e-01	1.381203e-01	8.356533e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.398221e-01	5.238831e-02	7.867029e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.010242e-01	3.258340e-02	3.889772e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.887011e-03	9.687865e-04	3.738511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.894047e+00	1.078664e+00	1.953132e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.959090e+00	9.542309e-01	1.630627e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.655510e+00	5.384413e-01	4.093977e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.313119e+00	4.129470e-01	2.761169e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.585690e+00	4.512956e-01	3.905487e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.391918e+00	3.939998e-01	2.869112e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.775534e+00	3.883001e-01	1.394341e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.935324e+00	2.573340e-01	2.850190e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.436816e+00	2.121275e-01	1.920157e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.045751e+00	1.675760e-01	1.717512e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.232385e-01	1.139560e-01	1.747911e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.733461e-01	7.292030e-02	1.097049e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.075713e-01	6.520822e-02	4.919111e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.534874e-01	4.205557e-02	2.654540e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.982286e-03	2.759980e-03	5.020787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.211944e+01	5.942412e+00	6.010875e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.104717e+01	4.359863e+00	4.740583e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.825491e+01	1.223356e+00	1.624827e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.230901e+01	9.049303e-01	8.940062e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.306404e+00	7.503890e-01	9.138822e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.936564e+00	7.104432e-01	5.491458e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.339365e+00	6.573343e-01	2.116657e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.077408e+00	2.852741e-01	3.232064e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.299334e+00	1.704703e-01	3.885635e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.679577e-01	1.157927e-01	2.611563e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.306771e-01	1.308373e-01	1.527809e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.825548e-02	4.633473e-03	1.055944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.316603e+00	4.471969e-01	9.683665e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.199664e+00	2.572607e-01	6.754490e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.979723e+00	5.025714e-01	2.131913e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.751009e+00	3.656252e-01	2.943033e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.642215e-01	2.078404e-01	1.744457e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.165982e-01	1.220718e-01	9.733388e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.875778e-01	4.602762e-02	6.881770e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.065028e-02	7.097917e-03	4.416569e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.623575e-04	1.516319e-05	2.074573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.418163e+01	1.317224e+00	3.600655e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.726802e+00	5.949769e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.590223e+00	3.534115e-01	8.015518e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.654191e+00	3.880362e-01	2.400889e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.570740e+00	2.314077e-01	1.711987e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.045758e-01	1.262279e-01	1.048738e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.103014e-01	7.031492e-02	1.188795e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.121209e-01	5.827013e-02	5.384995e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.182023e-02	3.000468e-03	7.331692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.597307e+02	9.135947e+00	1.904257e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.883000e+01	1.296587e+00	1.079618e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.735475e+00	7.171072e-01	2.323579e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.201061e+00	8.671868e-02	6.475262e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.132622e+00	3.133706e-01	1.477538e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.076853e+00	1.481194e-01	2.597933e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.263144e-01	8.041221e-02	1.756538e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.837181e-02	4.304250e-03	1.094774e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.837359e+00	4.058189e-01	1.145485e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.062211e+00	8.917282e-01	1.059316e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.298189e+00	3.396667e-01	5.647313e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.570811e+00	2.679654e-01	1.512786e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.399194e+00	5.281476e-01	2.517395e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.940470e+00	5.614265e-01	1.703835e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.309425e+00	4.010951e-01	2.972413e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.702996e+00	3.192854e-01	2.761872e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.186062e+00	2.307477e-01	2.626536e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.805874e-01	2.159330e-01	1.374482e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.662053e-01	1.393342e-01	8.858789e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.575055e-01	5.793927e-02	9.026126e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.066642e-01	3.233850e-02	3.880074e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.884565e-03	8.519259e-04	4.037184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.783458e+01	2.069441e+00	4.604462e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.715454e+00	6.973793e-01	1.005320e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.032675e+00	3.180892e-01	3.413381e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.096982e+00	5.181226e-01	2.878857e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.279483e+00	5.259035e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.077871e+00	3.343680e-01	2.944386e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.695942e+00	3.977257e-01	1.722815e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.970463e+00	2.134283e-01	2.980059e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.442697e+00	2.191539e-01	1.730890e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.409705e-01	1.183038e-01	2.019116e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.860807e-01	7.104429e-02	1.303572e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.882128e-01	7.222936e-02	4.802280e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.604086e-02	3.579912e-03	7.371174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.632932e+02	8.866211e+00	1.633220e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.477999e+01	1.616852e+00	9.102495e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.675595e+01	1.273847e+00	4.359455e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.219722e+01	1.405280e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.709728e+00	6.885365e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.057060e+00	1.542262e-01	1.535598e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.993802e+00	1.174752e-01	1.660244e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.562122e+00	3.559065e-01	1.019945e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.983573e+00	2.511085e-01	2.531075e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.194141e+00	1.495617e-01	3.590255e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.635611e-01	1.186645e-01	2.224415e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.753996e-02	6.675317e-03	1.305471e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.324300e+00	3.473854e-01	2.959455e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.510356e+00	1.601255e-01	1.383995e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.373838e+00	4.746288e-01	2.625678e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.276779e+00	1.927866e-01	3.842025e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.215670e-01	1.139126e-01	2.080335e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.324680e-01	4.565116e-02	1.114068e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.179923e-01	1.221053e-02	5.818215e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.894636e-03	0.000000e+00	7.868916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.071270e+00	4.849228e-01	3.249449e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.895111e+00	3.672243e-01	1.427709e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.300166e+00	1.355100e-01	2.472624e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.326614e-01	4.734673e-02	1.826820e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.323146e-01	3.339341e-02	1.101461e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.624066e-01	1.529263e-02	6.044123e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.789855e-02	4.320752e-03	3.474389e-02
7.750000e-01	2.250000e-01	2.250000e-01	-8.385774e-04	0.000000e+00	3.873240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.404234e+01	8.998646e-01	6.453995e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.120279e+00	6.433223e-01	5.901205e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.460860e+00	1.046152e-01	3.656356e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.919967e-01	4.271270e-02	2.389888e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.617656e-02	1.431961e-03	1.476585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.492200e-01	6.286248e-02	2.639703e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.345326e+00	4.701006e-01	1.107609e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.247372e+00	9.274337e-01	4.635765e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.450059e+00	4.126798e-01	1.129675e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.784753e+00	5.587242e-01	2.283821e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.788712e+00	5.274981e-01	3.113521e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.089984e+00	3.626209e-01	2.901139e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.466690e+00	2.137772e-01	4.362120e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.063320e+00	2.061191e-01	2.449150e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.074021e-01	1.010311e-01	2.095557e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.232965e-01	6.353998e-02	1.244370e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.066160e-01	2.585504e-02	9.942305e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.773828e-02	1.991092e-02	5.188490e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.537131e-03	4.047386e-04	4.128514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.763316e+00	6.705042e-01	1.542256e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.960371e+00	1.443581e+00	1.743636e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.321105e+00	4.413593e-01	4.791878e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.355529e+00	5.247664e-01	1.706922e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.317144e+00	6.726398e-01	2.536800e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.155028e+00	6.110353e-01	1.381721e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.636387e+00	3.975293e-01	3.743767e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.936200e+00	2.838273e-01	1.708141e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.315273e+00	1.681584e-01	2.000300e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.002335e+00	1.256505e-01	1.896339e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.623788e-01	4.273174e-02	1.977981e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.872493e-01	2.406187e-02	1.506780e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.252097e-01	3.079302e-02	6.881388e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.052359e-01	1.327315e-02	4.132034e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.731278e-03	1.718504e-04	4.661588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.875595e+01	4.791939e+00	5.328507e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.603868e+01	4.678041e+00	3.098102e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.834652e+01	1.809992e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.027983e+01	3.147635e-01	1.050850e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.737429e+00	5.631590e-01	7.954826e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.905213e+00	7.518513e-01	1.889889e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.096511e+00	5.327968e-01	3.531097e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.867770e+00	2.252654e-01	3.737388e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.095170e+00	2.457867e-02	4.119230e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.708706e-01	7.681055e-02	2.539986e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.139901e-01	1.892519e-02	2.013402e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.080017e-03	1.521925e-03	8.382797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.106718e+00	5.442153e-01	7.641869e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.322716e+00	3.568548e-01	2.681798e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.117242e+00	5.774084e-01	1.119136e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.853396e+00	3.303042e-01	3.930123e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.896109e-01	1.911015e-01	2.744423e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.439013e-01	7.948862e-02	1.455507e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.628311e-01	2.140130e-02	7.311849e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.984494e-03	0.000000e+00	5.403355e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.189408e-03	0.000000e+00	3.144194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.302402e+01	1.704756e+00	3.496928e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.374624e+00	5.413847e-01	3.288712e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.950891e+00	5.493058e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.978830e+00	5.376277e-01	8.014960e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.394433e+00	1.668203e-01	2.898799e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.178978e-01	6.127800e-02	1.639320e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.075551e-01	1.531480e-02	1.162848e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.350146e-01	1.000277e-02	5.734244e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.603554e-03	4.686650e-04	6.376287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.540487e+02	9.679368e+00	2.339633e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.129910e+01	2.729260e+00	4.108859e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.945758e+00	8.054967e-01	1.954490e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.686351e+00	4.969740e-01	1.662338e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.164025e+00	3.043339e-01	1.462359e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.643708e-01	5.657406e-02	3.634772e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.021351e-01	4.126080e-02	1.892945e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.444734e-03	3.987175e-05	1.021054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.313121e+00	3.367580e-01	8.728300e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.053340e+00	7.426328e-01	1.095966e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.697327e+00	9.964532e-01	3.599435e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.714572e+00	3.909269e-01	2.531651e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.638448e+00	4.869281e-01	1.439746e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.025555e+00	5.024293e-01	1.852851e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.437461e+00	4.752658e-01	3.464367e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.764892e+00	2.883899e-01	4.278816e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.293447e+00	2.394073e-01	2.977126e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.005864e-01	9.249897e-02	2.563826e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.056322e-01	8.754148e-02	1.393167e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.307093e-01	2.825882e-02	8.852512e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.899828e-02	2.298566e-02	5.242363e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.825943e-03	3.469809e-04	4.321359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.343939e+01	1.432136e+00	4.528760e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.162896e+01	1.783983e+00	1.074692e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.482792e+00	7.205216e-01	3.515073e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.419088e+00	5.692198e-01	3.146146e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.161378e+00	3.976021e-01	1.873454e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.682048e+00	5.465408e-01	3.601889e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.013281e+00	4.121703e-01	1.848673e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.062294e+00	2.803788e-01	2.488108e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.346005e+00	1.955207e-01	2.188237e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.075618e-01	6.453123e-02	2.238910e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.081795e-01	1.554901e-02	1.393177e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.894625e-01	2.265603e-02	6.557245e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.149793e-02	1.270815e-03	7.255297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.565983e+02	1.106831e+01	1.835907e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.796276e+01	2.346585e+00	2.030185e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.057351e+01	2.883448e+00	4.226708e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.497196e+01	2.333827e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.967100e+00	3.754131e-01	1.085958e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.615165e+00	7.124411e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.819070e+00	5.116146e-01	1.726917e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.662946e+00	3.610123e-01	2.825621e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.823822e+00	1.722688e-01	3.777442e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.021670e+00	1.780571e-02	3.554764e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.768177e-01	1.502034e-02	2.375041e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.466701e-02	1.213491e-03	1.182862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.900557e+00	2.621172e-01	3.391875e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.967650e+00	1.031666e-01	5.420609e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.771354e+00	3.130436e-01	2.802857e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.153302e+00	2.359137e-01	1.422720e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.813807e-01	1.313906e-01	1.293604e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.037028e-01	1.117451e-01	7.283565e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.223636e-02	2.365618e-02	5.752009e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.166000e-03	0.000000e+00	4.989545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.311758e+00	3.613264e-01	3.853530e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.368971e+00	2.027254e-01	2.053883e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.331054e+00	2.356325e-01	1.074560e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.696476e-01	1.516544e-01	9.637305e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.007781e-01	5.846895e-02	7.454288e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.898607e-01	3.033271e-02	5.098672e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.538059e-02	1.839940e-02	2.646652e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.452605e-03	0.000000e+00	4.043472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.395236e+01	8.622257e-01	8.195227e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.606113e+00	4.283870e-01	2.401546e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.634326e+00	2.686752e-01	2.653262e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.290369e-01	1.393818e-01	1.560361e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.513300e-02	5.242491e-03	1.657312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.830100e-01	2.705130e-01	4.811610e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.084422e+00	8.312980e-01	1.021076e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.265954e+00	2.043084e-01	4.221324e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.763944e+00	3.446083e-01	7.947661e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.864330e+00	3.654551e-01	3.229723e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.149619e+00	3.217005e-01	2.986006e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.664927e+00	3.261105e-01	1.851649e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.249260e+00	3.500020e-01	2.130292e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.846331e-01	1.935654e-01	1.147594e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.803921e-01	1.333497e-01	1.595926e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.082580e-01	1.157491e-01	1.122909e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.083477e-01	4.038048e-02	7.039286e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.733706e-02	1.630174e-02	2.821124e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.003767e-03	1.206913e-03	2.689060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.993057e+00	1.655962e+00	1.865798e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.995318e+00	6.901613e-01	1.549066e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.430455e+00	3.889828e-01	5.377200e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.744050e+00	4.514838e-01	4.446056e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.291927e+00	3.893206e-01	3.045837e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.137119e+00	3.754973e-01	2.236176e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.390622e+00	3.122277e-01	1.329740e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.759312e+00	2.300843e-01	2.027583e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.262172e+00	1.706778e-01	2.038292e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.280752e-01	4.359288e-01	1.199205e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.109715e-01	1.661263e-01	1.282321e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.262616e-01	6.139390e-02	2.259620e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.465047e-01	3.742493e-02	4.716450e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.147972e-01	3.239170e-02	4.964455e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.500028e-03	2.263980e-03	3.489081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.621317e+01	6.965995e+00	6.930290e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.464945e+01	4.523753e+00	4.252711e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.759249e+01	9.528428e-01	2.266260e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.102386e+01	1.041048e+00	1.627882e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.352859e+00	8.829461e-01	4.226614e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.537777e+00	6.597910e-01	4.485924e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.004072e+00	5.855288e-01	3.906982e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.955974e+00	3.259434e-01	2.669503e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.265932e+00	2.750848e-01	1.908088e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.114205e-01	1.233722e-01	2.050075e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.311435e-01	6.819720e-02	1.689917e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.417629e-02	4.420837e-03	9.741411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.246810e+00	5.636993e-01	7.773257e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.067168e+00	8.425091e-02	1.007183e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.456791e+00	4.503048e-01	2.726027e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.480255e+00	2.671120e-01	2.464281e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.606262e-01	1.608831e-01	1.354504e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.199749e-01	9.467240e-02	1.017174e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.525207e-01	3.330175e-02	5.851682e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.375612e-02	9.883138e-03	2.928051e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.401882e-04	8.653610e-05	1.805307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.780456e+01	1.478415e+00	3.043221e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.458312e+00	3.544599e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.098464e+00	1.820176e-01	5.182785e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.362383e+00	3.734175e-01	1.968115e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.373122e+00	1.844780e-01	1.482258e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.457169e-01	1.318689e-01	1.120316e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.802630e-01	5.956987e-02	6.612304e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.757343e-01	2.742465e-02	4.502458e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.970367e-03	2.368467e-03	7.576374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.880376e+02	1.134843e+01	1.542180e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.649736e+01	6.651297e-01	3.196356e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.932664e+00	1.526768e-01	1.558454e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.179079e+00	1.707641e-01	1.365818e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.801932e+00	2.460073e-01	1.921348e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.062443e+00	1.582921e-01	1.654254e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.024557e-01	7.792615e-02	1.563443e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.378285e-02	2.895021e-03	1.123518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.762361e+00	6.180603e-01	1.103238e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.844351e+00	6.756647e-01	7.753413e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.518191e+00	1.994913e-01	2.384390e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.347249e+00	3.243787e-01	1.470551e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.948075e+00	3.249981e-01	2.070609e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.496551e+00	3.788730e-01	2.876442e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.965631e+00	3.561803e-01	2.197289e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.489478e+00	2.658887e-01	1.991226e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.091004e+00	3.077917e-01	1.612706e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.833297e-01	1.488769e-01	1.552573e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.645042e-01	1.056170e-01	1.199531e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.346528e-01	6.090057e-02	7.790092e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.821032e-02	1.776036e-02	4.178161e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.304237e-03	1.369332e-03	2.707040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.303074e+01	2.343680e+00	3.751363e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.094919e+00	4.538519e-01	9.658775e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.929636e+00	1.334989e-01	2.578179e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.422354e+00	3.405142e-01	8.587334e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.458111e+00	1.725583e-01	1.281223e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.884670e+00	2.870523e-01	8.760407e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.410464e+00	3.187483e-01	1.565960e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.822949e+00	2.243795e-01	2.125496e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.286168e+00	1.984189e-01	1.515847e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.019193e-01	2.595883e-01	8.863654e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.583044e-01	6.200873e-02	2.095940e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.181531e-01	3.985200e-02	5.577925e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.371409e-02	3.565437e-03	4.942869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.867127e+02	9.958934e+00	1.440841e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.101419e+01	8.603115e-02	2.098361e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.421001e+01	1.672789e-01	8.578217e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.010043e+01	4.900416e-01	1.371054e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.957001e+00	6.251664e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.402006e+00	1.778747e-01	1.488221e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.147800e+00	2.798786e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.256972e+00	3.198656e-01	4.025420e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.777422e+00	2.095804e-01	2.349398e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.192439e+00	2.109290e-01	1.708748e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.898921e-01	1.189334e-01	1.549277e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.961014e-02	4.410141e-03	1.398395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.872381e+00	3.605782e-01	1.650159e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.132808e+00	3.094611e-03	1.796104e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.826800e+00	2.869786e-01	3.282415e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.174292e+00	1.844178e-01	2.045803e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.539145e-01	3.928680e-02	1.698839e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.881784e-01	1.987039e-02	9.552565e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.002238e-02	2.770383e-03	5.889098e-02
7.950000e-01	2.050000e-01	2.050000e-01	-2.709710e-03	0.000000e+00	8.094157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.533416e+00	3.982606e-01	2.079911e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.406459e+00	1.996781e-01	1.887286e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.363652e+00	1.976085e-01	1.006692e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.572953e-01	2.743373e-02	1.516651e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.219963e-01	1.021170e-02	1.087175e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.587016e-01	6.325927e-03	4.117521e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.203697e-02	0.000000e+00	3.964143e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.244471e-03	4.181293e-04	3.982093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.486440e+01	9.077335e-01	3.865737e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.286866e+00	3.169320e-01	3.118208e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.446914e+00	1.932436e-01	1.939043e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.257618e-01	2.614863e-02	1.922493e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.204239e-02	0.000000e+00	1.600761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.982336e-01	2.294391e-01	2.774860e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.637214e+00	8.404797e-01	8.560138e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.704688e+00	5.069162e-01	2.348866e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.115625e+00	4.250298e-01	2.126491e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.089077e+00	3.590951e-01	2.724400e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.323272e+00	3.078400e-01	3.255505e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.733908e+00	2.524600e-01	2.587714e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.216805e+00	1.511486e-01	3.252064e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.962472e-01	1.790233e-01	1.846670e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.920472e-01	7.695777e-02	1.375597e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.484739e-01	1.599298e-02	1.196873e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.716512e-01	6.263895e-03	7.087238e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.434099e-02	5.282182e-03	4.954502e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.783136e-04	1.283959e-03	4.608260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.374615e+00	1.471959e+00	1.187389e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.056917e+01	1.344225e+00	9.676689e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.190636e+00	1.073944e-01	4.847312e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.367398e+00	2.955969e-01	5.866577e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.235676e+00	4.572335e-01	3.857008e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.279495e+00	4.028786e-01	1.165698e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.485617e+00	3.715428e-01	1.180618e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.688085e+00	1.868785e-01	2.768204e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.188109e+00	1.742974e-01	1.749946e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.022498e-01	6.361013e-02	1.392747e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.462237e-01	5.577273e-02	1.105907e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.442118e-01	1.334238e-02	1.283167e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.000082e-01	6.228601e-03	7.728267e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.439042e-02	1.063623e-02	4.236496e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.710503e-03	4.361107e-04	3.906579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.749585e+01	7.244373e+00	5.802482e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.012347e+01	3.973041e+00	2.702741e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.786002e+01	1.153986e+00	1.039364e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.947230e+00	8.421346e-01	6.024844e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.374306e+00	3.715219e-01	9.500650e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.814037e+00	5.498204e-01	4.629405e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.555894e+00	3.504502e-01	3.558165e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.807937e+00	2.677672e-01	2.057744e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.031791e+00	1.105841e-01	2.526146e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.544063e-01	1.039602e-02	2.516256e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.779059e-01	0.000000e+00	1.770227e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.047544e-03	1.373303e-03	9.028373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.969308e+00	6.406917e-01	6.154391e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.450498e+00	2.461434e-01	8.222718e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.659012e+00	4.696181e-01	2.822957e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.514834e+00	2.335917e-01	3.137130e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.262486e-01	6.462194e-02	2.750194e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.473110e-01	1.421526e-02	1.384120e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.157149e-01	1.217989e-02	7.044112e-02
6.050000e-01	3.500000e-02	3.500000e-02	-6.259986e-03	0.000000e+00	4.706070e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.180318e-03	2.071515e-04	2.508332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.737829e+01	2.191968e+00	2.454194e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.275840e+00	3.665263e-01	1.737099e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.351762e+00	4.518749e-01	4.013673e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.397961e+00	3.014505e-01	2.489446e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.338758e+00	1.278674e-01	1.974837e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.477385e-01	2.104863e-02	1.762262e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.294644e-01	1.632870e-02	9.223603e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.319985e-01	6.262064e-03	4.227387e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.856238e-03	0.000000e+00	9.390247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.862045e+02	1.541954e+01	1.373932e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.008972e+01	1.760667e+00	3.580030e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.015038e+00	2.960643e-01	2.664977e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.195503e+00	3.283589e-01	6.938798e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.961100e+00	2.596717e-01	1.361173e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.201604e-01	1.782787e-02	2.679669e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.479116e-01	0.000000e+00	1.845566e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.965292e-03	0.000000e+00	1.176293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.194292e+00	6.391497e-01	8.431394e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.073643e+00	8.036188e-01	8.877104e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.188857e+00	8.718361e-01	7.189153e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.675494e+00	3.732285e-01	1.732905e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.146060e+00	3.739617e-01	2.252796e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.575663e+00	4.275227e-01	3.832770e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.022508e+00	2.656464e-01	3.555982e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.538903e+00	2.085987e-01	2.871854e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.029531e+00	1.579368e-01	2.251468e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.743936e-01	9.321375e-02	1.892477e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.940671e-01	2.428087e-02	1.489116e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.837023e-01	7.675120e-03	8.066272e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.661003e-02	4.967009e-03	5.352325e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.733333e-04	1.232526e-03	4.729243e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.842688e+01	2.196178e+00	3.641325e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.291465e+01	2.280437e+00	3.558005e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.840534e+00	6.302144e-01	3.199192e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.064251e+00	2.285006e-01	1.436077e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.798476e+00	2.895627e-01	1.770144e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.982563e+00	3.993984e-01	1.395345e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.427975e+00	2.689388e-01	2.342632e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.878203e+00	1.875148e-01	2.707198e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.216747e+00	1.964872e-01	1.538588e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.712626e-01	5.646050e-02	1.331234e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.739802e-01	1.757617e-02	1.177403e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.589023e-01	4.581396e-03	6.745914e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.904379e-03	1.731281e-03	8.264778e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.827206e+02	1.332505e+01	1.147473e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.877042e+01	1.272965e+00	6.017660e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.741155e+01	7.309650e-01	3.794463e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.003548e+01	8.280845e-01	7.006891e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.595242e+00	7.212425e-01	4.933986e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.763437e+00	4.908685e-01	2.184414e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.200608e+00	3.036048e-01	7.884688e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.425444e+00	2.866089e-01	3.341116e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.719897e+00	2.431365e-01	1.751384e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.626420e-01	8.825106e-02	2.763977e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.329712e-01	0.000000e+00	2.405158e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.124666e-02	2.113653e-03	1.261394e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.116798e+00	3.306218e-01	3.487752e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.950044e+00	2.115241e-01	8.611255e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.596401e+00	3.336125e-01	2.619968e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.403307e-01	1.804759e-01	2.268918e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.845085e-01	1.094208e-01	1.525868e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.591500e-01	5.388960e-02	1.172847e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.747911e-02	2.739895e-02	4.483304e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.934842e-03	7.293284e-04	3.685666e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.647881e+00	4.191100e-01	3.511799e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.243754e+00	2.479529e-01	2.419996e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.183407e+00	1.873774e-01	1.715854e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.474388e-01	9.333946e-02	1.326240e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.863881e-01	3.693084e-02	9.095044e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.879059e-01	4.300889e-02	5.167442e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.316760e-02	1.602371e-02	2.430974e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.269402e-03	0.000000e+00	3.600874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.466736e+01	9.133563e-01	6.823090e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.683044e+00	4.952801e-01	1.785203e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.174003e+00	1.115232e-01	3.335907e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.520304e-01	9.453466e-02	1.770340e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.328068e-02	5.466050e-03	1.278826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.009163e+00	3.353133e-01	7.316466e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.368050e+00	8.733101e-01	1.089441e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.534782e+00	2.668958e-01	2.202049e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.750552e+00	4.107039e-01	8.772169e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.820627e+00	4.990047e-01	3.270044e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.989530e+00	3.675586e-01	3.106708e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.495083e+00	2.800356e-01	3.419213e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.046090e+00	1.931167e-01	3.331268e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.710789e-01	2.152225e-01	1.959305e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.801547e-01	1.307793e-01	1.163673e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.421799e-01	6.667210e-02	1.296801e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.961835e-01	6.977023e-02	8.064052e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.595923e-02	1.971643e-02	3.627556e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.136423e-03	3.248187e-05	3.233767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.523214e+00	1.956559e+00	2.137985e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.920106e+00	7.780418e-01	1.605515e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.363726e+00	2.829741e-01	4.263741e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.622316e+00	5.721574e-01	4.068510e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.107951e+00	6.724774e-01	2.953634e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.927426e+00	3.788923e-01	2.057144e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.127649e+00	2.886259e-01	3.441745e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.551662e+00	2.385886e-01	2.484530e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.172677e+00	2.576071e-01	1.979827e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.088039e-01	1.094128e-01	2.081722e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.690571e-01	1.016893e-01	9.810186e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.331102e-01	3.580391e-02	1.359163e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.173978e-01	4.729940e-02	6.122902e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.012958e-01	2.565402e-02	3.575801e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.167825e-03	6.126640e-04	5.313772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.383146e+01	1.034674e+01	7.749332e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.766468e+01	3.072746e+00	5.313971e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.787253e+01	7.870875e-01	1.685760e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.036051e+01	9.603045e-01	1.371156e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.351244e+00	8.812093e-01	6.185926e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.286882e+00	6.723566e-01	1.968208e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.576330e+00	3.446751e-01	4.552100e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.629007e+00	2.999118e-01	4.171280e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.145539e+00	2.432657e-01	2.095724e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.011460e-01	7.881408e-02	2.669047e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.418931e-01	6.903481e-02	1.410190e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.215075e-02	2.997008e-03	7.212660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.442621e+00	6.845138e-01	8.901185e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.121641e+00	1.554147e-01	9.494599e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.516356e+00	5.297853e-01	2.738408e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.323877e+00	2.675686e-01	2.523183e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.265874e-01	1.428447e-01	2.107339e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.769550e-01	9.061285e-02	9.270593e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.290480e-01	4.708887e-02	5.996288e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.945555e-02	3.469429e-03	2.556259e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.037862e-04	0.000000e+00	1.442132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.886472e+01	2.122130e+00	3.123285e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.611639e+00	2.793488e-01	9.712705e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.348742e+00	2.962664e-01	6.887708e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.157050e+00	3.116212e-01	2.520274e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.283187e+00	2.318924e-01	1.631755e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.244877e-01	8.562327e-02	1.408204e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.878434e-01	3.435257e-02	8.582733e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.546964e-01	3.802235e-02	4.407514e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.475295e-03	2.518516e-03	6.132410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.959937e+02	1.344044e+01	1.441173e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.851183e+01	1.088224e+00	4.129156e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.589885e+00	3.329786e-01	1.057024e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.663066e+00	1.446179e-01	8.139510e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.679327e+00	1.900206e-01	2.153631e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.536907e-01	1.306561e-01	2.025555e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.658346e-01	5.322941e-02	1.772465e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.339245e-02	3.994102e-03	9.591228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.996329e+00	7.627497e-01	1.246191e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.059101e+00	8.780717e-01	7.301274e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.463584e+00	2.200194e-01	3.727612e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.594218e+00	4.784967e-01	1.838714e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.117974e+00	5.449973e-01	1.586461e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.453048e+00	4.917193e-01	4.784580e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.820675e+00	3.540481e-01	3.549892e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.342357e+00	2.486101e-01	3.437518e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.630707e-01	2.001268e-01	2.740571e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.788114e-01	1.529093e-01	1.489502e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.050679e-01	9.401011e-02	1.225054e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.062538e-01	5.922352e-02	9.010189e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.050854e-02	2.349690e-02	3.431557e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.308777e-03	9.408590e-05	3.313554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.534278e+01	3.639149e+00	4.018984e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.470792e+00	4.420828e-01	9.719112e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.213161e+00	4.476512e-01	9.244224e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.660577e+00	2.850714e-01	1.736851e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.867748e+00	4.845939e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.936740e+00	4.516773e-01	1.210529e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.162024e+00	2.365461e-01	4.115020e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.699980e+00	2.804577e-01	2.739510e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.121401e+00	1.506880e-01	2.018067e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.921131e-01	9.982172e-02	1.102811e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.572721e-01	4.959196e-02	1.277916e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.010615e-01	4.124013e-02	5.534264e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.248122e-02	2.898973e-03	5.073357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.961555e+02	1.396644e+01	1.289826e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.635590e+01	1.212117e+00	1.461751e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.612814e+01	1.400577e+00	4.223453e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.069955e+01	1.099236e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.260235e+00	1.617727e-01	2.661131e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.158208e+00	1.672707e-01	3.537036e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.722482e+00	1.668306e-01	1.719258e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.074892e+00	2.080356e-01	6.393761e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.543168e+00	1.375598e-01	3.880976e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.073876e+00	2.031812e-01	2.052236e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.063970e-01	7.347652e-02	1.799441e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.868091e-02	3.174509e-03	1.183192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.981827e+00	3.670241e-01	2.536404e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.178308e+00	5.818869e-02	7.226364e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.718409e+00	3.099212e-01	4.219466e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.003897e+00	2.068390e-01	2.424953e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.984273e-01	7.614216e-02	1.785021e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.713492e-01	4.330295e-02	8.325803e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.225926e-02	1.049874e-02	6.649079e-02
7.950000e-01	2.050000e-01	2.050000e-01	-1.561297e-03	0.000000e+00	6.126232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.737996e+00	4.407606e-01	2.767848e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.448362e+00	2.910046e-01	1.516582e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.123337e+00	1.498194e-01	2.092725e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.329200e-01	5.553579e-02	1.649675e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.098863e-01	4.327473e-02	6.277648e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.819757e-02	0.000000e+00	7.113057e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.799808e-02	0.000000e+00	3.012774e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.319283e-04	6.390340e-04	3.239070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.570005e+01	1.067986e+00	3.722778e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.821738e+00	3.108262e-01	3.822668e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.097908e+00	9.602981e-02	3.376475e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.720317e-01	5.714642e-02	1.684124e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.294527e-02	2.395018e-04	1.282476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.915548e-01	2.332543e-01	4.520141e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.788392e+00	8.317261e-01	1.173964e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.946553e+00	7.443376e-01	1.231680e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.917796e+00	4.124597e-01	2.890299e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.332754e+00	7.426940e-01	2.490935e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.290424e+00	4.100082e-01	2.987987e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.584002e+00	2.740018e-01	4.446664e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.108774e+00	2.243604e-01	3.583646e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.611522e-01	1.216631e-01	2.323970e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.698323e-01	6.457532e-02	2.484809e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.042419e-01	3.550072e-02	1.252579e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.688151e-01	2.338829e-02	7.830092e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.888038e-02	1.419889e-02	4.455594e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.878949e-03	1.998511e-03	3.991215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.257248e+00	1.226878e+00	2.247909e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.062319e+01	1.629273e+00	1.135766e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.378304e+00	2.756810e-01	3.562279e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.720002e+00	6.838916e-01	2.063329e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.190032e+00	7.403762e-01	2.278404e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.967349e+00	4.060031e-01	4.038790e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.438230e+00	5.331544e-01	3.282144e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.552842e+00	2.150897e-01	2.122714e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.104122e+00	1.458447e-01	2.910498e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.782082e-01	7.191079e-02	2.428324e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.368060e-01	3.715208e-02	1.889248e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.982975e-01	5.579232e-02	1.174874e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.642867e-01	2.210035e-02	9.700115e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.364265e-02	2.009820e-02	3.314818e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.874860e-03	1.328399e-03	3.486140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.831800e+01	5.275479e+00	8.560015e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.006540e+01	3.140233e+00	3.791133e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.893901e+01	2.045070e+00	3.472106e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.034240e+01	1.121916e+00	3.532856e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.096947e+00	1.087615e+00	3.149442e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.457175e+00	4.195332e-01	5.211084e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.286426e+00	3.025449e-01	6.436318e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.546362e+00	3.275648e-01	2.745694e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.687243e-01	6.345296e-02	4.222177e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.412524e-01	3.872952e-02	2.497402e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.375336e-01	1.165469e-01	1.308718e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.379092e-03	3.092806e-04	7.055683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.147299e+00	7.494450e-01	8.157225e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.294989e+00	1.682650e-01	8.892622e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.723234e+00	6.168106e-01	3.525459e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.422422e+00	2.552446e-01	4.096494e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.842072e-01	1.219976e-01	2.126107e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.189553e-01	4.132457e-02	1.388959e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.336697e-01	2.320118e-02	5.889681e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.439537e-02	5.629334e-03	2.891853e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.663989e-03	0.000000e+00	3.575765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.936378e+01	3.143490e+00	2.945495e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.627222e+00	1.833755e-01	2.434354e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.412599e+00	4.818397e-01	7.075887e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.344342e+00	3.899131e-01	2.713054e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.136677e+00	1.234864e-01	2.872049e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.330889e-01	5.598846e-02	1.581082e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.915026e-01	4.942845e-02	6.460202e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.327911e-01	2.336291e-02	4.391652e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.432281e-03	0.000000e+00	7.962039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.916621e+02	1.612475e+01	1.887020e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.958815e+01	2.240338e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.519517e+00	8.624750e-01	4.938441e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.187039e+00	3.597798e-01	1.104233e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.510935e+00	1.334373e-01	2.895184e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.933858e-01	5.606291e-02	2.686997e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.680943e-01	1.982405e-02	1.619268e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.761538e-03	3.639331e-04	1.021706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.367578e+00	6.796586e-01	1.085859e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.226712e+00	1.014242e+00	1.053515e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.167938e+00	6.228108e-01	2.117231e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.609079e+00	3.487854e-01	1.916745e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.081513e+00	4.170678e-01	4.453644e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.722279e+00	6.848443e-01	2.984974e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.049056e+00	4.800152e-01	3.506263e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.417414e+00	2.535738e-01	4.491676e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.264558e-01	1.552260e-01	2.818316e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.928008e-01	8.784161e-02	2.434445e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.518442e-01	4.320843e-02	1.472632e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.842874e-01	2.209235e-02	7.725653e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.402295e-02	1.545782e-02	4.779220e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.191982e-03	2.180966e-03	3.673385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.126572e+01	2.882896e+00	4.957598e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.250410e+01	2.445027e+00	5.703927e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.254126e+00	1.641825e-01	1.062696e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.196554e+00	6.758658e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.076542e+00	6.758131e-01	1.856476e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.082205e+00	3.778087e-01	3.129909e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.558573e+00	4.296101e-01	1.981761e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.767686e+00	3.882850e-01	3.460116e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.020089e+00	9.165009e-02	2.559827e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.620073e-01	5.387595e-02	2.207951e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.319970e-01	2.821179e-02	1.304367e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.472107e-01	2.774654e-02	7.761581e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.036887e-02	2.331099e-03	6.657584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.907927e+02	1.568421e+01	1.633369e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.903875e+01	2.820953e+00	1.254160e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.588061e+01	8.647588e-01	7.356600e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.396242e+01	2.872391e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.296597e+00	5.225792e-01	2.653771e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.450146e+00	3.897876e-01	1.283083e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.346609e+00	5.147775e-01	2.813703e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.033766e+00	1.365383e-01	3.318774e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.459956e+00	1.711273e-01	3.006649e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.441195e-01	4.697676e-02	3.322990e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.630275e-01	2.382386e-02	1.979941e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.224964e-02	1.812367e-03	9.472273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.407094e+00	3.100766e-01	3.046949e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.665849e+00	1.547493e-01	1.204058e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.490469e+00	3.676461e-01	2.230455e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.682110e-01	1.382517e-01	2.187523e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.939548e-01	8.778848e-02	1.419022e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.358785e-01	5.477607e-02	8.629628e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.446942e-02	2.051211e-02	3.678132e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.949939e-03	5.377127e-06	3.589690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.954945e+00	4.443333e-01	3.142802e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.998793e+00	2.456441e-01	2.405332e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.067539e+00	1.302013e-01	1.542107e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.355426e-01	5.524163e-02	1.518821e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.998193e-01	4.540834e-02	7.385001e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.661085e-01	2.261161e-02	5.058225e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.255301e-02	9.297229e-03	2.586064e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.427946e-03	2.331998e-04	2.650330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.532907e+01	1.043255e+00	6.211779e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.783036e+00	3.545852e-01	4.437369e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.255615e+00	1.786333e-01	2.461911e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.815100e-01	5.011120e-02	1.848227e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.874865e-02	4.296599e-03	1.383080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.321375e+00	3.892389e-01	6.276222e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.046965e+00	8.139917e-01	9.422646e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.493108e+00	2.060799e-01	2.617359e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.392276e+00	3.919143e-01	3.343320e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.573534e+00	3.953188e-01	2.680634e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.838652e+00	3.830399e-01	2.974901e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.390445e+00	2.959594e-01	2.942253e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.009514e+00	2.156689e-01	1.765228e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.061826e-01	1.250649e-01	2.174037e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.044900e-01	1.020180e-01	1.078510e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.934584e-01	5.675315e-02	1.197767e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.593712e-01	3.339788e-02	7.243715e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.353529e-02	1.020372e-02	2.671911e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.856718e-03	1.222103e-03	2.274055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.788959e+00	1.995542e+00	2.051511e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.044935e+01	1.255359e+00	1.010465e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.352325e+00	2.693029e-01	5.719885e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.651364e+00	6.761577e-01	6.480642e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.636072e+00	3.518386e-01	4.596103e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.570228e+00	3.193022e-01	4.743731e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.055802e+00	3.266316e-01	1.904062e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.488296e+00	2.528176e-01	1.768019e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.011689e+00	1.689416e-01	1.432224e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.262647e-01	8.592263e-02	1.499021e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.918950e-01	8.202634e-02	1.037714e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.743652e-01	7.151184e-02	1.319962e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.724913e-01	2.033773e-02	9.860803e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.350442e-02	9.571904e-03	4.320571e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.320131e-03	1.734169e-03	3.092823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.739594e+01	1.147949e+01	8.325398e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.918735e+01	2.849628e+00	4.523373e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.751909e+01	1.008839e+00	1.664747e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.940802e+00	9.167278e-01	1.451856e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.435143e+00	8.859173e-01	5.411026e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.565040e+00	4.841152e-01	5.524085e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.353494e+00	4.177710e-01	3.735891e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.733223e+00	4.686950e-01	2.216520e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.903157e-01	1.312904e-01	3.021817e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.651120e-01	8.997078e-02	1.775419e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.250461e-01	3.936928e-02	1.997235e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.822653e-03	2.041536e-03	9.217485e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.791034e+00	6.136543e-01	8.993834e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.230799e+00	2.925796e-01	1.011558e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.273031e+00	4.459082e-01	2.647583e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.192902e+00	2.234965e-01	2.589331e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.298904e-01	1.319705e-01	1.756611e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.126305e-01	6.630323e-02	1.168340e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.177800e-01	2.890150e-02	5.172637e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.847232e-02	2.320989e-03	2.474952e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.074007e-04	2.690946e-04	1.151418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.111258e+01	2.159352e+00	3.078589e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.658634e+00	8.175713e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.017724e+00	7.909339e-02	1.964557e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.984068e+00	3.218212e-01	2.267477e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.111482e+00	1.384994e-01	1.970239e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.245413e-01	5.276934e-02	1.409857e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.835680e-01	4.107329e-02	6.767860e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.487145e-01	1.955849e-02	4.950274e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.357297e-03	1.719672e-03	6.050302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.117965e+02	1.607907e+01	1.089885e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.734981e+01	9.757323e-01	1.696788e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.084302e+00	4.229997e-01	1.035797e-02
4.250000e-02	1.750000e-02	1.750000e-02	1.723161e+00	5.669243e-03	5.112159e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.850491e+00	2.819114e-01	1.044744e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.871536e-01	1.319967e-01	1.974380e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.511031e-01	3.754924e-02	1.690457e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.117455e-02	3.760557e-03	1.104846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.766284e+00	8.566055e-01	1.266367e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.002841e+00	5.175350e-01	5.686626e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.515756e+00	2.205342e-01	1.050516e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.541667e+00	4.941041e-01	7.038351e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.771264e+00	4.990141e-01	3.589193e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.305586e+00	4.530388e-01	3.462806e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.741088e+00	3.687292e-01	2.813394e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.227960e+00	2.093715e-01	3.036136e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.037393e-01	2.510257e-01	1.766760e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.442880e-01	9.321042e-02	1.787206e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.388751e-01	6.365314e-02	1.234807e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.788609e-01	3.400358e-02	7.864482e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.705573e-02	1.180779e-02	2.626571e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.026736e-03	1.103906e-03	2.231981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.885039e+01	3.174843e+00	4.420999e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.904402e+00	1.090874e+00	5.999025e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.312110e+00	8.247044e-01	4.721510e-03
4.250000e-02	7.500000e-03	7.500000e-03	4.173908e+00	1.869582e-01	2.431525e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.541667e+00	5.087533e-01	9.691878e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.713543e+00	2.600921e-01	3.063986e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.785250e+00	2.061145e-01	5.912673e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.647020e+00	3.034637e-01	1.843523e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.034398e+00	1.622908e-01	1.504130e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.925822e-01	6.432773e-02	1.379512e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.638957e-01	7.586179e-02	8.446767e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.545530e-01	1.911911e-02	9.594542e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.130393e-02	2.438022e-03	4.491431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.131876e+02	1.699059e+01	8.826154e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.323219e+01	1.672956e+00	6.956413e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.513208e+01	2.478330e+00	1.447149e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.020394e+01	6.306111e-01	6.834568e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.088252e+00	3.693500e-01	1.360766e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.173661e+00	3.483389e-01	4.628959e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.731932e+00	2.122474e-01	7.305435e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.395464e+00	2.942258e-02	6.085298e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.489090e+00	2.508565e-01	2.281254e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.548153e-01	1.552586e-01	2.323819e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.537159e-01	7.224153e-02	1.747427e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.213990e-02	2.187217e-03	1.346525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.252206e+00	3.467777e-01	2.290622e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.979073e+00	1.301420e-01	5.203165e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.530989e+00	2.801538e-01	3.383299e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.135343e-01	1.595105e-01	2.756756e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.384587e-01	6.784740e-02	1.717082e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.819485e-01	2.752171e-02	8.673956e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.822583e-02	0.000000e+00	6.064924e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.291780e-05	5.017281e-04	4.035617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.017677e+00	4.457052e-01	1.905509e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.901319e+00	7.175481e-02	3.336363e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.244339e+00	2.196652e-01	1.373145e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.405646e-01	6.990811e-02	1.135688e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.525338e-01	9.523766e-03	9.384458e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.646380e-02	5.823670e-03	5.387136e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.979792e-02	0.000000e+00	3.336094e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.409768e-06	6.764368e-04	2.331490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.595199e+01	9.180129e-01	4.115896e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.796913e+00	3.867896e-01	2.972947e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.012637e+00	1.053990e-01	2.793767e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.910696e-01	3.499055e-02	1.662353e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.038610e-02	1.064078e-03	1.267208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.644818e-01	2.357776e-01	5.326609e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.570016e+00	8.646909e-01	1.139434e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.881563e+00	4.163148e-01	1.657724e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.841567e+00	6.086615e-01	7.722728e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.792882e+00	5.079349e-01	2.724033e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.033823e+00	3.989648e-01	4.385559e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.484463e+00	2.953865e-01	2.832178e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.998189e-01	1.553888e-01	2.651929e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.528714e-01	1.638120e-01	2.021984e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.815302e-01	7.461367e-02	1.746656e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.914638e-01	7.613518e-02	9.595202e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.345193e-01	2.119467e-02	6.115947e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.927812e-02	7.211902e-03	4.573763e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.046051e-03	0.000000e+00	2.790275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.533929e+00	1.405893e+00	1.995986e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.098117e+01	1.091524e+00	1.175268e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.957053e+00	7.712523e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.401306e+00	8.464947e-01	3.598801e-03
8.875000e-02	1.125000e-02	1.125000e-02	3.883633e+00	6.976441e-01	2.182063e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.638095e+00	3.228954e-01	4.199614e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.109131e+00	2.465666e-01	3.262490e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.381825e+00	1.297368e-01	3.848223e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.904411e-01	1.773743e-01	2.585747e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.746472e-01	9.949105e-02	1.953208e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.475751e-01	4.511537e-02	1.175897e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.075976e-01	8.478981e-02	8.927279e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.423501e-01	1.305321e-02	5.576511e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.216639e-02	0.000000e+00	6.190539e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.090345e-03	1.118479e-04	3.259717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.723006e+01	8.769868e+00	7.771318e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.151033e+01	3.003269e+00	3.035862e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.705577e+01	1.416959e+00	1.116838e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.205120e+00	1.035940e+00	5.126270e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.486219e+00	6.528697e-01	8.085552e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.155445e+00	3.277531e-01	7.011283e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.263872e+00	3.338837e-01	3.251917e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.472075e+00	3.189106e-01	2.704192e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.431671e-01	1.371170e-01	2.422160e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.509554e-01	5.512075e-02	1.820303e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.990728e-01	0.000000e+00	1.684853e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.052412e-03	6.376574e-04	7.246198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.553494e+00	7.004862e-01	8.732038e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.269385e+00	2.941016e-01	2.356985e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.419993e+00	4.380326e-01	3.811617e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.389122e+00	3.003256e-01	3.023635e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.442336e-01	1.201175e-01	1.957129e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.621251e-01	2.554316e-02	1.457345e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.038306e-02	8.891799e-03	6.159729e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.711513e-03	4.939595e-05	2.976737e-02
8.200000e-01	1.800000e-01	1.800000e-01	-2.628726e-04	2.672298e-04	1.538728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.135184e+01	2.760614e+00	3.018459e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.476076e+00	5.511241e-01	6.174009e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.096863e+00	4.562547e-01	1.241624e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.202395e+00	2.917038e-01	3.734665e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.082540e+00	1.684157e-01	2.288263e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.338311e-01	6.872302e-02	1.389486e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.259443e-01	4.464320e-03	1.019274e-01
4.280000e-01	4.000000e-02	4.000000e-02	8.754054e-02	8.651989e-03	4.796530e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.406929e-03	0.000000e+00	6.166369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.115088e+02	1.853835e+01	1.816888e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.713781e+01	3.043828e+00	1.002285e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.648206e+00	9.843978e-01	5.906816e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.792559e+00	1.395054e-01	3.990498e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.565737e+00	1.717562e-01	2.238145e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.138129e-01	1.140307e-01	1.919162e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.473285e-01	1.202567e-02	2.106405e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.625687e-03	8.497480e-04	9.369979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.004953e+00	7.400834e-01	1.104130e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.571568e+00	8.494908e-01	8.630937e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.038858e+00	3.800488e-01	1.271904e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.529465e+00	7.088928e-01	5.029052e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.972778e+00	4.753330e-01	2.391690e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.373080e+00	4.438237e-01	3.337365e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.797216e+00	3.739272e-01	5.095486e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.328155e+00	2.531606e-01	2.848598e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.802445e-01	1.515349e-01	2.308229e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.627364e-01	7.751809e-02	2.444900e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.373286e-01	7.069074e-02	1.140170e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.412369e-01	1.904597e-02	7.049941e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.397714e-02	6.161237e-04	4.757936e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.184440e-03	3.750171e-06	2.772840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.479920e+01	3.088534e+00	4.154365e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.288384e+01	1.726084e+00	9.301357e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.324013e+00	1.580198e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.048763e+00	5.083538e-01	2.672171e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.116117e+00	3.958201e-01	2.487461e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.746461e+00	3.997086e-01	2.271239e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.051747e+00	2.428078e-01	5.484937e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.517849e+00	1.582649e-01	3.369596e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.012676e+00	1.189520e-01	2.234107e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.956046e-01	6.524136e-02	1.373417e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.425604e-01	6.383636e-02	9.136602e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.238123e-01	5.823935e-03	5.521681e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.038679e-03	0.000000e+00	6.561499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.117949e+02	1.729641e+01	1.331883e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.660342e+01	3.210441e+00	2.737669e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.496362e+01	1.190966e+00	7.502803e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.082902e+01	1.785868e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.115886e+00	3.163897e-01	1.066828e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.384483e+00	6.556497e-01	2.774846e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.826064e+00	0.000000e+00	4.089942e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.854072e+00	1.780149e-01	2.209925e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.491207e+00	2.374446e-01	2.307510e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.263013e-01	1.151235e-01	2.394645e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.537492e-01	4.019448e-02	2.041176e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.017771e-02	1.854240e-03	9.404531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.483991e+00	3.079468e-01	2.868178e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.482085e+00	1.938753e-01	1.374226e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.401901e+00	2.067980e-01	2.948407e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.114046e-01	1.733558e-01	1.830486e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.900564e-01	1.312659e-01	1.239070e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.460000e-01	7.928475e-02	6.421382e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.068681e-02	1.201441e-02	5.401499e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.378942e-03	0.000000e+00	3.308305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.904066e+00	3.689130e-01	2.980603e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.991411e+00	2.430544e-01	1.603412e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.607337e-01	8.463117e-02	2.034260e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.997427e-01	9.288913e-02	1.072093e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.170246e-01	7.580719e-02	4.910888e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.618445e-01	2.594187e-02	3.786847e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.867894e-02	7.330002e-03	2.572706e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.010047e-03	1.349994e-05	3.348911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.529565e+01	9.468858e-01	5.141843e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.843443e+00	2.262494e-01	4.668057e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.283338e+00	2.350735e-01	1.925791e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.258448e-01	7.762918e-02	1.548092e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.956967e-02	3.616873e-03	1.150851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.753066e+00	5.050877e-01	8.774877e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.659489e+00	5.619334e-01	1.321669e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.668023e+00	7.205827e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.294406e+00	4.239209e-01	1.864615e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.419453e+00	3.915516e-01	3.092784e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.753902e+00	2.773708e-01	3.362244e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.372236e+00	2.441984e-01	2.227208e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.043955e+00	1.731098e-01	3.038278e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.901607e-01	1.198512e-01	1.962431e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.985496e-01	1.311111e-01	1.242020e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.108948e-01	6.299397e-02	6.368968e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.588202e-01	5.373543e-02	4.231762e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.426440e-02	7.629901e-03	4.256764e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.717737e-03	9.483284e-04	2.553346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.318572e+00	1.362077e+00	2.289375e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.054589e+01	9.872619e-01	7.322439e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.347985e+00	6.627508e-01	7.799620e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.163630e+00	4.728888e-01	3.792202e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.468200e+00	5.140448e-01	3.774163e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.555523e+00	3.689990e-01	2.475041e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.031996e+00	4.092732e-01	1.461835e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.382829e+00	1.633939e-01	2.360454e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.047315e+00	1.090858e-01	2.688513e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.314366e-01	1.845287e-01	1.257108e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.605146e-01	1.087229e-01	5.148869e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.397773e-01	1.183749e-01	7.642024e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.192384e-02	0.000000e+00	1.059651e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.520308e-03	2.319842e-02	5.359316e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.534433e-03	1.602488e-03	3.517166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.045918e+01	9.030603e+00	8.788237e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.934779e+01	2.349416e+00	3.766264e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.739036e+01	1.722553e+00	1.221500e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.682739e+00	9.548590e-01	8.846573e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.067046e+00	9.146548e-01	3.565361e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.736682e+00	4.189054e-01	3.472237e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.381627e+00	3.073977e-01	4.260283e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.439934e+00	1.552777e-01	4.950285e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.663834e-01	1.782281e-01	1.696853e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.849118e-01	7.892029e-02	2.189453e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.619533e-01	8.254158e-02	1.057478e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.422899e-03	2.203195e-03	6.871679e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.936207e+00	6.028834e-01	8.318456e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.134605e+00	3.080259e-01	2.510687e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.049229e+00	3.693903e-01	3.395236e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.305415e+00	2.058373e-01	2.459910e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.699289e-01	1.400605e-01	1.305777e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.170969e-01	7.755876e-02	6.830136e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.018305e-01	2.198031e-02	5.956845e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.560129e-02	1.168076e-03	2.222247e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.585265e-04	0.000000e+00	1.262580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.167765e+01	2.020421e+00	2.581771e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.060915e+00	1.515434e-01	1.272092e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.044573e+00	3.200959e-01	8.588758e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.911355e+00	2.968213e-01	2.650009e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.097387e+00	1.417778e-01	1.933876e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.528169e-01	7.710943e-02	1.158217e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.122942e-01	7.988199e-02	4.868194e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.277182e-01	1.739333e-02	5.365013e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.734801e-03	1.120923e-03	6.045773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.128159e+02	1.245553e+01	1.320930e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.641972e+01	9.413123e-01	2.041309e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.091987e+00	4.621340e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	2.386101e+00	7.926686e-02	1.303798e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.645251e+00	1.342244e-01	2.205879e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.582535e-01	1.066442e-01	1.617158e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.779124e-01	5.685859e-02	1.280087e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.033005e-02	2.229824e-03	9.200365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.133706e+00	9.741760e-01	1.210867e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.253513e+00	3.723253e-01	1.206231e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.978026e+00	7.090355e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.266538e+00	4.628580e-01	1.265808e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.779378e+00	4.985818e-01	2.227849e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.198729e+00	3.497455e-01	2.941743e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.648637e+00	2.587917e-01	3.648741e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.287486e+00	2.314408e-01	2.137928e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.660968e-01	1.429044e-01	2.447926e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.673858e-01	1.227298e-01	1.369903e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.600717e-01	1.049600e-01	8.671291e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.739245e-01	5.095400e-02	4.255164e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.606390e-02	7.859564e-03	4.169433e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.783854e-03	9.513049e-04	2.719921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.042716e+01	3.609961e+00	3.795380e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.912221e+00	7.362167e-01	5.775791e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.348543e+00	1.836847e-01	4.178513e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.110891e+00	1.497568e-01	3.732106e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.427050e+00	4.245569e-01	2.421162e-04
8.250000e-02	1.250000e-02	1.250000e-02	2.526721e+00	2.576161e-01	3.305456e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.213164e+00	3.748111e-01	1.977130e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.495754e+00	2.143072e-01	1.958254e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.982336e-01	8.828931e-02	2.468492e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.474409e-01	1.360950e-01	1.295981e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.695138e-01	7.778936e-02	9.300349e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.663570e-01	2.667281e-02	4.702194e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.020493e-02	2.447719e-03	5.495706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.136283e+02	1.539709e+01	1.080418e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.311824e+01	8.723645e-01	8.104134e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.488892e+01	1.920178e+00	1.373983e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.342370e+00	5.660966e-01	3.164573e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.783113e+00	2.827581e-01	5.329950e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.010828e+00	2.821139e-01	1.333240e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.557504e+00	1.444044e-01	9.327944e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.944779e+00	1.558841e-01	1.894928e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.462862e+00	1.064334e-01	3.642248e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.000621e-01	1.114605e-01	1.727740e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.996940e-01	9.344650e-02	1.342994e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.532679e-02	2.885406e-03	9.927458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.379458e+00	2.980061e-01	2.798540e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.951287e+00	3.006953e-01	2.463522e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.374975e+00	2.514296e-01	3.092317e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.893338e-01	1.159524e-01	2.719427e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.322448e-01	5.531921e-02	1.494764e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.842268e-01	4.146346e-02	8.474877e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.206801e-02	2.175017e-03	4.886500e-02
7.950000e-01	2.050000e-01	2.050000e-01	-7.729697e-04	3.452168e-04	4.832411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.090694e+00	3.427974e-01	2.789438e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.128316e+00	3.283836e-01	9.969163e-02
1.975000e-01	3.250000e-02	3.250000e-02	9.350439e-01	1.179293e-01	1.786724e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.074842e-01	4.862205e-02	1.192985e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.640434e-01	1.242764e-02	7.293068e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.031468e-02	4.158654e-03	4.501960e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.291317e-02	2.036054e-03	2.831879e-02
7.750000e-01	2.250000e-01	2.250000e-01	-3.368300e-04	1.968141e-04	2.572436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.601976e+01	8.014967e-01	4.258220e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.557997e+00	3.402819e-01	2.479883e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.047489e+00	1.021530e-01	2.379218e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.570278e-01	5.429933e-02	1.535814e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.095104e-02	4.959628e-04	1.147027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.195732e+00	3.055408e-01	6.504285e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.486625e+00	1.287942e+00	8.811964e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.144495e+00	1.679323e-01	7.148756e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.723165e+00	6.965262e-01	1.777337e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.650093e+00	5.141691e-01	3.045812e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.805302e+00	3.046164e-01	4.125468e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.306476e+00	2.371308e-01	2.858462e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.731031e-01	1.859034e-01	2.271654e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.582048e-01	1.192167e-01	2.286452e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.322481e-01	5.470088e-02	1.768824e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.684289e-01	6.551253e-02	9.602570e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.128557e-01	5.511608e-03	8.554241e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.009918e-02	3.406027e-02	3.883738e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.021825e-03	1.180668e-03	2.669307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.011749e+01	2.000229e+00	2.113875e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.610624e+00	6.215355e-01	2.006868e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.793975e+00	6.644883e-01	1.391502e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.484183e+00	6.139089e-01	5.256702e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.777494e+00	4.040387e-01	2.824982e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.772383e+00	4.161156e-01	2.250256e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.802778e+00	2.562693e-01	3.239747e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.352437e+00	2.358324e-01	1.852932e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.891521e-01	1.438742e-01	2.409959e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.500658e-01	7.602346e-02	1.588741e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.826774e-01	9.672640e-02	1.042512e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.846628e-01	1.673631e-02	1.198326e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.469989e-01	2.059535e-02	7.289948e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.701627e-02	2.356733e-02	3.702068e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.853793e-03	6.823539e-04	2.932686e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.850435e+01	4.218554e+00	9.713425e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.185054e+01	4.051336e+00	2.006335e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.645502e+01	1.471982e+00	7.419924e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.306593e+00	1.037007e+00	7.854635e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.666460e+00	9.380272e-01	1.561607e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.275737e+00	4.542007e-01	3.690277e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.931473e+00	2.557875e-01	4.250165e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.454470e+00	2.151158e-01	1.991065e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.178250e-01	6.148389e-02	2.891602e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.836949e-01	5.386735e-02	1.741680e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.402987e-01	3.574457e-02	1.203202e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.862112e-03	1.098240e-03	6.798392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.233602e+00	1.030697e+00	6.507542e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.900194e+00	1.439202e-01	2.349728e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.184060e+00	3.854822e-01	4.757050e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.194736e+00	2.102302e-01	3.479239e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.740015e-01	8.220503e-02	1.931687e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.870637e-01	3.879898e-02	9.297629e-02
5.350000e-01	3.500000e-02	3.500000e-02	7.508155e-02	1.135698e-03	5.798585e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.543879e-03	3.328637e-03	3.193440e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.842963e-04	1.489715e-04	1.848888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.241635e+01	3.123509e+00	2.561128e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.345825e+00	4.962389e-01	1.753483e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.088797e+00	2.686945e-01	2.740966e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.973273e+00	2.677509e-01	2.732842e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.050941e+00	1.593251e-01	1.633301e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.776695e-01	4.314072e-02	1.407998e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.197108e-01	1.614213e-02	8.646324e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.130244e-01	1.689009e-02	4.136261e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.216827e-03	3.486773e-04	6.506154e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.177728e+02	1.989213e+01	1.163445e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.696382e+01	7.504754e-01	1.128028e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.486271e+00	1.484915e-01	7.287189e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.097688e+00	3.646627e-01	5.957607e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.488164e+00	2.223672e-01	1.706366e-01
1.485000e-01	2.850000e-02	2.850000e-02	4.991703e-01	0.000000e+00	2.646766e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.167757e-01	3.926465e-02	1.084249e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.018835e-03	1.468395e-04	8.913145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.596405e+00	1.098977e+00	9.825322e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.650045e+00	8.697369e-01	9.611216e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.165083e+00	4.154301e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.722735e+00	2.495544e-01	7.616947e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.143708e+00	7.533921e-01	2.963813e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.221346e+00	3.555415e-01	4.567755e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.707880e+00	3.184574e-01	3.504546e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.194148e+00	1.846716e-01	2.933068e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.612570e-01	1.046205e-01	2.910551e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.305315e-01	1.102274e-01	1.622944e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.281507e-01	8.097391e-02	1.141207e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.353471e-01	8.822592e-03	8.551596e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.271572e-02	3.562408e-02	3.989384e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.232172e-03	1.216048e-03	2.799029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.840649e+01	4.523416e+00	3.383180e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.236501e+01	2.399266e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.330112e+00	9.748571e-02	2.244206e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.701477e+00	7.077262e-01	1.976921e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.452039e+00	4.034737e-01	1.835730e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.858294e+00	2.764609e-01	3.350020e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.222167e+00	3.556044e-01	1.673140e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.482136e+00	1.743776e-01	3.002631e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.767263e-01	9.125803e-02	2.246398e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.754006e-01	9.627194e-02	1.337515e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.831664e-01	1.196228e-02	1.330632e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.225762e-01	2.184274e-02	5.829971e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.933451e-03	5.747361e-04	6.234687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.169201e+02	1.876550e+01	9.117989e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.537299e+01	7.594496e-01	7.289065e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.314713e+01	1.680727e+00	2.443669e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.038756e+01	2.678972e-01	8.139927e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.316076e+00	4.692427e-01	6.310768e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.368060e+00	5.402112e-01	2.028760e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.835353e+00	2.437808e-01	5.711318e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.842114e+00	1.390694e-01	2.627880e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.362549e+00	1.821723e-01	2.305384e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.736378e-01	7.459525e-02	2.894380e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.616306e-01	1.995192e-02	1.542396e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.775541e-03	7.531665e-04	8.425290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.707825e+00	2.506833e-01	2.781098e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.298138e+00	1.824615e-01	1.907272e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.285796e+00	2.905090e-01	1.958468e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.415229e-01	1.312575e-01	1.860545e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.537826e-01	9.434080e-02	8.044844e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.147399e-01	4.998117e-02	5.272963e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.738388e-02	1.878493e-02	2.953589e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.239491e-03	5.935532e-05	2.705575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.089458e+00	2.854075e-01	2.901839e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.919086e+00	2.478611e-01	1.011105e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.015874e+00	1.156715e-01	1.436653e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.094249e-01	6.219006e-02	1.125222e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.706847e-01	4.824472e-02	6.894725e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.523346e-01	3.491944e-02	2.722593e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.514382e-02	8.252698e-03	2.322781e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.271303e-03	3.058118e-04	2.219738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.541310e+01	7.280583e-01	5.796133e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.997193e+00	3.954727e-01	1.547622e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.123230e+00	1.388380e-01	2.665001e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.106450e-01	6.442065e-02	1.414838e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.758263e-02	3.503512e-03	1.066869e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.961871e+00	4.889570e-01	7.593615e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.361895e+00	6.544455e-01	7.242539e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.092424e+00	2.648823e-01	3.286436e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.281788e+00	5.020851e-01	1.822459e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.381460e+00	4.369847e-01	2.534247e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.635153e+00	3.473016e-01	3.216169e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.229298e+00	2.229244e-01	2.865104e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.296280e-01	1.898323e-01	1.409891e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.502248e-01	1.141140e-01	1.713867e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.591499e-01	9.877105e-02	1.016749e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.423100e-01	4.577867e-02	9.833991e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.356287e-01	4.066327e-02	5.213082e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.608625e-02	2.102391e-02	1.993641e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.435828e-03	1.372748e-03	1.678078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.109354e+01	1.872186e+00	2.279006e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.921274e+00	4.201484e-01	8.188485e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.867300e+00	4.433150e-01	4.442093e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.125718e+00	7.869546e-01	2.040650e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.275313e+00	3.705556e-01	3.648753e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.532512e+00	4.120137e-01	1.783781e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.857169e+00	3.176427e-01	1.261348e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.391090e+00	1.779490e-01	1.679540e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.717716e-01	1.458727e-01	2.239680e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.118577e-01	1.006366e-01	1.588659e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.949252e-01	9.491647e-02	9.886790e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.952954e-01	3.786253e-02	8.922988e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.694153e-01	2.100555e-02	6.330619e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.627555e-02	3.038427e-02	2.514720e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.274218e-03	1.307697e-03	3.148271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.616064e+01	1.069733e+01	9.543104e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.035317e+01	2.020562e+00	3.944019e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.494633e+01	8.967316e-01	1.840014e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.700855e+00	8.638525e-01	7.054705e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.241447e+00	8.586857e-01	3.483986e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.855597e+00	6.401966e-01	1.258616e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.245411e+00	3.018794e-01	4.625213e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.504430e+00	2.649832e-01	1.861024e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.201366e-01	1.241763e-01	2.577096e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.114254e-01	1.221288e-01	1.581249e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.271522e-01	7.551626e-02	1.112929e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.972911e-03	1.582263e-03	9.124965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.172346e+00	5.109950e-01	8.336291e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.120866e+00	3.105412e-01	4.895226e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.136902e+00	4.031753e-01	2.467322e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.067077e+00	2.088875e-01	1.967788e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.649537e-01	9.226565e-02	1.752074e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.038568e-01	1.020500e-01	5.022231e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.950111e-02	1.949922e-02	5.170429e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.339040e-02	3.228372e-04	1.908860e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.961286e-04	2.400195e-05	1.151778e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.285439e+01	1.886649e+00	2.556056e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.329250e+00	3.482129e-01	1.414320e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.676618e+00	1.613861e-01	9.642303e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.929589e+00	3.435187e-01	1.874717e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.097660e+00	1.444427e-01	1.473004e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.020818e-01	5.887979e-02	1.143353e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.559154e-01	4.306420e-02	5.871612e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.450402e-01	2.469579e-02	3.319576e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.879321e-03	1.065199e-03	5.189618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.208443e+02	1.205816e+01	1.199255e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.699599e+01	8.281856e-01	2.665890e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.870230e+00	2.914071e-01	6.488933e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.559661e+00	9.888951e-02	1.412825e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.479039e+00	1.975663e-01	1.577477e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.439725e-01	9.370336e-02	1.923185e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.683300e-01	7.199125e-02	1.137850e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.230716e-03	2.030838e-03	8.705162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.443562e+00	9.159972e-01	1.231530e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.704090e+00	2.742829e-01	5.716196e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.496390e+00	2.159869e-01	2.706239e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.308976e+00	5.362356e-01	2.636360e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.854858e+00	7.301685e-01	1.910219e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.084402e+00	3.181150e-01	3.257000e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.607385e+00	3.584554e-01	2.153627e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.181976e+00	2.372562e-01	2.256243e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.197018e-01	1.776906e-01	1.353472e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.887392e-01	8.369014e-02	2.300172e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.060566e-01	5.541043e-02	8.697642e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.482883e-01	3.770895e-02	5.216078e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.814901e-02	2.240667e-02	2.058967e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.415749e-03	1.230828e-03	1.659291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.077602e+01	3.088489e+00	4.056571e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.083291e+00	3.609191e-01	3.467986e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.192432e+00	6.624822e-01	3.109504e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.025937e+00	2.825888e-01	2.440684e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.041402e+00	4.554998e-01	1.968288e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.323740e+00	1.765364e-01	3.017912e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.066437e+00	3.827934e-01	1.597122e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.547756e+00	2.437422e-01	1.286225e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.761059e-01	1.349551e-01	1.552101e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.911619e-01	7.099909e-02	1.130379e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.213371e-01	3.908163e-02	8.498979e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.519046e-01	3.029366e-02	4.564451e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.871258e-03	2.083009e-03	4.139846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.201670e+02	1.218586e+01	1.251937e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.362427e+01	1.559353e+00	1.046444e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.323392e+01	3.758188e-01	1.573292e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.854255e+00	1.076319e+00	9.513982e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.062158e+00	2.746524e-01	4.959384e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.417639e+00	2.415799e-01	3.543253e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.740727e+00	4.825747e-01	1.530715e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.959792e+00	1.978061e-01	3.989314e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.356856e+00	1.560139e-01	2.420936e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.187844e-01	1.146805e-01	1.904989e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.512556e-01	5.096616e-02	1.543351e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.371137e-02	3.291412e-03	9.446165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.554117e+00	2.851588e-01	2.373455e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.668744e+00	1.851021e-01	8.752399e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.316695e+00	2.239417e-01	3.062403e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.495188e-01	1.969076e-01	2.009121e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.926273e-01	3.441537e-02	1.651439e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.104561e-01	2.743920e-02	6.957875e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.428778e-02	2.359689e-03	3.878429e-02
7.950000e-01	2.050000e-01	2.050000e-01	-3.786944e-04	5.569860e-04	3.253416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.247562e+00	3.576903e-01	2.267639e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.828571e+00	2.169166e-01	1.876895e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.047957e+00	1.674785e-01	1.394199e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.168038e-01	5.892139e-02	9.500403e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.017844e-01	3.464234e-03	8.958296e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.499329e-01	7.572448e-06	5.428550e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.335003e-02	6.744833e-03	2.273847e-02
7.750000e-01	2.250000e-01	2.250000e-01	-4.795210e-04	2.826754e-04	2.327425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.639323e+01	8.744581e-01	2.756262e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.220194e+00	2.459360e-01	3.409604e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.741193e-01	1.254010e-01	2.168434e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.088205e-01	1.919195e-02	1.562666e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.333160e-02	1.796058e-04	1.337640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.282624e+00	2.818062e-01	6.616093e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.440299e+00	1.062710e+00	9.102220e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.746703e+00	2.753904e-01	2.333123e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.442705e+00	4.618138e-01	4.616791e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.547864e+00	5.312296e-01	2.490054e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.735604e+00	2.719562e-01	4.198836e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.202699e+00	2.129965e-01	2.178052e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.652753e-01	1.739407e-01	2.736267e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.293950e-01	1.178780e-01	1.957596e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.113997e-01	7.134050e-02	1.169077e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.101616e-01	7.337019e-02	8.100506e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.104051e-01	6.387770e-03	7.622969e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.589175e-02	0.000000e+00	5.147441e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.164927e-03	7.784428e-04	3.046689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.052751e+01	1.696131e+00	2.067626e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.127873e+01	8.109203e-01	6.380957e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.438956e+00	6.525718e-01	3.249577e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.024482e+00	5.153544e-01	1.767360e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.575968e+00	4.437109e-01	3.200420e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.408863e+00	2.868110e-01	2.983904e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.775541e+00	3.723854e-01	2.064056e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.195039e+00	1.848177e-01	2.067539e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.108568e-01	1.148774e-01	1.912945e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.616767e-01	1.350728e-01	1.058527e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.388922e-01	1.057360e-01	1.086514e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.350974e-01	2.787203e-03	9.587315e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.448285e-01	2.011191e-02	7.329552e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.385961e-02	0.000000e+00	6.307961e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.778789e-03	3.698035e-04	3.130929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.633883e+01	8.019629e+00	9.555439e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.197461e+01	2.340575e+00	2.203611e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.595231e+01	1.523435e+00	7.263444e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.445024e+00	1.054359e+00	4.091646e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.103854e+00	7.747179e-01	5.791024e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.887815e+00	3.992243e-01	5.629061e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.834488e+00	3.607105e-01	3.689754e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.267819e+00	2.928824e-01	2.644711e-01
1.360000e-01	1.600000e-02	1.600000e-02	6.749566e-01	4.681103e-02	2.844766e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.971699e-01	6.527628e-02	1.692424e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.338733e-01	9.815997e-03	1.743522e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.315592e-03	0.000000e+00	1.006638e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.112502e+00	6.746105e-01	6.572966e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.047106e+00	1.463003e-01	1.644660e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.278308e+00	5.415567e-01	2.938536e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.149871e+00	2.059072e-01	2.949868e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.324208e-01	9.535248e-02	1.640477e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.714194e-01	2.344855e-02	1.070750e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.861937e-02	1.012253e-02	4.745363e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.912210e-03	3.056097e-03	2.329007e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.537674e-04	1.578865e-04	1.260581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.262162e+01	2.426029e+00	2.385530e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.648615e+00	4.253408e-01	7.875785e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.065553e+00	3.124184e-01	1.219594e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.810708e+00	2.370772e-01	3.218836e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.053095e+00	1.699458e-01	1.817129e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.321298e-01	4.996090e-02	1.035661e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.118880e-01	1.490001e-02	7.837098e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.137239e-01	0.000000e+00	6.116862e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.070749e-03	6.268791e-04	5.010010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.236900e+02	1.738438e+01	1.096964e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.670767e+01	1.360567e+00	5.217938e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.505373e+00	3.142069e-01	2.338011e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.516803e+00	2.741594e-01	1.558297e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.292766e+00	1.459721e-01	2.252865e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.354980e-01	9.949698e-02	1.793602e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.243978e-01	8.248642e-04	1.771677e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.345753e-03	0.000000e+00	8.946632e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.831461e+00	8.874738e-01	1.069402e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.919697e+00	1.015337e+00	5.428770e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.735549e+00	2.004401e-01	2.958898e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.320643e+00	3.970073e-01	3.075567e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.718282e+00	3.900471e-01	5.104001e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.208529e+00	4.940950e-01	3.484839e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.630618e+00	4.466211e-01	3.030288e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.106818e+00	1.841762e-01	2.849511e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.672114e-01	1.729926e-01	1.842243e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.099416e-01	1.191596e-01	1.341022e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.097675e-01	4.562205e-02	9.489409e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.314780e-01	5.404379e-03	9.524158e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.842823e-02	0.000000e+00	5.508198e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.398898e-03	9.418408e-04	2.919794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.861285e+01	3.916706e+00	3.716989e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.074345e+01	1.035403e+00	1.113918e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.906611e+00	5.978478e-01	4.946412e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.767408e+00	5.525705e-01	4.085682e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.680152e+00	5.483155e-01	2.426144e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.423401e+00	2.238282e-01	4.687428e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.020764e+00	4.020348e-01	2.922458e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.341396e+00	1.805297e-01	2.894094e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.461123e-01	1.866994e-01	1.560534e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.045233e-01	7.740367e-02	1.359682e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.632383e-01	6.158861e-03	1.070061e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.297037e-01	9.680119e-03	6.304502e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.729718e-03	0.000000e+00	7.185552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.241706e+02	2.017306e+01	1.154079e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.329889e+01	9.811650e-01	2.514835e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.235343e+01	9.052952e-01	1.001061e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.094229e+01	1.426026e+00	6.880410e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.052411e+00	6.351072e-01	2.897093e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.956183e+00	2.275707e-01	4.887150e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.864295e+00	5.459452e-01	6.845593e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.545739e+00	8.474396e-02	2.684437e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.212759e+00	1.979321e-01	2.382068e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.578428e-01	8.524680e-02	2.635123e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.607186e-01	3.754516e-02	2.046290e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.665396e-03	0.000000e+00	1.168073e-02
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR0.5_MUF1_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.759656e-02	1.962884e-02	8.552337e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.015925e-01	2.101598e-01	6.949026e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.050772e+00	4.058012e-01	1.105284e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.605615e+00	2.865898e-01	3.116774e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.831173e+00	7.730335e-01	1.738098e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.613378e+00	8.970668e-01	3.616925e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.267229e+00	4.916930e-01	2.592336e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.381865e-02	3.261315e-02	3.194570e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.950628e-01	7.731747e-02	5.245528e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.834262e+00	3.647789e-01	1.467201e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.315693e+00	2.803159e-01	3.441998e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.453192e+00	9.330881e-01	8.891981e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.815388e+00	6.085843e-01	2.099531e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.505299e-01	2.846937e-01	1.625779e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.068483e-01	1.059299e-01	9.457107e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.475642e-02	3.908631e-03	9.538903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.876627e+00	2.604537e-01	2.015574e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.896568e+00	6.139443e-01	2.201999e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.383219e+00	1.166781e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	3.350794e+00	1.347006e+00	3.014459e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.295839e-01	5.631005e-02	4.377435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.383699e-03	2.031638e-03	2.031557e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.435632e-02	1.441429e-02	1.149571e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.848110e-01	5.713579e-02	3.337199e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.977536e-01	1.352873e-01	6.063167e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.130628e+00	2.492364e-01	7.897043e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.881258e+00	3.144412e-01	9.399438e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.785695e+00	3.071150e-01	5.678631e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.406546e+00	1.941240e-01	1.792024e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.536224e+00	3.006092e-01	7.930171e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.250547e+00	6.506332e-01	2.449832e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.568345e+00	7.342084e-01	2.534918e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.720360e+00	6.007686e-01	2.411876e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.107381e-01	3.153196e-01	1.702170e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.218916e-02	2.886937e-02	1.929670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.967349e-02	6.566668e-03	7.726233e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.334433e-01	3.040665e-02	2.864940e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.649395e-01	7.146626e-02	7.040137e-01
6.750000e-02	1.000000e-02	1.000000e-02	8.357364e-01	1.502236e-01	1.087310e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.591437e+00	2.416756e-01	1.284310e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.449155e+00	3.210030e-01	1.474304e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.383017e+00	3.386808e-01	1.034047e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.015116e+00	2.736169e-01	2.878071e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.000251e+00	2.557423e-01	1.157915e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.578868e+00	6.425056e-01	5.677122e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.812212e+00	7.242765e-01	1.337669e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.907854e+00	5.729292e-01	1.734671e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.123910e+00	3.677663e-01	1.633316e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.634638e-01	1.860490e-01	1.141396e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.249362e-02	1.435750e-02	1.276141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.884055e-01	2.964823e-02	5.668832e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.500766e-01	8.928849e-02	1.187281e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.339206e+00	2.092599e-01	2.306216e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.719443e+00	3.667854e-01	3.043325e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.464885e+00	5.329402e-01	3.059735e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.951092e+00	5.740917e-01	2.053133e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.685975e+00	4.717587e-01	7.967912e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.426528e+00	8.458189e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	5.193739e+00	1.442021e+00	7.445971e-02
1.700000e-01	1.800000e-02	1.800000e-02	3.441538e+00	1.150226e+00	2.606878e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.972193e+00	7.425736e-01	3.165520e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.472212e-02	3.786678e-02	2.562006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.707366e-02	3.801294e-02	1.488351e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.288881e-01	2.159290e-01	6.092591e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.795473e+00	3.820139e-01	7.540916e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.855901e+00	2.401591e-01	2.844637e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.051217e+00	4.674328e-01	1.648314e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.326769e+00	6.839295e-01	3.265945e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.317737e+00	4.689211e-01	2.691393e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.394090e-01	2.061198e-01	1.633905e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.397928e-02	6.542357e-03	1.374124e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.154527e-01	1.560351e-01	6.205276e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.020684e+00	4.624855e-01	1.396385e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.157706e+00	5.388943e-01	1.220533e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.337879e+00	2.874519e-01	4.555918e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.980478e+00	3.212577e-01	6.817546e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.289097e+00	5.576158e-01	1.822469e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.347232e+00	4.114786e-01	2.036716e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.729535e-01	2.084802e-01	1.572864e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.311781e-02	1.709592e-02	2.122508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.417543e+01	4.530286e+00	1.274473e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.737994e+01	2.605874e+00	6.379391e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.521729e+00	1.128127e+00	2.373722e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.829970e+00	3.443409e-01	3.547153e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.429937e+00	4.215601e-01	8.294368e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.647313e+00	7.008231e-01	2.701433e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.608490e+00	5.930413e-01	3.620396e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.194014e-02	2.874344e-02	3.020060e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.198508e-01	3.553673e-02	1.638141e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.054807e-01	8.807002e-02	3.617545e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.639431e-01	1.612623e-01	4.347244e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.894126e-01	2.235404e-01	5.306547e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.318148e+00	2.813064e-01	6.626309e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.922756e+00	3.092254e-01	6.539172e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.418977e+00	2.604617e-01	3.939084e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.766811e+00	1.328670e-01	1.944478e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.839339e+00	2.172944e-01	1.683647e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.707088e+00	4.915004e-01	2.024537e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.252638e+00	6.098812e-01	2.474782e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.443127e+00	4.332168e-01	2.237313e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.261020e-01	2.843750e-01	1.709130e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.668678e-02	2.489712e-02	1.906818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.843990e-01	1.916155e-01	8.267220e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.537018e+00	3.326459e-01	1.073674e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.009685e+00	3.805648e-01	1.204223e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.652333e+00	5.528271e-01	1.071571e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.984803e+00	4.627368e-01	1.219471e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.124291e+00	3.681314e-01	8.390929e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.134903e+00	2.316827e-01	4.282058e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.954310e+00	8.568093e-02	1.909293e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.792829e+00	3.107329e-01	1.482906e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.355662e+00	4.690621e-01	1.333067e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.599830e+00	3.961723e-01	1.673118e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.761786e-01	2.702532e-01	1.492056e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.663016e-02	2.521611e-02	2.000303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.830362e+01	4.789273e+00	1.242434e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.942450e+01	2.712284e+00	6.522402e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.563413e+01	2.077228e+00	4.917702e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.256931e+01	1.512749e+00	2.937747e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.058846e+00	9.511211e-01	1.991848e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.337139e+00	5.432334e-01	9.499979e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.588540e+00	2.971697e-01	4.971334e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.831962e+00	1.254871e-01	1.997830e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.512519e+00	4.038713e-01	6.420491e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.931148e+00	5.889422e-01	2.396388e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.989326e+00	5.932565e-01	3.116675e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.048436e-01	4.102250e-02	3.091283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.660945e-02	3.577233e-02	5.202936e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.966820e-01	2.786886e-01	3.006545e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.064135e+00	5.643295e-01	4.177835e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.421858e+00	5.521109e-01	1.240828e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.943282e+00	4.069824e-01	6.523814e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.797121e+00	5.498659e-01	6.457130e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.158713e+00	1.385760e-01	4.974799e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.586033e-02	4.078583e-03	4.874430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.082803e-01	1.320572e-01	2.098686e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.960809e+00	5.273937e-01	5.460553e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.323589e+00	4.271379e-01	4.684182e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.678780e+00	4.911126e-01	1.924453e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.829466e+00	3.289329e-01	3.886733e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.387672e-01	4.560165e-02	2.390281e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.381429e-01	2.070743e-02	1.227797e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.769028e-03	8.988797e-04	1.039520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.110224e+00	5.826007e-01	1.182466e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.711402e+00	9.544881e-01	4.067357e-01
1.200000e-01	3.000000e-02	3.000000e-02	6.031783e+00	8.225270e-01	1.277346e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.391983e+00	5.163393e-01	5.456963e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.354297e-02	8.260530e-03	4.734042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.466262e-02	1.638259e-02	5.650555e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.523010e-01	4.769570e-02	1.108460e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.811093e-01	1.216855e-01	2.110170e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.924755e-01	2.092660e-01	2.719170e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.372565e+00	3.658916e-01	3.345480e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.072670e+00	4.724746e-01	3.832053e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.865646e+00	5.309657e-01	1.044397e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.369867e+00	3.626035e-01	1.367461e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.502289e+00	2.956619e-01	5.484520e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.264599e+00	3.806026e-01	2.559212e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.442369e+00	3.530114e-01	4.730141e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.444847e+00	1.312226e-01	4.979545e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.003456e-01	6.275742e-02	2.462236e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.807185e-02	6.805586e-03	2.516702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.557044e-01	3.291113e-02	1.543220e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.385900e-01	8.447324e-02	2.220241e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.066533e-01	1.757188e-01	3.562289e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.273983e+00	3.780638e-01	4.013390e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.921094e+00	3.849810e-01	6.361797e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.696037e+00	4.573301e-01	5.478384e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.623570e+00	7.220521e-01	2.545399e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.976862e+00	4.278119e-01	1.401842e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.167453e+00	3.397339e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	3.703156e+00	5.463756e-01	7.286999e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.752828e+00	3.147210e-01	3.591738e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.706888e+00	1.390516e-01	3.865650e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.113431e-01	6.940577e-02	2.545190e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.824332e-01	4.496883e-02	1.360014e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.152721e-02	2.848126e-03	1.468749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.231553e-01	1.708569e-01	1.011958e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.546817e+00	4.428524e-01	1.096623e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.985950e+00	6.361014e-01	1.696077e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.612909e+00	7.634052e-01	1.553793e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.540536e+00	1.217483e+00	9.759381e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.533263e+00	8.184776e-01	3.530365e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.419638e+00	4.798792e-01	1.445024e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.281634e+00	7.634424e-01	1.425351e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.301770e+00	6.552139e-01	4.540744e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.536820e+00	3.994017e-01	4.516494e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.253686e+00	2.054707e-01	3.949166e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.714057e-02	4.421890e-03	2.411177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.687617e-02	3.988131e-02	8.535026e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.318905e-01	2.051445e-01	2.839744e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.545832e+00	4.422847e-01	3.610426e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.866892e+00	4.597361e-01	1.330761e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.495906e+00	3.716547e-01	2.392544e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.576031e+00	4.576458e-01	4.909711e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.215108e+00	1.582211e-01	4.390974e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.229819e-01	2.133453e-02	2.689596e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.449907e-03	3.331440e-03	2.092566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.241155e-01	1.379178e-01	1.853052e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.263660e+00	3.827732e-01	6.142703e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.738989e+00	6.661371e-01	4.899468e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.687104e+00	5.640142e-01	2.451803e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.651371e+00	2.396148e-01	7.340017e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.531601e+00	3.606156e-01	3.013695e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.237902e+00	1.979268e-01	3.042623e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.502326e-01	3.736800e-02	2.185917e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.867860e-02	2.475964e-03	2.606800e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.278453e+01	3.514109e+00	3.558708e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.406443e+01	3.370027e+00	3.016673e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.157923e+01	1.991047e+00	1.254664e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.431321e+00	7.450892e-01	3.710443e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.069437e+00	4.437995e-01	2.956000e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.179475e+00	3.479305e-01	4.520948e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.872072e-01	1.183904e-01	4.802862e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.734082e-02	2.815915e-03	3.200053e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.187454e-01	6.517703e-02	1.339780e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.224015e-01	1.669764e-01	1.461436e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.026072e-01	1.658555e-01	2.338575e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.294981e-01	3.226213e-01	3.302942e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.340394e+00	3.611735e-01	2.995706e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.925913e+00	4.770013e-01	2.230755e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.407773e+00	3.424200e-01	1.542778e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.928993e+00	3.488116e-01	4.991591e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.116404e+00	2.878184e-01	1.905821e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.833595e+00	2.869525e-01	2.987537e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.169385e+00	2.984629e-01	4.292169e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.279445e+00	1.179805e-01	4.060638e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.047786e-01	5.394376e-02	2.304671e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.527673e-02	5.769146e-03	2.473348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.216842e+00	2.563733e-01	7.171985e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.211302e+00	4.384576e-01	3.017720e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.711861e+00	4.972573e-01	4.527167e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.007203e+00	5.144910e-01	6.587407e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.644026e+00	5.598672e-01	4.301214e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.178872e+00	6.589187e-01	2.146916e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.522010e+00	5.306719e-01	2.283881e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.554759e+00	3.020289e-01	2.722910e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.185311e+00	2.786809e-01	9.815163e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.438557e+00	1.850956e-01	3.236558e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.460836e+00	1.367613e-01	2.738451e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.669654e-01	5.014434e-02	2.047030e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.243371e-02	5.465516e-03	2.328805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.116248e+01	4.371384e+00	4.857392e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.535659e+01	4.743275e+00	3.256501e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.420652e+01	3.008553e+00	1.952491e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.250568e+01	2.090106e+00	1.072133e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.101821e+01	2.133559e+00	5.855888e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.771714e+00	1.048620e+00	2.239465e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.650978e+00	5.388894e-01	3.498587e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.137505e+00	2.889432e-01	2.151492e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.766146e+00	2.595826e-01	3.243158e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.510805e+00	2.491677e-01	4.359707e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.361665e+00	1.370647e-01	4.316246e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.860910e-02	6.735428e-03	3.079756e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.280958e-02	2.071203e-02	9.760542e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.296922e-01	2.089639e-01	7.808882e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.161102e+00	4.164864e-01	9.723459e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.605062e+00	2.818770e-01	2.707501e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.759991e+00	7.465572e-01	2.562787e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.569687e+00	8.917750e-01	3.642161e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.245751e+00	4.765982e-01	2.541978e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.069796e-02	3.114814e-02	3.036548e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.228520e-01	8.195713e-02	5.972965e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.935570e+00	3.770713e-01	1.383547e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.332553e+00	2.720590e-01	2.679006e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.370155e+00	8.912082e-01	9.719388e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.759332e+00	5.942834e-01	2.269335e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.352212e-01	2.839583e-01	1.626184e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.209865e-01	1.121675e-01	8.597089e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.540535e-02	3.882379e-03	8.571580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.953215e+00	2.878817e-01	2.185164e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.150630e+00	6.735087e-01	2.072565e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.336007e+00	1.354705e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	3.214072e+00	1.259836e+00	3.351277e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.250059e-01	5.231128e-02	4.343568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.459306e-03	1.797146e-03	3.421430e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.241915e-02	1.722528e-02	1.284374e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.071880e-01	6.333873e-02	3.652431e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.386106e-01	1.392517e-01	6.376597e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.148233e+00	2.510676e-01	7.665850e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.922132e+00	3.190898e-01	8.986476e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.812771e+00	3.140475e-01	6.114950e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.389026e+00	1.720404e-01	2.226462e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.532182e+00	2.905286e-01	1.154284e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.272048e+00	7.187530e-01	2.022787e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.461229e+00	6.850575e-01	2.476411e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.713563e+00	5.944129e-01	2.396540e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.342364e-01	3.550457e-01	1.732526e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.662406e-02	2.406476e-02	1.706147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.304837e-02	7.837070e-03	1.037428e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.473390e-01	3.402651e-02	3.472697e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.487118e-01	8.986195e-02	6.541840e-01
6.750000e-02	1.000000e-02	1.000000e-02	8.589674e-01	1.490680e-01	1.274161e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.657847e+00	2.565032e-01	1.311246e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.507292e+00	3.305865e-01	1.326588e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.450790e+00	3.495734e-01	9.166508e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.990349e+00	2.667109e-01	3.748533e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.010634e+00	3.153278e-01	5.060336e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.555423e+00	6.876450e-01	4.034562e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.705710e+00	6.625795e-01	1.452642e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.873137e+00	5.703269e-01	1.785726e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.143562e+00	3.803640e-01	1.609880e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.706624e-01	1.943977e-01	1.096955e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.154546e-02	1.216559e-02	1.098085e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.691240e-01	2.948086e-02	6.866806e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.497659e-01	1.111516e-01	1.185850e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.506092e+00	2.329888e-01	2.398375e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.750994e+00	3.860215e-01	3.318007e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.498443e+00	5.536375e-01	2.972151e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.158905e+00	6.115531e-01	1.921989e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.859008e+00	4.778671e-01	4.424009e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.319099e+00	8.647028e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	4.953398e+00	1.302854e+00	9.018869e-02
1.700000e-01	1.800000e-02	1.800000e-02	3.417003e+00	1.175479e+00	2.840062e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.026246e+00	8.235022e-01	3.272405e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.225971e-02	3.489782e-02	2.372668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.663742e-02	4.372044e-02	1.567294e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.534229e-01	2.230565e-01	6.640443e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.794030e+00	3.737578e-01	7.378388e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.908257e+00	2.401103e-01	2.257611e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.013915e+00	4.705511e-01	1.612516e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.310701e+00	6.736414e-01	3.304616e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.287259e+00	4.537793e-01	2.641021e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.322224e-01	2.040843e-01	1.554797e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.374016e-02	7.457157e-03	1.336233e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.301125e-01	2.195212e-01	6.457512e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.150838e+00	4.938210e-01	1.456709e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.188853e+00	5.433514e-01	1.218669e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.319590e+00	2.717211e-01	4.526934e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.954609e+00	3.256204e-01	6.151914e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.258464e+00	5.481804e-01	1.962303e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.309292e+00	3.818388e-01	2.135328e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.735151e-01	2.160585e-01	1.492102e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.482728e-02	1.699090e-02	1.911407e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.640453e+01	5.626095e+00	1.313540e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.771278e+01	2.751387e+00	6.716609e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.873124e+00	1.231566e+00	2.400030e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.761161e+00	3.581966e-01	3.199306e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.417865e+00	4.715860e-01	5.695881e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.593641e+00	6.832712e-01	2.888459e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.554021e+00	5.240469e-01	3.740596e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.640614e-02	2.683411e-02	3.079173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.354178e-01	4.139838e-02	1.800649e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.344551e-01	9.792367e-02	3.520258e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.799882e-01	1.851212e-01	5.037833e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.670111e-01	2.153525e-01	6.358074e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.376288e+00	2.866811e-01	6.534911e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.909490e+00	3.093941e-01	5.865614e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.401264e+00	2.546225e-01	3.901833e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.783745e+00	1.200162e-01	1.971411e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.896682e+00	2.666132e-01	9.795304e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.700288e+00	4.936987e-01	1.988518e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.117189e+00	4.994595e-01	2.748792e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.506317e+00	5.166808e-01	2.320650e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.253860e-01	2.948205e-01	1.654000e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.245083e-02	2.199420e-02	1.688110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.028198e+00	2.121287e-01	8.322658e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.705652e+00	5.030892e-01	8.561061e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.181748e+00	4.843156e-01	1.241135e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.638634e+00	5.429596e-01	1.308823e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.958662e+00	4.598686e-01	1.137311e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.143268e+00	3.812041e-01	7.690610e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.157084e+00	2.301378e-01	3.810703e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.010361e+00	1.139242e-01	1.781632e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.739221e+00	2.470320e-01	1.071409e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.303062e+00	4.030114e-01	1.444509e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.572160e+00	4.157258e-01	1.814386e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.811409e-01	2.797979e-01	1.496744e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.581926e-02	2.297527e-02	1.793089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.995766e+01	5.502833e+00	1.301936e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.945026e+01	2.804531e+00	7.534506e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.541758e+01	2.037692e+00	4.851671e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.239708e+01	1.541003e+00	3.163481e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.983360e+00	9.529804e-01	2.175863e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.669182e+00	6.070419e-01	7.991764e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.673320e+00	3.192018e-01	3.163937e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.778712e+00	1.243928e-01	2.298589e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.466069e+00	4.193618e-01	1.374711e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.869129e+00	6.003642e-01	2.614883e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.006674e+00	6.520573e-01	3.350743e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.013812e-01	3.871081e-02	2.965296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.950660e-02	3.720694e-02	6.645330e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.587825e-01	2.947578e-01	3.344327e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.148935e+00	5.957507e-01	3.957603e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.387708e+00	5.417112e-01	1.343378e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.852315e+00	4.472795e-01	1.238637e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.748843e+00	5.180786e-01	6.052000e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.165331e+00	1.894086e-01	4.584527e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.570512e-02	1.164872e-03	4.834919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.455990e-01	1.343141e-01	2.658231e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.074482e+00	5.066432e-01	4.923401e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.347374e+00	4.670769e-01	4.590983e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.588213e+00	5.005280e-01	2.362197e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.776073e+00	3.180814e-01	3.828187e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.158992e-01	6.576495e-02	2.470657e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.410939e-01	1.803950e-02	1.237491e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.937704e-03	2.004363e-05	9.995283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.332112e+00	6.414147e-01	1.254155e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.812003e+00	9.921764e-01	3.863310e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.895613e+00	9.072893e-01	1.829815e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.222281e+00	4.108422e-01	5.965711e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.654345e-02	7.244857e-03	4.545543e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.330429e-02	2.199091e-02	6.376196e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.642121e-01	5.143193e-02	1.168825e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.162017e-01	1.218752e-01	2.043346e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.486427e-01	2.712906e-01	2.829611e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.386433e+00	3.363006e-01	3.888182e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.111370e+00	4.501386e-01	2.657864e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.818000e+00	5.207544e-01	1.771403e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.304678e+00	2.212183e-01	1.224638e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.506025e+00	2.392104e-01	3.718951e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.214487e+00	4.112758e-01	2.342297e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.446921e+00	3.563711e-01	4.067733e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.486855e+00	2.229759e-01	4.039857e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.776066e-01	5.928850e-02	2.977587e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.566879e-02	1.226110e-03	2.519362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.824284e-01	3.621528e-02	1.752307e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.585379e-01	8.205149e-02	2.833303e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.641570e-01	2.266374e-01	3.754317e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.387990e+00	4.061723e-01	3.520581e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.084907e+00	5.124652e-01	5.803004e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.861287e+00	4.945354e-01	4.589329e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.530276e+00	5.339895e-01	2.856292e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.001889e+00	3.467316e-01	5.773127e-02
2.025000e-01	1.750000e-02	1.750000e-02	4.087454e+00	2.944390e-01	3.475222e-03
2.400000e-01	2.000000e-02	2.000000e-02	3.567595e+00	2.779507e-01	1.524586e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.752369e+00	4.342580e-01	2.955939e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.702478e+00	2.168362e-01	3.464356e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.982278e-01	1.067922e-01	2.332646e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.597200e-01	2.193849e-02	1.444429e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.269488e-02	3.066052e-03	1.329958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.100954e+00	3.520456e-01	1.058176e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.629498e+00	3.189130e-01	1.322801e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.242118e+00	8.230681e-01	1.599985e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.976753e+00	1.029677e+00	1.490232e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.543727e+00	1.013988e+00	1.067956e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.360984e+00	8.241522e-01	5.003958e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.549006e+00	5.590229e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	6.230156e+00	7.976523e-01	1.495553e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.184435e+00	6.353589e-01	4.425620e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.482763e+00	4.910877e-01	4.847356e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.183505e+00	1.285928e-01	4.142743e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.946153e-02	6.269477e-03	2.324059e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.019148e-01	4.746327e-02	8.934631e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.964898e-01	2.526599e-01	2.745501e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.603964e+00	4.609086e-01	4.269453e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.865944e+00	4.334379e-01	1.256465e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.449067e+00	4.320208e-01	2.680929e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.513044e+00	4.035464e-01	4.870119e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.179060e+00	1.917624e-01	4.431506e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.315177e-01	1.946117e-02	2.633381e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.964852e-03	1.075970e-03	2.056884e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.287064e-01	1.323980e-01	2.202143e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.444124e+00	4.924751e-01	4.973221e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.872195e+00	6.820779e-01	4.818849e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.645801e+00	5.218307e-01	3.884135e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.630539e+00	2.968365e-01	7.762876e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.512483e+00	3.782658e-01	2.742397e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.193969e+00	1.713424e-01	3.137465e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.214659e-01	3.575747e-02	2.291995e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.811528e-02	6.247696e-04	2.588892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.368763e+01	3.770412e+00	4.034034e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.462879e+01	3.482109e+00	2.413909e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.151247e+01	1.843014e+00	1.298443e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.318191e+00	7.243944e-01	3.871718e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.130837e+00	4.932058e-01	2.054567e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.096065e+00	3.178296e-01	4.861568e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.339656e-01	1.054944e-01	4.856251e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.040917e-02	3.547138e-03	3.032498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.509054e-01	7.956529e-02	1.245363e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.175049e-01	1.567503e-01	1.706953e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.499996e-01	1.890315e-01	2.226230e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.582186e-01	2.817177e-01	2.785805e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.349149e+00	3.518208e-01	3.289794e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.907304e+00	4.116971e-01	2.858870e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.471102e+00	4.045220e-01	1.104743e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.888298e+00	2.602616e-01	8.972897e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.062640e+00	2.384778e-01	6.934830e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.852452e+00	3.562269e-01	1.870416e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.171400e+00	2.986212e-01	3.792922e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.278310e+00	1.571123e-01	3.798720e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.813825e-01	6.058127e-02	2.762717e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.259181e-02	9.412707e-04	2.368161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.301616e+00	3.374489e-01	5.337558e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.016746e+00	1.838729e-01	6.155320e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.812278e+00	5.924888e-01	3.957716e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.147502e+00	5.258976e-01	4.468607e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.768725e+00	7.594105e-01	3.187880e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.992362e+00	4.338123e-01	4.151985e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.413665e+00	4.539322e-01	1.913939e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.502920e+00	2.345083e-01	4.067314e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.179199e+00	2.584264e-01	1.292150e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.439188e+00	2.805523e-01	2.607216e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.501003e+00	1.889727e-01	2.396416e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.674058e-01	4.838227e-02	1.922627e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.732966e-02	5.585350e-03	2.105593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.185747e+01	4.730343e+00	5.358210e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.618482e+01	4.263885e+00	2.429625e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.411180e+01	2.788815e+00	2.516034e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.242568e+01	1.895083e+00	1.689167e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.100673e+01	1.832715e+00	6.192591e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.395027e+00	9.821365e-01	4.659984e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.681885e+00	5.527385e-01	2.731458e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.024526e+00	2.785345e-01	4.563078e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.874736e+00	3.927365e-01	1.638356e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.523309e+00	3.307876e-01	3.962868e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.316375e+00	1.155476e-01	4.369613e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.091186e-02	7.391557e-03	3.010692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.817929e-02	1.701362e-02	1.142687e-01
2.100000e-01	4.000000e-02	4.000000e-02	7.244379e-01	1.944418e-01	9.585538e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.001757e+00	3.702409e-01	1.302247e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.287414e+00	2.737291e-01	4.502131e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.667918e+00	8.710113e-01	6.147685e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.767197e+00	1.117579e+00	3.164032e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.461363e+00	6.990016e-01	2.828509e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.025201e-01	4.834822e-02	3.545634e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.787121e-01	6.580717e-02	7.364682e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.541669e+00	2.958116e-01	1.806584e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.850598e+00	2.551450e-01	4.161055e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.504775e+00	1.041644e+00	9.220614e-03
3.425000e-01	3.750000e-02	3.750000e-02	2.133372e+00	8.737830e-01	1.798455e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.013355e+00	4.148147e-01	1.684605e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.725065e-01	1.502294e-01	9.777713e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.109139e-02	7.859793e-03	1.063585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.554213e+00	1.987932e-01	2.565891e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.886986e+00	4.788234e-01	2.676428e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.905197e+00	1.041442e+00	1.104986e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.055702e+00	1.776130e+00	1.606093e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.879679e-01	9.456358e-02	4.477743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.394628e-03	1.285915e-03	1.834389e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.835718e-02	1.311690e-02	1.366204e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.782269e-01	5.508922e-02	4.231013e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.877834e-01	1.322504e-01	7.792957e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.020279e+00	2.181084e-01	1.120181e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.777531e+00	2.936770e-01	1.132021e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.564593e+00	2.896716e-01	8.219861e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.120794e+00	1.961792e-01	3.732434e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.451650e+00	4.513266e-01	6.478612e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.251121e+00	7.911422e-01	1.269181e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.648546e+00	8.947588e-01	2.267975e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.900364e+00	7.846277e-01	2.440844e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.109804e+00	4.998728e-01	1.833043e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.313584e-02	4.443571e-02	2.246063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.971869e-02	4.508983e-03	6.607683e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.142402e-01	2.432455e-02	4.189253e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.697524e-01	7.081881e-02	8.802382e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.958710e-01	1.313535e-01	1.469518e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.446709e+00	2.073240e-01	1.803524e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.196313e+00	2.600657e-01	1.802192e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.936033e+00	2.767036e-01	1.286342e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.539479e+00	2.426760e-01	5.475538e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.728919e+00	2.733219e-01	1.291930e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.562022e+00	7.264990e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.964423e+00	9.300614e-01	8.257021e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.134592e+00	7.691617e-01	1.445748e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.341454e+00	5.153747e-01	1.549777e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.904656e-01	2.974595e-01	1.183242e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.504164e-02	2.209553e-02	1.431216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.300987e-01	2.057659e-02	4.804535e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.338230e-01	6.794147e-02	1.504102e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.100834e+00	1.603279e-01	2.882439e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.256404e+00	2.914981e-01	3.726322e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.556887e+00	4.001047e-01	3.825590e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.844699e+00	4.511635e-01	2.703633e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.810618e+00	4.040786e-01	9.805522e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.007651e+00	7.519296e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	5.296894e+00	1.526400e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	3.985574e+00	1.552805e+00	1.622622e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.580074e+00	1.145592e+00	2.696716e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.224114e-01	6.334131e-02	2.792873e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.126129e-01	4.678273e-02	1.789901e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.004492e-01	2.216752e-01	8.043569e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.736399e+00	3.301256e-01	8.911323e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.561754e+00	1.862063e-01	3.515831e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.855954e+00	4.302591e-01	1.287000e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.466804e+00	8.330943e-01	2.618389e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.504368e+00	6.376053e-01	2.797394e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.498659e-01	3.057902e-01	1.757829e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.398192e-02	1.578688e-02	1.731938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.583189e-01	2.053564e-01	8.457992e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.313807e+00	4.877495e-01	1.966902e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.934674e+00	4.403685e-01	1.356914e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.740077e+00	1.769157e-01	4.241334e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.671674e+00	2.103436e-01	1.429811e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.423213e+00	6.366978e-01	1.025828e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.623900e+00	6.044675e-01	1.841269e-01
4.280000e-01	4.000000e-02	4.000000e-02	8.068445e-01	2.988256e-01	1.617059e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.710065e-02	2.559903e-02	2.360060e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.949565e+01	4.706369e+00	1.982541e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.651572e+01	2.181342e+00	7.732053e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.540393e+00	7.624447e-01	1.979322e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.878983e+00	2.588735e-01	4.838688e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.259196e+00	3.229636e-01	5.582892e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.979257e+00	8.381413e-01	1.437525e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.037803e+00	8.049762e-01	2.910762e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.040905e-01	4.891817e-02	3.471030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.315965e-01	4.068125e-02	1.781386e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.482883e-01	1.026630e-01	4.157330e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.631730e-01	1.628235e-01	6.387260e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.892685e-01	2.168881e-01	8.033280e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.329627e+00	2.740621e-01	8.025146e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.830130e+00	2.783817e-01	7.714246e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.212688e+00	2.182597e-01	5.628497e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.531653e+00	1.108157e-01	3.282929e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.687154e+00	2.688838e-01	1.367795e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.636451e+00	5.409885e-01	1.277957e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.281191e+00	6.849002e-01	2.104730e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.665148e+00	6.283096e-01	2.311544e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.694084e-01	4.161552e-01	1.767918e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.869209e-02	4.141500e-02	2.247440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.095017e+00	2.167977e-01	9.576410e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.871119e+00	3.788760e-01	1.480288e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.293409e+00	4.382200e-01	1.779185e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.713904e+00	4.588443e-01	1.676074e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.857734e+00	4.001381e-01	1.235357e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.783225e+00	2.985486e-01	9.393365e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.689110e+00	1.645847e-01	4.695765e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.609028e+00	7.633980e-02	2.556698e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.606171e+00	2.025094e-01	9.954758e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.379182e+00	5.140745e-01	9.176507e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.786133e+00	5.687795e-01	1.488343e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.036903e+00	3.804431e-01	1.475479e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.652159e-02	3.792286e-02	2.175594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.264595e+01	4.675928e+00	1.823120e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.926894e+01	2.435495e+00	9.645634e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.463022e+01	1.740118e+00	6.027031e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.079952e+01	1.101200e+00	3.390505e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.215917e+00	6.717170e-01	2.047084e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.216732e+00	4.260936e-01	9.521550e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.853871e+00	2.359182e-01	6.209559e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.410584e+00	1.205293e-01	1.443474e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.384431e+00	3.917507e-01	6.666740e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.081430e+00	7.091907e-01	1.507450e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.390412e+00	8.019579e-01	2.506573e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.442737e-01	6.583945e-02	3.232486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.148258e-01	4.214408e-02	6.164369e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.070565e+00	3.613982e-01	3.927835e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.514020e+00	5.852916e-01	4.330431e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.664363e+00	3.954763e-01	8.614714e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.611026e+00	5.293090e-01	3.242585e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.288553e+00	4.626291e-01	5.054847e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.729060e-01	1.243163e-01	3.513546e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.370096e-02	3.678360e-03	4.120656e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.545103e-01	1.509386e-01	2.947334e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.668095e+00	5.551881e-01	5.291081e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.401334e+00	2.395821e-01	1.760657e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.061674e+00	5.007061e-01	2.869001e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.466025e+00	2.506094e-01	2.701412e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.851353e-01	4.173075e-02	1.910921e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.712641e-01	1.070473e-02	9.849905e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.115384e-03	8.615313e-06	9.555481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.993745e+00	6.085529e-01	1.363832e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.082745e+00	7.953612e-01	2.547855e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.234216e+00	8.337105e-01	1.864966e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.024602e+00	3.926279e-01	4.519823e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.490171e-02	7.494565e-03	3.900199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.134604e-02	1.226410e-02	4.486788e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.512785e-01	4.863494e-02	1.184702e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.359249e-01	1.377115e-01	2.351835e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.884852e-01	2.609746e-01	3.693220e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.566828e+00	4.297099e-01	4.471025e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.356659e+00	4.833986e-01	3.397258e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.103527e+00	4.579960e-01	7.149477e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.481511e+00	1.915690e-01	6.111124e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.518452e+00	3.370248e-01	1.319942e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.984024e+00	3.987732e-01	3.259875e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.181741e+00	4.046003e-01	4.349677e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.308810e+00	1.688175e-01	3.365668e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.316206e-01	5.565757e-02	2.134507e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.568451e-02	3.943046e-03	2.209194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.340571e-01	2.748316e-02	1.438939e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.696241e-01	7.958933e-02	2.999382e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.417343e-01	1.745301e-01	4.498620e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.549982e+00	3.279398e-01	6.677583e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.467873e+00	5.360075e-01	7.338786e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.327391e+00	5.145603e-01	4.733596e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.969206e+00	5.077389e-01	2.195459e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.210503e+00	2.415725e-01	7.748131e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.966640e+00	2.583513e-01	9.217914e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.332664e+00	4.691376e-01	2.318217e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.406520e+00	3.807623e-01	2.468877e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.524648e+00	2.301495e-01	2.476910e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.221771e-01	8.195552e-02	1.823214e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.654639e-01	3.316592e-02	1.123519e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.534115e-02	2.917259e-03	1.151482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.764065e-01	1.824179e-01	1.091620e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.699305e+00	2.948373e-01	1.643920e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.382156e+00	5.510548e-01	1.961675e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.572923e+00	8.066628e-01	1.997948e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.386876e+00	9.173281e-01	1.128282e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.999464e+00	7.147149e-01	2.398559e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.422535e+00	5.811600e-01	9.077412e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.731145e+00	8.517604e-01	1.542825e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.863152e+00	6.824629e-01	3.142457e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.288237e+00	4.334174e-01	3.771448e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.161163e+00	1.600715e-01	3.436101e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.150288e-02	5.751105e-03	2.083558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.198553e-01	5.175812e-02	1.082418e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.161674e-01	2.806142e-01	3.590459e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.933852e+00	4.773530e-01	4.246126e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.122940e+00	3.412294e-01	6.715163e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.187309e+00	4.157809e-01	1.755040e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.153179e+00	4.147133e-01	4.141219e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.040158e+00	1.155464e-01	3.553693e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.303299e-01	2.672236e-02	2.130186e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.345860e-03	0.000000e+00	1.955706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.866969e-01	1.684018e-01	2.749312e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.053329e+00	7.019416e-01	6.111427e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.545184e+00	6.932609e-01	6.467616e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.972559e+00	4.220448e-01	1.525720e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.281502e+00	3.505097e-01	1.651150e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.073109e+00	3.259550e-01	2.695435e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.043776e+00	1.293031e-01	2.621580e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.460847e-01	2.882002e-02	1.737938e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.702094e-02	1.182334e-03	2.249431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.963883e+01	5.823016e+00	5.192306e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.836157e+01	3.185255e+00	3.570322e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.252004e+01	1.669535e+00	1.090306e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.674432e+00	4.529943e-01	5.120317e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.485174e+00	4.816585e-01	1.693674e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.930798e+00	2.691011e-01	3.781928e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.312314e-01	1.105579e-01	3.860641e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.021334e-02	3.058572e-03	2.773855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.350936e-01	7.118032e-02	1.279857e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.375102e-01	1.325303e-01	2.286780e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.433651e-01	2.754468e-01	2.953408e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.049888e+00	2.996575e-01	3.723638e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.541102e+00	3.889838e-01	3.667367e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.156877e+00	4.673451e-01	2.634993e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.678800e+00	3.674397e-01	1.038311e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.036151e+00	1.914121e-01	3.700324e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.976677e+00	2.538782e-01	1.194794e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.619485e+00	3.594087e-01	3.095562e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.922804e+00	2.846628e-01	4.175801e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.169503e+00	1.568687e-01	3.000272e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.507322e-01	3.728479e-02	2.077160e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.425572e-02	3.293954e-03	2.141227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.381992e+00	4.000681e-01	4.577146e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.525206e+00	4.319387e-01	4.767150e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.259999e+00	7.259997e-01	5.673325e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.719099e+00	7.444451e-01	7.333304e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.260996e+00	5.961332e-01	5.871754e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.518704e+00	4.785512e-01	3.339083e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.723057e+00	4.258477e-01	1.816200e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.489085e+00	1.492225e-01	4.551346e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.944567e+00	2.518889e-01	2.026063e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.149505e+00	2.995637e-01	2.205819e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.284490e+00	1.340099e-01	2.481991e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.129592e-01	3.063438e-02	1.657349e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.679872e-02	3.544573e-03	1.925800e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.781243e+01	6.930945e+00	5.784373e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.031183e+01	5.227646e+00	3.724113e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.738658e+01	2.644902e+00	1.939117e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.434697e+01	1.966405e+00	1.554040e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.163287e+01	1.354283e+00	9.047470e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.392796e+00	7.256388e-01	5.608341e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.249366e+00	5.611324e-01	4.624967e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.443948e+00	2.830065e-01	1.710657e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.417066e+00	3.985684e-01	2.338061e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.331060e+00	2.852871e-01	3.312721e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.309787e+00	1.498399e-01	3.563712e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.345829e-02	5.846011e-03	2.652997e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.598851e-02	1.900324e-02	1.371445e-01
2.100000e-01	4.000000e-02	4.000000e-02	7.972860e-01	2.083403e-01	9.787055e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.108934e+00	3.705565e-01	1.168722e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.349653e+00	2.525290e-01	3.990684e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.619002e+00	8.966765e-01	7.971992e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.668244e+00	1.085470e+00	3.207337e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.391773e+00	6.701012e-01	2.701028e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.478833e-02	4.347001e-02	3.426712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.384547e-01	7.481793e-02	7.976373e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.719763e+00	3.159882e-01	1.694583e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.881399e+00	2.409327e-01	2.940570e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.428882e+00	1.064199e+00	3.075098e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.039162e+00	8.381380e-01	1.842872e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.593805e-01	3.856103e-01	1.663818e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.567087e-01	1.469335e-01	9.402588e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.006229e-02	8.028307e-03	1.016681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.717779e+00	2.229481e-01	2.681578e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.137749e+00	5.095679e-01	2.504034e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.972927e+00	1.136178e+00	6.153115e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.862393e+00	1.753380e+00	1.935771e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.733256e-01	8.758956e-02	4.611425e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.388325e-03	1.119728e-03	2.541850e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.689693e-02	1.569687e-02	1.585772e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.894919e-01	5.782312e-02	4.712868e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.416192e-01	1.434310e-01	7.785849e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.107697e+00	2.363363e-01	1.107622e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.848905e+00	2.953002e-01	1.128140e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.643749e+00	2.822483e-01	7.626150e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.201839e+00	1.768994e-01	3.298827e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.439554e+00	4.914975e-01	2.376086e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.213157e+00	7.985565e-01	1.377479e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.590140e+00	9.433583e-01	2.319361e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.792858e+00	7.149563e-01	2.352879e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.054106e+00	4.737587e-01	1.808941e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.870881e-02	4.248600e-02	2.073617e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.919295e-02	4.700458e-03	1.005687e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.473539e-01	3.039074e-02	4.632708e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.007375e-01	7.500303e-02	9.908243e-01
6.750000e-02	1.000000e-02	1.000000e-02	8.961574e-01	1.495437e-01	1.482830e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.546604e+00	2.230285e-01	1.846641e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.337579e+00	2.789986e-01	1.684391e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.064150e+00	2.870336e-01	1.253370e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.614823e+00	2.349165e-01	5.113394e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.741326e+00	2.758774e-01	8.605647e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.537925e+00	8.221280e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.896962e+00	9.473326e-01	9.887976e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.065641e+00	7.548558e-01	1.569273e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.270285e+00	4.947581e-01	1.490711e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.545693e-01	2.656002e-01	1.123021e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.448564e-02	2.392240e-02	1.300963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.247216e-01	2.015458e-02	6.403343e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.661402e-01	7.388167e-02	1.751918e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.256826e+00	1.837339e-01	3.011653e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.388930e+00	3.119033e-01	3.838527e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.797927e+00	4.386839e-01	3.859194e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.114809e+00	4.790488e-01	2.567868e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.001187e+00	4.177601e-01	8.494432e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.054703e+00	8.647179e-01	9.908954e-03
1.360000e-01	1.600000e-02	1.600000e-02	5.226770e+00	1.657732e+00	1.120034e-03
1.700000e-01	1.800000e-02	1.800000e-02	3.864091e+00	1.540478e+00	1.825148e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.441865e+00	1.088654e+00	2.818489e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.147873e-01	5.824240e-02	2.695599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.227344e-01	5.153644e-02	2.078232e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.544480e-01	2.363666e-01	7.975316e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.796339e+00	3.226020e-01	8.498034e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.579113e+00	1.568765e-01	3.576197e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.855571e+00	4.471741e-01	1.320867e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.418509e+00	8.372729e-01	2.541986e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.462124e+00	6.506944e-01	2.728635e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.913810e-01	2.552756e-01	1.661581e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.239675e-02	1.474348e-02	1.641763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.545455e-01	2.319215e-01	1.002771e+00
3.500000e-02	1.500000e-02	1.500000e-02	2.517369e+00	5.265998e-01	1.923775e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.047216e+00	4.445241e-01	1.277517e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.798904e+00	1.689384e-01	4.185859e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.638088e+00	2.124886e-01	1.536804e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.371200e+00	6.458247e-01	1.189064e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.554069e+00	5.704929e-01	1.847158e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.826628e-01	3.034919e-01	1.534251e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.394445e-02	2.297785e-02	2.229883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.189723e+01	5.069852e+00	2.081130e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.728640e+01	2.337972e+00	7.181621e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.732891e+00	7.945377e-01	1.886166e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.983235e+00	2.632354e-01	3.548537e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.192714e+00	2.816542e-01	9.926624e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.869166e+00	8.065748e-01	1.612207e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.011364e+00	8.398450e-01	2.972456e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.544776e-02	4.478148e-02	3.522046e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.344242e-01	4.212107e-02	2.119289e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.669501e-01	1.069676e-01	4.390837e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.266442e-01	1.765908e-01	6.425169e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.694167e-01	2.356153e-01	7.759957e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.382938e+00	2.805634e-01	8.312983e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.870781e+00	2.733290e-01	7.500475e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.276612e+00	2.091658e-01	5.202855e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.577266e+00	9.961575e-02	2.515664e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.695240e+00	2.587340e-01	1.532535e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.626418e+00	5.791171e-01	1.426878e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.237506e+00	6.865558e-01	2.140114e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.547658e+00	5.665775e-01	2.178531e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.452338e-01	4.147581e-01	1.774100e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.265237e-02	3.775493e-02	2.067308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.168056e+00	2.412500e-01	1.094216e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.951560e+00	3.824231e-01	1.526944e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.555785e+00	4.676369e-01	1.694944e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.813627e+00	4.658977e-01	1.665770e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.934297e+00	4.126816e-01	1.258278e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.887978e+00	2.962025e-01	8.483646e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.724207e+00	1.576380e-01	5.214628e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.630479e+00	1.014543e-01	3.187921e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.613947e+00	3.158869e-01	5.898062e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.358427e+00	5.494788e-01	1.051367e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.720920e+00	5.384468e-01	1.517036e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.838884e-01	3.633221e-01	1.431233e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.218782e-02	3.659675e-02	2.017552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.458676e+01	4.874576e+00	1.952810e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.028789e+01	2.632182e+00	8.705886e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.501433e+01	1.788629e+00	6.082642e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.083301e+01	1.160233e+00	3.914882e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.617827e+00	6.818104e-01	1.800996e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.220952e+00	3.940467e-01	1.026446e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.982097e+00	2.450347e-01	4.113375e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.432756e+00	1.207447e-01	1.539584e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.335409e+00	3.990530e-01	4.088425e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.060145e+00	7.313785e-01	1.599334e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.293283e+00	8.182819e-01	2.607767e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.356720e-01	6.084099e-02	3.232841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.211404e-01	4.231117e-02	7.924796e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.112534e+00	3.383688e-01	4.317585e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.529017e+00	5.886764e-01	4.088289e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.670929e+00	3.944667e-01	9.085186e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.559119e+00	4.557727e-01	3.081593e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.271226e+00	4.637675e-01	5.039844e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.604444e-01	1.376952e-01	3.489332e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.331990e-02	6.296664e-03	3.926908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.197260e-01	1.600197e-01	3.506771e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.762051e+00	5.756929e-01	5.019027e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.377841e+00	2.809040e-01	5.703333e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.979934e+00	4.378233e-01	2.869562e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.430358e+00	2.726458e-01	2.627562e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.820783e-01	5.037588e-02	1.861049e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.576067e-01	1.519478e-02	1.022066e-01
7.750000e-01	2.250000e-01	2.250000e-01	3.607418e-03	1.070686e-03	9.476936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.271949e+00	6.878128e-01	1.453466e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.170065e+00	8.103712e-01	2.451595e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.055809e+00	8.079463e-01	1.790284e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.931366e+00	4.120416e-01	4.817528e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.292620e-02	7.243229e-03	3.802373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.051088e-02	1.289886e-02	6.079065e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.688744e-01	5.280278e-02	1.301239e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.641830e-01	1.363509e-01	2.712433e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.966801e-01	2.345804e-01	4.174711e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.620361e+00	4.254380e-01	4.065878e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.419365e+00	5.179786e-01	2.976683e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.084894e+00	3.963220e-01	1.007861e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.467346e+00	1.853625e-01	8.877787e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.476547e+00	3.151570e-01	5.137549e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.972293e+00	3.838015e-01	4.396112e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.111651e+00	4.000646e-01	3.847836e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.294189e+00	1.887971e-01	3.240222e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.312288e-01	7.138151e-02	2.054288e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.792559e-02	6.501000e-03	2.007207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.479719e-01	3.368516e-02	1.510281e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.442244e-01	1.275494e-01	3.597815e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.112695e-01	1.956062e-01	6.046658e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.679429e+00	3.661073e-01	7.327299e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.517274e+00	4.082892e-01	7.304732e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.394682e+00	5.508153e-01	4.952336e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.002053e+00	5.295427e-01	2.624147e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.204257e+00	2.596631e-01	3.701957e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.963252e+00	3.366544e-01	1.117395e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.234943e+00	3.548558e-01	2.604818e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.345272e+00	3.448124e-01	3.162027e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.505204e+00	2.643365e-01	2.288741e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.215072e-01	1.207788e-01	1.767983e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.641927e-01	3.003186e-02	1.131495e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.377122e-02	3.984651e-03	1.139226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.659540e-01	1.536010e-01	1.284895e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.962676e+00	3.808363e-01	1.615617e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.768975e+00	6.344775e-01	2.108203e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.665676e+00	8.320135e-01	2.071132e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.380330e+00	9.066554e-01	1.146989e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.178879e+00	7.375130e-01	1.850479e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.408672e+00	6.778110e-01	8.620586e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.564682e+00	7.111370e-01	2.308631e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.760208e+00	6.965626e-01	3.626324e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.237353e+00	4.767567e-01	3.905590e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.139226e+00	1.820512e-01	3.423363e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.144126e-02	6.658103e-03	1.991880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.255209e-01	5.674426e-02	1.214665e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.662641e-01	2.857930e-01	4.134128e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.955977e+00	4.634982e-01	4.245953e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.130010e+00	3.605541e-01	7.666040e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.167768e+00	4.404452e-01	1.913787e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.103738e+00	3.899535e-01	4.376782e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.031033e+00	1.529055e-01	3.553809e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.182511e-01	2.556656e-02	2.081406e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.604031e-03	2.558394e-03	1.890632e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.243742e-01	1.693111e-01	3.512317e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.177298e+00	7.017442e-01	7.342200e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.585365e+00	6.843055e-01	7.115108e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.984776e+00	4.101087e-01	5.364206e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.227980e+00	3.033769e-01	1.655787e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.039428e+00	3.432202e-01	2.683065e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.064500e+00	1.702068e-01	2.398397e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.583334e-01	2.238288e-02	1.642139e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.206236e-02	3.082202e-03	2.332119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.148316e+01	6.117641e+00	6.609818e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.910916e+01	3.256787e+00	3.592767e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.269732e+01	1.683223e+00	7.447249e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.546326e+00	4.102144e-01	4.124557e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.365695e+00	4.554091e-01	2.265452e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.905002e+00	3.165095e-01	3.920087e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.245980e-01	1.122052e-01	3.763918e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.098913e-02	2.490960e-03	2.577810e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.250138e-01	7.109109e-02	1.696044e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.717651e-01	1.628403e-01	2.214646e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.663649e-01	2.538447e-01	3.026299e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.065308e+00	3.207822e-01	3.945838e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.562859e+00	3.618882e-01	3.401087e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.204083e+00	4.378789e-01	2.948170e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.676636e+00	3.667664e-01	5.909085e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.001414e+00	1.608834e-01	4.565576e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.962400e+00	2.812257e-01	1.184089e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.588253e+00	3.259833e-01	3.332882e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.933617e+00	3.164290e-01	3.419421e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.143341e+00	1.566766e-01	3.084283e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.518650e-01	5.287927e-02	2.019577e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.580049e-02	6.046734e-03	2.018139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.388585e+00	3.016012e-01	6.019047e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.639156e+00	5.081179e-01	5.914237e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.325441e+00	6.570482e-01	5.738437e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.845006e+00	7.384538e-01	7.635982e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.332721e+00	5.649914e-01	5.610741e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.613921e+00	5.104049e-01	3.705272e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.684960e+00	3.382972e-01	7.137956e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.466614e+00	1.976086e-01	4.207650e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.883847e+00	2.325669e-01	2.145906e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.112992e+00	2.482396e-01	2.829016e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.284916e+00	1.681333e-01	2.232125e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.229030e-01	5.857418e-02	1.580808e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.551384e-02	4.631913e-03	1.842527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.903763e+01	6.819992e+00	7.697480e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.126046e+01	4.364087e+00	3.775280e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.829660e+01	3.663188e+00	2.191475e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.452470e+01	1.922753e+00	1.952887e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.162685e+01	1.367930e+00	5.522240e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.638755e+00	7.985425e-01	3.041170e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.061665e+00	3.422321e-01	4.007403e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.478659e+00	3.575300e-01	2.161752e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.270717e+00	3.285719e-01	3.137227e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.260266e+00	2.990034e-01	3.762833e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.291645e+00	1.901005e-01	3.582001e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.381711e-02	7.439985e-03	2.511669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.266355e-01	3.203542e-02	2.050596e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.319382e+00	2.997361e-01	1.190859e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.833078e+00	3.733478e-01	9.185713e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.600488e+00	3.668233e-01	7.929606e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.156780e+00	1.008079e+00	2.216209e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.975599e+00	7.998814e-01	2.877575e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.008109e+00	4.664568e-01	1.999753e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.010372e-02	3.222013e-02	2.600462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.132796e-01	1.078140e-01	1.063153e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.660424e+00	3.519655e-01	1.351108e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.002888e+00	5.851530e-01	6.912113e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.798177e+00	9.738726e-01	1.139806e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.554871e+00	6.012438e-01	1.658082e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.825160e-01	2.909594e-01	1.235477e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.979395e-01	1.091836e-01	7.448098e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.866233e-02	7.612475e-03	9.352237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.610700e+00	2.926362e-01	3.286470e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.471781e+00	5.276703e-01	1.526886e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.590468e+00	1.590410e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.996050e+00	1.341176e+00	2.425887e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.388465e-01	6.420151e-02	3.579822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.920602e-03	2.547833e-03	3.102806e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.579371e-02	2.826489e-02	2.338804e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.223572e-01	9.929907e-02	6.645139e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.504332e-01	2.141000e-01	1.026602e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.643162e+00	3.085716e-01	1.240477e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.502429e+00	3.229506e-01	9.164284e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.210568e+00	2.281505e-01	3.670256e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.440655e+00	2.949445e-01	6.771770e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.254986e+00	6.644747e-01	1.352028e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.816515e+00	8.580338e-01	2.061418e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.085745e+00	7.604309e-01	2.270406e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.386213e+00	5.648966e-01	2.063133e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.870526e-01	3.527789e-01	1.460622e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.306154e-02	2.908743e-02	1.671806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.342626e-02	7.440323e-03	1.510391e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.611134e-01	5.240861e-02	7.684060e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.582329e-01	1.346072e-01	1.538154e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.476967e+00	2.253027e-01	1.945733e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.384542e+00	3.028747e-01	2.006163e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.231608e+00	3.129500e-01	1.459735e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.759441e+00	2.587181e-01	6.657551e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.984668e+00	2.019297e-01	1.259477e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.697540e+00	6.611804e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	3.131259e+00	8.365111e-01	6.133957e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.408802e+00	7.844533e-01	1.198737e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.695147e+00	6.430460e-01	1.387720e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.015676e+00	3.746724e-01	1.287122e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.212292e-01	1.960817e-01	9.058299e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.334303e-02	1.801345e-02	1.154787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.780718e-01	2.793976e-02	9.038375e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.615786e-01	1.190463e-01	2.563376e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.957130e+00	2.714390e-01	4.173891e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.610100e+00	4.414348e-01	4.697127e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.317243e+00	5.426982e-01	3.575394e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.378972e+00	4.988168e-01	1.586440e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.620110e+00	3.360939e-01	2.694192e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.909112e+00	1.362059e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	4.594656e+00	1.546990e+00	8.876113e-02
1.700000e-01	1.800000e-02	1.800000e-02	3.196704e+00	1.336702e+00	2.177421e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.950776e+00	8.671868e-01	2.612297e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.037269e-02	4.390298e-02	2.219934e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.119043e-01	8.162849e-02	2.880541e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.175288e+00	3.283893e-01	9.457139e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.339214e+00	3.229101e-01	6.454280e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.746600e+00	1.681902e-01	2.068135e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.608152e+00	5.884954e-01	1.909180e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.890069e+00	6.210507e-01	2.599346e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.106258e+00	4.721158e-01	2.072743e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.417115e-01	1.912476e-01	1.236658e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.696061e-02	1.267663e-02	1.326311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.731011e+00	3.888342e-01	1.506704e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.765652e+00	6.972125e-01	2.112639e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.532783e+00	3.962065e-01	9.260297e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.804986e+00	1.383382e-01	2.709474e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.542290e+00	3.555320e-01	1.045209e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.027583e+00	5.518095e-01	1.426367e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.234219e+00	4.231614e-01	1.547694e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.493440e-01	2.261184e-01	1.192919e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.845107e-02	2.138663e-02	1.899934e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.088711e+01	7.064078e+00	2.426365e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.002831e+01	2.155134e+00	6.383403e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.483035e+00	5.717968e-01	1.054739e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.833936e+00	1.835258e-01	2.410395e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.015530e+00	3.585645e-01	8.036857e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.539379e+00	7.422168e-01	1.897097e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.626206e+00	6.156589e-01	2.659684e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.346922e-02	3.653761e-02	2.743142e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.933178e-01	6.467958e-02	2.603680e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.414891e-01	1.663916e-01	5.683784e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.121169e-01	2.471075e-01	7.862681e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.370935e+00	3.104023e-01	8.881351e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.886959e+00	3.289141e-01	7.880595e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.343925e+00	2.682727e-01	5.409676e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.569108e+00	1.381689e-01	2.831230e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.655794e+00	1.634460e-01	2.001493e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.576695e+00	3.682111e-01	1.960620e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.340230e+00	5.893994e-01	1.915662e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.823803e+00	5.435367e-01	2.174919e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.270213e+00	4.773758e-01	1.948807e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.157788e-01	3.096757e-01	1.387262e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.110345e-02	2.730834e-02	1.665886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.852175e+00	3.634304e-01	1.496131e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.177426e+00	6.050628e-01	1.898460e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.754893e+00	6.364633e-01	1.871459e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.801100e+00	5.549806e-01	1.582094e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.587580e+00	4.060382e-01	1.025098e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.151139e+00	2.258412e-01	5.888436e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.820506e+00	7.930161e-02	3.098316e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.640364e+00	1.554054e-01	1.932959e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.435497e+00	2.988275e-01	8.890492e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.073251e+00	5.015042e-01	1.234888e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.425468e+00	4.306708e-01	1.413115e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.181703e-01	2.955561e-01	1.217856e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.536479e-02	2.829502e-02	1.704160e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.161584e+01	6.471702e+00	2.193787e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.507257e+01	2.667338e+00	8.390798e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.731712e+01	1.618500e+00	4.862059e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.156906e+01	9.385035e-01	2.865714e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.569366e+00	5.426652e-01	1.440901e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.289745e+00	3.242386e-01	4.705111e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.796483e+00	1.797890e-01	2.930778e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.305802e+00	1.422808e-01	5.690716e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.094873e+00	3.746267e-01	9.819558e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.736603e+00	6.460763e-01	1.863956e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.965800e+00	6.843015e-01	2.542072e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.131720e-01	4.957273e-02	2.623641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.892916e-01	5.661204e-02	8.933767e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.611196e+00	4.322026e-01	4.563960e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.197322e+00	6.215355e-01	3.053621e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.884049e+00	2.630144e-01	2.580726e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.000795e+00	4.934836e-01	4.321448e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.594009e+00	3.000818e-01	4.398482e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.693919e-01	9.229438e-02	2.414117e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.311097e-02	3.185449e-03	3.143902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.430565e+00	2.081455e-01	4.192666e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.648025e+00	6.085735e-01	3.377279e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.157406e+00	3.649031e-01	1.059342e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.270461e+00	4.036347e-01	2.366112e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.034707e+00	1.521880e-01	2.133120e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.486156e-01	3.427852e-02	1.423187e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.521351e-01	6.653495e-03	7.972547e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.130410e-03	9.143260e-04	8.153302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.923100e+00	7.951332e-01	1.493511e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.407780e+00	7.777030e-01	2.285120e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.032017e+00	7.482160e-01	2.915699e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.499491e+00	2.910943e-01	3.759126e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.426509e-02	3.939487e-03	3.078342e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.969108e-02	1.373129e-02	5.224937e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.005264e-01	6.703924e-02	1.716973e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.828053e-01	1.724295e-01	3.425698e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.233724e+00	3.319146e-01	4.888718e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.093954e+00	5.380526e-01	3.712447e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.992067e+00	5.638882e-01	2.243707e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.490738e+00	2.630218e-01	6.675097e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.618391e+00	2.845622e-01	1.267053e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.239779e+00	3.989160e-01	2.932183e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.514716e+00	3.937588e-01	4.232531e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.653679e+00	2.477692e-01	3.666466e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.926741e-01	1.438978e-01	2.589651e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.622578e-01	4.185455e-02	1.605340e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.936230e-02	3.944976e-03	1.549231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.582700e-01	5.167023e-02	1.883090e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.340518e-01	1.674261e-01	4.833273e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.424370e+00	2.935102e-01	8.113306e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.424669e+00	4.589281e-01	8.829887e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.453496e+00	5.047477e-01	6.938065e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.331470e+00	6.417562e-01	2.961838e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.614965e+00	3.436567e-01	5.325679e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.320935e+00	2.892102e-01	7.662282e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.655487e+00	4.640547e-01	1.912144e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.728314e+00	4.035214e-01	2.620097e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.883547e+00	2.898258e-01	2.222767e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.152235e+00	1.638128e-01	1.956497e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.240839e-01	6.079767e-02	1.496067e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.759584e-01	1.183818e-02	9.472502e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.102842e-02	2.771853e-03	9.476539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.026012e+00	2.807322e-01	1.601177e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.692631e+00	4.843041e-01	2.360509e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.318412e+00	8.695087e-01	2.669117e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.859235e+00	1.054652e+00	1.924763e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.271430e+00	9.688820e-01	4.651447e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.735356e+00	6.139436e-01	2.273763e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.942789e+00	8.263955e-01	1.682369e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.783610e+00	7.560738e-01	2.427272e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.058752e+00	6.153750e-01	3.620139e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.729719e+00	3.360833e-01	3.533131e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.718847e-01	8.542909e-02	2.884578e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.456568e-02	4.015409e-03	1.654248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.928439e-01	8.042396e-02	1.460811e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.110440e+00	3.628060e-01	4.900794e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.536661e+00	5.063392e-01	3.437149e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.344303e+00	2.506598e-01	3.386730e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.708894e+00	4.388610e-01	3.195009e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.601705e+00	2.823218e-01	4.000249e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.846199e-01	1.207271e-01	2.617282e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.587178e-01	2.223458e-02	1.475837e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.782384e-03	1.024323e-03	1.753942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.084541e+00	2.950090e-01	4.559361e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.287650e+00	8.772623e-01	9.386654e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.523455e+00	7.011424e-01	4.877390e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.103357e+00	2.348423e-01	1.439978e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.816645e+00	3.481698e-01	2.360821e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.646359e+00	2.561181e-01	2.453326e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.167595e-01	1.095806e-01	2.066311e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.544993e-01	2.448391e-02	1.454791e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.543692e-02	5.030356e-04	2.019096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.553249e+01	8.259074e+00	9.234438e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.468612e+01	3.477074e+00	3.126270e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.305913e+01	1.354645e+00	8.346462e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.490377e+00	3.927060e-01	3.157136e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.970709e+00	4.426304e-01	2.259740e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.718403e+00	3.150284e-01	3.051691e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.788939e-01	9.831720e-02	3.299027e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.662335e-02	1.361366e-03	2.385925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.663261e-01	8.531671e-02	1.770115e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.873842e-01	1.844097e-01	2.978547e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.864556e-01	3.218796e-01	3.826687e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.418594e+00	3.754268e-01	4.145584e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.046509e+00	5.153840e-01	3.187330e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.611291e+00	4.057051e-01	1.792097e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.981855e+00	2.501193e-01	9.157636e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.095452e+00	2.297236e-01	2.378664e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.798897e+00	3.358465e-01	2.585237e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.205820e+00	3.210530e-01	3.548123e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.555968e+00	2.373427e-01	3.131658e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.903330e-01	1.013452e-01	2.657678e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.218038e-01	2.967165e-02	1.608472e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.891619e-02	3.607855e-03	1.553889e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.732106e+00	3.737578e-01	6.065391e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.417300e+00	6.709112e-01	7.977219e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.252104e+00	8.914484e-01	8.913629e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.906778e+00	6.843203e-01	7.312173e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.299937e+00	7.245225e-01	4.439347e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.227489e+00	4.573780e-01	1.843828e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.853905e+00	2.142735e-01	1.079304e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.299860e+00	2.441181e-01	1.485920e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.603472e+00	3.174011e-01	2.107440e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.770039e+00	2.119687e-01	2.169395e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.029648e+00	1.197812e-01	1.951675e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.819439e-01	3.020392e-02	1.392771e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.823901e-02	1.995787e-03	1.612596e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.188520e+01	8.986299e+00	9.063003e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.770969e+01	4.391128e+00	3.497728e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.144967e+01	2.704770e+00	2.208223e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.704979e+01	1.943833e+00	1.035419e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.196718e+01	1.060268e+00	9.998202e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.238557e+00	5.687297e-01	4.185587e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.544256e+00	3.015164e-01	3.181263e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.894337e+00	3.017302e-01	1.747619e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.937021e+00	3.268014e-01	2.522142e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.995842e+00	2.958401e-01	3.373772e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.091333e+00	1.210675e-01	3.087231e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.527499e-02	4.160785e-03	2.225414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.442583e-01	3.465584e-02	2.191974e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.420749e+00	3.057043e-01	1.217906e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.923891e+00	3.631782e-01	8.033584e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.562273e+00	3.814654e-01	1.214395e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.073301e+00	9.894547e-01	2.346366e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.910268e+00	7.832366e-01	2.821393e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.551839e-01	4.293863e-01	1.863672e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.754818e-02	3.389709e-02	2.465402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.011594e+00	1.187498e-01	1.131613e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.794613e+00	3.555522e-01	1.174130e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.946576e+00	6.569741e-01	4.298131e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.709070e+00	8.826804e-01	1.194629e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.500162e+00	5.797256e-01	1.564292e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.449051e-01	2.866791e-01	1.248075e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.931726e-01	1.177705e-01	7.269959e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.757347e-02	7.443736e-03	8.587715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.834247e+00	3.189169e-01	3.428039e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.666538e+00	5.409833e-01	1.313124e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.499142e+00	1.624461e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.838002e+00	1.269939e+00	2.434464e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.328145e-01	6.305983e-02	3.600348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.871862e-03	3.014910e-03	3.462094e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.880539e-02	3.197764e-02	2.663191e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.691172e-01	1.103615e-01	7.124740e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.323009e-01	2.227905e-01	1.094788e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.786656e+00	3.191585e-01	1.165016e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.580666e+00	3.158912e-01	8.890405e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.235363e+00	2.101431e-01	3.164514e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.422828e+00	3.237890e-01	6.419596e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.214542e+00	6.748010e-01	1.706218e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.731769e+00	8.266085e-01	2.126384e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.024585e+00	7.443980e-01	2.342711e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.324103e+00	5.498617e-01	1.905406e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.502616e-01	3.358928e-01	1.389098e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.112468e-02	2.996614e-02	1.578439e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.943883e-02	8.598201e-03	1.626436e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.148170e-01	6.075138e-02	8.534175e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.653885e-01	1.503854e-01	1.607494e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.632164e+00	2.444312e-01	2.048041e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.531265e+00	3.114082e-01	2.004172e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.408814e+00	3.256301e-01	1.349245e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.892544e+00	2.636219e-01	4.902238e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.964112e+00	2.417365e-01	1.045135e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.623887e+00	6.591699e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	3.084179e+00	8.277127e-01	7.098390e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.350342e+00	7.735243e-01	1.347204e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.595554e+00	5.780031e-01	1.458759e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.800125e-01	3.807196e-01	1.260237e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.112193e-01	2.011595e-01	8.826750e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.126081e-02	1.747500e-02	1.065627e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.190707e-01	3.653428e-02	9.963288e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.932728e-01	1.345181e-01	2.729941e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.112593e+00	2.925044e-01	4.387480e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.864802e+00	4.653654e-01	4.688485e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.518830e+00	5.575660e-01	3.651621e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.666514e+00	5.161024e-01	1.332067e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.681558e+00	4.384461e-01	2.053808e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.844679e+00	1.364685e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	4.530362e+00	1.606682e+00	1.087924e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.029299e+00	1.209072e+00	2.334672e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.866535e+00	8.510160e-01	2.602389e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.666440e-02	4.271733e-02	2.188373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.377376e-01	9.109085e-02	3.133786e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.249591e+00	3.386051e-01	9.767938e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.377504e+00	3.046688e-01	5.572160e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.733406e+00	1.995783e-01	2.668841e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.588421e+00	5.894043e-01	1.897606e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.864167e+00	6.583203e-01	2.564956e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.032935e+00	4.071232e-01	1.937797e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.316819e-01	2.046883e-01	1.200665e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.404421e-02	1.151124e-02	1.228222e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.924849e+00	4.257356e-01	1.614365e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.965742e+00	7.202362e-01	2.142476e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.578549e+00	3.818983e-01	7.975353e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.812726e+00	1.491104e-01	2.602554e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.524994e+00	3.431921e-01	1.344636e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.964387e+00	5.336793e-01	1.509717e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.183132e+00	4.015909e-01	1.538841e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.392257e-01	2.317938e-01	1.147043e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.682946e-02	2.293850e-02	1.810825e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.508549e+01	7.727056e+00	2.525183e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.023200e+01	2.136558e+00	5.884682e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.538595e+00	5.581045e-01	9.688627e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.815196e+00	1.849953e-01	2.639182e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.013846e+00	3.641296e-01	7.324544e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.413176e+00	6.674379e-01	2.081252e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.566571e+00	6.185923e-01	2.604451e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.120183e-02	3.749926e-02	2.746088e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.039972e-01	6.880612e-02	2.952327e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.851999e-01	1.730439e-01	6.165229e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.786008e-01	2.597323e-01	8.216247e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.450643e+00	3.167131e-01	8.564238e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.938569e+00	3.246032e-01	7.681695e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.348650e+00	2.544012e-01	5.029546e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.614014e+00	1.291963e-01	2.556672e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.655693e+00	1.886871e-01	2.259804e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.560885e+00	4.176362e-01	1.459584e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.319737e+00	5.337205e-01	2.004833e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.802455e+00	5.631052e-01	2.190170e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.193950e+00	4.561794e-01	1.825525e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.825752e-01	2.884939e-01	1.345289e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.930752e-02	2.899850e-02	1.570245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.045610e+00	4.006384e-01	1.618162e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.361686e+00	6.164505e-01	2.120569e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.934769e+00	6.579967e-01	1.903829e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.915112e+00	5.592808e-01	1.527365e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.621807e+00	4.036672e-01	1.000046e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.176796e+00	2.177676e-01	5.629597e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.809116e+00	9.910977e-02	3.269519e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.649794e+00	1.751950e-01	2.118006e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.455518e+00	3.509639e-01	7.666009e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.029414e+00	4.647051e-01	1.297420e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.388531e+00	4.425080e-01	1.454671e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.687231e-01	2.762615e-01	1.169314e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.383058e-02	2.898085e-02	1.643068e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.508539e+01	7.051012e+00	2.323248e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.576047e+01	2.835730e+00	8.177512e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.751276e+01	1.704829e+00	4.921565e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.172689e+01	1.002753e+00	2.537791e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.589649e+00	5.425462e-01	1.277298e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.202160e+00	2.755694e-01	4.647922e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.766900e+00	1.499331e-01	3.080654e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.279893e+00	1.729013e-01	7.885810e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.101763e+00	3.982282e-01	7.663870e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.683787e+00	6.579574e-01	2.016000e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.897799e+00	6.831784e-01	2.587829e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.081334e-01	4.863212e-02	2.658739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.150096e-01	6.436461e-02	9.418317e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.735426e+00	4.655518e-01	4.959891e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.226956e+00	5.509299e-01	3.024808e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.780144e+00	3.157121e-01	4.455564e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.888249e+00	4.914555e-01	4.805527e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.604855e+00	3.364419e-01	3.812751e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.360259e-01	6.109090e-02	2.293280e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.141375e-02	3.669880e-03	3.014545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.602174e+00	2.435126e-01	4.248895e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.729711e+00	5.769508e-01	3.406678e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.035599e+00	4.319373e-01	4.766592e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.135957e+00	3.598699e-01	2.755069e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.838483e-01	1.518889e-01	2.252667e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.492865e-01	3.094412e-02	1.381812e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.464983e-01	4.372350e-03	7.416937e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.693156e-03	8.954402e-04	8.791838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.270699e+00	8.601938e-01	1.553342e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.484165e+00	8.895819e-01	9.104220e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.972722e+00	8.008492e-01	2.954330e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.295263e+00	1.929778e-01	4.401672e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.716431e-02	4.052944e-03	3.204921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.230165e-02	1.447226e-02	6.035887e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.099703e-01	7.317602e-02	1.940157e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.551619e-01	2.294429e-01	3.435352e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.345459e+00	3.641258e-01	4.806275e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.181143e+00	4.958309e-01	4.626831e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.954130e+00	4.450183e-01	2.861938e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.495752e+00	2.980128e-01	5.074018e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.585507e+00	3.332672e-01	2.984914e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.154325e+00	4.196066e-01	2.757943e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.497236e+00	4.225739e-01	3.784231e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.647397e+00	3.112048e-01	3.664729e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.626240e-01	1.469770e-01	2.465389e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.370509e-01	2.473095e-02	1.521682e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.629599e-02	2.175698e-03	1.737159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.807257e-01	4.187494e-02	1.865651e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.587025e-01	1.520341e-01	5.553606e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.586572e+00	3.388537e-01	7.044772e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.640772e+00	5.384862e-01	8.953747e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.681787e+00	6.438631e-01	7.494303e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.391162e+00	4.961987e-01	3.653139e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.637423e+00	3.687724e-01	4.117183e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.312616e+00	3.075871e-01	1.152007e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.555166e+00	4.563121e-01	1.361225e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.659243e+00	4.380659e-01	2.303274e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.788018e+00	2.683721e-01	2.946513e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.105033e+00	1.782947e-01	2.051188e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.127601e-01	6.549575e-02	1.451509e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.764972e-01	1.261890e-02	8.822415e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.899408e-02	1.205877e-03	9.595982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.094302e+00	2.050544e-01	1.568874e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.994397e+00	5.182730e-01	2.421557e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.633963e+00	8.893298e-01	2.770097e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.090427e+00	1.079310e+00	2.018301e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.420498e+00	9.858749e-01	6.362730e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.919696e+00	8.146648e-01	8.189775e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.929340e+00	8.740867e-01	2.826135e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.724630e+00	8.200447e-01	2.415894e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.924765e+00	6.105193e-01	3.758328e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.623274e+00	2.769188e-01	3.834679e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.336954e-01	1.158636e-01	3.105554e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.067814e-02	2.800527e-03	1.647239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.080573e-01	8.882274e-02	1.541837e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.191267e+00	3.927766e-01	5.236592e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.594477e+00	4.988391e-01	3.517637e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.341946e+00	2.913217e-01	4.315553e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.640566e+00	4.389438e-01	3.694863e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.572938e+00	3.123103e-01	3.908299e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.339412e-01	7.927311e-02	2.506168e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.489019e-01	1.635608e-02	1.406423e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.610539e-03	7.642870e-04	1.737036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.203988e+00	3.619993e-01	4.803109e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.545740e+00	9.249633e-01	9.836498e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.697782e+00	7.568136e-01	5.266082e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.086987e+00	2.174759e-01	1.773219e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.709034e+00	3.514682e-01	2.355440e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.549338e+00	2.537853e-01	2.827382e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.993539e-01	9.941390e-02	1.973076e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.937311e-01	2.766873e-02	1.164192e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.072937e-02	5.696527e-04	2.089004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.885050e+01	9.359755e+00	9.232518e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.589972e+01	3.804035e+00	3.376962e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.311100e+01	1.363438e+00	8.774374e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.596324e+00	4.340767e-01	2.287718e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.801789e+00	4.592273e-01	2.884621e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.520304e+00	2.337603e-01	3.992917e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.138566e-01	4.858549e-02	3.263042e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.050719e-02	2.224722e-03	2.042937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.835565e-01	9.651783e-02	1.866872e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.227024e-01	2.208641e-01	3.369040e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.061565e+00	3.564627e-01	3.646909e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.467055e+00	3.731539e-01	4.820999e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.090278e+00	4.577894e-01	3.707961e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.613226e+00	3.942484e-01	2.294653e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.001522e+00	2.720197e-01	9.360594e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.033518e+00	2.336650e-01	8.727475e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.755856e+00	3.706278e-01	2.130538e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.208993e+00	3.395255e-01	3.523762e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.547691e+00	2.736055e-01	3.114452e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.754420e-01	1.224002e-01	2.337454e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.061115e-01	1.193772e-02	1.475384e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.643223e-02	2.310365e-03	1.719209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.890797e+00	4.741373e-01	6.841201e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.689717e+00	8.141478e-01	7.230318e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.564882e+00	9.088117e-01	8.555622e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.129827e+00	7.755493e-01	7.593663e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.391229e+00	6.609055e-01	5.929156e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.243786e+00	4.613267e-01	2.702583e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.897828e+00	2.166849e-01	1.413185e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.256571e+00	2.543754e-01	1.170745e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.517316e+00	3.046578e-01	2.382381e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.724883e+00	2.309266e-01	2.423284e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.814326e-01	1.253323e-01	2.052337e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.745858e-01	2.981451e-02	1.344663e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.476152e-02	6.851364e-04	1.673470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.516061e+01	1.024439e+01	8.411916e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.955399e+01	5.050066e+00	3.594312e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.245098e+01	2.924924e+00	2.369014e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.716575e+01	1.997304e+00	1.422964e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.229483e+01	1.190245e+00	7.230336e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.322653e+00	5.927083e-01	5.494111e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.554061e+00	3.560581e-01	3.142044e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.938386e+00	3.689243e-01	1.465075e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.798644e+00	3.217334e-01	3.097935e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.832670e+00	2.472997e-01	3.866813e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.959483e-01	9.305697e-02	3.451463e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.087917e-02	4.390093e-03	2.241465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.663776e-01	6.040850e-02	3.031905e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.185275e+00	4.362458e-01	1.204332e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.570881e+00	2.936075e-01	3.393653e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.453469e+00	8.078577e-01	1.472097e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.406646e+00	8.361769e-01	3.162818e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.346959e+00	4.888657e-01	2.487814e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.328523e-01	2.557820e-01	1.437631e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.822435e-02	1.524018e-02	1.773464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.655153e+00	1.840626e-01	1.268425e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.641548e+00	3.631958e-01	6.540310e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.683667e+00	9.305679e-01	6.662015e-03
2.675000e-01	3.750000e-02	3.750000e-02	2.107395e+00	6.872110e-01	1.640621e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.084523e+00	3.486856e-01	1.560096e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.562985e-01	1.781810e-01	1.023370e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.169748e-01	7.559029e-02	6.011423e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.078276e-02	3.280839e-03	6.850375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.281398e+00	4.448535e-01	3.671818e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.797336e+00	7.540347e-01	5.764955e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.830157e+00	1.651978e+00	6.811396e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.034338e+00	8.213043e-01	2.823479e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.099209e-02	3.538004e-02	2.947045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.132134e-02	5.488300e-03	4.770582e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.561217e-01	5.865443e-02	3.806659e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.398468e-01	1.922878e-01	9.423095e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.489535e+00	3.440463e-01	1.196219e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.510294e+00	3.954495e-01	1.038689e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.312057e+00	2.987671e-01	4.171606e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.615199e+00	2.878703e-01	1.164256e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.327325e+00	5.792438e-01	2.109484e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.856896e+00	7.917405e-01	2.146085e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.247808e+00	7.304075e-01	2.618099e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.546795e+00	5.446488e-01	2.250425e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.429814e-01	3.341381e-01	1.662041e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.026955e-01	1.986811e-01	1.118899e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.606898e-02	1.624173e-02	1.129029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.221520e-02	1.795670e-02	2.632225e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.775591e-01	1.117088e-01	1.361052e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.512399e+00	2.553590e-01	2.189349e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.654012e+00	3.745069e-01	2.161956e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.741693e+00	4.143560e-01	1.648702e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.367701e+00	3.459220e-01	6.973037e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.460747e+00	2.046146e-01	5.812437e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.062698e+00	7.245171e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.326670e+00	8.172274e-01	5.897843e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.583399e+00	7.564010e-01	1.312873e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.882397e+00	6.167432e-01	1.537604e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.212144e+00	3.927262e-01	1.432358e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.232380e-01	2.340024e-01	1.169384e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.626112e-01	1.204645e-01	7.613296e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.788042e-02	1.028818e-02	8.726144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.399297e-01	5.699781e-02	1.384347e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.454998e+00	2.183636e-01	3.921782e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.415210e+00	4.593895e-01	5.428975e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.813102e+00	6.706283e-01	4.868868e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.513264e+00	6.872721e-01	2.646200e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.931115e+00	5.156647e-01	5.545464e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.031088e+00	1.417354e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.424217e+00	1.620240e+00	2.028175e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.727089e+00	1.276381e+00	1.909326e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.379891e+00	9.682341e-01	2.665537e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.318353e+00	5.253617e-01	2.586106e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.726452e-02	2.538590e-02	1.819940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.752244e-01	1.381486e-01	3.874525e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.786207e+00	4.402059e-01	9.838890e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.824941e+00	2.698699e-01	3.038632e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.811604e+00	3.935964e-01	2.033515e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.241440e+00	5.708219e-01	2.809470e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.415774e+00	4.411503e-01	2.517234e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.426896e-01	2.649946e-01	1.536943e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.731698e-01	1.106082e-01	9.335299e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.380591e-02	5.369861e-03	8.051180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.202026e+00	7.012164e-01	2.040076e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.356163e+00	8.968145e-01	1.929763e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.803170e+00	3.112832e-01	4.208460e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.880254e+00	3.045637e-01	1.684535e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.403027e+00	4.109893e-01	1.661878e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.624262e+00	4.019688e-01	1.671908e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.052374e-01	2.489273e-01	1.454979e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.815918e-01	1.459342e-01	1.024004e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.113062e-02	1.354576e-02	1.447146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.980492e+01	1.055161e+01	2.523078e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.127913e+01	1.935927e+00	4.233374e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.513207e+00	4.355651e-01	3.833698e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.868179e+00	1.743330e-01	9.779271e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.844538e+00	4.086292e-01	1.247968e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.038020e+00	5.155878e-01	2.426868e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.177063e+00	3.957673e-01	2.664276e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.660541e-02	2.175336e-02	2.209953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.883515e-01	1.011238e-01	3.419261e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.541243e-01	2.711518e-01	7.409419e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.357968e+00	3.561647e-01	9.361994e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.009724e+00	4.186383e-01	8.106809e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.485694e+00	3.652167e-01	6.238578e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.784745e+00	2.200481e-01	2.674207e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.807465e+00	1.958918e-01	1.859794e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.663611e+00	3.244246e-01	2.485175e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.391452e+00	4.756443e-01	2.105501e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.974563e+00	5.178527e-01	2.460848e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.440331e+00	4.355982e-01	2.212967e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.817450e-01	2.891986e-01	1.668999e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.638430e-01	1.687736e-01	1.079928e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.572948e-02	1.556227e-02	1.146865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.140805e+00	6.116306e-01	1.989771e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.924821e+00	8.843849e-01	2.306834e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.303840e+00	8.222942e-01	1.806947e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.857169e+00	6.292961e-01	1.375701e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.130166e+00	3.864499e-01	5.813394e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.340195e+00	1.579073e-01	2.886463e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.883792e+00	1.766200e-01	2.391832e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.663293e+00	3.134254e-01	1.443077e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.281552e+00	3.720867e-01	1.523085e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.734738e+00	3.895184e-01	1.489878e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.115754e+00	3.156129e-01	1.373469e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.798756e-01	1.668860e-01	1.075998e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.089131e-02	1.753145e-02	1.398217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.726382e+01	9.226911e+00	2.308478e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.947219e+01	2.783932e+00	6.510079e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.816482e+01	1.392485e+00	3.307930e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.182896e+01	7.806177e-01	1.325146e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.881912e+00	4.836529e-01	7.044089e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.297083e+00	2.481146e-01	4.261662e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.854988e+00	1.296428e-01	1.354082e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.161807e+00	1.802446e-01	6.763692e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.862792e+00	4.300278e-01	1.453001e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.320337e+00	5.397963e-01	2.424262e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.531256e+00	5.284290e-01	2.641822e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.662106e-02	2.992488e-02	2.241731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.193503e-01	8.793958e-02	1.199999e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.333923e+00	5.892528e-01	5.295526e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.747588e+00	5.035665e-01	1.506897e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.613018e+00	4.646247e-01	2.299448e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.278113e+00	4.508501e-01	5.324161e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.138770e+00	1.923882e-01	3.406312e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.657493e-01	3.425062e-02	1.809760e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.975656e-02	4.526597e-03	2.312429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.269065e+00	3.155197e-01	4.660822e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.215006e+00	5.177062e-01	2.258168e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.474001e+00	4.749040e-01	1.611322e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.674285e+00	2.934489e-01	2.617024e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.796031e-01	9.845734e-02	1.982383e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.433307e-01	1.293151e-02	1.248277e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.092651e-01	1.554521e-02	6.626590e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.768440e-03	0.000000e+00	6.911136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.827503e+00	8.954725e-01	1.442106e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.009871e+00	7.384417e-01	7.852518e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.276324e+00	6.517081e-01	3.315624e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.079357e+00	1.578600e-01	3.718302e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.061126e-02	2.243550e-03	2.607571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.008406e-02	1.724015e-02	6.731147e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.835758e-01	1.041802e-01	2.267684e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.580695e-01	2.805864e-01	5.241565e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.722175e+00	4.475757e-01	5.608932e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.749632e+00	6.073654e-01	3.823987e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.520292e+00	4.867832e-01	1.266907e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.778216e+00	2.470785e-01	6.626430e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.502193e+00	4.758256e-01	1.526308e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.804926e+00	4.339653e-01	4.300790e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.008642e+00	3.418869e-01	4.003701e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.271125e+00	2.075736e-01	3.313202e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.087211e-01	1.098703e-01	2.168176e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.179600e-01	2.023172e-02	1.321794e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.873507e-02	1.170677e-03	1.194887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.236294e-01	5.577587e-02	2.432002e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.049578e+00	2.697350e-01	7.615751e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.296206e+00	5.053596e-01	9.957471e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.666009e+00	6.764903e-01	9.612071e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.654372e+00	6.403401e-01	6.181558e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.166356e+00	5.262996e-01	9.889819e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.864763e+00	3.232503e-01	1.731184e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.076371e+00	4.601620e-01	9.233699e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.100139e+00	4.989157e-01	2.452309e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.156810e+00	3.359223e-01	2.720024e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.456349e+00	2.263727e-01	2.350850e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.656633e-01	9.284496e-02	1.951558e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.720804e-01	3.853388e-02	1.349197e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.131552e-01	2.364396e-02	8.567690e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.475241e-02	5.791140e-04	7.713915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.371586e+00	2.844109e-01	2.007735e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.181692e+00	7.617015e-01	3.180127e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.627465e+00	1.144025e+00	3.115204e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.032310e+01	1.256669e+00	1.562897e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.049040e+01	9.507782e-01	5.291589e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.852941e+00	8.542149e-01	1.492362e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.413609e+00	1.147512e+00	1.146442e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.034243e+00	7.073708e-01	3.262947e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.385426e+00	4.672506e-01	3.835353e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.311909e+00	2.166512e-01	3.657314e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.438461e-01	8.027743e-02	2.802640e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.265170e-02	2.002131e-03	1.520017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.914216e-01	1.175147e-01	2.027538e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.564138e+00	4.770848e-01	6.264305e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.147586e+00	5.391891e-01	1.705787e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.301451e+00	4.096371e-01	7.203680e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.251011e+00	4.175056e-01	4.062766e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.205694e+00	2.100399e-01	3.814347e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.536632e-01	5.226476e-02	2.156667e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.798039e-01	3.455073e-02	1.069313e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.346512e-03	3.073992e-06	1.208634e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.923893e+00	5.500845e-01	7.462518e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.885781e+00	1.035157e+00	1.219584e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.269796e+00	7.300761e-01	3.347638e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.765920e+00	3.463708e-01	1.611258e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.410791e+00	4.040859e-01	2.720353e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.328518e+00	2.190222e-01	2.656347e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.449211e-01	7.012897e-02	1.830398e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.919857e-01	9.370043e-03	1.219183e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.767371e-02	2.577451e-03	1.663264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.872905e+01	1.133590e+01	1.302373e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.995417e+01	4.168049e+00	3.325661e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.166524e+01	8.339878e-01	8.973409e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.743440e+00	4.872985e-01	2.337324e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.625968e+00	4.584306e-01	2.988120e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.380792e+00	2.126022e-01	3.665061e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.395504e-01	7.386866e-02	2.923977e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.254903e-02	1.125523e-03	1.918471e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.261878e-01	1.149309e-01	2.334526e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.750721e-01	2.640764e-01	4.318115e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.287007e+00	4.181169e-01	5.058236e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.877650e+00	4.693270e-01	5.225734e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.532507e+00	5.297095e-01	3.200754e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.041636e+00	3.918421e-01	1.517574e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.246563e+00	2.071642e-01	5.638938e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.034105e+00	3.689370e-01	8.311541e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.478668e+00	3.845470e-01	3.955356e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.847176e+00	2.754973e-01	3.564872e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.232794e+00	1.713325e-01	3.162198e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.900966e-01	1.082065e-01	2.164123e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.035927e-01	5.664993e-03	1.310701e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.955520e-02	1.154847e-03	1.164391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.444762e+00	6.014764e-01	8.534442e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.658411e+00	1.021521e+00	1.082545e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.776611e+00	1.081997e+00	9.188001e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.110833e+00	8.800349e-01	8.077696e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.957752e+00	6.346717e-01	5.240615e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.598997e+00	4.937627e-01	1.986747e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.847961e+00	2.582061e-01	8.074187e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.048618e+00	3.246174e-01	1.503954e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.217415e+00	2.662603e-01	2.645131e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.447316e+00	1.722897e-01	2.412498e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.266137e-01	9.513269e-02	1.915162e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.834632e-01	2.447630e-02	1.187841e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.037790e-02	1.516294e-03	1.293865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.139977e+01	1.247693e+01	1.088975e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.443486e+01	4.468891e+00	3.895499e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.539985e+01	3.059217e+00	2.254350e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.784604e+01	1.674625e+00	1.555599e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.168338e+01	8.944812e-01	5.744558e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.426197e+00	4.464976e-01	3.950153e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.898693e+00	3.427860e-01	9.002720e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.582419e+00	3.680641e-01	1.138530e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.602208e+00	2.990371e-01	3.495702e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.676090e+00	2.396060e-01	3.554971e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.684659e-01	1.040125e-01	3.103416e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.361636e-02	3.142322e-03	1.996645e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.054311e-01	6.626159e-02	3.238212e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.265381e+00	4.272864e-01	1.225588e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.568128e+00	2.715992e-01	3.218553e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.416775e+00	8.233355e-01	1.566558e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.335881e+00	7.700146e-01	3.089269e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.311306e+00	5.011490e-01	2.422121e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.009373e-01	2.341103e-01	1.369149e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.585883e-02	1.542570e-02	1.682000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.791134e+00	1.907014e-01	1.288122e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.687385e+00	3.566675e-01	5.475756e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.613093e+00	9.404483e-01	1.742014e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.995916e+00	6.169066e-01	1.750193e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.071140e+00	3.417896e-01	1.429493e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.317786e-01	1.755137e-01	1.003350e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.065747e-01	7.449358e-02	6.179429e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.038574e-02	3.807773e-03	6.572523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.584907e+00	4.667723e-01	3.714039e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.883611e+00	9.038612e-01	5.302850e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.617585e+00	1.612079e+00	1.044864e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.962618e+00	7.158383e-01	2.740158e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.856745e-02	3.727225e-02	2.856617e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.208754e-02	5.613637e-03	5.140698e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.718226e-01	6.315029e-02	4.330763e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.238758e-01	2.091155e-01	9.614918e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.601812e+00	3.479407e-01	1.183387e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.614439e+00	3.950746e-01	9.249310e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.364689e+00	2.778921e-01	3.686670e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.564841e+00	2.862314e-01	1.439353e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.322569e+00	6.435335e-01	1.087157e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.816227e+00	7.696234e-01	2.205396e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.148695e+00	6.852843e-01	2.557356e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.466557e+00	4.863101e-01	2.184811e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.532925e-01	3.511820e-01	1.651725e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.661428e-01	1.817595e-01	1.048163e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.487428e-02	1.558702e-02	1.088275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.559243e-02	1.768045e-02	2.907068e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.514242e-01	1.213532e-01	1.493530e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.658115e+00	2.669695e-01	2.262463e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.814639e+00	3.823402e-01	2.198435e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.898198e+00	4.159756e-01	1.445279e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.440791e+00	3.390760e-01	5.919313e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.520326e+00	2.426760e-01	6.666773e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.997026e+00	6.856736e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.307042e+00	8.528614e-01	7.485371e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.494985e+00	7.131914e-01	1.375904e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.782200e+00	5.786381e-01	1.540049e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.183549e+00	3.486045e-01	1.399491e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.060210e-01	2.175329e-01	1.084877e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.607722e-01	1.245680e-01	7.435285e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.748550e-02	1.120139e-02	8.444214e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.626123e-01	5.607354e-02	1.556899e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.635337e+00	2.383749e-01	4.096563e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.687047e+00	4.815074e-01	5.563973e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.183907e+00	6.981298e-01	4.873612e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.742953e+00	6.995184e-01	2.363950e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.141135e+00	5.135020e-01	2.973486e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.999392e+00	1.380916e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.293816e+00	1.584999e+00	5.285900e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.563773e+00	1.308010e+00	2.106649e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.242637e+00	7.998237e-01	2.573738e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.306835e+00	5.230675e-01	2.485976e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.527237e-02	2.434840e-02	1.793795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.123717e-01	1.460429e-01	4.300836e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.861934e+00	4.430379e-01	9.517496e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.876210e+00	2.599341e-01	2.787340e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.803101e+00	4.180356e-01	1.747982e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.190259e+00	5.402601e-01	2.885713e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.357997e+00	4.374841e-01	2.521011e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.001921e-01	2.408876e-01	1.490098e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.615443e-01	1.079774e-01	8.938195e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.189191e-02	4.620471e-03	7.379716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.462722e+00	7.248064e-01	2.193417e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.471541e+00	8.799296e-01	1.856948e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.814747e+00	2.921716e-01	4.062684e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.905897e+00	3.287765e-01	2.104151e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.376609e+00	4.358362e-01	1.509489e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.560544e+00	3.542102e-01	1.716176e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.988550e-01	2.525493e-01	1.364264e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.637437e-01	1.423018e-01	9.695237e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.868838e-02	1.388384e-02	1.447170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.362793e+01	1.077501e+01	2.613398e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.112794e+01	1.771857e+00	3.728751e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.757485e+00	5.247644e-01	3.667027e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.859550e+00	1.833134e-01	8.342058e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.733621e+00	3.815086e-01	1.495607e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.952820e+00	4.529719e-01	2.511152e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.188707e+00	3.894248e-01	2.498607e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.544767e-02	2.408541e-02	2.185110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.142975e-01	1.073410e-01	3.637735e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.181475e-01	2.745071e-01	7.623665e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.452734e+00	3.689424e-01	9.040773e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.069914e+00	4.116022e-01	7.970682e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.557992e+00	3.489553e-01	5.733100e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.798884e+00	2.065480e-01	2.592891e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.823990e+00	2.037315e-01	1.665152e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.640947e+00	3.538142e-01	2.095317e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.361828e+00	4.589124e-01	2.089516e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.912933e+00	4.826695e-01	2.446423e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.376272e+00	4.024996e-01	2.155592e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.710295e-01	2.892317e-01	1.612298e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.398349e-01	1.634223e-01	1.056045e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.417520e-02	1.456456e-02	1.090431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.398438e+00	6.426729e-01	1.966537e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.235390e+00	9.100904e-01	2.358688e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.434469e+00	8.121530e-01	1.767632e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.909487e+00	5.982108e-01	1.133312e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.157117e+00	3.719334e-01	6.383497e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.396787e+00	1.502030e-01	2.620944e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.921541e+00	1.969407e-01	1.457090e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.650792e+00	2.993937e-01	1.583856e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.237710e+00	3.514094e-01	1.443664e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.663905e+00	3.926793e-01	1.562408e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.062812e+00	2.602426e-01	1.377521e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.784162e-01	1.655067e-01	1.025019e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.033121e-02	1.797228e-02	1.321243e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.079155e+01	9.457596e+00	2.294880e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.956858e+01	2.754886e+00	6.863114e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.857980e+01	1.433178e+00	2.568930e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.231863e+01	8.267703e-01	1.044066e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.900208e+00	4.834741e-01	5.756105e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.324000e+00	2.296789e-01	3.415218e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.781724e+00	1.166551e-01	1.242215e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.147820e+00	1.945002e-01	3.032230e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.789583e+00	3.962256e-01	1.872274e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.251943e+00	5.440314e-01	2.531323e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.446848e+00	4.228457e-01	2.545428e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.496334e-02	2.980280e-02	2.223220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.429354e-01	9.161786e-02	1.436008e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.459336e+00	6.259508e-01	5.192444e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.660915e+00	4.317599e-01	1.356143e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.434817e+00	4.393233e-01	3.671453e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.267779e+00	4.659419e-01	4.458190e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.199988e+00	2.416978e-01	2.970504e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.573550e-01	4.270532e-02	1.657971e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.912792e-02	1.787028e-03	2.221702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.387417e+00	3.123543e-01	4.857465e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.162757e+00	4.691628e-01	2.109690e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.387349e+00	4.700331e-01	1.840190e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.635754e+00	2.915993e-01	2.577397e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.644617e-01	1.166203e-01	1.951072e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.425849e-01	2.299574e-02	1.190259e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.129184e-01	5.940648e-03	6.084865e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.983347e-03	1.949087e-04	7.156575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.145566e+00	9.314434e-01	1.474162e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.890719e+00	7.094793e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.167862e+00	6.638259e-01	3.346779e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.063729e+00	1.883834e-01	3.688165e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.586939e-02	6.557617e-04	2.668838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.742602e-02	1.814412e-02	7.513327e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.860248e-01	1.017370e-01	2.656095e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.387331e-01	2.914672e-01	4.840204e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.823176e+00	4.550828e-01	5.688604e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.850425e+00	6.717426e-01	3.304605e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.550190e+00	4.339690e-01	1.251862e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.732464e+00	2.553436e-01	3.226550e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.406585e+00	4.561211e-01	2.710421e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.709531e+00	3.772900e-01	4.463043e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.969590e+00	3.702745e-01	3.495601e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.238933e+00	2.091353e-01	2.923099e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.075931e-01	9.963812e-02	2.041727e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.234904e-01	3.095263e-02	1.238825e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.798439e-02	2.057110e-03	1.186612e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.363280e-01	5.257311e-02	2.900778e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.046363e+00	2.290159e-01	8.988651e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.395053e+00	4.537577e-01	1.102168e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.794444e+00	6.366184e-01	9.029979e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.794017e+00	7.638151e-01	5.862351e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.175298e+00	5.407888e-01	6.861700e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.814615e+00	2.267139e-01	1.821205e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.020094e+00	5.065689e-01	1.543115e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.060677e+00	4.582974e-01	2.407955e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.103932e+00	3.336120e-01	2.596477e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.446105e+00	2.365981e-01	2.186926e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.691234e-01	1.170204e-01	1.795685e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.634336e-01	4.848464e-02	1.269208e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.129080e-01	1.236873e-02	8.039903e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.409146e-02	1.775941e-03	8.056564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.455394e+00	2.448533e-01	2.190448e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.324585e+00	6.877919e-01	3.639682e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.019029e+00	1.143483e+00	2.967793e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.052096e+01	1.229302e+00	1.539753e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.052102e+01	8.935355e-01	3.129240e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.742185e+00	8.034805e-01	3.781476e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.240819e+00	9.937963e-01	2.502753e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.057769e+00	7.960148e-01	2.682995e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.384447e+00	4.866877e-01	3.624047e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.254235e+00	1.949587e-01	3.480919e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.448665e-01	9.144302e-02	2.842047e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.159444e-02	1.055839e-03	1.441658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.097841e-01	1.218447e-01	2.347860e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.657027e+00	5.108680e-01	6.141612e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.114811e+00	4.563889e-01	2.157883e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.248427e+00	4.233385e-01	6.090030e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.234552e+00	4.285062e-01	3.796940e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.223485e+00	2.324195e-01	3.540866e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.432822e-01	6.127259e-02	2.060622e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.558060e-01	5.355417e-03	1.100937e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.059214e-03	7.094611e-04	1.197338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.989725e+00	4.833041e-01	8.842540e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.914170e+00	9.657508e-01	1.174221e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.198805e+00	6.444137e-01	3.462924e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.816578e+00	3.470943e-01	1.487825e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.380360e+00	4.157634e-01	2.451589e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.310277e+00	2.001726e-01	2.546621e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.487484e-01	9.757851e-02	1.789796e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.925089e-01	3.945234e-03	1.106680e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.126315e-02	1.504685e-03	1.406552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.186472e+01	1.167962e+01	1.302779e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.995450e+01	4.087634e+00	3.519795e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.159684e+01	8.493761e-01	8.059862e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.758400e+00	5.812560e-01	4.337631e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.555916e+00	4.215294e-01	3.361959e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.368603e+00	2.617367e-01	3.615079e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.054302e-01	6.158485e-02	2.960299e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.172682e-02	7.506978e-04	1.859858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.430917e-01	1.162391e-01	2.856862e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.487451e-01	2.966394e-01	4.109798e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.345908e+00	3.781099e-01	5.410435e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.949993e+00	5.479765e-01	4.867317e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.610601e+00	5.605275e-01	3.483205e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.020522e+00	3.346703e-01	1.485294e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.165757e+00	1.873302e-01	1.534904e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.950996e+00	3.527797e-01	1.893056e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.437441e+00	3.587332e-01	2.963438e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.847810e+00	3.028944e-01	3.233007e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.233606e+00	2.097922e-01	2.797571e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.886270e-01	9.424588e-02	2.010943e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.157105e-01	3.018907e-02	1.227980e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.777748e-02	1.564746e-03	1.266444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.456751e+00	5.129838e-01	9.792537e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.792983e+00	9.905132e-01	1.103687e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.869744e+00	1.064860e+00	9.955183e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.269046e+00	8.966426e-01	7.225410e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.047561e+00	6.536179e-01	4.486037e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.466072e+00	3.647993e-01	2.504917e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.885105e+00	2.656961e-01	1.381537e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.005361e+00	3.030966e-01	2.210148e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.217540e+00	2.727862e-01	2.160118e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.446963e+00	2.224901e-01	2.293510e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.037323e-01	8.237913e-02	1.796905e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.845384e-01	3.559904e-02	1.214787e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.806116e-02	6.618674e-04	1.264275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.403759e+01	1.194942e+01	1.110928e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.509117e+01	4.337673e+00	4.159148e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.491986e+01	2.696960e+00	1.968154e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.785281e+01	1.840992e+00	7.976111e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.142694e+01	7.750137e-01	1.222583e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.351763e+00	4.140239e-01	3.153918e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.909577e+00	4.071983e-01	1.648253e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.554187e+00	3.498485e-01	1.401862e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.630744e+00	3.859553e-01	2.772914e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.658555e+00	2.939075e-01	3.576553e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.280741e-01	8.829140e-02	3.197189e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.122272e-02	1.816954e-03	1.961437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.386897e-01	8.133145e-02	3.768622e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.828673e+00	4.554161e-01	1.001418e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.731537e+00	2.052001e-01	1.038485e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.011227e+00	7.345059e-01	2.307557e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.945634e+00	6.010036e-01	2.872269e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.101541e+00	4.012929e-01	1.911440e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.805582e-01	1.690901e-01	1.080548e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.513753e-02	9.142848e-03	1.354315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.306359e+00	2.081020e-01	1.273127e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.885609e+00	5.044300e-01	3.959211e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.170972e+00	7.846335e-01	7.578951e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.755841e+00	4.916645e-01	1.521882e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.241226e-01	2.828776e-01	1.281821e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.718933e-01	1.213856e-01	8.122145e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.792076e-01	6.566792e-02	5.048293e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.233793e-03	2.965367e-03	5.552116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.708973e+00	5.075176e-01	3.553951e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.976939e+00	1.211318e+00	4.113101e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.017445e+00	1.380865e+00	1.646702e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.702041e+00	5.542262e-01	2.400432e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.649660e-02	2.770927e-02	2.460334e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.858899e-02	8.824370e-03	6.656754e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.720033e-01	1.004516e-01	5.496753e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.040007e+00	2.850830e-01	1.078723e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.064807e+00	3.915941e-01	1.131982e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.134131e+00	3.673384e-01	6.458787e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.639400e+00	1.697821e-01	1.384159e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.539824e+00	4.479186e-01	3.249987e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.106075e+00	6.790712e-01	1.738804e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.438713e+00	6.161463e-01	2.273237e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.863336e+00	5.352754e-01	2.329712e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.267583e+00	4.497240e-01	1.889065e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.580209e-01	2.505138e-01	1.388944e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.806069e-01	1.344159e-01	8.752352e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.370702e-02	7.575152e-03	8.664423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.400340e-01	2.819104e-02	4.319319e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.070888e+00	1.898419e-01	1.862337e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.407969e+00	3.588487e-01	2.421953e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.654251e+00	4.261192e-01	1.918223e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.538133e+00	3.890911e-01	1.087569e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.862584e+00	2.625810e-01	2.349751e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.452300e+00	5.458047e-01	2.205137e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.817036e+00	7.179857e-01	1.634942e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.966077e+00	7.198756e-01	9.595531e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.189443e+00	5.620764e-01	1.365360e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.568165e+00	4.326055e-01	1.450433e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.031017e+00	3.446843e-01	1.280266e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.905241e-01	1.389263e-01	8.928118e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.190898e-01	9.786374e-02	6.232469e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.198738e-02	6.796362e-03	7.380520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.167295e-01	8.466780e-02	1.999520e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.174694e+00	3.064730e-01	5.112137e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.002902e+00	6.070439e-01	6.076243e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.608083e+00	7.686795e-01	4.239732e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.035039e+00	6.986955e-01	1.493750e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.352046e+00	8.732772e-01	1.220955e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.704307e+00	1.578241e+00	5.582449e-03
1.062500e-01	1.375000e-02	1.375000e-02	4.787586e+00	1.446178e+00	1.097181e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.155267e+00	1.129769e+00	2.186008e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.949276e+00	6.407300e-01	2.333223e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.119612e+00	3.791291e-01	2.224266e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.530713e-02	1.763360e-02	1.595435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.876975e-01	1.982270e-01	4.717807e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.247033e+00	4.739177e-01	8.416481e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.919180e+00	1.337550e-01	1.678637e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.696333e+00	4.311724e-01	2.440414e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.982447e+00	4.348218e-01	2.668264e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.197635e+00	3.981012e-01	2.065879e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.903856e-01	1.817459e-01	1.188197e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.933139e-01	7.641825e-02	7.277059e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.225218e-03	3.281230e-03	5.931391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.786636e+00	9.411260e-01	2.326997e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.090441e+00	8.508410e-01	1.523503e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.673462e+00	1.980890e-01	1.433433e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.831342e+00	2.987041e-01	2.058668e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.265957e+00	3.716192e-01	1.848423e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.416546e+00	3.296790e-01	1.593153e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.130045e-01	1.822077e-01	1.174964e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.118561e-01	1.054973e-01	8.091194e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.254727e-02	1.154247e-02	1.232819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.877558e+01	1.141414e+01	2.377686e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.009655e+01	1.423088e+00	1.884489e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.469358e+00	3.770510e-01	2.511222e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.771720e+00	1.200832e-01	2.323039e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.669547e+00	3.884999e-01	1.489423e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.853541e+00	3.929297e-01	2.353436e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.060832e+00	3.119382e-01	2.235361e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.706175e-02	1.800792e-02	1.930995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.049899e-01	1.453894e-01	4.102473e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.187730e+00	3.653809e-01	8.522280e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.862916e+00	4.368566e-01	9.112994e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.396507e+00	4.271219e-01	7.184718e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.825392e+00	3.047569e-01	3.566258e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.925205e+00	1.075019e-01	1.335788e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.804770e+00	2.589279e-01	1.541075e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.540562e+00	3.351473e-01	2.364530e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.158360e+00	3.716301e-01	2.365859e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.719617e+00	3.931989e-01	2.309671e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.233353e+00	3.722614e-01	1.903922e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.322301e-01	2.258919e-01	1.371528e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.645235e-01	1.225934e-01	8.643886e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.334477e-02	7.202649e-03	8.862372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.529399e+00	8.374537e-01	2.307353e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.533427e+00	1.044570e+00	2.250192e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.173129e+00	8.145850e-01	1.583441e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.161255e+00	5.221828e-01	9.125016e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.111712e+00	3.436693e-01	4.032822e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.362873e+00	8.611269e-02	6.698237e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.905689e+00	1.937196e-01	1.606321e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.542902e+00	2.600132e-01	2.463701e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.138707e+00	3.219689e-01	1.455111e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.508294e+00	2.922087e-01	1.457968e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.745623e-01	2.712341e-01	1.233543e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.024298e-01	1.225431e-01	8.667168e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.182356e-02	1.202914e-02	1.175728e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.430222e+01	9.938153e+00	2.084683e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.944327e+01	2.323362e+00	4.911891e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.805481e+01	1.707740e+00	1.638435e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.186624e+01	6.430944e-01	8.173166e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.636765e+00	3.615295e-01	4.549428e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.284291e+00	2.224617e-01	3.075016e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.842207e+00	1.391785e-01	1.429632e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.105136e+00	1.976281e-01	7.450962e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.656490e+00	4.177029e-01	1.718891e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.106952e+00	4.484849e-01	2.452512e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.324130e+00	3.686734e-01	2.389467e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.274815e-02	2.193115e-02	1.960315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.738338e-01	1.094317e-01	1.474286e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.911993e+00	6.427201e-01	5.024871e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.945222e+00	2.875704e-01	1.077742e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.111307e+00	4.380608e-01	4.101587e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.778178e+00	3.193009e-01	4.546900e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.558258e-01	1.509401e-01	2.425955e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.854633e-01	2.136051e-02	1.243918e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.288323e-02	3.101706e-03	1.765490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.976662e+00	3.595714e-01	4.867822e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.145661e+00	4.427484e-01	1.459766e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.812181e+00	3.851933e-01	2.285840e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.365063e+00	1.951568e-01	2.388909e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.198348e-01	8.070099e-02	1.372003e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.699584e-01	4.397233e-02	7.678177e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.898009e-02	4.110976e-03	6.214878e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.326155e-03	9.926735e-04	5.877850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.353349e+00	9.618596e-01	1.319753e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.229868e+00	7.772723e-01	4.054111e-03
1.200000e-01	3.000000e-02	3.000000e-02	2.616527e+00	4.749759e-01	3.770964e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.028260e+00	1.445539e-01	2.885550e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.722255e-02	2.777271e-03	2.154033e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.286205e-02	2.951527e-02	7.756420e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.129522e-01	1.576448e-01	3.242842e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.220974e+00	3.899515e-01	5.719135e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.279818e+00	6.164918e-01	5.105053e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.147964e+00	5.323359e-01	3.998956e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.821559e+00	3.086353e-01	9.664674e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.699112e+00	3.904146e-01	1.243713e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.113282e+00	4.108952e-01	3.498799e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.435040e+00	3.987029e-01	3.868312e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.689527e+00	3.113592e-01	3.459551e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.046242e+00	1.529947e-01	2.416508e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.921618e-01	6.422413e-02	1.858386e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.593933e-01	2.426538e-02	9.911161e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.227656e-02	6.591039e-04	9.986463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.298859e-01	8.040002e-02	3.084690e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.701956e+00	3.925937e-01	8.547888e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.324176e+00	6.310121e-01	1.238476e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.676111e+00	7.270513e-01	9.561456e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.358304e+00	5.687271e-01	3.189355e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.245804e+00	2.718008e-01	8.831055e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.673681e+00	4.972832e-01	7.539642e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.646961e+00	4.247734e-01	1.630874e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.652078e+00	4.259776e-01	2.570191e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.810168e+00	2.474264e-01	2.418499e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.199900e+00	1.608025e-01	2.165881e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.989636e-01	1.037344e-01	1.374513e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.500747e-01	5.555004e-02	9.957014e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.856724e-01	4.434737e-03	6.936480e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.105590e-02	5.226232e-04	6.929421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.062081e+00	4.942331e-01	2.437780e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.172199e+00	1.020015e+00	3.959950e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.005198e+01	1.380160e+00	2.951781e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.185505e+01	1.251046e+00	1.149329e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.091478e+01	7.476418e-01	1.857853e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.364335e+00	9.643311e-01	9.446177e-03
8.125000e-02	1.125000e-02	1.125000e-02	5.563969e+00	1.065910e+00	1.584360e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.386711e+00	5.879408e-01	3.342885e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.081071e+00	3.564402e-01	3.489415e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.169322e+00	1.837786e-01	3.053278e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.515391e-01	3.914733e-02	2.389943e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.892040e-02	2.105102e-03	1.322174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.298738e-01	1.621465e-01	2.485536e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.081529e+00	5.701958e-01	6.303970e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.345660e+00	3.598036e-01	4.606095e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.030094e+00	4.962327e-01	1.908422e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.941024e+00	3.467212e-01	4.122298e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.032332e+00	1.400487e-01	3.001486e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.688445e-01	4.606776e-02	1.646661e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.269448e-01	1.707706e-02	9.865017e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.378492e-03	5.288011e-04	8.474822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.006218e+00	7.693512e-01	1.083319e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.285595e+00	1.185023e+00	1.152068e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.204402e+00	4.872435e-01	2.009183e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.328333e+00	4.117681e-01	1.583441e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.106214e+00	3.275192e-01	2.961660e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.154898e+00	1.613403e-01	2.411413e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.342297e-01	6.635191e-02	1.347517e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.062685e-01	1.911411e-02	8.274781e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.724810e-02	7.082933e-04	1.419722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.873485e+01	1.219190e+01	1.411839e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.031968e+01	3.239082e+00	3.219795e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.045714e+01	6.792032e-01	3.606462e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.516081e+00	5.507723e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.288766e+00	3.495680e-01	3.525541e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.334749e+00	1.918949e-01	3.181083e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.944914e-01	3.714824e-02	2.664255e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.068905e-02	2.056312e-03	1.640095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.305760e-01	1.637559e-01	3.058347e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.067073e+00	3.949792e-01	4.854262e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.708880e+00	5.358648e-01	5.308331e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.256761e+00	5.154011e-01	5.480521e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.894219e+00	5.623357e-01	2.856426e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.238170e+00	2.470523e-01	8.053085e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.211237e+00	3.695323e-01	2.083754e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.763793e+00	3.522883e-01	3.071920e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.218083e+00	3.347699e-01	3.311897e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.599201e+00	2.245389e-01	3.345903e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.067511e+00	1.657100e-01	2.515226e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.979096e-01	7.202333e-02	1.744407e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.575314e-01	2.218565e-02	9.725743e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.252007e-02	6.184001e-04	1.147314e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.299997e+00	7.304800e-01	1.082657e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.180832e+00	1.203090e+00	1.033375e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.983715e+00	1.225164e+00	1.053384e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.989369e+00	9.303671e-01	6.750799e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.321149e+00	5.522046e-01	3.168528e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.437424e+00	2.300186e-01	1.512346e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.517285e+00	3.369140e-01	1.586106e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.752762e+00	3.059517e-01	1.836641e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.990320e+00	2.030190e-01	2.654602e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.277228e+00	1.407577e-01	2.306756e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.522297e-01	8.085855e-02	1.491188e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.607183e-01	2.513311e-02	9.473892e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.489832e-02	6.289621e-04	1.217448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.877710e+01	1.360124e+01	1.122675e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.822941e+01	4.327206e+00	4.306479e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.584634e+01	2.491478e+00	2.508121e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.715661e+01	1.282844e+00	9.384213e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.064379e+01	5.794080e-01	4.860622e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.973700e+00	6.254977e-01	4.910235e-03
4.125000e-02	8.750000e-03	8.750000e-03	4.601325e+00	3.921285e-01	2.970569e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.189026e+00	2.746659e-01	2.249307e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.337626e+00	2.629337e-01	3.426536e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.577534e+00	2.280398e-01	3.262791e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.130131e-01	7.612391e-02	2.708695e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.856091e-02	2.372282e-03	1.756770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.023974e-01	9.251012e-02	4.099788e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.936223e+00	4.596483e-01	9.351150e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.692210e+00	2.570841e-01	4.893998e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.902281e+00	7.336656e-01	2.543891e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.916222e+00	6.227095e-01	2.757039e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.031596e+00	3.420047e-01	1.900515e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.497077e-01	1.681623e-01	1.065359e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.262496e-02	7.776641e-03	1.273773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.492187e+00	2.223114e-01	1.278419e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.847592e+00	5.348872e-01	3.652040e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.101873e+00	7.923201e-01	8.361606e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.687210e+00	4.894893e-01	1.538037e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.790021e-01	2.241129e-01	1.271073e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.368953e-01	1.373380e-01	8.596567e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.654652e-01	4.800964e-02	5.106615e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.852547e-03	2.763436e-03	5.523316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.104504e+00	5.310587e-01	3.471977e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.950883e+00	1.268982e+00	3.446756e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.864038e+00	1.290872e+00	1.692216e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.601749e+00	5.249993e-01	2.494493e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.144786e-02	2.609192e-02	2.480684e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.161207e-02	1.025168e-02	7.157131e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.011525e-01	1.080211e-01	5.937938e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.111984e+00	2.901606e-01	1.229017e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.238537e+00	4.067598e-01	1.078810e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.239006e+00	3.606860e-01	5.383516e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.684130e+00	1.693829e-01	5.496428e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.493980e+00	4.973576e-01	1.219135e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.016304e+00	6.638513e-01	1.872197e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.414480e+00	6.710213e-01	2.392491e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.785076e+00	5.459261e-01	2.339452e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.184919e+00	3.832576e-01	1.878330e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.293721e-01	2.568752e-01	1.360389e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.589105e-01	1.250311e-01	8.481626e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.301467e-02	8.637311e-03	8.106771e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.762605e-01	3.295390e-02	4.287640e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.143577e+00	1.887442e-01	2.076686e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.549416e+00	3.573275e-01	2.579842e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.889532e+00	4.335799e-01	1.873623e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.789643e+00	3.958832e-01	8.273966e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.868186e+00	2.680456e-01	2.408492e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.483789e+00	5.405522e-01	1.039973e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.773013e+00	8.031308e-01	1.929835e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.846532e+00	7.196809e-01	1.069795e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.160481e+00	6.069276e-01	1.415982e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.504752e+00	4.362028e-01	1.438557e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.794597e-01	2.861748e-01	1.226256e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.821608e-01	1.605588e-01	9.643051e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.873585e-01	8.195312e-02	6.266231e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.100474e-02	6.687795e-03	7.147785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.484556e-01	9.936041e-02	2.147210e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.453194e+00	3.360936e-01	5.460563e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.299842e+00	6.264607e-01	6.557163e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.085674e+00	7.856947e-01	3.908772e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.149496e+00	6.817989e-01	1.240808e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.451887e+00	9.923612e-01	3.702517e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.651919e+00	1.640966e+00	4.559990e-03
1.062500e-01	1.375000e-02	1.375000e-02	4.697596e+00	1.543243e+00	1.104586e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.043854e+00	1.005899e+00	2.225820e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.877959e+00	6.565126e-01	2.442005e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.035912e+00	3.560648e-01	2.195993e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.237152e-02	1.641987e-02	1.541028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.311422e-01	2.037466e-01	5.066458e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.266630e+00	4.583602e-01	8.797424e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.006224e+00	1.524838e-01	1.308777e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.721654e+00	4.755209e-01	2.069689e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.937539e+00	4.867031e-01	2.825614e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.117970e+00	3.247254e-01	2.125230e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.426808e-01	1.839971e-01	1.209129e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.761365e-01	5.793382e-02	6.933187e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.131377e-03	2.267704e-03	5.689644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.088848e+00	9.318842e-01	2.477065e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.125267e+00	8.391388e-01	1.575313e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.667752e+00	1.965096e-01	1.373224e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.906427e+00	3.247851e-01	1.254283e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.241835e+00	3.985019e-01	1.685220e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.394311e+00	3.271610e-01	1.599231e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.607779e-01	1.870136e-01	1.214460e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.876172e-01	1.022852e-01	8.125372e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.092665e-02	9.333178e-03	1.233429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.044181e+02	1.223984e+01	2.540305e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.965661e+01	1.254817e+00	1.987209e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.444673e+00	3.843093e-01	1.636160e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.774864e+00	1.791512e-01	3.608919e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.611406e+00	3.555162e-01	1.581224e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.799483e+00	4.051562e-01	2.389671e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.023371e+00	2.947872e-01	2.156210e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.447563e-02	1.693123e-02	1.900029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.475997e-01	1.524962e-01	4.516028e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.246345e+00	3.550530e-01	8.734799e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.900683e+00	4.303984e-01	9.047811e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.467358e+00	4.147006e-01	6.799132e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.893987e+00	3.028477e-01	3.338970e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.901576e+00	1.195599e-01	1.605190e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.825405e+00	2.984499e-01	1.857892e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.532987e+00	3.936302e-01	2.187624e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.172544e+00	4.792590e-01	2.327229e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.671934e+00	3.832754e-01	2.255549e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.163768e+00	3.322075e-01	1.886795e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.899676e-01	2.101301e-01	1.344078e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.428719e-01	1.106222e-01	8.431579e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.301016e-02	8.028326e-03	8.150375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.925867e+00	8.492467e-01	2.374286e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.636486e+00	1.002077e+00	2.364540e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.340277e+00	8.034130e-01	1.538176e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.218548e+00	5.274794e-01	8.529931e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.105658e+00	2.776445e-01	4.277569e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.319787e+00	8.511046e-02	1.191436e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.856615e+00	2.119725e-01	1.989975e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.604711e+00	3.212213e-01	1.141871e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.118120e+00	3.775112e-01	1.411895e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.499370e+00	3.027865e-01	1.432818e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.180411e-01	2.206442e-01	1.225270e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.788356e-01	1.190102e-01	8.825008e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.044790e-02	1.242831e-02	1.150066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.973527e+01	1.038731e+01	2.126407e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.853678e+01	2.010020e+00	5.089823e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.741994e+01	9.381751e-01	1.569464e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.142439e+01	5.621879e-01	9.426177e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.916648e+00	4.028577e-01	2.044457e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.357937e+00	2.644487e-01	1.512320e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.781162e+00	1.350328e-01	5.516729e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.035574e+00	2.135937e-01	5.297878e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.635793e+00	3.885285e-01	2.062825e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.046647e+00	4.638456e-01	2.430805e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.280329e+00	3.644452e-01	2.377680e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.037033e-02	2.101808e-02	1.884574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.250131e-01	1.158513e-01	1.527184e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.996155e+00	6.456319e-01	5.324459e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.812022e+00	2.699338e-01	9.650524e-03
3.500000e-01	3.000000e-02	3.000000e-02	3.087600e+00	4.754793e-01	3.126403e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.793660e+00	3.468042e-01	4.522820e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.591483e-01	1.236668e-01	2.839462e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.907621e-01	5.309308e-02	1.233741e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.440960e-02	2.915026e-03	1.520578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.138132e+00	3.511390e-01	5.039454e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.042214e+00	4.041734e-01	9.772762e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.832502e+00	4.247254e-01	1.911114e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.363614e+00	2.190505e-01	2.221152e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.498416e-01	6.300035e-02	1.548015e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.961017e-01	2.998372e-02	9.950136e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.899152e-02	1.003743e-02	5.592536e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.542496e-03	1.019865e-03	4.892739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.603394e+00	9.384021e-01	1.377951e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.126843e+00	8.007505e-01	1.466969e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.590672e+00	4.990030e-01	3.500983e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.457814e-01	1.578111e-01	3.028582e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.433745e-02	2.342226e-03	2.190616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.475700e-02	2.462424e-02	8.845958e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.250437e-01	1.452864e-01	3.197597e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.284479e+00	3.800710e-01	5.853941e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.319605e+00	5.179348e-01	6.256584e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.320487e+00	5.057249e-01	2.527458e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.818988e+00	3.630193e-01	3.040293e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.679113e+00	3.989107e-01	4.908104e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.066840e+00	4.071834e-01	3.104549e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.389781e+00	4.043853e-01	3.584671e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.639327e+00	2.993209e-01	3.516788e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.879369e-01	1.303968e-01	3.131972e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.701456e-01	8.619587e-02	1.712543e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.505131e-01	7.574825e-03	1.015123e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.347346e-02	3.222092e-03	8.553352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.616649e-01	8.231878e-02	3.344146e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.730159e+00	3.436800e-01	1.066818e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.440269e+00	5.689263e-01	1.269059e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.831243e+00	6.411870e-01	9.496939e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.445209e+00	5.656390e-01	3.223438e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.261169e+00	2.879850e-01	7.944957e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.609187e+00	5.201630e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.587900e+00	5.487970e-01	1.701577e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.631752e+00	3.730563e-01	1.958741e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.827923e+00	2.798429e-01	2.188721e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.205726e+00	1.760824e-01	1.849674e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.379260e-01	9.132318e-02	1.518761e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.130538e-01	4.395710e-02	9.992441e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.912058e-01	1.346132e-02	6.512998e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.110830e-02	1.138076e-03	6.186342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.125162e+00	3.728599e-01	2.926189e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.516219e+00	1.003446e+00	4.323661e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.046417e+01	1.368288e+00	3.066661e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.196540e+01	1.200922e+00	1.276250e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.094483e+01	9.260355e-01	6.310542e-02
6.000000e-02	1.000000e-02	1.000000e-02	8.348928e+00	1.194485e+00	1.469390e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.458645e+00	1.050456e+00	1.339403e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.417374e+00	6.443949e-01	3.076180e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.946121e+00	3.217071e-01	3.326061e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.113126e+00	1.720070e-01	3.141791e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.473837e-01	6.151684e-02	2.391456e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.826589e-02	1.719081e-03	1.258098e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.616711e-01	1.668092e-01	2.766472e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.125750e+00	5.690125e-01	6.543905e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.346519e+00	3.381484e-01	1.702099e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.976824e+00	4.614285e-01	2.000516e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.936293e+00	3.621694e-01	3.797348e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.019137e+00	1.515481e-01	3.223518e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.586436e-01	5.115888e-02	1.556407e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.193047e-01	9.368585e-03	9.216160e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.818215e-03	1.399814e-03	7.116129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.195990e+00	7.639934e-01	1.088380e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.387372e+00	1.113646e+00	1.223217e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.201738e+00	4.894612e-01	1.574706e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.302285e+00	3.982793e-01	1.551785e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.134761e+00	3.450811e-01	2.684200e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.178873e+00	1.697632e-01	2.129701e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.814346e-01	5.113913e-02	1.509818e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.567280e-01	2.897000e-02	9.572083e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.475295e-02	1.607405e-03	1.280967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.291990e+01	1.299106e+01	1.493198e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.094044e+01	3.542482e+00	2.713683e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.974804e+00	4.483943e-01	3.960495e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.292181e+00	5.124284e-01	1.518248e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.399557e+00	3.615258e-01	2.894368e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.206633e+00	1.673149e-01	3.449051e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.003763e-01	4.716376e-02	2.393367e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.107414e-02	1.891078e-03	1.533625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.486850e-01	1.540403e-01	3.168871e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.094307e+00	3.599019e-01	5.250166e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.720847e+00	4.887622e-01	5.471013e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.378299e+00	5.376832e-01	4.593863e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.913679e+00	4.346261e-01	2.637628e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.279385e+00	2.953162e-01	6.772248e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.223156e+00	3.146595e-01	1.626346e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.749534e+00	3.485124e-01	2.142196e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.195540e+00	3.469278e-01	3.096305e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.587627e+00	2.605874e-01	3.485767e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.004267e+00	1.277748e-01	3.124482e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.604273e-01	7.575777e-02	1.828934e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.417761e-01	7.385213e-03	1.054573e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.400816e-02	3.254514e-03	8.867004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.502955e+00	6.880195e-01	1.131113e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.387792e+00	1.415563e+00	1.163624e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.014085e+00	9.991643e-01	9.774114e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.993102e+00	7.964458e-01	5.964575e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.378825e+00	5.437298e-01	2.691224e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.441701e+00	2.397568e-01	1.639667e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.600189e+00	3.187868e-01	8.406710e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.737014e+00	3.051036e-01	1.859321e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.005878e+00	2.957669e-01	2.298964e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.249282e+00	1.352066e-01	2.178259e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.934991e-01	6.512852e-02	1.700131e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.358788e-01	2.181712e-02	9.927485e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.326176e-02	1.426328e-03	1.119735e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.080613e+01	1.254951e+01	1.234363e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.803059e+01	4.039039e+00	4.137025e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.609646e+01	2.347361e+00	1.371749e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.700676e+01	1.213469e+00	1.024979e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.053078e+01	5.526481e-01	7.475108e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.834422e+00	4.267881e-01	1.378923e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.459459e+00	3.630578e-01	4.134483e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.357635e+00	4.373412e-01	9.753076e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.330256e+00	2.572155e-01	3.481553e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.457251e+00	1.661363e-01	3.362040e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.222185e-01	1.111856e-01	2.590508e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.009468e-02	2.005025e-03	1.597061e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.811507e-01	1.152803e-01	4.448889e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.318853e+00	4.452092e-01	7.906732e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.630440e+00	4.725468e-01	6.122934e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.602761e+00	6.922835e-01	2.770284e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.627352e+00	4.819713e-01	2.487872e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.853253e-01	2.703383e-01	1.493002e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.689156e-01	1.323252e-01	8.707049e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.631280e-02	5.223705e-03	1.025125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.039574e+00	2.381216e-01	1.189999e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.683169e+00	5.650220e-01	2.269094e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.759458e+00	6.452384e-01	1.087761e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.508678e+00	3.973490e-01	1.385766e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.836240e-01	1.902694e-01	1.078281e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.007651e-01	1.040488e-01	6.992190e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.515240e-01	4.712522e-02	4.003460e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.375172e-03	1.842754e-03	4.543810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.321812e+00	5.591076e-01	3.148001e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.634643e+00	1.447579e+00	1.297479e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.372911e+00	1.038765e+00	1.913196e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.386938e+00	3.840648e-01	2.207187e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.272629e-02	2.133852e-02	2.097020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.763196e-02	1.164448e-02	8.461246e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.984122e-01	1.304817e-01	6.729121e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.475970e+00	3.441916e-01	1.175888e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.701630e+00	4.296687e-01	9.717524e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.605127e+00	3.195668e-01	3.631545e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.779614e+00	2.858042e-01	1.811399e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.406775e+00	6.152609e-01	1.216021e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.759926e+00	6.093579e-01	2.226210e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.137350e+00	5.894201e-01	2.352233e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.559071e+00	4.368703e-01	2.107940e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.036232e+00	3.342582e-01	1.596854e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.114090e-01	1.890629e-01	1.119341e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.839274e-01	8.855673e-02	6.953451e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.598644e-02	4.593645e-03	6.403691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.344529e-01	3.800746e-02	6.116189e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.677445e+00	2.465681e-01	2.342334e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.360432e+00	4.149354e-01	2.364654e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.668314e+00	4.482060e-01	1.645000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.237482e+00	3.457806e-01	4.593734e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.012749e+00	3.361636e-01	1.821533e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.345845e+00	6.836957e-01	4.966801e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.470027e+00	7.201722e-01	6.479918e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.602888e+00	6.400888e-01	1.127603e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.927657e+00	5.053953e-01	1.347471e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.336198e+00	3.400349e-01	1.276156e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.592246e-01	2.114134e-01	1.052868e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.174900e-01	1.277679e-01	7.737715e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.594977e-01	6.886942e-02	5.199389e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.716343e-02	4.779991e-03	5.737654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.501946e-01	9.356324e-02	2.659326e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.253600e+00	3.842980e-01	6.269191e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.914040e+00	7.265005e-01	6.309188e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.826962e+00	8.536244e-01	3.150198e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.004239e+01	6.383540e-01	5.586436e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.418948e+00	1.384614e+00	1.964328e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.317090e+00	1.734845e+00	6.685827e-03
1.062500e-01	1.375000e-02	1.375000e-02	4.164369e+00	1.222156e+00	1.539004e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.584117e+00	7.910075e-01	2.205232e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.581432e+00	4.403816e-01	2.178314e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.345711e-01	2.989319e-01	2.027869e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.522528e-02	1.237030e-02	1.299610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.609919e-01	2.336317e-01	5.484963e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.477457e+00	4.389965e-01	8.134194e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.107452e+00	2.026814e-01	7.308174e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.636181e+00	4.816617e-01	2.644456e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.758307e+00	4.182757e-01	2.702749e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.006526e+00	2.696219e-01	1.701899e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.840674e-01	1.549215e-01	9.735822e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.346733e-01	4.545109e-02	5.902137e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.764179e-03	1.346528e-03	4.137941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.238681e+00	1.059749e+00	2.644461e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.137287e+00	7.113937e-01	1.359688e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.582138e+00	1.406881e-01	7.272609e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.929338e+00	3.526710e-01	2.015565e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.200867e+00	3.539375e-01	1.653303e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.291234e+00	2.738013e-01	1.463825e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.032551e-01	1.453157e-01	1.003169e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.637718e-01	9.345259e-02	6.510668e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.626275e-02	7.902382e-03	1.039592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.104324e+02	1.069674e+01	2.537291e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.912109e+01	1.124062e+00	9.812531e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.602034e+00	4.563753e-01	9.496292e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.776757e+00	1.602891e-01	1.473772e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.654138e+00	3.386415e-01	1.445208e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.693034e+00	3.590605e-01	2.273415e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.268890e-01	2.380668e-01	1.942565e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.820459e-02	1.387333e-02	1.623733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.091658e-01	1.664356e-01	4.687680e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.431768e+00	3.855068e-01	9.456462e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.157889e+00	4.553383e-01	9.030886e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.697728e+00	4.105854e-01	6.378304e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.059341e+00	2.630337e-01	2.468957e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.056877e+00	1.923814e-01	5.006156e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.819603e+00	3.398012e-01	2.340056e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.494749e+00	4.148799e-01	2.098393e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.015430e+00	4.061516e-01	2.353444e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.531702e+00	3.847324e-01	2.172068e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.038199e+00	2.742473e-01	1.687226e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.984296e-01	1.647997e-01	1.133192e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.766798e-01	8.061988e-02	6.983566e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.625761e-02	4.565133e-03	6.472006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.954052e+00	1.062893e+00	2.610963e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.529229e+00	1.033484e+00	2.417442e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.633669e+00	7.360161e-01	1.321071e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.228764e+00	4.403984e-01	7.440199e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.043603e+00	2.179201e-01	2.012503e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.310261e+00	1.250623e-01	1.024691e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.002196e+00	3.403545e-01	1.636849e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.562912e+00	3.058678e-01	1.958712e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.020580e+00	3.460784e-01	1.501953e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.383123e+00	2.998468e-01	1.404493e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.261376e-01	1.612326e-01	1.078539e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.353998e-01	1.014709e-01	7.545270e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.378580e-02	8.249279e-03	9.120074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.085976e+02	9.693716e+00	2.095577e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.865745e+01	2.001457e+00	3.434546e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.728209e+01	8.643087e-01	1.356319e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.161181e+01	4.944263e-01	3.967680e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.877140e+00	3.474855e-01	1.324397e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.287792e+00	2.800801e-01	1.768538e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.764648e+00	1.802179e-01	1.714610e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.069397e+00	2.060057e-01	9.687867e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.610747e+00	3.713749e-01	1.805130e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.876677e+00	3.871807e-01	2.317509e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.140817e+00	2.736877e-01	2.203913e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.156728e-02	1.668265e-02	1.663110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.450167e-01	1.300265e-01	2.037587e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.254611e+00	6.008461e-01	5.281934e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.832254e+00	2.368443e-01	4.243495e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.807242e+00	5.005973e-01	3.515095e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.580646e+00	3.094701e-01	3.403043e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.146100e-01	1.399471e-01	1.981088e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.166795e-01	2.528672e-02	1.012135e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.415833e-03	3.124176e-03	1.324355e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.572222e+00	3.536597e-01	5.338465e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.725594e+00	2.798357e-01	6.899732e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.484126e+00	4.019210e-01	2.086136e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.287816e+00	2.056615e-01	1.786140e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.353402e-01	7.859308e-02	1.265823e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.196643e-01	2.393929e-02	7.314872e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.036517e-01	1.226334e-02	4.109576e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.720838e-03	1.050328e-03	4.702481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.043172e+01	9.044449e-01	1.296135e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.328156e+00	7.761008e-01	1.329430e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.438336e+00	4.532236e-01	3.029415e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.590420e-01	1.457623e-01	2.409006e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.300655e-02	4.516902e-03	1.951784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.555685e-02	2.310183e-02	8.594877e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.740071e-01	1.540606e-01	3.847716e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.481531e+00	4.079504e-01	6.486476e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.680333e+00	5.752035e-01	5.656141e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.547672e+00	4.405159e-01	2.416439e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.941585e+00	1.986801e-01	4.363881e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.594671e+00	4.748234e-01	1.327557e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.896230e+00	4.540032e-01	3.362734e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.158185e+00	3.700736e-01	3.095148e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.443519e+00	2.265725e-01	3.235779e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.150238e-01	1.529369e-01	2.033058e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.128078e-01	6.897717e-02	1.392708e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.196817e-01	2.811951e-02	8.037775e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.052390e-02	1.836282e-03	7.636393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.875851e-01	7.274270e-02	3.824406e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.031591e+00	3.455986e-01	1.328419e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.133768e+00	5.908810e-01	1.379041e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.386462e+00	7.955872e-01	7.766696e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.756014e+00	4.353878e-01	2.736842e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.342341e+00	3.201768e-01	2.543139e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.350776e+00	5.052408e-01	1.392882e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.332953e+00	5.234021e-01	1.883828e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.349517e+00	3.409896e-01	1.886021e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.672446e+00	2.553985e-01	1.830819e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.115815e+00	1.487238e-01	1.703818e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.177028e-01	1.016130e-01	1.161681e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.063223e-01	4.487166e-02	8.650256e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.814627e-01	1.939973e-02	5.388291e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.077040e-02	1.400803e-03	5.326333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.443904e+00	3.768191e-01	3.340076e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.790630e+00	1.072877e+00	4.671272e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.202593e+01	1.395705e+00	3.021417e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.308270e+01	1.211165e+00	7.221962e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.073618e+01	8.135078e-01	1.994721e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.645879e+00	1.204690e+00	1.329332e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.972480e+00	9.266015e-01	2.071988e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.047150e+00	5.431091e-01	2.946634e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.793170e+00	2.766721e-01	3.527487e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.076087e+00	1.744218e-01	2.573261e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.014396e-01	6.836488e-02	1.902258e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.039107e-02	3.172971e-03	1.029646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.390836e-01	1.908325e-01	3.290607e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.328134e+00	5.633085e-01	6.786910e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.413046e+00	2.300737e-01	5.408251e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.868561e+00	5.023434e-01	2.426857e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.800313e+00	3.461647e-01	3.564644e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.631487e-01	1.617552e-01	2.415178e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.134951e-01	4.067953e-02	1.316883e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.970514e-02	2.141784e-02	7.897316e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.649959e-04	1.163591e-03	6.657069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.877679e+00	8.957551e-01	1.484442e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.703175e+00	1.038774e+00	1.408154e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.962340e+00	3.675911e-01	2.199454e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.184904e+00	4.759423e-01	1.513960e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.074764e+00	3.551248e-01	2.502619e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.132735e+00	1.664220e-01	1.955722e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.906550e-01	6.315674e-02	1.181005e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.718038e-01	1.568787e-02	7.692483e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.527747e-02	2.653426e-03	1.018994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.316157e+01	1.159977e+01	1.793107e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.783219e+01	2.581183e+00	2.658046e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.399983e+00	6.742386e-01	7.416342e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.268360e+00	5.342911e-01	1.997467e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.464926e+00	3.833208e-01	2.738036e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.246832e+00	1.695806e-01	2.940392e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.308234e-01	5.647950e-02	2.211533e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.021256e-02	2.759436e-03	1.353529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.523758e-01	1.492485e-01	3.285693e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.192979e+00	3.688884e-01	6.072034e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.880138e+00	5.063552e-01	6.377653e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.527359e+00	4.913750e-01	5.695339e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.129610e+00	4.198543e-01	2.401646e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.369063e+00	2.546489e-01	7.771221e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.202828e+00	3.986641e-01	4.327667e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.671842e+00	3.787439e-01	2.674454e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.092092e+00	3.517324e-01	3.027727e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.461230e+00	2.246870e-01	3.055645e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.437514e-01	1.353958e-01	2.259705e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.223620e-01	6.933726e-02	1.464412e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.185724e-01	2.671783e-02	8.242507e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.110943e-02	1.868274e-03	7.951788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.941071e+00	7.944512e-01	1.398277e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.059546e+00	1.217663e+00	1.629460e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.511283e+00	9.457926e-01	1.320637e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.240148e+00	7.753823e-01	7.265397e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.312117e+00	4.642741e-01	1.581885e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.246444e+00	1.898246e-01	2.410154e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.399721e+00	3.841507e-01	7.493602e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.614685e+00	2.977528e-01	2.420786e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.954513e+00	2.715703e-01	1.951474e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.227634e+00	1.584929e-01	1.934284e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.997103e-01	7.737676e-02	1.305402e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.309161e-01	2.353354e-02	8.433767e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.333873e-02	2.450156e-03	9.361376e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.061971e+01	1.071228e+01	1.472396e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.880178e+01	3.790843e+00	3.156124e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.423713e+01	2.156042e+00	2.327661e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.595191e+01	1.212349e+00	8.461150e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.013229e+01	5.353883e-01	1.245259e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.369253e+00	3.749843e-01	1.496326e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.254044e+00	3.147849e-01	9.640046e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.192855e+00	3.978111e-01	1.095311e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.351052e+00	2.729102e-01	3.118717e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.491299e+00	1.829928e-01	3.141967e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.301555e-01	1.172581e-01	2.234144e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.715966e-02	3.849523e-03	1.532734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.265336e-01	1.236811e-01	4.541337e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.455263e+00	4.088809e-01	6.682404e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.434466e+00	4.503163e-01	5.027404e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.464369e+00	6.687861e-01	2.666027e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.505500e+00	4.225946e-01	2.213300e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.357143e-01	2.555911e-01	1.368461e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.595153e-01	1.212038e-01	8.044707e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.400595e-02	3.525186e-03	8.611693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.367005e+00	2.534447e-01	1.147894e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.504941e+00	5.213206e-01	1.861753e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.617381e+00	6.482933e-01	1.144972e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.386997e+00	3.411925e-01	1.344494e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.535232e-01	1.945576e-01	1.063073e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.833399e-01	8.874258e-02	6.388170e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.548386e-01	5.642046e-02	4.456976e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.992368e-03	2.677624e-04	7.989775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.945852e+00	6.113753e-01	3.084433e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.295439e+00	1.521171e+00	8.838966e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.164254e+00	9.451442e-01	2.080373e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.356469e+00	4.028089e-01	2.183308e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.840106e-02	1.825369e-02	2.020167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.179921e-02	1.837326e-02	1.127723e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.862550e-01	1.842976e-01	7.543255e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.809109e+00	3.961533e-01	1.208577e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.933452e+00	3.986574e-01	8.702393e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.635152e+00	2.320313e-01	2.338148e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.663630e+00	3.438547e-01	1.642439e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.229161e+00	6.448094e-01	1.430336e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.610463e+00	6.104730e-01	2.150792e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.010274e+00	5.383214e-01	2.244750e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.459831e+00	4.015801e-01	1.973106e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.772392e-01	2.987635e-01	1.498782e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.802752e-01	1.813972e-01	1.043250e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.543498e-01	6.470315e-02	6.051673e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.600349e-02	5.201895e-03	5.857308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.376623e-01	5.937903e-02	7.451787e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.138209e+00	3.228640e-01	2.568638e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.947823e+00	4.745146e-01	2.398743e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.032652e+00	4.360998e-01	1.292402e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.309760e+00	3.036923e-01	3.693359e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.924192e+00	4.504001e-01	4.296918e-03
1.385000e-01	1.350000e-02	1.350000e-02	4.159153e+00	7.172911e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.266006e+00	7.123568e-01	8.109506e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.469991e+00	5.636466e-01	1.201344e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.836732e+00	4.861745e-01	1.305998e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.268120e+00	3.073243e-01	1.195714e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.474596e-01	2.267941e-01	1.019011e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.022054e-01	1.336034e-01	7.730572e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.251718e-01	4.068594e-02	5.668701e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.712142e-02	5.121481e-03	5.647383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.004713e+00	1.476712e-01	3.212377e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.067893e+00	5.232024e-01	6.814031e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.781482e+00	8.464831e-01	6.523101e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.025509e+01	8.661800e-01	2.783839e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.027906e+01	7.134087e-01	4.874813e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.323138e+00	1.662580e+00	1.393529e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.878946e+00	1.531757e+00	2.557635e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.941260e+00	1.168859e+00	1.804404e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.514249e+00	7.482921e-01	2.271063e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.537267e+00	4.927152e-01	2.280821e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.164250e-01	2.222553e-01	1.850551e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.717567e-02	1.392509e-02	1.324028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.783646e-01	2.825589e-01	5.737644e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.661301e+00	4.168888e-01	6.828640e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.981838e+00	2.413700e-01	9.380651e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.517844e+00	4.445342e-01	2.335959e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.658597e+00	3.976505e-01	2.550384e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.356991e-01	2.423862e-01	1.614297e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.544969e-01	1.380017e-01	8.925511e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.353733e-01	4.757743e-02	5.693778e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.250670e-03	3.288193e-04	6.450122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.481641e+00	1.192353e+00	2.698613e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.420443e+00	7.117903e-01	1.165308e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.430607e+00	1.465017e-01	9.620360e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.794746e+00	3.002573e-01	2.119926e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.103200e+00	3.664066e-01	1.666615e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.216488e+00	2.327158e-01	1.413167e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.700292e-01	1.518672e-01	1.028330e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.359251e-01	7.628825e-02	6.508120e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.462739e-02	6.786807e-03	9.184497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.231724e+02	1.212041e+01	2.399999e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.844916e+01	1.067108e+00	7.824857e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.286132e+00	3.725472e-01	1.865989e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.647225e+00	1.386637e-01	5.142046e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.459217e+00	2.785583e-01	2.099846e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.638716e+00	3.589961e-01	2.318759e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.929071e-01	2.383766e-01	1.919253e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.697619e-02	1.194890e-02	1.478308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.613591e-01	2.193688e-01	5.099207e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.715232e+00	4.588498e-01	9.882168e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.427890e+00	4.694924e-01	9.005048e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.919106e+00	3.792184e-01	4.491209e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.018563e+00	1.790264e-01	2.141007e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.943146e+00	2.111728e-01	5.305185e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.714980e+00	3.198686e-01	1.724135e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.339780e+00	3.594947e-01	2.617225e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.931204e+00	3.761734e-01	2.307482e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.444238e+00	3.622419e-01	2.059055e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.905365e-01	2.599930e-01	1.574617e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.788420e-01	1.635971e-01	1.047695e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.494632e-01	5.749562e-02	6.274570e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.623110e-02	4.976766e-03	5.840788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.162256e+00	1.162288e+00	2.683338e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.365897e+00	1.095036e+00	2.345952e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.003939e+00	7.398197e-01	1.165024e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.244816e+00	4.112971e-01	5.727696e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.975270e+00	1.843516e-01	1.454415e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.187589e+00	1.108074e-01	3.637126e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.803840e+00	2.178318e-01	1.711360e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.448749e+00	2.650231e-01	1.589746e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.948723e+00	2.984416e-01	1.424477e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.325955e+00	2.787674e-01	1.327688e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.013580e-01	1.741738e-01	1.072109e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.160199e-01	9.989415e-02	7.660833e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.125758e-02	7.036379e-03	8.161385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.184839e+02	1.058158e+01	1.999964e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.741389e+01	1.515966e+00	3.449198e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.703289e+01	7.314340e-01	8.493103e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.152563e+01	6.659894e-01	2.425903e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.514338e+00	2.815976e-01	2.094022e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.060487e+00	1.619007e-01	2.272811e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.651480e+00	1.405888e-01	6.717730e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.938239e+00	1.685676e-01	1.339320e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.494177e+00	3.133470e-01	1.963070e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.836476e+00	4.023931e-01	2.413335e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.078365e+00	2.521045e-01	1.990430e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.144032e-02	1.787498e-02	1.705681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.217748e-01	1.601130e-01	1.624964e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.561448e+00	6.425821e-01	4.180569e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.561797e+00	1.725355e-01	5.054832e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.509771e+00	4.213558e-01	3.816322e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.463414e+00	2.418278e-01	3.500869e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.271082e-01	1.301605e-01	1.898672e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.721372e-01	1.784414e-02	1.152255e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.522705e-03	3.335270e-03	1.253574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.003221e+00	4.078595e-01	4.256792e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.388973e+00	1.461842e-01	7.810724e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.355604e+00	3.524869e-01	2.141427e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.200898e+00	1.699949e-01	1.748492e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.872177e-01	7.464785e-02	1.259784e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.828622e-01	1.223215e-02	8.114268e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.660870e-02	1.025795e-02	5.303341e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.059432e-03	1.954813e-03	4.909670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.121821e+01	1.040026e+00	1.126900e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.890778e+00	7.158330e-01	3.503820e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.202063e+00	3.887786e-01	3.609189e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.897775e-01	1.091862e-01	2.438341e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.817219e-02	4.585288e-03	2.020739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.475714e-02	3.664431e-02	1.085868e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.685653e-01	2.207072e-01	4.001579e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.837597e+00	4.736541e-01	6.267540e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.977156e+00	5.837414e-01	4.618519e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.706746e+00	4.370044e-01	1.672547e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.787639e+00	2.925650e-01	2.410604e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.339374e+00	3.626120e-01	2.663763e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.682378e+00	4.363226e-01	3.653937e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.988382e+00	3.206947e-01	3.213654e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.352691e+00	2.319700e-01	2.848955e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.379211e-01	1.235564e-01	2.106018e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.689761e-01	4.795562e-02	1.265299e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.009167e-01	2.975226e-02	7.563167e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.202426e-03	1.715417e-03	6.978789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.785785e-01	1.289658e-01	4.372178e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.971038e+00	5.909065e-01	1.293815e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.089338e+00	8.161359e-01	1.144484e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.027327e+00	8.216707e-01	4.987480e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.786749e+00	3.847000e-01	1.110593e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.025967e+00	2.665011e-01	6.301264e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.036630e+00	4.582721e-01	1.829615e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.018115e+00	3.817070e-01	2.148654e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.205613e+00	3.124942e-01	2.228461e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.531975e+00	2.389005e-01	2.007915e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.012893e+00	1.401190e-01	1.716608e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.440908e-01	5.849686e-02	1.229543e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.650755e-01	3.091170e-02	8.519852e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.669129e-01	2.276874e-02	5.546379e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.781564e-03	1.289639e-03	5.789887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.362570e+00	6.392569e-01	3.951841e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.752268e+00	1.553311e+00	4.748226e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.357247e+01	1.688508e+00	2.452962e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.334406e+01	1.214180e+00	3.663743e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.051713e+01	8.287926e-01	1.057673e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.198248e+00	1.029801e+00	6.335304e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.627885e+00	8.095116e-01	2.748784e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.851006e+00	5.550957e-01	3.272987e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.704233e+00	2.673155e-01	3.151077e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.992218e-01	1.444910e-01	2.589403e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.185020e-01	5.866488e-02	2.050645e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.557024e-02	2.806243e-03	1.121849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.079672e-01	2.394188e-01	3.069681e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.690680e+00	6.342328e-01	6.031157e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.368851e+00	1.729550e-01	6.075494e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.609200e+00	4.379293e-01	3.341400e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.637970e+00	2.803459e-01	3.693558e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.949824e-01	1.514241e-01	2.148666e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.826039e-01	3.388864e-02	1.330266e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.334467e-02	1.401755e-02	7.536215e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.256381e-03	1.884885e-03	5.821050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.837917e+00	1.110621e+00	1.331753e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.422055e+00	1.126977e+00	1.233620e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.953481e+00	3.624605e-01	2.190356e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.937597e+00	3.859056e-01	2.087795e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.915457e+00	3.269410e-01	2.890345e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.044861e+00	1.199404e-01	1.948600e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.397330e-01	6.102098e-02	1.181034e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.519074e-01	1.144761e-02	7.779672e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.120888e-02	3.040083e-03	1.172919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.081887e+02	1.391182e+01	1.582899e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.814662e+01	2.361298e+00	1.979432e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.702089e+00	5.019623e-01	1.435072e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.955549e+00	4.571518e-01	5.492334e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.341346e+00	3.477609e-01	2.478762e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.196707e+00	1.555190e-01	3.018710e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.411562e-01	5.932976e-02	2.253400e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.568665e-02	3.154332e-03	1.486746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.954420e-01	2.154699e-01	3.244366e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.447060e+00	4.358759e-01	5.806263e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.188253e+00	5.541637e-01	5.812116e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.808411e+00	5.231361e-01	4.826899e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.249161e+00	3.785650e-01	1.398217e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.300657e+00	1.985182e-01	5.412651e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.996513e+00	3.314136e-01	1.626295e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.518870e+00	3.487255e-01	2.750558e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.930673e+00	2.889215e-01	3.105149e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.382260e+00	2.277603e-01	3.130067e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.820306e-01	1.206947e-01	2.077751e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.775697e-01	5.135511e-02	1.330760e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.001666e-01	2.710861e-02	7.687128e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.830936e-03	1.930397e-03	6.998914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.996948e+00	1.165104e+00	1.358373e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.106714e+00	1.376189e+00	1.398991e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.224491e+00	1.069567e+00	1.053185e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.386341e+00	7.175096e-01	6.979306e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.381991e+00	4.219098e-01	2.206130e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.163601e+00	2.331693e-01	1.395403e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.182096e+00	2.758742e-01	1.688591e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.432550e+00	2.567134e-01	2.403863e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.812595e+00	2.204891e-01	2.225727e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.173949e+00	1.630365e-01	1.697116e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.575863e-01	6.376030e-02	1.298100e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.003436e-01	2.401304e-02	8.310958e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.930189e-02	2.848952e-03	9.621319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.035572e+02	1.409387e+01	1.237710e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.867166e+01	3.446040e+00	4.507692e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.394939e+01	1.705384e+00	1.528433e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.552695e+01	1.016773e+00	1.002728e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.639916e+00	4.922131e-01	4.563872e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.362878e+00	5.422866e-01	7.259608e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.251624e+00	3.864438e-01	4.795247e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.016726e+00	2.945879e-01	1.261103e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.117932e+00	2.323034e-01	3.373420e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.361013e+00	1.976593e-01	3.222160e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.310464e-01	6.736940e-02	2.368909e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.595011e-02	3.143228e-03	1.452813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.087080e+00	1.793354e-01	5.244901e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.683333e+00	4.225549e-01	5.790318e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.323118e+00	6.992620e-01	1.594240e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.080537e+00	5.613992e-01	3.063184e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.283351e+00	3.704580e-01	2.292128e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.031761e-01	1.945943e-01	1.377189e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.871999e-01	8.559426e-02	8.217647e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.557257e-03	2.121033e-03	8.429697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.023624e+00	3.204022e-01	1.040930e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.154918e+00	5.404187e-01	6.317929e-03
1.975000e-01	3.250000e-02	3.250000e-02	2.320055e+00	5.551280e-01	1.323189e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.224544e+00	2.858096e-01	1.422520e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.100785e-01	1.451965e-01	1.205645e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.370697e-01	6.564418e-02	7.474223e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.206180e-01	3.078034e-02	3.830158e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.450966e-03	1.187616e-03	4.651909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.491867e+00	7.373306e-01	2.506760e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.492739e+00	1.367817e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.774763e+00	7.159970e-01	2.253109e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.136677e+00	2.756688e-01	2.287306e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.615607e-02	1.572796e-02	2.058964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.626379e-02	1.254421e-02	1.328682e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.771993e-01	1.925003e-01	9.994402e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.137128e+00	4.629483e-01	1.288230e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.476316e+00	4.818541e-01	7.631296e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.016088e+00	2.593830e-01	9.081445e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.700849e+00	5.317869e-01	9.254639e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.043051e+00	7.260305e-01	1.932128e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.322024e+00	5.583174e-01	2.546309e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.778740e+00	4.865869e-01	2.493199e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.245481e+00	3.515274e-01	2.011968e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.250961e-01	2.434970e-01	1.497756e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.812123e-01	1.304288e-01	1.057007e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.147912e-01	6.612268e-02	6.311688e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.129860e-02	3.276115e-03	5.308925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.440317e-01	7.022827e-02	1.034358e+00
3.125000e-02	8.750000e-03	8.750000e-03	2.710471e+00	3.870414e-01	3.131090e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.797163e+00	5.657519e-01	2.168599e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.864000e+00	5.214911e-01	8.919199e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.856312e+00	4.134359e-01	6.453787e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.926101e+00	6.224893e-01	9.373218e-03
1.385000e-01	1.350000e-02	1.350000e-02	4.001258e+00	7.582510e-01	2.612985e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.003526e+00	7.060664e-01	1.105164e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.231722e+00	5.496888e-01	1.429444e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.554579e+00	3.514738e-01	1.443510e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.078245e+00	2.515912e-01	1.336337e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.089580e-01	1.685392e-01	1.082689e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.291604e-01	1.025985e-01	8.049678e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.142964e-01	4.908926e-02	5.534235e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.360981e-02	3.647669e-03	5.593212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.261507e+00	1.554802e-01	3.854232e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.281847e+00	6.317044e-01	8.100212e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.008106e+01	1.073027e+00	5.920323e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.213411e+01	1.024965e+00	1.728890e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.079055e+01	1.370147e+00	7.301016e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.937132e+00	1.707883e+00	4.102595e-03
8.125000e-02	1.125000e-02	1.125000e-02	5.382874e+00	1.558115e+00	8.554028e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.423562e+00	9.234872e-01	1.983234e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.211673e+00	5.557960e-01	2.376036e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.308550e+00	3.415591e-01	2.320444e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.793285e-01	1.788546e-01	2.000004e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.677920e-02	1.042010e-02	1.257177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.045885e+00	3.154022e-01	8.083526e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.747721e+00	4.188758e-01	6.720512e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.247243e+00	4.606580e-01	4.379223e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.443784e+00	5.048725e-01	2.847869e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.486831e+00	3.759950e-01	2.758814e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.406235e-01	2.098062e-01	1.650012e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.858752e-01	1.122873e-01	8.996488e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.856384e-02	2.473266e-02	5.223894e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.512516e-03	5.908070e-04	3.102202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.363941e+00	1.415929e+00	3.589007e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.048921e+00	6.233132e-01	9.514011e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.632850e+00	2.918227e-01	5.827981e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.997246e+00	4.212914e-01	1.746818e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.026533e+00	3.658029e-01	1.799941e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.088941e+00	2.265673e-01	1.583681e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.968855e-01	1.349185e-01	1.054811e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.132250e-01	5.044739e-02	7.200143e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.095868e-02	5.542684e-03	9.764026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.272999e+02	1.274497e+01	2.679588e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.874371e+01	1.387009e+00	2.116524e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.522056e+00	3.761208e-01	2.032948e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.724801e+00	1.865651e-01	1.288784e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.449586e+00	3.123313e-01	2.149206e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.592716e+00	3.409449e-01	2.243343e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.104970e-01	1.447089e-01	2.200042e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.929508e-02	1.044790e-02	1.504327e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.223688e-01	1.930081e-01	6.679713e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.778031e+00	4.611003e-01	1.225379e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.605759e+00	5.466399e-01	9.667266e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.096497e+00	4.413981e-01	4.213825e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.288220e+00	2.273613e-01	8.715329e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.099834e+00	3.691820e-01	9.584736e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.844114e+00	4.839275e-01	2.016601e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.311134e+00	4.215813e-01	3.046580e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.805809e+00	4.120754e-01	2.614243e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.284171e+00	3.120927e-01	2.193786e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.624945e-01	2.213787e-01	1.616688e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.989339e-01	1.352121e-01	1.091878e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.106506e-01	6.313633e-02	6.202838e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.145522e-02	3.241049e-03	5.321581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.974406e+00	1.270292e+00	3.869373e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.868338e+00	1.279441e+00	2.382808e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.004189e+00	7.444013e-01	1.162224e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.152882e+00	3.869435e-01	2.882405e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.085002e+00	2.138894e-01	2.618809e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.366523e+00	2.875720e-01	6.852207e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.949811e+00	3.243065e-01	2.524472e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.507859e+00	3.742110e-01	1.660311e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.860292e+00	3.437210e-01	1.575102e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.189449e+00	2.264639e-01	1.428065e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.056663e-01	1.476968e-01	1.172906e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.639450e-01	8.243306e-02	8.106585e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.684263e-02	6.673959e-03	8.936013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.254168e+02	1.137188e+01	2.398044e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.712216e+01	1.586858e+00	1.089663e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.769674e+01	1.249144e+00	1.349939e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.183180e+01	8.663939e-01	2.467562e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.729753e+00	4.474634e-01	2.247064e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.329949e+00	1.627606e-01	1.700764e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.722238e+00	2.511501e-01	5.098615e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.824321e+00	1.604895e-01	9.033524e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.398506e+00	3.506795e-01	2.030213e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.749239e+00	3.379043e-01	2.458270e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.898144e-01	2.020626e-01	2.148328e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.758950e-02	1.379320e-02	1.706987e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.897404e-01	1.956152e-01	2.985632e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.643632e+00	5.426322e-01	5.175658e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.504301e+00	4.175607e-01	1.793693e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.341607e+00	5.390007e-01	3.673508e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.301141e+00	2.867256e-01	3.043856e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.306947e-01	1.066310e-01	1.808429e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.484658e-01	3.464531e-02	8.113445e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.475615e-03	3.806457e-03	9.902598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.285407e+00	3.795339e-01	5.891849e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.208549e+00	2.378940e-01	1.987263e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.213212e+00	4.014141e-01	1.949621e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.107406e+00	1.832803e-01	1.676892e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.475097e-01	8.423262e-02	1.154866e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.711366e-01	3.181870e-02	6.131619e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.086732e-02	1.220037e-02	3.933940e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.272895e-03	1.196815e-03	3.923806e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.177412e+01	9.589748e-01	1.222485e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.398609e+00	7.429312e-01	7.612075e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.134428e+00	3.997896e-01	3.086747e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.859664e-01	1.167261e-01	2.655370e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.025917e-02	4.627728e-03	1.616762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.903714e-02	2.094274e-02	1.113152e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.460001e-01	1.923376e-01	6.202116e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.985069e+00	4.986185e-01	9.091925e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.307386e+00	5.989820e-01	6.427644e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.000626e+00	4.055635e-01	1.771791e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.970576e+00	5.345376e-01	3.294892e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.235023e+00	5.572748e-01	3.020620e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.495567e+00	5.249309e-01	3.187960e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.823612e+00	3.908153e-01	3.106249e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.226775e+00	2.294065e-01	2.808838e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.475459e-01	1.387769e-01	1.812158e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.981300e-01	6.240903e-02	1.402603e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.671280e-01	3.723840e-02	7.172140e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.982981e-03	2.460087e-03	6.361265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.726925e-01	9.292130e-02	6.565568e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.133573e+00	4.939577e-01	2.027401e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.520907e+00	8.009307e-01	1.614039e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.256226e+00	6.343022e-01	7.156008e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.027659e+00	4.080545e-01	2.337277e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.111762e+00	5.850251e-01	3.034111e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.962672e+00	6.417131e-01	1.244124e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.910510e+00	5.241964e-01	1.804215e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.089610e+00	3.556417e-01	1.905639e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.425050e+00	2.331823e-01	2.152938e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.567723e-01	1.592999e-01	1.552555e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.772206e-01	6.892310e-02	1.332700e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.453463e-01	5.321657e-02	8.090907e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.536178e-01	1.952780e-02	4.707076e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.767552e-03	2.259888e-03	4.733834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.552031e+00	4.731220e-01	4.636195e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.054873e+01	1.284903e+00	5.605163e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.455492e+01	1.576349e+00	2.950365e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.406923e+01	1.402612e+00	3.461559e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.040394e+01	1.309178e+00	1.039158e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.835402e+00	1.162430e+00	6.153853e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.361072e+00	8.256343e-01	2.301106e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.779723e+00	5.123169e-01	2.754835e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.592625e+00	3.004723e-01	2.966336e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.044995e-01	1.452711e-01	2.504785e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.744264e-01	7.129911e-02	1.861106e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.537974e-02	3.127061e-03	9.707894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.228471e-01	2.449413e-01	4.955320e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.693610e+00	5.782066e-01	7.839349e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.434046e+00	3.213484e-01	1.039908e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.699738e+00	6.237215e-01	2.933818e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.631087e+00	3.709253e-01	3.418867e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.931972e-01	1.437656e-01	2.325972e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.349502e-01	5.606391e-02	1.083623e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.872527e-02	1.690471e-02	6.533136e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.602129e-05	2.122131e-03	5.024699e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.520245e+00	1.150303e+00	2.452595e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.377343e+00	1.050991e+00	1.442531e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.548057e+00	3.544388e-01	1.952542e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.017884e+00	6.131228e-01	2.111058e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.969621e+00	3.395193e-01	2.738026e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.047667e+00	1.732822e-01	1.751836e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.002543e-01	8.234984e-02	1.142476e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.466577e-01	2.417895e-02	6.061329e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.295111e-02	2.645489e-03	8.832450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.191949e+02	1.491058e+01	2.360422e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.476402e+01	1.811401e+00	1.806512e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.471832e+00	9.967578e-01	1.215403e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.050648e+00	5.401800e-01	2.283624e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.393386e+00	3.653482e-01	2.956621e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.112353e+00	1.788874e-01	3.106892e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.389827e-01	7.277123e-02	2.007510e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.540151e-02	3.263004e-03	1.226992e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.060956e-01	1.602699e-01	4.665736e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.411928e+00	3.944444e-01	9.210819e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.279806e+00	5.664693e-01	8.785442e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.010548e+00	5.911479e-01	5.595774e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.425355e+00	4.341194e-01	1.297160e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.437372e+00	3.043947e-01	6.465158e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.051845e+00	5.248429e-01	1.588605e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.486720e+00	4.782356e-01	2.791312e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.887792e+00	3.842956e-01	3.125524e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.306304e+00	2.497404e-01	3.077879e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.177965e-01	1.431759e-01	2.206106e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.235466e-01	6.696970e-02	1.389534e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.730115e-01	4.231064e-02	7.597676e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.702079e-03	2.828826e-03	6.558821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.185035e+00	9.676853e-01	2.452744e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.587011e+00	1.208258e+00	2.498994e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.577358e+00	1.243508e+00	1.349014e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.594648e+00	7.339629e-01	5.854760e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.172532e+00	4.271746e-01	2.788638e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.930346e+00	3.348990e-01	1.394806e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.154868e+00	4.293050e-01	1.758653e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.549823e+00	4.681865e-01	2.171127e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.789442e+00	2.872548e-01	2.424936e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.112422e+00	1.621653e-01	1.862348e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.109879e-01	7.894208e-02	1.221819e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.949934e-01	3.911403e-02	7.374777e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.025907e-02	4.085357e-03	7.997418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.126688e+02	1.263042e+01	2.034859e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.577043e+01	3.005942e+00	4.216810e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.168460e+01	1.688004e+00	1.478151e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.429368e+01	6.895512e-01	1.240341e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.167608e+00	5.815033e-01	8.105407e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.220457e+00	6.679664e-01	2.646032e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.080457e+00	4.759706e-01	4.957845e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.929436e+00	3.854155e-01	2.436057e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.356294e+00	3.403081e-01	2.879554e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.423579e+00	2.378011e-01	2.975681e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.703245e-01	1.094987e-01	2.290065e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.380193e-02	3.808179e-03	1.307354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.311510e+00	1.864949e-01	5.171110e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.761857e+00	3.620137e-01	4.731713e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.047492e+00	6.244188e-01	1.821321e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.895128e+00	5.135449e-01	2.946712e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.188367e+00	3.350487e-01	2.125689e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.412517e-01	1.762436e-01	1.098615e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.437902e-01	7.536828e-02	6.530621e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.570797e-03	3.016313e-03	7.546716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.331824e+00	3.087370e-01	9.973848e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.987455e+00	5.592870e-01	5.155302e-03
1.975000e-01	3.250000e-02	3.250000e-02	2.131931e+00	5.049816e-01	1.397450e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.137593e+00	2.670115e-01	1.340104e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.071373e-01	1.220134e-01	1.009681e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.947590e-01	6.623397e-02	6.167262e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.207656e-01	3.622756e-02	3.537443e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.513989e-03	1.351822e-03	4.015979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.009723e+01	7.536444e-01	2.420612e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.136854e+00	1.310531e+00	6.897181e-03
1.200000e-01	3.000000e-02	3.000000e-02	2.572857e+00	7.131898e-01	2.462638e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.064159e+00	2.602784e-01	2.065364e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.624430e-02	1.446877e-02	1.850913e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.757510e-02	2.921560e-02	1.792077e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.004940e+00	2.835844e-01	1.098429e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.657182e+00	4.969814e-01	1.203894e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.738544e+00	3.946076e-01	4.131084e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.886382e+00	1.767860e-01	1.144153e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.449269e+00	5.293548e-01	9.973463e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.786361e+00	6.604519e-01	2.188323e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.171855e+00	5.592112e-01	2.501833e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.630579e+00	4.215777e-01	2.268235e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.144669e+00	2.962917e-01	1.779187e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.600540e-01	2.098595e-01	1.290564e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.324257e-01	1.245319e-01	8.689462e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.890852e-01	5.527502e-02	5.450695e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.022266e-02	2.708446e-03	4.671236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.040569e-01	1.166482e-01	1.368787e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.636499e+00	5.184455e-01	3.067782e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.575070e+00	6.073213e-01	1.921342e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.154209e+00	4.682096e-01	6.078993e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.675885e+00	2.946749e-01	1.998777e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.756533e+00	7.635866e-01	7.132651e-04
1.385000e-01	1.350000e-02	1.350000e-02	3.712140e+00	7.408095e-01	6.647595e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.812204e+00	6.157032e-01	1.238551e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.021623e+00	4.593392e-01	1.443823e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.481483e+00	3.546128e-01	1.385304e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.021694e+00	2.496863e-01	1.213695e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.694775e-01	1.396188e-01	9.646861e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.949440e-01	8.899107e-02	6.948661e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.994780e-01	5.140503e-02	4.823343e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.216689e-02	3.912782e-03	5.604334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.699870e+00	2.169363e-01	4.799276e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.440257e+00	7.632980e-01	8.442046e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.137533e+01	1.155855e+00	5.767808e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.257540e+01	9.916101e-01	1.437875e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.076590e+01	1.588105e+00	4.493334e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.661292e+00	1.796625e+00	3.214949e-03
8.125000e-02	1.125000e-02	1.125000e-02	4.988036e+00	1.333807e+00	1.274060e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.194380e+00	9.033607e-01	2.205719e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.060821e+00	5.781607e-01	2.445979e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.211595e+00	3.400545e-01	2.207810e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.786676e-01	1.733903e-01	1.800561e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.688070e-02	9.146539e-03	1.133497e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.369691e+00	3.652785e-01	8.003559e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.926091e+00	3.766695e-01	5.100688e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.088468e+00	3.996854e-01	1.038496e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.261527e+00	4.894259e-01	2.921548e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.396561e+00	3.520790e-01	2.509647e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.505867e-01	1.773314e-01	1.460387e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.193758e-01	9.134582e-02	7.619795e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.363015e-02	2.686524e-02	4.616464e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.671419e-03	1.101076e-03	2.825448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.007218e+01	1.532208e+00	3.432980e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.173906e+00	5.450673e-01	6.402372e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.416749e+00	1.568388e-01	1.670278e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.845967e+00	4.221324e-01	1.560507e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.936138e+00	3.816879e-01	1.699450e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.010697e+00	1.965414e-01	1.426406e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.620184e-01	1.005209e-01	9.363412e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.625064e-01	6.256489e-02	6.603884e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.100637e-02	6.393695e-03	9.040930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.401440e+02	1.319387e+01	2.610111e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.794521e+01	1.339894e+00	4.441453e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.229293e+00	3.167357e-01	1.415402e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.549220e+00	1.193154e-01	3.237505e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.334236e+00	3.711321e-01	1.775500e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.414145e+00	2.759820e-01	2.302519e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.404894e-01	1.752493e-01	1.819585e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.919816e-02	1.016347e-02	1.370949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.053063e-01	2.797171e-01	7.105057e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.234176e+00	5.455206e-01	1.167120e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.898882e+00	4.945835e-01	8.303597e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.270068e+00	3.925767e-01	3.535141e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.202174e+00	1.788839e-01	7.579372e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.980901e+00	3.886787e-01	1.451559e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.629276e+00	4.460002e-01	1.956248e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.175302e+00	4.368930e-01	2.429646e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.665794e+00	3.733505e-01	2.372892e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.194479e+00	2.615870e-01	1.950779e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.918917e-01	1.953235e-01	1.408603e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.379646e-01	1.188220e-01	9.178484e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.889341e-01	5.589996e-02	5.485779e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.046912e-02	2.851374e-03	5.027658e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.259281e+00	1.021952e+00	2.868004e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.891995e+00	1.319671e+00	2.494943e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.597967e+00	9.943562e-01	1.179234e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.211831e+00	4.055435e-01	4.245952e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.973246e+00	2.624670e-01	8.470111e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.184155e+00	1.808723e-01	7.816562e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.845712e+00	3.481656e-01	1.259070e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.350683e+00	3.689620e-01	1.521095e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.738412e+00	3.093890e-01	1.516248e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.113772e+00	2.157438e-01	1.369563e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.584514e-01	1.271168e-01	1.035029e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.396223e-01	7.264655e-02	6.934631e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.585708e-02	7.077610e-03	8.496256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.374382e+02	1.166433e+01	2.311320e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.663355e+01	1.472828e+00	2.193885e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.638353e+01	6.893728e-01	6.964600e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.138008e+01	7.922023e-01	4.581702e-03
1.625000e-02	3.750000e-03	3.750000e-03	7.631840e+00	2.859590e-01	1.882334e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.115891e+00	3.096431e-01	3.209986e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.516632e+00	2.235992e-01	2.722299e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.683646e+00	2.051174e-01	8.657766e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.225119e+00	3.127463e-01	2.223966e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.649808e+00	3.595568e-01	2.345176e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.416027e-01	2.250476e-01	2.016681e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.882187e-02	1.159243e-02	1.479603e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.210740e+00	2.093864e-01	2.640958e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.914644e+00	6.250033e-01	3.822044e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.241761e+00	3.678117e-01	2.274477e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.015117e+00	4.095377e-01	4.097465e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.108094e+00	2.163197e-01	2.846329e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.585003e-01	9.170533e-02	1.713740e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.107175e-01	2.134754e-02	8.297393e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.294379e-03	3.493288e-03	7.758314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.732595e+00	3.933777e-01	5.005862e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.928893e+00	2.343030e-01	4.878709e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.024372e+00	3.588983e-01	1.997197e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.003394e+00	1.545238e-01	1.654836e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.946779e-01	6.515695e-02	1.123449e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.155899e-01	1.910071e-02	7.510583e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.308698e-02	9.833757e-03	3.793301e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.065316e-03	1.692697e-03	3.510314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.232166e+01	9.546089e-01	1.087515e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.120250e+00	6.573734e-01	1.087502e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.000403e+00	3.923799e-01	2.826792e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.184983e-01	9.497737e-02	2.352056e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.461041e-02	3.859090e-03	1.788037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.116623e-01	4.219711e-02	1.240229e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.561736e-01	2.852341e-01	6.537283e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.485613e+00	5.595644e-01	8.577957e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.725626e+00	6.043149e-01	4.086943e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.041291e+00	2.904852e-01	7.769812e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.692138e+00	4.707919e-01	1.074273e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.958540e+00	4.768306e-01	2.966220e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.183366e+00	3.778220e-01	3.546955e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.613042e+00	3.492577e-01	3.172204e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.077847e+00	1.908551e-01	2.370591e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.767289e-01	1.289377e-01	1.632923e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.572123e-01	4.161111e-02	1.328858e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.550691e-01	2.887567e-02	6.039110e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.533513e-03	2.397676e-03	4.869481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.411345e-01	1.442971e-01	7.387227e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.164407e+00	6.495126e-01	2.023813e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.355158e+00	8.219480e-01	1.302715e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.497717e+00	5.953580e-01	6.044570e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.042036e+00	4.004854e-01	6.804087e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.864506e+00	5.596971e-01	1.660828e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.670707e+00	5.135775e-01	1.248961e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.710099e+00	4.510909e-01	2.001454e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.886079e+00	3.436446e-01	2.043930e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.286941e+00	1.669312e-01	1.973200e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.751867e-01	1.415598e-01	1.541027e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.393505e-01	7.757175e-02	1.128269e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.928024e-01	2.588136e-02	1.036750e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.421911e-01	2.037165e-02	4.497551e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.861181e-03	2.186763e-03	4.319453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.543709e+00	1.484505e-01	4.646365e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.226892e+01	1.471921e+00	5.799635e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.657790e+01	1.932229e+00	2.922414e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.421226e+01	1.237079e+00	2.373883e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.010344e+01	1.145356e+00	5.941975e-02
6.000000e-02	1.000000e-02	1.000000e-02	6.455062e+00	1.154209e+00	1.285761e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.029562e+00	7.150686e-01	2.879238e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.456442e+00	4.666313e-01	3.171920e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.512706e+00	2.830610e-01	2.898467e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.711381e-01	1.633043e-01	2.340051e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.382920e-01	4.807991e-02	1.853831e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.381203e-02	2.294280e-03	9.858670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.867018e-01	3.035084e-01	5.204859e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.104156e+00	5.980480e-01	6.604377e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.398473e+00	4.104629e-01	2.834823e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.382347e+00	4.708442e-01	3.533397e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.373168e+00	2.739598e-01	3.485267e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.095299e-01	1.185289e-01	2.195849e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.833352e-01	3.213839e-02	1.124321e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.517219e-02	1.899649e-02	5.168642e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.121433e-04	2.249830e-03	3.760921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.913041e+00	1.218115e+00	2.393097e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.010956e+00	1.043181e+00	1.025416e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.454185e+00	4.098472e-01	8.135846e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.796978e+00	4.989403e-01	2.446096e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.839486e+00	3.421164e-01	2.455008e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.163607e-01	1.218331e-01	1.911436e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.433015e-01	5.094724e-02	1.137048e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.864916e-01	1.679539e-02	7.981425e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.143066e-02	2.214112e-03	7.888521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.316649e+02	1.504083e+01	2.254484e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.440715e+01	1.652265e+00	1.292682e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.985887e+00	9.233870e-01	3.366312e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.772819e+00	4.067891e-01	1.406225e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.283369e+00	4.184171e-01	2.366602e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.110923e+00	1.523948e-01	2.840770e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.832418e-01	5.501405e-02	1.957433e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.300080e-02	2.700529e-03	1.337491e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.259678e-01	2.417695e-01	5.011850e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.873001e+00	5.543717e-01	8.501060e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.648053e+00	6.071693e-01	8.200547e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.294688e+00	5.658572e-01	4.607943e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.561270e+00	3.189535e-01	1.023261e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.317295e+00	3.808961e-01	8.946874e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.855368e+00	4.806897e-01	1.920009e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.264009e+00	3.910298e-01	3.066862e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.679242e+00	3.258727e-01	3.167870e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.168742e+00	2.199127e-01	2.656577e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.265891e-01	1.152214e-01	1.883424e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.624376e-01	4.087890e-02	1.418873e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.496353e-01	2.170725e-02	6.338302e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.732473e-03	2.468597e-03	5.130634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.845109e+00	1.199875e+00	2.402161e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.091887e+00	1.629428e+00	1.993070e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.062000e+00	9.961454e-01	9.771785e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.426803e+00	6.049039e-01	5.684102e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.129929e+00	3.779360e-01	1.109789e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.813284e+00	3.081076e-01	1.642387e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.060309e+00	4.725495e-01	1.488119e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.351798e+00	3.585026e-01	2.242755e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.641358e+00	2.801156e-01	2.120129e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.009188e+00	1.440730e-01	1.810050e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.404254e-01	6.439606e-02	1.225642e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.578872e-01	1.799500e-02	9.090971e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.876292e-02	3.476723e-03	6.939724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.250419e+02	1.289909e+01	1.722080e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.645417e+01	2.989217e+00	4.070743e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.215142e+01	1.573587e+00	1.373727e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.330461e+01	4.021589e-01	6.812390e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.910253e+00	6.289261e-01	5.757192e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.757737e+00	5.723608e-01	6.589949e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.885628e+00	4.263177e-01	4.904834e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.900464e+00	3.444046e-01	1.080388e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.107716e+00	3.192201e-01	2.848851e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.317890e+00	1.955075e-01	2.643929e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.587264e-01	1.121447e-01	2.158598e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.090835e-02	3.258600e-03	1.400482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.413695e+00	1.725189e-01	4.826105e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.642784e+00	2.728867e-01	3.990325e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.996365e+00	6.125424e-01	1.714982e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.945021e+00	4.484103e-01	2.271249e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.151160e+00	3.091976e-01	1.679802e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.997979e-01	1.557981e-01	9.426154e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.290281e-01	6.601632e-02	6.626463e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.812763e-03	2.068270e-03	6.846122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.424507e+00	2.432532e-01	8.668867e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.719099e+00	4.736516e-01	1.646257e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.083820e+00	4.367188e-01	1.250874e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.268699e+00	2.388479e-01	8.671743e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.096943e-01	1.162461e-01	7.413570e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.096933e-01	6.135804e-02	5.428535e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.055047e-01	2.923156e-02	3.446933e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.738149e-03	1.001821e-03	3.824857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.043737e+01	6.317992e-01	1.977637e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.630469e+00	1.033574e+00	1.612841e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.598656e+00	5.740530e-01	1.733111e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.132660e+00	2.211659e-01	1.612444e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.364411e-02	1.389139e-02	1.684236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.002189e-02	2.404737e-02	1.681959e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.094731e+00	2.469471e-01	1.048532e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.767205e+00	4.179989e-01	1.001353e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.744015e+00	3.176831e-01	4.645894e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.860859e+00	2.875467e-01	4.857958e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.421223e+00	5.613019e-01	8.415072e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.777758e+00	5.654911e-01	1.769188e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.140191e+00	4.745856e-01	1.980232e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.620148e+00	4.043105e-01	1.856548e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.132450e+00	2.810046e-01	1.486931e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.182974e-01	1.842432e-01	1.065622e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.043114e-01	1.120214e-01	8.454075e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.833179e-01	5.848800e-02	4.809399e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.635238e-03	2.414802e-03	4.803240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.054438e-01	6.902652e-02	1.421151e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.834730e+00	3.423603e-01	2.645667e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.652507e+00	4.449497e-01	1.620328e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.073452e+00	3.696043e-01	5.061125e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.615818e+00	5.388595e-01	3.061885e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.593328e+00	6.798987e-01	1.962032e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.548836e+00	6.467190e-01	4.226636e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.696061e+00	5.322695e-01	9.135789e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.058767e+00	4.190566e-01	1.064626e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.591597e+00	3.231408e-01	1.070974e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.087703e+00	2.018503e-01	8.361322e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.872802e-01	1.212049e-01	8.136830e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.883722e-01	8.351077e-02	6.076500e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.904966e-01	5.117268e-02	4.993221e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.108900e-02	2.655488e-03	4.590305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.028457e+00	1.632770e-01	5.122180e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.558557e+00	6.304409e-01	8.514425e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.227212e+01	9.618660e-01	4.773379e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.288773e+01	9.150873e-01	9.531810e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.036035e+01	1.697998e+00	6.967278e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.093283e+00	1.560793e+00	2.518373e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.802058e+00	1.072160e+00	9.699467e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.245958e+00	7.701012e-01	1.582630e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.986371e+00	4.566598e-01	1.918252e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.238063e+00	2.799303e-01	1.823599e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.888141e-01	1.553620e-01	1.508420e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.471884e-02	8.204262e-03	1.023409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.394357e+00	3.412435e-01	7.590213e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.794513e+00	2.963245e-01	4.343916e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.118204e+00	3.535552e-01	1.414733e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.348293e+00	4.855783e-01	2.441981e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.406430e+00	3.406107e-01	2.048570e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.417479e-01	1.766682e-01	1.183399e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.134513e-01	7.987002e-02	7.459501e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.490527e-02	2.377763e-02	4.718087e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.789651e-03	4.838979e-04	2.547635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.510960e+00	1.088684e+00	3.441981e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.678111e+00	4.477616e-01	5.018424e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.602573e+00	1.826651e-01	6.430006e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.844062e+00	3.721286e-01	1.716982e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.998903e+00	3.410592e-01	1.465318e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.171481e+00	2.045653e-01	1.064570e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.586861e-01	9.231476e-02	8.702249e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.745691e-01	5.185876e-02	5.394422e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.923975e-02	5.125229e-03	7.974338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.290358e+02	8.887036e+00	2.479322e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.808563e+01	1.229241e+00	3.714471e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.740205e+00	5.524788e-01	1.395992e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.652671e+00	1.284276e-01	6.268751e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.589591e+00	3.395535e-01	1.174852e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.446703e+00	2.734412e-01	2.061148e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.468788e-01	1.529979e-01	1.491550e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.649281e-02	7.745061e-03	1.277983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.842860e-01	2.394435e-01	7.003830e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.214738e+00	5.152179e-01	1.099810e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.858777e+00	4.405055e-01	7.183667e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.105849e+00	2.857127e-01	3.766448e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.168651e+00	1.347259e-01	1.033664e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.063129e+00	3.833541e-01	6.618651e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.674426e+00	3.932201e-01	2.150119e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.243821e+00	3.964834e-01	2.072712e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.707662e+00	3.666429e-01	2.046217e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.231201e+00	2.912129e-01	1.691614e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.716751e-01	1.898717e-01	1.504367e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.167880e-01	1.076772e-01	9.204668e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.880188e-01	5.912324e-02	4.871678e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.976377e-03	2.614600e-03	4.655081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.005393e+01	1.114578e+00	3.625409e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.050894e+00	9.809280e-01	2.029161e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.616205e+00	6.363886e-01	7.373530e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.798252e+00	2.773500e-01	3.457003e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.927937e+00	2.054661e-01	6.762210e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.307060e+00	2.431526e-01	3.580303e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.881769e+00	3.221491e-01	1.285061e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.392333e+00	3.327395e-01	1.776613e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.789141e+00	3.011843e-01	1.240060e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.205039e+00	1.800189e-01	1.069842e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.048274e-01	1.185661e-01	8.238007e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.464731e-01	7.416281e-02	6.021641e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.415706e-02	6.098065e-03	7.811196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.304405e+02	7.792548e+00	2.226344e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.461159e+01	1.078648e+00	2.268716e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.747047e+01	1.282105e+00	1.811934e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.184509e+01	8.513518e-01	1.115764e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.799994e+00	6.052347e-01	2.915192e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.377947e+00	3.263105e-01	1.195124e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.566927e+00	2.066998e-01	8.078068e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.789093e+00	1.412663e-01	4.108556e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.386290e+00	3.438697e-01	1.659100e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.709439e+00	2.794277e-01	2.045142e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.747212e-01	2.074039e-01	1.768952e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.731107e-02	1.006656e-02	1.299191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.298745e+00	1.798729e-01	2.786567e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.796870e+00	4.001686e-01	3.558751e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.237602e+00	4.186908e-01	1.717967e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.993642e+00	4.262897e-01	2.970127e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.081515e+00	1.915840e-01	2.309192e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.373869e-01	9.297863e-02	1.268294e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.082422e-01	2.417870e-02	6.785779e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.202282e-03	3.627562e-03	8.566162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.749929e+00	2.835457e-01	5.171323e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.808262e+00	2.633383e-01	2.221580e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.089937e+00	3.675443e-01	1.156277e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.915261e-01	1.538786e-01	1.297284e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.968727e-01	6.957184e-02	9.229370e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.279050e-01	1.929886e-02	6.690610e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.380447e-02	1.135975e-02	3.527547e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.135371e-04	1.525641e-03	3.877080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.252565e+01	8.428642e-01	9.870236e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.882526e+00	6.758181e-01	8.430003e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.933608e+00	2.682046e-01	2.667331e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.475272e-01	1.176811e-01	2.008460e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.677451e-02	5.320618e-03	1.518201e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.089858e-01	3.622005e-02	1.216069e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.911803e-01	2.497191e-01	6.657147e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.572589e+00	4.641327e-01	8.460192e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.837107e+00	6.434203e-01	3.409088e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.111074e+00	1.725852e-01	1.088117e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.650933e+00	3.815419e-01	1.574854e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.948206e+00	5.565843e-01	2.474786e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.133945e+00	3.653759e-01	3.148745e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.531761e+00	2.668733e-01	2.894271e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.059661e+00	2.024132e-01	1.960433e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.315092e-01	1.039810e-01	1.386464e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.513939e-01	4.605040e-02	9.688278e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.379165e-01	1.900777e-02	5.797376e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.185089e-03	2.069194e-03	4.783824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.047111e+00	1.204698e-01	8.068035e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.520317e+00	4.438803e-01	1.907494e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.044302e+00	4.914783e-01	1.324566e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.683238e+00	6.023125e-01	2.615141e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.871955e+00	3.864173e-01	7.688507e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.602124e+00	4.556549e-01	1.420631e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.575844e+00	5.026669e-01	7.446692e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.725401e+00	4.307003e-01	1.050271e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.930038e+00	2.975871e-01	1.187724e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.326472e+00	2.042938e-01	1.993415e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.829320e-01	1.806013e-01	1.119719e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.514510e-01	7.963177e-02	8.951383e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.859597e-01	2.445098e-02	9.016392e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.406944e-01	2.546432e-02	4.556772e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.262423e-03	1.927163e-03	4.646686e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.830876e+00	6.652247e-01	5.370564e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.378898e+01	1.339806e+00	5.900890e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.637092e+01	1.221635e+00	1.775990e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.345200e+01	9.764032e-01	2.088526e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.732248e+00	1.448062e+00	1.015877e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.172816e+00	9.636995e-01	3.300735e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.895596e+00	6.976885e-01	2.028332e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.482552e+00	4.185785e-01	2.528360e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.530331e+00	2.452432e-01	2.183176e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.991482e-01	1.539555e-01	1.893129e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.551252e-01	6.298386e-02	1.623232e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.381224e-02	3.128047e-03	9.441652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.012851e+00	2.728342e-01	5.224340e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.042313e+00	5.018116e-01	5.705898e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.367113e+00	4.022131e-01	2.332500e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.488491e+00	4.617438e-01	2.859769e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.374728e+00	2.536299e-01	2.921734e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.711364e-01	1.193612e-01	1.806215e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.801532e-01	3.873212e-02	9.400799e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.126896e-02	2.015954e-02	4.686328e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.560625e-05	1.540478e-03	4.281181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.314780e+00	9.691622e-01	2.445073e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.273542e+00	7.302814e-01	9.887009e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.118715e+00	3.855858e-01	7.888646e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.003719e+00	4.146181e-01	1.399309e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.976941e+00	3.030748e-01	1.962471e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.629105e-01	1.439955e-01	1.335373e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.797250e-01	7.602914e-02	8.742923e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.931655e-01	1.862312e-02	7.668404e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.220222e-02	2.935565e-03	7.099571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.268669e+02	9.732960e+00	2.475648e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.199105e+01	1.355492e+00	4.532996e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.344128e+00	8.358004e-01	1.581839e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.203805e+00	5.054156e-01	7.307757e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.286409e+00	3.173179e-01	2.402378e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.203691e+00	1.766247e-01	2.122901e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.253681e-01	5.056856e-02	1.669410e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.553957e-02	4.187260e-03	1.073169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.227742e-01	2.106796e-01	4.767124e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.918273e+00	4.956909e-01	8.338055e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.731824e+00	6.074543e-01	7.049552e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.252665e+00	4.542492e-01	4.330389e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.465879e+00	2.360342e-01	1.450455e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.299125e+00	3.541302e-01	7.138749e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.921103e+00	4.851517e-01	2.030273e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.339172e+00	4.315469e-01	2.596055e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.646528e+00	2.688418e-01	3.142268e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.153447e+00	1.993889e-01	2.384007e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.964367e-01	1.197081e-01	1.751714e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.790346e-01	5.520952e-02	1.029322e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.411661e-01	1.942429e-02	5.716730e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.377099e-03	2.102444e-03	5.202831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.985888e+00	1.122015e+00	2.458874e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.737214e+00	9.394607e-01	2.116039e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.761077e+00	7.302964e-01	1.174832e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.174713e+00	4.488641e-01	4.204634e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.885441e+00	3.909860e-01	9.112391e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.752562e+00	3.570319e-01	1.507539e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.053016e+00	3.378745e-01	1.362197e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.512829e+00	3.683626e-01	1.477614e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.735814e+00	2.271272e-01	1.725326e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.046689e+00	1.610057e-01	1.315599e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.709437e-01	7.547780e-02	9.497678e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.596449e-01	1.867967e-02	7.401079e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.720685e-02	2.787345e-03	7.058282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.230938e+02	8.287528e+00	2.012170e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.226052e+01	1.956417e+00	2.374823e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.955055e+01	9.633225e-01	9.892541e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.370773e+01	1.056738e+00	1.525157e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.651717e+00	6.182959e-01	5.472435e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.282669e+00	8.163504e-01	9.848894e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.281268e+00	5.317997e-01	5.072637e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.960491e+00	4.650933e-01	9.895931e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.170270e+00	2.527422e-01	3.029591e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.381410e+00	2.270438e-01	2.224022e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.623448e-01	8.645456e-02	1.931322e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.250192e-02	3.997541e-03	1.204062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.676729e+00	1.805452e-01	5.005693e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.642204e+00	3.040044e-01	3.033601e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.752841e+00	5.295249e-01	1.853840e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.693368e+00	4.008865e-01	2.261909e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.033567e+00	2.485864e-01	1.496829e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.637325e-01	1.497527e-01	8.313045e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.085680e-01	6.002588e-02	4.932966e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.995346e-03	2.454435e-03	5.820205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.786704e+00	2.550619e-01	8.137055e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.560171e+00	4.854307e-01	4.672618e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.956773e+00	3.580017e-01	1.042257e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.062404e+00	2.212330e-01	9.683094e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.676630e-01	1.100451e-01	7.797125e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.926029e-01	6.794073e-02	4.677233e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.018434e-01	2.944983e-02	2.983886e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.925321e-03	1.397900e-03	3.654020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.125355e+01	7.135838e-01	1.878238e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.219822e+00	1.022559e+00	4.568984e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.305485e+00	4.993135e-01	1.887429e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.044850e+00	2.408976e-01	1.677509e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.117441e-02	1.296852e-02	1.673047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.313324e-01	4.087413e-02	2.206265e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.498094e+00	3.324743e-01	1.199514e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.141363e+00	4.089200e-01	1.015794e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.937019e+00	2.971428e-01	2.122226e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.805980e+00	3.832312e-01	7.360748e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.225975e+00	5.858498e-01	1.289403e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.562078e+00	5.206821e-01	1.992516e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.915042e+00	3.910010e-01	1.943357e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.429143e+00	3.314386e-01	1.705990e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.021980e+00	2.563456e-01	1.363505e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.723123e-01	1.884772e-01	9.702901e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.797650e-01	1.033765e-01	6.718065e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.590380e-01	4.497557e-02	3.984071e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.265705e-03	1.641188e-03	4.135919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.138482e+00	1.183050e-01	1.594229e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.912546e+00	4.774238e-01	2.965967e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.260183e+00	4.701523e-01	1.444400e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.352735e+00	3.987973e-01	3.705952e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.446401e+00	5.857362e-01	1.446374e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.428657e+00	6.961391e-01	6.855462e-03
1.385000e-01	1.350000e-02	1.350000e-02	3.437331e+00	5.976982e-01	5.933440e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.562248e+00	4.789481e-01	9.941762e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.891495e+00	3.925622e-01	1.177668e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.357617e+00	2.844938e-01	1.030931e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.476938e-01	2.041714e-01	8.814672e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.342735e-01	1.330753e-01	8.490121e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.657218e-01	7.349583e-02	6.326724e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.807452e-01	4.879358e-02	4.000082e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.033072e-02	2.494761e-03	5.872964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.487031e+00	2.189415e-01	6.078652e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.985171e+00	7.979060e-01	9.425560e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.400407e+01	1.145130e+00	3.893767e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.337509e+01	1.080994e+00	6.886165e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.025165e+01	1.738772e+00	5.883922e-02
6.000000e-02	1.000000e-02	1.000000e-02	6.832253e+00	1.488619e+00	5.619409e-03
8.125000e-02	1.125000e-02	1.125000e-02	4.342074e+00	1.081727e+00	1.608233e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.855406e+00	6.962687e-01	1.968142e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.876631e+00	4.903648e-01	1.922063e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.194281e+00	2.796470e-01	1.729099e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.499424e-01	1.638094e-01	1.712081e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.236095e-02	7.824672e-03	1.003168e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.753882e+00	3.903529e-01	8.035810e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.936292e+00	2.884681e-01	2.836033e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.985195e+00	3.810631e-01	1.609957e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.124719e+00	4.024696e-01	2.834747e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.269737e+00	2.901447e-01	1.871513e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.830333e-01	1.550319e-01	1.030702e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.826464e-01	8.504443e-02	6.097043e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.056550e-02	1.385166e-02	3.602211e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.858067e-03	1.091002e-03	2.781690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.160425e+01	1.277137e+00	3.387880e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.789544e+00	4.663891e-01	2.944137e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.366391e+00	2.381536e-01	2.639439e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.759707e+00	3.439901e-01	1.924771e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.844644e+00	2.815291e-01	1.857484e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.003735e+00	1.773526e-01	1.052146e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.385554e-01	9.961155e-02	7.353648e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.533133e-01	5.392234e-02	4.904227e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.721754e-02	4.820007e-03	7.505007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.421312e+02	8.708055e+00	2.306066e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.853488e+01	1.424646e+00	2.775271e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.425166e+00	5.622268e-01	1.025238e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.413917e+00	1.320116e-01	1.257698e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.286786e+00	2.907029e-01	1.952547e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.436036e+00	2.706417e-01	1.773997e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.130654e-01	1.485896e-01	1.519495e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.330147e-02	7.881552e-03	1.298824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.187928e+00	3.213273e-01	7.799809e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.653579e+00	5.558181e-01	1.095254e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.051762e+00	3.874123e-01	6.104529e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.208243e+00	1.997679e-01	1.311450e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.263181e+00	3.482825e-01	8.279899e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.896700e+00	3.268752e-01	2.252697e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.566483e+00	4.232498e-01	2.032429e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.062570e+00	3.447834e-01	2.409552e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.506869e+00	2.953254e-01	2.249677e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.101109e+00	2.407317e-01	1.519568e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.094367e-01	1.671143e-01	1.218446e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.907907e-01	1.003438e-01	7.138739e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.565028e-01	3.816800e-02	4.112444e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.327512e-03	1.685758e-03	4.467569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.210084e+01	1.152029e+00	3.907203e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.513242e+00	8.659906e-01	1.789110e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.904826e+00	7.726378e-01	3.882182e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.111171e+00	5.394412e-01	5.778594e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.865092e+00	1.840824e-01	3.461055e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.103164e+00	2.153022e-01	7.434510e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.796178e+00	3.189409e-01	1.521625e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.280719e+00	2.715507e-01	1.806586e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.636783e+00	2.268074e-01	1.864037e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.068292e+00	2.075740e-01	1.114027e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.452253e-01	1.216220e-01	8.990608e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.187278e-01	5.831402e-02	6.219325e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.316066e-02	6.384679e-03	6.375905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.420648e+02	8.076667e+00	2.120206e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.702734e+01	3.066677e+00	4.124004e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.722997e+01	1.490579e+00	1.503772e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.118816e+01	7.134285e-01	2.581152e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.652943e+00	5.274473e-01	2.907142e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.968013e+00	1.988725e-01	4.987831e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.360743e+00	1.155163e-01	2.300243e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.732485e+00	1.823103e-01	1.057656e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.185514e+00	2.836551e-01	2.721748e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.580448e+00	3.562070e-01	2.126272e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.890471e-01	1.672555e-01	1.880848e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.452048e-02	1.071479e-02	1.281707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.578384e+00	2.108659e-01	2.733089e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.772873e+00	3.973710e-01	2.568438e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.848411e+00	3.959800e-01	2.367423e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.800236e+00	3.186485e-01	3.164912e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.048046e+00	1.781607e-01	2.076916e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.122242e-01	6.559516e-02	1.264718e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.753058e-01	3.461708e-02	5.622621e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.321118e-03	4.309866e-03	7.389308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.193061e+00	3.254676e-01	4.637854e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.459780e+00	2.491448e-01	1.220114e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.737865e+00	2.966338e-01	1.709535e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.852551e-01	1.503233e-01	1.180485e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.048205e-01	4.765607e-02	1.082078e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.088866e-01	3.150621e-02	5.586222e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.009111e-02	1.307551e-02	2.961738e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.795409e-04	1.870515e-03	3.326672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.301664e+01	8.465279e-01	9.563298e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.543018e+00	6.285215e-01	1.265874e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.704113e+00	2.668021e-01	2.729189e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.296961e-01	9.766890e-02	1.767829e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.461285e-02	6.662874e-03	1.463340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.682874e-01	5.966193e-02	1.882316e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.427492e+00	3.622217e-01	6.956735e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.091508e+00	5.161373e-01	8.281444e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.947428e+00	4.529770e-01	1.936089e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.923843e+00	3.664886e-01	4.785166e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.333227e+00	4.706843e-01	2.241659e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.670242e+00	4.847903e-01	3.079300e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.975266e+00	3.447118e-01	2.509773e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.425169e+00	2.320209e-01	2.589161e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.634314e-01	1.357647e-01	1.954067e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.944230e-01	9.539397e-02	1.341641e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.271797e-01	5.325771e-02	7.542308e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.282718e-01	2.323135e-02	5.132975e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.782041e-03	2.505367e-03	4.165068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.436848e+00	1.792549e-01	8.178436e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.803077e+00	6.174523e-01	1.826901e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.878910e+00	5.571589e-01	1.032098e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.596415e+00	3.763852e-01	2.491109e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.622042e+00	5.306540e-01	6.323721e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.402899e+00	5.461103e-01	1.878999e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.307457e+00	4.757623e-01	1.763238e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.394267e+00	4.264161e-01	1.576850e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.664125e+00	2.509991e-01	2.456229e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.235484e+00	1.768090e-01	1.366608e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.590161e-01	1.134808e-01	1.084497e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.395473e-01	6.803282e-02	9.312673e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.931608e-01	4.304552e-02	6.472707e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.328351e-01	2.888552e-02	3.746156e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.324943e-03	1.564573e-03	4.012121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.336112e+00	8.046588e-01	5.765992e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.672073e+01	1.650936e+00	5.491572e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.748644e+01	1.820352e+00	1.411696e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.340072e+01	7.919890e-01	2.346843e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.011732e+00	1.158112e+00	5.983367e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.701711e+00	9.554446e-01	1.829599e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.710218e+00	6.833669e-01	2.136078e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.241424e+00	4.078730e-01	2.529756e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.361809e+00	1.951136e-01	2.529764e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.517569e-01	1.484988e-01	1.901548e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.568001e-01	7.280404e-02	1.617786e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.126716e-02	3.198224e-03	8.807701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.371406e+00	3.713949e-01	5.379476e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.259618e+00	4.645914e-01	4.783952e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.147792e+00	4.614853e-01	8.750970e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.197016e+00	3.921523e-01	3.084111e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.267270e+00	2.063688e-01	2.995704e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.581081e-01	1.014379e-01	1.596225e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.527117e-01	3.508793e-02	6.794055e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.110160e-02	2.002611e-02	4.211171e-02
8.200000e-01	1.800000e-01	1.800000e-01	-2.551395e-04	1.662559e-03	3.895581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.207977e+00	1.310222e+00	2.777451e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.361230e+00	6.063696e-01	6.670009e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.019522e+00	3.871449e-01	1.216440e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.732249e+00	4.473954e-01	1.829808e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.723120e+00	2.702674e-01	1.994435e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.610733e-01	1.388825e-01	1.464432e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.611020e-01	3.938763e-02	9.865497e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.043223e-01	2.980994e-02	4.767901e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.664865e-03	2.854573e-03	6.866084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.480873e+02	1.369723e+01	2.372038e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.936615e+01	4.483404e-01	3.513728e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.296017e+00	9.846273e-01	2.193632e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.645893e+00	3.766272e-01	3.286411e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.265730e+00	3.394664e-01	1.760186e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.081309e+00	1.446093e-01	2.595863e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.195708e-01	7.787484e-02	1.656216e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.575958e-03	4.295363e-03	1.182479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.904032e-01	2.969720e-01	5.462771e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.354191e+00	5.567903e-01	8.786082e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.151608e+00	5.863361e-01	6.098742e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.397302e+00	3.688940e-01	2.715642e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.388324e+00	1.804692e-01	1.112712e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.054923e+00	4.008287e-01	9.502472e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.695373e+00	4.489994e-01	2.727593e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.121042e+00	3.733103e-01	2.701620e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.540166e+00	2.451883e-01	2.876409e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.092464e+00	1.803650e-01	2.147149e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.595098e-01	8.459193e-02	1.560476e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.468262e-01	5.148081e-02	8.695462e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.313248e-01	2.153972e-02	4.880556e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.986798e-03	2.289091e-03	4.386413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.068920e+00	1.236175e+00	2.474020e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.980549e+00	1.083997e+00	2.051424e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.859802e+00	6.432108e-01	8.806116e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.930164e+00	3.662376e-01	4.193000e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.740316e+00	4.224549e-01	8.751371e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.661890e+00	3.090233e-01	1.044093e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.987207e+00	4.555593e-01	1.078648e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.223514e+00	3.050962e-01	2.417524e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.544922e+00	2.030106e-01	1.849559e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.002390e+00	1.215757e-01	1.272953e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.580127e-01	5.373084e-02	9.489720e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.426734e-01	2.756596e-02	5.900350e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.583605e-02	2.489919e-03	6.966496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.387535e+02	1.066836e+01	1.903736e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.825893e+01	0.000000e+00	2.887409e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.823740e+01	9.960966e-01	9.561700e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.357497e+01	1.082326e+00	3.752267e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.452012e+00	1.565491e+00	1.658138e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.971137e+00	7.198659e-01	8.326044e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.794736e+00	3.384029e-01	1.083052e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.796424e+00	3.056503e-01	1.564425e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.999430e+00	2.922419e-01	2.462324e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.219782e+00	1.346055e-01	2.857182e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.819217e-01	9.603456e-02	1.792461e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.050239e-02	4.338076e-03	1.155545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.007632e+00	2.516353e-01	4.634087e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.704758e+00	1.991045e-01	2.634171e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.432278e+00	5.608887e-01	2.753432e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.495774e+00	4.001432e-01	2.397204e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.397310e-01	1.991153e-01	1.980227e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.355078e-01	9.959920e-02	1.146208e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.572826e-01	4.855937e-02	5.668071e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.974572e-03	1.516792e-03	5.160589e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.359087e+00	3.501876e-01	6.756357e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.251634e+00	3.672013e-01	6.467445e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.701593e+00	3.453592e-01	1.561585e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.193985e-01	1.999241e-01	1.130357e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.561824e-01	7.466275e-02	1.070823e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.526880e-01	4.622358e-02	4.845898e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.706491e-02	2.305645e-02	3.001889e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.832796e-03	8.291824e-04	3.449718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.225516e+01	7.777201e-01	1.586314e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.742876e+00	9.343181e-01	9.333791e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.051610e+00	3.994779e-01	2.296199e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.451035e-01	1.813881e-01	1.782128e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.515689e-02	1.053943e-02	1.455798e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.170308e-01	7.163804e-02	3.169770e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.085730e+00	5.078711e-01	1.336643e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.804160e+00	5.429997e-01	6.781609e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.254999e+00	2.461549e-01	6.701677e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.655870e+00	5.104342e-01	1.761756e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.968912e+00	6.073680e-01	2.274799e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.181520e+00	4.607077e-01	2.492685e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.670166e+00	4.411334e-01	2.491321e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.180651e+00	2.490627e-01	2.268552e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.297602e-01	1.747206e-01	1.566255e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.378235e-01	1.431374e-01	1.128819e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.078898e-01	7.970832e-02	7.427377e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.290882e-01	3.930502e-02	4.404637e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.303859e-03	2.538697e-03	3.235571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.997742e+00	3.045314e-01	2.139559e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.776105e+00	8.453065e-01	2.982878e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.445589e+00	6.410419e-01	8.186264e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.503627e+00	4.151695e-01	3.288581e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.194842e+00	8.026605e-01	4.380714e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.954496e+00	6.322678e-01	8.827495e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.047335e+00	5.298403e-01	1.573242e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.299749e+00	5.382400e-01	1.677018e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.629315e+00	3.173029e-01	1.402754e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.143802e+00	1.929935e-01	1.240855e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.928374e-01	1.788946e-01	1.157135e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.112925e-01	1.146909e-01	9.241240e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.093994e-01	8.078357e-02	6.769090e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.446807e-01	3.122958e-02	6.249354e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.172595e-03	3.227824e-03	3.856869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.314913e+00	5.100232e-01	8.677972e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.268099e+01	1.204370e+00	9.515093e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.673383e+01	1.380422e+00	2.736841e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.400458e+01	1.641767e+00	1.221321e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.430316e+00	1.999860e+00	3.316764e-02
6.000000e-02	1.000000e-02	1.000000e-02	6.096976e+00	1.429269e+00	9.061137e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.878262e+00	9.072638e-01	2.270082e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.517124e+00	5.065566e-01	2.395894e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.584108e+00	3.139521e-01	2.195944e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.743438e-01	2.445072e-01	1.737870e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.330648e-01	1.449369e-01	1.576811e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.807761e-02	5.575629e-03	1.036366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.101688e+00	5.219661e-01	8.238865e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.135217e+00	2.723455e-01	3.060740e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.944817e+00	4.767099e-01	1.814861e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.938298e+00	4.504274e-01	2.978083e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.072044e+00	2.439548e-01	2.220910e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.408202e-01	1.173733e-01	1.383709e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.196217e-01	6.143921e-02	6.894891e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.970822e-02	1.486082e-02	3.451519e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.340016e-03	6.398273e-04	1.913899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.401909e+01	1.989007e+00	3.540580e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.750571e+00	3.742564e-01	1.842030e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.332983e+00	2.403892e-01	1.316295e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.598744e+00	3.605790e-01	2.574813e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.670090e+00	2.841940e-01	1.974106e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.672587e-01	1.674412e-01	1.378390e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.386003e-01	6.704082e-02	9.818155e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.246793e-01	4.735739e-02	4.832476e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.334378e-02	4.229640e-03	7.394532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.621407e+02	1.408971e+01	1.952903e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.768677e+01	5.922644e-01	3.245663e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.012877e+00	3.469516e-01	7.774658e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.262969e+00	1.357665e-01	6.652297e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.133443e+00	2.495446e-01	2.148634e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.208754e+00	2.308651e-01	1.989593e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.690148e-01	1.138094e-01	1.673091e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.017813e-02	6.570938e-03	1.141119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.503672e+00	4.452357e-01	8.913676e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.111242e+00	7.306485e-01	1.297103e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.435249e+00	4.617429e-01	4.758431e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.488261e+00	2.273947e-01	8.254172e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.266439e+00	3.338249e-01	5.343871e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.816625e+00	4.471614e-01	2.693034e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.412876e+00	4.383841e-01	2.495535e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.850253e+00	3.931251e-01	2.562805e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.340251e+00	3.017398e-01	2.323164e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.054328e-01	1.817453e-01	2.636310e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.694355e-01	1.190323e-01	1.404872e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.264774e-01	8.835878e-02	8.163209e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.296992e-01	3.887062e-02	4.713855e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.414982e-03	2.183636e-03	3.325535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.591465e+01	2.330329e+00	4.439272e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.021751e+01	1.074606e+00	1.433062e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.757361e+00	4.414539e-01	3.569184e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.817752e+00	2.269985e-01	2.211910e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.903033e+00	3.619502e-01	4.839209e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.936167e+00	2.481670e-01	1.892702e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.606942e+00	2.793667e-01	2.370144e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.186456e+00	3.503930e-01	1.889026e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.461758e+00	2.213184e-01	1.585527e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.162871e-01	1.712532e-01	1.678689e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.329789e-01	9.796870e-02	1.154625e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.658401e-01	4.692143e-02	6.570127e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.874222e-02	5.463326e-03	7.108007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.626471e+02	1.277546e+01	1.727155e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.574951e+01	1.121515e+00	4.378304e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.666427e+01	4.842048e-01	7.189455e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.075678e+01	7.731279e-01	4.571347e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.844799e+00	2.291366e-01	2.047061e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.775163e+00	3.355625e-01	1.022706e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.287192e+00	1.673037e-01	8.969477e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.351597e+00	1.114760e-01	1.613884e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.039040e+00	2.915349e-01	2.485275e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.394021e+00	2.058201e-01	2.196623e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.610826e-01	1.772507e-01	1.857354e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.923347e-02	9.902618e-03	1.224496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.854571e+00	2.882190e-01	2.714025e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.057805e+00	4.353628e-01	3.282051e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.550777e+00	4.716061e-01	3.937121e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.424226e+00	2.959936e-01	4.334691e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.421015e-01	1.639419e-01	2.386293e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.002616e-01	6.729732e-02	1.333430e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.199714e-01	1.818143e-02	7.842677e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.773402e-03	2.549230e-03	5.540650e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.804241e+00	4.603911e-01	3.721248e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.179996e+00	2.479851e-01	9.210246e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.429187e+00	2.171720e-01	2.586538e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.642986e-01	9.696008e-02	1.712264e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.037802e-01	4.842741e-02	1.039945e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.817019e-01	1.975155e-02	6.076528e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.955368e-02	1.317532e-02	2.619353e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.687364e-04	1.181194e-03	3.155260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.396627e+01	9.580652e-01	7.930928e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.993636e+00	5.470034e-01	2.604432e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.521979e+00	2.257510e-01	2.878679e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.390933e-01	8.192525e-02	2.028547e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.946208e-02	3.826746e-03	1.441306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.267084e-01	8.630570e-02	1.879142e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.867244e+00	6.071168e-01	8.512427e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.640450e+00	7.060852e-01	9.272158e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.295673e+00	5.745573e-01	6.526197e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.933377e+00	4.095386e-01	1.529109e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.198510e+00	4.975699e-01	2.746779e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.349306e+00	5.206785e-01	3.858120e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.636901e+00	2.828607e-01	4.323114e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.174369e+00	2.504963e-01	2.790245e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.834947e-01	1.637744e-01	2.232883e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.974106e-01	9.163165e-02	1.406372e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.511800e-01	2.857368e-02	1.183250e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.825959e-02	1.780508e-02	5.677393e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.480085e-03	1.719027e-03	4.509916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.738221e+00	5.914020e-01	1.201408e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.058804e+00	1.559655e+00	1.842773e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.567069e+00	7.244032e-01	6.199994e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.659314e+00	3.765056e-01	7.354522e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.314411e+00	4.337280e-01	6.443167e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.983073e+00	5.890241e-01	1.624856e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.848305e+00	4.287962e-01	3.110769e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.948955e+00	2.963904e-01	3.443749e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.417313e+00	1.882005e-01	2.502140e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.899486e-01	1.400184e-01	1.798613e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.781103e-01	1.217614e-01	1.351660e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.320788e-01	6.802820e-02	1.220139e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.501606e-01	2.409087e-02	7.386326e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.142991e-01	2.075721e-02	3.770378e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.071757e-03	1.125070e-03	5.570950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.269814e+01	2.284582e+00	7.381965e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.371365e+01	3.435274e+00	5.258854e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.897862e+01	2.310168e+00	7.442397e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.194244e+01	1.022778e+00	7.905959e-02
4.250000e-02	7.500000e-03	7.500000e-03	7.824693e+00	1.071542e+00	3.142573e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.815372e+00	8.851152e-01	3.490204e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.951727e+00	4.152957e-01	4.771290e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.867305e+00	3.269429e-01	3.245642e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.184903e+00	1.861410e-01	3.158373e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.193409e-01	1.149899e-01	1.960865e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.105822e-01	7.608363e-02	1.463345e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.024769e-02	1.962357e-03	9.321777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.698633e+00	4.654387e-01	6.295612e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.534553e+00	5.594102e-01	4.361912e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.125219e+00	5.528487e-01	2.193701e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.989324e+00	4.388295e-01	3.767934e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.022574e+00	2.025862e-01	3.456564e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.114795e-01	9.106246e-02	1.691144e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.912602e-01	2.361701e-02	9.309044e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.069870e-02	1.429721e-02	3.842846e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.455426e-04	1.085648e-03	2.657440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.185745e+01	2.020987e+00	2.723412e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.710221e+00	7.788402e-01	4.734109e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.781336e+00	4.319178e-01	1.180733e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.627048e+00	4.484655e-01	2.379843e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.462793e+00	2.149039e-01	2.770159e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.512819e-01	8.796737e-02	1.675361e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.776150e-01	3.571729e-02	9.868688e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.775177e-01	1.889789e-02	4.582859e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.057378e-03	2.152483e-03	6.822146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.650432e+02	1.735093e+01	2.133340e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.122266e+01	1.592462e+00	4.293436e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.549468e+00	5.835803e-01	3.074702e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.295623e+00	3.341508e-01	2.210279e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.867068e+00	2.537460e-01	3.004352e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.707249e-01	1.375376e-01	2.417909e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.569823e-01	6.448825e-02	1.510082e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.046457e-02	2.429067e-03	1.107670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.203446e+00	4.210328e-01	6.119566e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.723838e+00	8.170723e-01	1.001406e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.507040e+00	6.831004e-01	8.271745e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.771357e+00	5.155387e-01	1.212847e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.521521e+00	3.456238e-01	6.556351e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.026219e+00	4.367888e-01	2.795775e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.548051e+00	5.082056e-01	3.834166e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.892798e+00	3.876948e-01	3.808033e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.342724e+00	2.486468e-01	3.089969e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.967000e-01	1.993762e-01	2.577646e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.570214e-01	1.011092e-01	1.937991e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.719022e-01	3.946896e-02	1.256000e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.012565e-01	1.566245e-02	5.405623e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.681576e-03	1.717478e-03	4.743881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.178236e+01	2.247659e+00	3.143605e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.183181e+01	1.813911e+00	2.093332e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.884561e+00	1.257626e+00	4.507033e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.925875e+00	2.811909e-01	3.075682e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.438479e+00	3.764287e-01	1.175805e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.323743e+00	3.769817e-01	2.271276e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.640754e+00	3.232802e-01	3.562008e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.977689e+00	2.805045e-01	2.468495e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.410111e+00	2.134355e-01	2.509286e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.574256e-01	1.311225e-01	1.542809e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.561638e-01	6.312721e-02	1.086873e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.104832e-01	1.845075e-02	7.625772e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.271678e-02	1.933343e-03	6.701662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.593051e+02	1.605458e+01	1.602594e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.337058e+01	3.105105e+00	2.707122e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.959083e+01	1.221703e+00	8.428701e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.218701e+01	8.127265e-01	3.094646e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.839430e+00	4.571793e-01	2.900777e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.151806e+00	3.782201e-01	1.878724e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.386660e+00	2.807294e-01	2.391140e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.444150e+00	3.024188e-01	1.814402e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.795488e+00	2.343116e-01	3.314381e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.102703e+00	1.640395e-01	2.849187e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.641597e-01	9.609152e-02	1.789961e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.717009e-02	2.659175e-03	1.228890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.215904e+00	2.633846e-01	5.470800e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.592673e+00	2.713611e-01	1.502252e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.243016e+00	5.680386e-01	2.770277e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.348659e+00	3.455558e-01	2.499592e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.210169e-01	2.274654e-01	1.699102e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.102109e-01	1.034389e-01	9.367005e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.400403e-01	3.646605e-02	5.300388e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.788062e-03	1.239289e-03	4.425511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.681027e+00	3.565771e-01	7.388937e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.994992e+00	4.937646e-01	8.568178e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.572826e+00	3.511707e-01	1.438562e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.398846e-01	1.783644e-01	1.188592e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.556029e-01	9.927989e-02	7.891927e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.106627e-01	3.818556e-02	5.851780e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.017629e-02	2.064595e-02	2.938542e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.730054e-03	9.697394e-04	3.184233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.275599e+01	7.909095e-01	1.675766e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.547586e+00	9.669608e-01	1.322233e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.797209e+00	4.502837e-01	2.336602e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.569746e-01	2.030460e-01	1.584363e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.186290e-02	8.711101e-03	1.478926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.668932e-01	8.262914e-02	3.310270e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.308453e+00	5.223064e-01	1.708138e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.082017e+00	5.377278e-01	6.830504e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.212339e+00	2.884216e-01	1.764564e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.605096e+00	6.668877e-01	1.417306e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.783015e+00	6.273570e-01	2.190856e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.155221e+00	5.649195e-01	2.663324e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.505160e+00	3.180592e-01	2.899240e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.164622e+00	3.231499e-01	2.028178e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.985874e-01	2.152375e-01	1.537461e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.999735e-01	1.149109e-01	1.141194e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.706463e-01	7.567745e-02	6.854728e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.234642e-01	3.887859e-02	4.084333e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.991837e-03	1.954056e-03	2.965099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.313091e+00	2.950309e-01	2.561650e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.922628e+00	7.449984e-01	2.947200e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.749532e+00	6.412755e-01	9.287657e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.922052e+00	6.929886e-01	4.857799e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.271451e+00	9.192408e-01	1.732552e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.922291e+00	7.304136e-01	7.450107e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.822487e+00	5.798578e-01	1.463505e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.112001e+00	4.488360e-01	1.634080e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.533731e+00	3.879101e-01	1.539645e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.079681e+00	2.574683e-01	1.309727e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.407567e-01	1.565707e-01	1.067260e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.878060e-01	9.875066e-02	8.171474e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.795018e-01	6.285595e-02	7.273126e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.362317e-01	3.743324e-02	3.943695e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.456244e-03	2.470368e-03	3.862275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.999696e+00	5.280480e-01	9.261009e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.396878e+01	1.314901e+00	1.090890e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.740808e+01	1.337242e+00	2.637966e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.375363e+01	1.711279e+00	1.083036e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.559754e+00	2.041611e+00	5.688486e-02
6.000000e-02	1.000000e-02	1.000000e-02	6.085918e+00	1.469612e+00	6.676434e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.680433e+00	1.024604e+00	2.275480e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.286787e+00	5.712982e-01	2.442179e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.456611e+00	3.925459e-01	2.139060e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.101388e-01	2.331087e-01	1.672483e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.168057e-01	1.313958e-01	1.460320e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.732468e-02	5.396990e-03	8.920038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.315051e+00	5.304144e-01	1.035943e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.184446e+00	2.560787e-01	1.631066e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.892646e+00	5.685390e-01	1.861819e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.768535e+00	3.986254e-01	3.454569e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.990750e-01	2.416755e-01	2.171316e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.330300e-01	1.351690e-01	1.149838e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.079925e-01	5.398901e-02	6.042812e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.652069e-02	1.545825e-02	3.061456e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.278952e-03	7.324278e-04	1.411312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.546879e+01	2.060608e+00	4.241016e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.761367e+00	3.819622e-01	5.467700e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.284558e+00	2.556937e-01	7.185095e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.476425e+00	4.559983e-01	2.102159e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.527615e+00	3.148011e-01	1.822574e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.986216e-01	1.664618e-01	1.351639e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.260665e-01	8.380545e-02	8.060375e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.963072e-01	3.835503e-02	5.210658e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.193074e-02	3.613629e-03	7.007846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.744133e+02	1.459115e+01	2.249505e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.748758e+01	4.024261e-01	1.939963e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.731553e+00	2.694699e-01	2.782446e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.133075e+00	2.078155e-01	1.707137e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.911667e+00	3.079253e-01	2.125301e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.123492e+00	2.407394e-01	1.919855e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.702251e-01	1.405609e-01	1.380082e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.716614e-02	5.602848e-03	1.154796e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.665010e+00	4.782129e-01	1.181295e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.236982e+00	6.549415e-01	1.347142e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.500785e+00	4.654783e-01	4.428076e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.628524e+00	3.782540e-01	2.194155e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.239271e+00	4.611860e-01	9.524476e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.791223e+00	4.720316e-01	2.565427e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.290118e+00	5.201651e-01	2.774541e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.782075e+00	3.882927e-01	2.567898e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.267367e+00	2.995437e-01	2.520914e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.738991e-01	2.137033e-01	1.729123e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.425130e-01	1.249532e-01	1.364254e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.911092e-01	7.043400e-02	7.369936e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.264444e-01	3.869885e-02	4.118919e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.287905e-03	1.999485e-03	3.078536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.758160e+01	2.329740e+00	5.003345e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.036964e+01	9.396580e-01	1.356706e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.861262e+00	6.918520e-01	6.068157e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.811579e+00	1.955005e-01	2.775148e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.786075e+00	2.562189e-01	8.096490e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.982631e+00	3.183781e-01	1.258985e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.531127e+00	3.426168e-01	2.587924e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.980124e+00	3.308872e-01	1.803324e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.415155e+00	2.891766e-01	1.617517e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.584594e-01	1.613161e-01	1.223334e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.916250e-01	9.495758e-02	1.051312e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.481360e-01	5.162534e-02	6.315012e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.821399e-02	5.226597e-03	6.433807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.734301e+02	1.371359e+01	1.988070e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.466814e+01	7.872850e-01	1.005005e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.581289e+01	8.591950e-01	6.457895e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.064419e+01	5.225979e-01	4.719484e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.220464e+00	2.630255e-01	3.749832e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.503458e+00	2.541119e-01	3.139267e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.193737e+00	3.388611e-01	9.105718e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.307315e+00	2.409914e-01	7.245697e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.826647e+00	2.877445e-01	2.700314e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.280649e+00	2.820124e-01	2.169600e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.874411e-01	1.514567e-01	1.879446e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.748405e-02	8.041527e-03	1.197695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.061961e+00	3.128578e-01	3.407317e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.762263e+00	2.892498e-01	3.446353e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.474433e+00	5.660477e-01	3.320869e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.428001e+00	3.465701e-01	3.317242e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.669620e-01	1.637690e-01	2.264164e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.668922e-01	6.439961e-02	1.389247e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.332498e-01	2.269373e-02	5.777313e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.190127e-03	2.197358e-03	5.839150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.948129e+00	4.454720e-01	4.757899e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.118730e+00	3.596532e-01	1.051775e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.385355e+00	2.557241e-01	2.228922e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.993749e-01	1.202502e-01	1.586387e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.722509e-01	5.485397e-02	9.787997e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.619157e-01	1.652696e-02	5.798176e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.063642e-02	8.955159e-03	3.541945e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.712486e-04	1.005607e-03	2.437791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.422975e+01	9.231576e-01	8.981963e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.797876e+00	5.254154e-01	2.492015e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.474838e+00	2.897080e-01	2.635489e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.029669e-01	1.009020e-01	1.826219e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.879771e-02	3.835757e-03	1.388993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.515757e-01	8.986443e-02	2.344056e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.970927e+00	5.315551e-01	1.199425e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.036060e+00	8.411813e-01	7.802532e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.248856e+00	4.194863e-01	2.159875e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.935349e+00	5.559773e-01	2.403166e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.075047e+00	6.092765e-01	3.480174e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.207309e+00	5.095094e-01	3.561347e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.575219e+00	3.671056e-01	3.435550e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.108436e+00	2.695621e-01	2.657038e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.415600e-01	1.486129e-01	2.210934e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.332928e-01	7.055357e-02	1.701445e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.551664e-01	5.243078e-02	8.904110e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.773638e-02	1.904318e-02	5.546834e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.857288e-03	1.397950e-03	3.771632e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.436129e+00	4.296261e-01	1.370389e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.058985e+00	1.093925e+00	2.655777e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.274377e+00	1.063678e+00	7.982813e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.944770e+00	3.359506e-01	2.242254e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.239092e+00	6.855459e-01	7.988533e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.962892e+00	7.466594e-01	1.337820e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.807806e+00	4.348615e-01	2.283071e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.987144e+00	3.948574e-01	2.142137e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.385014e+00	2.417169e-01	2.108141e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.609816e-01	1.948889e-01	1.689579e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.057707e-01	8.147681e-02	1.545927e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.112919e-01	9.796073e-02	9.947147e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.285141e-01	2.404390e-02	8.455465e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.838905e-02	1.377075e-02	4.758422e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.232730e-03	1.106378e-03	3.499812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.190676e+01	1.711277e+00	8.890015e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.212439e+01	2.445281e+00	6.147886e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.879235e+01	1.457393e+00	9.462699e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.289152e+01	1.283321e+00	1.336981e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.509512e+00	1.477389e+00	3.817886e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.899135e+00	8.258878e-01	2.882624e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.905859e+00	5.340866e-01	3.289761e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.860378e+00	3.881049e-01	2.808507e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.200263e+00	2.765438e-01	2.483521e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.589002e-01	9.997395e-02	1.954599e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.344964e-01	6.248438e-02	1.636731e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.009010e-02	1.785981e-03	7.840724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.860832e+00	4.974325e-01	8.401121e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.510031e+00	4.661345e-01	5.265641e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.073712e+00	6.730756e-01	1.686187e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.914418e+00	5.299143e-01	3.802243e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.008371e+00	2.164277e-01	3.302257e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.747723e-01	9.475540e-02	1.773345e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.878282e-01	2.678789e-02	8.021277e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.309544e-02	1.805477e-02	3.579921e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.452999e-04	8.562743e-04	2.517316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.323453e+01	2.240166e+00	3.547927e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.560427e+00	6.032805e-01	4.525399e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.616502e+00	5.325116e-01	4.478563e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.570581e+00	4.994512e-01	3.206702e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.420605e+00	2.832756e-01	2.459374e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.966534e-01	1.157606e-01	1.717016e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.495078e-01	4.756300e-02	9.853514e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.397144e-01	1.431459e-02	5.154974e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.766515e-03	2.019228e-03	6.579063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.730778e+02	1.725950e+01	2.554181e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.063371e+01	2.011525e+00	4.905426e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.066056e+00	6.869335e-01	1.576975e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.081935e+00	2.659390e-01	2.638828e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.972700e+00	3.460961e-01	2.112316e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.949144e-01	1.631103e-01	2.661537e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.993471e-01	6.456797e-02	1.829269e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.059293e-02	2.811108e-03	9.135677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.244940e+00	3.815199e-01	9.194067e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.039911e+00	8.371756e-01	1.238135e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.577610e+00	6.174589e-01	9.139032e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.789269e+00	4.229116e-01	9.430972e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.493314e+00	4.051698e-01	8.345659e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.087219e+00	6.416085e-01	3.057590e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.451974e+00	5.630494e-01	2.957501e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.839399e+00	4.312242e-01	3.296950e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.271105e+00	2.800400e-01	2.993189e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.314627e-01	1.560859e-01	2.836990e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.056026e-01	9.692262e-02	1.815164e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.766079e-01	5.620971e-02	9.348800e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.024900e-01	1.899559e-02	5.975656e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.048015e-03	1.626856e-03	3.967644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.209693e+01	2.023825e+00	3.856764e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.242629e+01	1.672034e+00	2.583000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.913276e+00	1.043785e+00	4.905552e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.348674e+00	6.341550e-01	1.213676e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.292272e+00	3.600468e-01	1.254464e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.249179e+00	3.994333e-01	2.366545e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.607914e+00	3.845817e-01	2.405387e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.034815e+00	3.804023e-01	2.275586e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.347695e+00	2.169801e-01	2.149644e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.687420e-01	1.130751e-01	1.533561e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.269921e-01	7.920686e-02	1.069998e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.893755e-01	1.698250e-02	7.956194e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.285155e-02	1.745098e-03	6.288628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.693527e+02	1.855817e+01	1.885733e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.141821e+01	1.793304e+00	3.314585e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.839593e+01	1.522347e+00	1.167962e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.200097e+01	1.017101e+00	5.041002e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.313155e+00	5.598180e-01	3.461517e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.852939e+00	5.079115e-01	1.902146e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.344406e+00	3.320494e-01	2.763185e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.450027e+00	2.508325e-01	1.913553e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.667766e+00	2.554975e-01	2.944174e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.099572e+00	2.116260e-01	2.503223e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.047310e-01	7.680639e-02	1.857598e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.697010e-02	2.432854e-03	1.117916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.205125e+00	2.185035e-01	4.292730e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.511879e+00	1.952166e-01	1.141559e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.199146e+00	3.906219e-01	2.623168e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.460572e+00	3.584123e-01	1.904048e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.659387e-01	1.718447e-01	1.312062e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.203750e-01	9.201072e-02	8.831509e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.511857e-01	4.091631e-02	4.583072e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.826747e-03	1.822170e-03	5.105375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.523000e+00	2.760213e-01	6.022717e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.986822e+00	3.992600e-01	4.535312e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.668608e+00	2.879342e-01	1.247762e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.904053e-01	1.167789e-01	1.184833e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.006493e-01	9.334062e-02	5.650405e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.433508e-01	4.619525e-02	4.848456e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.167767e-02	1.993744e-02	3.230928e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.817621e-03	1.159387e-03	2.715420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.263276e+01	6.394010e-01	1.371155e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.425482e+00	8.194047e-01	8.571611e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.959380e+00	3.542083e-01	1.786723e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.153609e-01	1.467064e-01	1.503028e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.639645e-02	8.126078e-03	1.216750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.257258e-01	9.602242e-02	2.850291e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.424208e+00	4.855463e-01	1.184397e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.918714e+00	3.809018e-01	6.083167e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.132111e+00	2.009131e-01	2.222682e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.415479e+00	3.503003e-01	1.388626e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.775444e+00	5.242664e-01	1.947956e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.104810e+00	3.992348e-01	2.229619e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.599283e+00	3.140919e-01	1.933177e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.209367e+00	2.557390e-01	1.809463e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.589850e-01	2.122619e-01	1.154397e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.355407e-01	1.246924e-01	9.319127e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.758340e-01	5.818537e-02	7.463143e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.218445e-01	3.823016e-02	3.611746e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.522796e-03	1.454297e-03	3.389520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.571619e+00	3.239763e-01	2.196577e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.952150e+00	6.949351e-01	1.864389e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.168088e+00	4.632865e-01	7.200744e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.411403e+00	3.994513e-01	4.872928e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.147817e+00	6.234317e-01	1.197587e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.823242e+00	4.775796e-01	8.195797e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.847043e+00	4.211217e-01	1.326564e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.166565e+00	3.615466e-01	1.128217e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.648886e+00	2.695149e-01	1.136431e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.181079e+00	1.903741e-01	1.219471e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.127586e-01	1.478249e-01	8.544638e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.311560e-01	1.061631e-01	6.366900e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.091327e-01	5.427856e-02	6.308816e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.529646e-01	2.704590e-02	3.620952e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.302886e-03	2.422054e-03	3.530703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.583546e+00	5.815605e-01	8.824624e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.473930e+01	1.340059e+00	8.423010e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.720714e+01	1.227230e+00	1.672859e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.344065e+01	1.692718e+00	9.405992e-02
4.250000e-02	7.500000e-03	7.500000e-03	9.288645e+00	1.463268e+00	4.290927e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.854967e+00	1.370233e+00	1.209893e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.478409e+00	6.284568e-01	1.927764e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.387529e+00	4.613856e-01	1.977176e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.597414e+00	3.087577e-01	1.801122e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.071889e-01	1.846224e-01	1.885831e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.795639e-01	1.020796e-01	1.267490e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.832805e-02	4.741966e-03	7.445677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.284858e+00	4.888514e-01	7.733849e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.114812e+00	1.791445e-01	1.563069e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.875580e+00	4.095776e-01	1.839009e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.823507e+00	3.279779e-01	2.794153e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.026846e+00	2.019008e-01	1.900343e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.671807e-01	1.375079e-01	9.026125e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.172636e-01	4.972651e-02	6.437546e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.530434e-02	1.467601e-02	2.845820e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.389950e-03	8.643220e-04	1.469290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.407587e+01	1.559000e+00	2.986847e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.637365e+00	3.741403e-01	7.289748e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.504925e+00	1.878185e-01	8.267755e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.438978e+00	3.154435e-01	2.452540e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.660972e+00	2.430404e-01	1.641572e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.799890e-01	1.199056e-01	1.142092e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.623323e-01	7.926091e-02	6.014320e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.312320e-01	4.164963e-02	5.295403e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.344132e-02	3.024629e-03	6.408597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.599592e+02	1.034528e+01	1.748809e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.735845e+01	1.068171e+00	1.524285e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.335240e+00	1.653248e-01	1.590816e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.446252e+00	1.300535e-01	5.858801e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.024010e+00	2.456955e-01	1.713073e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.206569e+00	1.683761e-01	1.963981e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.344971e-01	9.656254e-02	1.476030e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.002944e-02	5.712995e-03	9.376074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.738382e+00	4.672464e-01	8.606846e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.169496e+00	6.374175e-01	8.903766e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.364465e+00	3.259209e-01	3.982549e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.372518e+00	1.959757e-01	1.121655e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.184136e+00	2.487475e-01	1.279627e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.769436e+00	3.754567e-01	1.696181e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.329185e+00	3.578086e-01	2.254791e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.819527e+00	3.178512e-01	2.394832e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.324774e+00	2.436461e-01	2.022075e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.271559e-01	1.940680e-01	1.582029e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.943004e-01	1.288483e-01	1.375279e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.000913e-01	6.138631e-02	7.685900e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.267834e-01	3.782947e-02	3.595412e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.872801e-03	1.498940e-03	3.154139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.688021e+01	1.944482e+00	3.565231e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.421227e+00	8.096101e-01	1.153960e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.157965e+00	3.919542e-01	2.311641e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.776401e+00	2.931920e-01	1.560756e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.919909e+00	2.231834e-01	3.496009e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.049666e+00	1.389376e-01	1.133241e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.608947e+00	2.545327e-01	2.112071e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.029708e+00	2.594406e-01	2.349487e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.515277e+00	2.086886e-01	1.342759e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.463494e-01	1.240748e-01	1.246566e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.607224e-01	1.009504e-01	6.928395e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.770060e-01	4.348643e-02	5.746800e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.768920e-02	3.205780e-03	5.560144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.598798e+02	9.768571e+00	1.578741e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.447372e+01	1.410198e+00	3.249462e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.651452e+01	1.842422e+00	9.262089e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.014166e+01	2.376880e-01	2.283831e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.787292e+00	2.392106e-01	5.095429e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.984153e+00	7.983800e-02	1.394857e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.577015e+00	2.055316e-01	2.358381e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.462845e+00	1.449049e-01	8.891143e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.962429e+00	2.642996e-01	1.883140e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.347531e+00	1.757191e-01	2.421535e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.591012e-01	1.405043e-01	1.656851e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.025814e-02	7.531227e-03	9.835784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.009566e+00	2.592356e-01	2.093661e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.765333e+00	1.971590e-01	1.956810e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.505395e+00	3.337645e-01	2.731579e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.375340e+00	2.084115e-01	3.117562e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.947405e-01	1.754961e-01	1.628345e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.537213e-01	8.420025e-02	8.338385e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.639362e-01	1.375618e-02	5.915718e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.298903e-04	2.944367e-03	6.051395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.718667e+00	3.465226e-01	3.443652e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.077107e+00	2.408051e-01	1.148085e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.549478e+00	1.990841e-01	1.735676e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.786477e-01	9.332760e-02	1.412962e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.013299e-01	6.810990e-02	7.170447e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.432354e-01	1.643842e-02	5.276059e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.736616e-02	1.203500e-02	2.485903e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.940782e-04	1.411456e-03	3.273926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.342426e+01	7.016495e-01	7.496911e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.256232e+00	4.429879e-01	1.671376e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.702506e+00	2.993560e-01	1.869116e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.453901e-01	7.014040e-02	1.653124e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.935971e-02	4.298103e-03	1.257239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.074290e-01	1.250160e-01	1.890904e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.098244e+00	4.971586e-01	8.544614e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.803287e+00	6.590027e-01	6.076003e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.160132e+00	1.913600e-01	1.051270e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.776369e+00	3.541239e-01	1.346626e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.044290e+00	4.292993e-01	2.941019e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.165085e+00	3.038575e-01	3.220551e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.574854e+00	2.516740e-01	2.803063e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.134936e+00	1.914684e-01	2.257598e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.028338e-01	1.600622e-01	1.374699e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.486528e-01	1.087839e-01	9.126651e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.903856e-01	2.918028e-02	8.796963e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.137878e-01	1.539921e-02	4.970800e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.407615e-03	2.082916e-03	3.786982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.020836e+00	5.253655e-01	1.194843e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.839565e+00	1.124119e+00	1.533821e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.239854e+00	4.116924e-01	6.383834e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.175118e+00	2.236652e-01	4.250680e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.148597e+00	5.834972e-01	2.320703e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.802952e+00	4.762197e-01	1.474730e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.916885e+00	3.770040e-01	1.688149e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.105337e+00	2.271721e-01	2.381060e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.506896e+00	1.697503e-01	2.001251e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.063710e+00	1.228816e-01	1.398747e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.198050e-01	1.068300e-01	9.738058e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.529238e-01	7.359625e-02	6.559647e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.812639e-01	4.539850e-02	4.615402e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.387775e-01	1.597640e-02	4.386957e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.448695e-03	1.141153e-03	4.547460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.359913e+01	1.806786e+00	7.521489e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.227278e+01	2.239366e+00	4.189368e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.830091e+01	1.464142e+00	5.618447e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.187836e+01	1.246412e+00	8.087520e-02
4.250000e-02	7.500000e-03	7.500000e-03	7.460832e+00	9.404924e-01	1.681902e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.762606e+00	5.968900e-01	3.905982e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.214080e+00	4.739737e-01	2.920193e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.143251e+00	3.750769e-01	2.595434e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.280641e+00	1.961090e-01	2.185554e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.768958e-01	1.191266e-01	1.600947e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.148557e-01	4.850395e-02	1.467844e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.231361e-02	4.187308e-03	6.189816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.953653e+00	4.762403e-01	5.287672e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.372752e+00	3.575027e-01	2.695877e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.987563e+00	3.948595e-01	2.098857e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.902551e+00	3.039169e-01	3.633968e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.875043e-01	1.558130e-01	2.420903e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.788494e-01	1.024554e-01	1.008535e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.331967e-01	2.029092e-02	7.427370e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.019489e-02	1.813791e-02	3.089780e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.896662e-04	1.317638e-03	2.585459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.255989e+01	1.688999e+00	2.611654e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.680318e+00	5.000424e-01	2.353876e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.493070e+00	4.044335e-01	8.676338e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.844645e+00	3.479639e-01	1.704478e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.570316e+00	1.612576e-01	2.389277e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.899399e-01	8.186199e-02	1.600332e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.856299e-01	5.037218e-02	6.368647e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.437156e-01	1.984660e-02	4.481386e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.943633e-03	2.634071e-03	6.071541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.615577e+02	1.309515e+01	1.918868e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.857098e+01	1.194634e+00	2.026092e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.106941e+00	6.888907e-01	2.766039e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.541783e+00	3.556799e-01	8.941919e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.230168e+00	1.794857e-01	2.557807e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.003693e+00	1.120026e-01	2.064616e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.881935e-01	6.559021e-02	1.646360e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.215851e-02	4.224047e-03	7.879586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.389571e+00	4.104584e-01	6.003715e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.962641e+00	6.739754e-01	8.748179e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.419103e+00	4.983992e-01	4.992901e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.565091e+00	3.212895e-01	1.299618e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.398513e+00	2.894882e-01	4.617354e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.963034e+00	3.976526e-01	2.204938e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.474519e+00	3.039714e-01	3.161222e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.869646e+00	2.729747e-01	2.721071e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.298212e+00	1.823609e-01	2.645859e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.900975e-01	1.555476e-01	1.729920e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.860226e-01	1.035597e-01	1.123355e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.098743e-01	3.861240e-02	6.822432e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.124924e-01	1.461633e-02	4.735237e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.442196e-03	1.666649e-03	4.151784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.337725e+01	1.916159e+00	2.848421e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.122853e+01	1.112346e+00	1.561075e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.497701e+00	6.309072e-01	5.294728e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.241039e+00	3.248882e-01	2.379779e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.918135e+00	2.803064e-01	1.383240e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.332961e+00	3.139743e-01	4.716817e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.868432e+00	3.679499e-01	1.389159e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.162435e+00	2.165405e-01	2.206494e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.410173e+00	1.396797e-01	2.038459e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.525577e-01	9.370771e-02	1.303904e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.039692e-01	7.083242e-02	6.748587e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.559986e-01	2.195094e-02	4.869739e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.538467e-02	2.023465e-03	7.357216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.574322e+02	1.178564e+01	1.682673e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.819496e+01	8.736249e-01	1.152959e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.839067e+01	2.378041e+00	1.096082e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.135494e+01	5.709638e-01	3.494283e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.643732e+00	6.448789e-01	1.692339e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.293840e+00	6.167133e-01	2.526952e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.299512e+00	2.983931e-01	1.129705e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.752944e+00	1.804620e-01	1.960658e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.042307e+00	2.451152e-01	3.128181e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.177943e+00	1.871234e-01	2.255763e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.285854e-01	4.633727e-02	1.594697e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.925198e-02	3.867642e-03	9.014878e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.470642e+00	2.154283e-01	4.522131e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.325446e+00	1.493509e-01	4.609351e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.104509e+00	4.981781e-01	2.095852e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.274374e+00	2.890100e-01	1.789216e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.580617e-01	1.711798e-01	1.187548e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.676240e-01	9.899086e-02	8.309753e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.307499e-01	3.942603e-02	4.138241e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.430663e-03	1.991875e-03	3.833642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.822418e+00	2.671844e-01	6.345080e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.875623e+00	3.922806e-01	4.136365e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.476300e+00	3.368432e-01	1.156045e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.430918e-01	1.487392e-01	1.011343e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.118426e-01	7.202953e-02	6.216815e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.345991e-01	4.778512e-02	4.063918e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.746661e-02	2.201860e-02	2.916363e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.642697e-03	9.485551e-04	3.708622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.304090e+01	6.244753e-01	1.358546e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.235129e+00	7.467084e-01	6.045036e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.815590e+00	3.747809e-01	1.795716e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.121289e-01	1.747262e-01	1.342536e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.138051e-02	8.367205e-03	1.440248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.488532e-01	1.275658e-01	4.538628e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.137894e+00	5.745459e-01	1.349926e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.171279e+00	2.891622e-01	3.920661e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.850382e+00	2.486695e-01	5.102458e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.222044e+00	5.527264e-01	1.275742e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.565268e+00	4.922156e-01	1.860084e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.961784e+00	4.297666e-01	2.019484e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.455883e+00	3.158869e-01	1.753304e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.077237e+00	2.156763e-01	1.666074e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.479667e-01	1.722682e-01	1.316727e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.836758e-01	1.257750e-01	7.924447e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.719640e-01	7.392670e-02	6.348070e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.095278e-01	3.326516e-02	3.813349e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.667532e-03	2.000078e-03	2.498579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.324498e+00	3.487201e-01	2.836687e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.280480e+00	6.840991e-01	2.189166e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.644863e+00	8.957063e-01	5.255677e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.175326e+00	6.568007e-01	2.166302e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.647918e+00	5.715759e-01	4.192951e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.567235e+00	4.729212e-01	5.522281e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.771739e+00	6.014120e-01	9.286773e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.009274e+00	3.768184e-01	1.082115e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.487308e+00	2.210523e-01	1.169078e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.073429e+00	2.235550e-01	9.227514e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.527147e-01	1.652875e-01	8.056090e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.647307e-01	7.462163e-02	6.887190e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.919069e-01	8.024037e-02	4.957450e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.331614e-01	2.767356e-02	5.233686e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.326644e-03	2.910470e-03	3.302424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.023565e+00	7.153578e-01	1.208669e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.758103e+01	1.424307e+00	9.004137e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.820212e+01	1.686427e+00	1.787021e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.294726e+01	1.899237e+00	6.232834e-02
4.250000e-02	7.500000e-03	7.500000e-03	8.610730e+00	1.906878e+00	1.125919e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.375797e+00	1.030657e+00	7.139113e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.502404e+00	8.611533e-01	1.559543e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.227290e+00	4.230720e-01	1.873320e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.421021e+00	3.001113e-01	1.649872e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.394971e-01	2.250737e-01	1.443290e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.845182e-01	1.046437e-01	1.556169e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.781834e-02	6.899011e-03	8.240753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.761220e+00	4.987399e-01	9.066058e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.009560e+00	1.835408e-01	8.878160e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.684143e+00	4.364687e-01	2.610933e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.728324e+00	3.771046e-01	2.294919e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.370964e-01	1.927807e-01	1.579120e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.823272e-01	1.027236e-01	9.827690e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.889611e-01	5.583866e-02	5.041885e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.231802e-02	1.353241e-02	2.774504e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.034717e-03	3.651916e-04	1.943556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.681061e+01	1.730044e+00	3.558226e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.189161e+00	2.700107e-01	8.094484e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.254272e+00	2.326397e-01	2.645344e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.408837e+00	3.846002e-01	2.209635e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.471643e+00	2.453192e-01	1.639215e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.178113e-01	1.417303e-01	1.144743e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.947152e-01	6.869270e-02	6.331586e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.999838e-01	3.814955e-02	4.273444e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.239069e-02	3.958118e-03	6.190863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.779103e+02	1.097054e+01	2.012222e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.608577e+01	7.833991e-01	7.398676e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.848111e+00	3.722730e-01	4.695302e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.054009e+00	1.240776e-01	8.452563e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.966851e+00	2.628073e-01	1.682101e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.110014e+00	2.280780e-01	1.896452e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.610969e-01	1.088636e-01	1.265972e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.811559e-02	5.700096e-03	1.019969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.336916e+00	6.585882e-01	1.096317e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.777032e+00	7.954353e-01	1.002822e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.293432e+00	2.008509e-01	3.886317e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.193520e+00	2.140684e-01	1.326893e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.936784e+00	3.444207e-01	2.235832e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.625162e+00	5.059531e-01	1.914144e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.181512e+00	3.800373e-01	2.576060e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.652037e+00	2.916111e-01	2.408079e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.209599e+00	2.544236e-01	1.960925e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.214409e-01	1.616662e-01	1.823028e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.307048e-01	1.254848e-01	9.292144e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.865336e-01	8.595724e-02	6.498596e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.086678e-01	3.042565e-02	3.875682e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.047378e-03	2.287549e-03	2.598408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.169566e+01	2.924178e+00	4.085893e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.812380e+00	3.438797e-01	1.481800e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.670053e+00	1.596227e-01	2.085729e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.320408e+00	9.601880e-02	1.407385e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.367703e+00	1.301334e-01	2.478286e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.013863e+00	3.236804e-01	5.003702e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.519535e+00	4.046519e-01	1.243945e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.917361e+00	2.497656e-01	2.477110e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.339991e+00	1.836579e-01	1.873469e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.579212e-01	1.501335e-01	9.990533e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.974270e-01	9.418117e-02	7.095413e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.626285e-01	5.631867e-02	4.672981e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.732626e-02	4.476174e-03	5.697574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.782886e+02	1.142609e+01	1.838214e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.340524e+01	1.330620e+00	1.732576e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.452437e+01	8.568109e-01	2.718242e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.031320e+01	4.088878e-01	8.377983e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.261637e+00	5.368571e-01	3.131876e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.194119e+00	3.343642e-01	1.283139e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.092054e+00	1.236047e-01	1.312492e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.294481e+00	1.834772e-01	8.264393e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.835331e+00	2.280153e-01	2.910564e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.252046e+00	2.418283e-01	1.721424e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.449036e-01	1.637020e-01	1.340243e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.706112e-02	7.817334e-03	1.041958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.431799e+00	2.783076e-01	3.107702e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.532276e+00	2.870952e-01	1.136788e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.018327e+00	3.337537e-01	3.838270e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.297770e+00	2.661303e-01	2.267898e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.288460e-01	1.337416e-01	1.592620e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.562783e-01	5.678964e-02	1.105062e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.182214e-01	2.662924e-02	4.529519e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.533580e-03	2.589995e-03	4.448201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.143778e+00	3.349793e-01	4.238517e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.732349e+00	2.942983e-01	1.256095e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.385151e+00	2.233619e-01	1.393973e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.319199e-01	1.101529e-01	1.148291e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.703003e-01	4.836579e-02	9.516207e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.677821e-01	1.785284e-02	4.388486e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.096892e-02	1.598776e-02	2.293795e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.583972e-04	1.192206e-03	2.517244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.442700e+01	7.887571e-01	8.862291e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.571668e+00	6.796363e-01	2.238423e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.439814e+00	2.364926e-01	2.281879e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.880909e-01	7.611490e-02	1.981829e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.144607e-02	4.961513e-03	1.134656e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.104235e-01	1.327178e-01	2.763872e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.039087e+00	8.569573e-01	1.013983e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.552710e+00	7.146175e-01	4.978199e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.995089e+00	1.423369e-01	3.318205e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.188438e+00	4.054372e-01	4.038162e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.524290e+00	4.401691e-01	4.156533e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.973014e+00	3.642715e-01	2.979461e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.432386e+00	2.720229e-01	2.633483e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.054471e+00	2.117498e-01	2.094624e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.026193e-01	1.351859e-01	1.489494e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.149410e-01	7.099416e-02	1.163150e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.363980e-01	4.945008e-02	6.379985e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.358729e-02	2.904827e-02	3.936271e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.228062e-03	1.367563e-03	4.294308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.922098e+00	6.167671e-01	1.565553e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.671916e+00	1.039610e+00	1.732691e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.996772e+00	9.076449e-01	3.446462e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.155917e+00	4.591284e-01	2.260480e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.590784e+00	4.156732e-01	1.826174e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.341478e+00	4.475952e-01	2.726323e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.592681e+00	3.737743e-01	2.081127e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.859309e+00	2.532797e-01	2.302829e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.334381e+00	2.193731e-01	1.794509e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.504804e-01	1.763300e-01	1.191215e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.364369e-01	1.116858e-01	9.581321e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.066842e-01	5.339743e-02	9.445216e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.163509e-01	2.242488e-02	6.864124e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.114253e-01	2.892676e-02	3.096244e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.144759e-03	1.379037e-03	3.596836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.650794e+01	2.145909e+00	9.571822e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.544798e+01	2.545394e+00	4.982229e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.808787e+01	1.177867e+00	3.226349e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.199891e+01	2.305846e+00	1.084707e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.221904e+00	9.920443e-01	3.751639e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.404214e+00	6.119741e-01	3.094046e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.866709e+00	5.505729e-01	2.842552e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.912902e+00	4.322005e-01	2.319963e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.129734e+00	2.028811e-01	2.042755e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.737973e-01	9.678837e-02	2.134445e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.416566e-01	5.222679e-02	1.579666e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.054710e-02	2.648570e-03	6.266092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.636609e+00	6.259828e-01	6.690806e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.317706e+00	2.858676e-01	2.965429e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.476199e+00	4.994288e-01	3.528553e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.801687e+00	3.569237e-01	3.446545e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.864142e-01	1.988227e-01	1.974128e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.471988e-01	7.423408e-02	1.435132e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.720487e-01	2.231390e-02	6.268041e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.849934e-02	1.809004e-02	2.923629e-02
8.200000e-01	1.800000e-01	1.800000e-01	-9.914861e-05	9.792193e-04	2.227867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.694702e+01	2.588168e+00	2.848193e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.951319e+00	1.584586e-01	4.923976e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.217939e+00	4.302342e-01	1.126522e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.380822e+00	4.036135e-01	2.508855e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.441889e+00	2.050046e-01	1.929576e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.940762e-01	1.083157e-01	1.231350e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.343891e-01	4.063018e-02	9.803590e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.618381e-01	2.537179e-02	4.242834e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.450908e-03	3.532829e-03	5.124664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.854478e+02	1.575857e+01	2.089641e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.798426e+01	1.363431e+00	2.334142e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.354472e+00	4.247052e-01	2.213854e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.354143e+00	3.877749e-01	2.342377e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.833042e+00	2.250038e-01	2.292811e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.657170e-01	1.246177e-01	2.430908e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.886166e-01	4.471723e-02	1.310713e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.150838e-02	3.265827e-03	7.920706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.812645e+00	7.097163e-01	8.311023e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.724985e+00	8.171020e-01	9.969737e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.050165e+00	6.393470e-01	4.626513e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.590560e+00	3.780550e-01	9.907403e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.028193e+00	3.287398e-01	2.742025e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.643562e+00	4.715054e-01	4.104589e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.161512e+00	3.639042e-01	3.038341e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.697450e+00	3.209478e-01	3.150846e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.196592e+00	2.288141e-01	2.224461e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.155371e-01	1.364276e-01	1.938406e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.976475e-01	1.167747e-01	1.326397e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.430198e-01	3.433635e-02	8.356277e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.453578e-02	2.660635e-02	4.262249e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.370416e-03	1.397474e-03	4.193574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.737708e+01	3.682353e+00	3.313396e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.311536e+01	1.795097e+00	1.369602e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.307788e+00	1.903575e-01	5.114886e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.821006e+00	1.957392e-01	2.619266e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.755062e+00	2.572751e-01	5.552695e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.059023e+00	3.644226e-01	1.354568e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.384134e+00	2.798940e-01	4.594433e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.945195e+00	2.360533e-01	2.172817e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.290425e+00	2.057966e-01	1.558959e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.045493e-01	1.497663e-01	1.146385e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.078575e-01	5.244302e-02	1.166550e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.787135e-01	1.663210e-02	6.068156e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.267273e-02	3.177850e-03	5.312762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.802360e+02	1.828078e+01	1.685078e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.823604e+01	2.082368e+00	1.086449e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.708443e+01	1.145516e+00	1.155657e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.104533e+01	6.879050e-01	4.814973e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.906490e+00	5.466581e-01	8.068442e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.427286e+00	3.347112e-01	2.918198e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.170246e+00	2.548473e-01	5.352354e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.531444e+00	3.279038e-01	1.043830e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.678643e+00	2.763932e-01	2.378178e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.036836e+00	1.681292e-01	2.546670e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.802026e-01	5.240703e-02	1.948901e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.902739e-02	2.420050e-03	8.356208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.451644e+00	2.407233e-01	4.788110e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.255060e+00	8.657466e-02	6.684985e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.135517e+00	4.670620e-01	2.237659e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.296407e+00	2.892402e-01	1.876942e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.120284e-01	2.126001e-01	1.158974e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.972934e-01	1.176977e-01	6.375763e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.307891e-01	4.209474e-02	4.389506e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.237212e-03	2.017859e-03	4.433902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.714319e+00	2.685275e-01	5.997340e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.859437e+00	3.365735e-01	9.766648e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.588061e+00	2.937256e-01	1.072894e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.383598e-01	1.649914e-01	8.701762e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.573130e-01	1.041671e-01	8.863232e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.602415e-01	7.991277e-02	3.122109e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.736484e-02	1.666327e-02	3.016924e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.552730e-03	8.972503e-04	3.043370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.294247e+01	5.831976e-01	1.291546e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.213528e+00	6.399397e-01	5.956959e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.874173e+00	3.645410e-01	1.767116e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.340222e-01	2.086832e-01	1.316143e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.272171e-02	8.016429e-03	1.208801e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.618401e-01	8.837777e-02	4.734478e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.695541e+00	4.800874e-01	1.493157e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.165621e+00	3.851235e-01	4.809471e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.117842e+00	3.202246e-01	7.338920e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.386214e+00	5.342945e-01	1.405975e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.714059e+00	5.271914e-01	1.911308e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.981075e+00	4.206816e-01	2.412457e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.504181e+00	3.823402e-01	1.802452e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.070077e+00	2.358080e-01	1.676222e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.952215e-01	1.964483e-01	1.124663e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.961621e-01	1.456578e-01	7.602792e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.654683e-01	7.803450e-02	5.302411e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.054299e-01	3.698916e-02	3.449196e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.453582e-03	1.535357e-03	3.171941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.048963e+00	2.335806e-01	2.798215e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.579508e+00	5.746492e-01	2.010209e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.659310e+00	5.422418e-01	4.055972e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.301216e+00	4.010443e-01	2.880196e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.945376e+00	8.109818e-01	3.086253e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.556275e+00	5.583563e-01	1.225546e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.783239e+00	3.960048e-01	1.317295e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.100141e+00	4.221510e-01	1.202021e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.481299e+00	2.566107e-01	1.475325e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.125315e+00	2.471406e-01	9.218657e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.394978e-01	1.302153e-01	1.585317e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.223356e-01	1.219098e-01	6.071532e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.075057e-01	6.514263e-02	4.925671e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.412356e-01	2.980378e-02	3.879718e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.310143e-03	4.087837e-03	3.692930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.778403e+00	6.013737e-01	1.135191e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.796872e+01	1.281408e+00	7.819037e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.840979e+01	1.378241e+00	1.469942e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.301787e+01	1.613786e+00	1.851503e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.197590e+00	1.641575e+00	2.269622e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.386536e+00	1.160415e+00	9.917388e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.415411e+00	7.333803e-01	1.356197e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.223201e+00	4.310669e-01	1.774136e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.499167e+00	3.703030e-01	1.887308e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.681508e-01	2.159858e-01	1.609632e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.630073e-01	1.631674e-01	1.204507e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.825766e-02	4.635650e-03	1.055726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.317078e+00	4.476726e-01	9.678908e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.153843e+00	2.114399e-01	5.257532e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.912525e+00	4.353731e-01	2.803895e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.807071e+00	4.216864e-01	2.382421e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.815778e-01	2.251966e-01	1.570894e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.310467e-01	1.365203e-01	8.288544e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.026717e-01	6.112149e-02	5.372384e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.033602e-02	1.678366e-02	3.447994e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.101546e-03	6.543520e-04	1.435385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.426651e+01	1.402109e+00	3.515771e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.605081e+00	4.732558e-01	1.217211e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.448921e+00	2.121093e-01	2.214574e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.650548e+00	3.843924e-01	2.437327e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.606510e+00	2.671771e-01	1.354292e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.243149e-01	1.459671e-01	8.513459e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.550463e-01	1.150598e-01	7.413465e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.081927e-01	5.434195e-02	5.777814e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.329262e-02	4.472854e-03	5.859306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.592627e+02	8.667924e+00	1.951060e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.849663e+01	9.632158e-01	4.413331e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.403468e+00	3.851009e-01	5.643641e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.218673e+00	1.043308e-01	4.714046e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.114231e+00	2.949801e-01	1.661443e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.164067e+00	2.353330e-01	1.725797e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.751939e-01	1.292917e-01	1.267743e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.041810e-02	6.350543e-03	8.901442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.852043e+00	4.205038e-01	1.130800e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.007710e+00	8.372270e-01	1.113817e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.368760e+00	4.102377e-01	4.941604e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.626322e+00	3.234758e-01	9.576810e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.225764e+00	3.547177e-01	1.986039e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.756821e+00	3.777773e-01	3.540327e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.397667e+00	4.893367e-01	2.089997e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.761727e+00	3.780164e-01	2.174561e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.229835e+00	2.745201e-01	2.188812e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.786572e-01	2.140028e-01	1.393784e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.682594e-01	1.413883e-01	8.653385e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.923889e-01	9.282269e-02	5.537785e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.103007e-01	3.597493e-02	3.516430e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.539332e-03	1.506692e-03	3.382417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.759624e+01	1.831102e+00	4.842800e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.968572e+00	9.504972e-01	7.522020e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.046510e+00	3.319249e-01	3.275024e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.006803e+00	4.279445e-01	1.189666e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.979008e+00	2.254283e-01	3.004753e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.960494e+00	2.169913e-01	1.468206e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.624550e+00	3.263339e-01	2.436733e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.115611e+00	3.585762e-01	1.528580e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.447725e+00	2.241818e-01	1.680611e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.817861e-01	1.591195e-01	1.610959e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.492372e-01	1.342008e-01	6.720072e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.693912e-01	5.340769e-02	6.684447e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.743172e-02	4.970773e-03	5.980314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.621629e+02	7.735931e+00	1.746248e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.496950e+01	1.806368e+00	7.207333e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.616445e+01	6.823432e-01	1.027449e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.158411e+01	7.921757e-01	6.131045e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.353217e+00	3.320261e-01	3.565104e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.079332e+00	1.764977e-01	1.312883e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.116540e+00	2.402128e-01	4.328671e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.362317e+00	1.561010e-01	2.100050e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.994425e+00	2.619609e-01	2.422551e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.375432e+00	3.308528e-01	1.777344e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.515438e-01	2.066472e-01	1.344588e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.712752e-02	6.262872e-03	1.346716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.254546e+00	2.776311e-01	3.656998e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.517435e+00	1.672053e-01	1.313197e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.388400e+00	4.891911e-01	2.480055e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.370116e+00	2.861239e-01	2.908652e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.305450e-01	1.228906e-01	1.990555e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.609395e-01	7.412267e-02	8.293528e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.297950e-01	2.401323e-02	4.637944e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.092177e-03	2.986812e-03	4.882104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.953516e+00	3.671693e-01	4.426983e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.907970e+00	3.800833e-01	1.299119e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.367269e+00	2.026127e-01	1.801597e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.911311e-01	1.058164e-01	1.242124e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.428418e-01	4.392067e-02	9.961886e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.734353e-01	2.632135e-02	4.941251e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.229918e-02	8.721382e-03	3.034326e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.898101e-04	1.728387e-03	2.144852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.382800e+01	6.855272e-01	8.597368e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.106921e+00	6.299645e-01	7.236983e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.570509e+00	2.142648e-01	2.559859e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.289572e-01	7.967316e-02	2.020283e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.949653e-02	4.751927e-03	1.144589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.508849e-01	6.452734e-02	2.623054e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.273841e+00	3.986156e-01	1.179094e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.985162e+00	6.652238e-01	7.257864e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.343299e+00	3.059199e-01	2.197275e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.908863e+00	6.828340e-01	1.042723e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.916615e+00	6.554004e-01	1.834498e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.087364e+00	3.600011e-01	2.927338e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.528779e+00	2.758663e-01	3.741229e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.091502e+00	2.343016e-01	2.167325e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.247958e-01	1.184249e-01	1.921619e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.301787e-01	7.042220e-02	1.175548e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.421201e-01	6.135914e-02	6.391896e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.373503e-02	3.590767e-02	3.588815e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.281604e-03	2.149212e-03	2.384040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.574848e+00	4.820367e-01	1.730723e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.517575e+00	1.000785e+00	2.186433e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.080567e+00	2.008218e-01	7.197254e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.318834e+00	4.880706e-01	2.073880e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.476183e+00	8.316786e-01	9.464125e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.116166e+00	5.721737e-01	1.770337e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.890676e+00	6.518184e-01	1.200876e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.961939e+00	3.095659e-01	1.450754e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.332124e+00	1.850100e-01	1.831784e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.910536e-01	1.143690e-01	2.009154e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.838703e-01	6.422322e-02	1.763066e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.496294e-01	8.644191e-02	8.829794e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.334098e-01	3.899313e-02	6.061376e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.179715e-01	2.600878e-02	2.858471e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.919432e-03	1.360004e-03	3.473434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.625702e+01	2.293007e+00	7.827440e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.399311e+01	2.632471e+00	5.143671e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.782469e+01	1.288156e+00	5.218355e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.108840e+01	1.123332e+00	2.422817e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.241980e+00	1.067710e+00	2.909318e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.940799e+00	7.874379e-01	1.534023e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.189711e+00	6.259969e-01	2.599097e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.000186e+00	3.576815e-01	2.413226e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.256470e+00	1.858784e-01	2.506232e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.545708e-01	6.051078e-02	2.702984e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.833891e-01	8.832416e-02	1.319412e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.112469e-02	3.566594e-03	6.338128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.026131e+00	4.636279e-01	8.447742e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.352531e+00	3.866694e-01	2.383651e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.088091e+00	5.482576e-01	1.410644e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.918426e+00	3.953339e-01	3.279825e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.890373e-01	1.905279e-01	2.750160e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.485090e-01	8.409626e-02	1.409431e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.729039e-01	3.147404e-02	6.304575e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.165996e-02	1.867547e-02	3.535808e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.110218e-04	1.300430e-03	1.843764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.277928e+01	1.460015e+00	3.741669e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.352769e+00	5.195295e-01	3.507263e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.869501e+00	4.679160e-01	8.138978e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.971503e+00	5.303003e-01	8.747700e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.430304e+00	2.026907e-01	2.540095e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.559532e-01	9.933343e-02	1.258766e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.256868e-01	3.344649e-02	9.815307e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.497733e-01	2.476144e-02	4.258377e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.532601e-03	2.397712e-03	4.447240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.535239e+02	9.154542e+00	2.392115e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.049566e+01	1.925819e+00	8.445298e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.085441e+00	9.451806e-01	5.576513e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.632364e+00	4.429875e-01	5.564886e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.154738e+00	2.950468e-01	1.555230e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.384507e-01	1.306540e-01	2.893973e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.239014e-01	6.302713e-02	1.675282e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.144889e-02	3.044027e-03	7.206384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.347252e+00	3.708891e-01	8.386989e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.836915e+00	5.262082e-01	1.312390e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.514699e+00	8.138246e-01	5.425721e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.857373e+00	5.337277e-01	1.103643e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.580184e+00	4.286651e-01	2.022376e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.964208e+00	4.410829e-01	2.466314e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.556537e+00	5.943418e-01	2.273607e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.785674e+00	3.091713e-01	4.071002e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.273679e+00	2.196390e-01	3.174809e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.650995e-01	1.570120e-01	1.918695e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.989311e-01	8.084039e-02	1.460178e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.528468e-01	5.039626e-02	6.638769e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.008811e-01	3.486849e-02	4.054080e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.689886e-03	2.210924e-03	2.457416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.319897e+01	1.191713e+00	4.769183e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.097858e+01	1.133605e+00	1.725070e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.499849e+00	7.375787e-01	3.344503e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.523507e+00	6.736384e-01	2.101960e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.088606e+00	3.248308e-01	2.601167e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.612971e+00	4.774636e-01	1.050961e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.013096e+00	4.119848e-01	1.850528e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.157094e+00	3.751788e-01	1.540107e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.356913e+00	2.064289e-01	2.079154e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.201605e-01	7.712997e-02	2.112923e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.575793e-01	6.494888e-02	8.991782e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.937588e-01	2.695229e-02	6.127620e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.412958e-02	3.902463e-03	4.623649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.531815e+02	7.651598e+00	2.177579e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.939755e+01	3.781381e+00	5.953894e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.948301e+01	1.792950e+00	1.513168e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.421629e+01	1.578161e+00	7.556658e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.733482e+00	1.141796e+00	3.195755e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.421133e+00	5.184082e-01	1.940329e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.677314e+00	3.698587e-01	1.434828e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.644770e+00	3.428362e-01	4.643232e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.892135e+00	2.405814e-01	3.094316e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.115986e+00	1.121217e-01	2.611604e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.220887e-01	6.029133e-02	1.922331e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.725940e-02	3.805882e-03	9.236229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.825841e+00	1.874011e-01	4.139036e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.005480e+00	1.409966e-01	1.637613e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.856473e+00	3.981617e-01	1.951676e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.151242e+00	2.338535e-01	1.443322e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.890000e-01	1.390099e-01	1.217410e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.239186e-01	1.319609e-01	5.261984e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.134698e-01	4.488962e-02	3.628665e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.155966e-03	9.899658e-04	3.999579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.199986e+00	2.495550e-01	4.971244e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.487463e+00	3.212181e-01	8.689562e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.340259e+00	2.448374e-01	9.825119e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.022493e-01	1.842561e-01	6.377139e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.981976e-01	5.588850e-02	7.712333e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.010863e-01	4.155828e-02	3.976115e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.079360e-02	2.381241e-02	2.105351e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.322185e-03	8.695803e-04	3.173892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.369044e+01	6.003040e-01	1.081444e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.719701e+00	5.419745e-01	1.265672e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.750517e+00	3.848671e-01	1.491343e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.040924e-01	1.144373e-01	1.809806e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.884749e-02	8.956982e-03	1.285863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.512779e-01	1.387808e-01	6.128931e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.788115e+00	5.349910e-01	1.317383e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.549908e+00	4.882630e-01	1.381777e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.761638e+00	3.423027e-01	8.178224e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.941973e+00	4.430980e-01	2.453294e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.259168e+00	4.312493e-01	1.890518e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.682875e+00	3.440583e-01	1.672171e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.323504e+00	4.242468e-01	1.387844e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.649561e-01	1.738883e-01	1.344365e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.747962e-01	1.277538e-01	1.651885e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.253686e-01	1.328597e-01	9.518026e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.182966e-01	5.032937e-02	6.044397e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.104777e-02	2.001246e-02	2.450053e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.426782e-03	6.299279e-04	3.266045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.702839e+00	3.657447e-01	3.156015e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.953984e+00	6.488280e-01	1.590399e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.792729e+00	7.512572e-01	1.754457e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.141272e+00	8.487062e-01	4.738313e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.464656e+00	5.620501e-01	1.318542e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.274154e+00	5.125326e-01	8.658233e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.419860e+00	3.414663e-01	1.037354e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.862943e+00	3.337148e-01	9.912776e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.320032e+00	2.285376e-01	1.459694e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.691158e-01	4.769695e-01	7.887978e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.891844e-01	1.443392e-01	1.500192e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.399371e-01	7.506941e-02	2.122865e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.510423e-01	4.196255e-02	4.262689e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.258129e-01	4.340736e-02	3.862888e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.453413e-03	1.217365e-03	4.535696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.893774e+00	6.466001e-01	1.324969e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.148473e+01	1.359026e+00	7.417438e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.883915e+01	2.199507e+00	1.019596e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.256144e+01	2.578626e+00	9.030364e-02
4.250000e-02	7.500000e-03	7.500000e-03	7.735229e+00	1.265317e+00	4.029068e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.870355e+00	9.923697e-01	1.160137e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.221910e+00	8.033672e-01	1.728597e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.008802e+00	3.787709e-01	2.141227e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.311053e+00	3.202057e-01	1.456878e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.352675e-01	1.472192e-01	1.811606e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.807590e-01	1.178127e-01	1.193762e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.497656e-02	5.221110e-03	8.941138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.172313e+00	4.892026e-01	8.518223e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.030441e+00	4.752439e-02	1.374449e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.510512e+00	5.040259e-01	2.188817e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.540082e+00	3.269392e-01	1.866009e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.649314e-01	1.651883e-01	1.311452e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.141378e-01	8.883522e-02	1.075546e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.656275e-01	4.640856e-02	4.541001e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.982419e-02	1.595121e-02	2.321244e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.741900e-04	3.205379e-04	1.571305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.769184e+01	1.365685e+00	3.155951e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.330121e+00	2.262693e-01	1.281906e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.124686e+00	2.082392e-01	2.560631e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.352789e+00	3.638236e-01	2.064054e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.400633e+00	2.119890e-01	1.207148e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.740781e-01	1.602300e-01	8.367037e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.737575e-01	5.306438e-02	7.262854e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.857204e-01	3.741071e-02	3.503852e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.024069e-02	3.638791e-03	6.306049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.862348e+02	9.545644e+00	1.722458e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.653717e+01	7.049398e-01	2.798255e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.852132e+00	7.214531e-02	2.363770e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.161182e+00	1.528675e-01	1.926244e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.821628e+00	2.657035e-01	1.724386e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.090527e+00	1.863754e-01	1.373421e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.441999e-01	1.196704e-01	1.146000e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.514360e-02	4.255777e-03	9.874424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.701523e+00	5.572222e-01	1.164076e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.852291e+00	6.836049e-01	7.674011e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.644797e+00	3.260975e-01	1.118328e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.269518e+00	2.466478e-01	2.247860e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.984419e+00	3.613428e-01	1.707162e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.523117e+00	4.054383e-01	2.610789e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.912743e+00	3.032925e-01	2.726168e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.515114e+00	2.915237e-01	1.734875e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.088674e+00	3.054616e-01	1.636007e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.805529e-01	1.461001e-01	1.580341e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.769521e-01	1.180649e-01	1.075052e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.322475e-01	5.849521e-02	8.030628e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.151788e-02	2.106793e-02	3.847404e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.598044e-03	6.631390e-04	3.413233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.291055e+01	2.223485e+00	3.871558e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.166224e+00	5.251569e-01	8.945725e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.988057e+00	1.919196e-01	1.993972e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.373909e+00	2.920690e-01	1.343186e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.452034e+00	1.664810e-01	1.341996e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.886268e+00	2.886498e-01	8.600655e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.335316e+00	2.436003e-01	2.317440e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.892662e+00	2.940919e-01	1.428371e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.279927e+00	1.921775e-01	1.578261e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.903260e-01	2.479950e-01	1.002298e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.719328e-01	7.563717e-02	1.959656e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.282005e-01	4.989936e-02	4.573189e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.305967e-02	2.911013e-03	5.597292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.861141e+02	9.360354e+00	1.500699e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.175115e+01	8.229954e-01	1.361397e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.500990e+01	9.671687e-01	5.793188e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.822677e+00	2.122867e-01	2.914655e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.874605e+00	5.427708e-01	8.239556e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.397299e+00	1.731685e-01	1.535283e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.976744e+00	1.088221e-01	1.710565e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.283148e+00	3.460415e-01	1.407833e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.776714e+00	2.088727e-01	2.356476e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.183958e+00	2.024476e-01	1.793562e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.945659e-01	1.236072e-01	1.502539e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.235450e-02	7.154502e-03	1.123959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.769159e+00	2.573569e-01	2.682372e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.160746e+00	3.103321e-02	1.516718e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.906260e+00	3.664381e-01	2.487820e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.204307e+00	2.144332e-01	1.745649e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.961072e-01	8.147942e-02	1.276913e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.253093e-01	5.700127e-02	5.839477e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.758296e-02	2.033096e-02	4.133040e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.380244e-04	2.847734e-03	5.246423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.392395e+00	2.572391e-01	3.490126e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.493857e+00	2.870765e-01	1.013302e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.368893e+00	2.028495e-01	9.542819e-02
2.675000e-01	3.750000e-02	3.750000e-02	6.131416e-01	8.327999e-02	9.581886e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.535631e-01	4.177852e-02	7.715071e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.654547e-01	1.307897e-02	3.442216e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.878244e-02	1.674547e-02	2.289596e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.319049e-04	1.794505e-03	2.605717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.454361e+01	5.869442e-01	7.073630e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.434473e+00	4.645388e-01	1.642140e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.505481e+00	2.518111e-01	1.353368e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.707726e-01	7.115948e-02	1.472384e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.725691e-02	5.214521e-03	1.079309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.050671e-01	1.362727e-01	3.706524e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.406347e+00	6.096127e-01	1.086881e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.727521e+00	5.297494e-01	2.120535e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.167586e+00	4.769914e-01	1.606875e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.155048e+00	4.250658e-01	2.064693e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.361601e+00	3.461691e-01	2.872215e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.758997e+00	2.775489e-01	2.336826e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.349706e+00	2.840492e-01	1.923058e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.348552e-01	1.176313e-01	2.460589e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.218340e-01	1.067446e-01	1.077728e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.857917e-01	5.331075e-02	8.236952e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.993824e-01	3.399511e-02	4.314116e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.469593e-02	1.563712e-02	3.919008e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.334744e-03	3.140389e-03	2.751830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.638506e+00	7.358491e-01	1.923498e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.013750e+01	9.125517e-01	1.399342e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.493546e+00	4.103041e-01	1.818215e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.658255e+00	5.864539e-01	2.958007e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.341408e+00	5.629647e-01	2.799696e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.273649e+00	3.970323e-01	1.224161e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.424501e+00	3.104271e-01	1.791775e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.841529e+00	3.403216e-01	1.233773e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.182105e+00	1.682933e-01	1.809987e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.322453e-01	9.360557e-02	1.092793e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.720158e-01	8.156480e-02	8.479861e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.903861e-01	5.951675e-02	8.214230e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.117266e-01	1.794700e-02	6.556427e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.015988e-01	2.784465e-02	2.515654e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.970237e-03	1.695845e-03	2.646846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.307413e+01	2.822645e+00	1.022421e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.857577e+01	2.425342e+00	4.250440e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.816502e+01	1.458977e+00	7.343726e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.048090e+01	1.375801e+00	6.881836e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.887974e+00	8.851902e-01	4.363967e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.907307e+00	6.430907e-01	3.696702e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.662870e+00	4.574259e-01	2.488407e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.884700e+00	3.445302e-01	1.290114e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.061474e+00	1.402669e-01	2.229319e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.627636e-01	1.187532e-01	1.432683e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.421393e-01	6.423341e-02	1.127893e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.026935e-02	4.595107e-03	5.806568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.855444e+00	5.268281e-01	7.293026e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.379359e+00	1.750038e-01	1.533667e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.671565e+00	4.821710e-01	2.697428e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.567723e+00	2.864802e-01	2.608245e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.995636e-01	1.379369e-01	2.017044e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.922410e-01	5.914518e-02	9.348212e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.253637e-01	2.182871e-02	6.079231e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.394174e-02	2.020173e-02	2.685897e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.662167e-04	1.021253e-03	1.694230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.706547e+01	1.879143e+00	2.767020e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.051093e+00	1.417798e-01	3.984564e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.306252e+00	4.063648e-01	8.564678e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.439055e+00	3.425446e-01	2.078505e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.384624e+00	1.737335e-01	1.516176e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.164008e-01	8.971092e-02	1.075639e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.436038e-01	3.046809e-02	7.809664e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.413928e-01	1.565633e-02	3.287961e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.249595e-03	3.393357e-03	5.996890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.816033e+02	1.081837e+01	1.834049e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.013572e+01	1.806668e+00	3.120020e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.020513e+00	3.015391e-01	2.610229e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.117694e+00	2.505499e-01	1.471970e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.999637e+00	2.982088e-01	9.758013e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.145995e-01	1.122670e-01	1.735278e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.138368e-01	6.592514e-02	1.186314e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.354664e-03	3.389372e-03	8.373556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.058563e+00	5.034209e-01	9.788682e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.068166e+00	7.981420e-01	8.931871e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.981683e+00	6.646622e-01	2.790654e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.785977e+00	4.837116e-01	6.280748e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.154258e+00	3.821597e-01	2.170817e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.502032e+00	3.538919e-01	4.569079e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.115434e+00	3.585722e-01	2.626724e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.608879e+00	2.785754e-01	2.172087e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.027797e+00	1.562029e-01	2.268807e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.902841e-01	1.091042e-01	1.733572e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.365235e-01	6.673728e-02	1.064552e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.146228e-01	3.859564e-02	4.974220e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.812971e-02	1.648668e-02	4.200358e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.594798e-03	3.253991e-03	2.707778e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.798383e+01	1.753120e+00	4.084384e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.243396e+01	1.799755e+00	8.364824e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.792049e+00	5.817302e-01	3.684035e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.109800e+00	2.740505e-01	9.805781e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.848904e+00	3.399908e-01	1.265863e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.977696e+00	3.945315e-01	1.444015e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.420083e+00	2.610473e-01	2.421546e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.933287e+00	2.425984e-01	2.156361e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.208125e+00	1.878645e-01	1.624815e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.125979e-01	9.779572e-02	9.178817e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.027699e-01	4.636585e-02	8.895067e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.765958e-01	2.227496e-02	4.976557e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.154465e-02	4.371548e-03	5.624512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.798266e+02	1.043108e+01	1.436870e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.862704e+01	1.129581e+00	7.451502e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.746857e+01	7.879813e-01	3.224300e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.006626e+01	8.588599e-01	6.699138e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.487934e+00	6.139338e-01	6.007072e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.750011e+00	4.774428e-01	2.318671e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.144532e+00	2.475294e-01	1.349223e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.437748e+00	2.989125e-01	2.110756e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.701743e+00	2.249821e-01	1.932928e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.016634e+00	1.422426e-01	2.224061e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.030395e-01	7.006837e-02	1.704475e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.588000e-02	6.746994e-03	7.980602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.038245e+00	2.520686e-01	4.273284e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.022154e+00	2.836342e-01	1.400246e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.640535e+00	3.777466e-01	2.178628e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.682827e-01	2.084280e-01	1.989397e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.030818e-01	1.279942e-01	1.340135e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.713257e-01	6.606529e-02	1.051090e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.472092e-02	3.464076e-02	3.759123e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.323546e-03	1.118033e-03	3.296961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.531857e+00	3.030862e-01	4.672037e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.321678e+00	3.258774e-01	1.640750e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.237686e+00	2.416567e-01	1.173061e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.939560e-01	1.398567e-01	8.610674e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.843971e-01	3.493983e-02	9.294145e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.922157e-01	4.731865e-02	4.736466e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.162720e-02	1.448331e-02	2.585014e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.232204e-03	9.628024e-04	2.638072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.439980e+01	6.457954e-01	9.498699e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.787804e+00	6.000400e-01	7.376034e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.274300e+00	2.118201e-01	2.332938e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.033686e-01	1.458729e-01	1.256958e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.371619e-02	5.901567e-03	1.235274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.805833e-01	2.067338e-01	8.602261e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.193206e+00	6.984657e-01	1.264285e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.728819e+00	4.609330e-01	2.616775e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.730854e+00	3.910061e-01	1.074195e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.821794e+00	5.001723e-01	3.258368e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.069782e+00	4.478102e-01	2.304192e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.516333e+00	3.012851e-01	3.206718e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.194954e+00	3.419811e-01	1.842624e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.562406e-01	2.003842e-01	2.107688e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.594802e-01	1.101047e-01	1.370419e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.473856e-01	7.187778e-02	1.244744e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.059920e-01	7.957869e-02	7.083206e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.248492e-02	1.624212e-02	3.974987e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.404158e-03	1.300217e-03	1.966033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.256804e+00	6.901492e-01	3.404395e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.012638e+01	9.843147e-01	1.399242e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.569679e+00	4.889270e-01	2.204211e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.999798e+00	9.496397e-01	2.936866e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.204312e+00	7.688394e-01	1.990014e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.908506e+00	3.599721e-01	2.246347e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.217564e+00	3.785413e-01	2.542591e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.678982e+00	3.659086e-01	1.211331e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.248981e+00	3.339115e-01	1.216783e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.535298e-01	1.541387e-01	1.634463e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.462308e-01	7.886302e-02	1.209282e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.508653e-01	5.355901e-02	1.181612e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.284639e-01	5.836543e-02	5.016299e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.140337e-02	1.576156e-02	4.565047e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.271071e-03	2.715910e-03	3.210526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.505562e+01	1.570897e+00	1.652518e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.671826e+01	2.126330e+00	6.260388e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.927899e+01	2.193551e+00	2.792965e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.169782e+01	2.297619e+00	3.384113e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.862148e+00	1.392113e+00	1.076887e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.285289e+00	6.707632e-01	1.984141e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.761554e+00	5.298990e-01	2.699861e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.836866e+00	5.077712e-01	2.092685e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.060681e+00	1.584076e-01	2.944306e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.230777e-01	2.007458e-01	1.449730e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.639816e-01	9.112328e-02	1.189305e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.231046e-02	3.156715e-03	7.052953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.325903e+00	5.677959e-01	1.006836e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.205456e+00	2.392304e-01	1.113030e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.529622e+00	5.430506e-01	2.605755e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.343228e+00	2.869196e-01	2.329673e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.572899e-01	1.735473e-01	1.800314e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.597421e-01	7.339987e-02	1.099189e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.429258e-01	6.096664e-02	4.608510e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.150738e-02	5.521250e-03	2.351077e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.565408e-04	4.527546e-04	9.893771e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.862276e+01	1.880172e+00	3.365244e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.584072e+00	2.517818e-01	1.246941e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.328938e+00	2.764620e-01	8.868146e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.203304e+00	3.578748e-01	2.057738e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.305489e+00	2.541946e-01	1.408733e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.411254e-01	1.022609e-01	1.241827e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.001596e-01	4.666882e-02	7.351107e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.516840e-01	3.500996e-02	4.708753e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.023618e-03	3.066839e-03	5.584087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.945403e+02	1.198701e+01	1.586516e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.820672e+01	7.831145e-01	7.180252e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.612763e+00	3.558572e-01	8.282377e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.680423e+00	1.619753e-01	6.403766e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.663679e+00	1.743728e-01	2.310109e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.082297e-01	1.851950e-01	1.480165e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.002733e-01	8.766807e-02	1.428078e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.466013e-02	5.261784e-03	8.323546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.960298e+00	7.267186e-01	1.282223e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.023679e+00	8.426493e-01	7.655497e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.590536e+00	3.469721e-01	2.458085e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.455934e+00	3.402125e-01	1.566713e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.072292e+00	4.993150e-01	2.043284e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.434570e+00	4.732408e-01	4.969365e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.934592e+00	4.679647e-01	2.410726e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.365785e+00	2.720377e-01	3.203242e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.836692e-01	2.207253e-01	2.534586e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.593840e-01	1.334818e-01	1.683776e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.869898e-01	7.593201e-02	1.405835e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.250648e-01	7.803454e-02	7.129087e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.700180e-02	1.999016e-02	3.782231e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.585634e-03	1.370943e-03	2.036697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.488977e+01	3.186138e+00	4.471995e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.857430e+00	8.287210e-01	5.852729e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.950243e+00	1.847334e-01	3.553600e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.785192e+00	4.096866e-01	4.906995e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.593414e+00	2.102600e-01	2.743338e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.916209e+00	4.311469e-01	1.415833e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.276769e+00	3.512912e-01	2.967569e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.763850e+00	3.443280e-01	2.100807e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.174543e+00	2.038296e-01	1.486651e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.885145e-01	9.622308e-02	1.138797e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.566347e-01	4.895451e-02	1.284290e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.985088e-01	3.868743e-02	5.789535e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.306341e-02	3.481163e-03	4.491167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.952664e+02	1.307736e+01	1.378735e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.618395e+01	1.040168e+00	1.633700e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.531739e+01	5.898354e-01	1.233087e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.011070e+01	5.103892e-01	5.888465e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.436616e+00	3.381542e-01	8.973162e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.225261e+00	2.343231e-01	2.866512e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.685468e+00	1.298168e-01	2.089396e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.012075e+00	1.452183e-01	1.267549e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.724345e+00	3.187363e-01	2.069211e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.011478e+00	1.407826e-01	2.676222e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.521227e-01	1.192023e-01	1.342184e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.066245e-02	5.156048e-03	9.850379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.905965e+00	2.911623e-01	3.295021e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.239516e+00	1.193961e-01	1.105619e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.762317e+00	3.538294e-01	3.780384e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.012349e+00	2.152909e-01	2.340434e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.149406e-01	9.265548e-02	1.619888e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.838797e-01	5.583341e-02	7.072757e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.027211e-02	2.851160e-02	4.847794e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.183226e-03	2.744524e-03	3.381708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.649666e+00	3.524308e-01	3.651146e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.429022e+00	2.716642e-01	1.709986e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.169517e+00	1.959988e-01	1.630931e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.910607e-01	1.136765e-01	1.068268e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.146598e-01	4.804829e-02	5.800292e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.056192e-01	1.742163e-02	5.370895e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.787632e-02	9.878244e-03	2.024949e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.281747e-04	1.599137e-03	2.278967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.545039e+01	8.183166e-01	6.219467e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.869951e+00	3.590390e-01	3.340539e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.184649e+00	1.827708e-01	2.509066e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.292074e-01	1.143222e-01	1.112366e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.571987e-02	3.014103e-03	1.005016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.299685e-01	1.716680e-01	5.136005e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.678060e+00	7.213935e-01	1.284296e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.945542e+00	7.433268e-01	1.241788e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.180676e+00	6.753391e-01	2.615049e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.075060e+00	4.849995e-01	5.067879e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.281129e+00	4.007134e-01	3.080935e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.651134e+00	3.411339e-01	3.775343e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.096714e+00	2.123010e-01	3.704239e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.062187e-01	1.667296e-01	1.873306e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.232886e-01	1.180317e-01	1.950245e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.464642e-01	7.772298e-02	8.303568e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.820980e-01	3.667127e-02	6.501793e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.767405e-02	1.299256e-02	4.576227e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.967367e-03	2.086928e-03	3.902798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.990196e+00	9.598255e-01	2.514961e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.009523e+01	1.101314e+00	1.663725e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.677712e+00	5.750892e-01	5.681969e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.872841e+00	8.367307e-01	5.349384e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.248207e+00	7.985513e-01	1.696652e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.034771e+00	4.734254e-01	3.364568e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.220433e+00	3.153573e-01	5.460115e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.610618e+00	2.728654e-01	1.544957e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.117806e+00	1.595286e-01	2.773660e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.734744e-01	1.671770e-01	1.475662e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.761912e-01	7.653725e-02	1.495396e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.452813e-01	1.027761e-01	7.050354e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.664342e-01	2.424789e-02	9.485361e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.254189e-02	8.997436e-03	4.424894e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.616666e-03	1.070205e-03	3.744335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.513154e+01	2.089021e+00	1.174647e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.990915e+01	2.983983e+00	3.947384e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.900668e+01	2.112743e+00	2.795384e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.059474e+01	1.374261e+00	1.009400e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.960366e+00	9.510336e-01	4.515253e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.529752e+00	4.921097e-01	4.485318e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.550178e+00	5.662965e-01	3.798802e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.508165e+00	2.893672e-01	3.127670e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.300629e-01	2.247916e-01	2.608791e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.384073e-01	1.358844e-01	1.525853e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.226923e-01	1.017057e-01	1.457131e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.570261e-03	1.500450e-03	5.864515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.097037e+00	6.991830e-01	8.659845e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.294827e+00	1.681030e-01	8.908822e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.626490e+00	5.200658e-01	4.492907e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.507051e+00	3.398733e-01	3.250207e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.117564e-01	1.495467e-01	1.850616e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.485670e-01	7.093627e-02	1.092841e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.393855e-01	2.891695e-02	5.318104e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.088881e-02	1.212278e-02	2.242508e-02
8.200000e-01	1.800000e-01	1.800000e-01	-5.031216e-05	1.613677e-03	1.962089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.887170e+01	2.651413e+00	3.437572e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.745240e+00	3.013936e-01	1.254174e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.332005e+00	4.012459e-01	1.513526e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.296290e+00	3.418617e-01	3.193569e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.229679e+00	2.164886e-01	1.942026e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.790807e-01	1.019803e-01	1.121164e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.829500e-01	4.087587e-02	7.315460e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.412253e-01	3.179708e-02	3.548235e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.099435e-03	2.667153e-03	5.294886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.901816e+02	1.464422e+01	2.035073e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.928068e+01	1.932866e+00	3.074712e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.270038e+00	6.129953e-01	2.988642e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.124193e+00	2.969342e-01	1.732689e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.584722e+00	2.072248e-01	2.157308e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.508614e-01	1.135385e-01	2.112241e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.226766e-01	7.440642e-02	1.073444e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.518586e-03	2.120981e-03	8.460012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.246693e+00	5.587737e-01	1.206744e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.251288e+00	1.038819e+00	1.028939e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.224809e+00	6.796819e-01	1.548520e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.539645e+00	2.793521e-01	2.611079e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.139106e+00	4.746607e-01	3.877715e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.600162e+00	5.627277e-01	4.206140e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.072145e+00	5.031046e-01	3.275369e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.433149e+00	2.693091e-01	4.334323e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.545322e-01	1.833025e-01	2.537552e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.730883e-01	1.681290e-01	1.631571e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.818576e-01	7.322175e-02	1.172499e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.957326e-01	3.353749e-02	6.581139e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.335504e-02	1.478991e-02	4.846011e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.936115e-03	1.925100e-03	3.929251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.096406e+01	2.581233e+00	5.259262e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.226880e+01	2.209723e+00	8.056966e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.056922e+00	9.669786e-01	2.598998e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.798395e+00	2.777073e-01	3.981585e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.728484e+00	3.277546e-01	3.666233e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.278630e+00	5.742337e-01	1.165660e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.459278e+00	3.303148e-01	2.974713e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.649802e+00	2.704015e-01	4.638951e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.110389e+00	1.819500e-01	1.656828e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.173021e-01	1.091707e-01	1.655003e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.888195e-01	8.503428e-02	7.361418e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.453173e-01	2.585314e-02	7.950921e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.783869e-03	1.746098e-03	7.242585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.908853e+02	1.577683e+01	1.624107e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.673659e+01	5.187883e-01	3.556325e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.617614e+01	1.160283e+00	4.401357e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.336586e+01	2.275826e+00	5.965646e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.488056e+00	7.140382e-01	7.391809e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.361375e+00	3.010172e-01	2.170786e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.078687e+00	2.468550e-01	2.960595e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.170597e+00	2.733698e-01	1.950458e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.466588e+00	1.777590e-01	2.940332e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.137187e-01	1.165760e-01	2.626998e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.377529e-01	9.854920e-02	1.232688e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.383245e-02	3.395177e-03	7.889463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.340880e+00	2.438621e-01	3.709093e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.730223e+00	2.191242e-01	5.603086e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.475766e+00	3.529432e-01	2.377484e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.096314e-01	1.796721e-01	1.773319e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.317170e-01	1.255506e-01	1.041400e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.528012e-01	7.169877e-02	6.937358e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.008746e-02	2.613015e-02	3.116328e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.996863e-03	1.052301e-03	2.542767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.803859e+00	2.932476e-01	4.653660e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.133418e+00	3.802688e-01	1.059085e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.095289e+00	1.579512e-01	1.264608e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.801175e-01	9.981653e-02	1.073072e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.134206e-01	5.900964e-02	6.024870e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.790746e-01	3.557775e-02	3.761611e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.732842e-02	1.407265e-02	2.108523e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.766810e-03	5.720636e-04	2.311466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.495401e+01	6.681954e-01	9.962373e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.031964e+00	6.035127e-01	1.948095e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.324607e+00	2.476253e-01	1.771991e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.203282e-01	8.892933e-02	1.460046e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.192017e-02	7.468118e-03	1.065929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.196323e+00	2.641868e-01	7.526743e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.871703e+00	6.387296e-01	1.117527e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.447371e+00	1.603426e-01	7.191094e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.539434e+00	5.390731e-01	1.871732e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.637075e+00	4.588604e-01	2.045218e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.914440e+00	4.588278e-01	2.217022e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.470564e+00	3.760776e-01	2.141071e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.809645e-01	1.871191e-01	2.050726e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.243002e-01	1.431825e-01	1.992860e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.227745e-01	1.203025e-01	8.956653e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.315083e-01	9.480314e-02	8.172671e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.783978e-01	5.242444e-02	5.341060e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.016600e-02	1.683444e-02	2.008839e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.063862e-03	4.292468e-04	3.066912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.572879e+00	7.794621e-01	3.267591e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.042725e+01	1.233262e+00	1.032563e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.869540e+00	7.865180e-01	5.477342e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.391224e+00	4.160175e-01	3.249466e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.992344e+00	7.081097e-01	1.033392e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.919571e+00	6.686452e-01	1.250301e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.075736e+00	3.465656e-01	1.704722e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.526104e+00	2.906254e-01	1.389941e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.000093e+00	1.573460e-01	1.548180e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.739588e-01	1.336167e-01	1.022081e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.192898e-01	1.094212e-01	7.637650e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.613961e-01	5.854275e-02	1.449652e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.122630e-01	6.010946e-02	5.883630e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.739759e-02	2.346508e-02	2.931254e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.887476e-03	1.301514e-03	3.525478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.771776e+01	1.801311e+00	1.800358e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.883582e+01	2.498094e+00	4.874907e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.901301e+01	2.502761e+00	1.708246e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.135026e+01	2.326191e+00	4.239286e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.863195e+00	1.313969e+00	1.130505e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.809551e+00	7.286257e-01	3.078979e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.505587e+00	5.698638e-01	2.214963e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.514833e+00	2.503056e-01	4.400414e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.136562e+00	2.775369e-01	1.559351e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.064759e-01	1.313347e-01	1.361779e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.895157e-01	1.038388e-01	1.352540e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.111117e-02	3.330054e-03	7.928966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.777616e+00	6.002368e-01	9.128009e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.168768e+00	2.305482e-01	7.214698e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.290794e+00	4.636712e-01	2.469952e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.205599e+00	2.361936e-01	2.462359e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.730924e-01	1.751725e-01	1.324591e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.087450e-01	6.241767e-02	1.207196e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.215429e-01	3.266436e-02	4.796351e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.545628e-02	9.304948e-03	1.776556e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.236401e-04	1.853340e-04	1.235179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.110339e+01	2.150161e+00	3.087780e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.261475e+00	4.204124e-01	3.971589e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.104113e+00	1.654828e-01	1.100663e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.984022e+00	3.217748e-01	2.267941e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.139388e+00	1.664048e-01	1.691185e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.685092e-01	9.673720e-02	9.701789e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.938900e-01	5.139527e-02	5.735661e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.616740e-01	3.251802e-02	3.654321e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.407381e-03	2.769756e-03	5.000218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.088814e+02	1.316400e+01	1.381392e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.714011e+01	7.660277e-01	2.266724e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.025622e+00	3.643193e-01	6.903840e-02
4.250000e-02	1.750000e-02	1.750000e-02	1.818346e+00	1.008534e-01	4.160317e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.874618e+00	3.060388e-01	8.034711e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.837833e-01	1.286263e-01	2.008084e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.092701e-01	9.571622e-02	1.108788e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.386395e-02	6.449966e-03	8.359047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.634521e+00	7.248420e-01	1.398130e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.941406e+00	4.560994e-01	6.300981e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.516423e+00	2.212012e-01	1.043846e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.448621e+00	4.010579e-01	1.634297e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.954461e+00	6.822112e-01	1.757221e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.284111e+00	4.315641e-01	3.677552e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.785614e+00	4.132552e-01	2.368134e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.273534e+00	2.549450e-01	2.580401e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.986268e-01	1.459133e-01	2.817884e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.108688e-01	1.597913e-01	1.121397e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.783690e-01	1.031470e-01	8.398681e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.038680e-01	5.901076e-02	5.363764e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.277354e-02	1.752560e-02	2.054789e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.289444e-03	3.666132e-04	2.969273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.838322e+01	2.707666e+00	4.888176e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.234896e+00	4.213669e-01	7.294970e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.225014e+00	7.376076e-01	9.181822e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.386483e+00	3.995328e-01	3.057795e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.169291e+00	1.363780e-01	4.692941e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.880918e+00	4.274667e-01	1.390240e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.198012e+00	6.188762e-01	1.785056e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.563366e+00	2.198098e-01	2.680063e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.017198e+00	1.450904e-01	1.676134e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.183004e-01	9.004591e-02	1.122331e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.662872e-01	7.825329e-02	8.207617e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.874055e-01	5.197154e-02	6.309299e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.110914e-02	2.243230e-03	4.686223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.081591e+02	1.196210e+01	1.385464e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.301014e+01	1.450907e+00	9.176897e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.499335e+01	2.339596e+00	1.585882e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.028095e+01	7.076218e-01	6.064461e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.077178e+00	3.582766e-01	1.471500e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.190866e+00	3.655437e-01	2.908475e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.632751e+00	1.130671e-01	1.722346e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.755251e+00	3.892103e-01	2.487421e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.429986e+00	1.917523e-01	2.872296e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.026035e+00	2.264784e-01	1.611621e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.700647e-01	8.859028e-02	1.583939e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.592684e-02	5.974156e-03	9.678310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.188168e+00	2.827392e-01	2.931007e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.976263e+00	1.273324e-01	5.484125e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.559602e+00	3.087669e-01	3.097168e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.004985e+00	2.509612e-01	1.842249e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.580012e-01	8.738988e-02	1.521657e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.843036e-01	2.987686e-02	8.438441e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.385898e-02	2.563315e-02	3.501609e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.504652e-04	1.219275e-03	3.318069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.918856e+00	3.468851e-01	2.893711e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.002158e+00	1.725942e-01	2.327969e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.234745e+00	2.100719e-01	1.469077e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.519857e-01	8.132927e-02	1.021476e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.770941e-01	3.408409e-02	6.928425e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.019097e-01	2.126960e-02	3.842543e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.090363e-02	1.110571e-02	2.225523e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.788569e-05	7.109128e-04	2.297014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.574848e+01	7.145045e-01	6.150980e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.897025e+00	4.869015e-01	1.971828e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.058596e+00	1.513584e-01	2.334173e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.140925e-01	5.801351e-02	1.432124e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.308687e-02	3.764846e-03	9.971309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.581068e-01	2.294025e-01	5.390360e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.543588e+00	8.382624e-01	1.165862e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.892290e+00	4.270416e-01	1.550456e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.663310e+00	4.304042e-01	2.554846e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.731105e+00	4.461584e-01	3.341798e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.162043e+00	5.271854e-01	3.103353e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.461920e+00	2.728434e-01	3.057610e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.038978e+00	1.945480e-01	2.260337e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.953251e-01	2.062657e-01	1.597447e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.390921e-01	1.321756e-01	1.171037e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.773291e-01	6.200048e-02	1.100867e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.471337e-01	3.380901e-02	4.854513e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.024064e-02	8.174423e-03	4.477511e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.357959e-03	1.311907e-03	1.478368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.095738e+00	9.677023e-01	2.434177e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.117320e+01	1.283559e+00	9.832333e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.790838e+00	6.050370e-01	1.662153e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.239013e+00	6.842020e-01	1.658915e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.767364e+00	5.813760e-01	3.344745e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.714698e+00	3.994981e-01	3.433587e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.150421e+00	2.878566e-01	2.849590e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.512779e+00	2.606904e-01	2.538688e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.061632e+00	2.485651e-01	1.873839e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.523576e-01	1.772014e-01	1.176104e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.580407e-01	5.558094e-02	1.071242e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.972349e-01	7.442709e-02	9.963550e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.538053e-01	2.450838e-02	4.430994e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.998501e-02	1.781862e-02	4.408677e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.868370e-03	8.898723e-04	2.481693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.228786e+01	3.827665e+00	1.271352e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.161179e+01	3.104729e+00	2.934402e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.792545e+01	2.286638e+00	2.471577e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.447864e+00	1.278684e+00	2.698830e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.466587e+00	6.332376e-01	8.281872e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.513525e+00	6.858336e-01	3.430477e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.292157e+00	3.621681e-01	2.969073e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.494644e+00	3.414797e-01	2.478501e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.479005e-01	1.418505e-01	2.374825e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.860392e-01	9.020453e-02	1.469465e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.471475e-01	4.807469e-02	1.204106e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.033384e-03	1.618630e-03	6.265225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.505610e+00	6.526031e-01	9.210870e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.263209e+00	2.879264e-01	2.974503e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.414529e+00	4.325685e-01	3.866259e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.387163e+00	2.983666e-01	3.043225e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.684559e-01	1.443399e-01	1.714906e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.860036e-01	4.942162e-02	1.218560e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.950348e-02	2.801222e-02	4.247687e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.220718e-02	7.545065e-03	2.227170e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.954485e-04	7.255508e-04	1.080407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.100715e+01	2.415916e+00	3.363156e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.436420e+00	5.114684e-01	1.013958e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.033379e+00	3.927699e-01	1.876472e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.270997e+00	3.603060e-01	3.048642e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.111942e+00	1.978176e-01	1.994244e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.357663e-01	7.065828e-02	1.370133e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.668697e-01	4.538975e-02	6.100196e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.697286e-02	1.808431e-02	3.853297e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.007548e-03	1.600619e-03	4.565750e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.107047e+02	1.773426e+01	1.897297e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.634190e+01	2.247909e+00	8.961472e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.441995e+00	7.781868e-01	2.652791e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.989191e+00	3.361377e-01	2.024175e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.582163e+00	1.881821e-01	2.073885e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.063792e-01	1.065970e-01	1.993499e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.883788e-01	5.307593e-02	1.695902e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.512891e-03	2.736952e-03	7.482775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.943310e+00	6.784401e-01	1.165773e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.436372e+00	7.142941e-01	9.982904e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.075054e+00	4.162451e-01	9.099403e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.454827e+00	6.342546e-01	1.249287e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.902810e+00	4.053654e-01	3.091367e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.422343e+00	4.930869e-01	2.844733e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.853033e+00	4.297442e-01	4.537316e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.348508e+00	2.735129e-01	2.645076e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.860830e-01	1.573734e-01	2.249844e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.587910e-01	1.735726e-01	1.484354e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.333346e-01	6.669677e-02	1.180110e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.521426e-01	2.995165e-02	5.959372e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.191406e-02	8.553046e-03	3.964244e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.434611e-03	1.253922e-03	1.522668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.494869e+01	3.238025e+00	4.004874e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.221719e+01	1.059431e+00	1.596789e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.833693e+00	1.089878e+00	4.903204e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.224998e+00	6.845889e-01	9.098198e-02
6.000000e-02	1.000000e-02	1.000000e-02	2.961348e+00	2.410512e-01	4.035151e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.660256e+00	3.135039e-01	3.133287e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.068758e+00	2.598194e-01	5.314821e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.658191e+00	2.986073e-01	1.966171e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.087133e+00	1.934093e-01	1.489535e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.263537e-01	9.599046e-02	1.065926e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.281801e-01	4.945602e-02	1.057464e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.389888e-01	2.100043e-02	4.004031e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.443742e-03	1.405063e-03	5.156436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.081263e+02	1.362780e+01	1.698744e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.609601e+01	2.703026e+00	7.811812e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.549006e+01	1.717409e+00	2.238370e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.005474e+01	1.011586e+00	7.742816e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.004990e+00	1.205494e+00	1.777232e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.286602e+00	5.577685e-01	3.753659e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.957443e+00	1.313790e-01	2.776151e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.869104e+00	1.930462e-01	2.059611e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.529130e+00	2.753673e-01	1.928283e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.134762e-01	1.022984e-01	2.522896e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.044395e-01	9.088474e-02	1.534273e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.202405e-02	3.700578e-03	7.558194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.413945e+00	2.379007e-01	3.568638e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.540222e+00	2.520120e-01	7.928593e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.476241e+00	2.811382e-01	2.205005e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.397512e-01	2.017025e-01	1.547019e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.794121e-01	1.206217e-01	1.345512e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.444971e-01	7.778181e-02	6.571676e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.336614e-02	2.469373e-02	4.133566e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.147291e-03	7.683482e-04	2.539957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.805771e+00	2.706175e-01	3.963558e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.058942e+00	3.105860e-01	9.280958e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.013524e+00	1.374211e-01	1.506360e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.396671e-01	1.328135e-01	6.728490e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.001461e-01	5.892864e-02	6.598743e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.682683e-01	3.236564e-02	3.144470e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.205202e-02	1.070308e-02	2.235399e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.658631e-03	6.620839e-04	2.700327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.496177e+01	6.129977e-01	8.480725e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.091853e+00	4.746599e-01	2.183953e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.327104e+00	2.788395e-01	1.488131e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.682048e-01	1.199891e-01	1.124492e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.183663e-02	5.883832e-03	9.241547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.628608e+00	3.806301e-01	1.001945e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.758746e+00	6.611904e-01	1.222412e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.277821e+00	3.303808e-01	3.902019e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.354390e+00	4.839054e-01	1.264770e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.541367e+00	5.134655e-01	1.873645e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.891553e+00	4.150221e-01	1.985730e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.380679e+00	2.526414e-01	2.142778e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.106034e+00	2.351887e-01	2.417488e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.959856e-01	1.256761e-01	1.904182e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.344704e-01	1.670318e-01	8.828117e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.160937e-01	6.819295e-02	5.849069e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.423585e-01	3.727374e-02	5.877930e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.431803e-02	2.768354e-02	2.251401e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.319467e-03	5.500585e-04	2.951616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.616720e+00	6.602261e-01	2.991226e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.018694e+01	6.283105e-01	1.091195e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.364916e+00	6.796815e-01	6.106547e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.370886e+00	6.801444e-01	1.719647e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.800109e+00	8.459539e-01	4.550719e-02
1.125000e-01	1.250000e-02	1.250000e-02	2.684875e+00	4.983514e-01	1.181517e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.026969e+00	4.042467e-01	1.512100e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.446327e+00	2.268927e-01	1.725467e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.191781e+00	2.535514e-01	1.243856e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.476559e-01	1.007480e-01	2.094915e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.681445e-01	1.163529e-01	4.385874e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.889306e-01	1.675281e-01	2.726700e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.976928e-02	1.784544e-02	8.811963e-02
4.610000e-01	3.600000e-02	3.600000e-02	-4.078827e-04	1.827023e-02	5.852135e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.408902e-03	4.769578e-04	4.642697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.295936e+01	1.530779e+00	1.628806e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.875980e+01	1.761424e+00	4.354256e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.837273e+01	2.704916e+00	2.391364e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.052289e+01	1.795014e+00	4.450250e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.333996e+00	1.181604e+00	8.958652e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.847217e+00	5.294409e-01	2.366881e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.588068e+00	5.138386e-01	2.195874e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.747642e+00	4.629857e-01	1.873205e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.394876e-01	1.513323e-01	1.965811e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.390981e-01	1.331066e-01	1.647591e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.623749e-01	8.296318e-02	1.053263e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.091868e-02	3.698976e-03	5.375898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.928766e+00	5.954422e-01	8.392868e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.044614e+00	2.180346e-01	1.150982e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.094601e+00	4.147621e-01	2.941518e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.353344e+00	2.537665e-01	1.980618e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.686463e-01	1.387779e-01	1.318603e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.119298e-01	7.239167e-02	7.346845e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.098784e-01	3.002815e-02	5.152061e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.006756e-02	5.634351e-03	1.775619e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.899996e-04	3.314730e-04	9.311073e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.148129e+01	1.824065e+00	2.778127e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.011249e+00	1.018775e-01	1.768752e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.985970e+00	2.614934e-01	1.444900e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.934297e+00	3.197636e-01	2.420586e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.148302e+00	1.926933e-01	1.424721e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.839696e-01	1.082621e-01	8.466903e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.984967e-01	6.608454e-02	6.247939e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.407919e-01	3.046702e-02	4.057644e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.499830e-03	1.885951e-03	5.280744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.104337e+02	1.007329e+01	1.559155e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.651261e+01	1.034206e+00	1.112367e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.969207e+00	3.393539e-01	1.227801e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.423595e+00	1.167607e-01	9.288596e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.676395e+00	1.653684e-01	1.894439e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.850012e-01	1.333919e-01	1.349681e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.913766e-01	7.032284e-02	1.145444e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.251377e-02	4.413553e-03	7.016637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.891664e+00	7.321344e-01	1.452908e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.860863e+00	9.796759e-01	5.988804e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.474057e+00	2.050663e-01	5.039692e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.218416e+00	4.147352e-01	1.747035e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.826118e+00	5.453219e-01	1.760448e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.251452e+00	4.024687e-01	2.414511e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.749878e+00	3.600328e-01	2.636330e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.299113e+00	2.430677e-01	2.021658e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.831706e-01	1.599782e-01	2.277188e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.033562e-01	1.587001e-01	1.010200e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.773290e-01	1.222173e-01	6.945556e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.673601e-01	4.438957e-02	4.911607e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.467138e-02	2.646705e-02	2.308684e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.396312e-03	5.637631e-04	3.107463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.956953e+01	2.752336e+00	4.653004e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.497042e+00	3.210377e-01	9.927581e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.222251e+00	5.739248e-02	5.441436e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.474299e+00	5.131653e-01	9.802179e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.378352e+00	3.758593e-01	4.893974e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.588339e+00	3.192345e-01	2.689272e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.281886e+00	4.435324e-01	1.289918e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.495080e+00	2.136341e-01	1.964985e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.096013e+00	1.860688e-01	1.490697e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.427236e-01	1.313777e-01	1.343154e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.016022e-01	1.098778e-01	6.091506e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.777788e-01	3.809456e-02	3.560019e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.741037e-03	1.983822e-03	5.959603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.074768e+02	9.245531e+00	1.695574e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.381867e+01	1.572788e+00	1.099899e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.493745e+01	1.968710e+00	8.886608e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.431752e+00	6.554785e-01	2.270754e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.271465e+00	7.711099e-01	4.464329e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.882081e+00	1.533673e-01	2.620706e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.482868e+00	6.976902e-02	1.679148e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.048010e+00	2.591147e-01	8.626224e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.647408e+00	2.909790e-01	1.796791e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.178987e-01	1.292971e-01	1.549374e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.111402e-01	1.048927e-01	1.228532e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.681812e-02	4.376732e-03	8.436132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.345190e+00	2.637373e-01	3.141228e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.845410e+00	1.948181e-01	1.305124e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.439525e+00	3.159792e-01	2.446820e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.807546e-01	2.073733e-01	1.805218e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.483685e-01	7.144283e-02	1.333528e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.068851e-01	6.412170e-02	6.209053e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.401569e-02	1.412269e-02	3.691733e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.034528e-03	2.152714e-03	3.024914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.009217e+00	2.613212e-01	3.604200e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.097725e+00	2.977921e-01	1.302831e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.988015e-01	1.816869e-01	1.149149e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.487062e-01	8.984408e-02	7.807651e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.802284e-01	2.861265e-02	5.674568e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.031547e-01	1.699863e-02	3.217962e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.839442e-02	7.517311e-03	2.283753e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.969634e-04	1.130607e-03	1.638643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.578413e+01	5.658639e-01	6.614548e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.605398e+00	3.876831e-01	2.005870e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.133810e+00	1.884737e-01	1.516010e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.080255e-01	1.052970e-01	1.025837e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.334282e-02	2.887749e-03	9.078479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.243758e+00	3.535670e-01	6.024023e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.949851e+00	7.511688e-01	1.417970e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.535669e+00	5.591053e-01	3.237025e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.683781e+00	6.571422e-01	2.171177e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.562144e+00	4.262201e-01	3.925302e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.966254e+00	4.655680e-01	2.515952e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.311664e+00	2.423186e-01	2.806585e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.020537e+00	2.333376e-01	1.797312e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.460384e-01	1.070502e-01	2.408116e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.022560e-01	1.247088e-01	1.068745e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.599099e-01	5.699353e-02	1.045447e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.498367e-01	4.249262e-02	4.856140e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.505431e-02	3.901540e-02	3.388225e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.337829e-03	1.496673e-03	2.353303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.222459e+00	1.105201e+00	3.008903e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.033074e+01	1.341654e+00	1.286750e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.545698e+00	4.162113e-01	3.874272e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.336101e+00	4.658267e-01	2.006492e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.852010e+00	4.785545e-01	2.079824e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.869740e+00	5.134725e-01	1.276688e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.972297e+00	4.257887e-01	1.544554e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.311124e+00	1.945198e-01	2.266057e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.008213e+00	2.629352e-01	1.219349e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.089000e-01	1.348577e-01	1.000399e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.413890e-01	5.543796e-02	1.455396e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.028681e-01	3.494159e-02	1.016273e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.785493e-01	5.214573e-02	4.134910e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.160924e-02	1.816030e-02	4.242771e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.527189e-03	1.355750e-03	2.259290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.778769e+01	3.501902e+00	1.043008e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.918187e+01	1.382663e+00	4.675008e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.709761e+01	2.114572e+00	9.940313e-02
2.875000e-02	6.250000e-03	6.250000e-03	9.781551e+00	1.511965e+00	3.105053e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.474765e+00	7.463324e-01	3.478555e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.351258e+00	5.297222e-01	2.935062e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.166451e+00	4.907657e-01	1.900382e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.459998e+00	2.206438e-01	1.935784e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.522349e-01	1.958938e-01	1.547503e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.956036e-01	6.577610e-02	1.622592e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.623071e-01	5.775299e-02	9.831177e-02
6.140000e-01	3.860000e-01	3.860000e-01	6.871473e-03	3.107601e-03	4.789031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.888831e+00	6.859254e-01	9.955254e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.122221e+00	3.659476e-01	1.294547e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.226668e+00	4.280901e-01	4.330971e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.295631e+00	3.111261e-01	2.470280e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.961244e-01	1.043279e-01	1.710457e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.005926e-01	5.232787e-02	7.944740e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.778417e-02	2.383832e-02	3.528323e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.311702e-02	1.190178e-02	2.336126e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.523209e-04	6.855887e-04	1.312270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.188263e+01	2.589787e+00	3.094850e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.205656e+00	3.560692e-01	3.155181e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.144493e+00	3.243906e-01	2.184005e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.021406e+00	3.158844e-01	2.251508e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.088847e+00	1.972310e-01	1.254242e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.297251e-01	9.519634e-02	8.874420e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.265279e-01	2.295925e-02	7.964612e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.297947e-01	3.366039e-02	2.459231e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.628919e-03	1.760770e-03	5.094062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.130266e+02	1.514591e+01	1.638067e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.672845e+01	5.151105e-01	1.363392e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.888997e+00	5.512169e-01	3.259935e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.054891e+00	3.218657e-01	1.023730e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.498712e+00	2.329151e-01	1.600888e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.901340e-01	9.096370e-02	1.737129e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.465152e-01	6.900409e-02	7.868546e-02
6.150000e-01	3.850000e-01	3.850000e-01	6.218585e-03	2.346589e-03	6.713395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.461154e+00	9.637269e-01	1.117783e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.409929e+00	6.296203e-01	1.201238e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.910393e+00	1.607399e-01	2.546901e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.341752e+00	8.685718e-01	1.426773e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.827447e+00	4.371316e-01	6.126418e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.372596e+00	5.067919e-01	3.055252e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.703496e+00	3.140742e-01	3.548378e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.272799e+00	2.633221e-01	2.146563e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.452373e-01	1.886008e-01	2.070747e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.450124e-01	1.247084e-01	1.478134e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.234277e-01	7.625092e-02	1.188437e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.712286e-01	4.470415e-02	4.963440e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.858598e-02	4.149434e-02	3.402358e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.449970e-03	1.433846e-03	2.581231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.693024e+01	3.047169e+00	4.859427e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.065549e+01	6.897434e-01	1.709522e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.546730e+00	2.314104e+00	2.758809e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.248159e+00	2.544082e-01	6.510102e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.271991e+00	2.234255e-01	3.636211e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.055887e+00	4.740542e-01	1.374086e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.244116e+00	3.775536e-01	1.453648e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.567642e+00	2.598832e-01	2.147575e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.692487e-01	1.837804e-01	1.321174e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.777515e-01	9.862287e-02	1.314005e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.046881e-01	3.348390e-02	1.115416e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.429494e-01	4.221590e-02	3.792655e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.658064e-03	1.299349e-03	5.510074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.112722e+02	1.311759e+01	1.476590e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.512088e+01	5.073353e-01	9.810208e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.234353e+01	8.771356e-01	3.247260e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.089893e+01	7.792733e-01	3.026165e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.495000e+00	6.481671e-01	4.521525e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.498871e+00	6.710220e-01	7.206513e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.797524e+00	2.059520e-01	9.494197e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.969390e+00	2.663451e-01	1.355123e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.347822e+00	1.674458e-01	2.452649e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.982326e-01	1.991900e-01	1.648432e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.069304e-01	6.525179e-02	1.089397e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.112680e-02	2.104430e-03	7.074026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.666709e+00	2.095675e-01	3.192256e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.389984e+00	2.743076e-01	9.888113e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.229713e+00	2.344265e-01	2.519292e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.809603e-01	1.706949e-01	1.466171e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.650475e-01	1.056057e-01	6.918357e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.118562e-01	4.709738e-02	5.561342e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.251468e-02	2.391573e-02	2.440509e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.863153e-03	6.830173e-04	2.081913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.043609e+00	2.395593e-01	3.360321e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.893160e+00	2.219359e-01	1.270357e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.065588e+00	1.653853e-01	9.395159e-02
2.675000e-01	3.750000e-02	3.750000e-02	5.550027e-01	1.077678e-01	6.694439e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.581051e-01	3.566516e-02	8.152681e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.559741e-01	3.855888e-02	2.358648e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.847961e-02	1.158848e-02	1.989203e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.431176e-03	4.656846e-04	2.059865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.521484e+01	5.298018e-01	7.778699e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.020738e+00	4.190172e-01	1.312177e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.239271e+00	2.548798e-01	1.504583e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.318477e-01	8.562332e-02	1.202811e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.864225e-02	4.563125e-03	9.609076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.788547e+00	3.156337e-01	9.326849e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.170911e+00	4.634609e-01	9.152385e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.397861e+00	5.703189e-01	2.320707e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.252081e+00	4.723778e-01	2.119532e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.382667e+00	4.381922e-01	2.522172e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.770441e+00	4.825904e-01	1.863280e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.210682e+00	2.043082e-01	3.051265e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.999415e-01	1.601458e-01	1.706756e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.253848e-01	1.892740e-01	9.622678e-02
4.150000e-01	2.500000e-02	2.500000e-02	4.860282e-01	1.256493e-01	7.479665e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.872665e-01	9.073511e-02	5.338346e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.219925e-01	2.702702e-02	6.576707e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.818240e-02	1.312006e-02	2.784027e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.309886e-03	1.246806e-03	1.804019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.000573e+01	7.843722e-01	3.366820e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.002520e+01	5.240725e-01	7.149244e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.274531e+00	8.505464e-01	3.697796e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.254808e+00	9.160440e-01	7.497558e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.550952e+00	6.461939e-01	8.923695e-02
1.125000e-01	1.250000e-02	1.250000e-02	2.440214e+00	3.197157e-01	2.706761e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.884906e+00	3.453795e-01	9.839790e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.392128e+00	1.789869e-01	1.669161e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.088368e+00	2.624691e-01	1.073716e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.461161e-01	1.348950e-01	1.246075e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.341785e-01	1.341697e-01	5.961462e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.158614e-01	5.842850e-02	6.866390e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.902612e-01	4.185144e-02	4.246030e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.867723e-02	1.278596e-02	4.274551e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.872204e-03	9.056827e-04	3.550286e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.767384e+01	2.210538e+00	1.802990e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.068418e+01	2.351566e+00	3.613014e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.667754e+01	2.627945e+00	1.088005e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.210946e+00	1.373943e+00	1.953797e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.564069e+00	1.181308e+00	2.577647e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.817395e+00	6.019953e-01	1.640630e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.552549e+00	6.090174e-01	1.553832e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.512225e+00	2.727779e-01	1.783077e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.051874e+00	2.559138e-01	1.259721e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.084322e-01	1.191356e-01	1.611181e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.047093e-01	5.307337e-02	1.337358e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.037288e-02	3.982234e-03	6.724994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.132233e+00	4.708819e-01	8.737421e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.125257e+00	3.149325e-01	4.456101e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.126317e+00	3.925904e-01	2.573170e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.089177e+00	2.309878e-01	1.746785e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.324450e-01	1.597569e-01	1.077161e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.558596e-01	5.405273e-02	9.821957e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.895389e-02	2.895200e-02	4.225152e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.834891e-02	5.281343e-03	1.413009e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.696072e-04	4.974806e-04	6.782991e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.248953e+01	1.521789e+00	2.920916e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.408375e+00	4.273377e-01	6.230718e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.679434e+00	1.642021e-01	9.360706e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.894120e+00	3.080504e-01	2.229400e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.133628e+00	1.804109e-01	1.113323e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.468988e-01	1.036968e-01	6.951836e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.464640e-01	3.361275e-02	6.816758e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.492109e-01	2.886650e-02	2.902504e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.993020e-03	2.178897e-03	4.075920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.183991e+02	9.612998e+00	1.443771e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.724355e+01	1.075748e+00	1.902632e-02
1.750000e-02	7.500000e-03	7.500000e-03	4.757858e+00	1.790354e-01	1.772611e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.545295e+00	8.452395e-02	1.556480e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.504184e+00	2.227117e-01	1.326023e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.135687e-01	1.632996e-01	1.227223e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.532331e-01	5.689433e-02	1.288819e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.152809e-02	4.328208e-03	6.407792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.210731e+00	6.831661e-01	1.464361e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.783816e+00	3.540094e-01	4.918931e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.740665e+00	4.602620e-01	2.634883e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.463190e+00	6.904495e-01	1.094222e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.814468e+00	6.897786e-01	2.314118e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.090156e+00	3.238688e-01	3.199462e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.572064e+00	3.231344e-01	2.506837e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.138996e+00	1.942758e-01	2.686047e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.780290e-01	1.360178e-01	1.770200e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.255238e-01	2.204748e-01	9.323262e-02
4.500000e-01	3.000000e-02	3.000000e-02	3.208028e-01	7.015667e-02	7.223018e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.407788e-01	3.019945e-02	5.967029e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.847170e-02	1.272937e-02	3.026697e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.319629e-03	1.134708e-03	1.755411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.982951e+01	2.141980e+00	5.003080e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.354248e+00	6.318755e-01	7.584215e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.463427e+00	9.334772e-01	3.995544e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.241017e+00	4.976692e-01	2.898801e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.174384e+00	5.884819e-01	6.384670e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.319334e+00	1.721310e-01	3.061965e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.920182e+00	2.365382e-01	3.059674e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.482561e+00	1.785471e-01	1.938176e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.028071e+00	1.869207e-01	1.032445e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.306019e-01	1.104390e-01	7.359799e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.576572e-01	7.540179e-02	4.866963e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.451544e-01	2.354348e-02	5.239469e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.782742e-03	1.994492e-03	4.228363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.167743e+02	8.793181e+00	1.591205e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.452102e+01	2.456104e+00	1.496932e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.473061e+01	1.872504e+00	7.660676e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.071259e+01	1.934656e+00	9.306067e-02
1.625000e-02	3.750000e-03	3.750000e-03	4.894621e+00	1.071156e-01	6.634752e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.254208e+00	7.814797e-02	5.177572e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.525497e+00	2.673447e-01	3.683014e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.867779e+00	1.057934e-01	1.319059e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.454800e+00	2.539577e-01	1.441497e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.746753e-01	1.705714e-01	1.346080e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.854356e-01	8.514616e-02	1.201551e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.359205e-02	3.172098e-03	9.565479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.516262e+00	2.473031e-01	2.752012e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.702923e+00	2.192804e-01	5.334575e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.342241e+00	2.494869e-01	2.806951e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.978090e-01	1.451978e-01	2.526219e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.378410e-01	7.962901e-02	1.199303e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.183552e-01	3.533825e-02	6.167969e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.828416e-02	1.635607e-02	2.478791e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.969084e-04	1.332589e-03	2.477813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.207908e+00	3.180363e-01	2.664179e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.840199e+00	2.285441e-01	1.760620e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.030275e+00	1.497963e-01	1.571022e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.282430e-01	7.036062e-02	8.356479e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.216174e-01	2.329726e-02	6.974993e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.650804e-01	1.515505e-02	3.913802e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.189424e-02	1.528903e-02	1.419427e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.630814e-04	9.252777e-04	1.684823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.617610e+01	6.573317e-01	4.927527e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.330211e+00	3.559535e-01	2.309428e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.837567e-01	1.350383e-01	2.072060e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.638558e-01	7.422725e-02	1.012313e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.691706e-02	3.765065e-03	9.790937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.301598e+00	3.007798e-01	6.426356e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.076640e+00	6.990510e-01	1.273881e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.792905e+00	3.215924e-01	1.871102e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.561339e+00	5.804472e-01	3.430457e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.514743e+00	4.981082e-01	2.821268e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.905341e+00	4.416933e-01	2.501465e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.210001e+00	2.202986e-01	2.105031e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.735577e-01	2.822230e-01	1.653443e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.070097e-01	9.549277e-02	2.181448e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.954330e-01	5.537389e-02	1.328743e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.892548e-01	5.246343e-02	1.019118e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.388129e-01	3.479549e-02	4.782197e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.433977e-02	2.844802e-02	2.302639e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.102184e-03	7.156997e-04	3.109432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.692673e+00	8.612916e-01	2.902465e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.119095e+01	7.231465e-01	7.258695e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.670081e+00	8.836975e-01	9.383198e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.149568e+00	6.404406e-01	5.164977e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.729515e+00	5.972579e-01	1.664950e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.547355e+00	4.253037e-01	1.598977e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.768967e+00	3.658121e-01	2.129790e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.277378e+00	2.671574e-01	1.244142e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.685122e-01	1.725328e-01	1.336391e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.524769e-01	1.258729e-01	1.150525e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.765502e-01	4.339399e-02	1.709934e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.711253e-01	3.881509e-02	5.984527e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.693306e-01	4.461400e-02	4.879342e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.908201e-02	2.522240e-02	3.785721e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.286928e-03	8.779423e-04	2.622791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.189225e+01	3.573046e+00	1.400202e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.160905e+01	1.975016e+00	2.569170e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.659797e+01	2.169099e+00	8.068052e-02
2.875000e-02	6.250000e-03	6.250000e-03	8.739400e+00	1.348736e+00	1.147884e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.182647e+00	8.535111e-01	5.003092e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.204170e+00	7.155796e-01	2.465508e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.742421e+00	2.686435e-01	4.610424e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.279390e+00	3.044541e-01	2.528994e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.151971e-01	1.870515e-01	1.442361e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.913606e-01	5.946701e-02	1.750517e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.589978e-01	3.494045e-02	1.492277e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.023659e-02	4.920993e-03	5.145388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.034154e+00	5.962631e-01	7.356440e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.135117e+00	2.343114e-01	7.645494e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.214218e+00	4.774673e-01	3.579429e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.168413e+00	2.244500e-01	2.764440e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.498652e-01	1.127968e-01	1.466034e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.892197e-01	4.124885e-02	8.927474e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.037532e-01	2.525633e-02	3.231983e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.089186e-02	9.035751e-03	1.731042e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.532353e-05	5.469774e-04	8.714902e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.225921e+01	2.063622e+00	2.747937e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.590573e+00	3.672988e-01	1.367999e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.100024e+00	3.468900e-01	8.748782e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.862831e+00	2.892000e-01	2.697608e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.038843e+00	1.556936e-01	1.959651e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.581072e-01	7.593824e-02	7.758875e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.190791e-01	2.209113e-02	7.117986e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.454800e-01	3.175607e-02	2.941255e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.172929e-03	1.729059e-03	3.907831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.191230e+02	1.281734e+01	1.553667e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.701153e+01	1.664424e+00	2.179372e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.618690e+00	4.275237e-01	1.204843e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.465901e+00	2.232578e-01	2.067313e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.356359e+00	2.095652e-01	1.616935e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.233384e-01	8.733735e-02	1.915199e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.008138e-01	7.724084e-02	1.007518e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.005409e-03	2.659655e-03	6.286977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.688070e+00	7.440829e-01	1.212793e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.449836e+00	5.454764e-01	1.012738e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.799675e+00	2.645664e-01	2.317635e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.353294e+00	4.296583e-01	2.749057e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.003563e+00	6.753280e-01	2.251192e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.304053e+00	5.896190e-01	2.529599e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.633680e+00	4.496829e-01	2.999669e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.116114e+00	1.934723e-01	2.756550e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.939277e-01	1.997090e-01	1.575080e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.612398e-01	7.045779e-02	1.828040e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.248837e-01	6.073825e-02	7.977789e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.719184e-01	4.584479e-02	5.480118e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.888370e-02	3.045547e-02	2.462651e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.186484e-03	7.294270e-04	3.132208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.696508e+01	2.268937e+00	5.364759e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.028490e+01	5.768498e-01	1.572472e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.070711e+00	7.619481e-01	3.305408e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.111873e+00	8.970356e-01	6.410309e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.893885e+00	7.620486e-01	2.888126e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.679414e+00	4.798407e-01	2.127303e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.026777e+00	4.080484e-01	2.862322e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.471793e+00	3.109268e-01	1.590123e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.701096e-01	1.106967e-01	2.320561e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.003225e-01	7.320285e-02	1.401690e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.968669e-01	3.978745e-02	7.337752e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.490298e-01	2.900617e-02	4.371897e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.118911e-02	3.459389e-03	3.726163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.151490e+02	1.115150e+01	2.056235e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.570671e+01	3.388986e+00	1.070147e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.262737e+01	1.179230e+00	7.271268e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.148548e+01	1.969220e+00	1.448467e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.880561e+00	4.632568e-01	2.008214e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.286737e+00	5.581239e-01	1.581618e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.906887e+00	5.885371e-01	2.586406e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.578596e+00	1.176013e-01	2.355863e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.187563e+00	1.727357e-01	2.634032e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.795892e-01	2.069933e-01	1.417659e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.606225e-01	3.744901e-02	2.047251e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.487127e-02	5.205874e-03	6.474851e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR0.5_MUF1_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.868441e-02	3.071668e-02	7.443553e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.174198e-01	3.259871e-01	5.790753e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.284510e+00	6.395389e-01	8.715462e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.685896e+00	3.668709e-01	2.313963e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.713702e+00	6.555625e-01	2.912808e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.417865e+00	7.015530e-01	5.572062e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.157393e+00	3.818569e-01	3.690697e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.715486e-02	2.594936e-02	3.860949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.192810e-01	2.015357e-01	4.003346e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.213779e+00	7.442958e-01	1.087685e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.371526e+00	3.361481e-01	2.883676e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.188138e+00	6.680339e-01	3.539740e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.653680e+00	4.468763e-01	3.716610e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.769305e-01	2.110942e-01	2.361773e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.963476e-01	9.542907e-02	1.050719e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.341680e-02	2.569013e-03	1.087852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.355403e+00	7.392296e-01	1.536798e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.758690e+00	1.476066e+00	1.339877e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.018440e+00	8.020026e-01	3.647784e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.899870e+00	8.960829e-01	7.523691e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.148214e-01	4.154753e-02	5.853686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.659358e-03	3.307297e-03	1.903991e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.330136e-02	3.335934e-02	9.601201e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.477971e-01	1.201219e-01	2.707338e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.088615e-01	2.463952e-01	4.952088e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.256049e+00	3.746569e-01	6.642838e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.076358e+00	5.095416e-01	7.448434e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.914297e+00	4.357177e-01	4.392605e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.429812e+00	2.173896e-01	1.559368e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.580833e+00	3.452188e-01	3.469210e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.147996e+00	5.480824e-01	3.475340e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.390556e+00	5.564190e-01	4.312811e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.578706e+00	4.591153e-01	3.828409e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.559609e-01	2.605424e-01	2.249942e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.148614e-02	1.816636e-02	2.999971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.618555e-02	1.307872e-02	7.075028e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.790976e-01	7.606100e-02	2.408397e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.185552e-01	2.250819e-01	5.503980e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.109210e+00	4.236975e-01	8.138358e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.855103e+00	5.053412e-01	1.020644e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.783142e+00	6.549903e-01	1.140316e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.722571e+00	6.782344e-01	6.944930e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.157621e+00	4.161223e-01	1.453017e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.946265e+00	2.017569e-01	1.697769e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.406366e+00	4.700035e-01	2.292734e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.623187e+00	5.352514e-01	3.227920e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.748489e+00	4.135640e-01	3.328323e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.033065e+00	2.769213e-01	2.541766e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.191875e-01	1.417727e-01	1.584159e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.870428e-02	1.056815e-02	1.655076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.157099e-01	5.695260e-02	5.395788e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.695999e-01	3.088118e-01	9.677578e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.827132e+00	6.971857e-01	1.818290e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.487321e+00	1.134663e+00	2.275448e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.256564e+00	1.324620e+00	2.268056e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.805243e+00	1.428243e+00	1.198982e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.988262e+00	7.740453e-01	4.945045e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.246170e+00	6.654605e-01	1.803584e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.653332e+00	9.016139e-01	6.148665e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.093047e+00	8.017349e-01	6.091788e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.781400e+00	5.517797e-01	5.073458e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.229978e-02	2.544445e-02	3.804239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.022031e-01	5.314243e-02	1.337056e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.769783e-01	2.640192e-01	5.611689e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.855312e+00	4.418527e-01	6.942528e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.990601e+00	3.748591e-01	1.497636e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.998632e+00	4.148480e-01	2.174163e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.229092e+00	5.862520e-01	4.242720e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.227962e+00	3.791452e-01	3.589151e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.123205e-01	1.790313e-01	1.904789e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.197433e-02	4.537401e-03	1.574619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.017662e-01	2.423486e-01	5.342141e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.171024e+00	6.128254e-01	1.246045e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.316895e+00	6.980830e-01	1.061345e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.473972e+00	4.235451e-01	3.194987e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.962217e+00	3.029970e-01	8.643613e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.204001e+00	4.725193e-01	2.673434e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.259483e+00	3.237295e-01	2.914207e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.154613e-01	1.509880e-01	2.147785e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.242699e-02	1.640510e-02	2.191590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.620012e+01	6.554972e+00	1.072004e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.823412e+01	3.460053e+00	5.525213e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.006839e+01	1.674785e+00	1.827064e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.917879e+00	4.322499e-01	2.668064e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.403934e+00	3.955565e-01	1.089472e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.496085e+00	5.495951e-01	4.213713e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.465383e+00	4.499344e-01	5.051464e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.547279e-02	2.227609e-02	3.666795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.432542e-01	5.894019e-02	1.404106e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.745054e-01	1.570948e-01	2.927298e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.890556e-01	1.863748e-01	4.096119e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.170892e-01	2.512170e-01	5.029781e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.380942e+00	3.441002e-01	5.998371e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.994481e+00	3.809503e-01	5.821923e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.505489e+00	3.469733e-01	3.073968e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.849549e+00	2.156053e-01	1.117095e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.940793e+00	3.187474e-01	6.691162e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.602061e+00	3.864739e-01	3.074802e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.110690e+00	4.679333e-01	3.894261e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.405429e+00	3.955189e-01	2.614292e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.664954e-01	2.247685e-01	2.305196e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.792944e-02	1.613978e-02	2.782552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.053215e+00	3.604310e-01	6.579064e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.660410e+00	4.560381e-01	9.502824e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.196884e+00	5.677639e-01	1.017024e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.699385e+00	5.998790e-01	1.024519e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.099723e+00	5.776566e-01	1.104551e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.257740e+00	5.015810e-01	7.056434e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.240577e+00	3.373565e-01	3.225319e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.097550e+00	2.289209e-01	4.768935e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.763405e+00	2.813089e-01	1.777146e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.253843e+00	3.672432e-01	2.351256e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.542808e+00	3.391509e-01	2.243332e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.020767e-01	1.961513e-01	2.233075e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.169195e-02	2.027789e-02	2.494124e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.067098e+01	7.156631e+00	1.005699e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.033327e+01	3.621052e+00	5.613635e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.670337e+01	3.146467e+00	3.848463e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.273716e+01	1.680601e+00	2.769896e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.462327e+00	1.354602e+00	1.588368e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.689684e+00	8.957783e-01	5.974530e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.832357e+00	5.409863e-01	2.533168e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.863437e+00	1.569620e-01	1.683081e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.435872e+00	3.272248e-01	1.408514e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.790062e+00	4.478563e-01	3.807247e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.865453e+00	4.693836e-01	4.355404e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.363957e-02	2.981846e-02	4.211686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.487902e-02	4.404190e-02	4.375980e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.452622e-01	3.272688e-01	2.520743e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.156672e+00	6.568664e-01	3.252466e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.444753e+00	5.750055e-01	1.011882e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.865360e+00	3.290600e-01	1.431605e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.763388e+00	5.161331e-01	6.794459e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.102625e+00	8.248782e-02	5.535681e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.244212e-02	6.603699e-04	5.216251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.785452e-01	2.023221e-01	1.396037e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.096272e+00	6.628574e-01	4.105917e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.314362e+00	4.179108e-01	5.606893e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.566056e+00	3.783884e-01	3.051695e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.799007e+00	2.984742e-01	4.191320e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.931656e-01	0.000000e+00	2.846297e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.316228e-01	1.418736e-02	1.292997e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.919643e-03	1.049495e-03	1.024458e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.538004e+00	1.010382e+00	7.546847e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.786350e+00	1.029436e+00	3.317873e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.834385e+00	6.251284e-01	3.251331e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.241866e+00	3.662222e-01	6.958134e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.815099e-02	2.868550e-03	5.273240e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.255378e-02	3.427375e-02	3.861439e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.805417e-01	7.593640e-02	8.260533e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.349145e-01	1.754906e-01	1.572118e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.118574e-01	2.286479e-01	2.525351e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.466532e+00	4.598584e-01	2.405812e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.125296e+00	5.251009e-01	3.305790e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.843666e+00	5.089854e-01	1.264201e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.346530e+00	3.392656e-01	3.701252e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.474404e+00	2.677767e-01	8.273040e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.219242e+00	3.352452e-01	3.012785e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.405502e+00	3.161444e-01	5.098812e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.431754e+00	1.181295e-01	5.110476e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.573886e-01	1.980046e-02	2.891805e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.555865e-02	4.292390e-03	2.768022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.147266e-01	9.193333e-02	9.529981e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.964116e-01	1.422948e-01	1.642025e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.256398e-01	2.947052e-01	2.372425e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.334007e+00	4.380883e-01	3.413145e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.139336e+00	6.032236e-01	4.179371e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.797573e+00	5.588653e-01	4.463032e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.667324e+00	7.658059e-01	2.107861e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.969373e+00	4.203227e-01	1.476734e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.985939e+00	1.582204e-01	1.815135e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.630349e+00	4.735687e-01	1.456768e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.741289e+00	3.031818e-01	3.707130e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.706135e+00	1.382986e-01	3.873180e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.655526e-01	2.361530e-02	3.003095e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.721353e-01	3.467094e-02	1.462993e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.047269e-02	1.793601e-03	1.574201e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.264761e+00	5.124625e-01	6.703527e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.969844e+00	8.658798e-01	6.735954e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.309551e+00	9.597023e-01	1.372476e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.140173e+00	1.290669e+00	1.026529e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.686389e+00	1.363336e+00	8.300853e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.605730e+00	8.909451e-01	2.805690e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.387815e+00	4.480556e-01	1.763260e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.089797e+00	5.716047e-01	3.343727e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.201553e+00	5.549961e-01	5.542922e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.465440e+00	3.280224e-01	5.230286e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.148930e+00	1.007145e-01	4.996728e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.404958e-02	1.330897e-03	2.720276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.283167e-02	4.583682e-02	7.939476e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.481486e-01	2.214026e-01	2.677164e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.594076e+00	4.905287e-01	3.127985e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.868953e+00	4.617976e-01	1.310146e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.511076e+00	3.868247e-01	8.755376e-03
4.600000e-01	4.000000e-02	4.000000e-02	2.566279e+00	4.478930e-01	5.007239e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.159454e+00	1.025672e-01	4.947513e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.016474e-01	0.000000e+00	2.902941e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.769818e-03	6.513512e-04	2.360575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.172921e-01	1.310943e-01	1.921286e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.405864e+00	5.249775e-01	4.720660e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.821018e+00	7.481657e-01	4.079181e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.635250e+00	5.121601e-01	2.970344e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.678793e+00	2.670373e-01	4.597769e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.516123e+00	3.451370e-01	3.168481e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.193327e+00	1.533514e-01	3.488377e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.255288e-01	1.266413e-02	2.432955e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.791294e-02	1.710302e-03	2.683366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.297009e+01	3.699675e+00	3.373142e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.502827e+01	4.333861e+00	2.052839e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.141607e+01	1.827881e+00	1.417829e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.478005e+00	7.917728e-01	3.243607e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.069064e+00	4.434273e-01	2.959722e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.139992e+00	3.084469e-01	4.915784e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.113263e-01	4.250951e-02	5.561670e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.658167e-02	2.056771e-03	3.275967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.511501e-01	9.758182e-02	1.015733e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.259698e-01	1.705447e-01	1.425753e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.199559e-01	1.832042e-01	2.165088e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.629790e-01	3.561022e-01	2.968133e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.324780e+00	3.455594e-01	3.151847e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.969994e+00	5.210814e-01	1.789953e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.463828e+00	3.984745e-01	9.822329e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.887932e+00	3.077504e-01	9.097705e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.055078e+00	2.264922e-01	8.038444e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.852490e+00	3.058478e-01	2.798584e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.181866e+00	3.109443e-01	4.167355e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.266829e+00	1.053637e-01	4.186806e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.711870e-01	2.035220e-02	2.640587e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.337967e-02	3.872085e-03	2.663055e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.442328e+00	4.818591e-01	4.917127e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.187365e+00	4.145211e-01	3.257084e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.579983e+00	3.653791e-01	5.845949e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.225169e+00	7.324569e-01	4.407748e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.643104e+00	5.589446e-01	4.310439e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.172402e+00	6.524489e-01	2.211614e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.425104e+00	4.337657e-01	3.252942e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.545345e+00	2.926149e-01	3.664313e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.217009e+00	3.103785e-01	6.645402e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.471967e+00	2.185061e-01	2.902453e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.437945e+00	1.138705e-01	2.967359e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.300468e-01	1.322574e-02	2.416216e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.336665e-02	6.398451e-03	2.235511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.155454e+01	4.763440e+00	4.465336e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.675548e+01	6.142163e+00	1.857613e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.473191e+01	3.533940e+00	1.427104e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.260617e+01	2.190595e+00	9.716446e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.083692e+01	1.952272e+00	7.668765e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.734355e+00	1.011262e+00	2.613050e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.680288e+00	5.682000e-01	3.205481e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.113610e+00	2.650475e-01	2.390448e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.808289e+00	3.017253e-01	2.821731e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.534371e+00	2.727340e-01	4.124045e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.286662e+00	6.206118e-02	5.066281e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.454189e-02	2.668221e-03	3.486476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.741140e-02	3.531386e-02	8.300359e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.591018e-01	3.383735e-01	6.514787e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.333503e+00	5.888877e-01	7.999446e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.729443e+00	4.062583e-01	1.463688e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.665976e+00	6.525419e-01	3.502940e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.343573e+00	6.656614e-01	5.903297e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.167394e+00	3.982408e-01	3.325552e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.979064e-02	2.024081e-02	4.127281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.565308e-01	2.156360e-01	4.636176e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.276726e+00	7.182278e-01	1.042390e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.421587e+00	3.610929e-01	1.788667e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.110762e+00	6.318151e-01	3.565870e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.598160e+00	4.331118e-01	3.881051e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.633975e-01	2.121346e-01	2.344421e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.913243e-01	8.250536e-02	1.156330e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.466085e-02	3.137881e-03	9.316078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.524046e+00	8.587127e-01	1.614333e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.829704e+00	1.352583e+00	1.393490e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.990397e+00	1.009096e+00	3.456097e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.819772e+00	8.655364e-01	7.294275e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.082996e-01	3.560505e-02	6.014191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.150718e-03	4.488558e-03	3.152289e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.596813e-02	4.077426e-02	1.048884e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.710522e-01	1.272030e-01	3.013789e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.572432e-01	2.578844e-01	5.190271e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.311040e+00	4.138744e-01	6.037782e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.043694e+00	4.406515e-01	7.770859e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.911242e+00	4.125186e-01	5.130239e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.547053e+00	3.300672e-01	6.461937e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.573764e+00	3.321107e-01	7.384633e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.130705e+00	5.774096e-01	3.436221e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.321220e+00	5.450494e-01	3.876492e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.565333e+00	4.461830e-01	3.878838e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.152178e-01	2.360271e-01	2.922712e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.833264e-02	1.577334e-02	2.535288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.641865e-02	1.120735e-02	1.003725e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.022592e-01	8.894675e-02	2.923495e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.142756e-01	2.554258e-01	4.886202e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.134069e+00	4.241697e-01	9.990597e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.005674e+00	6.043307e-01	9.634185e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.876959e+00	7.002536e-01	9.569208e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.585946e+00	4.847290e-01	7.814953e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.176649e+00	4.530102e-01	1.885540e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.983862e+00	2.885550e-01	7.737617e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.397475e+00	5.296974e-01	1.982932e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.564506e+00	5.213756e-01	2.864681e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.726327e+00	4.235174e-01	3.253822e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.023498e+00	2.603002e-01	2.810518e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.848495e-01	1.085848e-01	1.955084e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.036732e-02	1.098745e-02	1.215898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.774776e-01	1.378345e-01	5.783270e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.070407e-01	2.684264e-01	1.028576e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.854900e+00	5.817967e-01	2.049567e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.695602e+00	1.330630e+00	2.373398e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.369740e+00	1.424935e+00	2.100853e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.814032e+00	1.266681e+00	1.266861e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.122407e+00	7.412666e-01	1.790013e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.187356e+00	7.329598e-01	1.317430e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.617997e+00	9.674522e-01	4.255901e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.021285e+00	7.797623e-01	6.797234e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.732961e+00	5.302175e-01	6.205252e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.088337e-02	2.352148e-02	3.510302e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.115505e-01	5.863357e-02	1.418163e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.983176e-01	2.679512e-01	6.191496e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.891819e+00	4.715462e-01	6.400503e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.007285e+00	3.391382e-01	1.267332e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.996273e+00	4.529093e-01	1.788934e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.184216e+00	5.471564e-01	4.569465e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.221859e+00	3.883788e-01	3.295026e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.730240e-01	1.448859e-01	2.146781e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.213979e-02	5.856783e-03	1.496271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.938475e-01	2.832562e-01	5.820162e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.284149e+00	6.271323e-01	1.323398e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.380972e+00	7.354696e-01	1.026551e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.474420e+00	4.265512e-01	2.978633e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.953327e+00	3.243391e-01	6.280041e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.162143e+00	4.518596e-01	2.925510e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.214768e+00	2.873139e-01	3.080578e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.179119e-01	1.604553e-01	2.048134e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.131695e-02	1.348056e-02	2.262440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.732367e+01	6.545240e+00	1.221625e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.895551e+01	3.994114e+00	5.473881e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.029061e+01	1.649055e+00	1.982542e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.931096e+00	5.281323e-01	1.499950e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.385237e+00	4.389575e-01	8.958735e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.431332e+00	5.209612e-01	4.511559e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.410988e+00	3.810141e-01	5.170925e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.986294e-02	2.029091e-02	3.733494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.463241e-01	5.230463e-02	1.691586e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.812428e-01	1.447114e-01	3.052381e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.368409e-01	2.419738e-01	4.469306e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.282964e-01	2.766379e-01	5.745220e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.442083e+00	3.524765e-01	5.876957e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.055321e+00	4.552247e-01	4.407308e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.477003e+00	3.303621e-01	3.144437e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.819196e+00	1.554669e-01	1.616904e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.914790e+00	2.847214e-01	7.984487e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.659041e+00	4.524516e-01	2.400989e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.090825e+00	4.730958e-01	3.012429e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.375979e+00	3.863429e-01	3.624029e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.244466e-01	1.938812e-01	2.663394e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.681605e-02	1.635942e-02	2.251588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.114375e+00	2.983058e-01	7.460887e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.775108e+00	5.725457e-01	7.866495e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.368312e+00	6.708791e-01	1.054572e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.885342e+00	7.896679e-01	1.062115e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.161575e+00	6.627811e-01	9.343981e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.281276e+00	5.192121e-01	6.310529e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.232205e+00	3.052583e-01	3.059498e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.029712e+00	1.332756e-01	1.588118e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.780168e+00	2.879795e-01	6.619341e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.246082e+00	3.460319e-01	2.014305e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.494067e+00	3.376333e-01	2.595311e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.894949e-01	1.881519e-01	2.413204e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.944431e-02	1.660032e-02	2.430585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.187101e+01	7.416187e+00	1.110601e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.122361e+01	4.577889e+00	5.761148e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.680707e+01	3.427185e+00	3.462178e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.311891e+01	2.262831e+00	2.441653e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.359535e+00	1.329155e+00	1.799689e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.716478e+00	6.543380e-01	7.518803e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.811001e+00	4.568830e-01	1.787125e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.882286e+00	2.279663e-01	1.262854e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.479020e+00	4.323127e-01	1.245202e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.735766e+00	4.670012e-01	3.948513e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.803797e+00	4.491799e-01	5.379517e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.959599e-02	2.692560e-02	4.143817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.030212e-01	5.072150e-02	5.293874e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.999925e-01	3.359678e-01	2.932227e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.167535e+00	6.143508e-01	3.771602e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.476228e+00	6.302306e-01	4.581836e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.826665e+00	4.216299e-01	1.495134e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.634542e+00	4.037773e-01	7.195012e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.123510e+00	1.475874e-01	5.002739e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.696509e-02	2.424841e-03	4.708923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.109628e-01	1.996779e-01	2.004592e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.165841e+00	5.980021e-01	4.009811e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.393284e+00	5.129867e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	3.481728e+00	3.940428e-01	3.427049e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.704021e+00	2.460290e-01	4.548711e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.874472e-01	3.731295e-02	2.755177e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.449453e-01	2.189087e-02	1.198978e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.917661e-03	0.000000e+00	1.001533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.690776e+00	1.000079e+00	8.954901e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.021543e+00	1.201716e+00	1.767911e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.635162e+00	6.468374e-01	4.434334e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.080773e+00	2.693336e-01	7.380796e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.288968e-02	3.591090e-03	4.910920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.130574e-02	9.992361e-03	7.576051e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.906922e-01	7.791204e-02	9.040237e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.672446e-01	1.729181e-01	1.532917e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.570143e-01	2.796622e-01	2.745894e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.448168e+00	3.980362e-01	3.270825e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.174321e+00	5.130889e-01	2.028360e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.838617e+00	5.413708e-01	1.565240e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.427142e+00	3.436821e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.484548e+00	2.177334e-01	5.866645e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.156309e+00	3.530973e-01	2.924083e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.330518e+00	2.399680e-01	5.231764e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.403143e+00	1.392637e-01	4.876979e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.704395e-01	5.212134e-02	3.049259e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.694999e-02	2.507305e-03	2.391243e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.026416e-01	5.642854e-02	1.550175e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.813352e-01	1.048487e-01	2.605331e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.731512e-01	3.356316e-01	2.664375e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.439466e+00	4.576480e-01	3.005824e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.153889e+00	5.814469e-01	5.113187e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.100891e+00	7.341386e-01	2.193297e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.637790e+00	6.415040e-01	1.781147e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.055599e+00	4.004414e-01	4.021456e-03
2.025000e-01	1.750000e-02	1.750000e-02	3.981210e+00	1.881954e-01	1.097188e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.539218e+00	2.495739e-01	1.808354e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.659911e+00	3.418006e-01	3.880513e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.652999e+00	1.673578e-01	3.959140e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.392094e-01	4.777383e-02	2.922830e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.577737e-01	1.999215e-02	1.463893e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.223874e-02	2.609911e-03	1.375572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.345626e+00	5.967174e-01	8.135047e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.043994e+00	7.334092e-01	9.083051e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.633235e+00	1.214184e+00	1.208869e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.426596e+00	1.479520e+00	1.040389e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.967529e+00	1.437790e+00	6.441538e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.797058e+00	1.260227e+00	6.432150e-02
8.125000e-02	1.125000e-02	1.125000e-02	7.432158e+00	4.421756e-01	1.168474e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.901890e+00	4.693863e-01	4.778213e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.056184e+00	5.071080e-01	5.708129e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.274663e+00	2.829870e-01	6.928363e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.134134e+00	7.922217e-02	4.636449e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.464554e-02	1.453484e-03	2.805659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.855790e-02	4.410639e-02	9.270319e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.955095e-01	2.516796e-01	2.755304e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.608224e+00	4.651683e-01	4.226855e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.957836e+00	5.253297e-01	3.375468e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.436939e+00	4.198930e-01	3.893707e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.458310e+00	3.488121e-01	5.417462e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.148704e+00	1.614060e-01	4.735070e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.398500e-01	2.779346e-02	2.550058e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.888882e-03	0.000000e+00	2.164481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.327583e-01	1.364499e-01	2.161624e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.529520e+00	5.778708e-01	4.119265e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.794806e+00	6.046894e-01	5.592735e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.911717e+00	7.877463e-01	1.224978e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.609236e+00	2.755338e-01	9.893145e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.441303e+00	3.070861e-01	3.454195e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.133341e+00	1.107144e-01	3.743745e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.087425e-01	2.303405e-02	2.419229e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.894057e-02	1.450065e-03	2.506363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.380842e+01	3.891203e+00	3.913243e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.458189e+01	3.435209e+00	2.460809e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.192033e+01	2.250870e+00	8.905864e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.480982e+00	8.871854e-01	2.243808e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.081568e+00	4.439362e-01	2.547263e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.020089e+00	2.418535e-01	5.621329e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.729394e-01	4.446821e-02	5.466513e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.879286e-02	1.930831e-03	3.194129e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.435428e-01	7.220269e-02	1.318989e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.384879e-01	1.777332e-01	1.497123e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.438924e-01	1.829243e-01	2.287302e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.788887e-01	3.023877e-01	2.579105e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.401878e+00	4.045503e-01	2.762499e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.881291e+00	3.856843e-01	3.118997e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.523872e+00	4.572919e-01	5.770437e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.963900e+00	3.358635e-01	1.412705e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.090474e+00	2.663115e-01	4.151456e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.836274e+00	3.400484e-01	2.032201e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.083456e+00	2.106771e-01	4.672364e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.228929e+00	1.077313e-01	4.292530e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.748757e-01	5.407446e-02	2.827785e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.374926e-02	2.098719e-03	2.252416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.163004e+00	1.988372e-01	6.723676e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.331914e+00	4.990413e-01	3.003636e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.761338e+00	5.415480e-01	4.467124e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.269268e+00	6.476636e-01	3.250948e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.763971e+00	7.546559e-01	3.235426e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.166481e+00	6.079309e-01	2.410799e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.476306e+00	5.165728e-01	1.287534e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.543593e+00	2.751814e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	3.120715e+00	1.999425e-01	1.876988e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.487753e+00	3.291178e-01	2.121560e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.430185e+00	1.181549e-01	3.104594e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.300502e-01	1.102665e-02	2.296183e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.351941e-02	1.775104e-03	2.486618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.135617e+01	4.229037e+00	5.859516e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.676429e+01	4.843357e+00	1.850153e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.506326e+01	3.740280e+00	1.564569e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.323207e+01	2.701473e+00	8.827771e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.124277e+01	2.068761e+00	3.832127e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.861025e+00	1.448135e+00	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.646655e+00	5.175078e-01	3.083765e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.072566e+00	3.265740e-01	4.082683e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.746672e+00	2.646729e-01	2.918992e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.432085e+00	2.395633e-01	4.875110e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.269746e+00	6.891830e-02	4.835906e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.627013e-02	2.749830e-03	3.474865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.238199e-02	4.121632e-02	9.006598e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.268775e-01	3.968813e-01	7.561143e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.388676e+00	7.571601e-01	9.153279e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.547386e+00	5.337009e-01	1.902413e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.488597e+00	6.916903e-01	2.407979e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.390040e+00	7.404225e-01	6.935601e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.229333e+00	4.669710e-01	5.148814e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.350382e-02	2.933192e-02	5.447265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.827359e-01	2.698310e-01	5.324443e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.158519e+00	9.126615e-01	1.189734e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.028662e+00	4.332090e-01	2.380415e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.138722e+00	6.755905e-01	3.752746e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.803669e+00	5.440802e-01	5.095483e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.698997e-01	2.713594e-01	3.119158e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.184783e-01	9.620118e-02	1.518053e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.778708e-02	4.555482e-03	1.394016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.314993e+00	9.595734e-01	1.805111e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.006892e+00	1.598730e+00	1.556522e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.745366e+00	8.816108e-01	2.703297e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.291909e+00	1.012337e+00	9.244023e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.486764e-01	5.527205e-02	8.406896e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.595362e-03	4.486650e-03	1.514315e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.246675e-02	3.722647e-02	1.125109e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.384321e-01	1.152944e-01	3.628961e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.276267e-01	2.720937e-01	6.394524e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.299985e+00	4.978143e-01	8.404750e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.122070e+00	6.382165e-01	7.874819e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.875210e+00	6.002879e-01	5.113697e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.350413e+00	4.257978e-01	1.436247e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.429731e+00	4.294079e-01	8.670486e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.062010e+00	6.020310e-01	3.160293e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.391280e+00	6.374927e-01	4.840636e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.645410e+00	5.296733e-01	4.990388e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.197827e-01	3.098512e-01	3.733259e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.155071e-02	2.285059e-02	4.404576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.256715e-02	1.735744e-02	5.322838e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.035312e-01	1.136156e-01	3.296343e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.517579e-01	2.528243e-01	6.982327e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.132287e+00	4.677693e-01	1.133102e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.874992e+00	6.356067e-01	1.375242e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.809991e+00	8.737438e-01	1.188514e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.483090e+00	8.237601e-01	7.392857e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.841960e+00	5.451570e-01	2.450728e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.746137e+00	2.905408e-01	1.119742e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.388719e+00	5.531961e-01	1.733029e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.691596e+00	6.572345e-01	3.553971e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.863003e+00	4.975727e-01	4.161638e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.140048e+00	3.139682e-01	3.563842e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.602291e-01	1.672230e-01	2.485607e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.442443e-02	1.147832e-02	2.492937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.815940e-01	7.207195e-02	4.289581e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.025060e-01	3.366245e-01	1.235419e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.706719e+00	7.662129e-01	2.276554e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.304697e+00	1.339790e+00	2.678030e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.790278e+00	1.633495e+00	2.592199e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.060543e+00	1.667007e+00	1.487790e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.449754e+00	1.043214e+00	3.414164e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.981868e+00	7.261464e-01	2.578327e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.816746e+00	1.046252e+00	4.801485e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.407087e+00	9.743177e-01	7.407491e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.091845e+00	6.573629e-01	7.579004e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.364858e-02	3.457849e-02	5.669155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.240328e-01	5.820263e-02	1.675702e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.835329e-01	3.047590e-01	7.212732e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.972132e+00	5.658588e-01	6.553991e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.774838e+00	3.992907e-01	1.384987e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.823167e+00	3.974712e-01	1.614879e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.252292e+00	6.185822e-01	4.763509e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.306266e+00	4.395028e-01	4.778418e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.512479e-01	2.071721e-01	2.744010e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.526063e-02	7.065588e-03	2.604066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.749754e-01	3.220129e-01	7.291427e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.595836e+00	7.697780e-01	1.684873e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.294931e+00	8.006253e-01	9.966573e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.985251e+00	4.220895e-01	1.789595e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.726788e+00	2.654579e-01	8.786676e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.255311e+00	4.687949e-01	2.704858e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.406278e+00	3.868452e-01	4.017492e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.117162e-01	2.036973e-01	2.568342e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.761232e-02	1.611071e-02	3.308893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.318939e+01	8.400112e+00	1.613167e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.851780e+01	4.183416e+00	5.729979e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.255972e+00	1.478024e+00	1.263743e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.142348e+00	5.222380e-01	2.205043e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.293871e+00	3.576389e-01	2.115363e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.687076e+00	5.459610e-01	4.359328e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.767625e+00	5.347982e-01	5.612542e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.420978e-02	2.903744e-02	5.459103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.450085e-01	5.409331e-02	1.647265e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.642251e-01	1.185998e-01	3.997962e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.765367e-01	2.761871e-01	5.253623e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.976530e-01	3.252726e-01	6.949435e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.487557e+00	4.319919e-01	6.445847e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.026140e+00	4.743922e-01	5.754141e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.427315e+00	4.328867e-01	3.482226e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.691740e+00	2.709034e-01	1.682051e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.760267e+00	3.419971e-01	6.366621e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.575765e+00	4.803023e-01	1.884818e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.112951e+00	5.166600e-01	3.787132e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.467127e+00	4.302886e-01	4.291754e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.165128e-01	2.632596e-01	3.296874e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.830631e-02	2.102922e-02	4.286019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.220420e+00	3.422010e-01	8.322376e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.034727e+00	5.424842e-01	1.316679e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.611601e+00	7.564120e-01	1.460993e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.033736e+00	7.786767e-01	1.356242e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.152888e+00	6.952925e-01	9.402028e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.073013e+00	5.883368e-01	6.495483e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.943538e+00	4.190120e-01	2.151492e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.770932e+00	2.382435e-01	9.376618e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.636583e+00	2.329211e-01	6.913589e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.275578e+00	4.104710e-01	1.953686e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.611514e+00	3.941609e-01	3.234528e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.887785e-01	2.323187e-01	2.956723e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.911467e-02	2.051595e-02	3.916285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.604526e+01	8.075237e+00	1.483189e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.181903e+01	4.985583e+00	7.095546e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.624275e+01	3.352646e+00	4.414503e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.157875e+01	1.880430e+00	2.611275e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.179433e+00	1.635233e+00	1.083567e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.606398e+00	8.157591e-01	5.624894e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.255067e+00	6.371139e-01	2.197601e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.502804e+00	2.127493e-01	5.212729e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.380756e+00	3.880756e-01	7.034255e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.889103e+00	5.168643e-01	3.430714e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.147362e+00	5.589078e-01	4.937074e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.145140e-01	3.607981e-02	6.208451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.236104e-01	5.092876e-02	5.285901e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.129743e+00	4.205765e-01	3.336052e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.532645e+00	6.039172e-01	4.144175e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.730762e+00	4.618753e-01	1.974813e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.597241e+00	5.155242e-01	3.380432e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.169752e+00	3.438285e-01	6.242853e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.336704e-01	8.508077e-02	3.905901e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.494991e-02	4.927314e-03	3.995761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.345744e-01	2.310027e-01	2.146693e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.740517e+00	6.276095e-01	4.566866e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.418941e+00	2.571887e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.980003e+00	4.190346e-01	3.685716e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.374722e+00	1.593063e-01	3.614443e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.695430e-01	2.613846e-02	2.066844e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.702398e-01	9.680417e-03	9.952337e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.040329e-03	9.335605e-04	8.630536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.413292e+00	1.028100e+00	9.442847e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.124557e+00	8.371731e-01	2.129735e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.025928e+00	6.254224e-01	3.947847e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.903386e+00	2.714114e-01	5.731988e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.051724e-02	3.110099e-03	4.338646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.758588e-02	1.850394e-02	3.862804e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.823988e-01	7.975524e-02	8.734993e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.875040e-01	1.892906e-01	1.836044e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.320160e-01	3.045053e-01	3.257913e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.616301e+00	4.791828e-01	3.976296e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.423309e+00	5.500489e-01	2.730755e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.120348e+00	4.748174e-01	5.467339e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.475963e+00	1.860204e-01	6.665983e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.508596e+00	3.271688e-01	1.418501e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.908985e+00	3.237342e-01	4.010265e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.118417e+00	3.412761e-01	4.982919e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.299507e+00	1.595150e-01	3.458693e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.759631e-01	0.000000e+00	2.691083e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.640035e-02	4.658890e-03	2.137609e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.609633e-01	5.438936e-02	1.169877e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.640021e-01	1.739673e-01	2.055602e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.017360e+00	3.501555e-01	2.742366e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.686060e+00	4.640177e-01	5.316805e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.538194e+00	6.063283e-01	6.635578e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.449930e+00	6.370990e-01	3.508208e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.037766e+00	5.762995e-01	1.509853e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.222612e+00	2.536806e-01	6.537320e-02
2.025000e-01	1.750000e-02	1.750000e-02	4.001348e+00	2.930591e-01	5.747130e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.184274e+00	3.207472e-01	3.802120e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.296107e+00	2.703493e-01	3.573007e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.505367e+00	2.108687e-01	2.669717e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.954375e-01	5.521588e-02	2.090610e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.467788e-01	1.448083e-02	1.310370e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.345690e-02	1.033005e-03	1.339908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.767579e-01	3.827694e-01	8.912681e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.171647e+00	7.671792e-01	1.171578e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.979949e+00	1.148848e+00	1.363881e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.033536e+00	1.267276e+00	1.537335e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.671622e+00	1.202074e+00	8.435359e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.198608e+00	9.138590e-01	4.071180e-02
8.125000e-02	1.125000e-02	1.125000e-02	7.260943e+00	4.195688e-01	2.523653e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.548954e+00	6.695694e-01	3.364736e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.680178e+00	4.994889e-01	4.972197e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.152108e+00	2.972888e-01	5.132734e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.109282e+00	1.081901e-01	3.954916e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.754318e-02	1.791406e-03	2.479528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.245884e-01	5.649119e-02	1.035088e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.440084e-01	3.084552e-01	3.312049e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.916904e+00	4.604049e-01	4.415607e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.190092e+00	4.083811e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	3.165187e+00	3.936591e-01	1.976257e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.100424e+00	3.619588e-01	4.668764e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.020894e+00	9.628242e-02	3.746333e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.305965e-01	2.698898e-02	2.127520e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.002098e-02	1.675124e-03	1.788194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.212482e-01	2.029531e-01	2.403799e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.102351e+00	7.509632e-01	5.621211e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.546685e+00	6.947615e-01	6.452609e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.004245e+00	4.537311e-01	1.208857e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.327533e+00	3.965401e-01	1.190846e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.023009e+00	2.758546e-01	3.196439e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.002361e+00	8.788834e-02	3.035728e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.408776e-01	2.361291e-02	1.790010e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.779564e-02	1.957034e-03	2.171961e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.013317e+01	6.317357e+00	4.697965e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.849801e+01	3.321691e+00	3.433886e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.277014e+01	1.919638e+00	8.402025e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.728045e+00	5.066076e-01	4.584183e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.461053e+00	4.575373e-01	1.934886e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.876748e+00	2.150517e-01	4.322423e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.938360e-01	7.316258e-02	4.234595e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.842491e-02	1.270138e-03	2.952698e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.396264e-01	7.571311e-02	1.234529e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.739798e-01	1.689999e-01	1.922085e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.650369e-01	2.971186e-01	2.736691e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.053892e+00	3.036620e-01	3.683593e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.601539e+00	4.494212e-01	3.062992e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.168042e+00	4.785098e-01	2.523346e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.620530e+00	3.091702e-01	1.621006e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.036414e+00	1.916747e-01	3.674056e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.017628e+00	2.948301e-01	7.852752e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.583633e+00	3.235561e-01	3.454088e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.926984e+00	2.888426e-01	4.134002e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.144118e+00	1.314828e-01	3.254131e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.180019e-01	4.554495e-03	2.404463e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.500180e-02	4.040035e-03	2.066619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.368813e+00	3.868887e-01	4.708940e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.620584e+00	5.273158e-01	3.813379e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.336410e+00	8.024108e-01	4.909214e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.863749e+00	8.890948e-01	5.886807e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.281175e+00	6.163115e-01	5.669970e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.633954e+00	5.938011e-01	2.186584e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.615654e+00	3.184450e-01	2.890227e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.476098e+00	1.362353e-01	5.850064e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.987788e+00	2.951096e-01	1.593857e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.108245e+00	2.583042e-01	2.618415e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.281735e+00	1.312550e-01	2.509540e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.919956e-01	9.670837e-03	1.866984e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.531558e-02	2.061434e-03	2.074114e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.794909e+01	7.067607e+00	5.647711e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.137661e+01	6.292427e+00	2.659332e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.731110e+01	2.569425e+00	2.014594e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.470808e+01	2.327508e+00	1.192937e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.172767e+01	1.449075e+00	8.099556e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.875721e+00	1.208564e+00	7.790898e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.973215e+00	2.849819e-01	7.386471e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.460875e+00	2.999328e-01	1.541394e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.407342e+00	3.888449e-01	2.435296e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.306903e+00	2.611302e-01	3.554290e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.261862e+00	1.019143e-01	4.042967e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.946740e-02	1.855121e-03	3.052086e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.429287e-02	4.730760e-02	1.088402e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.006491e+00	4.175453e-01	7.695005e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.464740e+00	7.263634e-01	8.129153e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.590480e+00	4.933559e-01	1.582414e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.437245e+00	7.149197e-01	2.614768e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.298883e+00	7.161095e-01	6.900944e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.171612e+00	4.499406e-01	4.902634e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.792303e-02	2.660471e-02	5.113242e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.563011e-01	2.926643e-01	5.797909e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.301433e+00	8.976581e-01	1.112913e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.035308e+00	3.948418e-01	1.401479e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.073583e+00	7.088998e-01	3.860504e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.707748e+00	5.067235e-01	5.157017e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.300902e-01	2.563200e-01	2.956721e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.090081e-01	9.923292e-02	1.417264e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.642153e-02	4.387547e-03	1.380757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.496942e+00	1.002111e+00	1.902415e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.285931e+00	1.657751e+00	1.355852e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.718584e+00	8.818346e-01	3.158740e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.145554e+00	1.036542e+00	9.104158e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.353398e-01	4.960368e-02	8.410013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.327623e-03	4.059027e-03	2.247920e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.912600e-02	3.792594e-02	1.363481e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.727514e-01	1.410826e-01	3.880273e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.927011e-01	2.945129e-01	6.275030e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.380277e+00	5.089165e-01	8.350416e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.190319e+00	6.367138e-01	7.867268e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.999334e+00	6.378329e-01	4.070303e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.353608e+00	3.286685e-01	1.781135e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.386134e+00	4.380775e-01	7.718081e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.004339e+00	5.897386e-01	3.465657e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.321480e+00	6.746983e-01	5.005962e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.559332e+00	4.814298e-01	4.688144e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.796109e-01	2.992631e-01	3.553897e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.031228e-02	2.408946e-02	3.913270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.918833e-02	1.469583e-02	9.057333e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.316609e-01	1.146977e-01	3.789639e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.214817e-01	2.957473e-01	7.700801e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.253577e+00	5.069634e-01	1.125411e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.022851e+00	6.992756e-01	1.370394e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.936051e+00	8.774706e-01	1.085919e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.606633e+00	8.295170e-01	7.108869e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.890337e+00	5.104311e-01	2.358248e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.780883e+00	3.154344e-01	4.649951e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.261383e+00	5.455854e-01	2.765425e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.606444e+00	6.568141e-01	3.893982e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.773270e+00	4.624849e-01	4.492982e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.102852e+00	3.273249e-01	3.165042e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.538388e-01	1.648697e-01	2.130326e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.471383e-02	1.415060e-02	2.278144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.139377e-01	1.093707e-01	5.511181e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.956928e-01	4.034343e-01	1.422365e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.799753e+00	7.266613e-01	2.468725e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.548361e+00	1.471334e+00	2.679096e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.125848e+00	1.766606e+00	2.531272e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.269582e+00	1.633821e+00	1.413095e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.593004e+00	1.009576e+00	2.576269e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.921113e+00	7.311276e-01	1.434992e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.687415e+00	1.118376e+00	5.404758e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.242869e+00	9.192555e-01	8.037368e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.043431e+00	6.902200e-01	6.802830e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.896403e-02	3.241914e-02	5.277925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.328912e-01	6.169330e-02	1.976663e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.379649e-01	3.198835e-01	7.140147e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.030678e+00	5.569411e-01	6.154643e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.780695e+00	3.584587e-01	1.560375e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.830071e+00	4.216741e-01	1.575867e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.206512e+00	6.252759e-01	4.661956e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.241265e+00	4.298353e-01	4.937226e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.114742e-01	1.753688e-01	2.460649e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.540406e-02	7.750787e-03	2.341032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.051477e+00	3.288532e-01	9.058389e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.789519e+00	7.987496e-01	1.651625e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.392789e+00	7.900975e-01	9.319431e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.008819e+00	3.788536e-01	2.086707e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.730804e+00	3.052047e-01	6.096427e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.190605e+00	4.652294e-01	2.995017e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.344674e+00	3.610974e-01	3.941113e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.874246e-01	2.082538e-01	2.486632e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.565031e-02	1.468372e-02	3.059297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.575463e+01	8.927251e+00	1.695390e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.904219e+01	4.093759e+00	5.425834e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.456956e+00	1.518603e+00	1.162100e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.219664e+00	4.996651e-01	1.184239e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.229291e+00	3.182316e-01	6.268880e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.612102e+00	5.495112e-01	4.182843e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.712734e+00	5.412149e-01	5.958757e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.770420e-02	2.703792e-02	5.296402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.542728e-01	6.196971e-02	1.920803e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.934156e-01	1.334331e-01	4.126182e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.861739e-01	2.361204e-01	5.829872e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.047810e+00	3.140085e-01	6.976025e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.593756e+00	4.913811e-01	6.204806e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.119424e+00	5.219721e-01	5.014044e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.486875e+00	4.194296e-01	3.100217e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.703729e+00	2.260794e-01	1.251028e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.746844e+00	3.103388e-01	1.016486e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.512550e+00	4.652486e-01	2.565562e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.033093e+00	4.821428e-01	4.184244e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.409190e+00	4.281100e-01	3.563206e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.957838e-01	2.653080e-01	3.268601e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.619806e-02	2.130062e-02	3.712738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.339256e+00	4.124499e-01	9.230157e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.148037e+00	5.789001e-01	1.330466e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.754910e+00	6.667626e-01	1.495818e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.096478e+00	7.487494e-01	1.382918e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.251888e+00	7.302727e-01	9.406873e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.177456e+00	5.856806e-01	5.588866e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.978080e+00	4.115114e-01	2.675894e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.824182e+00	2.951573e-01	1.250891e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.618749e+00	3.206888e-01	5.417869e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.191242e+00	3.822934e-01	2.723221e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.554510e+00	3.720369e-01	3.181135e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.629499e-01	2.423837e-01	2.640618e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.841459e-02	2.282352e-02	3.394875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.832376e+01	8.611569e+00	1.579111e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.203548e+01	4.379765e+00	6.958303e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.677054e+01	3.544838e+00	4.326433e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.213577e+01	2.462991e+00	2.612125e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.321339e+00	1.385323e+00	1.097484e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.672808e+00	8.459034e-01	5.745888e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.239111e+00	5.020479e-01	1.543243e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.567036e+00	2.550253e-01	1.967784e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.309944e+00	3.735878e-01	6.634940e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.878285e+00	5.495189e-01	3.417930e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.010936e+00	5.359345e-01	5.431241e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.097546e-01	3.492359e-02	5.824581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.352341e-01	5.640484e-02	6.515429e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.171664e+00	3.974988e-01	3.726285e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.596222e+00	6.558815e-01	3.416238e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.761781e+00	4.853185e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.495961e+00	3.926145e-01	3.713175e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.164084e+00	3.566246e-01	6.111273e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.183999e-01	9.565067e-02	3.909777e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.742334e-02	4.001020e-04	4.516565e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.014602e+00	2.548956e-01	2.558013e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.847074e+00	6.607167e-01	4.168789e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.434874e+00	3.379373e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.848424e+00	3.063132e-01	4.184663e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.352751e+00	1.950388e-01	3.403632e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.613218e-01	2.961937e-02	2.068614e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.471129e-01	4.700948e-03	1.127005e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.536733e-03	0.000000e+00	1.054762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.734010e+00	1.149874e+00	9.914051e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.239489e+00	8.797950e-01	1.757356e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.826790e+00	5.789273e-01	4.080474e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.787974e+00	2.686501e-01	6.251442e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.757734e-02	1.894378e-03	4.337258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.479037e-02	2.717835e-02	4.651115e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.892647e-01	7.319308e-02	1.097336e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.040647e-01	1.762326e-01	2.313615e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.003773e+00	3.416738e-01	3.103777e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.710854e+00	5.159306e-01	3.160952e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.456738e+00	5.553514e-01	2.602955e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.112907e+00	4.243349e-01	7.277322e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.556124e+00	2.741404e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.417974e+00	2.565836e-01	1.099489e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.875092e+00	2.866009e-01	5.368119e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.056349e+00	3.447629e-01	4.400854e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.250449e+00	1.450575e-01	3.677619e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.725366e-01	1.268931e-02	2.641210e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.326318e-02	1.838585e-03	2.473448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.839220e-01	6.963520e-02	1.150780e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.964380e-01	1.797630e-01	3.075679e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.093337e+00	3.776738e-01	4.225982e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.930679e+00	6.173576e-01	4.814796e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.710770e+00	6.017850e-01	5.369774e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.499320e+00	6.554531e-01	3.905958e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.061600e+00	5.890896e-01	2.028677e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.241277e+00	2.966826e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.866414e+00	2.398172e-01	2.085767e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.164414e+00	2.843270e-01	3.310105e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.266009e+00	2.655487e-01	3.954664e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.449801e+00	2.089336e-01	2.842770e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.613398e-01	6.061138e-02	2.369657e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.401616e-01	6.000853e-03	1.371805e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.132781e-02	1.541245e-03	1.383567e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.161350e+00	4.489974e-01	9.894985e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.500914e+00	9.190741e-01	1.077379e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.322188e+00	1.187690e+00	1.554990e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.370754e+00	1.537092e+00	1.366054e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.825928e+00	1.352253e+00	7.013908e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.214966e+00	7.736003e-01	1.489606e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.213525e+00	4.826642e-01	2.813527e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.455448e+00	6.019034e-01	3.400967e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.556768e+00	4.931229e-01	5.660721e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.045761e+00	2.851649e-01	5.821508e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.055068e+00	9.789265e-02	4.264949e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.743007e-02	2.646914e-03	2.392999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.248716e-01	5.609490e-02	1.221158e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.811786e-01	3.007075e-01	3.984983e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.021850e+00	5.293710e-01	3.587224e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.206671e+00	4.372145e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	3.134910e+00	4.075872e-01	2.242367e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.033520e+00	3.197355e-01	5.078962e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.986849e-01	1.205576e-01	3.877288e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.025450e-01	9.860460e-03	2.238467e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.045636e-03	0.000000e+00	2.146471e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.797456e-01	2.246825e-01	2.958603e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.211026e+00	7.354724e-01	7.004918e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.768164e+00	8.671043e-01	5.287120e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.996755e+00	4.220881e-01	4.166275e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.240534e+00	3.159311e-01	1.530244e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.969094e+00	2.728867e-01	3.386400e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.020874e+00	1.265812e-01	2.834653e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.457506e-01	9.800086e-03	1.767967e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.898016e-02	0.000000e+00	2.640340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.171684e+01	6.351323e+00	6.376136e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.989274e+01	4.040369e+00	2.809185e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.289734e+01	1.883240e+00	5.447084e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.590571e+00	4.544585e-01	3.682117e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.311995e+00	4.017092e-01	2.802451e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.859406e+00	2.709137e-01	4.376045e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.564753e-01	4.408245e-02	4.445145e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.893926e-02	4.410884e-04	2.782797e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.544057e-01	1.004830e-01	1.402125e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.923270e-01	1.834022e-01	2.009027e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.452232e-01	2.327030e-01	3.237716e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.151943e+00	4.074174e-01	3.079486e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.615760e+00	4.147888e-01	2.872081e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.204000e+00	4.377962e-01	2.948997e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.698242e+00	3.883726e-01	3.748467e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.045211e+00	2.046807e-01	1.858440e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.984134e+00	3.029598e-01	9.667480e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.546963e+00	2.846942e-01	3.745774e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.882759e+00	2.655711e-01	3.928001e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.133758e+00	1.470937e-01	3.180112e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.989857e-01	0.000000e+00	2.548370e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.146287e-02	1.709118e-03	2.451900e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.558858e+00	4.718746e-01	4.316314e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.836896e+00	7.058580e-01	3.936836e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.363932e+00	6.955390e-01	5.353528e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.936548e+00	8.299961e-01	6.720559e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.439928e+00	6.721990e-01	4.538665e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.607993e+00	5.044772e-01	3.764550e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.676778e+00	3.301151e-01	7.956163e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.422322e+00	1.533167e-01	8.636839e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.941904e+00	2.906244e-01	1.565331e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.067001e+00	2.022486e-01	3.288926e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.259726e+00	1.429427e-01	2.484030e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.037429e-01	3.941416e-02	1.772408e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.094724e-02	6.531364e-05	2.299187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.075888e+01	8.541244e+00	5.976228e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.152616e+01	4.629787e+00	3.509580e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.886874e+01	4.235320e+00	1.619343e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.505333e+01	2.451384e+00	1.424255e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.160731e+01	1.348389e+00	5.717644e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.794876e+00	9.546634e-01	1.479961e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.162613e+00	4.431796e-01	2.997928e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.407676e+00	2.865473e-01	2.871579e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.250228e+00	3.080828e-01	3.342118e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.172702e+00	2.114392e-01	4.638475e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.241456e+00	1.399115e-01	4.083890e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.945989e-02	3.082765e-03	2.947391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.746154e-01	8.001529e-02	1.570797e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.607818e+00	5.881718e-01	9.024231e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.196250e+00	7.365199e-01	5.553993e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.634903e+00	4.012378e-01	4.488160e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.818550e+00	6.698483e-01	5.598512e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.731129e+00	5.554119e-01	5.322270e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.357272e-01	2.940753e-01	3.723569e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.580455e-02	1.792097e-02	4.030379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.244794e+00	4.393287e-01	7.316386e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.200252e+00	8.917933e-01	8.112801e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.887228e+00	4.694930e-01	1.847812e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.403208e+00	5.789039e-01	5.089493e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.338036e+00	3.844091e-01	3.826428e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.721904e-01	1.806338e-01	2.338734e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.582910e-01	6.953512e-02	1.141294e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.554868e-02	4.498825e-03	1.246589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.700664e+00	1.382600e+00	2.196506e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.249106e+00	1.304995e+00	7.495609e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.050732e+00	1.050674e+00	5.397360e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.414957e+00	7.600830e-01	8.236815e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.121208e-01	3.747578e-02	6.252395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.065280e-02	7.280029e-03	2.629587e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.073327e-01	5.980391e-02	2.023414e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.487673e-01	2.257091e-01	5.381039e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.111360e+00	4.750266e-01	7.656756e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.967557e+00	6.329665e-01	9.160816e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.888002e+00	7.085244e-01	5.308545e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.439802e+00	4.573839e-01	1.377922e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.437716e+00	2.920053e-01	7.065689e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.142249e+00	5.517371e-01	2.479404e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.532850e+00	5.743689e-01	4.898067e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.836536e+00	5.112211e-01	4.762505e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.196966e+00	3.756495e-01	3.955605e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.383994e-01	2.041257e-01	2.947155e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.988635e-02	1.591223e-02	2.989326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.387496e-02	3.788903e-02	1.205904e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.928978e-01	1.841930e-01	6.366216e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.091695e+00	4.680693e-01	1.204692e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.064462e+00	8.127981e-01	1.358238e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.999433e+00	9.177649e-01	1.391273e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.886399e+00	9.677412e-01	8.049441e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.163735e+00	6.630120e-01	2.614613e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.049085e+00	2.663467e-01	6.153074e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.493103e+00	4.567430e-01	2.044373e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.869465e+00	5.747166e-01	3.231341e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.107685e+00	4.833360e-01	4.209910e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.448670e+00	3.965691e-01	3.852489e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.689648e-01	2.279613e-01	2.754232e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.430068e-01	1.178593e-01	1.688055e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.616077e-02	1.083119e-02	1.873013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.245506e-01	1.744185e-01	7.573588e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.196445e+00	5.539125e-01	2.128510e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.963758e+00	1.278067e+00	3.167263e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.165403e+00	1.996737e+00	3.141825e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.764263e+00	1.989719e+00	2.128374e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.334297e+00	1.454142e+00	6.311152e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.785600e+00	5.015843e-01	1.039288e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.585424e+00	1.038371e+00	3.236880e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.004043e+00	9.563769e-01	6.793741e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.647059e+00	7.870569e-01	7.673868e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.542661e+00	4.590711e-01	6.693455e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.207746e-02	2.560775e-02	4.049457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.387645e-01	1.084887e-01	2.611939e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.315899e+00	4.689996e-01	8.051035e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.541186e+00	5.248815e-01	4.434566e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.873235e+00	2.948254e-01	8.017829e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.501208e+00	4.815518e-01	2.978616e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.710787e+00	4.417686e-01	4.392167e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.653505e-01	3.312085e-01	3.481816e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.684864e-01	1.180225e-01	1.968909e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.047157e-02	6.187587e-03	1.975215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.948484e+00	6.063066e-01	1.289231e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.143491e+00	1.075052e+00	1.734799e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.819622e+00	6.830452e-01	6.391910e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.963752e+00	2.971046e-01	1.121809e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.537056e+00	3.502981e-01	1.097548e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.829792e+00	3.540188e-01	3.404275e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.110052e+00	2.989940e-01	2.789367e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.740378e-01	1.508122e-01	1.945982e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.067082e-02	1.360638e-02	2.677959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.621772e+01	1.239468e+01	1.893304e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.157445e+01	3.701272e+00	4.837264e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.097275e+00	1.186037e+00	4.404993e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.968207e+00	3.177961e-01	1.067692e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.976286e+00	3.193210e-01	1.196121e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.285412e+00	4.882503e-01	4.436762e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.398299e+00	3.877515e-01	4.938759e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.057855e-02	2.364694e-02	4.032208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.209529e-01	9.231471e-02	2.327329e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.927750e-01	2.176776e-01	5.170924e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.850638e-01	3.200544e-01	7.133212e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.523085e+00	4.625527e-01	7.359846e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.084262e+00	5.262176e-01	5.907561e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.549720e+00	4.740677e-01	3.351727e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.763128e+00	3.321885e-01	8.910341e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.713084e+00	2.207363e-01	1.428590e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.612680e+00	4.041961e-01	1.600770e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.176816e+00	4.259854e-01	3.549801e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.696381e+00	4.161140e-01	3.449146e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.090367e+00	2.975297e-01	3.747268e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.995022e-01	1.933991e-01	2.550028e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.881679e-02	1.502168e-02	2.894553e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.086046e+00	5.973015e-01	1.262259e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.421365e+00	8.490019e-01	1.654521e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.058500e+00	9.400701e-01	1.567852e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.240604e+00	9.944852e-01	1.142590e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.834185e+00	6.526426e-01	7.784932e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.417357e+00	4.920587e-01	3.226261e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.015929e+00	2.747240e-01	1.144092e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.733552e+00	2.485933e-01	1.001080e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.427353e+00	2.906838e-01	9.704868e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.914715e+00	3.429681e-01	2.820249e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.285576e+00	2.907793e-01	2.812030e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.978976e-01	1.752834e-01	2.420583e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.403207e-02	1.696229e-02	2.837432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.628706e+01	1.114292e+01	1.726666e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.754924e+01	5.144008e+00	5.914128e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.839841e+01	2.699793e+00	3.780766e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.239979e+01	1.769236e+00	2.034982e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.335217e+00	1.308516e+00	6.750502e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.620108e+00	6.546015e-01	1.401482e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.007757e+00	3.910635e-01	8.180332e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.362709e+00	1.991879e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.070945e+00	3.506989e-01	1.221234e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.497395e+00	4.068684e-01	4.256034e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.721420e+00	4.399210e-01	4.985877e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.294217e-02	2.934285e-02	4.646629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.092243e-01	7.654472e-02	6.940499e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.686527e+00	5.075333e-01	3.810653e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.209534e+00	6.337475e-01	2.931501e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.833911e+00	2.128766e-01	7.594503e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.933351e+00	4.260401e-01	4.995884e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.577599e+00	2.836717e-01	4.562583e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.580669e-01	8.096939e-02	2.527367e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.164981e-02	1.724285e-03	3.290019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.558736e+00	3.363163e-01	2.910958e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.665637e+00	6.261853e-01	3.201161e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.037660e+00	2.451569e-01	2.256804e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.206604e+00	3.397776e-01	3.004683e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.019270e+00	1.367513e-01	2.287487e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.386455e-01	2.430843e-02	1.522888e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.547937e-01	9.312054e-03	7.706691e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.628704e-03	4.126203e-04	8.655008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.387362e+00	1.259395e+00	1.029249e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.160462e+00	5.303848e-01	4.758302e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.895337e+00	6.115362e-01	4.282498e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.426826e+00	2.184289e-01	4.485780e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.285255e-02	2.526949e-03	3.219595e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.365592e-02	1.769612e-02	4.828453e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.186323e-01	8.514516e-02	1.535914e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.559661e-01	2.455902e-01	2.694090e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.299145e+00	3.973350e-01	4.234514e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.124133e+00	5.682311e-01	3.410662e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.968508e+00	5.403294e-01	2.479295e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.557489e+00	3.297727e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.617082e+00	2.832535e-01	1.397923e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.197316e+00	3.564530e-01	3.356813e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.454941e+00	3.339841e-01	4.830278e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.649208e+00	2.432977e-01	3.711181e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.347046e-01	8.592825e-02	3.169346e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.479072e-01	2.750400e-02	1.748845e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.711587e-02	1.698546e-03	1.773874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.976001e-01	9.100024e-02	1.489790e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.129839e-01	2.463582e-01	4.043952e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.650266e+00	5.194059e-01	5.854349e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.663433e+00	6.976925e-01	6.442244e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.507061e+00	5.583130e-01	6.402412e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.367856e+00	6.781418e-01	2.597982e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.668221e+00	3.969135e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.250268e+00	2.185425e-01	1.472905e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.549420e+00	3.579879e-01	2.972813e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.630628e+00	3.058351e-01	3.596960e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.866402e+00	2.726806e-01	2.394219e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.121145e+00	1.327235e-01	2.267390e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.008351e-01	3.754891e-02	1.728555e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.737318e-01	9.611568e-03	9.695163e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.012396e-02	1.867391e-03	1.038100e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.270177e+00	5.248975e-01	1.357012e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.323491e+00	1.115164e+00	1.729650e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.108074e+00	1.659171e+00	1.879454e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.287411e+00	1.482828e+00	1.496587e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.321040e+00	1.018492e+00	4.155349e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.643480e+00	5.220669e-01	3.192530e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.741000e+00	6.246066e-01	3.700258e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.649526e+00	6.219894e-01	3.768117e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.896381e+00	4.530045e-01	5.243844e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.681357e+00	2.877206e-01	4.016758e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.369944e-01	5.053882e-02	3.233481e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.256101e-02	2.010732e-03	1.854716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.959913e-01	8.357133e-02	1.429338e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.144774e+00	3.971399e-01	4.557456e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.539145e+00	5.088228e-01	3.412313e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.339873e+00	2.462299e-01	3.829718e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.692011e+00	4.219774e-01	3.363845e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.620418e+00	3.010355e-01	3.813112e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.512432e-01	8.735039e-02	2.951049e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.463096e-01	9.826326e-03	1.599920e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.020682e-02	1.448763e-03	1.711498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.120059e+00	3.305270e-01	4.204181e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.346749e+00	9.363611e-01	8.795667e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.533562e+00	7.112488e-01	4.776326e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.088454e+00	2.199394e-01	1.589007e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.816180e+00	3.477054e-01	2.365465e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.640291e+00	2.500504e-01	2.514003e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.016141e-01	9.443521e-02	2.217765e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.459464e-01	1.593099e-02	1.540320e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.596630e-02	1.032408e-03	1.966159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.659521e+01	9.321798e+00	8.171714e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.504267e+01	3.833629e+00	2.769715e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.297994e+01	1.275456e+00	9.138355e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.479160e+00	3.814887e-01	3.269309e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.965844e+00	4.377662e-01	2.308382e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.701019e+00	2.976443e-01	3.225531e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.274303e-01	4.685354e-02	3.813664e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.696073e-02	1.698752e-03	2.352186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.753589e-01	9.434958e-02	1.679786e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.096455e-01	2.066710e-01	2.755934e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.005589e+00	3.410131e-01	3.635352e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.394240e+00	3.510726e-01	4.389126e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.029754e+00	4.986283e-01	3.354887e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.639923e+00	4.343373e-01	1.505775e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.045475e+00	3.137392e-01	2.795647e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.119239e+00	2.535103e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.775042e+00	3.119915e-01	2.823787e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.199356e+00	3.145889e-01	3.612764e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.550936e+00	2.323106e-01	3.181980e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.619615e-01	7.297366e-02	2.941393e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.094358e-01	1.730366e-02	1.732152e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.641589e-02	1.107550e-03	1.803920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.755010e+00	3.966626e-01	5.836343e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.608404e+00	8.620154e-01	6.066177e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.392641e+00	1.031986e+00	7.508251e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.005987e+00	7.835298e-01	6.320079e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.206871e+00	6.314567e-01	5.370005e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.234171e+00	4.640597e-01	1.777010e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.958911e+00	3.192798e-01	2.924138e-03
1.490000e-01	2.100000e-02	2.100000e-02	3.293768e+00	2.380256e-01	1.546845e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.528875e+00	2.428041e-01	2.853410e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.755795e+00	1.977247e-01	2.311835e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.020197e+00	1.103304e-01	2.046183e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.760926e-01	2.435258e-02	1.451285e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.692558e-02	6.823546e-04	1.743940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.287292e+01	9.974021e+00	8.075281e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.755216e+01	4.233606e+00	3.655250e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.198036e+01	3.235458e+00	1.677534e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.690902e+01	1.803063e+00	1.176189e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.235526e+01	1.448350e+00	6.117383e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.186777e+00	5.169494e-01	4.703390e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.550877e+00	3.081383e-01	3.115044e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.923248e+00	3.306407e-01	1.458513e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.908155e+00	2.979354e-01	2.810802e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.950054e+00	2.500520e-01	3.831653e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.078819e+00	1.085541e-01	3.212365e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.261164e-02	1.497434e-03	2.491750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.940262e-01	8.442368e-02	1.694296e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.709817e+00	5.947721e-01	9.288384e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.228907e+00	6.681948e-01	4.983418e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.604085e+00	4.232770e-01	7.962779e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.772460e+00	6.886134e-01	5.354778e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.653184e+00	5.261528e-01	5.392230e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.064808e-01	2.806832e-01	3.350703e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.295827e-02	1.930718e-02	3.924393e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.356260e+00	4.634151e-01	7.869472e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.217626e+00	7.785652e-01	7.511171e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.813152e+00	5.235501e-01	1.764053e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.403563e+00	5.771735e-01	4.249697e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.269849e+00	3.494122e-01	3.867426e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.486167e-01	1.903907e-01	2.210960e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.548484e-01	7.944637e-02	1.110237e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.410831e-02	3.978585e-03	1.205287e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.919012e+00	1.403682e+00	2.343274e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.284116e+00	1.158561e+00	6.955454e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.010026e+00	1.135344e+00	4.891162e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.305739e+00	7.376762e-01	7.757096e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.072548e-01	3.750018e-02	6.156313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.158702e-02	7.730067e-03	2.990578e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.140855e-01	5.725773e-02	2.410390e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.839383e-01	2.251826e-01	5.976529e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.176519e+00	4.670089e-01	8.505694e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.074947e+00	6.074496e-01	8.767251e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.921005e+00	6.562303e-01	5.487013e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.495720e+00	4.705004e-01	5.609418e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.336901e+00	2.378612e-01	1.501237e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.104851e+00	5.651102e-01	2.803127e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.510680e+00	6.055196e-01	4.337273e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.812058e+00	5.318705e-01	4.467986e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.164359e+00	3.901171e-01	3.502852e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.095345e-01	1.951657e-01	2.796368e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.729575e-02	1.613720e-02	2.961332e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.810273e-02	3.726210e-02	1.339797e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.491222e-01	1.950566e-01	7.191123e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.217998e+00	5.029951e-01	1.254884e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.190769e+00	8.030364e-01	1.489435e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.150170e+00	9.303134e-01	1.385266e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.918243e+00	8.350594e-01	8.398156e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.150057e+00	5.211345e-01	2.327111e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.009520e+00	2.871444e-01	5.910551e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.552586e+00	5.878684e-01	7.130152e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.795837e+00	5.393703e-01	3.593263e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.059792e+00	4.829738e-01	4.252709e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.426681e+00	4.091305e-01	3.147485e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.235556e-01	2.242626e-01	2.824807e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.343818e-01	1.243221e-01	1.651050e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.512114e-02	1.133533e-02	1.679594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.255665e-01	1.430301e-01	8.898329e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.318646e+00	5.598913e-01	2.304567e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.201308e+00	1.381218e+00	3.298766e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.457580e+00	2.058143e+00	3.095707e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.849955e+00	1.888692e+00	2.320496e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.312728e+00	1.162316e+00	6.858530e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.855061e+00	6.119492e-01	3.187774e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.557196e+00	1.077202e+00	2.874823e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.940095e+00	1.016415e+00	6.990601e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.598199e+00	7.779723e-01	6.645672e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.490938e+00	4.754189e-01	6.358360e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.855972e-02	2.461266e-02	3.998840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.592999e-01	1.126532e-01	2.918162e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.352254e+00	4.412680e-01	8.741309e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.592986e+00	5.201506e-01	3.417342e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.863025e+00	3.291972e-01	1.372652e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.501583e+00	5.025659e-01	2.765990e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.673801e+00	4.679550e-01	4.468609e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.071329e-01	2.813214e-01	3.195815e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.608494e-01	1.338558e-01	1.908990e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.838692e-02	5.853953e-03	1.793950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.090393e+00	5.912790e-01	1.448822e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.272648e+00	1.027142e+00	1.835570e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.858641e+00	6.619900e-01	5.174436e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.942350e+00	2.787342e-01	1.306316e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.550203e+00	3.684011e-01	1.092547e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.815082e+00	3.843749e-01	3.002762e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.042137e+00	2.605959e-01	2.948790e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.695584e-01	1.621264e-01	1.843716e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.819798e-02	1.430702e-02	2.673973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.956332e+01	1.220488e+01	2.077401e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.175500e+01	3.659555e+00	4.361685e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.888961e+00	9.084707e-01	6.184965e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.006155e+00	3.759542e-01	7.295928e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.992647e+00	3.429305e-01	9.444452e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.246023e+00	5.002848e-01	3.752783e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.342748e+00	3.947693e-01	4.842680e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.575532e-02	2.205275e-02	4.290740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.241193e-01	8.892830e-02	2.751105e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.282730e-01	2.161170e-01	5.734498e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.058192e+00	3.393237e-01	7.420333e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.569302e+00	4.353727e-01	7.377641e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.142716e+00	5.287499e-01	5.640228e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.602290e+00	5.080408e-01	2.493150e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.722656e+00	2.378383e-01	1.470252e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.738869e+00	2.718629e-01	1.428046e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.518771e+00	3.755230e-01	1.880716e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.197495e+00	4.114785e-01	3.227254e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.670508e+00	4.311583e-01	3.509639e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.073693e+00	3.359219e-01	3.028100e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.670951e-01	1.730138e-01	2.500090e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.684716e-02	1.653815e-02	2.816280e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.232350e+00	5.873785e-01	1.431422e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.724697e+00	9.794613e-01	1.757559e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.129347e+00	8.525746e-01	1.709251e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.344503e+00	9.886720e-01	1.097974e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.931288e+00	7.131484e-01	6.905650e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.364885e+00	4.058573e-01	3.748700e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.965529e+00	2.555229e-01	1.705388e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.735273e+00	2.606734e-01	1.263221e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.427470e+00	3.229154e-01	1.047086e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.882515e+00	3.178064e-01	2.766407e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.266443e+00	3.204196e-01	2.675556e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.809447e-01	1.884831e-01	2.047098e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.151755e-02	1.666782e-02	2.874371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.986511e+01	1.183074e+01	1.845275e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.842844e+01	5.503699e+00	5.509544e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.900606e+01	3.198126e+00	3.428268e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.218303e+01	1.458896e+00	2.081648e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.191454e+00	1.144352e+00	6.754925e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.479226e+00	5.526356e-01	1.877260e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.960787e+00	3.438206e-01	1.141779e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.358751e+00	2.517594e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.049336e+00	3.458016e-01	1.290653e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.509582e+00	4.837524e-01	3.758051e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.642549e+00	4.279287e-01	5.140326e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.838150e-02	2.888026e-02	4.633926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.328849e-01	8.223998e-02	7.630781e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.797452e+00	5.275776e-01	4.339633e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.267558e+00	5.915315e-01	2.618792e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.796811e+00	3.323797e-01	2.788802e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.798241e+00	4.014471e-01	5.705610e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.556230e+00	2.878164e-01	4.299006e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.269684e-01	5.203342e-02	2.383855e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.774387e-02	0.000000e+00	3.381533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.717232e+00	3.585706e-01	3.098315e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.763760e+00	6.109999e-01	3.066187e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.987359e+00	3.836968e-01	9.590647e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.057460e+00	2.813725e-01	3.540043e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.372863e-01	1.053269e-01	2.718287e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.338521e-01	1.550966e-02	1.536157e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.468179e-01	4.691942e-03	7.384977e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.797716e-03	0.000000e+00	9.687279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.747231e+00	1.336726e+00	1.076810e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.298623e+00	7.040397e-01	2.765844e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.787832e+00	6.159588e-01	4.803234e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.239510e+00	1.372241e-01	4.959209e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.434034e-02	1.228974e-03	3.487318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.705864e-02	1.922924e-02	5.560188e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.303230e-01	9.352874e-02	1.736630e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.847745e-01	2.590555e-01	3.139226e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.393728e+00	4.123938e-01	4.323595e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.241881e+00	5.565692e-01	4.019448e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.028261e+00	5.191492e-01	2.120629e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.546492e+00	3.487530e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.548664e+00	2.964237e-01	6.669266e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.139770e+00	4.050514e-01	2.903494e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.390593e+00	3.159316e-01	4.850654e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.614580e+00	2.783881e-01	3.992896e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.150574e-01	9.941044e-02	2.941055e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.290974e-01	1.677750e-02	1.601217e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.640043e-02	2.280143e-03	1.726714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.132003e-01	7.434948e-02	1.540905e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.713163e-01	2.646478e-01	4.427468e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.759785e+00	5.120670e-01	5.312639e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.786662e+00	6.843762e-01	7.494847e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.799894e+00	7.619699e-01	6.313236e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.513887e+00	6.189236e-01	2.425891e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.605349e+00	3.366982e-01	7.324595e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.270826e+00	2.657966e-01	1.569912e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.488456e+00	3.896016e-01	2.028330e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.568269e+00	3.470917e-01	3.213016e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.714207e+00	1.945603e-01	3.684630e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.077583e+00	1.508446e-01	2.325689e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.103005e-01	6.303621e-02	1.476105e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.638783e-01	0.000000e+00	1.008430e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.876619e-02	9.779857e-04	9.823873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.399517e+00	5.102691e-01	1.263659e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.583320e+00	1.107196e+00	1.832633e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.175392e+00	1.430759e+00	2.228668e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.700855e+00	1.689737e+00	1.407873e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.642918e+00	1.208295e+00	4.138533e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.645211e+00	5.401792e-01	3.563834e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.758726e+00	7.034732e-01	1.988748e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.599119e+00	6.945331e-01	3.671009e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.765952e+00	4.517067e-01	5.346454e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.574380e+00	2.280243e-01	4.323624e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.868626e-01	6.903076e-02	3.573882e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.960517e-02	1.727559e-03	1.754536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.078289e-01	8.859439e-02	1.544120e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.203499e+00	4.050088e-01	5.114270e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.640215e+00	5.445776e-01	3.060252e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.385101e+00	3.344772e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.616203e+00	4.145812e-01	3.938488e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.522410e+00	2.617821e-01	4.413581e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.245706e-01	6.990258e-02	2.599874e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.325458e-01	0.000000e+00	1.569984e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.846252e-03	0.000000e+00	1.813465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.224424e+00	3.824349e-01	4.598753e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.549163e+00	9.283860e-01	9.802271e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.727735e+00	7.867668e-01	4.966551e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.139979e+00	2.704674e-01	1.243304e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.720471e+00	3.629051e-01	2.241070e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.510471e+00	2.149184e-01	3.216051e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.792770e-01	7.933699e-02	2.173845e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.874676e-01	2.140521e-02	1.226827e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.036747e-02	2.077594e-04	2.125193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.931570e+01	9.824962e+00	8.767311e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.596243e+01	3.866744e+00	3.314253e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.317895e+01	1.431388e+00	8.094871e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.679379e+00	5.171316e-01	1.457170e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.767929e+00	4.253675e-01	3.223219e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.491912e+00	2.053687e-01	4.276833e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.949200e-01	2.964885e-02	3.452409e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.933062e-02	1.048149e-03	2.160594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.943427e-01	1.073039e-01	1.759011e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.575684e-01	2.557301e-01	3.020380e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.010597e+00	3.054955e-01	4.156581e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.491647e+00	3.977462e-01	4.575076e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.091799e+00	4.593106e-01	3.692749e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.672711e+00	4.537330e-01	1.699807e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.095127e+00	3.656256e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	3.060807e+00	2.609538e-01	5.998594e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.700451e+00	3.152227e-01	2.684589e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.211794e+00	3.423269e-01	3.495748e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.490539e+00	2.164531e-01	3.685975e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.444215e-01	9.137970e-02	2.647659e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.000077e-01	5.833885e-03	1.536422e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.602217e-02	1.900305e-03	1.760215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.984917e+00	5.682570e-01	5.900004e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.764460e+00	8.888908e-01	6.482888e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.474445e+00	8.183749e-01	9.459990e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.251761e+00	8.974840e-01	6.374316e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.395974e+00	6.656512e-01	5.881700e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.334975e+00	5.525158e-01	1.790692e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.969818e+00	2.886748e-01	6.932856e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.276970e+00	2.747744e-01	9.667543e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.450648e+00	2.379896e-01	3.049062e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.689610e+00	1.956526e-01	2.776024e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.640945e-01	1.079943e-01	2.225718e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.617211e-01	1.694981e-02	1.473310e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.498671e-02	9.103269e-04	1.650951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.598360e+01	1.106737e+01	7.588935e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.967548e+01	5.171550e+00	3.472828e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.259439e+01	3.068338e+00	2.225600e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.730686e+01	2.138412e+00	1.281856e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.255390e+01	1.449314e+00	4.639641e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.370324e+00	6.403801e-01	5.017394e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.608494e+00	4.104913e-01	2.597713e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.888835e+00	3.193729e-01	1.960589e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.751268e+00	2.743581e-01	3.571688e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.800177e+00	2.148071e-01	4.191740e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.751867e-01	7.229537e-02	3.659079e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.926240e-02	2.773320e-03	2.403143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.447848e-01	1.388158e-01	2.247833e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.448193e+00	6.991635e-01	9.414141e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.674039e+00	3.967654e-01	2.362074e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.265931e+00	6.203195e-01	3.347479e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.201789e+00	6.313207e-01	5.211381e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.228939e+00	3.708459e-01	3.668012e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.504331e-01	1.733628e-01	2.261823e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.344205e-02	1.045788e-02	2.251694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.070426e+00	5.993361e-01	8.531519e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.756115e+00	4.777624e-01	5.394644e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.378018e+00	6.249193e-01	3.123106e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.881497e+00	4.613129e-01	3.899601e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.885839e-01	2.527464e-01	2.519488e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.958435e-01	1.177260e-01	1.627921e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.023775e-01	6.099296e-02	7.471157e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.006589e-02	2.563969e-03	7.567244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.522267e+00	1.685723e+00	2.430948e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.807910e+00	7.646093e-01	5.659209e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.210441e+00	1.032262e+00	6.878291e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.726879e+00	5.138458e-01	5.898063e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.045959e-02	2.484754e-02	4.000295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.749442e-02	1.166137e-02	4.153275e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.983479e-01	1.008806e-01	3.384397e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.972394e-01	3.496804e-01	7.849170e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.792602e+00	6.471134e-01	8.931519e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.811951e+00	6.971064e-01	7.370324e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.487602e+00	4.743126e-01	2.416151e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.608796e+00	2.814671e-01	1.228289e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.209076e+00	4.609953e-01	3.291969e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.707587e+00	6.424314e-01	3.639177e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.010663e+00	4.932628e-01	4.989546e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.425812e+00	4.236656e-01	3.460257e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.599190e-01	2.510757e-01	2.492665e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.243638e-01	1.203494e-01	1.902216e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.039317e-02	1.056592e-02	1.696610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.112179e-01	4.695940e-02	2.342198e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.454026e-01	3.795523e-01	1.093208e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.026273e+00	7.692335e-01	1.675475e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.253659e+00	9.741536e-01	1.562310e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.315734e+00	9.883967e-01	1.074661e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.695894e+00	6.741141e-01	3.691116e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.510039e+00	2.539065e-01	8.832510e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.843555e+00	5.053745e-01	2.191426e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.147943e+00	6.385005e-01	2.377053e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.317730e+00	4.907327e-01	3.969556e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.687152e+00	4.214980e-01	3.490055e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.097945e+00	2.785270e-01	2.574349e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.516288e-01	1.623932e-01	1.885477e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.134982e-01	7.135150e-02	1.252460e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.557767e-02	7.985434e-03	1.102889e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.120126e-01	2.290807e-01	1.212264e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.115785e+00	8.791498e-01	3.260996e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.896852e+00	1.941031e+00	3.947334e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.339236e+00	2.196763e+00	3.342733e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.540851e+00	1.714859e+00	1.618614e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.261801e+00	8.463514e-01	2.238597e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.748896e+00	1.135161e+00	2.821922e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.945881e+00	1.141904e+00	4.986182e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.223306e+00	7.725981e-01	6.947154e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.043231e+00	6.315736e-01	6.032142e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.165749e+00	3.727568e-01	4.112154e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.704645e-02	1.516783e-02	2.841747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.990953e-01	1.620195e-01	3.635816e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.879039e+00	5.330382e-01	8.910568e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.935290e+00	3.802185e-01	1.935146e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.836318e+00	4.183099e-01	1.786380e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.162993e+00	4.923754e-01	3.593935e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.334521e+00	3.598980e-01	3.329757e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.691920e-01	1.914971e-01	2.271919e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.466496e-01	8.408806e-02	1.198731e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.146842e-02	3.032371e-03	1.038867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.408178e+00	9.073680e-01	1.833925e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.558162e+00	1.098814e+00	1.727763e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.885301e+00	3.934140e-01	3.387152e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.917962e+00	3.422721e-01	1.307451e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.401836e+00	4.097985e-01	1.673787e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.557269e+00	3.349751e-01	2.341844e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.437878e-01	1.874776e-01	2.069476e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.311172e-01	9.545959e-02	1.528750e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.880360e-02	1.121874e-02	1.679849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.332729e+01	1.407399e+01	2.170840e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.184099e+01	2.497786e+00	3.671515e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.737381e+00	6.597391e-01	1.591958e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.929046e+00	2.352000e-01	3.692562e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.800445e+00	3.645361e-01	1.688900e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.957207e+00	4.347749e-01	3.234998e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.047132e+00	2.658367e-01	3.963582e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.092412e-02	1.607207e-02	2.778083e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.168854e-01	1.296578e-01	3.133922e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.104402e-01	3.274677e-01	6.846260e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.464176e+00	4.623731e-01	8.299910e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.051001e+00	4.599150e-01	7.694041e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.591832e+00	4.713544e-01	5.177201e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.979571e+00	4.148737e-01	7.259506e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.825101e+00	2.135272e-01	1.683440e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.672481e+00	3.332948e-01	2.396474e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.365836e+00	4.500280e-01	2.361664e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.886109e+00	4.293993e-01	3.345383e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.341839e+00	3.371062e-01	3.197888e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.172966e-01	2.247502e-01	2.313483e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.069600e-01	1.118906e-01	1.648758e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.042791e-02	1.026070e-02	1.677022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.337197e+00	8.080220e-01	1.793379e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.218843e+00	1.178407e+00	2.012811e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.479748e+00	9.982022e-01	1.631039e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.025383e+00	7.975104e-01	1.207487e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.333800e+00	5.900841e-01	3.777052e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.438164e+00	2.558763e-01	1.906772e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.973557e+00	2.663848e-01	1.494185e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.632765e+00	2.828977e-01	1.748354e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.293336e+00	3.838708e-01	1.405244e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.628396e+00	2.831764e-01	2.553298e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.051304e+00	2.511626e-01	2.017972e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.313627e-01	1.183731e-01	1.561127e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.525914e-02	1.189928e-02	1.961434e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.096023e+01	1.292332e+01	1.938836e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.068453e+01	3.996270e+00	5.297741e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.837350e+01	1.601172e+00	3.099243e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.243106e+01	1.382717e+00	7.230467e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.009594e+00	6.113345e-01	5.767272e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.549537e+00	5.005687e-01	1.737121e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.990396e+00	2.650511e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.206189e+00	2.246271e-01	2.325443e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.797843e+00	3.650790e-01	2.102489e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.175150e+00	3.946096e-01	3.876129e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.412502e+00	4.096747e-01	3.829365e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.573392e-02	1.903774e-02	3.330446e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.427759e-01	1.113652e-01	9.657431e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.366136e+00	6.214657e-01	4.973396e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.780854e+00	5.368326e-01	1.174236e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.561535e+00	4.131423e-01	2.814272e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.214696e+00	3.874332e-01	5.958331e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.121484e+00	1.751028e-01	3.579166e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.701226e-01	3.862397e-02	1.766026e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.864427e-02	3.414314e-03	2.423658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.405667e+00	4.521215e-01	3.294803e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.139042e+00	4.417424e-01	3.017806e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.390087e+00	3.909896e-01	2.450466e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.637521e+00	2.566849e-01	2.984664e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.628479e-01	8.170210e-02	2.149935e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.390593e-01	8.660070e-03	1.290992e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.090324e-01	1.531252e-02	6.649858e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.869926e-03	1.014853e-04	6.809651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.162131e+00	1.230101e+00	1.107478e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.826880e+00	5.554504e-01	2.615165e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.166426e+00	5.418100e-01	4.414605e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.039472e+00	1.179754e-01	4.117148e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.982609e-02	1.458379e-03	2.686088e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.016216e-02	2.731825e-02	5.723336e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.082819e-01	1.288864e-01	2.020622e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.280325e-01	3.505493e-01	4.541936e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.805844e+00	5.312441e-01	4.772248e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.759705e+00	6.174382e-01	3.723259e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.591238e+00	5.577292e-01	5.574472e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.770758e+00	2.396207e-01	7.372216e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.388846e+00	3.624788e-01	2.659776e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.725432e+00	3.544713e-01	5.095730e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.991682e+00	3.249264e-01	4.173305e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.254052e+00	1.905008e-01	3.483930e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.930850e-01	9.423421e-02	2.324537e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.125798e-01	1.485159e-02	1.375596e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.771563e-02	1.512314e-04	1.296832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.756695e-01	1.078160e-01	1.911601e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.194785e+00	4.149428e-01	6.163673e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.449043e+00	6.581967e-01	8.429100e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.823163e+00	8.336438e-01	8.040536e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.841523e+00	8.274915e-01	4.310044e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.081711e+00	4.416546e-01	1.835432e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.787854e+00	2.463412e-01	2.500275e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.039490e+00	4.232804e-01	1.292186e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.997373e+00	3.961504e-01	3.479962e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.133751e+00	3.128643e-01	2.950604e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.403857e+00	1.738814e-01	2.875763e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.690766e-01	9.625823e-02	1.917425e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.481983e-01	1.465185e-02	1.588017e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.166977e-01	2.718640e-02	8.213446e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.418995e-02	1.664827e-05	8.276381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.779052e+00	6.918769e-01	1.600269e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.777191e+00	1.357200e+00	2.584629e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.512340e+00	2.028900e+00	2.230328e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.036904e+01	1.302608e+00	1.516957e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.043882e+01	8.992010e-01	5.807361e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.793477e+00	7.947510e-01	2.087001e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.092487e+00	8.263901e-01	3.325866e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.054143e+00	7.272707e-01	3.063948e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.255868e+00	3.376925e-01	5.130933e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.256220e+00	1.609619e-01	4.214207e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.407271e-01	7.715840e-02	2.833831e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.134316e-02	6.935883e-04	1.650871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.925570e-01	1.186500e-01	2.016185e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.602127e+00	5.150744e-01	5.884410e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.116166e+00	5.077690e-01	2.019988e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.333646e+00	4.418318e-01	3.984210e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.241039e+00	4.075340e-01	4.162482e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.174666e+00	1.790120e-01	4.124626e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.617572e-01	6.035880e-02	2.075727e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.714179e-01	2.616473e-02	1.153173e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.584637e-03	2.411994e-04	1.184821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.969605e+00	5.957958e-01	7.005405e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.998922e+00	1.148297e+00	1.106443e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.215836e+00	6.761170e-01	3.887230e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.777721e+00	3.581719e-01	1.493246e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.426314e+00	4.196089e-01	2.565123e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.292988e+00	1.834921e-01	3.011648e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.436666e-01	6.887441e-02	1.842944e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.826524e-01	3.675904e-05	1.312516e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.778086e-02	2.684601e-03	1.652549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.026322e+01	1.287007e+01	1.148956e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.967042e+01	3.884303e+00	3.609408e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.168602e+01	8.547730e-01	8.765558e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.766813e+00	5.106718e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.607187e+00	4.396488e-01	3.175937e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.374176e+00	2.059863e-01	3.731220e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.294990e-01	6.381727e-02	3.024491e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.150951e-02	8.600130e-05	2.022423e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.374419e-01	1.261850e-01	2.221985e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.815962e-01	2.706005e-01	4.252875e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.337858e+00	4.689680e-01	4.549725e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.894418e+00	4.860948e-01	5.058056e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.519163e+00	5.163651e-01	3.334197e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.146485e+00	4.966905e-01	4.690904e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.210399e+00	1.710004e-01	9.255319e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.997042e+00	3.318741e-01	1.201783e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.444568e+00	3.504468e-01	4.296357e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.847620e+00	2.759406e-01	3.560439e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.231003e+00	1.695409e-01	3.180114e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.655729e-01	8.368284e-02	2.409359e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.092621e-01	1.133436e-02	1.254007e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.870917e-02	3.088233e-04	1.248993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.521877e+00	6.785911e-01	7.763296e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.747810e+00	1.110920e+00	9.931464e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.641249e+00	9.466358e-01	1.054162e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.252317e+00	1.021518e+00	6.662860e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.085817e+00	7.627358e-01	3.959973e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.483602e+00	3.783679e-01	3.140695e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.824780e+00	2.350253e-01	1.039227e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.054294e+00	3.302931e-01	1.447197e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.233473e+00	2.823192e-01	2.484543e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.447845e+00	1.728187e-01	2.407209e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.073781e-01	7.589703e-02	2.107518e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.749663e-01	1.597939e-02	1.272810e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.003121e-02	1.169598e-03	1.328535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.224091e+01	1.331807e+01	1.004861e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.478812e+01	4.822141e+00	3.542248e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.510528e+01	2.764646e+00	2.548920e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.793437e+01	1.762955e+00	1.467269e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.159259e+01	8.036910e-01	6.652461e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.310698e+00	3.309979e-01	5.105150e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.988654e+00	4.327474e-01	6.588962e-05
6.375000e-02	1.375000e-02	1.375000e-02	3.537417e+00	3.230624e-01	1.588547e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.660729e+00	3.575582e-01	2.910491e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.642155e+00	2.056710e-01	3.894321e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.586021e-01	9.414870e-02	3.202054e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.225235e-02	1.778310e-03	2.133046e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.858557e-01	1.466863e-01	2.433965e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.526622e+00	6.885271e-01	9.643475e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.679040e+00	3.825113e-01	2.109432e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.227359e+00	6.339201e-01	3.460713e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.124115e+00	5.582491e-01	5.206924e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.187987e+00	3.778299e-01	3.655312e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.241921e-01	1.573652e-01	2.136601e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.063372e-02	1.020059e-02	2.204510e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.204316e+00	6.038829e-01	8.749407e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.789018e+00	4.583009e-01	4.459422e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.290288e+00	6.176428e-01	3.402256e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.801385e+00	4.223758e-01	3.695501e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.680743e-01	2.387240e-01	2.460150e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.847588e-01	1.284939e-01	1.473548e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.834387e-01	5.135765e-02	8.493022e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.638723e-03	3.060752e-03	7.319545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.878180e+00	1.760045e+00	2.420766e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.757728e+00	7.779782e-01	6.561681e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.014312e+00	1.008805e+00	7.077597e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.685292e+00	4.385128e-01	5.513412e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.827935e-02	2.698415e-02	3.885427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.915380e-02	1.267990e-02	4.434072e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.200115e-01	1.113392e-01	3.848874e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.644151e-01	3.496548e-01	8.209526e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.880270e+00	6.263990e-01	9.049289e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.933513e+00	7.141487e-01	6.058569e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.538131e+00	4.513348e-01	1.952244e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.584724e+00	3.061143e-01	1.240524e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.236192e+00	5.571571e-01	1.950921e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.631769e+00	5.851653e-01	4.049977e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.963318e+00	4.999066e-01	4.411133e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.310654e+00	3.304064e-01	3.743848e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.195578e-01	2.174473e-01	2.989071e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.110669e-01	1.266835e-01	1.598923e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.937284e-02	1.008559e-02	1.638418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.319897e-01	6.407769e-02	2.443096e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.518558e-01	4.217848e-01	1.193098e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.162890e+00	7.717445e-01	1.757688e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.396656e+00	9.643579e-01	1.616417e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.508893e+00	1.026671e+00	8.345829e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.808539e+00	7.068237e-01	2.241836e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.508650e+00	2.310002e-01	7.834351e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.808614e+00	4.972612e-01	1.884123e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.037714e+00	5.835338e-01	3.441813e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.283806e+00	5.020129e-01	3.487690e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.593005e+00	3.894424e-01	3.432006e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.063859e+00	2.289152e-01	2.596384e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.167297e-01	1.282415e-01	1.977791e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.225089e-01	8.630468e-02	1.126162e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.460705e-02	8.322941e-03	1.132267e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.669610e-01	2.604223e-01	1.352550e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.505967e+00	1.109005e+00	3.225932e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.135619e+00	1.930080e+00	4.115400e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.764358e+00	2.278581e+00	3.293161e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.993946e+00	1.950511e+00	1.112958e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.267430e+00	6.397966e-01	1.710540e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.650470e+00	1.031994e+00	3.489219e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.682411e+00	9.735935e-01	6.642642e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.124696e+00	8.689339e-01	6.497415e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.935948e+00	4.931348e-01	5.640627e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.120879e+00	3.371111e-01	4.345541e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.764320e-02	1.671923e-02	2.556712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.310476e-01	1.647188e-01	4.114077e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.948027e+00	5.291306e-01	8.656570e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.995169e+00	3.788935e-01	1.597746e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.826422e+00	4.413560e-01	1.514778e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.103117e+00	4.531174e-01	3.757140e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.291424e+00	3.709108e-01	3.186744e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.284957e-01	1.691911e-01	2.207062e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.314995e-01	7.793261e-02	1.194267e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.896871e-03	2.625434e-03	9.374753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.637537e+00	8.996216e-01	2.018602e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.694343e+00	1.102732e+00	1.634146e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.911635e+00	3.890590e-01	3.093810e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.964184e+00	3.870636e-01	1.521280e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.337220e+00	3.964470e-01	1.903381e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.504899e+00	2.985655e-01	2.272624e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.374280e-01	1.911223e-01	1.978534e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.261840e-01	1.047420e-01	1.345121e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.501237e-02	1.020783e-02	1.814771e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.684569e+01	1.399277e+01	2.291622e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.199988e+01	2.643801e+00	2.856807e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.922737e+00	6.900168e-01	2.014504e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.889763e+00	2.135257e-01	5.320828e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.703601e+00	3.514892e-01	1.795801e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.875429e+00	3.755816e-01	3.285056e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.057524e+00	2.582426e-01	3.810429e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.901243e-02	1.765018e-02	2.828634e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.274056e-01	1.204491e-01	3.506653e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.344514e-01	2.908109e-01	7.460627e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.521737e+00	4.379451e-01	8.350746e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.161843e+00	5.035317e-01	7.051387e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.709049e+00	5.000119e-01	4.222535e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.915844e+00	3.235083e-01	1.423287e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.880039e+00	2.597800e-01	1.104667e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.706781e+00	4.196485e-01	1.436974e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.307460e+00	4.045446e-01	2.633194e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.823631e+00	3.933673e-01	3.339445e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.282678e+00	3.089056e-01	3.091532e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.895668e-01	2.077690e-01	2.426925e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.914919e-01	1.150793e-01	1.539475e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.974914e-02	1.013850e-02	1.533037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.549801e+00	7.940363e-01	1.815173e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.429984e+00	1.104684e+00	2.164094e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.616856e+00	9.945399e-01	1.585245e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.180870e+00	8.695937e-01	8.619288e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.285042e+00	4.998581e-01	5.104250e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.512356e+00	2.657716e-01	1.465258e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.014367e+00	2.897674e-01	5.288236e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.663769e+00	3.123703e-01	1.454090e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.226940e+00	3.406386e-01	1.551372e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.555957e+00	2.847316e-01	2.641885e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.005633e+00	2.030632e-01	1.949314e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.194167e-01	1.065072e-01	1.615014e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.609091e-02	1.373198e-02	1.745273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.417606e+01	1.284211e+01	1.956429e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.114834e+01	4.334649e+00	5.283351e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.897728e+01	1.830658e+00	2.171450e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.253392e+01	1.042055e+00	8.287813e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.158653e+00	7.419194e-01	3.171652e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.540313e+00	4.459916e-01	1.252091e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.905831e+00	2.407614e-01	1.152511e-04
6.375000e-02	1.375000e-02	1.375000e-02	3.105668e+00	1.523479e-01	7.247461e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.789237e+00	3.958793e-01	1.875737e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.086316e+00	3.784043e-01	4.187594e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.342556e+00	3.185533e-01	3.588352e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.552675e-02	2.036621e-02	3.166879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.696581e-01	1.183406e-01	1.168780e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.477813e+00	6.444279e-01	5.007673e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.660822e+00	4.316665e-01	1.357077e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.447000e+00	4.515062e-01	3.549624e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.231387e+00	4.295499e-01	4.822109e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.152854e+00	1.945645e-01	3.441837e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.549833e-01	4.033358e-02	1.681688e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.734089e-02	0.000000e+00	2.400405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.491245e+00	4.161821e-01	3.819187e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.128601e+00	4.350068e-01	2.451251e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.352387e+00	4.350718e-01	2.189804e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.586190e+00	2.420352e-01	3.073039e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.378164e-01	8.997496e-02	2.217525e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.355803e-01	1.599111e-02	1.260305e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.103326e-01	3.354917e-03	6.343438e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.824958e-03	3.652025e-05	7.314963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.499762e+00	1.285640e+00	1.119966e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.668189e+00	4.869490e-01	2.225303e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.060715e+00	5.566788e-01	4.418250e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.024218e+00	1.488724e-01	4.083275e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.560940e-02	3.957763e-04	2.694837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.227567e-02	2.299377e-02	7.028362e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.219876e-01	1.376998e-01	2.296468e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.403854e-01	2.931196e-01	4.823680e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.900519e+00	5.324261e-01	4.915171e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.826090e+00	6.474077e-01	3.547954e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.604542e+00	4.883214e-01	7.083376e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.746309e+00	2.691890e-01	1.842010e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.408817e+00	4.583524e-01	2.688108e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.697685e+00	3.654439e-01	4.581503e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.897694e+00	2.983783e-01	4.214563e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.222792e+00	1.929937e-01	3.084515e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.910074e-01	8.305247e-02	2.207583e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.140760e-01	2.153830e-02	1.332968e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.592728e-02	0.000000e+00	1.392323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.732732e-01	8.951838e-02	2.531325e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.191830e+00	3.744823e-01	7.533986e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.547375e+00	6.060793e-01	9.498464e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.907957e+00	7.501320e-01	7.894843e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.850320e+00	8.201183e-01	5.299319e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.171062e+00	5.365519e-01	7.285391e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.854250e+00	2.663493e-01	1.424851e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.004068e+00	4.905432e-01	1.703372e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.940254e+00	3.378750e-01	3.612179e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.137406e+00	3.670857e-01	2.261740e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.370076e+00	1.605688e-01	2.947219e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.300305e-01	7.792751e-02	2.186613e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.599488e-01	4.499984e-02	1.304056e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.087014e-01	8.162114e-03	8.460565e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.231551e-02	0.000000e+00	9.832504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.685233e+00	4.746930e-01	1.960608e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.911276e+00	1.274484e+00	3.052990e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.562113e+00	1.686567e+00	2.424710e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.085436e+01	1.562704e+00	1.206351e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.050242e+01	8.749365e-01	3.315229e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.778963e+00	8.402588e-01	3.413692e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.022207e+00	7.751847e-01	2.436392e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.922805e+00	6.610507e-01	4.032637e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.264623e+00	3.668628e-01	4.822297e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.224116e+00	1.648396e-01	3.782111e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.101657e-01	5.674224e-02	3.189055e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.073003e-02	1.914279e-04	1.528099e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.057034e-01	1.177640e-01	2.388667e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.621510e+00	4.753509e-01	6.496784e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.170475e+00	5.120526e-01	1.601246e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.261347e+00	4.362585e-01	4.798036e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.230693e+00	4.246476e-01	3.835526e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.209368e+00	2.183030e-01	3.682030e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.364536e-01	5.444394e-02	2.128909e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.528380e-01	2.387361e-03	1.130617e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.744018e-03	3.942651e-04	1.228858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.990577e+00	4.841559e-01	8.834021e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.892053e+00	9.436335e-01	1.196338e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.188775e+00	6.343839e-01	3.563222e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.858004e+00	3.885201e-01	1.073567e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.389137e+00	4.245397e-01	2.363826e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.307045e+00	1.969408e-01	2.578940e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.393634e-01	8.819358e-02	1.883646e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.921181e-01	3.554454e-03	1.110587e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.997666e-02	2.181908e-04	1.535201e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.217120e+01	1.198609e+01	1.272131e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.960216e+01	3.735302e+00	3.872127e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.176927e+01	1.021808e+00	6.335538e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.769824e+00	5.926803e-01	3.195195e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.559853e+00	4.254656e-01	3.322598e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.357326e+00	2.504596e-01	3.727850e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.928048e-01	4.895947e-02	3.086553e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.168231e-02	7.061825e-04	1.864309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.543246e-01	1.274720e-01	2.744533e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.195148e-01	2.674090e-01	4.402101e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.383918e+00	4.161204e-01	5.030330e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.872047e+00	4.700311e-01	5.646771e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.556561e+00	5.064871e-01	4.023608e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.126975e+00	4.411240e-01	4.207570e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.256159e+00	2.777323e-01	6.308838e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.942214e+00	3.439973e-01	1.980879e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.451949e+00	3.732417e-01	2.818353e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.829160e+00	2.842442e-01	3.419508e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.210569e+00	1.867561e-01	3.027932e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.740238e-01	7.964270e-02	2.156975e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.026907e-01	1.716935e-02	1.358178e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.621273e-02	0.000000e+00	1.422918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.516666e+00	5.728989e-01	9.193386e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.867623e+00	1.065153e+00	1.029047e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.747677e+00	9.427928e-01	1.117585e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.150959e+00	7.785561e-01	8.406275e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.074716e+00	6.807725e-01	4.214492e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.607232e+00	5.059589e-01	1.093321e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.903740e+00	2.843308e-01	1.195189e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.035028e+00	3.327636e-01	1.913478e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.207340e+00	2.625862e-01	2.262118e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.417965e+00	1.934921e-01	2.583490e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.993594e-01	7.800628e-02	1.840634e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.705290e-01	2.158966e-02	1.354881e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.775821e-02	3.589223e-04	1.294569e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.406916e+01	1.198098e+01	1.107772e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.541756e+01	4.664065e+00	3.832756e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.486473e+01	2.641828e+00	2.023287e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.758588e+01	1.574057e+00	1.064545e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.199280e+01	1.340875e+00	6.567217e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.319116e+00	3.813759e-01	3.480398e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.863369e+00	3.609903e-01	2.110334e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.588450e+00	3.841116e-01	1.059231e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.628439e+00	3.836504e-01	2.795963e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.612879e+00	2.482316e-01	4.033312e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.225400e-01	8.275726e-02	3.252530e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.999072e-02	5.849494e-04	2.084637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.294066e-01	1.720484e-01	2.861452e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.040069e+00	6.668125e-01	7.900213e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.662614e+00	1.362770e-01	1.727715e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.870054e+00	5.933329e-01	3.719287e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.835832e+00	4.912012e-01	3.970293e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.002245e+00	3.019966e-01	2.904403e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.409367e-01	1.294685e-01	1.476764e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.116636e-02	5.171674e-03	1.751433e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.732664e+00	6.344066e-01	8.468225e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.734791e+00	3.536118e-01	5.467393e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.927084e+00	5.407454e-01	3.196776e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.614388e+00	3.502115e-01	2.936412e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.656087e-01	2.243638e-01	1.866959e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.330359e-01	8.252820e-02	1.200789e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.644903e-01	5.095060e-02	6.520024e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.279346e-03	2.010921e-03	6.506563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.970610e+00	1.769154e+00	2.292314e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.527863e+00	7.622421e-01	8.603857e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.507225e+00	8.706455e-01	6.748899e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.568961e+00	4.211460e-01	3.731234e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.745733e-02	1.867000e-02	3.364261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.807643e-02	1.831181e-02	5.708010e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.475448e-01	1.759931e-01	4.741337e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.255846e+00	5.009222e-01	8.628842e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.403339e+00	7.301261e-01	7.934504e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.286418e+00	5.196262e-01	4.935910e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.714290e+00	2.446715e-01	6.352649e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.435232e+00	3.433267e-01	1.370917e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.900173e+00	4.731686e-01	3.797830e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.386406e+00	5.638393e-01	2.796307e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.713020e+00	3.849599e-01	3.832867e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.153518e+00	3.356588e-01	3.029717e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.856296e-01	1.781225e-01	2.112857e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.290975e-01	8.290641e-02	1.390330e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.078944e-02	4.657579e-03	1.158200e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.077503e-01	9.590729e-02	3.642156e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.485672e+00	6.046265e-01	1.447552e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.039875e+00	9.907547e-01	1.790047e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.268205e+00	1.040073e+00	1.304269e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.961139e+00	8.120965e-01	6.645641e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.850945e+00	2.509417e-01	2.466144e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.356763e+00	4.502669e-01	9.774295e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.545645e+00	4.465948e-01	2.877404e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.807799e+00	5.615978e-01	2.542332e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.016025e+00	3.886582e-01	3.099541e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.424897e+00	2.893371e-01	2.883117e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.283392e-01	2.420063e-01	2.307045e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.690008e-01	1.174029e-01	1.108045e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.830866e-01	6.186053e-02	9.832790e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.998847e-02	4.797452e-03	9.379430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.434575e-01	4.113958e-01	1.672792e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.268164e+00	1.399942e+00	4.018668e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.642018e+00	2.246161e+00	4.437127e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.383361e+00	2.543958e+00	2.464453e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.740906e+00	1.404562e+00	7.878835e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.127334e+00	6.485647e-01	3.468080e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.216945e+00	1.090878e+00	4.929445e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.278090e+00	9.366825e-01	6.192137e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.780261e+00	7.547625e-01	5.936069e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.728764e+00	4.202187e-01	4.538335e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.000713e+00	2.602300e-01	3.413257e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.903871e-02	1.136518e-02	2.222277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.094338e-01	2.199633e-01	4.500444e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.283541e+00	5.104254e-01	8.051404e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.996024e+00	2.105993e-01	9.101945e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.704152e+00	4.389918e-01	2.362221e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.956454e+00	4.088285e-01	2.928196e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.137358e+00	3.378246e-01	2.668644e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.524268e-01	1.437870e-01	1.567785e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.666836e-01	4.978793e-02	9.940092e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.990468e-03	2.046480e-03	7.166141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.972686e+00	1.127176e+00	2.140947e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.197750e+00	9.581497e-01	1.416194e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.714686e+00	2.393130e-01	1.021193e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.887476e+00	3.548378e-01	1.497331e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.272676e+00	3.783376e-01	1.781239e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.338897e+00	2.520297e-01	2.369647e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.847098e-01	1.539130e-01	1.457911e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.878454e-01	8.148659e-02	1.049227e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.943006e-02	8.425259e-03	1.544540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.005998e+02	1.323835e+01	2.195265e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.051176e+01	1.838297e+00	1.469280e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.676217e+00	5.839099e-01	4.426331e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.860951e+00	2.093135e-01	1.430736e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.648600e+00	3.675527e-01	1.698895e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.775937e+00	3.153262e-01	3.129470e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.958193e-01	2.469254e-01	2.885488e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.086094e-02	1.180711e-02	2.551075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.342132e-01	1.746127e-01	3.810240e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.176559e+00	3.542097e-01	8.633992e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.008984e+00	5.829245e-01	7.652315e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.504071e+00	5.346854e-01	6.109082e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.856259e+00	3.356241e-01	3.257586e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.951000e+00	1.332965e-01	1.077842e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.883216e+00	3.373735e-01	7.566189e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.587183e+00	3.817683e-01	1.898320e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.129228e+00	3.424974e-01	2.657185e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.653668e+00	3.272494e-01	2.969166e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.145315e+00	2.842236e-01	2.784300e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.841632e-01	1.778251e-01	1.852196e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.167971e-01	7.486695e-02	1.341653e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.089830e-02	4.756179e-03	1.130884e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.767061e+00	1.075115e+00	2.069692e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.752630e+00	1.263773e+00	2.030989e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.454401e+00	1.095857e+00	1.302169e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.263860e+00	6.247884e-01	8.098960e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.023583e+00	2.555406e-01	4.914109e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.411574e+00	1.348134e-01	1.828166e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.991559e+00	2.795889e-01	7.476270e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.663244e+00	3.803561e-01	1.260273e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.070237e+00	2.534993e-01	2.139807e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.446477e+00	2.303923e-01	2.076132e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.993803e-01	1.960520e-01	1.985364e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.757201e-01	9.583332e-02	1.133814e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.842730e-02	8.632880e-03	1.515354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.787534e+01	1.351126e+01	1.727372e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.996794e+01	2.848033e+00	4.387220e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.739413e+01	1.047054e+00	2.299121e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.200695e+01	7.838041e-01	6.766069e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.086549e+00	8.113127e-01	5.159569e-03
2.625000e-02	6.250000e-03	6.250000e-03	5.433591e+00	3.717626e-01	1.582006e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.911681e+00	2.086524e-01	7.348919e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.174251e+00	2.667424e-01	5.395251e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.601924e+00	3.631368e-01	2.264552e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.975022e+00	3.165546e-01	3.771815e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.227990e+00	2.725334e-01	3.350867e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.659337e-02	1.577637e-02	2.575793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.893577e-01	1.249556e-01	1.319048e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.969588e+00	7.003150e-01	4.448922e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.924059e+00	2.664073e-01	3.194054e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.095406e+00	4.221597e-01	4.260599e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.730126e+00	2.712488e-01	5.027421e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.433901e-01	1.385045e-01	2.550312e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.841952e-01	2.009240e-02	1.256599e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.169239e-02	1.910866e-03	1.884574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.115843e+00	4.987518e-01	3.476018e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.042132e+00	3.392186e-01	2.495064e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.745066e+00	3.180782e-01	2.956991e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.321692e+00	1.517860e-01	2.822617e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.142885e-01	7.515468e-02	1.427466e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.616892e-01	3.570308e-02	8.505102e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.054758e-01	1.060670e-02	5.565306e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.672906e-03	3.394239e-04	6.531099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.737931e+00	1.346442e+00	9.351706e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.957877e+00	5.052813e-01	2.760451e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.516858e+00	3.753072e-01	4.767651e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.891748e-01	1.054684e-01	3.276404e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.694627e-02	2.500988e-03	2.181662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.352300e-02	3.017622e-02	7.690325e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.332624e-01	1.779550e-01	3.039739e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.275756e+00	4.447331e-01	5.171319e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.294797e+00	6.314717e-01	4.955254e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.333439e+00	7.178117e-01	2.144198e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.714347e+00	2.014234e-01	1.168766e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.664369e+00	3.556714e-01	1.591145e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.093738e+00	3.913512e-01	3.694238e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.358913e+00	3.225761e-01	4.629579e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.655134e+00	2.769663e-01	3.803480e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.050424e+00	1.571774e-01	2.374681e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.024138e-01	7.447613e-02	1.755866e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.412263e-01	6.098322e-03	1.172787e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.309732e-02	1.479861e-03	9.165705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.576483e-01	1.081624e-01	2.807066e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.779429e+00	4.700673e-01	7.773153e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.557056e+00	8.638925e-01	1.005595e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.926815e+00	9.777553e-01	7.054415e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.416788e+00	6.272113e-01	2.604513e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.262451e+00	2.884481e-01	7.166331e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.500967e+00	3.245691e-01	2.481105e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.572117e+00	3.499295e-01	2.379313e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.573177e+00	3.470764e-01	3.359204e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.757765e+00	1.950239e-01	2.942525e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.219843e+00	1.807448e-01	1.966458e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.930698e-01	9.784059e-02	1.433452e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.281496e-01	3.362497e-02	1.214952e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.857455e-01	4.507851e-03	6.929168e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.095979e-02	4.265145e-04	7.025529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.394944e+00	8.270959e-01	2.104917e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.017019e+00	1.864835e+00	3.115130e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.073902e+01	2.067203e+00	2.264738e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.206708e+01	1.463084e+00	9.372904e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.094875e+01	7.816103e-01	1.518168e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.043374e+00	6.433704e-01	3.304069e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.323558e+00	8.254986e-01	3.988472e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.342676e+00	5.439066e-01	3.783227e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.001198e+00	2.765670e-01	4.288147e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.116305e+00	1.307619e-01	3.583445e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.415105e-01	2.911878e-02	2.490228e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.875744e-02	1.942143e-03	1.338470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.388813e-01	1.711541e-01	2.395461e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.100310e+00	5.889764e-01	6.116164e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.355941e+00	3.700840e-01	3.578061e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.993887e+00	4.600253e-01	2.270496e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.946984e+00	3.526817e-01	4.062693e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.031265e+00	1.389824e-01	3.012149e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.666451e-01	4.386842e-02	1.668654e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.193683e-01	9.500546e-03	1.062267e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.277731e-03	4.280395e-04	8.575584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.043434e+00	8.065668e-01	1.046104e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.357087e+00	1.256515e+00	1.080575e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.268050e+00	5.508912e-01	1.372705e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.251532e+00	3.349670e-01	2.351452e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.116961e+00	3.382669e-01	2.854183e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.131380e+00	1.378217e-01	2.646599e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.296749e-01	6.179708e-02	1.393065e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.023373e-01	1.518300e-02	8.667892e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.727450e-02	7.346997e-04	1.417081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.020589e+01	1.366294e+01	1.264734e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.056152e+01	3.480921e+00	2.977956e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.043271e+01	6.547705e-01	3.850790e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.455040e+00	4.897312e-01	6.104113e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.288627e+00	3.494290e-01	3.526931e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.282226e+00	1.393717e-01	3.706314e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.889516e-01	3.160846e-02	2.719653e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.108813e-02	2.455400e-03	1.600187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.379465e-01	1.711263e-01	2.984642e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.077844e+00	4.057503e-01	4.746551e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.643071e+00	4.700558e-01	5.966421e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.310454e+00	5.690943e-01	4.943589e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.967153e+00	6.352702e-01	2.127081e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.290385e+00	2.992671e-01	2.831612e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.104420e+00	2.627156e-01	1.276542e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.754651e+00	3.431467e-01	3.163336e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.219443e+00	3.361299e-01	3.298297e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.611857e+00	2.371951e-01	3.219341e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.057829e+00	1.560283e-01	2.612044e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.935128e-01	6.762653e-02	1.788375e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.408802e-01	5.534420e-03	1.139087e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.368225e-02	1.780579e-03	1.031096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.356044e+00	7.865268e-01	1.026610e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.157732e+00	1.179990e+00	1.056474e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.990557e+00	1.232006e+00	1.046542e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.098799e+00	1.039797e+00	5.656504e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.349273e+00	5.803282e-01	2.887292e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.495482e+00	2.880769e-01	9.317634e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.406373e+00	2.260016e-01	2.695230e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.714980e+00	2.681693e-01	2.214466e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.019947e+00	2.326461e-01	2.358331e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.293004e+00	1.565337e-01	2.148997e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.481720e-01	7.680089e-02	1.531764e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.432472e-01	7.662013e-03	1.122100e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.520909e-02	9.397306e-04	1.186371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.930167e+01	1.412581e+01	1.070218e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.956566e+01	5.663461e+00	2.970224e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.598544e+01	2.630581e+00	2.369019e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.728777e+01	1.414007e+00	8.072580e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.065738e+01	5.929978e-01	4.724724e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.676809e+00	3.286064e-01	3.018016e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.509407e+00	3.002108e-01	1.216234e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.275052e+00	3.606922e-01	1.389044e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.359325e+00	2.846333e-01	3.209539e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.546164e+00	1.966703e-01	3.576486e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.770159e-01	4.012670e-02	3.068667e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.804721e-02	1.858578e-03	1.808140e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.132631e-01	2.033758e-01	2.991131e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.148089e+00	6.715146e-01	7.232488e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.612212e+00	1.770857e-01	1.289384e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.754398e+00	5.857827e-01	4.022720e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.763904e+00	4.703914e-01	4.280220e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.485043e-01	2.589130e-01	2.731432e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.012134e-01	1.196680e-01	1.550302e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.908759e-02	4.239272e-03	1.627510e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.923176e+00	6.533004e-01	8.474296e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.689578e+00	3.768727e-01	5.232185e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.861338e+00	5.517844e-01	3.241518e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.539551e+00	3.418299e-01	3.014631e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.200430e-01	1.651538e-01	1.860664e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.991077e-01	9.955041e-02	1.237533e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.516516e-01	3.419602e-02	6.487977e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.018034e-03	1.928924e-03	6.357828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.334735e+00	1.761290e+00	2.241745e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.475533e+00	7.936322e-01	8.200251e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.421209e+00	8.480435e-01	6.120501e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.455104e+00	3.783536e-01	3.960950e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.155809e-02	1.620216e-02	3.469660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.036117e-02	1.900078e-02	6.282221e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.885337e-01	1.954024e-01	5.064126e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.346675e+00	5.248516e-01	9.943257e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.472540e+00	6.407628e-01	8.448073e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.417477e+00	5.391575e-01	3.598800e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.681308e+00	1.665609e-01	5.778628e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.487177e+00	4.905540e-01	1.287171e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.883681e+00	5.312288e-01	3.198423e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.267750e+00	5.242914e-01	3.859790e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.655482e+00	4.163326e-01	3.635387e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.095431e+00	2.937696e-01	2.773210e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.468915e-01	1.743946e-01	2.185195e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.169807e-01	8.310127e-02	1.267461e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.894564e-02	4.568279e-03	1.217580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.435078e-01	1.002012e-01	3.615167e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.585288e+00	6.304556e-01	1.634975e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.234251e+00	1.042162e+00	1.895007e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.468507e+00	1.012555e+00	1.294648e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.064819e+00	6.710598e-01	5.522200e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.968188e+00	3.680484e-01	1.408464e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.369818e+00	4.265812e-01	1.150110e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.505477e+00	5.355951e-01	2.868340e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.661440e+00	5.345888e-01	2.920717e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.016299e+00	4.627457e-01	2.857802e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.368914e+00	3.003644e-01	2.796941e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.887674e-01	1.954825e-01	2.133179e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.383483e-01	1.167463e-01	1.402430e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.582040e-01	5.279865e-02	9.181678e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.878708e-02	4.470134e-03	9.365446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.478690e-01	3.987738e-01	1.847797e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.678676e+00	1.561576e+00	4.235081e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.136919e+00	2.463537e+00	4.720087e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.517667e+00	2.217688e+00	2.476778e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.729758e+00	1.262061e+00	6.605461e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.280430e+00	8.209047e-01	2.084817e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.138979e+00	1.128025e+00	5.175004e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.169177e+00	1.014825e+00	6.388776e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.746956e+00	7.090007e-01	5.194802e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.680463e+00	4.590158e-01	4.416972e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.087765e-01	2.289293e-01	3.467349e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.658792e-02	1.063627e-02	2.119387e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.670630e-01	2.396675e-01	4.707250e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.344985e+00	5.367152e-01	8.013874e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.065326e+00	2.115858e-01	7.177570e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.727875e+00	4.817425e-01	2.007473e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.852112e+00	4.012764e-01	3.679881e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.069015e+00	2.757704e-01	2.614780e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.041403e-01	1.454566e-01	1.594534e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.592591e-01	4.105636e-02	8.620933e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.863132e-03	9.994588e-04	6.957889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.360797e+00	1.203833e+00	2.205115e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.285599e+00	9.994718e-01	1.414980e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.722883e+00	2.516411e-01	8.219089e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.928164e+00	3.465226e-01	1.036907e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.215561e+00	3.722271e-01	1.947968e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.327105e+00	2.599547e-01	2.271295e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.265442e-01	1.527798e-01	1.556797e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.621871e-01	7.685507e-02	1.066839e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.812111e-02	6.527640e-03	1.513983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.078223e+02	1.564399e+01	2.199890e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.012719e+01	1.725399e+00	1.516626e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.460334e+00	3.999709e-01	1.479544e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.779681e+00	1.839686e-01	3.127181e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.595710e+00	3.398203e-01	1.738183e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.747559e+00	3.532327e-01	2.908906e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.486197e-01	2.200357e-01	2.903725e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.852751e-02	1.098312e-02	2.494841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.722740e-01	1.771704e-01	4.269285e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.278697e+00	3.874048e-01	8.411281e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.937544e+00	4.672597e-01	8.679198e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.592418e+00	5.397614e-01	5.548524e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.950999e+00	3.598602e-01	2.768845e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.960179e+00	1.781623e-01	1.019165e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.933504e+00	4.065486e-01	7.769053e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.533720e+00	3.943635e-01	2.180291e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.094788e+00	4.015030e-01	3.104788e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.638454e+00	3.497959e-01	2.590343e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.108946e+00	2.773857e-01	2.435013e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.312193e-01	1.513818e-01	1.931561e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.058041e-01	7.355437e-02	1.213836e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.877555e-02	3.793717e-03	1.238498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.142286e+00	1.065666e+00	2.157867e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.805211e+00	1.170801e+00	2.195815e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.444953e+00	9.080881e-01	1.433501e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.422994e+00	7.319257e-01	6.485469e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.207942e+00	3.799277e-01	3.254736e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.391144e+00	1.564673e-01	4.778676e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.948924e+00	3.042815e-01	1.066884e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.570556e+00	2.870670e-01	1.483413e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.083813e+00	3.432043e-01	1.754964e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.451408e+00	2.548242e-01	1.912441e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.671450e-01	1.697481e-01	1.734231e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.482631e-01	8.843766e-02	1.188226e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.537769e-02	7.358104e-03	1.657087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.026188e+02	1.327080e+01	1.838058e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.948105e+01	2.954292e+00	4.145552e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.794003e+01	1.458268e+00	1.049371e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.175799e+01	8.957925e-01	6.090130e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.984177e+00	4.703872e-01	1.369163e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.350909e+00	2.574210e-01	1.582597e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.808330e+00	1.622003e-01	2.799976e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.083080e+00	2.610997e-01	5.472787e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.637482e+00	3.902183e-01	2.045926e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.957675e+00	3.748738e-01	3.320523e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.175208e+00	2.593238e-01	3.428894e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.335553e-02	1.400328e-02	2.586055e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.477546e-01	1.385928e-01	1.299770e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.073782e+00	7.232595e-01	4.548183e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.794114e+00	2.520257e-01	2.755863e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.015572e+00	4.034513e-01	3.846683e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.762259e+00	3.154033e-01	4.836829e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.441419e-01	1.086603e-01	2.989526e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.665312e-01	2.886226e-02	1.476049e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.549171e-02	3.997134e-03	1.412367e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.252510e+00	4.655173e-01	3.895671e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.990225e+00	3.521843e-01	1.497168e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.756319e+00	3.485424e-01	2.672944e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.337408e+00	1.928442e-01	2.483215e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.499851e-01	6.314383e-02	1.546580e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.722692e-01	6.151205e-03	1.233339e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.107044e-02	1.211635e-02	5.384643e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.955226e-03	4.325940e-04	5.480010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.966578e+00	1.301586e+00	1.014767e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.844948e+00	5.188552e-01	2.965650e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.542257e+00	4.505883e-01	3.985130e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.695285e-01	8.155824e-02	3.791110e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.460839e-02	2.613164e-03	2.163523e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.394637e-02	3.381361e-02	7.927021e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.564461e-01	1.766888e-01	2.883573e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.323532e+00	4.191237e-01	5.463415e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.354699e+00	5.530293e-01	5.905638e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.357948e+00	5.431859e-01	2.152847e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.837194e+00	3.812251e-01	1.219706e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.628289e+00	3.480866e-01	9.990513e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.066905e+00	4.072479e-01	3.103904e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.329520e+00	3.441240e-01	4.187284e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.624774e+00	2.847678e-01	3.662319e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.884611e-01	1.309211e-01	3.126729e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.319219e-01	4.797217e-02	2.094780e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.544819e-01	1.154359e-02	9.754357e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.222668e-02	1.975308e-03	9.800136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.209442e-01	1.415981e-01	2.751353e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.879332e+00	4.928526e-01	9.176454e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.610947e+00	7.396043e-01	1.098381e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.928391e+00	7.383352e-01	8.525457e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.477049e+00	5.974791e-01	2.905037e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.330329e+00	3.571446e-01	1.028994e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.516882e+00	4.278574e-01	9.230557e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.557050e+00	5.179469e-01	2.010077e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.552185e+00	2.934897e-01	2.754407e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.779956e+00	2.318761e-01	2.668389e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.198759e+00	1.691148e-01	1.919350e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.184532e-01	7.185037e-02	1.713489e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.007924e-01	3.169572e-02	1.121858e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.828018e-01	5.057306e-03	7.353399e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.045286e-02	4.826384e-04	6.841780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.790322e+00	1.038019e+00	2.261030e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.101555e+00	1.588782e+00	3.738325e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.117917e+01	2.083285e+00	2.351664e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.219481e+01	1.430327e+00	1.046845e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.096830e+01	9.495032e-01	3.963767e-02
6.000000e-02	1.000000e-02	1.000000e-02	8.055944e+00	9.015012e-01	3.076779e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.266615e+00	8.584260e-01	3.259707e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.331503e+00	5.585234e-01	3.934896e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.853830e+00	2.294165e-01	4.248967e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.063359e+00	1.222404e-01	3.639457e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.450664e-01	5.919953e-02	2.414629e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.735146e-02	8.046491e-04	1.349541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.702593e-01	1.753974e-01	2.680590e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.166979e+00	6.102410e-01	6.131621e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.348494e+00	3.401228e-01	1.504663e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.941395e+00	4.259993e-01	2.354808e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.926038e+00	3.519136e-01	3.899906e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.023251e+00	1.556616e-01	3.182383e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.469173e-01	3.943251e-02	1.673670e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.187106e-01	8.774447e-03	9.275573e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.465740e-03	1.047338e-03	7.468605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.286233e+00	8.542364e-01	9.981366e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.449574e+00	1.175849e+00	1.161015e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.228295e+00	5.160182e-01	1.309137e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.261085e+00	3.570796e-01	1.963783e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.136982e+00	3.473016e-01	2.661995e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.158945e+00	1.498345e-01	2.328989e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.869649e-01	5.666938e-02	1.454515e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.342685e-01	6.510545e-03	1.181803e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.491489e-02	1.769345e-03	1.264773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.392697e+01	1.399813e+01	1.392492e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.104592e+01	3.647964e+00	2.608201e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.992985e+00	4.665747e-01	3.778692e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.289328e+00	5.095751e-01	1.803581e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.395262e+00	3.572307e-01	2.937319e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.166135e+00	1.268169e-01	3.854032e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.868740e-01	3.366141e-02	2.528391e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.081453e-02	1.631470e-03	1.559585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.623428e-01	1.676980e-01	3.032294e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.098589e+00	3.641837e-01	5.207349e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.674902e+00	4.428171e-01	5.930464e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.376927e+00	5.363107e-01	4.607589e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.942895e+00	4.638419e-01	2.345471e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.333036e+00	3.489667e-01	1.407204e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.216946e+00	3.084487e-01	2.247430e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.754704e+00	3.536824e-01	2.090496e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.164716e+00	3.161045e-01	3.404538e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.571456e+00	2.444174e-01	3.647467e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.023724e+00	1.472318e-01	2.929911e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.338996e-01	4.923008e-02	2.094211e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.474921e-01	1.310116e-02	9.974133e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.295277e-02	2.199128e-03	9.922389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.635452e+00	8.205158e-01	9.986166e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.372023e+00	1.399794e+00	1.179393e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.010414e+00	9.954929e-01	9.810828e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.005862e+00	8.092056e-01	5.836977e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.380522e+00	5.454273e-01	2.674249e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.516041e+00	3.140970e-01	8.962652e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.587404e+00	3.060026e-01	9.685128e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.756248e+00	3.243379e-01	1.666978e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.972328e+00	2.622169e-01	2.634464e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.253229e+00	1.391544e-01	2.138781e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.803856e-01	5.201503e-02	1.831266e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.237765e-01	9.714875e-03	1.113771e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.267703e-02	8.415987e-04	1.178208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.123749e+01	1.298087e+01	1.191227e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.799344e+01	4.001888e+00	4.174176e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.626967e+01	2.520575e+00	1.198535e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.719206e+01	1.398774e+00	8.396742e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.071198e+01	7.338431e-01	5.663158e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.839200e+00	4.315656e-01	1.331148e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.497446e+00	4.010448e-01	3.357794e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.296373e+00	3.760786e-01	1.587933e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.344287e+00	2.712469e-01	3.341239e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.431713e+00	1.405983e-01	3.617420e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.961917e-01	8.515882e-02	2.850776e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.905741e-02	9.677537e-04	1.700788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.742856e-01	2.084152e-01	3.517540e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.457697e+00	5.840530e-01	6.518293e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.539084e+00	3.811907e-01	9.747902e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.469400e+00	5.589231e-01	4.103889e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.531761e+00	3.863809e-01	3.443777e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.345752e-01	2.195881e-01	2.000504e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.476482e-01	1.110578e-01	1.083379e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.433394e-02	3.244845e-03	1.223011e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.416603e+00	6.151508e-01	8.129697e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.420294e+00	3.021467e-01	4.897847e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.587654e+00	4.734349e-01	2.805796e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.411213e+00	2.998838e-01	2.360418e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.442047e-01	1.508501e-01	1.472474e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.827431e-01	8.602681e-02	8.794387e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.454777e-01	4.107885e-02	4.608097e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.495049e-03	9.626315e-04	5.423933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.415281e+00	1.652576e+00	2.054533e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.983888e+00	7.968234e-01	7.805037e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.026293e+00	6.921463e-01	5.379380e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.308158e+00	3.052853e-01	2.994982e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.830716e-02	1.691938e-02	2.538933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.411594e-02	1.812847e-02	7.812847e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.028028e-01	2.348724e-01	5.685214e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.628957e+00	4.971778e-01	1.022902e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.915902e+00	6.439403e-01	7.574808e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.736193e+00	4.506332e-01	2.320881e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.738298e+00	2.444880e-01	5.943019e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.300660e+00	5.091456e-01	2.277174e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.679700e+00	5.291320e-01	3.028468e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.035736e+00	4.878063e-01	3.368371e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.452812e+00	3.306118e-01	3.170525e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.719212e-01	2.699476e-01	2.239960e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.679185e-01	1.455724e-01	1.554247e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.626728e-01	6.730212e-02	9.078912e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.500535e-02	3.612555e-03	7.384781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.421700e-01	1.457245e-01	5.039019e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.078626e+00	6.477496e-01	1.941153e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.036575e+00	1.091078e+00	1.688511e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.033096e+00	8.129881e-01	1.280218e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.404303e+00	5.126023e-01	2.925517e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.978064e+00	3.014779e-01	5.290097e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.147647e+00	4.854986e-01	2.031640e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.305284e+00	5.554288e-01	2.295426e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.447809e+00	4.850099e-01	2.678393e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.776931e+00	3.546692e-01	2.854733e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.245499e+00	2.493360e-01	2.183145e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.249771e-01	1.771659e-01	1.395343e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.979111e-01	1.081890e-01	9.695608e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.421894e-01	5.156114e-02	6.930217e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.599444e-02	3.611004e-03	6.906641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.116275e+00	4.596435e-01	2.293246e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.670409e+00	1.801107e+00	4.852382e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.915769e+00	2.728229e+00	4.307460e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.089921e+01	1.925871e+00	2.077951e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.009744e+01	6.934050e-01	5.035927e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.139150e+00	1.104816e+00	2.994415e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.715414e+00	1.133170e+00	6.083612e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.774544e+00	8.323310e-01	5.437257e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.355967e+00	5.628572e-01	4.486735e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.480959e+00	3.399081e-01	3.183049e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.354848e-01	1.998457e-01	3.018731e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.267678e-02	9.821797e-03	1.554460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.714549e-01	2.440946e-01	5.380334e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.532933e+00	4.944731e-01	7.579429e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.147112e+00	2.423410e-01	3.342211e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.622284e+00	4.677650e-01	2.783423e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.726026e+00	3.859949e-01	3.025557e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.741571e-01	2.372526e-01	2.025592e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.679482e-01	1.388024e-01	1.134774e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.219294e-01	3.270719e-02	7.176528e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.783525e-03	3.658731e-04	5.118595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.331550e+00	1.152618e+00	2.551591e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.198601e+00	7.727073e-01	1.298375e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.640469e+00	1.990191e-01	1.439503e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.956802e+00	3.801347e-01	1.740927e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.184253e+00	3.373243e-01	1.819435e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.260080e+00	2.426476e-01	1.775362e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.747955e-01	1.168560e-01	1.287766e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.567214e-01	8.640223e-02	7.215705e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.432646e-02	5.966089e-03	1.233221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.119430e+02	1.220740e+01	2.386226e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.935460e+01	1.357565e+00	7.477495e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.632633e+00	4.869740e-01	6.436415e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.844657e+00	2.281891e-01	7.947721e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.623331e+00	3.078345e-01	1.753278e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.647573e+00	3.135999e-01	2.728021e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.887375e-01	1.999153e-01	2.324080e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.573485e-02	1.140359e-02	1.870707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.161403e-01	1.734101e-01	4.617935e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.499706e+00	4.534442e-01	8.777088e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.158481e+00	4.559299e-01	9.024971e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.795136e+00	5.079928e-01	5.404230e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.085036e+00	2.887292e-01	2.212002e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.098968e+00	2.344716e-01	7.971365e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.867777e+00	3.879744e-01	1.858323e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.474626e+00	3.947571e-01	2.299621e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.979078e+00	3.697995e-01	2.716965e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.494693e+00	3.477236e-01	2.542156e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.003617e+00	2.396647e-01	2.033052e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.589400e-01	1.253102e-01	1.528087e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.672426e-01	7.118270e-02	7.927284e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.538217e-02	3.689692e-03	7.347446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.077329e+00	1.186171e+00	2.487686e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.698700e+00	1.202956e+00	2.247970e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.730588e+00	8.329350e-01	1.224153e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.221269e+00	4.329042e-01	7.515141e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.137283e+00	3.115997e-01	1.075707e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.400226e+00	2.150272e-01	1.250424e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.008109e+00	3.462679e-01	1.577715e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.565592e+00	3.085481e-01	1.931909e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.989091e+00	3.145893e-01	1.816844e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.329257e+00	2.459808e-01	1.943153e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.099734e-01	1.450684e-01	1.240180e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.176031e-01	8.367419e-02	9.324945e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.231861e-02	6.782088e-03	1.058726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.099031e+02	1.099924e+01	1.965024e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.954952e+01	2.893529e+00	2.542475e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.740181e+01	9.840343e-01	1.236594e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.179957e+01	6.821872e-01	2.090070e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.983593e+00	4.539385e-01	2.598670e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.411559e+00	4.038473e-01	5.308654e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.759183e+00	1.747532e-01	1.769256e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.071797e+00	2.084055e-01	7.287993e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.542184e+00	3.028118e-01	2.490762e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.863821e+00	3.743248e-01	2.446068e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.083619e+00	2.164896e-01	2.775894e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.772118e-02	1.283655e-02	2.047720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.751869e-01	1.601967e-01	1.735885e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.261002e+00	6.072370e-01	5.218024e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.806696e+00	2.112870e-01	6.799229e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.791295e+00	4.846498e-01	3.674570e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.568398e+00	2.972217e-01	3.525527e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.936023e-01	1.189394e-01	2.191166e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.120140e-01	2.062120e-02	1.058790e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.830870e-03	2.539213e-03	1.382852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.657592e+00	4.390299e-01	4.484763e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.660103e+00	2.143452e-01	1.344878e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.434720e+00	3.525158e-01	2.580187e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.267641e+00	1.854864e-01	1.987891e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.328656e-01	7.611851e-02	1.290568e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.245895e-01	2.886445e-02	6.822355e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.838025e-02	6.991922e-03	4.636717e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.623136e-03	9.526257e-04	4.800183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.067312e+01	1.145843e+00	1.054737e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.105994e+00	5.539383e-01	2.354568e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.386950e+00	4.018371e-01	3.543280e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.618857e-01	1.486059e-01	2.380570e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.268377e-02	4.194124e-03	1.984062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.212962e-02	2.967461e-02	7.937599e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.084863e-01	1.885397e-01	3.502925e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.513829e+00	4.402481e-01	6.163498e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.690415e+00	5.852859e-01	5.555317e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.608384e+00	5.012282e-01	1.809317e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.918192e+00	1.752866e-01	6.703236e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.541294e+00	4.214467e-01	1.861324e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.865534e+00	4.233067e-01	3.669699e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.153273e+00	3.651622e-01	3.144263e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.432102e+00	2.151556e-01	3.349948e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.175638e-01	1.554769e-01	2.007658e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.985008e-01	5.467019e-02	1.535778e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.102288e-01	1.866667e-02	8.983059e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.047259e-02	1.784963e-03	7.687713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.451616e-01	1.303193e-01	3.248640e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.306398e+00	6.204058e-01	1.053612e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.202029e+00	6.591419e-01	1.310781e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.377015e+00	7.861403e-01	7.861165e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.833332e+00	5.127052e-01	1.963668e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.251946e+00	2.297814e-01	1.158268e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.328452e+00	4.829167e-01	1.616123e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.235219e+00	4.256677e-01	2.861172e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.344891e+00	3.363643e-01	1.932273e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.633185e+00	2.161373e-01	2.223430e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.133684e+00	1.665923e-01	1.525133e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.140687e-01	9.797896e-02	1.198021e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.910106e-01	2.955996e-02	1.018143e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.714289e-01	9.366013e-03	6.391663e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.080510e-02	1.435502e-03	5.291633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.090524e+00	1.023439e+00	2.693456e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.586548e+00	1.868794e+00	3.875355e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.262392e+01	1.993694e+00	2.423427e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.296719e+01	1.095655e+00	8.377066e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.061108e+01	6.884127e-01	3.245672e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.404097e+00	9.629073e-01	2.550758e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.824391e+00	7.785133e-01	3.552870e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.971625e+00	4.675841e-01	3.701885e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.835274e+00	3.187766e-01	3.106441e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.033000e+00	1.313353e-01	3.004127e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.910356e-01	5.796090e-02	2.006298e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.909889e-02	1.880788e-03	1.158865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.496287e-01	2.013776e-01	3.185156e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.309690e+00	5.448642e-01	6.971353e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.411577e+00	2.286047e-01	5.555154e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.883409e+00	5.171910e-01	2.278380e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.798357e+00	3.442087e-01	3.584205e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.589718e-01	1.575783e-01	2.456947e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.179588e-01	4.514323e-02	1.272246e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.144656e-02	1.315926e-02	8.723174e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.162260e-03	1.460855e-03	6.359805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.965382e+00	9.834585e-01	1.396738e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.705393e+00	1.040992e+00	1.405936e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.938145e+00	3.433958e-01	2.441408e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.180400e+00	4.714383e-01	1.559000e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.074343e+00	3.547036e-01	2.506831e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.125597e+00	1.592834e-01	2.027107e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.928779e-01	6.537959e-02	1.158776e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.734768e-01	1.736088e-02	7.525181e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.491417e-02	2.290125e-03	1.055324e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.440261e+01	1.284081e+01	1.669003e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.750224e+01	2.251231e+00	2.987998e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.421993e+00	6.962482e-01	5.215378e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.229013e+00	4.949444e-01	4.134418e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.484701e+00	4.030955e-01	2.540290e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.230350e+00	1.530984e-01	3.105215e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.464021e-01	7.205815e-02	2.055746e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.936368e-02	1.910555e-03	1.438418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.595449e-01	1.564175e-01	3.214002e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.217659e+00	3.935684e-01	5.825234e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.891685e+00	5.179015e-01	6.262189e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.570613e+00	5.346285e-01	5.262805e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.101703e+00	3.919467e-01	2.680722e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.376249e+00	2.618347e-01	7.052637e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.139337e+00	3.351725e-01	1.067683e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.696927e+00	4.038286e-01	2.423607e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.085849e+00	3.454897e-01	3.090153e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.479355e+00	2.428121e-01	2.874393e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.484805e-01	1.401249e-01	2.212414e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.037137e-01	5.068893e-02	1.650895e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.124908e-01	2.063625e-02	8.850665e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.087365e-02	1.632492e-03	8.187569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.034079e+00	8.874590e-01	1.305269e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.168109e+00	1.326226e+00	1.520897e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.529235e+00	9.637439e-01	1.302686e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.193678e+00	7.289122e-01	7.730098e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.274081e+00	4.262378e-01	1.962248e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.246113e+00	1.894937e-01	2.413463e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.339247e+00	3.236763e-01	1.354105e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.637027e+00	3.200943e-01	2.197372e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.946316e+00	2.633728e-01	2.033449e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.250500e+00	1.813592e-01	1.705621e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.012319e-01	7.889843e-02	1.290185e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.233731e-01	1.599055e-02	9.188066e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.250659e-02	1.618021e-03	1.019351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.173824e+01	1.183082e+01	1.360542e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.837599e+01	3.365055e+00	3.581912e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.389591e+01	1.814829e+00	2.668874e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.572658e+01	9.870114e-01	1.071452e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.019477e+01	5.978735e-01	6.204063e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.371030e+00	3.767620e-01	1.318564e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.243045e+00	3.037859e-01	1.073995e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.160777e+00	3.657328e-01	1.416094e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.391501e+00	3.133597e-01	2.714223e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.520419e+00	2.121133e-01	2.850762e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.014212e-01	8.852380e-02	2.521486e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.645214e-02	3.142006e-03	1.603486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.244072e-01	2.215547e-01	3.562601e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.553203e+00	5.068211e-01	5.703002e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.345091e+00	3.609408e-01	1.396496e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.329127e+00	5.335437e-01	4.018451e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.460170e+00	3.772651e-01	2.666595e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.665624e-01	1.864392e-01	2.059980e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.325026e-01	9.419119e-02	1.074597e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.352226e-02	3.041501e-03	9.095378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.693352e+00	5.797915e-01	8.215467e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.289243e+00	3.056224e-01	4.018735e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.437880e+00	4.687922e-01	2.939983e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.331904e+00	2.860995e-01	1.895424e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.985623e-01	1.395967e-01	1.612682e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.705981e-01	7.600080e-02	7.662348e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.332957e-01	3.487750e-02	6.611273e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.448575e-03	3.723970e-03	4.533568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.934191e+00	1.599714e+00	2.096094e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.674453e+00	9.001850e-01	7.093757e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.903607e+00	6.844972e-01	4.686842e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.243662e+00	2.900026e-01	3.311371e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.496164e-02	1.481427e-02	2.364109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.591592e-02	3.248996e-02	9.865558e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.858408e-01	2.838835e-01	6.547397e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.952561e+00	5.396055e-01	1.065125e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.186127e+00	6.513319e-01	6.175648e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.738042e+00	3.349216e-01	1.309245e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.602274e+00	2.824992e-01	7.777990e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.107726e+00	5.233747e-01	2.644683e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.523787e+00	5.237967e-01	3.017555e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.918655e+00	4.467022e-01	3.160942e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.380060e+00	3.218085e-01	2.770822e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.163744e-01	2.378987e-01	2.107430e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.299251e-01	1.310471e-01	1.546750e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.425644e-01	5.291783e-02	7.230206e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.328573e-02	2.484135e-03	8.575068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.975022e-01	2.192189e-01	5.853388e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.746027e+00	9.306823e-01	1.960820e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.434681e+00	9.613719e-01	1.911886e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.413701e+00	8.171489e-01	9.113528e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.415227e+00	4.091600e-01	2.638682e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.839069e+00	3.652765e-01	8.942048e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.985342e+00	5.434795e-01	1.738116e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.045751e+00	4.921011e-01	3.013507e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.334816e+00	4.284716e-01	2.553094e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.726007e+00	3.754491e-01	2.413252e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.211931e+00	2.511359e-01	1.757597e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.831955e-01	1.625300e-01	1.661651e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.610287e-01	9.242674e-02	1.184824e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.314689e-01	4.698303e-02	5.038992e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.477245e-02	2.772510e-03	7.996353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.585879e+00	7.288371e-01	2.631211e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.627287e+00	2.082596e+00	5.254638e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.726733e+00	2.791733e+00	4.577851e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.120632e+01	1.817405e+00	1.832614e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.024826e+01	6.826105e-01	5.182794e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.884684e+00	1.224125e+00	4.523897e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.431092e+00	1.083903e+00	4.734307e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.598121e+00	8.257196e-01	5.235796e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.319854e+00	5.538976e-01	4.215007e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.356502e+00	3.119499e-01	4.088474e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.072785e-01	2.131088e-01	1.942016e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.185708e-02	8.606498e-03	1.855887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.867166e-01	2.909109e-01	5.654124e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.682039e+00	4.376262e-01	6.621266e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.046605e+00	3.061370e-01	2.903956e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.516304e+00	4.429940e-01	2.351360e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.621234e+00	3.602868e-01	2.924021e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.019804e-01	2.086675e-01	1.951484e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.295066e-01	1.130113e-01	1.142454e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.199565e-01	3.216055e-02	7.235466e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.925015e-03	3.003164e-03	3.775777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.539543e+00	1.250255e+00	2.640711e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.495708e+00	7.870550e-01	1.090043e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.469015e+00	1.849100e-01	5.779528e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.870352e+00	3.758634e-01	1.363864e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.061299e+00	3.245051e-01	2.085631e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.193477e+00	2.097048e-01	1.643277e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.337622e-01	1.156002e-01	1.391000e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.262673e-01	6.663046e-02	7.473899e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.423188e-02	6.391295e-03	9.580009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.241518e+02	1.309979e+01	2.302061e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.862729e+01	1.245242e+00	6.043519e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.360493e+00	4.469084e-01	1.122377e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.675668e+00	1.671072e-01	2.297693e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.490076e+00	3.094170e-01	1.791259e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.576839e+00	2.971193e-01	2.937527e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.386710e-01	1.841405e-01	2.461615e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.522887e-02	1.020158e-02	1.653040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.713976e-01	2.294073e-01	4.998822e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.705584e+00	4.492015e-01	9.978651e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.446571e+00	4.881727e-01	8.818245e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.978991e+00	4.391026e-01	3.892366e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.137164e+00	2.976273e-01	9.549983e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.972839e+00	2.408662e-01	2.335846e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.716319e+00	3.212074e-01	1.710746e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.349080e+00	3.687956e-01	2.524216e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.903455e+00	3.484238e-01	2.584977e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.417504e+00	3.355071e-01	2.326404e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.462798e-01	2.157363e-01	2.017183e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.319292e-01	1.166843e-01	1.516823e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.468858e-01	5.491816e-02	6.532316e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.430326e-02	3.048931e-03	7.768623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.219753e+00	1.219786e+00	2.625841e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.443314e+00	1.172453e+00	2.268535e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.035919e+00	7.717995e-01	1.133044e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.419818e+00	5.862987e-01	3.977680e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.063555e+00	2.726363e-01	5.715687e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.206996e+00	1.302146e-01	1.696409e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.870821e+00	2.848124e-01	1.041553e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.462668e+00	2.789423e-01	1.450554e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.900736e+00	2.504539e-01	1.904354e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.306413e+00	2.592255e-01	1.523107e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.624856e-01	1.353014e-01	1.460833e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.918747e-01	7.574896e-02	1.007535e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.000998e-02	5.788781e-03	9.408984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.197639e+02	1.186156e+01	1.871966e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.804488e+01	2.146958e+00	2.818205e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.734013e+01	1.038683e+00	5.420610e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.159883e+01	7.391951e-01	1.693847e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.559208e+00	3.264677e-01	1.645320e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.269834e+00	3.712481e-01	1.793374e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.708576e+00	1.976848e-01	1.008132e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.949208e+00	1.795359e-01	2.424853e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.494524e+00	3.136936e-01	1.959604e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.760582e+00	3.264996e-01	3.172270e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.044343e+00	2.180829e-01	2.330646e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.503213e-02	1.146680e-02	2.346500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.324073e-01	1.707455e-01	1.518638e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.570239e+00	6.513731e-01	4.092659e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.571707e+00	1.824454e-01	4.063841e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.485115e+00	3.966996e-01	4.062885e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.456117e+00	2.345308e-01	3.573838e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.073613e-01	1.104136e-01	2.096141e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.760394e-01	2.174632e-02	1.113233e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.266086e-03	3.078651e-03	1.279236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.049054e+00	4.536924e-01	3.798464e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.392411e+00	1.496219e-01	7.466945e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.304305e+00	3.011880e-01	2.654415e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.193157e+00	1.622547e-01	1.825895e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.636890e-01	5.111916e-02	1.495071e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.880303e-01	1.740023e-02	7.597460e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.974611e-02	1.339536e-02	4.989600e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.817918e-04	1.877172e-03	4.987311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.142044e+01	1.242259e+00	9.246661e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.742427e+00	5.674823e-01	1.833890e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.131036e+00	3.177516e-01	4.319459e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.838127e-01	1.032214e-01	2.497989e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.869047e-02	5.103570e-03	1.968911e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.241347e-02	4.430064e-02	1.009305e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.939927e-01	2.461346e-01	3.747304e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.897098e+00	5.331551e-01	5.672530e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.968775e+00	5.753602e-01	4.702331e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.710092e+00	4.403504e-01	1.639087e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.795642e+00	3.005679e-01	1.610313e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.345999e+00	3.692369e-01	2.597515e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.615308e+00	3.692526e-01	4.324637e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.983102e+00	3.154140e-01	3.266460e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.349004e+00	2.282826e-01	2.885829e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.368575e-01	1.224927e-01	2.116655e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.542909e-01	3.327049e-02	1.412150e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.858804e-01	1.471600e-02	9.066793e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.886206e-03	2.399197e-03	6.295009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.613521e-01	2.117394e-01	3.544442e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.137952e+00	7.578204e-01	1.126901e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.246711e+00	9.735094e-01	9.871101e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.979202e+00	7.735458e-01	5.468729e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.844589e+00	4.425394e-01	5.321987e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.068871e+00	3.094046e-01	2.010912e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.911441e+00	3.330827e-01	3.081509e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.954539e+00	3.181309e-01	2.784416e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.179230e+00	2.861108e-01	2.492295e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.527607e+00	2.345318e-01	2.051602e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.909025e-01	1.181289e-01	1.936509e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.435808e-01	5.798685e-02	1.234643e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.502091e-01	1.604535e-02	1.000649e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.589924e-01	1.484827e-02	6.338427e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.170868e-03	1.678942e-03	5.400583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.223494e+00	1.500181e+00	3.090916e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.045896e+01	2.260004e+00	4.041533e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.423073e+01	2.346777e+00	1.794692e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.324078e+01	1.110894e+00	4.696600e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.031645e+01	6.281197e-01	3.064402e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.975027e+00	8.065794e-01	2.865745e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.419802e+00	6.014284e-01	4.829616e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.839089e+00	5.431785e-01	3.392160e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.700443e+00	2.635251e-01	3.188981e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.628410e-01	1.081102e-01	2.953212e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.983543e-01	3.851721e-02	2.252121e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.534302e-02	2.579023e-03	1.144571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.163756e-01	2.478272e-01	2.985597e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.661660e+00	6.052130e-01	6.321355e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.382559e+00	1.866631e-01	4.704683e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.633372e+00	4.621010e-01	3.099684e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.634661e+00	2.770377e-01	3.726640e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.825393e-01	1.389810e-01	2.273097e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.755885e-01	2.687317e-02	1.400420e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.498394e-02	1.565682e-02	7.372287e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.497524e-03	2.126028e-03	5.579906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.853135e+00	1.125838e+00	1.316535e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.393042e+00	1.097964e+00	1.262633e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.979751e+00	3.887305e-01	1.927656e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.968132e+00	4.164402e-01	1.782448e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.897912e+00	3.093959e-01	3.065796e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.040627e+00	1.157067e-01	1.990937e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.268894e-01	4.817744e-02	1.309469e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.574301e-01	1.697032e-02	7.227402e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.141618e-02	3.247379e-03	1.152189e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.082096e+02	1.393275e+01	1.580805e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.820122e+01	2.415897e+00	1.924833e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.802661e+00	6.025348e-01	4.293473e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.974932e+00	4.765348e-01	3.554034e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.329296e+00	3.357107e-01	2.599265e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.171366e+00	1.301771e-01	3.272129e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.245108e-01	4.268445e-02	2.419853e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.620727e-02	3.674960e-03	1.434684e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.876771e-01	2.077050e-01	3.322015e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.480489e+00	4.693052e-01	5.471970e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.153316e+00	5.192269e-01	6.161484e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.799114e+00	5.138393e-01	4.919866e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.261459e+00	3.908623e-01	1.275244e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.292575e+00	1.904360e-01	6.220869e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.040886e+00	3.757864e-01	1.182567e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.532464e+00	3.623197e-01	2.614616e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.931098e+00	2.893467e-01	3.100897e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.376500e+00	2.220002e-01	3.187667e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.809151e-01	1.195791e-01	2.088907e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.615132e-01	3.529864e-02	1.491325e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.870051e-01	1.394705e-02	9.003283e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.046481e-02	2.564269e-03	6.365042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.036318e+00	1.204474e+00	1.319003e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.023529e+00	1.293003e+00	1.482177e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.160285e+00	1.005361e+00	1.117390e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.383574e+00	7.147429e-01	7.006973e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.410928e+00	4.508464e-01	1.916765e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.202810e+00	2.723778e-01	1.003318e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.223184e+00	3.169622e-01	1.277711e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.431052e+00	2.552152e-01	2.418845e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.814910e+00	2.228047e-01	2.202571e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.166837e+00	1.559238e-01	1.768244e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.538837e-01	6.005771e-02	1.335125e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.896287e-01	1.329813e-02	9.382449e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.903883e-02	2.585893e-03	9.884378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.030593e+02	1.359598e+01	1.287498e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.901555e+01	3.789931e+00	4.163800e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.436618e+01	2.122177e+00	1.111640e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.552877e+01	1.018597e+00	1.000904e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.686886e+00	5.391832e-01	4.094171e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.374620e+00	5.540283e-01	6.085438e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.297747e+00	4.325669e-01	1.829357e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.994541e+00	2.724027e-01	1.482954e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.126462e+00	2.408329e-01	3.288125e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.345688e+00	1.823340e-01	3.375414e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.200671e-01	5.639010e-02	2.478702e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.538874e-02	2.581852e-03	1.508951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.191429e+00	2.836842e-01	4.201413e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.715314e+00	4.545362e-01	5.470505e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.198566e+00	5.747102e-01	2.839758e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.008786e+00	4.896480e-01	3.780697e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.233046e+00	3.201532e-01	2.795177e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.657101e-01	1.571283e-01	1.751849e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.683819e-01	6.677618e-02	1.009946e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.001368e-02	2.577456e-03	7.973274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.287251e+00	5.840292e-01	7.773029e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.956356e+00	3.418563e-01	2.048804e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.184568e+00	4.196410e-01	2.678059e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.178682e+00	2.399480e-01	1.881136e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.784140e-01	1.135320e-01	1.522290e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.284364e-01	5.701079e-02	8.337561e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.136167e-01	2.377904e-02	4.530288e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.839440e-03	1.576090e-03	4.263435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.023886e+01	1.484325e+00	1.759766e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.945158e+00	8.202357e-01	5.475809e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.612447e+00	5.536805e-01	3.876275e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.075576e+00	2.145675e-01	2.898320e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.320400e-02	1.277589e-02	2.354171e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.050747e-02	2.678788e-02	1.186245e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.708304e-01	2.861314e-01	9.058091e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.349248e+00	6.750686e-01	1.076109e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.645417e+00	6.509557e-01	5.940281e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.968255e+00	2.115496e-01	1.386479e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.647197e+00	4.781350e-01	1.461984e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.951365e+00	6.343446e-01	2.848987e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.255244e+00	4.915373e-01	3.214110e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.684858e+00	3.927050e-01	3.432018e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.192544e+00	2.985906e-01	2.541335e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.002488e-01	2.186497e-01	1.746229e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.529953e-01	1.022118e-01	1.339177e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.004007e-01	5.173212e-02	7.750744e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.012803e-02	2.105543e-03	6.479497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.256688e-01	2.518654e-01	8.527206e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.257343e+00	9.339130e-01	2.584219e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.260457e+00	1.029047e+00	1.705304e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.166244e+00	8.237358e-01	5.896752e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.749703e+00	3.068277e-01	1.711461e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.847261e+00	5.436489e-01	8.821359e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.776078e+00	5.330701e-01	2.513107e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.864340e+00	5.668801e-01	2.497028e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.111461e+00	4.294285e-01	2.632047e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.507253e+00	3.041479e-01	1.916769e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.031811e+00	2.051572e-01	1.800677e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.504612e-01	1.100424e-01	1.667657e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.256871e-01	9.912515e-02	8.397013e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.046320e-01	3.942486e-02	6.500675e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.291321e-02	2.951067e-03	6.289814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.775928e+00	6.699013e-01	3.339811e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.091021e+00	2.440878e+00	6.291039e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.187001e+01	2.861974e+00	4.131375e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.262147e+01	1.512319e+00	1.241536e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.055944e+01	1.139032e+00	3.041251e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.468642e+00	1.239392e+00	4.725933e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.920613e+00	1.095855e+00	5.478009e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.177004e+00	6.769283e-01	4.448823e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.060987e+00	4.051094e-01	3.882902e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.251647e+00	2.846570e-01	2.889464e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.304882e-01	1.300143e-01	2.488407e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.512055e-02	8.761458e-03	1.423042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.070081e+00	3.395979e-01	7.841569e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.765818e+00	4.369727e-01	6.539542e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.283365e+00	4.967805e-01	7.669775e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.437379e+00	4.984668e-01	2.911925e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.451638e+00	3.408017e-01	3.110747e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.162959e-01	1.854785e-01	1.893288e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.661722e-01	9.258435e-02	1.096678e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.621591e-02	2.238473e-02	5.458687e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.680761e-03	7.590516e-04	2.933957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.518392e+00	1.570379e+00	3.434557e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.058775e+00	6.331672e-01	9.415471e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.667627e+00	3.265998e-01	2.350276e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.047558e+00	4.716030e-01	1.243701e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.989955e+00	3.292255e-01	2.165715e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.055235e+00	1.928606e-01	1.920747e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.749929e-01	1.130258e-01	1.273738e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.167038e-01	5.392611e-02	6.852271e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.010567e-02	4.689674e-03	1.061704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.287218e+02	1.416693e+01	2.537392e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.867919e+01	1.322490e+00	2.761712e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.707987e+00	5.620520e-01	1.736368e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.706729e+00	1.684928e-01	3.096013e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.462269e+00	3.250140e-01	2.022379e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.530351e+00	2.785800e-01	2.866992e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.930110e-01	1.272229e-01	2.374902e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.733812e-02	8.490942e-03	1.700023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.601163e-01	2.307555e-01	6.302238e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.823337e+00	5.064068e-01	1.180073e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.578431e+00	5.193118e-01	9.940547e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.155349e+00	5.002502e-01	3.625304e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.308167e+00	2.473083e-01	6.720630e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.097454e+00	3.668021e-01	9.822724e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.824706e+00	4.645192e-01	2.210684e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.372333e+00	4.827808e-01	2.434586e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.762954e+00	3.692209e-01	3.042789e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.250581e+00	2.785027e-01	2.529686e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.362366e-01	1.951207e-01	1.879267e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.830547e-01	1.193328e-01	1.250670e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.983673e-01	5.085305e-02	7.431166e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.028363e-02	2.069458e-03	6.493172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.299228e+00	1.595113e+00	3.544551e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.764324e+00	1.175428e+00	2.486822e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.987500e+00	7.277123e-01	1.178913e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.287294e+00	5.213546e-01	1.538293e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.080407e+00	2.092945e-01	3.078295e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.342564e+00	2.636131e-01	9.248095e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.030179e+00	4.046750e-01	1.720787e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.496820e+00	3.631717e-01	1.770705e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.851584e+00	3.350132e-01	1.662180e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.171380e+00	2.083949e-01	1.608756e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.609524e-01	1.029829e-01	1.620046e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.554745e-01	7.396255e-02	8.953637e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.575469e-02	5.586015e-03	1.002396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.269139e+02	1.286897e+01	2.248335e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.714279e+01	1.607487e+00	1.069034e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.746613e+01	1.018533e+00	3.656047e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.190023e+01	9.348221e-01	1.783280e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.917803e+00	6.355138e-01	3.665598e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.390421e+00	2.232324e-01	1.096045e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.721918e+00	2.508304e-01	5.418362e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.907494e+00	2.436619e-01	7.162789e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.361719e+00	3.138919e-01	2.398088e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.693281e+00	2.819465e-01	3.017848e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.527754e-01	1.650236e-01	2.518717e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.473095e-02	1.093465e-02	1.992843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.027740e+00	2.336152e-01	2.605633e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.613991e+00	5.129918e-01	5.472063e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.490662e+00	4.039217e-01	1.930083e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.308099e+00	5.054932e-01	4.008583e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.283661e+00	2.692451e-01	3.218661e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.275970e-01	1.035333e-01	1.839406e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.479974e-01	3.417689e-02	8.160287e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.328530e-03	4.659373e-03	9.049683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.353690e+00	4.478167e-01	5.209021e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.152797e+00	1.821418e-01	7.562479e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.167172e+00	3.553740e-01	2.410021e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.107535e+00	1.834092e-01	1.675603e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.415794e-01	7.830225e-02	1.214169e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.663540e-01	2.703604e-02	6.609885e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.143314e-02	1.276619e-02	3.877358e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.128074e-03	1.051994e-03	4.068627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.192644e+01	1.111300e+00	1.070161e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.282818e+00	6.271401e-01	1.919119e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.081774e+00	3.471362e-01	3.613280e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.985567e-01	1.293164e-01	2.529467e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.960777e-02	3.976326e-03	1.681902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.882285e-02	2.072845e-02	1.115295e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.778450e-01	2.241825e-01	5.883667e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.020327e+00	5.338763e-01	8.739347e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.325731e+00	6.173269e-01	6.244194e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.053879e+00	4.588161e-01	1.239266e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.896483e+00	4.604440e-01	1.070426e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.219137e+00	5.413891e-01	3.179477e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.490608e+00	5.199724e-01	3.237545e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.763836e+00	3.310386e-01	3.704016e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.249503e+00	2.521347e-01	2.581556e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.247870e-01	1.160180e-01	2.039747e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.008890e-01	6.516809e-02	1.375013e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.691589e-01	3.926933e-02	6.969047e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.174755e-03	2.651860e-03	6.169491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.027852e-01	1.230140e-01	6.264642e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.406807e+00	7.671925e-01	1.754166e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.460470e+00	7.404943e-01	1.674475e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.438983e+00	8.170590e-01	5.328440e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.951975e+00	3.323706e-01	3.094116e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.992582e+00	4.658456e-01	1.495206e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.977637e+00	6.566785e-01	1.094471e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.825575e+00	4.392615e-01	2.653565e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.045327e+00	3.113582e-01	2.348475e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.457674e+00	2.658055e-01	1.826707e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.435434e-01	1.460709e-01	1.684845e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.930266e-01	8.472913e-02	1.174640e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.285409e-01	3.641114e-02	9.771451e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.520217e-01	1.793165e-02	4.866692e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.157343e-03	2.649678e-03	4.344043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.875253e+00	7.963440e-01	4.312973e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.173354e+01	2.469711e+00	4.420355e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.503601e+01	2.057441e+00	2.469273e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.370032e+01	1.033705e+00	7.150626e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.013214e+01	1.037377e+00	3.757162e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.670421e+00	9.974491e-01	2.265190e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.330388e+00	7.949505e-01	2.607943e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.724036e+00	4.566301e-01	3.311703e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.572374e+00	2.802212e-01	3.168847e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.026527e-01	1.434243e-01	2.523253e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.761702e-01	7.304298e-02	1.843668e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.478567e-02	2.532998e-03	1.030196e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.288936e-01	2.509878e-01	4.894856e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.671959e+00	5.565558e-01	8.055857e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.483369e+00	3.706714e-01	5.466772e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.694605e+00	6.185887e-01	2.985145e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.602748e+00	3.425863e-01	3.702256e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.904179e-01	1.409862e-01	2.353765e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.314884e-01	5.260216e-02	1.118240e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.282159e-02	2.100103e-02	6.123504e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.694643e-04	2.225574e-03	4.921256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.549210e+00	1.179268e+00	2.423630e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.411060e+00	1.084707e+00	1.408815e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.513490e+00	3.198725e-01	2.298205e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.999873e+00	5.951118e-01	2.291168e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.989925e+00	3.598240e-01	2.534980e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.052255e+00	1.778710e-01	1.705948e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.869000e-01	6.899551e-02	1.276019e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.436070e-01	2.112823e-02	6.366401e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.345295e-02	3.147330e-03	8.330608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.199578e+02	1.567357e+01	2.284123e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.465938e+01	1.706757e+00	1.911157e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.318851e+00	8.437770e-01	1.651348e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.056079e+00	5.456107e-01	1.740550e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.444714e+00	4.166763e-01	2.443340e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.096813e+00	1.633475e-01	3.262290e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.237891e-01	5.757763e-02	2.159446e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.487338e-02	2.734874e-03	1.279805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.126845e-01	1.668587e-01	4.599848e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.479691e+00	4.622076e-01	8.533187e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.233935e+00	5.205990e-01	9.244146e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.965988e+00	5.465873e-01	6.041379e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.387827e+00	3.965914e-01	1.672440e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.469381e+00	3.364039e-01	3.264242e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.065898e+00	5.388950e-01	1.448084e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.482653e+00	4.741682e-01	2.831985e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.873927e+00	3.704309e-01	3.264172e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.337652e+00	2.810887e-01	2.764396e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.101383e-01	1.355177e-01	2.282688e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.156545e-01	5.907768e-02	1.468454e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.772706e-01	4.656968e-02	7.171773e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.577168e-03	2.703915e-03	6.683732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.220667e+00	1.003317e+00	2.417112e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.802495e+00	1.423742e+00	2.283510e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.355886e+00	1.022036e+00	1.570486e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.569341e+00	7.086558e-01	6.107832e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.093664e+00	3.483071e-01	3.577313e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.010220e+00	4.147730e-01	5.960671e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.184615e+00	4.590528e-01	1.461175e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.486205e+00	4.045677e-01	2.807316e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.822876e+00	3.206881e-01	2.090603e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.128015e+00	1.777592e-01	1.706409e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.092224e-01	7.717651e-02	1.239475e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.845567e-01	2.867733e-02	8.418446e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.023303e-02	4.059322e-03	8.023452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.138967e+02	1.385832e+01	1.912069e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.536626e+01	2.601772e+00	4.620980e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.109433e+01	1.097733e+00	2.068423e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.415177e+01	5.476440e-01	2.659414e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.083613e+00	4.975089e-01	1.650485e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.067244e+00	5.147539e-01	1.796729e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.110923e+00	5.064367e-01	1.911240e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.024770e+00	4.807500e-01	1.482712e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.339744e+00	3.237577e-01	3.045058e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.444415e+00	2.586367e-01	2.767325e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.615856e-01	1.007598e-01	2.377454e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.334134e-02	3.347594e-03	1.353412e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.432931e+00	3.079164e-01	3.956895e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.738408e+00	3.385651e-01	4.966200e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.944592e+00	5.215188e-01	2.850321e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.807933e+00	4.263500e-01	3.818661e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.139747e+00	2.864290e-01	2.611885e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.254288e-01	1.604206e-01	1.256845e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.249570e-01	5.653515e-02	8.413934e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.346978e-03	1.792494e-03	8.770534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.583207e+00	5.601205e-01	7.460013e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.774882e+00	3.467137e-01	2.177286e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.021470e+00	3.945202e-01	2.502064e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.097493e+00	2.269122e-01	1.741097e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.794401e-01	9.431624e-02	1.286653e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.885126e-01	5.998750e-02	6.791909e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.125334e-01	2.799539e-02	4.360660e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.212796e-03	1.050629e-03	4.317172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.078462e+01	1.441037e+00	1.733220e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.655020e+00	8.286968e-01	4.887315e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.399960e+00	5.402930e-01	4.191606e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.020422e+00	2.165412e-01	2.502736e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.332997e-02	1.155444e-02	2.142345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.016213e-01	5.326178e-02	1.551615e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.175648e+00	4.542927e-01	9.277205e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.845514e+00	6.853133e-01	1.015562e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.753338e+00	4.094014e-01	3.983147e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.875593e+00	1.659963e-01	1.252050e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.403542e+00	4.836278e-01	1.454617e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.665109e+00	5.392004e-01	3.400838e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.049643e+00	4.369993e-01	3.723952e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.571497e+00	3.624951e-01	2.859061e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.133186e+00	2.848087e-01	1.894017e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.265562e-01	1.763617e-01	1.625542e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.128901e-01	1.049963e-01	1.064302e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.815163e-01	4.770610e-02	6.207586e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.007080e-02	2.556587e-03	4.823095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.254098e-01	3.380011e-01	1.147434e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.394874e+00	1.276820e+00	2.309407e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.977753e+00	1.010005e+00	1.518659e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.192857e+00	5.068571e-01	5.692518e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.610580e+00	2.293698e-01	8.529284e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.494064e+00	5.011173e-01	2.631825e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.585496e+00	6.141654e-01	1.931201e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.691255e+00	4.947542e-01	2.448041e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.924134e+00	3.618499e-01	2.418716e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.408595e+00	2.817249e-01	2.114183e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.791003e-01	2.070929e-01	1.639629e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.529489e-01	1.230902e-01	1.129972e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.788995e-01	7.294652e-02	8.553117e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.915201e-01	4.344716e-02	5.619130e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.254913e-02	4.295023e-03	5.222093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.494798e+00	1.011864e+00	4.004349e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.474484e+00	2.797525e+00	6.407819e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.299806e+01	2.778579e+00	4.145083e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.303459e+01	1.450802e+00	9.786837e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.027086e+01	1.093066e+00	5.399728e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.104164e+00	1.239497e+00	5.603430e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.671201e+00	1.016972e+00	4.442413e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.983362e+00	6.923421e-01	4.315906e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.864045e+00	3.813850e-01	4.413736e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.161864e+00	2.903229e-01	2.705126e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.747392e-01	1.694619e-01	1.839846e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.499699e-02	7.262829e-03	1.321868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.396073e+00	3.916607e-01	7.739737e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.953252e+00	4.038302e-01	4.829081e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.093307e+00	4.045244e-01	9.901058e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.264117e+00	4.920160e-01	2.895646e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.356369e+00	3.118877e-01	2.911560e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.481785e-01	1.749231e-01	1.484470e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.019435e-01	7.391346e-02	9.363031e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.535495e-02	1.859004e-02	5.443983e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.121666e-03	5.513225e-04	3.375202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.021980e+01	1.679835e+00	3.285354e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.204063e+00	5.752242e-01	6.100802e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.485798e+00	2.258873e-01	9.797937e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.803049e+00	3.792141e-01	1.989690e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.899816e+00	3.453668e-01	2.062661e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.009328e+00	1.951722e-01	1.440097e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.513891e-01	8.989163e-02	1.042634e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.643918e-01	6.445026e-02	6.415347e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.898154e-02	4.368870e-03	1.106576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.418435e+02	1.489343e+01	2.440155e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.799106e+01	1.385741e+00	3.982988e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.213525e+00	3.009672e-01	1.573087e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.581595e+00	1.516904e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.318499e+00	3.553953e-01	1.932867e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.377547e+00	2.393846e-01	2.668493e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.208522e-01	1.556120e-01	2.015957e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.735620e-02	8.321514e-03	1.555145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.224434e-01	2.968542e-01	6.933686e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.312824e+00	6.241683e-01	1.088472e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.974288e+00	5.699896e-01	7.549536e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.209502e+00	3.320107e-01	4.140800e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.182606e+00	1.593165e-01	9.536109e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.008582e+00	4.163592e-01	1.174754e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.633162e+00	4.498859e-01	1.917390e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.154805e+00	4.163962e-01	2.634614e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.639936e+00	3.474926e-01	2.631472e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.187361e+00	2.544689e-01	2.021960e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.811868e-01	1.846186e-01	1.515652e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.258268e-01	1.066843e-01	1.039226e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.839855e-01	5.095137e-02	5.980639e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.053988e-02	2.922134e-03	4.956897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.431069e+00	1.193741e+00	2.696215e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.025516e+01	1.682833e+00	2.131781e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.462013e+00	8.584027e-01	1.315187e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.188123e+00	3.818353e-01	4.483034e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.951182e+00	2.404031e-01	1.067651e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.228188e+00	2.249052e-01	3.413273e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.842409e+00	3.448628e-01	1.292098e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.345576e+00	3.638548e-01	1.572167e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.728851e+00	2.998274e-01	1.611864e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.081258e+00	1.832298e-01	1.694704e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.491274e-01	1.177928e-01	1.128269e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.293137e-01	6.233795e-02	7.965490e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.613862e-02	7.359155e-03	8.214712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.391696e+02	1.339578e+01	2.138176e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.635409e+01	1.193370e+00	2.473343e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.642747e+01	7.333109e-01	6.525219e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.129048e+01	7.026092e-01	9.417487e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.675132e+00	3.292516e-01	1.449408e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.147991e+00	3.417430e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.507189e+00	2.141563e-01	3.666596e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.718451e+00	2.399217e-01	5.177332e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.208487e+00	2.961137e-01	2.390292e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.592220e+00	3.019693e-01	2.921051e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.324466e-01	2.158915e-01	2.108242e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.738301e-02	1.015358e-02	1.623489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.254787e+00	2.534340e-01	2.200483e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.887747e+00	5.981072e-01	4.091005e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.209493e+00	3.355434e-01	2.597160e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.988330e+00	3.827508e-01	4.365334e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.082232e+00	1.904579e-01	3.104946e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.653439e-01	9.854890e-02	1.645304e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.122000e-01	2.283009e-02	8.149138e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.701924e-03	2.900832e-03	8.350770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.776005e+00	4.367877e-01	4.571762e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.891665e+00	1.970746e-01	8.601546e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.004239e+00	3.387660e-01	2.198520e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.925831e-01	1.437125e-01	1.762949e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.804398e-01	5.091885e-02	1.265830e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.246994e-01	2.821028e-02	6.599625e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.701936e-02	1.376614e-02	3.400062e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.770280e-04	1.204409e-03	3.998602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.244517e+01	1.078114e+00	9.640098e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.059549e+00	5.966727e-01	1.694509e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.927194e+00	3.191705e-01	3.558886e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.123433e-01	8.882236e-02	2.413606e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.584798e-02	5.096658e-03	1.664280e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.196361e-01	5.017086e-02	1.160491e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.714785e-01	3.005390e-01	6.384233e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.636744e+00	7.106950e-01	7.066651e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.770305e+00	6.489938e-01	3.640155e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.072827e+00	3.220219e-01	4.616144e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.595415e+00	3.740694e-01	2.041498e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.919541e+00	4.378320e-01	3.356205e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.172352e+00	3.668080e-01	3.657095e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.522901e+00	2.591167e-01	4.073614e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.068900e+00	1.819084e-01	2.460058e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.624545e-01	1.146633e-01	1.775666e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.724876e-01	5.688642e-02	1.176105e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.480726e-01	2.187920e-02	6.738757e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.420010e-03	2.284173e-03	4.982985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.060375e-01	2.092001e-01	6.738197e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.372713e+00	8.578189e-01	1.815506e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.537096e+00	1.003885e+00	1.120777e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.774793e+00	8.724342e-01	3.273808e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.894207e+00	2.526561e-01	2.158702e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.716680e+00	4.118711e-01	1.644342e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.625380e+00	4.682512e-01	1.702224e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.660187e+00	4.011793e-01	2.500570e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.801747e+00	2.593127e-01	2.887249e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.294225e+00	1.742155e-01	1.900356e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.538367e-01	1.202099e-01	1.754527e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.169972e-01	5.521840e-02	1.351803e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.200850e-01	5.316392e-02	7.639248e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.376757e-01	1.585625e-02	4.949091e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.988475e-03	1.314057e-03	5.192159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.217704e+00	8.224455e-01	3.972370e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.340907e+01	2.612071e+00	4.659486e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.692944e+01	2.283771e+00	2.570873e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.402679e+01	1.051612e+00	4.228552e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.847894e+00	8.898103e-01	3.149653e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.206921e+00	9.060676e-01	3.767177e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.969425e+00	6.549316e-01	3.480608e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.409937e+00	4.201259e-01	3.636975e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.456835e+00	2.271901e-01	3.457177e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.581545e-01	1.503207e-01	2.469886e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.434510e-01	5.323895e-02	1.802240e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.427672e-02	2.758967e-03	9.393983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.994037e-01	3.162103e-01	5.077840e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.131384e+00	6.252763e-01	6.332095e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.384975e+00	3.969649e-01	4.184623e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.364472e+00	4.529693e-01	3.712145e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.351086e+00	2.518784e-01	3.706081e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.158336e-01	1.248326e-01	2.132812e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.952237e-01	4.402689e-02	1.005436e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.124843e-02	1.507272e-02	5.561018e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.766422e-05	1.600022e-03	4.410728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.009071e+00	1.314144e+00	2.297067e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.041048e+00	1.073273e+00	9.953240e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.424664e+00	3.803257e-01	1.108800e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.790354e+00	4.923168e-01	2.512331e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.823666e+00	3.262964e-01	2.613208e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.133461e-01	1.188184e-01	1.941583e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.337064e-01	4.135211e-02	1.232999e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.975085e-01	2.781229e-02	6.879735e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.185649e-02	2.639950e-03	7.462682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.319884e+02	1.536437e+01	2.222130e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.456478e+01	1.809891e+00	1.135056e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.835163e+00	7.726634e-01	1.843867e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.796044e+00	4.300137e-01	1.173980e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.241913e+00	3.769605e-01	2.781168e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.126780e+00	1.682518e-01	2.682200e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.786391e-01	5.041137e-02	2.003460e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.466889e-02	4.368619e-03	1.170682e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.096534e-01	2.254551e-01	5.174994e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.923759e+00	6.051295e-01	7.993483e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.758579e+00	7.176950e-01	7.095290e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.330765e+00	6.019342e-01	4.247173e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.611243e+00	3.689261e-01	5.235347e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.271018e+00	3.346193e-01	1.357456e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.821732e+00	4.470544e-01	2.256363e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.266020e+00	3.930407e-01	3.046754e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.630631e+00	2.772618e-01	3.653980e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.133476e+00	1.846463e-01	3.009241e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.195359e-01	1.081683e-01	1.953955e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.755393e-01	5.398062e-02	1.287856e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.498285e-01	2.190051e-02	6.318975e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.668593e-03	2.404717e-03	5.194515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.922228e+00	1.276994e+00	2.325042e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.081249e+00	1.618790e+00	2.003708e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.117274e+00	1.051420e+00	9.219043e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.760815e+00	9.389160e-01	2.343981e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.007707e+00	2.557141e-01	2.332008e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.823579e+00	3.184025e-01	1.539438e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.003415e+00	4.156547e-01	2.057068e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.363201e+00	3.699056e-01	2.128725e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.614342e+00	2.531000e-01	2.390286e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.808524e-01	1.157371e-01	2.093408e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.275389e-01	5.150961e-02	1.354507e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.783586e-01	3.846647e-02	7.043824e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.800120e-02	2.714999e-03	7.701447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.252419e+02	1.309902e+01	1.702087e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.773887e+01	4.273918e+00	2.786042e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.184748e+01	1.269649e+00	1.677665e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.350579e+01	6.033401e-01	4.800579e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.736068e+00	4.547412e-01	2.317568e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.683867e+00	4.984911e-01	8.045962e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.847957e+00	3.886472e-01	8.671888e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.898665e+00	3.426054e-01	1.098379e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.092341e+00	3.038456e-01	3.002596e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.303829e+00	1.814462e-01	2.784542e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.467784e-01	1.001967e-01	2.278078e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.190523e-02	4.255477e-03	1.300795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.504445e+00	2.632691e-01	3.918603e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.612136e+00	2.422389e-01	4.296803e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.911763e+00	5.279403e-01	2.561004e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.859287e+00	3.626766e-01	3.128586e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.125617e+00	2.836543e-01	1.935235e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.985490e-01	1.545492e-01	9.551040e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.267635e-01	6.375170e-02	6.852925e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.116290e-03	2.371797e-03	6.542595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.588395e+00	4.071412e-01	7.029988e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.594579e+00	3.491315e-01	1.409826e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.942743e+00	2.956424e-01	2.661637e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.265229e+00	2.353781e-01	9.018721e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.041590e-01	1.107109e-01	7.967096e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.091767e-01	6.084144e-02	5.480195e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.083885e-01	3.211529e-02	3.158559e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.493929e-03	7.576003e-04	4.069078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.090567e+01	1.100096e+00	1.509340e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.261809e+00	6.649138e-01	3.847889e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.491800e+00	4.671963e-01	2.801678e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.101207e+00	1.897127e-01	1.926975e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.298108e-02	1.322836e-02	1.750540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.027057e-01	4.673116e-02	1.455121e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.243345e+00	3.955612e-01	8.999175e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.856613e+00	5.074061e-01	9.119454e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.888631e+00	4.622997e-01	3.199728e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.747312e+00	1.740000e-01	1.621263e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.340466e+00	4.805445e-01	1.649081e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.704607e+00	4.923398e-01	2.500701e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.076635e+00	4.110294e-01	2.615795e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.572122e+00	3.562842e-01	2.336810e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.102283e+00	2.508379e-01	1.788598e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.013073e-01	1.672531e-01	1.235523e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.976061e-01	1.053161e-01	9.124604e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.732640e-01	4.843410e-02	5.814789e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.398170e-03	3.177735e-03	4.040307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.046523e+00	3.101059e-01	1.180072e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.414772e+00	9.224017e-01	2.065626e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.926623e+00	7.190661e-01	1.346212e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.163578e+00	4.597304e-01	4.159864e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.522027e+00	4.450690e-01	1.244093e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.281216e+00	3.677875e-01	3.317314e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.446191e+00	5.440738e-01	1.449115e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.609083e+00	4.452915e-01	1.783359e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.938322e+00	2.986113e-01	2.269079e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.603358e+00	3.349015e-01	9.533679e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.045062e+00	1.592098e-01	1.262537e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.762717e-01	1.101963e-01	9.237684e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.806757e-01	7.581427e-02	6.846151e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.966040e-01	5.728007e-02	4.382481e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.065177e-02	2.218251e-03	5.027542e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.978411e+00	1.113231e+00	4.172227e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.415945e+00	2.487829e+00	6.657037e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.370832e+01	2.398067e+00	3.337177e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.309709e+01	1.124453e+00	7.438149e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.685488e+00	1.023135e+00	7.445361e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.617228e+00	1.084738e+00	5.012387e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.414311e+00	6.844123e-01	4.847420e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.144410e+00	6.685532e-01	2.598110e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.919802e+00	3.900905e-01	2.583945e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.218711e+00	2.605777e-01	2.017125e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.708413e-01	1.373892e-01	1.688148e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.348502e-02	6.970438e-03	1.146791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.393719e+00	3.406053e-01	7.596595e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.805186e+00	3.069972e-01	4.237189e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.194165e+00	4.295167e-01	6.551186e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.261316e+00	3.986016e-01	3.311748e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.411432e+00	3.456125e-01	1.998552e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.359394e-01	1.708598e-01	1.241484e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.092321e-01	7.565081e-02	7.881421e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.992361e-02	2.879597e-02	4.216253e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.066939e-03	7.611854e-04	2.270347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.507169e+00	1.084893e+00	3.445772e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.709013e+00	4.786640e-01	4.709400e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.630164e+00	2.102565e-01	3.670863e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.892823e+00	4.208899e-01	1.229368e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.930865e+00	2.730221e-01	2.145690e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.167211e+00	2.002950e-01	1.107273e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.682351e-01	1.018638e-01	7.747346e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.754134e-01	5.270308e-02	5.309990e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.959235e-02	5.477830e-03	7.621736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.284874e+02	8.338584e+00	2.534167e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.828682e+01	1.430435e+00	1.702534e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.735313e+00	5.475866e-01	1.444914e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.698771e+00	1.745268e-01	1.658832e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.580456e+00	3.304189e-01	1.266199e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.440135e+00	2.668733e-01	2.126827e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.410926e-01	1.472117e-01	1.549411e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.590997e-02	7.162217e-03	1.336267e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.157964e-01	2.709538e-01	6.688727e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.169861e+00	4.703403e-01	1.144688e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.865633e+00	4.473614e-01	7.115108e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.160315e+00	3.401786e-01	3.221789e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.208191e+00	1.742660e-01	6.382640e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.990922e+00	3.111474e-01	1.383932e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.735110e+00	4.539037e-01	1.543283e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.239547e+00	3.922089e-01	2.115457e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.664351e+00	3.233316e-01	2.479330e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.211999e+00	2.720112e-01	1.883631e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.845733e-01	2.027699e-01	1.375386e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.103684e-01	1.012575e-01	9.846634e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.750059e-01	4.611029e-02	6.172972e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.543410e-03	3.181632e-03	4.088049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.020395e+01	1.264593e+00	3.475393e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.907440e+00	8.374741e-01	2.172615e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.478925e+00	4.991085e-01	8.746331e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.935854e+00	4.149518e-01	2.080986e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.955072e+00	2.326005e-01	4.048773e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.241118e+00	1.772108e-01	1.017449e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.919006e+00	3.593859e-01	9.126926e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.445285e+00	3.856919e-01	1.247088e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.748838e+00	2.608813e-01	1.643089e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.203009e+00	1.779886e-01	1.090145e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.992175e-01	1.129562e-01	8.798996e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.375339e-01	6.522361e-02	6.915562e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.487262e-02	6.813624e-03	7.095637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.303632e+02	7.715255e+00	2.234073e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.527833e+01	1.745391e+00	1.601973e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.726875e+01	1.080381e+00	3.829175e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.157334e+01	5.795962e-01	3.833320e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.829755e+00	6.349954e-01	2.617584e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.422361e+00	3.707249e-01	7.509796e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.632434e+00	2.722066e-01	1.527394e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.817417e+00	1.695897e-01	1.276218e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.360906e+00	3.184851e-01	1.912945e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.699487e+00	2.694763e-01	2.144657e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.594438e-01	1.921265e-01	1.921726e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.712046e-02	9.875952e-03	1.318252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.349438e+00	2.305655e-01	2.279641e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.751054e+00	3.543522e-01	4.016915e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.202543e+00	3.836320e-01	2.068555e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.967694e+00	4.003417e-01	3.229607e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.073959e+00	1.840275e-01	2.384757e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.198318e-01	7.542348e-02	1.443845e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.151266e-01	3.106317e-02	6.097332e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.018030e-03	4.443310e-03	7.750414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.813744e+00	3.473599e-01	4.533181e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.744249e+00	1.993261e-01	8.622807e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.088933e+00	3.665406e-01	1.166313e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.666434e-01	1.289960e-01	1.546110e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.789658e-01	5.166488e-02	1.102007e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.300684e-01	2.146227e-02	6.474269e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.497999e-02	1.253526e-02	3.409996e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.215378e-03	1.827482e-03	3.575239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.266024e+01	9.774493e-01	8.524384e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.747246e+00	5.405380e-01	2.195802e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.929279e+00	2.638754e-01	2.710623e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.389113e-01	1.090652e-01	2.094619e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.603939e-02	4.585493e-03	1.591714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.236234e-01	5.085766e-02	1.069693e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.056749e+00	3.152881e-01	6.001457e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.707354e+00	5.988984e-01	7.112534e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.687849e+00	4.941620e-01	4.901671e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.150944e+00	2.124552e-01	6.894164e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.644987e+00	3.755959e-01	1.634314e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.788463e+00	3.968414e-01	4.072215e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.103955e+00	3.353863e-01	3.448642e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.584851e+00	3.199631e-01	2.363373e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.065861e+00	2.086128e-01	1.898437e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.366109e-01	1.090827e-01	1.335447e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.461257e-01	4.078219e-02	1.021510e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.377487e-01	1.883992e-02	5.814161e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.785494e-03	2.669598e-03	4.183419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.162894e+00	2.362530e-01	6.910203e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.726500e+00	6.500635e-01	1.701311e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.221361e+00	6.685376e-01	1.147507e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.597153e+00	5.162274e-01	3.475992e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.746292e+00	2.607543e-01	2.025481e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.541021e+00	3.945517e-01	2.031663e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.476688e+00	4.035109e-01	1.736229e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.696844e+00	4.021431e-01	1.335842e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.905788e+00	2.733375e-01	1.430221e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.400604e+00	2.784260e-01	1.252093e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.444401e-01	1.421094e-01	1.504638e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.387124e-01	6.689321e-02	1.022524e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.098684e-01	4.835967e-02	6.625523e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.318428e-01	1.661265e-02	5.441939e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.080906e-03	1.745645e-03	4.828204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.917771e+00	1.752120e+00	4.283669e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.495698e+01	2.507816e+00	4.732881e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.635282e+01	1.203530e+00	1.794095e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.313913e+01	6.635354e-01	5.217205e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.410436e+00	1.126250e+00	4.233996e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.136647e+00	9.275308e-01	6.917603e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.771257e+00	5.733492e-01	3.271725e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.440677e+00	3.767038e-01	2.947107e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.514399e+00	2.293109e-01	2.342500e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.018939e-01	1.567011e-01	1.865673e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.554905e-01	6.334916e-02	1.619579e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.354472e-02	2.860530e-03	9.709169e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.053466e+00	3.134490e-01	4.818192e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.003899e+00	4.633981e-01	6.090033e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.343301e+00	3.784009e-01	4.713725e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.489326e+00	4.625791e-01	2.851416e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.395085e+00	2.739866e-01	2.718167e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.517418e-01	9.996664e-02	2.000160e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.861994e-01	4.477832e-02	8.796180e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.563063e-02	2.452122e-02	4.250160e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.585029e-04	1.663375e-03	4.158285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.464085e+00	1.118468e+00	2.295767e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.218643e+00	6.753823e-01	1.043600e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.104569e+00	3.714400e-01	9.303226e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.000323e+00	4.112222e-01	1.433268e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.003488e+00	3.296222e-01	1.696996e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.452259e-01	1.263109e-01	1.512219e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.538228e-01	5.012690e-02	1.133315e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.012382e-01	2.669590e-02	6.861126e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.277685e-02	3.510201e-03	6.524935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.267411e+02	9.607186e+00	2.488225e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.200444e+01	1.368880e+00	4.399109e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.373279e+00	8.649508e-01	1.290335e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.220757e+00	5.223669e-01	5.612625e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.299362e+00	3.302708e-01	2.272849e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.173388e+00	1.463217e-01	2.425931e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.312461e-01	5.644656e-02	1.610630e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.530844e-02	3.956135e-03	1.096281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.565564e-01	2.444618e-01	4.429302e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.949627e+00	5.270457e-01	8.024506e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.745571e+00	6.212012e-01	6.912083e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.199236e+00	4.008200e-01	4.864681e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.514306e+00	2.844607e-01	9.661898e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.273969e+00	3.289742e-01	9.654346e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.821502e+00	3.855510e-01	3.026281e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.284303e+00	3.766772e-01	3.144752e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.696524e+00	3.188377e-01	2.642309e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.170239e+00	2.161811e-01	2.216085e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.146057e-01	1.378771e-01	1.570024e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.623251e-01	3.850003e-02	1.196417e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.448623e-01	2.312054e-02	5.347105e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.304184e-03	3.029530e-03	4.275746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.160475e+00	1.296602e+00	2.284287e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.879963e+00	1.082210e+00	1.973290e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.701649e+00	6.708684e-01	1.234260e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.193753e+00	4.679039e-01	4.014236e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.806789e+00	3.123339e-01	1.697760e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.679499e+00	2.839680e-01	2.238178e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.057404e+00	3.422627e-01	1.318315e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.470545e+00	3.260782e-01	1.900458e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.762434e+00	2.537476e-01	1.459122e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.042769e+00	1.570862e-01	1.354794e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.677920e-01	7.232612e-02	9.812846e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.724430e-01	3.147774e-02	6.121273e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.687482e-02	2.455318e-03	7.390309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.248723e+02	1.006612e+01	1.834311e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.184474e+01	1.540638e+00	2.790603e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.922545e+01	6.382170e-01	1.314360e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.331004e+01	6.590481e-01	5.502056e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.031957e+00	9.985356e-01	1.670038e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.030972e+00	5.646535e-01	3.501858e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.189049e+00	4.395810e-01	1.429450e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.912700e+00	4.173025e-01	1.467501e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.246799e+00	3.292711e-01	2.264302e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.377155e+00	2.227886e-01	2.266574e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.589300e-01	8.303970e-02	1.965471e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.263998e-02	4.135603e-03	1.190256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.752267e+00	2.560834e-01	4.250311e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.601781e+00	2.635814e-01	3.437831e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.692290e+00	4.689737e-01	2.459352e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.654153e+00	3.616719e-01	2.654055e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.010084e+00	2.251033e-01	1.731660e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.494910e-01	1.355112e-01	9.737198e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.073283e-01	5.878620e-02	5.056935e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.291210e-03	1.750299e-03	6.524341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.924523e+00	3.928801e-01	6.758874e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.419859e+00	3.451195e-01	1.449838e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.921698e+00	3.229267e-01	1.393007e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.027132e+00	1.859609e-01	1.321030e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.664221e-01	1.088042e-01	7.921211e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.845023e-01	5.984012e-02	5.487295e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.016338e-01	2.924024e-02	3.004845e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.109827e-03	5.824066e-04	4.469513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.165424e+01	1.114268e+00	1.477555e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.913759e+00	7.164964e-01	3.517527e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.215028e+00	4.088562e-01	2.792003e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.017870e+00	2.139176e-01	1.947309e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.006707e-02	1.186118e-02	1.783781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.609488e-01	7.049048e-02	1.910102e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.604822e+00	4.392023e-01	1.092786e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.364918e+00	6.324753e-01	7.922384e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.862847e+00	2.229711e-01	2.863944e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.805088e+00	3.823394e-01	8.252489e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.108794e+00	4.686694e-01	2.461206e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.548486e+00	5.070898e-01	2.128438e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.853651e+00	3.296098e-01	2.557269e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.391226e+00	2.935220e-01	2.085156e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.793355e-01	2.137007e-01	1.789953e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.430389e-01	1.592038e-01	1.263024e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.831181e-01	1.067295e-01	6.382759e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.531439e-01	3.908148e-02	4.573480e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.095869e-03	1.471352e-03	4.305755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.508004e+00	4.878278e-01	1.224707e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.383282e+00	9.481596e-01	2.495231e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.567494e+00	7.774635e-01	1.137088e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.279718e+00	3.257802e-01	4.436124e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.289157e+00	4.284923e-01	1.717076e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.246326e+00	5.138081e-01	1.891864e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.337743e+00	4.981094e-01	1.589232e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.460513e+00	3.772137e-01	2.011520e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.867390e+00	3.684574e-01	1.418716e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.298435e+00	2.253120e-01	1.622749e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.837530e-01	1.402305e-01	1.520876e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.452596e-01	1.440614e-01	7.391514e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.724295e-01	8.020360e-02	5.655948e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.681640e-01	3.621238e-02	5.258201e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.869168e-03	2.033207e-03	6.334518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.760717e+00	1.492628e+00	4.804966e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.100497e+01	2.817704e+00	7.405762e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.507793e+01	2.218997e+00	2.819900e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.325675e+01	9.626582e-01	8.069519e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.751666e+00	1.238785e+00	5.588264e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.338686e+00	9.950527e-01	4.991859e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.175850e+00	9.155029e-01	3.270472e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.730857e+00	5.717191e-01	3.213638e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.771738e+00	3.854713e-01	2.970997e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.142991e+00	2.283569e-01	2.242000e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.411192e-01	1.549862e-01	1.800313e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.147475e-02	6.938474e-03	1.091787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.767244e+00	4.037159e-01	7.902181e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.918072e+00	2.702478e-01	3.018235e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.002460e+00	3.983285e-01	1.437303e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.159654e+00	4.374042e-01	2.485401e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.225182e+00	2.455895e-01	2.317065e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.847475e-01	1.567461e-01	1.013559e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.745866e-01	7.698462e-02	6.903023e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.999136e-02	1.327752e-02	3.659626e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.794122e-03	1.027057e-03	2.845635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.169356e+01	1.366445e+00	3.298571e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.728530e+00	4.053750e-01	3.554278e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.363248e+00	2.350103e-01	2.953772e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.801648e+00	3.859304e-01	1.505368e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.832828e+00	2.697131e-01	1.975644e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.943151e-01	1.679329e-01	1.146342e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.370154e-01	9.807158e-02	7.507645e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.504883e-01	5.109735e-02	5.186726e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.731078e-02	4.913249e-03	7.411765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.426148e+02	9.191598e+00	2.257711e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.816446e+01	1.054234e+00	6.479394e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.478217e+00	6.152784e-01	4.947221e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.461589e+00	1.796835e-01	7.809787e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.299088e+00	3.030052e-01	1.829524e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.434187e+00	2.687934e-01	1.792480e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.876308e-01	1.231550e-01	1.773841e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.306795e-02	7.648033e-03	1.322176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.219373e+00	3.527715e-01	7.485367e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.622567e+00	5.248058e-01	1.126267e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.121927e+00	4.575774e-01	5.402878e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.238870e+00	2.303953e-01	1.005177e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.096823e+00	1.819247e-01	1.746377e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.011001e+00	4.411766e-01	1.109683e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.582981e+00	4.397481e-01	1.867446e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.088918e+00	3.711311e-01	2.146075e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.496736e+00	2.851925e-01	2.351006e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.066254e+00	2.058770e-01	1.868115e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.842117e-01	1.418893e-01	1.470696e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.923879e-01	1.019410e-01	6.979014e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.535716e-01	3.523684e-02	4.405560e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.246989e-03	1.605236e-03	4.548092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.230078e+01	1.351961e+00	3.707270e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.719704e+00	1.072452e+00	1.582649e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.650166e+00	5.179773e-01	6.428787e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.865686e+00	2.939564e-01	3.032708e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.862943e+00	1.819338e-01	3.675916e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.162415e+00	2.745536e-01	1.509370e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.853134e+00	3.758968e-01	9.520666e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.326165e+00	3.169971e-01	1.352122e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.647873e+00	2.378970e-01	1.753141e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.006363e+00	1.456457e-01	1.733310e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.573527e-01	1.337494e-01	7.777868e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.155542e-01	5.514038e-02	6.536690e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.288934e-02	6.113355e-03	6.647229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.431873e+02	9.199187e+00	2.007954e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.528451e+01	1.323847e+00	2.155231e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.650731e+01	7.679119e-01	8.730440e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.137541e+01	9.006780e-01	7.086572e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.886802e+00	7.613067e-01	5.685483e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.000484e+00	2.313432e-01	1.740763e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.480940e+00	2.357128e-01	1.098279e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.805374e+00	2.551985e-01	3.287729e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.170847e+00	2.689884e-01	2.868416e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.540120e+00	3.158787e-01	2.529555e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.729847e-01	1.511932e-01	2.041472e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.366148e-02	9.855790e-03	1.367607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.600285e+00	2.327666e-01	2.514081e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.741339e+00	3.658370e-01	2.883778e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.805143e+00	3.527121e-01	2.800101e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.835891e+00	3.543032e-01	2.808365e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.045550e+00	1.756644e-01	2.101879e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.242570e-01	7.762798e-02	1.144389e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.609659e-01	2.027725e-02	7.056604e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.382801e-03	4.371549e-03	7.327625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.216810e+00	3.492171e-01	4.400359e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.446019e+00	2.353836e-01	2.596236e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.716047e+00	2.748160e-01	1.927714e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.878150e-01	1.528833e-01	1.154886e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.153556e-01	5.819122e-02	9.767268e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.949237e-01	1.754333e-02	6.982510e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.848660e-02	1.147100e-02	3.122189e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.449664e-04	1.935941e-03	3.261247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.305390e+01	8.837835e-01	9.190742e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.523177e+00	6.086807e-01	1.464281e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.697417e+00	2.601068e-01	2.796143e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.350646e-01	1.030374e-01	1.714144e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.340191e-02	5.451939e-03	1.584434e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.767897e-01	6.816426e-02	1.797293e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.497476e+00	4.322051e-01	6.256901e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.124785e+00	5.494143e-01	7.948674e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.972845e+00	4.783946e-01	1.681912e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.805375e+00	2.480209e-01	1.663193e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.388754e+00	5.262116e-01	1.686385e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.645668e+00	4.602168e-01	3.325035e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.920422e+00	2.898682e-01	3.058209e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.449289e+00	2.561409e-01	2.347961e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.684987e-01	1.408320e-01	1.903394e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.736024e-01	7.457332e-02	1.549848e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.118457e-01	3.792372e-02	9.075706e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.237186e-01	1.867814e-02	5.588296e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.281950e-03	3.005276e-03	3.665159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.523883e+00	2.662904e-01	7.308081e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.919828e+00	7.342036e-01	1.710149e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.959282e+00	6.375310e-01	9.517259e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.687374e+00	4.673440e-01	1.581521e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.411831e+00	3.204433e-01	2.734480e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.379029e+00	5.222400e-01	4.266031e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.363429e+00	5.317346e-01	1.203515e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.264914e+00	2.970629e-01	2.870383e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.748459e+00	3.353329e-01	1.612891e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.206887e+00	1.482117e-01	1.652582e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.536161e-01	1.080807e-01	1.138498e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.499207e-01	7.840624e-02	8.275330e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.685861e-01	1.847082e-02	8.930177e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.318247e-01	2.787512e-02	3.847195e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.027127e-03	2.266756e-03	3.309938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.216711e+00	1.685258e+00	4.885393e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.769301e+01	2.623217e+00	4.519291e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.700208e+01	1.335997e+00	1.896051e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.344143e+01	8.327077e-01	1.939655e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.782007e+00	9.283882e-01	2.895579e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.738145e+00	9.918786e-01	1.465259e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.635523e+00	6.086724e-01	2.883023e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.245052e+00	4.115001e-01	2.493485e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.365643e+00	1.989478e-01	2.491421e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.864444e-01	8.318631e-02	2.554673e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.442152e-01	6.021914e-02	1.743635e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.083902e-02	2.770087e-03	9.235838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.350446e+00	3.504347e-01	5.589079e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.293133e+00	4.981062e-01	4.448804e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.134411e+00	4.481041e-01	1.008909e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.177560e+00	3.726964e-01	3.278669e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.296515e+00	2.356144e-01	2.703247e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.620630e-01	1.053928e-01	1.556676e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.441116e-01	2.648790e-02	7.654059e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.125306e-02	2.017756e-02	4.196025e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.185755e-04	1.599123e-03	3.959017e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.121666e+00	1.223911e+00	2.863762e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.508368e+00	7.535069e-01	5.198636e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.976349e+00	3.439713e-01	1.648177e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.722603e+00	4.377495e-01	1.926267e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.703596e+00	2.507433e-01	2.189675e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.834225e-01	1.612317e-01	1.240939e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.618762e-01	4.016186e-02	9.788074e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.959105e-01	2.139824e-02	5.609072e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.771946e-03	2.961653e-03	6.759003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.481647e+02	1.377463e+01	2.364299e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.956741e+01	6.495970e-01	1.501162e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.199820e+00	8.884299e-01	3.155605e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.656997e+00	3.877311e-01	2.176027e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.242796e+00	3.165327e-01	1.989523e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.117904e+00	1.812042e-01	2.229914e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.008290e-01	5.913310e-02	1.843633e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.101727e-03	3.821132e-03	1.229902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.000370e+00	3.069386e-01	5.363105e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.392545e+00	5.951440e-01	8.402545e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.167002e+00	6.017299e-01	5.944804e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.469352e+00	4.409440e-01	1.995141e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.376197e+00	1.683415e-01	1.233989e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.988261e+00	3.341663e-01	1.616871e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.658246e+00	4.118729e-01	3.098858e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.122632e+00	3.748998e-01	2.685725e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.528072e+00	2.330939e-01	2.997353e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.102765e+00	1.906668e-01	2.044130e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.746083e-01	9.969043e-02	1.409491e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.347039e-01	3.935847e-02	9.907696e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.293913e-01	1.960631e-02	5.073898e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.517620e-03	2.819913e-03	3.855591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.084920e+00	1.252175e+00	2.458020e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.881804e+00	9.852522e-01	2.150169e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.132514e+00	9.159232e-01	6.078992e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.066928e+00	5.030022e-01	2.825354e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.590507e+00	2.726458e-01	2.373228e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.716285e+00	3.634179e-01	5.001465e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.828674e+00	2.970265e-01	2.663975e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.283704e+00	3.652864e-01	1.815622e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.558121e+00	2.162103e-01	1.717563e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.922983e-01	1.114838e-01	1.373871e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.611406e-01	5.685875e-02	9.176930e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.331174e-01	1.801005e-02	6.855941e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.615359e-02	2.807452e-03	6.648962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.398424e+02	1.175723e+01	1.794849e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.917515e+01	9.162209e-01	1.971188e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.763172e+01	3.904138e-01	1.561853e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.374427e+01	1.251627e+00	2.059262e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.699943e+00	8.134214e-01	9.178832e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.789147e+00	5.378757e-01	2.652506e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.880143e+00	4.238093e-01	2.289884e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.899023e+00	4.082492e-01	5.384357e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.003222e+00	2.960331e-01	2.424412e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.258754e+00	1.735773e-01	2.467463e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.376982e-01	5.181101e-02	2.234696e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.995754e-02	3.793233e-03	1.210029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.074474e+00	3.184776e-01	3.965665e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.723908e+00	2.182551e-01	2.442666e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.304813e+00	4.334239e-01	4.028080e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.445118e+00	3.494874e-01	2.903762e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.247017e-01	1.840860e-01	2.130520e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.514591e-01	1.155505e-01	9.866950e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.432567e-01	3.453346e-02	7.070662e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.935381e-03	1.477601e-03	5.199780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.488013e+00	4.791131e-01	5.467102e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.138363e+00	2.539300e-01	1.779457e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.648494e+00	2.922602e-01	2.092575e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.613808e-01	1.419063e-01	1.710534e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.754424e-01	9.392277e-02	8.782226e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.528861e-01	4.642167e-02	4.826088e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.332567e-02	1.931720e-02	3.375813e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.695118e-03	6.915046e-04	3.587396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.262205e+01	1.144610e+00	1.219424e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.429828e+00	6.212697e-01	4.063863e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.002698e+00	3.505655e-01	2.785323e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.284879e-01	1.647725e-01	1.948283e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.267392e-02	8.056459e-03	1.704095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.564956e-01	1.111028e-01	2.775123e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.173148e+00	5.952882e-01	1.249226e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.826289e+00	5.651288e-01	6.560319e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.249568e+00	2.407237e-01	7.244805e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.702758e+00	5.573218e-01	1.292880e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.884157e+00	5.226129e-01	3.122349e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.145980e+00	4.251677e-01	2.848085e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.581676e+00	3.526434e-01	3.376221e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.175557e+00	2.439694e-01	2.319485e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.215866e-01	1.665470e-01	1.647991e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.361101e-01	1.414239e-01	1.145953e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.084284e-01	8.024693e-02	7.373516e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.282966e-01	3.851342e-02	4.483798e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.773592e-03	2.008431e-03	3.765838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.591257e+00	8.980468e-01	1.546043e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.975917e+00	1.045118e+00	2.783066e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.505219e+00	7.006722e-01	7.589961e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.381654e+00	2.931966e-01	1.548587e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.056625e+00	6.644441e-01	1.425971e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.922669e+00	6.004411e-01	1.201017e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.922204e+00	4.047095e-01	2.824550e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.163577e+00	4.020674e-01	3.038743e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.547800e+00	2.357882e-01	2.217901e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.131192e+00	1.803843e-01	1.366947e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.698558e-01	1.559130e-01	1.386951e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.167967e-01	1.201951e-01	8.690828e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.959414e-01	6.732553e-02	8.114894e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.639737e-01	5.052254e-02	4.320058e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.006472e-03	3.061701e-03	4.022992e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.036348e+00	2.231458e+00	6.956537e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.499502e+01	3.518399e+00	7.201063e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.752623e+01	2.172823e+00	1.944440e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.335125e+01	9.884316e-01	7.754672e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.170657e+00	1.740200e+00	2.928272e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.704999e+00	1.037292e+00	4.825882e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.505459e+00	5.344611e-01	5.998109e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.358774e+00	3.482065e-01	3.979395e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.589352e+00	3.191961e-01	2.143504e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.489177e-01	2.190811e-01	1.992131e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.022431e-01	1.141152e-01	1.885027e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.903331e-02	6.531330e-03	9.407955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.094454e+00	5.147321e-01	8.311205e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.229283e+00	3.664117e-01	2.120078e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.920530e+00	4.524228e-01	2.057732e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.868776e+00	3.809055e-01	3.673302e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.079315e+00	2.512259e-01	2.148199e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.550210e-01	1.315740e-01	1.241701e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.074123e-01	4.922978e-02	8.115834e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.840504e-02	1.355763e-02	3.581837e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.148259e-03	4.480704e-04	2.105656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.423114e+01	2.201051e+00	3.328537e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.760109e+00	3.837943e-01	1.746652e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.325274e+00	2.326810e-01	2.087115e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.618453e+00	3.802882e-01	2.377721e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.636996e+00	2.510991e-01	2.305054e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.359762e-01	1.361587e-01	1.691214e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.454143e-01	7.385481e-02	9.136756e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.204817e-01	4.315983e-02	5.252233e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.282764e-02	3.713503e-03	7.910669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.637813e+02	1.573038e+01	1.788836e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.750681e+01	4.123015e-01	5.045292e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.064573e+00	3.986476e-01	2.605065e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.265695e+00	1.384918e-01	6.379765e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.117266e+00	2.333680e-01	2.310400e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.169681e+00	1.917924e-01	2.380320e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.858918e-01	1.306865e-01	1.504320e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.846446e-02	4.857270e-03	1.312485e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.496072e+00	4.376365e-01	8.989668e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.051091e+00	6.704975e-01	1.357254e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.500566e+00	5.270607e-01	4.105253e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.492681e+00	2.318142e-01	7.812228e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.315560e+00	3.829458e-01	4.317779e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.909655e+00	5.401909e-01	1.762739e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.361659e+00	3.871676e-01	3.007699e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.777844e+00	3.207169e-01	3.286887e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.342147e+00	3.036359e-01	2.304203e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.022827e-01	1.785952e-01	2.667810e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.830051e-01	1.326019e-01	1.269176e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.190762e-01	8.095755e-02	8.903332e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.306459e-01	3.981729e-02	4.619188e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.883006e-03	1.651660e-03	3.857511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.578505e+01	2.200722e+00	4.568879e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.026939e+01	1.126491e+00	1.381177e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.751367e+00	4.354598e-01	3.629125e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.992022e+00	4.012679e-01	4.692153e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.926871e+00	3.857878e-01	2.455447e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.993754e+00	3.057540e-01	1.316832e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.653459e+00	3.258843e-01	1.904968e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.089769e+00	2.537056e-01	2.855900e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.452482e+00	2.120421e-01	1.678289e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.721734e-01	1.271396e-01	2.119825e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.553933e-01	1.203830e-01	9.304818e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.735221e-01	5.460344e-02	5.801926e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.913317e-02	5.854271e-03	6.717062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.630309e+02	1.315925e+01	1.688775e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.555951e+01	9.315095e-01	6.278354e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.727550e+01	1.095436e+00	1.077146e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.099188e+01	1.008233e+00	2.220295e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.801849e+00	1.861868e-01	2.476559e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.844415e+00	4.048150e-01	3.301809e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.238143e+00	1.182545e-01	5.801866e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.343906e+00	1.037845e-01	1.690799e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.986231e+00	2.387259e-01	3.013366e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.399173e+00	2.109716e-01	2.145108e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.376833e-01	1.538514e-01	2.091347e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.955848e-02	1.022763e-02	1.191995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.894182e+00	3.278300e-01	2.317915e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.958384e+00	3.359411e-01	4.276268e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.600439e+00	5.212687e-01	3.440495e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.412454e+00	2.842213e-01	4.452415e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.132316e-01	1.350720e-01	2.674991e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.954170e-01	6.245273e-02	1.381876e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.300105e-01	2.822060e-02	6.838761e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.034630e-03	2.810458e-03	5.279422e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.824914e+00	4.810640e-01	3.514519e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.165081e+00	2.330700e-01	1.070176e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.424712e+00	2.126979e-01	2.631279e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.584818e-01	9.114330e-02	1.770432e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.942794e-01	3.892662e-02	1.134953e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.831416e-01	2.119123e-02	5.932560e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.968372e-02	1.330536e-02	2.606348e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.509888e-04	1.263447e-03	3.073008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.404725e+01	1.039047e+00	7.121114e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.886037e+00	4.394045e-01	3.680421e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.521930e+00	2.257020e-01	2.879169e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.306059e-01	7.343783e-02	2.113421e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.037356e-02	4.738231e-03	1.350158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.234271e-01	8.302445e-02	1.911955e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.851764e+00	5.916367e-01	8.667229e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.653346e+00	7.189807e-01	9.143204e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.262159e+00	5.410430e-01	9.877620e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.942634e+00	4.187949e-01	1.436546e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.215243e+00	5.143027e-01	2.579451e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.366324e+00	5.376971e-01	3.687934e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.678012e+00	3.239718e-01	3.912003e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.173453e+00	2.495801e-01	2.799406e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.331833e-01	1.134630e-01	2.735997e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.722135e-01	6.643457e-02	1.658343e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.780658e-01	5.545951e-02	9.143915e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.065297e-01	2.607519e-02	4.850382e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.486211e-03	2.725153e-03	3.503790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.954655e+00	8.078356e-01	9.849740e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.941229e+00	1.442080e+00	1.960348e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.480032e+00	6.373656e-01	7.070370e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.530149e+00	2.473409e-01	2.027099e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.324191e+00	4.435077e-01	5.465202e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.940127e+00	5.460789e-01	2.054307e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.923498e+00	5.039894e-01	2.358837e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.014440e+00	3.618754e-01	2.788899e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.412898e+00	1.837857e-01	2.546288e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.664156e-01	1.164854e-01	2.033943e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.256623e-01	6.931337e-02	1.876140e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.544056e-01	9.035500e-02	9.968711e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.520724e-01	2.600263e-02	7.195150e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.024233e-01	8.881422e-03	4.957957e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.107868e-03	3.161181e-03	3.534840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.427866e+01	3.865098e+00	5.801449e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.398239e+01	3.704011e+00	4.990117e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.864520e+01	1.976750e+00	1.077658e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.166559e+01	7.459345e-01	3.559028e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.746687e+00	9.935363e-01	3.922632e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.715037e+00	7.847802e-01	4.493555e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.017579e+00	4.811471e-01	4.112776e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.845896e+00	3.055334e-01	3.459737e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.152120e+00	1.533577e-01	3.486206e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.316559e-01	1.273049e-01	1.837715e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.698041e-01	3.530552e-02	1.871126e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.205773e-02	3.772405e-03	7.511729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.701773e+00	4.685788e-01	6.264211e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.490366e+00	5.152237e-01	4.803777e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.200754e+00	6.283842e-01	1.438346e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.973514e+00	4.230186e-01	3.926043e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.004239e+00	1.842516e-01	3.639911e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.938175e-01	7.340042e-02	1.867765e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.078619e-01	4.021863e-02	7.648881e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.142715e-02	1.502566e-02	3.770001e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.588600e-04	1.390051e-03	2.353037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.192603e+01	2.089567e+00	2.654831e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.648168e+00	7.167876e-01	5.354635e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.862515e+00	5.130966e-01	3.689444e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.560911e+00	3.823280e-01	3.041218e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.463619e+00	2.157302e-01	2.761896e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.489529e-01	8.563835e-02	1.698651e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.769276e-01	3.502991e-02	9.937426e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.777806e-01	1.916079e-02	4.556568e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.879279e-03	2.974384e-03	6.000245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.656871e+02	1.799481e+01	2.068952e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.132098e+01	1.690778e+00	3.310280e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.479235e+00	5.133479e-01	1.009794e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.280942e+00	3.194696e-01	2.357090e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.880704e+00	2.673821e-01	2.867990e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.596836e-01	1.264963e-01	2.528321e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.366372e-01	4.414320e-02	1.713532e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.060708e-02	2.571575e-03	1.093419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.143294e+00	3.608799e-01	6.721095e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.606398e+00	6.996318e-01	1.118847e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.476034e+00	6.520941e-01	8.581808e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.760431e+00	5.046125e-01	1.322109e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.547011e+00	3.711138e-01	4.007346e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.149472e+00	5.600424e-01	1.563239e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.670809e+00	6.309644e-01	2.606579e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.900190e+00	3.950864e-01	3.734116e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.333522e+00	2.394451e-01	3.181987e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.306617e-01	1.333379e-01	3.238029e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.340969e-01	7.818464e-02	2.167236e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.995296e-01	6.709633e-02	9.797266e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.041074e-01	1.851342e-02	5.120527e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.855226e-03	2.891129e-03	3.570230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.157506e+01	2.040362e+00	3.350903e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.181923e+01	1.801332e+00	2.105911e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.566337e+00	9.394015e-01	7.689274e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.090258e+00	4.455735e-01	1.431855e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.369609e+00	3.075588e-01	1.864505e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.432450e+00	4.856880e-01	1.184213e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.784259e+00	4.667852e-01	2.126959e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.991566e+00	2.943821e-01	2.329719e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.410383e+00	2.137082e-01	2.506559e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.156671e-01	8.936405e-02	1.960393e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.612515e-01	6.821488e-02	1.035996e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.075977e-01	1.556524e-02	7.914323e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.295911e-02	2.175671e-03	6.459333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.585781e+02	1.532767e+01	1.675285e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.317249e+01	2.907022e+00	2.905204e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.993201e+01	1.562877e+00	5.016957e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.239649e+01	1.022207e+00	9.998364e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.730428e+00	3.481776e-01	3.990795e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.259860e+00	4.862745e-01	7.981799e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.498157e+00	3.922269e-01	1.276166e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.391772e+00	2.500409e-01	2.338181e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.832821e+00	2.716443e-01	2.941054e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.065966e+00	1.273030e-01	3.216552e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.469107e-01	7.884253e-02	1.962451e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.778248e-02	3.271557e-03	1.167652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.300025e+00	3.475058e-01	4.629587e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.502678e+00	1.813655e-01	2.402208e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.213241e+00	5.382638e-01	3.068025e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.307928e+00	3.048250e-01	2.906900e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.882914e-01	1.947399e-01	2.026356e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.066648e-01	9.989286e-02	9.721611e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.401266e-01	3.655237e-02	5.291757e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.690703e-03	1.141930e-03	4.522869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.786581e+00	4.621308e-01	6.333399e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.872385e+00	3.711576e-01	2.082888e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.538233e+00	3.165781e-01	1.784488e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.395518e-01	1.780316e-01	1.191920e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.440639e-01	8.774087e-02	9.045830e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.110952e-01	3.861798e-02	5.808538e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.510094e-02	1.557060e-02	3.446076e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.361997e-03	6.016821e-04	3.552290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.308170e+01	1.116622e+00	1.350054e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.266106e+00	6.854811e-01	4.137030e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.746026e+00	3.991007e-01	2.848431e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.169542e-01	1.630256e-01	1.984567e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.217193e-02	9.020136e-03	1.448023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.860780e-01	1.018139e-01	3.118423e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.465359e+00	6.792123e-01	1.551233e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.170108e+00	6.258196e-01	5.949586e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.212798e+00	2.888806e-01	1.718664e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.516896e+00	5.786876e-01	2.299306e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.751393e+00	5.957346e-01	2.507079e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.014900e+00	4.245982e-01	4.066537e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.552679e+00	3.655780e-01	2.424052e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.162424e+00	3.209523e-01	2.050155e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.577243e-01	1.743743e-01	1.946092e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.874299e-01	1.023672e-01	1.266630e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.537453e-01	5.877649e-02	8.544825e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.201795e-01	3.559389e-02	4.412803e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.409241e-03	1.371460e-03	3.547695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.757286e+00	7.392259e-01	2.117455e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.317154e+00	1.139524e+00	2.552675e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.020493e+00	9.122359e-01	6.578053e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.716245e+00	4.871824e-01	2.543843e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.954175e+00	6.019649e-01	3.346013e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.873973e+00	6.820954e-01	1.228193e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.815228e+00	5.725986e-01	1.536096e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.006219e+00	3.430543e-01	2.691896e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.463825e+00	3.180042e-01	2.238703e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.049794e+00	2.275813e-01	1.608598e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.305183e-01	1.463323e-01	1.169644e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.673651e-01	7.830973e-02	1.021557e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.896425e-01	7.299662e-02	6.259059e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.284901e-01	2.969165e-02	4.717854e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.810847e-03	1.824971e-03	4.507672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.099578e+00	2.627930e+00	7.161128e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.637051e+01	3.716638e+00	8.507166e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.753030e+01	1.459456e+00	2.515752e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.340777e+01	1.365415e+00	4.541673e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.100714e+00	1.582571e+00	5.159247e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.618338e+00	1.002031e+00	5.343446e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.568510e+00	9.126816e-01	3.394709e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.224071e+00	5.085822e-01	3.069338e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.386690e+00	3.226250e-01	2.838269e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.357073e-01	1.586772e-01	2.416799e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.172072e-01	1.317973e-01	1.456305e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.728558e-02	5.357890e-03	8.959138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.297319e+00	5.126828e-01	1.053675e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.223472e+00	2.951042e-01	1.240812e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.863956e+00	5.398486e-01	2.148723e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.811864e+00	4.419545e-01	3.021278e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.773568e-01	2.199574e-01	2.388498e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.331545e-01	1.352934e-01	1.148593e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.034086e-01	4.940515e-02	6.501199e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.110446e-02	1.004202e-02	3.603079e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.022100e-03	4.755762e-04	1.668163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.548414e+01	2.075959e+00	4.225665e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.762223e+00	3.828190e-01	5.382025e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.321233e+00	2.923687e-01	3.517597e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.472290e+00	4.518627e-01	2.143515e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.510317e+00	2.975030e-01	1.995555e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.070300e-01	1.748701e-01	1.267556e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.141406e-01	7.187961e-02	9.252959e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.001267e-01	4.217451e-02	4.828710e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.108894e-02	2.771827e-03	7.849648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.742472e+02	1.442506e+01	2.266115e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.757319e+01	4.880276e-01	1.083948e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.984669e+00	5.225864e-01	2.512808e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.132519e+00	2.072594e-01	1.762741e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.904244e+00	3.005017e-01	2.199538e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.099824e+00	2.170706e-01	2.156542e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.367594e-01	1.070952e-01	1.714739e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.660011e-02	5.036823e-03	1.211399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.623863e+00	4.370668e-01	1.222441e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.341731e+00	7.596904e-01	1.242393e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.595753e+00	5.604462e-01	3.478397e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.541832e+00	2.915625e-01	1.086331e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.319331e+00	5.412458e-01	1.518497e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.834471e+00	5.152798e-01	2.132945e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.180591e+00	4.106382e-01	3.869811e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.777061e+00	3.832790e-01	2.618034e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.290877e+00	3.230538e-01	2.285814e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.322166e-01	1.720207e-01	2.145948e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.501290e-01	1.325692e-01	1.288095e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.873977e-01	6.672249e-02	7.741087e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.203472e-01	3.260165e-02	4.728639e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.831994e-03	1.543574e-03	3.534447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.757619e+01	2.324329e+00	5.008755e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.035037e+01	9.203921e-01	1.375972e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.733554e+00	5.641448e-01	1.883887e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.022371e+00	4.062931e-01	6.672216e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.840792e+00	3.109356e-01	2.624818e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.914552e+00	2.502985e-01	1.939780e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.610738e+00	4.222282e-01	1.791810e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.952870e+00	3.036334e-01	2.075862e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.401998e+00	2.760191e-01	1.749092e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.401114e-01	1.429681e-01	1.406814e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.938828e-01	9.721542e-02	1.028734e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.526838e-01	5.617315e-02	5.860231e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.672354e-02	3.736155e-03	7.924249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.727785e+02	1.306194e+01	2.053235e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.494926e+01	1.068413e+00	7.238766e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.631219e+01	1.358491e+00	1.464935e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.089258e+01	7.709889e-01	2.235575e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.558851e+00	6.014126e-01	3.659605e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.379686e+00	1.303401e-01	1.551644e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.137541e+00	2.826657e-01	6.530113e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.313376e+00	2.470525e-01	6.639587e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.865015e+00	3.261125e-01	2.316634e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.233540e+00	2.349032e-01	2.640691e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.736293e-01	1.376450e-01	2.017564e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.702049e-02	7.577968e-03	1.244051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.041096e+00	2.919927e-01	3.615968e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.917070e+00	4.440565e-01	1.898286e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.378569e+00	4.701843e-01	4.279503e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.389857e+00	3.084260e-01	3.698682e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.700932e-01	1.669003e-01	2.232852e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.622792e-01	5.978662e-02	1.435377e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.330207e-01	2.246461e-02	5.800226e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.876386e-03	2.883617e-03	5.152891e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.004039e+00	5.013817e-01	4.198803e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.024190e+00	2.651128e-01	1.997179e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.381747e+00	2.521162e-01	2.265001e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.055538e-01	1.264291e-01	1.524597e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.561053e-01	3.870836e-02	1.140256e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.656799e-01	2.029117e-02	5.421756e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.548985e-02	1.380859e-02	3.056601e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.734350e-04	1.107794e-03	2.335604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.429353e+01	9.869365e-01	8.344173e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.789228e+00	5.167680e-01	2.578490e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.430153e+00	2.450230e-01	3.082339e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.960264e-01	9.396155e-02	1.895623e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.907415e-02	4.112201e-03	1.361348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.651218e-01	1.034105e-01	2.208595e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.008909e+00	5.695364e-01	1.161444e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.041761e+00	8.468821e-01	7.745524e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.411885e+00	5.825155e-01	5.295821e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.888676e+00	5.093049e-01	7.070407e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.033736e+00	5.679654e-01	3.893285e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.108353e+00	4.105533e-01	4.550908e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.567208e+00	3.590953e-01	3.515653e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.095329e+00	2.564550e-01	2.788109e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.262191e-01	1.332720e-01	2.364344e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.355906e-01	7.285130e-02	1.678468e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.374510e-01	3.471541e-02	1.067565e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.046830e-01	2.598977e-02	4.852174e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.813240e-03	1.353901e-03	3.815680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.411408e+00	4.049060e-01	1.395109e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.368439e+00	1.403379e+00	2.346323e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.357947e+00	1.147247e+00	7.147120e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.046465e+00	4.376457e-01	1.225304e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.190295e+00	6.367491e-01	1.286821e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.746453e+00	5.302201e-01	3.502214e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.812252e+00	4.393077e-01	2.238608e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.966432e+00	3.741458e-01	2.349252e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.368742e+00	2.254451e-01	2.270860e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.605712e-01	1.944785e-01	1.693683e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.307587e-01	1.064648e-01	1.296047e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.572167e-01	4.388550e-02	1.535467e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.360296e-01	3.155941e-02	7.703914e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.071749e-01	2.255658e-02	3.879839e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.225399e-03	1.099047e-03	3.507144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.276697e+01	2.571486e+00	8.029806e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.272531e+01	3.046197e+00	5.546970e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.907003e+01	1.735076e+00	6.685863e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.258333e+01	9.751325e-01	4.418867e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.147732e+00	1.115609e+00	3.999585e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.905690e+00	8.324425e-01	2.817077e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.912875e+00	5.411034e-01	3.219593e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.852612e+00	3.803392e-01	2.886165e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.127324e+00	2.036046e-01	3.212913e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.464721e-01	8.754590e-02	2.078879e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.323389e-01	6.032682e-02	1.658307e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.072048e-02	2.416359e-03	7.210347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.844945e+00	4.815451e-01	8.559995e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.622509e+00	5.786128e-01	4.140858e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.065044e+00	6.644067e-01	1.772876e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.826496e+00	4.419922e-01	4.681463e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.015665e+00	2.237215e-01	3.229320e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.641216e-01	8.410469e-02	1.879852e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.945705e-01	3.353015e-02	7.347051e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.278194e-02	1.774128e-02	3.611270e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.333066e-04	1.234881e-03	2.138710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.317125e+01	2.176888e+00	3.611205e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.709778e+00	7.526306e-01	3.031898e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.575003e+00	4.910121e-01	8.628504e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.599896e+00	5.287663e-01	2.913551e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.386347e+00	2.490177e-01	2.801953e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.049619e-01	1.240691e-01	1.633931e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.370081e-01	3.506328e-02	1.110349e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.385994e-01	1.319951e-02	5.266482e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.181258e-03	2.433971e-03	6.164320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.734455e+02	1.762722e+01	2.517409e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.077039e+01	2.148202e+00	3.538659e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.931749e+00	5.526262e-01	2.920048e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.159693e+00	3.436966e-01	1.861252e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.956968e+00	3.303634e-01	2.269643e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.552953e-01	1.234912e-01	3.057728e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.064272e-01	7.164812e-02	1.758467e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.082113e-02	3.039305e-03	8.907480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.246196e+00	3.827762e-01	9.181504e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.029532e+00	8.267971e-01	1.248513e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.772029e+00	8.118779e-01	7.194842e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.719893e+00	3.535352e-01	1.636862e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.471605e+00	3.834607e-01	1.051657e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.238645e+00	7.930343e-01	1.543332e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.333279e+00	4.443543e-01	4.144452e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.763975e+00	3.558006e-01	4.051186e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.248061e+00	2.569953e-01	3.223636e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.753206e-01	1.999438e-01	2.398411e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.931669e-01	8.448683e-02	1.939522e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.596657e-01	3.926746e-02	1.104302e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.131513e-01	2.965694e-02	4.909520e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.791427e-03	1.370269e-03	4.224232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.182838e+01	1.755280e+00	4.125309e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.284893e+01	2.094673e+00	2.160361e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.698873e+00	8.293826e-01	7.049580e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.366625e+00	6.521058e-01	1.034168e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.371600e+00	4.393753e-01	4.611783e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.373625e+00	5.238785e-01	1.122093e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.639398e+00	4.160651e-01	2.090553e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.976624e+00	3.222113e-01	2.857495e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.342683e+00	2.119681e-01	2.199764e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.697689e-01	1.141020e-01	1.523292e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.937136e-01	4.592838e-02	1.402783e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.982270e-01	2.583402e-02	7.071043e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.321696e-02	2.110511e-03	5.923215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.657634e+02	1.496889e+01	2.244661e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.398822e+01	4.363315e+00	7.445741e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.934843e+01	2.474846e+00	2.154631e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.168629e+01	7.024193e-01	8.187816e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.502709e+00	7.493720e-01	1.565977e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.773385e+00	4.283574e-01	2.697687e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.521804e+00	5.094475e-01	9.892037e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.469005e+00	2.698101e-01	1.723777e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.674625e+00	2.623570e-01	2.875578e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.038550e+00	1.506039e-01	3.113444e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.892380e-01	6.131343e-02	2.012527e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.817283e-02	3.635585e-03	9.976432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.248645e+00	2.620237e-01	3.857529e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.417979e+00	1.013172e-01	2.080552e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.227459e+00	4.189351e-01	2.340036e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.406101e+00	3.039415e-01	2.448757e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.753783e-01	1.812844e-01	1.217665e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.331244e-01	1.047601e-01	7.556572e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.518645e-01	4.159508e-02	4.515194e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.336763e-03	1.332186e-03	5.595359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.587681e+00	3.407016e-01	5.375914e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.873998e+00	2.864359e-01	1.581772e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.658705e+00	2.780308e-01	1.346796e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.091553e-01	1.355290e-01	9.973331e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.942042e-01	8.689556e-02	6.294912e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.364498e-01	3.929422e-02	5.538559e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.788786e-02	2.614763e-02	2.609909e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.133243e-03	4.750095e-04	3.399798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.281408e+01	8.207213e-01	1.189835e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.219339e+00	6.132626e-01	2.918582e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.946672e+00	3.415008e-01	1.913798e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.129444e-01	1.442899e-01	1.527193e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.649083e-02	8.220452e-03	1.207313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.245010e-01	9.479762e-02	2.862539e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.525996e+00	5.873348e-01	1.082609e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.066119e+00	5.283073e-01	4.609112e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.071173e+00	1.399748e-01	8.316518e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.367534e+00	3.023554e-01	1.868075e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.667878e+00	4.166997e-01	3.023623e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.116823e+00	4.112482e-01	2.109485e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.581238e+00	2.960466e-01	2.113629e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.183811e+00	2.301838e-01	2.065016e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.328997e-01	1.861767e-01	1.415249e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.424661e-01	1.316178e-01	8.626586e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.941196e-01	7.647091e-02	5.634589e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.076832e-01	2.406887e-02	5.027874e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.279598e-03	1.211099e-03	3.632718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.965211e+00	7.175681e-01	1.802985e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.278873e+00	1.021658e+00	1.537666e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.266605e+00	5.618027e-01	6.215582e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.285436e+00	2.734844e-01	1.746962e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.825391e+00	3.010057e-01	3.344019e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.719881e+00	3.742183e-01	1.853193e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.871704e+00	4.457822e-01	1.079959e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.113843e+00	3.088242e-01	1.655442e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.615150e+00	2.357784e-01	1.473795e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.199384e+00	2.086794e-01	1.036418e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.741089e-01	1.091752e-01	1.240961e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.288039e-01	1.038110e-01	6.602108e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.043056e-01	4.945139e-02	6.791533e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.580955e-01	3.217671e-02	3.107871e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.236542e-03	1.355710e-03	4.597047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.462502e+00	2.460517e+00	6.945668e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.710290e+01	3.703662e+00	6.059407e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.710856e+01	1.128654e+00	1.771435e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.302211e+01	1.274185e+00	5.125922e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.771436e+00	9.460591e-01	5.601180e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.469374e+00	9.846405e-01	5.065822e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.486849e+00	6.368970e-01	1.843362e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.265861e+00	3.397183e-01	3.193849e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.499248e+00	2.105924e-01	2.782776e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.458603e-01	2.232938e-01	1.499117e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.746699e-01	9.718565e-02	1.316429e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.789595e-02	4.309873e-03	7.877769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.252488e+00	4.564815e-01	8.057548e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.122284e+00	1.866169e-01	1.488345e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.859416e+00	3.934127e-01	2.000658e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.854043e+00	3.585137e-01	2.488795e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.050857e+00	2.259116e-01	1.660235e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.635996e-01	1.339268e-01	9.384236e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.210722e-01	5.353511e-02	6.056686e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.151574e-02	1.088741e-02	3.224680e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.837022e-04	4.580743e-04	1.875538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.394846e+01	1.431594e+00	3.114253e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.622350e+00	3.591253e-01	8.791249e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.552723e+00	2.356164e-01	3.487963e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.409219e+00	2.856847e-01	2.750128e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.681511e+00	2.635795e-01	1.436181e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.880239e-01	1.279406e-01	1.061742e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.642351e-01	8.116372e-02	5.824040e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.276291e-01	3.804672e-02	5.655695e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.394566e-02	3.528963e-03	5.904263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.595924e+02	9.978411e+00	1.785496e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.717528e+01	8.849999e-01	3.355994e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.271432e+00	1.015168e-01	2.228896e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.488816e+00	1.726174e-01	1.602411e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.044103e+00	2.657879e-01	1.512149e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.230178e+00	1.919845e-01	1.727897e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.315163e-01	9.358172e-02	1.505839e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.920490e-02	4.888448e-03	1.020062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.702261e+00	4.311255e-01	8.968055e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.106406e+00	5.743276e-01	9.534665e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.376843e+00	3.382995e-01	3.858764e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.464643e+00	2.880999e-01	2.004119e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.256494e+00	3.211060e-01	5.560422e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.697840e+00	3.038602e-01	2.412146e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.325604e+00	3.542277e-01	2.290600e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.840802e+00	3.391258e-01	2.182086e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.312822e+00	2.316938e-01	2.141599e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.945043e-01	1.614164e-01	1.908545e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.314256e-01	1.659735e-01	1.004027e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.170428e-01	7.833775e-02	5.990756e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.130887e-01	2.413477e-02	4.964882e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.325725e-03	9.518644e-04	3.701215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.673616e+01	1.800425e+00	3.709287e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.318109e+00	7.064918e-01	1.257079e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.311283e+00	5.452728e-01	7.784546e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.658821e+00	1.756124e-01	2.736551e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.906819e+00	2.100932e-01	4.805028e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.086565e+00	1.758364e-01	7.642518e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.618670e+00	2.642551e-01	2.014847e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.116662e+00	3.463949e-01	1.479944e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.474417e+00	1.678293e-01	1.751352e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.708879e-01	1.486133e-01	1.001182e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.383865e-01	7.861449e-02	9.161983e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.798362e-01	4.631661e-02	5.463782e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.792991e-02	3.446493e-03	5.319431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.592828e+02	9.171596e+00	1.638438e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.385193e+01	7.884093e-01	9.467352e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.614481e+01	1.472719e+00	4.623243e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.034750e+01	4.435275e-01	2.254353e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.194659e+00	6.465779e-01	1.021756e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.086229e+00	1.819135e-01	3.741013e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.452726e+00	8.124222e-02	1.478732e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.538987e+00	2.210468e-01	1.276954e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.934984e+00	2.368538e-01	2.157598e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.358444e+00	1.866319e-01	2.312408e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.701590e-01	1.515621e-01	1.546274e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.858370e-02	5.856784e-03	1.151023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.991252e+00	2.409222e-01	2.276794e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.835301e+00	2.671272e-01	1.257128e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.468351e+00	2.967201e-01	3.102023e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.385246e+00	2.183171e-01	3.018506e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.964816e-01	1.772373e-01	1.610934e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.216353e-01	5.211428e-02	1.154698e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.848787e-01	3.469866e-02	3.821471e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.351234e-03	3.365710e-03	5.630051e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.744669e+00	3.725249e-01	3.183630e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.028877e+00	1.925749e-01	1.630388e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.551486e+00	2.010918e-01	1.715600e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.795250e-01	9.420491e-02	1.404189e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.876749e-01	5.445484e-02	8.535953e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.515626e-01	2.476559e-02	4.443342e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.895364e-02	1.362247e-02	2.327156e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.993320e-04	1.816710e-03	2.868673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.344195e+01	7.193382e-01	7.320024e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.238763e+00	4.255193e-01	1.846063e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.692974e+00	2.898232e-01	1.964443e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.348788e-01	5.962907e-02	1.758237e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.057278e-02	5.511178e-03	1.135931e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.670719e-01	8.465889e-02	2.294475e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.091525e+00	4.904399e-01	8.611801e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.962059e+00	8.177746e-01	4.488283e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.212104e+00	2.433325e-01	5.315453e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.730956e+00	3.087117e-01	1.800748e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.001674e+00	3.866834e-01	3.367179e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.131516e+00	2.702882e-01	3.556245e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.597514e+00	2.743341e-01	2.576461e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.109375e+00	1.659074e-01	2.513208e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.750030e-01	1.322313e-01	1.653008e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.052155e-01	6.534661e-02	1.347038e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.224027e-01	6.119742e-02	5.595249e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.279400e-01	2.955147e-02	3.555574e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.459940e-03	3.135241e-03	2.734658e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.906608e+00	4.111371e-01	1.309071e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.825005e+00	1.109560e+00	1.548381e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.421511e+00	5.933500e-01	4.567258e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.529074e+00	5.776206e-01	7.111255e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.015044e+00	4.499441e-01	1.567601e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.677225e+00	3.504921e-01	2.732006e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.804196e+00	2.643149e-01	2.815040e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.171117e+00	2.929523e-01	1.723258e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.559120e+00	2.219741e-01	1.479013e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.049835e+00	1.090067e-01	1.537496e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.194006e-01	1.064255e-01	9.778506e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.253306e-01	4.600309e-02	9.318963e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.588073e-01	2.294187e-02	6.861065e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.523281e-01	2.952699e-02	3.031899e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.024683e-03	1.717140e-03	3.971472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.420778e+01	2.415436e+00	6.912840e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.270577e+01	2.672358e+00	3.756376e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.855566e+01	1.718896e+00	3.070907e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.143832e+01	8.063663e-01	5.209211e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.211946e+00	6.916069e-01	4.170757e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.820833e+00	6.551171e-01	3.323711e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.263375e+00	5.232687e-01	2.427244e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.179149e+00	4.109755e-01	2.236449e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.232055e+00	1.475225e-01	2.671418e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.652207e-01	1.074515e-01	1.717698e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.000795e-01	3.372777e-02	1.615605e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.192613e-02	3.799828e-03	6.577296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.926645e+00	4.492316e-01	5.557760e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.389946e+00	3.746972e-01	2.523932e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.006527e+00	4.138236e-01	1.909216e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.881984e+00	2.833500e-01	3.839637e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.986697e-01	1.669784e-01	2.309249e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.593905e-01	8.299661e-02	1.203123e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.609598e-01	4.805405e-02	4.651057e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.109203e-02	1.903505e-02	3.000066e-02
8.200000e-01	1.800000e-01	1.800000e-01	-8.190128e-05	1.625403e-03	2.277694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.242541e+01	1.554515e+00	2.746138e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.777824e+00	5.975480e-01	1.378819e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.476583e+00	3.879463e-01	1.032505e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.780539e+00	2.838580e-01	2.345537e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.613033e+00	2.039754e-01	1.962099e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.838367e-01	7.575874e-02	1.661365e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.787884e-01	4.353063e-02	7.052802e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.562032e-01	3.233422e-02	3.232623e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.100298e-02	3.693414e-03	5.012199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.616486e+02	1.318601e+01	1.909781e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.851974e+01	1.143399e+00	2.538444e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.832383e+00	4.143323e-01	3.022188e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.542248e+00	3.561443e-01	8.895481e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.294908e+00	2.442249e-01	1.910415e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.003894e+00	1.122042e-01	2.062600e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.094436e-01	8.684032e-02	1.433859e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.116776e-02	3.233296e-03	8.870337e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.381440e+00	4.023274e-01	6.085024e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.922316e+00	6.336499e-01	9.151433e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.493535e+00	5.728315e-01	4.248578e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.491758e+00	2.479564e-01	2.032949e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.364702e+00	2.556767e-01	7.998498e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.023924e+00	4.585432e-01	1.596033e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.522476e+00	3.519279e-01	2.681658e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.844300e+00	2.476279e-01	2.974539e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.318102e+00	2.022501e-01	2.446967e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.810803e-01	1.465304e-01	1.820092e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.509341e-01	6.847115e-02	1.474241e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.136557e-01	4.239382e-02	6.444290e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.253524e-01	2.747635e-02	3.449236e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.676668e-03	2.901121e-03	2.917311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.336728e+01	1.906189e+00	2.858390e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.126326e+01	1.147071e+00	1.526350e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.557876e+00	6.910820e-01	4.692979e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.079938e+00	1.637867e-01	3.990794e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.018585e+00	3.807569e-01	3.787347e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.338799e+00	3.198122e-01	4.133034e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.823066e+00	3.225836e-01	1.842823e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.185279e+00	2.393851e-01	1.978048e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.435080e+00	1.645864e-01	1.789392e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.389325e-01	8.008250e-02	1.440156e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.806875e-01	4.755069e-02	9.076760e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.517607e-01	1.771306e-02	5.293528e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.801464e-02	4.653429e-03	4.727251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.569462e+02	1.129961e+01	1.731276e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.910594e+01	1.784600e+00	2.419833e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.823008e+01	2.217452e+00	2.701966e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.127195e+01	4.879691e-01	4.324230e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.406874e+00	4.080202e-01	4.060926e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.257787e+00	5.806608e-01	6.132200e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.224984e+00	2.238647e-01	1.874989e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.888130e+00	3.156477e-01	6.088011e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.131363e+00	3.341707e-01	2.237626e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.083382e+00	9.256296e-02	3.201368e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.312159e-01	4.896781e-02	1.568392e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.969745e-02	4.313111e-03	8.569409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.543495e+00	2.882804e-01	3.793609e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.238010e+00	6.191468e-02	1.335297e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.074556e+00	4.682256e-01	2.395377e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.235661e+00	2.502965e-01	2.176351e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.518220e-01	1.649401e-01	1.249945e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.665843e-01	9.795117e-02	8.413721e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.299438e-01	3.861989e-02	4.218855e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.444081e-03	1.005293e-03	4.820223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.920372e+00	3.651382e-01	5.365541e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.730503e+00	2.471600e-01	1.864843e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.443572e+00	3.041144e-01	1.483333e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.554372e-01	1.610847e-01	8.878891e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.099353e-01	7.012227e-02	6.407541e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.326694e-01	4.585535e-02	4.256895e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.568357e-02	2.023556e-02	3.094667e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.823686e-03	1.129544e-03	3.527633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.324175e+01	8.253317e-01	1.157690e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.033542e+00	5.451214e-01	2.620374e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.784188e+00	3.433788e-01	2.109737e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.978005e-01	1.603978e-01	1.485820e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.225202e-02	9.238709e-03	1.353097e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.431682e-01	2.218808e-01	3.595478e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.237539e+00	6.741913e-01	1.250281e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.164419e+00	2.823019e-01	3.989263e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.861002e+00	2.592890e-01	4.040501e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.196381e+00	5.270630e-01	1.532376e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.481363e+00	4.083110e-01	2.699130e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.848828e+00	3.168105e-01	3.149045e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.398981e+00	2.589848e-01	2.322325e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.098359e+00	2.367982e-01	1.454854e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.661499e-01	1.904514e-01	1.134895e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.702306e-01	1.123299e-01	9.268963e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.804334e-01	8.239610e-02	5.501129e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.906338e-02	2.280075e-02	4.859790e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.437827e-03	7.703735e-04	3.728284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.058989e+00	1.083212e+00	2.102195e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.460291e+00	8.639103e-01	2.009354e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.749454e+00	1.000297e+00	4.209770e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.682969e+00	1.644440e-01	5.140197e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.679290e+00	6.029485e-01	1.055691e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.482232e+00	3.879185e-01	1.402255e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.577317e+00	4.069897e-01	2.872901e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.899356e+00	2.669006e-01	2.181293e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.482554e+00	2.162985e-01	1.216616e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.066762e+00	2.168878e-01	9.894232e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.498685e-01	1.624413e-01	8.340716e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.710102e-01	8.090116e-02	6.259238e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.820057e-01	7.033920e-02	5.947566e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.289954e-01	2.350751e-02	5.650290e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.899439e-03	2.483265e-03	3.729629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.848457e+00	3.540249e+00	9.261800e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.976638e+01	3.609652e+00	6.818792e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.836647e+01	1.850777e+00	1.622672e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.240454e+01	1.356517e+00	6.050479e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.848354e+00	1.144502e+00	7.736353e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.036975e+00	6.918355e-01	4.102125e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.313690e+00	6.724396e-01	3.446680e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.222789e+00	4.185707e-01	1.918334e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.404570e+00	2.836604e-01	1.814381e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.900872e-01	1.756638e-01	1.937390e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.749952e-01	9.512072e-02	1.651399e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.768100e-02	6.761670e-03	8.378095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.763189e+00	5.007095e-01	9.046361e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.006020e+00	1.800008e-01	9.232163e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.682595e+00	4.349213e-01	2.626407e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.734346e+00	3.831264e-01	2.234701e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.345335e-01	1.902178e-01	1.604749e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.919314e-01	1.123278e-01	8.867272e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.748185e-01	4.169602e-02	6.456149e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.250770e-02	1.372210e-02	2.755535e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.428310e-03	7.587838e-04	1.549963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.689732e+01	1.816754e+00	3.471516e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.202815e+00	2.836641e-01	6.729138e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.190545e+00	1.689127e-01	9.018043e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.402334e+00	3.780965e-01	2.274672e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.470392e+00	2.440678e-01	1.651729e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.365258e-01	1.604448e-01	9.575981e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.935591e-01	6.753658e-02	6.447197e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.989645e-01	3.713019e-02	4.375380e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.201532e-02	3.582751e-03	6.566230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.790112e+02	1.207141e+01	1.902134e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.584532e+01	5.429478e-01	3.144381e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.698803e+00	2.229649e-01	1.962611e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.034661e+00	1.047304e-01	1.038729e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.980249e+00	2.762060e-01	1.548114e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.136090e+00	2.541535e-01	1.635697e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.524412e-01	1.002078e-01	1.352529e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.829286e-02	5.877367e-03	1.002242e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.395774e+00	7.174462e-01	1.037459e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.565262e+00	5.836647e-01	1.214593e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.334462e+00	2.418810e-01	3.476017e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.288559e+00	3.091074e-01	3.765029e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.962376e+00	3.700125e-01	1.979913e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.592474e+00	4.732645e-01	2.241030e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.171567e+00	3.700926e-01	2.675507e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.658541e+00	2.981150e-01	2.343040e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.176094e+00	2.209185e-01	2.295975e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.704024e-01	2.106277e-01	1.333413e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.145950e-01	1.093750e-01	1.090312e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.916971e-01	9.112071e-02	5.982249e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.008700e-01	2.262778e-02	4.655469e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.667019e-03	9.071909e-04	3.978766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.189027e+01	3.118789e+00	3.891282e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.789083e+00	3.205821e-01	1.505098e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.543733e+00	3.330332e-02	3.348923e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.292632e+00	6.824249e-02	1.685148e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.476505e+00	2.389357e-01	1.390263e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.957984e+00	2.678014e-01	1.059160e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.449991e+00	3.351086e-01	1.939377e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.914847e+00	2.472511e-01	2.502255e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.385841e+00	2.295077e-01	1.414970e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.581200e-01	1.503323e-01	9.970653e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.921341e-01	8.888829e-02	7.624701e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.593516e-01	5.304183e-02	5.000665e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.652312e-02	3.673033e-03	6.500714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.785353e+02	1.167277e+01	1.813546e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.267527e+01	6.006426e-01	9.032349e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.440440e+01	7.368452e-01	3.917900e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.079046e+01	8.861512e-01	3.605349e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.115233e+00	3.904529e-01	4.595918e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.055092e+00	1.953375e-01	2.673406e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.064402e+00	9.595264e-02	1.589013e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.311053e+00	2.000485e-01	6.607272e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.931601e+00	3.242856e-01	1.947861e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.224841e+00	2.146233e-01	1.993474e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.386110e-01	1.574095e-01	1.403168e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.695302e-02	7.709237e-03	1.052768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.446306e+00	2.928145e-01	2.962633e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.457419e+00	2.122385e-01	1.885355e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.077223e+00	3.926491e-01	3.249316e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.267931e+00	2.362914e-01	2.566288e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.402267e-01	1.451223e-01	1.478813e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.640320e-01	6.454337e-02	1.027525e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.125799e-01	2.098773e-02	5.093669e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.132379e-03	3.188794e-03	3.849402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.155996e+00	3.471980e-01	4.116330e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.708362e+00	2.703115e-01	1.495962e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.365046e+00	2.032573e-01	1.595019e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.307165e-01	1.089495e-01	1.160325e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.912498e-01	6.931528e-02	7.421258e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.653208e-01	1.539149e-02	4.634621e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.078854e-02	1.580738e-02	2.311833e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.922262e-04	1.626035e-03	2.083415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.445499e+01	8.167549e-01	8.582313e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.549778e+00	6.577464e-01	2.457323e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.405089e+00	2.017671e-01	2.629134e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.236292e-01	1.116532e-01	1.626445e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.094875e-02	4.464193e-03	1.184388e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.254838e-01	1.477781e-01	2.613269e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.146067e+00	9.639380e-01	9.070027e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.400678e+00	5.625862e-01	6.498512e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.971942e+00	1.191898e-01	5.632916e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.141563e+00	3.585628e-01	4.506907e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.629788e+00	5.456669e-01	3.101555e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.936579e+00	3.278365e-01	3.343810e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.457033e+00	2.966703e-01	2.387010e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.018627e+00	1.759059e-01	2.453063e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.863592e-01	1.189258e-01	1.652095e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.223194e-01	7.837257e-02	1.089365e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.350080e-01	4.806005e-02	6.518988e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.766098e-02	3.312196e-02	3.528902e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.688010e-03	2.827511e-03	2.834360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.220088e+00	9.147572e-01	1.267563e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.737337e+00	1.105031e+00	1.667270e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.827114e+00	7.379872e-01	5.143038e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.968702e+00	2.719137e-01	4.132627e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.636344e+00	4.612336e-01	1.370570e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.265212e+00	3.713293e-01	3.488982e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.532964e+00	3.140574e-01	2.678297e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.930128e+00	3.240984e-01	1.594643e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.322518e+00	2.075102e-01	1.913138e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.228044e-01	1.486540e-01	1.467975e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.299125e-01	1.051613e-01	1.023377e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.027990e-01	4.951219e-02	9.833740e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.314568e-01	3.753074e-02	5.353538e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.076118e-01	2.511327e-02	3.477593e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.912187e-03	2.146465e-03	2.829408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.862840e+01	4.266369e+00	7.451362e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.506720e+01	2.164616e+00	5.363007e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.811087e+01	1.200861e+00	2.996414e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.163443e+01	1.941370e+00	4.729467e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.189449e+00	9.595894e-01	4.076188e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.467461e+00	6.752211e-01	2.461576e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.698225e+00	3.820889e-01	4.527392e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.827881e+00	3.471799e-01	3.170169e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.142048e+00	2.151952e-01	1.919613e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.791401e-01	1.021312e-01	2.081017e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.758165e-01	8.638664e-02	1.238067e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.051809e-02	2.619558e-03	6.295104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.676156e+00	6.655294e-01	6.295340e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.250978e+00	2.191391e-01	3.632714e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.460423e+00	4.836526e-01	3.686315e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.819866e+00	3.751020e-01	3.264762e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.684420e-01	1.808505e-01	2.153851e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.709537e-01	9.798901e-02	1.197583e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.777809e-01	2.804615e-02	5.694816e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.906788e-02	1.865858e-02	2.866775e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.002378e-04	1.778606e-03	1.428481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.710127e+01	2.742421e+00	2.693939e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.837347e+00	4.448652e-02	6.063697e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.216606e+00	4.289014e-01	1.139850e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.365827e+00	3.886176e-01	2.658814e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.440988e+00	2.041042e-01	1.938580e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.921575e-01	1.063970e-01	1.250537e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.536045e-01	5.984556e-02	7.882052e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.601081e-01	2.364179e-02	4.415834e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.419650e-03	3.501572e-03	5.155922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.850540e+02	1.536480e+01	2.129018e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.792211e+01	1.301284e+00	2.955606e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.386791e+00	4.570244e-01	1.890662e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.370879e+00	4.045111e-01	6.687493e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.805158e+00	1.971198e-01	2.571651e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.911221e-01	1.500228e-01	2.176857e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.979593e-01	5.405995e-02	1.217286e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.165090e-02	3.408347e-03	7.778186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.892239e+00	7.893095e-01	7.515091e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.679133e+00	7.712506e-01	1.042825e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.897597e+00	4.867787e-01	6.152196e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.348967e+00	1.364621e-01	3.406670e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.078244e+00	3.787904e-01	2.241519e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.797748e+00	6.256915e-01	2.562728e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.178552e+00	3.809436e-01	2.867947e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.666468e+00	2.899659e-01	3.460665e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.202477e+00	2.346993e-01	2.165609e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.270832e-01	1.479737e-01	1.822945e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.732753e-01	9.240244e-02	1.570120e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.561531e-01	4.746965e-02	7.042947e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.009720e-01	3.304256e-02	3.618628e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.719022e-03	2.746079e-03	2.844969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.764330e+01	3.948577e+00	3.047172e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.250674e+01	1.186479e+00	1.978220e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.348990e+00	2.315596e-01	4.702864e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.784028e+00	1.587611e-01	2.989047e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.735379e+00	2.375924e-01	7.520965e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.062743e+00	3.681422e-01	1.317373e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.495116e+00	3.908765e-01	3.484608e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.944659e+00	2.355177e-01	2.178173e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.277038e+00	1.924090e-01	1.692835e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.877327e-01	1.329497e-01	1.314551e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.075413e-01	5.212675e-02	1.169713e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.903418e-01	2.826044e-02	4.905322e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.326084e-02	3.765961e-03	4.724651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.797028e+02	1.774759e+01	1.738396e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.712166e+01	9.679887e-01	2.200828e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.744148e+01	1.502565e+00	7.986079e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.100883e+01	6.514137e-01	8.464101e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.690829e+00	3.309970e-01	2.963456e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.514070e+00	4.214953e-01	2.050357e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.491830e+00	5.764310e-01	2.136517e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.428636e+00	2.250954e-01	2.071913e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.636996e+00	2.347470e-01	2.794640e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.074908e+00	2.062011e-01	2.165951e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.866676e-01	5.887204e-02	1.884251e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.987063e-02	3.263285e-03	7.512973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.502790e+00	2.918685e-01	4.276658e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.236525e+00	6.803988e-02	8.538463e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.082944e+00	4.144887e-01	2.763391e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.311972e+00	3.048049e-01	1.721294e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.668331e-01	1.674048e-01	1.610926e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.879619e-01	1.083662e-01	7.308907e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.199197e-01	3.122535e-02	5.476445e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.510537e-03	2.291183e-03	4.160578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.815662e+00	3.698706e-01	4.983909e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.767239e+00	2.443763e-01	1.898637e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.562861e+00	2.685260e-01	1.324890e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.141434e-01	1.407751e-01	1.112340e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.295607e-01	7.641480e-02	1.163846e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.546640e-01	7.433528e-02	3.679858e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.648936e-02	2.578780e-02	2.104472e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.666984e-03	1.011505e-03	2.929116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.319926e+01	8.399846e-01	1.034759e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.079112e+00	5.055242e-01	1.939851e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.783202e+00	2.735697e-01	2.676828e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.915332e-01	1.661942e-01	1.741033e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.313987e-02	8.434591e-03	1.166984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.505188e-01	7.705646e-02	4.847691e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.861098e+00	6.456446e-01	1.327600e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.279320e+00	4.988233e-01	3.672473e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.045769e+00	2.481523e-01	1.454615e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.325141e+00	4.732213e-01	2.016707e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.693783e+00	5.069155e-01	2.114067e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.998369e+00	4.379758e-01	2.239515e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.443325e+00	3.214842e-01	2.411011e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.071526e+00	2.372574e-01	1.661728e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.617245e-01	1.629514e-01	1.459633e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.526128e-01	1.021084e-01	1.195772e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.627722e-01	7.533837e-02	5.572024e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.721261e-02	2.877183e-02	4.270929e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.840938e-03	1.922713e-03	2.784585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.402999e+00	5.876165e-01	2.444179e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.772210e+00	7.673512e-01	1.817507e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.795970e+00	6.789016e-01	2.689375e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.309705e+00	4.095327e-01	2.795311e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.716048e+00	5.816536e-01	2.601907e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.591549e+00	5.936302e-01	8.728074e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.764875e+00	3.776412e-01	1.500930e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.949952e+00	2.719627e-01	2.703904e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.521599e+00	2.969111e-01	1.072322e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.056695e+00	1.785206e-01	1.608066e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.266832e-01	1.174007e-01	1.713463e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.817840e-01	8.135823e-02	1.012669e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.974973e-01	5.513422e-02	5.926512e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.487221e-01	3.729024e-02	3.131073e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.487225e-03	4.264919e-03	3.515848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.868095e+00	2.691066e+00	9.262221e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.986660e+01	3.179294e+00	5.921151e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.811154e+01	1.079994e+00	1.768189e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.308326e+01	1.679179e+00	1.197574e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.788235e+00	1.232220e+00	4.320513e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.062530e+00	8.364085e-01	4.231805e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.203338e+00	5.213076e-01	3.476924e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.211733e+00	4.195985e-01	1.888820e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.398903e+00	2.700398e-01	2.889940e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.533964e-01	2.012314e-01	1.757176e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.879820e-01	8.814213e-02	1.954760e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.075834e-02	7.136327e-03	8.056587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.334887e+00	4.654811e-01	9.500823e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.177711e+00	2.353073e-01	2.870789e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.961296e+00	4.841440e-01	2.316187e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.729781e+00	3.443964e-01	3.155321e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.642757e-01	2.078945e-01	1.743915e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.355425e-01	1.410161e-01	7.838955e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.082842e-01	6.673400e-02	4.811133e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.075369e-02	7.201333e-03	4.406227e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.061900e-04	3.589957e-04	1.730741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.439056e+01	1.526154e+00	3.391725e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.580710e+00	4.488852e-01	1.460917e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.582408e+00	3.455964e-01	8.797029e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.590446e+00	3.242909e-01	3.038342e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.585779e+00	2.464470e-01	1.561594e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.141981e-01	1.358503e-01	9.525142e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.101706e-01	7.018413e-02	1.190103e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.300852e-01	7.623449e-02	3.588559e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.272611e-02	3.906344e-03	6.425816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.603083e+02	9.713491e+00	1.846503e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.875191e+01	1.218490e+00	1.860590e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.520244e+00	5.018768e-01	4.475883e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.191893e+00	7.755031e-02	7.392099e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.084122e+00	2.648711e-01	1.962534e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.095980e+00	1.672465e-01	2.406662e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.879386e-01	1.420364e-01	1.140296e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.998851e-02	5.920953e-03	9.331032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.838692e+00	4.071524e-01	1.144151e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.120316e+00	9.498327e-01	1.001212e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.364554e+00	4.060315e-01	4.983665e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.468387e+00	1.655405e-01	2.537035e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.341465e+00	4.704191e-01	8.290240e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.898363e+00	5.193197e-01	2.124904e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.276806e+00	3.684764e-01	3.298600e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.772042e+00	3.883316e-01	2.071410e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.221300e+00	2.659857e-01	2.274156e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.400865e-01	1.754321e-01	1.779491e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.489088e-01	1.220377e-01	1.058844e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.907656e-01	9.119944e-02	5.700110e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.054880e-01	3.116226e-02	3.997698e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.085583e-03	2.052943e-03	2.836166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.783703e+01	2.071891e+00	4.602011e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.792854e+00	7.747794e-01	9.279198e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.999029e+00	2.844440e-01	3.749833e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.059482e+00	4.806232e-01	6.628792e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.168951e+00	4.153716e-01	1.105320e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.991944e+00	2.484410e-01	1.153708e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.623053e+00	3.248372e-01	2.451700e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.994931e+00	2.378962e-01	2.735380e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.482920e+00	2.593770e-01	1.328659e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.523886e-01	1.297219e-01	1.904935e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.309646e-01	1.159282e-01	8.547329e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.711369e-01	5.515345e-02	6.509871e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.794199e-02	5.481048e-03	5.470039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.625097e+02	8.082718e+00	1.711569e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.536472e+01	2.201581e+00	3.255207e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.699842e+01	1.516319e+00	1.934730e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.172916e+01	9.372227e-01	4.680575e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.475851e+00	4.546595e-01	2.338769e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.052847e+00	1.500129e-01	1.577731e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.941623e+00	6.529531e-02	2.182042e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.380379e+00	1.741631e-01	1.919428e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.995517e+00	2.630531e-01	2.411629e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.367420e+00	3.228407e-01	1.857465e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.548934e-01	1.099968e-01	2.311092e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.024472e-02	9.380073e-03	1.034995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.250033e+00	2.731186e-01	3.702123e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.551975e+00	2.017446e-01	9.678044e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.359365e+00	4.601561e-01	2.770405e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.403433e+00	3.194408e-01	2.575483e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.077532e-01	1.000987e-01	2.218474e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.576437e-01	7.082687e-02	8.623108e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.244902e-01	1.870838e-02	5.168430e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.665087e-03	3.559723e-03	4.309193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.928739e+00	3.423920e-01	4.674756e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.985949e+00	4.580621e-01	5.193312e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.360040e+00	1.953837e-01	1.873887e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.724159e-01	8.710121e-02	1.429276e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.315485e-01	3.262739e-02	1.109121e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.814602e-01	3.434625e-02	4.138761e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.397294e-02	1.039514e-02	2.866950e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.581957e-04	1.396773e-03	2.476467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.380069e+01	6.582099e-01	8.870541e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.153061e+00	6.761047e-01	2.622968e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.521067e+00	1.648227e-01	3.054280e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.765573e-01	1.272733e-01	1.544282e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.933147e-02	4.586869e-03	1.161094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.372907e-01	5.093317e-02	2.758996e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.286142e+00	4.109170e-01	1.166792e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.099147e+00	7.792093e-01	6.118009e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.316649e+00	2.792702e-01	2.463772e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.953676e+00	7.276471e-01	5.945921e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.716464e+00	4.552498e-01	3.836004e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.122468e+00	3.951045e-01	2.576304e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.635918e+00	3.830045e-01	2.669848e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.017773e+00	1.605721e-01	2.904620e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.616832e-01	1.553122e-01	1.552745e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.431785e-01	8.342198e-02	1.045550e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.262089e-01	4.544795e-02	7.983015e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.138266e-02	1.355530e-02	5.824052e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.837887e-03	1.705495e-03	2.827757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.582159e+00	4.893480e-01	1.723412e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.801471e+00	1.284681e+00	1.902536e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.057573e+00	1.778283e-01	7.427189e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.161084e+00	3.303208e-01	3.651378e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.434559e+00	7.900551e-01	1.362648e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.075385e+00	5.313929e-01	2.178145e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.937327e+00	6.984687e-01	7.343726e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.941025e+00	2.886521e-01	1.659893e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.327740e+00	1.806257e-01	1.875627e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.005770e+00	1.290856e-01	1.861989e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.467826e-01	1.271355e-01	1.133943e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.190529e-01	5.586540e-02	1.188745e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.155063e-01	2.108969e-02	7.851720e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.031459e-01	1.118322e-02	4.341027e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.508526e-03	1.949098e-03	2.884340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.756304e+01	3.599029e+00	6.521418e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.441697e+01	3.056332e+00	4.719810e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.758156e+01	1.045032e+00	7.649602e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.082025e+01	8.551863e-01	5.104274e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.017753e+00	8.434826e-01	5.151590e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.838563e+00	6.852014e-01	2.556388e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.346959e+00	7.832448e-01	1.026617e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.898349e+00	2.558449e-01	3.431593e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.246664e+00	1.760724e-01	2.604293e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.974339e-01	1.033739e-01	2.274353e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.844453e-01	8.938036e-02	1.308850e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.044210e-02	2.884006e-03	7.020716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.996366e+00	4.338637e-01	8.745385e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.423995e+00	4.581338e-01	1.669007e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.066757e+00	5.269235e-01	1.623985e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.929660e+00	4.065685e-01	3.167479e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.591437e-01	1.606343e-01	3.049095e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.476193e-01	8.320658e-02	1.418328e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.801143e-01	3.868449e-02	5.583530e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.251388e-02	1.952939e-02	3.450416e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.487706e-05	1.204285e-03	1.939909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.265875e+01	1.339482e+00	3.862202e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.543425e+00	7.101855e-01	1.600703e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.829444e+00	4.278589e-01	1.214469e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.945881e+00	5.046784e-01	1.130989e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.443472e+00	2.158592e-01	2.408410e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.453752e-01	8.875543e-02	1.364546e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.226151e-01	3.037480e-02	1.012248e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.467405e-01	2.172866e-02	4.561654e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.828766e-03	2.693877e-03	4.151075e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.541445e+02	9.775075e+00	2.330062e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.045124e+01	1.881401e+00	8.889475e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.054562e+00	9.143016e-01	8.664418e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.622354e+00	4.329766e-01	6.565968e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.159420e+00	2.997290e-01	1.508408e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.938828e-01	8.608606e-02	3.339652e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.605246e-01	9.965029e-02	1.309050e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.133691e-02	2.932045e-03	7.318366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.264338e+00	2.879754e-01	9.216126e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.020379e+00	7.096725e-01	1.128926e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.478219e+00	7.773449e-01	5.790518e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.874241e+00	5.505961e-01	9.349581e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.523538e+00	3.720184e-01	2.588843e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.070480e+00	5.473545e-01	1.403599e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.391376e+00	4.291803e-01	3.925222e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.907608e+00	4.311061e-01	2.851654e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.254783e+00	2.007431e-01	3.363767e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.615731e-01	1.534857e-01	1.953959e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.212052e-01	1.031145e-01	1.237436e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.507786e-01	4.832813e-02	6.845582e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.914812e-02	1.313549e-02	6.227380e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.181610e-03	1.702648e-03	2.965692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.325636e+01	1.249107e+00	4.711789e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.085063e+01	1.005655e+00	1.853020e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.629233e+00	8.669629e-01	2.050661e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.226590e+00	3.767211e-01	5.071133e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.100249e+00	3.364735e-01	2.484739e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.664128e+00	5.286215e-01	5.393825e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.149798e+00	5.486871e-01	4.835040e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.078957e+00	2.970426e-01	2.321470e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.366622e+00	2.161373e-01	1.982070e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.719912e-01	1.289607e-01	1.594616e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.349585e-01	4.232800e-02	1.125387e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.880481e-01	2.124163e-02	6.698685e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.219556e-02	1.968444e-03	6.557668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.534990e+02	7.969053e+00	2.145833e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.674343e+01	1.127260e+00	3.249511e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.046423e+01	2.774169e+00	5.319494e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.427429e+01	1.636163e+00	6.976641e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.996375e+00	1.404689e+00	5.668267e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.352483e+00	4.497585e-01	2.626827e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.758948e+00	4.514917e-01	6.184980e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.666529e+00	3.645951e-01	2.467342e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.888245e+00	2.366916e-01	3.133214e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.089924e+00	8.605944e-02	2.872227e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.526614e-01	9.086403e-02	1.616604e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.694057e-02	3.487053e-03	9.555058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.875041e+00	2.366012e-01	3.647035e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.943733e+00	7.924963e-02	7.812308e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.883996e+00	4.256852e-01	1.676441e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.130928e+00	2.135397e-01	1.646460e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.182328e-01	1.682427e-01	9.250823e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.477203e-01	5.576257e-02	1.288181e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.920666e-02	3.062647e-02	5.054980e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.531403e-03	1.365402e-03	3.624142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.271627e+00	3.211959e-01	4.254835e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.447689e+00	2.814439e-01	1.266698e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.315506e+00	2.200843e-01	1.230043e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.335896e-01	1.155964e-01	1.324310e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.196973e-01	7.738821e-02	5.562362e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.046984e-01	4.517047e-02	3.614896e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.596119e-02	1.897999e-02	2.588593e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.668959e-03	1.216355e-03	2.827117e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.384629e+01	7.561529e-01	9.255954e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.654462e+00	4.767359e-01	1.918058e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.628606e+00	2.629555e-01	2.710459e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.308758e-01	1.412206e-01	1.541972e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.967605e-02	9.785547e-03	1.203006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.506029e-01	2.381059e-01	5.135681e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.828535e+00	5.754107e-01	1.276963e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.477845e+00	4.161997e-01	2.102411e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.677077e+00	2.577420e-01	1.663430e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.027522e+00	5.286468e-01	1.597806e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.217382e+00	3.894633e-01	2.308377e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.668182e+00	3.293657e-01	1.819097e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.084516e+00	1.852579e-01	3.777733e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.766914e-01	1.856236e-01	1.227012e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.479998e-01	2.009575e-01	9.198491e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.548398e-01	1.623309e-01	6.570909e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.345878e-01	6.662060e-02	4.415274e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.239332e-02	2.135801e-02	2.315498e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.883719e-03	1.086865e-03	2.809108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.497458e+00	1.160363e+00	2.361397e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.783370e+00	4.782138e-01	1.761014e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.464129e+00	4.226576e-01	5.040453e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.054727e+00	7.621606e-01	1.339287e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.571259e+00	6.686527e-01	2.525153e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.155601e+00	3.939791e-01	2.051358e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.412399e+00	3.340045e-01	1.111972e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.762612e+00	2.333843e-01	1.994583e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.308455e+00	2.169607e-01	1.575463e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.881661e-01	9.601972e-02	4.598295e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.636031e-01	2.187580e-01	7.560040e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.785846e-01	2.137169e-01	7.363908e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.537974e-01	4.471762e-02	3.987182e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.343719e-01	5.196643e-02	3.006981e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.240607e-03	2.004559e-03	3.748502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.296456e+01	3.717388e+00	1.017890e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.300404e+01	2.878343e+00	5.898120e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.814469e+01	1.505046e+00	1.714057e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.206517e+01	2.082359e+00	5.865706e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.750431e+00	1.280518e+00	2.508938e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.663730e+00	7.857440e-01	3.226394e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.831404e+00	4.128604e-01	5.633665e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.040944e+00	4.109132e-01	1.819804e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.185967e+00	1.951198e-01	2.707738e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.891233e-01	2.010750e-01	1.273047e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.577254e-01	9.477906e-02	1.424098e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.651983e-02	6.764379e-03	7.397869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.174339e+00	4.912281e-01	8.497968e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.158977e+00	1.760601e-01	8.909120e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.393657e+00	3.871714e-01	3.357361e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.518393e+00	3.052497e-01	2.082904e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.711894e-01	1.714464e-01	1.248872e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.071777e-01	8.187515e-02	1.145146e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.726114e-01	5.339243e-02	3.842615e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.093864e-02	1.706566e-02	2.209799e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.016914e-03	5.632615e-04	1.328582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.781880e+01	1.492652e+00	3.028983e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.347973e+00	2.441215e-01	1.103384e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.122141e+00	2.056947e-01	2.815078e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.362402e+00	3.734365e-01	1.967925e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.387161e+00	1.985175e-01	1.341863e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.273500e-01	1.135020e-01	1.303984e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.915186e-01	7.082550e-02	5.486742e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.814576e-01	3.314791e-02	3.930132e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.085078e-02	4.248884e-03	5.695957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.871457e+02	1.045655e+01	1.631368e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.650637e+01	6.741385e-01	3.106268e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.935258e+00	1.552711e-01	1.532511e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.155747e+00	1.474328e-01	2.469710e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.756862e+00	2.009375e-01	2.372046e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.098603e+00	1.944523e-01	1.292653e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.478570e-01	1.233274e-01	1.109430e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.531090e-02	4.423075e-03	9.707126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.671649e+00	5.273485e-01	1.193950e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.758874e+00	5.901875e-01	8.608185e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.686984e+00	3.682845e-01	6.964592e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.312021e+00	2.891507e-01	1.822831e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.993751e+00	3.706740e-01	1.613850e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.585720e+00	4.680421e-01	1.984751e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.925641e+00	3.161900e-01	2.597193e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.484107e+00	2.605175e-01	2.044937e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.468316e-01	1.636195e-01	3.054428e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.290700e-01	1.946172e-01	1.095171e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.107566e-01	1.518694e-01	7.370067e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.642817e-01	9.052943e-02	4.827206e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.549787e-02	3.504792e-02	2.449405e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.819010e-03	8.841053e-04	3.192267e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.267086e+01	1.983793e+00	4.111250e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.501549e+00	8.604825e-01	5.592469e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.109849e+00	3.137123e-01	7.760450e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.204478e+00	1.226380e-01	3.037496e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.505463e+00	2.199102e-01	8.077036e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.910081e+00	3.124632e-01	6.219323e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.436354e+00	3.446379e-01	1.307064e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.818002e+00	2.194321e-01	2.174970e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.256856e+00	1.691069e-01	1.808967e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.346131e-01	9.228205e-02	2.559428e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.971450e-01	2.008493e-01	7.075343e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.327975e-01	5.449643e-02	4.113482e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.380160e-02	3.652941e-03	4.855364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.863931e+02	9.639325e+00	1.472802e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.265118e+01	1.723021e+00	4.613710e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.448118e+01	4.384486e-01	5.866520e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.889164e+00	2.787746e-01	2.249776e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.587491e+00	2.556568e-01	3.695095e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.482323e+00	2.581923e-01	6.850452e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.116641e+00	2.487196e-01	3.115900e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.045284e+00	1.081774e-01	2.519425e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.825053e+00	2.572116e-01	1.873086e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.161758e+00	1.802473e-01	2.015565e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.152809e-01	1.443222e-01	1.295388e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.409631e-02	8.896319e-03	9.497769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.750621e+00	2.388185e-01	2.867756e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.251019e+00	1.213055e-01	6.139954e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.838621e+00	2.987995e-01	3.164206e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.240262e+00	2.503881e-01	1.386100e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.993462e-01	8.471842e-02	1.244523e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.991954e-01	3.088738e-02	8.450867e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.676084e-02	1.950884e-02	4.215252e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.427662e-04	3.252476e-03	4.841681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.430518e+00	2.953616e-01	3.108901e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.482446e+00	2.756648e-01	1.127420e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.359963e+00	1.939190e-01	1.043587e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.884000e-01	5.853845e-02	1.205604e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.422014e-01	3.041681e-02	8.851242e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.657126e-01	1.333684e-02	3.416429e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.905669e-02	1.701972e-02	2.262171e-02
7.750000e-01	2.250000e-01	2.250000e-01	-3.532705e-05	1.627273e-03	2.772949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.461449e+01	6.578218e-01	6.364855e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.387759e+00	4.178246e-01	2.109282e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.481100e+00	2.274297e-01	1.597182e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.606677e-01	6.105459e-02	1.573433e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.768879e-02	5.646401e-03	1.036121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.501899e-01	1.813954e-01	3.255297e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.458584e+00	6.618500e-01	1.034644e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.523343e+00	3.255716e-01	4.162312e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.285967e+00	5.953724e-01	4.230655e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.150912e+00	4.209298e-01	2.106053e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.356979e+00	3.415465e-01	2.918440e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.748195e+00	2.667463e-01	2.444851e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.263400e+00	1.977434e-01	2.786116e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.050436e-01	1.878197e-01	1.758705e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.182215e-01	1.031321e-01	1.113854e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.775613e-01	4.508038e-02	9.059990e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.860083e-01	2.062103e-02	5.651524e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.212294e-02	2.306413e-02	3.176307e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.222274e-03	4.027920e-03	1.864299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.708589e+00	8.059321e-01	1.853415e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.025769e+01	1.032740e+00	1.279154e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.279041e+00	1.957998e-01	3.963258e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.849751e+00	7.779495e-01	1.043051e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.200874e+00	4.224310e-01	4.205034e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.301614e+00	4.249974e-01	9.445107e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.491185e+00	3.771107e-01	1.124939e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.739163e+00	2.379564e-01	2.257425e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.247715e+00	2.339034e-01	1.153886e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.424256e-01	1.037859e-01	9.909899e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.422403e-01	5.178939e-02	1.145740e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.608970e-01	3.002761e-02	1.116314e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.152244e-01	2.144480e-02	6.206647e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.035919e-01	2.983776e-02	2.316343e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.443685e-03	2.169292e-03	2.173398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.448708e+01	4.235601e+00	8.811255e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.857002e+01	2.419590e+00	4.256192e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.850194e+01	1.795902e+00	3.974468e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.018177e+01	1.076671e+00	3.679483e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.793598e+00	7.908142e-01	5.307727e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.740969e+00	4.767524e-01	5.360085e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.711418e+00	5.059741e-01	2.002925e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.798455e+00	2.582856e-01	2.152561e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.114624e+00	1.934174e-01	1.697814e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.175863e-01	7.357594e-02	1.884456e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.276278e-01	4.972186e-02	1.273009e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.010880e-02	4.434564e-03	5.967112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.831183e+00	5.025666e-01	7.535641e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.465434e+00	2.610792e-01	6.729140e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.629356e+00	4.399625e-01	3.119513e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.543950e+00	2.627073e-01	2.845973e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.332632e-01	1.716366e-01	1.680048e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.686690e-01	3.557322e-02	1.170541e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.242998e-01	2.076482e-02	6.185619e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.515148e-02	2.141146e-02	2.564924e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.711897e-04	1.016280e-03	1.699203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.693676e+01	1.750434e+00	2.895728e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.340186e+00	4.308729e-01	1.093633e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.179113e+00	2.792263e-01	2.127853e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.485119e+00	3.886085e-01	1.617867e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.385992e+00	1.751016e-01	1.502495e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.802364e-01	5.354645e-02	1.437283e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.423880e-01	2.925225e-02	7.931248e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.379363e-01	1.219983e-02	3.633611e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.116275e-03	4.260037e-03	5.130210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.840264e+02	1.324150e+01	1.591736e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.993017e+01	1.601114e+00	5.175557e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.017249e+00	2.982755e-01	2.642865e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.117999e+00	2.508550e-01	1.468919e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.950649e+00	2.492211e-01	1.465679e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.959465e-01	9.361393e-02	1.921809e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.939927e-01	4.608101e-02	1.384756e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.010314e-02	4.137849e-03	7.625079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.056125e+00	5.009834e-01	9.813057e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.023446e+00	7.534216e-01	9.379076e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.989308e+00	6.722876e-01	2.714400e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.739637e+00	4.373712e-01	1.091479e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.248658e+00	4.765599e-01	1.226814e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.500879e+00	3.527392e-01	4.580605e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.119722e+00	3.628604e-01	2.583842e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.569587e+00	2.392832e-01	2.565009e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.018797e+00	1.472028e-01	2.358808e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.343812e-01	1.532013e-01	1.292601e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.134427e-01	4.365647e-02	1.295360e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.013437e-01	2.531654e-02	6.302130e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.141473e-02	2.977171e-02	2.871855e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.450128e-03	4.109321e-03	1.852448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.793516e+01	1.704458e+00	4.133046e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.224814e+01	1.613932e+00	1.022306e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.943732e+00	7.334127e-01	2.167209e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.142263e+00	3.065129e-01	6.559537e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.894549e+00	3.856361e-01	8.094104e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.820868e+00	2.377037e-01	3.012293e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.431045e+00	2.720092e-01	2.311927e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.007874e+00	3.171859e-01	1.410487e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.239838e+00	2.195782e-01	1.307677e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.856203e-01	7.081815e-02	1.187657e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.871995e-01	3.079544e-02	1.045211e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.754668e-01	2.114594e-02	5.089459e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.312638e-02	5.953277e-03	4.042783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.799065e+02	1.051098e+01	1.428880e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.866670e+01	1.169243e+00	7.054878e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.697717e+01	2.965763e-01	8.138350e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.036028e+01	1.152879e+00	3.758944e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.935332e+00	1.061332e+00	1.533088e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.568618e+00	2.960499e-01	4.132600e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.209447e+00	3.124442e-01	7.000750e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.359006e+00	2.201712e-01	9.984887e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.709448e+00	2.326875e-01	1.855874e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.899817e-01	1.155907e-01	2.490580e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.195141e-01	8.654291e-02	1.539729e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.523121e-02	6.098202e-03	8.629394e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.100271e+00	3.140946e-01	3.653025e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.923675e+00	1.851552e-01	1.124815e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.590727e+00	3.279383e-01	2.676711e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.947217e-01	2.348669e-01	1.725007e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.114681e-01	1.363805e-01	1.256271e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.634070e-01	5.814652e-02	1.130278e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.089664e-02	2.081648e-02	5.141551e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.736051e-03	1.530538e-03	2.884456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.540639e+00	3.118682e-01	4.584217e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.364068e+00	3.682678e-01	1.216847e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.205315e+00	2.092858e-01	1.496770e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.971317e-01	1.430324e-01	8.293104e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.878667e-01	3.840942e-02	8.947186e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.689624e-01	2.406539e-02	7.061791e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.232180e-02	1.517791e-02	2.515555e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.094276e-03	8.248739e-04	2.776000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.457017e+01	8.161599e-01	7.795054e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.725206e+00	5.374425e-01	1.363579e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.230850e+00	1.683701e-01	2.767438e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.547900e-01	9.729421e-02	1.742745e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.279104e-02	4.976412e-03	1.327789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.496703e-01	2.758208e-01	7.911391e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.112826e+00	6.180865e-01	1.344664e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.554346e+00	2.864604e-01	2.006403e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.790981e+00	4.511326e-01	4.729304e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.940543e+00	6.189215e-01	2.070875e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.028557e+00	4.065852e-01	2.716442e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.610399e+00	3.953519e-01	2.266049e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.172812e+00	3.198394e-01	2.064041e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.111232e-01	1.552669e-01	2.558862e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.575501e-01	1.081747e-01	1.389720e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.909387e-01	1.154308e-01	8.092136e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.576986e-01	3.128532e-02	1.191254e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.554003e-02	2.929722e-02	2.669476e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.965472e-03	8.615311e-04	2.404718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.840648e+00	1.273993e+00	2.820551e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.875399e+00	7.333349e-01	1.650222e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.736359e+00	6.556074e-01	5.374071e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.473147e+00	4.229881e-01	5.560203e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.310400e+00	8.749267e-01	9.291405e-02
1.125000e-01	1.250000e-02	1.250000e-02	2.973163e+00	4.246288e-01	1.599780e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.323331e+00	4.843076e-01	1.484927e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.630802e+00	3.177277e-01	1.693139e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.069516e+00	1.544461e-01	3.011437e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.311652e-01	1.317741e-01	1.858109e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.547060e-01	8.733822e-02	1.124530e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.972089e-01	9.990256e-02	7.181764e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.989875e-01	2.888909e-02	7.963932e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.917583e-02	2.353402e-02	3.787801e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.538897e-03	9.837357e-04	4.942700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.981431e+01	6.329593e+00	1.176648e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.705036e+01	2.458425e+00	5.928293e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.823199e+01	1.146549e+00	1.326298e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.134222e+01	1.942022e+00	3.894383e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.634099e+00	1.164064e+00	3.357380e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.214650e+00	6.001246e-01	2.690528e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.809618e+00	5.779634e-01	2.219217e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.532818e+00	2.037232e-01	5.133166e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.147341e+00	2.450681e-01	2.077700e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.045021e-01	1.821702e-01	1.635486e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.362893e-01	6.343103e-02	1.466227e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.198332e-02	2.829574e-03	7.380094e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.326772e+00	5.686647e-01	1.005968e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.209922e+00	2.436961e-01	6.664666e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.557333e+00	5.707617e-01	2.328644e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.349438e+00	2.931294e-01	2.267575e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.154961e-01	1.317534e-01	2.218252e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.903396e-01	1.039974e-01	7.932141e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.084125e-01	2.645328e-02	8.059847e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.440814e-02	8.422011e-03	2.061001e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.198260e-04	3.160398e-04	1.126092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.854305e+01	1.800462e+00	3.444953e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.651883e+00	3.195937e-01	5.688219e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.359315e+00	3.068389e-01	5.830453e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.187018e+00	3.415889e-01	2.220597e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.309127e+00	2.578326e-01	1.372354e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.561481e-01	1.172836e-01	1.091600e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.881119e-01	3.462113e-02	8.555877e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.385716e-01	2.189756e-02	6.019994e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.175833e-03	2.219054e-03	6.431873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.938280e+02	1.127468e+01	1.657749e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.870573e+01	1.282124e+00	2.190155e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.610044e+00	3.531381e-01	8.554281e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.706375e+00	1.879266e-01	3.808633e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.674826e+00	1.855199e-01	2.198638e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.982827e-01	1.752480e-01	1.579635e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.743326e-01	6.172740e-02	1.687485e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.263902e-02	3.240667e-03	1.034466e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.868041e+00	6.344622e-01	1.374479e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.722806e+00	5.417762e-01	1.066423e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.799126e+00	5.555613e-01	3.721933e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.555633e+00	4.399118e-01	5.697205e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.000068e+00	4.270910e-01	2.765524e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.691566e+00	7.302363e-01	2.399409e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.777488e+00	3.108609e-01	3.981764e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.432206e+00	3.384591e-01	2.539028e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.445230e-01	1.815791e-01	2.926048e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.970560e-01	1.711538e-01	1.307057e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.382789e-01	1.272211e-01	8.929439e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.841303e-01	3.710008e-02	1.122253e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.706417e-02	3.005253e-02	2.775995e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.920245e-03	7.055540e-04	2.702086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.421323e+01	2.509598e+00	5.148534e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.114992e+00	1.086283e+00	3.277109e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.262859e+00	4.973499e-01	4.274348e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.555497e+00	1.799915e-01	2.787650e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.794637e+00	4.114828e-01	7.311112e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.994796e+00	5.097340e-01	6.299620e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.227649e+00	3.021710e-01	3.458770e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.811179e+00	3.916562e-01	1.627524e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.134858e+00	1.641451e-01	1.883495e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.908695e-01	9.857813e-02	1.115247e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.945732e-01	8.689303e-02	9.049052e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.863964e-01	2.657499e-02	7.000778e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.174818e-02	2.165937e-03	5.806393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.924386e+02	1.024954e+01	1.661516e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.753275e+01	2.388963e+00	2.849048e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.631685e+01	1.589287e+00	2.336354e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.007927e+01	4.789585e-01	6.202772e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.455987e+00	3.575246e-01	7.036118e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.501591e+00	5.106540e-01	1.032030e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.713512e+00	1.578603e-01	1.808961e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.016095e+00	1.492380e-01	1.227352e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.611018e+00	2.054098e-01	3.202476e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.098101e+00	2.274062e-01	1.809986e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.191897e-01	8.626925e-02	1.671514e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.959117e-02	4.084772e-03	1.092165e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.909582e+00	2.947793e-01	3.258851e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.162052e+00	4.193254e-02	8.851979e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.839013e+00	4.305255e-01	3.013424e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.003474e+00	2.064155e-01	2.429187e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.341919e-01	1.119068e-01	1.427375e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.906688e-01	6.262254e-02	6.393844e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.539084e-02	1.363032e-02	6.335921e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.097503e-03	2.658800e-03	3.467432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.625278e+00	3.280422e-01	3.895032e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.476489e+00	3.191318e-01	1.235311e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.177045e+00	2.035271e-01	1.555648e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.705968e-01	9.321261e-02	1.272907e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.225641e-01	5.595250e-02	5.009871e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.059052e-01	1.770763e-02	5.342294e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.034429e-02	1.234621e-02	1.778153e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.512600e-04	1.422222e-03	2.455882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.536433e+01	7.322638e-01	7.079995e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.916933e+00	4.060211e-01	2.870718e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.227959e+00	2.260802e-01	2.075971e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.089309e-01	9.404558e-02	1.315132e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.690226e-02	4.196493e-03	8.867770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.356786e-01	1.773781e-01	5.078904e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.705395e+00	7.487288e-01	1.256961e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.606623e+00	4.044071e-01	4.630985e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.048686e+00	5.433498e-01	1.581398e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.268707e+00	6.786474e-01	3.131401e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.299337e+00	4.189211e-01	2.898859e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.755499e+00	4.454990e-01	2.731692e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.238595e+00	3.541812e-01	2.285438e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.186648e-01	1.791757e-01	1.748844e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.302639e-01	1.250070e-01	1.880492e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.272480e-01	5.850679e-02	1.022519e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.703674e-01	2.494064e-02	7.674857e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.523472e-02	1.055323e-02	4.820160e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.092498e-03	1.212059e-03	4.777667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.007674e+00	9.773040e-01	2.497483e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.850076e+00	8.561567e-01	1.908882e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.602481e+00	4.998574e-01	1.320515e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.675571e+00	6.394610e-01	2.507635e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.976895e+00	5.272395e-01	4.409771e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.131124e+00	5.697786e-01	2.401036e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.591051e+00	6.859754e-01	1.753934e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.614540e+00	2.767875e-01	1.505736e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.246709e+00	2.884317e-01	1.484628e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.546409e-01	1.483435e-01	1.663998e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.830613e-01	8.340729e-02	1.426695e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.232057e-01	8.070059e-02	9.257910e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.596197e-01	1.743334e-02	1.016682e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.520722e-02	1.166277e-02	4.158361e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.793424e-03	1.246963e-03	3.567577e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.673911e+01	3.696588e+00	1.013891e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.936886e+01	2.443699e+00	4.487668e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.810772e+01	1.213785e+00	1.178496e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.048929e+01	1.268806e+00	2.063950e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.048770e+00	1.039438e+00	3.631209e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.651473e+00	6.138306e-01	3.268109e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.693705e+00	7.098234e-01	2.363532e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.559442e+00	3.406441e-01	2.614900e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.097816e-01	2.045102e-01	2.811605e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.581721e-01	1.556492e-01	1.328205e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.566323e-01	3.564563e-02	2.117731e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.220483e-03	2.150671e-03	5.214293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.021030e+00	6.231760e-01	9.419915e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.351561e+00	2.248373e-01	3.235395e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.637267e+00	5.308430e-01	4.385135e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.534075e+00	3.668971e-01	2.979969e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.010792e-01	1.388696e-01	1.957387e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.659386e-01	8.830792e-02	9.191250e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.278583e-01	1.738975e-02	6.470824e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.472995e-02	1.596392e-02	1.858394e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.176110e-05	1.725750e-03	1.850015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.857349e+01	2.353205e+00	3.735780e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.798221e+00	3.543741e-01	7.243689e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.330567e+00	3.998080e-01	1.527905e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.353243e+00	3.988149e-01	2.624037e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.226481e+00	2.132905e-01	1.974008e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.911105e-01	1.140100e-01	1.000866e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.036354e-01	6.156124e-02	5.246923e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.228768e-01	1.344858e-02	5.383085e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.101791e-03	3.669510e-03	4.292530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.897955e+02	1.425811e+01	2.073684e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.883683e+01	1.489011e+00	7.513267e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.460236e+00	8.031938e-01	1.086656e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.119109e+00	2.918500e-01	1.783530e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.576813e+00	1.993151e-01	2.236406e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.944211e-01	1.570981e-01	1.676644e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.857713e-01	3.750113e-02	1.442497e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.055341e-02	4.155801e-03	6.425193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.239046e+00	5.511268e-01	1.214391e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.932870e+00	7.204007e-01	1.347357e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.942369e+00	3.972421e-01	4.372918e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.758215e+00	4.979217e-01	4.253817e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.382216e+00	7.177706e-01	1.446616e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.464878e+00	4.274432e-01	5.558985e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.096809e+00	5.277680e-01	3.028735e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.587701e+00	4.238610e-01	2.788804e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.986809e-01	2.274512e-01	2.096064e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.047054e-01	9.974620e-02	2.315399e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.900623e-01	8.142651e-02	1.090451e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.984426e-01	3.624752e-02	6.310136e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.911880e-02	1.055367e-02	5.269635e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.214363e-03	1.203347e-03	4.651004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.092520e+01	2.542372e+00	5.298122e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.101105e+01	9.519793e-01	2.063440e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.261300e+00	1.171356e+00	5.552253e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.126346e+00	6.056581e-01	7.020776e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.858464e+00	4.577353e-01	2.366426e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.046648e+00	3.422516e-01	3.485480e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.455981e+00	3.270186e-01	3.007675e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.895384e+00	5.159836e-01	2.183130e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.113564e+00	1.851250e-01	1.625078e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.458990e-01	1.377676e-01	1.369034e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.544204e-01	5.063512e-02	1.080133e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.328865e-01	1.342240e-02	9.193995e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.012314e-02	2.085372e-03	6.903312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.871997e+02	1.209131e+01	1.992659e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.790339e+01	1.685593e+00	2.389520e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.642818e+01	1.412324e+00	1.880947e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.321514e+01	2.125109e+00	7.472816e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.500179e+00	7.261613e-01	6.179497e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.340087e+00	2.797291e-01	2.383667e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.289909e+00	4.580772e-01	8.483734e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.221971e+00	3.247432e-01	1.436724e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.468191e+00	1.793620e-01	2.924302e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.732377e-01	1.760949e-01	2.031809e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.311822e-01	9.197853e-02	1.298395e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.266330e-02	2.226028e-03	9.058612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.375253e+00	2.782351e-01	3.365363e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.658065e+00	1.469656e-01	1.281894e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.475097e+00	3.522746e-01	2.384170e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.299787e-01	2.000193e-01	1.569847e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.063582e-01	1.001919e-01	1.294988e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.687931e-01	8.769075e-02	5.338160e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.334775e-02	1.939044e-02	3.790298e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.710760e-03	7.661976e-04	2.828870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.826872e+00	3.162610e-01	4.423525e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.078795e+00	3.256457e-01	1.605316e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.095775e+00	1.584366e-01	1.259754e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.917815e-01	1.114805e-01	9.564326e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.191105e-01	6.469962e-02	5.455872e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.751737e-01	3.167681e-02	4.151705e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.532743e-02	1.207165e-02	2.308622e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.811345e-03	6.165993e-04	2.266930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.496774e+01	6.819301e-01	9.825026e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.001302e+00	5.728508e-01	2.254714e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.338344e+00	2.613628e-01	1.634616e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.282733e-01	9.687445e-02	1.380595e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.101263e-02	6.560579e-03	1.156682e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.309864e+00	3.777276e-01	6.391336e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.934554e+00	7.015801e-01	1.054676e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.495097e+00	2.080683e-01	2.418521e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.402928e+00	4.025662e-01	3.236802e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.612985e+00	4.347705e-01	2.286116e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.789895e+00	3.342831e-01	3.462469e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.415079e+00	3.205929e-01	2.695918e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.017529e+00	2.236837e-01	1.685080e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.250721e-01	1.439544e-01	1.985141e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.024688e-01	9.999683e-02	1.098722e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.455886e-01	1.088834e-01	6.764647e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.876056e-01	6.163229e-02	4.420275e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.660456e-02	1.327299e-02	2.364984e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.894244e-03	1.259629e-03	2.236529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.426969e+00	1.633552e+00	2.413501e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.893181e+00	6.991938e-01	1.566631e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.560562e+00	4.775399e-01	3.637516e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.348178e+00	3.729721e-01	3.679920e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.858456e+00	5.742225e-01	2.372264e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.880367e+00	6.294411e-01	1.642342e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.115867e+00	3.866968e-01	1.303410e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.495678e+00	2.601994e-01	1.694201e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.808760e-01	1.381287e-01	1.740353e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.502858e-01	1.099437e-01	1.258810e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.934364e-01	8.356775e-02	1.022300e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.387735e-01	1.359202e-01	6.758776e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.917646e-01	3.961107e-02	7.933469e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.500459e-02	2.107207e-02	3.170554e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.588951e-03	2.002989e-03	2.824003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.326386e+01	7.347408e+00	1.245748e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.920036e+01	2.862634e+00	4.510367e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.732987e+01	8.196269e-01	1.853959e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.045567e+01	1.431594e+00	9.369895e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.535559e+00	9.863332e-01	4.406868e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.908830e+00	8.279049e-01	2.086188e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.412695e+00	4.769725e-01	3.143876e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.712988e+00	4.484610e-01	2.418861e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.040532e+00	1.815065e-01	2.519656e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.884729e-01	1.133317e-01	1.541810e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.019217e-01	1.162449e-01	1.228479e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.155658e-02	3.775460e-03	7.483561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.775960e+00	5.985802e-01	9.144575e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.205424e+00	2.672040e-01	3.549113e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.221701e+00	3.945776e-01	3.160888e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.240932e+00	2.715261e-01	2.109035e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.307496e-01	1.328298e-01	1.748019e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.570462e-01	1.107189e-01	7.241830e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.167436e-01	2.786509e-02	5.276279e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.198878e-02	5.837453e-03	2.123305e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.238646e-04	2.855585e-04	1.134954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.108250e+01	2.129272e+00	3.108669e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.271441e+00	4.303775e-01	3.871938e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.077810e+00	1.391797e-01	1.363694e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.987279e+00	3.250323e-01	2.235366e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.165451e+00	1.924685e-01	1.430548e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.627205e-01	9.094849e-02	1.028066e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.979471e-01	5.545244e-02	5.329944e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.530856e-01	2.392965e-02	4.513158e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.281861e-03	2.644236e-03	5.125738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.099952e+02	1.427786e+01	1.270006e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.668274e+01	3.086600e-01	6.840401e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.942877e+00	2.815743e-01	1.517834e-01
4.250000e-02	1.750000e-02	1.750000e-02	1.825610e+00	1.081178e-01	4.087674e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.891743e+00	3.231630e-01	6.322285e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.340170e-01	1.788600e-01	1.505747e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.033591e-01	8.980524e-02	1.167897e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.133802e-02	3.924027e-03	1.088499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.696153e+00	7.864744e-01	1.336498e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.019715e+00	5.344087e-01	5.517888e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.587692e+00	2.924702e-01	3.311563e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.491159e+00	4.435968e-01	1.208908e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.613259e+00	3.410097e-01	5.169236e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.412136e+00	5.595886e-01	2.397307e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.675267e+00	3.029088e-01	3.471599e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.323938e+00	3.053496e-01	2.076356e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.380459e-01	1.853323e-01	2.423693e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.733101e-01	1.222325e-01	1.496985e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.864516e-01	1.112296e-01	7.590420e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.095189e-01	6.466161e-02	4.798679e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.836654e-02	1.311859e-02	2.495490e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.056070e-03	1.133239e-03	2.202647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.844106e+01	2.765507e+00	4.830335e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.612468e+00	7.989396e-01	3.519243e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.199307e+00	7.119009e-01	1.175250e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.195363e+00	2.084132e-01	2.216976e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.108852e+00	7.593830e-02	5.297338e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.739198e+00	2.857476e-01	2.807431e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.133274e+00	5.541389e-01	2.432429e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.669534e+00	3.259784e-01	1.618377e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.009752e+00	1.376443e-01	1.750595e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.246046e-01	9.635009e-02	1.059289e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.790460e-01	9.101211e-02	6.931735e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.871669e-01	5.173302e-02	6.333151e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.143920e-02	2.573298e-03	4.356155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.089664e+02	1.276938e+01	1.304736e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.356947e+01	2.010236e+00	3.583614e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.290448e+01	2.507334e-01	3.674745e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.041790e+01	8.445642e-01	4.695036e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.054988e+00	3.360865e-01	1.693401e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.924194e+00	9.887236e-02	2.957561e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.671172e+00	1.514873e-01	1.338144e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.892496e+00	5.264550e-01	1.114973e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.460566e+00	2.223324e-01	2.566495e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.679629e-01	1.684062e-01	2.192343e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.912296e-01	1.097552e-01	1.372290e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.666408e-02	6.711390e-03	8.941076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.217285e+00	3.118564e-01	2.639835e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.964754e+00	1.158225e-01	6.635109e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.522243e+00	2.714080e-01	3.470758e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.431673e-01	1.891435e-01	2.460426e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.852628e-01	1.146515e-01	1.249041e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.985345e-01	4.410769e-02	7.015358e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.003812e-02	1.181230e-02	4.883695e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.623744e-03	2.092555e-03	2.444790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.920258e+00	3.482861e-01	2.879700e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.968265e+00	1.387011e-01	2.666900e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.231005e+00	2.063313e-01	1.506484e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.763379e-01	1.056814e-01	7.779546e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.851885e-01	4.217846e-02	6.118989e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.719725e-02	1.655711e-02	4.313791e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.765100e-02	7.853087e-03	2.550785e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.509144e-04	1.523942e-03	1.483986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.577375e+01	7.397761e-01	5.898264e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.809907e+00	3.997843e-01	2.842999e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.070667e+00	1.634296e-01	2.213461e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.271240e-01	7.104497e-02	1.301809e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.406813e-02	4.746109e-03	8.990046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.334863e-01	3.047820e-01	4.636564e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.474987e+00	7.696619e-01	1.234463e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.973192e+00	5.079435e-01	7.414371e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.743720e+00	5.108142e-01	1.750747e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.810380e+00	5.254335e-01	2.549048e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.963995e+00	3.291376e-01	5.083831e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.438357e+00	2.492810e-01	3.293234e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.060831e+00	2.164012e-01	2.041805e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.589185e-01	1.698591e-01	1.961513e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.219951e-01	1.150786e-01	1.342007e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.583856e-01	4.305706e-02	1.290301e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.382765e-01	2.495190e-02	5.740224e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.912520e-02	2.705898e-02	2.589055e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.963300e-03	9.172487e-04	1.873027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.492879e+00	1.364843e+00	2.037036e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.081922e+01	9.295723e-01	1.337220e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.723940e+00	5.381392e-01	2.331131e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.217169e+00	6.623576e-01	1.877359e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.921669e+00	7.356808e-01	1.801697e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.602911e+00	2.877111e-01	4.551457e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.114175e+00	2.516106e-01	3.212050e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.615188e+00	3.630992e-01	1.514600e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.091837e+00	2.787699e-01	1.571791e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.514688e-01	7.631265e-02	2.184992e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.730520e-01	7.059227e-02	9.211284e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.505795e-01	2.777175e-02	1.462909e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.442883e-01	1.499137e-02	5.382695e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.472191e-02	3.255551e-02	2.934988e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.198526e-03	1.220028e-03	2.151537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.469493e+01	6.234733e+00	1.030645e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.071952e+01	2.212458e+00	3.826673e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.707145e+01	1.432633e+00	1.101164e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.597899e+00	1.428719e+00	1.198481e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.898486e+00	1.065136e+00	3.962887e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.280239e+00	4.525474e-01	5.763339e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.378140e+00	4.481512e-01	2.109242e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.341191e+00	1.880266e-01	4.013033e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.983002e-01	1.922502e-01	1.870828e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.777138e-01	8.187919e-02	1.552719e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.599704e-01	6.089758e-02	1.075877e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.991817e-03	1.577063e-03	6.306792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.472701e+00	6.196939e-01	9.539961e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.236805e+00	2.615219e-01	5.614955e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.500274e+00	5.183138e-01	3.008806e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.334132e+00	2.453354e-01	3.573537e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.849542e-01	1.608382e-01	1.549923e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.132630e-01	7.668104e-02	9.459662e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.298393e-02	1.149266e-02	5.899642e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.756977e-02	1.290765e-02	1.690911e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.802037e-04	9.103061e-04	8.956514e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.108914e+01	2.497906e+00	3.281167e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.451119e+00	5.261675e-01	8.669669e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.043688e+00	4.030793e-01	1.773378e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.185953e+00	2.752623e-01	3.899080e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.122633e+00	2.085089e-01	1.887332e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.620137e-01	9.690566e-02	1.107659e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.569362e-01	3.545624e-02	7.093547e-02
4.280000e-01	4.000000e-02	4.000000e-02	8.948642e-02	1.059787e-02	4.601942e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.561903e-03	2.154973e-03	4.011396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.104259e+02	1.745543e+01	1.925180e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.698251e+01	2.888522e+00	2.555348e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.148079e+00	4.842705e-01	5.591954e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.864503e+00	2.114499e-01	3.271053e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.605498e+00	2.115169e-01	1.840538e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.465530e-01	1.467709e-01	1.591761e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.927319e-01	5.742905e-02	1.652371e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.479892e-03	3.703952e-03	6.515774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.985056e+00	7.201865e-01	1.124027e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.580229e+00	8.581517e-01	8.544328e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.090768e+00	4.319594e-01	7.527977e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.543428e+00	7.228556e-01	3.632771e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.004775e+00	5.073308e-01	2.071712e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.274880e+00	3.456236e-01	4.319366e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.706228e+00	2.829392e-01	6.005366e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.344285e+00	2.692899e-01	2.687305e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.205260e-01	1.918164e-01	1.905414e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.912939e-01	1.060755e-01	2.159325e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.229910e-01	5.635320e-02	1.283545e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.451311e-01	2.294020e-02	6.660518e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.492459e-02	2.156358e-02	2.663190e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.101271e-03	9.205815e-04	1.856008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.484841e+01	3.137743e+00	4.105156e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.314948e+01	1.991718e+00	6.645019e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.644309e+00	9.004943e-01	6.797039e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.187071e+00	6.466620e-01	1.289089e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.079642e+00	3.593451e-01	2.852211e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.618545e+00	2.717929e-01	3.550396e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.010721e+00	2.017817e-01	5.895198e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.600791e+00	2.412070e-01	2.540174e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.082766e+00	1.890420e-01	1.533208e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.036280e-01	7.326480e-02	1.293182e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.161176e-01	3.739348e-02	1.178089e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.362009e-01	1.821249e-02	4.282825e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.768912e-03	2.730233e-03	3.831266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.106029e+02	1.610435e+01	1.451089e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.620773e+01	2.814747e+00	6.694609e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.550403e+01	1.731379e+00	2.098670e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.016963e+01	1.126474e+00	6.593935e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.920023e+00	1.120527e+00	2.626900e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.900267e+00	1.714339e-01	7.617004e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.015767e+00	1.897026e-01	2.192915e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.891094e+00	2.150366e-01	1.839708e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.435680e+00	1.819168e-01	2.862788e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.286288e-01	1.174510e-01	2.371370e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.230983e-01	1.095435e-01	1.347685e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.031591e-02	1.992444e-03	9.266327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.430963e+00	2.549188e-01	3.398457e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.549038e+00	2.608281e-01	7.046981e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.499188e+00	3.040851e-01	1.975536e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.793610e-01	1.413123e-01	2.150921e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.470600e-01	8.826951e-02	1.669034e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.598809e-01	9.316566e-02	5.033290e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.673949e-02	1.806708e-02	4.796231e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.319043e-03	9.401010e-04	2.368204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.870154e+00	3.350013e-01	3.319720e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.019338e+00	2.709814e-01	1.324142e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.699673e-01	9.386484e-02	1.941923e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.901552e-01	8.330165e-02	1.167968e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.225981e-01	8.138064e-02	4.353543e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.696093e-01	3.370664e-02	3.010370e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.469952e-02	1.335058e-02	1.970648e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.949912e-03	9.533650e-04	2.409046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.509972e+01	7.509567e-01	7.101135e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.061968e+00	4.447750e-01	2.482801e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.227614e+00	1.793494e-01	2.483032e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.764754e-01	1.282598e-01	1.041786e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.160010e-02	5.647309e-03	9.478070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.557979e+00	3.100006e-01	1.072575e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.111249e+00	1.013693e+00	8.699086e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.126805e+00	1.793655e-01	5.412172e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.301256e+00	4.307710e-01	1.796114e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.499515e+00	4.716130e-01	2.292170e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.849806e+00	3.732748e-01	2.403203e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.342495e+00	2.144570e-01	2.524622e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.179591e+00	3.087456e-01	1.681920e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.259883e-01	1.556788e-01	1.604155e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.578151e-01	9.037660e-02	1.649364e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.152365e-01	6.733572e-02	5.934793e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.354292e-01	3.034444e-02	6.570860e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.705053e-02	2.041604e-02	2.978151e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.733804e-03	9.643950e-04	2.537280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.982112e+00	1.025618e+00	2.625834e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.053353e+01	9.749028e-01	7.446029e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.286787e+00	6.015524e-01	1.391947e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.262646e+00	5.719047e-01	2.802044e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.645722e+00	6.915667e-01	1.998944e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.515115e+00	3.285915e-01	2.879115e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.904234e+00	2.815119e-01	2.739448e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.502491e+00	2.830567e-01	1.163826e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.210184e+00	2.719543e-01	1.059827e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.559417e-01	1.090338e-01	2.012058e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.851706e-01	1.333790e-01	2.683264e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.860137e-01	6.461124e-02	1.301839e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.172049e-02	2.979665e-02	7.616842e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.536781e-02	3.404592e-02	4.274566e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.242706e-03	1.310761e-03	3.808893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.674093e+01	5.312353e+00	1.250649e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.924787e+01	2.249496e+00	3.866184e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.743384e+01	1.766031e+00	1.178021e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.019991e+01	1.472026e+00	3.674900e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.339393e+00	1.187002e+00	8.418938e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.865422e+00	5.476457e-01	2.184833e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.341256e+00	2.670269e-01	4.663992e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.626982e+00	3.423261e-01	3.079801e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.529500e-01	1.647947e-01	1.831187e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.150514e-01	1.090598e-01	1.888058e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.563264e-01	7.691472e-02	1.113747e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.086811e-02	3.648401e-03	5.426473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.920832e+00	5.875083e-01	8.472207e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.098716e+00	2.721368e-01	6.099603e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.086385e+00	4.065468e-01	3.023671e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.312962e+00	2.133847e-01	2.384436e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.479482e-01	1.180798e-01	1.525585e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.240883e-01	8.455022e-02	6.130990e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.236306e-01	4.378040e-02	3.776836e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.039321e-02	5.959994e-03	1.743055e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.308278e-04	4.723012e-04	7.902791e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.155363e+01	1.896404e+00	2.705788e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.058685e+00	1.493133e-01	1.294394e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.058878e+00	3.344009e-01	7.158252e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.920879e+00	3.063455e-01	2.554767e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.083965e+00	1.283561e-01	2.068093e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.484197e-01	7.271218e-02	1.202190e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.198025e-01	8.739035e-02	4.117358e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.474909e-01	3.716607e-02	3.387739e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.911004e-03	2.297126e-03	4.869570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.118873e+02	1.152692e+01	1.413792e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.622927e+01	7.508710e-01	3.945722e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.962391e+00	3.325377e-01	1.295962e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.442203e+00	1.353695e-01	7.427720e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.645982e+00	1.349558e-01	2.198565e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.819007e-01	1.302914e-01	1.380686e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.990935e-01	7.803971e-02	1.068276e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.190905e-02	3.808823e-03	7.621366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.989983e+00	8.304537e-01	1.354589e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.870645e+00	9.894572e-01	5.890990e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.437383e+00	1.683927e-01	5.406429e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.213278e+00	4.095978e-01	1.798410e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.753805e+00	4.730087e-01	2.483580e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.220065e+00	3.710819e-01	2.728379e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.781296e+00	3.914512e-01	2.322146e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.311806e+00	2.557601e-01	1.894734e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.552657e-01	2.320733e-01	1.556237e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.420530e-01	9.739691e-02	1.623232e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.232976e-01	6.818595e-02	1.234869e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.705278e-01	4.755727e-02	4.594837e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.946697e-02	2.126264e-02	2.829126e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.753500e-03	9.209516e-04	2.750274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.013358e+01	3.316382e+00	4.088959e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.419103e+00	2.430986e-01	1.070697e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.291662e+00	1.268037e-01	4.747324e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.248722e+00	2.875880e-01	2.353795e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.335938e+00	3.334454e-01	9.135360e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.773915e+00	5.048101e-01	8.335159e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.104502e+00	2.661487e-01	3.063754e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.524877e+00	2.434302e-01	1.667023e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.111265e+00	2.013203e-01	1.338182e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.781886e-01	6.684274e-02	1.988504e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.062750e-01	1.145506e-01	5.624223e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.685213e-01	2.883709e-02	4.485766e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.128342e-02	3.526206e-03	4.417219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.105607e+02	1.232941e+01	1.387186e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.380654e+01	1.560657e+00	1.221208e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.345136e+01	4.826161e-01	1.574960e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.564602e+00	7.883287e-01	9.422522e-02
1.625000e-02	3.750000e-03	3.750000e-03	5.741566e+00	2.412110e-01	5.745421e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.111835e+00	3.831211e-01	3.231680e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.617491e+00	2.043914e-01	3.329234e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.995629e+00	2.067334e-01	1.386436e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.516229e+00	1.598008e-01	3.108573e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.191135e-01	1.305119e-01	1.537226e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.985306e-01	9.228317e-02	1.354627e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.815169e-02	5.710304e-03	7.102561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.361074e+00	2.796220e-01	2.982381e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.848206e+00	1.976140e-01	1.277165e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.460838e+00	3.372924e-01	2.233688e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.379985e-01	1.646171e-01	2.232780e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.522804e-01	7.535478e-02	1.294409e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.725073e-01	2.974398e-02	9.646825e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.056096e-02	2.066796e-02	3.037205e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.048060e-04	1.722993e-03	3.454636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.019913e+00	2.720169e-01	3.497243e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.112188e+00	3.122557e-01	1.158195e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.936600e-01	1.765454e-01	1.200563e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.279130e-01	6.905092e-02	9.886967e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.848455e-01	3.322979e-02	5.212854e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.902319e-02	1.286716e-02	3.631109e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.820345e-02	7.326339e-03	2.302850e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.841674e-04	9.178115e-04	1.851439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.586248e+01	6.442080e-01	5.831106e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.579474e+00	3.617595e-01	2.265107e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.116359e+00	1.710227e-01	1.690521e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.710532e-01	6.832475e-02	1.395559e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.359475e-02	3.139673e-03	8.826556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.166987e+00	2.767964e-01	6.791729e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.928368e+00	7.296855e-01	1.439453e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.807110e+00	8.305464e-01	5.226148e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.431659e+00	4.050209e-01	4.692390e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.707394e+00	5.714702e-01	2.472801e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.943114e+00	4.424278e-01	2.747353e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.373093e+00	3.037478e-01	2.192292e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.017250e+00	2.300502e-01	1.830186e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.508590e-01	1.118708e-01	2.359911e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.844982e-01	1.069510e-01	1.246323e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.548357e-01	5.191937e-02	1.096189e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.545296e-01	4.718558e-02	4.386844e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.354395e-02	7.505033e-03	6.539262e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.093545e-03	2.252388e-03	1.597588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.999070e+00	8.818114e-01	3.232292e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.077771e+01	1.788618e+00	8.397854e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.417258e+00	2.877717e-01	5.158668e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.378335e+00	5.080602e-01	1.584157e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.912575e+00	5.391204e-01	1.474165e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.748120e+00	3.918529e-01	2.492884e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.017344e+00	4.708361e-01	1.094080e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.413334e+00	2.967294e-01	1.243961e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.636609e-01	1.183830e-01	2.664871e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.613736e-01	8.733127e-02	1.475663e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.822500e-01	9.629900e-02	1.046786e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.401975e-01	7.227096e-02	6.429791e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.687662e-01	4.236265e-02	5.113218e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.989906e-02	6.450117e-03	5.413789e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.809957e-03	1.638518e-03	1.976522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.831836e+01	4.032572e+00	9.899408e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.967208e+01	1.872868e+00	4.184803e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.607021e+01	1.087180e+00	1.126795e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.007161e+01	1.802021e+00	2.044928e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.592458e+00	8.640249e-01	2.301630e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.423436e+00	6.018999e-01	2.213285e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.081730e+00	4.060448e-01	2.747592e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.478376e+00	2.390217e-01	1.752006e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.240313e-01	1.676902e-01	1.829539e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.117754e-01	8.194782e-02	1.460875e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.636859e-01	5.913184e-02	9.693293e-02
6.140000e-01	3.860000e-01	3.860000e-01	5.285213e-03	1.521342e-03	6.375290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.868618e+00	6.657132e-01	1.015738e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.119785e+00	3.635108e-01	1.538220e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.328686e+00	5.301082e-01	3.310791e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.236054e+00	2.515488e-01	3.066054e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.879339e-01	9.613741e-02	1.792363e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.975864e-01	4.932166e-02	8.245361e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.567883e-02	2.173298e-02	3.738857e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.219371e-02	1.097846e-02	2.428458e-02
8.200000e-01	1.800000e-01	1.800000e-01	-4.588607e-05	4.873817e-04	1.510477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.163041e+01	2.337562e+00	3.347075e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.381600e+00	5.320137e-01	1.395736e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.216631e+00	3.965294e-01	1.462618e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.036083e+00	3.305615e-01	2.104737e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.060149e+00	1.685338e-01	1.541214e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.062255e-01	7.169673e-02	1.122438e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.307932e-01	2.722452e-02	7.538085e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.220262e-01	2.589181e-02	3.236088e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.001229e-03	2.133080e-03	4.721752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.123947e+02	1.451400e+01	1.701258e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.731846e+01	1.105116e+00	7.733871e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.890290e+00	5.525105e-01	3.246999e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.039517e+00	3.064918e-01	1.177470e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.469973e+00	2.041757e-01	1.888282e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.966563e-01	9.748599e-02	1.671906e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.265088e-01	4.899771e-02	9.869184e-02
6.150000e-01	3.850000e-01	3.850000e-01	6.330745e-03	2.458750e-03	6.601235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.205496e+00	7.080684e-01	1.373441e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.903043e+00	1.122734e+00	7.081240e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.953942e+00	2.042898e-01	2.111402e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.257553e+00	7.843729e-01	2.268763e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.828810e+00	4.384942e-01	6.112793e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.412441e+00	5.466366e-01	2.656805e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.798956e+00	4.095338e-01	2.593782e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.255527e+00	2.460499e-01	2.319286e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.491994e-01	1.925629e-01	2.031126e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.941132e-01	7.380921e-02	1.987126e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.410302e-01	9.385339e-02	1.012412e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.722344e-01	4.570989e-02	4.862867e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.569874e-02	8.607103e-03	6.691082e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.365198e-03	2.349074e-03	1.666003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.674064e+01	2.857560e+00	5.049035e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.119213e+01	1.226382e+00	1.172884e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.408374e+00	2.175748e+00	1.659445e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.382595e+00	3.888445e-01	5.165739e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.432637e+00	3.840717e-01	2.029750e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.983922e+00	4.020888e-01	2.093741e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.232390e+00	3.658278e-01	1.570906e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.512245e+00	2.044865e-01	2.701542e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.044575e-01	1.189892e-01	1.969086e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.734652e-01	9.433663e-02	1.356868e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.484350e-01	7.723084e-02	6.779463e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.131814e-01	1.244788e-02	6.769457e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.672326e-03	3.313611e-03	3.495812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.117377e+02	1.358311e+01	1.430038e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.592400e+01	1.310457e+00	1.778986e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.306850e+01	1.602098e+00	2.522298e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.086563e+01	7.459737e-01	3.359162e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.921396e+00	1.074563e+00	2.575647e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.094481e+00	2.666317e-01	4.764555e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.840599e+00	2.490265e-01	5.186752e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.877189e+00	1.741441e-01	2.277133e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.362912e+00	1.825350e-01	2.301757e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.743272e-01	1.752846e-01	1.887486e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.907775e-01	4.909891e-02	1.250926e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.130234e-02	2.279969e-03	6.898487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.665125e+00	2.079837e-01	3.208094e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.396673e+00	2.809969e-01	9.219179e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.210942e+00	2.156549e-01	2.707008e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.116353e-01	2.013699e-01	1.159421e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.488057e-01	8.936386e-02	8.542537e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.159477e-01	5.118888e-02	5.152192e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.359596e-02	2.499702e-02	2.332381e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.820326e-03	6.401903e-04	2.124740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.034160e+00	2.301095e-01	3.454819e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.911884e+00	2.406596e-01	1.083120e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.056844e+00	1.566416e-01	1.026952e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.353501e-01	8.811522e-02	8.659701e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.912227e-01	6.878274e-02	4.840923e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.456605e-01	2.824534e-02	3.390002e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.114376e-02	1.425264e-02	1.722787e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.459117e-03	4.936258e-04	2.031924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.528635e+01	6.013149e-01	7.063568e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.993471e+00	3.917508e-01	1.584841e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.182375e+00	1.979838e-01	2.073543e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.406058e-01	9.438150e-02	1.115230e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.920458e-02	5.125463e-03	9.046739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.869335e+00	3.964208e-01	8.518978e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.227069e+00	5.196193e-01	8.590801e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.180600e+00	3.530587e-01	2.404673e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.337641e+00	5.579375e-01	1.263935e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.456166e+00	5.116907e-01	1.787187e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.542925e+00	2.550737e-01	4.138448e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.356041e+00	3.496675e-01	1.597672e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.126018e-01	1.728061e-01	1.580153e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.644125e-01	1.283018e-01	1.571990e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.584573e-01	9.807843e-02	1.023676e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.884358e-01	9.190442e-02	5.221415e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.486173e-01	5.365181e-02	3.914228e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.580770e-02	1.074536e-02	3.021497e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.367472e-03	1.304391e-03	1.746434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.053699e+01	1.315632e+00	2.835560e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.902432e+00	4.013070e-01	8.376899e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.828787e+00	4.048019e-01	4.827224e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.308276e+00	9.695121e-01	2.150745e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.375702e+00	4.709440e-01	2.644868e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.593608e+00	4.731096e-01	1.172822e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.767484e+00	2.279578e-01	2.158197e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.417530e+00	2.043888e-01	1.415142e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.103488e+00	2.775886e-01	9.225204e-02
2.400000e-01	2.000000e-02	2.000000e-02	7.108910e-01	9.966985e-02	1.598326e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.919692e-01	9.196046e-02	1.018239e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.396560e-01	8.222316e-02	4.486924e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.834739e-01	3.506413e-02	4.924762e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.828018e-02	2.238891e-02	3.314256e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.179871e-03	2.213350e-03	2.242619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.179170e+01	6.328399e+00	1.391204e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.987113e+01	1.538522e+00	4.426059e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.596610e+01	1.916506e+00	8.202394e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.297267e+00	1.460265e+00	1.090580e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.417487e+00	1.034726e+00	1.723579e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.739443e+00	5.240431e-01	2.420151e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.300965e+00	3.574342e-01	4.069664e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.530326e+00	2.908797e-01	1.602059e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.045288e+00	2.493275e-01	1.325584e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.772305e-01	8.793384e-02	1.923199e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.327200e-01	8.108403e-02	1.057251e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.125123e-02	4.860579e-03	5.846649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.152832e+00	4.914814e-01	8.531427e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.062027e+00	2.517030e-01	1.077905e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.183053e+00	4.493263e-01	2.005812e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.048184e+00	1.899951e-01	2.156711e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.179857e-01	1.452977e-01	1.221753e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.864333e-01	8.462642e-02	6.764587e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.080437e-01	3.804185e-02	3.316166e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.720279e-02	4.135222e-03	1.527621e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.744472e-04	2.023206e-04	9.734591e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.261944e+01	1.651699e+00	2.791006e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.288274e+00	3.072370e-01	1.824079e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.666610e+00	1.513776e-01	1.064316e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.940298e+00	3.542281e-01	1.767623e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.119436e+00	1.662189e-01	1.255243e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.411484e-01	9.794637e-02	7.526876e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.536871e-01	4.083589e-02	6.094444e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.551056e-01	3.476118e-02	2.313036e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.433911e-03	1.619789e-03	4.635028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.189743e+02	1.018817e+01	1.386253e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.682873e+01	6.609283e-01	4.338463e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.846098e+00	2.672755e-01	8.902099e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.642544e+00	1.817727e-01	5.839924e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.469300e+00	1.878280e-01	1.674859e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.815355e-01	1.312663e-01	1.547555e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.741575e-01	7.781869e-02	1.079576e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.121098e-02	4.011101e-03	6.724899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.262751e+00	7.351863e-01	1.412340e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.838997e+00	4.091904e-01	4.367121e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.717485e+00	4.370816e-01	4.952917e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.146785e+00	3.740448e-01	4.258269e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.835474e+00	7.107845e-01	2.104059e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.211287e+00	4.449999e-01	1.988151e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.493834e+00	2.449046e-01	3.289135e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.246619e+00	3.018990e-01	1.609815e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.789635e-01	1.369523e-01	1.760855e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.487266e-01	1.436775e-01	1.700299e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.175442e-01	6.689799e-02	7.548886e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.655684e-01	5.498912e-02	3.488062e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.655671e-02	1.081437e-02	3.218197e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.543728e-03	1.358807e-03	1.531312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.021188e+01	2.524355e+00	4.620705e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.210510e+00	4.881376e-01	2.195801e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.715703e+00	1.857529e-01	7.876798e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.167502e+00	4.241538e-01	1.025034e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.072074e+00	4.861720e-01	1.661566e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.510124e+00	3.629206e-01	1.154069e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.028454e+00	3.448105e-01	1.976951e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.534392e+00	2.303776e-01	1.419872e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.036612e+00	1.954617e-01	9.470351e-02
2.575000e-01	3.250000e-02	3.250000e-02	6.003271e-01	8.016428e-02	1.038727e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.388569e-01	5.660143e-02	6.746998e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.643440e-01	4.273307e-02	3.320510e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.620165e-03	1.831916e-03	4.390940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.172942e+02	9.313108e+00	1.539213e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.219953e+01	1.346132e-01	2.471184e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.391104e+01	1.052939e+00	8.961718e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.970129e+00	1.192192e+00	8.355249e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.189792e+00	4.022860e-01	3.683048e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.360394e+00	1.843344e-01	4.115707e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.862176e+00	6.040238e-01	3.162235e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.979461e+00	2.174752e-01	2.022404e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.382022e+00	1.811803e-01	2.169272e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.436502e-01	1.395463e-01	1.656331e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.874421e-01	8.715268e-02	1.181485e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.585264e-02	5.432681e-03	7.304896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.539247e+00	2.702885e-01	2.522158e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.621086e+00	1.374442e-01	1.351819e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.356730e+00	2.639767e-01	2.662053e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.063835e-01	1.537723e-01	2.440474e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.425378e-01	8.432584e-02	1.152334e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.328409e-01	4.982394e-02	4.719401e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.323838e-02	1.131029e-02	2.983369e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.921471e-04	1.627827e-03	2.182574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.190761e+00	3.008889e-01	2.835652e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.814096e+00	2.024415e-01	2.021646e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.090333e+00	2.098539e-01	9.704455e-02
2.675000e-01	3.750000e-02	3.750000e-02	4.138311e-01	5.594869e-02	9.797672e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.275791e-01	2.925895e-02	6.378824e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.762486e-01	2.632325e-02	2.796982e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.200675e-02	5.401552e-03	2.408175e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.698850e-04	1.132081e-03	1.478020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.616026e+01	6.414915e-01	5.085928e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.317826e+00	3.435681e-01	2.433283e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.013503e+00	1.647847e-01	1.774596e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.436614e-01	5.403292e-02	1.214256e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.768854e-02	4.536542e-03	9.019460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.295646e+00	2.948279e-01	6.485876e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.993458e+00	6.158689e-01	1.357063e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.918084e+00	4.467714e-01	6.193125e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.793160e+00	8.122689e-01	1.112240e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.391807e+00	3.751721e-01	4.050629e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.762420e+00	2.987723e-01	3.930675e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.198235e+00	2.085323e-01	2.222694e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.772734e-01	1.859387e-01	2.616286e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.710587e-01	1.595417e-01	1.540959e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.409305e-01	1.008714e-01	8.737684e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.785018e-01	4.171045e-02	1.126648e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.509247e-01	4.690730e-02	3.571016e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.196032e-02	2.606857e-02	2.540584e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.178425e-03	1.791941e-03	2.033191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.010002e+01	1.268641e+00	2.495115e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.127916e+01	8.113577e-01	6.376583e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.192524e+00	4.061406e-01	5.713889e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.122576e+00	6.134483e-01	7.864202e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.767494e+00	6.352371e-01	1.285158e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.506804e+00	3.847527e-01	2.004487e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.785851e+00	3.826952e-01	1.960958e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.173926e+00	1.637054e-01	2.278662e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.007564e+00	2.115844e-01	9.458746e-02
2.400000e-01	2.000000e-02	2.000000e-02	6.086255e-01	8.202160e-02	1.589039e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.853362e-01	5.217998e-02	1.622074e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.722499e-01	3.993971e-02	5.872065e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.794596e-01	5.474301e-02	3.866441e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.287471e-02	2.901510e-02	3.406451e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.896440e-03	1.487454e-03	2.013278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.269043e+01	4.371222e+00	1.320385e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.243564e+01	2.801611e+00	1.742575e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.580612e+01	1.377242e+00	8.725376e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.455350e+00	1.064686e+00	3.988380e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.499260e+00	1.170124e+00	1.836958e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.943338e+00	4.547481e-01	5.073823e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.976269e+00	5.024915e-01	2.271945e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.134032e+00	1.590954e-01	3.982582e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.488159e-01	1.206703e-01	2.106173e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.538254e-01	1.219319e-01	1.125868e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.153315e-01	9.127418e-02	9.289401e-02
6.140000e-01	3.860000e-01	3.860000e-01	7.780856e-03	2.465264e-03	7.601117e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.009763e+00	5.718718e-01	7.600353e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.198372e+00	2.975662e-01	1.320008e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.122299e+00	3.855485e-01	4.498618e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.223833e+00	2.798692e-01	2.210248e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.251168e-01	8.804843e-02	1.713518e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.142064e-01	6.623563e-02	6.428796e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.067142e-01	2.821737e-02	2.935878e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.157272e-02	9.716608e-03	1.662956e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.039403e-04	6.155942e-04	8.028735e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.221976e+01	2.024168e+00	2.787391e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.532589e+00	3.093148e-01	1.947838e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.088542e+00	3.354073e-01	9.897050e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.835445e+00	2.618142e-01	2.971466e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.099961e+00	2.168113e-01	1.348474e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.434055e-01	6.123664e-02	9.229036e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.309042e-01	3.391620e-02	5.935479e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.410035e-01	2.727959e-02	3.388903e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.751874e-03	2.308004e-03	3.328885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.186474e+02	1.234173e+01	1.601229e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.705543e+01	1.708323e+00	1.740386e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.507309e+00	3.161428e-01	2.318653e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.538041e+00	2.953976e-01	1.345914e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.314727e+00	1.679330e-01	2.033257e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.939374e-01	1.579364e-01	1.209208e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.677659e-01	4.419297e-02	1.337996e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.305345e-03	2.959592e-03	5.987040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.704692e+00	7.607047e-01	1.196172e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.636439e+00	7.320791e-01	8.261351e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.775753e+00	2.406447e-01	2.556852e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.510263e+00	5.866275e-01	1.179365e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.946267e+00	6.180328e-01	2.824144e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.038053e+00	3.236189e-01	5.189600e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.620682e+00	4.366845e-01	3.129653e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.171064e+00	2.484222e-01	2.207051e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.443717e-01	1.501530e-01	2.070639e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.156673e-01	1.248853e-01	1.283765e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.047440e-01	4.059853e-02	9.991761e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.839826e-01	5.790893e-02	4.273703e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.870934e-02	3.028111e-02	2.480087e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.108631e-03	1.651574e-03	2.210060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.749727e+01	2.801130e+00	4.832565e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.063250e+01	9.244590e-01	1.224863e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.095815e+00	7.870522e-01	3.054368e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.777719e+00	5.628813e-01	3.982574e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.414956e+00	2.831192e-01	5.078106e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.736464e+00	5.368910e-01	1.556800e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.126765e+00	5.080357e-01	1.862449e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.334555e+00	1.736887e-01	2.962504e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.462843e-01	1.868714e-01	1.558814e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.842514e-01	5.713173e-02	1.562401e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.103469e-01	5.326747e-02	5.989750e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.583087e-01	3.828510e-02	3.444004e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.162922e-02	3.899502e-03	3.286050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.188753e+02	1.487779e+01	1.683607e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.425001e+01	1.932290e+00	1.563710e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.195008e+01	5.019431e-01	1.404413e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.094401e+01	1.427752e+00	6.863145e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.800224e+00	3.829198e-01	2.811583e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.398901e+00	6.702887e-01	4.599694e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.711116e+00	3.927662e-01	2.216350e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.593739e+00	1.327443e-01	2.204433e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.276321e+00	2.614938e-01	1.746450e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.557042e-01	8.310824e-02	2.656509e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.515702e-01	1.283968e-01	1.137774e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.314421e-02	3.478815e-03	8.201911e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR0.5_MUF1_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.899122e-02	3.102350e-02	7.412871e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.742338e-01	2.828012e-01	6.222612e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.150159e+00	5.051885e-01	1.005897e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.661900e+00	3.428746e-01	2.553926e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.846114e+00	7.879751e-01	1.588682e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.509687e+00	7.933759e-01	4.653833e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.165153e+00	3.896177e-01	3.613089e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.229458e-02	2.108908e-02	4.346977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.809142e-01	1.631689e-01	4.387014e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.109520e+00	6.400373e-01	1.191943e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.481062e+00	4.456850e-01	1.788306e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.274464e+00	7.543600e-01	2.676479e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.651801e+00	4.449974e-01	3.735399e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.684423e-01	2.026061e-01	2.446655e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.715687e-01	7.065017e-02	1.298508e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.283843e-02	1.990648e-03	1.145689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.322408e+00	7.062353e-01	1.569792e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.770848e+00	1.488225e+00	1.327719e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.141901e+00	9.254628e-01	2.413182e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.902788e+00	8.990000e-01	7.494520e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.067652e-01	3.349134e-02	6.659306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.047142e-02	6.119360e-03	1.622785e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.835388e-02	3.841186e-02	9.095949e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.315242e-01	1.038490e-01	2.870067e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.496108e-01	1.871445e-01	5.544594e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.156110e+00	2.747178e-01	7.642229e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.995637e+00	4.288211e-01	8.255638e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.798211e+00	3.196308e-01	5.553474e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.446177e+00	2.337551e-01	1.395712e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.611193e+00	3.755782e-01	4.332684e-03
4.150000e-01	2.500000e-02	2.500000e-02	3.300243e+00	7.003291e-01	1.952873e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.484763e+00	6.506257e-01	3.370744e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.638498e+00	5.189068e-01	3.230494e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.307705e-01	2.353521e-01	2.501846e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.848523e-02	1.516545e-02	3.300062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.705757e-02	1.395074e-02	6.987826e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.632206e-01	6.018401e-02	2.567167e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.962115e-01	2.027382e-01	5.727418e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.490224e-01	2.635096e-01	9.740237e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.740099e+00	3.903372e-01	1.135648e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.705907e+00	5.777550e-01	1.217551e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.671694e+00	6.273572e-01	7.453702e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.100783e+00	3.592841e-01	2.021399e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.116042e+00	3.715338e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	3.585600e+00	6.492371e-01	5.003968e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.634858e+00	5.469226e-01	3.111208e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.786598e+00	4.516733e-01	2.947230e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.026927e+00	2.707837e-01	2.603142e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.804507e-01	1.030359e-01	1.971527e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.679660e-02	8.660474e-03	1.845843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.220073e-01	6.325004e-02	5.332814e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.577317e-01	1.969436e-01	1.079626e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.670973e+00	5.410270e-01	1.974449e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.379705e+00	1.027048e+00	2.383063e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.263655e+00	1.331710e+00	2.260965e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.640126e+00	1.263126e+00	1.364099e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.293131e+00	1.078915e+00	1.896352e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.349600e+00	7.688906e-01	7.692838e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.726542e+00	9.748234e-01	5.416570e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.095384e+00	8.040723e-01	6.068413e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.728400e+00	4.987804e-01	5.603451e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.828360e-02	2.142826e-02	4.205858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.915193e-02	5.009120e-02	1.367569e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.558617e-01	2.429027e-01	5.822855e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.869723e+00	4.562639e-01	6.798416e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.009201e+00	3.934596e-01	1.311631e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.056435e+00	4.726511e-01	1.596132e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.203929e+00	5.610895e-01	4.494345e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.224610e+00	3.757940e-01	3.622664e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.781780e-01	1.448888e-01	2.246215e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.021553e-02	2.778601e-03	1.750499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.259483e-01	1.665308e-01	6.100319e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.056749e+00	4.985499e-01	1.360320e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.406813e+00	7.880016e-01	9.714259e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.690607e+00	6.401803e-01	1.028635e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.988743e+00	3.295230e-01	5.991016e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.147970e+00	4.164886e-01	3.233741e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.216964e+00	2.812110e-01	3.339392e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.004359e-01	1.359626e-01	2.298039e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.642095e-02	1.039906e-02	2.792194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.389086e+01	4.245716e+00	1.302930e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.879484e+01	4.020772e+00	4.964494e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.091954e+01	2.525936e+00	9.759136e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.184685e+00	6.990562e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	3.322301e+00	3.139235e-01	1.905802e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.370683e+00	4.241931e-01	5.467732e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.397338e+00	3.818893e-01	5.731915e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.912803e-02	1.593133e-02	4.301270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.446883e-01	6.037423e-02	1.389766e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.383217e-01	1.209111e-01	3.289135e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.480962e-01	1.454154e-01	4.505713e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.763724e-01	2.105002e-01	5.436950e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.350941e+00	3.140992e-01	6.298381e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.948528e+00	3.349967e-01	6.281458e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.549101e+00	3.905860e-01	2.637841e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.848158e+00	2.142147e-01	1.131001e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.956671e+00	3.346256e-01	5.103346e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.721516e+00	5.059284e-01	1.880257e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.139161e+00	4.964043e-01	3.609550e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.402268e+00	3.923581e-01	2.645900e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.283738e-01	1.866469e-01	2.686412e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.496695e-02	1.317729e-02	3.078801e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.070981e+00	3.781979e-01	6.401396e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.516699e+00	3.123265e-01	1.093994e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.133529e+00	5.044088e-01	1.080379e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.557254e+00	4.577477e-01	1.166651e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.119557e+00	5.974906e-01	1.084717e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.320780e+00	5.646204e-01	6.426039e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.375369e+00	4.721482e-01	1.877402e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.115799e+00	2.471703e-01	2.943993e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.879032e+00	3.969361e-01	6.208736e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.276134e+00	3.895346e-01	2.128342e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.474039e+00	2.703816e-01	2.931025e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.743649e-01	1.684395e-01	2.510193e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.561273e-02	1.419868e-02	3.102045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.792708e+01	4.412730e+00	1.280089e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.949573e+01	2.783509e+00	6.451177e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.652408e+01	2.967185e+00	4.027745e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.352215e+01	2.465590e+00	1.984906e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.015707e+01	2.049344e+00	8.936254e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.027091e+00	1.233185e+00	2.600463e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.085674e+00	7.943031e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	4.031745e+00	3.252701e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.448685e+00	3.400373e-01	1.280389e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.704712e+00	3.625065e-01	4.660745e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.793282e+00	3.972129e-01	5.077111e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.598895e-02	2.216784e-02	4.976749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.300484e-02	4.216772e-02	4.563398e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.915909e-01	2.735975e-01	3.057456e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.972295e+00	4.724893e-01	5.096238e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.260954e+00	3.912073e-01	2.849864e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.939037e+00	4.027371e-01	6.948345e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.970701e+00	7.234460e-01	4.721330e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.217759e+00	1.976223e-01	4.384336e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.443699e-02	2.655238e-03	5.016764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.090094e-01	1.327863e-01	2.091395e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.924937e+00	4.915224e-01	5.819267e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.225980e+00	3.295284e-01	1.444514e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.758541e+00	5.708739e-01	1.126840e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.908963e+00	4.084297e-01	3.091765e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.213536e-01	2.818805e-02	2.564416e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.174354e-01	0.000000e+00	1.434871e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.175122e-03	3.049733e-04	1.098911e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.170932e+00	6.433087e-01	1.121758e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.710124e+00	9.532105e-01	4.080133e-01
1.200000e-01	3.000000e-02	3.000000e-02	6.141279e+00	9.320232e-01	1.823837e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.318865e+00	4.432215e-01	6.188141e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.658375e-02	1.301304e-03	5.429965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.957011e-02	3.129007e-02	4.159807e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.737860e-01	6.918069e-02	8.936104e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.533634e-01	9.393951e-02	2.387629e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.909070e-01	2.076976e-01	2.734855e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.274012e+00	2.673386e-01	4.331009e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.926641e+00	3.264456e-01	5.292343e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.648461e+00	3.137800e-01	3.216255e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.251419e+00	2.441551e-01	1.321231e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.557134e+00	3.505071e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	3.369774e+00	4.857771e-01	1.507467e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.576482e+00	4.871238e-01	3.389017e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.602969e+00	2.893442e-01	3.398329e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.952493e-01	5.766109e-02	2.513199e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.970704e-02	8.440774e-03	2.353183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.874663e-01	6.467309e-02	1.225600e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.235537e-01	6.943688e-02	2.370604e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.696122e-01	1.386777e-01	3.932700e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.119718e+00	2.237991e-01	5.556037e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.872287e+00	3.361739e-01	6.849868e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.643519e+00	4.048116e-01	6.003569e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.269872e+00	3.683540e-01	6.082380e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.859776e+00	3.107262e-01	2.572700e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.149518e+00	3.217991e-01	1.793485e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.761021e+00	6.042408e-01	1.500477e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.924590e+00	4.864830e-01	1.874118e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.841449e+00	2.736126e-01	2.520040e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.605798e-01	1.186425e-01	2.052823e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.616425e-01	2.417821e-02	1.567921e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.220567e-02	3.526581e-03	1.400903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.441006e-01	1.918023e-01	9.910129e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.344826e+00	2.408616e-01	1.298614e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.847957e+00	4.981080e-01	1.834071e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.579977e+00	7.304730e-01	1.586725e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.184446e+00	8.613935e-01	1.332028e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.477908e+00	7.631229e-01	4.083912e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.564141e+00	6.243816e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	6.424169e+00	9.059774e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	4.457393e+00	8.108365e-01	2.984518e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.524816e+00	3.873981e-01	4.636529e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.202606e+00	1.543902e-01	4.459971e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.710772e-02	4.389036e-03	2.414463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.650104e-02	4.950619e-02	7.572539e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.085962e-01	1.818503e-01	3.072687e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.484615e+00	3.810676e-01	4.222596e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.803570e+00	3.964145e-01	1.963977e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.519831e+00	3.955801e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.685583e+00	5.671970e-01	3.814200e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.224709e+00	1.678222e-01	4.294963e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.253636e-01	2.371626e-02	2.665778e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.636612e-03	1.518144e-03	2.273895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.328778e-01	1.466801e-01	1.765429e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.196269e+00	3.153829e-01	6.816607e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.673835e+00	6.009828e-01	5.551011e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.700638e+00	5.775475e-01	2.316470e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.724771e+00	3.130150e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	2.573289e+00	4.023037e-01	2.596815e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.228491e+00	1.885156e-01	3.136735e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.128646e-01	0.000000e+00	2.559597e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.620264e-02	0.000000e+00	2.854396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.190424e+01	2.633817e+00	4.439000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.338919e+01	2.694787e+00	3.691913e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.157369e+01	1.985501e+00	1.260210e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.802365e+00	1.116134e+00	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	4.217768e+00	5.921306e-01	1.472689e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.072541e+00	2.409963e-01	5.590290e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.688168e-01	0.000000e+00	5.986766e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.452490e-02	0.000000e+00	3.481644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.471015e-01	9.353317e-02	1.056219e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.615932e-01	1.061681e-01	2.069519e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.498274e-01	2.130757e-01	1.866373e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.037092e-01	1.968324e-01	4.560831e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.267419e+00	2.881986e-01	3.725455e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.759073e+00	3.101609e-01	3.899158e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.356310e+00	2.909572e-01	2.057406e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.804564e+00	2.243820e-01	1.743455e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.135462e+00	3.068766e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.974214e+00	4.275721e-01	1.581340e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.290526e+00	4.196040e-01	3.080758e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.357285e+00	1.958206e-01	3.282237e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.015200e-01	5.068517e-02	2.337257e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.683995e-02	7.332372e-03	2.317026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.555312e+00	5.948431e-01	3.787287e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.012452e+00	2.396076e-01	5.006219e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.536760e+00	3.221567e-01	6.278173e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.878258e+00	3.855462e-01	7.876855e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.574489e+00	4.903298e-01	4.996587e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.019964e+00	5.000106e-01	3.735997e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.384803e+00	3.934644e-01	3.655955e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.470274e+00	2.175443e-01	1.117137e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.271987e+00	3.653568e-01	1.147577e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.557433e+00	3.039716e-01	2.047798e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.471881e+00	1.478070e-01	2.627994e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.836186e-01	6.679747e-02	1.880498e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.349217e-02	6.523976e-03	2.222959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.075292e+01	3.961825e+00	5.266951e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.307211e+01	2.458794e+00	5.540982e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.358045e+01	2.382477e+00	2.578567e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.241563e+01	2.000054e+00	1.162185e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.029715e+01	1.412507e+00	1.306641e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.712693e+00	9.895994e-01	2.829674e-01
4.125000e-02	8.750000e-03	8.750000e-03	7.000837e+00	8.887481e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	5.352655e+00	5.040923e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.899257e+00	3.926931e-01	1.912053e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.535389e+00	2.737513e-01	4.113871e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.319721e+00	9.512064e-02	4.735687e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.716146e-02	5.287790e-03	3.224519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.917225e-02	3.707471e-02	8.124274e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.189562e-01	2.982279e-01	6.916242e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.184677e+00	4.400616e-01	9.487706e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.653866e+00	3.306810e-01	2.219461e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.830399e+00	8.169655e-01	1.858704e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.431924e+00	7.540119e-01	5.019792e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.147906e+00	3.787531e-01	3.520429e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.353383e-02	2.398401e-02	3.752961e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.402441e-01	1.993492e-01	4.799044e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.171676e+00	6.131776e-01	1.147441e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.436332e+00	3.758376e-01	1.641220e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.246824e+00	7.678769e-01	2.205252e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.591163e+00	4.261143e-01	3.951025e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.381126e-01	1.868497e-01	2.597270e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.910500e-01	8.223103e-02	1.159074e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.337723e-02	1.854263e-03	1.059970e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.440109e+00	7.747754e-01	1.698270e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.016852e+00	1.539731e+00	1.206343e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.022897e+00	1.041596e+00	3.131098e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.791987e+00	8.377516e-01	7.572123e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.036319e-01	3.093729e-02	6.480967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.269932e-02	9.037157e-03	2.697429e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.582356e-02	4.062969e-02	1.050330e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.450565e-01	1.012072e-01	3.273746e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.929737e-01	1.936149e-01	5.832965e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.142713e+00	2.455480e-01	7.721046e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.942166e+00	3.391240e-01	8.786135e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.830465e+00	3.317415e-01	5.938010e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.479770e+00	2.627847e-01	1.319019e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.644400e+00	4.027465e-01	3.210554e-03
4.150000e-01	2.500000e-02	2.500000e-02	3.288146e+00	7.348503e-01	1.861814e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.421380e+00	6.452094e-01	2.874891e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.597513e+00	4.783637e-01	3.557032e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.339310e-01	2.547403e-01	2.735579e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.239305e-02	1.983375e-02	2.129247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.560432e-02	2.039301e-02	9.118688e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.778569e-01	6.454442e-02	3.167518e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.749434e-01	1.160935e-01	6.279524e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.073547e+00	3.636474e-01	1.059582e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.819582e+00	4.182390e-01	1.149510e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.734898e+00	5.581927e-01	1.098982e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.622234e+00	5.210174e-01	7.452069e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.167279e+00	4.436410e-01	1.979232e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.061238e+00	3.659311e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	3.513067e+00	6.452897e-01	8.270090e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.619059e+00	5.759279e-01	2.319159e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.754850e+00	4.520404e-01	2.968591e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.011329e+00	2.481318e-01	2.932203e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.024395e-01	1.261748e-01	1.779185e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.832489e-02	8.945023e-03	1.420141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.350716e-01	9.542839e-02	6.207331e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.027259e-01	1.641116e-01	1.132890e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.751668e+00	4.785647e-01	2.152799e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.355890e+00	9.909177e-01	2.713111e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.283793e+00	1.338988e+00	2.186800e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.979118e+00	1.431766e+00	1.101775e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.188170e+00	8.070294e-01	1.132386e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.277127e+00	8.227301e-01	4.197269e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.672549e+00	1.022004e+00	3.710378e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.031135e+00	7.896114e-01	6.698743e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.720350e+00	5.176071e-01	6.331356e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.922072e-02	2.185883e-02	3.676566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.085724e-01	5.565543e-02	1.447944e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.720148e-01	2.416484e-01	6.454523e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.912830e+00	4.925574e-01	6.190392e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.001972e+00	3.338252e-01	1.320462e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.019584e+00	4.762198e-01	1.555830e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.195625e+00	5.585654e-01	4.455376e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.195953e+00	3.624729e-01	3.554085e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.809879e-01	1.528498e-01	2.067142e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.109694e-02	4.813933e-03	1.600556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.944514e-01	1.838601e-01	6.814123e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.184776e+00	5.277593e-01	1.422771e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.436674e+00	7.911723e-01	9.708480e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.675004e+00	6.271352e-01	9.727929e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.956767e+00	3.277786e-01	5.936089e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.109740e+00	3.994569e-01	3.449537e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.202520e+00	2.750662e-01	3.203055e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.984578e-01	1.410012e-01	2.242675e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.870275e-02	1.086637e-02	2.523860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.525317e+01	4.474741e+00	1.428675e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.904721e+01	4.085808e+00	5.382187e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.134011e+01	2.698550e+00	9.330464e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.081091e+00	6.781273e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	3.274002e+00	3.277225e-01	2.008223e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.371583e+00	4.612129e-01	5.109042e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.363820e+00	3.338469e-01	5.642596e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.476670e-02	1.519467e-02	4.243117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.622118e-01	6.819237e-02	1.532709e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.483263e-01	1.117948e-01	3.381546e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.362202e-01	1.413531e-01	5.475513e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.827069e-01	2.310483e-01	6.201116e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.362535e+00	2.729283e-01	6.672438e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.958276e+00	3.581803e-01	5.377752e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.501164e+00	3.545230e-01	2.902827e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.854481e+00	1.907516e-01	1.264057e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.920079e+00	2.900099e-01	7.455629e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.712730e+00	5.061406e-01	1.864099e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.148022e+00	5.302929e-01	2.440459e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.382618e+00	3.929815e-01	3.557643e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.491078e-01	2.185423e-01	2.416782e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.805326e-02	1.759663e-02	2.127867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.127533e+00	3.114641e-01	7.329304e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.508419e+00	3.058564e-01	1.053339e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.120976e+00	4.235437e-01	1.301907e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.547503e+00	4.518287e-01	1.399954e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.100856e+00	6.020622e-01	9.951170e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.412119e+00	6.500547e-01	5.002103e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.389140e+00	4.621934e-01	1.490146e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.147783e+00	2.513466e-01	4.074076e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.789160e+00	2.969713e-01	5.720153e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.252621e+00	3.525709e-01	1.948915e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.471282e+00	3.148482e-01	2.823162e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.852540e-01	1.839110e-01	2.455613e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.874784e-02	1.590384e-02	2.500232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.896876e+01	4.513939e+00	1.400826e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.953344e+01	2.887715e+00	7.451322e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.631860e+01	2.938707e+00	3.950656e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.369542e+01	2.839349e+00	1.865135e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.034166e+01	2.311284e+00	8.175601e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.232054e+00	1.169914e+00	2.363046e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.989713e+00	6.355955e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.979724e+00	3.254048e-01	2.884683e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.340141e+00	2.934341e-01	2.633988e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.708095e+00	4.393309e-01	4.225217e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.774855e+00	4.202386e-01	5.668930e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.719366e-02	2.452326e-02	4.384051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.072175e-01	5.491781e-02	4.874243e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.574871e-01	2.934624e-01	3.357281e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.037209e+00	4.840246e-01	5.074864e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.206586e+00	3.605889e-01	3.154601e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.906109e+00	5.010742e-01	7.006911e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.882728e+00	6.519633e-01	4.713153e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.198638e+00	2.227151e-01	4.251461e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.646594e-02	1.925693e-03	4.758837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.449133e-01	1.336284e-01	2.665088e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.080824e+00	5.129849e-01	4.859984e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.218936e+00	3.386389e-01	1.743478e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.704279e+00	6.165939e-01	1.201538e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.832386e+00	3.743945e-01	3.265057e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.740798e-01	2.394556e-02	2.888851e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.230544e-01	0.000000e+00	1.417886e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.116934e-03	1.992734e-04	9.816053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.436892e+00	7.461952e-01	1.149374e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.793508e+00	9.736815e-01	4.048259e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.975145e+00	9.868204e-01	1.034504e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.158437e+00	3.469979e-01	6.604153e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.929859e-02	0.000000e+00	5.270029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.704426e-02	2.573088e-02	6.002199e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.821738e-01	6.939356e-02	9.892085e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.024874e-01	1.081609e-01	2.180489e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.635691e-01	1.862170e-01	3.680347e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.323422e+00	2.732903e-01	4.518285e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.011866e+00	3.506345e-01	3.652905e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.637144e+00	3.398978e-01	3.579969e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.338271e+00	2.548112e-01	8.887088e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.543215e+00	2.763999e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	3.262368e+00	4.591564e-01	1.863492e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.532163e+00	4.416125e-01	3.215319e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.547246e+00	2.833664e-01	3.435952e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.301429e-01	1.118247e-01	2.452225e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.793075e-02	3.488068e-03	2.293167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.093140e-01	6.310090e-02	1.483451e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.768920e-01	1.004056e-01	2.649762e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.905709e-01	1.530513e-01	4.490177e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.233688e+00	2.518699e-01	5.063605e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.905119e+00	3.326767e-01	7.600888e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.772347e+00	4.055950e-01	5.478733e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.399542e+00	4.032556e-01	4.163631e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.993930e+00	3.387726e-01	6.569027e-02
2.025000e-01	1.750000e-02	1.750000e-02	4.087889e+00	2.948747e-01	3.039544e-03
2.400000e-01	2.000000e-02	2.000000e-02	3.669185e+00	3.795402e-01	5.086914e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.857070e+00	5.389595e-01	1.908924e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.791485e+00	3.058436e-01	2.574281e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.903366e-01	9.890103e-02	2.411558e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.737668e-01	3.598529e-02	1.303962e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.090455e-02	1.275717e-03	1.508991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.076928e-01	1.587845e-01	1.251438e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.620706e+00	3.101214e-01	1.331593e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.940122e+00	5.210716e-01	1.901982e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.719340e+00	7.722644e-01	1.747644e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.461981e+00	9.322421e-01	1.149702e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.644626e+00	1.107794e+00	2.167537e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.533591e+00	5.436078e-01	1.541512e-02
1.062500e-01	1.375000e-02	1.375000e-02	6.379711e+00	9.472076e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	4.293642e+00	7.445657e-01	3.333553e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.464375e+00	4.726988e-01	5.031245e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.171097e+00	1.161855e-01	4.266815e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.521405e-02	2.022001e-03	2.748807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.114236e-01	5.697205e-02	7.983753e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.553412e-01	2.115113e-01	3.156987e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.550917e+00	4.078609e-01	4.799929e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.829391e+00	3.968843e-01	1.622001e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.475876e+00	4.588301e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.604074e+00	4.945758e-01	3.959824e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.184025e+00	1.967275e-01	4.381855e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.284884e-01	1.643186e-02	2.663674e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.816268e-03	9.273857e-04	2.071743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.662692e-01	1.699608e-01	1.826516e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.292271e+00	3.406220e-01	6.491753e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.807707e+00	6.175905e-01	5.463724e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.759430e+00	6.354595e-01	2.747846e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.708168e+00	3.744653e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	2.510534e+00	3.763172e-01	2.761884e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.167982e+00	1.453551e-01	3.397338e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.882118e-01	2.503362e-03	2.624536e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.749051e-02	0.000000e+00	2.651369e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.264647e+01	2.729248e+00	5.075197e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.381708e+01	2.670390e+00	3.225627e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.180892e+01	2.139456e+00	1.002001e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.705362e+00	1.111566e+00	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	4.212415e+00	5.747835e-01	1.238791e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.992924e+00	2.146890e-01	5.892973e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.284712e-01	0.000000e+00	5.911195e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.686203e-02	0.000000e+00	3.387212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.625503e-01	9.121019e-02	1.128914e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.564466e-01	9.569194e-02	2.317536e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.234889e-01	1.625209e-01	2.491336e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.942511e-01	2.177502e-01	3.425480e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.282739e+00	2.854109e-01	3.953892e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.822153e+00	3.265467e-01	3.710374e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.411313e+00	3.447333e-01	1.702630e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.860913e+00	2.328768e-01	1.171138e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.131988e+00	3.078261e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.845426e+00	3.492005e-01	1.940680e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.247033e+00	3.742536e-01	3.036598e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.333197e+00	2.119993e-01	3.249849e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.230506e-01	1.022494e-01	2.346036e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.314993e-02	1.499396e-03	2.312349e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.466394e+00	5.022269e-01	3.689779e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.090581e+00	2.577078e-01	5.416971e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.551627e+00	3.318376e-01	6.564228e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.022583e+00	4.009784e-01	5.717799e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.387971e+00	3.786565e-01	6.995419e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.040928e+00	4.823781e-01	3.666327e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.363104e+00	4.033711e-01	2.419550e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.539223e+00	2.708109e-01	4.370519e-03
1.975000e-01	2.750000e-02	2.750000e-02	3.307264e+00	3.864917e-01	1.149647e-03
2.575000e-01	3.250000e-02	3.250000e-02	2.522980e+00	3.643440e-01	1.769299e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.485231e+00	1.732007e-01	2.554136e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.476139e-01	2.859039e-02	2.120546e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.597284e-02	4.228534e-03	2.241275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.105849e+01	3.931361e+00	6.157192e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.447444e+01	2.553507e+00	4.140003e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.363554e+01	2.312562e+00	2.992287e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.259205e+01	2.061453e+00	1.522797e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.067840e+01	1.504387e+00	9.475868e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.562834e+00	1.149943e+00	2.981915e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.955031e+00	8.258843e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	5.480834e+00	7.348423e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.784374e+00	3.023744e-01	2.541977e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.506923e+00	3.144016e-01	4.126727e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.285223e+00	8.439579e-02	4.681131e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.502841e-02	1.508112e-03	3.599037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.707051e-02	4.590484e-02	8.537746e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.179682e-01	3.879721e-01	7.650235e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.293719e+00	6.622029e-01	1.010285e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.604387e+00	5.907024e-01	1.332398e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.530318e+00	7.334114e-01	1.990768e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.442002e+00	7.923843e-01	6.415982e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.188834e+00	4.264725e-01	5.553799e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.208845e-02	2.791655e-02	5.588802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.907801e-01	2.778752e-01	5.244002e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.155506e+00	9.096484e-01	1.192747e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.115554e+00	5.201006e-01	1.511498e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.170746e+00	7.076149e-01	3.432502e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.767686e+00	5.080969e-01	5.455316e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.117052e-01	2.131649e-01	3.701103e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.092254e-01	8.694824e-02	1.610583e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.661693e-02	3.385331e-03	1.511031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.385279e+00	1.029859e+00	1.734825e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.166342e+00	1.758180e+00	1.397071e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.787462e+00	9.237072e-01	2.282333e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.226480e+00	9.469072e-01	9.898316e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.375827e-01	4.417835e-02	9.516266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.207196e-03	4.098484e-03	1.553132e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.043976e-02	3.519948e-02	1.145378e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.346619e-01	1.115243e-01	3.666662e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.261628e-01	2.706298e-01	6.409163e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.215360e+00	4.131892e-01	9.251001e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.996428e+00	5.125746e-01	9.131238e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.886827e+00	6.119053e-01	4.997524e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.415477e+00	4.908621e-01	7.856041e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.498098e+00	4.977753e-01	1.833744e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.155685e+00	6.957063e-01	2.223540e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.370651e+00	6.168641e-01	5.046923e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.638019e+00	5.222826e-01	5.064295e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.197427e-01	3.098112e-01	3.733659e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.070651e-02	2.200639e-02	4.488995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.953845e-02	1.432874e-02	5.625708e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.735006e-01	8.358500e-02	3.596649e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.309816e-01	2.320480e-01	7.190089e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.104685e+00	4.401677e-01	1.160703e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.867675e+00	6.282899e-01	1.382558e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.763714e+00	8.274666e-01	1.234791e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.423513e+00	7.641833e-01	7.988625e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.964633e+00	6.678299e-01	1.223999e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.858112e+00	4.025150e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	3.435486e+00	5.999637e-01	1.265353e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.667301e+00	6.329396e-01	3.796921e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.847792e+00	4.823611e-01	4.313754e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.103621e+00	2.775410e-01	3.928114e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.486705e-01	1.556644e-01	2.601193e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.384203e-02	1.089592e-02	2.551177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.745524e-01	6.503034e-02	4.359997e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.536619e-01	2.877803e-01	1.284264e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.767244e+00	8.267377e-01	2.216029e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.273364e+00	1.308458e+00	2.709362e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.040293e+00	1.883510e+00	2.342184e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.156183e+00	1.762647e+00	1.392149e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.643626e+00	1.237087e+00	1.475443e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.981648e+00	7.259271e-01	2.600258e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.771942e+00	1.001448e+00	5.249523e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.373382e+00	9.406128e-01	7.744540e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.005385e+00	5.709031e-01	8.443601e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.882254e-02	2.975245e-02	6.151759e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.244415e-01	5.861137e-02	1.671615e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.015913e-01	3.228174e-01	7.032147e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.011670e+00	6.053971e-01	6.158608e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.814678e+00	4.391306e-01	9.865879e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.808442e+00	3.827471e-01	1.762120e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.211886e+00	5.781760e-01	5.167571e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.274914e+00	4.081514e-01	5.091932e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.245767e-01	1.805009e-01	3.010722e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.702787e-02	8.832827e-03	2.427343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.817953e-01	2.288328e-01	8.223228e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.664207e+00	8.381494e-01	1.616502e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.477455e+00	9.831489e-01	8.141337e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.120796e+00	5.576341e-01	4.341489e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.696328e+00	2.349982e-01	1.183266e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.199321e+00	4.128051e-01	3.264755e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.363513e+00	3.440802e-01	4.445142e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.638375e-01	1.558185e-01	3.047130e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.537899e-02	1.387738e-02	3.532226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.277958e+01	7.990303e+00	1.654148e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.960129e+01	5.266910e+00	4.646486e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.069904e+00	2.291956e+00	4.498112e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.142788e+00	5.226778e-01	2.200646e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.184866e+00	2.486337e-01	1.301588e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.639761e+00	4.986455e-01	4.832484e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.674820e+00	4.419931e-01	6.540593e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.749539e-02	2.232305e-02	6.130542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.485842e-01	5.766898e-02	1.611509e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.726456e-01	1.270203e-01	3.913757e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.039160e-01	2.035664e-01	5.979831e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.010566e+00	3.381853e-01	6.820307e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.468743e+00	4.131784e-01	6.633983e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.021881e+00	4.701328e-01	5.796735e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.473602e+00	4.791744e-01	3.019349e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.744921e+00	3.240841e-01	1.150245e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.752500e+00	3.342303e-01	7.143295e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.572419e+00	4.769556e-01	1.918285e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.090588e+00	4.942968e-01	4.010764e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.464829e+00	4.279907e-01	4.314733e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.172330e-01	2.639798e-01	3.289671e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.762778e-02	2.035069e-02	4.353871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.186875e+00	3.086561e-01	8.657825e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.849138e+00	3.568951e-01	1.502268e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.542155e+00	6.869660e-01	1.530439e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.021184e+00	7.661247e-01	1.368794e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.229312e+00	7.717160e-01	8.637793e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.267972e+00	7.832962e-01	4.545890e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.038731e+00	5.142058e-01	1.199554e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.841765e+00	3.090765e-01	2.293313e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.597506e+00	1.938438e-01	1.082132e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.256867e+00	3.917596e-01	2.140800e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.567018e+00	3.496642e-01	3.679495e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.719572e-01	2.154975e-01	3.124935e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.719699e-02	1.859826e-02	4.108054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.475103e+01	6.781011e+00	1.612611e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.164522e+01	4.811775e+00	7.269354e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.679711e+01	3.907013e+00	3.860136e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.287266e+01	3.174344e+00	1.317360e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.802760e+00	2.258560e+00	4.602405e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.031553e+00	1.240915e+00	1.373339e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.212120e+00	5.941664e-01	2.627077e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.491076e+00	2.010214e-01	6.385523e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.323853e+00	3.311732e-01	1.272449e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.869108e+00	4.968689e-01	3.630668e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.014425e+00	4.259711e-01	6.266442e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.101846e-01	3.175040e-02	6.641391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.300532e-01	5.737153e-02	4.641623e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.035002e+00	3.258353e-01	4.283463e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.423039e+00	4.943106e-01	5.240241e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.560683e+00	2.917963e-01	1.898271e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.739246e+00	6.575292e-01	1.960382e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.337875e+00	5.119514e-01	4.561623e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.667107e-01	1.181210e-01	3.575499e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.577783e-02	5.755233e-03	3.912969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.657126e-01	1.621409e-01	2.835310e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.604547e+00	4.916395e-01	5.926566e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.399910e+00	2.381584e-01	1.903022e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.173500e+00	6.125320e-01	1.750741e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.432079e+00	2.166630e-01	3.040876e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.535396e-01	1.013505e-02	2.226878e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.605594e-01	0.000000e+00	1.092038e-01
7.750000e-01	2.250000e-01	2.250000e-01	5.958317e-03	8.515484e-04	8.712548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.144735e+00	7.595426e-01	1.212842e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.161336e+00	8.739521e-01	1.761945e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.267590e+00	8.670845e-01	1.531225e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.893907e+00	2.619326e-01	5.826776e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.797425e-02	5.671101e-04	4.592945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.733796e-02	1.825602e-02	3.887596e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.696373e-01	6.699374e-02	1.001114e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.183276e-01	1.201142e-01	2.527808e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.406442e-01	2.131335e-01	4.171631e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.436862e+00	2.997441e-01	5.770683e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.233821e+00	3.605606e-01	4.625638e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.973915e+00	3.283841e-01	2.011067e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.473060e+00	1.831180e-01	6.956228e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.624462e+00	4.430340e-01	2.598494e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.101336e+00	5.160847e-01	2.086760e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.290644e+00	5.135029e-01	3.260651e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.338761e+00	1.987685e-01	3.066158e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.170634e-01	4.110033e-02	2.280079e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.768342e-02	5.941951e-03	2.009303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.391595e-01	3.258560e-02	1.387915e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.721838e-01	8.214903e-02	2.973785e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.439715e-01	1.767673e-01	4.476248e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.506071e+00	2.840290e-01	7.116692e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.308585e+00	3.767196e-01	8.931665e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.251309e+00	4.384777e-01	5.494421e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.846339e+00	3.848723e-01	3.424125e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.223367e+00	2.544363e-01	6.461747e-02
2.025000e-01	1.750000e-02	1.750000e-02	4.058819e+00	3.505304e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	3.455604e+00	5.920775e-01	1.088818e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.452907e+00	4.271491e-01	2.005009e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.541688e+00	2.471895e-01	2.306509e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.159641e-01	7.574243e-02	1.885345e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.506010e-01	1.830304e-02	1.272148e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.386740e-02	1.443505e-03	1.298858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.224460e-01	1.284574e-01	1.145580e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.694696e+00	2.902289e-01	1.648528e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.556823e+00	7.257221e-01	1.787008e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.609428e+00	8.431683e-01	1.961442e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.355820e+00	8.862718e-01	1.159338e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.167351e+00	8.826018e-01	7.196899e-02
8.125000e-02	1.125000e-02	1.125000e-02	7.513309e+00	6.719341e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.816824e+00	9.374389e-01	6.860404e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.860281e+00	6.795924e-01	3.171162e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.178895e+00	3.240760e-01	4.864862e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.103481e+00	1.023892e-01	4.012924e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.780644e-02	2.054658e-03	2.453202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.296922e-01	6.159501e-02	9.840494e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.700027e-01	2.344494e-01	4.052107e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.904145e+00	4.476458e-01	4.543198e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.097301e+00	3.155897e-01	9.279133e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.259410e+00	4.878825e-01	1.034024e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.169307e+00	4.308415e-01	3.979938e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.027026e+00	1.024139e-01	3.685018e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.371824e-01	3.357488e-02	2.061661e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.786025e-03	1.440166e-03	1.811690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.910145e-01	1.727195e-01	2.706136e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.790941e+00	4.395536e-01	8.735307e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.548614e+00	6.966902e-01	6.433323e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.046871e+00	4.963574e-01	7.825939e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.421399e+00	4.904068e-01	2.521789e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.074064e+00	3.269099e-01	2.685885e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.857463e-01	7.127392e-02	3.201872e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.172647e-01	0.000000e+00	2.026139e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.661192e-02	7.733089e-04	2.290333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.712700e+01	3.311184e+00	7.704138e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.833367e+01	3.157350e+00	3.598227e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.290105e+01	2.050548e+00	7.092921e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.186464e+00	9.650259e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	3.430119e+00	4.266033e-01	2.244226e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.832035e+00	1.703386e-01	4.769553e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.206735e-01	0.000000e+00	4.966221e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.715477e-02	0.000000e+00	3.079712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.386222e-01	7.470893e-02	1.244571e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.268233e-01	1.218434e-01	2.393649e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.473473e-01	1.794290e-01	3.913586e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.919053e-01	2.416751e-01	4.303462e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.476658e+00	3.245402e-01	4.311802e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.040600e+00	3.510679e-01	3.797766e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.643642e+00	3.322821e-01	1.389887e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.025355e+00	1.806159e-01	4.779941e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.073366e+00	3.505675e-01	2.279003e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.704396e+00	4.443194e-01	2.246455e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.018554e+00	3.804122e-01	3.218306e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.160900e+00	1.482656e-01	3.086304e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.353986e-01	2.195119e-02	2.230496e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.554340e-02	4.581632e-03	2.012459e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.436758e+00	4.548345e-01	4.029482e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.382823e+00	2.895551e-01	6.190986e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.930296e+00	3.962974e-01	8.970348e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.445700e+00	4.710465e-01	1.006729e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.249366e+00	5.845029e-01	5.988057e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.526701e+00	4.865485e-01	3.259110e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.762310e+00	4.651009e-01	1.423668e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.528618e+00	1.887552e-01	5.980700e-03
1.975000e-01	2.750000e-02	2.750000e-02	3.055461e+00	3.627824e-01	9.171289e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.158661e+00	3.087201e-01	2.114255e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.301592e+00	1.511121e-01	2.310969e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.065157e-01	2.419093e-02	1.721783e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.426995e-02	1.015802e-03	2.178677e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.519061e+01	4.309129e+00	8.406189e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.794669e+01	2.862512e+00	6.089247e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.745579e+01	2.714111e+00	1.869908e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.453888e+01	2.158314e+00	1.362131e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.183727e+01	1.558679e+00	7.003513e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.872315e+00	1.205157e+00	8.131561e-02
4.125000e-02	8.750000e-03	8.750000e-03	6.711862e+00	1.023629e+00	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	4.612140e+00	4.511982e-01	2.873965e-03
9.625000e-02	1.875000e-02	1.875000e-02	3.435504e+00	4.170071e-01	2.153674e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.303340e+00	2.575672e-01	3.589919e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.232642e+00	7.269427e-02	4.335168e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.776476e-02	1.524839e-04	3.222350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.705491e-02	5.006964e-02	1.060781e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.004890e+00	4.159445e-01	7.711013e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.396322e+00	6.579446e-01	8.813341e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.546456e+00	4.493314e-01	2.022660e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.493882e+00	7.715561e-01	2.048403e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.328175e+00	7.454011e-01	6.608027e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.181000e+00	4.593285e-01	4.808755e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.894056e-02	2.762224e-02	5.011489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.624899e-01	2.988531e-01	5.736021e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.339915e+00	9.361398e-01	1.074431e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.053763e+00	4.132973e-01	1.216924e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.066907e+00	7.022247e-01	3.927255e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.687678e+00	4.866539e-01	5.357713e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.084857e-01	2.347155e-01	3.172766e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.028082e-01	9.303298e-02	1.479264e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.671904e-02	4.685057e-03	1.351006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.554425e+00	1.059595e+00	1.844932e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.415233e+00	1.787052e+00	1.226550e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.752665e+00	9.159151e-01	2.817936e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.053113e+00	9.441001e-01	1.002857e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.290420e-01	4.330588e-02	9.039793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.091333e-03	4.822737e-03	2.171549e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.094130e-02	3.974124e-02	1.345328e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.800649e-01	1.483962e-01	3.807137e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.630011e-01	2.648129e-01	6.572030e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.328684e+00	4.573231e-01	8.866350e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.075105e+00	5.214996e-01	9.019411e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.901287e+00	5.397856e-01	5.050777e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.404922e+00	3.799830e-01	1.267991e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.440558e+00	4.925013e-01	2.275698e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.044793e+00	6.301934e-01	3.061110e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.395534e+00	7.487518e-01	4.265426e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.612111e+00	5.342088e-01	4.160353e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.737305e-01	2.933828e-01	3.612701e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.809226e-02	2.186945e-02	4.135271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.828634e-02	1.379385e-02	9.147532e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.197681e-01	1.028049e-01	3.908567e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.837771e-01	2.580426e-01	8.077848e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.229306e+00	4.826923e-01	1.149682e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.017446e+00	6.938702e-01	1.375799e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.912306e+00	8.537248e-01	1.109665e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.622347e+00	8.452304e-01	6.951734e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.889745e+00	5.098392e-01	2.364167e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.827382e+00	3.619339e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	3.301879e+00	5.860818e-01	2.360461e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.616126e+00	6.664963e-01	3.797160e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.791128e+00	4.803427e-01	4.314404e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.081114e+00	3.055868e-01	3.382423e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.441504e-01	1.551814e-01	2.227210e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.285833e-02	1.229510e-02	2.463694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.573561e-01	5.278916e-02	6.076997e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.511012e-01	3.588428e-01	1.466956e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.866038e+00	7.929457e-01	2.402441e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.467140e+00	1.390114e+00	2.760317e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.289901e+00	1.930658e+00	2.367219e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.331929e+00	1.696168e+00	1.350748e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.618784e+00	1.035357e+00	2.318463e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.064612e+00	8.746268e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	4.711035e+00	1.141997e+00	5.168551e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.217341e+00	8.937273e-01	8.292651e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.945908e+00	5.926968e-01	7.778062e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.481871e-02	2.827382e-02	5.692457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.394459e-01	6.824797e-02	1.911116e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.684692e-01	3.503879e-01	6.835104e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.008976e+00	5.352390e-01	6.371663e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.824690e+00	4.024535e-01	1.120427e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.815790e+00	4.073931e-01	1.718677e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.157722e+00	5.764854e-01	5.149861e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.247302e+00	4.358723e-01	4.876857e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.063649e-01	1.702595e-01	2.511742e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.568617e-02	8.032901e-03	2.312821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.021705e+00	2.990814e-01	9.356108e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.869275e+00	8.785056e-01	1.571869e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.550573e+00	9.478811e-01	7.741595e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.140833e+00	5.108683e-01	7.665595e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.669014e+00	2.434150e-01	1.227541e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.117468e+00	3.920927e-01	3.726384e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.309910e+00	3.263339e-01	4.288748e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.579507e-01	1.787798e-01	2.781372e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.607946e-02	1.511286e-02	3.016382e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.542672e+01	8.599339e+00	1.728181e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.023874e+01	5.290311e+00	4.229282e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.176821e+00	2.238469e+00	4.422348e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.207259e+00	4.872592e-01	1.308298e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.143492e+00	2.324321e-01	1.484883e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.529972e+00	4.673809e-01	5.004146e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.597234e+00	4.257150e-01	7.113756e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.437011e-02	2.370383e-02	5.629811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.585640e-01	6.626088e-02	1.877891e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.914610e-01	1.314785e-01	4.145728e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.753980e-01	2.253446e-01	5.937631e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.046342e+00	3.125406e-01	6.990704e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.578286e+00	4.759110e-01	6.359507e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.075527e+00	4.780752e-01	5.453013e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.497285e+00	4.298397e-01	2.996116e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.747773e+00	2.701230e-01	8.105914e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.742410e+00	3.059039e-01	1.060835e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.499071e+00	4.517696e-01	2.700352e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.054357e+00	5.034065e-01	3.971607e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.419014e+00	4.379340e-01	3.464967e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.848328e-01	2.543570e-01	3.378110e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.522823e-02	2.033079e-02	3.809722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.324709e+00	3.979033e-01	9.375623e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.975445e+00	4.063074e-01	1.503059e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.815463e+00	7.273157e-01	1.435265e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.142507e+00	7.947783e-01	1.336889e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.315306e+00	7.936906e-01	8.772694e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.324600e+00	7.328247e-01	4.117424e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.102650e+00	5.360806e-01	1.430202e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.828306e+00	2.992813e-01	1.209651e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.582651e+00	2.845908e-01	9.027668e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.152927e+00	3.439786e-01	3.106369e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.530409e+00	3.479361e-01	3.422143e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.524481e-01	2.318818e-01	2.745637e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.551556e-02	1.992448e-02	3.684779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.703727e+01	7.325087e+00	1.707759e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.295697e+01	5.301255e+00	6.036813e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.710699e+01	3.881286e+00	3.989984e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.287191e+01	3.199132e+00	1.875983e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.016370e+00	2.080353e+00	4.024531e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.002489e+00	1.175584e+00	2.449085e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.307843e+00	5.707802e-01	8.559192e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.506237e+00	1.942260e-01	8.047712e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.232615e+00	2.962584e-01	1.436788e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.809985e+00	4.812185e-01	4.100934e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.951446e+00	4.764448e-01	6.026138e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.052912e-01	3.046022e-02	6.270918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.355141e-01	5.668485e-02	6.487427e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.107378e+00	3.332123e-01	4.369150e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.398933e+00	4.585926e-01	5.389127e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.537009e+00	2.605467e-01	2.247718e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.683234e+00	5.798875e-01	1.840445e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.347964e+00	5.405048e-01	4.272471e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.762658e-01	1.535166e-01	3.331118e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.318068e-02	6.157438e-03	3.940831e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.414084e-01	1.817021e-01	3.289947e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.685384e+00	4.990266e-01	5.785690e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.389424e+00	2.924873e-01	4.545001e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.072205e+00	5.300950e-01	1.946845e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.401556e+00	2.438439e-01	2.915580e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.541574e-01	2.245497e-02	2.140258e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.424119e-01	0.000000e+00	1.174014e-01
7.750000e-01	2.250000e-01	2.250000e-01	4.521601e-03	1.984868e-03	8.562754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.468577e+00	8.844405e-01	1.256838e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.272099e+00	9.124053e-01	1.431254e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.024142e+00	7.762799e-01	2.106948e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.804778e+00	2.854542e-01	6.083402e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.657342e-02	8.904484e-04	4.437651e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.001571e-02	2.240369e-02	5.128581e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.712717e-01	5.520013e-02	1.277266e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.476650e-01	1.198329e-01	2.877613e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.969362e-01	2.348365e-01	4.172149e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.489522e+00	2.945992e-01	5.374266e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.263559e+00	3.621725e-01	4.534744e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.002396e+00	3.138233e-01	1.832848e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.465576e+00	1.835928e-01	9.054757e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.500542e+00	3.391517e-01	2.738079e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.177774e+00	5.892831e-01	2.341297e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.184802e+00	4.732153e-01	3.116330e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.326307e+00	2.209153e-01	2.919041e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.145771e-01	5.472984e-02	2.220805e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.617220e-02	4.747606e-03	2.182546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.609617e-01	4.667494e-02	1.380383e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.071485e-01	9.047354e-02	3.968574e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.134756e-01	1.978123e-01	6.024597e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.629165e+00	3.158442e-01	7.829930e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.556314e+00	4.473297e-01	6.914326e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.260725e+00	4.168583e-01	6.291906e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.848814e+00	3.763039e-01	4.156535e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.174141e+00	2.295464e-01	6.713628e-02
2.025000e-01	1.750000e-02	1.750000e-02	4.074991e+00	4.483939e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	3.371189e+00	4.911018e-01	1.242358e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.440508e+00	4.400487e-01	2.209665e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.514650e+00	2.737828e-01	2.194279e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.797119e-01	7.898343e-02	2.185937e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.349825e-01	8.217523e-04	1.423596e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.238929e-02	2.602724e-03	1.277419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.617940e-01	1.494411e-01	1.289055e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.921146e+00	3.393058e-01	1.657147e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.789853e+00	6.553554e-01	2.087325e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.960253e+00	1.126590e+00	1.776555e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.512880e+00	1.039205e+00	1.014439e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.125404e+00	6.840383e-01	2.385226e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.494878e+00	7.640169e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.706936e+00	8.533910e-01	8.860910e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.783479e+00	7.198343e-01	3.393607e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.141173e+00	3.805769e-01	4.867388e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.045574e+00	8.839891e-02	4.359886e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.643452e-02	1.651362e-03	2.492554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.391850e-01	7.040829e-02	1.078024e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.332848e-01	2.528137e-01	4.463921e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.941990e+00	4.495108e-01	4.385827e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.069770e+00	3.003140e-01	1.369004e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.226785e+00	4.994615e-01	1.323624e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.147840e+00	4.340554e-01	3.935763e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.009680e+00	1.315529e-01	3.767335e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.169507e-01	2.426615e-02	2.094410e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.012177e-02	4.076129e-03	1.738858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.896418e-01	2.345787e-01	2.859641e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.961878e+00	4.863242e-01	9.496400e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.740173e+00	8.391128e-01	5.567035e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.990673e+00	4.160064e-01	4.774440e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.329564e+00	4.049613e-01	6.399424e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.002850e+00	3.066429e-01	3.048838e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.009824e+00	1.155305e-01	2.945160e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.359505e-01	0.000000e+00	1.865968e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.051989e-02	1.539728e-03	2.486367e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.934583e+01	3.980315e+00	8.747143e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.954221e+01	3.689842e+00	3.159712e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.299565e+01	1.981551e+00	4.463967e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.958782e+00	8.226701e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	3.347431e+00	4.371455e-01	2.448088e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.757876e+00	1.693836e-01	5.391346e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.224199e-01	1.002705e-02	4.785699e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.849817e-02	0.000000e+00	2.826906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.393347e-01	8.541198e-02	1.552835e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.345240e-01	1.255992e-01	2.587057e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.992397e-01	1.867195e-01	3.697551e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.916081e-01	2.470820e-01	4.682840e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.528713e+00	3.277425e-01	3.742544e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.122847e+00	3.566424e-01	3.760535e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.599848e+00	2.899789e-01	1.358783e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.028407e+00	1.878769e-01	1.866223e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.037417e+00	3.562426e-01	4.339203e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.694136e+00	4.318671e-01	2.274044e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.968546e+00	3.513577e-01	3.070135e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.171155e+00	1.844904e-01	2.806145e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.302660e-01	3.128033e-02	2.235566e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.406601e-02	4.312257e-03	2.191586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.489348e+00	4.023647e-01	5.011412e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.424835e+00	2.937973e-01	8.057443e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.126468e+00	4.580747e-01	7.728171e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.604425e+00	4.978725e-01	1.004179e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.327315e+00	5.595858e-01	5.664796e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.593595e+00	4.900794e-01	3.908528e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.663142e+00	3.164788e-01	9.319796e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.508690e+00	2.396851e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.999787e+00	3.485069e-01	9.865060e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.178786e+00	3.140343e-01	2.171069e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.290630e+00	1.738466e-01	2.174992e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.921129e-01	2.778414e-02	1.888708e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.203002e-02	1.148089e-03	2.190909e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.711451e+01	4.896875e+00	9.620598e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.013934e+01	3.242960e+00	4.896407e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.727105e+01	2.637639e+00	3.217024e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.488587e+01	2.283916e+00	1.591723e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.186274e+01	1.603817e+00	3.163368e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.942872e+00	1.102660e+00	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.462406e+00	7.429724e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	4.657569e+00	5.364399e-01	3.726533e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.322614e+00	3.804687e-01	2.618259e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.205350e+00	2.440869e-01	4.311999e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.210459e+00	1.089144e-01	4.393861e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.805697e-02	1.679849e-03	3.087683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.825193e-01	8.791916e-02	1.491758e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.574345e+00	5.546984e-01	9.358965e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.159763e+00	7.000328e-01	5.918863e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.660250e+00	4.265848e-01	1.953459e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.895299e+00	7.465976e-01	4.831018e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.713435e+00	5.377176e-01	5.499213e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.062360e-01	2.645841e-01	4.018480e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.653143e-02	1.864784e-02	3.957691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.254702e+00	4.492363e-01	7.217310e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.282748e+00	9.742898e-01	7.287836e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.883402e+00	4.656665e-01	1.886076e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.412104e+00	5.877998e-01	5.000535e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.296844e+00	3.432167e-01	4.238353e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.338354e-01	1.422788e-01	2.722284e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.573140e-01	6.855808e-02	1.151065e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.518691e-02	4.137059e-03	1.282765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.845367e+00	1.527304e+00	2.051803e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.426438e+00	1.482328e+00	5.722284e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.995858e+00	9.957995e-01	5.946101e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.293010e+00	6.381365e-01	9.456281e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.066755e-01	3.203055e-02	6.796918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.180102e-03	4.807333e-03	2.876856e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.138448e-01	6.631600e-02	1.958293e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.486159e-01	2.255577e-01	5.382553e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.051016e+00	4.146832e-01	8.260190e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.936185e+00	6.015946e-01	9.474536e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.794324e+00	6.148456e-01	6.245334e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.438374e+00	4.559565e-01	1.392196e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.508373e+00	3.626622e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.237582e+00	6.470706e-01	1.526069e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.572941e+00	6.144598e-01	4.497158e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.822273e+00	4.969588e-01	4.905128e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.203993e+00	3.826766e-01	3.885333e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.202334e-01	1.859597e-01	3.128815e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.015945e-02	1.618533e-02	2.962016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.244669e-02	2.646075e-02	1.320187e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.032176e-01	1.945129e-01	6.263017e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.067014e+00	4.433881e-01	1.229373e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.996756e+00	7.450918e-01	1.425944e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.055955e+00	9.742876e-01	1.334750e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.871242e+00	9.525844e-01	8.201009e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.219491e+00	7.187682e-01	2.057051e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.110616e+00	3.278775e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.567141e+00	5.307811e-01	1.303992e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.903347e+00	6.085986e-01	2.892521e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.044644e+00	4.202952e-01	4.840318e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.436166e+00	3.840651e-01	3.977529e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.453679e-01	2.043644e-01	2.990201e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.348871e-01	1.097395e-01	1.769252e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.458834e-02	9.258752e-03	2.030256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.703183e-01	1.201862e-01	8.115910e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.166203e+00	5.236704e-01	2.158752e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.069949e+00	1.384258e+00	3.061073e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.297336e+00	2.128671e+00	3.009892e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.967755e+00	2.193211e+00	1.924882e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.497490e+00	1.617335e+00	4.679217e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.889529e+00	6.055131e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.528079e+00	9.810266e-01	3.810325e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.004549e+00	9.568825e-01	6.788685e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.514047e+00	6.540440e-01	9.003997e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.519315e+00	4.357252e-01	6.926914e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.743414e-02	2.096443e-02	4.513789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.402104e-01	1.099346e-01	2.597480e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.320147e+00	4.732478e-01	8.008553e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.609048e+00	5.927438e-01	3.755942e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.846210e+00	2.678002e-01	1.072035e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.504477e+00	4.848203e-01	2.945931e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.698765e+00	4.297464e-01	4.512388e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.106172e-01	2.764752e-01	4.029149e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.787824e-01	1.283185e-01	1.865949e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.063679e-02	6.352806e-03	1.958694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.869647e+00	5.274695e-01	1.368069e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.254536e+00	1.186097e+00	1.623755e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.082080e+00	9.455030e-01	3.767333e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.952607e+00	2.859595e-01	1.233261e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.473947e+00	2.871886e-01	1.728643e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.826049e+00	3.502752e-01	3.441711e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.051564e+00	2.405058e-01	3.374249e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.426459e-01	1.194203e-01	2.259900e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.971736e-02	1.265293e-02	2.773304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.602855e+01	1.220552e+01	1.912221e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.358810e+01	5.714923e+00	2.823613e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.241748e+00	1.330510e+00	2.960264e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.875157e+00	2.247469e-01	1.998184e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.930365e+00	2.734001e-01	1.655330e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.215272e+00	4.181099e-01	5.138166e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.340337e+00	3.297895e-01	5.518379e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.575439e-02	1.882278e-02	4.514625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.239125e-01	9.527431e-02	2.297733e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.774275e-01	2.023301e-01	5.324399e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.005362e+00	3.403529e-01	6.930226e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.490176e+00	4.296431e-01	7.688943e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.099654e+00	5.416095e-01	5.753641e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.568806e+00	4.931542e-01	3.160861e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.803005e+00	3.720652e-01	4.922666e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.765616e+00	2.732680e-01	9.032738e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.588303e+00	3.798193e-01	1.844538e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.168369e+00	4.175382e-01	3.634274e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.662505e+00	3.822385e-01	3.787902e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.089481e+00	2.966444e-01	3.756121e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.825161e-01	1.764130e-01	2.719889e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.833281e-02	1.453770e-02	2.942951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.029341e+00	5.405964e-01	1.318964e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.276205e+00	7.038414e-01	1.799681e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.035038e+00	9.166086e-01	1.591314e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.252259e+00	1.006140e+00	1.130935e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.121921e+00	9.403790e-01	4.907568e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.621294e+00	6.959960e-01	1.186888e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.074829e+00	3.336241e-01	5.550905e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.696576e+00	2.116172e-01	1.370841e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.418923e+00	2.822538e-01	1.054787e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.866026e+00	2.942785e-01	3.307145e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.260279e+00	2.654821e-01	3.065002e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.624030e-01	1.397889e-01	2.775528e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.326443e-02	1.619465e-02	2.914197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.554893e+01	1.040479e+01	1.800478e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.875429e+01	6.349058e+00	4.709079e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.031716e+01	4.618543e+00	1.862017e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.368863e+01	3.058073e+00	7.461444e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.498498e+00	1.471797e+00	5.117691e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.645957e+00	6.804502e-01	1.142995e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.919150e+00	3.024558e-01	1.704110e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.302114e+00	1.385922e-01	6.059574e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.029220e+00	3.089741e-01	1.638482e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.461765e+00	3.712381e-01	4.612337e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.659758e+00	3.782591e-01	5.602495e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.726125e-02	2.366193e-02	5.214721e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.064769e-01	7.379729e-02	7.215242e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.581754e+00	4.027599e-01	4.858387e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.028436e+00	4.526491e-01	4.742485e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.909856e+00	2.888217e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.089993e+00	5.826819e-01	3.429466e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.647601e+00	3.536739e-01	3.862561e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.505648e-01	7.346732e-02	2.602388e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.562344e-02	5.697910e-03	2.892656e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.472800e+00	2.503802e-01	3.770319e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.515695e+00	4.762434e-01	4.700580e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.263340e+00	4.708373e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.274303e+00	4.074765e-01	2.327694e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.000832e+00	1.183129e-01	2.471871e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.308062e-01	1.646919e-02	1.601280e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.503915e-01	4.909931e-03	8.146903e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.138413e-03	1.922329e-03	7.145299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.083021e+00	9.550546e-01	1.333589e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.596137e+00	9.660601e-01	4.015480e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.937968e+00	6.541671e-01	3.856189e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.368201e+00	1.598034e-01	5.072034e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.091110e-02	5.854963e-04	3.413741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.162192e-02	1.566213e-02	5.031853e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.055334e-01	7.204628e-02	1.666903e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.179673e-01	2.075915e-01	3.074078e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.198375e+00	2.965654e-01	5.242210e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.939997e+00	3.840951e-01	5.252022e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.803303e+00	3.751236e-01	4.131353e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.485105e+00	2.573883e-01	7.238445e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.631061e+00	2.972327e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.360800e+00	5.199364e-01	1.721979e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.637419e+00	5.164622e-01	3.005498e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.703328e+00	2.974177e-01	3.169981e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.005870e+00	1.570934e-01	2.457694e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.599430e-01	3.953975e-02	1.628488e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.708577e-02	1.668441e-03	1.776885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.439794e-01	3.737958e-02	2.025996e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.118397e-01	1.452140e-01	5.055394e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.466530e+00	3.356703e-01	7.691705e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.395503e+00	4.297620e-01	9.121548e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.455648e+00	5.068995e-01	6.916547e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.131173e+00	4.414592e-01	4.964808e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.570913e+00	2.996051e-01	9.730840e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.397558e+00	3.658330e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.771560e+00	5.801272e-01	7.514197e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.818153e+00	4.933608e-01	1.721704e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.894040e+00	3.003183e-01	2.117842e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.124653e+00	1.362309e-01	2.232316e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.031381e-01	3.985191e-02	1.705525e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.709886e-01	6.868298e-03	9.969490e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.947928e-02	1.222716e-03	1.102568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.335498e-01	1.882700e-01	1.693639e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.830242e+00	6.219154e-01	2.222898e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.393488e+00	9.445845e-01	2.594041e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.871701e+00	1.067119e+00	1.912297e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.340799e+00	1.038251e+00	3.957754e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.962733e+00	8.413199e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.111026e+00	9.946324e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.781716e+00	7.541793e-01	2.446217e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.936955e+00	4.935785e-01	4.838104e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.645753e+00	2.521166e-01	4.372798e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.462319e-01	5.977630e-02	3.141106e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.087235e-02	3.220700e-04	2.023582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.023795e-01	8.995955e-02	1.365456e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.101076e+00	3.534420e-01	4.994435e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.497158e+00	4.668356e-01	3.832185e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.368771e+00	2.751274e-01	9.399754e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.737860e+00	4.678268e-01	2.905351e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.607458e+00	2.880752e-01	3.942715e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.528704e-01	8.897757e-02	2.934778e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.472798e-01	1.079649e-02	1.590218e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.323807e-02	4.480010e-03	1.408374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.070683e+00	2.811508e-01	4.697944e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.098865e+00	6.884771e-01	1.127451e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.550197e+00	7.278843e-01	4.609972e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.247355e+00	3.788401e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.889259e+00	4.207840e-01	1.634680e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.605028e+00	2.147874e-01	2.866633e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.648650e-01	5.768613e-02	2.585256e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.300154e-01	0.000000e+00	1.699630e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.757383e-02	2.639943e-03	1.805405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.308307e+01	5.809652e+00	1.168386e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.502794e+01	3.818896e+00	2.784447e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.376803e+01	2.063548e+00	1.257439e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.806091e+00	7.084196e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.877171e+00	3.490932e-01	3.195111e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.591857e+00	1.884824e-01	4.317151e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.866315e-01	6.054744e-03	4.221652e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.609300e-02	8.310227e-04	2.438959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.709648e-01	8.995540e-02	1.723728e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.801484e-01	1.771739e-01	3.050905e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.074525e-01	2.428765e-01	4.616718e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.399577e+00	3.564103e-01	4.335749e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.924246e+00	3.931202e-01	4.409969e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.577951e+00	3.723658e-01	2.125490e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.010155e+00	2.784189e-01	6.327672e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.106875e+00	2.411469e-01	1.236342e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.895246e+00	4.321962e-01	1.621740e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.269673e+00	3.849063e-01	2.909589e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.543912e+00	2.252867e-01	3.252219e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.136579e-01	1.246701e-01	2.424428e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.151496e-01	2.301738e-02	1.675015e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.669942e-02	1.391086e-03	1.775566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.736313e+00	3.779648e-01	6.023321e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.203945e+00	4.575565e-01	1.011077e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.904702e+00	5.440463e-01	1.238765e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.933917e+00	7.114594e-01	7.040783e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.155814e+00	5.803999e-01	5.880573e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.230185e+00	4.600736e-01	1.816872e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.941821e+00	3.021894e-01	2.001453e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.434043e+00	3.783005e-01	1.440960e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.656601e+00	3.705308e-01	1.576143e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.764661e+00	2.065909e-01	2.223173e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.007580e+00	9.771367e-02	2.172350e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.783564e-01	2.661645e-02	1.428646e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.766084e-02	1.417620e-03	1.670413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.904438e+01	6.145482e+00	1.190382e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.705201e+01	3.733448e+00	4.155409e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.193376e+01	3.188858e+00	1.724135e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.699723e+01	1.891272e+00	1.087980e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.282021e+01	1.913292e+00	1.467966e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.657116e+00	9.872884e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	5.862382e+00	6.196427e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.958329e+00	3.657212e-01	1.107709e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.896626e+00	2.864064e-01	2.926092e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.909310e+00	2.093082e-01	4.239092e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.025643e+00	5.537755e-02	3.744130e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.215532e-02	1.041111e-03	2.537382e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.031709e-01	9.356841e-02	1.602849e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.677025e+00	5.619797e-01	9.616308e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.175408e+00	6.146954e-01	5.518411e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.655762e+00	4.749547e-01	2.795016e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.814881e+00	7.310350e-01	4.930562e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.634416e+00	5.073849e-01	5.579909e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.001423e-01	2.743447e-01	3.414087e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.418027e-02	2.052917e-02	3.802193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.384918e+00	4.920735e-01	7.582889e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.296672e+00	8.576113e-01	6.720710e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.788609e+00	4.990080e-01	2.009474e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.367743e+00	5.413537e-01	4.607895e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.253373e+00	3.329362e-01	4.032186e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.242655e-01	1.660395e-01	2.454472e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.486901e-01	7.328803e-02	1.171821e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.470361e-02	4.573877e-03	1.145757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.124634e+00	1.609304e+00	2.137652e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.425379e+00	1.299825e+00	5.542823e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.879478e+00	1.004796e+00	6.196644e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.232190e+00	6.641272e-01	8.492585e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.021560e-01	3.240138e-02	6.666193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.279036e-02	8.933406e-03	2.870244e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.290748e-01	7.224702e-02	2.260497e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.733630e-01	2.146073e-01	6.082282e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.135486e+00	4.259754e-01	8.916028e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.987835e+00	5.203372e-01	9.638376e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.871938e+00	6.071627e-01	5.977689e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.444512e+00	4.192921e-01	1.073025e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.464850e+00	3.658105e-01	2.217446e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.231964e+00	6.922230e-01	1.531998e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.510490e+00	6.053296e-01	4.339173e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.809996e+00	5.298091e-01	4.488600e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.149560e+00	3.753183e-01	3.650840e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.047373e-01	1.903685e-01	2.844341e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.648596e-02	1.532741e-02	3.042311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.776345e-02	2.692282e-02	1.443190e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.695548e-01	2.154892e-01	6.986797e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.168989e+00	4.539861e-01	1.303893e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.175850e+00	7.881175e-01	1.504354e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.233042e+00	1.013185e+00	1.302395e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.930257e+00	8.470728e-01	8.278022e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.218527e+00	5.896046e-01	1.642410e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.068625e+00	3.462499e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.537626e+00	5.729083e-01	8.626157e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.784109e+00	5.276421e-01	3.710545e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.080203e+00	5.033849e-01	4.048598e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.372285e+00	3.547346e-01	3.691444e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.237973e-01	2.245044e-01	2.822389e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.204069e-01	1.103471e-01	1.790799e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.329834e-02	9.512528e-03	1.861874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.209294e-01	1.383930e-01	8.944700e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.341093e+00	5.823380e-01	2.282121e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.255227e+00	1.435138e+00	3.244847e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.550755e+00	2.151318e+00	3.002532e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.252951e+00	2.291687e+00	1.917500e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.483531e+00	1.333119e+00	5.150500e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.886939e+00	6.438269e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.455986e+00	9.759917e-01	3.886928e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.847613e+00	9.239328e-01	7.915419e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.518511e+00	6.982840e-01	7.442556e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.481113e+00	4.655941e-01	6.456608e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.464417e-02	2.069711e-02	4.390395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.622028e-01	1.155561e-01	2.889133e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.379852e+00	4.688662e-01	8.465327e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.620914e+00	5.480780e-01	3.138067e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.853256e+00	3.194286e-01	1.470338e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.465347e+00	4.663298e-01	3.128351e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.658443e+00	4.525963e-01	4.622196e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.030407e-01	2.772293e-01	3.236736e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.636251e-01	1.366315e-01	1.881232e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.913382e-02	6.600848e-03	1.719260e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.014240e+00	5.151265e-01	1.524974e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.454374e+00	1.208867e+00	1.653844e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.030778e+00	8.341270e-01	3.453066e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.988459e+00	3.248429e-01	8.452290e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.475160e+00	2.933582e-01	1.842975e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.764231e+00	3.335241e-01	3.511270e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.018706e+00	2.371647e-01	3.183103e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.473166e-01	1.398846e-01	2.066134e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.749842e-02	1.360746e-02	2.743929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.000520e+01	1.264676e+01	2.033212e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.344416e+01	5.348720e+00	2.672520e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.190751e+00	1.210261e+00	3.167063e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.883661e+00	2.534601e-01	1.954533e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.931848e+00	2.821312e-01	1.552438e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.167330e+00	4.215924e-01	4.539707e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.287683e+00	3.397048e-01	5.393326e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.190967e-02	1.820709e-02	4.675305e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.342616e-01	9.907054e-02	2.649683e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.172997e-01	2.051436e-01	5.844231e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.032069e+00	3.132001e-01	7.681569e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.565095e+00	4.311652e-01	7.419716e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.133049e+00	5.190834e-01	5.736892e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.622533e+00	5.282838e-01	2.290720e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.774982e+00	2.901641e-01	9.469936e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.753604e+00	2.865982e-01	1.280693e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.547621e+00	4.043731e-01	1.592215e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.190831e+00	4.048153e-01	3.293886e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.645516e+00	4.061668e-01	3.759554e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.060197e+00	3.224264e-01	3.163054e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.529763e-01	1.588950e-01	2.641278e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.540901e-02	1.510000e-02	2.960095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.169578e+00	5.246060e-01	1.494194e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.495008e+00	7.497723e-01	1.987248e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.228358e+00	9.515852e-01	1.610240e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.340783e+00	9.849519e-01	1.101694e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.153362e+00	9.352222e-01	4.684911e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.645689e+00	6.866610e-01	9.406626e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.026665e+00	3.166584e-01	1.094033e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.728740e+00	2.541407e-01	1.328548e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.362411e+00	2.578566e-01	1.697675e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.853040e+00	2.883318e-01	3.061153e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.233995e+00	2.879717e-01	3.000035e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.507336e-01	1.582720e-01	2.349209e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.004605e-02	1.519631e-02	3.021521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.903482e+01	1.100044e+01	1.928305e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.962802e+01	6.703278e+00	4.309964e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.061643e+01	4.808503e+00	1.817891e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.360839e+01	2.884253e+00	6.562907e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.439500e+00	1.392398e+00	4.274464e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.567168e+00	6.405772e-01	9.978447e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.873916e+00	2.569493e-01	2.010492e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.239405e+00	1.324133e-01	1.193461e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.027836e+00	3.243013e-01	1.505655e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.407976e+00	3.821465e-01	4.774109e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.620083e+00	4.054624e-01	5.364988e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.365814e-02	2.415689e-02	5.106262e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.343059e-01	8.366098e-02	7.488681e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.703546e+00	4.336720e-01	5.278690e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.125685e+00	4.496590e-01	4.037517e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.728628e+00	2.641961e-01	9.607160e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.996475e+00	5.996818e-01	3.723263e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.614531e+00	3.461178e-01	3.715993e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.407172e-01	6.578226e-02	2.246367e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.353175e-02	5.787883e-03	2.802745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.645709e+00	2.870472e-01	3.813549e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.669343e+00	5.165829e-01	4.010357e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.083265e+00	4.796033e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.136361e+00	3.602741e-01	2.751027e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.454599e-01	1.135004e-01	2.636551e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.258404e-01	7.497964e-03	1.616274e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.473766e-01	5.250672e-03	7.329104e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.022314e-03	2.224599e-03	7.462680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.544488e+00	1.133983e+00	1.279554e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.575207e+00	9.806241e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.791678e+00	6.198055e-01	4.764767e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.199981e+00	9.769539e-02	5.354497e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.561969e-02	2.508328e-03	3.359383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.670298e-02	2.887358e-02	4.595754e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.160347e-01	7.924046e-02	1.879512e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.998635e-01	1.741446e-01	3.988335e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.284492e+00	3.031580e-01	5.415953e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.082743e+00	3.974312e-01	5.610828e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.889312e+00	3.802002e-01	3.510118e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.437818e+00	2.400789e-01	1.086741e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.615356e+00	3.631164e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.243942e+00	5.092236e-01	1.861772e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.571934e+00	4.972724e-01	3.037246e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.706535e+00	3.703431e-01	3.073346e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.650758e-01	1.494288e-01	2.440871e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.375843e-01	2.526438e-02	1.516348e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.805682e-02	3.936526e-03	1.561076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.047996e-01	6.594884e-02	1.624912e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.708951e-01	1.642266e-01	5.431681e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.561168e+00	3.134491e-01	7.298818e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.561145e+00	4.588595e-01	9.750014e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.562031e+00	5.241068e-01	8.691867e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.364897e+00	4.699339e-01	3.915787e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.591985e+00	3.233334e-01	8.661075e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.427817e+00	4.227878e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.592140e+00	4.932854e-01	9.914916e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.684075e+00	4.628983e-01	2.054950e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.840501e+00	3.208547e-01	2.421687e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.104502e+00	1.777641e-01	2.056494e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.718159e-01	2.455160e-02	1.860951e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.710533e-01	7.174984e-03	9.366806e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.960050e-02	1.812300e-03	8.989559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.175037e+00	2.857891e-01	1.488139e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.032671e+00	5.565473e-01	2.383282e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.735562e+00	9.909287e-01	2.668498e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.323157e+00	1.312039e+00	1.785571e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.522118e+00	1.087495e+00	5.346524e-01
6.000000e-02	1.000000e-02	1.000000e-02	9.001594e+00	8.965626e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.957601e+00	9.023481e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.727929e+00	8.233437e-01	2.382903e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.829651e+00	5.154062e-01	4.709459e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.537036e+00	1.906809e-01	4.697058e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.748830e-01	5.705115e-02	3.693678e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.067293e-02	2.795312e-03	1.647760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.096415e-01	9.040693e-02	1.525995e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.170895e+00	3.724049e-01	5.440309e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.574848e+00	4.792097e-01	3.713931e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.360465e+00	3.098408e-01	2.463636e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.688499e+00	4.868769e-01	3.215531e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.542004e+00	2.813760e-01	4.217642e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.217226e-01	6.705454e-02	2.628354e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.453846e-01	1.283877e-02	1.441596e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.222648e-02	4.380230e-03	1.375442e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.150069e+00	3.080802e-01	5.342300e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.378701e+00	7.579241e-01	1.150689e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.792957e+00	8.519889e-01	4.314330e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.264309e+00	3.947978e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.724259e+00	3.666934e-01	2.203188e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.493056e+00	1.975037e-01	3.390198e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.635048e-01	6.356479e-02	2.331567e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.722485e-01	6.186060e-03	1.379019e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.192458e-02	1.764865e-03	1.969483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.581779e+01	6.327049e+00	1.226522e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.640617e+01	4.310484e+00	2.870514e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.398843e+01	2.240876e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.825096e+00	6.628485e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.648697e+00	3.061352e-01	4.415542e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.423176e+00	1.366323e-01	4.964197e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.713491e-01	6.077986e-03	3.688117e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.997414e-02	1.691672e-03	2.096242e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.776463e-01	9.060755e-02	1.925975e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.789235e-01	1.770852e-01	3.806828e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.672443e-01	2.621425e-01	4.590111e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.439513e+00	3.456119e-01	5.096419e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.027169e+00	3.946805e-01	4.339050e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.586000e+00	3.670224e-01	2.566913e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.968343e+00	2.388409e-01	1.267847e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.120793e+00	3.209397e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.801619e+00	4.163904e-01	1.672912e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.268915e+00	3.994474e-01	2.924543e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.554357e+00	2.802712e-01	3.047795e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.722652e-01	1.192234e-01	2.369222e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.008405e-01	6.666704e-03	1.528094e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.824065e-02	4.118783e-03	1.538368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.828821e+00	4.121612e-01	7.460962e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.393412e+00	5.178428e-01	1.019337e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.314774e+00	6.587039e-01	1.105670e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.079887e+00	7.256093e-01	8.093063e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.424530e+00	6.942070e-01	5.596141e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.249806e+00	4.673463e-01	2.642386e-01
1.115000e-01	1.650000e-02	1.650000e-02	4.039147e+00	3.580034e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.343303e+00	3.411075e-01	3.034239e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.566015e+00	3.533564e-01	1.895395e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.693446e+00	1.994890e-01	2.737660e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.757038e-01	1.196036e-01	2.109624e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.475118e-01	2.740568e-03	1.615402e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.582767e-02	1.751286e-03	1.566855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.168429e+01	6.768061e+00	1.188824e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.863555e+01	4.131626e+00	4.512752e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.271510e+01	3.189050e+00	2.104888e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.741613e+01	2.247689e+00	1.172579e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.301786e+01	1.913278e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.872064e+00	1.142119e+00	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	5.868266e+00	6.702625e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.978282e+00	4.088199e-01	1.066119e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.715181e+00	2.382710e-01	3.932559e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.775056e+00	1.896857e-01	4.442954e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.268975e-01	2.400615e-02	4.141971e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.007359e-02	3.584517e-03	2.322023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.510961e-01	1.451270e-01	2.184720e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.389761e+00	6.407315e-01	9.998461e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.703635e+00	4.263613e-01	2.066115e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.358677e+00	7.130658e-01	2.420016e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.158752e+00	5.882833e-01	5.641754e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.219840e+00	3.617473e-01	3.758998e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.539145e-01	1.768442e-01	2.227010e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.190785e-02	8.923674e-03	2.405115e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.087557e+00	6.164673e-01	8.360206e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.849172e+00	5.708195e-01	4.464073e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.368567e+00	6.154680e-01	3.217619e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.838976e+00	4.187917e-01	4.324813e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.560784e-01	2.202409e-01	2.844544e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.963493e-01	1.182318e-01	1.622863e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.898078e-01	4.842323e-02	8.728129e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.954646e-03	2.452730e-03	7.678484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.735256e+00	1.898711e+00	2.217960e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.831719e+00	7.884181e-01	5.421120e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.134811e+00	9.566319e-01	7.634597e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.641491e+00	4.284575e-01	6.751947e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.748152e-02	2.186947e-02	4.298102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.684454e-02	1.101150e-02	4.218262e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.993020e-01	1.018347e-01	3.374856e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.711917e-01	3.236327e-01	8.109646e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.676145e+00	5.306557e-01	1.009610e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.721780e+00	6.069358e-01	8.272031e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.460159e+00	4.468694e-01	2.690583e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.731625e+00	4.042960e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.401622e+00	6.535415e-01	1.366507e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.686228e+00	6.210720e-01	3.852770e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.024256e+00	5.068560e-01	4.853614e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.383831e+00	3.816851e-01	3.880063e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.655920e-01	2.567487e-01	2.435935e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.297837e-01	1.257692e-01	1.848017e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.900805e-02	9.180804e-03	1.835122e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.151110e-01	5.085249e-02	2.303267e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.257048e-01	3.598546e-01	1.112906e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.001055e+00	7.440152e-01	1.700693e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.188175e+00	9.086697e-01	1.627794e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.338554e+00	1.011217e+00	1.051842e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.772864e+00	7.510844e-01	2.921414e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.518871e+00	2.627390e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.014373e+00	6.761922e-01	4.832490e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.148374e+00	6.389311e-01	2.372748e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.271632e+00	4.446347e-01	4.430536e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.628126e+00	3.624725e-01	4.080310e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.100553e+00	2.811353e-01	2.548266e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.290695e-01	1.398338e-01	2.111070e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.227387e-01	8.059195e-02	1.160055e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.341161e-02	5.819365e-03	1.319496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.182455e-01	2.353136e-01	1.206031e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.036696e+00	8.000613e-01	3.340085e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.923461e+00	1.967640e+00	3.920725e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.523281e+00	2.380808e+00	3.158688e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.906431e+00	2.080440e+00	1.253033e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.400810e+00	9.853599e-01	8.485125e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.769047e+00	1.155313e+00	2.620408e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.772458e+00	9.684812e-01	6.720410e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.214012e+00	7.633036e-01	7.040099e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.966435e+00	5.547775e-01	6.800103e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.089700e+00	2.967087e-01	4.872636e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.724230e-02	1.536368e-02	2.822162e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.000962e-01	1.630203e-01	3.625807e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.886455e+00	5.404536e-01	8.836413e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.033751e+00	4.786795e-01	9.505364e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.800256e+00	3.822477e-01	2.147002e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.117659e+00	4.470411e-01	4.047278e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.327126e+00	3.525028e-01	3.403709e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.638098e-01	1.861149e-01	2.325741e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.337384e-01	7.117676e-02	1.327844e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.095088e-02	2.514829e-03	1.090621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.341783e+00	8.409734e-01	1.900319e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.773487e+00	1.314139e+00	1.512439e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.106495e+00	6.146084e-01	1.175208e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.874214e+00	2.985235e-01	1.744937e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.321255e+00	3.292172e-01	2.479600e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.517350e+00	2.950563e-01	2.741032e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.186537e-01	1.623436e-01	2.320816e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.298710e-01	9.421335e-02	1.541212e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.670504e-02	9.120176e-03	1.889705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.447878e+01	1.522547e+01	2.055691e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.378104e+01	4.437836e+00	1.731465e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.566134e+00	4.884926e-01	3.304423e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.829889e+00	1.360426e-01	1.360831e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.738750e+00	3.028412e-01	2.305849e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.897876e+00	3.754444e-01	3.828302e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.005451e+00	2.241557e-01	4.380392e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.820041e-02	1.334836e-02	3.050454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.193366e-01	1.321089e-01	3.109411e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.376738e-01	2.547013e-01	7.573924e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.428599e+00	4.267963e-01	8.655678e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.056931e+00	4.658451e-01	7.634741e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.644017e+00	5.235394e-01	4.655352e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.933403e+00	3.687057e-01	1.187631e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.993445e+00	3.818712e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.696827e+00	3.576409e-01	2.153013e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.316483e+00	4.006748e-01	2.855195e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.829854e+00	3.731440e-01	3.907936e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.348961e+00	3.442277e-01	3.126672e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.250535e-01	2.325071e-01	2.235913e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.038850e-01	1.088156e-01	1.679509e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.869242e-02	8.525208e-03	1.850571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.182971e+00	6.537965e-01	1.947605e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.008271e+00	9.678351e-01	2.223384e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.547941e+00	1.066395e+00	1.562846e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.440374e+00	1.212502e+00	7.924958e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.403325e+00	6.596087e-01	3.081806e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.628842e+00	4.465535e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.026839e+00	3.196672e-01	9.613604e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.613901e+00	2.640329e-01	1.937002e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.197747e+00	2.882823e-01	2.361130e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.594525e+00	2.493056e-01	2.892006e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.039631e+00	2.394898e-01	2.134700e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.165878e-01	1.035982e-01	1.708876e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.421031e-02	1.085045e-02	2.066317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.041607e+01	1.237916e+01	1.993253e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.259903e+01	5.910769e+00	3.383242e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.032298e+01	3.550645e+00	1.149770e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.283386e+01	1.785518e+00	3.202460e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.195882e+00	7.976222e-01	3.904395e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.445422e+00	3.964541e-01	2.778266e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.876968e+00	1.516235e-01	1.134275e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.139475e+00	1.579131e-01	8.996847e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.766171e+00	3.334067e-01	2.419212e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.136894e+00	3.563530e-01	4.258695e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.352259e+00	3.494316e-01	4.431797e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.488808e-02	1.819190e-02	3.415030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.374595e-01	1.060487e-01	1.018908e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.268454e+00	5.237840e-01	5.950214e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.646886e+00	4.028652e-01	2.513910e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.689445e+00	5.410522e-01	1.535173e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.346900e+00	5.196378e-01	4.636285e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.127471e+00	1.810889e-01	3.519305e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.567341e-01	2.523549e-02	1.899911e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.275476e-02	7.524795e-03	2.012610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.307829e+00	3.542832e-01	4.273186e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.210137e+00	5.128375e-01	2.306854e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.496582e+00	4.974850e-01	1.385512e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.641876e+00	2.610400e-01	2.941113e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.465231e-01	6.537733e-02	2.313183e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.320354e-01	1.636199e-03	1.361230e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.104255e-01	1.670555e-02	6.510556e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.801862e-03	1.033422e-03	5.877714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.088966e+00	1.156935e+00	1.180643e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.088396e+00	8.169669e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.096880e+00	4.722639e-01	5.110067e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.003174e+00	8.167758e-02	4.480126e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.902954e-02	6.618313e-04	2.765743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.938808e-02	2.654417e-02	5.800744e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.858879e-01	1.064924e-01	2.244563e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.336455e-01	2.561624e-01	5.485806e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.677906e+00	4.033069e-01	6.051620e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.608989e+00	4.667223e-01	5.230418e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.417173e+00	3.836638e-01	2.298102e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.844480e+00	3.133428e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.545439e+00	5.190716e-01	1.093848e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.920469e+00	5.495090e-01	3.145353e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.048166e+00	3.814107e-01	3.608462e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.292793e+00	2.292411e-01	3.096527e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.073013e-01	1.084505e-01	2.182374e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.147053e-01	1.697700e-02	1.354342e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.880736e-02	1.242962e-03	1.187659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.221882e-01	5.433464e-02	2.446414e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.016347e+00	2.365048e-01	7.948053e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.254297e+00	4.634500e-01	1.037657e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.606739e+00	6.172204e-01	1.020477e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.618457e+00	6.044259e-01	6.540700e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.127853e+00	4.877959e-01	1.374018e-01
1.385000e-01	1.350000e-02	1.350000e-02	5.037881e+00	4.963687e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.145332e+00	5.291223e-01	2.337672e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.147441e+00	5.462184e-01	1.979282e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.176920e+00	3.560330e-01	2.518917e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.402703e+00	1.727270e-01	2.887308e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.511103e-01	7.829198e-02	2.097088e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.540441e-01	2.049761e-02	1.529560e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.057867e-01	1.627548e-02	9.304538e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.451803e-02	3.447332e-04	7.948296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.342085e+00	2.549098e-01	2.037236e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.178639e+00	7.586483e-01	3.183180e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.870337e+00	1.386897e+00	2.872332e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.048159e+01	1.415157e+00	1.404408e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.091489e+01	1.375269e+00	1.046684e-01
6.000000e-02	1.000000e-02	1.000000e-02	9.002177e+00	1.003451e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.288128e+00	1.022031e+00	1.369460e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.995281e+00	6.684081e-01	3.652574e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.271779e+00	3.536037e-01	4.971821e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.192235e+00	9.697750e-02	4.854051e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.992457e-01	3.567707e-02	3.248644e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.269351e-02	2.043939e-03	1.515836e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.988634e-01	1.249565e-01	1.953120e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.577418e+00	4.903649e-01	6.131504e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.087809e+00	4.794124e-01	2.303553e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.360817e+00	4.690025e-01	1.267140e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.235950e+00	4.024448e-01	4.213375e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.190375e+00	1.947210e-01	3.967536e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.466098e-01	4.521141e-02	2.227200e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.816369e-01	3.638368e-02	1.050984e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.185750e-03	2.842312e-03	9.247097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.836926e+00	4.631172e-01	8.332191e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.934666e+00	1.084042e+00	1.170699e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.363385e+00	8.236651e-01	2.411749e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.927046e+00	5.074965e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.344211e+00	3.375057e-01	3.386155e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.265868e+00	1.563726e-01	3.282844e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.213312e-01	4.653905e-02	2.066297e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.826157e-01	0.000000e+00	1.312884e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.894000e-02	3.843739e-03	1.536635e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.725447e+01	9.861319e+00	1.449831e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.081833e+01	5.032215e+00	2.461496e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.256258e+01	1.731329e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.712954e+00	4.568124e-01	5.385940e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.488491e+00	3.209526e-01	4.362899e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.306248e+00	1.380584e-01	4.410499e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.831103e-01	1.742850e-02	3.488378e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.294009e-02	1.516576e-03	1.879365e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.320647e-01	1.208078e-01	2.275757e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.419350e-01	2.309394e-01	4.649486e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.200313e+00	3.314226e-01	5.925178e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.847058e+00	4.387348e-01	5.531656e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.472979e+00	4.701809e-01	3.796040e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.029508e+00	3.797131e-01	1.638864e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.302952e+00	2.635536e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	3.025857e+00	3.606892e-01	9.136324e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.588575e+00	4.944537e-01	2.856288e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.854196e+00	2.825171e-01	3.494674e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.239875e+00	1.784135e-01	3.091389e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.700717e-01	8.818166e-02	2.364371e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.060791e-01	8.151380e-03	1.285837e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.946602e-02	1.065671e-03	1.173309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.374654e+00	5.313683e-01	9.235523e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.328155e+00	6.912653e-01	1.412801e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.556116e+00	8.615029e-01	1.139295e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.070974e+00	8.401755e-01	8.476290e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.151731e+00	8.286503e-01	3.300828e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.763078e+00	6.578440e-01	3.459338e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.928703e+00	3.389480e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.078114e+00	3.541137e-01	1.208991e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.253361e+00	3.022064e-01	2.285670e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.419286e+00	1.442595e-01	2.692800e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.875370e-01	5.605601e-02	2.305929e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.685280e-01	9.541082e-03	1.337194e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.982013e-02	9.585260e-04	1.349642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.791928e+01	8.996438e+00	1.437025e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.501350e+01	5.047522e+00	3.316867e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.600527e+01	3.664639e+00	1.648928e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.892017e+01	2.748754e+00	4.814696e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.225784e+01	1.468937e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.821213e+00	8.415129e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.983944e+00	4.280375e-01	4.775787e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.562889e+00	3.485337e-01	1.333834e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.568732e+00	2.655610e-01	3.830462e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.583974e+00	1.474900e-01	4.476131e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.984276e-01	3.397422e-02	3.803799e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.244171e-02	1.967670e-03	2.114110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.924104e-01	1.532409e-01	2.368418e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.460197e+00	6.221027e-01	1.030772e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.733586e+00	4.370569e-01	1.563976e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.245178e+00	6.517389e-01	3.282524e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.098728e+00	5.328619e-01	5.460796e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.175841e+00	3.656840e-01	3.776771e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.450658e-01	1.782389e-01	1.927864e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.180080e-02	1.136767e-02	2.087802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.226608e+00	6.261752e-01	8.526484e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.827724e+00	4.970065e-01	4.072366e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.266131e+00	5.934860e-01	3.643825e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.761730e+00	3.827208e-01	4.092051e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.606876e-01	2.313373e-01	2.534017e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.851612e-01	1.288963e-01	1.469524e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.843264e-01	5.224537e-02	8.404250e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.035696e-02	3.778992e-03	6.601304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.038471e+00	1.920337e+00	2.260475e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.829364e+00	8.496140e-01	5.845322e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.875169e+00	8.696627e-01	8.469023e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.668458e+00	4.216786e-01	5.681754e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.625978e-02	2.496458e-02	4.087384e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.308409e-02	1.661019e-02	4.041043e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.366431e-01	1.279708e-01	3.682557e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.715226e-01	3.567623e-01	8.138450e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.761283e+00	5.074119e-01	1.023916e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.816408e+00	5.970437e-01	7.229619e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.548138e+00	4.613409e-01	1.852182e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.708776e+00	4.301667e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.196736e+00	5.177006e-01	2.345486e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.625403e+00	5.787989e-01	4.113641e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.011012e+00	5.476012e-01	3.934187e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.376361e+00	3.961135e-01	3.086777e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.016012e-01	1.994907e-01	3.168637e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.206934e-01	1.363101e-01	1.502658e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.740463e-02	8.117379e-03	1.835239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.229583e-01	5.504628e-02	2.533410e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.214104e-01	3.913394e-01	1.223544e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.197968e+00	8.068228e-01	1.722610e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.381228e+00	9.489298e-01	1.631845e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.450700e+00	9.684778e-01	8.927764e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.799022e+00	6.973069e-01	2.337003e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.586993e+00	3.093437e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.907621e+00	5.962683e-01	8.940529e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.970237e+00	5.160572e-01	4.116579e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.322159e+00	5.403659e-01	3.104160e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.562348e+00	3.587852e-01	3.738578e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.022802e+00	1.878579e-01	3.006957e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.419003e-01	1.534121e-01	1.726085e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.168923e-01	8.068811e-02	1.182328e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.448916e-02	8.205051e-03	1.144056e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.931975e-01	1.866588e-01	1.426314e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.331352e+00	9.343900e-01	3.400548e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.300381e+00	2.094842e+00	3.950638e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.013867e+00	2.528090e+00	3.043653e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.006017e+00	1.962582e+00	1.100886e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.417645e+00	7.900118e-01	2.083888e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.666449e+00	1.047973e+00	3.329432e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.712913e+00	1.004096e+00	6.337619e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.029791e+00	7.740287e-01	7.446467e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.850216e+00	4.074029e-01	6.497945e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.117354e+00	3.335865e-01	4.380786e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.607914e-02	1.515516e-02	2.713118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.365050e-01	1.701762e-01	4.059503e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.968531e+00	5.496347e-01	8.451528e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.048559e+00	4.322834e-01	1.063848e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.776591e+00	3.915253e-01	2.013084e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.062543e+00	4.125439e-01	4.162875e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.270205e+00	3.496916e-01	3.398935e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.582863e-01	1.989817e-01	1.909157e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.313454e-01	7.777850e-02	1.195808e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.100255e-02	3.731116e-03	8.269071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.530605e+00	7.926894e-01	2.125534e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.840069e+00	1.248458e+00	1.488420e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.119891e+00	5.973150e-01	1.011249e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.888821e+00	3.117000e-01	2.274916e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.287035e+00	3.462623e-01	2.405228e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.450217e+00	2.438840e-01	2.819439e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.386281e-01	1.923224e-01	1.966533e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.282579e-01	1.068159e-01	1.324382e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.585713e-02	1.105259e-02	1.730294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.794058e+01	1.508766e+01	2.182132e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.329351e+01	3.937426e+00	1.563181e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.718339e+00	4.856185e-01	4.058487e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.829832e+00	1.535951e-01	1.131389e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.649958e+00	2.978456e-01	2.332237e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.838297e+00	3.384490e-01	3.656381e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.027563e+00	2.282815e-01	4.110040e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.855429e-02	1.719203e-02	2.874448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.445221e-01	1.375656e-01	3.335489e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.307414e-01	2.871010e-01	7.497726e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.493231e+00	4.094391e-01	8.635807e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.088410e+00	4.300979e-01	7.785725e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.740103e+00	5.310663e-01	3.911990e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.009525e+00	4.171893e-01	4.864773e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.924266e+00	3.040073e-01	6.623938e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.620136e+00	3.330033e-01	2.303426e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.275207e+00	3.722914e-01	2.955725e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.858405e+00	4.281409e-01	2.991709e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.281362e+00	3.075897e-01	3.104691e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.871812e-01	2.053835e-01	2.450781e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.016430e-01	1.252303e-01	1.437965e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.775728e-02	8.146644e-03	1.732222e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.534704e+00	7.789394e-01	1.830270e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.283013e+00	9.577137e-01	2.311065e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.563819e+00	9.415037e-01	1.638281e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.274608e+00	9.633326e-01	7.681899e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.554581e+00	7.693974e-01	2.408857e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.658881e+00	4.122974e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.996735e+00	2.721354e-01	7.051435e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.619428e+00	2.680290e-01	1.897502e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.162421e+00	2.761199e-01	2.196559e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.560935e+00	2.897091e-01	2.592110e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.667741e-01	1.642047e-01	2.337900e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.304013e-01	1.174919e-01	1.505167e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.520223e-02	1.284330e-02	1.834141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.354841e+01	1.221446e+01	2.019194e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.318837e+01	6.374681e+00	3.243320e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.017074e+01	3.024114e+00	9.779935e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.315624e+01	1.664373e+00	2.064636e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.173266e+00	7.565322e-01	3.025524e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.413919e+00	3.195976e-01	2.516031e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.798066e+00	1.329966e-01	1.078800e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.145498e+00	1.921782e-01	3.264426e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.689225e+00	2.958676e-01	2.875855e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.078948e+00	3.710370e-01	4.261267e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.286472e+00	2.624699e-01	4.149186e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.492021e-02	1.975968e-02	3.227533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.770039e-01	1.256863e-01	1.095323e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.353831e+00	5.204451e-01	6.247501e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.560570e+00	3.314148e-01	2.359594e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.585198e+00	5.897040e-01	2.167646e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.298649e+00	4.968119e-01	4.149490e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.173078e+00	2.147882e-01	3.239600e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.471939e-01	3.254420e-02	1.759582e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.177226e-02	4.431364e-03	1.957269e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.434890e+00	3.598271e-01	4.382736e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.122731e+00	4.291370e-01	2.509949e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.444405e+00	5.270897e-01	1.269625e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.606311e+00	2.621564e-01	2.871827e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.135600e-01	6.571860e-02	2.460088e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.362616e-01	1.667240e-02	1.253492e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.089596e-01	1.981882e-03	6.480742e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.308299e-03	1.519861e-03	5.831622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.461063e+00	1.246940e+00	1.158665e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.846790e+00	6.655508e-01	4.392856e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.031982e+00	5.279465e-01	4.705573e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.665723e-01	9.122688e-02	4.659730e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.521363e-02	0.000000e+00	2.734414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.163771e-02	3.235581e-02	6.092158e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.201327e-01	1.358449e-01	2.315017e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.081938e-01	2.609280e-01	5.145597e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.778623e+00	4.105294e-01	6.134138e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.609412e+00	4.307291e-01	5.714739e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.468343e+00	3.521222e-01	2.070329e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.764729e+00	2.876091e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.554438e+00	6.039732e-01	1.231899e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.859065e+00	5.268243e-01	2.967699e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.982468e+00	3.831520e-01	3.366825e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.239633e+00	2.098346e-01	2.916107e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.951147e-01	8.715973e-02	2.166511e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.198829e-01	2.734516e-02	1.274900e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.882304e-02	2.895767e-03	1.102746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.490177e-01	6.526288e-02	2.773880e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.141412e+00	3.240649e-01	8.038160e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.469341e+00	5.280454e-01	1.027880e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.749922e+00	5.920962e-01	9.475201e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.577446e+00	5.472438e-01	8.028064e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.044672e+00	4.101621e-01	1.992437e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.996735e+00	4.088344e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.145236e+00	6.317115e-01	2.916894e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.114418e+00	5.120385e-01	1.870544e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.128862e+00	3.585416e-01	2.347181e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.381617e+00	1.721097e-01	2.831810e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.335653e-01	8.146229e-02	2.151265e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.551041e-01	4.015519e-02	1.352502e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.057034e-01	5.164174e-03	8.760358e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.386304e-02	1.547523e-03	8.284982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.495383e+00	2.848422e-01	2.150459e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.463351e+00	8.265581e-01	3.500915e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.186167e+00	1.310621e+00	2.800655e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.066216e+01	1.370502e+00	1.398553e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.074842e+01	1.120943e+00	8.551655e-02
6.000000e-02	1.000000e-02	1.000000e-02	9.120332e+00	1.181628e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.224895e+00	9.778724e-01	4.095146e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.896849e+00	6.350951e-01	4.292192e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.178439e+00	2.806791e-01	5.684134e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.198397e+00	1.391206e-01	4.039300e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.086168e-01	5.519329e-02	3.204544e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.053860e-02	0.000000e+00	1.547242e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.280835e-01	1.401441e-01	2.164866e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.631583e+00	4.854246e-01	6.396047e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.121354e+00	4.629316e-01	2.092457e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.281452e+00	4.563631e-01	2.787572e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.227078e+00	4.210321e-01	3.871681e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.183225e+00	1.921601e-01	3.943460e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.369758e-01	5.496620e-02	2.123686e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.605923e-01	1.014169e-02	1.053074e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.740472e-03	3.390720e-03	9.292122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.963637e+00	4.572160e-01	9.103420e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.860075e+00	9.116557e-01	1.228316e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.337899e+00	7.835077e-01	2.071984e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.965360e+00	4.958768e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.307666e+00	3.430691e-01	3.178531e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.281964e+00	1.718603e-01	2.829745e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.008493e-01	4.967941e-02	2.268787e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.949189e-01	6.355167e-03	1.082580e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.093888e-02	1.180419e-03	1.438978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.014598e+01	9.960874e+00	1.474653e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.113828e+01	5.271422e+00	2.336007e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.240283e+01	1.655362e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.642897e+00	4.657530e-01	1.588793e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.458232e+00	3.238449e-01	4.338805e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.296805e+00	1.899382e-01	4.333064e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.569176e-01	1.307221e-02	3.445425e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.159177e-02	6.156431e-04	1.873363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.777147e-01	1.508620e-01	2.510633e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.945828e-01	2.424771e-01	4.651421e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.322851e+00	3.550531e-01	5.641003e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.827500e+00	4.254840e-01	6.092242e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.475697e+00	4.256230e-01	4.832250e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.029264e+00	3.434131e-01	1.397866e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.319247e+00	3.408206e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	3.031760e+00	4.335435e-01	1.085417e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.452471e+00	3.737632e-01	2.813138e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.850869e+00	3.059528e-01	3.202423e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.217286e+00	1.934724e-01	2.960769e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.735344e-01	7.915323e-02	2.161870e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.026005e-01	1.707907e-02	1.359080e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.915137e-02	2.938638e-03	1.129054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.558556e+00	6.147894e-01	8.774481e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.474649e+00	6.721789e-01	1.422022e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.595871e+00	7.909871e-01	1.269391e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.209937e+00	8.375342e-01	7.816493e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.998744e+00	6.048003e-01	4.974213e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.715593e+00	6.143202e-01	9.707638e-04
1.115000e-01	1.650000e-02	1.650000e-02	4.023259e+00	4.038497e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.109781e+00	4.075171e-01	1.165943e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.211172e+00	2.664176e-01	2.223804e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.373690e+00	1.492165e-01	3.026245e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.882240e-01	6.687086e-02	1.951988e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.687101e-01	1.977082e-02	1.373069e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.739929e-02	0.000000e+00	1.330462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.114073e+01	9.052556e+00	1.400615e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.573522e+01	4.981728e+00	3.515093e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.555188e+01	3.328979e+00	1.336135e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.826660e+01	2.254783e+00	3.838197e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.264952e+01	1.997596e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.667155e+00	7.294157e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	5.004286e+00	5.019073e-01	7.011634e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.568627e+00	3.642891e-01	1.257456e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.529919e+00	2.851305e-01	3.781163e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.511282e+00	1.466342e-01	5.049287e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.012812e-01	6.149846e-02	3.465118e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.940577e-02	0.000000e+00	2.143132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.423492e-01	1.849910e-01	2.732027e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.987671e+00	6.144145e-01	8.424192e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.719751e+00	1.934143e-01	1.156343e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.874941e+00	5.982199e-01	3.670417e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.814152e+00	4.695211e-01	4.187094e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.006602e+00	3.063539e-01	2.860830e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.244192e-01	1.129511e-01	1.641938e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.133120e-02	5.336514e-03	1.734949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.763333e+00	6.650760e-01	8.161531e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.791533e+00	4.103539e-01	4.899972e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.900345e+00	5.140071e-01	3.464159e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.576680e+00	3.125042e-01	3.313485e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.487648e-01	2.075198e-01	2.035398e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.283723e-01	7.786465e-02	1.247424e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.560661e-01	4.252647e-02	7.362438e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.025503e-03	2.757078e-03	5.760406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.245979e+00	2.044523e+00	2.016945e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.482801e+00	7.171801e-01	9.054477e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.394944e+00	7.583644e-01	7.871709e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.499311e+00	3.514957e-01	4.427737e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.569841e-02	1.691107e-02	3.540154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.181079e-02	2.204616e-02	5.334575e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.663906e-01	1.948389e-01	4.552879e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.206257e+00	4.513327e-01	9.124737e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.289839e+00	6.166262e-01	9.069503e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.284646e+00	5.178534e-01	4.953637e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.739360e+00	2.697418e-01	3.845618e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.462317e+00	3.704117e-01	1.100067e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.003067e+00	5.760625e-01	2.768891e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.360341e+00	5.377743e-01	3.056957e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.740936e+00	4.128756e-01	3.553711e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.114773e+00	2.969139e-01	3.417165e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.962437e-01	1.887366e-01	2.006716e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.328068e-01	8.661576e-02	1.353236e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.093184e-02	4.799979e-03	1.143960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.194649e-01	1.076219e-01	3.525010e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.471193e+00	5.901471e-01	1.462031e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.038434e+00	9.893137e-01	1.791488e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.336045e+00	1.107913e+00	1.236429e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.950937e+00	8.018944e-01	6.747661e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.013411e+00	4.134080e-01	8.414806e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.323482e+00	4.169863e-01	1.310236e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.589669e+00	4.906186e-01	2.437165e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.743825e+00	4.976233e-01	3.182076e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.016088e+00	3.887211e-01	3.098913e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.378572e+00	2.430121e-01	3.346367e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.003516e-01	2.140187e-01	2.586921e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.862939e-01	1.346961e-01	9.351137e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.695057e-01	4.827964e-02	1.119088e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.021404e-02	5.023026e-03	9.153856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.848005e-01	3.527388e-01	1.731449e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.328576e+00	1.460355e+00	3.958255e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.003745e+00	2.607888e+00	4.075400e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.506652e+00	2.667248e+00	2.341163e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.971289e+00	1.634945e+00	5.575004e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.216334e+00	7.375649e-01	2.578078e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.175255e+00	1.049188e+00	5.346345e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.126365e+00	7.849571e-01	7.709391e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.728071e+00	7.025722e-01	6.457972e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.702042e+00	3.934966e-01	4.805556e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.494477e-01	2.089646e-01	3.925911e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.805323e-02	1.037970e-02	2.320824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.254697e-01	2.359992e-01	4.340085e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.319936e+00	5.468210e-01	7.687449e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.026631e+00	2.412066e-01	6.041210e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.646258e+00	3.810974e-01	2.941164e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.931320e+00	3.836950e-01	3.179532e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.142192e+00	3.426586e-01	2.620305e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.412555e-01	1.326157e-01	1.679498e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.691978e-01	5.230216e-02	9.688669e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.706271e-03	1.762283e-03	7.450338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.024563e+00	1.179053e+00	2.089070e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.416766e+00	1.177166e+00	1.197179e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.788430e+00	3.130565e-01	2.837582e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.818920e+00	2.862824e-01	2.182885e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.195816e+00	3.014776e-01	2.549839e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.358105e+00	2.712382e-01	2.177562e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.660760e-01	1.352793e-01	1.644248e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.731482e-01	6.678938e-02	1.196199e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.894792e-02	7.943127e-03	1.592753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.041907e+02	1.682931e+01	1.836169e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.098619e+01	2.312726e+00	9.948514e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.463783e+00	3.714763e-01	2.566969e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.772670e+00	1.210323e-01	2.313548e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.607304e+00	3.262560e-01	2.111862e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.761168e+00	3.005573e-01	3.277159e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.617517e-01	2.128579e-01	3.226164e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.938813e-02	1.033430e-02	2.698357e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.506985e-01	1.910980e-01	3.645387e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.201748e+00	3.793989e-01	8.382100e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.863073e+00	4.370128e-01	9.111432e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.522928e+00	5.535424e-01	5.920512e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.969514e+00	4.488790e-01	2.125037e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.003647e+00	1.859436e-01	5.513709e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.806470e+00	2.606280e-01	1.524074e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.532802e+00	3.273866e-01	2.442137e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.153708e+00	3.669778e-01	2.412381e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.648048e+00	3.216293e-01	3.025367e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.147556e+00	2.864646e-01	2.761890e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.781743e-01	1.718362e-01	1.912085e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.200833e-01	7.815314e-02	1.308791e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.165921e-02	5.517088e-03	1.054793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.642385e+00	9.504392e-01	2.194368e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.688425e+00	1.199568e+00	2.095194e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.573482e+00	1.214938e+00	1.183088e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.521301e+00	8.822289e-01	5.524555e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.388943e+00	6.209010e-01	1.260505e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.390503e+00	1.137429e-01	3.935216e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.941262e+00	2.292921e-01	1.250595e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.539818e+00	2.569294e-01	2.494540e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.063631e+00	2.468926e-01	2.205874e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.429295e+00	2.132104e-01	2.247951e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.837858e-01	1.804576e-01	2.141308e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.774352e-01	9.754843e-02	1.116663e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.736847e-02	7.574050e-03	1.621237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.907866e+01	1.471459e+01	1.607040e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.184144e+01	4.721535e+00	2.513718e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.902741e+01	2.680343e+00	6.658320e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.198648e+01	7.633408e-01	6.970702e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.906035e+00	6.307987e-01	1.856736e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.356815e+00	2.949858e-01	2.349775e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.812541e+00	1.095122e-01	1.726294e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.047281e+00	1.397727e-01	1.323649e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.547673e+00	3.088859e-01	2.807061e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.989654e+00	3.311867e-01	3.625494e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.200341e+00	2.448843e-01	3.627357e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.485366e-02	1.403666e-02	2.749764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.892066e-01	1.248045e-01	1.320559e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.814673e+00	5.454003e-01	5.998070e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.912311e+00	2.546595e-01	4.368836e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.207275e+00	5.340287e-01	3.141909e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.803314e+00	3.444366e-01	4.295543e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.432845e-01	1.383988e-01	2.551369e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.867056e-01	2.260285e-02	1.231494e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.471091e-02	4.929387e-03	1.582722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.009452e+00	3.923610e-01	4.539926e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.164410e+00	4.614966e-01	1.272283e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.805729e+00	3.787408e-01	2.350364e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.329968e+00	1.600617e-01	2.739860e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.110584e-01	7.192463e-02	1.459766e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.453294e-01	1.934331e-02	1.014108e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.080036e-01	1.313447e-02	5.312529e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.993217e-03	1.659735e-03	5.210788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.704345e+00	1.312856e+00	9.687563e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.100402e+00	6.478060e-01	1.335204e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.461673e+00	3.201224e-01	5.319498e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.715317e-01	8.782542e-02	3.452834e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.727300e-02	2.827715e-03	2.148989e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.369536e-02	4.034858e-02	6.673089e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.260857e-01	1.707783e-01	3.111507e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.178580e+00	3.475568e-01	6.143081e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.132057e+00	4.687316e-01	6.582655e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.065114e+00	4.494865e-01	4.827450e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.772609e+00	2.596849e-01	5.861510e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.801420e+00	4.927221e-01	2.206380e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.218169e+00	5.157829e-01	2.449921e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.478967e+00	4.426298e-01	3.429043e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.716105e+00	3.379366e-01	3.193777e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.030806e+00	1.375588e-01	2.570867e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.085051e-01	8.056746e-02	1.694953e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.551637e-01	2.003573e-02	1.033413e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.329196e-02	1.674505e-03	8.971062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.367130e-01	8.722712e-02	3.016419e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.687625e+00	3.782632e-01	8.691194e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.310130e+00	6.169667e-01	1.252521e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.621425e+00	6.723650e-01	1.010832e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.333339e+00	5.437622e-01	3.439005e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.284335e+00	3.103321e-01	4.977933e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.747354e+00	5.709564e-01	1.723258e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.671166e+00	4.489780e-01	1.388827e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.688448e+00	4.623470e-01	2.206498e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.802280e+00	2.395386e-01	2.497377e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.184218e+00	1.451201e-01	2.322704e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.818129e-01	8.658370e-02	1.546021e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.306772e-01	3.615256e-02	1.189676e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.878062e-01	6.568546e-03	6.723099e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.113255e-02	5.992686e-04	6.852775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.940597e+00	3.727486e-01	2.559265e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.301226e+00	1.149042e+00	3.830923e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.037191e+01	1.700096e+00	2.631845e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.230806e+01	1.704057e+00	6.963183e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.106998e+01	9.028393e-01	3.058780e-02
6.000000e-02	1.000000e-02	1.000000e-02	8.318870e+00	9.188661e-01	5.491122e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.480649e+00	9.825895e-01	2.417563e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.326332e+00	5.275624e-01	3.946669e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.950214e+00	2.255827e-01	4.797989e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.104390e+00	1.188463e-01	3.702601e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.468708e-01	3.447909e-02	2.436625e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.840993e-02	1.594632e-03	1.373221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.444098e-01	1.766826e-01	2.340176e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.068740e+00	5.574063e-01	6.431865e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.350406e+00	3.645498e-01	4.131480e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.035959e+00	5.020975e-01	1.849774e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.910253e+00	3.159506e-01	4.430004e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.038727e+00	1.464444e-01	2.937530e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.616525e-01	3.887579e-02	1.718581e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.373220e-01	2.745424e-02	8.827299e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.622116e-03	1.772425e-03	7.231198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.948503e+00	7.116364e-01	1.141034e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.358223e+00	1.257651e+00	1.079439e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.381445e+00	6.642862e-01	2.387554e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.336679e+00	4.201138e-01	1.499984e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.040589e+00	2.618939e-01	3.617913e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.107570e+00	1.140125e-01	2.884691e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.234253e-01	5.554749e-02	1.455561e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.972158e-01	1.006149e-02	9.180043e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.945403e-02	2.914225e-03	1.199129e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.853963e+01	1.199669e+01	1.431360e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.196847e+01	4.887871e+00	1.571006e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.079269e+01	1.014752e+00	2.509745e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.351025e+00	3.857156e-01	1.650567e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.165392e+00	2.261933e-01	4.759288e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.277465e+00	1.346108e-01	3.753923e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.711354e-01	1.379229e-02	2.897814e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.169087e-02	3.058137e-03	1.539913e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.687064e-01	2.018862e-01	2.677043e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.918954e-01	3.198017e-01	5.606037e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.626099e+00	4.530837e-01	6.136142e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.241791e+00	5.004313e-01	5.630219e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.762417e+00	4.305341e-01	4.174442e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.307144e+00	3.160254e-01	1.155775e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.229013e+00	3.873086e-01	3.061226e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.864121e+00	4.526163e-01	2.068640e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.213102e+00	3.297889e-01	3.361707e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.615043e+00	2.403806e-01	3.187486e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.039363e+00	1.375616e-01	2.796710e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.015571e-01	7.567082e-02	1.707932e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.532112e-01	1.786540e-02	1.015777e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.469995e-02	2.798277e-03	9.293261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.258627e+00	6.891098e-01	1.124027e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.969572e+00	9.918301e-01	1.244635e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.778262e+00	1.019711e+00	1.258837e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.931212e+00	8.722094e-01	7.332376e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.454519e+00	6.855743e-01	1.834831e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.577340e+00	3.699347e-01	1.131853e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.613254e+00	4.328828e-01	6.264178e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.733815e+00	2.870051e-01	2.026107e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.993888e+00	2.065874e-01	2.618918e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.264495e+00	1.280247e-01	2.434087e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.324733e-01	6.110214e-02	1.688752e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.490434e-01	1.345827e-02	1.064138e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.606053e-02	1.791177e-03	1.101227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.581895e+01	1.064309e+01	1.418490e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.974533e+01	5.843126e+00	2.790559e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.736890e+01	4.014034e+00	9.855652e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.802478e+01	2.151010e+00	7.025502e-02
1.625000e-02	3.750000e-03	3.750000e-03	1.110316e+01	1.038779e+00	2.669088e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.954927e+00	6.067248e-01	2.368314e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.555550e+00	3.463542e-01	7.548000e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.233374e+00	3.190140e-01	1.805826e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.292231e+00	2.175390e-01	3.880482e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.486368e+00	1.368735e-01	4.174454e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.682846e-01	3.139547e-02	3.155980e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.839688e-02	2.208246e-03	1.773174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.178041e-01	2.079168e-01	2.945721e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.047926e+00	5.713512e-01	8.234122e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.673470e+00	2.383439e-01	6.768013e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.803061e+00	6.344465e-01	3.536082e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.759598e+00	4.660848e-01	4.323285e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.372482e-01	2.476569e-01	2.843994e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.080370e-01	1.264916e-01	1.482065e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.066060e-02	5.812277e-03	1.470209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.934035e+00	6.641590e-01	8.365709e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.759819e+00	4.471144e-01	4.529768e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.819508e+00	5.099551e-01	3.659811e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.513863e+00	3.161417e-01	3.271513e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.042332e-01	1.493440e-01	2.018762e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.046580e-01	1.051007e-01	1.182029e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.509394e-01	3.348385e-02	6.559194e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.232844e-03	2.143733e-03	6.143018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.507168e+00	1.933723e+00	2.069312e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.524667e+00	8.427658e-01	7.708916e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.288848e+00	7.156825e-01	7.444111e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.404212e+00	3.274620e-01	4.469866e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.175143e-02	1.639549e-02	3.450327e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.735655e-02	2.599616e-02	5.582683e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.172924e-01	2.241610e-01	4.776539e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.305838e+00	4.840140e-01	1.035163e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.397094e+00	5.653167e-01	9.202534e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.299278e+00	4.209578e-01	4.780798e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.730641e+00	2.158942e-01	8.452972e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.536106e+00	5.394838e-01	7.978733e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.934351e+00	5.818988e-01	2.691722e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.310122e+00	5.666635e-01	3.436070e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.668060e+00	4.289100e-01	3.509612e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.069774e+00	2.681121e-01	3.029785e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.537897e-01	1.812928e-01	2.116213e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.140992e-01	8.021976e-02	1.296276e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.982428e-02	5.446919e-03	1.129716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.473224e-01	1.040159e-01	3.577020e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.613123e+00	6.582908e-01	1.607139e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.187955e+00	9.958670e-01	1.941302e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.454806e+00	9.988546e-01	1.308348e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.045122e+00	6.513623e-01	5.719174e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.064993e+00	4.648533e-01	4.404144e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.423436e+00	4.801990e-01	6.139324e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.511473e+00	5.415906e-01	2.808385e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.715558e+00	5.887075e-01	2.379529e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.935906e+00	3.823527e-01	3.661732e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.371962e+00	3.034130e-01	2.766455e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.719547e-01	1.786697e-01	2.301306e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.141713e-01	9.256930e-02	1.644200e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.663491e-01	6.094371e-02	8.367172e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.864486e-02	4.327907e-03	9.507673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.035774e-01	3.544822e-01	1.892089e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.655426e+00	1.538325e+00	4.258331e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.207041e+00	2.533659e+00	4.649964e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.726032e+00	2.426053e+00	2.268413e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.889594e+00	1.421897e+00	5.007096e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.388537e+00	9.290109e-01	1.003755e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.177934e+00	1.166981e+00	4.785449e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.097796e+00	9.434430e-01	7.102590e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.630731e+00	5.927757e-01	6.357052e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.611144e+00	3.896967e-01	5.110163e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.122510e-01	2.324038e-01	3.432604e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.618971e-02	1.023806e-02	2.159208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.653577e-01	2.379622e-01	4.724303e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.352760e+00	5.444907e-01	7.936119e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.132049e+00	2.783079e-01	5.053525e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.666386e+00	4.202536e-01	2.622362e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.832634e+00	3.817985e-01	3.874660e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.062355e+00	2.691108e-01	2.681376e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.109753e-01	1.522916e-01	1.526184e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.695076e-01	5.130493e-02	7.596076e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.932506e-03	1.068832e-03	6.888516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.269190e+00	1.112227e+00	2.296722e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.496488e+00	1.210361e+00	1.204091e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.800275e+00	3.290327e-01	4.799301e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.916452e+00	3.348110e-01	1.154024e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.166542e+00	3.232090e-01	2.438148e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.304326e+00	2.371753e-01	2.499089e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.065538e-01	1.327894e-01	1.756702e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.571220e-01	7.178997e-02	1.117490e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.877450e-02	7.181035e-03	1.448644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.101820e+02	1.800375e+01	1.963915e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.074356e+01	2.341773e+00	9.002524e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.372272e+00	3.119083e-01	2.360170e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.728274e+00	1.325615e-01	8.267893e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.555126e+00	2.992363e-01	2.144023e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.681141e+00	2.868148e-01	3.573085e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.203096e-01	1.917256e-01	3.186826e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.894217e-02	1.139777e-02	2.453375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.961293e-01	2.010257e-01	4.030733e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.255655e+00	3.643626e-01	8.641703e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.957764e+00	4.874798e-01	8.476998e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.544095e+00	4.914384e-01	6.031754e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.998107e+00	4.069681e-01	2.297766e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.996944e+00	2.149276e-01	6.515124e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.812868e+00	2.859133e-01	1.983259e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.558610e+00	4.192536e-01	1.931389e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.151012e+00	4.577277e-01	2.542541e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.606855e+00	3.181966e-01	2.906336e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.080327e+00	2.487668e-01	2.721202e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.322226e-01	1.523851e-01	1.921529e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.109397e-01	7.868996e-02	1.162480e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.989193e-02	4.910089e-03	1.126861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.013306e+00	9.366851e-01	2.286848e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.958841e+00	1.324431e+00	2.042185e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.559989e+00	1.023125e+00	1.318464e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.551496e+00	8.604272e-01	5.200454e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.424421e+00	5.964071e-01	1.089942e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.435383e+00	2.007060e-01	3.548013e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.912569e+00	2.679265e-01	1.430435e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.566925e+00	2.834359e-01	1.519725e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.037558e+00	2.969500e-01	2.217507e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.417329e+00	2.207451e-01	2.253232e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.377541e-01	1.403572e-01	2.028140e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.398927e-01	8.006724e-02	1.271930e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.592691e-02	7.907326e-03	1.602165e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.041571e+02	1.480915e+01	1.684223e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.116540e+01	4.638635e+00	2.461209e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.807078e+01	1.589016e+00	9.186229e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.221910e+01	1.356900e+00	1.479052e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.064349e+00	5.505589e-01	5.674451e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.300876e+00	2.073876e-01	2.082930e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.754004e+00	1.078748e-01	8.232531e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.974390e+00	1.524102e-01	1.141622e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.544752e+00	2.974877e-01	2.973232e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.928397e+00	3.455950e-01	3.613311e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.149435e+00	2.335512e-01	3.686620e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.254314e-02	1.319089e-02	2.667293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.634179e-01	1.542561e-01	1.143136e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.870847e+00	5.203243e-01	6.577535e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.739013e+00	1.969246e-01	8.265973e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.110022e+00	4.979019e-01	2.902177e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.853508e+00	4.066517e-01	3.924345e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.858995e-01	1.504179e-01	2.571950e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.961478e-01	5.847881e-02	1.179884e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.641489e-02	4.920313e-03	1.320050e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.172239e+00	3.852456e-01	4.698388e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.019678e+00	3.816381e-01	1.202629e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.800001e+00	3.922249e-01	2.236119e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.354936e+00	2.103716e-01	2.307940e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.485146e-01	6.167340e-02	1.561285e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.993382e-01	3.322029e-02	9.626479e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.414888e-02	1.519479e-02	5.076799e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.344285e-03	8.216536e-04	5.090950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.944566e+00	1.279575e+00	1.036778e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.909583e+00	5.834906e-01	2.319296e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.487871e+00	3.962016e-01	4.528997e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.906299e-01	1.026597e-01	3.580096e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.538547e-02	3.390245e-03	2.085815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.279129e-02	4.265853e-02	7.042529e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.656721e-01	1.859148e-01	2.791313e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.238357e+00	3.339491e-01	6.315161e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.258439e+00	4.567694e-01	6.868238e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.238579e+00	4.238168e-01	3.346539e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.687419e+00	2.314501e-01	1.619721e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.650703e+00	3.704999e-01	7.749176e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.156047e+00	4.963899e-01	2.212484e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.427462e+00	4.420660e-01	3.207864e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.676491e+00	3.364848e-01	3.145148e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.056891e+00	1.993509e-01	2.442431e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.770524e-01	9.310270e-02	1.643474e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.526701e-01	9.731758e-03	9.935540e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.346693e-02	3.215567e-03	8.559877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.817018e-01	1.023556e-01	3.143777e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.786213e+00	3.997337e-01	1.010764e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.504091e+00	6.327483e-01	1.205237e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.826609e+00	6.365537e-01	9.543272e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.377469e+00	4.978989e-01	3.900839e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.235644e+00	2.624600e-01	1.049745e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.592936e+00	5.039117e-01	1.625129e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.625998e+00	5.868949e-01	1.320597e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.593761e+00	3.350660e-01	2.338644e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.838210e+00	2.901302e-01	2.085849e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.214061e+00	1.844166e-01	1.766332e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.420700e-01	9.546715e-02	1.477321e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.081615e-01	3.906482e-02	1.048167e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.824775e-01	4.732999e-03	7.385829e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.135291e-02	1.382686e-03	5.941732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.205033e+00	4.527308e-01	2.846318e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.672649e+00	1.159876e+00	4.167231e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.102183e+01	1.925953e+00	2.508995e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.248821e+01	1.723724e+00	7.534478e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.097092e+01	9.521263e-01	3.701454e-02
6.000000e-02	1.000000e-02	1.000000e-02	8.123952e+00	9.695089e-01	2.396701e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.406152e+00	9.979628e-01	1.864338e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.292195e+00	5.192156e-01	4.327974e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.883087e+00	2.586726e-01	3.956406e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.053261e+00	1.121427e-01	3.740434e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.256250e-01	3.975810e-02	2.609043e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.838248e-02	1.835667e-03	1.246440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.886367e-01	1.937749e-01	2.496816e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.088822e+00	5.320847e-01	6.913183e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.320049e+00	3.116778e-01	4.349160e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.945949e+00	4.305537e-01	2.309264e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.935191e+00	3.610675e-01	3.808367e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.063229e+00	1.956398e-01	2.782601e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.640786e-01	5.659381e-02	1.502057e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.318461e-01	2.190991e-02	7.962028e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.228698e-03	1.810296e-03	6.705647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.130129e+00	6.981325e-01	1.154241e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.403411e+00	1.129686e+00	1.207177e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.334198e+00	6.219216e-01	2.501018e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.335762e+00	4.317559e-01	1.217019e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.072265e+00	2.825851e-01	3.309159e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.149703e+00	1.405927e-01	2.421406e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.769753e-01	4.667981e-02	1.554411e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.584541e-01	3.069613e-02	9.399470e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.592644e-02	2.780897e-03	1.163618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.169800e+01	1.176916e+01	1.615389e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.233636e+01	4.938400e+00	1.317765e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.035991e+01	8.335043e-01	1.093951e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.149006e+00	3.692528e-01	1.583580e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.319941e+00	2.819093e-01	3.690533e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.153000e+00	1.136813e-01	3.985388e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.974066e-01	4.419407e-02	2.423064e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.082917e-02	1.646105e-03	1.558122e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.818505e-01	1.872058e-01	2.837216e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.049292e+00	3.148866e-01	5.700320e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.660382e+00	4.282972e-01	6.075663e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.316394e+00	4.757784e-01	5.212912e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.900676e+00	4.216228e-01	2.767662e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.237349e+00	2.532803e-01	1.097584e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.235347e+00	3.268502e-01	4.072760e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.749560e+00	3.485377e-01	2.141944e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.170715e+00	3.221033e-01	3.344550e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.617882e+00	2.908428e-01	3.183213e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.062860e+00	1.863685e-01	2.538545e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.716700e-01	8.700044e-02	1.716507e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.478824e-01	1.349146e-02	9.935103e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.379867e-02	3.045026e-03	9.076491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.568391e+00	7.534549e-01	1.065678e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.874012e+00	9.017830e-01	1.677404e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.978212e+00	9.632905e-01	1.013285e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.039485e+00	8.428282e-01	5.500751e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.475650e+00	6.405548e-01	1.722973e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.591963e+00	3.900189e-01	1.370462e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.671931e+00	3.905289e-01	1.232495e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.737529e+00	3.056193e-01	1.854165e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.914850e+00	2.047384e-01	3.209248e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.259512e+00	1.454370e-01	2.075955e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.045067e-01	7.613609e-02	1.590055e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.313726e-01	1.731099e-02	1.037810e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.306064e-02	1.225206e-03	1.139847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.832739e+01	1.007077e+01	1.482237e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.935006e+01	5.358503e+00	2.817561e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.663579e+01	2.886685e+00	8.324248e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.797256e+01	2.179272e+00	5.917675e-02
1.625000e-02	3.750000e-03	3.750000e-03	1.126010e+01	1.281965e+00	1.819352e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.968477e+00	5.608425e-01	3.837894e-03
4.125000e-02	8.750000e-03	8.750000e-03	4.390612e+00	2.942104e-01	1.101923e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.200522e+00	2.802277e-01	2.546442e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.299428e+00	2.263882e-01	3.789826e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.423515e+00	1.324005e-01	3.699398e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.774571e-01	6.642418e-02	3.038122e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.011110e-02	2.021442e-03	1.595420e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.822442e-01	2.163737e-01	3.437954e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.413074e+00	5.394301e-01	6.964523e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.584775e+00	4.268822e-01	5.178756e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.455378e+00	5.449009e-01	4.244111e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.514669e+00	3.692885e-01	3.614700e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.525990e-01	2.376119e-01	1.820266e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.431039e-01	1.065135e-01	1.128821e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.460885e-02	3.519754e-03	1.195520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.449368e+00	6.479154e-01	7.802051e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.452002e+00	3.338554e-01	4.580760e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.547353e+00	4.331333e-01	3.208812e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.371346e+00	2.600173e-01	2.759083e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.458160e-01	1.524614e-01	1.456360e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.819641e-01	8.524783e-02	8.872285e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.465900e-01	4.219115e-02	4.496867e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.735373e-03	1.202956e-03	5.183609e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.651751e+00	1.889046e+00	1.818063e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.848452e+00	6.613876e-01	9.159396e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.983884e+00	6.497380e-01	5.803463e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.269664e+00	2.667910e-01	3.379925e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.611293e-02	1.472516e-02	2.758356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.335930e-02	2.737182e-02	6.888512e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.117135e-01	2.437831e-01	5.596108e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.598101e+00	4.663221e-01	1.053758e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.863777e+00	5.918153e-01	8.096058e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.716936e+00	4.313755e-01	2.513458e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.793409e+00	2.995991e-01	4.319150e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.336780e+00	5.452662e-01	1.915968e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.655098e+00	5.045302e-01	3.274486e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.044685e+00	4.967554e-01	3.278880e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.455244e+00	3.330439e-01	3.146203e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.535723e-01	2.515987e-01	2.423449e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.765094e-01	1.541633e-01	1.468338e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.680891e-01	7.271840e-02	8.537285e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.527425e-02	3.881453e-03	7.115882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.464106e-01	1.499651e-01	4.996613e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.169643e+00	7.387663e-01	1.850136e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.981828e+00	1.036331e+00	1.743258e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.174331e+00	9.542236e-01	1.138982e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.409855e+00	5.181540e-01	2.869999e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.023517e+00	3.469315e-01	7.447344e-03
1.385000e-01	1.350000e-02	1.350000e-02	4.167096e+00	5.049474e-01	1.837151e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.214231e+00	4.643757e-01	3.205956e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.478022e+00	5.152229e-01	2.376263e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.731722e+00	3.094607e-01	3.306818e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.236257e+00	2.400944e-01	2.275560e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.145300e-01	1.667188e-01	1.499814e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.799394e-01	9.021727e-02	1.149278e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.497825e-01	5.915426e-02	6.170905e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.601208e-02	3.628638e-03	6.889007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.101983e+00	4.453516e-01	2.307538e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.729368e+00	1.860066e+00	4.793423e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.164100e+00	2.976560e+00	4.059129e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.122056e+01	2.247223e+00	1.756600e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.036436e+01	9.603201e-01	2.366775e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.975832e+00	9.414985e-01	4.627592e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.657387e+00	1.075143e+00	6.663883e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.717404e+00	7.751907e-01	6.008660e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.299070e+00	5.059608e-01	5.055699e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.423079e+00	2.820278e-01	3.761852e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.365074e-01	2.008683e-01	3.008505e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.155260e-02	8.697613e-03	1.666878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.711287e-01	2.437685e-01	5.383596e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.599737e+00	5.612764e-01	6.911395e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.116412e+00	2.116412e-01	6.412194e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.593987e+00	4.394680e-01	3.066394e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.703931e+00	3.638991e-01	3.246515e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.920411e-01	2.551366e-01	1.846753e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.565855e-01	1.274397e-01	1.248401e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.280453e-01	3.882302e-02	6.564944e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.095547e-03	6.778949e-04	4.806574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.327017e+00	1.148085e+00	2.556125e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.477836e+00	1.051943e+00	1.019139e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.596676e+00	1.552262e-01	5.818799e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.911484e+00	3.348173e-01	2.194101e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.167701e+00	3.207721e-01	1.984957e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.229962e+00	2.125296e-01	2.076542e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.768368e-01	1.188973e-01	1.267353e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.509828e-01	8.066363e-02	7.789564e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.450555e-02	6.145187e-03	1.215311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.152655e+02	1.552986e+01	2.053979e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.952743e+01	1.530401e+00	5.749139e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.497734e+00	3.520750e-01	1.992632e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.755970e+00	1.395021e-01	1.681643e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.621697e+00	3.062006e-01	1.769617e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.606958e+00	2.729845e-01	3.134174e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.779800e-01	1.891578e-01	2.431655e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.379765e-02	9.466389e-03	2.064426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.239449e-01	1.812147e-01	4.539889e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.430947e+00	3.846854e-01	9.464675e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.204853e+00	5.023028e-01	8.561242e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.808209e+00	5.210662e-01	5.273496e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.176973e+00	3.806662e-01	1.292632e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.095880e+00	2.313843e-01	1.105871e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.804149e+00	3.243465e-01	2.494602e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.455854e+00	3.759845e-01	2.487347e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.986433e+00	3.771546e-01	2.643414e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.455908e+00	3.089382e-01	2.930009e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.008124e+00	2.441717e-01	1.987982e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.759757e-01	1.423459e-01	1.357730e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.661174e-01	7.005747e-02	8.039807e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.560048e-02	3.908002e-03	7.129137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.829153e+00	9.379945e-01	2.735862e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.809960e+00	1.314215e+00	2.136710e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.896154e+00	9.985011e-01	1.058586e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.589944e+00	8.015788e-01	3.828395e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.220227e+00	3.945435e-01	2.462689e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.390891e+00	2.056922e-01	2.183919e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.917620e+00	2.557785e-01	2.482609e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.544939e+00	2.878949e-01	2.138441e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.969463e+00	2.949614e-01	2.013123e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.304999e+00	2.217229e-01	2.185732e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.025829e-01	1.376779e-01	1.314086e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.127961e-01	7.886719e-02	9.805645e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.311347e-02	7.576955e-03	9.792398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.118733e+02	1.296943e+01	1.768005e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.028222e+01	3.626221e+00	1.809783e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.820065e+01	1.782876e+00	4.377520e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.176138e+01	6.439940e-01	2.472002e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.949991e+00	4.203366e-01	5.958853e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.188905e+00	1.811939e-01	2.757400e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.685535e+00	1.011051e-01	2.505738e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.026124e+00	1.627330e-01	5.296048e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.571011e+00	3.316387e-01	2.202493e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.799705e+00	3.102084e-01	3.087232e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.075880e+00	2.087506e-01	2.853284e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.671848e-02	1.183384e-02	2.147991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.718858e-01	1.568956e-01	1.768896e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.150485e+00	4.967197e-01	6.323197e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.858485e+00	2.630756e-01	1.620371e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.838858e+00	5.322133e-01	3.198936e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.575573e+00	3.043975e-01	3.453769e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.114836e-01	1.368207e-01	2.012353e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.171772e-01	2.578441e-02	1.007158e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.801974e-03	4.510316e-03	1.185741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.606603e+00	3.880403e-01	4.994659e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.765569e+00	3.198113e-01	2.902168e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.442720e+00	3.605154e-01	2.500191e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.261903e+00	1.797487e-01	2.045268e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.184283e-01	6.168118e-02	1.434942e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.208568e-01	2.513178e-02	7.195623e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.002732e-01	8.884918e-03	4.447418e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.950554e-03	1.280044e-03	4.472765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.076906e+01	1.241789e+00	9.587910e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.121032e+00	5.689765e-01	2.204185e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.340087e+00	3.549738e-01	4.011913e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.192615e-01	1.059818e-01	2.806811e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.237849e-02	3.888848e-03	2.014589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.358527e-02	4.113025e-02	6.792035e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.161099e-01	1.961634e-01	3.426688e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.437010e+00	3.634296e-01	6.931684e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.567289e+00	4.621596e-01	6.786580e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.485935e+00	3.787795e-01	3.033804e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.962812e+00	2.199067e-01	2.241223e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.628493e+00	5.086455e-01	9.893356e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.964226e+00	5.219986e-01	2.682780e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.136819e+00	3.487081e-01	3.308803e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.495309e+00	2.783626e-01	2.717878e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.012210e-01	1.391341e-01	2.171086e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.084048e-01	6.457415e-02	1.436739e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.150144e-01	2.345221e-02	8.504505e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.082110e-02	2.133477e-03	7.339199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.048652e-01	9.002286e-02	3.651604e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.231246e+00	5.452536e-01	1.128764e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.185473e+00	6.425859e-01	1.327337e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.152792e+00	5.619177e-01	1.010339e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.840610e+00	5.199836e-01	1.890883e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.290275e+00	2.681106e-01	7.749758e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.468498e+00	6.229636e-01	2.156549e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.367299e+00	5.577479e-01	1.540370e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.325278e+00	3.167514e-01	2.128403e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.637237e+00	2.201893e-01	2.182911e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.104899e+00	1.378074e-01	1.812982e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.005538e-01	8.446404e-02	1.333171e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.984946e-01	3.704403e-02	9.433019e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.714969e-01	9.434005e-03	6.384863e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.056316e-02	1.193557e-03	5.533578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.694275e+00	6.271898e-01	3.089705e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.174927e+00	1.457173e+00	4.286976e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.259734e+01	1.967118e+00	2.450004e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.317606e+01	1.304531e+00	6.288305e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.087258e+01	9.499060e-01	6.307396e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.567685e+00	1.126496e+00	9.148726e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.813389e+00	7.675111e-01	3.662892e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.988840e+00	4.847988e-01	3.529737e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.739271e+00	2.227737e-01	4.066470e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.013763e+00	1.120985e-01	3.196494e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.779978e-01	4.492310e-02	2.136676e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.856691e-02	1.348816e-03	1.212062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.420056e-01	1.937545e-01	3.261387e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.356274e+00	5.914484e-01	6.505511e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.441408e+00	2.584352e-01	2.572109e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.827718e+00	4.615002e-01	2.835288e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.770589e+00	3.164404e-01	3.861887e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.533946e-01	1.520011e-01	2.512719e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.231342e-01	5.031865e-02	1.220491e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.091689e-01	3.088159e-02	6.950941e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.632246e-03	1.930841e-03	5.889819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.758908e+00	7.769841e-01	1.603213e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.909655e+00	1.245254e+00	1.201674e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.131556e+00	5.368067e-01	5.072982e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.104059e+00	3.950972e-01	2.322411e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.011835e+00	2.921959e-01	3.131909e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.106835e+00	1.405217e-01	2.214724e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.878747e-01	6.037643e-02	1.208808e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.716233e-01	1.550738e-02	7.710531e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.535675e-02	2.732712e-03	1.011066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.416823e+01	1.260643e+01	1.692441e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.932023e+01	4.069222e+00	1.170007e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.280121e+00	5.543757e-01	1.940263e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.119366e+00	3.852970e-01	1.509916e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.390620e+00	3.090147e-01	3.481097e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.220034e+00	1.427828e-01	3.208371e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.223374e-01	4.799353e-02	2.296393e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.991566e-02	2.462535e-03	1.383219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.762048e-01	1.730774e-01	3.047403e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.177370e+00	3.532800e-01	6.228117e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.808237e+00	4.344542e-01	7.096662e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.544196e+00	5.082124e-01	5.526966e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.126730e+00	4.169741e-01	2.430449e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.421534e+00	3.071197e-01	2.524145e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.197523e+00	3.933588e-01	4.858199e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.693710e+00	4.006122e-01	2.455770e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.061979e+00	3.216202e-01	3.328849e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.470209e+00	2.336661e-01	2.965854e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.387137e-01	1.303581e-01	2.310081e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.109034e-01	5.787867e-02	1.578997e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.138255e-01	2.197095e-02	8.717195e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.150152e-02	2.260361e-03	7.559701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.839550e+00	6.929297e-01	1.499798e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.818095e+00	9.762112e-01	1.870911e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.512406e+00	9.469151e-01	1.319515e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.407546e+00	9.427807e-01	5.591412e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.381666e+00	5.338227e-01	8.863985e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.460680e+00	4.040605e-01	2.677952e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.317363e+00	3.017932e-01	1.572935e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.671030e+00	3.540973e-01	1.857342e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.919799e+00	2.368562e-01	2.298616e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.211010e+00	1.418689e-01	2.100524e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.868827e-01	6.454919e-02	1.433677e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.208040e-01	1.342139e-02	9.444981e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.256494e-02	1.676365e-03	1.013517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.999686e+01	1.008944e+01	1.534680e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.915485e+01	4.143915e+00	2.803051e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.597003e+01	3.888950e+00	5.947532e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.666950e+01	1.929934e+00	1.285300e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.018507e+01	5.881729e-01	7.174122e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.368363e+00	3.740941e-01	1.585347e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.233312e+00	2.940532e-01	1.171322e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.084262e+00	2.892185e-01	2.181237e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.348067e+00	2.699248e-01	3.148572e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.478185e+00	1.698786e-01	3.273109e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.835565e-01	7.065908e-02	2.700134e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.557817e-02	2.268032e-03	1.690883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.308211e-01	2.279686e-01	3.498462e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.501576e+00	4.551939e-01	6.219274e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.367032e+00	3.828817e-01	1.177086e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.336716e+00	5.411329e-01	3.942559e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.433059e+00	3.501538e-01	2.937707e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.070158e-01	2.268927e-01	1.655445e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.337847e-01	9.547325e-02	1.061777e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.358297e-02	3.102213e-03	9.034666e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.729353e+00	6.157929e-01	7.855453e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.269851e+00	2.862308e-01	4.212651e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.415282e+00	4.461940e-01	3.165964e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.314760e+00	2.689560e-01	2.066859e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.011853e-01	1.422197e-01	1.586452e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.701696e-01	7.557228e-02	7.705200e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.334848e-01	3.506663e-02	6.592359e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.356422e-03	3.631817e-03	4.625721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.131132e+00	1.796656e+00	1.899153e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.585859e+00	8.115901e-01	7.979706e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.819737e+00	6.006280e-01	5.525535e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.227753e+00	2.740927e-01	3.470470e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.446342e-02	1.431606e-02	2.413930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.519657e-02	4.177061e-02	8.937493e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.889852e-01	2.870279e-01	6.515953e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.958651e+00	5.456945e-01	1.059036e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.044580e+00	5.097858e-01	7.591109e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.720423e+00	3.173025e-01	1.485436e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.660700e+00	3.409250e-01	1.935410e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.153030e+00	5.686788e-01	2.191642e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.523095e+00	5.231050e-01	3.024473e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.925617e+00	4.536645e-01	3.091319e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.393884e+00	3.356328e-01	2.632580e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.171132e-01	2.386375e-01	2.100042e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.272929e-01	1.284148e-01	1.573073e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.441080e-01	5.446136e-02	7.075853e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.408528e-02	3.283681e-03	7.775522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.070399e-01	2.287566e-01	5.758011e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.781074e+00	9.657287e-01	1.925773e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.461713e+00	9.884045e-01	1.884853e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.340239e+00	7.436869e-01	9.848149e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.481661e+00	4.755935e-01	1.974347e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.837156e+00	3.633638e-01	9.133315e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.986309e+00	5.444469e-01	1.728443e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.068263e+00	5.146141e-01	2.788378e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.345346e+00	4.390015e-01	2.447795e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.678478e+00	3.279211e-01	2.888533e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.215999e+00	2.552034e-01	1.716922e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.652933e-01	1.446278e-01	1.840674e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.618414e-01	9.323946e-02	1.176697e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.320843e-01	4.759843e-02	4.977453e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.513586e-02	3.135921e-03	7.632943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.576174e+00	7.191319e-01	2.640916e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.583407e+00	2.038716e+00	5.298517e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.007021e+01	3.135210e+00	4.234375e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.143114e+01	2.042223e+00	1.607797e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.038864e+01	8.229894e-01	3.779005e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.834527e+00	1.173969e+00	5.025460e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.368482e+00	1.021293e+00	5.360406e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.518968e+00	7.465673e-01	6.027319e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.238728e+00	4.727711e-01	5.026272e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.355611e+00	3.110592e-01	4.097381e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.783770e-01	1.842073e-01	2.231032e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.237478e-02	9.124204e-03	1.804117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.004115e+00	3.083095e-01	5.480137e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.732632e+00	4.882198e-01	6.115330e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.970422e+00	2.299543e-01	1.052222e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.503175e+00	4.298655e-01	2.482645e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.620766e+00	3.598196e-01	2.928693e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.116546e-01	2.183417e-01	1.854741e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.384593e-01	1.219640e-01	1.052927e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.191530e-01	3.135706e-02	7.315815e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.065366e-03	3.143515e-03	3.635427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.588733e+00	1.299445e+00	2.591521e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.738764e+00	1.030111e+00	8.469869e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.363546e+00	7.944075e-02	1.632646e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.797872e+00	3.033837e-01	2.088662e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.066461e+00	3.296675e-01	2.034007e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.184280e+00	2.005079e-01	1.735246e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.383422e-01	1.201802e-01	1.345200e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.290355e-01	6.939865e-02	7.197080e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.422930e-02	6.388716e-03	9.582589e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.278827e+02	1.683071e+01	1.928968e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.826065e+01	8.786019e-01	9.709918e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.202706e+00	2.891216e-01	2.700245e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.609297e+00	1.007363e-01	8.934784e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.492902e+00	3.122437e-01	1.762993e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.550198e+00	2.704778e-01	3.203942e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.199205e-01	1.653900e-01	2.649120e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.581980e-02	1.079252e-02	1.593947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.805330e-01	2.385428e-01	4.907468e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.733021e+00	4.766385e-01	9.704280e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.446028e+00	4.876299e-01	8.823673e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.955418e+00	4.155294e-01	4.128098e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.139648e+00	3.001117e-01	9.301549e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.951914e+00	2.199410e-01	4.428365e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.708212e+00	3.131008e-01	1.791812e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.382908e+00	4.026230e-01	2.185942e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.883724e+00	3.286926e-01	2.782289e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.391051e+00	3.090540e-01	2.590935e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.606307e-01	2.300872e-01	1.873675e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.293665e-01	1.141217e-01	1.542450e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.508274e-01	5.885976e-02	6.138156e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.452376e-02	3.269430e-03	7.548125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.100812e+00	1.100844e+00	2.744782e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.604226e+00	1.333365e+00	2.107623e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.270609e+00	1.006490e+00	8.983538e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.539826e+00	7.063067e-01	2.777599e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.047428e+00	2.565098e-01	7.328332e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.188761e+00	1.119800e-01	3.519870e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.815623e+00	2.296144e-01	1.593533e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.458679e+00	2.749539e-01	1.490438e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.890692e+00	2.404104e-01	2.004789e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.295903e+00	2.487150e-01	1.628212e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.539731e-01	1.267890e-01	1.545958e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.845826e-01	6.845691e-02	1.080456e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.074667e-02	6.525467e-03	8.672297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.215715e+02	1.366925e+01	1.691198e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.915258e+01	3.254653e+00	1.710510e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.706719e+01	7.657373e-01	8.150071e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.135485e+01	4.952133e-01	4.133665e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.710830e+00	4.780901e-01	1.290967e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.108550e+00	2.099637e-01	1.792182e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.601159e+00	9.026763e-02	1.174985e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.941155e+00	1.714831e-01	1.047770e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.473521e+00	2.926902e-01	2.169638e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.749762e+00	3.156790e-01	3.280476e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.021800e+00	1.955399e-01	2.556076e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.502664e-02	1.146131e-02	2.347049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.339326e-01	1.722708e-01	1.503386e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.440233e+00	5.213676e-01	5.392713e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.599225e+00	2.099643e-01	1.311956e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.530483e+00	4.420674e-01	3.609207e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.496372e+00	2.747868e-01	3.171279e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.241853e-01	1.272375e-01	1.927902e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.854918e-01	3.119873e-02	1.018709e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.303877e-03	5.116442e-03	1.075456e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.023978e+00	4.286165e-01	4.049222e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.439582e+00	1.967932e-01	2.749819e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.290333e+00	2.872154e-01	2.794141e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.194113e+00	1.632098e-01	1.816343e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.681022e-01	5.553234e-02	1.450939e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.901549e-01	1.952487e-02	7.384995e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.109386e-02	1.474311e-02	4.854824e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.019606e-03	1.914987e-03	4.949496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.151462e+01	1.336434e+00	8.304911e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.721580e+00	5.466352e-01	2.042361e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.085786e+00	2.725022e-01	4.771952e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.663427e-01	8.575145e-02	2.672688e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.844009e-02	4.853188e-03	1.993949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.074872e-01	5.937433e-02	8.585681e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.701974e-01	2.223393e-01	3.985257e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.805426e+00	4.414839e-01	6.589242e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.876030e+00	4.826149e-01	5.629783e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.599984e+00	3.302423e-01	2.740168e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.776760e+00	2.816856e-01	3.498545e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.431463e+00	4.547010e-01	1.742874e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.746161e+00	5.001051e-01	3.016111e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.003859e+00	3.361713e-01	3.058887e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.375881e+00	2.551595e-01	2.617060e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.614879e-01	1.471232e-01	1.870350e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.548829e-01	3.386247e-02	1.406231e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.013106e-01	3.014612e-02	7.523781e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.405921e-03	1.918912e-03	6.775294e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.130654e-01	1.634527e-01	4.027308e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.955856e+00	5.757245e-01	1.308997e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.161499e+00	8.882969e-01	1.072323e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.878061e+00	6.724049e-01	6.480138e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.832698e+00	4.306488e-01	6.511046e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.037838e+00	2.783716e-01	5.114212e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.102686e+00	5.243282e-01	1.169054e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.030009e+00	3.936012e-01	2.029712e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.192661e+00	2.995425e-01	2.357978e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.511597e+00	2.185224e-01	2.211696e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.016443e+00	1.436694e-01	1.681104e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.362396e-01	5.064563e-02	1.308055e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.608101e-01	2.664634e-02	8.946389e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.571272e-01	1.298309e-02	6.524945e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.203557e-03	1.711631e-03	5.367894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.686370e+00	9.630578e-01	3.628040e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.030395e+01	2.104997e+00	4.196540e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.413543e+01	2.251477e+00	1.889992e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.334204e+01	1.212157e+00	3.683973e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.057350e+01	8.851634e-01	4.939655e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.075394e+00	9.069465e-01	1.862074e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.466519e+00	6.481454e-01	4.362445e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.811562e+00	5.156512e-01	3.667432e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.632308e+00	1.953897e-01	3.870335e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.467264e-01	9.199562e-02	3.114357e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.072512e-01	4.741408e-02	2.163153e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.506172e-02	2.297724e-03	1.172701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.193704e-01	2.508220e-01	2.955649e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.683165e+00	6.267177e-01	6.106308e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.403890e+00	2.079947e-01	2.571516e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.568809e+00	3.975385e-01	3.745308e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.611537e+00	2.539137e-01	3.957880e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.956065e-01	1.520482e-01	2.142425e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.976599e-01	4.894466e-02	1.179706e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.617142e-02	2.684430e-02	6.253540e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.261470e-03	1.889974e-03	5.815961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.647180e+00	9.198836e-01	1.522490e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.646900e+00	1.351822e+00	1.008775e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.118676e+00	5.276558e-01	5.384027e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.897635e+00	3.459437e-01	2.487413e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.814734e+00	2.262184e-01	3.897570e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.036794e+00	1.118739e-01	2.029266e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.300551e-01	5.134306e-02	1.277813e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.589295e-01	1.846973e-02	7.077460e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.206148e-02	3.892677e-03	1.087659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.085958e+02	1.431892e+01	1.542188e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.964316e+01	3.857835e+00	4.828957e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.699344e+00	4.992175e-01	1.462520e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.821754e+00	3.233566e-01	1.887185e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.265609e+00	2.720243e-01	3.236128e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.158143e+00	1.169546e-01	3.404354e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.142605e-01	3.243415e-02	2.522356e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.653087e-02	3.998554e-03	1.402324e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.049375e-01	2.249654e-01	3.149411e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.420326e+00	4.091418e-01	6.073603e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.143736e+00	5.096470e-01	6.257283e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.800452e+00	5.151773e-01	4.906486e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.227985e+00	3.573887e-01	1.609979e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.331661e+00	2.295222e-01	2.312258e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.012809e+00	3.477090e-01	1.463341e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.524586e+00	3.544420e-01	2.693393e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.913011e+00	2.712599e-01	3.281766e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.411197e+00	2.566976e-01	2.840693e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.841720e-01	1.228361e-01	2.056337e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.714104e-01	4.519579e-02	1.392353e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.006188e-01	2.756077e-02	7.641912e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.014585e-02	2.245306e-03	6.684006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.714489e+00	8.826449e-01	1.640832e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.879976e+00	1.149451e+00	1.625729e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.176804e+00	1.021880e+00	1.100871e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.703812e+00	1.034980e+00	3.804597e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.539589e+00	5.795072e-01	6.301560e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.277246e+00	3.468142e-01	2.589543e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.210613e+00	3.043914e-01	1.403420e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.414399e+00	2.385623e-01	2.585374e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.779734e+00	1.876290e-01	2.554329e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.161820e+00	1.509068e-01	1.818413e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.420145e-01	4.818847e-02	1.453818e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.911512e-01	1.482063e-02	9.230199e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.931158e-02	2.858643e-03	9.611628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.012571e+02	1.179375e+01	1.467722e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.117350e+01	5.947880e+00	2.005851e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.523228e+01	2.988271e+00	2.455452e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.639033e+01	1.880152e+00	1.393488e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.903796e+00	7.560931e-01	1.925072e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.182181e+00	3.615896e-01	2.532931e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.172098e+00	3.069177e-01	1.274786e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.984798e+00	2.626600e-01	1.580381e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.092930e+00	2.073012e-01	3.623442e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.278004e+00	1.146505e-01	4.052248e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.212375e-01	5.756052e-02	2.466997e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.555055e-02	2.743661e-03	1.492770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.176519e+00	2.687746e-01	4.350509e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.719669e+00	4.588911e-01	5.426956e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.222522e+00	5.986664e-01	2.600196e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.014789e+00	4.956509e-01	3.720668e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.225870e+00	3.129772e-01	2.866937e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.749219e-01	1.663400e-01	1.659731e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.683644e-01	6.675871e-02	1.010120e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.003283e-02	2.596602e-03	7.954128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.305153e+00	6.019307e-01	7.594015e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.955119e+00	3.406197e-01	2.061169e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.187126e+00	4.221997e-01	2.652473e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.171151e+00	2.324172e-01	1.956444e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.673305e-01	1.024485e-01	1.633125e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.175400e-01	4.611448e-02	9.427192e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.199375e-01	3.009988e-02	3.898203e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.233052e-03	9.697025e-04	4.869823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.038947e+01	1.634938e+00	1.609152e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.897820e+00	7.728973e-01	5.949193e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.552351e+00	4.935852e-01	4.477227e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.065859e+00	2.048507e-01	2.995487e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.132096e-02	1.089285e-02	2.542476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.254381e-02	3.882422e-02	1.065882e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.737775e-01	2.890786e-01	9.028619e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.267619e+00	5.934391e-01	1.157739e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.548937e+00	5.544756e-01	6.905081e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.087993e+00	3.312873e-01	1.891018e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.737199e+00	5.681372e-01	5.619609e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.939954e+00	6.229335e-01	2.963098e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.225081e+00	4.613737e-01	3.515746e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.677221e+00	3.850679e-01	3.508389e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.208100e+00	3.141463e-01	2.385778e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.013863e-01	2.197872e-01	1.734854e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.439189e-01	9.313537e-02	1.429941e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.930415e-01	4.437295e-02	8.486661e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.864093e-03	1.841608e-03	6.743432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.623264e-01	2.885229e-01	8.160631e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.229397e+00	9.059674e-01	2.612164e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.389781e+00	1.158370e+00	1.575981e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.093421e+00	7.509124e-01	6.624986e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.870951e+00	4.280755e-01	4.989833e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.924425e+00	6.208126e-01	1.104987e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.773485e+00	5.304777e-01	2.539031e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.781644e+00	4.841840e-01	3.323989e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.106960e+00	4.249271e-01	2.677061e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.466328e+00	2.632234e-01	2.326014e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.024471e+00	1.978171e-01	1.874078e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.804608e-01	1.400420e-01	1.367661e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.900940e-01	6.353210e-02	1.195632e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.083536e-01	4.314645e-02	6.128515e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.184623e-02	1.884090e-03	7.356791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.747950e+00	6.419232e-01	3.367789e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.332517e+00	2.682374e+00	6.049543e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.223351e+01	3.225475e+00	3.767874e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.292385e+01	1.814705e+00	9.391502e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.067070e+01	1.250293e+00	1.928641e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.334327e+00	1.105078e+00	6.069077e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.783784e+00	9.590258e-01	6.846298e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.147105e+00	6.470302e-01	4.747805e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.014373e+00	3.584960e-01	4.349037e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.211083e+00	2.440927e-01	3.295108e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.445301e-01	1.440561e-01	2.347989e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.281787e-02	6.458771e-03	1.653311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.058443e+00	3.279600e-01	7.957948e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.843084e+00	5.142386e-01	5.766883e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.196266e+00	4.096812e-01	9.476905e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.452840e+00	5.139284e-01	2.757310e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.455229e+00	3.443931e-01	3.074833e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.148623e-01	1.840450e-01	1.907624e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.691278e-01	9.553993e-02	1.067123e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.057123e-02	2.674005e-02	5.023155e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.761727e-03	8.400176e-04	2.852991e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.452709e+00	1.504697e+00	3.500239e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.351823e+00	9.262153e-01	6.484990e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.535435e+00	1.944079e-01	1.556946e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.011825e+00	4.358703e-01	1.601028e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.013197e+00	3.524676e-01	1.933293e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.053810e+00	1.914355e-01	1.934998e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.631469e-01	1.011798e-01	1.392198e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.114748e-01	4.869716e-02	7.375166e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.012586e-02	4.709868e-03	1.059684e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.319789e+02	1.742403e+01	2.211682e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.826689e+01	9.101871e-01	6.884744e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.422968e+00	2.770328e-01	3.023828e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.731211e+00	1.929752e-01	6.477746e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.454416e+00	3.171607e-01	2.100912e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.527527e+00	2.757558e-01	2.895234e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.863872e-01	1.205991e-01	2.441141e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.649551e-02	7.648327e-03	1.784285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.584297e-01	2.290690e-01	6.319104e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.790765e+00	4.738342e-01	1.212646e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.650015e+00	5.908955e-01	9.224711e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.140574e+00	4.854748e-01	3.773058e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.355503e+00	2.946437e-01	1.987091e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.092795e+00	3.621431e-01	1.028863e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.794043e+00	4.338566e-01	2.517310e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.337415e+00	4.478624e-01	2.783769e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.767014e+00	3.732807e-01	3.002191e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.262262e+00	2.901840e-01	2.412873e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.532854e-01	2.121695e-01	1.708779e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.695727e-01	1.058508e-01	1.385490e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.908979e-01	4.338358e-02	8.178113e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.050013e-02	2.285954e-03	6.276676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.059649e+00	1.355534e+00	3.784130e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.077176e+00	1.488279e+00	2.173970e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.385818e+00	1.126029e+00	7.805956e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.329471e+00	5.635321e-01	1.116518e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.043180e+00	1.720681e-01	6.800942e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.320395e+00	2.414446e-01	1.146495e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.978099e+00	3.525942e-01	2.241595e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.477996e+00	3.443473e-01	1.958948e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.820204e+00	3.036325e-01	1.975987e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.170316e+00	2.073312e-01	1.619392e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.866653e-01	1.286959e-01	1.362916e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.375921e-01	5.608016e-02	1.074188e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.475328e-02	4.584613e-03	1.102536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.302661e+02	1.622115e+01	1.913117e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.726877e+01	1.733467e+00	9.430538e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.729821e+01	8.506091e-01	5.335284e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.144920e+01	4.837991e-01	6.293510e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.578066e+00	2.957770e-01	3.763928e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.408304e+00	2.411157e-01	9.172122e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.609528e+00	1.384398e-01	1.178089e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.894140e+00	2.303081e-01	2.051663e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.372475e+00	3.246486e-01	2.290522e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.672466e+00	2.611312e-01	3.226000e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.731157e-01	1.853640e-01	2.315314e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.239471e-02	8.598416e-03	2.226466e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.863460e-01	1.922208e-01	3.019576e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.604462e+00	5.034629e-01	5.567352e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.558822e+00	4.720820e-01	1.248480e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.329180e+00	5.265740e-01	3.797775e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.296661e+00	2.822448e-01	3.088664e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.384866e-01	1.144229e-01	1.730510e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.481823e-01	3.436179e-02	8.141797e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.518980e-03	4.849823e-03	8.859233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.333953e+00	4.280799e-01	5.406390e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.185433e+00	2.147776e-01	4.298895e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.186888e+00	3.750898e-01	2.212864e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.089393e+00	1.652676e-01	1.857019e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.359356e-01	7.265850e-02	1.270607e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.677061e-01	2.838815e-02	6.474674e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.464351e-02	1.597656e-02	3.556321e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.615836e-03	1.539757e-03	3.580865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.199021e+01	1.175071e+00	1.006389e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.269249e+00	6.135711e-01	2.054808e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.062333e+00	3.276950e-01	3.807692e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.786329e-01	1.093926e-01	2.728705e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.912533e-02	3.493885e-03	1.730147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.998048e-02	3.188609e-02	1.003719e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.630984e-01	2.094359e-01	6.031133e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.940757e+00	4.543072e-01	9.535038e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.254719e+00	5.463146e-01	6.954317e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.966874e+00	3.718115e-01	2.109312e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.975771e+00	5.397323e-01	2.775423e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.315403e+00	6.376549e-01	2.216819e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.498755e+00	5.281196e-01	3.156073e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.825505e+00	3.927082e-01	3.087320e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.221797e+00	2.244290e-01	2.858613e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.406600e-01	1.318910e-01	1.881018e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.157001e-01	7.997910e-02	1.226903e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.600931e-01	3.020351e-02	7.875630e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.553533e-03	3.030638e-03	5.790713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.716306e-01	9.185940e-02	6.576188e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.216031e+00	5.764161e-01	1.944943e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.466508e+00	7.465317e-01	1.668438e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.338897e+00	7.169730e-01	6.329300e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.179526e+00	5.599211e-01	8.186102e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.109613e+00	5.828767e-01	3.248952e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.932251e+00	6.112918e-01	1.548338e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.877870e+00	4.915565e-01	2.130615e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.065527e+00	3.315590e-01	2.146467e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.407155e+00	2.152867e-01	2.331894e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.188277e-01	1.213552e-01	1.932002e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.850675e-01	7.676997e-02	1.254231e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.341973e-01	4.206753e-02	9.205811e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.530906e-01	1.900061e-02	4.759796e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.897838e-03	2.390174e-03	4.603548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.512450e+00	4.335416e-01	4.675775e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.116127e+01	1.897442e+00	4.992624e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.529304e+01	2.314469e+00	2.212245e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.419002e+01	1.523402e+00	2.253654e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.024701e+01	1.152249e+00	2.608444e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.743692e+00	1.070720e+00	1.532486e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.233660e+00	6.982222e-01	3.575226e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.708436e+00	4.410299e-01	3.467705e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.510568e+00	2.184159e-01	3.786899e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.799169e-01	1.206885e-01	2.750611e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.687668e-01	6.563958e-02	1.917702e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.468703e-02	2.434357e-03	1.040060e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.145761e-01	2.366702e-01	5.038031e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.734172e+00	6.187690e-01	7.433725e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.503919e+00	3.912213e-01	3.411786e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.616554e+00	5.405379e-01	3.765654e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.588747e+00	3.285851e-01	3.842269e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.132045e-01	1.637729e-01	2.125899e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.298807e-01	5.099447e-02	1.134317e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.785852e-02	2.603796e-02	5.619811e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.802712e-04	2.536381e-03	4.610450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.390904e+00	1.020962e+00	2.581936e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.667670e+00	1.341317e+00	1.152205e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.672024e+00	4.784063e-01	7.128666e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.856098e+00	4.513376e-01	3.728910e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.954838e+00	3.247362e-01	2.885857e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.028941e+00	1.545570e-01	1.939088e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.889334e-01	7.102898e-02	1.255684e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.445783e-01	2.209956e-02	6.269268e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.385943e-02	3.553803e-03	7.924136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.202372e+02	1.595297e+01	2.256183e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.620799e+01	3.255369e+00	3.625452e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.114589e+00	6.395150e-01	3.693968e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.945848e+00	4.353806e-01	1.276356e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.377983e+00	3.499445e-01	3.110658e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.076665e+00	1.431994e-01	3.463772e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.150087e-01	4.879716e-02	2.247251e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.516769e-02	3.029188e-03	1.250374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.314250e-01	1.855993e-01	4.412442e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.426105e+00	4.086210e-01	9.069053e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.255813e+00	5.424770e-01	9.025366e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.993751e+00	5.743505e-01	5.763747e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.456461e+00	4.652252e-01	9.861018e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.455116e+00	3.221395e-01	4.690679e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.082138e+00	5.551350e-01	1.285683e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.448319e+00	4.398348e-01	3.175320e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.863556e+00	3.600592e-01	3.367889e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.289133e+00	2.325694e-01	3.249589e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.170564e-01	1.424358e-01	2.213507e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.340147e-01	7.743780e-02	1.284853e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.612915e-01	3.059066e-02	8.769675e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.259212e-03	3.385959e-03	6.001688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.095639e+00	8.782888e-01	2.542141e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.609549e+00	1.230796e+00	2.476455e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.636404e+00	1.302554e+00	1.289968e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.796270e+00	9.355852e-01	3.838538e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.366144e+00	6.207867e-01	8.525164e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.036410e+00	4.409628e-01	3.341687e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.151999e+00	4.264362e-01	1.787341e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.432638e+00	3.510015e-01	3.342977e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.752461e+00	2.502739e-01	2.794745e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.099579e+00	1.493231e-01	1.990770e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.027071e-01	7.066122e-02	1.304628e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.828695e-01	2.699010e-02	8.587169e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.051825e-02	4.344541e-03	7.738234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.136907e+02	1.365236e+01	1.932665e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.799995e+01	5.235469e+00	1.987283e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.290566e+01	2.909069e+00	2.570865e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.429833e+01	6.942001e-01	1.193852e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.186306e+00	6.002021e-01	6.235533e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.013738e+00	4.612475e-01	2.331793e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.945208e+00	3.407220e-01	1.848271e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.841814e+00	2.977944e-01	3.312268e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.332292e+00	3.163054e-01	3.119581e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.373389e+00	1.876109e-01	3.477583e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.605492e-01	9.972336e-02	2.387819e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.337539e-02	3.381641e-03	1.350008e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.435353e+00	3.103380e-01	3.932679e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.740795e+00	3.409522e-01	4.942329e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.915118e+00	4.920454e-01	3.145055e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.828003e+00	4.464196e-01	3.617965e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.130834e+00	2.775159e-01	2.701017e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.286261e-01	1.636180e-01	1.224871e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.331137e-01	6.469184e-02	7.598265e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.555412e-03	2.000928e-03	8.562101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.630077e+00	6.069902e-01	6.991317e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.746163e+00	3.179952e-01	2.464471e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.981887e+00	3.549368e-01	2.897898e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.091059e+00	2.204775e-01	1.805443e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.820791e-01	9.695527e-02	1.260263e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.846901e-01	5.616500e-02	7.174159e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.120884e-01	2.755044e-02	4.405155e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.224441e-03	1.062274e-03	4.305527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.094271e+01	1.599123e+00	1.575133e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.546400e+00	7.200776e-01	5.973508e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.341131e+00	4.814642e-01	4.779894e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.026784e+00	2.229038e-01	2.439110e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.285225e-02	1.107673e-02	2.190117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.146940e-01	6.633452e-02	1.420888e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.161165e+00	4.398094e-01	9.422037e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.775660e+00	6.154599e-01	1.085415e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.771035e+00	4.270980e-01	3.806180e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.987560e+00	2.779640e-01	1.323734e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.337425e+00	4.175105e-01	2.115789e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.656684e+00	5.307747e-01	3.485095e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.072488e+00	4.598438e-01	3.495507e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.564904e+00	3.559028e-01	2.924984e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.111445e+00	2.630682e-01	2.111423e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.339765e-01	1.837821e-01	1.551338e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.194380e-01	1.115442e-01	9.988230e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.890214e-01	5.521115e-02	5.457081e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.614053e-03	2.099836e-03	5.279846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.636033e-01	3.761945e-01	1.109240e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.366036e+00	1.247982e+00	2.338246e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.122367e+00	1.154619e+00	1.374045e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.332691e+00	6.466911e-01	4.294177e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.609951e+00	2.287404e-01	8.592230e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.526813e+00	5.338670e-01	2.304328e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.479547e+00	5.082168e-01	2.990687e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.656764e+00	4.602632e-01	2.792951e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.908298e+00	3.460143e-01	2.577072e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.385612e+00	2.587423e-01	2.344009e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.649724e-01	1.929651e-01	1.780908e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.468827e-01	1.170240e-01	1.190634e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.948604e-01	8.890747e-02	6.957022e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.858709e-01	3.779789e-02	6.184057e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.132554e-02	3.071437e-03	6.445679e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.541151e+00	1.058217e+00	3.957996e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.794915e+00	3.117957e+00	6.087388e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.342388e+01	3.204407e+00	3.719256e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.324297e+01	1.659180e+00	7.703056e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.016723e+01	9.894377e-01	6.436011e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.989025e+00	1.124358e+00	6.754819e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.481447e+00	8.272183e-01	6.339945e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.961803e+00	6.707838e-01	4.531488e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.899887e+00	4.172276e-01	4.055310e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.160527e+00	2.889866e-01	2.718489e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.339791e-01	1.287018e-01	2.247447e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.467710e-02	6.942945e-03	1.353856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.422757e+00	4.183438e-01	7.472906e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.961132e+00	4.117098e-01	4.750285e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.088053e+00	3.992704e-01	1.042646e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.205171e+00	4.330697e-01	3.485109e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.356945e+00	3.124635e-01	2.905803e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.573271e-01	1.840718e-01	1.392983e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.120543e-01	8.402430e-02	8.351947e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.852948e-02	2.176457e-02	5.126531e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.481150e-03	9.108068e-04	3.015717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.037647e+01	1.836504e+00	3.128685e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.307965e+00	6.791261e-01	5.061783e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.399670e+00	1.397593e-01	1.841074e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.831298e+00	4.074630e-01	1.707200e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.865122e+00	3.106721e-01	2.409608e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.989579e-01	1.848020e-01	1.543799e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.517078e-01	9.021040e-02	1.039447e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.563219e-01	5.638033e-02	7.222340e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.960692e-02	4.994243e-03	1.044038e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.459040e+02	1.895391e+01	2.034107e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.724375e+01	6.384321e-01	1.145607e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.119109e+00	2.065517e-01	2.517241e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.575223e+00	1.453189e-01	6.371577e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.272643e+00	3.095398e-01	2.391422e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.387308e+00	2.491451e-01	2.570887e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.019773e-01	1.367371e-01	2.204707e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.773049e-02	8.695805e-03	1.517716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.436010e-01	3.180118e-01	6.722110e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.281646e+00	5.929908e-01	1.119650e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.944691e+00	5.403928e-01	7.845504e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.383310e+00	5.058188e-01	2.402720e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.221158e+00	1.978686e-01	5.680902e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.925921e+00	3.336979e-01	2.001368e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.583343e+00	4.000675e-01	2.415574e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.131616e+00	3.932072e-01	2.866504e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.638484e+00	3.460405e-01	2.645993e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.190618e+00	2.577258e-01	1.989390e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.774833e-01	1.809151e-01	1.552687e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.292505e-01	1.101080e-01	1.004989e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.888160e-01	5.578187e-02	5.497588e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.027188e-02	2.654135e-03	5.224896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.404496e+00	1.167167e+00	2.722789e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.032496e+01	1.752640e+00	2.061974e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.879675e+00	1.276064e+00	8.975259e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.427951e+00	6.216630e-01	2.084757e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.843037e+00	1.322584e-01	2.149097e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.186936e+00	1.836534e-01	7.538454e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.798252e+00	3.007053e-01	1.733673e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.284777e+00	3.030558e-01	2.180158e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.691127e+00	2.621036e-01	1.989102e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.092306e+00	1.942777e-01	1.584225e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.503976e-01	1.190629e-01	1.115567e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.298368e-01	6.286108e-02	7.913177e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.475287e-02	5.973397e-03	9.600470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.427701e+02	1.699624e+01	1.778130e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.639343e+01	1.232707e+00	2.434006e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.625716e+01	5.630020e-01	8.228309e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.093094e+01	3.430673e-01	4.537167e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.739027e+00	3.931465e-01	8.104592e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.956395e+00	1.501477e-01	1.915952e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.393383e+00	1.003497e-01	1.504725e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.626377e+00	1.478479e-01	1.438471e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.223262e+00	3.108888e-01	2.242541e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.610230e+00	3.199791e-01	2.740953e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.211862e-01	2.046311e-01	2.220846e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.581577e-02	8.586335e-03	1.780213e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.249403e+00	2.480497e-01	2.254326e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.749435e+00	4.597951e-01	5.474126e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.310106e+00	4.361564e-01	1.591030e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.034362e+00	4.287829e-01	3.905013e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.096143e+00	2.043692e-01	2.965833e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.758217e-01	1.090267e-01	1.540526e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.176753e-01	2.830532e-02	7.601615e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.909147e-03	3.108056e-03	8.143546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.761477e+00	4.222601e-01	4.717039e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.962529e+00	2.679391e-01	1.515100e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.952550e+00	2.870769e-01	2.715411e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.001349e+00	1.524783e-01	1.675291e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.812900e-01	5.176904e-02	1.257328e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.262458e-01	2.975667e-02	6.444987e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.271843e-02	9.465212e-03	3.830155e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.670427e-04	1.594424e-03	3.608588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.257882e+01	1.211769e+00	8.303546e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.931070e+00	4.681941e-01	2.979294e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.912389e+00	3.043660e-01	3.706930e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.059103e-01	8.238944e-02	2.477935e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.546868e-02	4.717357e-03	1.702210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.206991e-01	5.123386e-02	1.149861e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.557624e-01	2.848229e-01	6.541394e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.523788e+00	5.977396e-01	8.196205e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.641255e+00	5.199436e-01	4.930657e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.998171e+00	2.473656e-01	1.208177e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.729188e+00	5.078421e-01	7.037708e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.990021e+00	5.083113e-01	2.651412e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.209708e+00	4.041640e-01	3.283535e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.617454e+00	3.536701e-01	3.128081e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.056221e+00	1.692295e-01	2.586847e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.735114e-01	1.257202e-01	1.665098e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.846936e-01	6.909245e-02	1.054045e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.420840e-01	1.589060e-02	7.337616e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.850423e-03	1.714587e-03	5.552571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.778938e-01	1.810564e-01	7.019634e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.288877e+00	7.739828e-01	1.899342e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.450304e+00	9.170941e-01	1.207569e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.625086e+00	7.227271e-01	4.770879e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.016009e+00	3.744583e-01	9.406804e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.831105e+00	5.262969e-01	5.000849e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.617820e+00	4.606902e-01	1.777834e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.719417e+00	4.604090e-01	1.908273e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.834656e+00	2.922214e-01	2.558162e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.283163e+00	1.631531e-01	2.010981e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.338590e-01	1.002322e-01	1.954304e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.314020e-01	6.962326e-02	1.207754e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.043121e-01	3.739108e-02	9.216532e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.331918e-01	1.137228e-02	5.397488e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.019573e-03	1.345155e-03	5.161061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.815574e+00	4.203158e-01	4.374499e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.305854e+01	2.261535e+00	5.010022e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.750257e+01	2.856894e+00	1.997750e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.419232e+01	1.217136e+00	2.573317e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.902642e+00	9.445578e-01	2.602179e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.228350e+00	9.274970e-01	3.552883e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.929781e+00	6.152882e-01	3.877042e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.366465e+00	3.766547e-01	4.071687e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.463006e+00	2.333611e-01	3.395467e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.104322e-01	1.025983e-01	2.947110e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.309122e-01	4.070009e-02	1.927629e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.388697e-02	2.369218e-03	9.783732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.033822e+00	3.506284e-01	4.733659e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.095261e+00	5.891528e-01	6.693330e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.375270e+00	3.872597e-01	5.155149e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.347141e+00	4.356382e-01	3.885456e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.345817e+00	2.466087e-01	3.758778e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.395871e-01	1.485860e-01	1.895277e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.922915e-01	4.109476e-02	1.034757e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.327404e-02	1.709833e-02	5.358457e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.060316e-04	2.143718e-03	3.867033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.128209e+00	1.433283e+00	2.177929e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.178886e+00	1.211111e+00	8.574859e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.478641e+00	4.343032e-01	5.690251e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.692944e+00	3.949063e-01	3.486436e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.763394e+00	2.660249e-01	3.215923e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.256099e-01	1.310822e-01	1.818944e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.359346e-01	4.358030e-02	1.210718e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.945033e-01	2.480715e-02	7.180250e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.161951e-02	2.402963e-03	7.699669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.350901e+02	1.846606e+01	1.911961e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.532219e+01	2.567302e+00	3.776449e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.538581e+00	4.760809e-01	4.809692e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.678513e+00	3.124830e-01	2.349286e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.167597e+00	3.026450e-01	3.524324e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.133509e+00	1.749813e-01	2.614905e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.673865e-01	3.915881e-02	2.115985e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.440815e-02	4.107884e-03	1.196755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.751190e-01	2.909207e-01	4.520338e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.809119e+00	4.904897e-01	9.139880e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.791336e+00	7.504526e-01	6.767715e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.239726e+00	5.108947e-01	5.157568e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.570387e+00	3.280707e-01	9.320883e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.383321e+00	4.469216e-01	2.344324e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.776282e+00	4.016037e-01	2.710870e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.238214e+00	3.652353e-01	3.324808e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.656919e+00	3.035496e-01	3.391101e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.138918e+00	1.900891e-01	2.954814e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.188367e-01	1.074690e-01	1.960948e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.869704e-01	6.541165e-02	1.173546e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.439246e-01	1.599659e-02	6.909368e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.003420e-03	1.739544e-03	5.859688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.832860e+00	1.187626e+00	2.414410e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.195832e+00	1.733373e+00	1.889125e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.146849e+00	1.080994e+00	8.923297e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.839374e+00	1.017474e+00	1.558396e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.170529e+00	4.185364e-01	7.037847e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.949817e+00	4.446405e-01	2.770579e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.910860e+00	3.231004e-01	2.982611e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.352949e+00	3.596536e-01	2.231245e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.557868e+00	1.966255e-01	2.955030e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.735443e-01	1.084290e-01	2.166490e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.395811e-01	6.355181e-02	1.234085e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.616120e-01	2.171981e-02	8.718490e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.726869e-02	1.982487e-03	8.433960e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.259346e+02	1.379178e+01	1.632810e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.914359e+01	5.678640e+00	1.381320e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.319192e+01	2.614087e+00	3.332267e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.384712e+01	9.446689e-01	1.387291e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.771679e+00	4.903515e-01	1.961464e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.551025e+00	3.656494e-01	2.133013e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.737646e+00	2.783355e-01	1.970305e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.827270e+00	2.712104e-01	1.812330e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.043141e+00	2.546454e-01	3.494598e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.288749e+00	1.663666e-01	2.935338e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.066299e-01	6.004827e-02	2.679562e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.128095e-02	3.631202e-03	1.363222e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.493526e+00	2.523495e-01	4.027799e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.662488e+00	2.925903e-01	3.793289e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.917050e+00	5.332273e-01	2.508134e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.847653e+00	3.510426e-01	3.244926e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.116893e+00	2.749301e-01	2.022477e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.805266e-01	1.365267e-01	1.135329e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.333028e-01	7.029100e-02	6.198995e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.069167e-03	1.324674e-03	7.589718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.641753e+00	4.604991e-01	6.496408e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.552642e+00	3.071946e-01	1.829196e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.958895e+00	3.117936e-01	2.500126e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.225999e+00	1.961484e-01	1.294169e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.971332e-01	1.036850e-01	8.669681e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.128073e-01	6.447204e-02	5.117135e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.834012e-02	2.206693e-02	4.163395e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.375870e-03	6.395411e-04	4.187137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.106568e+01	1.260106e+00	1.349331e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.217083e+00	6.201876e-01	4.295151e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.408335e+00	3.837316e-01	3.636325e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.102166e+00	1.906710e-01	1.917392e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.140090e-02	1.164818e-02	1.908558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.159244e-01	5.994992e-02	1.322933e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.209905e+00	3.621208e-01	9.333579e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.853132e+00	5.039254e-01	9.154260e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.820089e+00	3.937573e-01	3.885151e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.896844e+00	3.235320e-01	1.259430e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.381882e+00	5.219603e-01	1.234923e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.654932e+00	4.426647e-01	2.997452e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.098866e+00	4.332599e-01	2.393490e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.546666e+00	3.308288e-01	2.591364e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.087804e+00	2.363587e-01	1.933391e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.813526e-01	1.472984e-01	1.435070e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.128015e-01	1.205114e-01	7.605071e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.619726e-01	3.714279e-02	6.943920e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.091459e-03	2.871023e-03	4.347019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.131808e+00	3.953906e-01	1.094787e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.450237e+00	9.578664e-01	2.030161e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.014569e+00	8.070116e-01	1.258267e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.208083e+00	5.042351e-01	3.714816e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.528458e+00	4.514996e-01	1.179788e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.444639e+00	5.312097e-01	1.683093e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.329993e+00	4.278759e-01	2.611095e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.520754e+00	3.569621e-01	2.666653e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.959468e+00	3.197574e-01	2.057619e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.504221e+00	2.357646e-01	1.944737e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.060750e+00	1.748971e-01	1.105665e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.943989e-01	1.283236e-01	7.424960e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.774825e-01	7.262112e-02	7.165465e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.752016e-01	3.587768e-02	6.522720e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.082373e-02	2.390218e-03	4.855575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.044124e+00	1.178943e+00	4.106514e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.913951e+00	2.985834e+00	6.159032e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.437091e+01	3.060656e+00	2.674589e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.296974e+01	9.970969e-01	8.711714e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.735797e+00	1.073443e+00	6.942273e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.516046e+00	9.835568e-01	6.024204e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.397979e+00	6.680808e-01	5.010735e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.952508e+00	4.766516e-01	4.517126e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.940575e+00	4.108640e-01	2.376210e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.154633e+00	1.964998e-01	2.657905e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.610652e-01	1.276131e-01	1.785909e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.328984e-02	6.775260e-03	1.166309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.420717e+00	3.676034e-01	7.326614e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.822188e+00	3.239993e-01	4.067168e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.141543e+00	3.768943e-01	1.181342e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.305940e+00	4.432254e-01	2.865510e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.375977e+00	3.101577e-01	2.353100e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.327041e-01	1.676245e-01	1.273837e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.203611e-01	8.677979e-02	6.768524e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.485862e-02	1.373098e-02	5.722752e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.929803e-03	6.240497e-04	2.407483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.798932e+00	1.376656e+00	3.154010e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.748231e+00	5.178822e-01	4.317218e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.572544e+00	1.526363e-01	9.432885e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.880822e+00	4.088888e-01	1.349379e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.932100e+00	2.742568e-01	2.133342e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.129879e+00	1.629633e-01	1.480591e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.651336e-01	9.876230e-02	8.057495e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.774166e-01	5.470626e-02	5.109672e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.820331e-02	4.088790e-03	9.010776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.334329e+02	1.328410e+01	2.039616e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.768994e+01	8.335464e-01	7.671421e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.574773e+00	3.870469e-01	3.050310e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.693617e+00	1.693732e-01	2.174189e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.535768e+00	2.857308e-01	1.713080e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.408024e+00	2.347622e-01	2.447938e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.371847e-01	1.433038e-01	1.588490e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.515684e-02	6.409087e-03	1.411580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.832986e-01	2.384560e-01	7.013705e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.250634e+00	5.511142e-01	1.063914e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.885930e+00	4.676580e-01	6.912142e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.297034e+00	4.768978e-01	1.854597e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.205767e+00	1.718423e-01	6.625011e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.009372e+00	3.295973e-01	1.199433e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.659294e+00	3.780874e-01	2.301446e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.195716e+00	3.483788e-01	2.553758e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.674388e+00	3.333690e-01	2.378955e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.231610e+00	2.916222e-01	1.687521e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.385122e-01	1.567088e-01	1.835996e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.312694e-01	1.221586e-01	7.756533e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.671823e-01	3.828672e-02	6.955330e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.283119e-03	2.921341e-03	4.348340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.015183e+01	1.212475e+00	3.527511e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.344760e+00	1.274794e+00	1.735294e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.906538e+00	9.267213e-01	4.470203e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.016689e+00	4.957863e-01	1.272641e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.884903e+00	1.624315e-01	1.106566e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.252143e+00	1.882358e-01	9.071985e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.852277e+00	2.926574e-01	1.579978e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.348207e+00	2.886140e-01	2.217868e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.740072e+00	2.521157e-01	1.730746e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.191900e+00	1.668790e-01	1.201242e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.928802e-01	1.066190e-01	9.432724e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.332414e-01	6.093114e-02	7.344808e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.336727e-02	5.308273e-03	8.600987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.346061e+02	1.195815e+01	1.809783e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.555334e+01	2.020395e+00	1.326969e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.718580e+01	9.974350e-01	4.658631e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.158156e+01	5.878165e-01	3.751117e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.525896e+00	3.311366e-01	5.656173e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.245684e+00	1.940477e-01	2.517752e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.484436e+00	1.242083e-01	1.632723e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.824842e+00	1.770150e-01	5.336919e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.313574e+00	2.711531e-01	2.386266e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.715694e+00	2.856832e-01	1.982588e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.245664e-01	1.572491e-01	2.270500e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.526501e-02	8.020503e-03	1.503797e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.300578e+00	1.817058e-01	2.768238e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.746907e+00	3.502058e-01	4.058379e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.265892e+00	4.469804e-01	1.435072e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.999442e+00	4.320897e-01	2.912127e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.092689e+00	2.027576e-01	2.197456e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.324292e-01	8.802090e-02	1.317871e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.149547e-01	3.089126e-02	6.114523e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.305140e-03	4.730420e-03	7.463304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.802186e+00	3.358023e-01	4.648757e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.769188e+00	2.242652e-01	6.128896e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.045810e+00	3.234167e-01	1.597552e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.864330e-01	1.487855e-01	1.348215e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.820184e-01	5.471753e-02	1.071480e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.380371e-01	2.943091e-02	5.677405e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.599400e-02	1.354928e-02	3.308594e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.389473e-03	2.001577e-03	3.401143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.271645e+01	1.033656e+00	7.962317e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.700370e+00	4.936619e-01	2.664563e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.912804e+00	2.474001e-01	2.875376e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.180015e-01	8.815543e-02	2.303716e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.755292e-02	6.099029e-03	1.440360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.254429e-01	5.267716e-02	1.051497e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.028883e+00	2.874223e-01	6.280116e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.552740e+00	4.442836e-01	8.658683e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.581674e+00	3.879868e-01	5.963423e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.174114e+00	2.356244e-01	4.577241e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.731707e+00	4.623164e-01	7.671084e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.972092e+00	5.804704e-01	2.235925e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.184037e+00	4.154681e-01	2.647823e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.557469e+00	2.925812e-01	2.637192e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.024375e+00	1.671267e-01	2.313298e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.151301e-01	8.760197e-02	1.550255e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.577615e-01	5.241794e-02	9.051524e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.462812e-01	2.737246e-02	4.960907e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.589436e-03	2.473541e-03	4.379477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.081065e+00	1.544231e-01	7.728502e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.693391e+00	6.169542e-01	1.734420e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.088360e+00	5.355364e-01	1.280508e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.507880e+00	4.269541e-01	4.368725e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.891059e+00	4.055213e-01	5.778105e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.721619e+00	5.751498e-01	2.256825e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.582652e+00	5.094749e-01	6.765892e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.672917e+00	3.782166e-01	1.575108e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.931287e+00	2.988358e-01	1.175238e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.345546e+00	2.233676e-01	1.802677e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.022933e-01	9.996269e-02	1.926106e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.329724e-01	6.115322e-02	1.079924e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.119693e-01	5.046057e-02	6.415433e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.288799e-01	1.364975e-02	5.738229e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.831150e-03	2.495889e-03	4.077959e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.153152e+00	9.875003e-01	5.048288e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.527686e+01	2.827692e+00	4.413004e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.638685e+01	1.237560e+00	1.760065e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.346735e+01	9.917546e-01	1.935012e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.704068e+00	1.419882e+00	1.297677e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.961230e+00	7.521144e-01	2.445924e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.711007e+00	5.130988e-01	3.874229e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.422099e+00	3.581256e-01	3.132890e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.497734e+00	2.126461e-01	2.509147e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.488854e-01	1.036926e-01	2.395758e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.466055e-01	5.446411e-02	1.708430e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.451409e-02	3.829897e-03	8.739802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.035665e+00	2.956476e-01	4.996206e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.083842e+00	5.433408e-01	5.290606e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.288558e+00	3.236572e-01	1.018809e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.478405e+00	4.516578e-01	2.960629e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.378987e+00	2.578887e-01	2.879146e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.661839e-01	1.144087e-01	1.855740e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.947728e-01	5.335171e-02	7.938840e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.604839e-02	2.493897e-02	4.208385e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.501895e-04	2.055061e-03	3.766598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.419315e+00	1.073698e+00	2.340537e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.506692e+00	9.634313e-01	7.555510e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.016935e+00	2.838057e-01	1.806666e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.973403e+00	3.843025e-01	1.702465e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.948876e+00	2.750102e-01	2.243116e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.484917e-01	1.295767e-01	1.479561e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.664763e-01	6.278034e-02	1.006780e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.101858e-01	3.564348e-02	5.966368e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.249208e-02	3.225426e-03	6.809710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.308367e+02	1.370276e+01	2.078668e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.213178e+01	1.496225e+00	3.125663e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.114992e+00	6.066640e-01	3.873204e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.111741e+00	4.133516e-01	1.651416e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.232600e+00	2.635090e-01	2.940467e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.174780e+00	1.477139e-01	2.412009e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.312854e-01	5.648589e-02	1.610237e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.585400e-02	4.501693e-03	1.041725e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.406570e-01	2.285624e-01	4.588296e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.877456e+00	4.548743e-01	8.746220e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.659913e+00	5.355427e-01	7.768667e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.341405e+00	5.429888e-01	3.442993e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.475331e+00	2.454860e-01	1.355937e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.349093e+00	4.040985e-01	2.141916e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.893592e+00	4.576411e-01	2.305380e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.284337e+00	3.767115e-01	3.144410e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.683384e+00	3.056982e-01	2.773705e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.142530e+00	1.884722e-01	2.493174e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.781593e-01	1.014307e-01	1.934489e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.833308e-01	5.950574e-02	9.863602e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.479166e-01	2.617480e-02	5.041679e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.999457e-03	2.724802e-03	4.580473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.712253e+00	8.483804e-01	2.732508e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.793700e+00	9.959468e-01	2.059553e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.094441e+00	1.063660e+00	8.414675e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.449541e+00	7.236920e-01	1.456355e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.892982e+00	3.985271e-01	8.358277e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.790685e+00	3.951545e-01	1.126314e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.045607e+00	3.304659e-01	1.436283e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.438608e+00	2.941414e-01	2.219826e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.731189e+00	2.225023e-01	1.771575e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.006175e+00	1.204926e-01	1.720731e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.545858e-01	5.911990e-02	1.113347e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.713089e-01	3.034368e-02	6.234679e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.711069e-02	2.691185e-03	7.154442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.256035e+02	1.079725e+01	1.761198e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.341498e+01	3.110877e+00	1.220364e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.033398e+01	1.746747e+00	2.058294e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.326745e+01	6.164491e-01	5.928047e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.925523e+00	8.921021e-01	2.734373e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.168159e+00	7.018407e-01	2.129986e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.133749e+00	3.842809e-01	1.982452e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.768830e+00	2.734320e-01	2.906206e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.193084e+00	2.755561e-01	2.801452e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.338221e+00	1.838544e-01	2.655916e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.347939e-01	5.890368e-02	2.206831e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.348681e-02	4.982437e-03	1.105572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.766554e+00	2.703706e-01	4.107439e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.537242e+00	1.990425e-01	4.083220e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.737492e+00	5.141753e-01	2.007336e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.642702e+00	3.502211e-01	2.768563e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.026188e+00	2.412069e-01	1.570624e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.379110e-01	1.239311e-01	1.089520e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.044674e-01	5.592536e-02	5.343018e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.634728e-03	2.093817e-03	6.180823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.972087e+00	4.404443e-01	6.283231e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.384419e+00	3.096791e-01	1.804243e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.885361e+00	2.865902e-01	1.756372e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.037123e+00	1.959517e-01	1.221123e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.565867e-01	9.896876e-02	8.904755e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.858212e-01	6.115908e-02	5.355398e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.300284e-02	2.060924e-02	3.867945e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.451319e-03	9.238982e-04	4.128022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.182085e+01	1.280879e+00	1.310943e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.724242e+00	5.269789e-01	5.412702e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.261899e+00	4.557273e-01	2.323291e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.776782e-01	1.737256e-01	2.349229e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.836697e-02	1.016108e-02	1.953791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.933780e-01	1.029197e-01	1.585810e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.660992e+00	4.953726e-01	1.036616e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.267652e+00	5.352092e-01	8.895045e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.885687e+00	2.458117e-01	2.635538e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.733367e+00	3.106185e-01	7.997343e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.095419e+00	4.552937e-01	2.594963e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.515597e+00	4.742011e-01	2.457325e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.885333e+00	3.612920e-01	2.240447e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.412557e+00	3.148535e-01	1.871841e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.004194e+00	2.385588e-01	1.541372e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.671613e-01	1.833262e-01	1.021800e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.550601e-01	7.867158e-02	9.188552e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.457278e-01	3.166536e-02	5.315093e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.647015e-03	2.022498e-03	3.754609e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.555397e+00	5.352207e-01	1.177314e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.536892e+00	1.101770e+00	2.341621e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.625723e+00	8.356920e-01	1.078860e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.300969e+00	3.470318e-01	4.223607e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.239277e+00	3.786116e-01	2.215884e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.163856e+00	4.313379e-01	2.716567e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.269459e+00	4.298257e-01	2.272069e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.464633e+00	3.813328e-01	1.970329e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.838034e+00	3.391014e-01	1.712275e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.316442e+00	2.433189e-01	1.442680e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.372473e-01	1.937249e-01	9.859325e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.192437e-01	1.180455e-01	9.993100e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.527641e-01	6.053816e-02	7.622492e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.614098e-01	2.945816e-02	5.933623e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.114611e-02	3.310153e-03	5.057572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.891691e+00	1.623601e+00	4.673992e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.180249e+01	3.615226e+00	6.608240e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.524824e+01	2.389302e+00	2.649594e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.317923e+01	8.851361e-01	8.844740e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.728927e+00	1.216047e+00	5.815647e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.286996e+00	9.433630e-01	5.508756e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.061464e+00	8.011170e-01	4.414331e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.763001e+00	6.038631e-01	2.892197e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.710880e+00	3.246139e-01	3.579571e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.113965e+00	1.993308e-01	2.532261e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.540548e-01	1.679218e-01	1.670957e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.910330e-02	4.567018e-03	1.328933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.787679e+00	4.241507e-01	7.697832e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.890264e+00	2.424396e-01	3.296317e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.997993e+00	3.938610e-01	1.481979e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.136665e+00	4.144160e-01	2.715282e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.256596e+00	2.770039e-01	2.002920e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.767416e-01	1.487402e-01	1.093619e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.787669e-01	8.116487e-02	6.484998e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.102933e-02	1.431549e-02	3.555829e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.182103e-03	1.415039e-03	2.457653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.185341e+01	1.526300e+00	3.138716e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.747312e+00	4.241567e-01	3.366461e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.258849e+00	1.306113e-01	1.339367e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.772281e+00	3.565633e-01	1.799039e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.886687e+00	3.235715e-01	1.437060e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.926211e-01	1.662390e-01	1.163281e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.326820e-01	9.373814e-02	7.940988e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.436614e-01	4.427040e-02	5.869421e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.599421e-02	3.596678e-03	8.728336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.447004e+02	1.127720e+01	2.049151e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.804829e+01	9.380621e-01	7.641113e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.175308e+00	3.123694e-01	3.523812e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.498381e+00	2.164754e-01	4.130605e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.327362e+00	3.312789e-01	1.546787e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.419612e+00	2.542177e-01	1.938237e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.856118e-01	1.211361e-01	1.794030e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.067133e-02	5.251411e-03	1.561838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.228612e+00	3.620113e-01	7.392969e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.623996e+00	5.262348e-01	1.124838e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.056138e+00	3.917889e-01	6.060763e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.226667e+00	2.181923e-01	1.127207e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.230829e+00	3.159306e-01	4.063184e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.922460e+00	3.526356e-01	1.995093e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.497913e+00	3.546795e-01	2.718132e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.062676e+00	3.448890e-01	2.408496e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.541632e+00	3.300884e-01	1.902047e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.095104e+00	2.347268e-01	1.579616e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.195700e-01	1.772476e-01	1.117113e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.715097e-01	8.106284e-02	9.066835e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.507141e-01	3.237935e-02	4.691309e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.882238e-03	2.240484e-03	3.912843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.229933e+01	1.350511e+00	3.708720e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.728254e+00	1.081002e+00	1.574098e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.912934e+00	7.807457e-01	3.801103e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.067455e+00	4.957257e-01	1.015015e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.830981e+00	1.499715e-01	6.872146e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.065685e+00	1.778239e-01	1.118235e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.750356e+00	2.731190e-01	1.979844e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.290546e+00	2.813778e-01	1.708314e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.686314e+00	2.763378e-01	1.368733e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.035673e+00	1.749555e-01	1.440212e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.289568e-01	1.053536e-01	1.061745e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.260751e-01	6.566124e-02	5.484603e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.067600e-02	3.900016e-03	8.860568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.451786e+02	1.119055e+01	1.808818e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.604729e+01	2.086634e+00	1.392444e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.684500e+01	1.105603e+00	5.353532e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.090046e+01	4.257340e-01	5.458097e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.469573e+00	3.440772e-01	4.740843e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.951751e+00	1.826110e-01	6.613985e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.425542e+00	1.803154e-01	1.652252e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.810632e+00	2.604565e-01	2.761935e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.246273e+00	3.444141e-01	2.114158e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.511807e+00	2.875658e-01	2.812684e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.771898e-01	1.553982e-01	1.999421e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.042568e-02	6.619987e-03	1.691187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.624285e+00	2.567669e-01	2.274079e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.665576e+00	2.900734e-01	3.641414e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.816615e+00	3.641842e-01	2.685380e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.824752e+00	3.431646e-01	2.919751e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.060581e+00	1.906957e-01	1.951566e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.298110e-01	8.318201e-02	1.088849e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.656656e-01	2.497692e-02	6.586637e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.569042e-03	4.557790e-03	7.141384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.228548e+00	3.609542e-01	4.282988e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.451799e+00	2.411637e-01	2.018222e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.717133e+00	2.759024e-01	1.916849e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.511910e-01	1.162593e-01	1.521126e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.304275e-01	7.326313e-02	8.260077e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.916185e-01	1.423811e-02	7.313032e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.051029e-02	1.349469e-02	2.919820e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.535698e-04	2.044544e-03	3.152643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.320875e+01	1.038638e+00	7.642199e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.386529e+00	4.720326e-01	2.830762e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.666916e+00	2.296054e-01	3.101156e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.225152e-01	9.048798e-02	1.839638e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.370822e-02	5.758240e-03	1.553803e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.121576e-01	1.035321e-01	1.443615e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.488106e+00	4.228354e-01	6.350598e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.108248e+00	5.328775e-01	8.114042e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.820949e+00	3.264980e-01	3.200878e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.775110e+00	2.177557e-01	1.965846e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.393591e+00	5.310487e-01	1.638014e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.728876e+00	5.434239e-01	2.492963e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.952921e+00	3.223667e-01	2.733224e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.404095e+00	2.109465e-01	2.799905e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.760729e-01	1.484062e-01	1.827652e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.083621e-01	1.093330e-01	1.202251e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.249140e-01	5.099203e-02	7.768876e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.335105e-01	2.847007e-02	4.609104e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.088963e-03	2.812289e-03	3.858146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.502499e+00	2.449056e-01	7.521929e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.008985e+00	8.233606e-01	1.620993e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.895208e+00	5.734569e-01	1.015800e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.627824e+00	4.077937e-01	2.177024e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.605259e+00	5.138717e-01	8.001950e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.309709e+00	4.529204e-01	1.119799e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.319460e+00	4.877659e-01	1.643202e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.340361e+00	3.725096e-01	2.115916e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.609601e+00	1.964747e-01	3.001473e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.242924e+00	1.842490e-01	1.292208e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.625668e-01	1.170315e-01	1.048990e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.205122e-01	4.899776e-02	1.121618e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.990420e-01	4.892675e-02	5.884584e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.335504e-01	2.960080e-02	3.674627e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.796175e-03	2.035804e-03	3.540889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.874716e+00	1.343262e+00	5.227389e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.763854e+01	2.568743e+00	4.573765e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.768434e+01	2.018256e+00	1.213792e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.343086e+01	8.221375e-01	2.045357e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.835585e+00	9.819660e-01	2.359801e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.552890e+00	8.066235e-01	3.317810e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.546388e+00	5.195370e-01	3.774377e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.200758e+00	3.672066e-01	2.936421e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.364046e+00	1.973508e-01	2.507392e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.068653e-01	1.036072e-01	2.350464e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.476942e-01	6.369812e-02	1.708845e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.178451e-02	3.715575e-03	8.290349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.407203e+00	4.071918e-01	5.021507e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.296221e+00	5.011946e-01	4.417920e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.071064e+00	3.847567e-01	1.642383e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.185990e+00	3.811263e-01	3.194370e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.266980e+00	2.060794e-01	2.998598e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.725280e-01	1.158577e-01	1.452027e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.391307e-01	2.150692e-02	8.152157e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.497190e-02	2.389640e-02	3.824141e-02
8.200000e-01	1.800000e-01	1.800000e-01	-8.365331e-05	1.834045e-03	3.724095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.478812e+00	1.581057e+00	2.506616e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.492645e+00	7.377843e-01	5.355862e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.985347e+00	3.529701e-01	1.558189e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.624513e+00	3.396600e-01	2.907163e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.709833e+00	2.569800e-01	2.127308e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.328734e-01	1.106826e-01	1.746431e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.768744e-01	5.516005e-02	8.288255e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.005862e-01	2.607390e-02	5.141506e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.948896e-03	3.138603e-03	6.582053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.517825e+02	1.739242e+01	2.002520e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.945844e+01	5.406314e-01	2.590818e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.078163e+00	7.667731e-01	4.372174e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.573910e+00	3.046441e-01	1.048472e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.226193e+00	2.999291e-01	2.155559e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.070539e+00	1.338388e-01	2.703568e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.878337e-01	4.613781e-02	1.973586e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.025816e-02	4.977564e-03	1.114259e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.038042e+00	3.446105e-01	4.986386e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.449648e+00	6.522474e-01	7.831512e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.095306e+00	5.300348e-01	6.661756e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.375139e+00	3.467314e-01	2.937267e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.377079e+00	1.692238e-01	1.225166e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.011286e+00	3.571917e-01	1.386618e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.739895e+00	4.935214e-01	2.282373e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.056757e+00	3.090246e-01	3.344478e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.526023e+00	2.310457e-01	3.017835e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.085107e+00	1.730087e-01	2.220712e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.729874e-01	9.806957e-02	1.425700e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.509259e-01	5.558045e-02	8.285498e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.335153e-01	2.373027e-02	4.661501e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.360493e-03	2.662785e-03	4.012719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.068836e+00	1.236091e+00	2.474104e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.027696e+01	1.380404e+00	1.755017e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.772121e+00	5.555302e-01	9.682922e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.164320e+00	6.003943e-01	1.851433e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.736844e+00	4.189830e-01	9.098560e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.722371e+00	3.695043e-01	4.392831e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.917458e+00	3.858107e-01	1.776134e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.172025e+00	2.536074e-01	2.932411e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.514186e+00	1.722748e-01	2.156917e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.909445e-01	1.101301e-01	1.387409e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.518442e-01	4.756235e-02	1.010657e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.429055e-01	2.779810e-02	5.877136e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.678082e-02	3.434689e-03	6.021726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.408084e+02	1.272330e+01	1.698242e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.956897e+01	1.310037e+00	1.577372e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.903087e+01	1.789566e+00	1.627003e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.371880e+01	1.226161e+00	2.313917e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.028394e+00	1.141872e+00	5.894323e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.748595e+00	4.973236e-01	3.058027e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.753222e+00	2.968887e-01	1.498194e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.755912e+00	2.651382e-01	1.969546e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.935201e+00	2.280126e-01	3.104616e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.243657e+00	1.584804e-01	2.618432e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.371459e-01	5.125872e-02	2.240219e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.082799e-02	4.663679e-03	1.122984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.040642e+00	2.846456e-01	4.303985e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.784241e+00	2.785876e-01	1.839340e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.317288e+00	4.458987e-01	3.903332e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.420326e+00	3.246955e-01	3.151681e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.569940e-01	2.163783e-01	1.807597e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.315886e-01	9.568001e-02	1.185400e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.550388e-01	4.631558e-02	5.892450e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.556956e-03	1.099177e-03	5.578204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.516503e+00	5.076031e-01	5.182203e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.086064e+00	2.016313e-01	2.302445e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.623466e+00	2.672319e-01	2.342859e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.145329e-01	1.950585e-01	1.179013e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.491872e-01	6.766760e-02	1.140774e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.512530e-01	4.478853e-02	4.989402e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.247460e-02	1.846613e-02	3.460920e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.613559e-03	6.099457e-04	3.668955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.266538e+01	1.187938e+00	1.176096e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.428797e+00	6.202382e-01	4.074178e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.973790e+00	3.216576e-01	3.074402e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.261483e-01	1.624329e-01	1.971680e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.234436e-02	7.726901e-03	1.737051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.897910e-01	1.443982e-01	2.442169e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.173211e+00	5.953513e-01	1.249163e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.787974e+00	5.268130e-01	6.943476e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.231826e+00	2.229814e-01	9.019033e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.755671e+00	6.102349e-01	7.637493e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.948533e+00	5.869890e-01	2.478589e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.088256e+00	3.674434e-01	3.425328e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.554096e+00	3.250630e-01	3.652025e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.194844e+00	2.632556e-01	2.126623e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.215066e-01	1.664670e-01	1.648791e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.285624e-01	1.338763e-01	1.221429e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.990037e-01	7.082224e-02	8.315986e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.141467e-01	2.436358e-02	5.898781e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.504158e-03	1.738997e-03	4.035272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.439925e+00	7.467143e-01	1.697376e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.247861e+00	1.317062e+00	2.511123e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.503603e+00	6.990562e-01	7.606121e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.496721e+00	4.082637e-01	3.979161e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.100156e+00	7.079743e-01	9.906692e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.895215e+00	5.729873e-01	1.475555e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.978761e+00	4.612668e-01	2.258977e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.025347e+00	2.638377e-01	4.421041e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.615165e+00	3.031537e-01	1.544246e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.123866e+00	1.730583e-01	1.440206e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.961602e-01	1.822174e-01	1.123907e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.687930e-01	7.219143e-02	1.349119e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.137736e-01	8.515774e-02	6.331673e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.391216e-01	2.567050e-02	6.805262e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.255797e-03	1.311026e-03	5.773667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.596184e+00	1.791294e+00	7.396701e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.560113e+01	4.124514e+00	6.594948e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.778872e+01	2.435310e+00	1.681953e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.345016e+01	1.087344e+00	6.765544e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.096802e+00	1.666346e+00	3.666817e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.555096e+00	8.873889e-01	6.324913e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.617912e+00	6.469140e-01	4.873579e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.390926e+00	3.803588e-01	3.657872e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.539285e+00	2.691291e-01	2.644174e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.215375e-01	1.917009e-01	2.265933e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.819421e-01	9.381418e-02	2.088038e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.629374e-02	3.791758e-03	1.214753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.080371e+00	5.006497e-01	8.452030e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.236235e+00	3.733638e-01	2.050557e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.916599e+00	4.484919e-01	2.097041e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.898734e+00	4.108635e-01	3.373722e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.070265e+00	2.421767e-01	2.238691e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.384468e-01	1.149999e-01	1.407442e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.218993e-01	6.371679e-02	6.667133e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.521941e-02	1.037200e-02	3.900400e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.227932e-03	5.277438e-04	2.025983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.443505e+01	2.404961e+00	3.124627e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.707021e+00	3.307068e-01	2.277527e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.282657e+00	1.900636e-01	6.348852e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.595393e+00	3.572285e-01	2.608318e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.609429e+00	2.235324e-01	2.580721e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.835638e-01	1.837463e-01	1.215339e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.379711e-01	6.641162e-02	9.881075e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.157717e-01	3.844984e-02	5.723231e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.256267e-02	3.448530e-03	8.175641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.649507e+02	1.689972e+01	1.671903e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.747746e+01	3.829495e-01	5.338813e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.952247e+00	2.863217e-01	1.383766e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.264511e+00	1.373083e-01	6.498119e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.097759e+00	2.138610e-01	2.505470e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.185785e+00	2.078966e-01	2.219277e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.661374e-01	1.109321e-01	1.701865e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.888340e-02	5.276209e-03	1.270591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.500493e+00	4.420573e-01	8.945460e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.118118e+00	7.375244e-01	1.290227e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.451592e+00	4.780867e-01	4.594993e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.530355e+00	2.694886e-01	4.044784e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.257244e+00	3.246298e-01	6.263386e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.866703e+00	4.972390e-01	2.192258e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.353802e+00	3.793097e-01	3.086278e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.833227e+00	3.760991e-01	2.733065e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.296561e+00	2.580498e-01	2.760065e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.758377e-01	2.521502e-01	1.932260e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.779017e-01	1.274984e-01	1.320211e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.115725e-01	7.345386e-02	9.653701e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.158554e-01	2.502681e-02	6.098236e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.643682e-03	1.412336e-03	4.096835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.585700e+01	2.272680e+00	4.496921e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.052876e+01	1.385860e+00	1.121808e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.994876e+00	6.789684e-01	1.194039e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.883116e+00	2.923620e-01	1.558275e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.703897e+00	1.628140e-01	2.475283e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.032698e+00	3.446978e-01	9.273941e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.597890e+00	2.703150e-01	2.460661e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.108625e+00	2.725619e-01	2.667336e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.439754e+00	1.993144e-01	1.805567e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.561478e-01	2.111140e-01	1.280081e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.125810e-01	7.757081e-02	1.358604e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.683593e-01	4.944063e-02	6.318207e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.643446e-02	3.155570e-03	9.415763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.650591e+02	1.518746e+01	1.485954e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.599206e+01	1.364065e+00	1.952800e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.668541e+01	5.053436e-01	6.978067e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.013592e+01	1.522689e-01	1.077994e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.023853e+00	4.081905e-01	2.565222e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.543484e+00	1.038840e-01	3.339491e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.256700e+00	1.368115e-01	3.946168e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.423086e+00	1.829644e-01	8.990002e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.053579e+00	3.060733e-01	2.339892e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.378177e+00	1.899758e-01	2.355066e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.623812e-01	1.785493e-01	1.844368e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.497866e-02	5.647802e-03	1.649977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.852507e+00	2.861543e-01	2.734671e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.987337e+00	3.648942e-01	3.986737e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.569810e+00	4.906390e-01	3.746792e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.487024e+00	3.587918e-01	3.706710e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.301842e-01	1.520246e-01	2.505465e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.115824e-01	7.861811e-02	1.220222e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.326999e-01	3.090997e-02	6.569824e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.868649e-03	2.644477e-03	5.445403e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.810996e+00	4.671461e-01	3.653698e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.167112e+00	2.351012e-01	1.049863e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.439343e+00	2.273283e-01	2.484976e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.468495e-01	7.951105e-02	1.886754e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.077476e-01	5.239483e-02	1.000271e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.901663e-01	2.821595e-02	5.230087e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.526202e-02	8.883655e-03	3.048519e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.438942e-04	1.456352e-03	2.880102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.407965e+01	1.071451e+00	6.797066e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.856534e+00	4.099015e-01	3.975450e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.514927e+00	2.186990e-01	2.949199e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.265329e-01	6.936488e-02	2.154151e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.063026e-02	4.994922e-03	1.324488e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.390877e-01	9.868500e-02	1.755349e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.868220e+00	6.080931e-01	8.502664e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.569397e+00	6.350317e-01	9.982693e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.099004e+00	3.778888e-01	2.619304e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.060301e+00	5.364625e-01	2.598702e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.227183e+00	5.262433e-01	2.460045e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.392641e+00	5.640135e-01	3.424770e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.726934e+00	3.728944e-01	3.422778e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.119161e+00	1.952879e-01	3.342328e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.998154e-01	1.800952e-01	2.069675e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.828951e-01	7.711613e-02	1.551528e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.511045e-01	2.849818e-02	1.184005e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.060652e-01	2.561070e-02	4.896831e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.510519e-03	1.749461e-03	4.479483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.952562e+00	8.057432e-01	9.870665e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.722657e+00	1.223508e+00	2.178920e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.579014e+00	7.363474e-01	6.080553e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.641894e+00	3.590856e-01	9.096521e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.358187e+00	4.775043e-01	2.065545e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.962898e+00	5.688491e-01	1.826606e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.787924e+00	3.684153e-01	3.714579e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.048757e+00	3.961921e-01	2.445732e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.414018e+00	1.849054e-01	2.535091e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.814471e-01	1.315168e-01	1.883629e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.699544e-01	1.136055e-01	1.433219e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.056322e-01	4.158156e-02	1.484605e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.626523e-01	3.658257e-02	6.137156e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.158199e-01	2.227799e-02	3.618300e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.971015e-03	2.024328e-03	4.671693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.312351e+01	2.709954e+00	6.956594e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.420700e+01	3.928628e+00	4.765499e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.908157e+01	2.413120e+00	6.412877e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.152439e+01	6.047326e-01	4.971048e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.858963e+00	1.105812e+00	2.799875e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.817119e+00	8.868625e-01	3.472731e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.960807e+00	4.243751e-01	4.680496e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.771357e+00	2.309948e-01	4.205123e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.236172e+00	2.374095e-01	2.645688e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.923504e-01	8.799942e-02	2.230770e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.737561e-01	3.925749e-02	1.831606e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.161871e-02	3.333380e-03	7.950754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.709980e+00	4.767855e-01	6.182144e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.540495e+00	5.653521e-01	4.302493e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.080771e+00	5.084007e-01	2.638181e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.982754e+00	4.322591e-01	3.833639e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.048966e+00	2.289788e-01	3.192639e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.105782e-01	9.016107e-02	1.700158e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.948908e-01	2.724763e-02	8.945982e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.330813e-02	1.690664e-02	3.581903e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.584788e-04	1.072712e-03	2.670376e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.194833e+01	2.111869e+00	2.632530e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.852332e+00	9.209517e-01	3.312994e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.678468e+00	3.290498e-01	2.209413e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.571168e+00	3.925859e-01	2.938639e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.474713e+00	2.268240e-01	2.650958e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.479388e-01	8.462423e-02	1.708792e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.845620e-01	4.266429e-02	9.173987e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.783616e-01	1.974172e-02	4.498476e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.373139e-03	2.468244e-03	6.506385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.682101e+02	2.051783e+01	1.816651e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.083600e+01	1.205799e+00	8.160069e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.458362e+00	4.924743e-01	1.218530e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.190639e+00	2.291668e-01	3.260118e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.830196e+00	2.168747e-01	3.373065e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.922086e-01	1.590213e-01	2.203072e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.488142e-01	5.632016e-02	1.591763e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.234040e-02	4.304901e-03	9.200862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.172502e+00	3.900885e-01	6.429009e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.774264e+00	8.674978e-01	9.509806e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.441138e+00	6.171984e-01	8.930765e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.723513e+00	4.676946e-01	1.691288e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.545655e+00	3.697575e-01	4.142980e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.154095e+00	5.646654e-01	1.517009e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.447703e+00	4.078581e-01	4.837641e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.938175e+00	4.330712e-01	3.354269e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.326056e+00	2.319791e-01	3.256647e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.700009e-01	1.726771e-01	2.844637e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.874451e-01	1.315328e-01	1.633754e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.632746e-01	3.084137e-02	1.342276e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.053103e-01	1.971626e-02	5.000242e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.777338e-03	1.813240e-03	4.648119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.174687e+01	2.212178e+00	3.179087e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.156307e+01	1.545172e+00	2.362071e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.941267e+00	1.314332e+00	3.939968e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.134454e+00	4.897696e-01	9.898951e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.507875e+00	4.458247e-01	4.818451e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.240909e+00	2.941472e-01	3.099621e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.745077e+00	4.276039e-01	2.518771e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.956016e+00	2.588315e-01	2.685225e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.366516e+00	1.698409e-01	2.945232e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.548712e-01	1.285681e-01	1.568352e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.352682e-01	4.223165e-02	1.295829e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.262514e-01	3.421888e-02	6.048959e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.314320e-02	2.359764e-03	6.275240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.592798e+02	1.602932e+01	1.605120e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.543535e+01	5.169879e+00	6.423474e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.980467e+01	1.435539e+00	6.290339e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.188810e+01	5.138093e-01	6.083818e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.856407e+00	4.741565e-01	2.731006e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.190810e+00	4.172242e-01	1.488683e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.306961e+00	2.010306e-01	3.188129e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.340796e+00	1.990652e-01	2.847938e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.760267e+00	1.990908e-01	3.666589e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.136675e+00	1.980121e-01	2.509461e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.210559e-01	5.298778e-02	2.220999e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.898085e-02	4.469932e-03	1.047814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.310218e+00	3.576988e-01	4.527657e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.509500e+00	1.881875e-01	2.333987e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.202860e+00	5.278828e-01	3.171836e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.293550e+00	2.904463e-01	3.050687e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.865315e-01	1.929800e-01	2.043955e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.960309e-01	8.925895e-02	1.078500e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.434001e-01	3.982578e-02	4.964415e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.566915e-03	1.018143e-03	4.646657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.848452e+00	5.240025e-01	5.714683e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.842123e+00	3.408959e-01	2.385504e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.484157e+00	2.625022e-01	2.325247e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.354286e-01	1.739084e-01	1.233152e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.275966e-01	7.127359e-02	1.069256e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.147660e-01	4.228880e-02	5.441455e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.491926e-02	1.538892e-02	3.464245e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.586609e-03	8.262945e-04	3.327677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.323162e+01	1.266543e+00	1.200132e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.201669e+00	6.210435e-01	4.781406e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.673510e+00	3.265849e-01	3.573589e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.284406e-01	1.745121e-01	1.869703e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.066326e-02	7.511458e-03	1.598891e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.169882e-01	1.327241e-01	2.809320e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.549936e+00	7.637889e-01	1.466656e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.043076e+00	4.987874e-01	7.219907e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.110739e+00	1.868214e-01	1.192459e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.639903e+00	7.016950e-01	1.069232e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.744135e+00	5.884769e-01	2.579657e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.080613e+00	4.903111e-01	3.409408e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.534508e+00	3.474075e-01	2.605757e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.093566e+00	2.520943e-01	2.738734e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.455065e-01	1.621565e-01	2.068270e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.974895e-01	1.124269e-01	1.166033e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.579481e-01	6.297922e-02	8.124552e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.094333e-01	2.484764e-02	5.487428e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.022727e-03	9.849459e-04	3.934209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.781023e+00	7.629626e-01	2.093718e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.542629e+00	1.364999e+00	2.327199e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.072026e+00	9.637689e-01	6.062723e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.634962e+00	4.058986e-01	3.356680e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.150923e+00	7.987127e-01	1.378536e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.741337e+00	5.494589e-01	2.554558e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.809794e+00	5.671641e-01	1.590442e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.993979e+00	3.308144e-01	2.814295e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.477726e+00	3.319053e-01	2.099692e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.915484e-01	1.693357e-01	2.191054e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.285763e-01	1.443903e-01	1.189064e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.642899e-01	7.523454e-02	1.052309e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.593270e-01	4.268115e-02	9.290606e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.223836e-01	2.358509e-02	5.328510e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.083070e-03	2.097193e-03	4.235449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.780766e+00	2.309118e+00	7.479940e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.705442e+01	4.400551e+00	7.823253e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.823363e+01	2.162787e+00	1.812421e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.333740e+01	1.295050e+00	5.245327e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.975257e+00	1.457114e+00	6.413818e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.632266e+00	1.015960e+00	5.204165e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.348349e+00	6.925206e-01	5.596319e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.218547e+00	5.030585e-01	3.124576e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.325663e+00	2.615984e-01	3.448535e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.491511e-01	1.721210e-01	2.282360e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.881110e-01	1.027011e-01	1.747267e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.683548e-02	4.907784e-03	9.409243e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.361119e+00	5.764824e-01	9.898753e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.154920e+00	2.265525e-01	1.926329e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.903268e+00	5.791606e-01	1.755602e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.776791e+00	4.068812e-01	3.372011e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.705083e-01	2.131089e-01	2.456983e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.219664e-01	1.241053e-01	1.260474e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.068721e-01	5.286863e-02	6.154851e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.126936e-02	1.020692e-02	3.586589e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.943606e-04	3.478365e-04	1.795903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.601055e+01	2.602376e+00	3.699248e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.676046e+00	2.966411e-01	1.399981e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.264393e+00	2.355290e-01	9.201566e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.447074e+00	4.266465e-01	2.395677e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.471917e+00	2.591034e-01	2.379550e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.027911e-01	1.706313e-01	1.309945e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.068673e-01	6.460626e-02	9.980294e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.975563e-01	3.960418e-02	5.085743e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.120835e-02	2.891232e-03	7.730242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.773756e+02	1.755350e+01	1.953270e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.752337e+01	4.382070e-01	1.582154e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.721802e+00	2.597190e-01	2.879955e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.095371e+00	1.701116e-01	5.477522e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.863052e+00	2.593097e-01	2.611458e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.101289e+00	2.185361e-01	2.141887e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.472000e-01	1.175358e-01	1.610333e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.612006e-02	4.556773e-03	1.259403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.764473e+00	5.776760e-01	1.081832e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.260543e+00	6.785022e-01	1.323581e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.450191e+00	4.148843e-01	4.934016e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.439663e+00	1.893935e-01	2.108020e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.271479e+00	4.933941e-01	6.303672e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.873232e+00	5.540405e-01	1.745338e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.317315e+00	5.473623e-01	2.502569e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.761011e+00	3.672288e-01	2.778537e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.262906e+00	2.950831e-01	2.565521e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.416451e-01	1.814493e-01	2.051663e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.311680e-01	1.136082e-01	1.477705e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.840701e-01	6.339488e-02	8.073848e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.135980e-01	2.585240e-02	5.403564e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.325971e-03	1.037551e-03	4.040470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.793278e+01	2.680920e+00	4.652165e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.059692e+01	1.166940e+00	1.129423e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.534681e+00	3.652716e-01	3.872619e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.040119e+00	4.240409e-01	4.897442e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.768531e+00	2.386746e-01	9.850913e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.027209e+00	3.629557e-01	8.132088e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.549082e+00	3.605719e-01	2.408374e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.942230e+00	2.929934e-01	2.182262e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.398873e+00	2.728948e-01	1.780335e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.344761e-01	1.373328e-01	1.463167e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.732700e-01	7.660263e-02	1.234862e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.385454e-01	4.203481e-02	7.274066e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.616538e-02	3.177994e-03	8.482410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.759594e+02	1.624291e+01	1.735139e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.556237e+01	1.681518e+00	1.107721e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.532149e+01	3.677882e-01	1.137196e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.104907e+01	9.274747e-01	6.707159e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.337319e+00	3.798804e-01	2.581282e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.492764e+00	2.434182e-01	4.208636e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.023177e+00	1.683012e-01	1.796656e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.216938e+00	1.506141e-01	1.628342e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.808349e+00	2.694457e-01	2.883302e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.245846e+00	2.472086e-01	2.517638e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.614129e-01	1.254286e-01	2.139728e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.612515e-02	6.682632e-03	1.333585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.093481e+00	3.443781e-01	3.092114e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.727615e+00	2.546020e-01	3.792831e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.457356e+00	5.489716e-01	3.491630e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.394245e+00	3.128144e-01	3.654799e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.688885e-01	1.656955e-01	2.244899e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.786333e-01	7.614068e-02	1.271836e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.247769e-01	1.422085e-02	6.624602e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.849656e-03	2.856887e-03	5.179621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.015804e+00	5.131475e-01	4.081145e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.024370e+00	2.652929e-01	1.995377e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.362661e+00	2.330296e-01	2.455868e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.984795e-01	1.193547e-01	1.595341e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.692810e-01	5.188405e-02	1.008499e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.664804e-01	2.109166e-02	5.341707e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.081836e-02	9.137105e-03	3.523750e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.361256e-04	8.704845e-04	2.572914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.432901e+01	1.022424e+00	7.989296e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.755466e+00	4.830060e-01	2.916110e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.431082e+00	2.459520e-01	3.073049e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.994905e-01	9.742564e-02	1.860983e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.823117e-02	3.269219e-03	1.445646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.756421e-01	1.139309e-01	2.103391e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.132496e+00	6.931233e-01	1.037857e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.844940e+00	6.500613e-01	9.713732e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.167441e+00	3.380709e-01	2.974029e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.862228e+00	4.828567e-01	9.715227e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.169923e+00	7.041522e-01	2.531417e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.228528e+00	5.307286e-01	3.349155e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.598402e+00	3.902891e-01	3.203715e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.044093e+00	2.052191e-01	3.300468e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.529094e-01	1.599623e-01	2.097440e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.608569e-01	9.811769e-02	1.425804e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.462919e-01	4.355629e-02	9.791559e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.131819e-02	1.262498e-02	6.188653e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.331197e-03	1.871858e-03	3.297723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.465091e+00	4.585883e-01	1.341426e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.271163e+00	1.306103e+00	2.443599e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.187669e+00	9.769690e-01	8.849901e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.944804e+00	3.359852e-01	2.241909e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.278729e+00	7.251835e-01	4.024774e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.874655e+00	6.584225e-01	2.220189e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.827110e+00	4.541650e-01	2.090036e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.951405e+00	3.591190e-01	2.499521e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.392543e+00	2.492462e-01	2.032848e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.562729e-01	1.901801e-01	1.736666e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.177103e-01	9.341640e-02	1.426531e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.829756e-01	6.964445e-02	1.277877e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.274644e-01	2.299419e-02	8.560437e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.560928e-02	1.099099e-02	5.036398e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.852087e-03	1.725735e-03	2.880456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.235933e+01	2.163846e+00	8.437446e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.313200e+01	3.452886e+00	5.140281e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.879847e+01	1.463509e+00	9.401531e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.279719e+01	1.188991e+00	2.280286e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.204484e+00	1.172361e+00	3.432063e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.931806e+00	8.585583e-01	2.555919e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.857463e+00	4.856907e-01	3.773720e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.808523e+00	3.362494e-01	3.327062e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.151858e+00	2.281382e-01	2.967577e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.507891e-01	9.186283e-02	2.035710e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.123535e-01	4.034143e-02	1.858161e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.068818e-02	2.384057e-03	7.242648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.903451e+00	5.400511e-01	7.974936e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.533831e+00	4.899341e-01	5.027645e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.999772e+00	5.991353e-01	2.425591e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.905104e+00	5.206002e-01	3.895384e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.988454e-01	2.069018e-01	3.397516e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.879652e-01	1.079483e-01	1.641416e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.871433e-01	2.610291e-02	8.089775e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.398355e-02	1.894288e-02	3.491110e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.740494e-04	1.375624e-03	1.997967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.332063e+01	2.326270e+00	3.461822e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.717399e+00	7.602523e-01	2.955681e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.543534e+00	4.595431e-01	1.177541e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.511100e+00	4.399700e-01	3.801515e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.403516e+00	2.661870e-01	2.630260e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.142596e-01	1.333668e-01	1.540953e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.481334e-01	4.618862e-02	9.990952e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.387280e-01	1.332812e-02	5.253622e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.813146e-03	2.065859e-03	6.532432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.763373e+02	2.051900e+01	2.228231e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.995076e+01	1.328577e+00	1.173491e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.981209e+00	6.020867e-01	2.425443e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.090195e+00	2.741988e-01	2.556230e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.925064e+00	2.984594e-01	2.588683e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.221022e-01	1.902980e-01	2.389659e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.794171e-01	4.463793e-02	2.028569e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.101080e-02	3.228981e-03	8.717805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.392757e+00	5.293375e-01	7.715891e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.904417e+00	7.016814e-01	1.373629e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.601241e+00	6.410895e-01	8.902726e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.791324e+00	4.249667e-01	9.225467e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.542925e+00	4.547806e-01	3.384581e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.907759e+00	4.621486e-01	4.852189e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.463015e+00	5.740902e-01	2.847093e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.824928e+00	4.167529e-01	3.441663e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.249990e+00	2.589247e-01	3.204342e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.398888e-01	1.645120e-01	2.752729e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.270790e-01	1.183990e-01	1.600400e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.657457e-01	4.534746e-02	1.043502e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.637214e-02	1.287775e-02	6.587439e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.712495e-03	2.291336e-03	3.303164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.220402e+01	2.130915e+00	3.749674e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.229106e+01	1.536806e+00	2.718228e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.111915e+00	1.242425e+00	2.919158e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.253670e+00	5.391510e-01	2.163717e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.292010e+00	3.597852e-01	1.257080e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.318046e+00	4.682993e-01	1.677885e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.595185e+00	3.718527e-01	2.532677e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.006775e+00	3.523623e-01	2.555986e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.356045e+00	2.253307e-01	2.066137e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.628051e-01	1.071382e-01	1.592930e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.059081e-01	5.812287e-02	1.280838e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.940516e-01	2.165863e-02	7.488581e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.275607e-02	1.649619e-03	6.384107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.682608e+02	1.746629e+01	1.994922e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.425269e+01	4.627785e+00	4.801036e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.778655e+01	9.129641e-01	1.777345e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.172327e+01	7.393992e-01	7.818017e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.598361e+00	8.450238e-01	6.094587e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.696613e+00	3.515857e-01	3.465405e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.370206e+00	3.578489e-01	2.505190e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.438591e+00	2.393962e-01	2.027916e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.683813e+00	2.715449e-01	2.783699e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.056321e+00	1.683752e-01	2.935732e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.912945e-01	6.336989e-02	1.991963e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.728636e-02	2.749108e-03	1.086291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.276199e+00	2.895771e-01	3.581994e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.400235e+00	8.357261e-02	2.257998e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.202574e+00	3.940502e-01	2.588886e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.390784e+00	2.886240e-01	2.601932e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.579703e-01	1.638763e-01	1.391746e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.386597e-01	1.102954e-01	7.003044e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.491274e-01	3.885797e-02	4.788905e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.359123e-03	2.354546e-03	4.573000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.617969e+00	3.709895e-01	5.073035e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.880488e+00	2.929259e-01	1.516872e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.612100e+00	2.314258e-01	1.812846e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.914737e-01	1.178473e-01	1.174149e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.982183e-01	9.090962e-02	5.893506e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.500230e-01	5.286746e-02	4.181235e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.913481e-02	1.739458e-02	3.485213e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.548087e-03	8.898537e-04	2.984954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.293965e+01	9.462901e-01	1.064266e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.147007e+00	5.409299e-01	3.641909e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.895858e+00	2.906868e-01	2.421938e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.128065e-01	1.441519e-01	1.528573e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.607736e-02	7.806985e-03	1.248659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.800736e-01	1.503702e-01	2.306813e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.545008e+00	6.063464e-01	1.063597e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.940007e+00	4.021953e-01	5.870232e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.030321e+00	9.912368e-02	1.240163e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.450442e+00	3.852632e-01	1.038997e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.756361e+00	5.051833e-01	2.138788e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.011149e+00	3.055739e-01	3.166229e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.583804e+00	2.986128e-01	2.087967e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.232345e+00	2.787171e-01	1.579682e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.993016e-01	1.525785e-01	1.751231e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.368550e-01	1.260067e-01	9.187698e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.802226e-01	6.257390e-02	7.024291e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.088153e-01	2.520099e-02	4.914662e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.050379e-03	1.981880e-03	2.861937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.989992e+00	7.423489e-01	1.778204e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.308436e+00	1.051221e+00	1.508103e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.405858e+00	7.010559e-01	4.823050e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.188252e+00	1.763003e-01	2.718803e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.906506e+00	3.821210e-01	2.532866e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.733670e+00	3.880073e-01	1.715303e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.824899e+00	3.989776e-01	1.548006e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.107379e+00	3.023611e-01	1.720072e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.615354e+00	2.359823e-01	1.471756e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.152737e+00	1.620318e-01	1.502894e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.726621e-01	1.077284e-01	1.255429e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.010556e-01	7.606265e-02	9.376941e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.177459e-01	6.289167e-02	5.447504e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.532798e-01	2.736106e-02	3.589437e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.612154e-03	2.731321e-03	3.221436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.594540e+00	2.592555e+00	6.813630e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.756718e+01	4.167938e+00	5.595132e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.753121e+01	1.551300e+00	1.348789e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.272002e+01	9.720918e-01	8.146857e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.762316e+00	9.369392e-01	5.692379e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.335333e+00	8.505997e-01	6.406230e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.409907e+00	5.599553e-01	2.612779e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.304277e+00	3.781337e-01	2.809694e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.548781e+00	2.601255e-01	2.287445e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.787532e-01	1.561867e-01	2.170188e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.731557e-01	9.567137e-02	1.331572e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.762548e-02	4.039402e-03	8.148240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.324978e+00	5.289715e-01	7.332648e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.096877e+00	1.612097e-01	1.742417e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.818106e+00	3.521035e-01	2.413750e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.842799e+00	3.472697e-01	2.601235e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.021720e+00	1.967745e-01	1.951607e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.725642e-01	1.428914e-01	8.487773e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.284707e-01	6.093366e-02	5.316831e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.194456e-02	1.131623e-02	3.181798e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.132943e-03	6.073152e-04	1.726297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.429069e+01	1.773823e+00	2.772024e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.595976e+00	3.327516e-01	1.142862e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.412287e+00	9.517972e-02	1.753163e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.472571e+00	3.490373e-01	2.116602e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.628562e+00	2.106308e-01	1.965669e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.851564e-01	1.250730e-01	1.090418e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.688279e-01	8.575646e-02	5.364765e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.440882e-01	5.450588e-02	4.009779e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.328465e-02	2.867959e-03	6.565266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.614989e+02	1.188496e+01	1.594841e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.686646e+01	5.761745e-01	6.444248e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.251223e+00	8.130791e-02	2.430985e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.408516e+00	9.231790e-02	9.632359e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.056068e+00	2.777536e-01	1.392492e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.209366e+00	1.711725e-01	1.936017e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.559568e-01	1.180223e-01	1.261433e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.899247e-02	4.676028e-03	1.041304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.773207e+00	5.020719e-01	8.258591e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.096659e+00	5.645803e-01	9.632138e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.479522e+00	4.409780e-01	2.831978e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.293991e+00	1.174483e-01	1.906928e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.178658e+00	2.432700e-01	1.334403e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.755084e+00	3.611043e-01	1.839705e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.331380e+00	3.600038e-01	2.232839e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.775711e+00	2.740348e-01	2.832997e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.337770e+00	2.566419e-01	1.892117e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.322676e-01	1.991797e-01	1.530912e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.083438e-01	1.428917e-01	1.234845e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.044439e-01	6.573887e-02	7.250644e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.225127e-01	3.355878e-02	4.022481e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.230339e-03	1.856478e-03	2.796601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.688066e+01	1.944925e+00	3.564787e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.725839e+00	1.114222e+00	8.493484e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.236904e+00	4.708936e-01	1.522247e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.675492e+00	1.922834e-01	2.569841e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.774510e+00	7.778422e-02	1.803593e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.107283e+00	1.965543e-01	5.570730e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.595589e+00	2.411744e-01	2.245654e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.036428e+00	2.661609e-01	2.282284e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.500049e+00	1.934607e-01	1.495038e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.447731e-01	1.224985e-01	1.262330e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.472450e-01	8.747298e-02	8.276134e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.874280e-01	5.390837e-02	4.704606e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.799155e-02	3.508134e-03	5.257790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.613847e+02	1.127344e+01	1.428253e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.442203e+01	1.358511e+00	3.766336e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.537142e+01	6.993295e-01	1.235713e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.008327e+01	1.793000e-01	2.867710e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.720162e+00	1.720813e-01	5.766722e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.105148e+00	2.008329e-01	1.849071e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.496962e+00	1.254783e-01	1.036371e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.452350e+00	1.344098e-01	9.940654e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.949734e+00	2.516043e-01	2.010093e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.399197e+00	2.273853e-01	1.904874e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.269949e-01	1.083980e-01	1.977914e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.019953e-02	7.472619e-03	9.894392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.977992e+00	2.276616e-01	2.409401e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.804642e+00	2.364681e-01	1.563719e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.515332e+00	3.437010e-01	2.632214e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.407999e+00	2.410699e-01	2.790978e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.822913e-01	1.630469e-01	1.752838e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.368825e-01	6.736150e-02	1.002226e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.842291e-01	3.404903e-02	3.886434e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.411480e-03	3.425956e-03	5.569805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.764879e+00	3.927343e-01	2.981535e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.028514e+00	1.922120e-01	1.634017e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.524913e+00	1.745187e-01	1.981330e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.998518e-01	1.145317e-01	1.200921e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.693939e-01	3.617389e-02	1.036405e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.409989e-01	1.420193e-02	5.499708e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.272920e-02	1.739804e-02	1.949599e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.524198e-04	1.769797e-03	2.915585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.357122e+01	8.486129e-01	6.027277e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.202819e+00	3.895753e-01	2.205502e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.612498e+00	2.093474e-01	2.769201e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.514028e-01	7.615309e-02	1.592997e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.918128e-02	4.119672e-03	1.275082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.177396e-01	1.353265e-01	1.787799e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.156509e+00	5.554233e-01	7.961967e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.622216e+00	4.779310e-01	7.886719e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.181550e+00	2.127783e-01	8.370870e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.733861e+00	3.116161e-01	1.771704e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.112168e+00	4.971776e-01	2.262236e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.222551e+00	3.613235e-01	2.645892e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.592006e+00	2.688255e-01	2.631547e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.150986e+00	2.075185e-01	2.097097e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.504430e-01	1.076714e-01	1.898607e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.213904e-01	8.152148e-02	1.185289e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.108143e-01	4.960904e-02	6.754087e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.324784e-01	3.408977e-02	3.101744e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.538934e-03	2.214234e-03	3.655664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.070044e+00	5.745731e-01	1.145635e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.475174e+00	7.597278e-01	1.898212e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.490879e+00	6.627175e-01	3.873583e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.478462e+00	5.270091e-01	1.217241e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.072016e+00	5.069163e-01	9.978789e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.842659e+00	5.159262e-01	1.077665e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.843943e+00	3.040618e-01	2.417571e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.125424e+00	2.472590e-01	2.180192e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.492063e+00	1.549179e-01	2.149575e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.076969e+00	1.361403e-01	1.266160e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.850388e-01	7.206379e-02	1.321468e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.333144e-01	5.398680e-02	8.520592e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.646231e-01	2.875765e-02	6.279487e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.368564e-01	1.405522e-02	4.579076e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.909633e-03	2.602091e-03	3.086522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.416367e+01	2.371327e+00	6.956949e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.256315e+01	2.529731e+00	3.899003e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.844186e+01	1.605094e+00	4.208925e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.184008e+01	1.208132e+00	1.191550e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.418730e+00	8.983908e-01	2.102919e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.911781e+00	7.460655e-01	2.414226e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.080676e+00	3.405690e-01	4.254240e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.053362e+00	2.851886e-01	3.494318e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.221759e+00	1.372263e-01	2.774381e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.759338e-01	1.181646e-01	1.610567e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.311228e-01	6.477114e-02	1.305172e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.031656e-02	2.190258e-03	8.186866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.967717e+00	4.903042e-01	5.147034e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.348830e+00	3.335814e-01	2.935090e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.946002e+00	3.532983e-01	2.514469e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.944941e+00	3.463070e-01	3.210066e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.858144e-01	1.541231e-01	2.437802e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.702846e-01	9.389063e-02	1.094183e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.490285e-01	3.612271e-02	5.844191e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.055481e-02	1.849783e-02	3.053788e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.423311e-05	1.673071e-03	2.230026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.269078e+01	1.819888e+00	2.480765e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.783945e+00	6.036689e-01	1.317610e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.389280e+00	3.006437e-01	1.905532e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.788222e+00	2.915410e-01	2.268706e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.573168e+00	1.641101e-01	2.360752e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.240824e-01	1.160045e-01	1.258907e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.738089e-01	3.855114e-02	7.550752e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.399051e-01	1.603616e-02	4.862430e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.016565e-02	2.856091e-03	5.849522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.642226e+02	1.576004e+01	1.652378e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.805805e+01	6.817035e-01	7.155401e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.870701e+00	4.526510e-01	2.639001e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.576304e+00	3.902010e-01	5.489809e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.258014e+00	2.073317e-01	2.279347e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.779622e-01	8.627212e-02	2.321921e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.946810e-01	7.207777e-02	1.581484e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.082363e-02	2.889166e-03	9.214467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.383278e+00	4.041656e-01	6.066643e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.001641e+00	7.129751e-01	8.358182e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.384412e+00	4.637079e-01	5.339815e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.630870e+00	3.870687e-01	6.418262e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.395839e+00	2.868134e-01	4.884834e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.873922e+00	3.085407e-01	3.096057e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.539395e+00	3.688471e-01	2.512465e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.866980e+00	2.703088e-01	2.747730e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.315687e+00	1.998357e-01	2.471112e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.625033e-01	1.279534e-01	2.005862e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.693413e-01	8.687840e-02	1.290168e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.138670e-01	4.260503e-02	6.423168e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.221315e-01	2.425546e-02	3.771325e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.876249e-03	2.100702e-03	3.717731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.338753e+01	1.926435e+00	2.838144e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.122129e+01	1.105103e+00	1.568318e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.877055e+00	1.010261e+00	1.501185e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.264718e+00	3.485670e-01	2.142991e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.951340e+00	3.135114e-01	1.051190e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.306187e+00	2.872000e-01	7.394250e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.761635e+00	2.611527e-01	2.457132e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.122250e+00	1.763561e-01	2.608338e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.426885e+00	1.563913e-01	1.871342e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.582195e-01	9.936949e-02	1.247287e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.860359e-01	5.289906e-02	8.541923e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.548644e-01	2.081674e-02	4.983159e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.578182e-02	2.420609e-03	6.960072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.601010e+02	1.445440e+01	1.415797e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.910801e+01	1.786670e+00	2.399134e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.657256e+01	5.599315e-01	1.927717e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.122696e+01	4.429855e-01	4.774066e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.774573e+00	7.757195e-01	3.839329e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.037823e+00	3.606965e-01	2.812862e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.307422e+00	3.063031e-01	1.050605e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.831574e+00	2.590918e-01	1.174360e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.978727e+00	1.815346e-01	3.763988e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.147375e+00	1.565560e-01	2.561437e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.428970e-01	6.064892e-02	1.451580e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.823051e-02	2.846169e-03	1.003635e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.529961e+00	2.747472e-01	3.928941e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.290328e+00	1.142334e-01	8.121102e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.047218e+00	4.408869e-01	2.668764e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.261407e+00	2.760427e-01	1.918889e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.490870e-01	1.622051e-01	1.277295e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.488676e-01	8.023449e-02	1.018539e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.271510e-01	3.582708e-02	4.498136e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.715331e-03	1.276543e-03	4.548974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.950792e+00	3.955591e-01	5.061333e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.734837e+00	2.514946e-01	1.821497e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.448614e+00	3.091567e-01	1.432910e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.173447e-01	1.229922e-01	1.268814e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.114491e-01	7.163611e-02	6.256157e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.245603e-01	3.774631e-02	5.067798e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.891481e-02	1.346680e-02	3.771544e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.311029e-03	1.616888e-03	3.040289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.333720e+01	9.207767e-01	1.062245e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.060584e+00	5.721631e-01	2.349956e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.736021e+00	2.952121e-01	2.591405e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.772704e-01	1.398677e-01	1.691120e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.994414e-02	6.930833e-03	1.583885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.698114e-01	2.485240e-01	3.329046e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.232247e+00	6.688992e-01	1.255573e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.156733e+00	2.746156e-01	4.066127e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.890728e+00	2.890155e-01	1.067860e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.201277e+00	5.319587e-01	1.483419e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.459067e+00	3.860149e-01	2.922091e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.929532e+00	3.975145e-01	2.342005e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.403373e+00	2.633769e-01	2.278404e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.060817e+00	1.992559e-01	1.830278e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.194274e-01	1.437289e-01	1.602120e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.540018e-01	9.610107e-02	1.089184e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.563483e-01	5.831095e-02	7.909645e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.127777e-01	3.651503e-02	3.488362e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.705938e-03	1.038484e-03	3.460173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.169017e+00	1.193239e+00	1.992168e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.347955e+00	7.515743e-01	2.121690e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.691164e+00	9.420078e-01	4.792663e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.932480e+00	4.139547e-01	2.645090e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.538503e+00	4.621618e-01	1.513437e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.549661e+00	4.553474e-01	7.279662e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.545162e+00	3.748352e-01	3.194446e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.973940e+00	3.414846e-01	1.435453e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.496870e+00	2.306144e-01	1.073456e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.963607e-01	1.464867e-01	1.693435e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.169914e-01	1.295642e-01	1.162842e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.674746e-01	7.736554e-02	6.612799e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.538289e-01	4.216238e-02	8.765249e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.486031e-01	4.311523e-02	3.689519e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.555601e-03	2.139428e-03	4.073466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.043017e+01	4.121958e+00	8.680091e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.006656e+01	3.909831e+00	6.518613e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.822968e+01	1.713987e+00	1.759461e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.231972e+01	1.271693e+00	6.898722e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.030274e+00	1.326422e+00	5.917153e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.123816e+00	7.786762e-01	3.233718e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.114218e+00	4.729675e-01	5.441401e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.203100e+00	3.988813e-01	2.115227e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.342218e+00	2.213079e-01	2.437905e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.156701e-01	2.012468e-01	1.681560e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.079030e-01	1.280285e-01	1.322321e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.455958e-02	3.640246e-03	1.149952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.783314e+00	5.208341e-01	8.845115e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.037056e+00	2.110374e-01	6.128503e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.687737e+00	4.400634e-01	2.574985e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.669606e+00	3.183872e-01	2.882094e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.447286e-01	2.004128e-01	1.502798e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.825157e-01	1.029121e-01	9.808844e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.840928e-01	5.097030e-02	5.528721e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.757555e-02	8.789946e-03	3.248750e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.167426e-03	4.978999e-04	1.810847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.727965e+01	2.199082e+00	3.089188e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.062379e+00	1.432280e-01	2.077275e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.204833e+00	1.832010e-01	7.589210e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.376426e+00	3.521894e-01	2.533744e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.485987e+00	2.596631e-01	1.495776e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.936154e-01	1.175344e-01	1.386702e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.989667e-01	7.294420e-02	5.906436e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.944534e-01	3.261914e-02	4.826485e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.106760e-02	2.635027e-03	7.513954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.808426e+02	1.390283e+01	1.718992e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.556590e+01	2.635304e-01	5.938555e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.743388e+00	2.675496e-01	1.516764e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.136957e+00	2.070258e-01	1.577418e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.945396e+00	2.413526e-01	1.896648e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.057627e+00	1.756909e-01	2.420323e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.685727e-01	1.163394e-01	1.191214e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.696374e-02	4.548244e-03	1.135154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.350439e+00	6.721110e-01	1.082794e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.859329e+00	8.777326e-01	9.205247e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.436477e+00	3.438955e-01	2.455871e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.186481e+00	2.070295e-01	1.397282e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.935286e+00	3.429228e-01	2.250811e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.500011e+00	3.808016e-01	3.165659e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.154344e+00	3.528694e-01	2.847739e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.657760e+00	2.973343e-01	2.350847e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.229312e+00	2.741364e-01	1.763797e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.278866e-01	1.681119e-01	1.758570e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.171775e-01	1.119575e-01	1.064487e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.578301e-01	5.725365e-02	9.368955e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.123903e-01	3.414812e-02	3.503435e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.819006e-03	1.059178e-03	3.826779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.180461e+01	3.033135e+00	3.976935e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.410263e+00	9.417620e-01	8.839181e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.688029e+00	1.775993e-01	1.905962e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.342384e+00	1.179948e-01	1.187625e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.381961e+00	1.443919e-01	2.335701e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.889882e+00	1.996996e-01	1.740178e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.409716e+00	2.948336e-01	2.342128e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.937571e+00	2.699752e-01	2.275015e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.373669e+00	2.173357e-01	1.536690e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.253880e-01	1.176004e-01	1.324385e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.883457e-01	8.509982e-02	8.003548e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.468441e-01	4.053428e-02	6.251420e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.728911e-02	4.439016e-03	5.734732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.812655e+02	1.440295e+01	1.540528e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.301152e+01	9.368973e-01	5.669803e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.390931e+01	2.417574e-01	8.868777e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.088338e+01	9.790740e-01	2.676120e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.956828e+00	2.320483e-01	6.179964e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.886671e+00	2.691593e-02	4.357621e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.165436e+00	1.969862e-01	5.786770e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.261789e+00	1.507848e-01	1.153364e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.890232e+00	2.829160e-01	2.361557e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.197232e+00	1.870140e-01	2.269566e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.422517e-01	1.610502e-01	1.366761e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.517927e-02	5.935486e-03	1.230143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.423025e+00	2.695333e-01	3.195445e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.542763e+00	2.975831e-01	1.031910e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.046732e+00	3.621581e-01	3.554226e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.280152e+00	2.485121e-01	2.444080e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.234625e-01	1.283582e-01	1.646454e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.672671e-01	6.777844e-02	9.951742e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.097096e-01	1.811747e-02	5.380696e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.350249e-03	2.406665e-03	4.631531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.210500e+00	4.017017e-01	3.571293e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.645882e+00	2.078313e-01	2.120765e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.382857e+00	2.210683e-01	1.416909e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.185206e-01	9.675360e-02	1.282284e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.722373e-01	5.030274e-02	9.322512e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.651643e-01	1.523501e-02	4.650270e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.377017e-02	8.789007e-03	3.013670e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.656059e-04	1.299415e-03	2.410036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.459252e+01	9.542817e-01	7.207044e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.451798e+00	5.597663e-01	3.437123e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.394581e+00	1.912595e-01	2.734210e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.984859e-01	8.650993e-02	1.877878e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.976158e-02	3.277022e-03	1.303105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.525844e-01	1.748786e-01	2.342263e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.036073e+00	8.539434e-01	1.016997e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.446812e+00	6.087205e-01	6.037170e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.988226e+00	1.354739e-01	4.004501e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.282787e+00	4.997871e-01	3.094664e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.564243e+00	4.801222e-01	3.757002e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.995423e+00	3.866798e-01	2.755377e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.396943e+00	2.365799e-01	2.987914e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.064529e+00	2.218081e-01	1.994041e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.830606e-01	1.156273e-01	1.685080e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.080273e-01	6.408045e-02	1.232287e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.127126e-01	2.576470e-02	8.748523e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.028918e-02	1.575017e-02	5.266081e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.688453e-03	1.827954e-03	3.833917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.150265e+00	8.449340e-01	1.337386e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.679150e+00	1.046844e+00	1.725457e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.607873e+00	5.187468e-01	7.335443e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.338359e+00	6.415706e-01	4.360578e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.675591e+00	5.004804e-01	9.781022e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.437377e+00	5.434947e-01	1.767328e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.551548e+00	3.326421e-01	2.492450e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.870822e+00	2.647927e-01	2.187699e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.292477e+00	1.774689e-01	2.213551e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.990164e-01	1.248660e-01	1.705855e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.009087e-01	7.615751e-02	1.313415e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.003663e-01	4.707951e-02	1.007701e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.357232e-01	4.179719e-02	4.926893e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.296517e-02	1.046662e-02	4.942258e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.090500e-03	1.324777e-03	3.651095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.740269e+01	3.040655e+00	8.677076e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.615841e+01	3.255822e+00	4.271801e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.810479e+01	1.194783e+00	3.057191e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.178537e+01	2.092311e+00	3.220065e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.112826e+00	8.829666e-01	4.842415e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.459454e+00	6.672142e-01	2.541645e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.843236e+00	5.270999e-01	3.077282e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.726960e+00	2.462589e-01	4.179378e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.084201e+00	1.573481e-01	2.498085e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.670726e-01	9.006371e-02	2.201691e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.664820e-01	7.705214e-02	1.331412e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.999335e-03	2.100802e-03	6.813859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.670501e+00	6.598748e-01	6.351886e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.346593e+00	3.147545e-01	2.676560e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.402221e+00	4.254512e-01	4.268329e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.809241e+00	3.644775e-01	3.371007e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.606130e-01	1.730215e-01	2.232140e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.754561e-01	1.024915e-01	1.152559e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.699030e-01	2.016824e-02	6.482607e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.212604e-02	1.171674e-02	3.560959e-02
8.200000e-01	1.800000e-01	1.800000e-01	-6.143401e-05	1.016934e-03	2.190152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.717700e+01	2.818152e+00	2.618208e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.111965e+00	3.191041e-01	3.317521e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.093081e+00	3.053766e-01	2.375098e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.328770e+00	3.515613e-01	3.029377e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.458264e+00	2.213802e-01	1.765820e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.700115e-01	8.425101e-02	1.471997e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.428041e-01	4.904514e-02	8.962094e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.574213e-01	2.095493e-02	4.684520e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.086238e-03	2.168160e-03	6.489334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.891617e+02	1.947254e+01	1.718245e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.730031e+01	6.794819e-01	9.173629e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.335350e+00	4.055832e-01	2.405075e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.324788e+00	3.584194e-01	5.277922e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.802516e+00	1.944778e-01	2.598071e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.538290e-01	1.127297e-01	2.549788e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.910844e-01	4.718495e-02	1.286036e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.090754e-02	2.664988e-03	8.521545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.866610e+00	7.636814e-01	7.771372e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.683663e+00	7.757799e-01	1.038296e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.109355e+00	6.985371e-01	4.034612e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.501077e+00	2.885720e-01	1.885571e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.179836e+00	4.803828e-01	1.225595e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.559506e+00	3.874499e-01	4.945144e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.177072e+00	3.794639e-01	2.882744e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.667428e+00	2.909251e-01	3.451073e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.174235e+00	2.064578e-01	2.448023e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.393795e-01	1.602700e-01	1.699982e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.558787e-01	7.500589e-02	1.744085e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.403682e-01	3.168482e-02	8.621431e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.506968e-02	1.714025e-02	5.208859e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.982100e-03	2.009157e-03	3.581890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.724629e+01	3.551563e+00	3.444186e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.324252e+01	1.922253e+00	1.242446e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.529016e+00	4.115861e-01	2.902599e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.007886e+00	3.826191e-01	7.504669e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.765352e+00	2.675652e-01	4.523679e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.960334e+00	2.657329e-01	2.341465e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.465681e+00	3.614415e-01	3.778958e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.960996e+00	2.518545e-01	2.014805e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.245462e+00	1.608327e-01	2.008597e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.562938e-01	1.015108e-01	1.628940e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.971147e-01	4.170015e-02	1.273979e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.878633e-01	2.578190e-02	5.153177e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.147107e-02	1.976185e-03	6.514427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.824304e+02	2.047521e+01	1.465635e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.896195e+01	2.808282e+00	3.605345e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.639188e+01	4.529714e-01	1.848201e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.085948e+01	5.020569e-01	2.339978e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.844782e+00	4.849509e-01	1.423917e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.349905e+00	2.573299e-01	3.692012e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.432881e+00	5.174822e-01	2.726005e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.403426e+00	1.998854e-01	2.324013e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.586319e+00	1.840697e-01	3.301413e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.829193e-01	1.142123e-01	3.085839e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.071034e-01	7.930778e-02	1.679894e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.935342e-02	2.746072e-03	8.030186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.467067e+00	2.561459e-01	4.633884e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.302926e+00	1.344404e-01	1.898409e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.080898e+00	4.124432e-01	2.783847e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.291848e+00	2.846810e-01	1.922533e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.965069e-01	1.970785e-01	1.314189e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.897386e-01	1.101429e-01	7.131238e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.261578e-01	3.746345e-02	4.852635e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.225731e-03	1.006377e-03	5.445384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.770113e+00	3.243216e-01	5.439399e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.873931e+00	3.510675e-01	8.317254e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.531762e+00	2.374270e-01	1.635880e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.060107e-01	1.326424e-01	1.193666e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.799017e-01	1.267557e-01	6.604363e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.248726e-01	4.454387e-02	6.658999e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.452220e-02	2.382064e-02	2.301188e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.216639e-03	5.611587e-04	3.379461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.316003e+01	8.007526e-01	1.073991e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.116691e+00	5.431029e-01	1.564064e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.812238e+00	3.026059e-01	2.386466e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.668873e-01	1.415483e-01	1.987492e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.323020e-02	8.524918e-03	1.157952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.300531e-01	1.565908e-01	4.052348e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.642811e+00	4.273578e-01	1.545887e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.265144e+00	4.846465e-01	3.814241e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.161974e+00	3.643569e-01	2.925688e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.407019e+00	5.550987e-01	1.197932e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.618205e+00	4.313374e-01	2.869849e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.019033e+00	4.586398e-01	2.032875e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.400227e+00	2.783863e-01	2.841991e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.093489e+00	2.592195e-01	1.442107e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.868200e-01	1.880468e-01	1.208678e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.753389e-01	1.248345e-01	9.685116e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.601631e-01	7.272932e-02	5.832929e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.738403e-02	2.894326e-02	4.253786e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.733830e-03	8.156051e-04	3.891693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.479799e+00	6.644162e-01	2.367380e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.687578e+00	6.827185e-01	1.902139e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.663899e+00	5.468307e-01	4.010083e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.524141e+00	6.239684e-01	6.509550e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.748112e+00	6.137177e-01	2.281266e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.459648e+00	4.617300e-01	2.191810e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.702933e+00	3.156995e-01	2.120348e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.013504e+00	3.355146e-01	2.068385e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.455193e+00	2.305044e-01	1.736388e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.045000e+00	1.668257e-01	1.725015e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.197057e-01	2.104232e-01	7.832387e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.853475e-01	8.492173e-02	9.770343e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.004239e-01	5.806075e-02	5.633859e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.411481e-01	2.971632e-02	3.888464e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.528615e-03	1.306309e-03	6.474458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.880008e+00	2.702978e+00	9.250309e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.016634e+01	3.479030e+00	5.621415e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.870338e+01	1.671831e+00	1.176353e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.239982e+01	9.957421e-01	8.031945e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.667519e+00	1.111504e+00	5.527675e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.268021e+00	1.041900e+00	2.176895e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.154074e+00	4.720432e-01	3.969569e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.213177e+00	4.210434e-01	1.874371e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.369642e+00	2.407784e-01	3.182554e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.868626e-01	2.346976e-01	1.422514e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.076427e-01	1.078029e-01	1.758152e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.820887e-02	4.586857e-03	1.060606e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.339647e+00	4.702407e-01	9.453226e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.091895e+00	1.494915e-01	1.145237e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.017499e+00	5.403466e-01	1.754160e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.748144e+00	3.627597e-01	2.971688e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.635956e-01	2.072144e-01	1.750716e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.394636e-01	1.449372e-01	7.446850e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.934268e-01	5.187660e-02	6.296873e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.704416e-02	2.349180e-02	2.777181e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.851798e-04	5.379855e-04	1.551751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.427398e+01	1.409576e+00	3.508303e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.437969e+00	3.061446e-01	2.888323e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.609840e+00	3.730286e-01	6.053813e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.678567e+00	4.124119e-01	2.157132e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.582149e+00	2.428168e-01	1.597895e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.132617e-01	1.349139e-01	9.618778e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.695988e-01	1.296123e-01	5.958217e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.909741e-01	3.712335e-02	7.499673e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.173398e-02	2.914218e-03	7.417941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.588767e+02	8.281904e+00	1.989662e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.836762e+01	8.342029e-01	5.703460e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.851296e+00	8.329281e-01	1.165369e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.187547e+00	7.320453e-02	7.826677e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.116485e+00	2.972337e-01	1.638907e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.120530e+00	1.917962e-01	2.161166e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.452761e-01	9.937397e-02	1.566921e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.072549e-02	6.657932e-03	8.594054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.865388e+00	4.338481e-01	1.117456e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.605026e+00	4.345433e-01	1.516501e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.640010e+00	6.814875e-01	2.229106e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.688757e+00	3.859114e-01	3.333257e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.218899e+00	3.478529e-01	2.054687e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.858667e+00	4.796232e-01	2.521868e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.331135e+00	4.228047e-01	2.755317e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.768515e+00	3.848053e-01	2.106672e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.272540e+00	3.172252e-01	1.761761e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.627137e-01	1.980593e-01	1.553219e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.696041e-01	1.427330e-01	8.518912e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.716417e-01	7.207556e-02	7.612498e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.082730e-01	3.394728e-02	3.719195e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.888341e-03	8.557019e-04	4.033408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.736122e+01	1.596075e+00	5.077828e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.008143e+00	9.900678e-01	7.126313e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.293059e+00	5.784732e-01	8.095405e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.815323e+00	2.364643e-01	3.104469e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.179359e+00	4.257790e-01	1.001246e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.040862e+00	2.973589e-01	6.645301e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.591621e+00	2.934047e-01	2.766025e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.092176e+00	3.351409e-01	1.762933e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.412022e+00	1.884784e-01	2.037645e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.475774e-01	2.249107e-01	9.530466e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.126502e-01	9.761382e-02	1.037877e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.657490e-01	4.976555e-02	7.048661e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.584643e-02	3.385484e-03	7.565602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.628740e+02	8.446985e+00	1.675143e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.388837e+01	7.252313e-01	1.801870e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.669829e+01	1.216187e+00	4.936050e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.185976e+01	1.067821e+00	3.374588e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.372621e+00	3.514296e-01	3.371069e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.151147e+00	2.483132e-01	5.947280e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.059403e+00	1.830756e-01	1.004240e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.345879e+00	1.396634e-01	2.264426e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.080849e+00	3.483847e-01	1.558313e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.287318e+00	2.427392e-01	2.658480e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.304164e-01	1.855197e-01	1.555862e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.763596e-02	6.771319e-03	1.295871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.231751e+00	2.548368e-01	3.884941e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.606341e+00	2.561106e-01	4.241443e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.339949e+00	4.407394e-01	2.964572e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.361579e+00	2.775863e-01	2.994028e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.467479e-01	1.390935e-01	1.828526e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.551105e-01	6.829362e-02	8.876434e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.225288e-01	1.674697e-02	5.364570e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.187186e-03	4.081822e-03	3.787094e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.001500e+00	4.151526e-01	3.947150e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.845118e+00	3.172319e-01	1.927633e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.363039e+00	1.983829e-01	1.843895e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.676085e-01	8.229380e-02	1.477350e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.500914e-01	5.117030e-02	9.236924e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.667344e-01	1.962042e-02	5.611344e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.251927e-02	1.894147e-02	2.012317e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.442832e-04	1.382861e-03	2.490379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.392800e+01	7.855191e-01	7.597450e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.041012e+00	5.640556e-01	1.382788e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.552266e+00	1.960219e-01	2.742288e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.220546e-01	7.277060e-02	2.089309e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.837827e-02	3.633666e-03	1.256415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.606139e-01	7.425630e-02	2.525764e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.310496e+00	4.352708e-01	1.142439e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.790503e+00	4.705655e-01	9.204447e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.477801e+00	4.404220e-01	8.522536e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.951624e+00	7.255949e-01	6.151141e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.885682e+00	6.244676e-01	2.143826e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.089964e+00	3.626008e-01	2.901341e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.532265e+00	2.793524e-01	3.706368e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.085058e+00	2.278570e-01	2.231772e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.261676e-01	1.197966e-01	1.907902e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.493481e-01	8.959157e-02	9.838542e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.135901e-01	3.282913e-02	9.244897e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.413332e-02	3.630596e-02	3.548986e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.047933e-03	1.915541e-03	2.617712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.801712e+00	7.089004e-01	1.503859e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.033419e+00	5.166290e-01	2.670588e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.357936e+00	4.781909e-01	4.423563e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.460599e+00	6.298365e-01	6.562204e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.337120e+00	6.926155e-01	2.337043e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.231753e+00	6.877607e-01	6.144673e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.771984e+00	5.331257e-01	2.387803e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.917861e+00	2.654875e-01	1.891538e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.335048e+00	1.879333e-01	1.802551e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.050117e+00	1.734328e-01	1.418517e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.244125e-01	1.047654e-01	1.357644e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.996388e-01	3.645134e-02	1.382885e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.279640e-01	3.354734e-02	6.605956e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.092358e-01	1.727303e-02	3.732046e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.777758e-03	1.218330e-03	3.615108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.705493e+01	3.090913e+00	7.029534e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.540141e+01	4.040773e+00	3.735370e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.745535e+01	9.188143e-01	8.911774e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.053749e+01	5.724186e-01	7.931951e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.287887e+00	1.113617e+00	2.450248e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.982773e+00	8.294117e-01	1.114285e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.046781e+00	4.830665e-01	4.028401e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.016985e+00	3.744802e-01	2.245239e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.192107e+00	1.215156e-01	3.149860e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.213468e-01	1.272868e-01	2.035224e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.381741e-01	4.310913e-02	1.771562e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.464334e-03	1.906242e-03	7.998480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.038809e+00	4.763063e-01	8.320959e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.298718e+00	3.328571e-01	2.921775e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.103161e+00	5.633279e-01	1.259941e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.921871e+00	3.987791e-01	3.245374e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.851885e-01	1.866791e-01	2.788648e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.731702e-01	1.087575e-01	1.162818e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.649047e-01	2.347491e-02	7.104488e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.927680e-02	2.629230e-02	2.774125e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.176363e-04	1.071772e-03	2.072422e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.302192e+01	1.702654e+00	3.499029e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.483974e+00	6.507349e-01	2.195209e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.741770e+00	3.401846e-01	2.091212e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.888840e+00	4.476374e-01	1.701399e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.476746e+00	2.491330e-01	2.075672e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.295531e-01	7.293329e-02	1.522767e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.377341e-01	4.549378e-02	8.610577e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.389247e-01	1.391280e-02	5.343241e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.953276e-03	1.818387e-03	5.026565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.557639e+02	1.139450e+01	2.168120e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.077586e+01	2.206022e+00	5.643261e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.679192e+00	5.389309e-01	4.620148e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.561392e+00	3.720153e-01	1.266210e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.161679e+00	3.019880e-01	1.485818e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.654341e-01	1.576374e-01	2.624139e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.099977e-01	4.912336e-02	1.814320e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.100567e-02	2.600812e-03	7.649599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.367936e+00	3.915731e-01	8.180149e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.010788e+00	7.000806e-01	1.138518e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.125699e+00	4.248245e-01	9.315722e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.773706e+00	4.500609e-01	1.940311e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.717941e+00	5.664213e-01	6.448139e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.122592e+00	5.994662e-01	8.824813e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.365180e+00	4.029846e-01	4.187179e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.852143e+00	3.756405e-01	3.406310e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.250691e+00	1.966509e-01	3.404690e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.725590e-01	1.644716e-01	1.844100e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.258524e-01	1.077617e-01	1.190965e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.397015e-01	3.725100e-02	7.953294e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.047884e-01	3.877575e-02	3.663354e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.498570e-03	2.019608e-03	2.648731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.366485e+01	1.657598e+00	4.303298e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.086445e+01	1.019466e+00	1.839209e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.300474e+00	5.382039e-01	5.338251e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.588493e+00	7.386248e-01	1.452096e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.259150e+00	4.953738e-01	8.957361e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.460309e+00	3.248017e-01	2.577580e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.038077e+00	4.369659e-01	1.600717e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.095748e+00	3.138331e-01	2.153565e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.302702e+00	1.522176e-01	2.621267e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.934766e-01	1.504461e-01	1.379761e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.421554e-01	4.952497e-02	1.053417e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.853086e-01	1.850206e-02	6.972642e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.246446e-02	2.237346e-03	6.288766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.561251e+02	1.059519e+01	1.883220e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.890217e+01	3.285996e+00	1.090774e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.956794e+01	1.877881e+00	1.428237e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.408804e+01	1.449910e+00	8.839166e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.063550e+00	4.718631e-01	9.895082e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.412106e+00	5.093818e-01	2.030593e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.691861e+00	3.844048e-01	1.289367e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.585362e+00	2.834281e-01	1.058404e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.980560e+00	3.290063e-01	2.210067e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.085434e+00	8.156971e-02	2.917124e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.150034e-01	5.320602e-02	1.993184e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.629493e-02	2.841416e-03	1.020070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.841528e+00	2.030882e-01	3.982165e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.016343e+00	1.518601e-01	5.512583e-03
2.850000e-01	3.500000e-02	3.500000e-02	1.839900e+00	3.815890e-01	2.117403e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.135105e+00	2.177167e-01	1.604689e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.952522e-01	1.452621e-01	1.154888e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.159649e-01	1.240072e-01	6.057354e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.055046e-02	2.197028e-02	5.920599e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.926356e-03	1.760356e-03	3.229189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.283077e+00	3.326457e-01	4.140337e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.390147e+00	2.239022e-01	1.842116e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.288168e+00	1.927461e-01	1.503424e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.019971e-01	1.840039e-01	6.402357e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.169740e-01	7.466492e-02	5.834691e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.027637e-01	4.323575e-02	3.808368e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.928831e-02	1.230712e-02	3.255880e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.349578e-03	8.969730e-04	3.146499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.386970e+01	7.795621e-01	9.021863e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.597119e+00	4.193926e-01	2.491490e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.646386e+00	2.807353e-01	2.532661e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.441238e-01	1.544687e-01	1.409492e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.883057e-02	8.940066e-03	1.287554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.281269e-01	3.156298e-01	4.360441e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.856430e+00	6.033054e-01	1.249069e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.297453e+00	2.358076e-01	3.906332e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.778977e+00	3.596418e-01	6.444309e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.994726e+00	4.958507e-01	1.925767e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.221423e+00	3.935047e-01	2.267964e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.608029e+00	2.692122e-01	2.420632e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.304935e+00	4.056770e-01	1.573542e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.889277e-01	1.978599e-01	1.104648e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.830870e-01	1.360446e-01	1.568978e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.685545e-01	7.604562e-02	1.519943e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.138195e-01	4.585232e-02	6.492102e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.981062e-02	1.877530e-02	2.573768e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.125982e-03	1.329128e-03	2.566845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.536984e+00	1.199889e+00	2.321871e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.924274e+00	6.191175e-01	1.620110e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.493129e+00	4.516570e-01	4.750459e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.003035e+00	7.104689e-01	1.856204e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.436290e+00	5.336840e-01	1.602203e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.093309e+00	3.316868e-01	2.674281e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.368425e+00	2.900312e-01	1.551705e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.827434e+00	2.982060e-01	1.346365e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.372093e+00	2.805987e-01	9.390829e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.452558e-01	4.531094e-01	1.027398e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.413786e-01	9.653343e-02	1.978249e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.417919e-01	7.692417e-02	2.104318e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.514991e-01	4.241935e-02	4.217009e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.019502e-01	1.954472e-02	6.249152e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.339692e-03	2.103644e-03	3.649417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.339569e+01	4.148517e+00	9.747768e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.371906e+01	3.593359e+00	5.183104e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.812094e+01	1.481290e+00	1.737813e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.175568e+01	1.772873e+00	8.960574e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.600613e+00	1.130700e+00	1.749076e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.479616e+00	6.016300e-01	5.067533e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.110760e+00	6.922164e-01	2.840106e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.927142e+00	2.971109e-01	2.957828e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.318217e+00	3.273690e-01	1.385246e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.418447e-01	1.537963e-01	1.745834e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.465458e-01	8.359943e-02	1.535895e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.299486e-02	3.239415e-03	1.092283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.196330e+00	5.132190e-01	8.278059e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.042568e+00	5.965171e-02	1.253175e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.483370e+00	4.768841e-01	2.460234e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.508651e+00	2.955078e-01	2.180323e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.553311e-01	1.555881e-01	1.407455e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.548424e-01	1.295398e-01	6.684993e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.570275e-01	3.780847e-02	5.401011e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.951864e-02	5.645657e-03	3.351799e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.188269e-03	7.346164e-04	1.157227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.783913e+01	1.512978e+00	3.008657e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.300894e+00	1.970420e-01	1.574179e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.127787e+00	2.113398e-01	2.250564e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.300621e+00	3.116555e-01	2.585735e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.396298e+00	2.076541e-01	1.250498e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.891151e-01	1.752671e-01	6.863334e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.817597e-01	6.106659e-02	6.462632e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.816901e-01	3.338040e-02	3.906883e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.893877e-03	2.291976e-03	7.652864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.862899e+02	9.600799e+00	1.716943e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.667956e+01	8.473215e-01	1.374438e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.866646e+00	8.665907e-02	2.218632e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.159313e+00	1.509989e-01	2.113104e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.800876e+00	2.449510e-01	1.931911e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.099886e+00	1.957346e-01	1.279830e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.192584e-01	9.472883e-02	1.395416e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.602091e-02	5.133080e-03	8.997121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.774496e+00	6.301955e-01	1.091103e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.650993e+00	4.823069e-01	9.686991e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.563651e+00	2.449515e-01	1.929789e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.441658e+00	4.187874e-01	5.264641e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.013325e+00	3.902484e-01	1.418106e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.460514e+00	3.428354e-01	3.236818e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.978381e+00	3.689306e-01	2.069786e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.481928e+00	2.583384e-01	2.066729e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.116555e+00	3.333432e-01	1.357191e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.825527e-01	1.480999e-01	1.560344e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.497844e-01	9.089728e-02	1.346728e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.201374e-01	4.638513e-02	9.241636e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.957797e-02	1.912802e-02	4.041395e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.326447e-03	1.391542e-03	2.684830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.278293e+01	2.095867e+00	3.999176e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.206456e+00	5.653893e-01	8.543401e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.917753e+00	1.216154e-01	2.697015e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.470149e+00	3.883090e-01	3.807854e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.562171e+00	2.766178e-01	2.406276e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.767861e+00	1.702432e-01	2.044132e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.373110e+00	2.813945e-01	1.939498e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.906131e+00	3.075608e-01	1.293683e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.327402e+00	2.396527e-01	1.103510e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.700092e-01	2.276782e-01	1.205467e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.682292e-01	7.193348e-02	1.996693e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.136937e-01	3.539253e-02	6.023871e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.268320e-02	2.534547e-03	5.973758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.854395e+02	8.685737e+00	1.568161e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.220172e+01	1.273567e+00	9.108246e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.483232e+01	7.895792e-01	2.355214e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.000450e+01	3.941087e-01	1.096435e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.699381e+00	3.675468e-01	2.576195e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.524564e+00	3.004329e-01	2.626387e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.126515e+00	2.585928e-01	2.128576e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.146701e+00	2.095941e-01	1.505257e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.815189e+00	2.473469e-01	1.971733e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.194277e+00	2.127665e-01	1.690373e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.160255e-01	1.450668e-01	1.287943e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.978431e-02	4.584317e-03	1.380977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.787500e+00	2.756973e-01	2.498969e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.140059e+00	1.034607e-02	1.723589e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.864058e+00	3.242356e-01	2.909845e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.226256e+00	2.363814e-01	1.526167e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.077871e-01	9.315934e-02	1.160114e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.079628e-01	3.965474e-02	7.574131e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.592213e-02	2.867014e-02	3.299122e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.070593e-04	2.816769e-03	5.277388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.424399e+00	2.892435e-01	3.170082e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.427431e+00	2.206503e-01	1.677565e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.358901e+00	1.928571e-01	1.054206e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.069173e-01	7.705571e-02	1.020431e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.767143e-01	6.492972e-02	5.399952e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.659804e-01	1.360468e-02	3.389645e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.706077e-02	1.502380e-02	2.461764e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.941168e-04	2.056717e-03	2.343505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.458981e+01	6.331491e-01	6.611581e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.391465e+00	4.215315e-01	2.072213e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.469391e+00	2.157209e-01	1.714271e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.898564e-01	9.024326e-02	1.281546e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.791837e-02	5.875978e-03	1.013163e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.076154e-01	2.388210e-01	2.681041e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.565796e+00	7.690626e-01	9.274309e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.568334e+00	3.705626e-01	3.712402e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.966855e+00	2.762604e-01	3.614185e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.118874e+00	3.888921e-01	2.426431e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.413950e+00	3.985182e-01	2.348723e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.776578e+00	2.951294e-01	2.161020e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.264713e+00	1.990564e-01	2.772986e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.024297e-01	1.852058e-01	1.784845e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.949730e-01	7.988362e-02	1.346338e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.991927e-01	6.671174e-02	6.896853e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.971462e-01	3.175888e-02	4.537740e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.011739e-02	3.105859e-02	2.376861e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.028089e-03	1.833734e-03	4.058485e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.095229e+00	1.192573e+00	1.466775e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.001756e+01	7.926104e-01	1.519284e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.239349e+00	1.561074e-01	4.360182e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.424899e+00	3.530976e-01	5.291570e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.504830e+00	7.263875e-01	1.165469e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.261560e+00	3.849439e-01	1.345045e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.499641e+00	3.855672e-01	1.040374e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.709840e+00	2.086326e-01	2.550663e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.152011e+00	1.381997e-01	2.110923e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.419237e-01	1.032840e-01	9.960089e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.518428e-01	6.139183e-02	1.049716e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.132556e-01	8.238620e-02	5.927284e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.374650e-01	4.368538e-02	3.982588e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.325581e-02	9.501617e-03	4.349958e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.843081e-03	1.568688e-03	2.774002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.405565e+01	3.804169e+00	9.242687e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.951454e+01	3.364116e+00	3.311666e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.795574e+01	1.249705e+00	9.436439e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.029862e+01	1.193526e+00	2.510931e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.657391e+00	6.546070e-01	6.669799e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.908598e+00	6.443819e-01	3.683790e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.551886e+00	3.464423e-01	3.598243e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.814492e+00	2.743229e-01	1.992188e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.123846e+00	2.026389e-01	1.605599e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.502912e-01	1.062809e-01	1.557407e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.518496e-01	7.394369e-02	1.030790e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.129678e-03	2.455437e-03	7.946238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.929088e+00	6.004721e-01	6.556587e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.359246e+00	1.548908e-01	1.734797e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.611400e+00	4.220061e-01	3.299077e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.542288e+00	2.610453e-01	2.862593e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.877610e-01	1.261343e-01	2.135070e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.946397e-01	6.154392e-02	9.108338e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.468105e-01	4.327544e-02	3.934557e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.557474e-02	2.183473e-02	2.522597e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.708803e-04	1.658350e-03	1.057133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.721884e+01	2.032510e+00	2.613652e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.066252e+00	1.569384e-01	3.832978e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.178269e+00	2.783822e-01	2.136295e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.424476e+00	3.279654e-01	2.224297e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.400954e+00	1.900639e-01	1.352872e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.063449e-01	7.965499e-02	1.176198e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.704000e-01	5.726423e-02	5.130050e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.459514e-01	2.021494e-02	2.832099e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.270022e-03	3.413784e-03	5.976463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.837684e+02	1.298351e+01	1.617535e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.928485e+01	9.557956e-01	1.162874e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.030974e+00	3.120001e-01	2.505620e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.104756e+00	2.376124e-01	1.601344e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.995945e+00	2.945167e-01	1.012723e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.214703e-01	1.191378e-01	1.666570e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.280033e-01	8.009162e-02	1.044650e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.800990e-03	3.835698e-03	7.927230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.254320e+00	6.991778e-01	7.831113e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.915068e+00	6.450439e-01	1.046285e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.641954e+00	3.249332e-01	6.187944e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.573990e+00	2.717249e-01	2.747941e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.207254e+00	4.351550e-01	1.640863e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.707691e+00	5.595514e-01	2.512484e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.062896e+00	3.060348e-01	3.152098e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.592743e+00	2.624392e-01	2.333449e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.048872e+00	1.772772e-01	2.058064e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.721820e-01	9.100211e-02	1.914593e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.578639e-01	8.807766e-02	8.511479e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.166627e-01	4.063556e-02	4.770228e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.399866e-02	3.235563e-02	2.613463e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.238655e-03	1.897848e-03	4.063921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.868209e+01	2.451384e+00	3.386119e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.156350e+01	9.292937e-01	1.706944e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.750045e+00	5.397256e-01	4.104080e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.077270e+00	2.415198e-01	1.305885e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.712338e+00	2.034246e-01	2.631525e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.017101e+00	4.339369e-01	1.049961e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.507711e+00	3.486752e-01	1.545268e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.967591e+00	2.769026e-01	1.813319e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.152415e+00	1.321552e-01	2.181908e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.093161e-01	9.451398e-02	9.506991e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.284116e-01	7.200760e-02	6.330891e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.878626e-01	3.354176e-02	3.849877e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.361993e-03	2.188895e-03	7.807165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.802650e+02	1.086943e+01	1.393035e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.895473e+01	1.457272e+00	4.174584e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.674641e+01	6.582539e-02	1.044586e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.324610e+00	1.172101e-01	1.411564e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.864166e+00	9.901665e-01	2.244746e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.963063e+00	6.904942e-01	1.881567e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.108235e+00	2.112320e-01	1.712197e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.363483e+00	2.246477e-01	9.537243e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.684820e+00	2.080586e-01	2.102163e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.072908e+00	1.985168e-01	1.661320e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.376952e-01	1.047241e-01	1.357918e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.228588e-02	3.152870e-03	1.157473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.104973e+00	3.187969e-01	3.606001e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.890911e+00	1.523904e-01	1.452463e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.610169e+00	3.473803e-01	2.482290e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.902022e-01	2.303474e-01	1.770202e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.797874e-01	1.046998e-01	1.573078e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.082246e-01	1.029641e-01	6.821021e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.255823e-02	2.247808e-02	4.975392e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.994878e-03	7.893650e-04	3.625629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.564118e+00	3.353465e-01	4.349434e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.326203e+00	3.304018e-01	1.595506e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.171837e+00	1.758077e-01	1.831551e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.827704e-01	1.286711e-01	9.729234e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.963560e-01	4.689873e-02	8.098254e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.021367e-01	5.723967e-02	3.744363e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.867741e-02	1.153352e-02	2.879994e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.310407e-03	1.041006e-03	2.559868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.448730e+01	7.332949e-01	8.623704e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.716109e+00	5.283452e-01	1.454552e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.255884e+00	1.934033e-01	2.517106e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.878368e-01	1.303411e-01	1.412276e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.428483e-02	6.470208e-03	1.178410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.112138e+00	4.382888e-01	6.286711e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.128301e+00	6.335614e-01	1.329189e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.496379e+00	2.284935e-01	2.586072e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.755642e+00	4.157937e-01	8.263186e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.749582e+00	4.279599e-01	3.980491e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.976211e+00	3.542388e-01	3.239906e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.556605e+00	3.415577e-01	2.803992e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.160734e+00	3.077612e-01	2.184823e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.162564e-01	2.604001e-01	1.507529e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.875549e-01	1.381794e-01	1.089672e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.448223e-01	6.931445e-02	1.270378e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.197035e-01	9.329018e-02	5.712056e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.952982e-02	1.328701e-02	4.270497e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.061053e-03	9.571119e-04	2.309137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.109012e+00	1.542357e+00	2.552187e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.888122e+00	7.460574e-01	1.637500e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.747257e+00	6.665052e-01	4.284289e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.578627e+00	5.284689e-01	4.505394e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.845587e+00	4.101134e-01	5.577274e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.982099e+00	4.335649e-01	1.510419e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.182783e+00	3.437598e-01	2.890406e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.546039e+00	2.329647e-01	2.540769e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.194082e+00	2.790122e-01	1.765776e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.118542e-01	2.124631e-01	1.051219e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.671790e-01	9.981123e-02	9.997998e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.558758e-01	5.856943e-02	1.131508e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.296590e-01	5.956057e-02	4.896785e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.403036e-02	1.838855e-02	4.302348e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.136490e-03	2.581329e-03	3.345106e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.917904e+01	5.694318e+00	1.240175e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.865478e+01	4.062852e+00	4.323865e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.837116e+01	1.285719e+00	1.187129e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.069857e+01	1.298365e+00	1.033095e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.241745e+00	7.717103e-01	7.280916e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.221989e+00	6.074629e-01	2.617144e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.606359e+00	3.747040e-01	4.251810e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.761123e+00	4.320283e-01	2.850115e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.169470e+00	2.671964e-01	1.856418e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.171692e-01	1.948373e-01	1.508815e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.382335e-01	6.537518e-02	1.446786e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.274598e-02	3.592229e-03	6.617439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.357740e+00	5.996327e-01	9.749997e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.198783e+00	2.325569e-01	1.780379e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.460495e+00	4.739240e-01	3.297021e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.347232e+00	2.909234e-01	2.289636e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.775607e-01	1.938180e-01	1.597606e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.778279e-01	9.148575e-02	9.183303e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.328666e-01	5.090745e-02	5.614430e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.442396e-02	8.437838e-03	2.059419e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.328974e-04	4.291112e-04	1.013020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.886074e+01	2.118152e+00	3.127264e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.481262e+00	1.489726e-01	2.275033e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.341243e+00	2.887677e-01	7.637575e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.194893e+00	3.494643e-01	2.141844e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.242838e+00	1.915432e-01	2.035247e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.721536e-01	1.332891e-01	9.315451e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.022666e-01	4.877583e-02	7.140406e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.630083e-01	4.633431e-02	3.576318e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.035177e-03	2.078397e-03	6.572529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.944557e+02	1.190242e+01	1.594975e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.841279e+01	9.891887e-01	5.119510e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.638202e+00	3.812962e-01	5.738477e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.652797e+00	1.343493e-01	9.166369e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.675543e+00	1.862371e-01	2.191466e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.563763e-01	1.333416e-01	1.998699e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.251953e-01	1.125901e-01	1.178858e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.488632e-02	5.487966e-03	8.097365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.991951e+00	7.583723e-01	1.250569e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.828887e+00	6.478571e-01	9.603419e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.654858e+00	4.112934e-01	1.814872e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.541695e+00	4.259735e-01	7.091031e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.969263e+00	3.962859e-01	3.073574e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.355568e+00	3.942385e-01	5.759387e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.859244e+00	3.926168e-01	3.164206e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.459141e+00	3.653937e-01	2.269682e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.056577e+00	2.936330e-01	1.805508e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.459372e-01	1.200351e-01	1.818244e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.195602e-01	1.085025e-01	1.080130e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.362727e-01	8.924248e-02	6.008293e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.043899e-02	1.342735e-02	4.438513e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.244291e-03	1.029600e-03	2.378040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.482321e+01	3.119574e+00	4.538559e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.079966e+00	1.051257e+00	3.627372e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.838680e+00	7.317008e-02	4.669233e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.550964e+00	1.754581e-01	2.832984e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.768868e+00	3.857137e-01	9.888022e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.695991e+00	2.109287e-01	3.618014e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.404922e+00	4.794438e-01	1.686043e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.653277e+00	2.337546e-01	3.206541e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.197735e+00	2.270222e-01	1.254725e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.057487e-01	1.134573e-01	9.664546e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.086518e-01	1.009716e-01	7.641191e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.967011e-01	3.687967e-02	5.970310e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.266821e-02	3.085968e-03	4.886362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.942811e+02	1.209200e+01	1.477270e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.628675e+01	1.142967e+00	1.530901e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.569529e+01	9.677337e-01	8.551888e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.889582e+00	2.892705e-01	8.099651e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.479963e+00	3.815010e-01	4.638480e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.137344e+00	1.464067e-01	3.745676e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.869104e+00	3.134522e-01	2.530422e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.986318e+00	1.194615e-01	1.525117e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.658139e+00	2.525306e-01	2.731268e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.055727e+00	1.850319e-01	2.233729e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.575188e-01	1.245983e-01	1.288223e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.174784e-02	6.241444e-03	8.764983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.906317e+00	2.915144e-01	3.291501e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.240816e+00	1.206959e-01	9.756457e-03
2.850000e-01	3.500000e-02	3.500000e-02	1.749937e+00	3.414497e-01	3.904181e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.949880e-01	1.979300e-01	2.514042e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.384360e-01	1.161509e-01	1.384934e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.752959e-01	4.724964e-02	7.931133e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.022822e-01	4.052172e-02	3.646781e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.414663e-04	2.402764e-03	3.723469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.665320e+00	3.680849e-01	3.494606e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.427685e+00	2.703277e-01	1.723351e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.129203e+00	1.556847e-01	2.034072e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.990321e-01	1.216478e-01	9.885547e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.110572e-01	4.444565e-02	6.160557e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.138300e-01	2.563244e-02	4.549814e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.979965e-02	1.180157e-02	1.832617e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.044408e-04	1.375403e-03	2.502701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.544990e+01	8.178338e-01	6.224295e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.865109e+00	3.541976e-01	3.388953e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.185726e+00	1.838469e-01	2.498304e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.282225e-01	1.133372e-01	1.122216e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.598075e-02	3.274983e-03	9.789279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.243665e-01	2.660659e-01	4.192025e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.824861e+00	8.681947e-01	1.137495e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.576891e+00	3.746756e-01	4.928300e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.119035e+00	6.136990e-01	8.779062e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.121873e+00	5.318133e-01	4.599742e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.273862e+00	3.934457e-01	3.153612e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.643491e+00	3.334907e-01	3.851775e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.099781e+00	2.153673e-01	3.673576e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.802600e-01	1.407709e-01	2.132892e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.782190e-01	1.729620e-01	1.400942e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.394770e-01	7.073579e-02	9.002288e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.991935e-01	5.376676e-02	4.792245e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.699126e-02	2.230976e-02	3.644507e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.058206e-03	2.177768e-03	3.811958e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.419890e+00	1.389520e+00	2.085267e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.017900e+01	1.185078e+00	1.579960e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.497111e+00	3.944878e-01	2.374211e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.518086e+00	4.819759e-01	4.082486e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.951947e+00	5.022911e-01	4.659254e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.210178e+00	6.488319e-01	1.610503e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.207101e+00	3.020254e-01	5.593434e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.559132e+00	2.213790e-01	2.059821e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.124923e+00	1.666451e-01	2.702494e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.985034e-01	1.922060e-01	1.225372e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.318879e-01	1.322339e-01	9.384294e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.780425e-01	3.553734e-02	1.377423e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.175721e-01	7.538579e-02	4.371571e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.415790e-02	1.061345e-02	4.263293e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.524073e-03	9.776120e-04	3.836928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.661176e+01	3.569245e+00	1.026625e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.109111e+01	4.165950e+00	2.765417e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.780749e+01	9.135523e-01	1.478729e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.063138e+01	1.410902e+00	6.429938e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.761110e+00	7.517781e-01	6.507808e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.541365e+00	5.037227e-01	4.369189e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.485782e+00	5.019004e-01	4.442763e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.429413e+00	2.106153e-01	3.915189e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.003181e+00	2.979096e-01	1.877611e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.199171e-01	1.173942e-01	1.710755e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.189411e-01	9.795442e-02	1.494643e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.719358e-03	1.649547e-03	5.715417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.122565e+00	7.247110e-01	8.404565e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.250884e+00	1.241606e-01	1.330306e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.601069e+00	4.946456e-01	4.747109e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.523936e+00	3.567580e-01	3.081360e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.129612e-01	1.507516e-01	1.838567e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.620347e-01	8.440398e-02	9.581644e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.466202e-01	3.615164e-02	4.594635e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.091932e-02	1.215328e-02	2.239458e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.529060e-04	1.511083e-03	2.064683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.916671e+01	2.946422e+00	3.142563e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.568010e+00	1.241633e-01	3.026477e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.296386e+00	3.656268e-01	1.869718e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.372570e+00	4.181411e-01	2.430774e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.180203e+00	1.670131e-01	2.436781e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.745007e-01	9.740023e-02	1.166964e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.930270e-01	5.095284e-02	6.307763e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.453898e-01	3.596153e-02	3.131790e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.359421e-03	2.927140e-03	5.034900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.920315e+02	1.649412e+01	1.850083e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.844419e+01	1.096377e+00	1.143960e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.490290e+00	8.332480e-01	7.861140e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.074521e+00	2.472616e-01	2.229415e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.577848e+00	2.003505e-01	2.226051e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.598804e-01	1.225575e-01	2.022051e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.133519e-01	6.508165e-02	1.166692e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.137085e-03	2.739480e-03	7.841513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.427261e+00	7.393415e-01	1.026176e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.001587e+00	7.891182e-01	1.278639e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.956155e+00	4.110280e-01	4.235060e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.611028e+00	3.507345e-01	1.897254e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.211051e+00	5.466057e-01	3.158265e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.667773e+00	6.303391e-01	3.530026e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.894125e+00	3.250838e-01	5.055577e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.432935e+00	2.690945e-01	4.336468e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.001210e+00	2.299805e-01	2.070772e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.538149e-01	1.488557e-01	1.824304e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.003649e-01	9.172910e-02	9.874251e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.109053e-01	4.871025e-02	5.063863e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.312076e-02	2.455563e-02	3.869439e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.304639e-03	2.293624e-03	3.560727e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.203839e+01	3.655568e+00	4.184926e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.101102e+01	9.519485e-01	2.063471e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.625427e+00	5.354835e-01	6.913949e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.087154e+00	5.664667e-01	1.093992e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.865680e+00	4.649515e-01	2.294264e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.162001e+00	4.576041e-01	2.331955e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.458779e+00	3.298165e-01	2.979697e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.576089e+00	1.966887e-01	5.376079e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.108152e+00	1.797127e-01	1.679201e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.745690e-01	1.664376e-01	1.082334e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.463083e-01	4.252309e-02	1.161254e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.836827e-01	6.421855e-02	4.114380e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.462071e-03	1.424300e-03	7.564384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.892434e+02	1.413498e+01	1.788292e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.004131e+01	3.823511e+00	2.516022e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.600771e+01	9.918592e-01	6.085596e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.226789e+01	1.177859e+00	1.694532e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.504174e+00	7.301568e-01	5.779943e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.329192e+00	2.688342e-01	2.492616e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.111582e+00	2.797505e-01	2.631641e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.139616e+00	2.423891e-01	2.260266e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.464113e+00	1.752843e-01	2.965079e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.870191e-01	1.898763e-01	1.893995e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.196860e-01	8.048238e-02	1.413356e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.384390e-02	3.406627e-03	7.878013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.393983e+00	2.969652e-01	3.178062e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.701772e+00	1.906731e-01	8.448194e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.394511e+00	2.716887e-01	3.190029e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.243459e-01	1.943866e-01	1.626174e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.227870e-01	1.166207e-01	1.130700e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.345510e-01	5.344856e-02	8.762379e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.115061e-02	2.719329e-02	3.010013e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.708308e-03	7.637463e-04	2.831321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.867860e+00	3.572489e-01	4.013646e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.034851e+00	2.817024e-01	2.044749e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.100975e+00	1.636369e-01	1.207751e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.711530e-01	9.085203e-02	1.162717e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.215802e-01	6.716925e-02	5.208909e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.646370e-01	2.114010e-02	5.205376e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.721265e-02	1.395687e-02	2.120100e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.878087e-03	6.833405e-04	2.200189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.511193e+01	8.261142e-01	8.383186e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.901595e+00	4.731442e-01	3.251779e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.288313e+00	2.113311e-01	2.134933e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.178053e-01	8.640643e-02	1.485275e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.146132e-02	7.009267e-03	1.111814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.337948e+00	4.058119e-01	6.110492e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.943417e+00	7.104431e-01	1.045813e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.465666e+00	1.786373e-01	5.361623e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.582721e+00	5.823597e-01	1.438866e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.562943e+00	3.847281e-01	2.786540e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.754621e+00	2.990093e-01	3.815206e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.337539e+00	2.430534e-01	3.471313e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.747584e-01	1.809130e-01	2.112787e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.879911e-01	2.068734e-01	1.355951e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.000065e-01	9.753449e-02	1.123346e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.152663e-01	7.856106e-02	9.796879e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.717510e-01	4.577767e-02	6.005736e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.836823e-02	1.503667e-02	2.188616e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.623563e-03	9.889480e-04	2.507211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.511972e+00	1.718555e+00	2.328498e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.026268e+01	1.068695e+00	1.197130e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.455806e+00	3.727837e-01	4.685078e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.474061e+00	4.988548e-01	2.421092e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.953292e+00	6.690585e-01	1.423904e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.699023e+00	4.480971e-01	3.455782e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.009860e+00	2.806897e-01	2.363481e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.440186e+00	2.047074e-01	2.249121e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.027796e+00	1.850488e-01	1.271152e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.633721e-01	1.230300e-01	1.127948e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.774176e-01	6.754895e-02	1.182488e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.540892e-01	5.123589e-02	1.522721e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.210140e-01	6.886044e-02	5.008532e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.342339e-02	1.949087e-02	3.328674e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.686306e-03	1.100345e-03	3.726648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.440779e+01	8.491332e+00	1.131356e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.828029e+01	1.942562e+00	5.430439e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.825311e+01	1.742860e+00	9.307256e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.063530e+01	1.611225e+00	7.573590e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.306599e+00	7.573735e-01	6.696464e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.837776e+00	7.568506e-01	2.796731e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.308174e+00	3.724514e-01	4.189087e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.650672e+00	3.861441e-01	3.042030e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.031890e+00	1.728651e-01	2.606070e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.843897e-01	1.092484e-01	1.582642e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.634582e-01	7.778135e-02	1.613114e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.231588e-02	4.534764e-03	6.724256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.840772e+00	6.633928e-01	8.496450e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.133062e+00	1.948425e-01	1.078526e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.276830e+00	4.497064e-01	2.609600e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.207662e+00	2.382567e-01	2.441729e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.241202e-01	1.262003e-01	1.814313e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.176279e-01	7.130059e-02	1.118366e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.311834e-01	4.230490e-02	3.832297e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.518133e-02	9.030002e-03	1.804050e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.473758e-04	3.090697e-04	1.111443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.151607e+01	2.562840e+00	2.675101e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.055953e+00	2.148898e-01	6.026815e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.048584e+00	1.099534e-01	1.655957e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.023790e+00	3.615427e-01	1.870262e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.153908e+00	1.809250e-01	1.545983e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.439772e-01	7.220524e-02	1.215498e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.974001e-01	5.490544e-02	5.384645e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.483222e-01	1.916617e-02	4.989505e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.418398e-03	2.780773e-03	4.989201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.099805e+02	1.426313e+01	1.271479e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.709967e+01	7.255886e-01	2.671116e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.846036e+00	1.847334e-01	2.486243e-01
4.250000e-02	1.750000e-02	1.750000e-02	1.834809e+00	1.173167e-01	3.995685e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.864786e+00	2.962064e-01	9.017946e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.142952e-01	1.591382e-01	1.702965e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.017890e-01	8.823515e-02	1.183598e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.246173e-02	5.047740e-03	9.761272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.779922e+00	8.702435e-01	1.252729e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.041160e+00	5.558535e-01	5.303440e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.460122e+00	1.649002e-01	1.606856e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.434636e+00	3.870736e-01	1.774139e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.924708e+00	6.524582e-01	2.054751e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.197693e+00	3.451459e-01	4.541735e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.658908e+00	2.865494e-01	3.635192e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.274608e+00	2.560197e-01	2.569654e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.572221e-01	2.045086e-01	2.231931e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.766319e-01	1.255543e-01	1.463767e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.591137e-01	8.389177e-02	1.032420e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.004014e-01	5.554416e-02	5.710424e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.181188e-02	1.656394e-02	2.150955e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.930154e-03	1.007323e-03	2.328563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.934322e+01	3.667671e+00	3.928172e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.125364e+00	3.118349e-01	8.390289e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.736730e+00	2.493235e-01	5.801024e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.260154e+00	2.732042e-01	1.569066e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.539812e+00	5.068983e-01	9.877384e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.602170e+00	1.487189e-01	4.177717e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.068950e+00	4.898146e-01	3.075672e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.557523e+00	2.139667e-01	2.738493e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.035875e+00	1.637679e-01	1.489359e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.345364e-01	1.062819e-01	9.599707e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.337104e-01	4.567652e-02	1.146529e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.049193e-01	6.948537e-02	4.557916e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.116087e-02	2.294966e-03	4.634487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.099813e+02	1.378431e+01	1.203243e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.260981e+01	1.050574e+00	1.318023e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.650772e+01	3.853969e+00	7.150915e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.740552e+00	1.672195e-01	1.146848e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.800071e+00	8.116908e-02	4.242575e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.173146e+00	3.478235e-01	4.680495e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.576780e+00	5.709576e-02	2.282060e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.803352e+00	4.373107e-01	2.006416e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.429709e+00	1.914754e-01	2.875065e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.441064e-01	1.445497e-01	2.430908e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.935682e-01	1.120938e-01	1.348904e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.572422e-02	5.771532e-03	9.880934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.221579e+00	3.161504e-01	2.596896e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.915694e+00	6.676283e-02	1.154108e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.603575e+00	3.527403e-01	2.657435e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.566814e-01	2.026576e-01	2.325285e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.508274e-01	8.021605e-02	1.593395e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.850627e-01	3.063592e-02	8.362535e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.354336e-02	1.531753e-02	4.533171e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.133094e-03	1.601905e-03	2.935440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.936872e+00	3.649009e-01	2.713552e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.010327e+00	1.807631e-01	2.246280e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.185513e+00	1.608390e-01	1.961406e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.748999e-01	1.042434e-01	7.923347e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.720888e-01	2.907883e-02	7.428951e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.194434e-02	1.130421e-02	4.839082e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.191669e-02	1.211877e-02	2.124216e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.406267e-04	1.113654e-03	1.894274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.580422e+01	7.702431e-01	5.593594e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.851856e+00	4.417333e-01	2.423509e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.040931e+00	1.336938e-01	2.510819e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.235135e-01	6.743445e-02	1.337914e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.253533e-02	3.213307e-03	1.052285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.409668e-01	3.122625e-01	4.561760e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.633886e+00	9.285607e-01	1.075564e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.709732e+00	2.444835e-01	3.376037e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.799866e+00	5.669600e-01	1.189288e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.680311e+00	3.953643e-01	3.849740e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.074614e+00	4.397566e-01	3.977641e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.516030e+00	3.269541e-01	2.516502e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.073882e+00	2.294520e-01	1.911297e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.116114e-01	1.225520e-01	2.434583e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.879376e-01	8.102106e-02	1.682582e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.772733e-01	6.194472e-02	1.101425e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.346171e-01	2.129240e-02	6.106174e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.641226e-02	2.434604e-02	2.860349e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.074222e-03	1.028171e-03	1.762104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.457077e+00	1.329041e+00	2.072838e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.129706e+01	1.407416e+00	8.593759e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.620179e+00	4.343784e-01	3.368739e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.074438e+00	5.196268e-01	3.304667e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.620628e+00	4.346395e-01	4.812110e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.857775e+00	5.425748e-01	2.002821e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.243224e+00	3.806600e-01	1.921556e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.544154e+00	2.920657e-01	2.224935e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.221081e-01	1.090413e-01	3.269077e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.027433e-01	1.275871e-01	1.672247e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.739894e-01	7.152967e-02	9.117543e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.671254e-01	4.431763e-02	1.297450e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.496168e-01	2.031988e-02	4.849844e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.192903e-02	1.976264e-02	4.214275e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.992059e-03	1.013561e-03	2.358004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.451062e+01	6.050423e+00	1.049076e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.204532e+01	3.538265e+00	2.500866e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.694922e+01	1.310404e+00	1.223392e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.283349e+00	1.114170e+00	4.343977e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.693654e+00	8.603047e-01	6.011202e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.350908e+00	5.232160e-01	5.056654e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.268683e+00	3.386946e-01	3.203809e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.493162e+00	3.399974e-01	2.493324e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.129590e-01	1.069090e-01	2.724241e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.575751e-01	6.174049e-02	1.754106e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.397060e-01	4.063322e-02	1.278521e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.433944e-03	2.019190e-03	5.864665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.638368e+00	7.853607e-01	7.883293e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.079727e+00	1.044438e-01	2.132276e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.442921e+00	4.609609e-01	3.582334e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.393158e+00	3.043615e-01	2.983276e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.418641e-01	1.177481e-01	1.980824e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.068518e-01	7.026979e-02	1.010079e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.567613e-02	1.418487e-02	5.630422e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.404877e-02	9.386655e-03	2.043011e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.750877e-05	5.876111e-04	1.218346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.146076e+01	2.869529e+00	2.909544e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.278191e+00	3.532399e-01	2.596242e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.916917e+00	2.763082e-01	3.041089e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.347587e+00	4.368955e-01	2.282747e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.054596e+00	1.404720e-01	2.567700e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.778390e-01	1.127310e-01	9.494064e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.454771e-01	2.399709e-02	8.239462e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.166347e-02	1.277492e-02	4.384237e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.220498e-03	1.813568e-03	4.352800e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.145205e+02	2.155000e+01	1.515722e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.520824e+01	1.114249e+00	2.029808e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.645666e+00	9.818570e-01	6.160892e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.753554e+00	1.005011e-01	4.380541e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.584463e+00	1.904816e-01	2.050890e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.630631e-01	1.632810e-01	1.426659e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.111947e-01	7.589184e-02	1.467743e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.963685e-03	2.187746e-03	8.031981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.085247e+00	8.203776e-01	1.023836e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.582395e+00	8.603177e-01	8.522668e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.037059e+00	3.782504e-01	1.289888e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.199800e+00	3.792269e-01	3.799564e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.947480e+00	4.500358e-01	2.644662e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.312295e+00	3.830388e-01	3.945215e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.001361e+00	5.780717e-01	3.054041e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.284263e+00	2.092683e-01	3.287522e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.803857e-01	1.516761e-01	2.306817e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.798210e-01	9.460271e-02	2.274053e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.205969e-01	5.395907e-02	1.307487e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.590522e-01	3.686128e-02	5.268410e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.069581e-02	1.733480e-02	3.086068e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.044835e-03	8.641457e-04	1.912444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.500473e+01	3.294067e+00	3.948832e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.343829e+01	2.280529e+00	3.756913e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.649701e+00	9.058863e-01	6.743120e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.801725e+00	2.613163e-01	5.142546e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.912729e+00	1.924321e-01	4.521342e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.567536e+00	2.207830e-01	4.060495e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.373949e+00	5.650097e-01	2.262918e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.531783e+00	1.721993e-01	3.230251e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.015519e+00	1.217951e-01	2.205676e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.068475e-01	7.648433e-02	1.260987e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.206765e-01	4.195239e-02	1.132500e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.310186e-01	1.303027e-02	4.801048e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.739483e-03	2.700804e-03	3.860695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.118105e+02	1.731197e+01	1.330327e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.528135e+01	1.888370e+00	1.595837e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.514721e+01	1.374559e+00	5.666870e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.765149e+00	7.219963e-01	1.063871e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.444922e+00	6.454255e-01	7.377917e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.505777e+00	7.769441e-01	1.561902e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.953330e+00	1.272654e-01	2.817288e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.778121e+00	1.020634e-01	2.969440e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.555585e+00	3.018217e-01	1.663739e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.155186e-01	1.043408e-01	2.502472e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.604133e-01	4.685854e-02	1.974535e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.238290e-02	4.059430e-03	7.199342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.413350e+00	2.373055e-01	3.574590e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.545282e+00	2.570717e-01	7.422620e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.478892e+00	2.837892e-01	2.178494e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.003885e-01	1.623397e-01	1.940646e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.223795e-01	1.635890e-01	9.158387e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.179413e-01	5.122602e-02	9.227255e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.181838e-02	3.314598e-02	3.288342e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.469589e-03	1.090646e-03	2.217659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.841344e+00	3.061910e-01	3.607822e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.031359e+00	2.830022e-01	1.203934e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.010094e+00	1.339914e-01	1.540657e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.255972e-01	1.187436e-01	8.135478e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.906372e-01	4.941974e-02	7.549633e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.632283e-01	2.732569e-02	3.648466e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.317737e-02	1.182843e-02	2.122863e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.132105e-03	1.135558e-03	2.226852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.513534e+01	7.865765e-01	6.744937e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.920228e+00	3.030345e-01	3.900207e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.316631e+00	2.683666e-01	1.592860e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.562436e-01	1.080279e-01	1.244104e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.117287e-02	5.220076e-03	9.905302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.858205e+00	6.102267e-01	7.723487e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.704412e+00	6.068571e-01	1.276745e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.196546e+00	2.491063e-01	4.714764e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.340823e+00	4.703380e-01	1.400444e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.422300e+00	3.943977e-01	3.064323e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.876131e+00	3.995994e-01	2.139958e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.407896e+00	2.798584e-01	1.870608e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.039438e+00	1.685929e-01	3.083446e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.718469e-01	2.015374e-01	1.145569e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.602004e-01	9.276194e-02	1.625511e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.118588e-01	6.395802e-02	6.272563e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.497552e-01	4.467046e-02	5.138259e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.092017e-02	2.428567e-02	2.591187e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.354828e-03	1.585420e-03	1.916255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.333842e+00	1.377348e+00	2.274104e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.034179e+01	7.831668e-01	9.363389e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.046263e+00	3.610283e-01	3.797188e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.517566e+00	8.268246e-01	2.528451e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.361104e+00	4.069492e-01	4.845119e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.657000e+00	4.704757e-01	1.460274e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.869430e+00	2.467075e-01	3.087492e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.427894e+00	2.084598e-01	1.909796e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.069425e+00	1.311957e-01	2.467414e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.843578e-01	2.374499e-01	7.278965e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.472845e-01	9.549278e-02	6.471881e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.566431e-01	1.352407e-01	5.955443e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.189734e-02	2.997350e-02	7.599156e-02
4.610000e-01	3.600000e-02	3.600000e-02	-8.018953e-03	1.065916e-02	6.613242e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.578848e-03	1.646904e-03	3.472751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.786304e+01	6.434461e+00	1.138438e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.004704e+01	3.048664e+00	3.067016e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.679394e+01	1.126125e+00	1.817928e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.020498e+01	1.477104e+00	3.624121e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.874674e+00	7.222829e-01	5.489079e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.810850e+00	4.930734e-01	2.730556e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.395815e+00	3.215866e-01	4.118395e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.652685e+00	3.680292e-01	2.822770e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.322238e-01	1.440685e-01	2.038449e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.869235e-01	1.809320e-01	1.169336e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.471460e-01	6.773425e-02	1.205552e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.964152e-03	2.744448e-03	6.330426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.886166e+00	5.528425e-01	8.818865e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.081038e+00	2.544587e-01	7.867407e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.146310e+00	4.664718e-01	2.424420e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.305493e+00	2.059150e-01	2.459133e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.771716e-01	1.473032e-01	1.233350e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.086361e-01	6.909797e-02	7.676215e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.175350e-01	3.768473e-02	4.386403e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.989502e-02	5.461809e-03	1.792873e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.538026e-04	5.952760e-04	6.673043e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.147982e+01	1.822587e+00	2.779605e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.033763e+00	1.243915e-01	1.543611e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.986573e+00	2.620960e-01	1.438874e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.991031e+00	3.764974e-01	1.853248e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.134508e+00	1.788996e-01	1.562659e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.622562e-01	8.654870e-02	1.063825e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.804323e-01	4.802012e-02	8.054381e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.445501e-01	3.422527e-02	3.681819e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.243870e-03	2.629992e-03	4.536704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.106700e+02	1.030961e+01	1.535523e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.640868e+01	9.302762e-01	2.151669e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.988149e+00	3.582958e-01	1.038381e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.473174e+00	1.663404e-01	4.330626e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.642547e+00	1.315208e-01	2.232915e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.735954e-01	1.219860e-01	1.463740e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.178218e-01	9.676799e-02	8.809927e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.179773e-02	3.697504e-03	7.732685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.005744e+00	8.462147e-01	1.338828e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.982599e+00	1.101412e+00	4.771443e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.461056e+00	1.920654e-01	5.169701e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.172837e+00	3.691562e-01	2.202825e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.665213e+00	3.844168e-01	3.369499e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.294240e+00	4.452565e-01	1.986633e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.792088e+00	4.022427e-01	2.214230e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.256854e+00	2.008081e-01	2.444254e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.648629e-01	1.416704e-01	2.460265e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.859034e-01	1.412473e-01	1.184728e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.532995e-01	9.818778e-02	9.348511e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.575788e-01	3.460829e-02	5.889735e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.083414e-02	2.262981e-02	2.692409e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.538029e-03	1.705480e-03	1.965746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.045593e+01	3.638739e+00	3.766602e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.256145e+00	8.014042e-02	1.233655e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.600863e+00	4.360048e-01	1.655313e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.158348e+00	1.972142e-01	3.257533e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.198980e+00	1.964871e-01	2.283119e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.817071e+00	5.479663e-01	4.019537e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.159015e+00	3.206615e-01	2.518626e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.455008e+00	1.735614e-01	2.365711e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.021493e+00	1.115492e-01	2.235892e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.909216e-01	1.795757e-01	8.611735e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.393616e-01	4.763718e-02	1.231557e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.722368e-01	3.255261e-02	4.114215e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.164523e-02	3.888017e-03	4.055408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.118197e+02	1.358843e+01	1.261284e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.344133e+01	1.195453e+00	4.873250e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.468903e+01	1.720287e+00	3.372890e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.122402e+00	3.461281e-01	5.364258e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.061930e+00	5.615753e-01	2.541779e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.897745e+00	1.690314e-01	2.464065e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.542575e+00	1.294754e-01	1.082084e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.865401e+00	7.650549e-02	2.688714e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.603106e+00	2.466778e-01	2.239804e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.298898e-01	1.412883e-01	1.429462e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.861961e-01	7.994857e-02	1.477973e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.678699e-02	4.345602e-03	8.467262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.377997e+00	2.965445e-01	2.813156e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.793546e+00	1.429546e-01	1.823759e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.436312e+00	3.127661e-01	2.478951e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.465999e-01	1.732186e-01	2.146765e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.663871e-01	8.946147e-02	1.153342e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.914929e-01	4.872949e-02	7.748274e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.114800e-02	2.125501e-02	2.978501e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.431941e-03	2.550128e-03	2.627500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.042383e+00	2.944870e-01	3.272542e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.076410e+00	2.764769e-01	1.515983e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.768404e-01	1.597258e-01	1.368759e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.353314e-01	7.646926e-02	9.145133e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.826720e-01	3.105623e-02	5.430210e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.790190e-02	1.174588e-02	3.743237e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.387340e-02	1.299628e-02	1.735856e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.323692e-04	1.066013e-03	1.703237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.582705e+01	6.087850e-01	6.185336e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.600695e+00	3.829797e-01	2.052905e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.129186e+00	1.838498e-01	1.562249e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.609786e-01	5.825017e-02	1.496305e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.448382e-02	4.028747e-03	7.937482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.291083e+00	4.008916e-01	5.550777e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.942503e+00	7.438201e-01	1.425318e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.648832e+00	6.722689e-01	2.105390e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.496803e+00	4.701644e-01	4.040955e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.650089e+00	5.141650e-01	3.045852e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.907035e+00	4.063493e-01	3.108138e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.370916e+00	3.015707e-01	2.214063e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.589064e-01	1.717067e-01	2.413621e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.334829e-01	1.944947e-01	1.533671e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.382004e-01	6.065322e-02	1.709300e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.419872e-01	3.907087e-02	1.224674e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.535611e-01	4.621704e-02	4.483698e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.345551e-02	3.741659e-02	3.548106e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.181483e-03	1.340326e-03	2.509649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.389620e+00	1.272361e+00	2.841742e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.014204e+01	1.152951e+00	1.475452e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.898277e+00	7.687907e-01	3.484777e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.407196e+00	5.369212e-01	1.295547e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.821203e+00	4.477477e-01	2.387892e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.744668e+00	3.884010e-01	2.527402e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.910063e+00	3.635546e-01	2.166895e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.383099e+00	2.664941e-01	1.546315e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.102531e-01	1.649752e-01	2.198949e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.015069e-01	1.274645e-01	1.074330e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.418718e-01	5.592077e-02	1.450568e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.104950e-01	4.256852e-02	9.400035e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.423105e-01	1.590695e-02	7.758788e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.226937e-02	2.882042e-02	3.176758e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.272567e-03	1.101128e-03	2.513911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.873961e+01	4.453819e+00	9.478160e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.055786e+01	2.758658e+00	3.299013e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.578350e+01	8.004678e-01	1.413507e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.791669e+00	1.522083e+00	3.003874e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.613560e+00	8.851276e-01	2.090603e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.445689e+00	6.241527e-01	1.990757e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.991176e+00	3.154906e-01	3.653134e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.496642e+00	2.572878e-01	1.569345e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.551609e-01	9.881978e-02	2.518243e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.350604e-01	1.052329e-01	1.228025e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.353004e-01	3.074634e-02	1.253184e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.439685e-03	2.675813e-03	5.220819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.961187e+00	7.582818e-01	9.231690e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.025406e+00	2.691323e-01	1.097607e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.266884e+00	4.683067e-01	3.928805e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.234072e+00	2.495665e-01	3.085876e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.145179e-01	1.227214e-01	1.526522e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.028098e-01	5.454508e-02	7.723019e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.833403e-02	2.438818e-02	3.473337e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.852371e-02	1.730846e-02	1.795458e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.723187e-04	1.105586e-03	8.922726e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.213906e+01	2.846217e+00	2.838420e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.054224e+00	2.046376e-01	4.669496e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.167778e+00	3.476755e-01	1.951157e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.033121e+00	3.275995e-01	2.134357e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.088489e+00	1.968734e-01	1.257817e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.946451e-01	6.011637e-02	1.238242e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.448306e-01	4.126193e-02	6.134344e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.130143e-01	1.687995e-02	4.137274e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.609583e-03	2.741434e-03	4.113397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.143184e+02	1.643771e+01	1.508887e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.657634e+01	3.629977e-01	1.515505e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.657919e+00	3.201387e-01	5.570717e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.120671e+00	3.876464e-01	3.659237e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.513914e+00	2.481169e-01	1.448870e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.710461e-01	7.187581e-02	1.928008e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.221380e-01	4.462698e-02	1.030626e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.923904e-03	3.051909e-03	6.008076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.409216e+00	9.117885e-01	1.169721e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.643806e+00	8.634974e-01	9.673610e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.942205e+00	1.925520e-01	2.228780e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.209279e+00	7.360988e-01	2.751503e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.951319e+00	5.610036e-01	4.887698e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.278351e+00	4.125473e-01	3.997697e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.739090e+00	3.496674e-01	3.192446e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.236450e+00	2.269730e-01	2.510055e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.658202e-01	2.091837e-01	1.864919e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.455326e-01	1.252286e-01	1.472932e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.834701e-01	3.629328e-02	1.588013e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.659477e-01	3.942321e-02	5.491534e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.948215e-02	4.239051e-02	3.312741e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.284572e-03	1.268447e-03	2.746629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.742942e+01	3.546342e+00	4.360254e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.058329e+01	6.175470e-01	1.781719e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.123127e+00	1.890501e+00	4.511910e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.626320e+00	6.325689e-01	2.728495e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.501808e+00	4.532425e-01	1.338042e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.879684e+00	2.978508e-01	3.136120e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.154307e+00	2.877444e-01	2.351740e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.618151e+00	3.103927e-01	1.642480e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.345258e-01	1.490575e-01	1.668403e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.431166e-01	6.398796e-02	1.660354e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.115931e-01	4.038895e-02	1.046365e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.224142e-01	2.168066e-02	5.846179e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.921021e-03	1.562306e-03	5.247118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.129093e+02	1.475468e+01	1.312881e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.579733e+01	1.183784e+00	3.045716e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.215716e+01	6.907631e-01	3.433633e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.084753e+01	7.278703e-01	3.540196e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.772862e+00	9.260287e-01	1.742908e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.081927e+00	2.540782e-01	4.890090e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.814678e+00	2.231059e-01	7.778812e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.004262e+00	3.012174e-01	1.006400e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.414047e+00	2.336705e-01	1.790402e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.881089e-01	8.906636e-02	2.749669e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.922000e-01	5.052139e-02	1.236701e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.114758e-02	2.125206e-03	7.053250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.667688e+00	2.105465e-01	3.182466e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.348637e+00	2.329606e-01	1.402281e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.286229e+00	2.909423e-01	1.954135e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.830564e-01	1.727911e-01	1.445209e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.434693e-01	8.402742e-02	9.076182e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.295856e-01	6.482677e-02	3.788402e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.211431e-02	1.351536e-02	3.480546e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.001929e-03	8.217932e-04	1.943137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.039238e+00	2.351877e-01	3.404037e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.914499e+00	2.432741e-01	1.056975e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.064674e+00	1.644722e-01	9.486466e-02
2.675000e-01	3.750000e-02	3.750000e-02	5.371726e-01	8.993772e-02	8.477452e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.846149e-01	6.217495e-02	5.501702e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.418928e-01	2.447762e-02	3.766775e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.490135e-02	8.010223e-03	2.347029e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.510386e-03	5.448951e-04	1.980655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.530642e+01	6.213781e-01	6.862936e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.000654e+00	3.989334e-01	1.513015e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.174134e+00	1.897418e-01	2.155962e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.252650e-01	7.904063e-02	1.268638e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.926471e-02	5.185588e-03	8.986613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.913590e+00	4.406761e-01	8.076425e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.227380e+00	5.199297e-01	8.587697e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.343789e+00	5.162473e-01	7.727872e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.197786e+00	4.180824e-01	2.662486e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.288783e+00	3.443078e-01	3.461016e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.632957e+00	3.451055e-01	3.238129e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.289938e+00	2.835641e-01	2.258706e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.502313e-01	2.104357e-01	1.203858e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.844048e-01	1.482940e-01	1.372067e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.439536e-01	8.357475e-02	1.168712e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.897948e-01	9.326348e-02	5.085509e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.544923e-01	5.952682e-02	3.326727e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.544312e-02	2.038079e-02	2.057954e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.403670e-03	3.405897e-04	2.710236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.084336e+01	1.622002e+00	2.529191e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.012195e+01	6.208232e-01	6.181737e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.795656e+00	3.716712e-01	5.158531e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.743410e+00	4.046462e-01	5.863734e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.490678e+00	5.859205e-01	1.495103e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.538920e+00	4.184222e-01	1.719695e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.845818e+00	3.062916e-01	1.374858e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.457774e+00	2.446332e-01	1.012698e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.495557e-01	1.236568e-01	2.461839e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.928797e-01	1.816586e-01	7.784385e-02
2.835000e-01	2.350000e-02	2.350000e-02	4.684744e-01	6.846564e-02	1.253187e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.234752e-01	6.604232e-02	6.105009e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.976026e-01	4.919285e-02	3.511890e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.195872e-02	2.606744e-02	2.946403e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.040105e-03	1.073584e-03	3.382385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.268211e+01	7.218807e+00	1.302163e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.989018e+01	1.557570e+00	4.407010e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.594736e+01	1.897761e+00	8.389851e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.219729e+00	1.382726e+00	1.865965e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.181186e+00	7.984247e-01	4.086596e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.784237e+00	5.688375e-01	1.972208e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.421951e+00	4.784196e-01	2.859810e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.457711e+00	2.182645e-01	2.328211e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.492417e-01	1.532814e-01	2.286045e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.509443e-01	1.616477e-01	1.186060e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.188614e-01	6.722542e-02	1.195837e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.055082e-02	4.160176e-03	6.547052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.176363e+00	5.150120e-01	8.296121e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.061273e+00	2.509483e-01	1.085452e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.122802e+00	3.890748e-01	2.608326e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.101668e+00	2.434783e-01	1.621880e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.916585e-01	1.189704e-01	1.485026e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.858785e-01	8.407164e-02	6.820066e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.120542e-01	4.205226e-02	2.915126e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.908511e-02	6.017544e-03	1.339389e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.379446e-04	1.658180e-04	1.009962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.276385e+01	1.796112e+00	2.646593e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.179243e+00	1.982057e-01	2.914392e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.677875e+00	1.626423e-01	9.516692e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.976135e+00	3.900647e-01	1.409257e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.093484e+00	1.402672e-01	1.514759e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.426201e-01	9.941814e-02	7.379699e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.603137e-01	4.746244e-02	5.431788e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.460271e-01	2.568277e-02	3.220877e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.631912e-03	1.817790e-03	4.437028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.196850e+02	1.089885e+01	1.315186e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.661514e+01	4.473385e-01	6.474361e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.769648e+00	1.908258e-01	1.654707e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.684917e+00	2.241457e-01	1.602625e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.461118e+00	1.796454e-01	1.756685e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.758345e-01	1.255654e-01	1.604564e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.910793e-01	9.474049e-02	9.103577e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.044211e-02	3.242230e-03	7.493770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.395588e+00	8.680235e-01	1.279503e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.913824e+00	4.840168e-01	3.618857e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.570158e+00	2.897543e-01	1.968565e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.372520e+00	5.997800e-01	2.000916e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.493660e+00	3.689702e-01	5.522203e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.138765e+00	3.724770e-01	2.713380e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.611316e+00	3.623861e-01	2.114321e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.167599e+00	2.228795e-01	2.400011e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.381437e-01	1.961326e-01	1.169053e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.424134e-01	1.373644e-01	1.763430e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.368178e-01	8.617160e-02	5.621525e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.546477e-01	4.406841e-02	4.580133e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.513340e-02	1.939106e-02	2.360528e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.540757e-03	3.558364e-04	2.534282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.101061e+01	3.323083e+00	3.821977e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.199608e+00	4.772361e-01	2.304816e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.938941e+00	4.089909e-01	5.644417e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.904115e+00	1.607668e-01	3.658904e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.715748e+00	1.298461e-01	5.224825e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.432254e+00	2.850504e-01	1.932771e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.088316e+00	4.046717e-01	1.378339e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.514724e+00	2.107103e-01	1.616545e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.601796e-01	1.190287e-01	1.711364e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.301057e-01	1.099428e-01	7.409420e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.562461e-01	7.399062e-02	5.008080e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.643439e-01	4.273292e-02	3.320525e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.934990e-03	2.146740e-03	4.076115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.207908e+02	1.280965e+01	1.189558e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.239720e+01	3.322881e-01	2.273509e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.393227e+01	1.074165e+00	8.749451e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.176312e+00	3.983751e-01	1.629342e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.447843e+00	6.603373e-01	1.102535e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.732403e+00	5.563435e-01	3.956162e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.357195e+00	9.904363e-02	5.366026e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.860494e+00	9.850813e-02	1.391911e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.377839e+00	1.769965e-01	2.211109e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.463901e-01	1.422862e-01	1.628932e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.920861e-01	9.179670e-02	1.135045e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.585911e-02	5.439152e-03	7.298425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.532952e+00	2.639932e-01	2.585111e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.623318e+00	1.396756e-01	1.329505e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.399381e+00	3.066272e-01	2.235547e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.680799e-01	1.154687e-01	2.823509e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.584812e-01	1.002692e-01	9.929011e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.163066e-01	3.328964e-02	6.372831e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.666272e-02	1.473463e-02	2.640935e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.068514e-04	1.642532e-03	2.167870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.187644e+00	2.977717e-01	2.866824e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.871785e+00	2.601306e-01	1.444755e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.021550e+00	1.410710e-01	1.658274e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.233416e-01	6.545916e-02	8.846626e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.322044e-01	3.388424e-02	5.916295e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.756134e-01	2.568804e-02	2.860503e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.578047e-02	9.175271e-03	2.030803e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.428892e-04	1.105086e-03	1.505015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.612518e+01	6.064099e-01	5.436744e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.341466e+00	3.672086e-01	2.196877e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.016839e+00	1.681205e-01	1.741238e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.434333e-01	5.380480e-02	1.216537e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.846949e-02	5.317501e-03	8.238501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.392455e+00	3.916368e-01	5.517787e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.063616e+00	6.860269e-01	1.286905e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.686111e+00	2.147984e-01	2.939043e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.773672e+00	7.927801e-01	1.307127e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.453026e+00	4.363916e-01	3.438433e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.749739e+00	2.860914e-01	4.057484e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.209620e+00	2.199176e-01	2.108841e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.328836e-01	1.415489e-01	3.060184e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.931679e-01	1.816509e-01	1.319867e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.282564e-01	8.819726e-02	1.000509e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.956961e-01	5.890468e-02	9.547057e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.360182e-01	3.200078e-02	5.061668e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.304391e-02	1.715216e-02	3.432224e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.904944e-03	2.518460e-03	1.306672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.004884e+01	1.217461e+00	2.546296e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.127441e+01	8.066002e-01	6.424158e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.673691e+00	8.873068e-01	9.022268e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.097937e+00	5.888095e-01	1.032809e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.562583e+00	4.303258e-01	3.334271e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.523357e+00	4.013053e-01	1.838961e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.602737e+00	1.995820e-01	3.792090e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.254328e+00	2.441074e-01	1.474642e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.276759e-01	1.316964e-01	1.744754e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.835083e-01	1.569043e-01	8.402114e-02
2.835000e-01	2.350000e-02	2.350000e-02	4.192708e-01	8.611458e-02	1.282728e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.681040e-01	3.579376e-02	6.286659e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.385195e-01	1.380290e-02	7.960453e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.025104e-01	3.865081e-02	2.442880e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.123079e-03	1.714093e-03	1.786640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.375103e+01	5.431826e+00	1.214324e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.273426e+01	3.100225e+00	1.443961e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.542039e+01	9.915179e-01	1.258261e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.436768e+00	1.046104e+00	4.174201e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.082583e+00	7.534465e-01	6.003737e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.175236e+00	6.866453e-01	2.754851e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.734105e+00	2.603274e-01	4.693586e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.292261e+00	3.173242e-01	2.400294e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.645258e-01	1.363802e-01	1.949074e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.424629e-01	1.105694e-01	1.239493e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.920720e-01	6.801468e-02	1.161535e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.901618e-03	2.586026e-03	7.480355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.035706e+00	5.978151e-01	7.340920e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.141498e+00	2.406923e-01	7.007404e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.210609e+00	4.738585e-01	3.615517e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.157375e+00	2.134114e-01	2.874826e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.553627e-01	1.182944e-01	1.411058e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.999637e-01	5.199293e-02	7.853065e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.115342e-02	1.265658e-02	4.491958e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.208083e-02	1.022472e-02	1.612145e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.070094e-05	5.623548e-04	8.561128e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.212319e+01	1.927605e+00	2.883954e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.664463e+00	4.411884e-01	6.291025e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.085119e+00	3.319847e-01	1.023931e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.908072e+00	3.344419e-01	2.245189e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.019625e+00	1.364757e-01	2.151830e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.600854e-01	7.791654e-02	7.561046e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.249370e-01	2.794896e-02	6.532203e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.402784e-01	2.655454e-02	3.461409e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.361307e-03	1.917437e-03	3.719452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.196935e+02	1.338783e+01	1.496619e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.685862e+01	1.511511e+00	3.708503e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.533720e+00	3.425534e-01	2.054547e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.428684e+00	1.860409e-01	2.439481e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.360884e+00	2.140897e-01	1.571689e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.616557e-01	1.256546e-01	1.532026e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.888171e-01	6.524418e-02	1.127484e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.626240e-03	3.280487e-03	5.666145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.811697e+00	8.677092e-01	1.089167e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.622521e+00	7.181615e-01	8.400526e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.979193e+00	4.440848e-01	5.224511e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.343587e+00	4.199515e-01	2.846125e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.844957e+00	5.167225e-01	3.837248e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.148911e+00	4.344779e-01	4.081011e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.434093e+00	2.500958e-01	4.995541e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.187695e+00	2.650526e-01	2.040747e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.158207e-01	1.216020e-01	2.356150e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.212978e-01	1.305158e-01	1.227460e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.322049e-01	6.805943e-02	7.245671e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.616829e-01	3.560932e-02	6.503665e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.285495e-02	2.442672e-02	3.065526e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.938706e-03	2.481649e-03	1.379986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.747677e+01	2.780628e+00	4.853068e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.160118e+01	1.893132e+00	2.561900e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.265617e+00	9.568540e-01	1.356350e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.569216e+00	3.543783e-01	6.067604e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.620593e+00	4.887565e-01	3.021734e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.566864e+00	3.672909e-01	3.252801e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.822425e+00	2.036964e-01	4.905843e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.359278e+00	1.984119e-01	2.715272e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.382305e-01	1.788176e-01	1.639353e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.572730e-01	1.301533e-01	8.321851e-02
3.275000e-01	3.750000e-02	3.750000e-02	2.907657e-01	3.368619e-02	7.947878e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.345872e-01	1.456361e-02	5.816153e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.142584e-02	3.696126e-03	3.489427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.225660e+02	1.856852e+01	1.314534e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.346592e+01	1.148203e+00	2.347797e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.285112e+01	1.402981e+00	5.033761e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.020121e+01	6.849507e-01	1.429116e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.808848e+00	3.915440e-01	2.725341e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.095946e+00	3.673334e-01	3.489523e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.528745e+00	2.103950e-01	4.040062e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.658884e+00	1.978892e-01	1.552985e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.165971e+00	1.511436e-01	2.849953e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.733218e-01	2.007258e-01	1.480333e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.022458e-01	7.907235e-02	1.631018e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.393997e-02	4.274569e-03	7.406156e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR0.5_MUF1_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.905103e-02	5.108331e-02	5.406891e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.280122e-01	4.365795e-01	4.684829e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.518505e+00	8.735338e-01	6.375513e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.830393e+00	5.113671e-01	8.690008e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.575650e+00	5.175102e-01	4.293331e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.223906e+00	5.075948e-01	7.511644e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.039326e+00	2.637903e-01	4.871363e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.287744e-02	1.167195e-02	5.288690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.906925e-01	3.729472e-01	2.289231e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.607071e+00	1.137588e+00	6.943921e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.377187e+00	3.418096e-01	2.827061e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.919526e+00	3.994224e-01	6.225855e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.500628e+00	2.938244e-01	5.247129e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.083727e-01	1.425365e-01	3.047351e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.487868e-01	4.786836e-02	1.526326e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.214144e-02	1.293656e-03	1.215388e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.090947e+00	1.474774e+00	8.012539e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.284133e+00	2.001509e+00	8.144344e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.686357e+00	4.699192e-01	6.968618e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.500205e+00	4.964178e-01	1.152034e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.483602e-02	2.156219e-02	7.852220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.192926e-02	7.577195e-03	1.477001e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.956984e-02	4.962782e-02	7.974353e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.851391e-01	1.574639e-01	2.333918e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.187758e-01	3.563095e-01	3.852945e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.409316e+00	5.279236e-01	5.110171e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.332203e+00	7.653865e-01	4.889985e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.094931e+00	6.163510e-01	2.586272e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.554708e+00	3.422856e-01	3.104074e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.513519e+00	2.779044e-01	1.020066e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.018431e+00	4.185166e-01	4.770998e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.235970e+00	4.018334e-01	5.858667e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.411063e+00	2.914720e-01	5.504842e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.465722e-01	1.511537e-01	3.343829e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.223646e-02	8.916678e-03	3.924939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.626943e-02	3.316261e-02	5.066639e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.364981e-01	1.334615e-01	1.834392e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.851993e-01	3.917260e-01	3.837540e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.340346e+00	6.548330e-01	5.827002e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.155218e+00	8.054559e-01	7.205294e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.266757e+00	1.138605e+00	6.567015e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.017155e+00	9.728188e-01	3.999086e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.250140e+00	5.086416e-01	5.278237e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.951974e+00	2.074662e-01	1.640676e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.261108e+00	3.247454e-01	3.745314e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.421922e+00	3.339870e-01	5.240564e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.589222e+00	2.542978e-01	4.920986e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.100988e-01	1.539554e-01	3.771425e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.542472e-01	7.683242e-02	2.233562e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.354896e-02	5.412835e-03	2.170607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.125465e-01	2.537892e-01	3.427422e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.074710e+00	6.139223e-01	6.626473e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.483225e+00	1.353279e+00	1.162198e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.415220e+00	2.062562e+00	1.347548e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.254238e+00	2.322294e+00	1.270382e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.355906e+00	1.978906e+00	6.483193e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.136189e+00	9.219726e-01	3.465773e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.037962e+00	4.572526e-01	3.885663e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.314261e+00	5.625422e-01	9.539382e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.741204e+00	4.498920e-01	9.610216e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.504489e+00	2.748694e-01	7.842561e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.880219e-02	1.194685e-02	5.153999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.045459e-01	5.548519e-02	1.313629e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.087259e-01	2.957669e-01	5.294213e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.992103e+00	5.786435e-01	5.574620e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.067635e+00	4.518936e-01	7.272909e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.028101e+00	4.443169e-01	1.879474e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.113753e+00	4.709134e-01	5.396106e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.135264e+00	2.864478e-01	4.516126e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.336683e-01	1.003791e-01	2.691312e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.915194e-02	1.715017e-03	1.856858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.265007e-01	2.670831e-01	5.094796e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.287414e+00	7.292152e-01	1.129655e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.510542e+00	8.917306e-01	8.676969e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.677125e+00	6.266975e-01	1.163463e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.985191e+00	3.259712e-01	6.346197e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.090256e+00	3.587746e-01	3.810881e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.163572e+00	2.278189e-01	3.873313e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.754815e-01	1.110082e-01	2.547584e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.347545e-02	7.453560e-03	3.086745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.693777e+01	7.292620e+00	9.982392e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.939191e+01	4.617842e+00	4.367423e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.071100e+01	2.317401e+00	1.184449e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.043598e+00	5.579692e-01	1.410871e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.413143e+00	4.047660e-01	9.973780e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.339181e+00	3.926902e-01	5.782761e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.293084e+00	2.776351e-01	6.774458e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.632464e-02	1.312794e-02	4.581610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.468049e-01	6.249084e-02	1.368600e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.921264e-01	1.747157e-01	2.751088e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.039417e-01	2.012609e-01	3.947258e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.418815e-01	2.760093e-01	4.781859e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.481502e+00	4.446604e-01	4.992769e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.155447e+00	5.419158e-01	4.212267e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.632116e+00	4.736010e-01	1.807690e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.954873e+00	3.209293e-01	6.385509e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.930510e+00	3.084651e-01	7.719389e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.597058e+00	3.814707e-01	3.124834e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.016263e+00	3.735060e-01	4.838533e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.269297e+00	2.593866e-01	3.975615e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.793082e-01	1.375812e-01	3.177068e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.069124e-02	8.901580e-03	3.506372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.122666e+00	4.298826e-01	5.884549e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.803968e+00	5.995955e-01	8.067249e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.262719e+00	6.335987e-01	9.511891e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.845386e+00	7.458799e-01	8.785184e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.411864e+00	8.897972e-01	7.924103e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.469688e+00	7.135282e-01	4.936961e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.450214e+00	5.469935e-01	1.128949e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.145239e+00	2.766102e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.770421e+00	2.883254e-01	1.706981e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.172141e+00	2.855417e-01	3.168271e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.428644e+00	2.249865e-01	3.384976e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.250269e-01	1.191015e-01	3.003573e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.125033e-02	9.836283e-03	3.538285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.148317e+01	7.968826e+00	9.244790e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.138730e+01	4.675085e+00	4.559602e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.754560e+01	3.988704e+00	3.006226e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.384679e+01	2.790233e+00	1.660263e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.015882e+01	2.051093e+00	8.918765e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.976058e+00	1.182152e+00	3.110792e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.021629e+00	7.302588e-01	6.404427e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.890996e+00	1.845207e-01	1.407495e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.426154e+00	3.175066e-01	1.505695e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.706571e+00	3.643651e-01	4.642158e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.676383e+00	2.803141e-01	6.246099e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.893349e-02	1.511238e-02	5.682295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.035424e-01	5.270524e-02	3.509646e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.792281e-01	3.612347e-01	2.181084e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.209725e+00	7.099198e-01	2.721933e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.545941e+00	6.761937e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.884743e+00	3.484428e-01	1.237777e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.569931e+00	3.226762e-01	8.729028e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.080923e+00	6.078599e-02	5.752699e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.178175e-02	0.000000e+00	5.282288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.247457e-01	2.485227e-01	9.340312e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.251919e+00	8.185040e-01	2.549450e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.370431e+00	4.739798e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	3.477755e+00	2.900872e-01	3.934707e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.655763e+00	1.552296e-01	5.623766e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.044358e-01	1.127017e-02	2.733595e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.216478e-01	4.212388e-03	1.392747e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.701485e-04	0.000000e+00	1.129408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.922785e+00	1.395162e+00	3.699040e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.968405e+00	1.211491e+00	1.497325e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.614349e+00	4.050924e-01	5.451691e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.041165e+00	1.655210e-01	8.965146e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.528244e-02	0.000000e+00	5.560095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.836123e-02	4.008120e-02	3.280695e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.849381e-01	8.033279e-02	7.820894e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.673959e-01	2.079721e-01	1.247304e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.629681e-01	2.797587e-01	2.014244e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.513015e+00	5.063411e-01	1.940984e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.252597e+00	6.524012e-01	2.032787e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.932932e+00	5.982513e-01	3.715416e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.383542e+00	3.762781e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.417738e+00	2.111103e-01	1.393968e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.155935e+00	2.719377e-01	3.645860e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.282344e+00	1.929859e-01	6.330396e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.403365e+00	8.973987e-02	5.394372e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.375882e-01	0.000000e+00	3.089810e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.126626e-02	0.000000e+00	3.197261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.447180e-01	1.219248e-01	6.530831e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.468982e-01	1.927814e-01	1.137159e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.731781e-01	3.422435e-01	1.897042e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.426446e+00	5.305266e-01	2.488762e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.253074e+00	7.169616e-01	3.041991e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.042053e+00	8.033455e-01	2.018230e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.758256e+00	8.567383e-01	1.198537e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.117046e+00	5.679961e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	4.007080e+00	1.793615e-01	1.603724e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.403289e+00	2.465088e-01	3.727367e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.630489e+00	1.923819e-01	4.815128e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.659863e+00	9.202578e-02	4.335909e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.537276e-01	1.179037e-02	3.121344e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.374643e-01	0.000000e+00	1.809703e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.867909e-02	0.000000e+00	1.753561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.533457e+00	7.811588e-01	4.016564e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.124361e+00	1.020397e+00	5.190785e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.996454e+00	1.646605e+00	6.855735e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.460765e+00	1.611261e+00	7.059371e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.086551e+00	1.763499e+00	4.299226e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.817553e+00	1.102768e+00	6.874650e-02
8.125000e-02	1.125000e-02	1.125000e-02	7.350215e+00	4.104561e-01	2.139255e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.949418e+00	4.312259e-01	4.747516e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.962566e+00	3.160091e-01	7.932792e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.290700e+00	1.532821e-01	6.977690e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.050291e+00	2.075021e-03	5.983123e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.271868e-02	0.000000e+00	2.853366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.855566e-02	4.156081e-02	8.367077e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.704929e-01	2.437469e-01	2.453720e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.588113e+00	4.845650e-01	3.187622e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.999968e+00	5.928122e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	3.484913e+00	3.606622e-01	3.491795e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.455852e+00	3.374667e-01	6.111502e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.149002e+00	9.211497e-02	5.052035e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.092079e-01	7.560486e-03	2.827336e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.118467e-03	0.000000e+00	2.425710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.925840e-01	1.063863e-01	2.168366e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.498779e+00	6.178927e-01	3.791508e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.838217e+00	7.653647e-01	3.907192e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.822644e+00	6.995534e-01	1.096411e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.667800e+00	2.560438e-01	5.697111e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.447946e+00	2.769607e-01	3.850245e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.127006e+00	8.702995e-02	4.151592e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.230909e-01	1.022632e-02	2.457333e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.641541e-02	2.127662e-04	2.833119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.330594e+01	4.035526e+00	3.037291e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.458833e+01	3.893926e+00	2.492774e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.221341e+01	2.625224e+00	6.204863e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.559608e+00	8.733759e-01	2.427576e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.001809e+00	3.761715e-01	3.632280e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.026636e+00	1.950916e-01	6.049337e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.967587e-01	2.794185e-02	5.707347e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.516911e-02	6.442109e-04	3.417223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.480772e-01	9.450886e-02	1.046462e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.154899e-01	1.600647e-01	1.530552e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.614436e-01	2.246919e-01	1.750211e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.037452e+00	4.305750e-01	2.223404e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.386602e+00	4.073818e-01	2.533623e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.988205e+00	5.392933e-01	1.607834e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.486826e+00	4.214726e-01	7.522518e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.978909e+00	3.987275e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	3.058282e+00	2.296957e-01	7.718088e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.813624e+00	2.669817e-01	3.187245e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.078169e+00	2.072469e-01	5.204329e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.252241e+00	9.077617e-02	4.332681e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.508348e-01	0.000000e+00	2.844109e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.950758e-02	0.000000e+00	3.050263e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.463748e+00	5.032785e-01	4.702933e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.243175e+00	4.703309e-01	2.698987e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.868556e+00	6.539523e-01	2.960217e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.366945e+00	8.742330e-01	2.989987e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.776164e+00	6.920051e-01	2.979835e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.053323e+00	5.333692e-01	3.402412e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.687732e+00	6.963941e-01	6.266578e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.581988e+00	3.292580e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	3.105257e+00	1.986272e-01	1.782054e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.432763e+00	1.793020e-01	3.294493e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.396456e+00	7.238130e-02	3.382251e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.168211e-01	0.000000e+00	2.548473e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.696820e-02	0.000000e+00	2.875356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.262133e+01	5.830231e+00	3.398546e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.665048e+01	6.037164e+00	1.962612e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.446174e+01	3.263775e+00	1.697270e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.275261e+01	2.337037e+00	8.252026e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.122467e+01	2.340020e+00	3.791279e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.973301e+00	1.250208e+00	2.235907e-02
4.125000e-02	8.750000e-03	8.750000e-03	6.866010e+00	7.539220e-01	1.348262e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.130862e+00	2.822993e-01	2.217930e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.779313e+00	2.727493e-01	3.111491e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.402435e+00	1.407980e-01	5.443404e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.227678e+00	3.077994e-03	5.656113e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.187367e-02	0.000000e+00	3.753298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.008801e-01	5.878261e-02	5.953484e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.020033e+00	4.993047e-01	4.905475e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.527263e+00	7.826483e-01	6.061840e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.790437e+00	4.672520e-01	8.537510e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.524455e+00	5.110210e-01	4.918149e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.182027e+00	5.041153e-01	7.518758e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.034334e+00	2.651813e-01	4.656147e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.111212e-02	1.156230e-02	4.995132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.744281e-01	4.335333e-01	2.457204e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.638078e+00	1.079580e+00	6.810382e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.309175e+00	2.486809e-01	2.912787e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.884154e+00	4.052076e-01	5.831945e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.442983e+00	2.779346e-01	5.432822e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.944251e-01	1.431622e-01	3.034145e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.647373e-01	5.591833e-02	1.422201e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.308507e-02	1.562103e-03	1.089186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.309526e+00	1.644192e+00	8.288534e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.442377e+00	1.965255e+00	7.808181e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.448575e+00	4.672735e-01	8.874319e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.448750e+00	4.945143e-01	1.100450e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.463257e-02	2.193799e-02	7.380898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.768757e-02	1.402541e-02	2.198604e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.671713e-02	5.152326e-02	9.413939e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.250676e-01	1.812183e-01	2.473635e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.611019e-01	3.617431e-01	4.151683e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.404375e+00	5.072100e-01	5.104426e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.353777e+00	7.507345e-01	4.670030e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.165649e+00	6.669255e-01	2.586170e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.514574e+00	2.975882e-01	9.709842e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.538284e+00	2.966307e-01	1.093264e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.977564e+00	4.242682e-01	4.967635e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.174912e+00	3.987406e-01	5.339579e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.405204e+00	2.860543e-01	5.480125e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.297256e-01	1.505349e-01	3.777633e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.105562e-02	8.496322e-03	3.262990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.311487e-02	4.790356e-02	6.367633e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.928974e-01	1.795849e-01	2.017113e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.846817e-01	3.258318e-01	4.182141e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.489354e+00	7.794546e-01	6.437747e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.273366e+00	8.720231e-01	6.957261e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.212634e+00	1.035928e+00	6.212462e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.994648e+00	8.934309e-01	3.727934e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.310661e+00	5.870223e-01	5.454189e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.901149e+00	2.058424e-01	1.600887e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.197822e+00	3.300442e-01	3.979463e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.368824e+00	3.256929e-01	4.821509e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.548612e+00	2.458020e-01	5.030975e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.224936e-01	1.592960e-01	3.820560e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.590563e-01	8.279158e-02	2.213016e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.529961e-02	5.919743e-03	1.722669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.823719e-01	3.427288e-01	3.734327e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.130978e+00	5.923641e-01	7.046379e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.630050e+00	1.356947e+00	1.274417e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.591286e+00	2.226314e+00	1.477714e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.298440e+00	2.353635e+00	1.172153e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.470825e+00	1.923473e+00	6.100687e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.199947e+00	8.188065e-01	1.014614e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.904199e+00	4.498026e-01	4.149002e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.205402e+00	5.548572e-01	8.381851e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.700843e+00	4.593195e-01	1.000166e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.490262e+00	2.875185e-01	8.632242e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.925282e-02	1.189092e-02	4.673357e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.110610e-01	5.814402e-02	1.423058e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.545872e-01	3.242207e-01	5.628800e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.988726e+00	5.684538e-01	5.431428e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.078070e+00	4.099232e-01	5.594821e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.988859e+00	4.454946e-01	1.863081e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.114796e+00	4.777366e-01	5.263664e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.120099e+00	2.866197e-01	4.312618e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.302229e-01	1.020849e-01	2.574792e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.768970e-02	1.406694e-03	1.941279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.313981e-01	3.208068e-01	5.444656e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.414170e+00	7.571533e-01	1.193377e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.576825e+00	9.313229e-01	8.306975e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.576224e+00	5.283549e-01	1.960595e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.955693e+00	3.267047e-01	6.043476e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.065081e+00	3.547979e-01	3.896128e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.153582e+00	2.261285e-01	3.692432e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.738345e-01	1.163780e-01	2.488908e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.661377e-02	8.777384e-03	2.732758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.902857e+01	8.250141e+00	1.051135e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.012274e+01	5.161345e+00	4.306651e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.071012e+01	2.068562e+00	1.563035e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.045663e+00	6.426985e-01	3.542877e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.311048e+00	3.647690e-01	1.637758e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.308628e+00	3.982573e-01	5.738598e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.309083e+00	2.791096e-01	6.189969e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.145705e-02	1.188502e-02	4.574082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.594106e-01	6.539119e-02	1.560720e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.986201e-01	1.620886e-01	2.878609e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.721255e-01	2.772584e-01	4.116460e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.946877e-01	3.430292e-01	5.081307e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.542495e+00	4.528881e-01	4.872840e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.098480e+00	4.983839e-01	3.975716e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.603908e+00	4.572672e-01	1.875386e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.976913e+00	3.131837e-01	3.973668e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.914555e+00	2.844858e-01	8.008044e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.602801e+00	3.962111e-01	2.963394e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.991620e+00	3.738911e-01	4.004476e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.245674e+00	2.560380e-01	4.927078e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.693198e-01	1.387543e-01	3.214662e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.891688e-02	8.460244e-03	3.041505e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.219388e+00	4.033185e-01	6.410759e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.736291e+00	5.337285e-01	8.254667e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.473479e+00	7.760460e-01	9.494048e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.997577e+00	9.019030e-01	9.498798e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.349139e+00	8.503454e-01	7.468338e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.460643e+00	6.985788e-01	4.516862e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.369952e+00	4.430057e-01	1.682023e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.188524e+00	2.920873e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.758010e+00	2.658207e-01	8.835219e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.185408e+00	2.853578e-01	2.621045e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.369253e+00	2.128193e-01	3.843451e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.236652e-01	1.223222e-01	3.071501e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.352670e-02	1.068271e-02	3.022346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.333613e+01	8.881306e+00	9.640892e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.226038e+01	5.614658e+00	4.724379e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.746377e+01	4.083878e+00	2.805485e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.388533e+01	3.029254e+00	1.675230e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.006161e+01	2.031232e+00	1.097612e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.997879e+00	9.357389e-01	4.704794e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.975997e+00	6.218795e-01	1.371601e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.008571e+00	3.542516e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.373858e+00	3.271516e-01	2.296813e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.623044e+00	3.542794e-01	5.075731e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.641029e+00	2.864126e-01	7.007190e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.729530e-02	1.462490e-02	5.373886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.160106e-01	6.371093e-02	3.994931e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.526327e-01	3.886080e-01	2.405825e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.278491e+00	7.253063e-01	2.662047e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.522046e+00	6.760490e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.736330e+00	3.312949e-01	2.398484e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.574238e+00	3.434734e-01	7.798052e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.046417e+00	7.049468e-02	5.773666e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.454025e-02	0.000000e+00	4.951407e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.031102e-01	2.918253e-01	1.083118e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.324437e+00	7.565985e-01	2.423848e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.387962e+00	5.076648e-01	5.321936e-03
2.675000e-01	3.750000e-02	3.750000e-02	3.371995e+00	2.843100e-01	4.524377e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.607927e+00	1.499355e-01	5.509646e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.501343e-01	0.000000e+00	3.128306e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.381222e-01	1.506780e-02	1.267208e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.341560e-03	4.238993e-04	9.591428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.187393e+00	1.496696e+00	3.988737e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.011028e+00	1.191202e+00	1.873057e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.372185e+00	3.838607e-01	7.064101e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.965480e+00	1.540409e-01	8.533724e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.000851e-02	7.099156e-04	5.199037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.691700e-02	4.560362e-02	4.014925e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.002069e-01	8.742673e-02	8.088769e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.586157e-01	1.642892e-01	1.619206e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.218684e-01	3.445163e-01	2.097353e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.563340e+00	5.132076e-01	2.119112e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.207657e+00	5.464250e-01	1.695000e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.955209e+00	6.579634e-01	3.993137e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.347309e+00	2.638490e-01	7.983307e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.470219e+00	2.034040e-01	7.299584e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.077462e+00	2.742507e-01	3.712548e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.305149e+00	2.145985e-01	5.485459e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.355985e+00	9.210539e-02	5.348562e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.183181e-01	0.000000e+00	3.570472e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.444268e-02	0.000000e+00	2.641974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.797152e-01	1.335021e-01	7.794393e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.175295e-01	2.410431e-01	1.243387e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.320976e-01	3.945780e-01	2.074911e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.477429e+00	4.956107e-01	2.626196e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.404110e+00	8.316679e-01	2.610977e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.072895e+00	7.061428e-01	2.473255e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.707431e+00	7.111442e-01	1.084745e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.059620e+00	4.044628e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	4.090929e+00	2.979142e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	3.535606e+00	2.459618e-01	1.844475e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.506257e+00	1.881460e-01	5.417059e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.573924e+00	8.828242e-02	4.749893e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.039081e-01	1.247246e-02	3.275844e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.377815e-01	0.000000e+00	1.663814e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.962883e-02	0.000000e+00	1.636563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.717721e+00	9.688123e-01	4.414098e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.347464e+00	1.036879e+00	6.048354e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.010542e+00	1.591491e+00	8.315618e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.814061e+00	1.866985e+00	6.529236e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.169699e+00	1.639960e+00	4.419838e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.843589e+00	1.306758e+00	1.779041e-02
8.125000e-02	1.125000e-02	1.125000e-02	7.505809e+00	5.158265e-01	4.319645e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.808655e+00	3.761514e-01	5.710562e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.837103e+00	2.880267e-01	7.898942e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.120244e+00	1.285686e-01	8.472547e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.081197e+00	2.628506e-02	5.165820e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.319205e-02	0.000000e+00	2.951007e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.065811e-01	5.212955e-02	8.468003e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.644325e-01	2.206026e-01	3.066074e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.706559e+00	5.635034e-01	3.243505e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.991591e+00	5.590844e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	3.384450e+00	3.674041e-01	9.142595e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.473784e+00	3.642865e-01	5.262718e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.081360e+00	9.406244e-02	5.408505e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.120566e-01	0.000000e+00	2.827993e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.937233e-03	2.048351e-03	1.959646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.030235e-01	1.067151e-01	2.458973e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.533411e+00	5.817618e-01	4.080355e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.933444e+00	7.433273e-01	4.206355e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.949704e+00	8.257336e-01	8.451050e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.585029e+00	2.513268e-01	1.231385e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.424622e+00	2.904047e-01	3.621009e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.104103e+00	8.147649e-02	4.036125e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.857085e-01	0.000000e+00	2.649570e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.843481e-02	9.443022e-04	2.556939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.433355e+01	4.416331e+00	3.388115e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.489494e+01	3.748258e+00	2.147760e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.218567e+01	2.516207e+00	6.252501e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.449065e+00	8.552692e-01	2.562970e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.049655e+00	4.120231e-01	2.866394e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.954674e+00	1.764386e-01	6.275477e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.556472e-01	2.717601e-02	5.639435e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.883994e-02	1.977914e-03	3.189420e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.608241e-01	8.948396e-02	1.146176e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.261087e-01	1.653540e-01	1.620915e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.671542e-01	2.061862e-01	2.054683e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.001168e+00	3.246674e-01	2.356308e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.436164e+00	4.388363e-01	2.419639e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.000589e+00	5.049822e-01	1.926019e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.507918e+00	4.413375e-01	7.365874e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.978027e+00	3.499905e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	3.094118e+00	2.699561e-01	3.787002e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.757727e+00	2.615013e-01	2.817672e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.095416e+00	2.226365e-01	4.552770e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.210066e+00	8.886858e-02	4.481157e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.208013e-01	0.000000e+00	3.368530e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.165054e-02	0.000000e+00	2.462288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.480280e+00	5.161136e-01	3.550912e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.255599e+00	4.227262e-01	3.766787e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.868012e+00	6.482228e-01	3.400376e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.305125e+00	6.835204e-01	2.892379e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.724748e+00	7.154333e-01	3.627652e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.213605e+00	6.550554e-01	1.939554e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.577984e+00	6.182515e-01	2.707463e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.458617e+00	1.902052e-01	8.497623e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.281786e+00	3.610135e-01	2.662780e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.340645e+00	1.820098e-01	3.592641e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.395019e+00	8.298879e-02	3.456256e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.190235e-01	0.000000e+00	2.406450e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.174431e-02	0.000000e+00	2.664128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.345509e+01	6.327962e+00	3.760591e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.659290e+01	4.671964e+00	2.021546e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.517570e+01	3.852723e+00	1.452126e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.312205e+01	2.591449e+00	9.928014e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.116545e+01	1.991438e+00	4.605352e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.850874e+00	1.437983e+00	1.015153e-02
4.125000e-02	8.750000e-03	8.750000e-03	6.762203e+00	6.330568e-01	1.928275e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.167649e+00	4.216568e-01	3.131855e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.760663e+00	2.786636e-01	2.779085e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.346969e+00	1.544479e-01	5.726264e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.209706e+00	8.878783e-03	5.436302e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.352030e-02	0.000000e+00	3.749848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.161613e-01	7.499567e-02	5.628663e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.193903e+00	6.639070e-01	4.890886e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.769085e+00	1.137570e+00	5.349184e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.667015e+00	6.533299e-01	7.061231e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.252731e+00	4.558242e-01	4.766640e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.080553e+00	4.309358e-01	1.003047e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.000917e+00	2.385555e-01	7.432970e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.704733e-02	1.287543e-02	7.092914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.809478e-01	5.680429e-01	2.342325e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.741895e+00	1.496038e+00	6.063577e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.988572e+00	3.931185e-01	2.781319e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.782582e+00	3.194505e-01	7.314146e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.517273e+00	2.576843e-01	7.959441e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.364686e-01	1.379284e-01	4.453469e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.760732e-01	5.379612e-02	1.942104e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.550306e-02	2.271459e-03	1.622418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.388936e+00	2.033516e+00	7.311684e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.939961e+00	2.531799e+00	6.234522e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.187185e+00	3.234295e-01	8.285110e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.698071e+00	4.184983e-01	1.518241e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.173959e-01	2.399161e-02	1.153494e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.881384e-03	6.772672e-03	1.285713e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.210936e-02	5.686908e-02	9.286825e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.423251e-01	2.191874e-01	2.590031e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.383434e-01	4.828103e-01	4.287358e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.619741e+00	8.175699e-01	5.207194e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.489892e+00	1.006038e+00	4.196601e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.205506e+00	9.305846e-01	1.810731e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.494037e+00	5.694226e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.285666e+00	2.853429e-01	2.307698e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.830678e+00	3.706987e-01	5.473616e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.107457e+00	3.536699e-01	7.678865e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.377683e+00	2.619468e-01	7.667653e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.559985e-01	1.460669e-01	5.371102e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.797598e-02	9.275861e-03	5.762049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.739031e-02	3.218060e-02	3.840522e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.967528e-01	2.068372e-01	2.364127e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.019320e-01	5.029984e-01	4.480586e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.611244e+00	9.467264e-01	6.541446e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.553306e+00	1.313921e+00	6.969274e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.447055e+00	1.510808e+00	5.514495e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.944584e+00	1.285254e+00	2.777919e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.018179e+00	7.213752e-01	6.885460e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.658389e+00	2.027918e-01	1.997232e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.122054e+00	2.865309e-01	4.399681e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.326049e+00	2.916873e-01	7.209443e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.593079e+00	2.276484e-01	6.860881e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.776840e-01	1.516045e-01	5.187480e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.698509e-01	7.684479e-02	3.389389e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.868729e-02	5.741176e-03	3.066651e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.092541e-01	1.997320e-01	3.012981e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.174297e+00	8.084154e-01	7.636285e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.755521e+00	1.815015e+00	1.227752e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.655054e+00	2.690147e+00	1.327673e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.289600e+00	3.132817e+00	1.092877e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.078259e+00	2.684723e+00	4.700740e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.745308e+00	1.338768e+00	4.586255e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.628923e+00	3.732015e-01	3.787282e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.224072e+00	4.535777e-01	1.072822e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.839861e+00	4.070918e-01	1.307975e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.707117e+00	2.726345e-01	1.142629e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.220102e-02	1.313093e-02	7.813911e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.354706e-01	6.964049e-02	1.561323e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.136402e-01	4.348663e-01	5.911658e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.185385e+00	7.791120e-01	4.421459e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.913337e+00	5.377894e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.810284e+00	3.845882e-01	1.743709e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.036549e+00	4.028395e-01	6.920937e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.131268e+00	2.645053e-01	6.528393e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.451487e-01	1.010729e-01	3.805002e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.046702e-02	2.271977e-03	3.083427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.026756e+00	3.737933e-01	6.773623e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.001057e+00	1.174999e+00	1.279652e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.641564e+00	1.147259e+00	6.500238e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.164211e+00	6.010490e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.748084e+00	2.867536e-01	6.657115e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.075521e+00	2.890055e-01	4.502751e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.231765e+00	2.123320e-01	5.762624e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.225228e-01	1.145038e-01	3.460276e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.057484e-02	9.073225e-03	4.012641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.730583e+01	1.251655e+01	1.201523e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.054764e+01	6.213261e+00	3.700135e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.912068e+00	2.134119e+00	6.076475e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.362852e+00	7.427423e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	3.213912e+00	2.776797e-01	1.011128e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.471951e+00	3.308357e-01	6.510582e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.489754e+00	2.569276e-01	8.391248e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.955111e-02	1.437877e-02	6.924970e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.602691e-01	6.935392e-02	1.494659e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.310192e-01	1.853939e-01	3.330021e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.350692e-01	3.347197e-01	4.668298e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.170222e+00	4.978414e-01	5.223747e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.648037e+00	5.924722e-01	4.841044e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.271690e+00	7.199418e-01	3.298645e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.685289e+00	6.908608e-01	9.024854e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.859946e+00	4.391086e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.712086e+00	2.938162e-01	1.118471e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.435718e+00	3.402556e-01	3.285286e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.918032e+00	3.217417e-01	5.736315e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.279490e+00	2.426518e-01	6.168122e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.884774e-01	1.352242e-01	4.577228e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.636606e-02	9.088971e-03	5.480043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.351080e+00	4.728607e-01	7.015779e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.335404e+00	8.431604e-01	1.016003e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.992365e+00	1.137176e+00	1.080229e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.420200e+00	1.165140e+00	9.697784e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.463872e+00	1.006276e+00	6.292190e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.415751e+00	9.310751e-01	3.068101e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.147421e+00	6.228951e-01	1.126616e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.864698e+00	3.320096e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.634561e+00	2.308993e-01	7.115768e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.110781e+00	2.456737e-01	3.601659e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.411276e+00	1.939222e-01	5.236915e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.785712e-01	1.221115e-01	4.058795e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.921935e-02	1.062063e-02	4.905817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.020075e+01	1.223073e+01	1.067640e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.436620e+01	7.532761e+00	4.548368e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.818472e+01	5.294621e+00	2.472528e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.297052e+01	3.272196e+00	1.219508e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.808116e+00	2.263916e+00	4.548847e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.080889e+00	1.290251e+00	8.799780e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.474827e+00	8.568741e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.554931e+00	2.648766e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.251059e+00	2.583788e-01	2.000393e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.680878e+00	3.086390e-01	5.512967e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.861982e+00	2.735279e-01	7.790873e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.426943e-02	1.583520e-02	8.232912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.354661e-01	6.278444e-02	4.100332e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.187955e+00	4.787888e-01	2.753928e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.666241e+00	7.375125e-01	2.808222e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.750510e+00	4.816234e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.466748e+00	3.850315e-01	4.685360e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.113525e+00	2.876012e-01	6.805125e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.034074e-01	5.481776e-02	4.208531e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.002260e-02	0.000000e+00	4.488492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.018743e+00	3.151717e-01	1.305003e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.908053e+00	7.951462e-01	2.891500e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.377948e+00	2.161962e-01	4.099248e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.840739e+00	2.797711e-01	5.078350e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.337211e+00	1.217945e-01	3.989561e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.447093e-01	1.304776e-03	2.315181e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.640121e-01	3.452710e-03	1.057511e-01
7.750000e-01	2.250000e-01	2.250000e-01	5.106769e-03	0.000000e+00	9.564096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.865505e+00	1.480313e+00	4.920716e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.086430e+00	7.990460e-01	2.511006e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.825189e+00	4.246838e-01	5.955233e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.783955e+00	1.519801e-01	6.926300e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.740714e-02	0.000000e+00	4.649656e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.509672e-02	2.601478e-02	3.111720e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.825475e-01	7.990397e-02	8.720120e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.990338e-01	2.008205e-01	1.720745e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.005622e+00	3.781111e-01	2.521855e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.752814e+00	6.156961e-01	2.611163e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.498615e+00	6.253544e-01	1.977700e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.146472e+00	5.009411e-01	2.854961e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.542622e+00	2.526803e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.443437e+00	2.620093e-01	2.070097e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.880259e+00	2.950075e-01	4.297531e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.979798e+00	2.026568e-01	6.369111e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.231305e+00	9.131291e-02	4.140714e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.792919e-01	3.328817e-03	2.657795e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.174146e-02	0.000000e+00	2.603498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.079571e-01	1.013832e-01	6.999393e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.011352e-01	2.111004e-01	1.684271e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.011026e+00	3.438218e-01	2.805703e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.843411e+00	6.213689e-01	3.743293e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.847627e+00	9.157614e-01	3.541247e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.552943e+00	7.401122e-01	2.478077e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.098930e+00	6.374631e-01	8.982169e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.287985e+00	3.190538e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.925268e+00	2.169793e-01	1.335511e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.121413e+00	2.578859e-01	4.430734e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.217864e+00	1.921059e-01	4.355441e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.396559e+00	1.020611e-01	3.757793e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.686383e-01	2.841665e-02	2.358603e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.322980e-01	0.000000e+00	1.455178e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.242389e-02	0.000000e+00	1.443208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.368357e+00	7.743685e-01	4.996689e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.580906e+00	1.176439e+00	7.623183e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.397013e+00	1.565912e+00	9.468177e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.728755e+00	1.962495e+00	8.421159e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.032539e+00	1.562991e+00	4.826195e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.154539e+00	8.697901e-01	8.478071e-02
8.125000e-02	1.125000e-02	1.125000e-02	7.214654e+00	3.732793e-01	2.986548e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.323110e+00	4.437257e-01	5.623173e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.508248e+00	3.275590e-01	6.691496e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.013938e+00	1.591183e-01	6.514439e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.026542e+00	2.544991e-02	4.782317e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.575178e-02	0.000000e+00	2.658668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.233590e-01	5.526185e-02	1.047381e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.401054e-01	3.045522e-01	3.351079e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.036389e+00	5.798899e-01	3.220758e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.165543e+00	3.838323e-01	2.454875e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.165494e+00	3.939657e-01	1.973192e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.047321e+00	3.088559e-01	5.199793e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.011659e+00	8.704709e-02	3.838686e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.036075e-01	0.000000e+00	2.397410e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.909015e-03	5.631558e-04	1.899391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.635661e-01	1.452710e-01	2.980620e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.093041e+00	7.416537e-01	5.714306e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.730598e+00	8.786745e-01	4.613479e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.125131e+00	5.746168e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	3.231833e+00	3.008401e-01	2.147846e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.980704e+00	2.335499e-01	3.619485e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.963977e-01	8.192528e-02	3.095359e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.324840e-01	1.521935e-02	1.873945e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.583861e-02	0.000000e+00	2.367664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.947656e+01	5.660749e+00	5.354573e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.939005e+01	4.213730e+00	2.541847e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.315565e+01	2.305145e+00	4.546960e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.696662e+00	4.752242e-01	4.898018e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.371992e+00	3.684762e-01	2.825497e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.847556e+00	1.858598e-01	4.614342e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.484757e-01	2.780229e-02	4.688198e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.800770e-02	8.529283e-04	2.994419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.382790e-01	7.436571e-02	1.248003e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.435831e-01	1.386032e-01	2.226051e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.745611e-01	3.066427e-01	2.641449e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.121384e+00	3.711540e-01	3.008672e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.628428e+00	4.763098e-01	2.794106e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.221710e+00	5.321778e-01	1.986667e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.739498e+00	4.281378e-01	4.313298e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.073154e+00	2.284153e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	3.014250e+00	2.914511e-01	8.190646e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.554541e+00	2.944637e-01	3.745012e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.848992e+00	2.108508e-01	4.913921e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.095061e+00	8.242649e-02	3.744695e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.134474e-01	0.000000e+00	2.450008e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.096177e-02	0.000000e+00	2.470623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.196706e+00	2.147825e-01	6.430002e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.621060e+00	5.277926e-01	3.808611e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.356704e+00	8.227051e-01	4.706271e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.987919e+00	1.013265e+00	4.645100e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.449918e+00	7.850550e-01	3.982535e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.662958e+00	6.228053e-01	1.896542e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.857534e+00	5.603249e-01	4.714284e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.534599e+00	1.947359e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.922335e+00	2.296571e-01	2.248382e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.026220e+00	1.762790e-01	3.438666e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.228333e+00	7.785300e-02	3.043559e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.868397e-01	4.514863e-03	1.918544e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.325414e-02	0.000000e+00	2.280257e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.863237e+01	7.750894e+00	4.964424e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.131416e+01	6.229983e+00	2.721777e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.764651e+01	2.904834e+00	1.679185e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.499076e+01	2.610197e+00	9.102480e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.216406e+01	1.885473e+00	3.735570e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.953630e+00	1.286473e+00	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.147439e+00	4.592056e-01	5.644235e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.518102e+00	3.571604e-01	9.691173e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.299668e+00	2.811709e-01	3.512036e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.218477e+00	1.727046e-01	4.438546e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.198039e+00	3.809184e-02	4.681192e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.761228e-02	0.000000e+00	3.237598e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.379156e-01	9.093038e-02	6.521741e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.277000e+00	6.880544e-01	4.989914e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.778967e+00	1.040590e+00	4.986886e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.748722e+00	6.515974e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.167174e+00	4.448480e-01	5.315485e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.007119e+00	4.243452e-01	9.818586e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.515667e-01	2.298953e-01	7.103087e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.373944e-02	1.242112e-02	6.531601e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.085583e+00	6.219466e-01	2.505086e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.835359e+00	1.431584e+00	5.789867e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.982351e+00	3.418853e-01	1.931044e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.685398e+00	3.207150e-01	7.742352e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.452370e+00	2.513456e-01	7.710796e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.104215e-01	1.366513e-01	4.153408e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.619024e-01	5.212716e-02	1.888322e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.400416e-02	1.970176e-03	1.622494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.640950e+00	2.146119e+00	7.584065e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.056014e+00	2.427834e+00	5.857686e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.202352e+00	3.656022e-01	8.321065e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.504435e+00	3.954229e-01	1.551535e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.079583e-01	2.222224e-02	1.114816e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.107549e-02	8.806890e-03	1.773133e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.747616e-02	6.627610e-02	1.079979e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.735919e-01	2.419231e-01	2.871867e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.854106e-01	4.872224e-01	4.347935e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.700882e+00	8.295212e-01	5.144369e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.570656e+00	1.017051e+00	4.063896e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.242776e+00	8.812751e-01	1.635882e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.531721e+00	5.067820e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.241924e+00	2.938680e-01	2.213904e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.812342e+00	3.977415e-01	5.385628e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.005319e+00	3.585371e-01	8.167573e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.327949e+00	2.500468e-01	7.001974e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.192387e-01	1.388909e-01	5.157619e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.537100e-02	9.148182e-03	5.407398e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.169133e-02	4.719884e-02	5.807033e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.532861e-01	2.363230e-01	2.573386e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.879315e-01	5.621970e-01	5.036304e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.708653e+00	9.620391e-01	6.703349e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.708877e+00	1.385301e+00	6.843685e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.506646e+00	1.448065e+00	5.153249e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.052280e+00	1.275164e+00	2.652401e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.126162e+00	7.462559e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.664954e+00	1.995058e-01	1.624281e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.017204e+00	3.014066e-01	5.207214e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.236983e+00	2.873537e-01	7.588586e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.533666e+00	2.228812e-01	6.889019e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.275105e-01	1.519835e-01	4.918457e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.639848e-01	7.501568e-02	3.028866e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.625307e-02	5.689841e-03	3.124220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.006141e-01	2.960471e-01	3.644417e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.356876e+00	9.646176e-01	8.611817e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.948451e+00	1.875359e+00	1.320027e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.886008e+00	2.808981e+00	1.341449e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.601102e+00	3.241859e+00	1.056018e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.252680e+00	2.616920e+00	4.299968e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.850631e+00	1.267203e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.588083e+00	3.980972e-01	4.765297e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.061827e+00	4.927888e-01	1.166063e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.707853e+00	3.842402e-01	1.338752e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.619871e+00	2.666593e-01	1.103844e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.881235e-02	1.226746e-02	7.293093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.559962e-01	8.479827e-02	1.745613e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.429927e-01	4.249113e-01	6.089869e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.230835e+00	7.570978e-01	4.153076e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.933760e+00	5.115243e-01	2.971893e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.813306e+00	4.049093e-01	1.743515e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.984699e+00	4.034621e-01	6.880094e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.059974e+00	2.485442e-01	6.750137e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.366759e-01	1.005705e-01	3.208633e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.996531e-02	2.312042e-03	2.884907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.195644e+00	4.730203e-01	7.616718e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.125283e+00	1.134514e+00	1.315861e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.727420e+00	1.124728e+00	5.973125e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.217489e+00	5.875243e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.708285e+00	2.826861e-01	8.348287e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.015291e+00	2.899158e-01	4.748153e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.195342e+00	2.117659e-01	5.434428e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.906717e-01	1.115009e-01	3.454161e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.020433e-02	9.237734e-03	3.603895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.010449e+01	1.327711e+01	1.260405e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.102374e+01	6.075316e+00	3.444277e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.118328e+00	2.179975e+00	5.007282e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.338088e+00	6.180890e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	3.200957e+00	2.898974e-01	9.102299e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.392474e+00	3.298837e-01	6.379118e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.429529e+00	2.580097e-01	8.790809e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.397297e-02	1.330669e-02	6.669525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.751246e-01	8.282148e-02	1.712285e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.488887e-01	1.889062e-01	3.571451e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.790522e-01	3.289987e-01	4.901089e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.225045e+00	4.912434e-01	5.203676e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.744988e+00	6.426137e-01	4.692480e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.319257e+00	7.218054e-01	3.015711e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.712992e+00	6.455462e-01	8.390513e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.828832e+00	3.511822e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.739028e+00	3.025219e-01	1.094655e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.405704e+00	3.584031e-01	3.634017e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.874967e+00	3.240168e-01	5.765504e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.211484e+00	2.304041e-01	5.540266e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.570122e-01	1.265364e-01	4.656317e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.381858e-02	8.921138e-03	4.950687e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.496501e+00	5.696948e-01	7.657709e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.416918e+00	8.477807e-01	1.061586e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.103250e+00	1.015102e+00	1.147479e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.572184e+00	1.224455e+00	9.072124e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.574615e+00	1.052999e+00	6.179605e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.467459e+00	8.756836e-01	2.688836e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.236538e+00	6.699694e-01	9.131444e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.949271e+00	4.202464e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.543244e+00	2.451843e-01	1.296832e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.055358e+00	2.464095e-01	4.082061e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.376777e+00	1.943035e-01	4.958469e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.394024e-01	1.188361e-01	3.876093e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.602384e-02	1.043276e-02	4.633950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.308794e+01	1.337575e+01	1.102693e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.470964e+01	7.053926e+00	4.284142e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.871737e+01	5.491662e+00	2.379609e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.356253e+01	3.889748e+00	1.185367e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.864950e+00	1.928934e+00	5.538726e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.173288e+00	1.346383e+00	7.410881e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.393435e+00	6.563721e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.586714e+00	2.747031e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.204233e+00	2.678772e-01	1.720600e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.648149e+00	3.193830e-01	5.719289e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.727922e+00	2.529212e-01	8.261375e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.988029e-02	1.504932e-02	7.812008e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.552118e-01	7.638254e-02	4.517658e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.256046e+00	4.818801e-01	2.882472e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.663475e+00	7.231341e-01	2.743712e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.637654e+00	3.611923e-01	1.241262e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.482777e+00	3.794306e-01	3.845013e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.104621e+00	2.971623e-01	6.705896e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.875778e-01	6.482854e-02	4.217999e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.702324e-02	0.000000e+00	4.556575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.127709e+00	3.680025e-01	1.426944e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.982188e+00	7.958298e-01	2.817658e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.265459e+00	1.685217e-01	1.694156e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.819584e+00	2.774739e-01	4.473055e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.285703e+00	1.279908e-01	4.074111e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.393794e-01	7.677017e-03	2.288037e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.462384e-01	3.826506e-03	1.135749e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.658138e-03	1.214051e-04	1.042622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.243848e+00	1.659712e+00	4.815673e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.083870e+00	7.241766e-01	3.313541e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.650795e+00	4.029329e-01	5.840418e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.657039e+00	1.377145e-01	7.560799e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.568297e-02	0.000000e+00	4.526696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.242852e-02	3.481649e-02	3.887301e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.960583e-01	7.998671e-02	1.029400e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.428470e-01	2.150150e-01	1.925792e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.048778e+00	3.866783e-01	2.653731e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.747241e+00	5.523179e-01	2.797079e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.536000e+00	6.346142e-01	1.810327e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.165517e+00	4.769448e-01	2.016336e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.498050e+00	2.160664e-01	5.807401e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.453564e+00	2.921744e-01	7.435815e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.888764e+00	3.002730e-01	5.231398e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.916232e+00	2.046459e-01	5.802023e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.199035e+00	9.364358e-02	4.191758e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.666676e-01	6.820305e-03	2.699901e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.142459e-02	0.000000e+00	2.657307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.134066e-01	9.911979e-02	8.559344e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.041106e-01	2.874357e-01	1.998952e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.195992e+00	4.803291e-01	3.199429e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.004951e+00	6.916293e-01	4.072079e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.862510e+00	7.535254e-01	3.852370e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.642314e+00	7.984479e-01	2.476010e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.195964e+00	7.234536e-01	6.850378e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.141105e+00	1.965113e-01	1.001713e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.871820e+00	2.452230e-01	2.031709e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.142950e+00	2.628631e-01	3.524744e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.197793e+00	1.973330e-01	4.636822e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.340363e+00	9.949538e-02	3.937152e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.289768e-01	2.824834e-02	2.693288e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.341608e-01	0.000000e+00	1.431813e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.978657e-02	0.000000e+00	1.537691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.447416e+00	7.350626e-01	7.034333e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.687741e+00	1.105901e+00	8.905519e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.852574e+00	1.718076e+00	1.024605e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.904299e+00	2.070636e+00	8.325094e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.078948e+00	1.605273e+00	4.483712e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.363927e+00	9.225609e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.128030e+00	3.971692e-01	3.668477e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.307648e+00	4.541031e-01	4.878970e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.381943e+00	3.182983e-01	7.408967e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.901925e+00	1.413282e-01	7.259875e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.856894e-01	2.851452e-02	4.958730e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.478316e-02	0.000000e+00	2.657690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.299482e-01	6.117154e-02	1.170392e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.121218e-01	3.316507e-01	3.675550e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.051280e+00	5.588015e-01	3.292919e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.177677e+00	4.082213e-01	2.899317e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.131916e+00	4.045930e-01	2.272309e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.030998e+00	3.172137e-01	5.104180e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.677041e-01	8.957686e-02	4.187096e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.926845e-01	0.000000e+00	2.337071e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.829108e-03	7.834712e-04	2.068124e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.766131e-01	2.215500e-01	2.989928e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.302964e+00	8.274109e-01	6.085533e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.800459e+00	8.993992e-01	4.964171e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.038418e+00	4.637508e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	3.236569e+00	3.119662e-01	1.569894e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.929801e+00	2.335939e-01	3.779328e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.890750e-01	9.478196e-02	3.152645e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.399463e-01	3.995804e-03	1.826010e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.946158e-02	4.814232e-04	2.592197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.292206e+01	7.556545e+00	5.170913e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.005471e+01	4.202336e+00	2.647219e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.301599e+01	2.001891e+00	4.260568e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.687684e+00	5.515714e-01	2.710987e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.265872e+00	3.555862e-01	3.263681e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.762550e+00	1.740575e-01	5.344607e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.373311e-01	2.493828e-02	4.636587e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.880457e-02	3.063992e-04	2.796266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.630286e-01	1.091059e-01	1.315896e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.963331e-01	1.874083e-01	1.968966e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.906413e-01	2.781211e-01	2.783535e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.158328e+00	4.138016e-01	3.015644e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.587779e+00	3.868077e-01	3.151892e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.314078e+00	5.478738e-01	1.848221e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.698168e+00	3.882992e-01	3.755800e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.047070e+00	2.065391e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.957352e+00	2.761783e-01	1.234563e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.578382e+00	3.161130e-01	3.431586e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.842605e+00	2.254170e-01	4.329541e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.078223e+00	9.155832e-02	3.735466e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.094470e-01	1.046131e-02	2.443756e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.975375e-02	0.000000e+00	2.622812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.581415e+00	4.944318e-01	4.090741e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.732879e+00	6.018408e-01	4.977008e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.447794e+00	7.794011e-01	4.514908e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.113124e+00	1.006572e+00	4.954803e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.486220e+00	7.184902e-01	4.075753e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.774071e+00	6.705550e-01	2.103771e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.756340e+00	4.096767e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.458531e+00	1.895259e-01	5.015920e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.872471e+00	2.211911e-01	2.259663e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.040630e+00	1.758777e-01	3.552635e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.207630e+00	9.084659e-02	3.004991e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.721344e-01	7.805599e-03	2.088494e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.088193e-02	0.000000e+00	2.305718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.172773e+01	9.510092e+00	5.007380e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.244561e+01	5.549235e+00	2.590132e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.840418e+01	3.770766e+00	2.083897e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.552118e+01	2.919230e+00	9.564094e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.191647e+01	1.657545e+00	2.626081e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.922320e+00	1.082107e+00	2.055237e-02
4.125000e-02	8.750000e-03	8.750000e-03	6.256334e+00	5.369005e-01	2.060719e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.413867e+00	2.927384e-01	2.809668e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.191150e+00	2.490051e-01	3.932894e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.112740e+00	1.514766e-01	5.238102e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.156025e+00	5.448040e-02	4.938202e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.637712e-02	0.000000e+00	3.255668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.407241e-01	1.461240e-01	9.097101e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.909835e+00	8.901890e-01	6.004059e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.400146e+00	9.404159e-01	3.515032e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.538867e+00	3.052018e-01	1.409175e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.608040e+00	4.593387e-01	7.703607e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.505301e+00	3.295843e-01	7.580546e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.026187e-01	1.609667e-01	5.054654e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.592839e-02	8.044807e-03	5.017995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.654592e+00	8.491264e-01	3.218409e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.509625e+00	1.201167e+00	5.019067e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.615822e+00	1.980868e-01	4.561874e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.128630e+00	3.043259e-01	7.835273e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.149652e+00	1.960249e-01	5.710271e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.008764e-01	1.093198e-01	3.051874e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.322868e-01	4.353088e-02	1.401337e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.292183e-02	1.871979e-03	1.509273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.019388e+00	2.701325e+00	8.777814e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.459420e+00	1.515310e+00	5.392466e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.443821e+00	4.437627e-01	1.146647e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.000584e+00	3.457101e-01	1.238054e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.307217e-02	1.842718e-02	8.157255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.430624e-02	1.093347e-02	2.264243e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.489060e-01	1.013772e-01	1.607681e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.921087e-01	3.690505e-01	3.947625e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.329302e+00	6.929685e-01	5.477337e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.347032e+00	1.012442e+00	5.366060e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.125068e+00	9.455897e-01	2.937892e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.561791e+00	5.793737e-01	1.580242e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.420938e+00	2.752280e-01	8.743422e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.968696e+00	3.781844e-01	4.214931e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.330934e+00	3.724519e-01	6.917237e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.633471e+00	3.081569e-01	6.793147e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.026406e+00	2.050890e-01	5.661209e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.390381e-01	1.047644e-01	3.940767e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.004017e-02	6.066050e-03	3.973944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.943027e-02	7.344434e-02	8.503512e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.234174e-01	4.147126e-01	4.061019e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.565229e+00	9.416038e-01	7.311575e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.587852e+00	1.336188e+00	8.348482e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.695091e+00	1.613423e+00	6.956143e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.302446e+00	1.383788e+00	3.888975e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.356602e+00	8.558792e-01	6.859404e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.946787e+00	1.640487e-01	1.638287e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.330177e+00	2.938177e-01	3.673627e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.602231e+00	3.074826e-01	5.903681e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.883180e+00	2.588309e-01	6.454961e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.246469e+00	1.943685e-01	5.874496e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.672098e-01	1.262063e-01	3.771783e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.888078e-01	6.366033e-02	2.230044e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.000494e-02	4.675357e-03	2.488596e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.609311e-01	4.107991e-01	5.209782e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.046495e+00	1.403963e+00	1.278459e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.409888e+00	2.724197e+00	1.721133e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.785464e+00	3.616799e+00	1.521763e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.006647e+00	3.232102e+00	8.859903e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.801295e+00	1.921140e+00	1.641170e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.654275e+00	3.702591e-01	2.352540e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.033061e+00	4.860087e-01	8.760504e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.521104e+00	4.734381e-01	1.162313e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.205427e+00	3.454249e-01	1.209019e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.309826e+00	2.262366e-01	9.021799e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.726643e-02	1.079672e-02	5.530560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.603393e-01	1.300635e-01	2.396191e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.410044e+00	5.631446e-01	7.109585e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.730544e+00	7.142402e-01	2.540979e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.926195e+00	3.477855e-01	2.721817e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.431631e+00	4.119741e-01	3.674393e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.608540e+00	3.395216e-01	5.414637e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.193298e-01	1.851878e-01	4.942023e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.177910e-01	6.732710e-02	2.475863e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.614242e-02	1.858436e-03	2.408131e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.108639e+00	7.664612e-01	1.129077e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.421372e+00	1.352933e+00	1.456918e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.041865e+00	9.052877e-01	4.169486e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.075933e+00	4.092856e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.516761e+00	3.300029e-01	1.300499e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.743249e+00	2.674752e-01	4.269711e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.761512e-01	1.650933e-01	4.128374e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.130043e-01	8.977864e-02	2.556317e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.509636e-02	8.031920e-03	3.235405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.983606e+01	1.601302e+01	1.531470e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.293672e+01	5.063545e+00	3.474991e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.433780e+00	1.522542e+00	1.039944e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.074976e+00	4.245653e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.975149e+00	3.181842e-01	1.207489e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.116254e+00	3.190923e-01	6.128342e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.230735e+00	2.201879e-01	6.614394e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.829762e-02	1.136601e-02	5.260301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.351448e-01	1.065066e-01	2.185410e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.425116e-01	2.674142e-01	4.673558e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.108067e+00	4.430574e-01	5.903181e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.653004e+00	5.924712e-01	6.060661e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.235159e+00	6.771140e-01	4.398596e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.710810e+00	6.351572e-01	1.740831e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.850916e+00	4.199764e-01	1.315489e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.806627e+00	3.142791e-01	4.931629e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.549430e+00	3.409454e-01	2.233277e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.083699e+00	3.328691e-01	4.480965e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.567703e+00	2.874366e-01	4.735920e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.924364e-01	1.995994e-01	4.726570e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.055847e-01	9.948158e-02	3.489203e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.994306e-02	6.147948e-03	3.781926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.286961e+00	7.982171e-01	1.061344e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.682789e+00	1.110426e+00	1.393097e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.337184e+00	1.218754e+00	1.289168e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.480248e+00	1.234129e+00	9.029460e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.122638e+00	9.410955e-01	4.900403e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.631224e+00	7.059258e-01	1.087590e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.130338e+00	3.891332e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.779437e+00	2.944789e-01	5.422230e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.392101e+00	2.554324e-01	1.323001e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.802368e+00	2.306205e-01	3.943725e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.167456e+00	1.726593e-01	3.993229e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.216689e-01	9.905471e-02	3.182870e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.595485e-02	8.885072e-03	3.645154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.049016e+01	1.534602e+01	1.306356e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.926567e+01	6.860438e+00	4.197699e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.969386e+01	3.995241e+00	2.485319e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.328978e+01	2.659226e+00	1.144992e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.825400e+00	1.798699e+00	1.848669e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.760257e+00	7.947497e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.089561e+00	4.728668e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.353494e+00	1.899729e-01	9.215056e-03
9.625000e-02	1.875000e-02	1.875000e-02	3.004499e+00	2.842531e-01	1.885692e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.408660e+00	3.181327e-01	5.143391e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.520679e+00	2.391797e-01	6.993290e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.702840e-02	1.342908e-02	6.238006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.235430e-01	9.086346e-02	5.508625e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.733780e+00	5.547859e-01	3.338127e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.283401e+00	7.076141e-01	2.192835e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.843843e+00	2.228083e-01	6.601335e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.890609e+00	3.832979e-01	5.423305e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.507670e+00	2.137429e-01	5.261871e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.096806e-01	3.258314e-02	3.011229e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.992552e-02	0.000000e+00	3.462447e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.661446e+00	4.390267e-01	1.883855e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.716506e+00	6.770537e-01	2.692477e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.017721e+00	2.252177e-01	2.456196e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.117011e+00	2.501840e-01	3.900619e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.761081e-01	9.358884e-02	2.719111e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.191432e-01	4.806138e-03	1.717911e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.454816e-01	0.000000e+00	8.637896e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.216084e-03	0.000000e+00	9.067628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.826117e+00	1.698150e+00	5.904938e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.093999e+00	4.639224e-01	5.422925e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.684176e+00	4.003754e-01	6.394105e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.343177e+00	1.347800e-01	5.322269e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.032560e-02	0.000000e+00	3.472290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.108106e-02	2.512127e-02	4.085939e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.377313e-01	1.042441e-01	1.344924e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.585937e-01	2.482178e-01	2.667814e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.380536e+00	4.787265e-01	3.420599e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.174335e+00	6.184330e-01	2.908643e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.068616e+00	6.404366e-01	1.478223e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.547232e+00	3.195153e-01	1.025741e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.582698e+00	2.488697e-01	4.836301e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.170422e+00	3.295589e-01	3.625753e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.412381e+00	2.914236e-01	5.255883e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.589860e+00	1.839500e-01	4.304658e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.249624e-01	7.618609e-02	3.266767e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.204032e-01	0.000000e+00	2.023885e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.541733e-02	0.000000e+00	1.943729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.358491e-01	1.292493e-01	1.107299e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.184594e-01	3.518337e-01	2.989197e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.755409e+00	6.245489e-01	4.802919e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.799052e+00	8.333111e-01	5.086057e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.707310e+00	7.585614e-01	4.399929e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.409501e+00	7.197867e-01	2.181533e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.620007e+00	3.486987e-01	4.821475e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.282617e+00	2.508916e-01	1.149414e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.498624e+00	3.071914e-01	3.480777e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.594837e+00	2.700441e-01	3.954870e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.779597e+00	1.858750e-01	3.262275e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.076186e+00	8.776383e-02	2.716987e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.821408e-01	1.885459e-02	1.915498e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.641203e-01	0.000000e+00	1.065632e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.825657e-02	0.000000e+00	1.224839e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.715470e+00	9.701899e-01	9.117192e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.730452e+00	1.522125e+00	1.322688e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.541115e+00	2.092212e+00	1.446413e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.745807e+00	1.941224e+00	1.038191e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.422766e+00	1.120217e+00	3.138092e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.718963e+00	5.975508e-01	2.437691e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.639690e+00	5.232973e-01	4.713351e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.499630e+00	4.720934e-01	5.267076e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.753209e+00	3.098326e-01	6.675563e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.540213e+00	1.465772e-01	5.428192e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.180430e-01	3.158742e-02	3.422995e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.055028e-02	0.000000e+00	2.055789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.945239e-01	8.210392e-02	1.444012e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.142977e+00	3.953428e-01	4.575427e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.608974e+00	5.786521e-01	2.714020e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.378171e+00	2.845271e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.682062e+00	4.120281e-01	3.463338e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.558245e+00	2.388624e-01	4.434843e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.315229e-01	6.763013e-02	3.148252e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.364833e-01	0.000000e+00	1.698183e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.758061e-03	0.000000e+00	1.856375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.129470e+00	3.399386e-01	4.110066e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.383527e+00	9.731394e-01	8.427884e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.591476e+00	7.691631e-01	4.197184e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.150155e+00	2.816401e-01	9.719995e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.817369e+00	3.488945e-01	2.353574e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.592873e+00	2.026318e-01	2.988189e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.792068e-01	7.202791e-02	2.441838e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.341170e-01	4.101638e-03	1.658613e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.493389e-02	0.000000e+00	2.069399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.701062e+01	9.737203e+00	7.756308e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.494451e+01	3.735470e+00	2.867874e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.329327e+01	1.588791e+00	6.005002e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.509819e+00	4.121482e-01	2.962714e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.964268e+00	4.361901e-01	2.324143e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.623553e+00	2.201790e-01	4.000185e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.225755e-01	4.199880e-02	3.862211e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.526198e-02	0.000000e+00	2.522061e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.865725e-01	1.055632e-01	1.567651e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.108904e-01	2.079159e-01	2.743485e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.013230e+00	3.486541e-01	3.558942e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.472939e+00	4.297715e-01	3.602138e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.052515e+00	5.213895e-01	3.127275e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.662792e+00	4.572062e-01	1.277086e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.073432e+00	3.416956e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	3.112459e+00	2.467309e-01	6.779413e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.784537e+00	3.214870e-01	2.728832e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.163250e+00	2.784836e-01	3.973816e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.501610e+00	1.829848e-01	3.675238e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.597352e-01	7.074741e-02	2.963656e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.921322e-01	0.000000e+00	1.905188e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.530834e-02	0.000000e+00	1.914675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.835212e+00	4.768645e-01	5.034324e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.590986e+00	8.445969e-01	6.240362e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.469791e+00	1.109136e+00	6.736757e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.903416e+00	6.809590e-01	7.345787e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.341987e+00	7.665721e-01	4.018851e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.266320e+00	4.962084e-01	1.455524e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.961835e+00	3.222039e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.319770e+00	2.640277e-01	1.286824e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.558746e+00	2.726757e-01	2.554694e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.728624e+00	1.705535e-01	2.583547e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.840079e-01	7.414135e-02	2.408073e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.556679e-01	3.927926e-03	1.655531e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.624322e-02	0.000000e+00	1.812175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.380642e+01	1.090752e+01	7.141784e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.812848e+01	4.809923e+00	3.078934e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.195686e+01	3.211955e+00	1.701038e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.726674e+01	2.160781e+00	8.184713e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.233550e+01	1.428588e+00	6.315003e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.167642e+00	4.978145e-01	4.894739e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.597437e+00	3.546977e-01	2.649450e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.007012e+00	4.144048e-01	6.208731e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.881925e+00	2.717052e-01	3.073104e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.867926e+00	1.679240e-01	4.652933e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.031361e+00	6.109623e-02	3.686944e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.111421e-02	0.000000e+00	2.641493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.645198e-01	1.549173e-01	9.893594e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.018428e+00	9.033829e-01	6.202277e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.421838e+00	8.611251e-01	3.054115e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.498589e+00	3.177820e-01	1.851229e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.541535e+00	4.576882e-01	7.664030e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.448336e+00	3.213050e-01	7.440708e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.882278e-01	1.624302e-01	4.533232e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.060126e-02	6.950165e-03	5.160094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.799667e+00	9.068225e-01	3.435399e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.492124e+00	1.053063e+00	4.766193e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.496173e+00	2.065712e-01	4.933842e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.141394e+00	3.150043e-01	6.871389e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.118253e+00	1.978168e-01	5.383380e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.603740e-01	1.021481e-01	3.093386e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.175584e-01	4.215634e-02	1.483138e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.193911e-02	1.809379e-03	1.422207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.340273e+00	2.824943e+00	9.220129e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.452988e+00	1.327434e+00	5.266731e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.332502e+00	4.578203e-01	1.166640e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.909962e+00	3.418992e-01	1.171487e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.788527e-02	1.813063e-02	8.093268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.596231e-02	1.210535e-02	2.553050e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.758028e-01	1.189751e-01	1.793216e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.576118e-01	3.988561e-01	4.239793e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.447903e+00	7.383927e-01	5.791855e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.418251e+00	9.507531e-01	5.334217e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.217037e+00	9.522625e-01	2.526691e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.493072e+00	4.678516e-01	5.874298e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.408148e+00	3.091089e-01	7.887604e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.932478e+00	3.927375e-01	4.526854e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.285957e+00	3.807961e-01	6.584508e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.581913e+00	3.017257e-01	6.769434e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.661506e-01	1.919091e-01	5.484932e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.140626e-01	9.969381e-02	3.751087e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.681819e-02	5.659639e-03	4.009088e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.087798e-01	7.793920e-02	9.330265e-02
3.125000e-02	8.750000e-03	8.750000e-03	7.104296e-01	4.563640e-01	4.578049e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.701630e+00	9.866266e-01	7.712525e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.811589e+00	1.423856e+00	8.686157e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.838026e+00	1.618169e+00	6.974111e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.401672e+00	1.318488e+00	3.563871e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.345257e+00	7.163349e-01	3.751071e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.928721e+00	2.063453e-01	1.399046e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.264645e+00	2.999270e-01	3.592429e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.568826e+00	3.123591e-01	5.863375e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.833083e+00	2.562652e-01	6.519795e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.208431e+00	1.908799e-01	5.329991e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.148637e-01	1.155708e-01	3.911725e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.732155e-01	6.315571e-02	2.262713e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.823145e-02	4.445643e-03	2.368563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.356932e-01	4.531568e-01	5.797063e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.246158e+00	1.487403e+00	1.377056e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.690281e+00	2.870192e+00	1.809793e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.977545e+00	3.578108e+00	1.575742e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.306798e+00	3.345534e+00	8.636536e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.926382e+00	1.775970e+00	7.219884e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.588571e+00	3.454585e-01	2.983684e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.991545e+00	5.115514e-01	8.531332e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.372452e+00	4.487721e-01	1.266703e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.166506e+00	3.462786e-01	1.096261e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.233327e+00	2.178082e-01	8.934467e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.436208e-02	1.041502e-02	5.418605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.835433e-01	1.368966e-01	2.675729e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.487477e+00	5.764906e-01	7.389083e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.710290e+00	6.374541e-01	2.244307e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.956726e+00	4.228990e-01	4.356340e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.426516e+00	4.274993e-01	3.516656e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.536303e+00	3.304571e-01	5.843588e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.151840e-01	1.893725e-01	4.115303e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.875803e-01	6.058667e-02	2.641681e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.407540e-02	1.542430e-03	2.225102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.307453e+00	8.083395e-01	1.231761e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.623651e+00	1.378145e+00	1.484567e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.024912e+00	8.282609e-01	3.511727e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.072982e+00	4.093658e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.521898e+00	3.400958e-01	1.375599e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.695951e+00	2.652436e-01	4.194074e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.446509e-01	1.631098e-01	3.923652e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.986540e-01	9.122207e-02	2.552760e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.142909e-02	7.538131e-03	3.350862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.415471e+01	1.679628e+01	1.618261e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.279968e+01	4.704240e+00	3.316999e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.424091e+00	1.443601e+00	8.336669e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.079115e+00	4.489135e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.961296e+00	3.115796e-01	1.257954e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.064351e+00	3.186135e-01	5.569496e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.165354e+00	2.173756e-01	6.616618e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.503329e-02	1.133071e-02	5.362943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.603864e-01	1.251954e-01	2.388435e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.109231e-01	2.987671e-01	4.907997e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.183213e+00	4.643444e-01	6.170126e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.684127e+00	5.501972e-01	6.229397e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.279897e+00	6.659310e-01	4.268417e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.703537e+00	6.092877e-01	1.480681e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.869681e+00	3.848635e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.813713e+00	3.467075e-01	6.795993e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.489307e+00	3.460584e-01	2.175362e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.138569e+00	3.525531e-01	3.816508e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.528211e+00	2.888619e-01	4.932602e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.222141e-01	1.844431e-01	4.542888e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.890712e-01	9.498991e-02	3.280329e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.613766e-02	5.828644e-03	3.887231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.508290e+00	8.633184e-01	1.155482e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.990007e+00	1.244771e+00	1.492249e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.532492e+00	1.255719e+00	1.306106e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.543050e+00	1.187219e+00	8.994273e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.153011e+00	9.348713e-01	4.688421e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.587380e+00	6.283524e-01	1.523749e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.136068e+00	4.260617e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.793584e+00	3.189852e-01	6.801035e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.368776e+00	2.642219e-01	1.634021e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.801950e+00	2.372414e-01	3.572057e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.114172e+00	1.681493e-01	4.198258e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.880445e-01	9.558298e-02	2.976100e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.349590e-02	8.646161e-03	3.676537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.463812e+01	1.660374e+01	1.367975e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.994049e+01	7.015748e+00	3.997494e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.018089e+01	4.372961e+00	2.253433e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.320645e+01	2.482313e+00	1.058231e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.730385e+00	1.683282e+00	1.365620e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.665423e+00	7.388324e-01	1.529270e-03
4.125000e-02	8.750000e-03	8.750000e-03	4.074965e+00	4.579985e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.350240e+00	2.432478e-01	8.511552e-03
9.625000e-02	1.875000e-02	1.875000e-02	3.001416e+00	2.978810e-01	1.769859e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.334979e+00	3.091492e-01	5.504082e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.446526e+00	2.319054e-01	7.100558e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.262838e-02	1.312713e-02	6.209239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.478149e-01	9.716998e-02	6.137781e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.863693e+00	5.938186e-01	3.677223e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.318299e+00	6.422729e-01	2.111378e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.698468e+00	2.340365e-01	1.262312e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.793560e+00	3.967669e-01	5.752412e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.490369e+00	2.219557e-01	4.957613e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.123394e-01	3.740447e-02	2.530145e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.889801e-02	1.154147e-03	3.266118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.829657e+00	4.709956e-01	1.974065e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.830574e+00	6.778146e-01	2.398040e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.830994e+00	2.273315e-01	2.522718e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.008916e+00	2.328290e-01	4.025478e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.157368e-01	8.377733e-02	2.933783e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.300161e-01	1.167373e-02	1.574516e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.421259e-01	0.000000e+00	7.854172e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.545186e-03	7.474708e-04	8.939808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.224726e+00	1.814221e+00	5.993150e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.091384e+00	4.968004e-01	4.838237e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.591923e+00	4.200502e-01	6.762320e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.187626e+00	8.534012e-02	5.478049e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.311136e-02	0.000000e+00	3.610216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.292123e-02	2.509183e-02	4.973929e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.582535e-01	1.214593e-01	1.457324e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.207079e-01	2.949890e-01	2.779891e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.468287e+00	4.869536e-01	3.577997e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.332014e+00	6.467020e-01	3.118120e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.112455e+00	6.033432e-01	1.278689e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.546334e+00	3.485950e-01	1.579261e-04
3.300000e-01	2.000000e-02	2.000000e-02	3.512393e+00	2.601531e-01	1.029632e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.052933e+00	3.182150e-01	3.771858e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.369210e+00	2.945480e-01	5.064490e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.522826e+00	1.866338e-01	4.910439e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.958629e-01	8.021592e-02	3.133000e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.177339e-01	5.413913e-03	1.714853e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.412029e-02	0.000000e+00	1.954729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.470496e-01	1.081989e-01	1.202411e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.906597e-01	3.839912e-01	3.234035e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.815486e+00	5.677672e-01	4.755638e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.992938e+00	8.906526e-01	5.432083e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.995078e+00	9.571538e-01	4.361397e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.573899e+00	6.789354e-01	1.825773e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.678595e+00	4.099442e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.257224e+00	2.521950e-01	1.705928e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.382661e+00	2.838065e-01	3.086281e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.470830e+00	2.496535e-01	4.187397e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.689230e+00	1.695837e-01	3.934396e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.006705e+00	7.996675e-02	3.034468e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.718620e-01	2.459772e-02	1.860490e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.668640e-01	2.985657e-03	9.785739e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.778820e-02	0.000000e+00	1.080186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.735663e+00	8.464152e-01	9.275132e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.051529e+00	1.575405e+00	1.364425e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.958080e+00	2.213447e+00	1.445980e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.087200e+00	2.076083e+00	1.021527e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.813774e+00	1.379151e+00	2.429971e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.722836e+00	6.178048e-01	2.787578e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.608665e+00	5.534122e-01	3.489359e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.381679e+00	4.770939e-01	5.845402e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.605866e+00	2.916203e-01	6.947319e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.465001e+00	1.186458e-01	5.417409e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.315169e-01	1.368515e-02	4.127338e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.787761e-02	0.000000e+00	1.927292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.131606e-01	9.392604e-02	1.490804e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.229800e+00	4.313097e-01	4.851261e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.687849e+00	5.922116e-01	2.583913e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.322156e+00	2.715320e-01	6.294523e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.620725e+00	4.191033e-01	3.893268e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.497216e+00	2.365886e-01	4.665516e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.208098e-01	6.614175e-02	2.637482e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.361893e-01	3.643508e-03	1.533549e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.539575e-03	6.933234e-04	1.744133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.226888e+00	3.848991e-01	4.574111e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.634048e+00	1.013272e+00	8.953415e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.824948e+00	8.839795e-01	3.994423e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.083480e+00	2.139688e-01	1.808290e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.704303e+00	3.467375e-01	2.402746e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.478902e+00	1.833493e-01	3.531743e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.802585e-01	8.031855e-02	2.164029e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.855709e-01	1.950852e-02	1.245794e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.015971e-02	0.000000e+00	2.145969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.972533e+01	1.023459e+01	8.357688e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.661018e+01	4.514496e+00	2.666501e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.325511e+01	1.507555e+00	7.333208e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.625366e+00	4.631187e-01	1.997299e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.733949e+00	3.913872e-01	3.563021e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.457217e+00	1.706736e-01	4.623785e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.890573e-01	2.378617e-02	3.511035e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.828247e-02	0.000000e+00	2.265409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.036520e-01	1.166133e-01	1.665918e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.563699e-01	2.545316e-01	3.032364e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.047743e+00	3.426415e-01	3.785121e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.548750e+00	4.548490e-01	4.004048e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.148788e+00	5.162995e-01	3.122860e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.705596e+00	4.866182e-01	1.370955e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.065579e+00	3.360774e-01	2.954827e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.059832e+00	2.599785e-01	6.096121e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.707250e+00	3.220222e-01	2.616593e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.159500e+00	2.900324e-01	4.018693e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.460286e+00	1.862000e-01	3.988507e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.302641e-01	7.722225e-02	2.789234e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.997604e-01	5.586662e-03	1.538895e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.412187e-02	0.000000e+00	1.950246e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.925693e+00	5.090331e-01	6.492243e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.584690e+00	7.091208e-01	8.280589e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.709822e+00	1.053752e+00	7.106219e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.245241e+00	8.909633e-01	6.439523e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.603713e+00	8.733900e-01	3.804311e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.392072e+00	6.096128e-01	1.219721e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.946748e+00	2.656048e-01	9.239854e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.252786e+00	2.505897e-01	1.208601e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.494507e+00	2.818487e-01	2.610472e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.659846e+00	1.658893e-01	3.073657e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.241741e-01	6.807390e-02	2.624921e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.488450e-01	4.073763e-03	1.602070e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.407638e-02	0.000000e+00	1.741984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.605658e+01	1.114035e+01	7.515953e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.002196e+01	5.518036e+00	3.126342e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.327350e+01	3.747444e+00	1.546494e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.792838e+01	2.759932e+00	6.603367e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.234790e+01	1.243316e+00	6.699627e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.507583e+00	7.776384e-01	3.644811e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.651672e+00	4.536688e-01	2.165938e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.925597e+00	3.561352e-01	1.592965e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.727601e+00	2.506910e-01	3.808359e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.725981e+00	1.406112e-01	4.933699e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.477049e-01	4.481354e-02	3.933897e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.648908e-02	0.000000e+00	2.680475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.289242e-01	2.229551e-01	1.406439e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.691452e+00	9.424221e-01	6.981555e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.746447e+00	4.691732e-01	1.637995e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.116778e+00	4.711670e-01	4.839004e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.980832e+00	4.103633e-01	7.420954e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.111203e+00	2.531102e-01	4.845369e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.967902e-01	1.197199e-01	2.798253e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.753897e-02	4.554791e-03	2.842003e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.510993e+00	1.039903e+00	4.125851e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.752885e+00	4.745327e-01	5.426940e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.074169e+00	3.210705e-01	6.161595e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.701814e+00	2.816299e-01	5.696431e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.920756e-01	1.562381e-01	3.484572e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.623863e-01	8.426882e-02	1.962493e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.761625e-01	3.477797e-02	1.009265e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.809701e-03	1.307785e-03	8.823429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.912781e+00	3.076237e+00	1.040435e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.367213e+00	3.239123e-01	1.006618e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.696366e+00	5.181866e-01	1.201905e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.486344e+00	2.733112e-01	8.303410e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.061826e-02	1.500621e-02	4.984428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.315687e-02	1.732382e-02	3.587030e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.698295e-01	1.723622e-01	2.669581e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.964998e-01	5.489408e-01	5.856566e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.003529e+00	8.580403e-01	6.822250e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.088824e+00	9.739796e-01	4.601593e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.647990e+00	6.347001e-01	8.122757e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.590877e+00	2.635478e-01	1.407482e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.156603e+00	4.085220e-01	3.816701e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.467562e+00	4.024063e-01	6.039427e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.862075e+00	3.446746e-01	6.475428e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.258837e+00	2.566908e-01	5.130006e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.713375e-01	1.624942e-01	3.378479e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.833617e-01	7.934727e-02	2.312237e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.357395e-02	3.746705e-03	2.378532e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.919477e-01	1.276892e-01	1.534900e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.215449e+00	7.495984e-01	7.231620e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.631802e+00	1.374762e+00	1.069946e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.868393e+00	1.588888e+00	9.475751e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.805283e+00	1.477946e+00	5.851118e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.922081e+00	9.003017e-01	1.429240e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.491284e+00	2.351516e-01	2.758734e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.656817e+00	3.186361e-01	4.058810e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.852622e+00	3.431792e-01	5.330267e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.127206e+00	3.002082e-01	5.874801e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.499656e+00	2.340029e-01	5.365007e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.797736e-01	1.603557e-01	3.756063e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.866952e-01	9.745961e-02	2.534812e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.919247e-01	4.977800e-02	1.468195e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.106187e-02	3.469631e-03	1.554469e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.769148e-01	5.939829e-01	8.473621e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.411020e+00	2.174385e+00	1.965761e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.590632e+00	3.634811e+00	2.253554e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.118065e+00	3.975592e+00	1.563904e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.552036e+00	2.726044e+00	6.074288e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.200459e+00	7.850095e-01	2.852016e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.122725e+00	5.089900e-01	9.083636e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.370525e+00	5.665485e-01	1.073974e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.918246e+00	4.675376e-01	9.997759e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.716072e+00	3.044152e-01	9.303726e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.729872e-01	1.799955e-01	6.039768e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.993291e-02	8.054290e-03	3.553101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.164841e-01	1.794083e-01	3.461928e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.945460e+00	5.994588e-01	8.246361e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.054580e+00	4.995089e-01	7.422422e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.868328e+00	4.503200e-01	1.466279e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.084153e+00	4.135356e-01	4.382334e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.255073e+00	2.804494e-01	4.124244e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.274610e-01	1.497661e-01	2.689229e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.065861e-01	4.402447e-02	1.599367e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.335468e-03	8.994158e-04	1.252163e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.554926e+00	1.054116e+00	1.687177e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.769262e+00	1.309914e+00	1.516663e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.030940e+00	5.390532e-01	1.930760e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.980689e+00	4.049989e-01	6.801826e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.360628e+00	3.685897e-01	2.085874e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.468112e+00	2.458185e-01	3.233410e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.921670e-01	1.358569e-01	2.585683e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.081214e-01	7.246377e-02	1.758708e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.403395e-02	6.449088e-03	2.156814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.618021e+01	1.692690e+01	1.885548e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.274815e+01	3.404947e+00	2.764353e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.896576e+00	8.189349e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.964915e+00	2.710687e-01	1.056978e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.796066e+00	3.601576e-01	1.732685e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.824344e+00	3.019124e-01	4.563623e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.584521e-01	1.771567e-01	4.850382e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.437422e-02	9.522169e-03	3.433073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.312888e-01	1.440611e-01	2.989889e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.499373e-01	3.669648e-01	6.451290e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.553696e+00	5.518927e-01	7.404714e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.167153e+00	5.760668e-01	6.532523e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.751063e+00	6.305852e-01	3.584893e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.009013e+00	4.443163e-01	4.315244e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.892223e+00	2.806497e-01	1.012216e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.757430e+00	4.182436e-01	1.546985e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.288469e+00	3.726608e-01	3.135336e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.784514e+00	3.278040e-01	4.361336e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.256558e+00	2.518253e-01	4.050696e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.507767e-01	1.582303e-01	2.978681e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.712363e-01	7.616687e-02	2.005996e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.418057e-02	4.013354e-03	2.301757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.569152e+00	1.039977e+00	1.561424e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.390574e+00	1.350139e+00	1.841080e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.721421e+00	1.239875e+00	1.389366e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.357855e+00	1.129982e+00	8.750152e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.456660e+00	7.129433e-01	2.548460e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.516508e+00	3.342197e-01	1.123338e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.092872e+00	3.856999e-01	3.010334e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.684537e+00	3.346690e-01	1.230641e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.184863e+00	2.753983e-01	2.489970e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.575016e+00	2.297961e-01	3.087100e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.523020e-01	1.521605e-01	3.007993e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.914860e-01	7.849637e-02	1.959894e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.998292e-02	6.623058e-03	2.489056e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.459384e+01	1.655693e+01	1.575476e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.202544e+01	5.337181e+00	3.956830e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.955852e+01	2.786187e+00	1.914228e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.245207e+01	1.403732e+00	7.020317e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.570667e+00	1.172408e+00	1.565367e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.723249e+00	6.742808e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.983128e+00	2.577836e-01	7.267474e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.219355e+00	2.377930e-01	1.008854e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.741635e+00	3.088715e-01	2.664565e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.091743e+00	3.112019e-01	4.710206e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.213012e+00	2.101853e-01	5.824259e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.778122e-02	1.108504e-02	4.125716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.568935e-01	1.254827e-01	8.245678e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.427842e+00	6.831716e-01	4.356337e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.792704e+00	5.486825e-01	1.055737e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.531729e+00	3.833359e-01	3.112336e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.179905e+00	3.526429e-01	6.306233e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.099700e+00	1.533179e-01	3.797014e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.555877e-01	2.408909e-02	1.911375e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.522996e-02	0.000000e+00	2.765089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.488004e+00	5.344588e-01	2.471430e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.181069e+00	4.837695e-01	2.597534e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.308086e+00	3.089886e-01	3.270476e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.585978e+00	2.051414e-01	3.500099e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.485710e-01	6.742521e-02	2.292704e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.446307e-01	1.423155e-02	1.235277e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.371992e-02	0.000000e+00	8.181111e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.940950e-03	1.725101e-04	6.738626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.556570e+00	1.624540e+00	7.130390e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.588942e+00	3.175128e-01	4.994541e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.036230e+00	4.116141e-01	5.716565e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.017049e+00	9.555197e-02	4.341382e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.836771e-02	0.000000e+00	2.831926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.630367e-02	3.345976e-02	5.109186e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.167265e-01	1.373310e-01	1.936176e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.860268e-01	4.085436e-01	3.961993e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.846240e+00	5.716403e-01	4.368285e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.828859e+00	6.865923e-01	3.031717e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.607408e+00	5.738988e-01	3.957512e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.749711e+00	2.185734e-01	9.476942e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.377070e+00	3.507028e-01	2.777536e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.741761e+00	3.708005e-01	4.932438e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.937289e+00	2.705333e-01	4.717237e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.217400e+00	1.538487e-01	3.850450e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.535714e-01	5.472061e-02	2.719673e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.977282e-01	0.000000e+00	1.524112e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.756440e-02	0.000000e+00	1.311955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.089836e-01	1.411301e-01	1.578460e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.305388e+00	5.255452e-01	5.057649e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.569258e+00	7.784109e-01	7.226958e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.961831e+00	9.723124e-01	6.653850e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.835224e+00	8.211921e-01	4.373039e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.226768e+00	5.867107e-01	3.848704e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.833192e+00	2.916790e-01	2.046897e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.973622e+00	3.574126e-01	1.950864e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.923253e+00	3.220299e-01	4.221167e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.062230e+00	2.413429e-01	3.665819e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.374593e+00	1.446165e-01	3.168412e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.400071e-01	6.718873e-02	2.208120e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.529248e-01	1.937829e-02	1.540753e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.895113e-01	0.000000e+00	1.093209e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.417330e-02	0.000000e+00	8.293029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.136585e+00	1.049410e+00	1.242736e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.469893e+00	2.049902e+00	1.891927e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.860564e+00	2.377125e+00	1.882104e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.095343e+01	1.886999e+00	9.325672e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.066478e+01	1.125161e+00	3.547757e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.571621e+00	5.728944e-01	4.305566e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.917772e+00	6.516756e-01	5.073011e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.823578e+00	4.967049e-01	5.369606e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.180574e+00	2.623981e-01	5.883877e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.212064e+00	1.168060e-01	4.655766e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.928218e-01	2.925315e-02	3.312883e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.064957e-02	0.000000e+00	1.720230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.950225e-01	1.211155e-01	1.991530e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.598338e+00	5.112846e-01	5.922307e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.151780e+00	5.433831e-01	1.663846e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.326946e+00	4.351316e-01	4.654233e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.231039e+00	3.975337e-01	4.262485e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.184403e+00	1.887485e-01	4.027260e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.572285e-01	5.583002e-02	2.121014e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.452532e-01	0.000000e+00	1.414820e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.343438e-03	0.000000e+00	1.208941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.976631e+00	6.028223e-01	6.935140e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.002310e+00	1.151686e+00	1.103055e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.275173e+00	7.354530e-01	3.293870e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.794197e+00	3.746480e-01	1.328485e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.384639e+00	3.779338e-01	2.981873e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.294082e+00	1.845864e-01	3.000706e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.424314e-01	6.763918e-02	1.855296e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.941540e-01	1.153834e-02	1.197500e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.509626e-02	0.000000e+00	1.921009e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.003265e+01	1.263950e+01	1.172013e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.983867e+01	4.052550e+00	3.441160e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.183493e+01	1.003687e+00	7.276414e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.725303e+00	4.691611e-01	4.151064e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.631132e+00	4.635941e-01	2.936485e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.337045e+00	1.688555e-01	4.102528e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.159084e-01	5.022662e-02	3.160397e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.142351e-02	0.000000e+00	2.031023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.468439e-01	1.355870e-01	2.127965e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.330581e-01	3.220624e-01	3.738256e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.309182e+00	4.402910e-01	4.836494e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.946388e+00	5.380650e-01	4.538354e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.535925e+00	5.331269e-01	3.166579e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.096735e+00	4.469409e-01	9.665863e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.250751e+00	2.113519e-01	5.220170e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.006600e+00	3.414317e-01	1.106207e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.436902e+00	3.427803e-01	4.373023e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.842577e+00	2.708982e-01	3.610863e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.223252e+00	1.617899e-01	3.257625e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.376547e-01	5.576459e-02	2.688542e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.979277e-01	0.000000e+00	1.367351e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.840035e-02	0.000000e+00	1.279876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.475303e+00	6.320166e-01	8.229040e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.813189e+00	1.176299e+00	9.277676e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.757078e+00	1.062465e+00	9.383326e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.228879e+00	9.980811e-01	6.897234e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.058384e+00	7.353036e-01	4.234295e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.621747e+00	5.165124e-01	1.759249e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.874687e+00	2.849320e-01	5.401592e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.033366e+00	3.093657e-01	1.656471e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.198358e+00	2.472038e-01	2.835696e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.423883e+00	1.488568e-01	2.646828e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.008961e-01	6.941508e-02	2.172338e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.723479e-01	1.336098e-02	1.298995e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.886161e-02	0.000000e+00	1.445495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.269103e+01	1.376819e+01	9.598497e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.491513e+01	4.949153e+00	3.415236e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.604459e+01	3.703960e+00	1.609607e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.783160e+01	1.660187e+00	1.570037e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.184139e+01	1.052489e+00	4.164477e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.393869e+00	4.141690e-01	4.273439e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.898065e+00	3.421588e-01	9.065444e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.542578e+00	3.282230e-01	1.536941e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.600854e+00	2.976829e-01	3.509244e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.639814e+00	2.033294e-01	3.917737e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.389232e-01	7.446973e-02	3.398844e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.047404e-02	0.000000e+00	2.310877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.729065e-01	2.337370e-01	1.563457e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.773871e+00	9.357761e-01	7.170986e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.661502e+00	3.649735e-01	2.284810e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.067574e+00	4.741354e-01	5.058559e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.987812e+00	4.219460e-01	6.569955e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.061083e+00	2.509262e-01	4.924350e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.842193e-01	1.173924e-01	2.536329e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.443556e-02	4.002431e-03	2.824326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.639026e+00	1.038593e+00	4.402305e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.716470e+00	3.857529e-01	5.184902e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.006844e+00	3.341995e-01	6.236689e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.655673e+00	2.766632e-01	5.152628e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.933003e-01	1.639499e-01	3.207890e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.370598e-01	8.079492e-02	1.950538e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.649612e-01	3.288015e-02	1.034077e-01
7.750000e-01	2.250000e-01	2.250000e-01	7.744303e-03	1.166332e-03	9.213965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.220241e+00	3.102106e+00	1.078705e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.293905e+00	3.141544e-01	1.119992e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.508457e+00	5.029503e-01	1.213615e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.539256e+00	2.924770e-01	6.973771e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.549088e-02	1.419568e-02	5.164274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.618713e-02	1.971323e-02	3.730739e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.062278e-01	1.975555e-01	2.986711e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.059474e+00	5.447141e-01	6.258932e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.092904e+00	8.390335e-01	6.922943e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.106536e+00	8.871716e-01	4.328340e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.676853e+00	5.900566e-01	5.650256e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.564090e+00	2.854810e-01	1.446857e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.093391e+00	4.143555e-01	3.378937e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.455986e+00	4.093825e-01	5.807805e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.810521e+00	3.471097e-01	5.939102e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.228971e+00	2.487242e-01	4.560671e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.673786e-01	1.652681e-01	3.510863e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.577056e-01	7.332220e-02	2.132536e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.335521e-02	4.067961e-03	2.240181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.075621e-01	1.396501e-01	1.687372e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.316989e+00	7.869183e-01	8.279648e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.786682e+00	1.395537e+00	1.133896e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.036719e+00	1.604420e+00	9.763547e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.806835e+00	1.324613e+00	5.366409e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.887491e+00	7.857757e-01	1.452316e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.470051e+00	1.924015e-01	1.169422e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.646310e+00	3.349571e-01	3.507165e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.802886e+00	3.487053e-01	5.790098e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.082922e+00	3.011281e-01	5.496538e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.427379e+00	2.238164e-01	5.088266e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.001694e+00	1.667498e-01	3.218038e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.889612e-01	1.004731e-01	2.255476e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.879064e-01	5.170218e-02	1.472187e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.985871e-02	3.574597e-03	1.607101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.004738e+00	6.981989e-01	9.147737e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.627300e+00	2.230338e+00	2.104599e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.914004e+00	3.708464e+00	2.337016e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.480011e+00	3.994234e+00	1.577508e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.573033e+00	2.529599e+00	5.338703e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.081540e+00	4.539067e-01	3.569440e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.174591e+00	5.561151e-01	8.248009e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.292224e+00	5.834064e-01	1.054451e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.685570e+00	4.298076e-01	1.088868e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.754537e+00	3.117239e-01	7.454735e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.682224e-01	1.844547e-01	5.872104e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.900280e-02	8.078828e-03	3.420752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.554962e-01	1.891674e-01	3.869591e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.994457e+00	5.755601e-01	8.192275e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.102009e+00	4.857334e-01	5.293476e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.826048e+00	4.409821e-01	1.518516e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.075869e+00	4.258701e-01	4.029613e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.196406e+00	2.758929e-01	4.136923e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.043997e-01	1.450952e-01	2.448022e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.955986e-01	4.203171e-02	1.553276e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.964914e-03	6.934776e-04	1.130671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.827086e+00	1.089170e+00	1.829053e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.823613e+00	1.232002e+00	1.504876e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.992097e+00	4.695211e-01	2.289188e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.056490e+00	4.793693e-01	5.982227e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.292445e+00	3.516720e-01	2.351131e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.456042e+00	2.497086e-01	2.761193e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.925901e-01	1.462844e-01	2.426913e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.935178e-01	7.207584e-02	1.671783e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.060277e-02	5.798234e-03	2.255730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.008586e+01	1.723294e+01	1.967605e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.231368e+01	2.957601e+00	2.543006e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.124187e+00	8.914672e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.941327e+00	2.650901e-01	1.643832e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.688944e+00	3.368319e-01	1.942373e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.803519e+00	3.036711e-01	4.004160e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.894337e-01	1.901519e-01	4.491336e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.031984e-02	8.957583e-03	3.697893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.501495e-01	1.431930e-01	3.279215e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.709685e-01	3.273280e-01	7.095456e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.610669e+00	5.268771e-01	7.461427e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.236237e+00	5.779254e-01	6.307450e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.794441e+00	5.854041e-01	3.368612e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.957010e+00	3.646737e-01	1.011634e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.990505e+00	3.702467e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.686274e+00	3.991415e-01	1.642044e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.287296e+00	3.843803e-01	2.834836e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.764722e+00	3.344582e-01	3.928536e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.218566e+00	2.447938e-01	3.732650e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.394975e-01	1.576997e-01	2.927618e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.477995e-01	7.138681e-02	1.976400e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.377550e-02	4.164865e-03	2.130400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.647820e+00	8.920557e-01	1.717154e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.672729e+00	1.347430e+00	1.921349e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.830217e+00	1.207901e+00	1.371883e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.322046e+00	1.010771e+00	7.207520e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.444783e+00	6.595989e-01	3.506842e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.624444e+00	3.778596e-01	3.443779e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.054701e+00	3.301006e-01	1.254912e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.696797e+00	3.453988e-01	1.123804e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.167388e+00	2.810876e-01	2.146883e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.487340e+00	2.161140e-01	3.328061e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.561220e-01	1.535526e-01	2.444421e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.966127e-01	8.370323e-02	1.843054e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.924457e-02	6.885633e-03	2.429908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.741679e+01	1.608284e+01	1.632356e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.130571e+01	4.492013e+00	5.125987e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.985164e+01	2.705019e+00	1.297088e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.310656e+01	1.614697e+00	2.561392e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.475818e+00	1.059085e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.665522e+00	5.712007e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.885264e+00	2.201952e-01	2.068144e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.163844e+00	2.105245e-01	1.429799e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.719400e+00	3.260426e-01	2.574104e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.009754e+00	3.018425e-01	4.953213e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.239677e+00	2.156747e-01	4.617138e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.600767e-02	1.084714e-02	4.118787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.935682e-01	1.422507e-01	9.296792e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.521409e+00	6.880234e-01	4.571718e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.692408e+00	4.632530e-01	1.041212e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.380832e+00	3.853382e-01	4.211303e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.172793e+00	3.709554e-01	5.408054e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.139656e+00	1.813666e-01	3.573816e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.427642e-01	2.811453e-02	1.803879e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.755424e-02	2.133452e-04	2.379070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.591602e+00	5.165389e-01	2.815619e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.131639e+00	4.380453e-01	2.420866e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.240711e+00	3.233951e-01	3.306570e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.558617e+00	2.144624e-01	3.348767e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.324960e-01	8.465456e-02	2.270728e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.271374e-01	7.548265e-03	1.344733e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.069777e-01	0.000000e+00	6.678930e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.788438e-03	0.000000e+00	7.351484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.865562e+00	1.651439e+00	7.541662e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.505155e+00	3.239150e-01	3.855643e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.917867e+00	4.138314e-01	5.846724e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.704163e-01	9.507089e-02	4.621290e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.530917e-02	9.553913e-05	2.724860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.391955e-02	3.463764e-02	5.863974e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.316034e-01	1.473156e-01	2.200310e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.012468e+00	3.652021e-01	4.102855e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.937925e+00	5.698317e-01	4.541115e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.848792e+00	6.701097e-01	3.320933e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.636713e+00	5.204923e-01	3.866288e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.729523e+00	2.524031e-01	3.520600e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.328484e+00	3.780200e-01	3.491432e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.703251e+00	3.710100e-01	4.525842e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.869282e+00	2.699657e-01	4.498689e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.187007e+00	1.572092e-01	3.442361e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.762308e-01	6.827588e-02	2.355349e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.954302e-01	2.892496e-03	1.519426e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.836643e-02	2.439151e-03	1.148408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.348177e-01	1.510629e-01	1.915880e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.373263e+00	5.559156e-01	5.719654e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.723827e+00	7.825317e-01	7.733940e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.976547e+00	8.187219e-01	7.208944e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.970310e+00	9.401084e-01	4.099418e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.065449e+00	4.309389e-01	1.784669e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.851214e+00	2.633137e-01	1.455207e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.892836e+00	3.793113e-01	2.815691e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.950880e+00	3.485008e-01	3.505922e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.017157e+00	2.468363e-01	3.464234e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.369662e+00	1.601550e-01	2.951357e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.318387e-01	7.973565e-02	2.168532e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.371120e-01	2.216307e-02	1.532423e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.005393e-01	0.000000e+00	9.276776e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.441905e-02	2.103537e-03	7.728967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.312201e+00	1.101661e+00	1.333640e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.834456e+00	2.197664e+00	2.129810e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.011157e+00	2.135611e+00	1.975666e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.116215e+01	1.870488e+00	8.985668e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.044585e+01	8.183685e-01	3.880909e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.552709e+00	6.140046e-01	5.676235e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.902364e+00	6.553415e-01	3.634824e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.759124e+00	4.973698e-01	5.669446e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.176803e+00	2.790430e-01	5.700494e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.174431e+00	1.151546e-01	4.278960e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.728665e-01	1.944302e-02	3.562047e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.107423e-02	5.356313e-04	1.493679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.235136e-01	1.355742e-01	2.210566e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.641807e+00	4.956479e-01	6.293813e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.185545e+00	5.271233e-01	1.450539e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.248171e+00	4.230822e-01	6.115664e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.213741e+00	4.076954e-01	4.005048e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.191899e+00	2.008343e-01	3.856718e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.294020e-01	4.739238e-02	2.199424e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.504506e-01	0.000000e+00	1.154491e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.349753e-03	0.000000e+00	1.268284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.069884e+00	5.634630e-01	8.040950e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.851297e+00	9.028775e-01	1.237094e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.273581e+00	7.191894e-01	2.715167e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.882491e+00	4.130076e-01	8.286919e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.351747e+00	3.871502e-01	2.737720e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.290199e+00	1.800954e-01	2.747393e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.295510e-01	7.838111e-02	1.981770e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.890621e-01	4.984617e-04	1.141147e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.975847e-02	0.000000e+00	1.557020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.246788e+01	1.228277e+01	1.242463e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.000991e+01	4.143046e+00	3.464383e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.177745e+01	1.029979e+00	6.253836e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.801776e+00	6.246323e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.585814e+00	4.514270e-01	3.062984e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.259813e+00	1.529466e-01	4.702980e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.834401e-01	3.959477e-02	3.180199e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.097613e-02	0.000000e+00	1.934928e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.511223e-01	1.242697e-01	2.776557e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.281764e-01	2.760706e-01	4.315486e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.365333e+00	3.975351e-01	5.216183e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.970656e+00	5.686396e-01	4.660686e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.646732e+00	5.966586e-01	3.121893e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.025546e+00	3.396946e-01	1.435051e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.250373e+00	2.719459e-01	6.887478e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.951190e+00	3.529736e-01	1.891116e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.435255e+00	3.565473e-01	2.985297e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.827459e+00	2.825436e-01	3.436514e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.195603e+00	1.717899e-01	3.177594e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.640769e-01	6.969577e-02	2.256444e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.882218e-01	2.700391e-03	1.502867e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.883081e-02	2.618083e-03	1.161110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.562669e+00	6.189023e-01	8.733352e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.857687e+00	1.055217e+00	1.038983e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.697850e+00	8.929662e-01	1.167412e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.180421e+00	8.080175e-01	8.111661e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.132178e+00	7.382346e-01	3.639870e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.640124e+00	5.388510e-01	7.643993e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.855009e+00	2.355995e-01	1.682502e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.062397e+00	3.601323e-01	1.639791e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.206586e+00	2.618319e-01	2.269661e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.423075e+00	1.986015e-01	2.532396e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.899760e-01	6.862284e-02	1.934468e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.562250e-01	7.285675e-03	1.497921e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.743331e-02	3.402148e-05	1.327059e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.449018e+01	1.240200e+01	1.065670e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.550535e+01	4.751852e+00	3.744969e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.540461e+01	3.181707e+00	1.483407e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.797850e+01	1.966682e+00	6.719205e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.168615e+01	1.034221e+00	9.633756e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.502989e+00	5.652491e-01	1.641666e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.074402e+00	5.720236e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.541350e+00	3.370118e-01	1.530229e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.548814e+00	3.040259e-01	3.592209e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.571857e+00	2.072088e-01	4.443540e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.820964e-01	4.231368e-02	3.656966e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.982988e-02	4.241138e-04	2.100721e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.462029e-01	2.888447e-01	1.693490e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.192164e+00	8.189076e-01	6.379261e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.628300e+00	1.019634e-01	2.070852e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.713873e+00	4.371522e-01	5.281095e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.689080e+00	3.444497e-01	5.437808e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.058680e-01	2.056195e-01	3.868174e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.082505e-01	9.678236e-02	1.803626e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.886603e-02	2.871345e-03	1.981465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.136568e+00	1.038311e+00	4.429186e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.561053e+00	1.798742e-01	7.204769e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.704304e+00	3.179652e-01	5.424577e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.504022e+00	2.398462e-01	4.040065e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.731433e-01	1.318984e-01	2.791613e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.357714e-01	8.526376e-02	1.173433e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.418374e-01	2.829770e-02	8.785315e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.228840e-03	9.604148e-04	7.557069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.198839e+00	2.997383e+00	1.064085e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.959065e+00	1.934441e-01	1.429184e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.085516e+00	4.489357e-01	1.096600e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.402774e+00	2.549592e-01	5.393102e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.215334e-02	1.336600e-02	3.894660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.712081e-02	2.735619e-02	4.803573e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.618401e-01	2.902884e-01	3.598384e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.436887e+00	6.819632e-01	6.818432e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.565023e+00	8.918102e-01	6.317664e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.504526e+00	7.377337e-01	2.754834e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.675930e+00	2.063116e-01	1.018864e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.402918e+00	3.110128e-01	1.694056e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.815577e+00	3.885731e-01	4.643785e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.187317e+00	3.647503e-01	4.787197e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.634051e+00	3.059904e-01	4.622563e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.018746e+00	2.008870e-01	4.377435e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.456860e-01	1.381788e-01	2.512294e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.087731e-01	6.258205e-02	1.593574e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.925772e-02	3.125856e-03	1.311372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.483775e-01	2.365345e-01	2.235884e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.000565e+00	1.119520e+00	9.326589e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.677127e+00	1.628006e+00	1.152795e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.750251e+00	1.522119e+00	8.222226e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.267986e+00	1.118944e+00	3.577165e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.756435e+00	1.564320e-01	3.411241e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.143138e+00	2.366426e-01	3.113672e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.416494e+00	3.174436e-01	4.168915e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.556379e+00	3.101778e-01	5.056531e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.891197e+00	2.638304e-01	4.347820e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.332280e+00	1.967198e-01	3.809290e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.169238e-01	1.305909e-01	3.421200e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.445833e-01	9.298541e-02	1.352220e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.709226e-01	4.969655e-02	1.104919e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.841538e-02	3.224365e-03	1.095252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.335740e+00	9.036782e-01	1.180510e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.878579e+00	3.010358e+00	2.408252e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.713096e+00	4.317238e+00	2.366049e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.051060e+01	3.671198e+00	1.337213e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.972314e+00	1.635971e+00	5.564754e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.848464e+00	3.696951e-01	6.256776e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.673649e+00	5.475823e-01	1.036241e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.864595e+00	5.231874e-01	1.032709e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.408507e+00	3.830085e-01	9.653609e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.581883e+00	2.733376e-01	6.007147e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.130032e-01	1.725201e-01	4.290356e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.522133e-02	7.547800e-03	2.604015e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.419853e-01	2.525148e-01	4.174929e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.359804e+00	5.866892e-01	7.288766e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.062205e+00	2.767801e-01	2.483862e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.715518e+00	4.503569e-01	2.248570e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.915981e+00	3.683562e-01	3.332920e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.025252e+00	2.257183e-01	3.789708e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.336754e-01	1.250356e-01	1.755299e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.463512e-01	2.945554e-02	1.197333e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.274430e-03	3.304417e-04	8.882179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.188648e+00	1.343138e+00	1.924985e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.261785e+00	1.022185e+00	1.352159e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.808240e+00	3.328666e-01	8.565693e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.924171e+00	3.915328e-01	1.130382e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.224865e+00	3.305263e-01	2.259352e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.287607e+00	2.007395e-01	2.882549e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.604457e-01	1.296489e-01	1.700552e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.800708e-01	7.371196e-02	1.126973e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.597910e-02	4.974306e-03	1.889635e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.032093e+02	1.584789e+01	1.934311e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.077116e+01	2.097691e+00	1.209886e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.720480e+00	6.281732e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.995733e+00	3.440958e-01	8.291375e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.566066e+00	2.850182e-01	2.524240e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.738075e+00	2.774640e-01	3.508093e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.219999e-01	1.731061e-01	3.623682e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.718823e-02	8.134403e-03	2.918346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.486355e-01	1.890350e-01	3.666017e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.276111e+00	4.537616e-01	7.638473e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.970089e+00	5.440290e-01	8.041270e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.569924e+00	6.005384e-01	5.450553e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.960266e+00	4.396315e-01	2.217512e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.056623e+00	2.389197e-01	2.160954e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.842266e+00	2.964236e-01	1.166117e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.559786e+00	3.543713e-01	2.172290e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.129756e+00	3.430261e-01	2.651898e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.621710e+00	2.952919e-01	3.288742e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.070454e+00	2.093621e-01	3.532915e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.421377e-01	1.357996e-01	2.272452e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.027223e-01	6.079218e-02	1.482400e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.937619e-02	3.234067e-03	1.283095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.978062e+00	1.286116e+00	1.858691e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.883005e+00	1.394148e+00	1.900614e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.525713e+00	1.167170e+00	1.230857e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.287832e+00	6.487600e-01	7.859244e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.326254e+00	5.582117e-01	1.887398e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.429104e+00	1.523437e-01	7.513259e-04
1.115000e-01	1.650000e-02	1.650000e-02	3.009899e+00	2.979287e-01	5.642293e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.629279e+00	3.463905e-01	1.599929e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.063019e+00	2.462814e-01	2.211986e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.411491e+00	1.954064e-01	2.425991e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.313959e-01	1.280677e-01	2.665207e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.547867e-01	7.489996e-02	1.343148e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.603938e-02	6.244955e-03	1.754146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.973274e+01	1.536867e+01	1.541632e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.043784e+01	3.317933e+00	3.917321e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.854072e+01	2.193649e+00	1.152526e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.247985e+01	1.256711e+00	2.036995e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.926444e+00	6.512081e-01	1.652642e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.584665e+00	5.228359e-01	7.127406e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.976720e+00	2.736912e-01	8.450472e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.175615e+00	2.681061e-01	4.031546e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.516105e+00	2.773174e-01	3.122746e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.945336e+00	2.868689e-01	4.068672e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.148504e+00	1.930474e-01	4.145727e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.104375e-02	1.022675e-02	3.130756e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.288597e-01	1.644576e-01	9.240273e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.020621e+00	7.513480e-01	3.938592e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.865069e+00	2.074172e-01	9.093064e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.042868e+00	3.696216e-01	4.785979e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.705074e+00	2.461966e-01	5.277943e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.275915e-01	1.227058e-01	2.708299e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.794480e-01	1.534527e-02	1.304070e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.090083e-02	1.119299e-03	1.963730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.215397e+00	5.983058e-01	2.480478e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.953900e+00	2.509870e-01	3.377379e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.696418e+00	2.694306e-01	3.443467e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.312313e+00	1.424070e-01	2.916407e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.083942e-01	6.926042e-02	1.486409e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.536452e-01	2.765911e-02	9.309498e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.826137e-02	3.392250e-03	6.286751e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.653191e-03	1.319709e-03	5.550814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.000550e+01	1.614013e+00	6.675991e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.750099e+00	2.975037e-01	4.838227e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.447153e+00	3.056018e-01	5.464704e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.931631e-01	1.094568e-01	3.236521e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.555695e-02	1.111666e-03	2.320594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.270286e-02	3.935608e-02	6.772339e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.749862e-01	2.196788e-01	2.622502e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.328010e+00	4.969868e-01	4.648782e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.344125e+00	6.807998e-01	4.461973e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.302434e+00	6.868063e-01	2.454252e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.802609e+00	2.896854e-01	2.861461e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.638843e+00	3.301459e-01	1.846401e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.073823e+00	3.714362e-01	3.893388e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.345995e+00	3.096580e-01	4.758760e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.593632e+00	2.154639e-01	4.418503e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.012619e+00	1.193722e-01	2.752733e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.700229e-01	4.208524e-02	2.079775e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.414812e-01	6.353264e-03	1.170237e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.288096e-02	1.263509e-03	9.382058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.394693e-01	1.899834e-01	1.988856e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.928776e+00	6.194146e-01	6.279680e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.760065e+00	1.066902e+00	8.025860e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.000441e+00	1.051381e+00	6.318162e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.366233e+00	5.766561e-01	3.110065e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.324910e+00	3.509068e-01	9.204557e-03
1.385000e-01	1.350000e-02	1.350000e-02	4.479926e+00	3.035281e-01	2.691515e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.557843e+00	3.356557e-01	2.522050e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.492099e+00	2.659977e-01	4.169991e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.745816e+00	1.830742e-01	3.062022e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.154558e+00	1.154606e-01	2.619300e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.653166e-01	7.008742e-02	1.710983e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.132468e-01	1.872214e-02	1.363980e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.852300e-01	3.992410e-03	6.980712e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.100345e-02	4.701759e-04	6.981868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.937048e+00	1.369200e+00	1.562813e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.663160e+00	2.510976e+00	2.468990e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.123477e+01	2.562949e+00	1.768992e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.218180e+01	1.577800e+00	8.225747e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.092264e+01	7.554968e-01	1.779303e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.025870e+00	6.258664e-01	3.479109e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.089100e+00	5.910404e-01	6.333054e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.199933e+00	4.011630e-01	5.210663e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.967914e+00	2.432834e-01	4.620982e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.083072e+00	9.752904e-02	3.915774e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.242581e-01	1.186634e-02	2.662752e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.739231e-02	5.770067e-04	1.474984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.528773e-01	1.851501e-01	2.255501e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.127374e+00	6.160401e-01	5.845527e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.376685e+00	3.908287e-01	1.503590e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.962234e+00	4.283722e-01	2.587027e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.925712e+00	3.314097e-01	4.275412e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.034020e+00	1.417368e-01	2.984605e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.491071e-01	2.633034e-02	1.844035e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.160443e-01	6.176515e-03	1.095507e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.971442e-03	1.121751e-03	7.881873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.191413e+00	9.545459e-01	8.981244e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.358391e+00	1.257819e+00	1.079271e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.239288e+00	5.221298e-01	1.660320e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.265659e+00	3.490937e-01	2.210185e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.077492e+00	2.987975e-01	3.248877e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.138275e+00	1.447176e-01	2.577640e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.399441e-01	7.206629e-02	1.290373e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.918748e-01	4.720473e-03	9.714145e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.742361e-02	8.838069e-04	1.402171e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.094120e+01	1.439826e+01	1.191203e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.055740e+01	3.476796e+00	2.982081e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.035520e+01	5.772563e-01	4.625931e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.470425e+00	5.051163e-01	4.565603e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.265491e+00	3.262929e-01	3.758292e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.300388e+00	1.575339e-01	3.524692e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.996286e-01	4.228546e-02	2.612883e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.927505e-02	6.423188e-04	1.781495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.594427e-01	1.926225e-01	2.769681e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.085273e+00	4.131797e-01	4.672257e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.666556e+00	4.935404e-01	5.731575e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.346876e+00	6.055167e-01	4.579365e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.974638e+00	6.427552e-01	2.052231e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.266031e+00	2.749124e-01	5.267076e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.160878e+00	3.191733e-01	7.119646e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.763237e+00	3.517320e-01	3.077482e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.187579e+00	3.042659e-01	3.616937e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.598329e+00	2.236665e-01	3.354628e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.027952e+00	1.261509e-01	2.910817e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.690855e-01	4.319925e-02	2.032648e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.425929e-01	7.247076e-03	1.121960e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.393848e-02	2.036802e-03	1.005474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.484801e+00	9.152834e-01	8.978533e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.109724e+00	1.131982e+00	1.104483e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.124171e+00	1.365619e+00	9.129283e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.042600e+00	9.835982e-01	6.218489e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.411226e+00	6.422818e-01	2.267756e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.428584e+00	2.211789e-01	1.600743e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.529497e+00	3.491258e-01	1.463988e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.709620e+00	2.628092e-01	2.268066e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.996291e+00	2.089900e-01	2.594892e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.256491e+00	1.200204e-01	2.514130e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.273027e-01	5.593159e-02	1.740457e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.416452e-01	6.060021e-03	1.138120e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.523573e-02	9.663761e-04	1.183707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.003129e+01	1.485543e+01	9.972561e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.926438e+01	5.362179e+00	3.271505e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.610995e+01	2.755083e+00	2.244517e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.720126e+01	1.327498e+00	8.937669e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.059660e+01	5.322221e-01	5.332481e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.895193e+00	5.469909e-01	8.341706e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.631030e+00	4.218342e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.159776e+00	2.454160e-01	2.541806e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.340113e+00	2.654211e-01	3.401662e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.534400e+00	1.849058e-01	3.694131e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.733992e-01	3.651004e-02	3.104834e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.709636e-02	9.077341e-04	1.903225e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.185315e-01	3.086442e-01	1.938447e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.234028e+00	7.574539e-01	6.373095e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.585216e+00	1.500895e-01	1.559345e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.627276e+00	4.586608e-01	5.293939e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.641858e+00	3.483450e-01	5.500684e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.930261e-01	2.034348e-01	3.286214e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.701607e-01	8.861536e-02	1.860828e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.749412e-02	2.645800e-03	1.786857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.294238e+00	1.024362e+00	4.763677e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.489518e+00	1.768130e-01	7.232782e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.650356e+00	3.408030e-01	5.351332e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.439492e+00	2.417712e-01	4.015218e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.917378e-01	1.368486e-01	2.143716e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.648322e-01	6.527497e-02	1.580287e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.467233e-01	2.926778e-02	6.980801e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.059697e-03	9.705872e-04	7.316165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.448525e+00	2.875081e+00	1.127955e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.891097e+00	2.091958e-01	1.404462e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.042032e+00	4.688659e-01	9.912277e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.334424e+00	2.576745e-01	5.167741e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.788002e-02	1.252408e-02	3.837468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.956547e-02	2.820507e-02	5.361792e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.884735e-01	2.953422e-01	4.064728e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.598427e+00	7.766037e-01	7.425736e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.683446e+00	8.516696e-01	6.339005e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.536357e+00	6.580374e-01	2.410002e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.727015e+00	2.122681e-01	1.207901e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.357258e+00	3.606351e-01	2.586360e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.768441e+00	4.159886e-01	4.350824e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.111650e+00	3.681917e-01	5.420787e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.540990e+00	3.018400e-01	4.780313e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.007116e+00	2.054546e-01	3.656359e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.997332e-01	1.272363e-01	2.656778e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.952987e-01	6.141935e-02	1.484280e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.697181e-02	2.594449e-03	1.414963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.589004e-01	2.155938e-01	2.461241e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.152150e+00	1.197317e+00	1.068113e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.875930e+00	1.683842e+00	1.253328e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.932894e+00	1.476943e+00	8.302605e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.282436e+00	8.886761e-01	3.346037e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.902992e+00	3.028521e-01	2.060426e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.236650e+00	2.934127e-01	2.481795e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.315223e+00	3.453413e-01	4.770878e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.441398e+00	3.145476e-01	5.121128e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.833563e+00	2.800099e-01	4.685160e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.267099e+00	1.985501e-01	3.815084e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.279079e-01	1.346230e-01	2.741773e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.092937e-01	8.769177e-02	1.692975e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.481000e-01	4.269465e-02	1.019208e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.734625e-02	3.029304e-03	1.080628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.508287e+00	9.591920e-01	1.287379e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.241134e+00	3.124033e+00	2.672623e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.267613e+00	4.594231e+00	2.589393e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.071865e+01	3.418674e+00	1.275792e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.962969e+00	1.495272e+00	4.273349e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.902148e+00	4.426220e-01	5.867644e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.622669e+00	6.117158e-01	1.033810e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.674971e+00	5.206183e-01	1.133084e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.445894e+00	4.079390e-01	8.205419e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.499652e+00	2.782050e-01	6.225081e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.411441e-01	1.612969e-01	4.143672e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.306953e-02	7.117874e-03	2.471227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.824343e-01	2.550388e-01	4.553537e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.406671e+00	5.984021e-01	7.397005e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.135981e+00	2.822407e-01	1.120819e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.699159e+00	4.530262e-01	2.294637e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.821084e+00	3.702487e-01	3.990158e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.020561e+00	2.273163e-01	3.099321e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.680872e-01	1.094035e-01	1.955065e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.495573e-01	3.135462e-02	9.591107e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.124870e-03	2.611964e-04	7.696152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.430613e+00	1.273649e+00	2.135300e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.416909e+00	1.130781e+00	1.283670e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.793893e+00	3.226506e-01	1.118143e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.945608e+00	3.639668e-01	8.624655e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.205935e+00	3.626012e-01	2.044227e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.279198e+00	2.120478e-01	2.750364e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.915563e-01	1.177920e-01	1.906676e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.470117e-01	6.167967e-02	1.218593e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.678485e-02	5.191383e-03	1.647609e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.099422e+02	1.776394e+01	1.987896e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.031743e+01	1.915635e+00	1.326391e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.596369e+00	5.360056e-01	1.191962e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.809228e+00	2.135155e-01	1.724874e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.576941e+00	3.210514e-01	1.925872e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.681240e+00	2.869141e-01	3.572092e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.025924e-01	1.740085e-01	3.363998e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.533847e-02	7.794075e-03	2.813745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.920813e-01	1.969778e-01	4.071212e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.332305e+00	4.410125e-01	7.875204e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.020545e+00	5.502607e-01	7.849188e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.617096e+00	5.644388e-01	5.301750e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.052446e+00	4.613072e-01	1.754375e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.061591e+00	2.795749e-01	5.039226e-04
2.500000e-01	2.000000e-02	2.000000e-02	2.909412e+00	3.824573e-01	1.017819e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.501074e+00	3.617179e-01	2.506747e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.044646e+00	3.513610e-01	3.606208e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.588021e+00	2.993626e-01	3.094676e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.043153e+00	2.115928e-01	3.092942e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.075006e-01	1.276631e-01	2.168748e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.930008e-01	6.075107e-02	1.341869e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.783102e-02	2.849186e-03	1.332952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.259486e+00	1.182866e+00	2.040667e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.005906e+00	1.371496e+00	1.995120e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.691189e+00	1.154324e+00	1.187265e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.460646e+00	7.695774e-01	6.108951e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.357498e+00	5.294844e-01	1.759169e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.436608e+00	2.019315e-01	2.322496e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.993580e+00	3.489373e-01	6.203268e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.571900e+00	2.884101e-01	1.469983e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.000624e+00	2.600160e-01	2.586847e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.404968e+00	2.083837e-01	2.376846e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.284778e-01	1.310809e-01	2.120903e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.320573e-01	7.223189e-02	1.350284e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.373960e-02	5.720012e-03	1.820896e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.046915e+02	1.534351e+01	1.630786e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.024144e+01	3.714684e+00	3.385160e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.831236e+01	1.830591e+00	6.770478e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.219859e+01	1.336392e+00	1.684138e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.109315e+00	5.955248e-01	1.177862e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.502666e+00	4.091776e-01	6.503067e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.832131e+00	1.860015e-01	4.198599e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.086346e+00	2.643665e-01	2.205969e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.541776e+00	2.945121e-01	3.002989e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.871858e+00	2.890568e-01	4.178693e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.116716e+00	2.008322e-01	4.013810e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.932629e-02	9.974031e-03	2.988979e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.729561e-01	1.637944e-01	1.047754e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.101195e+00	7.506726e-01	4.274052e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.764028e+00	2.219398e-01	5.764445e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.008407e+00	3.962867e-01	3.918329e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.716466e+00	2.696105e-01	5.294757e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.480191e-01	1.125375e-01	2.950754e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.671290e-01	2.946002e-02	1.470072e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.293270e-02	1.438128e-03	1.668268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.356220e+00	5.692269e-01	2.858575e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.900792e+00	2.627517e-01	2.391494e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.706300e+00	2.985238e-01	3.173130e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.307462e+00	1.628978e-01	2.782679e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.429953e-01	5.615411e-02	1.616478e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.853481e-01	1.923016e-02	1.102549e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.320516e-02	4.251064e-03	6.171172e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.309503e-03	7.868709e-04	5.125733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.025027e+01	1.585278e+00	7.310750e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.666355e+00	3.402622e-01	4.751580e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.421066e+00	3.293971e-01	5.197042e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.937712e-01	1.058010e-01	3.548683e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.322127e-02	1.226045e-03	2.302235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.366445e-02	4.353169e-02	6.955213e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.735154e-01	1.937580e-01	2.712880e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.402779e+00	4.983715e-01	4.670936e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.491670e+00	6.900000e-01	4.535932e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.334133e+00	5.193707e-01	2.390999e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.769051e+00	3.130817e-01	8.034043e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.608077e+00	3.278747e-01	1.201170e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.036352e+00	3.766957e-01	3.409426e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.312261e+00	3.268652e-01	4.359872e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.562654e+00	2.226475e-01	4.283522e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.804758e-01	1.229357e-01	3.206582e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.388986e-01	5.494891e-02	2.025012e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.537388e-01	1.080053e-02	9.828663e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.101417e-02	7.628018e-04	1.101264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.660758e-01	1.867297e-01	2.300037e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.086018e+00	6.995384e-01	7.109596e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.806220e+00	9.348769e-01	9.031081e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.121778e+00	9.317224e-01	6.591585e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.531593e+00	6.520224e-01	2.359604e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.271531e+00	2.983472e-01	6.908734e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.428221e+00	3.391967e-01	1.809662e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.385958e+00	3.468550e-01	3.720997e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.555696e+00	2.970004e-01	2.719301e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.755733e+00	2.076532e-01	2.910619e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.159033e+00	1.293888e-01	2.316610e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.092206e-01	6.261770e-02	1.805815e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.886086e-01	1.951193e-02	1.243696e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.864723e-01	8.727762e-03	6.986353e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.063054e-02	6.603189e-04	6.664100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.299791e+00	1.547488e+00	1.751561e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.184871e+00	2.672098e+00	2.655009e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.156032e+01	2.464437e+00	1.970512e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.259615e+01	1.831665e+00	6.455073e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.063437e+01	6.155790e-01	3.735619e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.874717e+00	7.202738e-01	4.889053e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.028006e+00	6.198166e-01	5.645800e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.207985e+00	4.350058e-01	5.170071e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.863192e+00	2.387778e-01	4.155355e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.035566e+00	9.444734e-02	3.917387e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.040531e-01	1.818628e-02	2.824762e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.766222e-02	1.115412e-03	1.318465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.710880e-01	1.762262e-01	2.672303e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.163184e+00	6.064460e-01	6.169570e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.342441e+00	3.340703e-01	2.109909e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.973781e+00	4.583856e-01	2.030945e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.898801e+00	3.246770e-01	4.172272e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.031786e+00	1.641970e-01	3.097029e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.455505e-01	3.806576e-02	1.687338e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.169398e-01	7.003684e-03	9.452650e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.992769e-03	5.743672e-04	7.941576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.300437e+00	8.684399e-01	9.839331e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.463434e+00	1.189708e+00	1.147155e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.177483e+00	4.652069e-01	1.817249e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.307544e+00	4.035383e-01	1.499195e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.124676e+00	3.349957e-01	2.785053e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.160954e+00	1.518443e-01	2.308891e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.804581e-01	5.016258e-02	1.519584e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.460639e-01	1.830589e-02	1.063849e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.406766e-02	9.221152e-04	1.349496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.436975e+01	1.444091e+01	1.348213e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.080147e+01	3.403512e+00	2.852653e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.002803e+01	5.016171e-01	3.428268e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.286808e+00	5.070554e-01	2.055545e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.397368e+00	3.593369e-01	2.916257e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.179294e+00	1.399754e-01	3.722446e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.894112e-01	3.619865e-02	2.503018e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.987698e-02	6.939220e-04	1.653340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.616634e-01	1.670187e-01	3.039087e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.137232e+00	4.028266e-01	4.820920e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.712686e+00	4.806017e-01	5.552618e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.373536e+00	5.329200e-01	4.641495e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.969663e+00	4.906098e-01	2.077792e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.290781e+00	3.067121e-01	5.632664e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.197998e+00	2.895014e-01	4.142156e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.759627e+00	3.586046e-01	2.041275e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.167560e+00	3.189478e-01	3.376104e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.553262e+00	2.262230e-01	3.829411e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.020057e+00	1.435653e-01	2.966577e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.403301e-01	5.566057e-02	2.029906e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.501737e-01	1.578276e-02	9.705973e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.150709e-02	7.534450e-04	1.136807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.635132e+00	8.201968e-01	9.989357e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.342819e+00	1.370590e+00	1.208597e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.035688e+00	1.020767e+00	9.558085e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.063810e+00	8.671538e-01	5.257495e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.429489e+00	5.943933e-01	2.184588e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.516185e+00	3.142411e-01	8.948243e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.569651e+00	2.882493e-01	1.146045e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.718371e+00	2.864611e-01	2.045746e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.986368e+00	2.762561e-01	2.494072e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.240128e+00	1.260525e-01	2.269800e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.873358e-01	5.896526e-02	1.761764e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.215438e-01	7.482153e-03	1.136098e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.277271e-02	9.372765e-04	1.168640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.176207e+01	1.350545e+01	1.138769e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.815311e+01	4.161553e+00	4.014512e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.606459e+01	2.315486e+00	1.403624e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.725749e+01	1.464203e+00	7.742454e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.080014e+01	8.220046e-01	4.781543e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.766597e+00	3.589632e-01	2.057172e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.474850e+00	3.784483e-01	2.595432e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.255985e+00	3.356911e-01	1.991808e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.365232e+00	2.921920e-01	3.131788e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.446357e+00	1.552420e-01	3.470983e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.676830e-01	5.665008e-02	3.135863e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.932124e-02	1.231584e-03	1.674405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.859785e-01	3.201081e-01	2.400611e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.490797e+00	6.171535e-01	6.187288e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.464960e+00	3.070667e-01	1.716030e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.362463e+00	4.519864e-01	5.173256e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.460094e+00	3.147135e-01	4.160451e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.027388e-01	1.877517e-01	2.318868e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.144783e-01	7.788792e-02	1.415077e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.320275e-02	2.113650e-03	1.336130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.703252e+00	9.018001e-01	5.263204e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.225031e+00	1.068838e-01	6.850476e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.457048e+00	3.428282e-01	4.111863e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.336351e+00	2.250218e-01	3.109038e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.191101e-01	1.257554e-01	1.723420e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.643080e-01	6.759171e-02	1.063790e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.335402e-01	2.914135e-02	5.801847e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.834972e-03	1.302555e-03	5.084010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.296767e+00	2.534062e+00	1.173047e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.456339e+00	2.692753e-01	1.308052e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.781830e+00	4.476834e-01	7.824009e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.233339e+00	2.304661e-01	3.743174e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.303727e-02	1.164950e-02	3.065922e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.799053e-02	3.200306e-02	6.425388e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.885007e-01	3.205702e-01	4.828236e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.819847e+00	6.880685e-01	8.320113e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.063014e+00	7.910522e-01	6.103688e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.831859e+00	5.462989e-01	1.364224e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.747163e+00	2.533532e-01	5.056501e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.201272e+00	4.097583e-01	3.271048e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.571365e+00	4.207974e-01	4.111815e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.896512e+00	3.485820e-01	4.760614e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.403581e+00	2.813804e-01	3.662839e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.934748e-01	1.915012e-01	3.024424e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.439347e-01	1.215886e-01	1.794085e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.485359e-01	5.316524e-02	1.049260e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.373143e-02	2.338634e-03	8.658702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.955186e-01	2.990731e-01	3.505533e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.672946e+00	1.242070e+00	1.346832e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.431666e+00	1.486169e+00	1.293420e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.524223e+00	1.304115e+00	7.890913e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.408041e+00	5.163400e-01	2.888139e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.874901e+00	1.983150e-01	1.560639e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.003389e+00	3.412397e-01	3.474228e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.114491e+00	3.646361e-01	4.203353e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.275194e+00	3.123944e-01	4.404548e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.673425e+00	2.511629e-01	3.889796e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.186718e+00	1.905556e-01	2.770948e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.786613e-01	1.308501e-01	1.858501e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.744789e-01	8.475678e-02	1.203883e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.342399e-01	4.361166e-02	7.725165e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.527674e-02	2.893297e-03	7.624348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.867160e+00	1.210528e+00	1.542361e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.423446e+00	3.554144e+00	3.099344e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.060646e+01	4.418919e+00	2.616770e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.182207e+01	2.848735e+00	1.155087e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.008852e+01	6.844774e-01	5.125203e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.595944e+00	5.616103e-01	8.426474e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.202709e+00	6.204649e-01	1.121066e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.456921e+00	5.147083e-01	8.613484e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.154903e+00	3.617930e-01	6.497378e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.391325e+00	2.502739e-01	4.079390e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.869761e-01	1.513369e-01	3.503819e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.947062e-02	6.615642e-03	1.875075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.764345e-01	2.490742e-01	5.330538e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.559040e+00	5.205795e-01	7.318364e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.175114e+00	2.703430e-01	5.420099e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.655197e+00	5.006780e-01	2.454293e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.690844e+00	3.508123e-01	3.377383e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.532270e-01	2.163225e-01	2.234893e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.335622e-01	1.044163e-01	1.478635e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.133255e-01	2.410326e-02	8.036921e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.890871e-03	4.732191e-04	5.011249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.391425e+00	1.212493e+00	2.491717e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.278028e+00	8.521342e-01	1.218948e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.630214e+00	1.887642e-01	2.464993e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.019968e+00	4.433008e-01	1.109267e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.177346e+00	3.304165e-01	1.888513e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.218994e+00	2.015614e-01	2.186224e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.753397e-01	1.174003e-01	1.282323e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.328714e-01	6.255221e-02	9.600706e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.313910e-02	4.778732e-03	1.351957e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.132553e+02	1.351971e+01	2.254995e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.946822e+01	1.471186e+00	6.341290e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.678892e+00	5.332334e-01	1.810479e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.914348e+00	2.978796e-01	9.786722e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.632397e+00	3.169004e-01	1.662619e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.599754e+00	2.657810e-01	3.206210e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.502636e-01	1.614413e-01	2.708819e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.178012e-02	7.448861e-03	2.266179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.383988e-01	1.956686e-01	4.395350e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.468175e+00	4.219131e-01	9.092399e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.237039e+00	5.344885e-01	8.239385e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.828317e+00	5.411744e-01	5.072414e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.115309e+00	3.190018e-01	1.909276e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.102595e+00	2.380991e-01	4.343928e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.935649e+00	4.558469e-01	1.179598e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.485895e+00	4.060255e-01	2.186937e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.958944e+00	3.496657e-01	2.918304e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.426056e+00	2.790863e-01	3.228529e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.663613e-01	2.024092e-01	2.405607e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.567721e-01	1.231422e-01	1.549767e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.497097e-01	5.364976e-02	9.680578e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.408178e-02	2.389300e-03	8.647838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.127542e+00	1.236384e+00	2.437473e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.806328e+00	1.310584e+00	2.140342e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.848670e+00	9.510170e-01	1.106070e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.341195e+00	5.528295e-01	6.315888e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.101588e+00	2.759047e-01	1.432657e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.402945e+00	2.177459e-01	9.785474e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.103301e+00	4.414594e-01	6.258001e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.619449e+00	3.624057e-01	1.393333e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.930891e+00	2.563893e-01	2.398844e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.272567e+00	1.892912e-01	2.510049e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.941323e-01	1.292273e-01	1.398591e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.045573e-01	7.062841e-02	1.062952e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.131232e-02	5.775803e-03	1.159355e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.121315e+02	1.322769e+01	1.742179e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.909251e+01	2.436514e+00	2.999490e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.770421e+01	1.286428e+00	9.341995e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.196509e+01	8.477067e-01	4.348749e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.903886e+00	3.742314e-01	1.056938e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.446734e+00	4.390226e-01	1.791130e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.926129e+00	3.416996e-01	9.979272e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.071513e+00	2.081220e-01	7.571474e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.545931e+00	3.065593e-01	2.453286e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.765040e+00	2.755442e-01	3.433874e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.052366e+00	1.852365e-01	3.088425e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.404956e-02	9.164930e-03	2.414882e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.029364e-01	1.879462e-01	1.458391e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.300779e+00	6.470144e-01	4.820250e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.763017e+00	1.676081e-01	1.116712e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.753839e+00	4.471947e-01	4.049121e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.530428e+00	2.592524e-01	3.905220e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.908388e-01	1.161759e-01	2.218800e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.150331e-01	2.364028e-02	1.028599e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.941122e-03	2.649464e-03	1.371827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.743920e+00	5.253576e-01	3.621486e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.582406e+00	1.366478e-01	2.121852e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.400956e+00	3.187514e-01	2.917832e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.251726e+00	1.695716e-01	2.147039e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.210553e-01	6.430820e-02	1.408671e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.219390e-01	2.621395e-02	7.087405e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.979035e-02	8.402019e-03	4.495708e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.526780e-03	8.562702e-04	4.896539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.089799e+01	1.370713e+00	8.298671e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.954535e+00	4.024791e-01	3.869159e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.324552e+00	3.394394e-01	4.167257e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.541973e-01	1.409176e-01	2.457453e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.140276e-02	2.913116e-03	2.112162e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.791774e-02	3.546273e-02	7.358787e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.344152e-01	2.144687e-01	3.243635e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.553438e+00	4.798571e-01	5.767408e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.736280e+00	6.311505e-01	5.096671e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.612894e+00	5.057389e-01	1.764210e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.939276e+00	1.963708e-01	4.594814e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.498210e+00	3.783626e-01	2.292165e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.849978e+00	4.077504e-01	3.825262e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.117016e+00	3.289048e-01	3.506837e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.436581e+00	2.196352e-01	3.305152e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.815213e-01	1.194344e-01	2.368082e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.942524e-01	5.042180e-02	1.578262e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.043030e-01	1.274088e-02	9.575638e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.011145e-02	1.423826e-03	8.048850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.886392e-01	1.737968e-01	2.813865e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.418055e+00	7.320621e-01	9.419554e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.428361e+00	8.854739e-01	1.084448e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.469446e+00	8.785710e-01	6.936858e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.830370e+00	5.097438e-01	1.993281e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.257482e+00	2.353171e-01	1.102910e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.233328e+00	3.877933e-01	2.567357e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.182927e+00	3.733762e-01	3.384087e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.301306e+00	2.927794e-01	2.368123e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.627278e+00	2.102302e-01	2.282501e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.102522e+00	1.354304e-01	1.836752e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.894772e-01	7.338746e-02	1.443936e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.910279e-01	2.957730e-02	1.017969e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.750758e-01	1.301288e-02	6.026976e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.039907e-02	1.029467e-03	5.697668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.658688e+00	1.591603e+00	2.125292e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.356764e+00	2.639010e+00	3.105139e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.297014e+01	2.339916e+00	2.077206e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.314342e+01	1.271891e+00	6.614707e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.047673e+01	5.540570e-01	4.589230e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.180117e+00	7.389278e-01	4.790552e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.668577e+00	6.226990e-01	5.111013e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.907102e+00	4.030605e-01	4.347120e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.761807e+00	2.453089e-01	3.841118e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.032050e+00	1.303851e-01	3.013628e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.837842e-01	5.070943e-02	2.078813e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.931620e-02	2.098104e-03	1.137133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.524378e-01	2.041867e-01	3.157065e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.322960e+00	5.581338e-01	6.838656e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.414208e+00	2.312355e-01	5.292077e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.879999e+00	5.137819e-01	2.312471e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.793768e+00	3.396199e-01	3.630092e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.496598e-01	1.482663e-01	2.550067e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.124313e-01	3.961572e-02	1.327521e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.387312e-02	1.558581e-02	8.480519e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.298134e-03	1.596729e-03	6.223931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.918998e+00	9.370745e-01	1.443122e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.766351e+00	1.101950e+00	1.344978e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.940470e+00	3.457210e-01	2.418156e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.207963e+00	4.990009e-01	1.283374e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.056172e+00	3.365331e-01	2.688536e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.123432e+00	1.571192e-01	2.048750e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.894112e-01	6.191291e-02	1.193443e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.686004e-01	1.248447e-02	8.012823e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.458846e-02	1.964418e-03	1.087895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.452220e+01	1.296040e+01	1.657044e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.772783e+01	2.476816e+00	2.762413e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.335695e+00	6.099501e-01	1.384519e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.228668e+00	4.945991e-01	4.168941e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.469706e+00	3.881010e-01	2.690234e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.244326e+00	1.670742e-01	2.965457e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.350324e-01	6.068850e-02	2.169443e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.939140e-02	1.938273e-03	1.435646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.697569e-01	1.666295e-01	3.111882e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.168120e+00	3.440303e-01	6.320615e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.858854e+00	4.850710e-01	6.590494e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.585327e+00	5.493425e-01	5.115664e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.179553e+00	4.697969e-01	1.902220e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.300136e+00	1.857220e-01	1.466391e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.174589e+00	3.704253e-01	7.151547e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.717462e+00	4.243642e-01	2.218251e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.089203e+00	3.488434e-01	3.056616e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.470027e+00	2.334838e-01	2.967677e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.412237e-01	1.328681e-01	2.284982e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.068289e-01	5.380417e-02	1.619742e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.048093e-01	1.295479e-02	9.618811e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.067025e-02	1.429097e-03	8.390965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.019572e+00	8.729518e-01	1.319776e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.995217e+00	1.153333e+00	1.693790e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.652060e+00	1.086569e+00	1.179861e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.228064e+00	7.632983e-01	7.386237e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.262454e+00	4.146105e-01	2.078521e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.267176e+00	2.105561e-01	2.202839e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.362083e+00	3.465127e-01	1.125741e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.654115e+00	3.371825e-01	2.026489e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.935736e+00	2.527927e-01	2.139251e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.231612e+00	1.624712e-01	1.894501e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.967830e-01	7.444953e-02	1.334674e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.239762e-01	1.659359e-02	9.127761e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.284455e-02	1.955983e-03	9.855549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.158508e+01	1.167765e+01	1.375859e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.899825e+01	3.987308e+00	2.959659e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.415941e+01	2.078322e+00	2.405381e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.573742e+01	9.978514e-01	1.060612e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.016076e+01	5.638626e-01	9.605157e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.327908e+00	3.336392e-01	5.630843e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.324389e+00	3.851294e-01	2.605596e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.137947e+00	3.429035e-01	1.644387e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.358092e+00	2.799505e-01	3.048315e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.518773e+00	2.104671e-01	2.867224e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.032601e-01	9.036269e-02	2.503098e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.562649e-02	2.316359e-03	1.686051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.046759e+00	3.439063e-01	2.339085e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.574974e+00	5.285927e-01	5.485286e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.269673e+00	2.855230e-01	2.150673e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.195072e+00	3.994889e-01	5.358999e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.367426e+00	2.845212e-01	3.594034e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.530120e-01	1.728888e-01	2.195484e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.137263e-01	7.541491e-02	1.262360e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.239047e-02	1.909710e-03	1.022717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.015668e+00	9.021079e-01	4.992303e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.046471e+00	6.285057e-02	6.446453e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.286179e+00	3.170912e-01	4.456993e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.249969e+00	2.041642e-01	2.714777e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.725709e-01	1.136053e-01	1.872596e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.642488e-01	6.965154e-02	8.297274e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.257556e-01	2.733747e-02	7.365276e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.147909e-03	3.423303e-03	4.834234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.871449e+00	2.536973e+00	1.158836e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.033428e+00	2.591593e-01	1.350401e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.646990e+00	4.278806e-01	7.253008e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.179856e+00	2.261957e-01	3.949440e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.204901e-02	1.190165e-02	2.655371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.350965e-02	5.008369e-02	8.106185e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.996558e-01	3.976985e-01	5.409247e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.224035e+00	8.110788e-01	7.936518e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.317111e+00	7.823168e-01	4.865800e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.796717e+00	3.935965e-01	7.224953e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.592051e+00	2.722763e-01	8.800284e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.959221e+00	3.748700e-01	4.129730e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.380413e+00	3.804221e-01	4.451301e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.789160e+00	3.172071e-01	4.455892e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.312405e+00	2.541537e-01	3.447371e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.535836e-01	1.751079e-01	2.735338e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.071261e-01	1.082481e-01	1.774741e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.402216e-01	5.057495e-02	7.464493e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.297322e-02	2.171626e-03	8.887577e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.904436e-01	4.121604e-01	3.923973e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.348490e+00	1.533145e+00	1.358357e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.131730e+00	1.658422e+00	1.214836e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.712193e+00	1.115641e+00	6.128607e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.407719e+00	4.016515e-01	2.713767e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.672781e+00	1.989887e-01	2.557083e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.758962e+00	3.170994e-01	4.001917e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.879033e+00	3.253839e-01	4.680680e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.201672e+00	2.953270e-01	3.884540e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.585128e+00	2.345707e-01	3.822036e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.140524e+00	1.797284e-01	2.471673e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.419692e-01	1.213037e-01	2.073914e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.464085e-01	7.780658e-02	1.331026e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.267698e-01	4.228390e-02	5.508905e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.490326e-02	2.903317e-03	7.865547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.393261e+00	1.536219e+00	1.823829e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.566419e+00	4.021729e+00	3.315505e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.176128e+01	4.826282e+00	2.543302e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.206121e+01	2.672296e+00	9.777236e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.994377e+00	4.287287e-01	7.721613e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.225170e+00	5.646115e-01	1.111903e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.959684e+00	6.124948e-01	9.448386e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.268108e+00	4.957070e-01	8.535922e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.122766e+00	3.568095e-01	6.185888e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.276430e+00	2.318783e-01	4.889191e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.417298e-01	1.475601e-01	2.597503e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.040610e-02	7.155517e-03	2.000985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.014609e+00	3.188035e-01	5.375197e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.732831e+00	4.884180e-01	6.113347e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.071673e+00	3.312053e-01	3.971258e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.484701e+00	4.113912e-01	2.667389e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.577093e+00	3.161466e-01	3.365424e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.894201e-01	1.961072e-01	2.077087e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.155795e-01	9.908421e-02	1.281726e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.111412e-01	2.334534e-02	8.116987e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.364331e-03	2.442480e-03	4.336461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.766292e+00	1.477004e+00	2.413962e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.522593e+00	8.139401e-01	1.063158e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.511969e+00	2.278637e-01	1.484159e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.847062e+00	3.525731e-01	1.596768e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.036781e+00	2.999873e-01	2.330808e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.171418e+00	1.876462e-01	1.863863e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.223582e-01	1.041963e-01	1.505040e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.190143e-01	5.937745e-02	8.199200e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.265633e-02	4.815749e-03	1.115556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.258082e+02	1.475619e+01	2.136421e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.867101e+01	1.288957e+00	5.606369e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.456703e+00	5.431189e-01	1.602718e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.688129e+00	1.795678e-01	1.051640e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.474911e+00	2.942521e-01	1.942909e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.538916e+00	2.591964e-01	3.316756e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.101332e-01	1.556027e-01	2.746992e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.293779e-02	7.910509e-03	1.882148e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.869083e-01	2.449181e-01	4.843715e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.791957e+00	5.355743e-01	9.114923e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.584630e+00	6.262319e-01	7.437653e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.976410e+00	4.365221e-01	3.918171e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.164045e+00	3.245084e-01	6.861874e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.970230e+00	2.382578e-01	2.596692e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.732178e+00	3.370667e-01	1.552153e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.330279e+00	3.499940e-01	2.712232e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.876170e+00	3.211386e-01	2.857830e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.333540e+00	2.515437e-01	3.166038e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.142210e-01	1.836774e-01	2.337772e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.271988e-01	1.119540e-01	1.564127e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.437586e-01	5.179095e-02	6.845037e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.356834e-02	2.314012e-03	8.503543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.404521e+00	1.404553e+00	2.441073e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.765809e+00	1.494948e+00	1.946040e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.163810e+00	8.996902e-01	1.005153e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.437078e+00	6.035592e-01	3.805074e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.101109e+00	3.101910e-01	1.960213e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.218124e+00	1.413432e-01	5.835522e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.843393e+00	2.573847e-01	1.315830e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.459544e+00	2.758189e-01	1.481788e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.903374e+00	2.530919e-01	1.877974e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.227071e+00	1.798831e-01	2.316531e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.444659e-01	1.172817e-01	1.641031e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.811212e-01	6.499551e-02	1.115070e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.981468e-02	5.593482e-03	9.604282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.221633e+02	1.426103e+01	1.632020e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.870655e+01	2.808626e+00	2.156537e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.747277e+01	1.171314e+00	4.094301e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.173634e+01	8.767083e-01	3.187151e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.701641e+00	4.689007e-01	2.209908e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.122708e+00	2.241215e-01	1.650604e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.697563e+00	1.866712e-01	2.109485e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.924194e+00	1.545223e-01	2.743851e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.477907e+00	2.970765e-01	2.125775e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.698674e+00	2.645910e-01	3.791356e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.007134e+00	1.808741e-01	2.702733e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.281559e-02	9.250258e-03	2.568154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.567154e-01	1.950536e-01	1.275558e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.602377e+00	6.835113e-01	3.771277e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.555081e+00	1.658204e-01	5.726347e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.446711e+00	3.582953e-01	4.446928e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.441822e+00	2.202360e-01	3.716787e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.797557e-01	8.280790e-02	2.372197e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.741996e-01	1.990651e-02	1.131631e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.842694e-03	2.655259e-03	1.321575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.140949e+00	5.455881e-01	2.879506e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.305840e+00	6.305117e-02	1.612402e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.282524e+00	2.794071e-01	2.872224e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.167830e+00	1.369276e-01	2.079165e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.601774e-01	4.760753e-02	1.530187e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.850909e-01	1.446086e-02	7.891396e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.661399e-02	1.026325e-02	5.302811e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.837902e-04	1.079171e-03	5.785312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.166356e+01	1.485376e+00	6.815499e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.548775e+00	3.738302e-01	3.770411e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.083634e+00	2.703497e-01	4.793477e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.840164e-01	1.034252e-01	2.495951e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.670705e-02	3.120146e-03	2.167253e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.110687e-02	4.299404e-02	1.022371e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.090796e-01	2.612215e-01	3.596435e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.911662e+00	5.477194e-01	5.526888e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.036243e+00	6.428286e-01	4.027647e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.815252e+00	5.455097e-01	5.874938e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.744720e+00	2.496464e-01	6.702466e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.361062e+00	3.842994e-01	2.446889e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.597133e+00	3.510771e-01	4.506392e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.934335e+00	2.666472e-01	3.754128e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.295099e+00	1.743775e-01	3.424880e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.099253e-01	9.556052e-02	2.385977e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.620501e-01	4.102959e-02	1.334559e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.855347e-01	1.437029e-02	9.101364e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.943892e-03	1.456883e-03	7.237323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.162331e-01	2.666204e-01	2.995632e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.319060e+00	9.389285e-01	9.457927e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.322538e+00	1.049336e+00	9.112832e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.075889e+00	8.702334e-01	4.501853e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.782665e+00	3.806152e-01	1.151441e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.015667e+00	2.562010e-01	7.331267e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.953027e+00	3.746687e-01	2.665649e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.952194e+00	3.157866e-01	2.807858e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.137150e+00	2.440310e-01	2.913093e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.449234e+00	1.561587e-01	2.835333e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.674467e-01	9.467309e-02	2.171067e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.397618e-01	5.416783e-02	1.272833e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.586781e-01	2.451433e-02	9.159590e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.544229e-01	1.027869e-02	6.795385e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.631372e-03	1.139447e-03	5.940078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.912939e+00	2.189627e+00	2.401471e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.133693e+01	3.137972e+00	3.163565e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.418112e+01	2.297167e+00	1.844303e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.329161e+01	1.161732e+00	4.188228e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.028914e+01	6.008050e-01	3.337549e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.866903e+00	6.984558e-01	3.946982e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.387881e+00	5.695079e-01	5.148820e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.662455e+00	3.665447e-01	5.158497e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.671575e+00	2.346575e-01	3.477657e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.576218e-01	1.028910e-01	3.005404e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.907902e-01	3.095316e-02	2.327762e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.455377e-02	1.789775e-03	1.223496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.082616e-01	2.397131e-01	3.066737e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.717088e+00	6.606409e-01	5.767076e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.381408e+00	1.855126e-01	4.819730e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.623897e+00	4.526264e-01	3.194429e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.615552e+00	2.579281e-01	3.917736e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.632155e-01	1.196571e-01	2.466336e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.843040e-01	3.558875e-02	1.313265e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.575123e-02	1.642411e-02	7.295559e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.920766e-04	1.120581e-03	6.585354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.856920e+00	1.129623e+00	1.312751e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.455602e+00	1.160523e+00	1.200073e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.986879e+00	3.958590e-01	1.856371e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.971868e+00	4.201767e-01	1.745084e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.884396e+00	2.958804e-01	3.200951e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.037578e+00	1.126576e-01	2.021429e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.214992e-01	4.278714e-02	1.363372e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.541818e-01	1.372197e-02	7.552237e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.053864e-02	2.369840e-03	1.239943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.090513e+02	1.477445e+01	1.496636e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.815731e+01	2.371987e+00	1.968743e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.786931e+00	5.868044e-01	5.866506e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.959197e+00	4.607997e-01	5.127538e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.330993e+00	3.374076e-01	2.582295e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.174297e+00	1.331084e-01	3.242816e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.210419e-01	3.921548e-02	2.454543e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.481340e-02	2.281086e-03	1.574071e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.823981e-01	2.024259e-01	3.374806e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.453202e+00	4.420180e-01	5.744842e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.171177e+00	5.370877e-01	5.982876e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.899473e+00	6.141986e-01	3.916273e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.302713e+00	4.321165e-01	8.627014e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.328623e+00	2.264834e-01	2.616132e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.006784e+00	3.416840e-01	1.523591e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.514580e+00	3.444356e-01	2.793457e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.918711e+00	2.769597e-01	3.224768e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.336183e+00	1.816840e-01	3.590830e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.667582e-01	1.054222e-01	2.230476e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.645444e-01	3.832987e-02	1.461012e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.953737e-01	2.231570e-02	8.166419e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.353768e-03	1.453229e-03	7.476082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.900355e+00	1.068511e+00	1.454966e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.933708e+00	1.203182e+00	1.571998e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.343965e+00	1.189041e+00	9.337104e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.590098e+00	9.212665e-01	4.941737e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.455213e+00	4.951315e-01	1.473914e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.193412e+00	2.629798e-01	1.097298e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.237487e+00	3.312654e-01	1.134679e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.414091e+00	2.382537e-01	2.588460e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.796304e+00	2.041985e-01	2.388634e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.125761e+00	1.148487e-01	2.178995e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.606689e-01	6.684287e-02	1.267274e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.938775e-01	1.754697e-02	8.957565e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.834193e-02	1.888992e-03	1.058128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.033951e+02	1.393180e+01	1.253916e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.975871e+01	4.533095e+00	3.420637e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.406376e+01	1.819753e+00	1.414064e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.539129e+01	8.811109e-01	1.138390e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.002796e+01	8.802588e-01	6.834159e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.415577e+00	5.949856e-01	1.989713e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.191276e+00	3.260963e-01	1.083000e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.989902e+00	2.677641e-01	1.529340e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.087372e+00	2.017436e-01	3.679018e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.345749e+00	1.823957e-01	3.374796e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.072079e-01	4.353084e-02	2.607294e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.510118e-02	2.294289e-03	1.537707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.286661e+00	3.789166e-01	3.249089e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.713610e+00	4.528327e-01	5.487540e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.111766e+00	4.879107e-01	3.707753e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.942913e+00	4.237750e-01	4.439427e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.181105e+00	2.682123e-01	3.314585e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.524429e-01	1.438610e-01	1.884521e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.542172e-01	5.261151e-02	1.151592e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.870274e-03	1.434050e-03	9.116680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.493842e+00	7.906196e-01	5.707126e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.776050e+00	1.615513e-01	3.851854e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.117473e+00	3.525465e-01	3.349004e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.135840e+00	1.971062e-01	2.309554e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.512405e-01	8.635843e-02	1.794025e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.177066e-01	4.628102e-02	9.410538e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.133425e-01	2.350486e-02	4.557706e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.998688e-03	7.353376e-04	5.104188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.080675e+01	2.052211e+00	1.191880e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.564294e+00	4.393720e-01	9.284445e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.476774e+00	4.180073e-01	5.233006e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.038919e+00	1.779104e-01	3.264891e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.942633e-02	8.998221e-03	2.731939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.444894e-02	4.072936e-02	1.046830e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.098396e-01	4.251406e-01	7.667999e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.467880e+00	7.937007e-01	9.574772e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.800081e+00	8.056196e-01	4.393641e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.019567e+00	2.628619e-01	8.733556e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.621294e+00	4.522320e-01	1.721013e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.780812e+00	4.637913e-01	4.554520e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.184222e+00	4.205146e-01	3.924337e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.624060e+00	3.319068e-01	4.040000e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.129688e+00	2.357343e-01	3.169898e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.353035e-01	1.537043e-01	2.395682e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.483639e-01	9.758041e-02	1.385491e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.871669e-01	3.849834e-02	9.074122e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.566717e-03	1.544232e-03	7.040808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.288665e-01	4.550631e-01	6.495229e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.934633e+00	1.611203e+00	1.906928e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.688790e+00	1.457379e+00	1.276971e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.240069e+00	8.975606e-01	5.158504e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.701434e+00	2.585581e-01	2.194157e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.715238e+00	4.116262e-01	2.202363e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.682345e+00	4.393374e-01	3.450435e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.677491e+00	3.800306e-01	4.365522e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.992038e+00	3.100048e-01	3.826284e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.433957e+00	2.308518e-01	2.649730e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.890086e-01	1.623544e-01	2.228705e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.477592e-01	1.073404e-01	1.694677e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.943668e-01	6.780483e-02	1.152904e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.939905e-01	2.878339e-02	7.564821e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.231278e-02	2.350638e-03	6.890243e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.782228e+00	1.676201e+00	2.333511e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.233837e+00	4.583694e+00	4.148223e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.336411e+01	4.356074e+00	2.637276e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.320116e+01	2.092009e+00	6.618459e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.943167e+00	5.227596e-01	9.203975e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.959338e+00	7.300891e-01	9.818966e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.471405e+00	6.466466e-01	9.970090e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.992120e+00	4.920446e-01	6.297661e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.993819e+00	3.379416e-01	4.554581e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.165323e+00	1.983324e-01	3.752710e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.169274e-01	1.164534e-01	2.624015e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.140472e-02	5.045623e-03	1.794625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.086760e+00	3.562764e-01	7.674784e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.797263e+00	4.684176e-01	6.225093e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.273677e+00	4.870924e-01	1.735782e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.443998e+00	5.050858e-01	2.845736e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.429579e+00	3.187432e-01	3.331332e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.065463e-01	1.757289e-01	1.990784e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.523513e-01	7.876342e-02	1.234888e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.162101e-02	1.778983e-02	5.918176e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.391447e-03	4.697381e-04	3.223271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.608270e+00	1.660258e+00	3.344679e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.103874e+00	6.782660e-01	8.964483e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.658694e+00	3.176674e-01	3.243516e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.043764e+00	4.678092e-01	1.281639e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.013113e+00	3.523832e-01	1.934137e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.036639e+00	1.742648e-01	2.106705e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.553405e-01	9.337341e-02	1.470262e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.075255e-01	4.474783e-02	7.770098e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.915335e-02	3.737359e-03	1.156935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.297410e+02	1.518608e+01	2.435477e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.884527e+01	1.488567e+00	1.100945e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.617612e+00	4.716765e-01	1.077392e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.737689e+00	1.994529e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.476497e+00	3.392422e-01	1.880098e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.509470e+00	2.576990e-01	3.075802e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.682430e-01	1.024549e-01	2.622582e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.490672e-02	6.059538e-03	1.943164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.571898e-01	2.278290e-01	6.331503e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.834862e+00	5.179313e-01	1.168548e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.700803e+00	6.416833e-01	8.716832e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.097897e+00	4.427983e-01	4.199823e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.320608e+00	2.597493e-01	5.476531e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.188987e+00	4.583355e-01	6.693841e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.881197e+00	5.210105e-01	1.645771e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.313910e+00	4.243574e-01	3.018819e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.743736e+00	3.500031e-01	3.234966e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.225903e+00	2.538247e-01	2.776466e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.108608e-01	1.697449e-01	2.133025e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.642350e-01	1.005132e-01	1.438867e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.874910e-01	3.997672e-02	8.518799e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.993376e-03	1.779201e-03	6.783429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.307307e+00	1.603193e+00	3.536471e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.047376e+00	1.458479e+00	2.203770e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.093448e+00	8.336603e-01	1.072965e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.156047e+00	3.901083e-01	2.850756e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.080740e+00	2.096277e-01	3.044977e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.425133e+00	3.461821e-01	9.911994e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.103012e+00	4.775077e-01	9.924599e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.522615e+00	3.889668e-01	1.512753e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.785531e+00	2.689597e-01	2.322715e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.143229e+00	1.802437e-01	1.890267e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.666005e-01	1.086310e-01	1.563564e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.320490e-01	5.053708e-02	1.129618e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.427357e-02	4.104897e-03	1.150507e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.280253e+02	1.398034e+01	2.137197e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.717317e+01	1.637864e+00	1.038657e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.774263e+01	1.295033e+00	8.910433e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.201172e+01	1.046317e+00	6.683344e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.922320e+00	6.400305e-01	3.213922e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.500025e+00	3.328370e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.727337e+00	2.562487e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.861010e+00	1.971784e-01	5.364633e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.365226e+00	3.173988e-01	2.363020e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.682950e+00	2.716149e-01	3.121163e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.488372e-01	1.610854e-01	2.558099e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.992938e-02	6.133087e-03	2.472999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.054075e+00	2.599498e-01	2.342287e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.623899e+00	5.228990e-01	5.372991e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.487372e+00	4.006317e-01	1.962983e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.269884e+00	4.672775e-01	4.390740e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.254032e+00	2.396159e-01	3.514953e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.382505e-01	1.141869e-01	1.732871e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.366826e-01	2.286209e-02	9.291767e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.802005e-03	3.132848e-03	1.057621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.410177e+00	5.043033e-01	4.644155e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.111705e+00	1.410501e-01	1.167164e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.155145e+00	3.433465e-01	2.530297e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.088730e+00	1.646039e-01	1.863656e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.270594e-01	6.378229e-02	1.359369e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.653194e-01	2.600149e-02	6.713340e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.970991e-02	1.104296e-02	4.049681e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.246859e-03	1.170779e-03	3.949842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.206465e+01	1.249507e+00	9.319529e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.185232e+00	5.295542e-01	2.894977e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.059376e+00	3.247375e-01	3.837267e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.625451e-01	9.330478e-02	2.889584e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.000729e-02	4.375844e-03	1.641951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.639869e-02	2.830430e-02	1.039537e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.296334e-01	2.759709e-01	5.365784e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.064764e+00	5.783140e-01	8.294970e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.388062e+00	6.796578e-01	5.620885e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.126274e+00	5.312113e-01	5.153142e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.839135e+00	4.030958e-01	1.643907e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.190235e+00	5.124872e-01	3.468495e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.408386e+00	4.377506e-01	4.059763e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.761245e+00	3.284477e-01	3.729925e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.216571e+00	2.192032e-01	2.910871e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.408939e-01	1.321249e-01	1.878679e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.842731e-01	4.855214e-02	1.541172e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.466912e-01	1.680162e-02	9.215818e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.304979e-03	1.782084e-03	7.039267e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.149157e-01	2.351444e-01	5.143337e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.510118e+00	8.705035e-01	1.650855e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.791173e+00	1.071197e+00	1.343773e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.376242e+00	7.543187e-01	5.955843e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.970270e+00	3.506652e-01	2.911169e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.001358e+00	4.746217e-01	1.407445e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.815148e+00	4.941891e-01	2.719365e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.801035e+00	4.147220e-01	2.898959e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.057503e+00	3.235345e-01	2.226711e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.397638e+00	2.057699e-01	2.427063e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.408007e-01	1.433282e-01	1.712272e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.781642e-01	6.986673e-02	1.323264e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.230291e-01	3.089934e-02	1.032263e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.465590e-01	1.246895e-02	5.412961e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.894453e-03	1.386788e-03	5.606933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.006777e+00	1.927868e+00	3.181449e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.200215e+01	2.738319e+00	4.151747e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.540137e+01	2.422795e+00	2.103919e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.391352e+01	1.246903e+00	5.018647e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.857308e+00	7.625471e-01	6.505465e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.509379e+00	8.364072e-01	3.875609e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.193793e+00	6.583558e-01	3.973890e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.698943e+00	4.315372e-01	3.562632e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.570417e+00	2.782641e-01	3.188417e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.702909e-01	1.110625e-01	2.846871e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.435738e-01	4.044650e-02	2.169632e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.432913e-02	2.076452e-03	1.075850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.298256e-01	2.519198e-01	4.885535e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.708179e+00	5.927755e-01	7.693660e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.494303e+00	3.816046e-01	4.373456e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.669746e+00	5.937299e-01	3.233733e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.597531e+00	3.373694e-01	3.754425e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.895769e-01	1.401452e-01	2.362175e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.169976e-01	3.811136e-02	1.263148e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.191145e-02	2.009089e-02	6.214517e-02
8.200000e-01	1.800000e-01	1.800000e-01	-7.028448e-04	1.353265e-03	5.793566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.572808e+00	1.202866e+00	2.400032e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.444539e+00	1.118187e+00	1.375335e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.573165e+00	3.795474e-01	1.701455e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.975376e+00	5.706152e-01	2.536134e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.979950e+00	3.498489e-01	2.634731e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.043431e+00	1.690468e-01	1.794190e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.730863e-01	5.518183e-02	1.414156e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.446962e-01	2.221742e-02	6.257482e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.278663e-02	2.481006e-03	8.996933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.205863e+02	1.630206e+01	2.221274e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.481807e+01	1.865452e+00	1.752462e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.331736e+00	8.566614e-01	1.522504e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.045531e+00	5.350627e-01	2.795348e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.426965e+00	3.989274e-01	2.620829e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.066701e+00	1.332352e-01	3.563414e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.265174e-01	6.030586e-02	2.132164e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.493990e-02	2.801399e-03	1.273153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.271860e-01	1.813602e-01	4.454833e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.469715e+00	4.522310e-01	8.632953e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.307853e+00	5.945171e-01	8.504965e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.043969e+00	6.245687e-01	5.261566e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.453534e+00	4.622987e-01	1.015367e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.461996e+00	3.290187e-01	4.002762e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.985211e+00	4.582079e-01	2.254954e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.478327e+00	4.698424e-01	2.875243e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.854512e+00	3.510159e-01	3.458322e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.298801e+00	2.422373e-01	3.152910e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.333303e-01	1.587097e-01	2.050768e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.096329e-01	5.305605e-02	1.528671e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.476644e-01	1.696352e-02	1.013239e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.683603e-03	1.810350e-03	7.577297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.353685e+00	1.136335e+00	2.284094e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.671007e+00	1.292255e+00	2.414997e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.711191e+00	1.377340e+00	1.215181e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.572433e+00	7.117476e-01	6.076914e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.186161e+00	4.408035e-01	2.652349e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.932934e+00	3.374867e-01	1.368929e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.123437e+00	3.978744e-01	2.072959e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.507792e+00	4.261554e-01	2.591438e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.815614e+00	3.134269e-01	2.163215e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.107055e+00	1.567992e-01	1.916009e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.059081e-01	7.386228e-02	1.272617e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.777483e-01	2.186893e-02	9.099286e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.832020e-02	2.146492e-03	9.936282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.146580e+02	1.461964e+01	1.835937e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.617947e+01	3.414981e+00	3.807771e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.127568e+01	1.279086e+00	1.887069e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.409768e+01	4.935471e-01	3.200383e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.113686e+00	5.275819e-01	1.349755e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.016571e+00	4.640806e-01	2.303461e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.113559e+00	5.090731e-01	1.647596e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.913808e+00	3.697879e-01	2.592333e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.405276e+00	3.892899e-01	2.389736e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.430200e+00	2.444219e-01	2.909473e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.182979e-01	5.747207e-02	2.810332e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.288636e-02	2.892611e-03	1.398911e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.515526e+00	3.905111e-01	3.130949e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.747263e+00	3.474203e-01	4.877647e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.856728e+00	4.336544e-01	3.728965e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.746987e+00	3.654035e-01	4.428126e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.088587e+00	2.352681e-01	3.123495e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.087122e-01	1.437040e-01	1.424011e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.254873e-01	5.706537e-02	8.360912e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.791143e-03	1.236659e-03	9.326370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.782860e+00	7.597733e-01	5.463485e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.583357e+00	1.551890e-01	4.092533e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.943445e+00	3.164953e-01	3.282313e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.054024e+00	1.834425e-01	2.175794e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.786692e-01	9.354532e-02	1.294363e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.792892e-01	5.076412e-02	7.714246e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.098638e-01	2.532579e-02	4.627620e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.981103e-03	8.189364e-04	4.548865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.133002e+01	1.986430e+00	1.187827e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.247386e+00	4.210629e-01	8.963655e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.255248e+00	3.955811e-01	5.638725e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.958059e-01	1.919255e-01	2.748893e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.216302e-02	1.038749e-02	2.259040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.253163e-01	7.695678e-02	1.314665e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.291430e+00	5.700745e-01	8.119387e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.986864e+00	8.266637e-01	8.742116e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.863614e+00	5.196767e-01	2.880393e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.927147e+00	2.175507e-01	7.365062e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.330451e+00	4.105365e-01	2.185529e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.544572e+00	4.186628e-01	4.606214e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.980623e+00	3.679793e-01	4.414153e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.510343e+00	3.013414e-01	3.470598e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.065292e+00	2.169152e-01	2.572953e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.019291e-01	1.517346e-01	1.871813e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.965094e-01	8.861564e-02	1.228109e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.719173e-01	3.810709e-02	7.167488e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.158585e-03	1.644368e-03	5.735314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.323386e+00	7.359768e-01	7.494582e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.879363e+00	1.761309e+00	1.824918e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.384296e+00	1.416548e+00	1.112116e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.287662e+00	6.016621e-01	4.744467e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.545366e+00	1.641556e-01	1.505070e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.350097e+00	3.571510e-01	4.071489e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.361179e+00	3.898487e-01	4.174368e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.554907e+00	3.584059e-01	3.811524e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.849343e+00	2.870589e-01	3.166626e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.346632e+00	2.197614e-01	2.733818e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.263585e-01	1.543511e-01	2.167047e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.362982e-01	1.064395e-01	1.296479e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.711365e-01	6.518357e-02	9.329411e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.813961e-01	3.332310e-02	6.631536e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.033796e-02	2.083860e-03	7.433256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.789675e+00	2.306741e+00	2.709471e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.060249e+01	4.925535e+00	4.279810e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.462858e+01	4.409109e+00	2.514554e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.318156e+01	1.597770e+00	8.317156e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.740994e+00	5.631983e-01	1.069841e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.590793e+00	7.261255e-01	1.073715e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.292733e+00	6.385040e-01	8.227088e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.752244e+00	4.612249e-01	6.627078e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.803377e+00	3.207170e-01	5.020416e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.076724e+00	2.051836e-01	3.556519e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.404434e-01	1.351661e-01	2.182804e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.355665e-02	5.822492e-03	1.465901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.395554e+00	3.911415e-01	7.744928e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.976433e+00	4.270111e-01	4.597272e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.137480e+00	4.486966e-01	5.483832e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.228631e+00	4.565296e-01	3.250511e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.333763e+00	2.892810e-01	3.137627e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.399576e-01	1.667022e-01	1.566679e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.044358e-01	7.640584e-02	9.113793e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.270330e-02	1.593839e-02	5.709149e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.065938e-03	4.955952e-04	3.430929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.024415e+01	1.704182e+00	3.261006e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.180229e+00	5.513905e-01	6.339140e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.565055e+00	3.051440e-01	1.872263e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.834488e+00	4.106531e-01	1.675300e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.878050e+00	3.235999e-01	2.280329e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.816883e-01	1.675324e-01	1.716495e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.558547e-01	9.435727e-02	9.979779e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.438009e-01	4.385932e-02	8.474441e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.950132e-02	4.888648e-03	1.054598e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.418699e+02	1.491979e+01	2.437519e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.822002e+01	1.614709e+00	1.693310e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.370833e+00	4.582759e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.569795e+00	1.398905e-01	1.179993e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.291355e+00	3.282519e-01	2.204301e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.380149e+00	2.419864e-01	2.642474e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.988236e-01	1.335835e-01	2.236243e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.595104e-02	6.916350e-03	1.695661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.259835e-01	3.003944e-01	6.898285e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.295691e+00	6.070356e-01	1.105605e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.007736e+00	6.034372e-01	7.215061e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.322575e+00	4.450844e-01	3.010063e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.262079e+00	2.387889e-01	1.588871e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.047909e+00	4.556868e-01	7.814781e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.617062e+00	4.337863e-01	2.078386e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.113529e+00	3.751205e-01	3.047371e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.602816e+00	3.103717e-01	3.002681e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.170196e+00	2.373040e-01	2.193609e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.603204e-01	1.637522e-01	1.724315e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.109133e-01	9.177079e-02	1.188361e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.710217e-01	3.798755e-02	7.277021e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.291412e-03	1.673663e-03	6.205368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.385597e+00	1.148268e+00	2.741688e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.021586e+01	1.643538e+00	2.171076e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.732778e+00	1.129167e+00	1.044423e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.377366e+00	5.710784e-01	2.590603e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.030760e+00	3.199808e-01	2.718737e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.251174e+00	2.478909e-01	1.114704e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.846936e+00	3.493891e-01	1.246835e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.321531e+00	3.398091e-01	1.812624e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.680824e+00	2.518006e-01	2.092131e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.068145e+00	1.701175e-01	1.825826e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.351622e-01	1.038275e-01	1.267921e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.237192e-01	5.674351e-02	8.524934e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.331898e-02	4.539510e-03	1.103436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.397945e+02	1.402066e+01	2.075687e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.767497e+01	2.514248e+00	1.152465e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.697674e+01	1.282579e+00	1.032537e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.127360e+01	6.857280e-01	1.110560e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.813143e+00	4.672623e-01	6.930118e-03
2.625000e-02	6.250000e-03	6.250000e-03	5.147076e+00	3.408287e-01	9.142660e-04
4.125000e-02	8.750000e-03	8.750000e-03	3.540538e+00	2.475053e-01	3.316901e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.632275e+00	1.537465e-01	1.379485e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.224700e+00	3.123275e-01	2.228154e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.549492e+00	2.592414e-01	3.348330e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.830796e-01	1.665245e-01	2.601912e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.534816e-02	8.118729e-03	1.826973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.273569e+00	2.722157e-01	2.012666e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.868823e+00	5.791831e-01	4.280246e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.212551e+00	3.386014e-01	2.566580e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.964720e+00	3.591407e-01	4.601435e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.091191e+00	1.994174e-01	3.015352e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.521831e-01	8.538805e-02	1.776912e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.083051e-01	1.893519e-02	8.538628e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.922218e-03	3.121127e-03	8.130476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.827134e+00	4.879170e-01	4.060469e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.856914e+00	1.623239e-01	1.207662e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.967126e+00	3.016526e-01	2.569654e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.819044e-01	1.330339e-01	1.869735e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.858184e-01	5.629751e-02	1.212043e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.199174e-01	2.342819e-02	7.077835e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.566342e-02	1.241020e-02	3.535657e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.457986e-04	1.273180e-03	3.929832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.257555e+01	1.208498e+00	8.336258e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.922362e+00	4.594857e-01	3.066378e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.924161e+00	3.161376e-01	3.589215e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.135785e-01	9.005759e-02	2.401253e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.469366e-02	3.942333e-03	1.779713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.239738e-01	5.450857e-02	1.117114e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.054449e+00	3.835091e-01	5.554532e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.608186e+00	6.821378e-01	7.352223e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.775022e+00	6.537105e-01	3.592987e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.009474e+00	2.586689e-01	1.095145e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.633005e+00	4.116594e-01	1.665598e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.912321e+00	4.306118e-01	3.428407e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.156378e+00	3.508332e-01	3.816843e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.517517e+00	2.537334e-01	4.127447e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.072906e+00	1.859143e-01	2.419999e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.419545e-01	9.416332e-02	1.980667e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.609742e-01	4.537304e-02	1.291239e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.523372e-01	2.614381e-02	6.312296e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.077518e-03	1.941681e-03	5.325477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.045461e+00	3.486240e-01	5.343958e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.667799e+00	1.152904e+00	1.520421e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.555750e+00	1.022539e+00	1.102123e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.588980e+00	6.866213e-01	5.131937e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.904018e+00	2.624673e-01	2.060590e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.741587e+00	4.367781e-01	1.395272e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.574251e+00	4.171221e-01	2.213515e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.603978e+00	3.449697e-01	3.062666e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.782563e+00	2.401290e-01	3.079086e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.293584e+00	1.735740e-01	1.906772e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.343019e-01	1.006750e-01	1.949876e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.218426e-01	6.006380e-02	1.303349e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.023570e-01	3.543592e-02	9.412048e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.348910e-01	1.307151e-02	5.227565e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.280436e-03	1.606017e-03	4.900199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.301996e+00	1.906737e+00	2.888078e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.424216e+01	3.445158e+00	3.826398e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.702581e+01	2.380142e+00	2.474502e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.400246e+01	1.027274e+00	4.471939e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.682560e+00	7.244755e-01	4.803001e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.025440e+00	7.245872e-01	5.581981e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.872901e+00	5.584082e-01	4.445843e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.348805e+00	3.589944e-01	4.248290e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.438978e+00	2.093331e-01	3.635747e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.393349e-01	1.315011e-01	2.658083e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.297236e-01	3.951149e-02	1.939515e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.354028e-02	2.022520e-03	1.013043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.909917e-01	3.077983e-01	5.161960e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.152691e+00	6.465826e-01	6.119032e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.364993e+00	3.769828e-01	6.182839e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.360269e+00	4.487662e-01	3.754176e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.359783e+00	2.605745e-01	3.619119e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.294807e-01	1.384796e-01	1.996341e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.796951e-01	2.849837e-02	1.160721e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.812034e-02	2.194463e-02	4.873827e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.431580e-04	1.294528e-03	4.716222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.951993e+00	1.257066e+00	2.354145e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.094354e+00	1.126578e+00	9.420183e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.372358e+00	3.280204e-01	1.631853e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.827717e+00	5.296801e-01	2.138698e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.824636e+00	3.272661e-01	2.603511e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.108181e-01	1.162904e-01	1.966862e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.357176e-01	4.336336e-02	1.212887e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.989225e-01	2.922626e-02	6.738339e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.149721e-02	2.280670e-03	7.821962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.321217e+02	1.549768e+01	2.208799e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.445669e+01	1.701801e+00	1.243146e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.837894e+00	7.753936e-01	1.816565e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.837143e+00	4.711129e-01	7.629873e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.249575e+00	3.846231e-01	2.704543e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.110456e+00	1.519281e-01	2.845437e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.748305e-01	4.660279e-02	2.041545e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.424101e-02	3.940738e-03	1.213470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.360445e-01	2.518461e-01	4.911083e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.869162e+00	5.505323e-01	8.539454e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.679096e+00	6.382118e-01	7.890122e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.370181e+00	6.413500e-01	3.853015e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.601211e+00	3.588941e-01	6.238544e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.279341e+00	3.429416e-01	1.274232e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.849590e+00	4.749116e-01	1.977790e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.250000e+00	3.770206e-01	3.206954e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.657783e+00	3.044138e-01	3.382459e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.143663e+00	1.948336e-01	2.907369e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.175387e-01	1.061710e-01	1.973928e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.653961e-01	4.383736e-02	1.389289e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.499839e-01	2.205583e-02	6.303444e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.327878e-03	2.064002e-03	5.535230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.076370e+00	1.431137e+00	2.170899e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.792926e+00	1.330467e+00	2.292031e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.154162e+00	1.088308e+00	8.850160e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.690527e+00	8.686280e-01	3.046860e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.055695e+00	3.037021e-01	1.852128e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.904983e+00	3.998065e-01	7.253980e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.019289e+00	4.315289e-01	1.898326e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.287607e+00	2.943121e-01	2.884660e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.640655e+00	2.794126e-01	2.127160e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.831950e-01	1.180797e-01	2.069983e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.379825e-01	6.195321e-02	1.250071e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.656410e-01	2.574886e-02	8.315585e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.782694e-02	2.540739e-03	7.875707e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.262137e+02	1.407081e+01	1.604907e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.673266e+01	3.267705e+00	3.792255e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.194992e+01	1.372082e+00	1.575231e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.376297e+01	8.605231e-01	2.228748e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.904790e+00	6.234631e-01	6.303487e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.670266e+00	4.848898e-01	9.406094e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.857637e+00	3.983265e-01	7.703956e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.868842e+00	3.127825e-01	1.396608e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.094724e+00	3.062279e-01	2.978773e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.299569e+00	1.771866e-01	2.827138e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.328213e-01	8.623960e-02	2.417649e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.051231e-02	2.862556e-03	1.440087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.567314e+00	3.261379e-01	3.289915e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.656699e+00	2.868012e-01	3.851180e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.809550e+00	4.257267e-01	3.583139e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.842458e+00	3.458478e-01	3.296874e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.069906e+00	2.279438e-01	2.492340e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.826051e-01	1.386053e-01	1.114543e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.153769e-01	5.236514e-02	7.991581e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.445239e-03	1.700746e-03	7.213646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.742518e+00	5.612640e-01	5.488759e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.448126e+00	2.026788e-01	2.874354e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.911012e+00	2.639108e-01	2.978954e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.216389e+00	1.865384e-01	1.390269e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.924354e-01	9.898720e-02	9.139462e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.046262e-01	5.629095e-02	5.935244e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.033505e-01	2.707730e-02	3.662359e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.552878e-03	8.165497e-04	4.010128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.129829e+01	1.492721e+00	1.116715e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.003823e+00	4.069278e-01	6.427750e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.387424e+00	3.628205e-01	3.845436e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.105185e+00	1.936905e-01	1.887197e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.887037e-02	9.117650e-03	2.161610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.201468e-01	6.417231e-02	1.280709e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.324027e+00	4.762426e-01	8.192361e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.980708e+00	6.315018e-01	7.878496e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.967046e+00	5.407139e-01	2.415586e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.844758e+00	2.714453e-01	6.468100e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.246270e+00	3.863487e-01	2.591039e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.604122e+00	3.918548e-01	3.505551e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.006720e+00	3.411148e-01	3.314941e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.495433e+00	2.795958e-01	3.103694e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.064689e+00	2.132436e-01	2.164542e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.190845e-01	1.850303e-01	1.057751e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.769728e-01	8.468274e-02	1.118794e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.627399e-01	3.791000e-02	6.867199e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.464593e-03	1.244157e-03	5.973885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.392740e+00	6.563228e-01	8.338548e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.738799e+00	1.246429e+00	1.741599e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.281098e+00	1.073541e+00	9.917372e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.339038e+00	6.351904e-01	2.405263e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.283150e+00	2.061916e-01	3.632868e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.253666e+00	3.402367e-01	3.592823e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.263837e+00	3.617200e-01	3.272654e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.479524e+00	3.157319e-01	3.078955e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.903276e+00	2.635647e-01	2.619545e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.477106e+00	2.086497e-01	2.215885e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.060843e+00	1.749907e-01	1.104728e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.798767e-01	1.138013e-01	8.877186e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.690916e-01	6.423018e-02	8.004559e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.721277e-01	3.280378e-02	6.830110e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.048969e-02	2.056180e-03	5.189614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.267666e+00	2.402486e+00	2.882972e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.182986e+01	4.901740e+00	4.243126e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.484413e+01	3.533877e+00	2.201368e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.266445e+01	6.918092e-01	1.176459e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.288231e+00	6.258780e-01	1.141793e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.223887e+00	6.913977e-01	8.945794e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.284045e+00	5.541465e-01	6.150078e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.888823e+00	4.129664e-01	5.153978e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.811544e+00	2.818326e-01	3.666524e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.167350e+00	2.092176e-01	2.530727e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.685910e-01	1.351389e-01	1.710651e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.178536e-02	5.270778e-03	1.316757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.419980e+00	3.668658e-01	7.333990e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.848378e+00	3.501900e-01	3.805261e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.131124e+00	3.664751e-01	1.285534e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.347491e+00	4.847767e-01	2.449997e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.328479e+00	2.626594e-01	2.828083e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.275378e-01	1.624582e-01	1.325500e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.107806e-01	7.719924e-02	7.726579e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.091434e-02	1.978670e-02	5.117181e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.784920e-03	4.791670e-04	2.552365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.630137e+00	1.207861e+00	3.322804e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.788829e+00	5.584793e-01	3.911247e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.619320e+00	1.994126e-01	4.755257e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.878941e+00	4.070075e-01	1.368192e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.929231e+00	2.713878e-01	2.162032e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.141418e+00	1.745018e-01	1.365205e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.617635e-01	9.539218e-02	8.394507e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.724911e-01	4.978075e-02	5.602222e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.838286e-02	4.268339e-03	8.831228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.303577e+02	1.020890e+01	2.347135e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.820896e+01	1.352575e+00	2.481132e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.810103e+00	6.223772e-01	6.970078e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.694482e+00	1.702377e-01	2.087737e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.575349e+00	3.253112e-01	1.317275e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.382645e+00	2.093833e-01	2.701728e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.275539e-01	1.336730e-01	1.684799e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.491952e-02	6.171763e-03	1.435312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.042830e-01	2.594405e-01	6.803860e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.232992e+00	5.334715e-01	1.081557e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.935130e+00	5.168585e-01	6.420138e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.216980e+00	3.968434e-01	2.655142e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.261447e+00	2.275221e-01	1.057025e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.047032e+00	3.672571e-01	8.228347e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.646977e+00	3.657709e-01	2.424611e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.222250e+00	3.749127e-01	2.288419e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.629078e+00	2.880585e-01	2.832060e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.164984e+00	2.249966e-01	2.353778e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.020326e-01	2.202292e-01	1.200793e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.984906e-01	8.937979e-02	1.103441e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.674411e-01	3.854547e-02	6.929454e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.695629e-03	1.333852e-03	5.935829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.018998e+01	1.250620e+00	3.489367e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.214765e+00	1.144799e+00	1.865290e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.636753e+00	6.569365e-01	7.168051e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.093164e+00	5.722611e-01	5.078927e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.881437e+00	1.589655e-01	1.141227e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.324125e+00	2.602177e-01	1.873801e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.906279e+00	3.466587e-01	1.039965e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.373541e+00	3.139480e-01	1.964527e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.713949e+00	2.259932e-01	1.991971e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.192274e+00	1.672533e-01	1.197498e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.027775e-01	1.165163e-01	8.442993e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.290221e-01	5.671182e-02	7.766740e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.245960e-02	4.400609e-03	9.508651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.316998e+02	9.051770e+00	2.100422e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.613617e+01	2.603225e+00	7.441387e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.708140e+01	8.930333e-01	5.702648e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.179926e+01	8.055225e-01	1.574057e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.020625e+00	8.258655e-01	7.088833e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.447024e+00	3.953875e-01	5.043536e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.462885e+00	1.026576e-01	1.848229e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.805743e+00	1.579158e-01	2.443607e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.363754e+00	3.213335e-01	1.884462e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.669446e+00	2.394352e-01	2.445067e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.278630e-01	1.605457e-01	2.237534e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.487397e-02	7.629461e-03	1.542901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.342224e+00	2.233520e-01	2.351776e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.796871e+00	4.001698e-01	3.558739e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.214460e+00	3.955484e-01	1.949391e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.912045e+00	3.446929e-01	3.786095e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.078725e+00	1.887942e-01	2.337091e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.290063e-01	8.459803e-02	1.352100e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.053348e-01	2.127131e-02	7.076518e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.469794e-03	3.895075e-03	8.298650e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.840010e+00	3.736264e-01	4.270516e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.745962e+00	2.010391e-01	8.451507e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.011698e+00	2.893056e-01	1.938664e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.944061e-01	1.567587e-01	1.268484e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.804108e-01	5.310989e-02	1.087556e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.250897e-01	1.648358e-02	6.972138e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.976833e-02	1.732361e-02	2.931161e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.073790e-03	1.685894e-03	3.716827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.273863e+01	1.055841e+00	7.740464e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.694836e+00	4.881278e-01	2.719903e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.911614e+00	2.462106e-01	2.887270e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.080232e-01	7.817705e-02	2.403500e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.721616e-02	5.762266e-03	1.474037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.205171e-01	4.775134e-02	1.100756e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.090772e+00	3.493106e-01	5.661232e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.626720e+00	5.182638e-01	7.918881e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.763175e+00	5.694880e-01	4.148412e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.150105e+00	2.116156e-01	6.978127e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.715698e+00	4.463071e-01	9.272014e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.833638e+00	4.420158e-01	3.620471e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.108992e+00	3.404232e-01	3.398273e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.513665e+00	2.487768e-01	3.075236e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.030979e+00	1.737310e-01	2.247255e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.092335e-01	8.170538e-02	1.609221e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.411058e-01	3.576231e-02	1.071709e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.390391e-01	2.013033e-02	5.685120e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.856154e-03	2.740259e-03	4.112759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.219511e+00	2.928693e-01	6.344040e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.803211e+00	7.267742e-01	1.624600e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.339217e+00	7.863933e-01	1.029651e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.532707e+00	4.517810e-01	4.120456e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.812735e+00	3.271967e-01	1.361057e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.552856e+00	4.063876e-01	1.913304e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.535022e+00	4.618444e-01	1.152894e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.654486e+00	3.597855e-01	1.759418e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.892396e+00	2.599451e-01	1.564145e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.297563e+00	1.753842e-01	2.282511e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.410665e-01	1.387359e-01	1.538374e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.288853e-01	5.706609e-02	1.120795e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.955952e-01	3.408643e-02	8.052847e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.447973e-01	2.956718e-02	4.146486e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.878200e-03	1.542939e-03	5.030909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.496785e+00	2.331134e+00	3.704655e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.548870e+01	3.039526e+00	4.201170e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.651450e+01	1.365210e+00	1.632416e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.319851e+01	7.229210e-01	4.623349e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.166440e+00	8.822539e-01	6.673958e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.071139e+00	8.620231e-01	1.346837e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.761480e+00	5.635716e-01	3.369501e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.388380e+00	3.244065e-01	3.470081e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.495170e+00	2.100816e-01	2.534792e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.663956e-01	1.212028e-01	2.220656e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.395422e-01	4.740084e-02	1.779062e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.343781e-02	2.753613e-03	9.816086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.028318e+00	2.883012e-01	5.069670e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.055817e+00	5.153158e-01	5.570856e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.358955e+00	3.940550e-01	3.148318e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.464414e+00	4.376671e-01	3.100536e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.365310e+00	2.442114e-01	3.015920e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.885081e-01	1.367330e-01	1.632497e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.672964e-01	2.587532e-02	1.068648e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.329430e-02	2.218488e-02	4.483794e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.403521e-04	1.745224e-03	4.076435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.439712e+00	1.094095e+00	2.320140e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.269446e+00	7.261859e-01	9.927964e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.129613e+00	3.964838e-01	6.798850e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.959137e+00	3.700363e-01	1.845126e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.972323e+00	2.984570e-01	2.008649e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.667872e-01	1.478722e-01	1.296606e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.631115e-01	5.941558e-02	1.040428e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.009114e-01	2.636903e-02	6.893813e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.261646e-02	3.349808e-03	6.685328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.278678e+02	1.073389e+01	2.375555e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.180843e+01	1.172873e+00	6.359183e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.423512e+00	9.151841e-01	7.880021e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.166686e+00	4.682963e-01	1.101968e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.301445e+00	3.323541e-01	2.252015e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.177970e+00	1.509044e-01	2.380104e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.295454e-01	5.474583e-02	1.627637e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.465413e-02	3.301828e-03	1.161712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.401969e-01	2.281023e-01	4.592897e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.944578e+00	5.219959e-01	8.075004e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.610360e+00	4.859900e-01	8.264194e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.361481e+00	5.630654e-01	3.242227e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.561603e+00	3.317574e-01	4.932222e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.281517e+00	3.365225e-01	8.899517e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.949199e+00	5.132477e-01	1.749313e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.261445e+00	3.538198e-01	3.373326e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.662959e+00	2.852735e-01	2.977952e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.131253e+00	1.771950e-01	2.605946e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.788907e-01	1.021621e-01	1.927174e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.643868e-01	4.056175e-02	1.175800e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.421837e-01	2.044189e-02	5.614969e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.230868e-03	2.956214e-03	4.349062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.048036e+00	1.184163e+00	2.396726e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.732877e+00	9.351233e-01	2.120376e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.793890e+00	7.631087e-01	1.142019e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.314183e+00	5.883341e-01	2.809934e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.728159e+00	2.337038e-01	2.484062e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.858718e+00	4.631878e-01	4.459806e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.089931e+00	3.747902e-01	9.930395e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.483953e+00	3.394862e-01	1.766379e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.727114e+00	2.184279e-01	1.812318e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.023033e+00	1.373506e-01	1.552151e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.524062e-01	5.694032e-02	1.135143e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.618364e-01	2.087111e-02	7.181936e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.806274e-02	3.643232e-03	6.202395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.244798e+02	9.673604e+00	1.873563e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.186837e+01	1.564271e+00	2.766970e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.950276e+01	9.155295e-01	1.037047e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.338937e+01	7.383757e-01	4.708780e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.095265e+00	1.061844e+00	1.036950e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.236751e+00	7.704327e-01	1.444066e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.240263e+00	4.907949e-01	9.173111e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.005796e+00	5.103982e-01	5.365441e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.164424e+00	2.468971e-01	3.088043e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.314420e+00	1.600536e-01	2.893924e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.528875e-01	7.699719e-02	2.025896e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.206160e-02	3.557221e-03	1.248094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.847265e+00	3.510817e-01	3.300328e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.539059e+00	2.008595e-01	4.065049e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.625517e+00	4.022012e-01	3.127077e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.597384e+00	3.049028e-01	3.221746e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.913382e-01	2.063572e-01	1.919122e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.384182e-01	1.244383e-01	1.084448e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.965297e-01	4.798763e-02	6.136791e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.782661e-03	1.241751e-03	7.032890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.079978e+00	5.483357e-01	5.204317e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.265410e+00	1.906704e-01	2.994330e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.875976e+00	2.772048e-01	1.850227e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.004282e+00	1.631112e-01	1.549528e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.447761e-01	8.715816e-02	1.008582e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.771002e-01	5.243807e-02	6.227500e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.965221e-02	2.725862e-02	3.203008e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.162538e-03	6.351170e-04	4.416803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.203280e+01	1.492836e+00	1.098986e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.606621e+00	4.093578e-01	6.588913e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.170368e+00	3.641960e-01	3.238604e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.910688e-01	1.871162e-01	2.215323e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.693603e-02	8.730142e-03	2.096885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.912103e-01	1.007520e-01	1.607487e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.785610e+00	6.199904e-01	9.119978e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.448103e+00	7.156600e-01	7.090537e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.953429e+00	3.135535e-01	1.958119e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.689846e+00	2.670973e-01	1.234947e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.024444e+00	3.843188e-01	3.304713e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.424914e+00	3.835177e-01	3.364159e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.851271e+00	3.272302e-01	2.581066e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.354450e+00	2.567456e-01	2.452920e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.554844e-01	1.898497e-01	2.028464e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.076731e-01	1.238380e-01	1.616682e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.746300e-01	9.824140e-02	7.231570e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.552671e-01	4.120465e-02	4.361163e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.958160e-03	1.333643e-03	4.443464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.838396e+00	8.182193e-01	8.943151e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.041432e+00	1.606310e+00	1.837081e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.863940e+00	1.073909e+00	8.406430e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.215747e+00	2.618094e-01	5.075832e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.089081e+00	2.284164e-01	3.717835e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.100277e+00	3.677593e-01	3.352352e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.191805e+00	3.521720e-01	3.048605e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.389649e+00	3.063490e-01	2.720168e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.747582e+00	2.486495e-01	2.616794e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.265198e+00	1.920746e-01	1.955123e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.865892e-01	1.430668e-01	1.492513e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.992518e-01	9.805357e-02	1.199230e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.567709e-01	6.454498e-02	7.221810e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.737634e-01	4.181182e-02	4.698258e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.001864e-02	2.182676e-03	6.185049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.248689e+00	2.980600e+00	3.316993e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.383412e+01	5.646852e+00	4.576614e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.591901e+01	3.060071e+00	1.978825e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.297566e+01	6.815633e-01	1.088047e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.183520e+00	6.706397e-01	1.126972e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.033238e+00	6.896050e-01	8.046336e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.792262e+00	5.319153e-01	7.106349e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.564627e+00	4.054895e-01	4.875934e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.669738e+00	2.834719e-01	3.990991e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.113215e+00	1.985813e-01	2.539756e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.028987e-01	1.167657e-01	2.182518e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.165917e-02	7.122886e-03	1.073346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.793099e+00	4.295702e-01	7.643637e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.930967e+00	2.831422e-01	2.889291e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.024851e+00	4.207196e-01	1.213392e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.097133e+00	3.748840e-01	3.110603e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.239750e+00	2.601583e-01	2.171377e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.782293e-01	1.502279e-01	1.078741e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.602635e-01	6.266151e-02	8.335334e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.206829e-02	1.535445e-02	3.451932e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.256671e-03	4.896067e-04	3.383085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.182089e+01	1.493780e+00	3.171236e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.751572e+00	4.284166e-01	3.323862e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.348427e+00	2.201900e-01	4.435802e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.810442e+00	3.947248e-01	1.417424e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.829827e+00	2.667119e-01	2.005656e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.820479e-01	1.556658e-01	1.269014e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.239526e-01	8.500871e-02	8.813931e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.467452e-01	4.735423e-02	5.561038e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.650098e-02	4.103450e-03	8.221564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.429955e+02	9.572356e+00	2.219636e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.864864e+01	1.538408e+00	1.637656e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.355956e+00	4.930171e-01	1.717336e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.521417e+00	2.395109e-01	1.827047e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.274780e+00	2.786971e-01	2.072605e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.399935e+00	2.345407e-01	2.135007e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.929389e-01	1.284631e-01	1.720760e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.084240e-02	5.422482e-03	1.544731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.241696e+00	3.750950e-01	7.262132e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.716717e+00	6.189561e-01	1.032116e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.121736e+00	4.573869e-01	5.404783e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.227546e+00	2.190710e-01	1.118420e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.161896e+00	2.469978e-01	1.095646e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.931835e+00	3.620101e-01	1.901348e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.564042e+00	4.208088e-01	2.056839e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.051990e+00	3.342029e-01	2.515356e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.480238e+00	2.686942e-01	2.515989e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.078571e+00	2.181939e-01	1.744946e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.783021e-01	1.359797e-01	1.529792e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.896037e-01	9.915688e-02	7.257431e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.562702e-01	3.793544e-02	4.135701e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.042051e-03	1.400298e-03	4.753030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.251479e+01	1.565971e+00	3.493261e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.831000e+00	1.183748e+00	1.471353e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.758298e+00	6.261096e-01	5.347463e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.015717e+00	4.439872e-01	1.532399e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.817852e+00	1.368428e-01	8.185009e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.088997e+00	2.011355e-01	8.851181e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.833443e+00	3.562054e-01	1.148980e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.288428e+00	2.792599e-01	1.729494e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.627117e+00	2.171417e-01	1.960694e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.031166e+00	1.704480e-01	1.485287e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.217342e-01	9.813091e-02	1.133972e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.182535e-01	5.783969e-02	6.266758e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.207695e-02	5.300970e-03	7.459615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.443214e+02	1.033329e+01	1.894545e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.688355e+01	2.922893e+00	5.561843e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.699766e+01	1.258267e+00	3.826894e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.125689e+01	7.821622e-01	1.893815e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.613270e+00	4.877741e-01	3.303874e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.900278e+00	1.311379e-01	1.176129e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.566598e+00	3.213708e-01	2.416987e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.730288e+00	1.801128e-01	1.079631e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.193412e+00	2.915533e-01	2.642767e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.446969e+00	2.227287e-01	3.461055e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.980586e-01	1.762671e-01	1.790733e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.175718e-02	7.951494e-03	1.558036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.640316e+00	2.727978e-01	2.113770e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.741617e+00	3.661143e-01	2.881005e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.785821e+00	3.333906e-01	2.993317e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.775333e+00	2.937449e-01	3.413948e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.027108e+00	1.572227e-01	2.286296e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.144687e-01	6.783973e-02	1.242272e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.674841e-01	2.679544e-02	6.404784e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.598303e-03	3.587051e-03	8.112123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.281877e+00	4.142832e-01	3.749697e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.427761e+00	2.171250e-01	4.422094e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.664313e+00	2.230820e-01	2.445053e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.654921e-01	1.305604e-01	1.378114e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.040910e-01	4.692663e-02	1.089373e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.962125e-01	1.883217e-02	6.853626e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.149162e-02	1.447602e-02	2.821687e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.377962e-04	1.428771e-03	3.768417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.323581e+01	1.065693e+00	7.371642e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.378624e+00	4.641274e-01	2.909814e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.672353e+00	2.350426e-01	3.046784e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.199741e-01	8.794689e-02	1.865049e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.216979e-02	4.219809e-03	1.707647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.852766e-01	7.665114e-02	1.712424e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.466618e+00	4.013477e-01	6.565474e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.269561e+00	6.941896e-01	6.500921e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.955431e+00	4.609803e-01	1.856055e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.939981e+00	3.826263e-01	3.171395e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.247913e+00	3.853706e-01	3.094795e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.562571e+00	3.771197e-01	4.156006e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.946600e+00	3.160460e-01	2.796431e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.437972e+00	2.448238e-01	2.461132e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.584032e-01	1.307365e-01	2.004349e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.805783e-01	8.154920e-02	1.480089e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.019000e-01	2.797802e-02	1.007028e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.233197e-01	1.827931e-02	5.628179e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.270175e-03	1.993501e-03	4.676934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.599807e+00	3.422137e-01	6.548848e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.985800e+00	8.001757e-01	1.644177e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.105203e+00	7.834519e-01	8.058051e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.741146e+00	5.211163e-01	1.043798e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.601099e+00	5.097113e-01	8.417991e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.269049e+00	4.122604e-01	1.526399e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.209776e+00	3.780817e-01	2.740044e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.249930e+00	2.820790e-01	3.020221e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.665403e+00	2.522775e-01	2.443445e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.240401e+00	1.817263e-01	1.317436e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.386010e-01	9.306573e-02	1.288648e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.364373e-01	6.492284e-02	9.623670e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.852688e-01	3.515358e-02	7.261902e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.176280e-01	1.367841e-02	5.266866e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.285585e-03	1.525214e-03	4.051479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.055326e+00	2.523873e+00	4.046778e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.810019e+01	3.030394e+00	4.112114e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.739257e+01	1.726487e+00	1.505561e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.336278e+01	7.540558e-01	2.726175e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.694164e+00	8.405452e-01	3.774009e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.448782e+00	7.025159e-01	4.358886e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.607692e+00	5.808411e-01	3.161337e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.148909e+00	3.153573e-01	3.454914e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.340045e+00	1.733502e-01	2.747398e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.391430e-01	1.358849e-01	2.027687e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.272439e-01	4.324788e-02	1.913348e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.058928e-02	2.520345e-03	9.485579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.390654e+00	3.906428e-01	5.186997e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.297054e+00	5.020278e-01	4.409588e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.135492e+00	4.491848e-01	9.981022e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.182919e+00	3.780553e-01	3.225080e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.258434e+00	1.975332e-01	3.084059e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.430361e-01	8.636582e-02	1.746946e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.418157e-01	2.419199e-02	7.883649e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.017484e-02	1.909934e-02	4.303847e-02
8.200000e-01	1.800000e-01	1.800000e-01	-4.432177e-04	1.474481e-03	4.083659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.284943e+00	1.387188e+00	2.700485e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.417094e+00	6.622330e-01	6.111375e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.065615e+00	4.332378e-01	7.555117e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.730287e+00	4.454337e-01	1.849425e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.681072e+00	2.282190e-01	2.414918e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.363177e-01	1.141269e-01	1.711988e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.738402e-01	5.212587e-02	8.591673e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.887758e-01	1.426352e-02	6.322544e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.029316e-02	3.482872e-03	6.237784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.492681e+02	1.487810e+01	2.253952e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.950511e+01	5.873055e-01	2.124077e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.382372e+00	1.070983e+00	1.330078e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.620464e+00	3.511984e-01	5.829298e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.233398e+00	3.071346e-01	2.083504e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.065155e+00	1.284549e-01	2.757407e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.994256e-01	5.772970e-02	1.857667e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.963864e-03	3.683269e-03	1.243688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.879190e-01	2.944878e-01	5.487613e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.389407e+00	5.920066e-01	8.433920e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.154189e+00	5.889169e-01	6.072934e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.456750e+00	4.283420e-01	2.121161e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.454274e+00	2.464186e-01	4.532181e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.048609e+00	3.945145e-01	1.013390e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.622703e+00	3.763299e-01	3.454288e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.091399e+00	3.436671e-01	2.998052e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.571286e+00	2.763084e-01	2.565207e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.064964e+00	1.528657e-01	2.422141e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.687797e-01	9.386179e-02	1.467778e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.268379e-01	3.149254e-02	1.069429e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.282810e-01	1.849595e-02	5.184933e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.686595e-03	1.988887e-03	4.686617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.044390e+00	1.211645e+00	2.498549e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.000630e+01	1.109751e+00	2.025670e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.926404e+00	7.098134e-01	8.140090e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.232937e+00	6.690109e-01	1.165267e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.664205e+00	3.463433e-01	1.636253e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.696138e+00	3.432716e-01	7.016102e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.950386e+00	4.187380e-01	1.446861e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.187907e+00	2.694894e-01	2.773592e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.539246e+00	1.973352e-01	1.906313e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.983888e-01	1.175744e-01	1.312966e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.519153e-01	4.763349e-02	1.009946e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.326533e-01	1.754592e-02	6.902354e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.571389e-02	2.367755e-03	7.088660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.403348e+02	1.224965e+01	1.745607e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.833513e+01	7.619761e-02	2.811212e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.827008e+01	1.028777e+00	9.234901e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.371510e+01	1.222456e+00	2.350972e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.478162e+00	1.591641e+00	1.396641e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.902508e+00	6.512366e-01	1.518897e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.780362e+00	3.240286e-01	1.226795e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.814020e+00	3.232460e-01	1.388468e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.934698e+00	2.275093e-01	3.109650e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.234239e+00	1.490625e-01	2.712611e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.412986e-01	5.541141e-02	2.198692e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.963076e-02	3.466446e-03	1.242707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.134436e+00	3.784394e-01	3.366047e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.671485e+00	1.658313e-01	2.966903e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.300127e+00	4.287374e-01	4.074946e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.382232e+00	2.866014e-01	3.532622e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.107959e-01	1.701803e-01	2.269578e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.336027e-01	9.769416e-02	1.165258e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.488666e-01	4.014338e-02	6.509670e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.770171e-03	1.312392e-03	5.364990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.576707e+00	5.678073e-01	4.580160e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.088561e+00	2.041283e-01	2.277475e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.592426e+00	2.361923e-01	2.653254e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.557628e-01	1.362883e-01	1.766714e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.499401e-01	6.842049e-02	1.133245e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.544962e-01	4.803173e-02	4.665082e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.870607e-02	1.469760e-02	3.837773e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.563145e-03	5.595310e-04	3.719369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.289189e+01	1.414452e+00	9.495819e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.243679e+00	4.351206e-01	5.925354e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.923310e+00	2.711778e-01	3.579200e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.022863e-01	1.385709e-01	2.210300e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.287293e-02	8.255472e-03	1.684193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.972205e-01	1.518277e-01	2.367874e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.347724e+00	7.698647e-01	1.074649e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.951495e+00	6.903348e-01	5.308258e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.305424e+00	2.965794e-01	1.659226e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.516177e+00	3.707411e-01	3.158687e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.772800e+00	4.112556e-01	4.235923e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.145796e+00	4.249840e-01	2.849922e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.517434e+00	2.884009e-01	4.018646e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.159958e+00	2.283704e-01	2.475475e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.230072e-01	1.679676e-01	1.633785e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.004876e-01	1.058015e-01	1.502177e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.904885e-01	6.230697e-02	9.167512e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.221538e-01	3.237071e-02	5.098069e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.972063e-03	1.206902e-03	4.567367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.945924e+00	1.252713e+00	1.191377e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.863360e+00	1.932561e+00	1.895623e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.503067e+00	6.985196e-01	7.611487e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.325147e+00	2.366898e-01	2.113655e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.740905e+00	3.487241e-01	4.583171e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.690822e+00	3.685934e-01	3.519493e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.851687e+00	3.341923e-01	3.529721e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.099185e+00	3.376753e-01	3.682664e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.535076e+00	2.230645e-01	2.345138e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.143232e+00	1.924236e-01	1.246553e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.259847e-01	1.120419e-01	1.825662e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.044584e-01	1.078568e-01	9.924651e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.728978e-01	4.428197e-02	1.041925e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.498405e-01	3.638936e-02	5.733376e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.529289e-03	2.584518e-03	4.500175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.475103e+00	4.670212e+00	4.517783e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.732674e+01	5.850122e+00	4.869340e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.784878e+01	2.495370e+00	1.621893e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.310140e+01	7.385878e-01	1.025311e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.197307e+00	7.668512e-01	1.266176e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.336487e+00	6.687801e-01	8.511001e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.468404e+00	4.974064e-01	6.368656e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.342837e+00	3.322697e-01	4.138762e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.501307e+00	2.311506e-01	3.023959e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.882820e-01	1.584454e-01	2.598488e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.968307e-01	1.087028e-01	1.939152e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.731724e-02	4.815262e-03	1.112402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.108728e+00	5.290060e-01	8.168467e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.236734e+00	3.738627e-01	2.045569e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.936326e+00	4.682185e-01	1.899776e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.869925e+00	3.820537e-01	3.661819e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.046549e+00	2.184607e-01	2.475851e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.423738e-01	1.189268e-01	1.368173e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.142664e-01	5.608393e-02	7.430419e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.474496e-02	9.897556e-03	3.947845e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.232793e-03	5.326046e-04	2.021122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.430951e+01	2.279428e+00	3.250159e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.821283e+00	4.449692e-01	1.134902e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.264375e+00	1.717813e-01	8.177087e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.643608e+00	4.054427e-01	2.126176e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.621698e+00	2.358019e-01	2.458026e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.298272e-01	1.300098e-01	1.752704e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.518799e-01	8.032036e-02	8.490201e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.184115e-01	4.108961e-02	5.459255e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.164148e-02	2.527340e-03	9.096832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.642286e+02	1.617764e+01	1.744110e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.797859e+01	8.840796e-01	3.275110e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.833386e+00	1.674605e-01	2.572378e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.318986e+00	1.917832e-01	1.050622e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.093274e+00	2.093758e-01	2.550323e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.168290e+00	1.904017e-01	2.394227e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.539403e-01	9.873492e-02	1.823836e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.867011e-02	5.062925e-03	1.291920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.515570e+00	4.571339e-01	8.794694e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.271369e+00	8.907756e-01	1.136976e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.452161e+00	4.786555e-01	4.589305e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.546434e+00	2.855675e-01	2.436892e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.241513e+00	3.088983e-01	7.836530e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.761538e+00	3.920742e-01	3.243906e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.381007e+00	4.065148e-01	2.814228e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.842401e+00	3.852740e-01	2.641316e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.285974e+00	2.474626e-01	2.865937e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.386123e-01	2.149248e-01	2.304514e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.717861e-01	1.213829e-01	1.381366e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.011842e-01	6.306555e-02	1.069253e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.276702e-01	3.684159e-02	4.916758e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.541982e-03	1.310636e-03	4.198535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.647468e+01	2.890359e+00	3.879242e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.006552e+01	9.226170e-01	1.585051e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.862536e+00	5.466283e-01	2.517440e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.796328e+00	2.055743e-01	2.426152e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.839249e+00	2.981655e-01	1.121769e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.892976e+00	2.049761e-01	2.324611e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.665546e+00	3.379706e-01	1.784105e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.130587e+00	2.945231e-01	2.447724e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.431851e+00	1.914115e-01	1.884596e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.190553e-01	1.740214e-01	1.651007e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.225725e-01	8.756223e-02	1.258690e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.609148e-01	4.199620e-02	7.062649e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.684831e-02	3.569412e-03	9.001921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.647154e+02	1.484372e+01	1.520329e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.558235e+01	9.543487e-01	6.049963e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.668971e+01	5.096494e-01	6.935009e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.113469e+01	1.151038e+00	7.922482e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.976560e+00	3.608978e-01	7.294492e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.601025e+00	1.614244e-01	2.764087e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.211263e+00	9.137415e-02	8.489901e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.436485e+00	1.963639e-01	7.650054e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.986903e+00	2.393975e-01	3.006650e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.386602e+00	1.984012e-01	2.270812e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.989963e-01	1.151645e-01	2.478217e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.780347e-02	8.472610e-03	1.367496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.849838e+00	2.834860e-01	2.761355e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.170909e+00	5.484668e-01	2.151011e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.462950e+00	3.837792e-01	4.815390e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.391495e+00	2.632618e-01	4.662010e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.462365e-01	1.680769e-01	2.344943e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.905239e-01	5.755962e-02	1.430807e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.225154e-01	2.072543e-02	7.588278e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.973887e-03	2.749715e-03	5.340165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.840377e+00	4.965272e-01	3.359887e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.157762e+00	2.257510e-01	1.143366e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.395636e+00	1.836215e-01	2.922043e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.536043e-01	8.626579e-02	1.819207e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.154671e-01	6.011433e-02	9.230759e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.777956e-01	1.584524e-02	6.467159e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.888481e-02	1.250644e-02	2.686240e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.105174e-04	1.222975e-03	3.113479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.409234e+01	1.084139e+00	6.670186e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.857661e+00	4.110283e-01	3.964183e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.501093e+00	2.048643e-01	3.087546e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.515596e-01	9.439158e-02	1.903884e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.908831e-02	3.452973e-03	1.478683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.431740e-01	1.027713e-01	1.714486e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.772585e+00	5.124579e-01	9.459017e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.888385e+00	9.540199e-01	6.792812e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.286730e+00	5.656147e-01	7.420452e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.987680e+00	4.638411e-01	9.860840e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.173894e+00	4.729541e-01	2.992937e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.190851e+00	3.622236e-01	5.442669e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.635526e+00	2.814855e-01	4.336866e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.163824e+00	2.399511e-01	2.895696e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.852767e-01	1.655564e-01	2.215063e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.791035e-01	7.332451e-02	1.589444e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.607043e-01	3.809794e-02	1.088007e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.401644e-02	1.356194e-02	6.101707e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.523836e-03	2.762778e-03	3.466165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.030640e+00	8.838211e-01	9.089886e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.111101e+00	1.611953e+00	1.790475e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.556534e+00	7.138676e-01	6.305351e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.650242e+00	3.674338e-01	8.261695e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.315790e+00	4.351074e-01	6.305233e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.834707e+00	4.406588e-01	3.108509e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.783893e+00	3.643836e-01	3.754895e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.894536e+00	2.419713e-01	3.987940e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.447050e+00	2.179379e-01	2.204765e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.905714e-01	1.406411e-01	1.792386e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.616071e-01	1.052582e-01	1.516692e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.217483e-01	5.769767e-02	1.323444e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.519725e-01	2.590277e-02	7.205136e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.126438e-01	1.910196e-02	3.935903e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.802139e-03	1.855452e-03	4.840569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.527075e+01	4.857190e+00	4.809357e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.492919e+01	4.650809e+00	4.043318e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.796585e+01	1.297399e+00	1.757009e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.175830e+01	8.386424e-01	2.631950e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.561843e+00	8.086921e-01	5.771074e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.535644e+00	6.053874e-01	6.287482e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.074882e+00	5.384501e-01	3.539745e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.835031e+00	2.946690e-01	3.568380e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.175165e+00	1.764023e-01	3.255761e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.008145e-01	9.646352e-02	2.146129e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.760445e-01	4.154589e-02	1.808722e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.084845e-02	2.563125e-03	8.721010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.711006e+00	4.778113e-01	6.171886e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.585208e+00	6.100650e-01	3.855363e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.128976e+00	5.566056e-01	2.156131e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.939062e+00	3.885666e-01	4.270563e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.024841e+00	2.048533e-01	3.433894e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.938834e-01	7.346629e-02	1.867106e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.866168e-01	1.897362e-02	9.773383e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.057042e-02	1.416893e-02	3.855674e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.700478e-04	1.061143e-03	2.681945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.197445e+01	2.137991e+00	2.606408e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.706339e+00	7.749585e-01	4.772926e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.772838e+00	4.234198e-01	1.265713e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.610132e+00	4.315496e-01	2.549002e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.452139e+00	2.042502e-01	2.876696e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.462090e-01	8.289446e-02	1.726090e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.810663e-01	3.916862e-02	9.523555e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.751103e-01	1.649047e-02	4.823601e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.430337e-03	2.525442e-03	6.449186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.657718e+02	1.807954e+01	2.060480e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.111445e+01	1.484248e+00	5.375575e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.552544e+00	5.866566e-01	2.767069e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.327929e+00	3.664571e-01	1.887216e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.834806e+00	2.214840e-01	3.326972e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.763851e-01	1.431978e-01	2.361307e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.397797e-01	4.728570e-02	1.682107e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.090361e-02	2.868104e-03	1.063766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.193179e+00	4.107654e-01	6.222240e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.762384e+00	8.556178e-01	9.628606e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.673578e+00	8.496386e-01	6.606363e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.647501e+00	3.916829e-01	2.451405e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.498902e+00	3.230045e-01	8.818281e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.095270e+00	5.058406e-01	2.105257e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.551564e+00	5.117193e-01	3.799029e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.814261e+00	3.091572e-01	4.593408e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.325497e+00	2.314200e-01	3.262238e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.159802e-01	2.186564e-01	2.384844e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.449671e-01	8.905486e-02	2.058534e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.780906e-01	4.565737e-02	1.194116e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.953824e-02	1.394421e-02	5.577447e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.833132e-03	2.869035e-03	3.592324e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.206297e+01	2.528278e+00	2.862986e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.211298e+01	2.095075e+00	1.812169e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.389273e+00	7.623378e-01	9.459910e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.981414e+00	3.367301e-01	2.520289e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.405557e+00	3.435060e-01	1.505032e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.316030e+00	3.692680e-01	2.348413e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.648735e+00	3.312615e-01	3.482196e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.946154e+00	2.489695e-01	2.783845e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.446486e+00	2.498108e-01	2.145533e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.479127e-01	1.216096e-01	1.637938e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.473565e-01	5.431995e-02	1.174946e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.076766e-01	1.564406e-02	7.906441e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.356738e-02	2.783941e-03	5.851064e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.602439e+02	1.699338e+01	1.508714e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.237714e+01	2.111670e+00	3.700556e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.014163e+01	1.772499e+00	2.920735e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.200213e+01	6.278410e-01	4.943501e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.059341e+00	6.770900e-01	7.016709e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.078086e+00	3.044998e-01	2.615927e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.414034e+00	3.081035e-01	2.117399e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.457087e+00	3.153558e-01	1.685032e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.804905e+00	2.437285e-01	3.220211e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.077417e+00	1.387541e-01	3.102041e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.421498e-01	7.408162e-02	2.010060e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.717845e-02	2.667527e-03	1.228055e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.384276e+00	4.317566e-01	3.787079e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.440338e+00	1.190261e-01	3.025601e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.133973e+00	4.589963e-01	3.860701e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.292686e+00	2.895825e-01	3.059325e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.546776e-01	1.611260e-01	2.362495e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.990022e-01	9.223028e-02	1.048787e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.415402e-01	3.796592e-02	5.150402e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.491157e-03	9.423838e-04	4.722416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.918748e+00	5.942984e-01	5.011724e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.751055e+00	2.498276e-01	3.296188e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.499568e+00	2.779128e-01	2.171141e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.966054e-01	1.350852e-01	1.621384e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.354538e-01	7.913078e-02	9.906838e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.056692e-01	3.319206e-02	6.351130e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.696302e-02	1.743268e-02	3.259868e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.470153e-03	7.098380e-04	3.444134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.338651e+01	1.421434e+00	1.045242e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.048874e+00	4.682492e-01	6.309349e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.659593e+00	3.126679e-01	3.712759e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.111701e-01	1.572416e-01	2.042408e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.085465e-02	7.702855e-03	1.579751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.155223e-01	1.312582e-01	2.823979e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.700038e+00	9.138914e-01	1.316553e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.201015e+00	6.567266e-01	5.640515e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.206719e+00	2.828019e-01	2.326538e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.437683e+00	4.994753e-01	3.091429e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.641450e+00	4.857923e-01	3.606503e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.000540e+00	4.102383e-01	4.210136e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.495080e+00	3.079791e-01	3.000041e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.068536e+00	2.270637e-01	2.989040e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.396073e-01	1.562574e-01	2.127262e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.030812e-01	1.180186e-01	1.110117e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.593113e-01	6.434250e-02	7.988224e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.137940e-01	2.920833e-02	5.051359e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.245353e-03	1.207573e-03	3.711582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.291931e+00	1.273871e+00	1.582810e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.843214e+00	1.665584e+00	2.026614e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.169126e+00	1.060869e+00	5.091719e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.551320e+00	3.222572e-01	4.193094e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.829099e+00	4.768895e-01	4.596768e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.667725e+00	4.758476e-01	3.290671e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.630048e+00	3.874185e-01	3.387898e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.980108e+00	3.169430e-01	2.953010e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.381694e+00	2.358733e-01	3.060012e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.974386e-01	1.752259e-01	2.132152e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.003502e-01	1.161642e-01	1.471325e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.811621e-01	9.210669e-02	8.835871e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.661330e-01	4.948716e-02	8.610005e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.355326e-01	3.673411e-02	4.013608e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.603441e-03	1.617565e-03	4.715078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.980797e+00	4.509149e+00	5.279908e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.944512e+01	6.791249e+00	5.432555e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.789674e+01	1.825899e+00	2.149309e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.281966e+01	7.773102e-01	1.042272e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.435762e+00	9.176197e-01	1.180876e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.396372e+00	7.800654e-01	7.563107e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.173154e+00	5.173252e-01	7.348273e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.087993e+00	3.725046e-01	4.430115e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.311708e+00	2.476436e-01	3.588082e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.992517e-01	2.222216e-01	1.781354e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.960725e-01	1.106626e-01	1.667652e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.628772e-02	4.360025e-03	9.957003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.363149e+00	5.785122e-01	9.878456e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.170308e+00	2.419403e-01	1.772451e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.888336e+00	5.642293e-01	1.904916e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.778547e+00	4.086374e-01	3.354449e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.743466e-01	2.169472e-01	2.418600e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.111059e-01	1.132448e-01	1.369079e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.078177e-01	5.381428e-02	6.060285e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.207708e-02	1.101465e-02	3.505816e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.058390e-03	5.118655e-04	1.631874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.573209e+01	2.323917e+00	3.977707e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.765898e+00	3.864935e-01	5.014571e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.287529e+00	2.586644e-01	6.888027e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.465697e+00	4.452699e-01	2.209443e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.522400e+00	3.095863e-01	1.874722e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.597847e-01	1.276249e-01	1.740008e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.138082e-01	7.154717e-02	9.286203e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.929090e-01	3.495689e-02	5.550473e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.170184e-02	3.384729e-03	7.236745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.762463e+02	1.642418e+01	2.066203e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.759097e+01	5.058107e-01	9.061166e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.815488e+00	3.534053e-01	1.943093e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.070795e+00	1.455362e-01	7.935065e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.909760e+00	3.060179e-01	2.144376e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.087275e+00	2.045224e-01	2.282025e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.421698e-01	1.125056e-01	1.660634e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.616425e-02	4.600957e-03	1.254985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.730629e+00	5.438326e-01	1.115675e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.304725e+00	7.226842e-01	1.279399e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.536299e+00	5.009919e-01	4.072940e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.545000e+00	2.947304e-01	1.054652e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.196622e+00	4.185372e-01	1.378936e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.811790e+00	4.925989e-01	2.359754e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.315930e+00	5.459777e-01	2.516415e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.749431e+00	3.556487e-01	2.894337e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.228463e+00	2.606401e-01	2.909950e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.555462e-01	1.953503e-01	1.912653e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.563377e-01	1.387779e-01	1.226008e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.870743e-01	6.639909e-02	7.773427e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.189774e-01	3.123185e-02	4.865619e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.481043e-03	1.192624e-03	3.885397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.793330e+01	2.681440e+00	4.651645e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.053546e+01	1.105479e+00	1.190885e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.759307e+00	5.898975e-01	1.626360e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.983252e+00	3.671741e-01	1.058412e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.744194e+00	2.143376e-01	1.228462e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.947791e+00	2.835374e-01	1.607391e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.572886e+00	3.843767e-01	2.170325e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.946623e+00	2.973859e-01	2.138337e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.343240e+00	2.172616e-01	2.336667e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.360491e-01	1.389059e-01	1.447436e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.072854e-01	1.106180e-01	8.947076e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.370258e-01	4.051523e-02	7.426024e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.742182e-02	4.434429e-03	7.225975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.752735e+02	1.555697e+01	1.803732e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.532575e+01	1.444903e+00	3.473865e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.638581e+01	1.432117e+00	7.286729e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.044672e+01	3.251291e-01	6.694172e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.540609e+00	5.831708e-01	5.483783e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.458487e+00	2.091407e-01	7.636385e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.975527e+00	1.206513e-01	2.273155e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.304385e+00	2.380611e-01	7.538728e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.798036e+00	2.591326e-01	2.986432e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.215507e+00	2.168703e-01	2.821021e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.061466e-01	1.701623e-01	1.692390e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.549910e-02	6.056581e-03	1.396190e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.099160e+00	3.500570e-01	3.035324e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.777029e+00	3.040162e-01	3.298689e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.375535e+00	4.671503e-01	4.309843e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.444146e+00	3.627149e-01	3.155793e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.465786e-01	1.433857e-01	2.467998e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.623414e-01	5.984876e-02	1.434755e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.334904e-01	2.293433e-02	5.753253e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.623021e-03	2.630251e-03	5.406256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.004758e+00	5.021013e-01	4.191606e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.042652e+00	2.835744e-01	1.812563e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.389656e+00	2.600248e-01	2.185916e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.790694e-01	9.994464e-02	1.789442e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.670228e-01	4.962582e-02	1.031081e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.647842e-01	1.939552e-02	5.511321e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.065071e-02	8.969456e-03	3.540515e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.231632e-04	1.057522e-03	2.385876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.433610e+01	1.029511e+00	7.918433e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.754083e+00	4.816224e-01	2.929946e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.432102e+00	2.469716e-01	3.062852e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.851201e-01	8.305522e-02	2.004687e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.877233e-02	3.810380e-03	1.391530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.559575e-01	9.424622e-02	2.300238e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.123424e+00	6.840519e-01	1.046928e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.949398e+00	7.545197e-01	8.669148e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.372126e+00	5.427556e-01	9.271810e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.898815e+00	5.194438e-01	6.056518e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.005253e+00	5.394822e-01	4.178117e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.153681e+00	4.558811e-01	4.097630e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.521403e+00	3.132900e-01	3.973706e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.096350e+00	2.574754e-01	2.777905e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.341058e-01	1.411587e-01	2.285477e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.363972e-01	7.365793e-02	1.670402e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.447614e-01	4.202578e-02	9.944609e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.048122e-01	2.611898e-02	4.839253e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.845959e-03	1.386620e-03	3.782962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.649097e+00	6.425941e-01	1.157421e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.462569e+00	1.497509e+00	2.252193e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.947960e+00	7.372604e-01	1.124699e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.086479e+00	4.776602e-01	8.251590e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.110094e+00	5.565484e-01	2.088828e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.893059e+00	6.768258e-01	2.036156e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.814343e+00	4.413981e-01	2.217705e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.905575e+00	3.132883e-01	2.957827e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.361248e+00	2.179512e-01	2.345799e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.084519e-01	1.423592e-01	2.214876e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.261115e-01	1.018175e-01	1.342520e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.919780e-01	7.864687e-02	1.187853e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.427511e-01	3.828090e-02	7.031766e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.016414e-01	1.702311e-02	4.433186e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.422246e-03	1.295894e-03	3.310297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.456646e+01	4.370976e+00	6.230317e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.296044e+01	3.281327e+00	5.311839e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.857668e+01	1.241720e+00	1.161942e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.257884e+01	9.706445e-01	4.463747e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.093851e+00	1.061728e+00	4.538400e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.830151e+00	7.569040e-01	3.572462e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.847980e+00	4.762076e-01	3.868551e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.778606e+00	3.063327e-01	3.626230e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.100331e+00	1.766116e-01	3.482843e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.534718e-01	9.454560e-02	2.008882e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.478609e-01	7.584883e-02	1.503087e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.076448e-02	2.460362e-03	7.166344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.884429e+00	5.210293e-01	8.165154e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.542720e+00	4.988231e-01	4.938754e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.026745e+00	6.261081e-01	2.155863e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.872310e+00	4.878061e-01	4.223324e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.048669e+00	2.567250e-01	2.899284e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.588764e-01	7.885957e-02	1.932303e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.939287e-01	3.288838e-02	7.411228e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.743393e-02	1.239326e-02	4.146072e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.225907e-04	1.324165e-03	2.049425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.322795e+01	2.233585e+00	3.554508e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.597352e+00	6.402055e-01	4.156149e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.580010e+00	4.960187e-01	8.127847e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.624989e+00	5.538597e-01	2.662617e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.416700e+00	2.793712e-01	2.498418e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.825307e-01	1.016379e-01	1.858243e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.402661e-01	3.832129e-02	1.077768e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.388541e-01	1.345428e-02	5.241006e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.986100e-03	2.238813e-03	6.359477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.728322e+02	1.701388e+01	2.578743e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.085856e+01	2.236370e+00	2.656978e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.985959e+00	6.068368e-01	2.377943e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.155515e+00	3.395184e-01	1.903034e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.946069e+00	3.194652e-01	2.378624e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.696753e-01	1.378712e-01	2.913928e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.183918e-01	8.361269e-02	1.638822e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.004877e-02	2.266944e-03	9.679841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.305562e+00	4.421426e-01	8.587840e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.010992e+00	8.082567e-01	1.267054e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.673197e+00	7.130459e-01	8.183162e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.822080e+00	4.557227e-01	6.149866e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.483211e+00	3.950667e-01	9.355970e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.053930e+00	6.083192e-01	3.390483e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.379095e+00	4.901698e-01	3.686297e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.788448e+00	3.802735e-01	3.806457e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.257365e+00	2.663000e-01	3.130589e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.480915e-01	1.727148e-01	2.670701e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.080427e-01	9.936266e-02	1.790763e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.721824e-01	5.178419e-02	9.791352e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.091020e-01	2.560759e-02	5.314455e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.434641e-03	2.013482e-03	3.581018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.224975e+01	2.176651e+00	3.703938e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.231550e+01	1.561243e+00	2.693791e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.100805e+00	1.231315e+00	3.030257e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.050773e+00	3.362532e-01	4.192694e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.298462e+00	3.662366e-01	1.192565e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.394272e+00	5.445262e-01	9.156160e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.648972e+00	4.256390e-01	1.994814e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.959909e+00	3.054963e-01	3.024645e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.338283e+00	2.075682e-01	2.243763e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.713507e-01	1.156838e-01	1.507474e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.054917e-01	5.770652e-02	1.285001e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.043457e-01	3.195274e-02	6.459170e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.294278e-02	1.836331e-03	6.197395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.681063e+02	1.731181e+01	2.010369e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.266184e+01	3.036936e+00	2.070953e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.800489e+01	1.131301e+00	1.559008e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.242748e+01	1.443612e+00	7.758931e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.252806e+00	4.994686e-01	4.065011e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.927541e+00	5.825140e-01	1.156122e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.288103e+00	2.757459e-01	3.326220e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.501534e+00	3.023399e-01	1.398479e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.639184e+00	2.269153e-01	3.229995e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.042793e+00	1.548472e-01	3.071012e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.157450e-01	8.782043e-02	1.747457e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.825745e-02	3.720196e-03	9.891821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.314914e+00	3.282920e-01	3.194845e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.414570e+00	9.790841e-02	2.114640e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.155793e+00	3.472690e-01	3.056698e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.338202e+00	2.360426e-01	3.127746e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.700187e-01	1.759247e-01	1.271262e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.211368e-01	9.277251e-02	8.755330e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.432022e-01	3.293282e-02	5.381421e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.137516e-03	1.132938e-03	5.794607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.679335e+00	4.323554e-01	4.459376e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.827359e+00	2.397971e-01	2.048160e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.577157e+00	1.964831e-01	2.162273e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.023828e-01	1.287565e-01	1.065058e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.862772e-01	7.896853e-02	7.087614e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.354419e-01	3.828631e-02	5.639350e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.190251e-02	2.016227e-02	3.208444e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.571139e-03	9.129056e-04	2.961902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.308011e+01	1.086754e+00	9.238019e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.028329e+00	4.222525e-01	4.828682e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.875811e+00	2.706392e-01	2.622414e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.942386e-01	1.255841e-01	1.714251e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.601190e-02	7.741526e-03	1.255205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.785547e-01	1.488513e-01	2.322003e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.661220e+00	7.225590e-01	9.473848e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.051169e+00	5.133567e-01	4.758619e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.103166e+00	1.719684e-01	5.117156e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.375300e+00	3.101220e-01	1.790409e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.593484e+00	3.423063e-01	3.767557e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.034398e+00	3.288227e-01	2.933740e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.538448e+00	2.532570e-01	2.541526e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.154502e+00	2.008747e-01	2.358106e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.379476e-01	1.912246e-01	1.364770e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.145328e-01	1.036845e-01	1.141992e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.776541e-01	6.000546e-02	7.281135e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.116543e-01	2.803997e-02	4.630764e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.002522e-03	9.340232e-04	3.909794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.575381e+00	1.327738e+00	1.192815e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.372836e+00	1.115621e+00	1.443703e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.307502e+00	6.026996e-01	5.806613e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.124519e+00	1.125673e-01	3.356133e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.739113e+00	2.147282e-01	4.206794e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.658629e+00	3.129671e-01	2.465705e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.732615e+00	3.066931e-01	2.470850e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.066333e+00	2.613147e-01	2.130536e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.571935e+00	1.925639e-01	1.905941e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.134640e+00	1.439355e-01	1.683857e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.812837e-01	1.163500e-01	1.169213e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.062134e-01	8.122045e-02	8.861162e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.248180e-01	6.996377e-02	4.740295e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.508895e-01	2.497079e-02	3.828464e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.553179e-03	1.672347e-03	4.280410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.968638e+00	4.966653e+00	4.439532e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.906688e+01	5.667641e+00	4.095429e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.727899e+01	1.299079e+00	1.601010e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.231716e+01	5.692346e-01	1.217543e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.403136e+00	5.777597e-01	9.284175e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.017862e+00	5.331287e-01	9.580939e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.299655e+00	4.497031e-01	3.715301e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.256822e+00	3.306791e-01	3.284241e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.542050e+00	2.533939e-01	2.354760e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.595382e-01	1.369717e-01	2.362338e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.823167e-01	1.048324e-01	1.239962e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.827724e-02	4.691164e-03	7.496478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.298201e+00	5.021944e-01	7.600419e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.122519e+00	1.868516e-01	1.485998e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.881333e+00	4.153297e-01	1.781489e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.799432e+00	3.039028e-01	3.034904e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.052211e+00	2.272658e-01	1.646694e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.445018e-01	1.148290e-01	1.129402e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.157617e-01	4.822467e-02	6.587730e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.884385e-02	8.215520e-03	3.491869e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.940127e-04	4.683848e-04	1.865227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.406238e+01	1.545505e+00	3.000342e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.643259e+00	3.800343e-01	6.700348e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.550864e+00	2.337576e-01	3.673844e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.418228e+00	2.946942e-01	2.660033e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.639417e+00	2.214854e-01	1.857122e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.984676e-01	1.383843e-01	9.573054e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.583468e-01	7.527534e-02	6.412877e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.266709e-01	3.708850e-02	5.751517e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.336341e-02	2.946715e-03	6.486511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.594350e+02	9.821088e+00	1.801228e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.743757e+01	1.147291e+00	7.330798e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.404792e+00	2.348765e-01	8.952990e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.449552e+00	1.333535e-01	5.528795e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.031322e+00	2.530074e-01	1.639954e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.202291e+00	1.640980e-01	2.006762e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.350028e-01	9.706823e-02	1.470973e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.916793e-02	4.851479e-03	1.023759e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.747846e+00	4.767111e-01	8.512199e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.152028e+00	6.199496e-01	9.078444e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.402202e+00	3.636579e-01	3.605180e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.368781e+00	1.922381e-01	1.159031e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.245843e+00	3.104546e-01	6.625561e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.769234e+00	3.752543e-01	1.698206e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.288601e+00	3.172248e-01	2.660629e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.813464e+00	3.117877e-01	2.455467e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.298007e+00	2.168796e-01	2.289741e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.489964e-01	2.159085e-01	1.363624e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.765557e-01	1.111035e-01	1.552727e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.071034e-01	6.839843e-02	6.984688e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.183967e-01	2.944277e-02	4.434082e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.362747e-03	9.888862e-04	3.664193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.691738e+01	1.981646e+00	3.528067e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.337978e+00	7.263603e-01	1.237210e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.033285e+00	2.672741e-01	3.558442e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.895982e+00	4.127730e-01	3.649448e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.853992e+00	1.572667e-01	1.008768e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.120626e+00	2.098974e-01	4.236426e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.674717e+00	3.203027e-01	1.454371e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.004280e+00	2.340120e-01	2.603773e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.514053e+00	2.074649e-01	1.354995e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.412744e-01	1.189998e-01	1.297316e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.428260e-01	8.305400e-02	8.718032e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.802801e-01	4.676051e-02	5.419392e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.775424e-02	3.270817e-03	5.495107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.590972e+02	8.985978e+00	1.657000e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.470792e+01	1.644400e+00	9.074426e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.642251e+01	1.750418e+00	1.846247e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.009382e+01	1.898473e-01	2.762237e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.086128e+00	5.380466e-01	2.107069e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.027440e+00	1.231251e-01	9.619853e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.471615e+00	1.001315e-01	1.289839e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.528279e+00	2.103395e-01	2.347682e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.970362e+00	2.722322e-01	1.803814e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.360889e+00	1.890766e-01	2.287961e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.398784e-01	1.212815e-01	1.849079e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.920176e-02	6.474850e-03	1.089216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.001894e+00	2.515637e-01	2.170379e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.799437e+00	2.312625e-01	1.615775e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.506964e+00	3.353330e-01	2.715894e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.425554e+00	2.586250e-01	2.615427e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.345924e-01	1.153481e-01	2.229826e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.342060e-01	6.468500e-02	1.028991e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.759510e-01	2.577099e-02	4.714237e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.390199e-03	3.404675e-03	5.591086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.770033e+00	3.978888e-01	2.929991e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.996654e+00	1.603522e-01	1.952614e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.570316e+00	2.199216e-01	1.527301e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.645234e-01	7.920334e-02	1.554205e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.796767e-01	4.645667e-02	9.335770e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.564102e-01	2.961321e-02	3.958580e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.350486e-02	8.173699e-03	2.872033e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.188263e-04	1.536204e-03	3.149178e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.355424e+01	8.316306e-01	6.197100e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.158154e+00	3.449098e-01	2.652157e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.665339e+00	2.621883e-01	2.240792e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.430323e-01	6.778264e-02	1.676702e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.908776e-02	4.026153e-03	1.284434e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.040096e-01	1.215965e-01	1.925099e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.191576e+00	5.904902e-01	7.611298e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.845961e+00	7.016768e-01	5.649262e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.165270e+00	1.964977e-01	9.998930e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.828109e+00	4.058645e-01	8.292194e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.952420e+00	3.374289e-01	3.859723e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.171658e+00	3.104297e-01	3.154829e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.539201e+00	2.160206e-01	3.159597e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.124882e+00	1.814141e-01	2.358141e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.611539e-01	1.183823e-01	1.791498e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.251798e-01	8.531093e-02	1.147395e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.964614e-01	3.525613e-02	8.189378e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.116473e-01	1.325874e-02	5.184847e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.105117e-03	1.780417e-03	4.089481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.184525e+00	6.890545e-01	1.031154e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.921337e+00	1.205891e+00	1.452049e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.263879e+00	4.357178e-01	6.143580e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.345001e+00	3.935477e-01	2.551854e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.980394e+00	4.152940e-01	1.914102e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.858919e+00	5.321867e-01	9.150603e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.801733e+00	2.618521e-01	2.839668e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.075237e+00	1.970722e-01	2.682060e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.505546e+00	1.683999e-01	2.014754e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.076964e+00	1.361355e-01	1.266208e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.842227e-01	7.124773e-02	1.329629e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.313948e-01	5.206720e-02	8.712552e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.820927e-01	4.622730e-02	4.532522e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.317707e-01	8.969542e-03	5.087643e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.207211e-03	1.899668e-03	3.788944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.585683e+01	4.064492e+00	5.263784e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.283302e+01	2.799607e+00	3.629127e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.787757e+01	1.040810e+00	9.851768e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.166524e+01	1.033288e+00	2.939993e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.332768e+00	8.124292e-01	2.962534e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.669648e+00	5.039320e-01	4.835562e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.239652e+00	4.995451e-01	2.664479e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.011192e+00	2.430177e-01	3.916026e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.286958e+00	2.024255e-01	2.122389e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.240831e-01	6.631401e-02	2.129073e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.200227e-01	5.367104e-02	1.416173e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.197147e-02	3.845168e-03	6.531956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.937281e+00	4.598679e-01	5.451397e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.380787e+00	3.655382e-01	2.615522e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.010770e+00	4.180661e-01	1.866791e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.907534e+00	3.089002e-01	3.584134e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.824628e-01	1.507715e-01	2.471318e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.541076e-01	7.771365e-02	1.255953e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.497551e-01	3.684927e-02	5.771535e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.998346e-02	1.792647e-02	3.110924e-02
8.200000e-01	1.800000e-01	1.800000e-01	-4.519206e-04	1.255384e-03	2.647714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.258404e+01	1.713152e+00	2.587501e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.612175e+00	4.318995e-01	3.035304e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.532158e+00	4.435217e-01	4.767518e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.815317e+00	3.186358e-01	1.997759e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.587792e+00	1.787341e-01	2.214512e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.888585e-01	8.078054e-02	1.611146e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.828137e-01	4.755597e-02	6.650269e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.481877e-01	2.431869e-02	4.034177e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.799216e-03	2.489654e-03	6.215959e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.610819e+02	1.261933e+01	1.966450e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.868126e+01	1.304920e+00	9.232358e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.941764e+00	5.237132e-01	1.928379e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.613957e+00	4.278534e-01	1.724572e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.265868e+00	2.151852e-01	2.200813e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.981107e-01	1.064207e-01	2.120435e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.568141e-01	3.421087e-02	1.960153e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.235762e-02	4.423156e-03	7.680478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.368097e+00	3.889849e-01	6.218450e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.041135e+00	7.524688e-01	7.963245e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.512802e+00	5.920986e-01	4.055907e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.490830e+00	2.470287e-01	2.042226e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.418665e+00	3.096396e-01	2.602208e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.985754e+00	4.203731e-01	1.977734e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.486308e+00	3.157604e-01	3.043332e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.856862e+00	2.601907e-01	2.848911e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.295899e+00	1.800474e-01	2.668995e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.525440e-01	1.179941e-01	2.105455e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.745536e-01	9.209068e-02	1.238045e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.992880e-01	2.802602e-02	7.881069e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.126507e-01	1.477464e-02	4.719407e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.718171e-03	1.942624e-03	3.875809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.352559e+01	2.064495e+00	2.700084e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.145602e+01	1.339833e+00	1.333588e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.202795e+00	3.360007e-01	8.243792e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.420670e+00	5.045196e-01	5.834652e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.877556e+00	2.397278e-01	1.789026e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.322569e+00	3.035824e-01	5.756013e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.902139e+00	4.016562e-01	1.052097e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.133212e+00	1.873177e-01	2.498722e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.387000e+00	1.165061e-01	2.270194e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.478524e-01	8.900247e-02	1.350957e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.916828e-01	5.854605e-02	7.977224e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.630396e-01	2.899193e-02	4.165640e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.529846e-02	1.937257e-03	7.443424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.579833e+02	1.233673e+01	1.627564e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.910300e+01	1.781669e+00	2.449144e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.724653e+01	1.233906e+00	1.253742e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.168756e+01	9.035800e-01	1.681206e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.562193e+00	5.633394e-01	2.507734e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.208435e+00	5.313084e-01	1.106744e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.366099e+00	3.649803e-01	4.638329e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.824215e+00	2.517327e-01	1.247951e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.965971e+00	1.687794e-01	3.891539e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.138096e+00	1.472772e-01	2.654226e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.402418e-01	5.799369e-02	1.478133e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.947496e-02	4.090619e-03	8.791901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.573321e+00	3.181072e-01	3.495341e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.283835e+00	1.077404e-01	8.770399e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.962896e+00	3.565651e-01	3.511982e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.227093e+00	2.417290e-01	2.262026e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.378227e-01	1.509409e-01	1.389937e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.810563e-01	1.124232e-01	6.966523e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.224404e-01	3.111651e-02	4.969192e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.653386e-03	1.214597e-03	4.610919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.992026e+00	4.367929e-01	4.648994e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.752434e+00	2.690912e-01	1.645530e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.344323e+00	2.048657e-01	2.475819e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.279360e-01	1.335835e-01	1.162901e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.124720e-01	7.265902e-02	6.153866e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.251773e-01	3.836327e-02	5.006102e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.929325e-02	2.384524e-02	2.733700e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.286744e-03	5.926028e-04	4.064574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.341457e+01	9.981491e-01	9.848726e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.963680e+00	4.752593e-01	3.318995e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.720450e+00	2.796403e-01	2.747123e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.881576e-01	1.507549e-01	1.582249e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.037564e-02	7.362336e-03	1.540735e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.754038e-01	2.541165e-01	3.273121e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.313988e+00	7.506396e-01	1.173833e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.176962e+00	2.948445e-01	3.863837e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.861363e+00	2.596503e-01	4.004379e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.045104e+00	3.757855e-01	3.045151e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.520116e+00	4.470641e-01	2.311599e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.884085e+00	3.520677e-01	2.796473e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.409089e+00	2.690933e-01	2.221240e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.089459e+00	2.278982e-01	1.543854e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.274108e-01	1.517123e-01	1.522286e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.631085e-01	1.052077e-01	9.981176e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.522242e-01	5.418690e-02	8.322049e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.052041e-01	2.894150e-02	4.245715e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.699635e-03	1.032182e-03	3.466476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.584456e+00	1.608678e+00	1.576728e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.829615e+00	1.233234e+00	1.640030e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.053330e+00	3.041739e-01	1.117100e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.808129e+00	2.896043e-01	3.888594e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.455434e+00	3.790927e-01	2.344128e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.488344e+00	3.940302e-01	1.341138e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.489633e+00	3.193057e-01	3.749741e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.939163e+00	3.067071e-01	1.783228e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.495000e+00	2.287445e-01	1.092155e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.064009e+00	2.141351e-01	1.016950e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.962866e-01	1.088594e-01	1.369891e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.653854e-01	7.527636e-02	6.821717e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.753269e-01	6.366037e-02	6.615450e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.398892e-01	3.440132e-02	4.560910e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.844197e-03	1.428024e-03	4.784870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.323983e+01	6.931624e+00	5.870426e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.187720e+01	5.720474e+00	4.707970e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.740262e+01	8.869281e-01	2.586521e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.170578e+01	6.577565e-01	1.303809e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.453290e+00	7.494378e-01	1.168700e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.018171e+00	6.730311e-01	4.290170e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.139127e+00	4.978769e-01	5.192307e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.148299e+00	3.440811e-01	2.663229e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.405821e+00	2.849115e-01	1.801870e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.687621e-01	1.543387e-01	2.150641e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.716973e-01	9.182276e-02	1.684378e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.602651e-02	5.107179e-03	1.003259e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.815565e+00	5.530848e-01	8.522609e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.929958e+00	1.039395e-01	1.683830e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.738461e+00	4.907872e-01	2.067747e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.688924e+00	3.377048e-01	2.688917e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.419208e-01	1.976050e-01	1.530877e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.823509e-01	1.027473e-01	9.825322e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.788049e-01	4.568245e-02	6.057505e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.328049e-02	1.449488e-02	2.678257e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.023170e-03	3.536442e-04	1.955103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.705969e+01	1.979122e+00	3.309148e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.116645e+00	1.974940e-01	1.534615e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.188555e+00	1.669229e-01	9.217017e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.465352e+00	4.411148e-01	1.644490e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.435659e+00	2.093354e-01	1.999053e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.223827e-01	1.463016e-01	1.099030e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.954284e-01	6.940588e-02	6.260268e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.937215e-01	3.188726e-02	4.899673e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.255522e-02	4.122642e-03	6.026340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.791662e+02	1.222640e+01	1.886635e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.601713e+01	7.147592e-01	1.426267e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.736050e+00	2.602122e-01	1.590139e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.082760e+00	1.528295e-01	5.577376e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.949369e+00	2.453257e-01	1.856917e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.111127e+00	2.291906e-01	1.885326e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.550731e-01	1.028398e-01	1.326209e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.727724e-02	4.861744e-03	1.103804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.269480e+00	5.911520e-01	1.163753e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.678170e+00	6.965728e-01	1.101684e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.505502e+00	4.129207e-01	1.765619e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.199599e+00	2.201475e-01	1.266102e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.008928e+00	4.165651e-01	1.514388e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.508705e+00	3.894962e-01	3.078713e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.226269e+00	4.247945e-01	2.128489e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.693380e+00	3.329538e-01	1.994652e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.234332e+00	2.791570e-01	1.713590e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.231506e-01	1.633759e-01	1.805930e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.098629e-01	1.046429e-01	1.137633e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.664327e-01	6.585631e-02	8.508690e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.091853e-01	3.094309e-02	3.823938e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.762428e-03	1.002600e-03	3.883357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.129503e+01	2.523554e+00	4.486516e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.086422e+00	6.179217e-01	1.207758e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.567915e+00	5.748554e-02	3.107100e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.421360e+00	1.969703e-01	3.978699e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.595505e+00	3.579358e-01	2.002622e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.917627e+00	2.274451e-01	1.462722e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.385558e+00	2.706755e-01	2.583709e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.024603e+00	3.570071e-01	1.404695e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.401147e+00	2.448140e-01	1.261908e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.448999e-01	1.371122e-01	1.129266e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.771549e-01	7.390909e-02	9.122621e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.575977e-01	5.128787e-02	5.176061e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.592182e-02	3.071729e-03	7.102018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.766137e+02	9.751142e+00	2.005709e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.307855e+01	1.003928e+00	4.999495e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.477609e+01	1.108532e+00	2.010330e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.107230e+01	1.167987e+00	7.869856e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.521001e+00	7.962210e-01	5.382369e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.008832e+00	1.490767e-01	3.136014e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.222196e+00	2.537461e-01	1.107848e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.372285e+00	2.612806e-01	4.840577e-03
9.625000e-02	1.875000e-02	1.875000e-02	1.840745e+00	2.334295e-01	2.856422e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.248220e+00	2.380024e-01	1.759683e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.114377e-01	1.302362e-01	1.674901e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.475164e-02	5.507855e-03	1.272906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.486586e+00	3.330946e-01	2.559832e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.366306e+00	1.211260e-01	2.796480e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.062482e+00	3.779082e-01	3.396725e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.275931e+00	2.442914e-01	2.486287e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.443088e-01	1.492044e-01	1.437992e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.784560e-01	7.896734e-02	8.832853e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.127537e-01	2.116156e-02	5.076287e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.365682e-03	2.422098e-03	4.616098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.182779e+00	3.739807e-01	3.848503e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.648133e+00	2.100821e-01	2.098257e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.362265e+00	2.004763e-01	1.622829e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.442322e-01	1.224652e-01	1.025168e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.009973e-01	7.906274e-02	6.446512e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.646014e-01	1.467210e-02	4.706561e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.422743e-02	9.246271e-03	2.967944e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.381455e-04	1.371955e-03	2.337496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.464785e+01	1.009615e+00	6.653708e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.281143e+00	3.891112e-01	5.143675e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.417059e+00	2.137373e-01	2.509431e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.156455e-01	1.036696e-01	1.706282e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.198431e-02	5.499751e-03	1.080832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.236795e-01	1.459738e-01	2.631312e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.919001e+00	7.368718e-01	1.134069e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.623881e+00	7.857891e-01	4.266483e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.984519e+00	1.317669e-01	4.375202e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.320923e+00	5.379222e-01	2.713313e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.476537e+00	3.924156e-01	4.634068e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.930176e+00	3.214331e-01	3.407844e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.462541e+00	3.021783e-01	2.331930e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.038822e+00	1.961006e-01	2.251116e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.090645e-01	1.416311e-01	1.425042e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.344953e-01	9.054852e-02	9.676059e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.373854e-01	5.043752e-02	6.281240e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.874037e-02	1.420136e-02	5.420963e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.403931e-03	1.543431e-03	4.118439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.283764e+00	9.784323e-01	1.203888e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.640882e+00	1.008576e+00	1.763725e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.513012e+00	4.238856e-01	8.284055e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.988852e+00	2.920635e-01	3.931129e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.661356e+00	4.862453e-01	1.120453e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.401983e+00	5.081000e-01	2.121275e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.611716e+00	3.928102e-01	1.890768e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.844778e+00	2.387490e-01	2.448136e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.377894e+00	2.628859e-01	1.359381e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.393316e-01	1.651812e-01	1.302703e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.261525e-01	1.014013e-01	1.060976e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.280796e-01	7.479283e-02	7.305677e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.227468e-01	2.882072e-02	6.224540e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.508474e-02	1.258618e-02	4.730302e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.305736e-03	1.540013e-03	3.435859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.946270e+01	5.100668e+00	6.617064e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.597220e+01	3.069619e+00	4.458004e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.773011e+01	8.201056e-01	6.803965e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.056659e+01	8.735350e-01	1.540782e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.517660e+00	1.287800e+00	7.940787e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.475044e+00	6.828050e-01	2.385737e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.741030e+00	4.248939e-01	4.099343e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.858190e+00	3.774890e-01	2.867078e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.133588e+00	2.067349e-01	2.004216e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.218731e-01	1.448641e-01	1.653687e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.259654e-01	3.653553e-02	1.736579e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.058468e-02	2.686149e-03	6.228513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.624756e+00	6.141291e-01	6.809344e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.355948e+00	3.241091e-01	2.583014e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.372470e+00	3.957001e-01	4.565840e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.861984e+00	4.172200e-01	2.843582e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.675372e-01	1.799457e-01	2.162898e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.785934e-01	1.056287e-01	1.121186e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.809429e-01	3.120819e-02	5.378612e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.625123e-02	1.584193e-02	3.148440e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.730572e-04	1.351425e-03	1.855661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.688941e+01	2.530560e+00	2.905800e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.079241e+00	2.863800e-01	3.644761e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.217522e+00	4.298171e-01	1.130693e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.291005e+00	3.137955e-01	3.407035e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.446997e+00	2.101126e-01	1.878496e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.995501e-01	1.137897e-01	1.176610e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.634242e-01	6.966524e-02	6.900084e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.501742e-01	1.370784e-02	5.409229e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.958045e-03	3.039966e-03	5.617527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.851450e+02	1.545575e+01	2.119923e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.807786e+01	1.457031e+00	1.398138e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.459499e+00	5.297320e-01	1.163587e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.271615e+00	3.052466e-01	1.059520e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.821043e+00	2.130050e-01	2.412799e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.080266e-01	1.669273e-01	2.007812e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.868955e-01	4.299609e-02	1.327924e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.120661e-02	2.964061e-03	8.222472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.631564e+00	5.286345e-01	1.012184e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.785650e+00	8.777669e-01	9.363089e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.994851e+00	5.840326e-01	5.179657e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.648964e+00	4.364596e-01	4.066947e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.137960e+00	4.385070e-01	1.644353e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.666520e+00	4.944639e-01	3.875004e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.170324e+00	3.727155e-01	2.950228e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.731829e+00	3.553266e-01	2.807058e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.182499e+00	2.147216e-01	2.365386e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.335003e-01	1.543908e-01	1.758774e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.162885e-01	1.354157e-01	1.139988e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.596635e-01	5.098011e-02	6.691902e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.222340e-02	1.429397e-02	5.493487e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.370331e-03	1.397389e-03	4.193659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.639017e+01	2.695442e+00	4.300308e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.313715e+01	1.816888e+00	1.347811e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.440692e+00	3.232612e-01	3.785848e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.846569e+00	2.213024e-01	2.363634e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.755081e+00	2.572943e-01	5.550777e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.077040e+00	3.824390e-01	1.174404e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.642020e+00	5.377797e-01	2.015576e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.958434e+00	2.492921e-01	2.040429e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.294646e+00	2.100170e-01	1.516754e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.805253e-01	1.257423e-01	1.386625e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.379848e-01	8.257027e-02	8.652774e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.815910e-01	1.950967e-02	5.780399e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.154906e-02	2.054177e-03	6.436435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.756535e+02	1.369834e+01	2.143322e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.770694e+01	1.553271e+00	1.615545e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.811959e+01	2.180675e+00	1.204973e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.081494e+01	4.575155e-01	2.785392e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.910991e+00	5.511594e-01	7.618311e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.639161e+00	5.465863e-01	7.994474e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.698259e+00	7.828601e-01	7.222591e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.496148e+00	2.926076e-01	1.396792e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.618874e+00	2.166247e-01	2.975864e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.055880e+00	1.871726e-01	2.356236e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.075228e-01	7.972724e-02	1.675699e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.954571e-02	2.938364e-03	7.837894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.535132e+00	3.242108e-01	3.953235e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.197764e+00	2.927841e-02	1.241461e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.057881e+00	3.894261e-01	3.014018e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.281088e+00	2.739210e-01	2.030134e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.993381e-01	1.999097e-01	1.285877e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.698638e-01	9.026809e-02	9.118720e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.268941e-01	3.819971e-02	4.779009e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.811694e-03	1.592340e-03	4.859421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.818996e+00	3.732042e-01	4.950573e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.828555e+00	3.056916e-01	1.285484e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.524885e+00	2.305499e-01	1.704651e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.132478e-01	1.398795e-01	1.121296e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.232919e-01	7.014596e-02	1.226534e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.496849e-01	6.935623e-02	4.177762e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.064643e-02	1.994487e-02	2.688765e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.447035e-03	7.915550e-04	3.149065e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.321413e+01	8.548587e-01	1.019885e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.093056e+00	5.194677e-01	1.800417e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.795312e+00	2.856803e-01	2.555722e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.627845e-01	1.374455e-01	2.028520e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.257774e-02	7.872455e-03	1.223198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.260695e-01	1.526072e-01	4.092184e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.949071e+00	7.336176e-01	1.239627e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.206119e+00	4.256219e-01	4.404487e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.092312e+00	2.946953e-01	9.891846e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.295086e+00	4.431664e-01	2.317255e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.592361e+00	4.054935e-01	3.128287e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.928539e+00	3.681456e-01	2.937817e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.445543e+00	3.237024e-01	2.388829e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.046571e+00	2.123021e-01	1.911281e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.581713e-01	1.593982e-01	1.495165e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.891734e-01	1.386690e-01	8.301665e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.441210e-01	5.668723e-02	7.437138e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.062129e-01	3.777210e-02	3.370902e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.437380e-03	1.519155e-03	3.188142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.948829e+00	1.133447e+00	1.898349e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.943950e+00	9.390907e-01	1.645767e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.579216e+00	4.621476e-01	4.856914e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.249172e+00	3.489995e-01	3.400644e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.559019e+00	4.246248e-01	4.172195e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.392091e+00	3.941722e-01	2.867387e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.784064e+00	3.968304e-01	1.309039e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.942556e+00	2.645666e-01	2.777864e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.443296e+00	2.186080e-01	1.855353e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.051952e+00	1.737767e-01	1.655505e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.306306e-01	1.213481e-01	1.673990e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.797055e-01	7.927974e-02	1.033454e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.119160e-01	6.955291e-02	4.484643e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.549676e-01	4.353583e-02	2.506514e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.421422e-03	3.199117e-03	4.581651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.202013e+01	5.843099e+00	6.110187e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.091352e+01	4.226206e+00	4.874239e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.806590e+01	1.034354e+00	1.813829e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.220017e+01	7.960912e-01	1.002845e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.300072e+00	7.440568e-01	9.202144e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.938356e+00	7.122349e-01	5.473541e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.357685e+00	6.756545e-01	1.933455e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.114650e+00	3.225155e-01	2.859650e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.334517e+00	2.056538e-01	3.533800e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.906692e-01	1.385042e-01	2.384447e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.495695e-01	1.497297e-01	1.338884e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.912740e-02	5.505390e-03	9.687525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.304488e+00	4.350820e-01	9.804814e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.183613e+00	2.412100e-01	2.280522e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.983873e+00	5.067213e-01	2.090414e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.761614e+00	3.762294e-01	2.836991e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.714205e-01	2.150393e-01	1.672467e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.151311e-01	1.206047e-01	9.880096e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.913991e-01	4.984895e-02	6.499637e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.719280e-02	1.364044e-02	3.762316e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.267727e-04	3.795784e-04	1.710158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.418460e+01	1.320194e+00	3.597685e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.646786e+00	5.149617e-01	8.001522e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.530069e+00	2.932576e-01	1.403092e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.689709e+00	4.235537e-01	2.045713e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.585810e+00	2.464774e-01	1.561289e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.158644e-01	1.375166e-01	9.358509e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.163970e-01	7.641049e-02	1.127839e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.139341e-01	6.008337e-02	5.203671e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.268707e-02	3.867306e-03	6.464854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.591022e+02	8.507443e+00	1.967108e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.864358e+01	1.110161e+00	2.943882e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.620787e+00	6.024190e-01	3.470460e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.194882e+00	8.053925e-02	7.093205e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.150742e+00	3.314910e-01	1.296334e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.111449e+00	1.827156e-01	2.251971e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.468260e-01	1.009239e-01	1.551422e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.935847e-02	5.290913e-03	9.961072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.847953e+00	4.164138e-01	1.134890e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.051547e+00	8.810643e-01	1.069980e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.267370e+00	3.088483e-01	5.955497e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.539179e+00	2.363331e-01	1.829109e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.383171e+00	5.121248e-01	4.119676e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.942234e+00	5.631905e-01	1.686196e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.316323e+00	4.079933e-01	2.903431e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.710578e+00	3.268674e-01	2.686052e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.193358e+00	2.380433e-01	2.553579e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.861112e-01	2.214567e-01	1.319245e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.678297e-01	1.409586e-01	8.696353e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.609074e-01	6.134126e-02	8.685928e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.117206e-01	3.739491e-02	3.374432e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.452410e-03	1.419771e-03	3.469339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.786022e+01	2.095078e+00	4.578824e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.620619e+00	6.025440e-01	1.100155e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.958442e+00	2.438565e-01	4.155708e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.029712e+00	4.508531e-01	9.605808e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.212043e+00	4.584638e-01	6.743976e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.055439e+00	3.119360e-01	5.187586e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.713013e+00	4.147968e-01	1.552103e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.992391e+00	2.353565e-01	2.760777e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.459976e+00	2.364329e-01	1.558100e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.522352e-01	1.295686e-01	1.906468e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.938415e-01	7.880513e-02	1.225963e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.929154e-01	7.693191e-02	4.332026e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.663316e-02	4.172219e-03	6.778867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.627130e+02	8.285974e+00	1.691244e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.473939e+01	1.576258e+00	9.508431e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.657903e+01	1.096921e+00	6.128709e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.198007e+01	1.188132e+00	2.171481e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.616753e+00	5.955619e-01	9.297460e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.001328e+00	9.849380e-02	2.092922e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.998583e+00	1.222559e-01	1.612436e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.553551e+00	3.473349e-01	1.877101e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.008736e+00	2.762718e-01	2.279442e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.227690e+00	1.831107e-01	3.254765e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.861899e-01	1.412933e-01	1.998127e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.885817e-02	7.993527e-03	1.173650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.294941e+00	3.180262e-01	3.253047e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.475125e+00	1.248945e-01	1.736306e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.384677e+00	4.854673e-01	2.517293e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.307694e+00	2.237015e-01	3.532875e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.465565e-01	1.389020e-01	1.830441e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.493839e-01	6.256701e-02	9.449094e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.351346e-01	2.935282e-02	4.103985e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.971162e-04	2.591752e-03	5.277164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.991048e+00	4.047014e-01	4.051662e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.874272e+00	3.463852e-01	1.636101e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.352075e+00	1.874192e-01	1.953532e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.593589e-01	7.404416e-02	1.559846e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.580581e-01	5.913694e-02	8.440259e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.746263e-01	2.751232e-02	4.822154e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.697866e-02	1.340086e-02	2.566379e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.317124e-04	1.270290e-03	2.602950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.385495e+01	7.124742e-01	8.327898e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.094956e+00	6.179993e-01	8.433511e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.529699e+00	1.734547e-01	2.967960e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.476489e-01	9.836489e-02	1.833366e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.019065e-02	5.446047e-03	1.075177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.580097e-01	7.165214e-02	2.551806e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.352676e+00	4.774504e-01	1.100259e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.180863e+00	8.609249e-01	5.300853e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.365777e+00	3.283973e-01	1.972501e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.729767e+00	5.037377e-01	2.833686e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.778540e+00	5.173259e-01	3.215243e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.111777e+00	3.844140e-01	2.683209e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.493860e+00	2.409467e-01	4.090425e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.093484e+00	2.362833e-01	2.147509e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.316695e-01	1.252985e-01	1.852883e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.426840e-01	8.292750e-02	1.050495e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.256938e-01	4.493285e-02	8.034524e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.228959e-02	3.446223e-02	3.733359e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.958012e-03	1.825620e-03	2.707633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.672799e+00	5.799881e-01	1.632772e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.902983e+00	1.386193e+00	1.801024e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.308193e+00	4.284481e-01	4.920991e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.280778e+00	4.500151e-01	2.454435e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.227541e+00	5.830369e-01	3.432829e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.095881e+00	5.518888e-01	1.973187e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.622527e+00	3.836688e-01	3.882372e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.962594e+00	3.102207e-01	1.444207e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.357438e+00	2.103238e-01	1.578646e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.041112e+00	1.644276e-01	1.508568e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.867822e-01	6.713512e-02	1.733947e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.091141e-01	4.592665e-02	1.288132e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.413740e-01	4.695737e-02	5.264952e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.152764e-01	2.331371e-02	3.127978e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.007987e-03	1.448559e-03	3.384879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.798165e+01	4.017635e+00	6.102811e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.518217e+01	3.821531e+00	3.954611e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.805806e+01	1.521524e+00	2.884673e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.044158e+01	4.765134e-01	8.891003e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.819501e+00	6.452310e-01	7.134106e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.914350e+00	7.609886e-01	1.798516e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.100627e+00	5.369126e-01	3.489940e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.919031e+00	2.765262e-01	3.224780e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.166941e+00	9.634939e-02	3.401523e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.373257e-01	1.432657e-01	1.875434e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.578028e-01	6.273782e-02	1.575276e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.141225e-02	3.854154e-03	6.050567e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.064325e+00	5.018225e-01	8.065796e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.265792e+00	2.999307e-01	3.251038e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.099271e+00	5.594374e-01	1.298847e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.883376e+00	3.602842e-01	3.630323e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.029795e+00	2.312857e-01	2.342581e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.680340e-01	1.036213e-01	1.214181e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.816582e-01	4.022834e-02	5.429145e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.700877e-02	1.402428e-02	4.000927e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.128949e-04	1.076513e-03	2.067681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.289804e+01	1.578779e+00	3.622905e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.221626e+00	3.883871e-01	4.818687e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.874628e+00	4.730431e-01	7.626265e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.961350e+00	5.201478e-01	9.762943e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.454726e+00	2.271127e-01	2.295875e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.463075e-01	8.968776e-02	1.355222e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.340564e-01	4.181608e-02	8.978348e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.490351e-01	2.402327e-02	4.332194e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.764435e-03	2.629546e-03	4.215406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.527253e+02	8.355931e+00	2.471976e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.072413e+01	2.154292e+00	6.160564e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.889053e+00	7.487925e-01	2.521533e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.630032e+00	4.406554e-01	5.798096e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.178778e+00	3.190874e-01	1.314824e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.555385e-01	1.477418e-01	2.723095e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.432021e-01	8.232777e-02	1.482276e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.128142e-02	2.876556e-03	7.373855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.313588e+00	3.372251e-01	8.723629e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.015737e+00	7.050303e-01	1.133568e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.619196e+00	9.183219e-01	4.380748e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.631549e+00	3.079036e-01	3.361883e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.576658e+00	4.251381e-01	2.057646e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.003524e+00	4.803983e-01	2.073161e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.445371e+00	4.831760e-01	3.385265e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.794782e+00	3.182801e-01	3.979915e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.333125e+00	2.790854e-01	2.580345e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.322840e-01	1.241965e-01	2.246850e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.276788e-01	1.095881e-01	1.172700e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.496893e-01	4.723883e-02	6.954512e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.034029e-01	3.739023e-02	3.801906e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.280815e-03	1.801853e-03	2.866487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.346017e+01	1.452922e+00	4.507974e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.139533e+01	1.550349e+00	1.308326e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.285504e+00	5.232333e-01	5.487957e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.280569e+00	4.307004e-01	4.531340e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.073753e+00	3.099777e-01	2.749698e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.628691e+00	4.931839e-01	8.937579e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.992726e+00	3.916150e-01	2.054225e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.090455e+00	3.085402e-01	2.206494e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.391726e+00	2.412414e-01	1.731029e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.429956e-01	9.996512e-02	1.884571e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.340858e-01	4.145533e-02	1.134114e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.063240e-01	3.951747e-02	4.871101e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.333126e-02	3.104140e-03	5.421972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.552839e+02	9.753917e+00	1.967347e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.743917e+01	1.822993e+00	2.553777e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.005131e+01	2.361249e+00	9.448701e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.466222e+01	2.024092e+00	3.097347e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.926578e+00	3.348917e-01	1.126480e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.520519e+00	6.177951e-01	9.464602e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.756608e+00	4.491520e-01	6.418949e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.638327e+00	3.363927e-01	5.287585e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.867905e+00	2.163520e-01	3.336610e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.104227e+00	1.003620e-01	2.729201e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.327380e-01	7.094061e-02	1.815838e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.788485e-02	4.431330e-03	8.610782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.892170e+00	2.537302e-01	3.475745e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.962364e+00	9.788138e-02	5.949133e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.776843e+00	3.185320e-01	2.747973e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.159345e+00	2.419559e-01	1.362297e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.833611e-01	1.333710e-01	1.273800e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.058708e-01	1.139131e-01	7.066761e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.865738e-02	3.007719e-02	5.109908e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.048980e-03	8.829800e-04	4.106565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.278292e+00	3.278609e-01	4.188185e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.387954e+00	2.217085e-01	1.864052e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.342443e+00	2.470217e-01	9.606687e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.744851e-01	1.564918e-01	9.153560e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.073036e-01	6.499450e-02	6.801734e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.931795e-01	3.365150e-02	4.766793e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.834780e-02	2.136661e-02	2.349931e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.007757e-03	5.551520e-04	3.488320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.384801e+01	7.578698e-01	9.238785e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.631448e+00	4.537223e-01	2.148194e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.659100e+00	2.934496e-01	2.405517e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.549234e-01	1.652683e-01	1.301496e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.676087e-02	6.870365e-03	1.494524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.804070e-01	2.679100e-01	4.837640e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.049335e+00	7.962111e-01	1.056163e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.243046e+00	1.814008e-01	4.450400e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.770494e+00	3.511590e-01	7.292598e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.874120e+00	3.752444e-01	3.131829e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.161645e+00	3.337262e-01	2.865749e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.674124e+00	3.353071e-01	1.759683e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.253914e+00	3.546567e-01	2.083744e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.878139e-01	1.967462e-01	1.115786e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.835227e-01	1.364803e-01	1.564620e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.116395e-01	1.191306e-01	1.089094e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.125203e-01	4.455308e-02	6.622026e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.134794e-02	2.031263e-02	2.420036e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.593833e-03	1.796979e-03	2.098994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.958019e+00	1.620925e+00	1.900835e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.950969e+00	6.458130e-01	1.593414e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.369325e+00	3.278529e-01	5.988500e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.700640e+00	4.080739e-01	4.880154e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.295443e+00	3.928365e-01	3.010678e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.155026e+00	3.934038e-01	2.057111e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.407465e+00	3.290708e-01	1.161309e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.771247e+00	2.420188e-01	1.908237e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.273429e+00	1.819344e-01	1.925726e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.365532e-01	4.444068e-01	1.114425e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.183174e-01	1.734722e-01	1.208862e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.317179e-01	6.685018e-02	2.205058e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.509490e-01	4.186917e-02	4.272027e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.176972e-01	3.529171e-02	4.674453e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.016508e-03	2.780460e-03	2.972601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.609152e+01	6.844345e+00	7.051941e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.440319e+01	4.277492e+00	4.498971e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.746101e+01	8.213683e-01	2.397735e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.094331e+01	9.604979e-01	1.708432e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.333351e+00	8.634389e-01	4.421686e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.556356e+00	6.783705e-01	4.300129e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.032991e+00	6.144478e-01	3.617792e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.992354e+00	3.623227e-01	2.305709e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.289106e+00	2.982585e-01	1.676351e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.327070e-01	1.446586e-01	1.837211e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.495672e-01	8.662085e-02	1.505680e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.521504e-02	5.459589e-03	8.702659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.196191e+00	5.130802e-01	8.279447e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.065845e+00	8.292790e-02	1.020414e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.482172e+00	4.756856e-01	2.472220e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.496022e+00	2.828788e-01	2.306613e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.708498e-01	1.711067e-01	1.252268e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.226911e-01	9.738858e-02	9.900120e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.570286e-01	3.780964e-02	5.400894e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.972845e-02	1.585547e-02	2.330818e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.377979e-04	3.841458e-04	1.507698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.769544e+01	1.369295e+00	3.152341e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.376811e+00	2.729594e-01	8.150048e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.075994e+00	1.595471e-01	7.429840e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.398188e+00	4.092232e-01	1.610058e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.396264e+00	2.076202e-01	1.250836e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.532249e-01	1.393768e-01	1.045236e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.869805e-01	6.628739e-02	5.940553e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.795804e-01	3.127074e-02	4.117849e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.918002e-03	3.316102e-03	6.628739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.864611e+02	9.771923e+00	1.699830e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.635626e+01	5.240210e-01	4.607443e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.980336e+00	2.003487e-01	1.081736e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.160101e+00	1.517864e-01	2.034353e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.831084e+00	2.751591e-01	1.629830e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.085499e+00	1.813483e-01	1.423693e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.168809e-01	9.235132e-02	1.419191e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.523854e-02	4.350712e-03	9.779490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.734007e+00	5.897063e-01	1.131592e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.792332e+00	6.236454e-01	8.273606e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.480521e+00	1.618217e-01	2.761087e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.340623e+00	3.177523e-01	1.536815e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.963143e+00	3.400664e-01	1.919926e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.515277e+00	3.975988e-01	2.689184e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.985584e+00	3.761339e-01	1.997754e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.504361e+00	2.807711e-01	1.842401e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.099960e+00	3.167481e-01	1.523142e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.892320e-01	1.547792e-01	1.493551e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.687445e-01	1.098573e-01	1.157128e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.385342e-01	6.478188e-02	7.401961e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.207893e-02	2.162898e-02	3.791299e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.890056e-03	1.955151e-03	2.121221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.282625e+01	2.139187e+00	3.955856e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.021136e+00	3.800691e-01	1.039660e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.889738e+00	9.360065e-02	2.977162e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.385808e+00	3.039685e-01	1.224191e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.435039e+00	1.494858e-01	1.511948e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.883666e+00	2.860475e-01	8.860888e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.433706e+00	3.419902e-01	1.333542e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.847047e+00	2.484768e-01	1.884523e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.305309e+00	2.175602e-01	1.324435e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.132294e-01	2.708984e-01	7.732647e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.651380e-01	6.884229e-02	2.027605e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.229075e-01	4.460642e-02	5.102483e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.433926e-02	4.190602e-03	4.317703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.853152e+02	8.561453e+00	1.580589e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.099342e+01	6.526282e-02	2.119129e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.421541e+01	1.726739e-01	8.524266e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.011414e+01	5.037522e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.910251e+00	5.784166e-01	4.674976e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.376377e+00	1.522465e-01	1.744503e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.128768e+00	2.608465e-01	1.903211e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.257376e+00	3.202693e-01	3.985052e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.810875e+00	2.430329e-01	2.014873e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.217327e+00	2.358166e-01	1.459872e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.088933e-01	1.379346e-01	1.359265e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.104310e-02	5.843109e-03	1.255098e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.809355e+00	2.975527e-01	2.280415e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.129713e+00	0.000000e+00	1.827050e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.871150e+00	3.313280e-01	2.838920e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.196654e+00	2.067801e-01	1.822180e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.885493e-01	7.392157e-02	1.352491e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.104507e-01	4.214270e-02	7.325334e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.011237e-02	2.286037e-02	3.880099e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.644985e-05	2.746159e-03	5.347998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.428916e+00	2.937606e-01	3.124911e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.439582e+00	2.328006e-01	1.556062e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.388256e+00	2.222116e-01	7.606610e-02
2.675000e-01	3.750000e-02	3.750000e-02	5.966436e-01	6.678199e-02	1.123169e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.446328e-01	3.284822e-02	8.608102e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.719664e-01	1.959071e-02	2.791043e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.450484e-02	1.246787e-02	2.717356e-02
7.750000e-01	2.250000e-01	2.250000e-01	-1.380217e-05	1.648798e-03	2.751424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.460828e+01	6.516128e-01	6.426945e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.364623e+00	3.946887e-01	2.340640e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.502004e+00	2.483337e-01	1.388142e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.771095e-01	7.749636e-02	1.409015e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.652823e-02	4.485833e-03	1.152177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.753720e-01	2.065775e-01	3.003476e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.530448e+00	7.337140e-01	9.627795e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.612416e+00	4.146445e-01	3.271583e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.073985e+00	3.833902e-01	2.542887e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.105745e+00	3.757632e-01	2.557719e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.358045e+00	3.426128e-01	2.907777e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.772739e+00	2.912907e-01	2.199407e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.256798e+00	1.911414e-01	2.852136e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.337990e-01	2.165751e-01	1.471152e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.241851e-01	1.090957e-01	1.054217e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.725759e-01	4.009493e-02	9.558535e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.922564e-01	2.686912e-02	5.026715e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.925381e-02	2.019500e-02	3.463220e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.020222e-03	2.825868e-03	3.066351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.091738e+00	1.189082e+00	1.470265e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.026119e+01	1.036241e+00	1.275653e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.153703e+00	7.046116e-02	5.216645e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.401201e+00	3.293997e-01	5.528549e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.263165e+00	4.847221e-01	3.582122e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.301101e+00	4.244844e-01	9.496401e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.509867e+00	3.957931e-01	9.381152e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.731319e+00	2.301123e-01	2.335866e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.226630e+00	2.128185e-01	1.364735e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.414659e-01	1.028262e-01	1.000586e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.790879e-01	8.863695e-02	7.772646e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.680424e-01	3.717303e-02	1.044860e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.171651e-01	2.338544e-02	6.012583e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.761147e-02	2.385728e-02	2.914392e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.061668e-03	1.787275e-03	2.555415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.612839e+01	5.876912e+00	7.169943e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.905792e+01	2.907489e+00	3.768293e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.750699e+01	8.009512e-01	1.392398e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.971613e+00	8.665178e-01	5.781012e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.607111e+00	6.043272e-01	7.172596e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.971699e+00	7.074828e-01	3.052781e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.644502e+00	4.390578e-01	2.672088e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.867200e+00	3.270302e-01	1.465114e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.097863e+00	1.766556e-01	1.865432e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.105552e-01	6.654486e-02	1.954767e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.224402e-01	4.453432e-02	1.324884e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.468199e-03	3.793958e-03	6.607717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.866063e+00	5.374465e-01	7.186842e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.384123e+00	1.797678e-01	1.486028e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.686316e+00	4.969229e-01	2.549909e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.571585e+00	2.903421e-01	2.569625e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.693524e-01	1.077257e-01	2.319156e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.780781e-01	4.498230e-02	1.076450e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.373443e-01	3.380927e-02	4.881174e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.063040e-02	1.689038e-02	3.017032e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.356116e-04	1.051858e-03	1.663625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.692094e+01	1.734617e+00	2.911545e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.166848e+00	2.575341e-01	2.827021e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.314171e+00	4.142843e-01	7.772735e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.437687e+00	3.411764e-01	2.092188e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.389903e+00	1.790126e-01	1.463385e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.926908e-01	6.600091e-02	1.312739e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.511901e-01	3.805437e-02	7.051036e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.445493e-01	1.881285e-02	2.972309e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.870068e-03	3.013830e-03	6.376417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.823275e+02	1.154255e+01	1.761632e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.978776e+01	1.458708e+00	6.599622e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.063541e+00	3.445672e-01	2.179948e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.221024e+00	3.538803e-01	4.386662e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.984797e+00	2.833692e-01	1.124197e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.918745e-01	8.954195e-02	1.962529e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.895210e-01	4.160933e-02	1.429473e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.369888e-03	3.404596e-03	8.358332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.113245e+00	5.581036e-01	9.241856e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.943703e+00	6.736789e-01	1.017650e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.087054e+00	7.700334e-01	1.736942e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.612560e+00	3.102940e-01	2.362250e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.134854e+00	3.627558e-01	2.364856e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.605803e+00	4.576627e-01	3.531371e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.067668e+00	3.108069e-01	3.104377e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.584544e+00	2.542402e-01	2.415439e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.074852e+00	2.032575e-01	1.798261e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.131518e-01	1.319719e-01	1.504895e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.223481e-01	5.256192e-02	1.206305e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.067982e-01	3.077102e-02	5.756682e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.220088e-02	2.055786e-02	3.793240e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.161366e-03	2.820559e-03	3.141210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.804045e+01	1.809740e+00	4.027764e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.256740e+01	1.933189e+00	7.030494e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.626169e+00	4.158500e-01	5.342836e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.999887e+00	1.641376e-01	2.079707e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.771694e+00	2.627805e-01	2.037966e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.980125e+00	3.969612e-01	1.419718e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.464971e+00	3.059349e-01	1.972670e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.919712e+00	2.290234e-01	2.292111e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.258073e+00	2.378131e-01	1.125329e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.096934e-01	9.489121e-02	9.469268e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.003104e-01	4.390634e-02	9.141018e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.775326e-01	2.321170e-02	4.882883e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.117901e-02	4.005908e-03	5.990152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.791872e+02	9.791609e+00	1.500817e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.836402e+01	8.665605e-01	1.008170e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.746903e+01	7.884445e-01	3.219668e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.013758e+01	9.301763e-01	5.985974e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.451100e+00	5.771006e-01	6.375404e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.739619e+00	4.670503e-01	2.422596e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.237059e+00	3.400558e-01	4.239590e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.423773e+00	2.849378e-01	3.508232e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.760802e+00	2.840412e-01	1.342337e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.031548e+00	1.571571e-01	2.074917e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.864645e-01	5.349333e-02	1.870225e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.463016e-02	5.497148e-03	9.230448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.104241e+00	3.180648e-01	3.613322e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.936470e+00	1.979496e-01	9.968703e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.601108e+00	3.383192e-01	2.572901e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.529800e-01	1.931253e-01	2.142424e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.001491e-01	1.250615e-01	1.369461e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.630146e-01	5.775419e-02	1.134202e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.334526e-02	3.326510e-02	3.896689e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.803668e-03	1.598155e-03	2.816839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.610784e+00	3.820124e-01	3.882775e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.251236e+00	2.554357e-01	2.345168e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.197038e+00	2.010083e-01	1.579545e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.528315e-01	9.873218e-02	1.272313e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.036856e-01	5.422834e-02	7.365294e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.929276e-01	4.803055e-02	4.665275e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.570786e-02	1.856397e-02	2.176949e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.776404e-03	5.070022e-04	3.093872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.455793e+01	8.039171e-01	7.917482e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.673455e+00	4.856913e-01	1.881091e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.227885e+00	1.654052e-01	2.797086e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.723452e-01	1.148495e-01	1.567192e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.517411e-02	7.359483e-03	1.089482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.004201e+00	3.303516e-01	7.366083e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.342950e+00	8.482100e-01	1.114541e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.510010e+00	2.421241e-01	2.449766e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.737880e+00	3.980315e-01	1.003941e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.818812e+00	4.971903e-01	3.288188e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.995936e+00	3.739644e-01	3.042650e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.505909e+00	2.908611e-01	3.310957e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.057694e+00	2.047211e-01	3.215224e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.826433e-01	2.267870e-01	1.843661e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.891660e-01	1.397905e-01	1.073561e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.488899e-01	7.338205e-02	1.229702e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.016170e-01	7.520371e-02	7.520703e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.034301e-02	2.410021e-02	3.189178e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.602137e-03	4.981959e-04	2.768053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.457738e+00	1.891083e+00	2.203461e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.846441e+00	7.043766e-01	1.679180e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.324813e+00	2.440618e-01	4.652863e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.595872e+00	5.457133e-01	4.332951e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.109175e+00	6.737018e-01	2.941390e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.943547e+00	3.950128e-01	1.895939e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.135549e+00	2.965260e-01	3.362743e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.557386e+00	2.443121e-01	2.427296e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.183206e+00	2.681363e-01	1.874535e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.195063e-01	1.201152e-01	1.974697e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.820065e-01	1.146387e-01	8.515252e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.449995e-01	4.769321e-02	1.240270e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.263492e-01	5.625073e-02	5.227769e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.059411e-01	3.029931e-02	3.111272e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.529513e-03	9.743526e-04	4.952083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.341856e+01	9.933845e+00	8.162227e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.733623e+01	2.744299e+00	5.642418e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.776681e+01	6.813747e-01	1.791473e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.033916e+01	9.389619e-01	1.392498e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.366203e+00	8.961683e-01	6.036336e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.305570e+00	6.910448e-01	1.781325e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.609273e+00	3.776185e-01	4.222666e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.663036e+00	3.339413e-01	3.830985e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.179832e+00	2.775589e-01	1.752793e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.245941e-01	1.022622e-01	2.434566e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.630579e-01	9.019958e-02	1.198542e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.317206e-02	4.018316e-03	6.191352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.399381e+00	6.412740e-01	9.333583e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.115621e+00	1.493951e-01	1.009657e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.524165e+00	5.375937e-01	2.660323e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.340020e+00	2.837121e-01	2.361748e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.467771e-01	1.630344e-01	1.905442e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.821029e-01	9.576075e-02	8.755803e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.346230e-01	5.266386e-02	5.438789e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.492139e-02	8.935268e-03	2.009676e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.524862e-04	2.487000e-04	1.193432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.877620e+01	2.033611e+00	3.211804e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.555028e+00	2.227383e-01	1.537376e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.291372e+00	2.388961e-01	1.262473e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.190450e+00	3.450210e-01	2.186277e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.300803e+00	2.495088e-01	1.455592e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.346045e-01	9.574001e-02	1.307036e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.046895e-01	5.119868e-02	6.898121e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.584714e-01	4.179742e-02	4.030008e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.308741e-03	3.351962e-03	5.298965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.948337e+02	1.228046e+01	1.557171e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.829383e+01	8.702247e-01	6.309150e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.533514e+00	2.766077e-01	1.620733e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.657889e+00	1.394409e-01	8.657211e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.705789e+00	2.164828e-01	1.889009e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.846893e-01	1.616546e-01	1.715569e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.892675e-01	7.666228e-02	1.538136e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.464586e-02	5.247508e-03	8.337822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.965124e+00	7.315447e-01	1.277396e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.011111e+00	8.300817e-01	7.781173e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.431539e+00	1.879750e-01	4.048056e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.582839e+00	4.671172e-01	2.976669e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.121111e+00	5.481342e-01	1.555091e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.462500e+00	5.011705e-01	4.690067e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.835035e+00	3.684082e-01	3.406291e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.357795e+00	2.640475e-01	3.283144e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.790642e-01	2.161202e-01	2.580637e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.926935e-01	1.667914e-01	1.350681e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.136758e-01	1.026180e-01	1.138975e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.115686e-01	6.453834e-02	8.478707e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.466390e-02	2.765226e-02	3.016021e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.774913e-03	5.602219e-04	2.847418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.515269e+01	3.449056e+00	4.209077e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.440102e+00	4.113932e-01	1.002601e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.200847e+00	4.353373e-01	1.047561e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.617099e+00	2.415932e-01	2.171633e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.809401e+00	4.262469e-01	5.834695e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.916700e+00	4.316375e-01	1.410926e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.179605e+00	2.541270e-01	3.939211e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.719127e+00	2.996043e-01	2.548043e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.137876e+00	1.671634e-01	1.853313e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.060968e-01	1.138054e-01	9.629736e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.693836e-01	6.170337e-02	1.156802e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.090167e-01	4.919527e-02	4.738750e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.315963e-02	3.577383e-03	4.394947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.950394e+02	1.285032e+01	1.401438e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.608132e+01	9.375345e-01	1.736333e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.588363e+01	1.156075e+00	6.668478e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.063688e+01	1.036570e+00	6.266567e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.257724e+00	1.592624e-01	2.686235e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.155203e+00	1.642656e-01	3.567087e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.700690e+00	1.450388e-01	1.937176e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.075863e+00	2.090061e-01	6.296710e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.573083e+00	1.674746e-01	3.581828e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.106995e+00	2.362995e-01	1.721053e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.291989e-01	9.627845e-02	1.571422e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.002293e-02	4.516528e-03	1.048990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.939622e+00	3.248192e-01	2.958452e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.169639e+00	4.951967e-02	8.093266e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.747220e+00	3.387321e-01	3.931357e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.030082e+00	2.330241e-01	2.163101e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.218682e-01	9.958303e-02	1.550612e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.844655e-01	5.641924e-02	7.014174e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.825893e-02	2.649841e-02	5.049112e-02
7.950000e-01	2.050000e-01	2.050000e-01	-9.423961e-05	1.467058e-03	4.659174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.665039e+00	3.678034e-01	3.497421e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.450050e+00	2.926928e-01	1.499701e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.167874e+00	1.943556e-01	1.647363e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.563987e-01	7.901450e-02	1.414888e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.160656e-01	4.945400e-02	5.659721e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.056241e-01	1.742649e-02	5.370408e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.463481e-02	6.636727e-03	2.349101e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.649442e-04	1.635907e-03	2.242198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.546928e+01	8.372119e-01	6.030514e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.912436e+00	4.015242e-01	2.915687e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.168138e+00	1.662592e-01	2.674181e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.965323e-01	8.164699e-02	1.439118e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.590057e-02	3.194803e-03	9.869459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.763039e-01	2.180034e-01	4.672651e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.715421e+00	7.587546e-01	1.246935e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.881963e+00	6.797471e-01	1.877586e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.892227e+00	3.868906e-01	3.145990e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.338014e+00	7.479541e-01	2.438334e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.310871e+00	4.304553e-01	2.783516e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.609248e+00	2.992478e-01	4.194204e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.136139e+00	2.517259e-01	3.309990e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.901312e-01	1.506421e-01	2.034180e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.922925e-01	8.703557e-02	2.260206e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.224744e-01	5.373325e-02	1.070254e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.766520e-01	3.122519e-02	7.046401e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.281619e-02	2.813470e-02	3.062014e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.417648e-03	3.537210e-03	2.452516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.054314e+00	1.023944e+00	2.450842e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.045817e+01	1.464248e+00	1.300790e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.326199e+00	2.235758e-01	4.083331e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.719967e+00	6.838565e-01	2.063680e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.214297e+00	7.646413e-01	2.035752e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.981900e+00	4.205544e-01	3.893277e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.454211e+00	5.491353e-01	3.122335e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.581125e+00	2.433724e-01	1.839887e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.139746e+00	1.814683e-01	2.554262e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.038720e-01	9.757463e-02	2.171686e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.604765e-01	6.082256e-02	1.652543e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.142411e-01	7.173590e-02	1.015438e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.749502e-01	3.276387e-02	8.633764e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.020100e-01	2.846557e-02	2.478081e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.977981e-03	2.431520e-03	2.383019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.773714e+01	4.694626e+00	9.140868e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.934158e+01	2.416417e+00	4.514950e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.866583e+01	1.771894e+00	6.203871e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.028922e+01	1.068742e+00	4.064592e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.165911e+00	1.156579e+00	2.459799e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.568032e+00	5.303895e-01	4.102520e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.343707e+00	3.598255e-01	5.863512e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.613329e+00	3.945311e-01	2.076031e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.221719e-01	1.169005e-01	3.687702e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.739521e-01	7.142917e-02	2.170406e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.660717e-01	1.450850e-01	1.023337e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.086753e-03	2.016941e-03	5.348023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.055258e+00	6.574044e-01	9.077631e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.264231e+00	1.375071e-01	1.196842e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.758451e+00	6.520268e-01	3.173297e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.460270e+00	2.930926e-01	3.718014e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.130813e-01	1.508717e-01	1.837366e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.366377e-01	5.900699e-02	1.212134e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.495869e-01	3.911842e-02	4.297957e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.153421e-02	1.276818e-02	2.177968e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.275954e-04	1.336393e-03	2.239372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.892030e+01	2.700008e+00	3.388977e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.623111e+00	1.792649e-01	2.475461e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.371104e+00	4.403446e-01	1.122539e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.379280e+00	4.248512e-01	2.363673e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.193356e+00	1.801660e-01	2.305253e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.568372e-01	7.973671e-02	1.343599e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.030723e-01	6.099812e-02	5.303235e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.425999e-01	3.317164e-02	3.410780e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.224113e-03	1.791831e-03	6.170208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.888816e+02	1.334425e+01	2.165070e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.939233e+01	2.044520e+00	1.958178e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.440171e+00	7.831285e-01	1.287309e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.195264e+00	3.680050e-01	1.021980e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.564654e+00	1.871567e-01	2.357989e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.399594e-01	1.026365e-01	2.221261e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.014368e-01	5.316659e-02	1.285843e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.939696e-03	2.542092e-03	8.038902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.307144e+00	6.192246e-01	1.146293e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.124617e+00	9.121477e-01	1.155610e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.093978e+00	5.488508e-01	2.856831e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.574443e+00	3.141500e-01	2.263099e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.077331e+00	4.128863e-01	4.495459e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.744703e+00	7.072685e-01	2.760731e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.083735e+00	5.146938e-01	3.159477e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.452352e+00	2.885114e-01	4.142299e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.577013e-01	1.864715e-01	2.505861e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.181236e-01	1.131644e-01	2.181217e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.719243e-01	6.328846e-02	1.271832e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.942228e-01	3.202771e-02	6.732117e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.896337e-02	3.039824e-02	3.285179e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.585085e-03	3.574069e-03	2.280282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.088729e+01	2.504461e+00	5.336033e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.225371e+01	2.194635e+00	8.207847e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.215541e+00	1.255977e-01	1.101281e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.169291e+00	6.486033e-01	2.726251e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.039536e+00	6.388072e-01	5.557067e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.057900e+00	3.535035e-01	3.372962e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.576727e+00	4.477645e-01	1.800216e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.810016e+00	4.306157e-01	3.036809e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.062827e+00	1.343877e-01	2.132451e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.860391e-01	7.790769e-02	1.967634e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.498782e-01	4.609299e-02	1.125555e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.561130e-01	3.664890e-02	6.871344e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.234332e-02	4.305545e-03	4.683138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.881787e+02	1.307028e+01	1.894762e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.881599e+01	2.598187e+00	1.476927e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.581738e+01	8.015298e-01	7.988890e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.368469e+01	2.594663e+00	2.777275e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.240871e+00	4.668536e-01	3.211026e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.425800e+00	3.654422e-01	1.526536e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.341363e+00	5.095309e-01	3.338371e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.064939e+00	1.677117e-01	3.007040e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.529278e+00	2.404487e-01	2.313435e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.006453e-01	1.035025e-01	2.757733e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.946012e-01	5.539752e-02	1.664205e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.462099e-02	4.183712e-03	7.100928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.389821e+00	2.928038e-01	3.219677e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.664640e+00	1.535410e-01	1.216140e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.505029e+00	3.822066e-01	2.084850e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.826350e-01	1.526757e-01	2.043283e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.012245e-01	9.505822e-02	1.346324e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.370363e-01	5.593392e-02	8.513842e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.859310e-02	2.463579e-02	3.265764e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.607912e-03	6.633498e-04	2.931718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.913152e+00	4.025409e-01	3.560726e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.003959e+00	2.508101e-01	2.353672e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.092049e+00	1.547111e-01	1.297009e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.537138e-01	7.341289e-02	1.337109e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.039625e-01	4.955160e-02	6.970675e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.714234e-01	2.792652e-02	4.526734e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.495151e-02	1.169573e-02	2.346214e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.806754e-03	6.120082e-04	2.271521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.520272e+01	9.169103e-01	7.475225e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.826038e+00	3.975867e-01	4.007355e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.289209e+00	2.122279e-01	2.125966e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.106182e-01	7.921939e-02	1.557146e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.998205e-02	5.529991e-03	1.259741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.310825e+00	3.786886e-01	6.381726e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.002705e+00	7.697316e-01	9.865247e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.469427e+00	1.823984e-01	4.985511e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.392224e+00	3.918630e-01	3.343833e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.584821e+00	4.066058e-01	2.567764e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.857669e+00	4.020569e-01	2.784731e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.408810e+00	3.143245e-01	2.758602e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.023253e+00	2.294080e-01	1.627837e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.150041e-01	1.338864e-01	2.085821e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.096886e-01	1.072166e-01	1.026525e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.971415e-01	6.043626e-02	1.160936e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.629028e-01	3.692942e-02	6.890562e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.599741e-02	1.266584e-02	2.425699e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.301120e-03	1.666505e-03	1.829654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.694507e+00	1.901090e+00	2.145963e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.032009e+01	1.126103e+00	1.139722e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.311094e+00	2.280720e-01	6.132194e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.663094e+00	6.878874e-01	5.307666e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.650715e+00	3.664808e-01	4.449681e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.578700e+00	3.277741e-01	4.659013e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.069025e+00	3.398549e-01	1.771829e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.510640e+00	2.751611e-01	1.544584e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.034396e+00	1.916490e-01	1.205150e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.444242e-01	1.040821e-01	1.317426e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.033281e-01	9.345951e-02	9.233821e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.814663e-01	7.861295e-02	1.248950e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.783461e-01	2.619254e-02	9.275321e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.695240e-02	1.301989e-02	3.975773e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.662712e-03	2.076751e-03	2.750242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.698650e+01	1.107005e+01	8.734842e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.887748e+01	2.539759e+00	4.833242e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.736845e+01	8.581991e-01	1.815387e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.916374e+00	8.923005e-01	1.476283e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.455437e+00	9.062114e-01	5.208086e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.604091e+00	5.231662e-01	5.133575e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.397389e+00	4.616658e-01	3.296943e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.769195e+00	5.046674e-01	1.856796e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.018938e+00	1.599127e-01	2.735594e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.896433e-01	1.145021e-01	1.530106e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.428527e-01	5.717586e-02	1.819169e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.061199e-02	2.830868e-03	8.428153e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.737511e+00	5.601316e-01	9.529061e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.230523e+00	2.923035e-01	1.039166e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.295709e+00	4.685863e-01	2.420801e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.214994e+00	2.455888e-01	2.368408e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.406563e-01	1.427364e-01	1.648953e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.160982e-01	6.977091e-02	1.133663e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.218743e-01	3.299577e-02	4.763210e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.225272e-02	6.101396e-03	2.096911e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.929525e-04	5.546465e-04	8.658665e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.087790e+01	1.924674e+00	3.313267e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.574128e+00	7.330645e-01	8.450681e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.035835e+00	9.720441e-02	1.783447e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.006178e+00	3.439308e-01	2.046381e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.142218e+00	1.692355e-01	1.662878e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.446682e-01	7.289621e-02	1.208589e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.889866e-01	4.649192e-02	6.225997e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.542264e-01	2.507046e-02	4.399077e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.989594e-03	2.351969e-03	5.418005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.092973e+02	1.357991e+01	1.339801e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.734236e+01	9.682856e-01	2.441453e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.064863e+00	4.035609e-01	2.979684e-02
4.250000e-02	1.750000e-02	1.750000e-02	1.828503e+00	1.110106e-01	4.058745e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.840133e+00	2.715528e-01	1.148330e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.177305e-01	1.625735e-01	1.668612e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.708058e-01	5.725197e-02	1.493430e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.213919e-02	4.725200e-03	1.008381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.718775e+00	8.090966e-01	1.313876e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.953962e+00	4.686559e-01	6.175417e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.483739e+00	1.885172e-01	1.370686e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.532725e+00	4.851622e-01	7.932533e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.785369e+00	5.131191e-01	3.448143e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.327563e+00	4.750158e-01	3.243036e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.764790e+00	3.924317e-01	2.576369e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.248804e+00	2.302158e-01	2.827694e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.198829e-01	2.671694e-01	1.605323e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.525673e-01	1.014897e-01	1.704413e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.441246e-01	6.890266e-02	1.182311e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.828960e-01	3.803874e-02	7.460966e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.970725e-02	1.445931e-02	2.361419e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.463625e-03	1.540794e-03	1.795092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.853015e+01	2.854603e+00	4.741240e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.802423e+00	9.888947e-01	1.619692e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.219063e+00	7.316571e-01	9.776873e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.140539e+00	1.535890e-01	2.765218e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.558495e+00	5.255812e-01	8.009094e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.733667e+00	2.802164e-01	2.862743e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.809086e+00	2.299501e-01	5.674316e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.673904e+00	3.303486e-01	1.574675e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.058316e+00	1.862091e-01	1.264947e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.102645e-01	8.201004e-02	1.202689e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.741698e-01	8.613586e-02	7.419359e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.594508e-01	2.401684e-02	9.104769e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.181176e-02	2.945856e-03	3.983597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.108215e+02	1.462447e+01	1.119228e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.284110e+01	1.281868e+00	1.086729e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.510775e+01	2.454002e+00	1.471476e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.037686e+01	8.035252e-01	5.105427e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.118947e+00	4.000449e-01	1.053817e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.144236e+00	3.189138e-01	7.571469e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.751617e+00	2.319326e-01	5.336917e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.430309e+00	6.426778e-02	5.736846e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.525970e+00	2.877364e-01	1.912455e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.865377e-01	1.869810e-01	2.006595e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.768844e-01	9.541005e-02	1.515742e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.334904e-02	3.396351e-03	1.225612e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.201378e+00	2.959498e-01	2.798902e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.985925e+00	1.369935e-01	4.518013e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.566871e+00	3.160366e-01	3.024471e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.328412e-01	1.788173e-01	2.563687e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.628891e-01	9.227783e-02	1.472778e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.998846e-01	4.545783e-02	6.880344e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.991249e-02	1.168667e-02	4.896258e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.590717e-03	2.059527e-03	2.477818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.913986e+00	3.420151e-01	2.942410e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.981444e+00	1.518801e-01	2.535110e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.268266e+00	2.435929e-01	1.133868e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.537108e-01	8.305435e-02	1.004225e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.742811e-01	3.127111e-02	7.209723e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.819733e-02	1.755719e-02	4.213784e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.653830e-02	6.740384e-03	2.662055e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.085443e-04	1.481571e-03	1.526356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.573080e+01	6.968182e-01	6.327843e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.850210e+00	4.400870e-01	2.439973e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.079473e+00	1.722358e-01	2.125399e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.336143e-01	7.753529e-02	1.236906e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.362845e-02	4.306426e-03	9.429729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.464104e-01	2.177062e-01	5.507323e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.475699e+00	7.703734e-01	1.233751e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.807162e+00	3.419138e-01	2.401734e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.821664e+00	5.887584e-01	9.713046e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.817648e+00	5.327007e-01	2.476375e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.071976e+00	4.371178e-01	4.004029e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.517884e+00	3.288077e-01	2.497967e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.029044e+00	1.846141e-01	2.359676e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.786534e-01	1.895941e-01	1.764163e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.031363e-01	9.621978e-02	1.530595e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.092162e-01	9.388765e-02	7.819954e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.482331e-01	3.490841e-02	4.744573e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.827547e-02	1.620925e-02	3.674028e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.858498e-03	8.124469e-04	1.977828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.329905e+00	1.201869e+00	2.200010e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.076016e+01	8.705182e-01	1.396274e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.827063e+00	6.412622e-01	1.299901e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.369101e+00	8.142898e-01	3.580369e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.914098e+00	7.281095e-01	1.877410e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.671425e+00	3.562251e-01	3.866318e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.162925e+00	3.003601e-01	2.724555e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.422188e+00	1.700997e-01	3.444595e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.033375e+00	2.203078e-01	2.156412e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.065262e-01	1.313700e-01	1.634418e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.729987e-01	7.053893e-02	9.216617e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.285638e-01	1.057561e-01	6.830654e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.562941e-01	2.699724e-02	4.182108e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.014472e-02	7.978320e-03	5.392707e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.074784e-03	1.096287e-03	2.275278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.598081e+01	7.520614e+00	9.020572e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.081629e+01	2.309228e+00	3.729903e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.683659e+01	1.197776e+00	1.336020e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.199731e+00	1.030551e+00	5.180160e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.637353e+00	8.040035e-01	6.574214e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.261164e+00	4.334722e-01	5.954092e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.320241e+00	3.902527e-01	2.688227e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.533973e+00	3.808085e-01	2.085213e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.006517e-01	1.946017e-01	1.847313e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.970072e-01	1.011725e-01	1.359785e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.347795e-01	3.570662e-02	1.327787e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.908947e-03	2.494193e-03	5.389662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.461575e+00	6.085680e-01	9.651220e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.239310e+00	2.640270e-01	5.364436e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.454639e+00	4.726789e-01	3.465155e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.427985e+00	3.391885e-01	2.635006e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.734342e-01	1.493182e-01	1.665123e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.824411e-01	4.585915e-02	1.254185e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.297893e-02	2.148767e-02	4.900142e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.414325e-02	9.481133e-03	2.033563e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.309698e-04	8.610722e-04	9.448853e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.090021e+01	2.308975e+00	3.470097e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.390128e+00	4.651761e-01	1.476881e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.075925e+00	4.353160e-01	1.451011e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.268982e+00	3.582910e-01	3.068792e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.130879e+00	2.167547e-01	1.804874e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.551793e-01	9.007122e-02	1.176004e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.474083e-01	2.592835e-02	8.046336e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.945540e-02	2.056685e-02	3.605044e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.057567e-03	1.650638e-03	4.515731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.077806e+02	1.481016e+01	2.189707e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.688287e+01	2.788879e+00	3.551778e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.588268e+00	9.244592e-01	1.190067e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.868004e+00	2.149508e-01	3.236044e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.610394e+00	2.164125e-01	1.791581e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.527469e-01	1.529648e-01	1.529822e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.018998e-01	6.659696e-02	1.560692e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.833711e-03	3.057772e-03	7.161955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.929812e+00	6.649427e-01	1.179271e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.464469e+00	7.423914e-01	9.701932e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.959135e+00	3.003257e-01	2.069134e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.496963e+00	6.763903e-01	8.279306e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.977778e+00	4.803338e-01	2.341682e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.403574e+00	4.743178e-01	3.032424e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.841328e+00	4.180389e-01	4.654369e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.366921e+00	2.919259e-01	2.460946e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.107381e-01	1.820286e-01	2.003292e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.908187e-01	1.056004e-01	2.164077e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.582103e-01	9.157249e-02	9.313524e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.564625e-01	3.427156e-02	5.527382e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.283063e-02	9.469617e-03	3.872586e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.032488e-03	8.517986e-04	1.924791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.430139e+01	2.590725e+00	4.652175e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.255433e+01	1.396574e+00	1.259646e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.035754e+00	1.291939e+00	2.882593e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.066419e+00	5.260096e-01	2.495613e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.156099e+00	4.358025e-01	2.087637e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.774524e+00	4.277713e-01	1.990613e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.100178e+00	2.912385e-01	5.000630e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.571054e+00	2.114696e-01	2.837548e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.053017e+00	1.592928e-01	1.830700e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.246135e-01	9.425028e-02	1.083327e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.639935e-01	8.526944e-02	6.993294e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.363836e-01	1.839519e-02	4.264555e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.387290e-03	1.348612e-03	5.212888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.081786e+02	1.368005e+01	1.693519e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.592656e+01	2.533577e+00	9.506306e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.475104e+01	9.783848e-01	9.628613e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.074898e+01	1.705828e+00	8.003937e-02
1.625000e-02	3.750000e-03	3.750000e-03	5.110768e+00	3.112725e-01	1.071945e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.445088e+00	7.162545e-01	2.168798e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.918959e+00	9.289421e-02	3.160999e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.911050e+00	2.349926e-01	1.640148e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.527186e+00	2.734230e-01	1.947726e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.812909e-01	1.701131e-01	1.844749e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.937911e-01	8.023633e-02	1.640757e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.261716e-02	4.293694e-03	6.965077e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.462764e+00	2.867195e-01	3.080451e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.476099e+00	1.878887e-01	1.434093e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.426639e+00	2.315369e-01	2.701017e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.323545e-01	1.943057e-01	1.620987e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.948420e-01	1.360515e-01	1.191214e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.472022e-01	8.048692e-02	6.301165e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.621850e-02	1.754610e-02	4.848330e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.092336e-03	7.133937e-04	2.594912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.858813e+00	3.236595e-01	3.433138e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.992803e+00	2.444467e-01	1.589489e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.009800e+00	1.336977e-01	1.543594e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.074459e-01	1.005923e-01	9.950613e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.203344e-01	7.911698e-02	4.579909e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.644206e-01	2.851802e-02	3.529233e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.130005e-02	9.951107e-03	2.310596e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.478463e-03	4.819160e-04	2.880495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.515587e+01	8.070984e-01	6.539718e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.913091e+00	2.958979e-01	3.971572e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.318404e+00	2.701394e-01	1.575132e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.428496e-01	9.463399e-02	1.378044e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.103409e-02	5.081291e-03	1.004409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.733563e+00	4.855850e-01	8.969904e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.622378e+00	5.248227e-01	1.358779e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.658620e+00	7.111803e-01	9.402395e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.291178e+00	4.206933e-01	1.896891e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.419107e+00	3.912049e-01	3.096251e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.768486e+00	2.919546e-01	3.216406e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.394467e+00	2.664288e-01	2.004904e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.060829e+00	1.899839e-01	2.869536e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.990755e-01	1.287660e-01	1.873283e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.031381e-01	1.356995e-01	1.196135e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.136456e-01	6.574481e-02	6.093883e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.628377e-01	5.775296e-02	3.830008e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.911031e-02	1.247581e-02	3.772173e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.172834e-03	1.403425e-03	2.098250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.253079e+00	1.296584e+00	2.354868e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.045153e+01	8.928975e-01	8.266082e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.291414e+00	6.061790e-01	1.345680e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.141147e+00	4.504052e-01	4.017039e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.459133e+00	5.049776e-01	3.864835e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.560841e+00	3.743169e-01	2.421862e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.049630e+00	4.269072e-01	1.285495e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.404511e+00	1.850765e-01	2.143628e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.067745e+00	1.295154e-01	2.484216e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.495095e-01	2.026017e-01	1.076379e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.633967e-01	1.116050e-01	4.860660e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.387898e-01	1.173873e-01	7.740779e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.849109e-02	1.656725e-02	8.939781e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.275386e-02	3.143198e-02	4.535960e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.107829e-03	2.175884e-03	2.943770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.016760e+01	8.739019e+00	9.079820e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.892495e+01	1.926582e+00	4.189098e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.718595e+01	1.518137e+00	1.425916e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.653847e+00	9.259675e-01	9.135488e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.086750e+00	9.343591e-01	3.368318e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.793842e+00	4.760652e-01	2.900639e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.444561e+00	3.703317e-01	3.630943e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.482174e+00	1.975184e-01	4.527878e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.986643e-01	2.105090e-01	1.374044e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.065488e-01	1.005573e-01	1.973083e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.764526e-01	9.704086e-02	9.124857e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.023403e-02	3.014325e-03	6.060549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.877402e+00	5.440784e-01	8.906506e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.133192e+00	3.066122e-01	2.652057e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.069655e+00	3.898169e-01	3.190970e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.335481e+00	2.359027e-01	2.159256e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.826158e-01	1.527474e-01	1.178909e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.193211e-01	7.978305e-02	6.607706e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.068775e-01	2.702732e-02	5.452144e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.069714e-02	6.263924e-03	1.712662e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.011232e-04	1.425966e-04	1.119984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.143333e+01	1.776106e+00	2.826086e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.096944e+00	1.875725e-01	9.118011e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.974067e+00	2.495903e-01	1.563931e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.939298e+00	3.247645e-01	2.370577e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.137819e+00	1.822103e-01	1.529551e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.700980e-01	9.439052e-02	9.854063e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.146501e-01	8.223790e-02	4.632603e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.319974e-01	2.167254e-02	4.937092e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.526499e-03	1.912621e-03	5.254075e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.110113e+02	1.065094e+01	1.501390e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.631251e+01	8.341028e-01	3.113403e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.018869e+00	3.890158e-01	7.311818e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.397878e+00	9.104370e-02	1.186030e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.689362e+00	1.783358e-01	1.764765e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.897197e-01	1.381104e-01	1.302496e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.915199e-01	7.046612e-02	1.144011e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.141924e-02	3.319019e-03	8.111170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.076302e+00	9.167726e-01	1.268270e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.218687e+00	3.375000e-01	1.241056e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.954878e+00	6.858873e-01	2.314820e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.268870e+00	4.651891e-01	1.242496e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.786777e+00	5.059815e-01	2.153852e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.209202e+00	3.602190e-01	2.837008e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.668417e+00	2.785716e-01	3.450941e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.312364e+00	2.563189e-01	1.889146e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.839387e-01	1.607463e-01	2.269507e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.765543e-01	1.318983e-01	1.278218e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.651625e-01	1.100508e-01	8.162211e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.777632e-01	5.479267e-02	3.871297e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.099038e-02	1.278604e-02	3.676785e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.237776e-03	1.405228e-03	2.265998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.998060e+01	3.163410e+00	4.241931e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.980478e+00	8.044730e-01	5.093227e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.405613e+00	2.407550e-01	3.607811e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.111921e+00	1.507867e-01	3.721808e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.372495e+00	3.700024e-01	5.479659e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.491821e+00	2.227160e-01	3.654458e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.222267e+00	3.839138e-01	1.886103e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.531281e+00	2.498341e-01	1.602984e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.032686e+00	1.227419e-01	2.123965e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.657059e-01	1.543600e-01	1.113331e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.770075e-01	8.528311e-02	8.550974e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.703945e-01	3.071026e-02	4.298450e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.084900e-02	3.091785e-03	4.851641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.119814e+02	1.375013e+01	1.245114e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.301073e+01	7.648453e-01	9.179325e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.480344e+01	1.834701e+00	2.228755e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.247163e+00	4.708889e-01	4.116650e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.741683e+00	2.413283e-01	5.744249e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.975359e+00	2.466447e-01	1.687932e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.579791e+00	1.666916e-01	7.099216e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.965446e+00	1.765505e-01	1.688264e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.505033e+00	1.486048e-01	3.220533e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.319274e-01	1.433259e-01	1.409086e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.213493e-01	1.151018e-01	1.126441e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.630593e-02	3.864545e-03	8.948319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.337072e+00	2.556197e-01	3.222404e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.937708e+00	2.871166e-01	3.821385e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.398664e+00	2.751187e-01	2.855425e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.189840e-01	1.456027e-01	2.422924e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.600676e-01	8.314193e-02	1.216537e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.019159e-01	5.915258e-02	6.705965e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.658547e-02	1.669247e-02	3.434754e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.189222e-04	1.937109e-03	3.240519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.023297e+00	2.754008e-01	3.463404e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.133040e+00	3.331076e-01	9.496758e-02
1.975000e-01	3.250000e-02	3.250000e-02	9.602729e-01	1.431583e-01	1.534434e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.292011e-01	7.033896e-02	9.758163e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.837126e-01	3.209686e-02	5.326147e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.028191e-01	1.666302e-02	3.251523e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.011288e-02	9.235766e-03	2.111908e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.543489e-04	1.087993e-03	1.681257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.581672e+01	5.984572e-01	6.288615e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.613541e+00	3.958260e-01	1.924441e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.105203e+00	1.598674e-01	1.802073e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.946350e-01	9.190659e-02	1.159741e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.396857e-02	3.513497e-03	8.452731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.162635e+00	2.724439e-01	6.835254e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.359162e+00	1.160479e+00	1.008659e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.108400e+00	1.318366e-01	7.509713e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.730681e+00	7.040424e-01	1.702175e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.671798e+00	5.358741e-01	2.828762e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.830054e+00	3.293684e-01	3.877947e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.335022e+00	2.656766e-01	2.573004e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.000904e+00	2.137044e-01	1.993644e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.859683e-01	1.469802e-01	2.008817e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.598271e-01	8.227993e-02	1.493033e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.898405e-01	8.692414e-02	7.461409e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.272279e-01	1.988385e-02	7.117017e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.304650e-02	4.700758e-02	2.589007e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.857953e-03	2.016796e-03	1.833180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.846694e+00	1.729436e+00	2.384668e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.498066e+00	5.089774e-01	2.119426e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.757089e+00	6.276023e-01	1.760362e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.488022e+00	6.177481e-01	4.872779e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.811035e+00	4.375804e-01	2.489564e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.784891e+00	4.286237e-01	2.125176e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.819664e+00	2.731554e-01	3.070887e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.372462e+00	2.558571e-01	1.652685e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.168136e-01	1.715356e-01	2.133345e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.795182e-01	1.054759e-01	1.294217e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.087975e-01	1.228465e-01	7.813107e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.024199e-01	3.449338e-02	1.020755e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.600181e-01	3.361460e-02	5.988023e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.797271e-02	3.452377e-02	2.606424e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.823176e-03	1.651737e-03	1.963303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.742896e+01	3.143165e+00	1.078881e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.135712e+01	3.557911e+00	2.499760e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.637233e+01	1.389298e+00	8.246768e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.287933e+00	1.018347e+00	8.041234e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.681290e+00	9.528574e-01	1.413305e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.320048e+00	4.985120e-01	3.247165e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.987907e+00	3.122219e-01	3.685820e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.505562e+00	2.662077e-01	1.480145e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.756604e-01	1.193193e-01	2.313248e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.291067e-01	9.927915e-02	1.287562e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.741056e-01	6.955153e-02	8.651324e-02
6.140000e-01	3.860000e-01	3.860000e-01	6.826374e-03	3.062502e-03	4.834129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.091658e+00	8.887523e-01	7.926985e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.910448e+00	1.541742e-01	2.247188e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.235902e+00	4.373242e-01	4.238630e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.230949e+00	2.464432e-01	3.117110e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.099319e-01	1.181354e-01	1.572383e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.063198e-01	5.805503e-02	7.372025e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.726450e-02	1.331865e-02	4.580290e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.649858e-02	1.528333e-02	1.997971e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.411668e-04	7.744346e-04	1.223424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.180420e+01	2.511352e+00	3.173285e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.374489e+00	5.249030e-01	1.466843e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.098376e+00	2.782734e-01	2.645177e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.027864e+00	3.223420e-01	2.186931e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.080081e+00	1.884655e-01	1.341897e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.052777e-01	7.074900e-02	1.131915e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.439918e-01	4.042308e-02	6.218229e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.207129e-01	2.457859e-02	3.367410e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.086671e-03	2.218522e-03	4.636310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.125859e+02	1.470525e+01	1.682133e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.731010e+01	1.096762e+00	7.817409e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.653903e+00	3.161229e-01	5.610875e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.058433e+00	3.254084e-01	9.883041e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.522855e+00	2.570577e-01	1.359461e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.684925e-01	6.932217e-02	1.953544e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.433949e-01	6.588381e-02	8.180574e-02
6.150000e-01	3.850000e-01	3.850000e-01	6.338155e-03	2.466160e-03	6.593825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.485755e+00	9.883282e-01	1.093181e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.531167e+00	7.508587e-01	1.080000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.129133e+00	3.794804e-01	3.594970e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.679082e+00	2.059014e-01	8.053478e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.174799e+00	7.844832e-01	2.652902e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.255934e+00	3.901296e-01	4.221874e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.744775e+00	3.553526e-01	3.135594e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.230486e+00	2.210092e-01	2.569693e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.932835e-01	1.366470e-01	2.590286e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.618340e-01	1.415299e-01	1.309919e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.530691e-01	1.058923e-01	8.920233e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.500734e-01	2.354898e-02	7.078957e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.592978e-02	4.883814e-02	2.667979e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.071024e-03	2.054900e-03	1.960177e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.768032e+01	3.797245e+00	4.109351e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.210032e+01	2.134580e+00	2.646854e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.381755e+00	1.491286e-01	2.192564e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.731695e+00	7.379445e-01	1.674739e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.471344e+00	4.227786e-01	1.642681e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.863758e+00	2.819253e-01	3.295375e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.245161e+00	3.785983e-01	1.443201e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.519004e+00	2.112459e-01	2.633949e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.122439e-01	1.267756e-01	1.891222e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.082836e-01	1.291550e-01	1.008684e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.037155e-01	3.251135e-02	1.125141e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.388978e-01	3.816429e-02	4.197816e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.344047e-03	1.985332e-03	4.824091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.121889e+02	1.403425e+01	1.384924e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.546568e+01	8.521419e-01	6.362142e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.380930e+01	2.342899e+00	1.781497e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.054016e+01	4.205059e-01	6.613840e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.305898e+00	4.590651e-01	6.412545e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.385385e+00	5.575354e-01	1.855518e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.827854e+00	2.362817e-01	6.461227e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.866535e+00	1.634908e-01	2.383666e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.412216e+00	2.318397e-01	1.808710e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.318219e-01	1.327793e-01	2.312539e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.045875e-01	6.290889e-02	1.112826e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.214098e-02	3.118603e-03	6.059854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.691754e+00	2.346127e-01	2.941804e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.296023e+00	1.803464e-01	1.928423e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.305022e+00	3.097355e-01	1.766203e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.519844e-01	1.417191e-01	1.755930e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.584128e-01	9.897092e-02	7.581832e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.150156e-01	5.025682e-02	5.245398e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.214229e-02	2.354335e-02	2.477748e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.852106e-03	6.719707e-04	2.092959e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.051157e+00	2.471071e-01	3.284843e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.925216e+00	2.539913e-01	9.498028e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.036318e+00	1.361155e-01	1.232213e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.233649e-01	7.613008e-02	9.858216e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.804361e-01	5.799615e-02	5.919583e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.537382e-01	3.632306e-02	2.582230e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.787309e-02	1.098197e-02	2.049854e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.693711e-03	7.282201e-04	1.797330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.528503e+01	5.999878e-01	7.076838e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.029521e+00	4.278008e-01	1.224341e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.160358e+00	1.759661e-01	2.293719e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.413483e-01	9.512401e-02	1.107804e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.908455e-02	5.005429e-03	9.166772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.957341e+00	4.844269e-01	7.638917e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.337584e+00	6.301344e-01	7.485651e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.071292e+00	2.437506e-01	3.497754e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.271945e+00	4.922422e-01	1.920888e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.383241e+00	4.387657e-01	2.516437e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.648371e+00	3.605196e-01	3.083989e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.242483e+00	2.361090e-01	2.733257e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.381961e-01	1.984004e-01	1.324210e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.570020e-01	1.208912e-01	1.646096e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.650668e-01	1.046880e-01	9.575802e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.456867e-01	4.915538e-02	9.496320e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.390410e-01	4.407552e-02	4.871857e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.928689e-02	2.422455e-02	1.673577e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.830502e-03	1.767422e-03	1.283404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.100371e+01	1.782349e+00	2.368843e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.873632e+00	3.725067e-01	8.664902e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.834075e+00	4.100907e-01	4.774336e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.108455e+00	7.696916e-01	2.213280e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.276271e+00	3.715135e-01	3.639174e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.537150e+00	4.166516e-01	1.737402e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.862776e+00	3.232502e-01	1.205273e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.409011e+00	1.958694e-01	1.500336e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.891434e-01	1.632444e-01	2.065963e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.273131e-01	1.160919e-01	1.434105e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.059281e-01	1.059194e-01	8.786497e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.026229e-01	4.519006e-02	8.190235e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.747102e-01	2.630049e-02	5.801126e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.960546e-02	3.371419e-02	2.181728e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.635563e-03	1.669042e-03	2.786927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.570652e+01	1.024322e+01	9.997220e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.004024e+01	1.707629e+00	4.256952e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.485998e+01	8.103881e-01	1.926358e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.713527e+00	8.765248e-01	6.927982e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.212805e+00	8.300438e-01	3.770405e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.876340e+00	6.609397e-01	1.051186e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.283979e+00	3.404480e-01	4.239526e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.544566e+00	3.051187e-01	1.459669e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.471998e-01	1.512395e-01	2.306464e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.441090e-01	1.548123e-01	1.254414e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.458798e-01	9.424390e-02	9.256523e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.716579e-03	2.325932e-03	8.381297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.145248e+00	4.838968e-01	8.607272e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.106565e+00	2.962407e-01	6.325275e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.141601e+00	4.078738e-01	2.420336e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.088340e+00	2.301506e-01	1.755156e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.780880e-01	1.054000e-01	1.620731e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.052198e-01	1.034129e-01	4.885935e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.340624e-02	2.340435e-02	4.779916e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.743585e-02	4.368281e-03	1.504315e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.644614e-04	1.923348e-04	9.834449e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.268816e+01	1.720419e+00	2.722286e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.268791e+00	2.877544e-01	2.018904e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.668744e+00	1.535116e-01	1.042975e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.940279e+00	3.542087e-01	1.767817e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.126237e+00	1.730201e-01	1.187231e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.185870e-01	7.538499e-02	9.783014e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.666321e-01	5.378085e-02	4.799948e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.460466e-01	2.570225e-02	3.218929e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.642116e-03	1.827994e-03	4.426824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.188705e+02	1.008443e+01	1.396628e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.697628e+01	8.084758e-01	2.862989e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.856717e+00	2.778940e-01	7.840247e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.560264e+00	9.949289e-02	1.406791e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.507606e+00	2.261341e-01	1.291799e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.730834e-01	1.228143e-01	1.632075e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.893874e-01	9.304867e-02	9.272758e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.023628e-02	3.036402e-03	7.699598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.405989e+00	8.784246e-01	1.269102e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.678096e+00	2.482888e-01	5.976137e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.471460e+00	1.910566e-01	2.955542e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.295147e+00	5.224067e-01	2.774649e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.859416e+00	7.347266e-01	1.864638e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.097297e+00	3.310090e-01	3.128060e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.628755e+00	3.798251e-01	1.939931e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.199630e+00	2.549103e-01	2.079703e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.310267e-01	1.890156e-01	1.240223e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.966625e-01	9.161344e-02	2.220939e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.102249e-01	5.957874e-02	8.280812e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.516296e-01	4.105026e-02	4.881947e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.136929e-02	2.562696e-02	1.736938e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.803693e-03	1.618772e-03	1.271346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.052619e+01	2.838658e+00	4.306402e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.007784e+00	2.854123e-01	4.223054e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.157762e+00	6.278119e-01	3.456207e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.999499e+00	2.561516e-01	2.705057e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.029909e+00	4.440073e-01	2.083213e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.323348e+00	1.761451e-01	3.021825e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.080931e+00	3.972867e-01	1.452189e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.565682e+00	2.616685e-01	1.106962e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.969538e-01	1.558030e-01	1.343621e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.079768e-01	8.781392e-02	9.622311e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.305000e-01	4.824453e-02	7.582689e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.571897e-01	3.557877e-02	4.035940e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.048997e-02	2.701723e-03	3.521133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.183757e+02	1.039464e+01	1.431059e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.372705e+01	1.662137e+00	9.436607e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.317594e+01	3.178425e-01	1.631268e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.754055e+00	9.761179e-01	1.051599e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.093983e+00	3.064772e-01	4.641137e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.422214e+00	2.461549e-01	3.497503e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.709764e+00	4.516119e-01	1.840342e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.965278e+00	2.032923e-01	3.440698e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.389958e+00	1.891158e-01	2.089916e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.515608e-01	1.474569e-01	1.577225e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.775389e-01	7.724952e-02	1.280517e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.489075e-02	4.470794e-03	8.266784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.509728e+00	2.407691e-01	2.817352e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.660276e+00	1.766337e-01	9.599240e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.345556e+00	2.528026e-01	2.773794e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.838900e-01	2.312788e-01	1.665408e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.166505e-01	5.843854e-02	1.411207e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.258474e-01	4.283047e-02	5.418747e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.595478e-02	1.402670e-02	2.711729e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.000533e-03	1.936213e-03	1.874188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.159527e+00	2.696548e-01	3.147994e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.867440e+00	2.557848e-01	1.488213e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.071171e+00	1.906918e-01	1.162066e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.378369e-01	7.995446e-02	7.397096e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.250323e-01	2.671214e-02	6.633505e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.652145e-01	1.528920e-02	3.900387e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.948956e-02	1.288436e-02	1.659894e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.018348e-04	9.640311e-04	1.646070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.616592e+01	6.471537e-01	5.029306e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.296904e+00	3.226466e-01	2.642497e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.032833e+00	1.841145e-01	1.581298e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.425212e-01	5.289268e-02	1.225658e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.700511e-02	3.853117e-03	9.702886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.262172e+00	2.613541e-01	6.820614e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.356413e+00	9.788237e-01	9.941079e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.688675e+00	2.173626e-01	2.913401e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.418355e+00	4.374641e-01	4.860288e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.562541e+00	5.459064e-01	2.343285e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.766259e+00	3.026118e-01	3.892280e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.229785e+00	2.400821e-01	1.907195e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.930017e-01	2.016670e-01	2.459003e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.579951e-01	1.464781e-01	1.671595e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.353050e-01	9.524581e-02	9.300240e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.280516e-01	9.126024e-02	6.311501e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.217826e-01	1.776523e-02	6.485223e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.634315e-02	1.045140e-02	4.102300e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.867458e-03	1.480974e-03	2.344158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.033338e+01	1.502000e+00	2.261757e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.108685e+01	6.190389e-01	8.299771e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.352962e+00	5.665783e-01	4.109512e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.006261e+00	4.971332e-01	1.949572e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.589811e+00	4.575547e-01	3.061982e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.446110e+00	3.240588e-01	2.611426e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.817645e+00	4.144893e-01	1.643018e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.224504e+00	2.142834e-01	1.772882e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.344621e-01	1.384826e-01	1.676892e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.821457e-01	1.555418e-01	8.538367e-02
2.835000e-01	2.350000e-02	2.350000e-02	4.671596e-01	1.340034e-01	8.038400e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.554004e-01	2.309020e-02	7.557016e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.616955e-01	3.697893e-02	5.642849e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.265095e-02	8.791347e-03	5.428827e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.688443e-03	1.279457e-03	2.221276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.507004e+01	6.750838e+00	1.082423e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.136150e+01	1.727467e+00	2.816720e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.589111e+01	1.462235e+00	7.875441e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.444902e+00	1.054237e+00	4.092864e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.141710e+00	8.125740e-01	5.412463e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.958499e+00	4.699088e-01	4.922216e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.910519e+00	4.367416e-01	2.929444e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.339714e+00	3.647781e-01	1.925755e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.240342e-01	9.588863e-02	2.353990e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.387190e-01	1.068254e-01	1.276933e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.691381e-01	4.508082e-02	1.390874e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.141474e-03	1.825882e-03	8.240499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.010575e+00	5.726840e-01	7.592231e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.035856e+00	1.350501e-01	1.757162e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.308700e+00	5.719486e-01	2.634616e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.187550e+00	2.435860e-01	2.573080e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.641271e-01	1.270588e-01	1.323414e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.892970e-01	4.132622e-02	8.919737e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.014255e-01	2.292861e-02	3.464754e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.435107e-02	1.249495e-02	1.385121e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.174441e-05	4.999095e-04	9.185581e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.215615e+01	1.960562e+00	2.850997e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.587735e+00	3.644607e-01	1.396380e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.042803e+00	2.896683e-01	1.447095e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.874804e+00	3.011731e-01	2.577877e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.095753e+00	2.126039e-01	1.390548e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.522613e-01	7.009239e-02	8.343461e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.354111e-01	3.842305e-02	5.484794e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.275773e-01	1.385337e-02	4.731525e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.639855e-03	2.195985e-03	3.440905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.195425e+02	1.323686e+01	1.511716e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.654766e+01	1.200554e+00	6.818069e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.580196e+00	3.890294e-01	1.589786e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.554333e+00	3.116899e-01	1.182992e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.338924e+00	1.921303e-01	1.791283e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.727913e-01	1.367903e-01	1.420669e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.696622e-01	4.608928e-02	1.319033e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.733761e-03	2.388007e-03	6.558625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.732536e+00	7.885488e-01	1.168327e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.812675e+00	9.083150e-01	6.498992e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.684999e+00	1.498905e-01	3.464394e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.306956e+00	3.833202e-01	3.212438e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.726825e+00	3.985901e-01	5.018572e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.240248e+00	5.258148e-01	3.167642e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.674509e+00	4.905119e-01	2.591379e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.141576e+00	2.189344e-01	2.501929e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.991260e-01	2.049072e-01	1.523097e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.366941e-01	1.459121e-01	1.073497e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.311745e-01	6.702904e-02	7.348710e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.453351e-01	1.926144e-02	8.138452e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.901355e-02	1.058532e-02	4.449666e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.111154e-03	1.654097e-03	2.207538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.816537e+01	3.469229e+00	4.164467e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.051794e+01	8.098966e-01	1.339425e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.770101e+00	4.613377e-01	6.311512e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.705475e+00	4.906370e-01	4.705017e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.649073e+00	5.172357e-01	2.736942e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.430615e+00	2.310423e-01	4.615287e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.074715e+00	4.559861e-01	2.382945e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.383068e+00	2.222015e-01	2.477376e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.816300e-01	2.222171e-01	1.205358e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.311228e-01	1.040032e-01	1.093687e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.848812e-01	2.780177e-02	8.536320e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.447181e-01	2.469454e-02	4.803060e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.207301e-03	1.477582e-03	5.707970e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.203836e+02	1.638613e+01	1.532773e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.317565e+01	8.579267e-01	2.638074e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.261823e+01	1.170096e+00	7.362608e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.083322e+01	1.316955e+00	7.971116e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.049478e+00	6.321739e-01	3.190423e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.954740e+00	2.261276e-01	4.901580e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.856812e+00	5.384627e-01	7.593839e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.600136e+00	1.391414e-01	2.140463e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.267418e+00	2.525909e-01	1.835480e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.054979e-01	1.329019e-01	2.158572e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.014513e-01	7.827781e-02	1.638963e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.232744e-02	2.662047e-03	9.018678e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF0.5_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.948224e-02	3.151451e-02	7.363770e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.253706e-01	3.339380e-01	5.711244e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.265620e+00	6.206494e-01	8.904357e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.704834e+00	3.858085e-01	2.124587e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.696991e+00	6.388518e-01	3.079915e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.404726e+00	6.884144e-01	5.703448e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.138833e+00	3.632972e-01	3.876294e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.399128e-02	3.278578e-02	3.177307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.431540e-01	1.254087e-01	4.764615e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.028922e+00	5.594391e-01	1.272541e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.374380e+00	3.390029e-01	2.855127e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.325703e+00	8.055992e-01	2.164087e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.705716e+00	4.989126e-01	3.196247e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.053132e-01	2.394770e-01	2.077946e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.035976e-01	1.026791e-01	9.782178e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.731884e-02	6.471052e-03	6.976483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.031081e+00	4.149076e-01	1.861120e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.100065e+00	8.174414e-01	1.998502e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.255907e+00	1.039469e+00	1.273118e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.191023e+00	1.187235e+00	4.612167e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.302927e-01	5.701887e-02	4.306552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.804726e-03	4.452665e-03	1.789454e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.750392e-02	2.756190e-02	1.018094e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.315436e-01	1.038684e-01	2.869873e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.916430e-01	2.291767e-01	5.124273e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.277808e+00	3.964164e-01	6.425243e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.041245e+00	4.744286e-01	7.799564e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.915487e+00	4.369069e-01	4.380713e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.463061e+00	2.506388e-01	1.226876e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.492447e+00	2.568322e-01	1.230787e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.125162e+00	5.252477e-01	3.703688e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.413875e+00	5.797381e-01	4.079621e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.592933e+00	4.733419e-01	3.686142e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.496421e-01	2.542236e-01	2.313130e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.122536e-02	2.790557e-02	2.026050e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.860932e-02	1.550249e-02	6.832651e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.756454e-01	7.260874e-02	2.442919e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.439818e-01	1.505086e-01	6.249714e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.746599e-01	2.891470e-01	9.483862e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.768133e+00	4.183712e-01	1.107614e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.636044e+00	5.078917e-01	1.287415e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.521231e+00	4.768941e-01	8.958334e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.056970e+00	3.154711e-01	2.459529e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.954740e+00	2.102314e-01	1.613025e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.482244e+00	5.458808e-01	1.533960e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.701121e+00	6.131851e-01	2.448583e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.823654e+00	4.887295e-01	2.576669e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.078166e+00	3.220227e-01	2.090751e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.481117e-01	1.706969e-01	1.294918e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.335890e-02	1.522277e-02	1.189614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.416234e-01	8.286606e-02	5.136653e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.822601e-01	2.214720e-01	1.055098e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.576524e+00	4.465780e-01	2.068898e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.023701e+00	6.710432e-01	2.739068e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.774976e+00	8.430315e-01	2.749644e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.134726e+00	7.577257e-01	1.869499e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.683540e+00	4.693234e-01	7.992265e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.285542e+00	7.048325e-01	1.409865e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.996801e+00	1.245082e+00	2.713979e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.321877e+00	1.030565e+00	3.803489e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.924198e+00	6.945784e-01	3.645472e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.563356e-02	3.877822e-02	2.470862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.148682e-01	6.580747e-02	1.210406e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.549221e-01	3.419631e-01	4.832251e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.942379e+00	5.289195e-01	6.071860e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.904575e+00	2.888337e-01	2.357891e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.965134e+00	3.813498e-01	2.509145e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.175223e+00	5.323829e-01	4.781410e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.194006e+00	3.451902e-01	3.928702e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.091797e-01	1.758905e-01	1.936198e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.753204e-02	1.009511e-02	1.018848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.319178e-01	2.725003e-01	5.040624e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.282789e+00	7.245900e-01	1.134280e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.321797e+00	7.029853e-01	1.056442e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.342017e+00	2.915900e-01	4.514538e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.915075e+00	2.558550e-01	1.335782e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.203995e+00	4.725137e-01	2.673490e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.284488e+00	3.487350e-01	2.664152e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.523029e-01	1.878296e-01	1.779369e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.503950e-02	1.901762e-02	1.930339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.622176e+01	6.576616e+00	1.069840e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.806654e+01	3.292469e+00	5.692796e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.558180e+00	1.164578e+00	2.337271e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.747916e+00	2.622869e-01	4.367693e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.348399e+00	3.400214e-01	1.644824e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.588419e+00	6.419282e-01	3.290381e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.587338e+00	5.718898e-01	3.831911e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.379754e-02	3.060084e-02	2.834320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.483214e-01	6.400740e-02	1.353434e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.659489e-01	1.485383e-01	3.012863e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.582252e-01	2.555445e-01	3.404423e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.005198e+00	3.393259e-01	4.148692e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.453458e+00	4.166167e-01	5.273206e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.040671e+00	4.271402e-01	5.360023e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.497422e+00	3.389065e-01	3.154635e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.780512e+00	1.465685e-01	1.807463e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.784133e+00	1.620875e-01	2.235715e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.606155e+00	3.905675e-01	3.033867e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.129056e+00	4.862992e-01	3.710601e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.350472e+00	3.405615e-01	3.163867e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.780964e-01	2.363694e-01	2.189186e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.640021e-02	2.461055e-02	1.935476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.015167e+00	3.223839e-01	6.959536e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.727350e+00	5.229775e-01	8.833429e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.214890e+00	5.857699e-01	9.990179e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.866916e+00	7.674097e-01	8.569886e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.140992e+00	6.189258e-01	1.063282e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.208294e+00	4.521352e-01	7.550892e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.154194e+00	2.509732e-01	4.089152e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.927141e+00	5.851242e-02	2.180978e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.733985e+00	2.518890e-01	2.071345e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.284432e+00	3.978319e-01	2.045369e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.545420e+00	3.417625e-01	2.217216e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.510252e-01	2.450997e-01	1.743591e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.671025e-02	2.529620e-02	1.992293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.003060e+01	6.516257e+00	1.069736e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.014226e+01	3.430045e+00	5.804641e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.597281e+01	2.415917e+00	4.579014e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.270764e+01	1.651084e+00	2.799413e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.104152e+00	9.964269e-01	1.946543e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.302109e+00	5.082027e-01	9.850285e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.538657e+00	2.472867e-01	5.470165e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.772784e+00	6.630941e-02	2.589607e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.438766e+00	3.301186e-01	1.379576e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.875479e+00	5.332729e-01	2.953081e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.968519e+00	5.724503e-01	3.324737e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.064377e-01	4.261657e-02	2.931875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.034728e-02	3.951016e-02	4.829154e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.137138e-01	2.957205e-01	2.836226e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.053986e+00	5.541808e-01	4.279322e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.330929e+00	4.611818e-01	2.150119e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.801896e+00	2.655955e-01	2.066250e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.736957e+00	4.897019e-01	7.058771e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.234449e+00	2.143121e-01	4.217438e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.750719e-02	3.572544e-02	1.709744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.967822e-01	1.205592e-01	2.213666e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.897161e+00	4.637463e-01	6.097027e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.208845e+00	3.123941e-01	1.615857e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.575442e+00	3.877749e-01	2.957830e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.837280e+00	3.367470e-01	3.808591e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.296154e-01	1.364498e-01	1.481799e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.247669e-01	1.073314e-01	3.615566e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.195734e-02	1.108719e-02	2.068854e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.991637e+00	4.640145e-01	1.301052e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.399689e+00	6.427755e-01	7.184483e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.854137e+00	6.448802e-01	3.053813e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.526786e+00	6.511419e-01	4.108937e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.076622e-02	3.548378e-02	2.011718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.758580e-02	1.930577e-02	5.358237e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.605973e-01	5.599196e-02	1.025498e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.949450e-01	1.355212e-01	1.971813e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.069936e-01	2.237842e-01	2.573989e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.375609e+00	3.689351e-01	3.315044e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.051233e+00	4.510375e-01	4.046424e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.804263e+00	4.695825e-01	1.658230e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.278212e+00	2.709484e-01	1.053297e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.399049e+00	1.924219e-01	1.580851e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.186756e+00	3.027592e-01	3.337645e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.427014e+00	3.376565e-01	4.883690e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.503650e+00	1.900249e-01	4.391522e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.856711e-01	1.480829e-01	1.608981e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.272879e-02	2.146253e-02	1.051008e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.597221e-01	3.692891e-02	1.503042e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.522086e-01	9.809187e-02	2.084055e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.168461e-01	1.859116e-01	3.460361e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.276072e+00	3.801527e-01	3.992501e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.910585e+00	3.744722e-01	6.466885e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.652928e+00	4.142212e-01	5.909473e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.535596e+00	6.340786e-01	3.425134e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.844115e+00	2.950645e-01	2.729316e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.035434e+00	2.077153e-01	1.320186e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.606711e+00	4.499307e-01	1.693149e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.718637e+00	2.805295e-01	3.933653e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.744094e+00	1.762577e-01	3.493590e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.898057e-01	1.478684e-01	1.760564e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.544708e-01	1.170064e-01	6.396385e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.232345e-02	1.364436e-02	3.891256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.405437e-01	1.882453e-01	9.945699e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.585713e+00	4.817483e-01	1.057727e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.992782e+00	6.429339e-01	1.689245e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.532885e+00	6.833808e-01	1.633817e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.338780e+00	1.015728e+00	1.177694e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.238655e+00	5.238704e-01	6.476437e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.136602e+00	1.968431e-01	4.275385e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.094739e+00	5.765474e-01	3.294300e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.272752e+00	6.261953e-01	4.830930e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.655374e+00	5.179564e-01	3.330946e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.418035e+00	3.698192e-01	2.305681e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.147529e-02	1.875661e-02	9.777054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.703430e-02	5.003945e-02	7.519213e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.609168e-01	2.341709e-01	2.549481e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.546664e+00	4.431166e-01	3.602107e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.771455e+00	3.642999e-01	2.285123e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.343295e+00	2.190434e-01	1.765367e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.513370e+00	3.949843e-01	5.536326e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.292411e+00	2.355244e-01	3.617940e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.621331e-01	1.604857e-01	1.298084e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.395109e-02	2.083262e-02	3.424473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.309024e-01	1.447047e-01	1.785182e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.266865e+00	3.859783e-01	6.110653e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.652907e+00	5.800555e-01	5.760283e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.530246e+00	4.071558e-01	4.020387e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.517438e+00	1.056820e-01	2.073330e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.502351e+00	3.313652e-01	3.306200e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.299944e+00	2.599680e-01	2.422211e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.556094e-01	1.427448e-01	1.132149e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.970910e-02	2.350646e-02	5.037496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.267901e+01	3.408588e+00	3.664230e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.355328e+01	2.858877e+00	3.527823e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.097361e+01	1.385421e+00	1.860289e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.017528e+00	3.312962e-01	7.848373e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.956895e+00	3.312582e-01	4.081413e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.283699e+00	4.521548e-01	3.478706e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.112270e+00	3.434533e-01	2.552233e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.883163e-02	2.430673e-02	1.050971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.279211e-01	7.435275e-02	1.248023e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.334490e-01	1.780238e-01	1.350961e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.147921e-01	1.780404e-01	2.216726e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.361795e-01	3.293027e-01	3.236128e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.334124e+00	3.549033e-01	3.058408e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.895384e+00	4.464721e-01	2.536047e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.346235e+00	2.808819e-01	2.158159e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.843146e+00	2.629640e-01	1.357634e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.026024e+00	1.974382e-01	1.094384e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.768127e+00	2.214848e-01	3.642214e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.164692e+00	2.937696e-01	4.339102e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.346683e+00	1.852183e-01	3.388260e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.894672e-01	1.386324e-01	1.457785e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.961756e-02	2.010998e-02	1.039265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.208808e+00	2.483384e-01	7.252334e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.191501e+00	4.186566e-01	3.215730e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.679894e+00	4.652902e-01	4.846838e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.958259e+00	4.655473e-01	7.076844e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.560712e+00	4.765530e-01	5.134355e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.065860e+00	5.459065e-01	3.277039e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.375601e+00	3.842632e-01	3.747967e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.427419e+00	1.746889e-01	1.545691e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.108414e+00	2.017841e-01	1.750484e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.434492e+00	1.810304e-01	3.277210e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.522458e+00	1.983839e-01	2.122225e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.546341e-01	1.378130e-01	1.170343e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.793113e-02	2.096293e-02	7.790628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.056503e+01	3.773936e+00	5.454840e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.478853e+01	4.175220e+00	3.824556e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.361279e+01	2.414821e+00	2.546224e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.196149e+01	1.545915e+00	1.616324e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.044367e+01	1.559018e+00	1.160130e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.291492e+00	5.683986e-01	7.041682e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.346578e+00	2.344892e-01	6.542589e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.963754e+00	1.151922e-01	3.889002e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.743671e+00	2.371072e-01	3.467912e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.617804e+00	3.561665e-01	3.289719e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.551734e+00	3.271333e-01	2.415560e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.640717e-02	2.453350e-02	1.299948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.587609e-02	3.377855e-02	8.453890e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.550476e-01	3.343193e-01	6.555328e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.373231e+00	6.286158e-01	7.602164e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.693260e+00	3.700750e-01	1.825521e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.632201e+00	6.187675e-01	3.840684e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.363336e+00	6.854248e-01	5.705663e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.118259e+00	3.491057e-01	3.816902e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.051159e-02	3.096176e-02	3.055186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.701825e-01	1.292876e-01	5.499660e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.127615e+00	5.691164e-01	1.191502e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.388917e+00	3.284230e-01	2.115366e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.245446e+00	7.664988e-01	2.219033e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.666215e+00	5.011665e-01	3.200503e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.909624e-01	2.396995e-01	2.068772e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.088201e-01	1.000011e-01	9.813730e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.721999e-02	5.697020e-03	6.756939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.090610e+00	4.252765e-01	2.047769e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.338768e+00	8.616467e-01	1.884427e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.208622e+00	1.227321e+00	1.273848e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.078345e+00	1.124109e+00	4.708544e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.259025e-01	5.320789e-02	4.253907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.829250e-03	4.167090e-03	3.184435e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.901858e-02	3.382471e-02	1.118379e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.580165e-01	1.141672e-01	3.144146e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.336944e-01	2.343355e-01	5.425759e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.294361e+00	3.971955e-01	6.204571e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.089559e+00	4.865169e-01	7.312206e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.951637e+00	4.529142e-01	4.726283e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.433387e+00	2.164009e-01	1.782857e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.480988e+00	2.393346e-01	1.666224e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.141962e+00	5.886662e-01	3.323655e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.311131e+00	5.349595e-01	3.977391e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.588039e+00	4.688891e-01	3.651777e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.693085e-01	2.901179e-01	2.381804e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.549633e-02	2.293703e-02	1.818920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.269492e-02	1.748361e-02	9.409628e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.881674e-01	7.485496e-02	3.064413e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.345423e-01	1.756925e-01	5.683535e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.820440e-01	2.721446e-01	1.151085e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.831061e+00	4.297174e-01	1.138032e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.695509e+00	5.188034e-01	1.138371e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.590223e+00	4.890057e-01	7.772186e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.046291e+00	3.226527e-01	3.189115e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.972460e+00	2.771534e-01	8.877771e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.462227e+00	5.944496e-01	1.335410e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.602336e+00	5.592050e-01	2.486387e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.793956e+00	4.911457e-01	2.577538e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.091820e+00	3.286222e-01	2.127298e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.499572e-01	1.736924e-01	1.304008e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.138520e-02	1.200533e-02	1.114111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.233884e-01	8.374527e-02	6.324162e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.938349e-01	2.552206e-01	1.041781e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.745395e+00	4.722922e-01	2.159071e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.043795e+00	6.788230e-01	3.025205e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.800198e+00	8.553928e-01	2.670395e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.341698e+00	7.943464e-01	1.739195e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.857676e+00	4.765353e-01	4.437327e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.193227e+00	7.388303e-01	1.258725e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.789056e+00	1.138512e+00	2.545307e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.289270e+00	1.047747e+00	4.117391e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.965832e+00	7.630891e-01	3.876536e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.249057e-02	3.512867e-02	2.349582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.286356e-01	7.571862e-02	1.247312e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.864126e-01	3.560462e-01	5.310546e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.949058e+00	5.287861e-01	5.828105e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.951065e+00	2.829182e-01	1.829532e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.918269e+00	3.749045e-01	2.568982e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.156181e+00	5.191218e-01	4.849812e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.166569e+00	3.330887e-01	3.847927e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.987890e-01	1.706510e-01	1.889131e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.689594e-02	1.061294e-02	1.020655e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.538746e-01	3.432833e-01	5.219890e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.408541e+00	7.515244e-01	1.199006e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.359730e+00	7.142282e-01	1.047792e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.331636e+00	2.837668e-01	4.406477e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.884091e+00	2.551022e-01	1.320373e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.177457e+00	4.671738e-01	2.772368e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.256873e+00	3.294197e-01	2.659520e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.456169e-01	1.881603e-01	1.771084e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.501260e-02	1.717621e-02	1.892875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.848432e+01	7.705884e+00	1.105561e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.825313e+01	3.291738e+00	6.176258e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.845420e+00	1.203862e+00	2.427735e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.685097e+00	2.821328e-01	3.959944e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.341139e+00	3.948592e-01	1.336857e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.537764e+00	6.273940e-01	3.447231e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.540687e+00	5.107131e-01	3.873935e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.942043e-02	2.984840e-02	2.777744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.679569e-01	7.393748e-02	1.475257e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.024264e-01	1.658950e-01	2.840545e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.773693e-01	2.825022e-01	4.064023e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.876538e-01	3.359953e-01	5.151646e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.513657e+00	4.240502e-01	5.161220e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.035376e+00	4.352804e-01	4.606751e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.482783e+00	3.361415e-01	3.086643e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.795768e+00	1.320388e-01	1.851185e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.833107e+00	2.030384e-01	1.615278e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.593865e+00	3.872751e-01	3.052754e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.998056e+00	3.803270e-01	3.940117e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.406065e+00	4.164289e-01	3.323169e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.754100e-01	2.448445e-01	2.153760e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.179390e-02	2.133727e-02	1.753803e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.169195e+00	3.531262e-01	6.912682e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.902995e+00	7.004323e-01	6.587629e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.395460e+00	6.980272e-01	1.027424e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.831157e+00	7.354831e-01	1.116300e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.111241e+00	6.124476e-01	9.847316e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.236484e+00	4.744200e-01	6.758450e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.180892e+00	2.539458e-01	3.572623e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.981508e+00	8.507145e-02	2.070159e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.681753e+00	1.895639e-01	1.646089e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.237605e+00	3.375540e-01	2.099083e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.522374e+00	3.659395e-01	2.312249e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.533302e-01	2.519872e-01	1.774852e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.447814e-02	2.163415e-02	1.927201e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.176322e+01	7.308392e+00	1.121381e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.012208e+01	3.476353e+00	6.862684e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.575974e+01	2.379854e+00	4.509509e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.253376e+01	1.677683e+00	3.026801e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.989669e+00	9.592888e-01	2.169555e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.610976e+00	5.488359e-01	8.573824e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.613408e+00	2.592907e-01	3.763048e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.713863e+00	5.954401e-02	2.947076e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.403905e+00	3.571984e-01	1.996345e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.822028e+00	5.532636e-01	3.085889e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.987549e+00	6.329326e-01	3.541990e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.028833e-01	4.021294e-02	2.815083e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.293451e-02	4.063485e-02	6.302539e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.745676e-01	3.105429e-01	3.186476e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.141506e+00	5.883216e-01	4.031893e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.307368e+00	4.613706e-01	2.146784e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.720758e+00	3.157231e-01	2.554202e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.682109e+00	4.513442e-01	6.719343e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.233807e+00	2.578840e-01	3.899773e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.639291e-02	3.185266e-02	1.766141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.388774e-01	1.275925e-01	2.725446e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.009269e+00	4.414302e-01	5.575531e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.214909e+00	3.346119e-01	1.783748e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.485063e+00	3.973778e-01	3.393699e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.791520e+00	3.335279e-01	3.673722e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.137968e-01	1.636625e-01	1.491681e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.252140e-01	1.021596e-01	3.962900e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.172421e-02	9.806552e-03	2.087748e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.187912e+00	4.972153e-01	1.398354e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.446533e+00	6.267070e-01	7.518004e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.758859e+00	7.705349e-01	3.197359e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.409912e+00	5.984726e-01	4.089407e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.134136e-02	3.204277e-02	2.065752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.700634e-02	2.569296e-02	6.005991e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.738427e-01	6.106250e-02	1.072519e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.321870e-01	1.378605e-01	1.883493e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.662359e-01	2.888838e-01	2.653679e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.390573e+00	3.404412e-01	3.846776e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.089304e+00	4.280725e-01	2.878524e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.761449e+00	4.642030e-01	2.336917e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.222724e+00	1.392645e-01	2.044175e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.405439e+00	1.386243e-01	1.377756e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.135698e+00	3.324863e-01	3.130193e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.431940e+00	3.413905e-01	4.217539e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.533624e+00	2.697443e-01	3.572173e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.585185e-01	1.402003e-01	2.168469e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.999193e-02	1.554925e-02	1.087049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.880251e-01	4.181201e-02	1.696340e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.685292e-01	9.204280e-02	2.733390e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.729436e-01	2.354240e-01	3.666451e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.391559e+00	4.097416e-01	3.484888e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.065068e+00	4.926254e-01	6.001402e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.802493e+00	4.357409e-01	5.177274e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.429418e+00	4.331314e-01	3.864873e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.865843e+00	2.106856e-01	1.937772e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.953300e+00	1.602851e-01	1.376292e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.472985e+00	1.833406e-01	2.470687e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.716861e+00	3.987506e-01	3.311013e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.753531e+00	2.678894e-01	2.953824e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.887961e-01	1.973605e-01	1.426963e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.354267e-01	9.764520e-02	6.873624e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.221189e-02	1.258305e-02	3.782580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.133632e+00	3.847238e-01	1.025498e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.656541e+00	3.459561e-01	1.295758e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.240155e+00	8.211050e-01	1.601948e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.869747e+00	9.226709e-01	1.597238e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.330858e+00	8.011188e-01	1.280825e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.035617e+00	4.987854e-01	8.257626e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.222988e+00	2.330051e-01	3.260178e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.045653e+00	6.131494e-01	3.340582e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.187363e+00	6.382867e-01	4.396342e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.630058e+00	6.383819e-01	3.374414e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.370690e+00	3.157783e-01	2.270887e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.269584e-02	1.950379e-02	1.000628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.116218e-01	5.717031e-02	7.963928e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.235865e-01	2.797566e-01	2.474534e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.601835e+00	4.587790e-01	4.290748e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.769131e+00	3.366249e-01	2.224595e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.308071e+00	2.910248e-01	1.678052e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.454477e+00	3.449789e-01	5.455794e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.256918e+00	2.696200e-01	3.652930e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.596101e-01	1.475536e-01	1.352457e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.253581e-02	1.864692e-02	2.997888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.370485e-01	1.407401e-01	2.118722e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.436938e+00	4.852892e-01	5.045081e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.779346e+00	5.892291e-01	5.747337e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.485161e+00	3.611904e-01	5.490538e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.494672e+00	1.609696e-01	2.134956e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.477981e+00	3.437639e-01	3.087417e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.266953e+00	2.443268e-01	2.407621e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.370481e-01	1.513396e-01	1.136173e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.850756e-02	2.101705e-02	5.496639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.362520e+01	3.707979e+00	4.096467e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.417968e+01	3.032994e+00	2.863023e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.094902e+01	1.279560e+00	1.861897e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.905389e+00	3.115927e-01	7.999735e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.987475e+00	3.498433e-01	3.488192e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.231812e+00	4.535770e-01	3.504093e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.068410e+00	3.399392e-01	2.511803e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.971161e-02	2.284959e-02	1.102253e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.606478e-01	8.930762e-02	1.147939e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.315058e-01	1.707511e-01	1.566944e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.608598e-01	1.998918e-01	2.117627e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.696630e-01	2.931621e-01	2.671361e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.341349e+00	3.440216e-01	3.367786e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.877781e+00	3.821746e-01	3.154095e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.414114e+00	3.475337e-01	1.674626e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.806103e+00	1.780665e-01	1.719240e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.961982e+00	1.378198e-01	1.700063e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.784330e+00	2.881046e-01	2.551639e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.167131e+00	2.943514e-01	3.835620e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.342619e+00	2.214208e-01	3.155635e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.704099e-01	1.496087e-01	1.872444e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.685055e-02	1.520001e-02	9.422872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.304400e+00	3.402328e-01	5.309720e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.015802e+00	1.829292e-01	6.164757e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.791147e+00	5.713569e-01	4.169035e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.109873e+00	4.882691e-01	4.844892e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.710855e+00	7.015406e-01	3.766578e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.914590e+00	3.560401e-01	4.929707e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.303451e+00	3.437185e-01	3.016076e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.387230e+00	1.188182e-01	1.563632e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.095423e+00	1.746508e-01	2.129905e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.423095e+00	2.644597e-01	2.768142e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.553297e+00	2.412663e-01	1.873480e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.501447e-01	1.311212e-01	1.095238e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.023837e-02	1.849406e-02	8.147221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.142240e+01	4.295272e+00	5.793281e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.563568e+01	3.714746e+00	2.978764e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.358747e+01	2.264489e+00	3.040361e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.189826e+01	1.367656e+00	2.216594e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.045834e+01	1.284330e+00	1.167644e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.984933e+00	5.720431e-01	8.760919e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.355288e+00	2.261412e-01	5.997432e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.846632e+00	1.006401e-01	6.342022e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.829256e+00	3.472573e-01	2.093148e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.628557e+00	4.360353e-01	2.910390e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.513830e+00	3.130032e-01	2.395058e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.781265e-02	2.429235e-02	1.320613e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.773347e-02	2.656780e-02	1.047145e-01
2.100000e-01	4.000000e-02	4.000000e-02	8.320019e-01	3.020057e-01	8.509899e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.187802e+00	5.562857e-01	1.116202e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.386599e+00	3.729140e-01	3.510282e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.586567e+00	7.896602e-01	1.428280e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.588290e+00	9.386725e-01	4.953101e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.324596e+00	5.622347e-01	4.196177e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.907667e-02	4.490477e-02	3.889980e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.152834e-01	1.023785e-01	6.998969e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.693795e+00	4.479374e-01	1.654458e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.929884e+00	3.344308e-01	3.368197e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.433907e+00	9.707761e-01	8.008898e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.030580e+00	7.709913e-01	2.826372e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.571529e-01	3.586127e-01	2.246626e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.581358e-01	1.358587e-01	1.121478e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.263121e-02	9.399612e-03	9.096031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.648027e+00	2.926072e-01	2.472077e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.055130e+00	6.469681e-01	2.508283e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.884037e+00	1.020282e+00	1.316586e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.921598e+00	1.642025e+00	2.947133e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.844821e-01	9.107785e-02	4.826317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.131490e-03	3.022778e-03	1.660702e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.161372e-02	2.637344e-02	1.233639e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.222541e-01	9.911647e-02	3.790740e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.785448e-01	2.230118e-01	6.885344e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.148274e+00	3.461035e-01	9.921858e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.925470e+00	4.416165e-01	9.840819e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.682357e+00	4.074352e-01	7.042225e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.173845e+00	2.492307e-01	3.201918e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.423140e+00	4.228171e-01	9.329564e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.155079e+00	6.950995e-01	2.229608e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.516496e+00	7.627094e-01	3.588470e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.776015e+00	6.602782e-01	3.684339e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.037335e+00	4.274035e-01	2.557736e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.084095e-02	4.214083e-02	2.475552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.580627e-02	1.059656e-02	5.998925e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.448635e-01	5.494788e-02	3.883020e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.449438e-01	1.460102e-01	8.050467e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.137190e-01	2.492015e-01	1.351670e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.604516e+00	3.651316e-01	1.645717e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.355990e+00	4.197426e-01	1.642515e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.063660e+00	4.043303e-01	1.158715e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.602813e+00	3.060093e-01	4.842205e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.720394e+00	2.647974e-01	1.377175e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.492042e+00	6.565196e-01	6.997938e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.867684e+00	8.333230e-01	1.793086e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.050078e+00	6.846475e-01	2.290890e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.286309e+00	4.602296e-01	2.101228e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.669669e-01	2.739607e-01	1.418230e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.510996e-02	2.216385e-02	1.424384e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.659754e-01	5.645332e-02	4.445768e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.346426e-01	1.687611e-01	1.403283e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.278226e+00	3.377198e-01	2.705047e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.488436e+00	5.235292e-01	3.494291e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.790462e+00	6.336796e-01	3.592015e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.012158e+00	6.186219e-01	2.536175e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.873616e+00	4.670762e-01	9.175546e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.940647e+00	6.849256e-01	6.700402e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.169581e+00	1.399087e+00	1.273129e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.861665e+00	1.428896e+00	2.861708e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.507475e+00	1.072993e+00	3.422708e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.216358e-01	6.256569e-02	2.870435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.460230e-01	8.019281e-02	1.455800e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.290761e-01	3.503021e-01	6.757300e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.863733e+00	4.574595e-01	7.637984e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.588251e+00	2.127036e-01	3.250858e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.793572e+00	3.678764e-01	1.910827e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.341134e+00	7.074248e-01	3.875084e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.383690e+00	5.169269e-01	4.004178e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.020215e-01	2.579457e-01	2.236274e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.649056e-02	1.829552e-02	1.481074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.011162e+00	3.581999e-01	6.929557e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.583579e+00	7.575208e-01	1.697130e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.067061e+00	5.727554e-01	1.224527e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.731567e+00	1.684051e-01	4.326439e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.626442e+00	1.651117e-01	1.882130e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.355503e+00	5.689877e-01	1.702929e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.559289e+00	5.398565e-01	2.487379e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.753045e-01	2.672856e-01	1.932459e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.742421e-02	2.592259e-02	2.327705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.172129e+01	6.932010e+00	1.759977e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.706066e+01	2.726278e+00	7.187117e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.536997e+00	7.590485e-01	1.982718e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.825439e+00	2.053291e-01	5.374132e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.203197e+00	2.669643e-01	1.118282e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.922348e+00	7.812324e-01	2.006614e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.002852e+00	7.700255e-01	3.260269e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.050386e-01	4.986625e-02	3.376222e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.641936e-01	7.327836e-02	1.455415e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.190369e-01	1.734116e-01	3.449845e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.638060e-01	2.634564e-01	5.380930e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.009437e+00	3.370569e-01	6.831592e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.453859e+00	3.982941e-01	6.782825e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.930827e+00	3.790787e-01	6.707276e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.269994e+00	2.755666e-01	5.055427e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.536631e+00	1.157937e-01	3.233148e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.644347e+00	2.260774e-01	1.795859e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.556502e+00	4.610389e-01	2.077452e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.178931e+00	5.826403e-01	3.127329e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.567726e+00	5.308875e-01	3.285765e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.127162e-01	3.594629e-01	2.334840e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.689101e-02	3.961393e-02	2.427548e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.251778e+00	3.735588e-01	8.008798e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.089516e+00	5.972725e-01	1.261891e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.524201e+00	6.690123e-01	1.548393e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.915250e+00	6.601898e-01	1.474729e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.989540e+00	5.319441e-01	1.103551e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.848935e+00	3.642586e-01	8.736265e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.694343e+00	1.698171e-01	4.643441e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.583779e+00	5.109025e-02	2.809194e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.563145e+00	1.594827e-01	1.425743e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.323775e+00	4.586674e-01	1.471722e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.731990e+00	5.146366e-01	2.029771e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.004594e+00	3.481342e-01	1.798569e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.531301e-02	3.671429e-02	2.296451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.457443e+01	6.604410e+00	1.630272e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.992431e+01	3.090870e+00	8.990259e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.493755e+01	2.047452e+00	5.719697e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.091007e+01	1.211749e+00	3.279955e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.216431e+00	6.722312e-01	2.046569e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.170092e+00	3.794534e-01	9.987952e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.811751e+00	1.937974e-01	6.630767e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.371760e+00	8.170586e-02	1.831708e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.337707e+00	3.450268e-01	1.133913e-01
1.375000e-01	2.250000e-02	2.250000e-02	3.035537e+00	6.632976e-01	1.966381e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.353423e+00	7.649692e-01	2.876460e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.446154e-01	6.618117e-02	3.198315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.199549e-01	4.727326e-02	5.651450e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.104369e+00	3.952026e-01	3.589791e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.523880e+00	5.951518e-01	4.231828e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.584681e+00	3.157943e-01	1.658291e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.482578e+00	4.008618e-01	4.527056e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.229011e+00	4.030874e-01	5.650263e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.020655e+00	1.720652e-01	3.036057e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.889898e-02	2.887638e-02	1.600854e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.565703e-01	1.529986e-01	2.926734e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.644137e+00	5.312299e-01	5.530662e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.294976e+00	1.332238e-01	1.239649e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.972927e+00	4.119590e-01	3.756472e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.480850e+00	2.654339e-01	2.553167e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.437259e-01	1.003214e-01	1.325015e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.285391e-01	6.797965e-02	4.122413e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.364133e-02	8.534563e-03	1.029533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.937939e+00	5.527469e-01	1.419638e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.857520e+00	5.701367e-01	4.800100e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.091025e+00	6.905195e-01	3.296876e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.121398e+00	4.894229e-01	3.551872e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.385392e-02	2.644678e-02	2.004978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.598261e-02	1.690067e-02	4.023131e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.659116e-01	6.326807e-02	1.038371e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.635159e-01	1.653026e-01	2.075924e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.228840e-01	2.953733e-01	3.349233e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.598290e+00	4.611714e-01	4.156410e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.357329e+00	4.840690e-01	3.390554e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.056897e+00	4.113657e-01	1.181251e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.399703e+00	1.097608e-01	1.429194e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.415100e+00	2.336721e-01	2.353468e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.899044e+00	3.137929e-01	4.109677e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.150633e+00	3.734919e-01	4.660760e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.342515e+00	2.025230e-01	3.028613e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.934058e-01	1.174427e-01	1.516656e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.795695e-02	1.621548e-02	9.819499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.442847e-01	3.771080e-02	1.336663e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.950304e-01	1.049956e-01	2.745319e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.797970e-01	2.125928e-01	4.117993e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.594602e+00	3.725599e-01	6.231383e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.492978e+00	5.611129e-01	7.087732e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.309114e+00	4.962836e-01	4.916362e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.901551e+00	4.400837e-01	2.872011e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.104437e+00	1.355062e-01	1.835476e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.858679e+00	1.503901e-01	2.001403e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.249786e+00	3.862594e-01	3.146999e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.379703e+00	3.539456e-01	2.737044e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.544819e+00	2.503208e-01	2.275197e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.703769e-01	1.301552e-01	1.341217e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.146208e-01	8.232281e-02	6.319502e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.260666e-02	1.018277e-02	4.249311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.453571e-01	2.513686e-01	1.022669e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.790810e+00	3.863428e-01	1.552415e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.486209e+00	6.551079e-01	1.857622e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.592734e+00	8.264739e-01	1.978137e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.279749e+00	8.102006e-01	1.235409e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.772763e+00	4.880137e-01	4.665571e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.145715e+00	3.043404e-01	3.675937e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.560902e+00	6.815172e-01	3.245257e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.831735e+00	6.510464e-01	3.456622e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.360625e+00	5.058054e-01	3.047567e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.286933e+00	2.858415e-01	2.178402e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.199564e-02	1.624386e-02	1.034282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.337275e-01	6.563029e-02	9.436967e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.639834e-01	3.284302e-01	3.112299e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.945166e+00	4.886672e-01	4.132984e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.033710e+00	2.519989e-01	1.563821e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.066267e+00	2.947386e-01	2.965463e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.099900e+00	3.614349e-01	4.674003e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.079798e+00	1.551863e-01	3.157295e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.233093e-01	1.197018e-01	1.200392e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.413229e-02	1.578643e-02	3.770634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.165360e-01	1.982409e-01	2.450921e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.088364e+00	7.369765e-01	5.761078e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.488470e+00	6.365464e-01	7.034760e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.833498e+00	2.829844e-01	2.916324e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.174499e+00	2.435064e-01	2.721183e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.058744e+00	3.115897e-01	2.839088e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.093559e+00	1.790867e-01	2.123744e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.132384e-01	9.597378e-02	1.066401e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.253768e-02	1.669907e-02	6.977570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.000305e+01	6.187233e+00	4.828088e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.809592e+01	2.919600e+00	3.835977e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.202923e+01	1.178725e+00	1.581116e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.375905e+00	1.544677e-01	8.105582e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.397138e+00	3.936221e-01	2.574038e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.998324e+00	3.366269e-01	3.106670e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.083578e+00	2.629049e-01	2.337172e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.612409e-02	1.896932e-02	1.182779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.515561e-01	8.764278e-02	1.115232e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.629734e-01	1.579935e-01	2.032148e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.710633e-01	3.031450e-01	2.676426e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.079795e+00	3.295645e-01	3.424568e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.560966e+00	4.088484e-01	3.468720e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.141497e+00	4.519652e-01	2.788792e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.624807e+00	3.134475e-01	1.578233e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.956018e+00	1.112791e-01	1.171362e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.890049e+00	1.672504e-01	2.061072e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.555985e+00	2.959080e-01	3.730569e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.905301e+00	2.671593e-01	4.350835e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.209461e+00	1.968266e-01	2.600693e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.166891e-01	1.032417e-01	1.417591e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.602794e-02	1.506617e-02	9.640058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.410699e+00	4.287749e-01	4.290079e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.544568e+00	4.513002e-01	4.573535e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.260625e+00	7.266260e-01	5.667062e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.703001e+00	7.283468e-01	7.494287e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.213342e+00	5.484789e-01	6.348297e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.433015e+00	3.928626e-01	4.195969e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.619928e+00	3.227188e-01	2.847489e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.388224e+00	4.836077e-02	1.463751e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.882022e+00	1.893437e-01	2.651516e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.146129e+00	2.961875e-01	2.239581e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.328190e+00	1.777098e-01	2.044992e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.721149e-01	8.979010e-02	1.065792e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.728900e-02	1.403485e-02	8.767716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.780362e+01	6.922144e+00	5.793173e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.997950e+01	4.895320e+00	4.056439e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.698188e+01	2.240206e+00	2.343813e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.390693e+01	1.526365e+00	1.994080e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.120727e+01	9.286807e-01	1.330350e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.097370e+00	4.302123e-01	8.562606e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.035145e+00	3.469121e-01	6.767169e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.325675e+00	1.647334e-01	2.893387e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.376816e+00	3.583188e-01	2.740557e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.388407e+00	3.426340e-01	2.739251e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.437444e+00	2.774966e-01	2.287144e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.674548e-02	1.913320e-02	1.324278e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.662940e-02	2.964413e-02	1.265037e-01
2.100000e-01	4.000000e-02	4.000000e-02	9.130988e-01	3.241531e-01	8.628927e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.293700e+00	5.553233e-01	9.839554e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.431563e+00	3.344391e-01	3.171582e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.532528e+00	8.102019e-01	1.661945e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.494006e+00	9.112319e-01	4.949719e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.258441e+00	5.367697e-01	4.034343e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.152209e-02	4.020378e-02	3.753335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.766267e-01	1.129899e-01	7.594653e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.867807e+00	4.640322e-01	1.546539e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.947510e+00	3.070444e-01	2.279452e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.358252e+00	9.935691e-01	1.013811e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.943930e+00	7.429057e-01	2.795195e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.092377e-01	3.354675e-01	2.165246e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.417589e-01	1.319837e-01	1.089757e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.141481e-02	9.380821e-03	8.814298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.815797e+00	3.209658e-01	2.583560e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.281798e+00	6.536176e-01	2.359985e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.921908e+00	1.085159e+00	1.125500e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.743501e+00	1.634488e+00	3.124691e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.719889e-01	8.625285e-02	4.745095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.207546e-03	2.938950e-03	2.359927e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.212016e-02	3.092010e-02	1.433539e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.362286e-01	1.045598e-01	4.245500e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.388919e-01	2.407036e-01	6.813122e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.245140e+00	3.737798e-01	9.701783e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.993131e+00	4.395262e-01	9.839145e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.753326e+00	3.918251e-01	6.530382e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.245003e+00	2.200636e-01	2.867185e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.402419e+00	4.543626e-01	6.089573e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.111422e+00	6.968219e-01	2.394825e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.459575e+00	8.127934e-01	3.625010e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.677259e+00	5.993566e-01	3.508876e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.837935e-01	4.034457e-01	2.512072e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.643887e-02	4.021606e-02	2.300610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.637767e-02	1.188518e-02	9.338399e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.831260e-01	6.616281e-02	4.274988e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.774199e-01	1.516855e-01	9.141419e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.022835e+00	2.762218e-01	1.356152e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.704232e+00	3.806558e-01	1.689014e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.489547e+00	4.309660e-01	1.532424e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.180032e+00	4.029154e-01	1.137488e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.666220e+00	2.863141e-01	4.599418e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.727982e+00	2.625337e-01	9.940012e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.469201e+00	7.534031e-01	6.872488e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.808671e+00	8.590414e-01	1.871710e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.986781e+00	6.759960e-01	2.357871e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.218819e+00	4.432914e-01	2.005377e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.315168e-01	2.425478e-01	1.353546e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.403091e-02	2.346768e-02	1.346436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.658630e-01	6.129602e-02	5.991928e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.836014e-01	1.913429e-01	1.634456e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.451033e+00	3.779408e-01	2.817446e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.631583e+00	5.545559e-01	3.595874e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.024838e+00	6.655954e-01	3.632282e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.268064e+00	6.323033e-01	2.414613e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.032007e+00	4.485801e-01	8.186232e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.982644e+00	7.926581e-01	8.196870e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.098376e+00	1.529337e+00	1.295146e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.747912e+00	1.424299e+00	2.986931e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.376935e+00	1.023723e+00	3.467796e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.143285e-01	5.778360e-02	2.741479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.588991e-01	8.770111e-02	1.716585e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.931668e-01	3.750854e-01	6.588128e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.930178e+00	4.564403e-01	7.159651e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.605724e+00	1.834876e-01	3.310086e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.779368e+00	3.709711e-01	2.082897e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.284976e+00	7.037395e-01	3.877320e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.342449e+00	5.310193e-01	3.925386e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.457790e-01	2.096736e-01	2.117602e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.461450e-02	1.696123e-02	1.419988e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.113694e+00	3.910700e-01	8.436221e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.792072e+00	8.013024e-01	1.649072e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.171154e+00	5.684627e-01	1.153578e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.787333e+00	1.573675e-01	4.301568e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.594509e+00	1.689101e-01	1.972589e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.307415e+00	5.820394e-01	1.826917e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.491249e+00	5.076724e-01	2.475363e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.495584e-01	2.703875e-01	1.865295e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.388191e-02	2.291532e-02	2.236137e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.415033e+01	7.322947e+00	1.855821e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.774567e+01	2.797239e+00	6.722355e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.690516e+00	7.521636e-01	1.928540e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.922159e+00	2.021599e-01	4.159292e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.142940e+00	2.318808e-01	1.490396e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.817623e+00	7.550327e-01	2.127628e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.974978e+00	8.034589e-01	3.336317e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.745916e-02	4.679288e-02	3.320906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.689584e-01	7.665527e-02	1.773947e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.431091e-01	1.831267e-01	3.629247e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.339555e-01	2.839020e-01	5.352056e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.096510e+00	3.627087e-01	6.489022e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.508922e+00	4.065470e-01	7.053147e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.965999e+00	3.685473e-01	6.548292e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.328970e+00	2.615241e-01	4.679272e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.576066e+00	9.841581e-02	2.527663e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.645947e+00	2.094415e-01	2.025459e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.540842e+00	4.935404e-01	2.282644e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.134754e+00	5.838030e-01	3.167641e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.458477e+00	4.773965e-01	3.070342e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.901273e-01	3.596516e-01	2.325165e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.088861e-02	3.599117e-02	2.243683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.332762e+00	4.059560e-01	9.295097e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.176167e+00	6.070301e-01	1.302336e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.784861e+00	6.967129e-01	1.465868e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.010108e+00	6.623790e-01	1.469289e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.060586e+00	5.389704e-01	1.131990e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.944988e+00	3.532129e-01	7.913543e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.725306e+00	1.587366e-01	5.203643e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.598753e+00	6.972836e-02	3.505181e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.573191e+00	2.751311e-01	9.973637e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.302943e+00	4.939951e-01	1.606205e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.670740e+00	4.882671e-01	2.018833e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.551613e-01	3.345950e-01	1.718505e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.088406e-02	3.529299e-02	2.147928e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.647246e+01	6.760274e+00	1.764240e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.091244e+01	3.256726e+00	8.081342e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.527919e+01	2.053483e+00	5.817788e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.091367e+01	1.240894e+00	3.834222e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.590070e+00	6.540533e-01	1.828753e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.173108e+00	3.462031e-01	1.074289e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.934320e+00	1.972571e-01	4.591151e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.389854e+00	7.784279e-02	1.968603e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.288598e+00	3.522422e-01	8.769506e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.011919e+00	6.831523e-01	2.081596e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.265225e+00	7.902238e-01	2.888348e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.366968e-01	6.186579e-02	3.130361e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.276365e-01	4.880720e-02	7.275193e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.157816e+00	3.836506e-01	3.864766e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.556160e+00	6.158192e-01	3.816861e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.604244e+00	3.277818e-01	1.575368e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.425168e+00	3.218215e-01	4.421104e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.195585e+00	3.881261e-01	5.796258e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.978662e-01	1.751170e-01	3.115114e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.631060e-02	2.928736e-02	1.627838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.238651e-01	1.641588e-01	3.465380e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.735880e+00	5.495224e-01	5.280732e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.271305e+00	1.743680e-01	1.635693e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.901042e+00	3.589313e-01	3.658482e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.438374e+00	2.806620e-01	2.547399e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.346453e-01	1.029429e-01	1.335378e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.173825e-01	7.497057e-02	4.243085e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.203177e-02	9.495037e-03	1.052585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.179069e+00	5.949328e-01	1.546346e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.923838e+00	5.641443e-01	4.913863e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.949741e+00	7.018787e-01	2.850960e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.050542e+00	5.312181e-01	3.625763e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.091666e-02	2.523369e-02	2.003326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.651529e-02	1.890327e-02	5.478623e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.863317e-01	7.026007e-02	1.126667e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.987134e-01	1.708813e-01	2.367129e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.420326e-01	2.799329e-01	3.721186e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.655812e+00	4.608885e-01	3.711373e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.420237e+00	5.188511e-01	2.967958e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.047886e+00	3.593136e-01	1.377946e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.387761e+00	1.057779e-01	1.683625e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.375668e+00	2.142777e-01	1.522549e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.888780e+00	3.002890e-01	5.231237e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.076895e+00	3.653086e-01	4.195397e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.315437e+00	2.100452e-01	3.027741e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.883602e-01	1.285129e-01	1.482974e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.852727e-02	1.710268e-02	9.470390e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.601962e-01	4.590942e-02	1.388038e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.722442e-01	1.555693e-01	3.317616e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.536991e-01	2.380358e-01	5.622362e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.720968e+00	4.076463e-01	6.911910e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.540439e+00	4.314548e-01	7.073076e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.379153e+00	5.352867e-01	5.107622e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.942549e+00	4.700391e-01	3.219182e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.108298e+00	1.637042e-01	1.329785e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.855597e+00	2.289997e-01	2.193942e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.157430e+00	2.773425e-01	3.379950e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.315854e+00	3.153942e-01	3.456210e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.519425e+00	2.785577e-01	2.146529e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.646857e-01	1.639572e-01	1.336199e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.123458e-01	7.818504e-02	6.499630e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.089488e-02	1.110832e-02	4.268594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.455425e-01	2.331895e-01	1.205306e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.062022e+00	4.801817e-01	1.516271e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.864516e+00	7.300177e-01	2.012663e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.676387e+00	8.427243e-01	2.060421e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.267026e+00	7.933515e-01	1.260293e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.938254e+00	4.968882e-01	4.256727e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.144733e+00	4.138721e-01	3.501448e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.409111e+00	5.555662e-01	3.864339e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.737448e+00	6.738033e-01	3.853917e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.315857e+00	5.552609e-01	3.120548e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.262062e+00	3.048876e-01	2.195000e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.113718e-02	1.635402e-02	1.022288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.417870e-01	7.301029e-02	1.052005e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.203936e-01	3.399225e-01	3.592833e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.975975e+00	4.834959e-01	4.045976e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.040837e+00	2.713814e-01	1.658331e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.042785e+00	3.154617e-01	3.163623e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.048427e+00	3.346425e-01	4.929892e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.068799e+00	1.906715e-01	3.176150e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.070029e-01	1.143184e-01	1.193887e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.289390e-02	1.684827e-02	4.616445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.562436e-01	2.011805e-01	3.193623e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.215520e+00	7.399665e-01	6.959977e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.538542e+00	6.374826e-01	7.583338e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.856261e+00	2.815937e-01	1.821571e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.133831e+00	2.092285e-01	2.597271e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.024780e+00	3.285723e-01	2.829544e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.093754e+00	1.994611e-01	2.105854e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.149474e-01	7.899690e-02	1.075999e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.832504e-02	1.934488e-02	7.058519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.164702e+01	6.281498e+00	6.445960e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.877513e+01	2.922762e+00	3.926793e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.220490e+01	1.190794e+00	1.237154e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.274867e+00	1.387545e-01	6.839157e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.307019e+00	3.967327e-01	2.852216e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.980585e+00	3.920932e-01	3.164249e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.064055e+00	2.516625e-01	2.369345e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.502049e-02	1.652233e-02	1.174674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.468690e-01	9.294630e-02	1.477492e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.027133e-01	1.937886e-01	1.905163e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.054221e-01	2.929019e-01	2.635727e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.106520e+00	3.619944e-01	3.533716e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.588363e+00	3.873918e-01	3.146051e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.192521e+00	4.263171e-01	3.063788e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.633334e+00	3.234652e-01	1.023920e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.922548e+00	8.201780e-02	1.245213e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.879112e+00	1.979374e-01	2.016971e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.518321e+00	2.560522e-01	4.032194e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.909514e+00	2.923258e-01	3.660453e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.171772e+00	1.851080e-01	2.799970e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.130670e-01	1.140813e-01	1.407556e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.629792e-02	1.654417e-02	9.683951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.426447e+00	3.394634e-01	5.640426e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.658465e+00	5.274269e-01	5.721146e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.340941e+00	6.725482e-01	5.583436e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.837251e+00	7.306993e-01	7.713527e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.296742e+00	5.290128e-01	5.970526e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.539129e+00	4.356127e-01	4.453195e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.589643e+00	2.429799e-01	1.666969e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.375379e+00	1.063737e-01	1.333114e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.829550e+00	1.782695e-01	2.688880e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.108396e+00	2.436445e-01	2.874967e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.316994e+00	2.002113e-01	1.911345e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.728156e-01	1.084868e-01	1.081682e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.544026e-02	1.455834e-02	8.498845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.886606e+01	6.648427e+00	7.869046e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.084078e+01	3.944398e+00	4.194969e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.778737e+01	3.153955e+00	2.700708e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.408020e+01	1.478254e+00	2.397385e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.119780e+01	9.388740e-01	9.812795e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.298500e+00	4.582874e-01	6.443722e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.847044e+00	1.276110e-01	6.153615e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.364075e+00	2.429464e-01	3.307588e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.268904e+00	3.267584e-01	3.155361e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.344656e+00	3.833931e-01	2.918937e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.415598e+00	3.140532e-01	2.342473e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.574694e-02	1.936982e-02	1.318686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.426510e-01	4.805094e-02	1.890441e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.470242e+00	4.505957e-01	1.039999e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.006990e+00	5.472592e-01	7.446599e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.603343e+00	3.696784e-01	7.644097e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.013342e+00	8.646406e-01	3.650589e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.826568e+00	6.508510e-01	4.367879e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.195744e-01	3.779224e-01	2.885097e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.896636e-02	3.108278e-02	2.714198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.705820e-01	1.651164e-01	1.005851e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.826466e+00	5.180071e-01	1.185066e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.012416e+00	5.946806e-01	5.959357e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.705953e+00	8.816483e-01	2.062050e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.479111e+00	5.254842e-01	2.415678e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.398098e-01	2.482532e-01	1.662540e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.859755e-01	9.721957e-02	8.644497e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.975904e-02	8.709187e-03	8.255525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.740296e+00	4.222325e-01	3.156874e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.630530e+00	6.864197e-01	1.368137e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.509535e+00	1.509476e+00	8.093354e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.884240e+00	1.229367e+00	3.543979e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.365518e-01	6.190683e-02	3.809290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.453559e-03	5.080790e-03	2.849511e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.004262e-01	5.289738e-02	2.092479e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.964061e-01	1.733479e-01	5.904651e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.856714e-01	3.493382e-01	8.913639e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.805916e+00	4.713261e-01	1.077722e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.643599e+00	4.641212e-01	7.752577e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.278354e+00	2.959366e-01	2.992395e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.424199e+00	2.784889e-01	8.417337e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.170913e+00	5.804011e-01	2.192764e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.689203e+00	7.307213e-01	3.334543e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.964005e+00	6.386910e-01	3.487805e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.290989e+00	4.696721e-01	3.015379e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.384996e-01	3.042259e-01	1.946152e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.187321e-02	2.789909e-02	1.790640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.282161e-02	1.683568e-02	1.416438e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.182204e-01	1.095157e-01	7.112989e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.840189e-01	2.603932e-01	1.412368e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.657745e+00	4.060813e-01	1.764955e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.585670e+00	5.040024e-01	1.805035e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.390909e+00	4.722515e-01	1.300434e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.849208e+00	3.484849e-01	5.759883e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.992784e+00	2.100460e-01	1.178315e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.643460e+00	6.071007e-01	5.407967e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.044044e+00	7.492955e-01	1.485551e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.314619e+00	6.902701e-01	2.140569e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.621385e+00	5.692838e-01	2.125342e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.710539e-01	3.300504e-01	1.733342e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.014283e-01	1.762808e-01	1.103839e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.309402e-02	1.776444e-02	1.179688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.334881e-01	8.335608e-02	8.484212e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.335536e-01	2.910213e-01	2.391401e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.239162e+00	5.534711e-01	3.891859e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.933459e+00	7.647944e-01	4.373768e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.582297e+00	8.077520e-01	3.310341e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.503179e+00	6.230243e-01	1.462232e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.595729e+00	3.117128e-01	2.938003e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.798692e+00	1.251640e+00	1.104196e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.459759e+00	1.412093e+00	2.236581e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.087034e+00	1.227032e+00	3.274121e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.891942e+00	8.083526e-01	3.200639e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.948427e-02	4.301456e-02	2.308776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.630209e-01	1.327451e-01	2.369375e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.347366e+00	5.004673e-01	7.736358e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.444548e+00	4.282442e-01	5.400939e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.719002e+00	1.405923e-01	2.344114e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.508874e+00	4.892176e-01	2.901958e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.770673e+00	5.016538e-01	3.793315e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.015227e+00	3.810854e-01	2.983046e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.158069e-01	1.653430e-01	1.495704e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.857899e-02	1.429501e-02	1.164473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.978139e+00	6.359615e-01	1.259577e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.094674e+00	1.026234e+00	1.783617e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.618849e+00	4.822716e-01	8.399646e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.774687e+00	1.080397e-01	3.012459e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.482512e+00	2.957533e-01	1.642995e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.955573e+00	4.797997e-01	2.146466e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.182434e+00	3.713762e-01	2.065545e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.231233e-01	1.998977e-01	1.455126e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.797961e-02	2.091518e-02	1.947080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.378856e+01	9.965530e+00	2.136220e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.044454e+01	2.571369e+00	5.967167e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.430730e+00	5.194911e-01	1.107045e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.800089e+00	1.496784e-01	2.748869e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.961828e+00	3.048626e-01	1.340705e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.476519e+00	6.793569e-01	2.525696e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.587818e+00	5.772709e-01	3.043565e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.403226e-02	3.710066e-02	2.686837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.392593e-01	1.106211e-01	2.144265e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.484282e-01	2.733307e-01	4.614392e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.053972e+00	3.889627e-01	6.444128e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.521631e+00	4.610982e-01	7.374391e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.016946e+00	4.589013e-01	6.580724e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.421678e+00	3.460254e-01	4.632149e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.582279e+00	1.513398e-01	2.699521e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.620668e+00	1.283199e-01	2.352755e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.502852e+00	2.943679e-01	2.699052e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.244029e+00	4.931987e-01	2.877669e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.727958e+00	4.476918e-01	3.133369e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.191611e+00	3.987740e-01	2.734825e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.753145e-01	2.692114e-01	1.791905e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.004229e-02	2.624718e-02	1.772003e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.081556e+00	5.928120e-01	1.266749e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.502984e+00	9.306208e-01	1.572902e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.047936e+00	9.295059e-01	1.578416e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.002605e+00	7.564864e-01	1.380589e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.690239e+00	5.086967e-01	9.224391e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.178736e+00	2.534375e-01	5.612472e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.803853e+00	6.264772e-02	3.264855e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.603110e+00	1.181513e-01	2.305500e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.382697e+00	2.460284e-01	1.417041e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.014236e+00	4.424888e-01	1.825042e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.376936e+00	3.821396e-01	1.898427e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.910598e-01	2.684456e-01	1.488961e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.399549e-02	2.692571e-02	1.841090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.402718e+01	8.883037e+00	1.952654e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.570436e+01	3.299126e+00	7.759010e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.752839e+01	1.829776e+00	4.650783e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.159683e+01	9.662789e-01	2.837939e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.524810e+00	4.981093e-01	1.485456e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.252857e+00	2.873499e-01	5.073998e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.775982e+00	1.592885e-01	3.135784e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.279690e+00	1.161685e-01	8.301940e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.050427e+00	3.301809e-01	1.426414e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.681727e+00	5.911997e-01	2.412722e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.928015e+00	6.465164e-01	2.919922e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.126944e-01	4.909509e-02	2.671405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.995305e-01	6.685096e-02	7.909875e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.677702e+00	4.987080e-01	3.898906e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.227893e+00	6.521065e-01	2.747911e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.796211e+00	1.751762e-01	1.136455e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.879748e+00	3.724369e-01	5.531916e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.541102e+00	2.471749e-01	4.927551e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.898369e-01	1.127395e-01	2.209666e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.973262e-02	1.980710e-02	1.481738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.449510e+00	2.270901e-01	4.003220e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.656664e+00	6.172118e-01	3.290896e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.059864e+00	2.673609e-01	2.034764e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.199980e+00	3.331533e-01	3.070926e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.038390e+00	1.558706e-01	2.096293e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.829686e-01	6.863158e-02	1.079656e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.921453e-01	4.666367e-02	3.971529e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.267153e-02	6.455444e-03	2.612184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.884157e+00	7.561901e-01	1.532454e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.242990e+00	6.129127e-01	3.933022e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.954551e+00	6.707498e-01	3.690362e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.550924e+00	3.425265e-01	3.244804e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.729398e-02	1.696838e-02	1.775452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.670191e-02	2.074212e-02	4.523854e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.274730e-01	9.398584e-02	1.447507e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.350104e-01	2.246346e-01	2.903647e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.301111e+00	3.993017e-01	4.214847e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.146158e+00	5.902564e-01	3.190409e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.002721e+00	5.745418e-01	2.137171e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.450621e+00	2.229044e-01	1.068683e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.534076e+00	2.002473e-01	9.698545e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.146487e+00	3.056241e-01	3.865102e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.435571e+00	3.146140e-01	5.023980e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.615769e+00	2.098585e-01	4.045573e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.977175e-01	1.489411e-01	2.539217e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.972029e-01	7.679972e-02	1.255888e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.722956e-02	1.181223e-02	7.625056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.745492e-01	6.794935e-02	1.720299e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.842716e-01	2.176459e-01	4.331075e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.504336e+00	3.734762e-01	7.313646e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.508639e+00	5.428981e-01	7.990188e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.512525e+00	5.637773e-01	6.347770e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.333962e+00	6.442478e-01	2.936922e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.558096e+00	2.867883e-01	1.101251e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.226002e+00	1.942773e-01	1.715557e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.552599e+00	3.611669e-01	2.941023e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.651578e+00	3.267852e-01	3.387460e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.846718e+00	2.529964e-01	2.591061e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.158689e+00	1.702667e-01	1.891958e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.524877e-01	8.920151e-02	1.212029e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.121022e-01	4.798193e-02	5.858128e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.621449e-02	7.957923e-03	4.290469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.164609e+00	4.193297e-01	1.462579e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.915628e+00	7.073009e-01	2.137513e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.573383e+00	1.124480e+00	2.414146e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.931315e+00	1.126733e+00	1.852683e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.150024e+00	8.474755e-01	5.865511e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.480195e+00	3.587827e-01	4.825371e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.712872e+00	5.964792e-01	3.981532e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.660680e+00	6.331433e-01	3.656578e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.035458e+00	5.920812e-01	3.853077e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.778245e+00	3.846089e-01	3.047875e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.543173e-01	1.678617e-01	2.060252e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.151260e-02	1.096232e-02	9.595563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.156268e-01	1.032068e-01	1.232983e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.185178e+00	4.375437e-01	4.153418e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.556621e+00	5.262985e-01	3.237557e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.258694e+00	1.650507e-01	1.194764e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.613955e+00	3.439212e-01	4.144407e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.554930e+00	2.355470e-01	4.467997e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.946150e-01	1.307222e-01	2.517331e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.153672e-01	7.888390e-02	9.093440e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.996779e-02	1.120973e-02	7.354016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.149292e+00	3.597607e-01	3.911844e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.378621e+00	9.682332e-01	8.476945e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.495272e+00	6.729597e-01	5.159218e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.992351e+00	1.238366e-01	2.550035e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.728336e+00	2.598615e-01	3.243904e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.618649e+00	2.284079e-01	2.730428e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.425600e-01	1.353811e-01	1.808306e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.049265e-01	7.491113e-02	9.505185e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.681405e-02	1.188016e-02	8.813833e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.633133e+01	9.057910e+00	8.435602e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.457045e+01	3.361401e+00	3.241943e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.269705e+01	9.925656e-01	1.196726e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.306603e+00	2.089320e-01	4.994876e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.896168e+00	3.680898e-01	3.005146e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.720155e+00	3.167808e-01	3.034166e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.831366e-01	2.025599e-01	2.256600e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.906676e-02	1.380478e-02	1.141583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.931169e-01	1.121075e-01	1.502207e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.343792e-01	2.314047e-01	2.508597e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.041343e+00	3.767667e-01	3.277816e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.476111e+00	4.329442e-01	3.570411e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.081456e+00	5.503308e-01	2.837862e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.608281e+00	4.026950e-01	1.822198e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.933762e+00	2.020259e-01	1.396697e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.017817e+00	1.520888e-01	1.014214e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.719254e+00	2.562041e-01	3.381661e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.147874e+00	2.631072e-01	4.127580e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.532902e+00	2.142760e-01	3.362325e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.048819e-01	1.158941e-01	2.512188e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.628125e-01	7.068028e-02	1.198385e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.658752e-02	1.127919e-02	7.867558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.801162e+00	4.428139e-01	5.374830e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.483636e+00	7.372474e-01	7.313857e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.312834e+00	9.521788e-01	8.306325e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.940063e+00	7.176061e-01	6.979316e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.278998e+00	7.035834e-01	4.648738e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.166265e+00	3.961541e-01	2.456067e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.770172e+00	1.305401e-01	1.916638e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.217763e+00	1.620210e-01	2.306891e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.550035e+00	2.639647e-01	2.641804e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.758216e+00	2.001455e-01	2.287627e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.050652e+00	1.407851e-01	1.741636e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.207282e-01	6.898818e-02	1.004929e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.589582e-02	9.652596e-03	8.469154e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.220836e+01	9.309464e+00	8.739838e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.751026e+01	4.191698e+00	3.697158e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.119970e+01	2.454794e+00	2.458198e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.674599e+01	1.640033e+00	1.339219e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.169741e+01	7.904969e-01	1.269592e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.020706e+00	3.508781e-01	6.364102e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.382973e+00	1.402342e-01	4.794085e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.792457e+00	1.998498e-01	2.766423e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.912917e+00	3.026969e-01	2.763187e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.033850e+00	3.338483e-01	2.993690e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.170606e+00	2.003408e-01	2.294498e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.468648e-02	1.357227e-02	1.284266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.629030e-01	5.330047e-02	2.005528e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.583997e+00	4.689519e-01	1.054659e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.094551e+00	5.338383e-01	6.326983e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.548130e+00	3.673224e-01	1.355824e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.926129e+00	8.422830e-01	3.818083e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.763617e+00	6.365855e-01	4.287904e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.655340e-01	3.397364e-01	2.760171e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.636784e-02	3.271675e-02	2.583436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.072915e+00	1.800705e-01	1.070292e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.963730e+00	5.246686e-01	1.005014e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.955288e+00	6.656865e-01	3.426887e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.611766e+00	7.853770e-01	2.167662e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.420629e+00	5.001926e-01	2.359622e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.054852e-01	2.472593e-01	1.642274e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.805629e-01	1.051608e-01	8.530930e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.846063e-02	8.330898e-03	7.700553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.972471e+00	4.571405e-01	3.289816e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.824712e+00	6.991575e-01	1.154949e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.402460e+00	1.527778e+00	9.668236e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.729298e+00	1.161236e+00	3.521502e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.309799e-01	6.122524e-02	3.783807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.031521e-02	6.458253e-03	3.117760e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.178754e-01	6.104761e-02	2.372491e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.537267e-01	1.949711e-01	6.278644e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.075551e+00	3.660408e-01	9.515375e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.957918e+00	4.904205e-01	9.937543e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.718703e+00	4.539277e-01	7.510039e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.293859e+00	2.686389e-01	2.579556e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.393239e+00	2.941992e-01	9.378580e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.119901e+00	5.801603e-01	2.652625e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.601578e+00	6.964170e-01	3.428299e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.900987e+00	6.208000e-01	3.578691e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.234190e+00	4.599481e-01	2.804542e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.023839e-01	2.880150e-01	1.867875e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.997661e-02	2.881806e-02	1.693246e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.143984e-02	2.059921e-02	1.506426e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.817447e-01	1.276791e-01	7.864898e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.009094e+00	2.940911e-01	1.463788e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.824800e+00	4.370668e-01	1.855405e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.728366e+00	5.085092e-01	1.807071e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.563048e+00	4.798642e-01	1.195011e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.976749e+00	3.478266e-01	4.060191e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.957917e+00	2.355419e-01	1.107080e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.559067e+00	5.943494e-01	6.482054e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.996185e+00	7.397184e-01	1.589782e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.259115e+00	6.822971e-01	2.259476e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.526530e+00	5.089789e-01	2.149001e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.370650e-01	3.377721e-01	1.689712e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.913095e-01	1.812497e-01	1.081773e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.094898e-02	1.716317e-02	1.096810e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.923077e-01	1.097713e-01	9.230917e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.086536e+00	3.277811e-01	2.536678e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.420355e+00	6.002657e-01	4.079719e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.214334e+00	8.148978e-01	4.338953e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.793582e+00	8.323179e-01	3.376870e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.783741e+00	6.333291e-01	1.214840e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.638047e+00	3.949351e-01	2.488918e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.712261e+00	1.232267e+00	1.324176e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.387043e+00	1.463363e+00	2.521120e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.924727e+00	1.104500e+00	3.380392e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.811259e+00	7.957399e-01	3.155150e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.595728e-02	4.201022e-02	2.259085e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.966905e-01	1.500438e-01	2.544257e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.433238e+00	5.222517e-01	7.931472e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.481957e+00	4.091211e-01	4.527636e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.699990e+00	1.661628e-01	3.002996e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.479556e+00	4.805391e-01	2.986258e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.737982e+00	5.321361e-01	3.826798e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.437527e-01	3.179412e-01	2.829616e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.056249e-01	1.786312e-01	1.461235e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.571289e-02	1.317992e-02	1.061353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.204136e+00	7.050220e-01	1.335079e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.304721e+00	1.059215e+00	1.803497e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.654164e+00	4.575127e-01	7.219209e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.780654e+00	1.170380e-01	2.923278e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.461814e+00	2.800124e-01	1.976433e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.895582e+00	4.648745e-01	2.197766e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.132531e+00	3.509898e-01	2.044852e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.085073e-01	2.010754e-01	1.454227e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.614565e-02	2.225469e-02	1.879206e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.810459e+01	1.074616e+01	2.223273e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.061216e+01	2.516720e+00	5.504520e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.491390e+00	5.108991e-01	1.016068e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.775441e+00	1.452401e-01	3.036734e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.954191e+00	3.044744e-01	1.329006e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.359606e+00	6.138678e-01	2.616953e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.530867e+00	5.828883e-01	2.961490e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.149490e-02	3.779233e-02	2.716781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.572404e-01	1.220494e-01	2.419895e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.012861e-01	2.891301e-01	5.004367e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.129033e+00	4.101647e-01	6.711923e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.607620e+00	4.736909e-01	6.994459e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.068827e+00	4.548614e-01	6.379113e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.421779e+00	3.275298e-01	4.298260e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.623075e+00	1.382574e-01	2.466061e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.611761e+00	1.447549e-01	2.699126e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.483006e+00	3.397582e-01	2.238364e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.217515e+00	4.314991e-01	3.027048e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.703115e+00	4.637658e-01	3.183563e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.120254e+00	3.824828e-01	2.562491e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.418100e-01	2.477287e-01	1.752941e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.838813e-02	2.807912e-02	1.662183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.307120e+00	6.621478e-01	1.356653e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.701987e+00	9.567517e-01	1.780268e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.239126e+00	9.623536e-01	1.599472e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.110985e+00	7.551544e-01	1.331492e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.719180e+00	5.010405e-01	9.026729e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.199528e+00	2.404999e-01	5.402274e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.785461e+00	7.545442e-02	3.506073e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.607027e+00	1.324281e-01	2.545675e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.403520e+00	2.989652e-01	1.286589e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.970956e+00	4.062472e-01	1.881999e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.340630e+00	3.946071e-01	1.933680e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.421037e-01	2.496422e-01	1.435508e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.230608e-02	2.745635e-02	1.795518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.747210e+01	9.437722e+00	2.084577e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.627335e+01	3.348613e+00	7.664630e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.765545e+01	1.847516e+00	4.778879e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.170764e+01	9.835046e-01	2.557039e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.551911e+00	5.048081e-01	1.315036e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.187700e+00	2.611090e-01	4.792526e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.754333e+00	1.373666e-01	3.206318e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.253932e+00	1.469397e-01	1.048196e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.052488e+00	3.489535e-01	1.259134e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.632449e+00	6.066188e-01	2.529386e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.863039e+00	6.484184e-01	2.935428e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.078602e-01	4.835900e-02	2.686051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.261878e-01	7.554285e-02	8.300493e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.805954e+00	5.360805e-01	4.254605e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.255852e+00	5.798255e-01	2.735852e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.702479e+00	2.380472e-01	1.222205e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.773651e+00	3.768574e-01	5.951507e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.537647e+00	2.692335e-01	4.484836e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.530198e-01	7.808483e-02	2.123341e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.758810e-02	1.984423e-02	1.397110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.611401e+00	2.527395e-01	4.156626e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.705567e+00	5.528076e-01	3.648110e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.943483e+00	3.398214e-01	1.397818e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.099279e+00	3.231916e-01	3.121852e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.970569e-01	1.650975e-01	2.120581e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.790084e-01	6.066595e-02	1.084594e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.811711e-01	3.904515e-02	3.949656e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.175811e-02	6.960396e-03	2.726883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.204315e+00	7.938094e-01	1.619727e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.261976e+00	6.673925e-01	3.132316e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.881031e+00	7.091577e-01	3.871245e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.406386e+00	3.041003e-01	3.290448e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.175116e-02	1.863980e-02	1.746236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.067194e-02	2.284255e-02	5.198858e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.417479e-01	1.049537e-01	1.622380e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.170143e-01	2.912954e-01	2.816827e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.419920e+00	4.385868e-01	4.061665e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.243144e+00	5.578320e-01	4.006820e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.959573e+00	4.504616e-01	2.807504e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.450048e+00	2.523090e-01	9.644393e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.497531e+00	2.452910e-01	1.178254e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.056280e+00	3.215621e-01	3.738387e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.417531e+00	3.428691e-01	4.581279e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.602851e+00	2.666597e-01	4.110180e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.637648e-01	1.481178e-01	2.453981e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.713258e-01	5.900584e-02	1.178933e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.411231e-02	9.992024e-03	9.555262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.013339e-01	6.248313e-02	1.659569e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.186142e-01	2.119458e-01	4.954489e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.681578e+00	4.338596e-01	6.094713e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.730010e+00	6.277240e-01	8.061369e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.729459e+00	6.915350e-01	7.017584e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.361017e+00	4.660535e-01	3.954592e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.548252e+00	2.796008e-01	1.303434e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.199415e+00	1.943862e-01	2.284015e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.458935e+00	3.600811e-01	2.323535e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.606304e+00	3.851271e-01	2.832662e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.772792e+00	2.531458e-01	3.098775e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.116672e+00	1.899345e-01	1.934790e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.384743e-01	9.121003e-02	1.194367e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.072727e-01	4.339443e-02	5.744861e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.414322e-02	6.355018e-03	4.446841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.263018e+00	3.737706e-01	1.400158e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.264423e+00	7.882991e-01	2.151531e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.884763e+00	1.140130e+00	2.519297e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.155856e+00	1.144739e+00	1.952871e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.254448e+00	8.198246e-01	8.023233e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.611656e+00	5.066242e-01	3.899383e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.665141e+00	6.098882e-01	2.924598e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.585806e+00	6.812203e-01	3.804137e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.917334e+00	6.030885e-01	3.832637e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.701978e+00	3.556228e-01	3.047640e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.351790e-01	2.173472e-01	2.090718e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.788560e-02	1.000799e-02	9.264927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.353347e-01	1.161001e-01	1.269063e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.273346e+00	4.748554e-01	4.415804e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.611386e+00	5.157478e-01	3.348551e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.246429e+00	1.958049e-01	1.386723e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.544919e+00	3.432964e-01	4.651337e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.531710e+00	2.710819e-01	4.320583e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.437989e-01	8.913083e-02	2.407591e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.022257e-01	6.967996e-02	8.731842e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.839375e-02	1.054750e-02	7.587150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.280473e+00	4.384838e-01	4.038264e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.639811e+00	1.019035e+00	8.895786e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.628006e+00	6.870377e-01	5.963842e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.959338e+00	8.982667e-02	3.049712e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.645461e+00	2.878950e-01	2.991171e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.551517e+00	2.559651e-01	2.805585e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.176766e-01	1.177366e-01	1.789849e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.192926e-01	5.323021e-02	9.085775e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.327967e-02	1.311996e-02	8.339733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.965852e+01	1.016778e+01	8.424491e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.555995e+01	3.464262e+00	3.716735e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.262651e+01	8.789522e-01	1.361923e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.351150e+00	1.889024e-01	4.739461e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.779409e+00	4.368481e-01	3.108413e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.599569e+00	3.130254e-01	3.200266e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.233282e-01	1.580571e-01	2.168326e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.011663e-02	1.183416e-02	1.081993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.174731e-01	1.304344e-01	1.527706e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.802529e-01	2.784145e-01	2.793535e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.128438e+00	4.233366e-01	2.978170e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.532548e+00	4.386467e-01	4.166071e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.132221e+00	4.997332e-01	3.288523e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.607221e+00	3.882437e-01	2.354700e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.954369e+00	2.248669e-01	1.407587e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.956404e+00	1.565504e-01	1.643893e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.673633e+00	2.884052e-01	2.952764e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.146541e+00	2.770741e-01	4.148277e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.518036e+00	2.439496e-01	3.411010e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.823359e-01	1.292941e-01	2.268515e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.417863e-01	4.761251e-02	1.118636e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.400897e-02	9.887103e-03	9.615355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.972091e+00	5.554309e-01	6.028265e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.762305e+00	8.867360e-01	6.504436e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.618986e+00	9.629161e-01	8.014578e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.145281e+00	7.910033e-01	7.439123e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.347070e+00	6.167469e-01	6.370742e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.155310e+00	3.728507e-01	3.587343e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.796680e+00	1.155368e-01	2.424666e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.173631e+00	1.714352e-01	2.000146e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.476550e+00	2.638912e-01	2.790047e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.727988e+00	2.340314e-01	2.392236e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.006912e+00	1.508116e-01	1.797544e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.114531e-01	6.668186e-02	9.759891e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.251055e-02	8.434162e-03	8.985674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.542202e+01	1.050579e+01	8.150514e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.918947e+01	4.685545e+00	3.958833e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.199958e+01	2.473524e+00	2.820414e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.666928e+01	1.500836e+00	1.919433e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.186508e+01	7.604938e-01	1.152785e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.011091e+00	2.811462e-01	8.609732e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.335085e+00	1.370818e-01	5.331807e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.835332e+00	2.658704e-01	2.495614e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.816406e+00	3.394961e-01	2.920308e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.913147e+00	3.277769e-01	3.062042e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.105759e+00	2.028680e-01	2.353352e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.084656e-02	1.435748e-02	1.244726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.948986e-01	8.892951e-02	2.746695e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.391261e+00	6.422316e-01	9.983460e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.683897e+00	4.066231e-01	2.263497e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.352814e+00	7.072024e-01	2.478650e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.250129e+00	6.796598e-01	4.727989e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.231268e+00	3.731746e-01	3.644725e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.727475e-01	1.956772e-01	2.038680e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.837727e-02	1.539310e-02	1.758172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.735727e+00	2.646373e-01	1.187851e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.804943e+00	5.265907e-01	4.906360e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.627713e+00	8.746141e-01	6.261583e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.006798e+00	5.866140e-01	2.646590e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.030592e+00	2.947541e-01	2.099412e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.258077e-01	1.476902e-01	1.328279e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.065391e-01	6.515460e-02	7.054992e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.154069e-02	4.038772e-03	6.092441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.455872e+00	6.193273e-01	3.497344e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.930447e+00	8.871464e-01	4.433838e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.684487e+00	1.506308e+00	2.137837e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.959411e+00	7.463779e-01	3.572743e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.949898e-02	3.388693e-02	3.096356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.640757e-02	1.057453e-02	4.261959e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.016213e-01	1.041540e-01	3.351664e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.677302e-01	3.201712e-01	8.144262e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.683527e+00	5.380376e-01	1.002228e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.689526e+00	5.746818e-01	8.594570e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.410774e+00	3.974847e-01	3.184430e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.603982e+00	2.766531e-01	1.276429e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.241238e+00	4.931573e-01	2.970348e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.734081e+00	6.689251e-01	3.374239e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.116922e+00	5.995216e-01	3.926959e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.438690e+00	4.365444e-01	3.331470e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.720959e-01	2.632526e-01	2.370895e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.694766e-01	1.654621e-01	1.451088e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.536537e-02	1.553813e-02	1.199389e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.036367e-01	3.937821e-02	2.418010e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.908313e-01	2.249810e-01	1.247779e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.728592e+00	4.715520e-01	1.973156e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.911976e+00	6.324706e-01	1.903993e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.957511e+00	6.301743e-01	1.432884e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.485981e+00	4.642011e-01	5.790246e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.470228e+00	2.140958e-01	4.864320e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.002254e+00	6.640729e-01	6.044418e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.232564e+00	7.231212e-01	1.530846e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.482623e+00	6.556254e-01	2.320629e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.799852e+00	5.341986e-01	2.363050e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.157909e+00	3.384909e-01	1.974711e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.910008e-01	2.017652e-01	1.491757e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.485556e-01	1.064089e-01	9.018857e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.738164e-02	9.789394e-03	9.224932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.584120e-01	1.754801e-01	1.265865e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.761023e+00	5.243881e-01	3.615758e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.861639e+00	9.058186e-01	4.982546e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.255927e+00	1.113453e+00	4.426042e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.763354e+00	9.373619e-01	2.396111e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.967280e+00	5.518303e-01	5.183808e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.913412e+00	1.299678e+00	1.176758e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.249829e+00	1.445852e+00	1.946698e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.578981e+00	1.128272e+00	3.390411e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.289069e+00	8.774115e-01	3.573763e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.282568e+00	4.895765e-01	2.943957e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.664535e-02	2.476673e-02	1.881857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.581102e-01	2.210343e-01	3.045667e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.998346e+00	6.523449e-01	7.717501e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.880958e+00	3.258867e-01	2.478464e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.733044e+00	3.150357e-01	2.819123e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.123800e+00	4.531826e-01	3.985864e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.309907e+00	3.352833e-01	3.575904e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.724141e-01	1.947192e-01	2.239698e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.576395e-01	9.507792e-02	1.088833e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.500241e-02	6.566356e-03	6.854685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.587654e+00	1.086844e+00	1.654449e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.699007e+00	1.239659e+00	1.586918e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.828563e+00	3.366761e-01	3.954531e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.830763e+00	2.550732e-01	2.179439e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.330912e+00	3.388737e-01	2.383034e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.553969e+00	3.316757e-01	2.374839e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.672566e-01	2.109464e-01	1.834788e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.613664e-01	1.257088e-01	1.226258e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.022175e-02	1.263689e-02	1.538034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.312657e+01	1.387327e+01	2.190912e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.142200e+01	2.078800e+00	4.090500e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.459552e+00	3.819101e-01	4.370248e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.839501e+00	1.456547e-01	1.264710e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.786740e+00	3.508309e-01	1.825952e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.983860e+00	4.614287e-01	2.968459e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.158141e+00	3.768452e-01	2.853497e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.659335e-02	2.174130e-02	2.211160e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.570164e-01	1.697887e-01	2.732613e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.010038e+00	4.270655e-01	5.850282e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.544718e+00	5.429148e-01	7.494492e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.189501e+00	5.984154e-01	6.309038e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.605310e+00	4.848328e-01	5.042417e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.822040e+00	2.573434e-01	2.301254e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.775682e+00	1.641084e-01	2.177628e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.590757e+00	2.515708e-01	3.213713e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.292324e+00	3.765164e-01	3.096780e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.872071e+00	4.153607e-01	3.485768e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.350860e+00	3.461273e-01	3.107677e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.199524e-01	2.274060e-01	2.286924e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.352816e-01	1.402122e-01	1.365542e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.501683e-02	1.484962e-02	1.218130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.506162e+00	9.769871e-01	1.624414e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.361931e+00	1.321495e+00	1.869724e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.611020e+00	1.129474e+00	1.499767e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.020153e+00	7.922801e-01	1.212717e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.179498e+00	4.357822e-01	5.320071e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.335570e+00	1.532816e-01	2.932719e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.856404e+00	1.492324e-01	2.665709e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.614234e+00	2.643660e-01	1.933671e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.217110e+00	3.076446e-01	2.167507e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.672923e+00	3.277030e-01	2.108031e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.070772e+00	2.706304e-01	1.823294e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.599927e-01	1.470031e-01	1.274827e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.997634e-02	1.661648e-02	1.489715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.993596e+01	1.189905e+01	2.041263e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.987902e+01	3.190761e+00	6.103250e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.825068e+01	1.478349e+00	3.222066e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.180767e+01	7.593307e-01	1.346433e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.819579e+00	4.213199e-01	7.667419e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.267994e+00	2.190262e-01	4.552545e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.847839e+00	1.224943e-01	1.425567e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.142365e+00	1.608029e-01	8.707862e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.814983e+00	3.822190e-01	1.931089e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.266958e+00	4.864175e-01	2.958050e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.500251e+00	4.974243e-01	2.951869e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.589994e-02	2.920376e-02	2.313844e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.363572e-01	1.049465e-01	1.029930e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.425878e+00	6.812080e-01	4.375973e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.748748e+00	5.047264e-01	1.495298e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.491028e+00	3.426353e-01	3.519342e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.192983e+00	3.657202e-01	6.175461e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.106143e+00	1.597609e-01	3.732585e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.762986e-01	4.479993e-02	1.704267e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.072032e-02	1.549036e-02	1.216053e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.288882e+00	3.353370e-01	4.462648e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.202800e+00	5.055007e-01	2.380222e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.376216e+00	3.771190e-01	2.589172e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.637896e+00	2.570592e-01	2.980921e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.935992e-01	1.124534e-01	1.842422e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.702894e-01	3.989026e-02	9.786898e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.383006e-01	4.458072e-02	3.723038e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.028789e-03	4.260348e-03	2.650788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.865408e+00	9.333776e-01	1.404201e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.825176e+00	5.537460e-01	2.632209e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.175051e+00	5.504355e-01	4.328350e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.151244e+00	2.297472e-01	2.999429e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.019004e-02	1.182233e-02	1.649693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.056444e-02	2.772053e-02	5.683109e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.256795e-01	1.462840e-01	1.846647e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.405975e-01	3.631144e-01	4.416286e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.821130e+00	5.465302e-01	4.619386e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.809495e+00	6.672284e-01	3.225357e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.508166e+00	4.746565e-01	1.388175e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.698708e+00	1.675706e-01	1.457722e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.393724e+00	3.673568e-01	2.610996e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.706770e+00	3.358095e-01	5.282348e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.943340e+00	2.765847e-01	4.656722e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.243722e+00	1.801704e-01	3.587233e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.154173e-01	1.165666e-01	2.101214e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.448187e-01	4.709042e-02	1.053207e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.431377e-02	6.749372e-03	6.370175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.537367e-01	8.588315e-02	2.130929e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.151651e+00	3.718088e-01	6.595012e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.441299e+00	6.504523e-01	8.506544e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.795190e+00	8.056709e-01	8.320265e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.695868e+00	6.818365e-01	5.766595e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.106674e+00	4.666172e-01	1.585806e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.740433e+00	1.989204e-01	2.974483e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.948028e+00	3.318189e-01	2.206801e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.011732e+00	4.105092e-01	3.336374e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.109186e+00	2.882984e-01	3.196263e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.446299e+00	2.163226e-01	2.451352e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.786242e-01	1.058059e-01	1.821949e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.972020e-01	6.365547e-02	1.097981e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.389523e-01	4.944108e-02	5.987978e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.849559e-02	4.322293e-03	3.970737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.600800e+00	5.136242e-01	1.778521e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.621801e+00	1.201810e+00	2.740019e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.039644e+00	1.556204e+00	2.703024e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.043638e+01	1.369950e+00	1.449616e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.029403e+01	7.544080e-01	7.255291e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.513236e+00	5.145094e-01	4.889417e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.126877e+00	8.607803e-01	2.981964e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.898339e+00	5.714665e-01	4.621990e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.377341e+00	4.591660e-01	3.916198e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.375781e+00	2.805235e-01	3.018591e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.253490e-01	1.617803e-01	1.987611e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.866595e-02	8.016380e-03	9.185922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.292467e-01	1.553398e-01	1.649288e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.675106e+00	5.880527e-01	5.154626e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.145745e+00	5.373482e-01	1.724196e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.175059e+00	2.832451e-01	1.984288e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.170440e+00	3.369352e-01	4.868470e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.189111e+00	1.934570e-01	3.980176e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.620720e-01	6.067356e-02	2.072579e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.154979e-01	7.024466e-02	7.123739e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.169029e-02	6.346855e-03	5.742554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.036912e+00	6.631028e-01	6.332335e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.002359e+00	1.151734e+00	1.103006e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.203165e+00	6.634454e-01	4.013946e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.644053e+00	2.245031e-01	2.829934e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.343424e+00	3.367185e-01	3.394026e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.325294e+00	2.157985e-01	2.688585e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.680977e-01	9.330556e-02	1.598632e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.251821e-01	4.256642e-02	8.872194e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.625225e-02	1.115599e-02	8.054099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.958053e+01	1.218738e+01	1.217225e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.963152e+01	3.845397e+00	3.648313e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.131613e+01	4.848853e-01	1.246443e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.595632e+00	3.394906e-01	1.711812e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.577844e+00	4.103063e-01	3.469363e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.433367e+00	2.651774e-01	3.139309e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.195676e-01	1.538858e-01	2.123805e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.079678e-02	9.373271e-03	1.093696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.674862e-01	1.562293e-01	1.921542e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.502252e-01	3.392296e-01	3.566584e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.375650e+00	5.067598e-01	4.171807e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.958705e+00	5.503822e-01	4.415182e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.573735e+00	5.709377e-01	2.788472e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.022131e+00	3.723371e-01	1.712624e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.175473e+00	1.360741e-01	1.274795e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.942357e+00	2.771886e-01	1.748638e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.400237e+00	3.061152e-01	4.739673e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.800041e+00	2.283626e-01	4.036219e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.215085e+00	1.536235e-01	3.339288e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.980924e-01	1.162024e-01	2.084164e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.292977e-01	3.137001e-02	1.053651e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.469885e-02	6.298503e-03	6.500253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.564976e+00	7.216903e-01	7.332303e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.785707e+00	1.148817e+00	9.552495e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.874228e+00	1.179615e+00	8.211826e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.147202e+00	9.164038e-01	7.714007e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.929484e+00	6.064029e-01	5.523303e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.523719e+00	4.184849e-01	2.739524e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.746853e+00	1.570978e-01	1.818502e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.966154e+00	2.421532e-01	2.328596e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.178431e+00	2.272769e-01	3.034965e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.448308e+00	1.732820e-01	2.402576e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.481904e-01	1.167093e-01	1.699395e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.109426e-01	5.195573e-02	9.130471e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.552627e-02	6.664663e-03	7.790283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.190240e+01	1.297956e+01	1.038713e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.426062e+01	4.294644e+00	4.069745e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.506001e+01	2.719377e+00	2.594190e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.751005e+01	1.338629e+00	1.891595e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.137550e+01	5.865952e-01	8.823418e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.229883e+00	2.501832e-01	5.913297e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.778287e+00	2.223805e-01	2.104328e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.493013e+00	2.786576e-01	2.032595e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.580098e+00	2.769273e-01	3.716800e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.719412e+00	2.829274e-01	3.121757e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.485313e-01	1.840779e-01	2.302762e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.110229e-02	1.062825e-02	1.248052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.397879e-01	1.006184e-01	2.894643e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.484418e+00	6.463235e-01	1.006551e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.670833e+00	3.743046e-01	2.191499e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.297089e+00	7.036502e-01	2.763411e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.176267e+00	6.104007e-01	4.685408e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.195899e+00	3.857426e-01	3.576186e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.412318e-01	1.744049e-01	1.966204e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.600254e-02	1.556941e-02	1.667629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.884940e+00	2.845073e-01	1.194316e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.840321e+00	5.096039e-01	3.946392e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.541313e+00	8.686678e-01	8.920067e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.904009e+00	5.249998e-01	2.669262e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.009375e+00	2.800248e-01	2.047141e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.022878e-01	1.460230e-01	1.298257e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.980812e-01	6.600008e-02	7.028779e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.102789e-02	4.449924e-03	5.930373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.778244e+00	6.601096e-01	3.520702e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.994908e+00	1.015158e+00	4.189881e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.479883e+00	1.474377e+00	2.421879e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.882208e+00	6.354282e-01	3.544258e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.676355e-02	3.546835e-02	3.037007e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.751241e-02	1.103851e-02	4.598211e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.237205e-01	1.150482e-01	3.811784e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.705368e-01	3.557765e-01	8.148309e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.803898e+00	5.500271e-01	9.813008e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.798365e+00	5.790004e-01	7.410052e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.453792e+00	3.669948e-01	2.795643e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.547463e+00	2.688537e-01	1.613130e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.228333e+00	5.492980e-01	2.029512e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.686252e+00	6.396484e-01	3.505146e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.015140e+00	5.517286e-01	3.892913e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.357540e+00	3.772928e-01	3.274985e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.778181e-01	2.757076e-01	2.406468e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.336115e-01	1.492281e-01	1.373477e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.419016e-02	1.490290e-02	1.156687e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.092692e-01	4.135720e-02	2.670301e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.908201e-01	2.607491e-01	1.354134e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.905418e+00	5.142731e-01	2.015159e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.094952e+00	6.626535e-01	1.918121e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.114335e+00	6.321131e-01	1.229141e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.547282e+00	4.455670e-01	4.854403e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.519125e+00	2.414755e-01	6.786827e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.925039e+00	6.136863e-01	7.198728e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.207262e+00	7.530821e-01	1.746330e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.396770e+00	6.149765e-01	2.358054e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.701840e+00	4.982775e-01	2.343655e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.126472e+00	2.915275e-01	1.970261e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.710094e-01	1.825212e-01	1.434994e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.438281e-01	1.076240e-01	9.129693e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.696693e-02	1.068282e-02	8.962789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.813029e-01	1.747642e-01	1.438208e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.982874e+00	5.859123e-01	3.749025e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.168284e+00	9.627448e-01	5.082735e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.638300e+00	1.152523e+00	4.419219e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.999426e+00	9.559911e-01	2.107478e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.157123e+00	5.294900e-01	2.813606e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.857826e+00	1.239350e+00	1.415658e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.111293e+00	1.402475e+00	2.353825e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.422987e+00	1.167225e+00	3.514507e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.157952e+00	7.151387e-01	3.420588e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.266455e+00	4.826868e-01	2.889784e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.464354e-02	2.371957e-02	1.856678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.048613e-01	2.385325e-01	3.375940e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.085937e+00	6.670401e-01	7.277474e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.921270e+00	3.049941e-01	2.336740e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.712413e+00	3.273470e-01	2.654868e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.067687e+00	4.176881e-01	4.111433e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.253079e+00	3.325652e-01	3.570200e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.329834e-01	1.736788e-01	2.162186e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.466643e-01	9.309740e-02	1.042619e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.307703e-02	5.805589e-03	6.194598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.898803e+00	1.160887e+00	1.757336e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.829480e+00	1.237868e+00	1.499009e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.835598e+00	3.130219e-01	3.854180e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.845767e+00	2.686463e-01	2.705453e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.299161e+00	3.583884e-01	2.283968e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.493943e+00	2.876101e-01	2.382178e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.534499e-01	2.071442e-01	1.818316e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.418064e-01	1.203645e-01	1.188896e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.805617e-02	1.325163e-02	1.510391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.722936e+01	1.437644e+01	2.253255e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.132406e+01	1.967978e+00	3.532629e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.656269e+00	4.235492e-01	4.679180e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.823457e+00	1.472199e-01	1.195140e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.683103e+00	3.309906e-01	2.000787e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.902788e+00	4.029401e-01	3.011470e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.157119e+00	3.578373e-01	2.814482e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.527109e-02	2.390884e-02	2.202767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.903207e-01	1.833643e-01	2.877502e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.091135e+00	4.474944e-01	5.893792e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.655611e+00	5.718194e-01	7.012003e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.253690e+00	5.953782e-01	6.132922e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.673082e+00	4.640449e-01	4.582205e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.830859e+00	2.385230e-01	2.273141e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.785287e+00	1.650281e-01	2.052186e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.561059e+00	2.739266e-01	2.894194e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.259174e+00	3.562579e-01	3.116060e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.807657e+00	3.773930e-01	3.499188e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.285197e+00	3.114246e-01	3.066342e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.075885e-01	2.257907e-01	2.246708e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.104382e-01	1.340256e-01	1.350012e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.352680e-02	1.391617e-02	1.155270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.805307e+00	1.049542e+00	1.559667e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.716390e+00	1.391090e+00	1.877688e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.754195e+00	1.131879e+00	1.447906e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.070331e+00	7.590547e-01	9.724678e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.202365e+00	4.171812e-01	5.931019e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.381954e+00	1.353699e-01	2.769275e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.876244e+00	1.516440e-01	1.910057e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.591246e+00	2.398472e-01	2.179320e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.178066e+00	2.917649e-01	2.040109e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.608436e+00	3.372100e-01	2.117101e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.021033e+00	2.184632e-01	1.795315e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.545931e-01	1.416837e-01	1.263249e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.887825e-02	1.651931e-02	1.466540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.363095e+01	1.229700e+01	2.010940e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.996494e+01	3.151244e+00	6.466756e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.859075e+01	1.444125e+00	2.557982e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.222938e+01	7.375194e-01	1.133317e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.821546e+00	4.048128e-01	6.542719e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.299910e+00	2.055886e-01	3.656121e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.776815e+00	1.117460e-01	1.291306e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.124823e+00	1.715031e-01	5.331936e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.742807e+00	3.494496e-01	2.340034e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.204335e+00	4.964240e-01	3.007397e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.416985e+00	3.929820e-01	2.844064e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.411336e-02	2.895282e-02	2.308218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.631557e-01	1.118381e-01	1.233805e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.572710e+00	7.393247e-01	4.058705e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.688091e+00	4.589360e-01	1.084382e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.339132e+00	3.436380e-01	4.628305e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.147984e+00	3.461462e-01	5.656147e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.131507e+00	1.732176e-01	3.655306e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.614914e-01	4.684170e-02	1.616607e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.942352e-02	1.208262e-02	1.192143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.431086e+00	3.560227e-01	4.420781e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.154177e+00	4.605835e-01	2.195484e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.275327e+00	3.580111e-01	2.960411e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.592379e+00	2.482241e-01	3.011150e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.742414e-01	1.264000e-01	1.853274e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.651699e-01	4.558079e-02	9.644082e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.369298e-01	2.995212e-02	3.683718e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.900773e-03	4.112335e-03	3.239149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.191938e+00	9.778159e-01	1.427790e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.691425e+00	5.101849e-01	1.992945e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.069456e+00	5.654200e-01	4.330839e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.126591e+00	2.512454e-01	3.059544e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.605819e-02	1.084456e-02	1.649958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.868586e-02	2.940395e-02	6.387343e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.347461e-01	1.504584e-01	2.168882e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.037801e+00	3.905354e-01	3.849523e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.937494e+00	5.694002e-01	4.545430e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.922976e+00	7.442929e-01	2.579101e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.546695e+00	4.304738e-01	1.286814e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.650880e+00	1.737601e-01	1.138490e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.297488e+00	3.470235e-01	3.801397e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.605711e+00	2.734703e-01	5.501239e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.893707e+00	2.943910e-01	4.254435e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.201823e+00	1.720254e-01	3.294198e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.024635e-01	9.450852e-02	2.093023e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.445278e-01	5.199006e-02	1.028451e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.302100e-02	7.093721e-03	6.829506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.736139e-01	8.985904e-02	2.527919e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.170835e+00	3.534879e-01	7.743930e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.580756e+00	6.394607e-01	9.164650e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.967808e+00	8.099822e-01	7.296342e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.865565e+00	8.353628e-01	5.146874e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.124581e+00	4.900715e-01	1.193343e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.690767e+00	1.028661e-01	3.059683e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.888604e+00	3.750789e-01	2.858015e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.957879e+00	3.554992e-01	3.435937e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.045950e+00	2.756293e-01	3.176303e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.419940e+00	2.104331e-01	2.448576e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.724224e-01	1.203194e-01	1.762695e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.817059e-01	6.675696e-02	1.086484e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.364950e-01	3.595571e-02	5.681205e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.751698e-02	5.201461e-03	4.631043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.732851e+00	5.223105e-01	1.912990e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.823620e+00	1.186827e+00	3.140647e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.489077e+00	1.613531e+00	2.497746e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.068387e+01	1.392216e+00	1.376839e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.033886e+01	7.113809e-01	4.950785e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.406526e+00	4.678217e-01	7.138064e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.954460e+00	7.074376e-01	3.113862e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.901382e+00	6.396284e-01	4.246859e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.357481e+00	4.597209e-01	3.893715e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.307296e+00	2.480199e-01	2.950307e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.206451e-01	1.672216e-01	2.084261e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.709164e-02	6.553038e-03	8.919383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.560477e-01	1.681083e-01	1.885225e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.789830e+00	6.436715e-01	4.813577e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.126036e+00	4.676145e-01	2.045628e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.123502e+00	2.984139e-01	1.858250e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.132142e+00	3.260970e-01	4.821032e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.183865e+00	1.927996e-01	3.937065e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.482653e-01	6.625567e-02	2.010791e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.940547e-01	4.360407e-02	7.184501e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.111869e-02	6.768933e-03	5.913908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.166334e+00	6.599131e-01	7.076449e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.146519e+00	1.198100e+00	9.418718e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.148224e+00	5.938328e-01	3.968733e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.666095e+00	1.966116e-01	2.992652e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.301968e+00	3.373708e-01	3.235514e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.295833e+00	1.857293e-01	2.691054e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.653979e-01	1.142281e-01	1.623301e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.167819e-01	2.821821e-02	8.639500e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.804343e-02	8.284964e-03	7.285237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.333493e+01	1.314983e+01	1.155758e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.972258e+01	3.855719e+00	3.751710e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.120410e+01	4.566286e-01	1.198734e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.581959e+00	4.048150e-01	2.198173e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.513274e+00	3.788868e-01	3.788385e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.409542e+00	3.026749e-01	3.205697e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.883027e-01	1.444573e-01	2.131574e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.947139e-02	8.495263e-03	1.085401e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.902024e-01	1.633498e-01	2.385755e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.379918e-01	3.858860e-01	3.217332e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.451765e+00	4.839673e-01	4.351861e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.047977e+00	6.459604e-01	3.887479e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.667075e+00	6.170011e-01	2.918468e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.014227e+00	3.283757e-01	1.548240e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.107221e+00	1.287940e-01	2.120266e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.865916e+00	2.676991e-01	2.743861e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.352822e+00	2.741138e-01	3.809632e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.779173e+00	2.342568e-01	3.919383e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.194621e+00	1.708078e-01	3.187415e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.841156e-01	8.973448e-02	2.056057e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.364763e-01	5.095493e-02	1.020322e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.276667e-02	6.553934e-03	7.675249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.624666e+00	6.808994e-01	8.113381e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.984998e+00	1.182528e+00	9.116722e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.043062e+00	1.238177e+00	8.222005e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.363512e+00	9.911086e-01	6.280750e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.039936e+00	6.459924e-01	4.562292e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.385568e+00	2.842952e-01	3.309958e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.768797e+00	1.493878e-01	2.544619e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.911702e+00	2.094377e-01	3.146736e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.167738e+00	2.229836e-01	2.658144e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.436121e+00	2.116483e-01	2.401927e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.160769e-01	9.472374e-02	1.673459e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.101811e-01	6.124172e-02	9.583604e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.292076e-02	5.521468e-03	7.783147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.508160e+01	1.299342e+01	1.006528e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.509891e+01	4.345417e+00	4.151404e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.466583e+01	2.442929e+00	2.222185e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.754351e+01	1.531684e+00	1.106918e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.113412e+01	4.821888e-01	1.515407e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.127477e+00	1.897371e-01	5.396786e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.757807e+00	2.554287e-01	3.165950e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.447670e+00	2.433316e-01	2.467031e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.588222e+00	3.434333e-01	3.198134e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.698801e+00	3.341529e-01	3.174099e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.109415e-01	1.711588e-01	2.368515e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.853584e-02	9.130072e-03	1.230125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.787787e-01	1.214205e-01	3.367732e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.049792e+00	6.765355e-01	7.802983e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.783521e+00	2.571846e-01	5.186402e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.882515e+00	6.057939e-01	3.594678e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.804391e+00	4.597600e-01	4.284705e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.971831e-01	2.969346e-01	2.955023e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.319862e-01	1.205181e-01	1.566269e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.555532e-02	9.560633e-03	1.312537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.414294e+00	3.160369e-01	1.165192e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.013379e+00	6.322001e-01	2.681509e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.088549e+00	7.022111e-01	1.582118e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.664056e+00	3.998795e-01	2.439732e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.735645e-01	2.323195e-01	1.787401e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.428896e-01	9.238191e-02	1.102252e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.696882e-01	5.614854e-02	6.000231e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.702326e-03	3.433901e-03	5.083583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.931826e+00	7.303702e-01	3.331098e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.063481e+00	1.297860e+00	3.247680e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.874492e+00	1.237912e+00	3.076231e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.625264e+00	4.774493e-01	3.168202e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.422690e-02	2.543957e-02	2.687304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.523738e-02	1.547276e-02	5.991916e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.406891e-01	1.691374e-01	4.809894e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.211807e+00	4.568830e-01	9.069234e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.270205e+00	5.969917e-01	9.265848e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.295656e+00	5.288635e-01	4.843537e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.687756e+00	2.181379e-01	9.006007e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.489348e+00	3.974428e-01	8.297565e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.995904e+00	5.689000e-01	2.840516e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.314737e+00	4.921698e-01	3.513002e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.742700e+00	4.146400e-01	3.536067e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.169569e+00	3.517100e-01	2.869204e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.937519e-01	1.862447e-01	2.031635e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.538065e-01	1.076154e-01	1.143240e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.326341e-02	7.131545e-03	9.108030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.687051e-01	5.686211e-02	4.032608e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.245129e+00	3.640831e-01	1.688095e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.691838e+00	6.427176e-01	2.138084e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.931032e+00	7.029000e-01	1.641442e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.736943e+00	5.879006e-01	8.887599e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.938417e+00	3.384133e-01	1.591427e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.423951e+00	5.174556e-01	3.055427e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.728035e+00	6.289846e-01	1.053505e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.862560e+00	6.163581e-01	1.994729e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.097728e+00	4.703613e-01	2.282510e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.497458e+00	3.618976e-01	2.157511e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.805665e-01	2.942335e-01	1.784773e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.591305e-01	1.075326e-01	1.206748e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.024102e-01	8.118415e-02	7.900427e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.139950e-02	6.208484e-03	7.968398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.828604e-01	2.507987e-01	1.833389e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.602270e+00	7.340489e-01	4.684561e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.566567e+00	1.170710e+00	5.512578e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.073355e+00	1.233952e+00	3.774459e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.247064e+00	9.107202e-01	1.281726e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.324659e+00	8.458897e-01	1.494830e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.542380e+00	1.416313e+00	1.675101e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.610073e+00	1.268665e+00	2.872314e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.018529e+00	9.930309e-01	3.553385e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.866743e+00	5.581977e-01	3.158546e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.079653e+00	3.391703e-01	2.623854e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.446187e-02	1.678834e-02	1.679961e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.864673e-01	2.969968e-01	3.730109e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.456365e+00	6.832500e-01	6.323159e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.949044e+00	1.636193e-01	1.379994e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.612610e+00	3.474494e-01	3.277644e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.860579e+00	3.129536e-01	3.886945e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.096896e+00	2.973626e-01	3.073265e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.307168e-01	1.220771e-01	1.784885e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.838719e-01	6.697620e-02	8.221265e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.145875e-03	4.201886e-03	5.010735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.232921e+00	1.387410e+00	1.880713e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.380057e+00	1.140457e+00	1.233888e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.681136e+00	2.057628e-01	1.356695e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.790939e+00	2.583007e-01	2.462702e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.196741e+00	3.024031e-01	2.540583e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.357275e+00	2.704085e-01	2.185859e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.706111e-01	1.398144e-01	1.598897e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.903480e-01	8.398917e-02	1.024201e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.171089e-02	1.070609e-02	1.316456e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.021669e+02	1.480542e+01	2.038558e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.019204e+01	1.518571e+00	1.789006e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.407820e+00	3.155134e-01	3.126598e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.755501e+00	1.038634e-01	2.485237e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.625848e+00	3.448006e-01	1.926416e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.801369e+00	3.407577e-01	2.875156e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.028053e+00	2.791591e-01	2.563152e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.658058e-02	1.752675e-02	1.979111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.895079e-01	2.299073e-01	3.257293e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.373900e+00	5.515506e-01	6.660583e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.065413e+00	6.393533e-01	7.088027e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.564926e+00	5.955407e-01	5.500529e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.918808e+00	3.981731e-01	2.632096e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.935225e+00	1.175211e-01	1.235596e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.758559e+00	2.127165e-01	2.003189e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.463913e+00	2.584983e-01	3.131020e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.061757e+00	2.750265e-01	3.331894e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.619727e+00	2.933088e-01	3.308572e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.146125e+00	2.850331e-01	2.776205e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.730798e-01	1.667417e-01	1.963031e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.398085e-01	9.787836e-02	1.111539e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.297014e-02	6.828024e-03	9.236997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.953910e+00	1.261964e+00	1.882843e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.987961e+00	1.499104e+00	1.795658e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.445348e+00	1.086804e+00	1.311222e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.285411e+00	6.463389e-01	7.883455e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.145954e+00	3.779114e-01	3.690401e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.351897e+00	7.513692e-02	7.795814e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.870509e+00	1.585395e-01	1.958121e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.491615e+00	2.087264e-01	2.976570e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.082617e+00	2.658791e-01	2.016009e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.457220e+00	2.411346e-01	1.968709e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.328054e-01	2.294771e-01	1.651113e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.791128e-01	9.922606e-02	1.099887e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.056212e-02	1.076770e-02	1.301872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.703061e+01	1.266654e+01	1.811844e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.973443e+01	2.614523e+00	4.620730e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.811745e+01	1.770375e+00	1.575799e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.185235e+01	6.292105e-01	8.312005e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.603694e+00	3.284578e-01	4.880144e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.253786e+00	1.919572e-01	3.380061e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.832844e+00	1.298150e-01	1.523266e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.085053e+00	1.775441e-01	9.459354e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.618225e+00	3.794378e-01	2.101542e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.056803e+00	3.983352e-01	2.954009e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.291965e+00	3.365082e-01	2.711118e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.149423e-02	2.067723e-02	2.085708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.941364e-01	1.297343e-01	1.271261e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.003366e+00	7.340930e-01	4.111142e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.923650e+00	2.659985e-01	3.234929e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.013080e+00	3.398337e-01	5.083858e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.725405e+00	2.665278e-01	5.074631e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.122246e-01	1.073390e-01	2.861967e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.862993e-01	2.219652e-02	1.235558e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.100537e-02	1.122385e-02	9.532758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.995076e+00	3.779851e-01	4.683686e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.154843e+00	4.519298e-01	1.367952e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.756983e+00	3.299955e-01	2.837818e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.349780e+00	1.798741e-01	2.541736e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.094696e-01	7.033586e-02	1.475654e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.680415e-01	4.205537e-02	7.869873e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.168456e-01	2.197648e-02	4.428328e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.820798e-03	4.487316e-03	2.383207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.371788e+00	9.802987e-01	1.301314e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.074981e+00	6.223856e-01	1.589408e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.585233e+00	4.436826e-01	4.083897e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.060283e+00	1.765772e-01	2.565317e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.400222e-02	9.556934e-03	1.476067e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.614781e-02	4.280103e-02	6.427844e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.716988e-01	2.163914e-01	2.655376e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.318473e+00	4.874499e-01	4.744150e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.384593e+00	7.212677e-01	4.057294e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.200427e+00	5.847989e-01	3.474326e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.796918e+00	2.839947e-01	3.430527e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.614890e+00	3.061926e-01	2.085933e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.012640e+00	3.102538e-01	4.505212e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.349697e+00	3.133595e-01	4.721746e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.628098e+00	2.499296e-01	4.073847e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.013157e+00	1.199098e-01	2.747357e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.897208e-01	6.178314e-02	1.882796e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.759915e-01	4.086352e-02	8.251348e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.658107e-02	4.963613e-03	5.681954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.647858e-01	1.152999e-01	2.735691e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.835287e+00	5.259248e-01	7.214578e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.481430e+00	7.882664e-01	1.081221e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.796327e+00	8.472672e-01	8.359296e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.389168e+00	5.995915e-01	2.880712e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.182215e+00	2.082115e-01	1.518999e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.572279e+00	3.958809e-01	1.767988e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.548550e+00	3.263619e-01	2.614988e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.587256e+00	3.611550e-01	3.218418e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.778405e+00	2.156636e-01	2.736128e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.186995e+00	1.478969e-01	2.294936e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.904856e-01	9.525637e-02	1.459294e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.562402e-01	6.171561e-02	9.340458e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.027196e-01	2.148192e-02	5.231762e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.424129e-02	3.708015e-03	3.744029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.390753e+00	8.229043e-01	2.109109e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.761539e+00	1.609355e+00	3.370610e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.043272e+01	1.760900e+00	2.571041e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.188014e+01	1.276138e+00	1.124237e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.067311e+01	5.059752e-01	4.274519e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.044064e+00	6.440600e-01	3.297173e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.353930e+00	8.558702e-01	3.684756e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.296995e+00	4.982249e-01	4.240044e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.066073e+00	3.414424e-01	3.639392e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.207633e+00	2.220894e-01	2.670170e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.115928e-01	9.920107e-02	1.789405e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.376190e-02	6.946601e-03	8.380244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.714565e-01	2.037293e-01	2.069709e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.192330e+00	6.809960e-01	5.195968e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.330697e+00	3.448403e-01	6.102428e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.924588e+00	3.907268e-01	2.963481e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.874932e+00	2.806297e-01	4.783213e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.005062e+00	1.127789e-01	3.274185e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.725428e-01	4.976606e-02	1.609678e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.570180e-01	4.715028e-02	6.857695e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.156677e-03	5.306986e-03	3.696637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.122326e+00	8.854594e-01	9.672110e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.390584e+00	1.290012e+00	1.047079e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.125756e+00	4.085971e-01	2.795647e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.260088e+00	3.435232e-01	2.265890e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.074255e+00	2.955599e-01	3.281253e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.163316e+00	1.697584e-01	2.327232e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.304493e-01	6.257157e-02	1.385320e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.169117e-01	2.975732e-02	7.210460e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.264899e-02	6.109182e-03	8.796332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.950790e+01	1.296496e+01	1.334533e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.003009e+01	2.949494e+00	3.509383e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.011998e+01	3.420433e-01	6.978061e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.350824e+00	3.855151e-01	1.652572e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.314326e+00	3.751277e-01	3.269944e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.365140e+00	2.222855e-01	2.877176e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.569758e-01	9.963263e-02	2.039411e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.653727e-02	7.904539e-03	1.055273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.805483e-01	2.137281e-01	2.558624e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.150166e+00	4.780721e-01	4.023333e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.809135e+00	6.361192e-01	4.305787e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.337674e+00	5.963142e-01	4.671390e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.926286e+00	5.944028e-01	2.535755e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.208306e+00	2.171877e-01	1.103955e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.143756e+00	3.020516e-01	8.831818e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.686001e+00	2.744961e-01	3.849841e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.153191e+00	2.698783e-01	3.960813e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.555938e+00	1.812756e-01	3.778536e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.041540e+00	1.397391e-01	2.774935e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.962706e-01	7.038433e-02	1.760797e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.733547e-01	3.800894e-02	8.143415e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.674389e-02	4.842215e-03	7.249324e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.434544e+00	8.650268e-01	9.481099e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.294859e+00	1.317117e+00	9.193476e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.072376e+00	1.313825e+00	9.647226e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.005002e+00	9.459995e-01	6.594475e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.278377e+00	5.094329e-01	3.596245e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.366811e+00	1.594063e-01	2.218470e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.456390e+00	2.760184e-01	2.195062e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.706102e+00	2.592921e-01	2.303238e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.967160e+00	1.798591e-01	2.886201e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.276131e+00	1.396608e-01	2.317725e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.579076e-01	8.653652e-02	1.434408e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.752700e-01	3.968484e-02	8.018719e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.873012e-02	4.460760e-03	8.342684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.912757e+01	1.395171e+01	1.087627e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.798205e+01	4.079854e+00	4.553831e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.546653e+01	2.111670e+00	2.887930e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.680788e+01	9.341138e-01	1.287151e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.039083e+01	3.264447e-01	7.390255e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.803943e+00	4.557411e-01	1.746668e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.490921e+00	2.817246e-01	1.401096e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.144208e+00	2.298478e-01	2.697488e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.351002e+00	2.763103e-01	3.292770e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.607736e+00	2.582415e-01	2.960774e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.719958e-01	1.351066e-01	2.118868e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.464860e-02	8.459972e-03	1.148001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.503259e-01	1.404386e-01	3.620504e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.169759e+00	6.931851e-01	7.015783e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.722325e+00	2.871983e-01	1.882579e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.757117e+00	5.885021e-01	3.995526e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.766613e+00	4.731004e-01	4.253130e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.346247e-01	2.450334e-01	2.870229e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.043926e-01	1.228473e-01	1.518509e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.312187e-02	8.273552e-03	1.224082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.616452e+00	3.465763e-01	1.154154e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.963650e+00	6.509452e-01	2.491460e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.994754e+00	6.852013e-01	1.907349e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.592689e+00	3.949679e-01	2.483251e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.305740e-01	1.756848e-01	1.755354e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.140924e-01	1.145351e-01	1.087686e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.575311e-01	4.007550e-02	5.900029e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.321328e-03	3.232218e-03	5.054534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.359751e+00	7.863059e-01	3.216730e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.009035e+00	1.327134e+00	2.865231e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.705727e+00	1.132561e+00	3.275326e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.526764e+00	4.500139e-01	3.244347e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.960434e-02	2.424840e-02	2.665036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.077468e-02	1.941428e-02	6.240871e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.857784e-01	1.926470e-01	5.091679e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.305696e+00	4.838720e-01	1.035305e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.461699e+00	6.299225e-01	8.556476e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.391837e+00	5.135174e-01	3.855202e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.712068e+00	1.973213e-01	2.702589e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.419433e+00	4.228105e-01	1.964606e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.890879e+00	5.384267e-01	3.126444e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.281213e+00	5.377539e-01	3.725165e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.665366e+00	4.262160e-01	3.536552e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.092488e+00	2.908262e-01	2.802643e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.688316e-01	1.963347e-01	1.965794e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.326383e-01	9.875888e-02	1.110885e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.264764e-02	8.270285e-03	8.473797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.188098e-01	7.550326e-02	3.862147e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.356309e+00	4.014766e-01	1.863954e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.882153e+00	6.900648e-01	2.247105e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.200424e+00	7.444720e-01	1.562731e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.982836e+00	5.890771e-01	6.342027e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.916952e+00	3.168116e-01	1.920832e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.420480e+00	4.772428e-01	6.434938e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.664649e+00	6.947673e-01	1.276618e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.737785e+00	6.109342e-01	2.157262e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.063309e+00	5.097560e-01	2.387698e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.430065e+00	3.615160e-01	2.185425e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.303185e-01	2.370336e-01	1.717668e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.524594e-01	1.308575e-01	1.261318e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.733161e-01	6.791074e-02	7.670468e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.058068e-02	6.263730e-03	7.571850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.535605e-01	3.044653e-01	1.942105e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.955068e+00	8.379676e-01	4.958689e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.948417e+00	1.275035e+00	5.908589e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.604936e+00	1.304957e+00	3.389509e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.362383e+00	8.946857e-01	1.027921e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.390009e+00	9.304839e-01	9.890248e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.449094e+00	1.438141e+00	2.073851e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.496082e+00	1.341729e+00	3.119732e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.903996e+00	8.660408e-01	3.624401e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.792307e+00	5.708599e-01	3.298532e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.984605e-01	3.186133e-01	2.570508e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.164661e-02	1.569496e-02	1.613519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.521340e-01	3.247385e-01	3.856540e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.488438e+00	6.801690e-01	6.579335e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.006740e+00	1.529996e-01	1.303618e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.609989e+00	3.638560e-01	3.186338e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.816075e+00	3.652395e-01	4.040250e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.026054e+00	2.328102e-01	3.044382e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.908564e-01	1.321727e-01	1.727373e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.674019e-01	4.919919e-02	7.806650e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.124361e-03	3.260687e-03	4.696661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.652991e+00	1.496028e+00	1.912921e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.422435e+00	1.136308e+00	1.278144e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.666920e+00	1.956783e-01	1.381537e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.836738e+00	2.550968e-01	1.951166e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.161249e+00	3.179152e-01	2.491086e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.329363e+00	2.622131e-01	2.248710e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.232989e-01	1.495346e-01	1.589250e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.687709e-01	8.343888e-02	1.001001e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.020908e-02	8.615614e-03	1.305186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.078968e+02	1.571846e+01	2.192444e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.982881e+01	1.427018e+00	1.815008e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.413470e+00	3.531062e-01	1.948191e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.752569e+00	1.568564e-01	5.838400e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.559541e+00	3.036511e-01	2.099875e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.741243e+00	3.469162e-01	2.972071e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.865551e-01	2.579711e-01	2.524371e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.401220e-02	1.646780e-02	1.946372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.473505e-01	2.522469e-01	3.518520e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.455147e+00	5.638542e-01	6.646787e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.119480e+00	6.491952e-01	6.859843e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.638813e+00	5.861564e-01	5.084574e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.980881e+00	3.897420e-01	2.470027e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.894584e+00	1.125679e-01	1.675110e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.765807e+00	2.388523e-01	2.453869e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.441211e+00	3.018550e-01	3.105376e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.065821e+00	3.725361e-01	3.394457e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.570423e+00	2.817648e-01	3.270655e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.081308e+00	2.497474e-01	2.711396e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.362224e-01	1.563849e-01	1.881530e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.189974e-01	8.674767e-02	1.081903e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.260109e-02	7.619254e-03	8.559447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.457441e+00	1.380820e+00	1.842712e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.154256e+00	1.519846e+00	1.846770e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.635354e+00	1.098490e+00	1.243099e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.331766e+00	6.406973e-01	7.397752e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.127577e+00	2.995629e-01	4.058385e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.305305e+00	7.062812e-02	1.336259e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.813243e+00	1.686002e-01	2.423698e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.538213e+00	2.547234e-01	1.806850e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.049220e+00	3.086119e-01	2.100888e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.440896e+00	2.443119e-01	2.017564e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.779207e-01	1.805237e-01	1.626474e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.578586e-01	9.803322e-02	1.092270e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.921369e-02	1.119410e-02	1.273487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.027102e+02	1.336219e+01	1.828919e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.903749e+01	2.510733e+00	4.589110e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.755315e+01	1.071387e+00	1.436252e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.143078e+01	5.685830e-01	9.362226e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.868056e+00	3.542657e-01	2.530377e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.330782e+00	2.372938e-01	1.783868e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.764509e+00	1.183796e-01	7.182043e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.007107e+00	1.851270e-01	8.144541e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.587210e+00	3.399457e-01	2.548652e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.990957e+00	4.081551e-01	2.987710e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.242129e+00	3.262448e-01	2.759684e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.905653e-02	1.970427e-02	2.015955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.520409e-01	1.428792e-01	1.256906e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.115179e+00	7.646558e-01	4.134220e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.800661e+00	2.585732e-01	2.101111e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.966836e+00	3.547151e-01	4.334045e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.711776e+00	2.649199e-01	5.341664e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.311300e-01	9.564845e-02	3.119645e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.763103e-01	3.864135e-02	1.378258e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.082241e-02	9.327831e-03	8.792978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.185858e+00	3.988654e-01	4.562190e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.025970e+00	3.879298e-01	1.139713e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.743711e+00	3.359345e-01	2.799023e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.329652e+00	1.850879e-01	2.560777e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.511519e-01	6.431069e-02	1.534912e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.105318e-01	4.441388e-02	8.507120e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.073104e-01	2.835626e-02	3.760653e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.610413e-03	4.087782e-03	1.824822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.677059e+00	1.012068e+00	1.304286e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.944352e+00	6.182587e-01	1.971615e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.530369e+00	4.386999e-01	4.104014e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.838719e-01	1.959017e-01	2.647676e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.080235e-02	8.807133e-03	1.544126e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.061018e-02	4.047742e-02	7.260640e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.952488e-01	2.154915e-01	2.495546e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.409908e+00	5.055004e-01	4.599647e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.440095e+00	6.384249e-01	5.051682e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.376132e+00	5.613705e-01	1.971001e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.788861e+00	3.328921e-01	6.053004e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.586462e+00	3.062597e-01	1.417320e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.959492e+00	2.998355e-01	4.178028e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.292962e+00	3.075656e-01	4.552868e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.571708e+00	2.317018e-01	4.192979e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.527810e-01	9.524095e-02	3.483530e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.603404e-01	7.639069e-02	1.810595e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.628808e-01	1.994255e-02	8.914461e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.707525e-02	6.823879e-03	4.951566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.140209e-01	1.346748e-01	2.820586e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.912369e+00	5.258896e-01	8.846084e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.667285e+00	7.959414e-01	1.042044e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.999424e+00	8.093679e-01	7.815129e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.477547e+00	5.979763e-01	2.900065e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.190040e+00	2.168553e-01	1.505792e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.496187e+00	4.071628e-01	1.130002e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.478773e+00	4.396700e-01	2.792847e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.549692e+00	2.909970e-01	2.779334e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.771033e+00	2.229526e-01	2.757625e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.178662e+00	1.490180e-01	2.120318e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.344038e-01	8.780093e-02	1.553983e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.186247e-01	4.952800e-02	9.435351e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.052193e-01	2.747482e-02	5.111648e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.359992e-02	3.629698e-03	3.694720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.533690e+00	7.813875e-01	2.517662e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.197362e+00	1.684590e+00	3.642517e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.097518e+01	1.879298e+00	2.555650e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.202803e+01	1.263549e+00	1.213623e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.069407e+01	6.752722e-01	3.138687e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.014169e+00	8.597263e-01	3.494527e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.216092e+00	8.079026e-01	3.764941e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.303153e+00	5.301737e-01	4.218393e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.927887e+00	3.034734e-01	3.508399e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.149507e+00	2.083882e-01	2.777978e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.017068e-01	1.158400e-01	1.848225e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.229677e-02	5.749960e-03	8.550104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.189663e-01	2.241044e-01	2.193520e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.264838e+00	7.081007e-01	5.153024e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.337003e+00	3.286318e-01	2.653761e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.866345e+00	3.509498e-01	3.105303e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.853293e+00	2.791687e-01	4.627355e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.760558e-01	1.084667e-01	3.654332e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.505214e-01	4.303659e-02	1.637630e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.453688e-01	3.543264e-02	6.609754e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.189606e-03	5.771205e-03	2.744738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.398903e+00	9.669062e-01	8.854668e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.564009e+00	1.290284e+00	1.046580e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.116161e+00	4.038845e-01	2.430473e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.211477e+00	3.074713e-01	2.459865e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.082405e+00	2.927249e-01	3.207762e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.160606e+00	1.514959e-01	2.312374e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.857008e-01	5.540532e-02	1.467156e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.751739e-01	4.741593e-02	7.727490e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.034702e-02	7.201475e-03	7.215600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.478523e+01	1.485639e+01	1.306665e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.041562e+01	3.017668e+00	3.238497e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.728581e+00	2.021713e-01	6.422726e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.173251e+00	3.934980e-01	1.341129e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.366263e+00	3.282314e-01	3.227312e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.255581e+00	2.162627e-01	2.959574e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.450235e-01	9.181097e-02	1.946895e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.623002e-02	7.046964e-03	1.018036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.100689e-01	2.154241e-01	2.555033e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.201965e+00	4.675601e-01	4.173585e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.844156e+00	6.120712e-01	4.237923e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.471507e+00	6.308908e-01	3.661788e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.949812e+00	4.707595e-01	2.276295e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.250881e+00	2.668122e-01	9.622650e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.146558e+00	2.380615e-01	9.286148e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.662708e+00	2.616863e-01	3.010458e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.119687e+00	2.710749e-01	3.854834e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.533274e+00	2.062349e-01	4.029292e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.760620e-01	9.957014e-02	3.406528e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.553490e-01	7.067948e-02	1.879717e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.544154e-01	2.002449e-02	9.281799e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.760984e-02	6.856200e-03	5.265317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.702486e+00	8.875500e-01	9.315825e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.605115e+00	1.632886e+00	9.463011e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.163075e+00	1.148154e+00	8.284219e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.027937e+00	8.312809e-01	5.616224e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.341415e+00	5.063196e-01	3.065325e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.349481e+00	1.475371e-01	2.561864e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.498172e+00	2.167705e-01	1.860834e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.671320e+00	2.394095e-01	2.516263e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.974753e+00	2.646418e-01	2.610214e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.242811e+00	1.287358e-01	2.242967e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.039102e-01	7.553961e-02	1.596020e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.521245e-01	3.806285e-02	8.302913e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.707610e-02	5.240671e-03	7.383009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.231610e+01	1.405948e+01	1.083366e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.801011e+01	4.018556e+00	4.157509e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.580121e+01	2.052114e+00	1.666996e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.669579e+01	9.025071e-01	1.335941e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.023819e+01	2.600515e-01	1.040107e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.638843e+00	2.312091e-01	3.334713e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.376251e+00	2.798498e-01	1.245528e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.280815e+00	3.605210e-01	1.743510e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.317956e+00	2.449160e-01	3.604548e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.496126e+00	2.050119e-01	2.973284e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.616875e-01	1.506546e-01	2.195818e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.454468e-02	6.455022e-03	1.152062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.509379e-01	1.850675e-01	3.751017e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.571642e+00	6.979982e-01	5.378842e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.581221e+00	4.233283e-01	5.534142e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.440787e+00	5.303102e-01	4.390018e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.489476e+00	3.440959e-01	3.866626e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.912333e-01	1.762462e-01	2.433923e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.285225e-01	9.193212e-02	1.274635e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.665910e-02	5.570006e-03	9.904948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.201340e+00	3.998879e-01	1.028233e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.763051e+00	6.449037e-01	1.470277e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.637160e+00	5.229409e-01	2.310737e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.416954e+00	3.056252e-01	2.303004e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.344451e-01	1.410904e-01	1.570070e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.720199e-01	7.530357e-02	9.866710e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.396667e-01	3.526784e-02	5.189198e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.609533e-03	2.077115e-03	4.309449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.641729e+00	8.790244e-01	2.828085e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.627578e+00	1.440514e+00	1.368133e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.208216e+00	8.740700e-01	3.560142e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.317125e+00	3.142515e-01	2.905320e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.022086e-02	1.883308e-02	2.347563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.897710e-02	2.298962e-02	7.326731e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.129837e-01	2.450532e-01	5.583406e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.730219e+00	5.984404e-01	9.216395e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.953678e+00	6.817163e-01	7.197047e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.733034e+00	4.474737e-01	2.352476e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.756562e+00	2.627519e-01	4.116633e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.295703e+00	5.041895e-01	2.326736e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.615797e+00	4.652286e-01	3.667502e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.998829e+00	4.508990e-01	3.737444e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.437576e+00	3.153754e-01	3.322889e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.439616e-01	2.419880e-01	2.519556e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.536297e-01	1.312836e-01	1.697134e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.610310e-01	6.566029e-02	9.243096e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.559782e-02	4.205029e-03	6.792306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.963946e-01	9.994915e-02	5.496772e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.006874e+00	5.759976e-01	2.012905e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.787597e+00	8.421006e-01	1.937488e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.002955e+00	7.828470e-01	1.310359e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.397010e+00	5.053090e-01	2.998449e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.009924e+00	3.333386e-01	2.104028e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.258089e+00	5.959398e-01	9.272279e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.342667e+00	5.928123e-01	1.921590e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.482741e+00	5.199415e-01	2.329077e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.828197e+00	4.059350e-01	2.342075e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.261793e+00	2.656301e-01	2.020203e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.074795e-01	1.596683e-01	1.570318e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.835131e-01	9.379102e-02	1.113541e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.423158e-01	5.168751e-02	6.917580e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.642948e-02	4.046041e-03	6.471604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.005372e+00	3.487403e-01	2.404149e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.926239e+00	1.056937e+00	5.596552e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.723673e+00	1.536134e+00	5.499555e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.036942e+01	1.396082e+00	2.607740e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.017444e+01	7.704010e-01	4.265967e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.275147e+00	1.240813e+00	1.634449e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.077136e+00	1.494891e+00	2.466398e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.962863e+00	1.020650e+00	3.554071e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.457945e+00	6.648349e-01	3.466958e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.504478e+00	3.634274e-01	2.947855e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.937739e-01	2.581348e-01	2.435840e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.403066e-02	1.117568e-02	1.419072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.114388e-01	3.840785e-01	3.980495e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.702403e+00	6.639424e-01	5.884735e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.087670e+00	1.828992e-01	9.286394e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.513499e+00	3.589801e-01	3.871272e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.635131e+00	2.950993e-01	3.934513e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.091746e-01	1.722701e-01	2.675418e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.301549e-01	1.010090e-01	1.512707e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.281586e-01	3.893636e-02	6.553611e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.400052e-03	1.982400e-03	3.502068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.933037e+00	1.754105e+00	1.950105e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.413909e+00	9.880159e-01	1.083066e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.577812e+00	1.363618e-01	7.705233e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.861934e+00	2.852667e-01	2.689607e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.112390e+00	2.654614e-01	2.538064e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.224803e+00	2.073699e-01	2.128139e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.604948e-01	1.025554e-01	1.430773e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.375019e-01	6.718275e-02	9.137652e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.518681e-02	6.826444e-03	1.147185e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.153392e+02	1.560361e+01	2.046604e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.919308e+01	1.196043e+00	9.092719e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.504244e+00	3.585855e-01	1.927527e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.752126e+00	1.356579e-01	1.720084e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.585804e+00	2.703077e-01	2.128545e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.632423e+00	2.984495e-01	2.879525e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.876410e-01	1.988188e-01	2.335045e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.710964e-02	1.277838e-02	1.733227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.250245e-01	2.822942e-01	3.529094e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.675846e+00	6.295849e-01	7.015681e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.408663e+00	7.061122e-01	6.523148e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.882355e+00	5.952119e-01	4.532039e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.134822e+00	3.385150e-01	1.714144e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.033228e+00	1.687320e-01	7.371098e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.742259e+00	2.624571e-01	3.113497e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.388012e+00	3.081422e-01	3.165770e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.900993e+00	2.917149e-01	3.497812e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.425871e+00	2.789015e-01	3.230377e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.524377e-01	1.884855e-01	2.544844e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.434323e-01	1.098025e-01	1.683164e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.543625e-01	5.830253e-02	9.215300e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.580629e-02	4.113807e-03	6.923332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.645279e+00	1.754120e+00	1.919736e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.116026e+00	1.620282e+00	1.830644e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.934032e+00	1.036379e+00	1.020708e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.321690e+00	5.333253e-01	6.510930e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.058842e+00	2.331589e-01	1.860115e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.284457e+00	9.925773e-02	1.282737e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.938883e+00	2.770415e-01	2.269979e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.492043e+00	2.349989e-01	2.667401e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.950272e+00	2.757696e-01	2.205041e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.322479e+00	2.392033e-01	2.010927e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.822370e-01	1.173320e-01	1.517544e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.099539e-01	7.602500e-02	1.008986e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.199245e-02	6.455932e-03	1.091342e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.125711e+02	1.366730e+01	1.698218e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.886725e+01	2.211259e+00	3.224744e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.733874e+01	9.209631e-01	1.299665e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.160446e+01	4.870796e-01	4.041146e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.820877e+00	2.912221e-01	1.887031e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.258130e+00	2.504189e-01	2.065150e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.753060e+00	1.686297e-01	1.830491e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.028111e+00	1.647195e-01	5.097405e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.547407e+00	3.080347e-01	2.438533e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.814971e+00	3.254747e-01	2.934569e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.101682e+00	2.345524e-01	2.595266e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.989174e-02	1.500711e-02	1.830664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.939294e-01	1.789392e-01	1.548460e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.435685e+00	7.819196e-01	3.471199e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.784264e+00	1.888545e-01	9.042481e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.638702e+00	3.320576e-01	5.200493e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.479744e+00	2.085676e-01	4.412068e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.592080e-01	8.454513e-02	2.535108e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.068409e-01	1.544807e-02	1.110521e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.402718e-02	8.735523e-03	7.632208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.677032e+00	4.584692e-01	4.290370e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.732391e+00	2.866331e-01	6.219991e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.378187e+00	2.959822e-01	3.145523e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.229859e+00	1.477046e-01	2.365709e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.187610e-01	6.201388e-02	1.431615e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.115536e-01	1.582858e-02	8.125943e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.108452e-01	1.945691e-02	3.390218e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.087095e-03	3.416585e-03	2.336224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.060624e+01	1.078960e+00	1.121620e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.169674e+00	6.176187e-01	1.717764e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.347417e+00	3.623044e-01	3.938607e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.508759e-01	1.375962e-01	2.490667e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.743150e-02	8.941851e-03	1.509289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.224492e-02	3.978990e-02	6.926070e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.667114e-01	2.467648e-01	2.920674e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.664920e+00	5.913395e-01	4.652584e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.859291e+00	7.541620e-01	3.866556e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.629998e+00	5.228428e-01	1.593171e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.895431e+00	1.525253e-01	8.979361e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.472842e+00	3.529951e-01	2.545840e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.756754e+00	3.145269e-01	4.757497e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.038984e+00	2.508725e-01	4.287159e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.359214e+00	1.422681e-01	4.078823e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.650063e-01	1.029194e-01	2.533232e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.940691e-01	5.023854e-02	1.580095e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.244087e-01	3.284653e-02	7.565073e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.305478e-02	4.367155e-03	5.105521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.665723e-01	1.517299e-01	3.034534e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.330351e+00	6.443585e-01	1.029659e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.527878e+00	9.849906e-01	9.849318e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.626352e+00	1.035478e+00	5.367790e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.799897e+00	4.792707e-01	2.298012e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.249247e+00	2.270822e-01	1.185260e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.208738e+00	3.632028e-01	2.813263e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.198988e+00	3.894366e-01	3.223483e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.250833e+00	2.423059e-01	2.872857e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.601727e+00	1.846795e-01	2.538008e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.068376e+00	1.012840e-01	2.178216e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.923721e-01	7.628233e-02	1.414988e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.006168e-01	3.916618e-02	9.220804e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.863674e-01	2.430452e-02	4.897812e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.237575e-02	3.006151e-03	3.720985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.979393e+00	9.123086e-01	2.804586e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.790927e+00	2.073174e+00	3.670975e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.270985e+01	2.079626e+00	2.337496e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.317628e+01	1.304747e+00	6.286142e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.047930e+01	5.566268e-01	4.563532e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.329919e+00	8.887292e-01	3.292538e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.740641e+00	6.947630e-01	4.390373e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.923052e+00	4.190108e-01	4.187618e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.751675e+00	2.351771e-01	3.942437e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.075095e+00	1.734307e-01	2.583172e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.140354e-01	8.096065e-02	1.776300e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.229849e-02	5.080389e-03	8.389044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.195915e-01	2.713404e-01	2.485528e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.516696e+00	7.518705e-01	4.901289e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.403314e+00	2.203414e-01	6.381485e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.734410e+00	3.681928e-01	3.768362e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.698198e+00	2.440499e-01	4.585792e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.038671e-01	1.024736e-01	3.007995e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.954684e-01	2.265279e-02	1.497150e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.192224e-01	4.093510e-02	5.945590e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.149032e-03	4.447627e-03	3.373033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.243369e+00	1.261445e+00	1.118752e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.997178e+00	1.332777e+00	1.114151e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.890248e+00	2.954987e-01	2.920379e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.076384e+00	3.674218e-01	2.599165e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.004017e+00	2.843782e-01	3.210085e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.102540e+00	1.362273e-01	2.257669e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.749003e-01	4.740200e-02	1.338552e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.736398e-01	1.752382e-02	7.508888e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.880529e-02	6.181250e-03	6.662121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.690458e+01	1.534278e+01	1.418806e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.785946e+01	2.608447e+00	2.630782e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.110144e+00	3.843989e-01	3.640031e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.122252e+00	3.881830e-01	1.481055e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.399495e+00	3.178901e-01	3.392343e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.252732e+00	1.754801e-01	2.881397e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.466591e-01	7.231523e-02	2.053176e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.365366e-02	6.200533e-03	1.009420e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.263777e-01	2.232503e-01	2.545675e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.337881e+00	5.137910e-01	4.623008e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.052888e+00	6.791053e-01	4.650151e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.670069e+00	6.340847e-01	4.268242e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.201492e+00	4.917364e-01	1.682825e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.344160e+00	2.297451e-01	1.026160e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.110687e+00	3.065234e-01	1.354174e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.561756e+00	2.686578e-01	3.775314e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.991813e+00	2.514535e-01	4.030515e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.389380e+00	1.528366e-01	3.774149e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.991369e-01	9.078125e-02	2.705850e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.058430e-01	5.281819e-02	1.629602e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.242691e-01	3.241457e-02	7.672833e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.359064e-02	4.349488e-03	5.470574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.294322e+00	1.147702e+00	1.045026e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.453272e+00	1.611389e+00	1.235734e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.776506e+00	1.211015e+00	1.055415e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.359458e+00	8.946923e-01	6.072297e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.312677e+00	4.648337e-01	1.576288e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.177009e+00	1.203894e-01	3.104506e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.314836e+00	2.992658e-01	1.598209e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.540224e+00	2.232913e-01	3.165401e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.887881e+00	2.049381e-01	2.617797e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.188228e+00	1.190878e-01	2.328336e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.860408e-01	6.370724e-02	1.442097e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.346605e-01	2.727794e-02	8.059326e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.539054e-02	4.501966e-03	7.309565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.357786e+01	1.367043e+01	1.176581e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.919339e+01	4.182455e+00	2.764512e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.408956e+01	2.008471e+00	2.475232e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.565557e+01	9.159999e-01	1.142464e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.844538e+00	2.476407e-01	4.122735e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.235216e+00	2.409470e-01	1.490006e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.174854e+00	2.355952e-01	1.755902e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.114553e+00	3.195092e-01	1.878330e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.302079e+00	2.239374e-01	3.608446e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.475914e+00	1.676082e-01	3.295813e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.400491e-01	1.271517e-01	2.135208e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.080911e-02	7.498976e-03	1.167789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.957764e-01	1.929239e-01	3.848909e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.678110e+00	6.317279e-01	4.453934e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.390369e+00	4.062191e-01	9.437124e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.314346e+00	5.187634e-01	4.166254e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.380816e+00	2.979113e-01	3.460132e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.485528e-01	1.684296e-01	2.240076e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.197555e-01	8.144411e-02	1.202068e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.425338e-02	3.772622e-03	8.364257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.519630e+00	4.060695e-01	9.952688e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.572715e+00	5.890944e-01	1.184015e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.498750e+00	5.296619e-01	2.331285e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.306449e+00	2.606444e-01	2.149975e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.095584e-01	1.505928e-01	1.502720e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.549883e-01	6.039104e-02	9.223324e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.432354e-01	4.481726e-02	5.617297e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.592111e-03	8.675057e-04	7.390032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.257093e+00	9.226166e-01	2.773192e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.286725e+00	1.512456e+00	9.710457e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.010540e+00	7.914310e-01	3.617504e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.284634e+00	3.309745e-01	2.901651e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.583528e-02	1.568791e-02	2.276745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.633577e-02	3.290981e-02	9.823573e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.185196e-01	3.165623e-01	6.220609e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.056304e+00	6.433481e-01	9.613825e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.144191e+00	6.093961e-01	6.595006e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.725869e+00	3.227488e-01	1.430973e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.634412e+00	3.146374e-01	4.564169e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.124299e+00	5.399483e-01	2.478947e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.479964e+00	4.799733e-01	3.455789e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.883471e+00	4.115184e-01	3.512780e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.350198e+00	2.919471e-01	3.069437e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.920120e-01	2.135363e-01	2.351054e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.262608e-01	1.273827e-01	1.583394e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.349225e-01	4.527587e-02	7.994402e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.558636e-02	4.784764e-03	6.274439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.051983e-01	1.269151e-01	6.776426e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.469635e+00	6.542898e-01	2.237212e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.358276e+00	8.849674e-01	1.988290e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.322809e+00	7.262572e-01	1.002245e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.442166e+00	4.360990e-01	2.369292e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.915746e+00	4.419542e-01	1.274282e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.074145e+00	6.322823e-01	8.500883e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.153955e+00	6.003053e-01	1.931465e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.359927e+00	4.535820e-01	2.301990e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.743076e+00	3.925188e-01	2.242556e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.196600e+00	2.358050e-01	1.910907e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.964428e-01	1.757773e-01	1.529179e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.707085e-01	1.021066e-01	1.088025e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.119852e-01	2.749930e-02	6.987365e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.636379e-02	4.363842e-03	6.405022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.308921e+00	4.518797e-01	2.908168e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.793306e+00	1.248615e+00	6.088618e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.584868e+00	1.649869e+00	5.719716e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.074946e+01	1.360547e+00	2.289472e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.038779e+01	8.221371e-01	3.787529e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.161130e+00	1.500571e+00	1.759434e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.654995e+00	1.307806e+00	2.495274e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.752832e+00	9.804307e-01	3.688685e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.389364e+00	6.234075e-01	3.519908e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.463012e+00	4.184606e-01	3.023367e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.821209e-01	1.879512e-01	2.193592e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.548715e-02	1.223657e-02	1.492880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.125275e+00	4.294689e-01	4.268544e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.859458e+00	6.150455e-01	4.847073e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.960491e+00	2.200226e-01	1.151539e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.402359e+00	3.290494e-01	3.490807e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.546062e+00	2.851152e-01	3.675738e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.501378e-01	1.568250e-01	2.469909e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.041578e-01	8.766258e-02	1.395942e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.278938e-01	4.009792e-02	6.441729e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.078642e-03	1.156791e-03	5.622150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.134723e+00	1.845435e+00	2.045531e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.619375e+00	9.107225e-01	9.663757e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.440804e+00	1.566989e-01	8.600646e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.741426e+00	2.469373e-01	2.653125e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.020454e+00	2.836600e-01	2.494081e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.156528e+00	1.727560e-01	2.012765e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.337740e-01	1.156120e-01	1.390882e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.140355e-01	5.439867e-02	8.697078e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.339231e-02	5.551723e-03	1.041958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.270273e+02	1.597537e+01	2.014503e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.859970e+01	1.217653e+00	6.319411e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.249318e+00	3.357334e-01	2.234127e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.642554e+00	1.339936e-01	5.609052e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.399834e+00	2.191755e-01	2.693674e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.580257e+00	3.005372e-01	2.903347e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.556767e-01	2.011462e-01	2.291558e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.544047e-02	1.041318e-02	1.631880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.902019e-01	3.482116e-01	3.810779e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.957349e+00	7.009669e-01	7.460997e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.647075e+00	6.886764e-01	6.813208e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.063445e+00	5.235565e-01	3.047827e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.064461e+00	2.249244e-01	1.682027e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.917897e+00	1.859244e-01	7.830030e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.645683e+00	2.505716e-01	2.417104e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.246536e+00	2.662516e-01	3.549657e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.827378e+00	2.723472e-01	3.345743e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.347810e+00	2.658134e-01	3.023341e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.102762e-01	1.797327e-01	2.377220e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.265242e-01	1.112794e-01	1.570872e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.309194e-01	3.895174e-02	8.128958e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.570198e-02	4.447651e-03	6.369903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.831278e+00	1.831310e+00	2.014316e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.872311e+00	1.601450e+00	1.839538e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.218591e+00	9.544720e-01	9.503715e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.298573e+00	4.650538e-01	5.190128e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.985105e+00	1.941862e-01	1.356069e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.185059e+00	1.082780e-01	3.890066e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.771636e+00	1.856275e-01	2.033403e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.388963e+00	2.052377e-01	2.187601e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.878270e+00	2.279883e-01	2.129010e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.267212e+00	2.200246e-01	1.915116e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.610452e-01	1.338610e-01	1.475238e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.935530e-01	7.742730e-02	9.907518e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.971250e-02	5.491301e-03	9.706463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.217970e+02	1.389471e+01	1.668652e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.784561e+01	1.947684e+00	3.017479e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.715591e+01	8.544606e-01	7.262838e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.149651e+01	6.368699e-01	2.717099e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.497380e+00	2.646396e-01	2.263602e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.061550e+00	1.629634e-01	2.262185e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.643538e+00	1.326466e-01	7.511946e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.903446e+00	1.337743e-01	4.818655e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.431292e+00	2.504615e-01	2.591925e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.779478e+00	3.453949e-01	2.983317e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.040181e+00	2.139208e-01	2.372266e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.956428e-02	1.599894e-02	1.893285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.568733e-01	1.952115e-01	1.273978e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.674513e+00	7.556468e-01	3.049922e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.528824e+00	1.395627e-01	8.352117e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.401868e+00	3.134527e-01	4.895353e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.382254e+00	1.606682e-01	4.312464e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.903064e-01	9.335864e-02	2.266690e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.712591e-01	1.696600e-02	1.161036e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.261812e-02	8.430686e-03	7.440321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.055100e+00	4.597388e-01	3.737999e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.405905e+00	1.631162e-01	6.117521e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.270238e+00	2.671205e-01	2.995090e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.160607e+00	1.297040e-01	2.151402e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.801343e-01	6.756440e-02	1.330618e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.843291e-01	1.369910e-02	7.967572e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.288348e-02	2.653273e-02	3.675863e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.407334e-03	4.302714e-03	2.561768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.127131e+01	1.093124e+00	1.073802e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.755995e+00	5.810500e-01	1.698213e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.170433e+00	3.571486e-01	3.925489e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.984395e-01	1.178483e-01	2.351720e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.340214e-02	9.815239e-03	1.497744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.051055e-01	5.699266e-02	8.823849e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.662520e-01	3.183939e-01	3.024712e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.991702e+00	6.277593e-01	4.726488e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.105625e+00	7.122098e-01	3.333834e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.735926e+00	4.661846e-01	1.380745e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.731256e+00	2.361817e-01	8.048935e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.237294e+00	2.605318e-01	3.684565e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.575292e+00	3.292364e-01	4.724798e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.898145e+00	2.304569e-01	4.116031e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.287410e+00	1.666885e-01	3.501771e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.995923e-01	8.522751e-02	2.489307e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.560435e-01	3.502309e-02	1.394624e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.085142e-01	3.734975e-02	6.803418e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.177093e-02	4.283920e-03	4.410287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.489277e-01	1.993150e-01	3.668686e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.203631e+00	8.234993e-01	1.061222e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.300928e+00	1.027726e+00	9.328933e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.109197e+00	9.035406e-01	4.168781e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.765195e+00	3.631459e-01	1.326134e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.948397e+00	1.889309e-01	1.405828e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.944271e+00	3.659127e-01	2.753209e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.936622e+00	3.002147e-01	2.963577e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.143738e+00	2.506190e-01	2.847213e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.494014e+00	2.009394e-01	2.387526e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.943165e-01	1.215428e-01	1.902370e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.352884e-01	4.969448e-02	1.317566e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.657406e-01	3.157682e-02	8.453340e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.757739e-01	3.162969e-02	4.660284e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.072015e-02	3.228220e-03	3.851306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.965192e+00	1.241879e+00	3.349219e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.065527e+01	2.456311e+00	3.845226e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.399431e+01	2.110351e+00	2.031118e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.324899e+01	1.119108e+00	4.614461e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.021503e+01	5.266942e-01	4.078658e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.921237e+00	7.527900e-01	3.403640e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.447999e+00	6.296262e-01	4.547637e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.764922e+00	4.690114e-01	4.133831e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.688965e+00	2.520471e-01	3.303761e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.011068e+00	1.563377e-01	2.470937e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.508518e-01	9.101468e-02	1.727147e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.872944e-02	5.965451e-03	8.059280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.759144e-01	3.073660e-01	2.390208e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.824453e+00	7.680057e-01	4.693428e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.333057e+00	1.371617e-01	9.654824e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.520233e+00	3.489627e-01	4.231066e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.573134e+00	2.155106e-01	4.341911e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.455067e-01	1.019483e-01	2.643424e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.714756e-01	2.276026e-02	1.441549e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.029538e-01	3.362663e-02	5.575306e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.132717e-03	4.761222e-03	2.944713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.153382e+00	1.426086e+00	1.016288e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.607359e+00	1.312281e+00	1.048316e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.796753e+00	2.057326e-01	3.757635e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.861346e+00	3.096542e-01	2.850309e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.889346e+00	3.008306e-01	3.151449e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.031502e+00	1.065811e-01	2.082194e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.349451e-01	5.623307e-02	1.228913e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.568344e-01	1.637458e-02	7.286975e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.548548e-02	7.316678e-03	7.452592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.104258e+02	1.614894e+01	1.359186e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.776494e+01	1.979614e+00	2.361116e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.499470e+00	2.993438e-01	3.461257e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.854985e+00	3.565877e-01	1.554874e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.292475e+00	2.988897e-01	2.967474e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.218789e+00	1.776001e-01	2.797899e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.803527e-01	9.852632e-02	1.861435e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.013479e-02	7.602475e-03	1.041932e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.728654e-01	2.928932e-01	2.470133e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.586204e+00	5.750206e-01	4.414815e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.329247e+00	6.951579e-01	4.402174e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.902900e+00	6.176253e-01	3.882006e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.272796e+00	4.021993e-01	1.161873e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.253426e+00	1.512871e-01	1.013576e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.916731e+00	2.516318e-01	2.424113e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.435383e+00	2.652387e-01	3.585426e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.857709e+00	2.159580e-01	3.834785e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.327483e+00	1.729833e-01	3.677836e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.481136e-01	8.677764e-02	2.416922e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.666148e-01	4.040019e-02	1.440309e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.084187e-01	3.536070e-02	6.861918e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.235457e-02	4.454031e-03	4.475280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.300079e+00	1.468234e+00	1.055243e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.413826e+00	1.683301e+00	1.091880e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.387213e+00	1.232290e+00	8.904623e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.407371e+00	7.385400e-01	6.769002e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.296846e+00	3.367651e-01	3.057578e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.052451e+00	1.220194e-01	2.506902e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.118842e+00	2.126204e-01	2.321129e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.403380e+00	2.275433e-01	2.695564e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.778379e+00	1.862739e-01	2.567879e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.149746e+00	1.388331e-01	1.939150e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.519225e-01	5.809647e-02	1.354738e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.096805e-01	3.334994e-02	7.377268e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.233942e-02	5.886484e-03	6.583787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.053093e+02	1.584596e+01	1.062500e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.858816e+01	3.362537e+00	4.591194e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.361042e+01	1.366411e+00	1.867405e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.517365e+01	6.634759e-01	1.356025e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.389047e+00	2.413442e-01	7.072562e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.191923e+00	3.713317e-01	2.435510e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.130845e+00	2.656645e-01	1.687318e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.950482e+00	2.283443e-01	1.923539e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.129307e+00	2.436784e-01	3.259670e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.394148e+00	2.307944e-01	2.890809e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.645142e-01	1.008372e-01	2.034230e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.950099e-02	6.694105e-03	1.097725e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.189103e+00	2.813590e-01	4.224664e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.899119e+00	6.383411e-01	3.632455e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.168851e+00	5.449952e-01	3.136908e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.923036e+00	4.038981e-01	4.638196e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.164969e+00	2.520760e-01	3.475949e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.364331e-01	1.278512e-01	2.044619e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.649756e-01	6.336995e-02	1.044008e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.938449e-03	2.502225e-03	8.048505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.207608e+00	5.043854e-01	8.569468e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.140704e+00	5.262045e-01	2.053212e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.175204e+00	4.102776e-01	2.771694e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.147267e+00	2.085328e-01	2.195288e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.860619e-01	1.211799e-01	1.445811e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.264107e-01	5.498516e-02	8.540125e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.128323e-01	2.299470e-02	4.608722e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.673921e-03	1.410571e-03	4.428954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.836832e+00	1.082296e+00	2.161795e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.370740e+00	1.245818e+00	1.219986e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.617499e+00	5.587325e-01	3.825755e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.100318e+00	2.393098e-01	2.650896e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.498288e-02	1.455477e-02	2.176283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.472670e-02	3.100712e-02	1.144053e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.796620e-01	3.949631e-01	7.969774e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.470353e+00	7.961735e-01	9.550044e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.697976e+00	7.035149e-01	5.414688e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.034650e+00	2.779448e-01	7.225272e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.580506e+00	4.114437e-01	2.128896e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.882514e+00	5.654934e-01	3.537499e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.170440e+00	4.067331e-01	4.062152e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.647697e+00	3.555439e-01	3.803629e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.142992e+00	2.490387e-01	3.036855e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.557925e-01	1.741934e-01	2.190792e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.409898e-01	9.020630e-02	1.459232e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.992652e-01	5.059668e-02	7.864288e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.105805e-02	3.035561e-03	5.549479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.761720e-01	2.023686e-01	9.022174e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.246706e+00	9.232763e-01	2.594855e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.316132e+00	1.084721e+00	1.649630e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.140774e+00	7.982653e-01	6.151457e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.865569e+00	4.226930e-01	5.528086e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.804440e+00	5.008279e-01	1.310346e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.840189e+00	5.971816e-01	1.871992e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.851847e+00	5.543874e-01	2.621954e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.107487e+00	4.254544e-01	2.671788e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.466008e+00	2.629030e-01	2.329218e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.018940e+00	1.922859e-01	1.929390e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.701951e-01	1.297763e-01	1.470318e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.070673e-01	8.050540e-02	1.025899e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.074361e-01	4.222896e-02	6.220264e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.342883e-02	3.466692e-03	5.774189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.690546e+00	5.845194e-01	3.425193e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.306750e+00	1.656607e+00	7.075310e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.106356e+01	2.055525e+00	4.937824e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.254362e+01	1.434476e+00	1.319380e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.071860e+01	1.298198e+00	1.449595e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.669010e+00	1.439761e+00	2.722245e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.100107e+00	1.275349e+00	3.683070e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.227211e+00	7.271354e-01	3.946753e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.097951e+00	4.420738e-01	3.513258e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.258219e+00	2.912286e-01	2.823749e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.640896e-01	1.636157e-01	2.152393e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.611642e-02	9.757324e-03	1.323455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.265580e+00	5.350965e-01	5.886582e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.945697e+00	6.168521e-01	4.740749e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.154061e+00	3.674764e-01	1.369738e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.287646e+00	3.487338e-01	4.409255e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.372203e+00	2.613673e-01	3.905091e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.655468e-01	1.347294e-01	2.400779e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.493572e-01	7.576931e-02	1.264829e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.464329e-02	2.081211e-02	5.615949e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.915677e-03	9.939681e-04	2.699041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.333706e+00	2.385694e+00	2.619243e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.235959e+00	8.103514e-01	7.643629e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.577207e+00	2.361799e-01	1.139226e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.873324e+00	2.973688e-01	2.986043e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.925420e+00	2.646903e-01	2.811066e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.035689e+00	1.733149e-01	2.116204e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.655846e-01	1.036176e-01	1.367820e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.017823e-01	3.900465e-02	8.344417e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.029275e-02	4.876758e-03	1.042995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.325387e+02	1.798383e+01	2.155702e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.864505e+01	1.288348e+00	3.103132e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.419380e+00	2.734446e-01	3.059711e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.682060e+00	1.438244e-01	5.562859e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.366141e+00	2.288859e-01	2.983660e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.523164e+00	2.713928e-01	2.938864e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.133708e-01	1.475827e-01	2.171304e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.864284e-02	9.795657e-03	1.569552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.906258e-01	3.612651e-01	4.997143e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.105460e+00	7.885291e-01	8.979506e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.884828e+00	8.257085e-01	6.876581e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.253409e+00	5.983102e-01	2.644704e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.299374e+00	2.385146e-01	7.599998e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.016698e+00	2.860460e-01	1.789833e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.717215e+00	3.570283e-01	3.285593e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.180357e+00	2.908040e-01	4.354353e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.686198e+00	2.924646e-01	3.810352e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.189183e+00	2.171044e-01	3.143669e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.937143e-01	1.525985e-01	2.304490e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.564004e-01	9.267858e-02	1.517213e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.945761e-01	4.706183e-02	7.810288e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.112943e-02	2.915253e-03	5.647378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.026084e+00	2.321970e+00	2.817695e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.493970e+00	1.905073e+00	1.757176e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.194178e+00	9.343901e-01	9.722349e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.175909e+00	4.099702e-01	2.652138e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.054642e+00	1.835298e-01	5.654770e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.300462e+00	2.215118e-01	1.345822e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.856338e+00	2.308337e-01	3.459201e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.404963e+00	2.713144e-01	2.689278e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.773222e+00	2.566506e-01	2.445806e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.130475e+00	1.674897e-01	2.017807e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.753637e-01	1.173943e-01	1.475932e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.513526e-01	6.984066e-02	9.365826e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.594743e-02	5.778762e-03	9.831209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.299193e+02	1.587438e+01	1.947793e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.727222e+01	1.736922e+00	9.395996e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.754743e+01	1.099830e+00	2.843072e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.170959e+01	7.441846e-01	3.689655e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.637061e+00	3.547720e-01	3.173977e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.270934e+00	1.037451e-01	2.290918e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.681664e+00	2.105764e-01	4.567228e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.776025e+00	1.121931e-01	1.386316e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.321436e+00	2.736089e-01	2.800919e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.686596e+00	2.752606e-01	3.084706e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.616161e-01	1.738644e-01	2.430310e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.751735e-02	1.372105e-02	1.714203e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.072918e+00	2.787932e-01	2.153853e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.845972e+00	7.449724e-01	3.152256e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.385978e+00	2.992381e-01	2.976918e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.156742e+00	3.541357e-01	5.522158e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.196128e+00	1.817123e-01	4.093988e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.763185e-01	5.225483e-02	2.352191e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.317142e-01	1.789369e-02	9.788607e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.833907e-03	7.164750e-03	6.544306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.463448e+00	5.575742e-01	4.111446e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.168126e+00	1.974705e-01	6.029607e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.073413e+00	2.616148e-01	3.347614e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.040178e+00	1.160525e-01	2.349170e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.234315e-01	6.015436e-02	1.395648e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.566769e-01	1.735895e-02	7.577594e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.275394e-02	1.408699e-02	3.745278e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.724140e-03	2.648061e-03	2.472561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.204111e+01	1.225970e+00	9.554904e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.187718e+00	5.320405e-01	2.870114e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.034460e+00	2.998215e-01	4.086427e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.839049e-01	1.146646e-01	2.675985e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.176526e-02	6.133815e-03	1.466153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.306967e-02	4.497528e-02	8.728270e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.131857e-01	3.595232e-01	4.530261e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.269999e+00	7.835491e-01	6.242619e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.516353e+00	8.079493e-01	4.337971e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.034311e+00	4.392484e-01	1.434943e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.858132e+00	4.220937e-01	1.453928e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.072958e+00	3.952095e-01	4.641272e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.334134e+00	3.634981e-01	4.802288e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.692384e+00	2.595868e-01	4.418534e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.134014e+00	1.366461e-01	3.736442e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.902347e-01	8.146575e-02	2.385270e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.736299e-01	3.790896e-02	1.647604e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.661693e-01	3.627971e-02	7.268009e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.403956e-03	3.881061e-03	4.940290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.414341e-01	2.616629e-01	4.878153e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.723990e+00	1.084375e+00	1.436984e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.034484e+00	1.314508e+00	1.100461e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.451020e+00	8.290965e-01	5.208065e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.988778e+00	3.691733e-01	2.726088e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.945601e+00	4.188646e-01	1.965016e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.776517e+00	4.555587e-01	3.105669e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.748136e+00	3.618225e-01	3.427954e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.966635e+00	2.326668e-01	3.135389e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.346979e+00	1.551110e-01	2.933651e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.109543e-01	1.134818e-01	2.010736e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.522206e-01	4.392313e-02	1.582700e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.330495e-01	4.091973e-02	9.320592e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.513434e-01	1.725332e-02	4.934524e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.353552e-03	2.845888e-03	4.147834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.507180e+00	1.428272e+00	3.681045e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.212237e+01	2.858540e+00	4.031526e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.535117e+01	2.372602e+00	2.154112e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.401610e+01	1.349483e+00	3.992847e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.004737e+01	9.526089e-01	4.604848e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.482127e+00	8.091551e-01	4.148130e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.092452e+00	5.570148e-01	4.987301e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.616771e+00	3.493649e-01	4.384355e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.538496e+00	2.463439e-01	3.507619e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.937600e-01	1.345316e-01	2.612180e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.786976e-01	7.557033e-02	1.818394e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.668877e-02	4.436094e-03	8.398860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.707947e-01	3.928889e-01	3.475844e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.941676e+00	8.262730e-01	5.358685e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.369881e+00	2.571832e-01	1.681560e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.526564e+00	4.505484e-01	4.665549e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.502329e+00	2.421674e-01	4.706445e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.279038e-01	7.847213e-02	2.978906e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.109889e-01	3.210268e-02	1.323235e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.096533e-02	2.914477e-02	5.309130e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.987074e-03	4.043183e-03	3.103647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.295696e+00	1.925754e+00	1.677144e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.705377e+00	1.379024e+00	1.114498e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.425044e+00	2.314256e-01	3.182674e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.902119e+00	4.973585e-01	3.268701e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.873708e+00	2.436065e-01	3.697155e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.911353e-01	1.167508e-01	2.317150e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.812377e-01	6.333326e-02	1.332641e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.354392e-01	1.296044e-02	7.183181e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.437953e-02	4.073905e-03	7.404034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.249506e+02	2.066631e+01	1.784849e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.454479e+01	1.592170e+00	2.025744e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.258476e+00	7.834021e-01	2.255097e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.896437e+00	3.859692e-01	1.770471e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.288974e+00	2.609363e-01	4.000740e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.115335e+00	1.818697e-01	3.077069e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.432256e-01	7.701409e-02	1.965081e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.763851e-02	5.500010e-03	1.003292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.258281e-01	2.800023e-01	3.468412e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.658563e+00	6.410796e-01	6.744468e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.535520e+00	8.221838e-01	6.228298e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.192195e+00	7.727950e-01	3.779302e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.473032e+00	4.817966e-01	8.203878e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.367705e+00	2.347280e-01	1.343183e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.925788e+00	3.987852e-01	2.849181e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.351527e+00	3.430425e-01	4.143243e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.769862e+00	2.663654e-01	4.304827e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.215724e+00	1.591606e-01	3.983677e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.594762e-01	8.485562e-02	2.789309e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.977386e-01	4.116173e-02	1.647614e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.714529e-01	4.075200e-02	7.753541e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.063115e-03	4.189862e-03	5.197785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.927029e+00	1.709679e+00	1.710750e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.268184e+00	1.889431e+00	1.817821e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.906276e+00	1.572426e+00	1.020096e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.660700e+00	8.000147e-01	5.194243e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.107069e+00	3.617115e-01	3.443269e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.832351e+00	2.369042e-01	2.374755e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.057454e+00	3.318916e-01	2.732787e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.448112e+00	3.664748e-01	3.188245e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.709667e+00	2.074796e-01	3.222688e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.062375e+00	1.121184e-01	2.362817e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.872911e-01	5.524529e-02	1.458787e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.864932e-01	3.061378e-02	8.224801e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.061766e-02	4.443954e-03	7.638821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.174778e+02	1.743946e+01	1.553955e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.615685e+01	3.392367e+00	3.830385e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.159138e+01	1.594783e+00	1.571372e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.410460e+01	5.004701e-01	3.131153e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.961292e+00	3.751881e-01	2.873693e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.033728e+00	4.812378e-01	2.131889e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.969791e+00	3.653049e-01	1.602441e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.858688e+00	3.146679e-01	3.143533e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.256634e+00	2.406482e-01	3.876153e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.379223e+00	1.934449e-01	3.419243e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.794084e-01	1.185826e-01	2.199226e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.536211e-02	5.368358e-03	1.151336e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.411028e+00	2.860128e-01	4.175931e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.939297e+00	5.394535e-01	2.957315e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.916889e+00	4.938163e-01	3.127346e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.760663e+00	3.790794e-01	4.291367e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.086571e+00	2.332527e-01	3.143648e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.710421e-01	1.060339e-01	1.800712e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.159743e-01	4.755244e-02	9.312205e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.776615e-03	3.222131e-03	7.340897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.516784e+00	4.936977e-01	8.124242e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.968857e+00	5.406889e-01	2.375339e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.009120e+00	3.821703e-01	2.625563e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.065574e+00	1.949926e-01	2.060293e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.740477e-01	8.892385e-02	1.340577e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.766947e-01	4.816968e-02	7.973691e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.091655e-01	2.462755e-02	4.697444e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.625158e-03	1.462991e-03	3.904810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.044651e+01	1.102921e+00	2.071336e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.035472e+00	1.209149e+00	1.082795e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.432084e+00	5.724174e-01	3.870362e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.009286e+00	2.054052e-01	2.614096e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.379882e-02	1.202329e-02	2.095460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.032554e-01	5.489593e-02	1.535274e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.220579e+00	4.992241e-01	8.827890e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.960017e+00	7.998168e-01	9.010585e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.911181e+00	5.672438e-01	2.404722e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.882852e+00	1.732553e-01	1.179460e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.346644e+00	4.267297e-01	2.023597e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.650036e+00	5.241270e-01	3.551572e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.035109e+00	4.224649e-01	3.869296e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.510281e+00	3.012795e-01	3.471218e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.050310e+00	2.019326e-01	2.722778e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.909938e-01	1.407994e-01	1.981165e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.904766e-01	8.258286e-02	1.288437e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.728313e-01	3.902105e-02	7.076091e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.930148e-03	2.415931e-03	4.963751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.496886e-01	2.622799e-01	1.223155e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.177381e+00	1.059328e+00	2.526900e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.027082e+00	1.059333e+00	1.469330e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.373501e+00	6.875014e-01	3.886075e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.682140e+00	3.009300e-01	1.373270e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.660833e+00	6.678868e-01	9.641303e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.582081e+00	6.107506e-01	1.965349e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.681697e+00	4.851958e-01	2.543625e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.912316e+00	3.500322e-01	2.536893e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.397262e+00	2.703917e-01	2.227515e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.613090e-01	1.893017e-01	1.817542e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.290396e-01	9.918094e-02	1.369065e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.701771e-01	6.422412e-02	9.425357e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.871078e-01	3.903484e-02	6.060362e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.164923e-02	3.395130e-03	6.121985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.221642e+00	7.387082e-01	4.277504e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.581228e+00	1.904270e+00	7.301074e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.237080e+01	2.151324e+00	4.772339e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.294013e+01	1.356342e+00	1.073143e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.064982e+01	1.472028e+00	1.610110e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.388333e+00	1.523666e+00	2.761736e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.739695e+00	1.085466e+00	3.757470e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.018687e+00	7.276678e-01	3.962648e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.949307e+00	4.666474e-01	3.561111e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.153200e+00	2.816589e-01	2.791766e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.459024e-01	1.406250e-01	2.128214e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.548284e-02	7.748681e-03	1.273283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.580104e+00	5.756910e-01	5.899433e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.085231e+00	5.358094e-01	3.509289e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.006776e+00	3.179930e-01	1.855419e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.133575e+00	3.614734e-01	4.201072e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.289669e+00	2.451872e-01	3.578566e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.772634e-01	1.040081e-01	2.193620e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.848504e-01	5.682038e-02	1.107234e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.950213e-02	2.273723e-02	5.029265e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.010574e-03	1.440231e-03	2.486293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.095029e+01	2.410321e+00	2.554868e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.328331e+00	6.994919e-01	4.858126e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.390295e+00	1.303848e-01	1.934819e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.759376e+00	3.355411e-01	2.426420e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.838567e+00	2.841172e-01	2.675157e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.564680e-01	1.423121e-01	1.968698e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.306545e-01	6.915704e-02	1.249980e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.481997e-01	4.825817e-02	8.034556e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.957877e-02	4.966096e-03	1.046853e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.445241e+02	1.757399e+01	2.172099e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.805465e+01	1.449333e+00	3.347062e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.195009e+00	2.824511e-01	1.758248e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.531261e+00	1.013566e-01	5.033387e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.261473e+00	2.983694e-01	2.503126e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.355631e+00	2.174681e-01	2.887657e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.087461e-01	1.435059e-01	2.137019e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.758151e-02	8.546826e-03	1.532614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.081913e+00	4.563240e-01	5.338988e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.539502e+00	8.508469e-01	8.617937e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.123581e+00	7.192826e-01	6.056606e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.385550e+00	5.080596e-01	2.380312e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.204492e+00	1.812027e-01	7.347489e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.911657e+00	3.194346e-01	2.144000e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.525094e+00	3.418180e-01	2.998069e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.061776e+00	3.233679e-01	3.564898e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.559630e+00	2.671859e-01	3.434538e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.104847e+00	1.719551e-01	2.847097e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.238687e-01	1.273006e-01	2.088832e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.965368e-01	7.739423e-02	1.332126e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.730457e-01	4.001161e-02	7.074615e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.014177e-02	2.524020e-03	5.355012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.018279e+01	1.945459e+00	1.944497e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.039211e+01	1.819790e+00	1.994823e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.756838e+00	1.153227e+00	1.020363e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.256233e+00	4.499456e-01	3.801931e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.972332e+00	2.615529e-01	8.561525e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.152044e+00	1.487611e-01	1.102768e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.780390e+00	2.828436e-01	1.912290e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.269798e+00	2.880769e-01	2.329946e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.662027e+00	2.330040e-01	2.280097e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.059574e+00	1.615463e-01	1.911539e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.236339e-01	9.229920e-02	1.383204e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.201011e-01	5.312542e-02	8.886743e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.435077e-02	5.571305e-03	1.000256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.413121e+02	1.553824e+01	1.923930e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.702654e+01	1.865824e+00	1.800889e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.643014e+01	7.359844e-01	6.498484e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.135554e+01	7.676658e-01	2.911827e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.565276e+00	2.193958e-01	2.547965e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.078514e+00	2.722668e-01	6.947615e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.510020e+00	2.169870e-01	3.383527e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.668548e+00	1.900195e-01	1.016756e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.154583e+00	2.422102e-01	2.929327e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.583353e+00	2.931022e-01	3.009722e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.998953e-01	1.833401e-01	2.433756e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.699550e-02	9.766062e-03	1.662240e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.275736e+00	2.743825e-01	1.990998e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.046724e+00	7.570838e-01	2.501239e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.143443e+00	2.694940e-01	3.257654e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.899300e+00	2.937203e-01	5.255639e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.035618e+00	1.438438e-01	3.571088e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.119149e-01	4.511986e-02	2.179594e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.011093e-01	1.173933e-02	9.258214e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.275805e-03	6.474714e-03	4.776888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.878124e+00	5.389074e-01	3.550566e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.872445e+00	1.778551e-01	1.052350e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.908976e+00	2.435027e-01	3.151153e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.546828e-01	1.058122e-01	2.141952e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.790032e-01	4.948227e-02	1.280196e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.093413e-01	1.285213e-02	8.135441e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.654973e-02	1.329651e-02	3.447026e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.452399e-03	3.079780e-03	2.123231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.255035e+01	1.183295e+00	8.588287e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.936878e+00	4.740012e-01	2.921223e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.897902e+00	2.898785e-01	3.851806e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.204898e-01	9.696886e-02	2.332141e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.705208e-02	6.300757e-03	1.543870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.445647e-01	7.509949e-02	9.112049e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.114552e+00	4.436121e-01	4.953503e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.715724e+00	7.896753e-01	6.276848e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.854979e+00	7.336680e-01	2.793412e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.023207e+00	2.724011e-01	9.578223e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.587587e+00	3.662408e-01	2.119784e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.831898e+00	3.501883e-01	4.232642e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.073878e+00	2.683339e-01	4.641836e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.521958e+00	2.581741e-01	4.083040e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.010200e+00	1.232080e-01	3.047062e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.302976e-01	8.250641e-02	2.097236e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.365880e-01	2.098683e-02	1.535101e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.538815e-01	2.768810e-02	6.157866e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.855395e-03	3.719558e-03	3.547599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.009500e+00	3.126621e-01	5.703577e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.682917e+00	1.168022e+00	1.505303e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.747654e+00	1.214444e+00	9.102191e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.608475e+00	7.061156e-01	4.936994e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.965269e+00	3.237178e-01	1.448085e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.713162e+00	4.083533e-01	1.679520e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.514532e+00	3.574023e-01	2.810713e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.580912e+00	3.219039e-01	3.293323e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.798300e+00	2.558663e-01	2.921713e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.233231e+00	1.132214e-01	2.510298e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.425970e-01	1.089701e-01	1.866925e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.216251e-01	5.984637e-02	1.305523e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.836394e-01	1.671836e-02	1.128380e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.415752e-01	1.975576e-02	4.559140e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.643821e-03	2.969403e-03	3.536813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.601521e+00	1.206262e+00	3.588553e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.371516e+01	2.918161e+00	4.353395e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.711635e+01	2.470680e+00	2.383963e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.407613e+01	1.100952e+00	3.735157e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.759646e+00	8.015614e-01	4.032143e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.149923e+00	8.490702e-01	4.337151e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.822485e+00	5.079918e-01	4.950007e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.342328e+00	3.525172e-01	4.313061e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.462903e+00	2.332587e-01	3.396491e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.583947e-01	1.505609e-01	2.467485e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.458653e-01	5.565322e-02	1.778097e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.509156e-02	3.573803e-03	8.579147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.113207e+00	4.300140e-01	3.939803e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.274778e+00	7.686698e-01	4.898160e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.308736e+00	3.207260e-01	1.180852e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.273141e+00	3.616377e-01	4.625461e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.297091e+00	1.978833e-01	4.246032e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.528153e-01	6.181419e-02	2.762995e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.677920e-01	1.659525e-02	1.279752e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.590437e-02	2.972866e-02	4.095424e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.210022e-03	3.847708e-03	2.163042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.536661e+00	1.841734e+00	1.769477e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.226440e+00	1.258665e+00	8.099316e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.321030e+00	2.766924e-01	2.145132e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.707880e+00	4.098428e-01	3.337071e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.763017e+00	2.656476e-01	3.219696e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.877000e-01	9.317234e-02	2.198043e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.347514e-01	4.239711e-02	1.222549e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.866871e-01	1.699089e-02	7.961876e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.270843e-02	3.491883e-03	6.610749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.363251e+02	1.970105e+01	1.788462e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.405511e+01	1.300219e+00	1.644728e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.872925e+00	8.104250e-01	1.466251e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.692240e+00	3.262103e-01	2.212013e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.190346e+00	3.253942e-01	3.296832e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.088914e+00	1.303856e-01	3.060862e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.965188e-01	6.829111e-02	1.824662e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.512638e-02	4.826110e-03	1.124932e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.441783e-01	3.599800e-01	3.829745e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.089055e+00	7.704252e-01	6.340525e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.848501e+00	8.076169e-01	6.196072e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.398495e+00	6.696642e-01	3.569873e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.557204e+00	3.148876e-01	1.063919e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.238218e+00	3.018186e-01	1.685462e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.754424e+00	3.797457e-01	2.929450e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.163836e+00	2.908569e-01	4.068591e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.594772e+00	2.414035e-01	4.012562e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.105071e+00	1.562421e-01	3.293284e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.850720e-01	7.370436e-02	2.298595e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.457867e-01	2.422801e-02	1.585382e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.501971e-01	2.226908e-02	6.282119e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.066535e-03	3.802659e-03	3.796572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.435144e+00	1.789911e+00	1.812125e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.616761e+00	2.154301e+00	1.468197e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.278203e+00	1.212349e+00	7.609753e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.440280e+00	6.183809e-01	5.549331e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.041471e+00	2.894779e-01	1.994370e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.717058e+00	2.118816e-01	2.604647e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.979687e+00	3.919276e-01	2.294338e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.279660e+00	2.863651e-01	2.964131e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.585792e+00	2.245497e-01	2.675788e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.834324e-01	1.183171e-01	2.067609e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.307123e-01	5.468302e-02	1.322773e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.530629e-01	1.317079e-02	9.573392e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.913571e-02	3.849513e-03	6.566933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.288310e+02	1.668820e+01	1.343169e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.650878e+01	3.043823e+00	4.016137e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.189837e+01	1.320541e+00	1.626773e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.318909e+01	2.866385e-01	7.967594e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.740069e+00	4.587413e-01	2.277567e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.617640e+00	4.322638e-01	1.466870e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.809358e+00	3.500477e-01	1.253183e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.815009e+00	2.589500e-01	1.934933e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.052853e+00	2.643571e-01	3.397481e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.287489e+00	1.651070e-01	2.947935e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.643010e-01	1.177194e-01	2.102851e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.275633e-02	5.106574e-03	1.215685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.536301e+00	2.951244e-01	3.600050e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.808577e+00	4.386798e-01	2.332394e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.833984e+00	4.501614e-01	3.338792e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.795800e+00	2.991898e-01	3.763454e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.044961e+00	2.029984e-01	2.741793e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.323524e-01	8.835254e-02	1.617071e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.048725e-01	4.186074e-02	9.042021e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.957982e-03	2.213489e-03	6.700903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.641497e+00	4.602436e-01	6.498964e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.664406e+00	4.189581e-01	7.115608e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.975727e+00	3.286262e-01	2.331800e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.177025e+00	1.471745e-01	1.783907e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.676106e-01	7.416247e-02	1.162194e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.879665e-01	3.963124e-02	7.601215e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.692056e-02	2.064737e-02	4.305351e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.885118e-03	1.148789e-03	3.677889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.081884e+01	1.013270e+00	1.596166e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.520453e+00	9.235580e-01	1.261447e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.444103e+00	4.195001e-01	3.278640e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.066033e+00	1.545388e-01	2.278714e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.146144e-02	1.170872e-02	1.902504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.110552e-01	5.508072e-02	1.371625e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.359938e+00	5.121538e-01	7.833248e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.089212e+00	7.400051e-01	6.793464e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.907516e+00	4.811848e-01	3.010877e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.840438e+00	2.671262e-01	6.900006e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.295126e+00	4.352049e-01	2.102477e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.621822e+00	4.095547e-01	3.328552e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.995022e+00	3.294166e-01	3.431922e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.495291e+00	2.794530e-01	3.105123e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.033535e+00	1.820902e-01	2.476075e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.478428e-01	1.137886e-01	1.770168e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.630553e-01	7.076527e-02	1.257968e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.668313e-01	4.200142e-02	6.458057e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.327767e-03	2.107332e-03	5.110710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.010557e+00	2.741399e-01	1.216038e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.499661e+00	1.007291e+00	1.980737e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.137160e+00	9.296030e-01	1.135675e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.265814e+00	5.619662e-01	3.137506e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.592266e+00	5.153079e-01	5.417054e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.467990e+00	5.545611e-01	1.449579e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.402553e+00	5.004360e-01	1.885494e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.565258e+00	4.014659e-01	2.221615e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.946817e+00	3.071058e-01	2.184135e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.491473e+00	2.230172e-01	2.072211e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.014834e+00	1.289812e-01	1.564823e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.407987e-01	7.472339e-02	1.278498e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.622534e-01	5.739200e-02	8.688378e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.785791e-01	3.925515e-02	6.184973e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.060710e-02	2.173582e-03	5.072211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.613921e+00	7.487407e-01	4.536716e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.840744e+00	1.912628e+00	7.232238e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.333397e+01	2.023716e+00	3.711528e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.319427e+01	1.221628e+00	6.466399e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.018595e+01	1.523597e+00	2.440741e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.805953e+00	1.273464e+00	3.125136e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.558110e+00	8.282116e-01	3.409427e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.060387e+00	5.845299e-01	3.438344e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.883020e+00	3.533093e-01	2.951756e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.174540e+00	2.164077e-01	2.458826e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.510349e-01	1.175827e-01	1.886213e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.350883e-02	6.994248e-03	1.144410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.628201e+00	5.750869e-01	5.251779e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.947192e+00	4.490037e-01	2.817124e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.039685e+00	2.750368e-01	2.199917e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.202322e+00	3.396079e-01	3.901685e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.293568e+00	2.277485e-01	3.177191e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.675154e-01	1.024358e-01	1.925724e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.780900e-01	4.450870e-02	1.099563e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.096469e-02	1.983705e-02	5.112146e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.009476e-03	7.037229e-04	2.327810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.061203e+01	2.189752e+00	2.340913e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.797227e+00	5.668776e-01	3.827264e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.549431e+00	1.295233e-01	1.174418e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.744360e+00	2.724265e-01	2.714003e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.905224e+00	2.473808e-01	2.402102e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.102080e+00	1.351637e-01	1.758586e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.234254e-01	5.705409e-02	1.222832e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.561785e-01	3.346816e-02	7.233482e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.793573e-02	3.821205e-03	9.278362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.353798e+02	1.523101e+01	1.844924e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.798561e+01	1.129221e+00	4.714673e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.588153e+00	4.004275e-01	2.916505e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.622792e+00	9.854785e-02	9.256726e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.489750e+00	2.397123e-01	2.173265e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.394855e+00	2.215928e-01	2.579633e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.101851e-01	1.163042e-01	1.858486e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.533356e-02	6.585810e-03	1.393908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.076297e+00	4.314542e-01	5.083723e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.545045e+00	8.455252e-01	7.695028e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.104771e+00	6.864995e-01	4.723728e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.219346e+00	3.992098e-01	2.631477e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.173729e+00	1.398039e-01	9.828845e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.985670e+00	3.058946e-01	1.436460e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.561118e+00	2.799114e-01	3.283206e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.119174e+00	2.718367e-01	3.319179e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.593427e+00	2.524083e-01	3.188562e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.134765e+00	1.947775e-01	2.655968e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.000827e-01	1.182793e-01	2.220291e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.744585e-01	6.534761e-02	1.343763e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.707750e-01	4.187939e-02	6.596062e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.598376e-03	2.236599e-03	5.033083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.123286e+01	2.293502e+00	2.446485e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.624875e+00	1.554909e+00	1.455180e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.748936e+00	7.691194e-01	6.046222e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.817756e+00	2.968535e-01	3.261969e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.901418e+00	1.789468e-01	9.414138e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.256725e+00	1.928175e-01	8.613822e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.809353e+00	2.497327e-01	2.009225e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.303572e+00	2.439782e-01	2.664225e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.707637e+00	2.196808e-01	2.055095e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.140409e+00	1.153889e-01	1.716142e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.622218e-01	7.596061e-02	1.249856e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.247317e-01	5.242140e-02	8.195782e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.271253e-02	4.653533e-03	9.255728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.359967e+02	1.334867e+01	1.670732e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.480953e+01	1.276586e+00	2.070777e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.725420e+01	1.065826e+00	3.974719e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.165063e+01	6.568937e-01	3.060345e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.682551e+00	4.877916e-01	4.089623e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.324325e+00	2.726882e-01	1.731347e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.548344e+00	1.881171e-01	9.936343e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.753480e+00	1.056531e-01	7.669879e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.308755e+00	2.663346e-01	2.434450e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.634272e+00	2.042611e-01	2.796808e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.286318e-01	1.613144e-01	2.229847e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.551110e-02	8.266595e-03	1.479187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.398074e+00	2.792020e-01	1.793276e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.959110e+00	5.624082e-01	1.936355e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.077935e+00	2.590241e-01	3.314635e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.839689e+00	2.723367e-01	4.509657e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.949389e-01	1.050076e-01	3.174956e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.910719e-01	4.666365e-02	1.731444e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.923642e-01	8.300697e-03	8.373579e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.550071e-03	5.975351e-03	6.218373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.948728e+00	4.823442e-01	3.183338e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.720093e+00	1.751701e-01	1.103840e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.944148e+00	2.217551e-01	2.614169e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.350226e-01	9.737509e-02	1.862319e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.749607e-01	4.765978e-02	1.142058e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.196019e-01	1.099575e-02	7.520920e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.309775e-02	1.065302e-02	3.598220e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.028139e-03	2.640243e-03	2.762478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.276540e+01	1.082606e+00	7.472814e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.678055e+00	4.713474e-01	2.887708e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.862878e+00	1.974742e-01	3.374634e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.359062e-01	1.060601e-01	2.124670e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.812633e-02	6.672437e-03	1.383019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.425421e-01	6.977637e-02	8.805053e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.193027e+00	4.515657e-01	4.638682e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.858989e+00	7.505334e-01	5.596184e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.001094e+00	8.074075e-01	1.769217e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.088166e+00	1.496769e-01	1.317200e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.519543e+00	2.501517e-01	2.888755e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.784227e+00	3.926050e-01	4.114579e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.990239e+00	2.216696e-01	4.585809e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.422039e+00	1.571508e-01	3.991496e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.800262e-01	1.227783e-01	2.756782e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.827626e-01	5.523446e-02	1.873930e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.280333e-01	2.268975e-02	1.202434e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.361258e-01	1.721701e-02	5.976452e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.289065e-03	3.173170e-03	3.679848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.291805e+00	3.651631e-01	5.621102e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.255804e+00	1.179368e+00	1.172007e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.487370e+00	9.345465e-01	8.814978e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.786171e+00	7.052453e-01	1.585813e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.777020e+00	2.914823e-01	1.718201e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.448304e+00	3.018354e-01	2.958826e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.396454e+00	3.232763e-01	2.538575e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.558966e+00	2.642654e-01	2.714620e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.806516e+00	1.740652e-01	2.422943e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.245361e+00	1.231822e-01	2.804531e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.357632e-01	1.334326e-01	1.591407e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.248758e-01	5.305655e-02	1.160891e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.742289e-01	1.272011e-02	1.018948e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.386546e-01	2.342445e-02	4.760759e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.780637e-03	2.445376e-03	4.128473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.094257e+00	1.928606e+00	4.107183e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.545641e+01	3.007238e+00	4.233459e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.706868e+01	1.919388e+00	1.078237e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.332458e+01	8.489853e-01	3.362706e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.299678e+00	1.015492e+00	5.341575e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.820503e+00	6.113868e-01	3.853200e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.678203e+00	4.802955e-01	4.202262e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.368652e+00	3.046792e-01	3.667353e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.461868e+00	1.767803e-01	2.867805e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.686509e-01	1.234581e-01	2.198103e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.543032e-01	6.216185e-02	1.631452e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.468339e-02	3.999202e-03	8.570498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.166456e+00	4.264386e-01	3.688296e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.247933e+00	7.074319e-01	3.649695e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.283326e+00	3.184255e-01	1.071126e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.331644e+00	3.048971e-01	4.428236e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.274326e+00	1.532280e-01	3.925753e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.194786e-01	6.770345e-02	2.322792e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.599635e-01	1.854240e-02	1.141977e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.907819e-02	2.796877e-02	3.905405e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.346966e-03	2.851838e-03	2.969821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.156277e+00	1.810659e+00	1.603575e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.561419e+00	1.018159e+00	7.008234e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.013655e+00	2.805261e-01	1.839462e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.883670e+00	2.945686e-01	2.599804e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.866731e+00	1.928645e-01	3.064574e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.110580e-01	9.214301e-02	1.853898e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.566535e-01	5.295763e-02	1.105007e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.907419e-01	1.619959e-02	7.910757e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.298223e-02	3.715584e-03	6.319552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.346109e+02	1.747698e+01	1.701245e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.172300e+01	1.087438e+00	7.213529e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.040047e+00	5.317195e-01	4.622648e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.997395e+00	2.990052e-01	2.794880e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.223976e+00	2.548855e-01	3.026702e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.159915e+00	1.328490e-01	2.560658e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.185853e-01	4.378576e-02	1.737238e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.688576e-02	5.533454e-03	9.385493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.532360e-01	3.411414e-01	3.462507e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.171409e+00	7.488272e-01	5.806691e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.970976e+00	8.466059e-01	4.658035e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.399280e+00	6.008642e-01	2.864240e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.483337e+00	2.534921e-01	1.275876e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.214431e+00	2.694361e-01	1.560816e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.797681e+00	3.617303e-01	3.264488e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.209911e+00	3.022861e-01	3.888663e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.544634e+00	1.669484e-01	4.161202e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.077409e+00	1.233513e-01	3.144383e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.481560e-01	7.142739e-02	2.234521e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.551349e-01	3.130991e-02	1.268319e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.392816e-01	1.753984e-02	5.905175e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.464582e-03	3.189927e-03	4.115349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.849319e+00	1.985446e+00	1.595443e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.449743e+00	1.651990e+00	1.403510e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.092225e+00	1.061444e+00	8.436838e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.212556e+00	4.867065e-01	3.826210e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.795314e+00	3.008594e-01	1.812505e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.651279e+00	2.557487e-01	2.520372e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.951040e+00	2.358988e-01	2.381954e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.399445e+00	2.549784e-01	2.611456e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.652103e+00	1.434166e-01	2.562431e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.984438e-01	1.127610e-01	1.798047e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.469713e-01	5.150547e-02	1.189491e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.510596e-01	1.009431e-02	8.259616e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.739677e-02	2.977262e-03	6.868365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.295929e+02	1.478668e+01	1.362255e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.269477e+01	2.390669e+00	1.940572e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.956206e+01	9.748245e-01	9.777521e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.348132e+01	8.303226e-01	3.789311e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.348867e+00	3.154459e-01	8.500936e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.998253e+00	5.319345e-01	3.829048e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.081002e+00	3.315340e-01	2.509921e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.850882e+00	3.554842e-01	2.085684e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.106854e+00	1.893263e-01	3.663750e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.337688e+00	1.833218e-01	2.661242e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.582150e-01	8.232475e-02	1.972620e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.334669e-02	4.842316e-03	1.119585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.797449e+00	3.012654e-01	3.798491e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.765570e+00	4.273699e-01	1.799945e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.605316e+00	3.820001e-01	3.329089e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.571736e+00	2.792553e-01	3.478221e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.400131e-01	1.550321e-01	2.432372e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.997987e-01	8.581888e-02	1.470643e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.831521e-01	3.460998e-02	7.474556e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.083688e-03	2.542778e-03	5.731863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.985507e+00	4.538648e-01	6.149026e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.514011e+00	4.392713e-01	5.083202e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.839508e+00	2.407367e-01	2.214908e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.950715e-01	1.539003e-01	1.641637e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.322301e-01	7.461219e-02	1.134041e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.682992e-01	4.363708e-02	7.107598e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.240172e-02	2.000812e-02	3.928057e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.967438e-03	1.440017e-03	3.611903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.160577e+01	1.065807e+00	1.526015e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.110927e+00	9.136637e-01	1.545854e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.166568e+00	3.603957e-01	3.276607e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.868521e-01	1.828995e-01	2.257490e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.899783e-02	1.079194e-02	1.890705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.705924e-01	8.013406e-02	1.813666e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.790578e+00	6.249585e-01	9.070297e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.436308e+00	7.038651e-01	7.208486e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.048944e+00	4.090685e-01	1.002970e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.751323e+00	3.285745e-01	6.201746e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.096931e+00	4.568064e-01	2.579836e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.418087e+00	3.766914e-01	3.432422e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.787018e+00	2.629775e-01	3.223593e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.319294e+00	2.215902e-01	2.804474e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.341677e-01	1.685330e-01	2.241630e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.071897e-01	1.233546e-01	1.621516e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.404673e-01	6.407879e-02	1.064783e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.445819e-01	3.051943e-02	5.429685e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.882901e-03	1.258384e-03	4.518723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.373339e+00	3.531630e-01	1.359371e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.591503e+00	1.156381e+00	2.287010e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.673721e+00	8.836906e-01	1.030861e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.494426e+00	5.404883e-01	2.289043e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.392409e+00	5.317440e-01	6.845593e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.297877e+00	5.653587e-01	1.376359e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.294564e+00	4.549304e-01	2.021022e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.437533e+00	3.542330e-01	2.241327e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.790449e+00	2.915167e-01	2.188123e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.276556e+00	2.034330e-01	1.841539e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.875510e-01	1.440286e-01	1.482895e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.924971e-01	9.129886e-02	1.266777e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.399300e-01	4.770408e-02	8.905899e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.677043e-01	3.575268e-02	5.304171e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.704756e-03	1.868795e-03	6.498930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.211691e+00	9.436016e-01	5.353992e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.042307e+01	2.235808e+00	7.987658e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.497952e+01	2.120580e+00	2.918317e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.354012e+01	1.246028e+00	5.235820e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.004334e+01	1.530462e+00	2.671499e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.552441e+00	1.208807e+00	2.854312e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.127652e+00	8.673058e-01	3.752444e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.696536e+00	5.373985e-01	3.556844e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.765950e+00	3.796837e-01	3.028873e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.124858e+00	2.102237e-01	2.423332e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.150545e-01	1.289215e-01	2.060960e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.122863e-02	6.692350e-03	1.116400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.991409e+00	6.278805e-01	5.660534e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.054898e+00	4.070739e-01	1.649974e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.895321e+00	2.911895e-01	2.508693e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.000051e+00	2.778012e-01	4.081430e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.170266e+00	1.906740e-01	2.866220e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.119976e-01	8.399619e-02	1.741059e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.502803e-01	5.267827e-02	9.333658e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.683603e-02	1.012218e-02	3.975159e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.106235e-03	1.339170e-03	2.533522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.261681e+01	2.289698e+00	2.375318e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.867463e+00	5.443084e-01	2.164943e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.336764e+00	2.085268e-01	5.602123e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.669885e+00	2.541677e-01	2.822995e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.755119e+00	1.920041e-01	2.752734e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.465921e-01	1.202100e-01	1.623571e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.042361e-01	6.529226e-02	1.078558e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.348534e-01	3.546242e-02	6.750219e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.597778e-02	3.580245e-03	8.744769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.484724e+02	1.504922e+01	1.671949e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.828634e+01	1.176111e+00	5.260629e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.307115e+00	4.441760e-01	2.205746e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.381794e+00	9.988819e-02	1.578932e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.216005e+00	2.199218e-01	2.660358e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.360142e+00	1.947480e-01	2.532934e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.800449e-01	1.155691e-01	1.849700e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.230026e-02	6.880344e-03	1.398945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.405200e+00	5.385989e-01	5.627092e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.972643e+00	8.748815e-01	7.761908e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.250786e+00	5.864361e-01	4.114291e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.279092e+00	2.706173e-01	6.029565e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.243924e+00	3.290260e-01	2.753646e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.812208e+00	2.423829e-01	3.097619e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.455877e+00	3.126443e-01	3.138484e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.949316e+00	2.315294e-01	3.542092e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.407004e+00	1.954602e-01	3.248329e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.014997e+00	1.546198e-01	2.380687e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.449528e-01	1.026304e-01	1.863285e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.523192e-01	6.187234e-02	1.098588e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.427152e-01	2.438042e-02	5.491203e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.917266e-03	1.275512e-03	4.877815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.332861e+01	2.379799e+00	2.679433e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.972283e+00	1.325032e+00	1.330069e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.971481e+00	8.392924e-01	3.215635e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.086568e+00	5.148381e-01	8.238906e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.833988e+00	1.529786e-01	6.571431e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.062716e+00	1.748552e-01	1.147922e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.720839e+00	2.436016e-01	2.275018e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.197879e+00	1.887105e-01	2.634988e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.568022e+00	1.580464e-01	2.551647e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.015800e+00	1.550819e-01	1.638948e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.064697e-01	8.286640e-02	1.286617e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.971291e-01	3.671525e-02	8.379203e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.158515e-02	4.809169e-03	7.951416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.475379e+02	1.354979e+01	1.572894e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.692369e+01	2.963026e+00	5.160513e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.706284e+01	1.323445e+00	3.175112e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.107318e+01	5.984507e-01	3.730931e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.520711e+00	3.952152e-01	4.229463e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.936997e+00	1.678569e-01	8.089395e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.327337e+00	8.210990e-02	2.634308e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.666575e+00	1.163997e-01	1.716761e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.122329e+00	2.204706e-01	3.353593e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.516769e+00	2.925278e-01	2.763064e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.469947e-01	1.252031e-01	2.301372e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.285367e-02	9.047978e-03	1.448388e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.663094e+00	2.955757e-01	1.885991e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.890713e+00	5.152102e-01	1.390046e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.735874e+00	2.834430e-01	3.492793e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.670868e+00	1.892807e-01	4.458590e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.662525e-01	9.636735e-02	2.894849e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.723214e-01	2.569236e-02	1.663745e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.662050e-01	2.551631e-02	6.532698e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.681222e-03	6.669970e-03	5.029204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.350347e+00	4.827540e-01	3.064989e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.368193e+00	1.575576e-01	1.037883e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.652495e+00	2.112640e-01	2.563234e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.290481e-01	9.411643e-02	1.742554e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.817936e-01	2.462915e-02	1.312347e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.068811e-01	2.950070e-02	5.786773e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.189248e-02	1.487688e-02	2.781602e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.724092e-03	2.915066e-03	2.282121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.324483e+01	1.074713e+00	7.281450e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.348111e+00	4.336150e-01	3.214939e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.639701e+00	2.023909e-01	3.373302e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.072169e-01	7.518969e-02	1.992621e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.648462e-02	8.534639e-03	1.276164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.097941e-01	1.011687e-01	1.467249e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.648925e+00	5.836543e-01	4.742409e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.343265e+00	7.678943e-01	5.763874e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.042947e+00	5.484966e-01	9.808917e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.873631e+00	3.162766e-01	9.806365e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.208583e+00	3.460407e-01	3.488094e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.523082e+00	3.376304e-01	4.550899e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.852253e+00	2.216986e-01	3.739905e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.333756e+00	1.406073e-01	3.503297e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.007119e-01	7.304511e-02	2.581262e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.529361e-01	5.390704e-02	1.756510e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.067385e-01	3.281654e-02	9.586425e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.260540e-01	2.101355e-02	5.354756e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.707147e-03	3.430473e-03	3.239962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.696122e+00	4.385290e-01	5.585695e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.483690e+00	1.298066e+00	1.146287e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.258695e+00	9.369442e-01	6.523127e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.638641e+00	4.186105e-01	2.068855e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.476743e+00	3.853550e-01	2.085362e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.220742e+00	3.639539e-01	2.009464e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.150063e+00	3.183685e-01	3.337176e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.276341e+00	3.084899e-01	2.756112e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.581128e+00	1.680017e-01	3.286203e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.170126e+00	1.114514e-01	2.020184e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.157644e-01	7.022905e-02	1.517015e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.163611e-01	4.484661e-02	1.163129e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.841125e-01	3.399726e-02	7.377534e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.315450e-01	2.759535e-02	3.875173e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.761110e-03	2.000739e-03	3.575954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.776581e+00	2.245127e+00	4.325524e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.843521e+01	3.365419e+00	3.777089e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.793261e+01	2.266525e+00	9.655232e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.312320e+01	5.144701e-01	5.122032e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.620919e+00	7.672995e-01	4.506466e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.394154e+00	6.478875e-01	4.905170e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.486014e+00	4.591635e-01	4.378112e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.125408e+00	2.918567e-01	3.689919e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.316208e+00	1.495128e-01	2.985772e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.336514e-01	1.303933e-01	2.082603e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.637824e-01	7.978636e-02	1.547963e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.259667e-02	4.527732e-03	7.478193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.526303e+00	5.262920e-01	3.830505e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.415774e+00	6.207470e-01	3.222396e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.047557e+00	3.612497e-01	1.877452e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.075348e+00	2.704839e-01	4.300795e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.189376e+00	1.284749e-01	3.774643e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.112910e-01	5.462077e-02	2.064396e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.346444e-01	1.702065e-02	8.600783e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.919392e-02	2.811843e-02	3.401938e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.817692e-04	2.899468e-03	2.658672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.006373e+01	2.165975e+00	1.921698e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.552761e+00	7.979000e-01	4.754705e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.873648e+00	2.412703e-01	2.675186e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.632929e+00	3.480763e-01	2.822999e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.649191e+00	1.963384e-01	2.733724e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.110186e-01	8.882783e-02	1.964978e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.452960e-01	2.358164e-02	1.144610e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.976134e-01	2.310105e-02	5.438791e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.070982e-02	3.899524e-03	5.821132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.536501e+02	1.926001e+01	1.815761e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.950467e+01	5.868603e-01	2.128529e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.913573e+00	6.021835e-01	6.018069e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.541720e+00	2.724544e-01	1.370369e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.159080e+00	2.328166e-01	2.826684e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.052791e+00	1.160913e-01	2.881043e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.265719e-01	8.487597e-02	1.586204e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.229066e-02	7.010069e-03	9.110081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.135622e+00	4.421905e-01	4.010586e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.605053e+00	8.076520e-01	6.277466e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.351776e+00	7.865048e-01	4.097055e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.491078e+00	4.626698e-01	1.777883e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.368485e+00	1.606293e-01	1.311111e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.970359e+00	3.162647e-01	1.795888e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.587971e+00	3.415977e-01	3.801610e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.014263e+00	2.665312e-01	3.769412e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.452376e+00	1.573979e-01	3.754312e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.025658e+00	1.135596e-01	2.815203e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.169998e-01	4.208191e-02	1.985577e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.269530e-01	3.160754e-02	1.068279e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.288152e-01	1.903019e-02	5.131509e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.929895e-03	3.232188e-03	3.443316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.898718e+00	2.065973e+00	1.644222e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.064536e+01	1.748807e+00	1.386614e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.110634e+00	8.940435e-01	6.297789e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.914690e+00	3.507636e-01	4.347740e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.621411e+00	3.035496e-01	2.064190e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.534517e+00	1.816499e-01	2.317827e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.878133e+00	3.464855e-01	2.169386e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.144314e+00	2.258969e-01	3.209516e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.486608e+00	1.446969e-01	2.432696e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.594774e-01	7.866295e-02	1.702080e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.387047e-01	3.442286e-02	1.142052e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.402716e-01	2.516418e-02	6.140528e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.622371e-02	2.877577e-03	6.578837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.440994e+02	1.601429e+01	1.369144e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.934235e+01	1.083415e+00	1.803994e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.830622e+01	1.064923e+00	8.873441e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.302723e+01	5.345914e-01	9.229617e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.998738e+00	1.112216e+00	6.190883e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.713467e+00	4.621963e-01	3.409301e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.675880e+00	2.195461e-01	2.271620e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.695971e+00	2.051972e-01	2.568956e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.944997e+00	2.378082e-01	3.006661e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.197437e+00	1.122604e-01	3.080632e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.783318e-01	9.244465e-02	1.828360e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.199914e-02	5.834832e-03	1.005869e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.106299e+00	3.503025e-01	3.647416e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.782712e+00	2.770592e-01	1.854624e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.304062e+00	4.326728e-01	4.035591e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.392523e+00	2.968927e-01	3.429709e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.792829e-01	1.386672e-01	2.584708e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.969717e-01	6.106317e-02	1.531568e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.435324e-01	3.480917e-02	7.043091e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.100812e-03	1.643033e-03	5.034348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.489805e+00	4.809048e-01	5.449185e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.214517e+00	3.300840e-01	1.017918e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.629870e+00	2.736362e-01	2.278816e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.690373e-01	1.495628e-01	1.633969e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.378859e-01	5.636628e-02	1.253787e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.365444e-01	3.007994e-02	6.460262e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.211876e-02	1.811030e-02	3.496503e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.943237e-03	9.396233e-04	3.339277e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.250969e+01	1.032253e+00	1.331782e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.615048e+00	8.064894e-01	2.211666e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.973862e+00	3.217296e-01	3.073683e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.166197e-01	1.529043e-01	2.066966e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.341857e-02	8.801110e-03	1.629630e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.630706e-01	1.176778e-01	2.709373e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.368390e+00	7.905304e-01	1.053984e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.007651e+00	7.464907e-01	4.746699e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.275588e+00	2.667442e-01	4.642752e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.578186e+00	4.327497e-01	2.538601e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.855538e+00	4.939943e-01	3.408535e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.072022e+00	3.512100e-01	3.587662e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.572872e+00	3.438392e-01	3.464263e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.105892e+00	1.743038e-01	3.016141e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.711121e-01	1.160725e-01	2.152736e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.954629e-01	1.007768e-01	1.552424e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.818574e-01	5.367590e-02	1.003062e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.203940e-01	3.061087e-02	5.274053e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.102612e-03	2.337451e-03	3.436818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.256066e+00	5.628558e-01	1.881235e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.355855e+00	1.425056e+00	2.403129e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.686066e+00	8.815193e-01	5.781491e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.490880e+00	4.024232e-01	4.563212e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.094356e+00	7.021748e-01	1.048665e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.843403e+00	5.211751e-01	1.993677e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.952967e+00	4.354730e-01	2.516915e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.216617e+00	4.551076e-01	2.508341e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.553739e+00	2.417275e-01	2.158508e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.085933e+00	1.351252e-01	1.819538e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.558024e-01	1.418596e-01	1.527485e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.885556e-01	9.195402e-02	1.151493e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.946900e-01	6.607412e-02	8.240036e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.370948e-01	2.364364e-02	7.007948e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.858711e-03	2.913940e-03	4.170753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.235302e+00	1.430412e+00	7.757584e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.428068e+01	2.804060e+00	7.915402e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.744720e+01	2.093787e+00	2.023476e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.386416e+01	1.501345e+00	2.625541e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.111571e+00	1.681115e+00	3.519128e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.821376e+00	1.153669e+00	3.662112e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.698207e+00	7.272087e-01	4.070633e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.416499e+00	4.059320e-01	3.402140e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.519915e+00	2.497583e-01	2.837883e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.321615e-01	2.023249e-01	2.159693e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.145547e-01	1.264267e-01	1.761912e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.736099e-02	4.859008e-03	1.108028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.310964e+00	7.312425e-01	6.146102e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.205874e+00	3.430021e-01	2.354174e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.852589e+00	3.844814e-01	2.737146e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.832756e+00	3.448850e-01	4.033506e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.999435e-01	1.718548e-01	2.941910e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.973763e-01	7.392936e-02	1.818148e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.991658e-01	4.098325e-02	8.940487e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.762067e-02	1.277327e-02	3.660274e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.515220e-03	8.150316e-04	1.738695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.466172e+01	2.631634e+00	2.897954e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.781514e+00	4.052000e-01	1.532595e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.316031e+00	2.234372e-01	3.011498e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.535720e+00	2.975546e-01	3.205057e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.624821e+00	2.389250e-01	2.426795e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.257152e-01	1.258977e-01	1.793825e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.210913e-01	4.953184e-02	1.156905e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.114301e-01	3.410822e-02	6.157394e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.273285e-02	3.618706e-03	8.005466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.640923e+02	1.604135e+01	1.757739e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.768028e+01	5.857675e-01	3.310632e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.031902e+00	3.659765e-01	5.872176e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.259520e+00	1.323173e-01	6.997212e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.115493e+00	2.315945e-01	2.328135e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.167190e+00	1.893010e-01	2.405234e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.522475e-01	9.704213e-02	1.840764e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.932073e-02	5.713544e-03	1.226858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.714020e+00	6.555839e-01	6.810194e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.387507e+00	1.006914e+00	1.020838e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.562294e+00	5.887883e-01	3.487977e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.498620e+00	2.377539e-01	7.218255e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.214493e+00	2.818786e-01	1.053850e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.735038e+00	3.655744e-01	3.508904e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.318824e+00	3.443318e-01	3.436057e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.759260e+00	3.021326e-01	3.472730e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.263730e+00	2.252187e-01	3.088376e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.481419e-01	1.244544e-01	3.209219e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.278621e-01	7.745888e-02	1.820606e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.997755e-01	6.165692e-02	1.083339e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.212211e-01	3.039248e-02	5.561669e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.209650e-03	1.978304e-03	3.530867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.675334e+01	3.169020e+00	3.600580e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.046313e+01	1.320234e+00	1.187433e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.772853e+00	4.569451e-01	3.414272e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.791387e+00	2.006331e-01	2.475564e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.879398e+00	3.383145e-01	7.202784e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.914635e+00	2.266350e-01	2.108022e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.570772e+00	2.431974e-01	2.731837e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.136111e+00	3.000470e-01	2.392485e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.414409e+00	1.739693e-01	2.059017e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.773032e-01	1.322693e-01	2.068527e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.098479e-01	7.483767e-02	1.385936e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.532521e-01	3.433343e-02	7.828927e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.787677e-02	4.597875e-03	7.973458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.644022e+02	1.453049e+01	1.551651e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.575811e+01	1.130109e+00	4.292363e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.654047e+01	3.604089e-01	8.427414e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.081129e+01	8.276439e-01	4.026187e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.851311e+00	2.356484e-01	1.981943e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.802667e+00	3.630670e-01	7.476610e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.296162e+00	1.762732e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.357835e+00	1.177138e-01	1.551506e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.000091e+00	2.525859e-01	2.874766e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.359886e+00	1.716852e-01	2.537972e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.390582e-01	1.552264e-01	2.077597e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.797343e-02	8.642574e-03	1.350500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.917395e+00	3.510424e-01	2.085791e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.122380e+00	4.999376e-01	2.636304e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.451639e+00	3.724683e-01	4.928498e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.354970e+00	2.267373e-01	5.027254e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.965679e-01	1.184082e-01	2.841629e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.736426e-01	4.067826e-02	1.599621e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.164259e-01	1.463598e-02	8.197222e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.109819e-03	3.885647e-03	4.204233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.881121e+00	5.372714e-01	2.952445e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.113647e+00	1.816359e-01	1.584516e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.389339e+00	1.773246e-01	2.985013e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.549459e-01	8.760738e-02	1.805791e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.947392e-01	3.938639e-02	1.130355e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.761475e-01	1.419712e-02	6.631971e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.967950e-02	1.330113e-02	2.606771e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.260217e-03	1.872675e-03	2.463779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.410050e+01	1.092300e+00	6.588578e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.868855e+00	4.222223e-01	3.852243e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.486449e+00	1.902203e-01	3.233986e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.338175e-01	7.664947e-02	2.081305e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.034447e-02	4.709137e-03	1.353067e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.689352e-01	1.285325e-01	1.456874e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.087649e+00	8.275214e-01	6.308381e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.838601e+00	9.042360e-01	7.290650e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.327169e+00	6.060532e-01	3.376598e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.834861e+00	3.110226e-01	2.514270e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.068127e+00	3.671876e-01	4.050602e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.238334e+00	4.097072e-01	4.967833e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.559110e+00	2.050698e-01	5.101023e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.119532e+00	1.956589e-01	3.338618e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.439378e-01	1.242176e-01	2.628451e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.695206e-01	6.374162e-02	1.685273e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.388773e-01	1.627100e-02	1.306277e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.689047e-02	1.643597e-02	5.814304e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.054658e-03	2.293600e-03	3.935343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.906719e+00	7.599000e-01	1.032910e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.529118e+00	2.029970e+00	1.372458e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.798758e+00	9.560923e-01	3.883103e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.623845e+00	3.410374e-01	1.090134e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.189526e+00	3.088431e-01	1.893166e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.851241e+00	4.571929e-01	2.943168e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.745383e+00	3.258742e-01	4.139989e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.883000e+00	2.304358e-01	4.103295e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.375380e+00	1.462674e-01	2.921471e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.638382e-01	1.139080e-01	2.059717e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.637135e-01	1.073646e-01	1.495628e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.218874e-01	5.783674e-02	1.322054e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.421938e-01	1.612406e-02	8.183008e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.116758e-01	1.813388e-02	4.032711e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.338612e-03	1.391925e-03	5.304095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.388184e+01	3.468285e+00	6.198262e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.467074e+01	4.392363e+00	4.301764e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.900792e+01	2.339472e+00	7.149359e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.182413e+01	9.044729e-01	1.973644e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.599135e+00	8.459841e-01	5.398154e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.628842e+00	6.985854e-01	5.355503e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.845421e+00	3.089895e-01	5.834352e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.822182e+00	2.818194e-01	3.696877e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.157479e+00	1.587161e-01	3.432623e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.042643e-01	9.991329e-02	2.111632e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.093841e-01	7.488549e-02	1.475326e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.064162e-02	2.356295e-03	8.927840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.846949e+00	6.137546e-01	4.812454e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.634674e+00	6.595308e-01	3.360706e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.008538e+00	4.361675e-01	3.360512e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.892460e+00	3.419653e-01	4.736576e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.781045e-01	1.581172e-01	3.901254e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.867620e-01	6.634486e-02	1.938320e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.795507e-01	1.190751e-02	1.047999e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.540325e-02	1.900177e-02	3.372390e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.979865e-04	1.829178e-03	1.913911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.240584e+01	2.569375e+00	2.175024e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.753623e+00	8.222427e-01	4.300084e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.709393e+00	3.599741e-01	1.900170e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.538950e+00	3.603674e-01	3.260824e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.428572e+00	1.806826e-01	3.112372e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.402431e-01	7.692853e-02	1.785749e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.717762e-01	2.987853e-02	1.045256e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.697778e-01	1.115797e-02	5.356851e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.462103e-03	2.557208e-03	6.417420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.679748e+02	2.028248e+01	1.840185e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.073481e+01	1.104616e+00	9.171900e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.423043e+00	4.571554e-01	1.571719e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.293875e+00	3.324030e-01	2.227756e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.850370e+00	2.370485e-01	3.171327e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.522069e-01	1.190196e-01	2.603089e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.538864e-01	6.139242e-02	1.541040e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.112557e-02	3.090065e-03	1.041570e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.347222e+00	5.648083e-01	4.681811e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.958532e+00	1.051766e+00	7.667128e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.669888e+00	8.459488e-01	6.643262e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.818223e+00	5.624050e-01	7.441844e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.461317e+00	2.854202e-01	1.257671e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.922498e+00	3.330685e-01	3.832978e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.442173e+00	4.023276e-01	4.892946e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.812652e+00	3.075489e-01	4.609491e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.287394e+00	1.933175e-01	3.643263e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.562141e-01	1.588903e-01	2.982505e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.281637e-01	7.225148e-02	2.226568e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.583282e-01	2.589489e-02	1.391741e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.004686e-01	1.487461e-02	5.484408e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.242933e-03	2.278835e-03	4.182523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.239117e+01	2.856477e+00	2.534787e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.218401e+01	2.166108e+00	1.741135e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.938122e+00	1.311187e+00	3.971421e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.866901e+00	2.222166e-01	3.665425e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.370958e+00	3.089077e-01	1.851016e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.268446e+00	3.216848e-01	2.824245e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.582246e+00	2.647731e-01	4.147080e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.926474e+00	2.292894e-01	2.980645e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.372154e+00	1.754791e-01	2.888850e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.390012e-01	1.126981e-01	1.727052e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.482810e-01	5.524441e-02	1.165701e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.065481e-01	1.451557e-02	8.019290e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.291386e-02	2.130425e-03	6.504579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.616538e+02	1.840335e+01	1.367717e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.285932e+01	2.593852e+00	3.218375e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.907942e+01	7.102845e-01	1.354288e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.201749e+01	6.432005e-01	4.789906e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.792905e+00	4.106542e-01	3.366029e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.093654e+00	3.200678e-01	2.460247e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.385537e+00	2.796071e-01	2.402364e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.426792e+00	2.850614e-01	1.987976e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.777285e+00	2.161086e-01	3.496410e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.089863e+00	1.511997e-01	2.977585e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.627493e-01	9.468118e-02	1.804065e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.772214e-02	3.211219e-03	1.173686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.324900e+00	3.723804e-01	4.380841e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.645561e+00	3.242489e-01	9.733733e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.107612e+00	4.326351e-01	4.124312e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.256797e+00	2.536942e-01	3.418208e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.605143e-01	1.669628e-01	2.304127e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.739936e-01	6.722162e-02	1.298874e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.257387e-01	2.216445e-02	6.730549e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.790791e-03	1.242018e-03	4.422782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.820629e+00	4.961791e-01	5.992916e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.945710e+00	4.444824e-01	1.349639e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.484384e+00	2.627288e-01	2.322980e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.981984e-01	1.366782e-01	1.605454e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.328942e-01	7.657115e-02	1.016280e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.016464e-01	2.916921e-02	6.753414e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.548877e-02	1.595843e-02	3.407293e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.775034e-03	1.014719e-03	3.139253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.304195e+01	1.076873e+00	1.389803e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.414868e+00	8.342431e-01	2.649410e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.707724e+00	3.607989e-01	3.231449e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.118520e-01	1.579234e-01	2.035589e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.043067e-02	7.278869e-03	1.622150e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.355270e-01	1.512629e-01	2.623932e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.658876e+00	8.727289e-01	1.357716e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.287991e+00	7.437023e-01	4.770759e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.189568e+00	2.656512e-01	4.041612e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.483702e+00	5.454939e-01	2.631243e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.641308e+00	4.856497e-01	3.607929e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.027387e+00	4.370850e-01	3.941669e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.411070e+00	2.239689e-01	3.840143e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.087826e+00	2.463543e-01	2.796134e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.425804e-01	1.592304e-01	2.097531e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.615309e-01	7.646827e-02	1.525620e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.480409e-01	5.307209e-02	9.115264e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.141070e-01	2.952138e-02	5.020054e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.791181e-03	1.753400e-03	3.165755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.690838e+00	6.727778e-01	2.183903e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.628677e+00	1.451047e+00	2.241151e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.975918e+00	8.676618e-01	7.023794e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.838699e+00	6.096362e-01	1.319304e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.112558e+00	7.603477e-01	1.762186e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.765359e+00	5.734815e-01	2.314332e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.699648e+00	4.570180e-01	2.691902e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.016548e+00	3.533826e-01	2.588614e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.458927e+00	3.131066e-01	2.287679e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.026514e+00	2.043010e-01	1.841401e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.054593e-01	1.212733e-01	1.420234e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.653489e-01	7.629350e-02	1.041719e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.661320e-01	4.948610e-02	8.610110e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.291271e-01	3.032858e-02	4.654161e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.074384e-03	2.088507e-03	4.244135e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.142993e+00	1.671345e+00	8.117712e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.570792e+01	3.054041e+00	9.169763e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.819458e+01	2.123739e+00	1.851469e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.364475e+01	1.602394e+00	2.171886e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.164628e+00	1.646485e+00	4.520105e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.762435e+00	1.146129e+00	3.902473e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.490512e+00	8.346832e-01	4.174692e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.174929e+00	4.594403e-01	3.560758e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.385096e+00	3.210309e-01	2.854210e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.643262e-01	1.872961e-01	2.130609e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.913357e-01	1.059257e-01	1.715021e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.659729e-02	4.669600e-03	9.647428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.577442e+00	7.928056e-01	7.735522e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.229108e+00	3.007404e-01	1.184450e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.755929e+00	4.318219e-01	3.228989e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.660280e+00	2.903707e-01	4.537116e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.348338e-01	1.774343e-01	2.813728e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.893855e-01	9.152444e-02	1.586283e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.875785e-01	3.357504e-02	8.084209e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.377567e-02	1.271323e-02	3.335958e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.383605e-03	8.370809e-04	1.306658e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.628693e+01	2.878752e+00	3.422872e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.763593e+00	3.841890e-01	5.245028e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.250155e+00	2.212905e-01	1.062542e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.395308e+00	3.748808e-01	2.913334e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.460413e+00	2.475990e-01	2.494595e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.651187e-01	1.329589e-01	1.686668e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.084123e-01	6.615125e-02	9.825795e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.850083e-01	2.705618e-02	6.340543e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.129064e-02	2.973528e-03	7.647946e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.771518e+02	1.732963e+01	1.975657e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.745802e+01	3.728596e-01	2.235628e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.723912e+00	2.618293e-01	2.858852e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.140217e+00	2.149579e-01	9.928919e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.875284e+00	2.715416e-01	2.489138e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.076022e+00	1.932692e-01	2.394557e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.423604e-01	1.126962e-01	1.658728e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.665422e-02	5.090934e-03	1.205987e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.935720e+00	7.489231e-01	9.105845e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.564012e+00	9.819717e-01	1.020111e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.625942e+00	5.906352e-01	3.176507e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.608813e+00	3.585429e-01	4.165266e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.146294e+00	3.682092e-01	1.882216e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.673734e+00	3.545424e-01	3.740319e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.174485e+00	4.045329e-01	3.930863e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.682943e+00	2.891610e-01	3.559215e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.190512e+00	2.226884e-01	3.289467e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.160847e-01	1.558889e-01	2.307267e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.027631e-01	8.520329e-02	1.761754e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.672984e-01	4.662318e-02	9.751017e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.168787e-01	2.913316e-02	5.075488e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.049657e-03	1.761237e-03	3.316783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.867326e+01	3.421403e+00	3.911682e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.062474e+01	1.194760e+00	1.101604e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.860145e+00	6.907358e-01	6.179775e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.753979e+00	1.379009e-01	3.351144e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.734299e+00	2.044424e-01	1.327414e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.936394e+00	2.721410e-01	1.721356e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.464161e+00	2.756510e-01	3.257583e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.918869e+00	2.696317e-01	2.415879e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.360437e+00	2.344581e-01	2.164702e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.234454e-01	1.263022e-01	1.573473e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.702516e-01	7.358420e-02	1.265046e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.365788e-01	4.006822e-02	7.470725e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.735213e-02	4.364745e-03	7.295659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.758429e+02	1.612636e+01	1.746794e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.468652e+01	8.056721e-01	9.866179e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.580611e+01	8.524157e-01	6.525689e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.062126e+01	4.996678e-01	4.948786e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.154960e+00	1.975221e-01	4.404865e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.534851e+00	2.855046e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.202842e+00	3.479668e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.297548e+00	2.312245e-01	8.222385e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.789318e+00	2.504151e-01	3.073608e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.234981e+00	2.363440e-01	2.626284e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.593574e-01	1.233731e-01	2.160282e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.637130e-02	6.928776e-03	1.308971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.154851e+00	4.057481e-01	2.478414e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.832461e+00	3.594478e-01	2.744373e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.332409e+00	4.240246e-01	4.741100e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.324945e+00	2.435142e-01	4.347801e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.182595e-01	1.150665e-01	2.751189e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.427338e-01	4.024120e-02	1.630831e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.248218e-01	1.426578e-02	6.620109e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.185246e-03	3.192476e-03	4.844032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.056929e+00	5.542723e-01	3.669896e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.038144e+00	2.790671e-01	1.857636e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.320656e+00	1.910247e-01	2.875916e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.762821e-01	9.715735e-02	1.817315e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.657079e-01	4.831100e-02	1.044229e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.566682e-01	1.127951e-02	6.322922e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.127272e-02	9.591461e-03	3.478314e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.319718e-03	1.454077e-03	1.989321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.441137e+01	1.104784e+00	7.165697e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.657787e+00	3.853268e-01	3.892902e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.414522e+00	2.293916e-01	3.238653e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.933357e-01	9.127086e-02	1.922530e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.964162e-02	4.679671e-03	1.304601e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.088305e-01	1.471192e-01	1.771508e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.253759e+00	8.143864e-01	9.165937e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.277613e+00	1.082734e+00	5.387004e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.260231e+00	4.308614e-01	2.046124e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.796219e+00	4.168476e-01	1.631614e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.915964e+00	4.501932e-01	5.071007e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.079049e+00	3.812491e-01	4.843950e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.480292e+00	2.721793e-01	4.384813e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.042349e+00	2.034745e-01	3.317914e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.987066e-01	1.057595e-01	2.639469e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.078806e-01	4.514137e-02	1.955567e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.402970e-01	3.756140e-02	1.039105e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.523590e-02	1.654270e-02	5.796882e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.138028e-03	1.678689e-03	3.490893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.788366e+00	7.818640e-01	1.018151e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.756053e+00	1.790994e+00	1.958709e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.475533e+00	1.264833e+00	5.971258e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.837258e+00	2.284388e-01	3.317373e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.043469e+00	4.899228e-01	2.755084e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.773802e+00	5.575697e-01	3.228717e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.670115e+00	2.971702e-01	3.659984e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.890844e+00	2.985575e-01	3.105136e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.323953e+00	1.806561e-01	2.718749e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.224293e-01	1.563366e-01	2.075102e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.867201e-01	6.242622e-02	1.736433e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.013703e-01	8.803913e-02	1.093931e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.231784e-01	1.870816e-02	8.989039e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.694038e-02	1.232208e-02	4.903289e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.413703e-03	1.287351e-03	3.318839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.368438e+01	3.488899e+00	7.112393e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.389472e+01	4.215605e+00	4.377561e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.899280e+01	1.657848e+00	7.458150e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.248430e+01	8.761055e-01	5.409138e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.052718e+00	1.020595e+00	4.949727e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.628360e+00	5.551127e-01	5.590375e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.772060e+00	4.002880e-01	4.627747e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.773858e+00	3.015847e-01	3.673710e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.156534e+00	2.328146e-01	2.920813e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.501118e-01	9.118555e-02	2.042483e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.356002e-01	6.358817e-02	1.625693e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.041245e-02	2.108331e-03	7.518374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.063070e+00	6.996702e-01	6.378745e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.624159e+00	5.802622e-01	4.124364e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.926443e+00	5.258062e-01	3.158881e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.791088e+00	4.065843e-01	5.035543e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.465224e-01	1.545788e-01	3.920746e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.477475e-01	6.773057e-02	2.043593e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.738801e-01	1.283978e-02	9.416089e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.585832e-02	2.081766e-02	3.303632e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.736857e-04	1.375260e-03	1.998330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.402276e+01	3.028401e+00	2.759692e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.611411e+00	6.542638e-01	4.015566e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.496691e+00	4.127001e-01	1.645970e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.468546e+00	3.974166e-01	4.227049e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.365124e+00	2.277948e-01	3.014182e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.737243e-01	9.283154e-02	1.946306e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.457178e-01	4.377300e-02	1.023251e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.367566e-01	1.135671e-02	5.450762e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.056769e-03	2.309482e-03	6.288809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.777335e+02	2.191522e+01	2.088609e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.999402e+01	1.371839e+00	1.130229e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.975131e+00	5.960084e-01	2.486227e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.090135e+00	2.741390e-01	2.556828e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.885701e+00	2.590971e-01	2.982305e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.783880e-01	1.465839e-01	2.826801e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.000623e-01	6.528318e-02	1.822117e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.105949e-02	3.277665e-03	8.669120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.431152e+00	5.677322e-01	7.331944e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.359719e+00	1.156984e+00	9.183270e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.773935e+00	8.137836e-01	7.175785e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.826891e+00	4.605340e-01	5.668738e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.408543e+00	3.203985e-01	1.682279e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.944275e+00	4.986647e-01	4.487028e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.325553e+00	4.366285e-01	4.221710e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.738696e+00	3.305215e-01	4.303977e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.200206e+00	2.091409e-01	3.702180e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.865457e-01	1.111690e-01	3.286159e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.766976e-01	6.801759e-02	2.104214e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.600135e-01	3.961527e-02	1.100824e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.974597e-02	1.625158e-02	6.250056e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.299516e-03	1.878357e-03	3.716143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.310049e+01	3.027382e+00	2.853206e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.292653e+01	2.172276e+00	2.082758e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.921828e+00	1.052338e+00	4.820025e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.236359e+00	5.218393e-01	2.336834e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.189887e+00	2.576616e-01	2.278316e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.143420e+00	2.936737e-01	3.424141e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.519998e+00	2.966652e-01	3.284552e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.959747e+00	3.053346e-01	3.026263e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.296810e+00	1.660959e-01	2.658486e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.448257e-01	8.915880e-02	1.772724e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.185705e-01	7.078525e-02	1.154214e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.866556e-01	1.426262e-02	8.228182e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.283832e-02	1.731870e-03	6.301856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.730611e+02	2.226661e+01	1.514890e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.090296e+01	1.278053e+00	3.829836e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.798913e+01	1.115548e+00	1.574761e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.177741e+01	7.935395e-01	7.276614e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.192224e+00	4.388868e-01	4.670829e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.792883e+00	4.478559e-01	2.502702e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.292988e+00	2.806312e-01	3.277367e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.399236e+00	2.000413e-01	2.421465e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.638982e+00	2.267132e-01	3.232016e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.078721e+00	1.907748e-01	2.711736e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.027789e-01	7.485428e-02	1.877119e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.725038e-02	2.713129e-03	1.089889e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.312989e+00	3.263676e-01	3.214089e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.561071e+00	2.444090e-01	6.496344e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.086276e+00	2.777524e-01	3.751863e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.366628e+00	2.644679e-01	2.843493e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.990774e-01	1.049835e-01	1.980674e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.779728e-01	4.960851e-02	1.307173e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.360276e-01	2.575821e-02	6.098881e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.765162e-03	1.760585e-03	5.166961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.673148e+00	4.261691e-01	4.521239e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.914386e+00	3.268240e-01	1.177890e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.599580e+00	2.189054e-01	1.938050e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.543680e-01	8.074160e-02	1.545207e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.702559e-01	6.294720e-02	8.689748e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.271894e-01	3.003383e-02	6.464597e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.445269e-02	1.271245e-02	3.953426e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.802014e-03	1.143780e-03	2.731027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.292502e+01	9.316668e-01	1.078890e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.281943e+00	6.758661e-01	2.292547e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.869048e+00	2.638770e-01	2.690036e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.846179e-01	1.159634e-01	1.810458e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.418135e-02	5.910979e-03	1.438260e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.838235e-01	1.541201e-01	2.269314e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.705586e+00	7.669240e-01	9.030197e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.099883e+00	5.620710e-01	4.271475e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.154338e+00	2.231400e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.340564e+00	2.753855e-01	2.137774e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.669371e+00	4.181927e-01	3.008693e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.001976e+00	2.964008e-01	3.257959e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.508846e+00	2.236554e-01	2.837541e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.130171e+00	1.765430e-01	2.601423e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.942492e-01	1.475261e-01	1.801754e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.887701e-01	7.792180e-02	1.399619e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.504406e-01	3.279193e-02	1.000249e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.118147e-01	2.820041e-02	4.614720e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.258767e-03	1.190268e-03	3.653550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.866254e+00	6.186107e-01	1.901943e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.451968e+00	1.194753e+00	1.364571e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.338984e+00	6.341819e-01	5.491790e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.447191e+00	4.352391e-01	1.294157e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.112045e+00	5.876596e-01	4.774806e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.727922e+00	3.822597e-01	1.772779e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.738827e+00	3.129054e-01	2.408727e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.070253e+00	2.652344e-01	2.091339e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.581128e+00	2.017570e-01	1.814010e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.132098e+00	1.413934e-01	1.709278e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.767630e-01	1.118293e-01	1.214420e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.016944e-01	7.670145e-02	9.313061e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.905072e-01	3.565298e-02	8.171374e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.428611e-01	1.694240e-02	4.631303e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.804480e-03	1.923648e-03	4.029109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.588217e+00	1.586232e+00	7.819953e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.618815e+01	2.788909e+00	6.974160e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.770975e+01	1.729844e+00	1.170245e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.330414e+01	1.556207e+00	2.305703e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.072117e+00	1.246741e+00	2.594365e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.652745e+00	1.168011e+00	3.232114e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.316169e+00	4.662168e-01	3.550164e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.275347e+00	3.492041e-01	3.098991e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.532413e+00	2.437573e-01	2.451127e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.698893e-01	1.473228e-01	2.258827e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.542657e-01	7.678137e-02	1.520472e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.736040e-02	3.774323e-03	8.413319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.487059e+00	6.910523e-01	5.711840e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.183124e+00	2.474564e-01	8.799505e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.792226e+00	3.262235e-01	2.672550e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.731520e+00	2.359907e-01	3.714025e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.566943e-01	1.317491e-01	2.601860e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.135094e-01	8.383660e-02	1.439326e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.945937e-01	2.705670e-02	8.704527e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.258876e-02	1.196043e-02	3.117378e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.459635e-03	9.340075e-04	1.399605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.482640e+01	2.309525e+00	2.236322e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.616407e+00	3.531827e-01	9.385510e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.493722e+00	1.766155e-01	9.388052e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.403175e+00	2.796408e-01	2.810567e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.599683e+00	1.817511e-01	2.254465e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.414288e-01	8.134549e-02	1.527693e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.340455e-01	5.097405e-02	8.843007e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.154151e-01	2.583276e-02	6.877091e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.246986e-02	2.053167e-03	7.380059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.632362e+02	1.362226e+01	1.421111e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.714446e+01	8.541814e-01	3.664178e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.419719e+00	2.498039e-01	7.460246e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.449869e+00	1.336706e-01	5.497089e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.962152e+00	1.838374e-01	2.331654e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.168516e+00	1.303226e-01	2.344516e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.111997e-01	7.326509e-02	1.709005e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.890475e-02	4.588303e-03	1.050077e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.955593e+00	6.844578e-01	6.434732e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.419950e+00	8.878711e-01	6.399230e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.467264e+00	4.287202e-01	2.954557e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.385037e+00	2.084943e-01	9.964681e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.148482e+00	2.130941e-01	1.636162e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.697119e+00	3.031401e-01	2.419347e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.241865e+00	2.704891e-01	3.127986e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.733782e+00	2.321062e-01	3.252283e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.251933e+00	1.708053e-01	2.750483e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.661607e-01	1.330728e-01	2.191981e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.467517e-01	8.129955e-02	1.850766e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.733679e-01	3.466285e-02	1.035825e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.161389e-01	2.718502e-02	4.659856e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.572315e-03	1.198454e-03	3.454625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.781439e+01	2.878661e+00	2.631051e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.618696e+00	1.007079e+00	9.564916e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.171764e+00	4.057537e-01	2.173646e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.754294e+00	2.710855e-01	1.781820e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.915892e+00	2.191666e-01	3.897696e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.029496e+00	1.187673e-01	1.334943e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.568860e+00	2.144457e-01	2.512942e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.969663e+00	1.993953e-01	2.949939e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.468332e+00	1.617440e-01	1.812204e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.098309e-01	8.755637e-02	1.611751e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.324789e-01	7.270694e-02	9.752738e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.606274e-01	2.710783e-02	7.384660e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.660306e-02	2.119642e-03	6.646282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.628254e+02	1.271420e+01	1.284177e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.443043e+01	1.366908e+00	3.682361e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.619612e+01	1.524021e+00	4.110218e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.015244e+01	2.484729e-01	2.175981e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.828407e+00	2.803255e-01	4.684280e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.994931e+00	9.061604e-02	1.287076e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.579873e+00	2.083892e-01	2.072615e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.434440e+00	1.165000e-01	1.173163e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.908068e+00	2.099380e-01	2.426756e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.309014e+00	1.372016e-01	2.806711e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.346308e-01	1.160338e-01	1.901556e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.870072e-02	5.973806e-03	1.139320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.089701e+00	3.393706e-01	1.292311e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.824763e+00	2.565889e-01	1.362512e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.412479e+00	2.408477e-01	3.660747e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.295098e+00	1.281691e-01	3.919986e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.312117e-01	1.119673e-01	2.263633e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.181016e-01	4.858056e-02	1.190035e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.552647e-01	5.084647e-03	6.782872e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.122037e-03	4.136513e-03	4.859248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.819518e+00	4.473735e-01	2.435143e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.043262e+00	2.069595e-01	1.486541e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.480481e+00	1.300867e-01	2.425650e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.498975e-01	6.457743e-02	1.700464e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.840028e-01	5.078271e-02	8.903166e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.370487e-01	1.025171e-02	5.894730e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.346698e-02	8.135816e-03	2.875822e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.004973e-04	1.917875e-03	2.767507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.361401e+01	8.914033e-01	5.599373e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.147197e+00	3.339527e-01	2.761728e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.618290e+00	2.151399e-01	2.711276e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.408153e-01	6.556566e-02	1.698871e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.958397e-02	4.522366e-03	1.234813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.648019e-01	1.823889e-01	1.317176e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.349670e+00	7.485852e-01	6.030348e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.981619e+00	8.373341e-01	4.292688e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.173136e+00	2.043642e-01	9.212281e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.692070e+00	2.698256e-01	2.189609e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.933621e+00	3.186302e-01	4.047711e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.067871e+00	2.066435e-01	4.192691e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.492331e+00	1.691508e-01	3.628295e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.067659e+00	1.241911e-01	2.930371e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.474724e-01	1.047008e-01	1.928313e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.076002e-01	6.773132e-02	1.323191e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.696110e-01	8.405766e-03	1.087441e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.089244e-01	1.053581e-02	5.457140e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.816065e-03	2.491366e-03	3.378532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.385305e+00	8.898345e-01	8.303740e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.422761e+00	1.707316e+00	9.506245e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.380018e+00	5.518572e-01	4.982186e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.090267e+00	1.388139e-01	5.099193e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.966727e+00	4.016270e-01	2.050772e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.658292e+00	3.315593e-01	2.921334e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.832938e+00	2.930571e-01	2.527619e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.041281e+00	1.631162e-01	3.021619e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.452758e+00	1.156126e-01	2.542628e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.023255e+00	8.242629e-02	1.803300e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.904385e-01	7.746352e-02	1.267471e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.304745e-01	5.114693e-02	8.804579e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.687040e-01	3.283862e-02	5.871390e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.357515e-01	1.295039e-02	4.689559e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.575454e-03	1.267912e-03	4.420701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.536424e+01	3.571895e+00	5.756380e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.368222e+01	3.648807e+00	2.779927e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.829035e+01	1.453590e+00	5.723964e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.148290e+01	8.509487e-01	4.763387e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.197181e+00	6.768415e-01	4.318411e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.606450e+00	4.407341e-01	5.467541e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.086014e+00	3.459076e-01	4.200854e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.042402e+00	2.742280e-01	3.603923e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.242938e+00	1.584056e-01	2.562588e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.628956e-01	1.051265e-01	1.740948e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.152699e-01	4.891822e-02	1.463701e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.241610e-02	4.289793e-03	6.087331e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.102099e+00	6.246861e-01	3.803215e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.465885e+00	4.506366e-01	1.764538e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.911361e+00	3.186575e-01	2.860876e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.816562e+00	2.179282e-01	4.493854e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.285938e-01	9.690250e-02	3.010008e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.311048e-01	5.471084e-02	1.485981e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.158950e-01	2.989197e-03	9.157542e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.328607e-02	2.122909e-02	2.780662e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.856550e-04	1.892959e-03	2.010138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.336140e+01	2.490507e+00	1.810146e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.686079e+00	5.058037e-01	2.296262e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.414503e+00	3.258661e-01	1.653308e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.753926e+00	2.572447e-01	2.611670e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.522697e+00	1.136393e-01	2.865460e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.659201e-01	5.784214e-02	1.840530e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.670386e-01	3.178091e-02	8.227775e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.344352e-01	1.056625e-02	5.409420e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.910011e-03	2.600450e-03	6.105163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.660959e+02	1.763331e+01	1.465051e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.835954e+01	9.831985e-01	4.140452e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.988929e+00	5.708785e-01	1.456727e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.367789e+00	1.816857e-01	2.634134e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.196017e+00	1.453339e-01	2.899326e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.973374e-01	1.056474e-01	2.128168e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.961690e-01	7.356575e-02	1.566605e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.227409e-02	4.339627e-03	7.764006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.554327e+00	5.752144e-01	4.356155e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.195611e+00	9.069446e-01	6.418487e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.556107e+00	6.354031e-01	3.622863e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.595679e+00	3.518781e-01	9.937326e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.352468e+00	2.434426e-01	9.221911e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.883765e+00	3.183844e-01	2.997620e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.388747e+00	2.181990e-01	4.018946e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.790411e+00	1.937395e-01	3.513423e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.233216e+00	1.173645e-01	3.295824e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.400008e-01	1.054508e-01	2.230887e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.472915e-01	6.482858e-02	1.510666e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.883154e-01	1.705344e-02	8.978327e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.078310e-01	9.954958e-03	5.201375e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.829069e-03	2.053522e-03	3.764911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.413224e+01	2.671145e+00	2.093435e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.161405e+01	1.497868e+00	1.175553e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.570210e+00	7.034156e-01	4.569643e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.211990e+00	2.958391e-01	2.670270e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.865036e+00	2.272070e-01	1.914233e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.243947e+00	2.249602e-01	1.361823e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.766440e+00	2.659575e-01	2.409083e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.123163e+00	1.772689e-01	2.599209e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.386861e+00	1.163677e-01	2.271578e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.306127e-01	7.176271e-02	1.523354e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.810486e-01	4.791182e-02	9.040647e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.464011e-01	1.235344e-02	5.829489e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.498966e-02	1.628454e-03	7.752226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.612739e+02	1.562734e+01	1.298502e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.813083e+01	8.094895e-01	1.217094e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.810995e+01	2.097329e+00	3.903197e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.124548e+01	4.615008e-01	4.588913e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.483193e+00	4.843395e-01	3.297732e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.092848e+00	4.157215e-01	2.262613e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.243747e+00	2.426282e-01	1.687354e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.719679e+00	1.471965e-01	2.293313e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.994373e+00	1.971807e-01	3.607526e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.167947e+00	1.771282e-01	2.355716e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.238048e-01	4.155668e-02	1.642503e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.912370e-02	3.739360e-03	9.143160e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.597790e+00	3.425763e-01	3.250650e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.344347e+00	1.682517e-01	2.719271e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.969513e+00	3.631822e-01	3.445811e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.180796e+00	1.954317e-01	2.724999e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.947022e-01	1.078203e-01	1.821143e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.312960e-01	6.266292e-02	1.194255e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.168276e-01	2.550369e-02	5.530474e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.162039e-03	1.723250e-03	4.102266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.992194e+00	4.369609e-01	4.647314e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.783926e+00	3.005829e-01	1.330614e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.395592e+00	2.561351e-01	1.963126e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.958449e-01	1.014923e-01	1.483812e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.884861e-01	4.867309e-02	8.552459e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.186033e-01	3.178932e-02	5.663497e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.217368e-02	1.672567e-02	3.445656e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.581873e-03	8.877316e-04	3.769446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.338535e+01	9.689255e-01	1.014096e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.046985e+00	5.585637e-01	2.485950e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.716715e+00	2.759061e-01	2.784464e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.668727e-01	1.294700e-01	1.795098e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.977656e-02	6.763251e-03	1.600643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.253718e-01	2.040844e-01	3.773442e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.492695e+00	9.293471e-01	9.951254e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.347660e+00	4.655432e-01	2.156851e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.831460e+00	2.297473e-01	6.994679e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.111335e+00	4.420175e-01	2.382831e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.433550e+00	3.604974e-01	3.177266e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.846039e+00	3.140216e-01	3.176934e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.356434e+00	2.164383e-01	2.747790e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.966575e-01	1.350965e-01	2.471872e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.884860e-01	1.127875e-01	1.911533e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.412696e-01	8.336887e-02	1.216506e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.457731e-01	4.773581e-02	8.967158e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.001769e-01	2.391427e-02	4.748438e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.326123e-03	1.658669e-03	2.839988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.757955e+00	7.821776e-01	2.403229e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.946601e+00	1.350220e+00	1.523045e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.849092e+00	1.099936e+00	3.213383e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.148639e+00	6.301142e-01	4.834946e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.520141e+00	4.437995e-01	1.697060e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.422366e+00	3.280528e-01	2.000913e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.632134e+00	4.618073e-01	2.324725e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.905046e+00	2.725906e-01	2.124393e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.406717e+00	1.404613e-01	1.974988e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.013229e+00	1.633550e-01	1.524752e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.089336e-01	1.215064e-01	1.243421e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.377755e-01	4.766640e-02	9.582714e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.745582e-01	6.289172e-02	6.692314e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.245399e-01	1.905204e-02	6.095838e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.805744e-03	2.389571e-03	3.823323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.364567e+00	2.056360e+00	1.074569e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.947538e+01	3.318659e+00	7.109784e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.883800e+01	2.322312e+00	1.151137e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.278227e+01	1.734252e+00	2.273133e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.278852e+00	1.575000e+00	3.431371e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.089785e+00	7.446453e-01	3.574028e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.289356e+00	6.481058e-01	3.690018e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.101256e+00	2.970376e-01	3.133664e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.341185e+00	2.202753e-01	2.448232e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.863467e-01	1.719234e-01	1.974794e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.592691e-01	7.939462e-02	1.808660e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.681687e-02	5.897535e-03	9.242230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.007885e+00	7.454055e-01	6.599402e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.053791e+00	2.277719e-01	4.455051e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.575365e+00	3.276911e-01	3.698708e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.616936e+00	2.657172e-01	3.408794e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.660224e-01	1.217067e-01	2.289860e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.400783e-01	6.047474e-02	1.405258e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.699703e-01	3.684780e-02	6.940970e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.927867e-02	1.049306e-02	3.078439e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.079454e-03	4.099282e-04	1.898819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.758893e+01	2.508361e+00	2.779909e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.255900e+00	3.367494e-01	1.420608e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.225847e+00	2.042150e-01	5.487810e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.321095e+00	2.968575e-01	3.087063e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.407748e+00	1.814245e-01	2.278161e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.751104e-01	9.902938e-02	1.571752e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.717612e-01	4.573874e-02	8.626982e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.887580e-01	2.692373e-02	5.396026e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.148059e-02	3.048015e-03	7.100966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.816352e+02	1.469544e+01	1.639731e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.615199e+01	8.496197e-01	7.766160e-03
1.750000e-02	7.500000e-03	7.500000e-03	6.809364e+00	3.335255e-01	8.570058e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.046205e+00	1.162744e-01	9.232885e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.907371e+00	2.033280e-01	2.276894e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.059516e+00	1.775794e-01	2.401437e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.290697e-01	7.683635e-02	1.586244e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.706367e-02	4.648177e-03	1.125161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.588961e+00	9.106331e-01	8.442716e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.056750e+00	1.075153e+00	7.231043e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.399134e+00	3.065525e-01	2.829301e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.200664e+00	2.212123e-01	1.255454e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.886849e+00	2.944856e-01	2.735182e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.526911e+00	4.077018e-01	2.896657e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.073217e+00	2.717421e-01	3.659012e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.556615e+00	1.961887e-01	3.362304e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.129872e+00	1.746963e-01	2.758198e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.604038e-01	1.006291e-01	2.433399e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.880475e-01	8.282746e-02	1.355788e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.606069e-01	6.003050e-02	9.091271e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.934736e-02	2.110518e-02	4.807729e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.655588e-03	1.895760e-03	2.990198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.248162e+01	3.710144e+00	3.299926e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.209335e+00	7.408342e-01	1.084846e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.811285e+00	3.008553e-01	6.734024e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.357297e+00	1.329073e-01	1.038500e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.370261e+00	1.326912e-01	2.452708e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.968987e+00	2.788044e-01	9.491299e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.453614e+00	3.387311e-01	1.903153e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.846350e+00	1.787540e-01	3.187226e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.281088e+00	1.247551e-01	2.462496e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.157662e-01	1.079786e-01	1.420603e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.711707e-01	6.792481e-02	9.721049e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.470419e-01	4.073213e-02	6.231635e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.621639e-02	3.366299e-03	6.807449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.816409e+02	1.477831e+01	1.502992e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.353825e+01	1.463629e+00	4.024879e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.454890e+01	8.813448e-01	2.472904e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.017349e+01	2.691782e-01	9.775079e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.186460e+00	4.616796e-01	3.883651e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.294472e+00	4.347174e-01	2.796066e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.081311e+00	1.128610e-01	1.419930e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.256019e+00	1.450152e-01	1.211060e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.782891e+00	1.755751e-01	3.434966e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.198274e+00	1.880564e-01	2.259143e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.048793e-01	1.236777e-01	1.740486e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.562659e-02	6.382809e-03	1.185411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.519177e+00	3.656850e-01	2.233927e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.591355e+00	3.461743e-01	5.459972e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.927346e+00	2.427727e-01	4.748080e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.196423e+00	1.647829e-01	3.281372e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.649147e-01	6.981037e-02	2.231933e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.230661e-01	2.357751e-02	1.437184e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.089970e-01	1.740483e-02	5.451960e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.301282e-03	3.357698e-03	3.680498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.280016e+00	4.712176e-01	2.876134e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.673499e+00	2.354484e-01	1.844594e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.305995e+00	1.442059e-01	2.185532e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.875508e-01	6.578383e-02	1.591982e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.473184e-01	2.538383e-02	1.181440e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.606238e-01	1.069457e-02	5.104314e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.899014e-02	1.400898e-02	2.491673e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.432538e-04	1.577063e-03	2.132388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.463121e+01	9.929728e-01	6.820134e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.441597e+00	5.495647e-01	3.539139e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.378840e+00	1.755182e-01	2.891622e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.687534e-01	5.677744e-02	2.175203e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.108645e-02	4.601893e-03	1.170618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.715230e-01	1.938173e-01	2.152877e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.278763e+00	1.096633e+00	7.743073e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.695271e+00	8.571787e-01	3.552587e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.028271e+00	1.755189e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.142862e+00	3.598614e-01	4.493921e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.423702e+00	3.395805e-01	5.162419e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.859913e+00	2.511702e-01	4.110474e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.336239e+00	1.758761e-01	3.594952e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.798720e-01	1.371510e-01	2.840612e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.497459e-01	8.231256e-02	2.018228e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.813892e-01	3.744235e-02	1.498668e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.181065e-01	3.115854e-02	8.209138e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.844531e-02	2.390630e-02	4.450469e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.391321e-03	1.530822e-03	4.131049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.279054e+00	9.737228e-01	1.208597e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.027246e+01	1.640155e+00	1.132145e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.164923e+00	1.075797e+00	1.764944e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.084738e+00	3.879499e-01	2.972265e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.464801e+00	2.896900e-01	3.086005e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.226122e+00	3.322392e-01	3.879883e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.486105e+00	2.671985e-01	3.146885e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.767794e+00	1.617653e-01	3.217974e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.262624e+00	1.476159e-01	2.512081e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.997200e-01	1.255696e-01	1.698819e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.023631e-01	7.761191e-02	1.298871e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.845478e-01	3.126106e-02	1.165885e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.049852e-01	1.105918e-02	8.000695e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.065814e-01	2.408280e-02	3.580640e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.108174e-03	1.342452e-03	3.633421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.873253e+01	4.370500e+00	7.347231e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.721239e+01	4.309806e+00	3.217817e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.815218e+01	1.242168e+00	2.583337e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.154297e+01	1.849913e+00	5.644042e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.825562e+00	5.957021e-01	7.715060e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.169225e+00	3.769855e-01	5.443932e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.738561e+00	4.224252e-01	4.124029e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.819591e+00	3.388894e-01	3.253073e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.074391e+00	1.475387e-01	2.596179e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.453215e-01	6.831256e-02	2.419203e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.326911e-01	4.326127e-02	1.669321e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.048117e-02	2.582638e-03	6.332024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.767118e+00	7.564916e-01	5.385718e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.446029e+00	4.141906e-01	1.682199e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.435722e+00	4.589522e-01	3.933319e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.675615e+00	2.308517e-01	4.707266e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.110354e-01	1.234439e-01	2.727917e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.085668e-01	3.560215e-02	1.821452e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.565001e-01	6.765334e-03	7.822897e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.949762e-02	1.908832e-02	2.823801e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.079506e-04	1.386319e-03	1.820768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.737836e+01	3.019509e+00	2.416851e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.164327e+00	3.714666e-01	2.793896e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.177989e+00	3.902840e-01	1.526024e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.316296e+00	3.390867e-01	3.154124e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.376224e+00	1.393394e-01	2.586228e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.606955e-01	7.493506e-02	1.565157e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.176313e-01	2.387239e-02	1.147937e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.545027e-01	1.803640e-02	4.976373e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.336997e-03	3.418918e-03	5.238576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.892664e+02	1.957724e+01	1.707774e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.790083e+01	1.280006e+00	3.168392e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.306917e+00	3.771503e-01	2.689404e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.234986e+00	2.686173e-01	1.425814e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.801828e+00	1.937901e-01	2.604948e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.362093e-01	9.510997e-02	2.725985e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.799171e-01	3.601767e-02	1.397708e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.148071e-02	3.238158e-03	7.948375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.991367e+00	8.884380e-01	6.523806e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.964823e+00	1.056940e+00	7.571353e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.194651e+00	7.838325e-01	3.181658e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.621714e+00	4.092087e-01	6.792041e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.991351e+00	2.918976e-01	3.110447e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.567300e+00	3.952441e-01	4.867202e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.068247e+00	2.706388e-01	3.970995e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.605707e+00	2.292040e-01	4.068284e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.121308e+00	1.535304e-01	2.977298e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.574205e-01	7.831100e-02	2.519572e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.588865e-01	7.801369e-02	1.714007e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.246544e-01	1.597104e-02	1.019281e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.931658e-02	2.138715e-02	4.784169e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.533089e-03	1.560147e-03	4.030901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.795797e+01	4.263249e+00	2.732500e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.342244e+01	2.102180e+00	1.062519e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.492898e+00	3.754672e-01	3.263788e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.892596e+00	2.673297e-01	1.903361e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.726133e+00	2.283458e-01	8.445623e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.003345e+00	3.087447e-01	1.911347e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.324554e+00	2.203145e-01	5.190228e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.886167e+00	1.770253e-01	2.763097e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.237664e+00	1.530348e-01	2.086576e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.667201e-01	1.119371e-01	1.524678e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.912135e-01	3.579901e-02	1.332990e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.726301e-01	1.054872e-02	6.676494e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.234957e-02	2.854688e-03	5.635924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.834118e+02	2.145656e+01	1.367500e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.814521e+01	1.991539e+00	1.177278e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.695656e+01	1.017651e+00	1.283522e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.100441e+01	6.469911e-01	8.906364e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.872057e+00	5.122251e-01	1.151175e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.378981e+00	2.864061e-01	3.401249e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.069947e+00	1.545486e-01	6.355341e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.476328e+00	2.727879e-01	1.594988e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.647480e+00	2.452312e-01	2.689799e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.009728e+00	1.410211e-01	2.817751e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.758846e-01	4.808903e-02	1.992081e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.845673e-02	1.849387e-03	8.926870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.589383e+00	3.784618e-01	3.410724e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.280678e+00	1.121923e-01	4.123226e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.003037e+00	3.345822e-01	3.562457e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.186855e+00	1.796881e-01	2.972463e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.357576e-01	1.363293e-01	1.921681e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.518693e-01	7.227357e-02	1.091817e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.161351e-01	2.744075e-02	5.854905e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.057140e-03	1.837787e-03	4.613974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.898507e+00	4.527151e-01	4.155464e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.780179e+00	2.573157e-01	1.769243e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.499347e+00	2.050123e-01	1.960027e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.858710e-01	1.125027e-01	1.395064e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.286996e-01	7.555363e-02	1.172457e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.344093e-01	5.408056e-02	5.705330e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.039045e-02	9.688883e-03	3.714363e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.461755e-03	8.062751e-04	3.134345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.332446e+01	9.651847e-01	9.095591e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.008799e+00	4.352105e-01	2.642988e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.773638e+00	2.640062e-01	2.772464e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.824553e-01	1.571163e-01	1.831813e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.015326e-02	5.447978e-03	1.465646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.704320e-01	1.969697e-01	3.648559e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.108556e+00	8.931028e-01	1.080142e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.323282e+00	5.427846e-01	3.232860e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.070372e+00	2.727545e-01	1.208593e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.270320e+00	4.184002e-01	2.564917e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.577558e+00	3.906902e-01	3.276321e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.849254e+00	2.888604e-01	3.730669e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.391554e+00	2.697132e-01	2.928721e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.811372e-01	1.468681e-01	2.565621e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.234186e-01	1.246455e-01	1.842692e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.479705e-01	9.746609e-02	1.242196e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.373286e-01	4.989477e-02	8.116384e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.574222e-02	2.730145e-02	4.417967e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.067059e-03	1.148834e-03	3.558464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.658522e+00	8.431395e-01	2.188656e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.266336e+00	1.261477e+00	1.323381e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.766926e+00	6.498579e-01	2.979811e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.192374e+00	2.922015e-01	3.968624e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.793901e+00	6.595068e-01	1.823375e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.425378e+00	4.274598e-01	2.534512e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.673534e+00	2.862998e-01	2.414345e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.005790e+00	3.278009e-01	2.145522e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.399361e+00	1.746731e-01	2.294701e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.054984e+00	1.768093e-01	1.625179e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.914083e-01	8.212579e-02	2.066213e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.876624e-01	8.723661e-02	9.538855e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.833405e-01	4.097740e-02	7.342194e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.281325e-01	1.670065e-02	5.190032e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.573250e-03	3.350945e-03	4.429823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.270825e+00	2.093795e+00	9.859492e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.002909e+01	3.341782e+00	5.758663e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.890403e+01	1.872475e+00	9.757082e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.278314e+01	1.379055e+00	4.198815e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.900219e+00	1.344203e+00	3.200679e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.108857e+00	8.827357e-01	3.768533e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.207178e+00	5.251471e-01	3.438529e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.100095e+00	3.079610e-01	3.005195e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.425517e+00	2.966534e-01	2.623804e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.203714e-01	1.682064e-01	2.087426e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.246472e-01	1.248073e-01	1.588108e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.666823e-02	3.046216e-03	1.214670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.615858e+00	7.464522e-01	6.691112e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.178531e+00	2.361276e-01	2.788762e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.794615e+00	3.174631e-01	3.982996e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.690347e+00	3.049631e-01	3.549654e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.009862e-01	1.446050e-01	2.376810e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.732009e-01	7.867453e-02	1.407312e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.772290e-01	3.567884e-02	7.916649e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.703626e-02	1.348390e-02	3.777971e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.114464e-03	6.672698e-04	1.422467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.532836e+01	2.463951e+00	2.453928e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.599243e+00	4.674180e-01	1.275589e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.393042e+00	1.562309e-01	2.773358e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.588665e+00	3.225099e-01	3.056152e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.525772e+00	1.864397e-01	2.161667e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.715357e-01	9.318783e-02	1.379138e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.227061e-01	8.271957e-02	1.064748e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.900660e-01	3.621528e-02	7.590480e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.210055e-02	3.280781e-03	7.051379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.645398e+02	1.394503e+01	1.423349e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.819459e+01	6.611682e-01	7.433806e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.299810e+00	2.814423e-01	6.680227e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.265814e+00	1.514713e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.031425e+00	2.121738e-01	2.489506e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.116143e+00	1.874097e-01	2.205030e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.393470e-01	9.344485e-02	1.626212e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.857065e-02	4.503085e-03	1.074890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.173489e+00	7.419493e-01	8.093545e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.314830e+00	1.144347e+00	8.066977e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.484468e+00	5.259460e-01	3.784520e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.611724e+00	3.088775e-01	1.103665e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.146896e+00	2.758499e-01	2.774717e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.653597e+00	2.745533e-01	4.572568e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.284563e+00	3.762327e-01	3.221037e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.650697e+00	2.669870e-01	3.284856e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.140309e+00	1.849945e-01	3.084068e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.045959e-01	1.399415e-01	2.134397e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.133101e-01	8.643900e-02	1.414831e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.605076e-01	6.094137e-02	8.725917e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.988770e-02	2.556197e-02	4.557726e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.138439e-03	1.105799e-03	3.783310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.900950e+01	3.244357e+00	3.429546e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.164427e+00	1.146352e+00	5.563469e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.090015e+00	3.754297e-01	2.839976e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.951661e+00	3.728016e-01	1.741096e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.901699e+00	1.481192e-01	3.777844e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.909038e+00	1.655349e-01	1.982770e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.560400e+00	2.621836e-01	3.078236e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.053347e+00	2.963124e-01	2.151218e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.386835e+00	1.632920e-01	2.289509e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.328573e-01	1.101906e-01	2.100248e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.145374e-01	9.950099e-02	1.019005e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.480246e-01	3.204108e-02	8.821108e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.592571e-02	3.464764e-03	7.486323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.669069e+02	1.247991e+01	1.271850e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.498773e+01	1.824593e+00	7.025079e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.595943e+01	4.773260e-01	1.232466e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.130719e+01	5.152525e-01	8.900276e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.260524e+00	2.393333e-01	4.492032e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.125485e+00	2.226507e-01	8.513534e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.159827e+00	2.834996e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.329126e+00	1.229099e-01	2.431961e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.909108e+00	1.766441e-01	3.275719e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.314141e+00	2.695617e-01	2.390256e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.078623e-01	1.629657e-01	1.781403e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.511072e-02	4.246074e-03	1.548395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.385244e+00	4.083291e-01	2.350018e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.537491e+00	1.872609e-01	1.112641e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.209156e+00	3.099467e-01	4.272499e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.281942e+00	1.979494e-01	3.790397e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.972324e-01	8.957798e-02	2.323681e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.204560e-01	3.363916e-02	1.234188e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.147404e-01	8.958659e-03	6.143402e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.662971e-03	3.557607e-03	4.311309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.104868e+00	5.185209e-01	2.913468e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.773734e+00	2.458472e-01	2.641480e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.301620e+00	1.369635e-01	2.458089e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.729400e-01	8.762526e-02	1.424035e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.319226e-01	3.300149e-02	1.105380e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.607451e-01	1.363111e-02	6.210275e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.717253e-02	3.594727e-03	3.546992e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.088333e-03	1.926910e-03	1.946330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.412693e+01	9.844570e-01	5.608071e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.822633e+00	3.456764e-01	3.566580e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.543799e+00	1.875547e-01	2.826960e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.053502e-01	5.606623e-02	2.256353e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.864876e-02	3.904158e-03	1.229366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.462031e-01	1.598455e-01	1.669872e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.681691e+00	8.064656e-01	7.712438e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.199957e+00	8.800188e-01	5.109914e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.282646e+00	2.452670e-01	2.803804e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.716084e+00	4.900546e-01	2.970518e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.734039e+00	4.728250e-01	3.660252e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.954074e+00	2.267109e-01	4.260239e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.442942e+00	1.900287e-01	4.599605e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.029494e+00	1.722938e-01	2.787404e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.724923e-01	6.612132e-02	2.444654e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.923137e-01	3.255716e-02	1.554198e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.204528e-01	3.969186e-02	8.558624e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.673593e-02	2.890857e-02	4.288725e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.266809e-03	2.134417e-03	2.398836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.106363e+00	1.013551e+00	1.199209e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.326990e+00	1.810200e+00	1.377017e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.383829e+00	5.040837e-01	4.164635e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.183275e+00	3.525119e-01	3.429467e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.178968e+00	5.344634e-01	3.918565e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.848582e+00	3.045896e-01	4.446179e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.707396e+00	4.685376e-01	3.033684e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.849367e+00	1.969935e-01	2.576478e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.264202e+00	1.170881e-01	2.511003e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.513619e-01	7.467734e-02	2.406071e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.681968e-01	4.854973e-02	1.919801e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.396441e-01	7.645664e-02	9.828321e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.223115e-01	2.789486e-02	7.171203e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.097105e-01	1.774781e-02	3.684569e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.651885e-03	1.092457e-03	3.740981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.828168e+01	4.317666e+00	5.802781e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.524576e+01	3.885123e+00	3.891019e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.780337e+01	1.266841e+00	5.431510e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.102791e+01	1.062844e+00	3.027696e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.018507e+00	8.442367e-01	5.144049e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.623252e+00	4.698908e-01	4.709494e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.961879e+00	3.981650e-01	4.877415e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.904309e+00	2.618046e-01	3.371995e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.257891e+00	1.872992e-01	2.492025e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.512085e-01	5.714848e-02	2.736607e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.702442e-01	7.517928e-02	1.450861e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.050074e-02	2.942647e-03	6.962075e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.295717e+00	7.332141e-01	5.751880e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.415852e+00	4.499911e-01	1.750434e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.922398e+00	3.825647e-01	3.067573e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.803690e+00	2.805984e-01	4.427180e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.290338e-01	1.305244e-01	3.350194e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.035858e-01	3.917315e-02	1.858662e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.535470e-01	1.211714e-02	8.240266e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.244491e-02	1.946042e-02	3.457313e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.001303e-04	1.589538e-03	1.554655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.408400e+01	2.764731e+00	2.436952e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.291668e+00	4.584283e-01	4.118275e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.721753e+00	3.201676e-01	2.291381e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.786935e+00	3.457330e-01	2.720442e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.368905e+00	1.412924e-01	3.154078e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.401902e-01	8.357045e-02	1.416395e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.165556e-01	2.431526e-02	1.072843e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.408203e-01	1.580845e-02	5.153675e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.634800e-03	1.499911e-03	5.345041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.619254e+02	1.755604e+01	1.551966e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.978144e+01	1.211600e+00	1.558748e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.787086e+00	6.468251e-01	3.541207e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.474653e+00	2.852759e-01	2.133604e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.045667e+00	1.859762e-01	2.645936e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.768072e-01	1.690105e-01	2.510408e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.079585e-01	4.708417e-02	1.834712e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.086581e-02	2.460945e-03	7.789466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.621340e+00	6.449774e-01	5.646106e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.193727e+00	8.830203e-01	9.555783e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.684126e+00	9.832522e-01	3.731445e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.846085e+00	5.224398e-01	1.216522e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.458167e+00	3.066480e-01	3.242547e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.812908e+00	2.897828e-01	3.979316e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.407443e+00	4.452480e-01	3.764545e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.681131e+00	2.046284e-01	5.116431e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.209015e+00	1.549746e-01	3.821452e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.166167e-01	1.085293e-01	2.403523e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.601801e-01	4.208943e-02	1.847687e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.316098e-01	2.915931e-02	8.762463e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.273323e-02	2.672061e-02	4.868869e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.627988e-03	2.149026e-03	2.519314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.482928e+01	2.822029e+00	3.138867e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.137245e+01	1.527467e+00	1.331208e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.439239e+00	6.769691e-01	3.950599e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.415642e+00	5.657738e-01	3.180605e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.994727e+00	2.309515e-01	3.539959e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.455897e+00	3.203895e-01	2.621702e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.843624e+00	2.425131e-01	3.545245e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.053521e+00	2.716061e-01	2.575835e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.309006e+00	1.585214e-01	2.558229e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.020588e-01	5.902828e-02	2.293939e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.437690e-01	5.113857e-02	1.037281e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.842154e-01	1.740894e-02	7.081954e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.315424e-02	2.927123e-03	5.598989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.604423e+02	1.491233e+01	1.451506e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.903845e+01	3.422277e+00	9.544933e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.875242e+01	1.062364e+00	2.243755e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.347097e+01	8.328367e-01	1.500990e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.589820e+00	9.981339e-01	4.632374e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.237362e+00	3.346378e-01	3.778033e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.504865e+00	1.974097e-01	3.159318e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.520155e+00	2.182211e-01	1.710474e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.839043e+00	1.874893e-01	3.625237e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.135237e+00	1.313717e-01	2.419104e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.169975e-01	5.520009e-02	1.973243e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.662351e-02	3.169992e-03	9.872119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.964598e+00	3.261585e-01	2.751462e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.981292e+00	1.168085e-01	4.056416e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.726159e+00	2.678486e-01	3.254807e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.063672e+00	1.462834e-01	2.319023e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.299342e-01	7.994409e-02	1.808069e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.915495e-01	9.959174e-02	8.498897e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.017239e-01	3.314373e-02	4.803255e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.021983e-03	8.559828e-04	4.133562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.356880e+00	4.064484e-01	3.402310e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.414167e+00	2.479214e-01	1.601923e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.262710e+00	1.672886e-01	1.758000e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.494863e-01	1.314931e-01	1.165344e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.790279e-01	3.671879e-02	9.629304e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.873019e-01	2.777394e-02	5.354549e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.514614e-02	1.816494e-02	2.670098e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.256941e-03	8.043362e-04	3.239136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.401939e+01	9.292540e-01	7.524944e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.562720e+00	3.849937e-01	2.835480e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.642320e+00	2.766692e-01	2.573322e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.685038e-01	7.884869e-02	2.165692e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.668519e-02	6.794687e-03	1.502092e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.714470e-01	2.589500e-01	4.927240e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.169523e+00	9.163983e-01	9.359758e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.626295e+00	5.646493e-01	6.179153e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.693341e+00	2.740062e-01	1.500787e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.821804e+00	3.229286e-01	3.654988e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.140742e+00	3.128236e-01	3.074775e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.579675e+00	2.408579e-01	2.704174e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.230521e+00	3.312629e-01	2.317683e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.925759e-01	1.015081e-01	2.068167e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.190580e-01	7.201564e-02	2.209267e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.866167e-01	9.410774e-02	1.339322e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.975490e-01	2.958182e-02	8.119152e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.326001e-02	1.222469e-02	3.228829e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.205357e-03	4.085030e-04	3.487470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.333093e+00	9.959982e-01	2.525762e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.620257e+00	1.315101e+00	9.241261e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.834652e+00	7.931800e-01	1.335229e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.964282e+00	6.717156e-01	2.243737e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.306896e+00	4.042896e-01	2.896147e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.143820e+00	3.821985e-01	2.169164e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.309010e+00	2.306163e-01	2.145854e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.765047e+00	2.358189e-01	1.970236e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.246499e+00	1.550039e-01	2.195031e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.134167e-01	4.212703e-01	1.345790e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.475949e-01	1.027497e-01	1.916087e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.142231e-01	4.935539e-02	2.380006e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.348697e-01	2.578986e-02	5.879958e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.173170e-01	3.491145e-02	4.712480e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.052545e-03	8.164969e-04	4.936564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.193383e+01	2.686655e+00	1.120963e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.364830e+01	3.522601e+00	5.253863e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.915424e+01	2.514591e+00	7.045122e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.216878e+01	2.185973e+00	4.829574e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.343145e+00	8.732322e-01	4.323753e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.598898e+00	7.209118e-01	3.874716e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.040638e+00	6.220950e-01	3.541319e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.898562e+00	2.685317e-01	3.243620e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.229604e+00	2.387567e-01	2.271368e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.837858e-01	9.573744e-02	2.326423e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.544886e-01	9.154227e-02	1.456466e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.401983e-02	4.264385e-03	9.897863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.425638e+00	7.425276e-01	5.984973e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.043650e+00	6.073336e-02	1.242359e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.402976e+00	3.964899e-01	3.264177e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.434495e+00	2.213518e-01	2.921883e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.031934e-01	1.034504e-01	1.928832e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.773683e-01	5.206575e-02	1.443240e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.469651e-01	2.774608e-02	6.407250e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.758480e-02	1.371182e-02	2.545183e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.863550e-04	3.327029e-04	1.559140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.864574e+01	2.319593e+00	2.202043e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.310063e+00	2.062112e-01	1.482488e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.087795e+00	1.713485e-01	6.249696e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.266975e+00	2.780100e-01	2.922190e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.330974e+00	1.423300e-01	1.903738e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.249945e-01	1.111464e-01	1.327540e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.557898e-01	3.509668e-02	9.059624e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.734007e-01	2.509105e-02	4.735818e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.385770e-03	2.783870e-03	7.160971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.905622e+02	1.387310e+01	1.289712e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.642128e+01	5.890478e-01	3.957175e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.907385e+00	1.273981e-01	1.811241e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.107052e+00	9.873754e-02	7.339240e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.775233e+00	2.193080e-01	2.188341e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.023820e+00	1.196685e-01	2.040490e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.151735e-01	9.064401e-02	1.436264e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.415752e-02	3.269693e-03	1.086051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.014361e+00	8.700604e-01	8.512382e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.098023e+00	9.293369e-01	5.216691e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.693075e+00	3.743751e-01	6.355531e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.234434e+00	2.115634e-01	2.598704e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.906026e+00	2.829494e-01	2.491096e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.420608e+00	3.029294e-01	3.635878e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.817768e+00	2.083176e-01	3.675916e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.425743e+00	2.021532e-01	2.628580e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.015348e+00	2.321363e-01	2.369260e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.205653e-01	8.611248e-02	2.180218e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.356477e-01	7.676053e-02	1.488096e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.100554e-01	3.630313e-02	1.024984e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.377116e-02	1.332121e-02	4.622076e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.362562e-03	4.276571e-04	3.648715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.402303e+01	3.335970e+00	2.759073e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.387295e+00	7.462278e-01	6.735016e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.059186e+00	2.630484e-01	1.282684e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.359195e+00	2.773551e-01	1.490324e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.419586e+00	1.340329e-01	1.666477e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.844258e+00	2.466401e-01	1.280163e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.269137e+00	1.774209e-01	2.979234e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.818425e+00	2.198555e-01	2.170736e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.219868e+00	1.321186e-01	2.178851e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.479659e-01	2.056349e-01	1.425900e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.451363e-01	4.884060e-02	2.227622e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.137552e-01	3.545409e-02	6.017716e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.216897e-02	2.020315e-03	6.487990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.901203e+02	1.336653e+01	1.100082e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.210072e+01	1.172565e+00	1.011827e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.506784e+01	1.025101e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.753525e+00	1.431352e-01	3.606169e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.777092e+00	4.452579e-01	1.799085e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.355100e+00	1.309691e-01	1.957277e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.945170e+00	7.724838e-02	2.026302e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.245149e+00	3.080428e-01	5.207707e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.726334e+00	1.584926e-01	2.860277e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.122570e+00	1.410593e-01	2.407444e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.520075e-01	8.104885e-02	1.928122e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.102229e-02	5.822298e-03	1.257179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.871206e+00	3.594031e-01	1.661910e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.203370e+00	7.365660e-02	1.090484e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.782959e+00	2.431373e-01	3.720828e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.087965e+00	9.809065e-02	2.909075e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.530082e-01	3.838047e-02	1.707902e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.965844e-01	2.827640e-02	8.711964e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.216963e-02	1.491764e-02	4.674372e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.733256e-04	3.483035e-03	4.611122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.553362e+00	4.182060e-01	1.880457e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.396805e+00	1.900238e-01	1.983829e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.264003e+00	9.795934e-02	2.003183e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.841212e-01	5.425957e-02	1.248393e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.334870e-01	2.170245e-02	9.722678e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.539371e-01	1.561342e-03	4.593979e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.094896e-02	1.891199e-02	2.072944e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.611341e-04	2.123735e-03	2.276488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.484896e+01	8.922947e-01	4.020125e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.245079e+00	2.751452e-01	3.536076e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.397202e+00	1.435321e-01	2.436159e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.434608e-01	4.384760e-02	1.745503e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.764323e-02	5.600835e-03	1.040677e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.902736e-01	2.214791e-01	2.854460e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.758974e+00	9.622401e-01	7.342534e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.855697e+00	6.579252e-01	8.387761e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.105537e+00	4.149416e-01	2.227373e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.042040e+00	3.120576e-01	3.194776e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.232845e+00	2.174133e-01	4.159773e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.644447e+00	1.629985e-01	3.482329e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.255697e+00	1.900409e-01	2.863141e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.735901e-01	5.636624e-02	3.073240e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.727292e-01	5.763984e-02	1.568776e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.556484e-01	2.316744e-02	1.125128e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.839077e-01	1.852044e-02	5.861583e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.076979e-02	1.171098e-02	4.311622e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.450785e-03	3.256430e-03	2.635789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.177371e+00	1.274714e+00	1.384633e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.072562e+01	1.500676e+00	8.112181e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.634444e+00	5.512028e-01	4.092284e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.580039e+00	5.082378e-01	3.740168e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.171398e+00	3.929554e-01	4.499789e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.097129e+00	2.205131e-01	2.989353e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.273330e+00	1.592555e-01	3.303491e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.740618e+00	2.394115e-01	2.242874e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.111906e+00	9.809450e-02	2.511975e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.865273e-01	4.788757e-02	1.549973e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.428193e-01	5.236836e-02	1.139951e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.691374e-01	3.826796e-02	1.033911e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.016171e-01	7.837491e-03	7.567377e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.823641e-02	2.448222e-02	2.851897e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.044593e-03	1.770200e-03	2.572490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.585160e+01	5.600123e+00	7.446732e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.007301e+01	3.922581e+00	2.753201e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.795640e+01	1.250363e+00	9.429862e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.011187e+01	1.006774e+00	4.378452e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.665093e+00	6.623088e-01	6.592780e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.701560e+00	4.373433e-01	5.754176e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.496604e+00	2.911603e-01	4.151063e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.748610e+00	2.084406e-01	2.651011e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.980100e-01	7.680308e-02	2.863957e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.349789e-01	9.096855e-02	1.710530e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.301826e-01	5.227666e-02	1.247461e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.031243e-02	4.638190e-03	5.763486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.080367e+00	7.517505e-01	5.043802e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.417787e+00	2.134316e-01	1.149389e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.544222e+00	3.548286e-01	3.970852e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.463060e+00	1.818172e-01	3.654874e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.439647e-01	8.233806e-02	2.573033e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.663453e-01	3.324949e-02	1.193778e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.152049e-01	1.166989e-02	7.095112e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.558617e-02	2.184616e-02	2.521454e-02
8.200000e-01	1.800000e-01	1.800000e-01	-6.195597e-05	1.325514e-03	1.389970e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.796925e+01	2.782924e+00	1.863238e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.105702e+00	1.963883e-01	3.438479e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.240092e+00	3.402050e-01	1.518067e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.312173e+00	2.156619e-01	3.347332e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.306989e+00	9.609896e-02	2.292521e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.915125e-01	6.482262e-02	1.324522e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.242575e-01	1.112175e-02	9.744298e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.307357e-01	4.999220e-03	4.353672e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.958567e-03	4.102329e-03	5.287918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.875125e+02	1.672759e+01	1.243127e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.982837e+01	1.499310e+00	6.193594e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.026516e+00	3.075429e-01	2.550191e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.023078e+00	1.559340e-01	2.418129e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.882734e+00	1.813060e-01	2.144829e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.837930e-01	8.146052e-02	2.043343e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.984231e-01	5.051149e-02	1.340451e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.797112e-03	3.831820e-03	7.931108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.282987e+00	7.278455e-01	7.544437e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.378306e+00	1.108282e+00	5.830469e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.097400e+00	7.803792e-01	1.633484e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.753848e+00	4.515827e-01	9.493638e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.069052e+00	2.969538e-01	3.022875e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.409569e+00	2.614289e-01	5.493709e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.004058e+00	2.471967e-01	3.740479e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.507656e+00	1.773524e-01	3.184317e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.608215e-01	8.922719e-02	2.938564e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.426011e-01	6.142119e-02	2.210402e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.039180e-01	3.413180e-02	1.390606e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.001728e-01	2.414567e-02	6.419216e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.545557e-02	1.381254e-02	4.467772e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.750564e-03	3.409757e-03	2.552012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.924337e+01	3.012669e+00	2.824835e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.268948e+01	2.055276e+00	5.809621e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.696797e+00	4.864776e-01	4.636560e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.091893e+00	2.561435e-01	1.159648e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.838297e+00	3.293834e-01	1.371938e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.909569e+00	3.264053e-01	2.125276e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.328336e+00	1.693000e-01	3.339019e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.840468e+00	1.497796e-01	3.084549e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.143482e+00	1.232215e-01	2.271245e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.768854e-01	6.208327e-02	1.275006e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.823753e-01	2.597130e-02	1.093452e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.698381e-01	1.551726e-02	5.652327e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.151141e-02	4.338315e-03	5.657745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.848637e+02	1.546812e+01	9.331661e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.842587e+01	9.284084e-01	9.463224e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.770331e+01	1.022718e+00	8.769309e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.026590e+01	1.058502e+00	4.702715e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.249621e+00	3.756212e-01	8.390199e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.631745e+00	3.591762e-01	3.501337e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.061171e+00	1.641678e-01	2.182839e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.336490e+00	1.976552e-01	1.223649e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.612368e+00	1.356071e-01	2.826677e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.673688e-01	9.297787e-02	2.716709e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.882396e-01	5.526843e-02	1.852474e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.606079e-02	6.927779e-03	7.799817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.154242e+00	3.680657e-01	3.113313e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.976632e+00	2.381123e-01	5.952439e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.537353e+00	2.745647e-01	3.210446e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.031879e-01	1.433332e-01	2.640345e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.657198e-01	9.063215e-02	1.713755e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.479705e-01	4.271004e-02	1.284643e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.539502e-02	2.531487e-02	4.691713e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.210599e-03	1.005086e-03	3.409908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.645123e+00	4.163523e-01	3.539376e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.252894e+00	2.570932e-01	2.328593e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.180201e+00	1.841718e-01	1.747910e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.621804e-01	1.080810e-01	1.178824e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.788532e-01	2.939590e-02	9.848538e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.823890e-01	3.749203e-02	5.719127e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.736676e-02	1.022287e-02	3.011058e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.097030e-03	8.276286e-04	2.773245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.462736e+01	8.733510e-01	7.223143e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.592114e+00	4.043499e-01	2.694505e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.253446e+00	1.909659e-01	2.541480e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.779317e-01	1.204359e-01	1.511328e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.258426e-02	4.769630e-03	1.348468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.023244e+00	3.493945e-01	7.175654e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.534350e+00	1.039610e+00	9.231407e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.748864e+00	4.809784e-01	6.122355e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.634446e+00	2.945974e-01	2.038282e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.699169e+00	3.775473e-01	4.484617e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.960962e+00	3.389908e-01	3.392386e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.428903e+00	2.138557e-01	4.081011e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.121015e+00	2.680414e-01	2.582021e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.992672e-01	1.434109e-01	2.677421e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.198410e-01	7.046552e-02	1.766811e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.206965e-01	4.518865e-02	1.511636e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.889103e-01	6.249707e-02	8.791367e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.732357e-02	1.108076e-02	4.491122e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.177459e-03	1.073518e-03	2.192731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.865839e+00	1.299184e+00	2.795360e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.056247e+01	1.420406e+00	9.631513e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.528221e+00	4.474697e-01	2.618785e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.851067e+00	8.009083e-01	1.781001e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.056592e+00	6.211193e-01	3.467215e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.800970e+00	2.524359e-01	3.321708e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.124305e+00	2.852821e-01	3.475183e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.598644e+00	2.855703e-01	2.014714e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.192529e+00	2.774585e-01	1.781313e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.159333e-01	1.165422e-01	2.010428e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.236136e-01	5.624583e-02	1.435454e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.359918e-01	3.868543e-02	1.330348e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.192337e-01	4.913529e-02	5.939313e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.686622e-02	1.122441e-02	5.018762e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.904186e-03	2.349025e-03	3.577411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.718049e+01	3.695771e+00	1.440030e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.840325e+01	3.811315e+00	4.575402e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.922343e+01	2.137989e+00	3.348587e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.128822e+01	1.888022e+00	4.434384e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.534780e+00	1.064745e+00	4.350565e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.059377e+00	4.448513e-01	4.243260e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.632606e+00	4.009512e-01	3.989338e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.770556e+00	4.414608e-01	2.755790e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.019370e+00	1.170968e-01	3.357413e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.945008e-01	1.721689e-01	1.735499e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.492740e-01	7.641571e-02	1.336380e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.167116e-02	2.517416e-03	7.692252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.572521e+00	8.144144e-01	7.602179e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.192868e+00	2.266418e-01	2.371891e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.400951e+00	4.143803e-01	3.892458e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.260134e+00	2.038255e-01	3.160615e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.135399e-01	1.297972e-01	2.237814e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.326840e-01	4.634178e-02	1.369770e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.295579e-01	4.759868e-02	5.945306e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.991664e-02	3.930512e-03	2.510151e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.514174e-04	4.476312e-04	9.945005e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.931498e+01	2.572390e+00	2.673025e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.586629e+00	2.543396e-01	1.221363e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.276749e+00	2.242737e-01	1.408697e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.136845e+00	2.914158e-01	2.722329e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.248948e+00	1.976533e-01	1.974146e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.146537e-01	7.578922e-02	1.506544e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.923184e-01	3.882759e-02	8.135231e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.447715e-01	2.809748e-02	5.400001e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.370011e-03	2.413232e-03	6.237695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.967920e+02	1.423868e+01	1.361349e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.800979e+01	5.861837e-01	9.149560e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.576571e+00	3.196650e-01	1.190159e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.691443e+00	1.729944e-01	5.301861e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.650797e+00	1.614911e-01	2.438927e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.731392e-01	1.501045e-01	1.831070e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.884533e-01	7.584812e-02	1.546278e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.388679e-02	4.488445e-03	9.096885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.271822e+00	1.038243e+00	9.706977e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.235228e+00	1.054199e+00	5.540002e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.604195e+00	3.606310e-01	2.321496e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.395732e+00	2.800104e-01	2.168735e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.974952e+00	4.019749e-01	3.016685e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.333190e+00	3.718605e-01	5.983168e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.841273e+00	3.746463e-01	3.343911e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.290746e+00	1.969984e-01	3.953635e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.254584e-01	1.625144e-01	3.116695e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.168285e-01	9.092638e-02	2.109331e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.595070e-01	4.844918e-02	1.680663e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.068992e-01	5.986891e-02	8.945650e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.149404e-02	1.448240e-02	4.333007e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.334463e-03	1.119771e-03	2.287868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.578407e+01	4.080430e+00	3.577702e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.930092e+00	9.013835e-01	5.126105e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.994531e+00	2.290217e-01	3.110717e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.784606e+00	4.091009e-01	4.965557e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.554270e+00	1.711155e-01	3.134784e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.867227e+00	3.821645e-01	1.905657e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.221293e+00	2.958149e-01	3.522331e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.707419e+00	2.878965e-01	2.665122e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.128572e+00	1.578590e-01	1.946356e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.625922e-01	7.030079e-02	1.398020e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.444040e-01	3.672377e-02	1.406598e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.905375e-01	3.071613e-02	6.586665e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.227501e-02	2.692768e-03	5.279562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.972396e+02	1.505049e+01	1.181421e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.588657e+01	7.427876e-01	1.931080e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.526218e+01	5.346219e-01	1.288301e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.007970e+01	4.793917e-01	6.198440e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.480584e+00	3.821218e-01	4.576397e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.237863e+00	2.469260e-01	2.740483e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.679848e+00	1.241966e-01	2.145598e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.006023e+00	1.391662e-01	1.328070e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.702995e+00	2.973867e-01	2.282707e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.774440e-01	1.067490e-01	3.016558e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.321681e-01	9.924762e-02	1.541730e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.966370e-02	4.157300e-03	1.084913e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.007895e+00	3.930930e-01	2.275714e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.242736e+00	1.226159e-01	7.836440e-03
2.850000e-01	3.500000e-02	3.500000e-02	1.653737e+00	2.452496e-01	4.866182e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.364223e-01	1.393643e-01	3.099699e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.757862e-01	5.350106e-02	2.011432e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.548835e-01	2.683730e-02	9.972368e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.980850e-02	1.804798e-02	5.894155e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.362173e-03	2.923471e-03	3.202761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.771942e+00	4.747061e-01	2.428394e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.345831e+00	1.884738e-01	2.541891e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.113461e+00	1.399430e-01	2.191489e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.603544e-01	8.297017e-02	1.375331e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.953103e-01	2.869871e-02	7.735250e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.037013e-01	1.550374e-02	5.562684e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.424610e-02	6.248023e-03	2.387971e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.959533e-04	1.666916e-03	2.211189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.563719e+01	1.005123e+00	4.351401e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.770356e+00	2.594445e-01	4.336485e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.133523e+00	1.316444e-01	3.020329e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.989352e-01	8.404993e-02	1.415089e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.493497e-02	2.229202e-03	1.083506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.404814e-01	2.821809e-01	4.030876e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.048363e+00	1.091697e+00	9.139932e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.013921e+00	8.117055e-01	5.580011e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.079315e+00	5.739781e-01	1.275115e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.940112e+00	3.500516e-01	6.417359e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.162014e+00	2.815978e-01	4.272092e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.554938e+00	2.449373e-01	4.737308e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.023327e+00	1.389138e-01	4.438112e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.508511e-01	1.113620e-01	2.426981e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.851846e-01	7.992768e-02	2.331285e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.160653e-01	4.732414e-02	1.134345e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.647142e-01	1.928743e-02	8.240178e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.216120e-02	7.479707e-03	5.127512e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.865018e-03	1.984580e-03	4.005146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.629198e+00	1.598828e+00	1.875959e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.054179e+01	1.547872e+00	1.217167e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.653610e+00	5.509870e-01	8.092196e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.734809e+00	6.986981e-01	1.915264e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.091442e+00	6.417862e-01	3.264303e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.888391e+00	3.270447e-01	4.828375e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.118762e+00	2.136865e-01	6.476823e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.532880e+00	1.951275e-01	2.322336e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.062243e+00	1.039652e-01	3.329293e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.364916e-01	1.301942e-01	1.845490e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.543256e-01	5.467167e-02	1.714052e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.280703e-01	8.556516e-02	8.771453e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.571244e-01	1.493801e-02	1.041635e-01
4.610000e-01	3.600000e-02	3.600000e-02	7.715866e-02	3.614204e-03	4.963217e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.337847e-03	7.913861e-04	4.023154e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.862685e+01	5.584337e+00	8.251158e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.108111e+01	4.155944e+00	2.775423e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.859969e+01	1.705753e+00	6.865279e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.013592e+01	9.154416e-01	5.597596e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.648464e+00	6.391322e-01	7.634267e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.372614e+00	3.349721e-01	6.056694e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.401184e+00	4.173023e-01	5.288743e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.432351e+00	2.135530e-01	3.885812e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.903010e-01	1.850296e-01	3.006411e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.137952e-01	1.112723e-01	1.771975e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.051146e-01	8.412788e-02	1.632909e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.128439e-03	1.058627e-03	6.306337e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.321511e+00	9.236570e-01	6.415105e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.319167e+00	1.924439e-01	6.474738e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.512343e+00	4.059193e-01	5.634372e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.414056e+00	2.468784e-01	4.180156e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.597280e-01	9.751834e-02	2.370900e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.175376e-01	3.990690e-02	1.403135e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.232406e-01	1.277210e-02	6.932589e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.962679e-02	1.086075e-02	2.368711e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.010008e-05	1.724089e-03	1.851676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.959030e+01	3.370014e+00	2.718971e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.795021e+00	3.511744e-01	7.563651e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.263925e+00	3.331660e-01	2.194326e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.220573e+00	2.661443e-01	3.950742e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.178948e+00	1.657578e-01	2.449335e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.493805e-01	7.227997e-02	1.418167e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.645996e-01	2.252542e-02	9.150505e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.315838e-01	2.215562e-02	4.512382e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.696400e-03	2.264118e-03	5.697921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.948108e+02	1.927348e+01	1.572147e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.894839e+01	1.600577e+00	6.397609e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.065019e+00	4.079766e-01	5.038829e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.079665e+00	2.524059e-01	2.177972e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.552336e+00	1.748381e-01	2.481176e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.249348e-01	8.761185e-02	2.371507e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.109913e-01	6.272103e-02	1.190298e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.990182e-03	1.592577e-03	8.988416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.504452e+00	8.165327e-01	9.489847e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.539881e+00	1.327412e+00	7.403452e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.297650e+00	7.525235e-01	8.201046e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.501252e+00	2.409588e-01	2.995011e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.038783e+00	3.743384e-01	4.880938e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.488191e+00	4.507567e-01	5.325849e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.972581e+00	4.035403e-01	4.271012e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.353383e+00	1.895424e-01	5.131989e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.930739e-01	1.218442e-01	3.152135e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.270415e-01	1.220823e-01	2.092039e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.516324e-01	4.299663e-02	1.474750e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.772531e-01	1.505803e-02	8.429086e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.729704e-02	8.731908e-03	5.451811e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.853236e-03	1.842220e-03	4.012131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.207539e+01	3.692567e+00	4.147927e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.238618e+01	2.327104e+00	6.883151e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.095874e+00	1.005931e+00	2.209476e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.763260e+00	2.425723e-01	4.332935e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.661806e+00	2.610772e-01	4.333007e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.188547e+00	4.841505e-01	2.066491e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.366632e+00	2.376692e-01	3.901170e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.600547e+00	2.211461e-01	5.131505e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.076690e+00	1.482507e-01	1.993821e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.883398e-01	8.020846e-02	1.944626e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.688029e-01	6.501763e-02	9.363084e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.369843e-01	1.752014e-02	8.784221e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.114503e-03	1.076731e-03	7.911952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.949337e+02	1.982527e+01	1.219263e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.671521e+01	4.974131e-01	3.577700e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.607340e+01	1.057549e+00	5.428701e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.281291e+01	1.722875e+00	1.149516e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.360296e+00	5.862782e-01	2.016780e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.361020e+00	3.006621e-01	2.174337e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.996581e+00	1.647488e-01	3.781657e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.140127e+00	2.429001e-01	2.255155e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.431663e+00	1.428342e-01	3.289580e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.903991e-01	9.325633e-02	2.860195e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.195293e-01	8.032563e-02	1.414924e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.315094e-02	2.713665e-03	8.570976e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.438846e+00	3.418282e-01	2.729432e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.688435e+00	1.773353e-01	9.781972e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.387902e+00	2.650801e-01	3.256116e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.630135e-01	1.330542e-01	2.239498e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.001786e-01	9.401226e-02	1.356784e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.312843e-01	5.018192e-02	9.089043e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.197682e-02	1.801951e-02	3.927392e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.796822e-03	8.522600e-04	2.742807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.907162e+00	3.965507e-01	3.620628e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.059851e+00	3.067016e-01	1.794757e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.047259e+00	1.099207e-01	1.744913e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.617261e-01	8.142512e-02	1.256986e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.987143e-01	4.430342e-02	7.495492e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.735021e-01	3.000522e-02	4.318864e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.356246e-02	1.030668e-02	2.485119e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.669581e-03	4.748349e-04	2.408695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.517418e+01	8.883704e-01	7.760623e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.900919e+00	4.724683e-01	3.258538e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.254909e+00	1.779273e-01	2.468972e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.086490e-01	7.725020e-02	1.576837e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.073434e-02	6.282282e-03	1.184512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.354580e+00	4.224442e-01	5.944170e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.162454e+00	9.294806e-01	8.267757e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.424511e+00	1.374833e-01	9.477026e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.437280e+00	4.369185e-01	2.893278e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.531406e+00	3.531916e-01	3.101906e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.824355e+00	3.687431e-01	3.117868e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.389399e+00	2.949135e-01	2.952712e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.226368e-01	1.287914e-01	2.634003e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.814638e-01	1.003462e-01	2.421224e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.900076e-01	8.753563e-02	1.223334e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.078608e-01	7.115562e-02	1.053742e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.635900e-01	3.761665e-02	6.821838e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.516384e-02	1.183228e-02	2.509055e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.944035e-03	3.094201e-04	3.186738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.204130e+00	1.410713e+00	2.636340e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.073251e+01	1.538527e+00	7.272977e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.795832e+00	7.128092e-01	1.284822e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.264702e+00	2.894960e-01	4.514681e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.866304e+00	5.820698e-01	2.293791e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.803666e+00	5.527395e-01	2.409359e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.981592e+00	2.524214e-01	2.646163e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.458073e+00	2.225939e-01	2.070256e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.605955e-01	1.178481e-01	1.943159e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.440598e-01	1.037177e-01	1.321070e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.998042e-01	8.993555e-02	9.586217e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.464962e-01	4.364293e-02	1.598651e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.051008e-01	5.294724e-02	6.599851e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.335515e-02	1.942264e-02	3.335498e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.592251e-03	1.006289e-03	3.820703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.996987e+01	4.053419e+00	1.575147e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.062423e+01	4.286509e+00	3.086492e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.885079e+01	2.340544e+00	3.330421e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.092079e+01	1.896713e+00	4.718707e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.534104e+00	9.848781e-01	4.421419e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.615219e+00	5.342939e-01	5.022298e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.375593e+00	4.398700e-01	3.514901e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.429344e+00	1.648165e-01	5.255305e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.083354e+00	2.243292e-01	2.091428e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.798608e-01	1.047196e-01	1.627930e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.783604e-01	9.268359e-02	1.464092e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.049306e-02	2.711940e-03	8.547081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.001494e+00	8.241147e-01	6.889231e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.133582e+00	1.953617e-01	1.073334e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.186986e+00	3.598625e-01	3.508039e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.139680e+00	1.702746e-01	3.121550e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.318975e-01	1.339776e-01	1.736540e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.867051e-01	4.037784e-02	1.427594e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.103431e-01	2.146455e-02	5.916332e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.333480e-02	7.183470e-03	1.988704e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.142470e-04	1.759409e-04	1.244572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.162523e+01	2.672004e+00	2.565937e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.221163e+00	3.801004e-01	4.374710e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.121623e+00	1.829922e-01	9.255696e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.918925e+00	2.566778e-01	2.918911e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.094731e+00	1.217480e-01	2.137753e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.519441e-01	8.017210e-02	1.135830e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.808001e-01	3.830536e-02	7.044653e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.573176e-01	2.816165e-02	4.089957e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.693069e-03	2.055444e-03	5.714530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.097927e+02	1.407531e+01	1.290261e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.716647e+01	7.923927e-01	2.003075e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.064275e+00	4.029731e-01	3.038465e-02
4.250000e-02	1.750000e-02	1.750000e-02	1.994077e+00	2.765849e-01	2.403003e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.770418e+00	2.018387e-01	1.845472e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.520159e-01	9.685892e-02	2.325758e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.007250e-01	8.717113e-02	1.194238e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.296683e-02	5.552842e-03	9.256170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.941775e+00	1.032096e+00	1.090876e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.100618e+00	6.153112e-01	4.708864e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.505054e+00	2.098326e-01	1.157532e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.373540e+00	3.259778e-01	2.385098e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.864655e+00	5.924057e-01	2.655276e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.191689e+00	3.391423e-01	4.601771e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.703948e+00	3.315900e-01	3.184787e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.207556e+00	1.889672e-01	3.240179e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.550722e-01	1.023586e-01	3.253431e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.746030e-01	1.235254e-01	1.484056e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.535891e-01	7.836717e-02	1.087666e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.885860e-01	4.372872e-02	6.891968e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.743364e-02	1.218570e-02	2.588780e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.168451e-03	2.456207e-04	3.090266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.910258e+01	3.427030e+00	4.168813e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.258254e+00	4.447254e-01	7.061384e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.180409e+00	6.930031e-01	1.364228e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.388200e+00	4.012503e-01	2.886049e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.186002e+00	1.530889e-01	4.525832e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.874714e+00	4.212632e-01	1.452275e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.153115e+00	5.739794e-01	2.234023e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.511840e+00	1.682847e-01	3.195314e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.803738e-01	1.082664e-01	2.044373e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.971289e-01	6.887443e-02	1.334045e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.545770e-01	6.654309e-02	9.378637e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.802117e-01	4.477773e-02	7.028680e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.049802e-02	1.632116e-03	5.297336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.089528e+02	1.275577e+01	1.306097e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.281296e+01	1.253730e+00	1.114867e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.504434e+01	2.390588e+00	1.534891e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.050147e+01	9.281417e-01	3.859261e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.145429e+00	4.265274e-01	7.889911e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.205571e+00	3.802487e-01	1.437977e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.656586e+00	1.369019e-01	1.483999e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.772077e+00	4.060358e-01	2.319165e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.394492e+00	1.562588e-01	3.227231e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.891401e-01	1.895834e-01	1.980571e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.514900e-01	7.001564e-02	1.769686e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.544988e-02	5.497192e-03	1.015527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.275971e+00	3.705419e-01	2.052981e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.967306e+00	1.183748e-01	6.379883e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.475572e+00	2.247370e-01	3.937467e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.309327e-01	1.769089e-01	2.582772e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.239436e-01	5.333230e-02	1.862233e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.695729e-01	1.514610e-02	9.911517e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.686964e-02	1.864381e-02	4.200543e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.988174e-04	1.267628e-03	3.269717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.009171e+00	4.372001e-01	1.990561e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.980216e+00	1.506526e-01	2.547386e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.165915e+00	1.412415e-01	2.157381e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.218354e-01	5.117890e-02	1.322980e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.631755e-01	2.016547e-02	8.320287e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.913378e-02	1.849365e-02	4.120138e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.872487e-02	8.926957e-03	2.443398e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.061963e-04	7.792234e-04	2.228704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.592534e+01	8.913650e-01	4.382375e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.746001e+00	3.358783e-01	3.482060e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.029952e+00	1.227147e-01	2.620610e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.974280e-01	4.134902e-02	1.598768e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.287690e-02	3.554877e-03	1.018128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.812403e-01	3.525360e-01	4.159024e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.884755e+00	1.179429e+00	8.246953e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.892670e+00	4.274216e-01	1.546656e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.547395e+00	3.144899e-01	3.713990e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.624733e+00	3.397857e-01	4.405525e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.062554e+00	4.276966e-01	4.098241e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.381134e+00	1.920583e-01	3.865461e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.751080e-01	1.306779e-01	2.899039e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.430130e-01	1.539536e-01	2.120568e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.019908e-01	9.507423e-02	1.542050e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.564617e-01	4.113311e-02	1.309541e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.355890e-01	2.226433e-02	6.008981e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.714627e-02	5.080051e-03	4.786948e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.231725e-03	1.185674e-03	1.604601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.761735e+00	1.633699e+00	1.768181e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.148669e+01	1.597051e+00	6.697414e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.646684e+00	4.608828e-01	3.103695e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.052427e+00	4.976158e-01	3.524776e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.634694e+00	4.487051e-01	4.671454e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.612331e+00	2.971306e-01	4.457262e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.068093e+00	2.055284e-01	3.672872e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.451217e+00	1.991286e-01	3.154306e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.028132e+00	2.150655e-01	2.208835e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.252714e-01	1.501152e-01	1.446966e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.400351e-01	3.757541e-02	1.251297e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.852012e-01	6.239340e-02	1.116692e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.470716e-01	1.777474e-02	5.104358e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.769931e-02	1.553291e-02	4.637248e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.738976e-03	7.604782e-04	2.611087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.553764e+01	7.077441e+00	9.463745e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.242543e+01	3.918372e+00	2.120759e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.746051e+01	1.821696e+00	7.121006e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.027321e+00	8.581413e-01	6.904260e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.258517e+00	4.251670e-01	1.036258e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.368627e+00	5.409355e-01	4.879458e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.171177e+00	2.411883e-01	4.178872e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.428034e+00	2.748695e-01	3.144604e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.156656e-01	1.096156e-01	2.697175e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.712227e-01	7.538803e-02	1.617630e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.429515e-01	4.387864e-02	1.246066e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.852842e-03	1.438087e-03	6.445768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.724288e+00	8.712806e-01	7.024095e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.253579e+00	2.782958e-01	3.937556e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.308432e+00	3.264721e-01	4.927223e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.307251e+00	2.184552e-01	3.842339e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.201609e-01	9.604485e-02	2.197856e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.646696e-01	2.808762e-02	1.431900e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.062638e-02	1.913511e-02	5.135397e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.155236e-02	6.890244e-03	2.292652e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.534229e-04	7.835253e-04	1.022432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.170224e+01	3.111010e+00	2.668062e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.357697e+00	4.327455e-01	1.801187e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.000087e+00	3.594786e-01	2.209385e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.194193e+00	2.835018e-01	3.816684e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.075906e+00	1.617815e-01	2.354605e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.127065e-01	4.759847e-02	1.600731e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.553942e-01	3.391420e-02	7.247751e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.315317e-02	1.426462e-02	4.235266e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.798055e-03	1.391125e-03	4.775244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.136117e+02	2.064125e+01	1.606598e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.606834e+01	1.974355e+00	1.169701e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.300647e+00	6.368388e-01	4.066271e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.017192e+00	3.641389e-01	1.744163e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.534859e+00	1.408775e-01	2.546931e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.738458e-01	7.406367e-02	2.318833e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.014695e-01	6.616668e-02	1.564995e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.413183e-03	2.637244e-03	7.582483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.207805e+00	9.429351e-01	9.012781e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.674753e+00	9.526752e-01	7.599093e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.090810e+00	4.320009e-01	7.523828e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.376332e+00	5.557596e-01	2.034238e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.809045e+00	3.116000e-01	4.029020e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.330028e+00	4.007725e-01	3.767878e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.776435e+00	3.531463e-01	5.303295e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.276865e+00	2.018700e-01	3.361505e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.341584e-01	1.054489e-01	2.769089e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.148855e-01	1.296672e-01	1.923409e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.106618e-01	4.402395e-02	1.406838e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.411642e-01	1.897331e-02	7.057206e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.883943e-02	5.478417e-03	4.271706e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.297979e-03	1.117289e-03	1.659301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.598081e+01	4.270142e+00	2.972757e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.211711e+01	9.593561e-01	1.696864e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.520490e+00	7.766748e-01	8.035235e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.205590e+00	6.651806e-01	1.103903e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.018571e+00	2.982741e-01	3.462921e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.638835e+00	2.920821e-01	3.347505e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.033565e+00	2.246263e-01	5.666752e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.613633e+00	2.540487e-01	2.411757e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.050838e+00	1.571141e-01	1.852486e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.025605e-01	7.219728e-02	1.303857e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.147258e-01	3.600174e-02	1.192006e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.327934e-01	1.480502e-02	4.623573e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.094370e-03	1.055691e-03	5.505808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.105256e+02	1.602707e+01	1.458816e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.556861e+01	2.175630e+00	1.308578e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.523112e+01	1.458469e+00	4.827776e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.882181e+00	8.390281e-01	9.468396e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.970794e+00	1.171298e+00	2.119193e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.281632e+00	5.527981e-01	3.803362e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.009188e+00	1.831230e-01	2.258711e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.873666e+00	1.976091e-01	2.013983e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.477721e+00	2.239578e-01	2.442378e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.914712e-01	8.029340e-02	2.742946e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.905980e-01	7.704323e-02	1.672688e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.168000e-02	3.356534e-03	7.902237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.511814e+00	3.357702e-01	2.589943e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.487746e+00	1.995361e-01	1.317619e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.402663e+00	2.075608e-01	2.940778e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.933650e-01	1.553163e-01	2.010881e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.464039e-01	8.761339e-02	1.675595e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.214883e-01	5.477301e-02	8.872556e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.602390e-02	1.735150e-02	4.867790e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.974135e-03	5.951923e-04	2.713113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.908441e+00	3.732876e-01	2.936857e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.979864e+00	2.315079e-01	1.718878e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.960471e-01	1.199446e-01	1.681125e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.081838e-01	1.013302e-01	9.876822e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.815255e-01	4.030807e-02	8.460800e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.584622e-01	2.255953e-02	4.125081e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.863634e-02	7.287402e-03	2.576966e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.547523e-03	5.509754e-04	2.811435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.515824e+01	8.094716e-01	6.515986e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.007941e+00	3.907484e-01	3.023068e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.264214e+00	2.159491e-01	2.117036e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.392216e-01	9.100602e-02	1.414323e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.045331e-02	4.500516e-03	1.062486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.828764e+00	5.807858e-01	8.017896e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.019343e+00	9.217878e-01	9.618141e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.248982e+00	3.015423e-01	4.190405e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.241118e+00	3.706335e-01	2.397489e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.418475e+00	3.905730e-01	3.102570e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.796726e+00	3.201946e-01	2.934005e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.313112e+00	1.850742e-01	2.818450e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.053930e+00	1.830853e-01	2.938522e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.539809e-01	8.367139e-02	2.324229e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.978547e-01	1.304162e-01	1.248968e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.907330e-01	4.283216e-02	8.385149e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.293921e-01	2.430730e-02	7.174575e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.846419e-02	2.182969e-02	2.836785e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.117947e-03	3.485386e-04	3.153136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.409815e+00	1.453321e+00	2.198131e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.042434e+01	8.657166e-01	8.537892e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.234752e+00	5.495178e-01	1.912292e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.192086e+00	5.013442e-01	3.507649e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.635961e+00	6.818060e-01	2.096551e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.563954e+00	3.774301e-01	2.390729e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.939173e+00	3.164509e-01	2.390058e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.391546e+00	1.721117e-01	2.273277e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.138161e+00	1.999314e-01	1.780057e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.108058e-01	6.389799e-02	2.463416e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.217098e-01	6.991814e-02	9.029346e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.480419e-01	1.266394e-01	6.815569e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.231743e-02	4.039359e-02	6.557147e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.298890e-02	3.166702e-02	4.512456e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.699481e-03	7.675366e-04	4.352118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.604885e+01	4.620268e+00	1.319857e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.014819e+01	3.149816e+00	2.965864e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.803618e+01	2.368370e+00	5.756830e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.004857e+01	1.320693e+00	5.188238e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.006450e+00	8.540587e-01	4.171322e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.664737e+00	3.469606e-01	4.191684e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.494694e+00	4.204654e-01	3.129607e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.674200e+00	3.895441e-01	2.607621e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.958406e-01	1.076853e-01	2.402281e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.073554e-01	1.013639e-01	1.965017e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.424407e-01	6.302903e-02	1.252604e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.021174e-02	2.992031e-03	6.082843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.156975e+00	8.236509e-01	6.110780e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.002145e+00	1.755660e-01	1.575668e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.996057e+00	3.162182e-01	3.926957e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.288973e+00	1.893954e-01	2.624329e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.275836e-01	9.771522e-02	1.729230e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.849469e-01	4.540884e-02	1.004513e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.837560e-02	1.852537e-02	6.302339e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.817372e-02	3.740505e-03	1.965004e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.655940e-04	3.070675e-04	9.555129e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.209832e+01	2.441089e+00	2.161103e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.045301e+00	1.359293e-01	1.428234e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.914812e+00	1.903353e-01	2.156481e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.871438e+00	2.569046e-01	3.049176e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.113764e+00	1.581553e-01	1.770101e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.625741e-01	8.686665e-02	1.060645e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.790986e-01	4.668640e-02	8.187753e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.335951e-01	2.327027e-02	4.777320e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.943656e-03	1.329778e-03	5.836918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.131317e+02	1.277134e+01	1.289350e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.628667e+01	8.082669e-01	3.371762e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.886249e+00	2.563957e-01	2.057383e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.435576e+00	1.287426e-01	8.090401e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.667330e+00	1.563040e-01	1.985083e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.507279e-01	9.911860e-02	1.692414e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.717013e-01	5.064751e-02	1.342198e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.162370e-02	3.523477e-03	7.906712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.210767e+00	1.051238e+00	1.133805e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.003297e+00	1.122109e+00	4.564471e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.468603e+00	1.996124e-01	5.094232e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.148531e+00	3.448510e-01	2.445877e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.723779e+00	4.429832e-01	2.783835e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.154983e+00	3.059996e-01	3.379202e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.665785e+00	2.759399e-01	3.477258e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.241331e+00	1.852858e-01	2.599477e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.395892e-01	1.163967e-01	2.713002e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.671054e-01	1.224493e-01	1.372708e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.496022e-01	9.449052e-02	9.718237e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.527923e-01	2.982176e-02	6.368389e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.895214e-02	2.074780e-02	2.880609e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.192612e-03	3.600628e-04	3.311163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.025638e+01	3.439181e+00	3.966159e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.724409e+00	5.484040e-01	7.653918e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.310632e+00	1.457734e-01	4.557627e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.459322e+00	4.981883e-01	2.477916e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.321073e+00	3.185801e-01	1.062189e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.523950e+00	2.548450e-01	3.333167e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.209501e+00	3.711478e-01	2.013764e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.461675e+00	1.802288e-01	2.299037e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.071923e+00	1.619784e-01	1.731601e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.234038e-01	1.120579e-01	1.536352e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.827347e-01	9.101029e-02	7.978257e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.678851e-01	2.820083e-02	4.549392e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.094665e-03	1.337450e-03	6.605975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.098253e+02	1.159402e+01	1.460725e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.349941e+01	1.253531e+00	4.292473e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.477033e+01	1.801593e+00	2.559828e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.395151e+00	6.188771e-01	2.636768e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.237483e+00	7.371283e-01	7.862484e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.859300e+00	1.305860e-01	2.848519e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.493687e+00	8.058804e-02	1.570958e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.056463e+00	2.675674e-01	7.780956e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.623602e+00	2.671736e-01	2.034846e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.860226e-01	9.742108e-02	1.868134e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.869751e-01	8.072760e-02	1.470183e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.578134e-02	3.339949e-03	9.472915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.451846e+00	3.703933e-01	2.074668e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.802330e+00	1.517386e-01	1.735919e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.340484e+00	2.169387e-01	3.437226e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.209511e-01	1.475698e-01	2.403253e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.162989e-01	3.937324e-02	1.654224e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.863567e-01	4.359334e-02	8.261889e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.751283e-02	7.619834e-03	4.342018e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.685732e-04	2.086760e-03	3.090868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.143367e+00	3.954706e-01	2.262706e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.989461e+00	1.895287e-01	2.385465e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.449755e-01	1.278609e-01	1.687408e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.192889e-01	6.042685e-02	1.074937e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.658675e-01	1.425175e-02	7.110658e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.648902e-02	1.033300e-02	3.884525e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.561778e-02	4.740668e-03	2.561417e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.421137e-04	1.075758e-03	1.693492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.601902e+01	8.007526e-01	4.265660e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.468049e+00	2.503336e-01	3.379365e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.067472e+00	1.221364e-01	2.179384e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.812839e-01	7.855548e-02	1.293252e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.233725e-02	1.882177e-03	1.008405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.408323e+00	5.181320e-01	4.378373e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.280093e+00	1.081411e+00	1.087728e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.522095e+00	5.455315e-01	3.372764e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.570855e+00	5.442171e-01	3.300428e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.433031e+00	2.971070e-01	5.216433e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.848962e+00	3.482765e-01	3.688867e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.228186e+00	1.588408e-01	3.641363e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.544015e-01	1.672018e-01	2.458670e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.028848e-01	6.389664e-02	2.839652e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.693348e-01	9.178766e-02	1.397956e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.380115e-01	3.509516e-02	1.264431e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.359189e-01	2.857487e-02	6.247915e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.027482e-02	3.423590e-02	3.866175e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.248971e-03	1.407814e-03	2.442162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.010263e+01	1.985373e+00	2.128730e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.062476e+01	1.635673e+00	9.927305e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.443585e+00	3.140984e-01	4.895400e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.161118e+00	2.908441e-01	3.756318e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.689968e+00	3.165126e-01	3.700243e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.707829e+00	3.515623e-01	2.895790e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.856180e+00	3.096713e-01	2.705727e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.235053e+00	1.184488e-01	3.026768e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.560128e-01	2.107348e-01	1.741352e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.764769e-01	1.024346e-01	1.324630e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.172374e-01	3.128634e-02	1.696912e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.862657e-01	1.833922e-02	1.182296e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.670129e-01	4.060937e-02	5.288546e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.735782e-02	1.390888e-02	4.667913e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.292003e-03	1.120564e-03	2.494476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.183714e+01	7.551346e+00	6.380633e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.008768e+01	2.288475e+00	3.769196e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.672624e+01	1.743201e+00	4.707739e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.315980e+00	1.046393e+00	7.760770e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.159162e+00	4.307298e-01	6.634582e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.146038e+00	3.245018e-01	4.987266e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.038795e+00	3.631096e-01	3.176944e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.367029e+00	1.276751e-01	2.865472e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.094746e-01	1.531335e-01	1.975106e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.703822e-01	4.055464e-02	1.874807e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.468673e-01	4.231324e-02	1.137515e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.423012e-03	2.659140e-03	5.237492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.097921e+00	8.950162e-01	7.864346e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.128398e+00	3.721244e-01	6.768617e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.121174e+00	3.225962e-01	5.385910e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.209073e+00	2.245675e-01	3.335867e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.590898e-01	6.729336e-02	2.080803e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.738429e-01	2.557814e-02	1.061971e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.571961e-02	1.177376e-02	4.734779e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.177107e-02	1.055583e-02	2.470721e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.591488e-04	6.924166e-04	1.305442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.262405e+01	3.331209e+00	2.353428e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.248150e+00	3.985633e-01	2.730240e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.084567e+00	2.644645e-01	2.783267e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.930484e+00	2.249619e-01	3.160733e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.026317e+00	1.347011e-01	1.879541e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.053476e-01	7.081883e-02	1.131217e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.195460e-01	1.597728e-02	8.662810e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.173776e-01	2.124328e-02	3.700942e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.171380e-03	1.303230e-03	5.551601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.170392e+02	1.915849e+01	1.236809e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.686836e+01	6.550192e-01	1.223484e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.854608e+00	5.168283e-01	3.603822e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.944156e+00	2.111314e-01	2.131074e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.428170e+00	1.623732e-01	2.306306e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.733925e-01	7.422217e-02	1.904544e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.250970e-01	4.758594e-02	1.001036e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.741597e-03	1.869601e-03	7.190383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.758871e+00	1.261444e+00	8.200657e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.601688e+00	8.213799e-01	1.009479e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.933071e+00	1.834180e-01	2.320120e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.291905e+00	8.187248e-01	1.925244e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.729743e+00	3.394274e-01	7.103461e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.263319e+00	3.975150e-01	4.148021e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.609109e+00	2.196868e-01	4.492252e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.201235e+00	1.917588e-01	2.862197e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.917035e-01	1.350671e-01	2.606085e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.107613e-01	9.045727e-02	1.820645e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.992753e-01	5.209849e-02	1.429961e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.548679e-01	2.834347e-02	6.599509e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.350846e-02	3.641683e-02	3.910110e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.342118e-03	1.325993e-03	2.689084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.808992e+01	4.206845e+00	3.699751e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.072620e+01	7.604539e-01	1.638812e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.511404e+00	2.278778e+00	6.291436e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.244937e+00	2.511860e-01	6.542324e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.246428e+00	1.978630e-01	3.891837e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.965029e+00	3.831963e-01	2.282665e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.148941e+00	2.823784e-01	2.405400e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.497685e+00	1.899265e-01	2.847142e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.283300e-01	1.428617e-01	1.730361e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.536627e-01	7.453412e-02	1.554893e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.905079e-01	1.930376e-02	1.257217e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.346511e-01	3.391764e-02	4.622481e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.173845e-03	8.151301e-04	5.994293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.146694e+02	1.651481e+01	1.136868e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.499141e+01	3.778718e-01	1.110484e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.294631e+01	1.479908e+00	2.644488e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.081975e+01	7.000961e-01	3.817938e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.320268e+00	4.734353e-01	6.268843e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.426923e+00	5.990737e-01	1.440135e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.744983e+00	1.534111e-01	1.474829e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.924834e+00	2.217894e-01	1.800680e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.295404e+00	1.150276e-01	2.976831e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.675424e-01	1.684999e-01	1.955334e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.875209e-01	4.584226e-02	1.283492e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.035640e-02	1.334022e-03	7.844434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.768222e+00	3.110804e-01	2.177127e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.333689e+00	2.180130e-01	1.551757e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.159526e+00	1.642397e-01	3.221161e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.251877e-01	1.149223e-01	2.023897e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.292795e-01	6.983770e-02	1.049515e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.911421e-01	2.638335e-02	7.632744e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.582470e-02	1.722576e-02	3.109506e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.687197e-03	5.070615e-04	2.257869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.159762e+00	3.557123e-01	2.198791e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.816988e+00	1.457641e-01	2.032076e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.015186e+00	1.149837e-01	1.443532e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.245680e-01	7.733318e-02	9.737906e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.460996e-01	2.365962e-02	9.353235e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.454798e-01	2.806466e-02	3.408070e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.549563e-02	8.604504e-03	2.287601e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.301069e-03	3.355781e-04	2.189972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.546431e+01	7.792735e-01	5.283981e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.857907e+00	2.561870e-01	2.940479e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.177718e+00	1.933268e-01	2.120113e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.080799e-01	6.185558e-02	1.440489e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.743473e-02	3.355607e-03	1.081659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.014929e+00	5.420155e-01	7.063031e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.434851e+00	7.274007e-01	6.512987e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.342165e+00	5.146235e-01	7.890248e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.127868e+00	3.481644e-01	3.361665e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.264271e+00	3.197956e-01	3.706138e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.674759e+00	3.869081e-01	2.820103e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.141324e+00	1.349502e-01	3.744845e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.417179e-01	1.019222e-01	2.288992e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.752190e-01	1.391083e-01	1.463925e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.503691e-01	8.999022e-02	1.104558e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.638677e-01	6.733635e-02	7.678222e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.101432e-01	1.517777e-02	7.761632e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.337235e-02	8.310012e-03	3.265031e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.118540e-03	1.055460e-03	1.995366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.080252e+01	1.581159e+00	2.570033e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.029252e+01	7.913971e-01	4.475998e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.157155e+00	7.331703e-01	1.543540e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.086480e+00	7.477162e-01	2.433034e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.420550e+00	5.157922e-01	2.196386e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.331073e+00	2.105755e-01	3.798162e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.794313e+00	2.547872e-01	1.889902e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.326927e+00	1.137861e-01	2.321169e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.035574e+00	2.096753e-01	1.601654e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.086556e-01	9.743447e-02	1.620680e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.034772e-01	1.034684e-01	9.031595e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.980945e-01	4.066158e-02	8.643082e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.797060e-01	3.129625e-02	5.301549e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.408487e-02	8.193595e-03	4.733788e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.547939e-03	5.814184e-04	3.874550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.091849e+01	5.455186e+00	1.478525e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.209762e+01	3.765004e+00	2.199576e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.644277e+01	2.393173e+00	3.435727e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.902853e+00	1.065850e+00	5.034725e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.171698e+00	7.889375e-01	4.181468e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.580879e+00	3.654792e-01	4.005790e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.398812e+00	4.552804e-01	3.091202e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.424218e+00	1.847716e-01	2.663140e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.921127e-01	1.961524e-01	1.857335e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.793123e-01	9.001571e-02	1.902380e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.897189e-01	3.808291e-02	1.487262e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.634912e-03	3.244264e-03	7.462964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.383501e+00	7.221505e-01	6.224736e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.067058e+00	2.567333e-01	1.027602e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.011694e+00	2.779673e-01	3.719402e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.023869e+00	1.656792e-01	2.399871e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.904356e-01	1.177476e-01	1.497255e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.332811e-01	3.147427e-02	1.207980e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.816642e-02	1.816452e-02	5.303899e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.641303e-02	3.345465e-03	1.606597e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.176172e-04	4.454905e-04	7.302892e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.317736e+01	2.209622e+00	2.233083e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.375525e+00	3.944879e-01	9.515697e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.674519e+00	1.592871e-01	9.852206e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.811665e+00	2.255954e-01	3.053950e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.085200e+00	1.319832e-01	1.597600e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.171618e-01	7.395977e-02	9.925535e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.353559e-01	2.250467e-02	7.927566e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.384119e-01	1.806757e-02	3.982397e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.461302e-03	1.647180e-03	4.607637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.212344e+02	1.244832e+01	1.160239e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.712810e+01	9.602982e-01	1.344764e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.811220e+00	2.323976e-01	1.238989e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.544245e+00	8.347341e-02	1.566986e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.452239e+00	1.707665e-01	1.845474e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.725797e-01	1.223105e-01	1.637113e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.370706e-01	4.073180e-02	1.450445e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.064967e-02	3.449789e-03	7.286211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.558125e+00	1.030561e+00	1.116966e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.948674e+00	5.188668e-01	3.270356e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.711237e+00	4.308340e-01	5.577680e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.358805e+00	5.860643e-01	2.138074e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.704096e+00	5.794060e-01	3.417844e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.993948e+00	2.276606e-01	4.161544e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.496273e+00	2.473435e-01	3.264746e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.075530e+00	1.308107e-01	3.320699e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.289133e-01	8.690212e-02	2.261357e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.819001e-01	1.768510e-01	1.368563e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.951793e-01	4.453316e-02	9.785370e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.279596e-01	1.738030e-02	7.248944e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.374570e-02	8.003367e-03	3.499298e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.120127e-03	9.352064e-04	1.954912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.081801e+01	3.130486e+00	4.014574e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.338978e+00	6.166058e-01	9.111191e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.416316e+00	8.863663e-01	8.706633e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.238590e+00	4.952428e-01	3.141447e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.172874e+00	5.869723e-01	6.535627e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.300382e+00	1.531791e-01	3.251485e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.864914e+00	1.812703e-01	3.612353e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.428168e+00	1.241543e-01	2.482105e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.825652e-01	1.414144e-01	1.487508e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.006903e-01	8.052750e-02	1.035095e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.382850e-01	5.602953e-02	6.804189e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.367205e-01	1.510949e-02	6.082869e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.147992e-03	1.359743e-03	4.863113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.193409e+02	1.135980e+01	1.334543e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.457145e+01	2.506532e+00	9.926590e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.469287e+01	1.834770e+00	1.143403e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.058979e+01	1.811850e+00	2.158674e-01
1.625000e-02	3.750000e-03	3.750000e-03	4.960936e+00	1.734307e-01	5.971601e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.291920e+00	1.158605e-01	4.800446e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.497416e+00	2.392637e-01	3.963825e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.840437e+00	7.845110e-02	1.592481e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.405678e+00	2.048354e-01	1.932720e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.296045e-01	1.255006e-01	1.796788e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.644634e-01	6.417404e-02	1.411272e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.278089e-02	2.360939e-03	1.037664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.615356e+00	3.463973e-01	1.761069e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.658511e+00	1.748693e-01	9.775678e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.254278e+00	1.615241e-01	3.686579e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.499937e-01	9.738252e-02	3.004371e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.079783e-01	4.976637e-02	1.497929e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.956549e-01	1.263797e-02	8.437998e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.013528e-02	8.207189e-03	3.293679e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.554448e-04	1.291125e-03	2.519276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.318653e+00	4.287816e-01	1.556726e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.768219e+00	1.565644e-01	2.480417e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.686876e-01	8.820886e-02	2.186896e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.058401e-01	4.795766e-02	1.059678e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.155511e-01	1.723090e-02	7.581629e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.555456e-01	5.620282e-03	4.867279e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.751352e-02	1.090832e-02	1.857498e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.318565e-04	8.940528e-04	1.716048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.635821e+01	8.394386e-01	3.106458e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.217898e+00	2.436404e-01	3.432560e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.351967e-01	8.647831e-02	2.557660e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.432619e-01	5.363342e-02	1.218251e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.620440e-02	3.052411e-03	1.050359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.482237e+00	4.814193e-01	4.619962e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.419443e+00	1.041853e+00	9.310785e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.756077e+00	2.847647e-01	2.239380e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.412586e+00	4.316943e-01	4.917985e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.386472e+00	3.698378e-01	4.103972e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.795131e+00	3.314838e-01	3.603560e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.132712e+00	1.430091e-01	2.877926e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.113589e-01	2.200242e-01	2.275431e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.659343e-01	5.441734e-02	2.592203e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.684275e-01	2.836834e-02	1.598799e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.633184e-01	2.652701e-02	1.278482e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.238457e-01	1.982832e-02	6.278914e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.842789e-02	2.253614e-02	2.893827e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.938472e-04	6.073633e-04	3.217768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.053977e+01	1.708392e+00	2.055365e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.143629e+01	9.684801e-01	4.805359e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.536943e+00	7.505594e-01	2.269701e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.973894e+00	4.647668e-01	2.273235e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.553002e+00	4.207455e-01	3.430074e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.423682e+00	3.016300e-01	2.835714e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.680925e+00	2.777694e-01	3.010216e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.213550e+00	2.033292e-01	1.882424e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.106790e-01	1.146996e-01	1.914723e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.144073e-01	8.780339e-02	1.531221e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.588764e-01	2.572018e-02	1.886672e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.606026e-01	2.829241e-02	7.036794e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.633944e-01	3.867781e-02	5.472962e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.242420e-02	1.856460e-02	4.451502e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.982458e-03	5.734722e-04	2.927261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.615657e+01	7.837364e+00	9.737704e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.221222e+01	2.578187e+00	1.965999e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.611685e+01	1.687969e+00	5.618100e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.281915e+00	8.912503e-01	5.722736e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.868385e+00	5.392486e-01	8.145717e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.013649e+00	5.250591e-01	4.370713e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.644079e+00	1.703020e-01	5.593839e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.214745e+00	2.398082e-01	3.175454e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.796761e-01	1.515306e-01	1.797570e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.680893e-01	3.619573e-02	1.983230e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.463195e-01	2.226216e-02	1.619060e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.823184e-03	4.507592e-03	5.558789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.272095e+00	8.342035e-01	4.977036e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.108265e+00	2.074592e-01	1.033071e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.094157e+00	3.574056e-01	4.780046e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.092432e+00	1.484687e-01	3.524253e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.115468e-01	7.447843e-02	1.849218e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.645016e-01	1.653074e-02	1.139928e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.212399e-02	1.362715e-02	4.394901e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.341270e-03	7.485157e-03	1.886101e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.384234e-05	5.554962e-04	8.629714e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.312056e+01	2.924977e+00	1.886582e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.520220e+00	2.969453e-01	2.071533e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.017065e+00	2.639305e-01	1.704473e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.790205e+00	2.165743e-01	3.423865e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.866781e-01	1.035289e-01	2.481298e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.331049e-01	5.093599e-02	1.025910e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.123546e-01	1.536658e-02	7.790441e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.375551e-01	2.383125e-02	3.733737e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.591957e-03	1.148087e-03	4.488802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.235637e+02	1.725804e+01	1.109598e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.663254e+01	1.285439e+00	5.969226e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.516599e+00	3.254327e-01	2.225753e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.430840e+00	1.881964e-01	2.417927e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.304722e+00	1.579278e-01	2.133309e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.923342e-01	5.633323e-02	2.225240e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.921753e-01	6.860239e-02	1.093902e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.774878e-03	2.429124e-03	6.517508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.993154e+00	1.049166e+00	9.077101e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.661975e+00	7.576154e-01	8.005988e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.807696e+00	2.725869e-01	2.237430e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.275221e+00	3.515860e-01	3.529780e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.883105e+00	5.548708e-01	3.455764e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.203333e+00	4.888996e-01	3.536793e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.547764e+00	3.637668e-01	3.858831e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.047452e+00	1.248103e-01	3.443170e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.426819e-01	1.484632e-01	2.087538e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.307783e-01	3.999630e-02	2.132655e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.012473e-01	3.710182e-02	1.034143e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.560359e-01	2.996230e-02	7.068367e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.299661e-02	2.456838e-02	3.051360e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.083797e-03	6.267396e-04	3.234895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.835122e+01	3.655080e+00	3.978615e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.028656e+01	5.785195e-01	1.570802e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.913231e+00	6.044681e-01	4.880209e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.981299e+00	7.664614e-01	1.946772e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.797819e+00	6.659825e-01	1.249474e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.621320e+00	4.217465e-01	2.708245e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.967513e+00	3.487839e-01	3.454968e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.414553e+00	2.536868e-01	2.162523e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.302948e-01	7.088191e-02	2.718709e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.780888e-01	5.096919e-02	1.624026e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.848190e-01	2.773949e-02	8.542548e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.417896e-01	2.176604e-02	5.095910e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.022752e-02	2.497800e-03	4.687753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.190675e+02	1.506997e+01	1.664388e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.547744e+01	3.159719e+00	3.362811e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.260814e+01	1.160005e+00	7.463513e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.114721e+01	1.630950e+00	4.831169e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.776408e+00	3.591044e-01	3.049738e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.205028e+00	4.764158e-01	2.398699e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.827009e+00	5.086588e-01	1.057423e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.565471e+00	1.044762e-01	2.487114e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.149510e+00	1.346832e-01	3.014557e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.505666e-01	1.779706e-01	1.707885e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.478600e-01	2.468653e-02	2.174876e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.417359e-02	4.508194e-03	7.172531e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF0.5_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.276062e-02	4.479290e-02	6.035931e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.598501e-01	4.684174e-01	4.366450e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.508110e+00	8.631392e-01	6.479459e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.751782e+00	4.327561e-01	1.655111e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.558318e+00	5.001788e-01	4.466645e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.211369e+00	4.950576e-01	7.637017e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.040569e+00	2.650330e-01	4.858936e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.743948e-02	2.623398e-02	3.832487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.790312e-01	2.612858e-01	3.405844e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.422135e+00	9.526520e-01	8.793283e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.395549e+00	3.601720e-01	2.643436e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.053778e+00	5.336744e-01	4.883335e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.550154e+00	3.433497e-01	4.751876e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.360191e-01	1.701829e-01	2.770887e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.926782e-01	9.175973e-02	1.087412e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.587882e-02	5.031035e-03	8.416500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.546751e+00	9.305784e-01	1.345449e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.961103e+00	1.678479e+00	1.137465e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.841758e+00	6.253199e-01	5.414610e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.757647e+00	7.538595e-01	8.945925e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.157765e-01	4.250263e-02	5.758177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.046969e-02	6.117629e-03	1.622958e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.257312e-02	5.263109e-02	7.674025e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.058630e-01	1.781878e-01	2.126679e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.143418e-01	3.518755e-01	3.897285e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.412504e+00	5.311115e-01	5.078292e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.242806e+00	6.759895e-01	5.783954e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.031055e+00	5.524755e-01	3.225027e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.467787e+00	2.553645e-01	1.179619e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.518314e+00	2.826995e-01	9.721143e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.005783e+00	4.058695e-01	4.897469e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.238869e+00	4.047321e-01	5.829680e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.460631e+00	3.410401e-01	5.009161e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.976820e-01	2.022635e-01	2.832731e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.102812e-02	1.770834e-02	3.045773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.719375e-02	2.408693e-02	5.974207e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.267680e-01	1.237314e-01	1.931693e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.230474e-01	3.295741e-01	4.459059e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.275553e+00	5.900405e-01	6.474928e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.058013e+00	7.082514e-01	8.177340e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.971559e+00	8.434069e-01	9.518997e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.848951e+00	8.046147e-01	5.681128e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.176097e+00	4.345981e-01	1.268258e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.876950e+00	1.324413e-01	2.390925e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.295117e+00	3.587541e-01	3.405227e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.512500e+00	4.245641e-01	4.334792e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.669696e+00	3.347715e-01	4.116248e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.921819e-01	2.360384e-01	2.950595e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.063203e-01	1.289055e-01	1.712832e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.945719e-02	1.132106e-02	1.579785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.862752e-01	1.275179e-01	4.690135e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.488615e-01	4.880734e-01	7.884962e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.132378e+00	1.002432e+00	1.513044e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.857614e+00	1.504957e+00	1.905154e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.564115e+00	1.632171e+00	1.960505e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.963513e+00	1.586513e+00	1.040712e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.949931e+00	7.357143e-01	5.328355e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.046928e+00	4.662185e-01	3.796004e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.465041e+00	7.133229e-01	8.031575e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.978780e+00	6.874679e-01	7.234457e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.743137e+00	5.135170e-01	5.456085e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.340592e-02	2.655058e-02	3.693626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.332926e-01	8.423188e-02	1.026162e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.064343e-01	3.934752e-01	4.317130e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.008796e+00	5.953368e-01	5.407686e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.031550e+00	4.158088e-01	1.088139e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.903238e+00	3.194538e-01	3.128104e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.073698e+00	4.308581e-01	5.796658e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.111384e+00	2.625678e-01	4.754926e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.817413e-01	1.484521e-01	2.210581e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.570733e-02	8.270403e-03	1.201319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.300284e-01	3.706108e-01	4.059519e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.445240e+00	8.870415e-01	9.718287e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.483798e+00	8.649865e-01	8.944410e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.472402e+00	4.219750e-01	3.210688e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.890341e+00	2.311210e-01	1.583122e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.115412e+00	3.839303e-01	3.559324e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.200237e+00	2.644842e-01	3.506660e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.965732e-01	1.320999e-01	2.336666e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.423115e-02	1.820926e-02	2.011174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.837952e+01	8.734375e+00	8.540637e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.892998e+01	4.155914e+00	4.829351e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.009747e+01	1.703872e+00	1.797977e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.832171e+00	3.465414e-01	3.525148e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.316676e+00	3.082987e-01	1.962051e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.437306e+00	4.908161e-01	4.801502e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.448781e+00	4.333322e-01	5.217486e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.724137e-02	2.404466e-02	3.489937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.752731e-01	9.095908e-02	1.083918e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.434207e-01	2.260100e-01	2.238145e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.872661e-01	2.845853e-01	3.114014e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.040136e+00	3.742638e-01	3.799314e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.516734e+00	4.798930e-01	4.640444e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.116230e+00	5.026990e-01	4.604436e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.579846e+00	4.213312e-01	2.330389e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.855757e+00	2.218131e-01	1.055017e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.875670e+00	2.536251e-01	1.320340e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.493906e+00	2.783182e-01	4.156359e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.990822e+00	3.480657e-01	5.092937e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.310925e+00	3.010145e-01	3.559336e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.219751e-01	1.802481e-01	2.750399e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.789138e-02	1.610172e-02	2.786358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.193204e+00	5.004206e-01	5.179169e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.849518e+00	6.451460e-01	7.611744e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.418354e+00	7.892334e-01	7.955544e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.917218e+00	8.177123e-01	8.066860e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.262395e+00	7.403283e-01	9.418792e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.343562e+00	5.874028e-01	6.198215e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.260253e+00	3.570323e-01	3.028561e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.062487e+00	1.938580e-01	8.275218e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.698307e+00	2.162116e-01	2.428119e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.180914e+00	2.943144e-01	3.080544e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.488284e+00	2.846260e-01	2.788581e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.802997e-01	1.743742e-01	2.450845e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.170773e-02	2.029367e-02	2.492546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.249144e+01	8.977092e+00	8.236524e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.103946e+01	4.327245e+00	4.907442e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.707967e+01	3.522768e+00	3.472163e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.289792e+01	1.841362e+00	2.609135e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.494240e+00	1.386515e+00	1.556455e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.655423e+00	8.615166e-01	6.317146e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.768401e+00	4.770308e-01	3.172723e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.802587e+00	9.611237e-02	2.291578e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.360809e+00	2.521621e-01	2.159141e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.730248e+00	3.880420e-01	4.405390e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.847805e+00	4.517359e-01	4.531880e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.529678e-02	3.147567e-02	4.045965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.884784e-02	4.801072e-02	3.979097e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.645739e-01	3.465805e-01	2.327626e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.140472e+00	6.406665e-01	3.414465e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.351981e+00	4.822335e-01	1.939602e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.729665e+00	1.933650e-01	2.788555e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.699670e+00	4.524145e-01	7.431644e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.182367e+00	1.622301e-01	4.738259e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.380227e-02	3.202053e-02	2.080235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.662336e-01	1.900105e-01	1.519153e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.031909e+00	5.984942e-01	4.749549e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.199072e+00	3.026207e-01	1.713591e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.468801e+00	2.811340e-01	4.024239e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.806117e+00	3.055839e-01	4.120222e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.810000e-01	8.783441e-02	1.967953e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.213610e-01	1.039256e-01	3.956154e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.148860e-02	1.061845e-02	6.756313e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.406112e+00	8.784895e-01	8.865768e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.475050e+00	7.181362e-01	6.430876e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.669630e+00	4.603735e-01	4.898880e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.382651e+00	5.070069e-01	5.550287e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.480351e-02	2.952107e-02	2.607989e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.621535e-02	3.793531e-02	3.495283e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.901391e-01	8.553376e-02	7.300797e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.504784e-01	1.910545e-01	1.416479e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.270730e-01	2.438635e-01	2.373195e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.465785e+00	4.591119e-01	2.413277e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.096403e+00	4.962071e-01	3.594728e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.781019e+00	4.463380e-01	1.890674e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.249734e+00	2.424697e-01	1.338085e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.373323e+00	1.666960e-01	1.838110e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.141070e+00	2.570726e-01	3.794511e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.396340e+00	3.069824e-01	5.190432e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.496886e+00	1.832616e-01	4.459155e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.437700e-01	1.061819e-01	2.027991e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.956633e-02	1.830006e-02	1.367255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.211007e-01	9.830751e-02	8.892563e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.075425e-01	1.534257e-01	1.530716e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.380417e-01	3.071071e-01	2.248405e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.345417e+00	4.494982e-01	3.299046e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.121522e+00	5.854094e-01	4.357513e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.752177e+00	5.134696e-01	4.916989e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.578756e+00	6.772384e-01	2.993536e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.847141e+00	2.980905e-01	2.699056e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.860608e+00	3.288956e-02	3.068443e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.525702e+00	3.689217e-01	2.503238e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.707400e+00	2.692934e-01	4.046014e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.747329e+00	1.794919e-01	3.461248e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.404777e-01	9.854046e-02	2.253843e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.436231e-01	1.061588e-01	7.481150e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.082942e-02	1.215034e-02	5.385279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.308613e+00	5.563148e-01	6.265004e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.014622e+00	9.106573e-01	6.288179e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.329199e+00	9.793501e-01	1.352829e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.074338e+00	1.224834e+00	1.092364e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.484616e+00	1.161563e+00	1.031858e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.297954e+00	5.831691e-01	5.883450e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.102444e+00	1.626853e-01	4.616963e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.909224e+00	3.910325e-01	5.149450e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.177587e+00	5.310304e-01	5.782579e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.590221e+00	4.528030e-01	3.982481e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.317350e+00	2.691344e-01	3.312529e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.723358e-02	1.451490e-02	1.401876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.029038e-01	5.590891e-02	6.932267e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.792394e-01	2.524934e-01	2.366256e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.593853e+00	4.903050e-01	3.130223e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.771679e+00	3.645231e-01	2.282891e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.358505e+00	2.342542e-01	1.613259e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.502913e+00	3.845279e-01	5.640890e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.233744e+00	1.768575e-01	4.204609e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.388267e-01	1.371794e-01	1.531147e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.259581e-02	1.947734e-02	4.779753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.254712e-01	1.392735e-01	1.839494e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.400630e+00	5.197433e-01	4.773002e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.737884e+00	6.650323e-01	4.910516e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.484795e+00	3.617047e-01	4.474898e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.541125e+00	1.293689e-01	1.836461e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.492849e+00	3.218629e-01	3.401222e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.253681e+00	2.137050e-01	2.884841e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.285108e-01	1.156462e-01	1.403135e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.873537e-02	2.253273e-02	6.011229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.288268e+01	3.612263e+00	3.460554e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.449657e+01	3.802167e+00	2.584533e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.083954e+01	1.251357e+00	1.994354e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.064414e+00	3.781822e-01	7.379514e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.960289e+00	3.346522e-01	4.047473e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.251714e+00	4.201693e-01	3.798560e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.020545e+00	2.517280e-01	3.469486e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.787977e-02	2.335487e-02	1.146157e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.603839e-01	1.068156e-01	9.233950e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.359915e-01	1.805664e-01	1.325536e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.261365e-01	1.893848e-01	2.103282e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.704349e-01	3.635581e-01	2.893574e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.319436e+00	3.402156e-01	3.205285e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.930214e+00	4.813019e-01	2.187749e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.402218e+00	3.368654e-01	1.598324e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.802464e+00	2.222819e-01	1.764456e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.967861e+00	1.392757e-01	1.676009e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.790389e+00	2.437470e-01	3.419592e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.185074e+00	3.141519e-01	4.135279e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.336285e+00	1.748200e-01	3.492243e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.547784e-01	1.039436e-01	1.804673e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.680342e-02	1.729584e-02	1.320679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.432548e+00	4.720787e-01	5.014931e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.175628e+00	4.027835e-01	3.374461e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.553876e+00	3.392728e-01	6.107012e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.172107e+00	6.793955e-01	4.938362e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.555219e+00	4.710595e-01	5.189291e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.060836e+00	5.408827e-01	3.327276e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.291690e+00	3.003519e-01	4.587081e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.418324e+00	1.655934e-01	1.636647e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.138150e+00	2.315197e-01	1.453128e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.465011e+00	2.115494e-01	2.972020e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.507957e+00	1.838828e-01	2.267235e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.186040e-01	1.017829e-01	1.530644e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.728926e-02	2.032106e-02	8.432503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.104207e+01	4.250975e+00	4.977801e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.610373e+01	5.490413e+00	2.509363e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.413431e+01	2.936338e+00	2.024706e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.203398e+01	1.618403e+00	1.543837e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.029223e+01	1.407579e+00	1.311569e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.283217e+00	5.601239e-01	7.124429e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.382633e+00	2.705448e-01	6.182034e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.954213e+00	1.056505e-01	3.984419e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.772723e+00	2.661592e-01	3.177392e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.648148e+00	3.865111e-01	2.986273e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.474093e+00	2.494929e-01	3.191964e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.153489e-02	1.966122e-02	1.787176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.333092e-02	5.123338e-02	6.708407e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.003769e+00	4.830407e-01	5.068114e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.547794e+00	8.031783e-01	5.856539e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.789697e+00	4.665124e-01	8.611472e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.515046e+00	5.016128e-01	5.012231e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.143174e+00	4.652625e-01	7.907286e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.044485e+00	2.753320e-01	4.554640e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.052550e-02	2.097567e-02	4.053794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.161754e-01	2.752805e-01	4.039731e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.479784e+00	9.212857e-01	8.393326e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.446142e+00	3.856479e-01	1.543117e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.975762e+00	4.968150e-01	4.915871e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.512621e+00	3.475726e-01	4.736442e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.213130e-01	1.700501e-01	2.765267e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.795911e-01	7.077213e-02	1.273663e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.670745e-02	5.184479e-03	7.269480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.699554e+00	1.034221e+00	1.438825e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.001839e+00	1.524718e+00	1.221356e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.825149e+00	8.438473e-01	5.108581e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.697285e+00	7.430489e-01	8.519151e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.095461e-01	3.685152e-02	5.889544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.164361e-02	7.981449e-03	2.803000e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.827197e-02	6.307810e-02	8.258455e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.311385e-01	1.872892e-01	2.412926e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.708068e-01	3.714480e-01	4.054634e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.473009e+00	5.758435e-01	4.418091e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.204193e+00	6.011506e-01	6.165869e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.031132e+00	5.324089e-01	3.931336e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.579672e+00	3.626865e-01	3.200011e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.509624e+00	2.679701e-01	1.379869e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.986984e+00	4.336884e-01	4.873432e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.167646e+00	3.914750e-01	5.412236e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.441420e+00	3.222704e-01	5.117965e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.592365e-01	1.800459e-01	3.482524e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.762022e-02	1.506093e-02	2.606530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.827028e-02	2.305897e-02	8.852092e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.535064e-01	1.401939e-01	2.411023e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.238666e-01	3.650168e-01	3.790292e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.298662e+00	5.887627e-01	8.344666e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.206172e+00	8.048287e-01	7.629205e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.056795e+00	8.800890e-01	7.770854e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.713426e+00	6.122090e-01	6.540153e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.207633e+00	4.839950e-01	1.575692e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.923986e+00	2.286793e-01	1.372518e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.295276e+00	4.274983e-01	3.004923e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.459295e+00	4.161644e-01	3.916794e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.648010e+00	3.452000e-01	4.036995e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.767420e-01	2.135444e-01	3.278077e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.656237e-01	8.935899e-02	2.147342e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.021053e-02	1.083066e-02	1.231578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.551237e-01	2.154805e-01	5.006810e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.879525e-01	4.493382e-01	8.476638e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.150170e+00	8.770666e-01	1.754297e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.076811e+00	1.711839e+00	1.992189e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.687099e+00	1.742294e+00	1.783494e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.946185e+00	1.398833e+00	1.134709e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.073137e+00	6.919962e-01	2.282718e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.026104e+00	5.717074e-01	2.929954e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.448052e+00	7.975070e-01	5.955352e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.905993e+00	6.644702e-01	7.950155e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.684033e+00	4.812891e-01	6.694536e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.117172e-02	2.380983e-02	3.481466e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.456072e-01	9.269018e-02	1.077597e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.348515e-01	4.044850e-01	4.826157e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.053937e+00	6.336642e-01	4.779324e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.038534e+00	3.703866e-01	9.548486e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.893929e+00	3.505654e-01	2.812373e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.028601e+00	3.915421e-01	6.125609e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.102866e+00	2.693862e-01	4.484952e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.438665e-01	1.157284e-01	2.438356e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.549948e-02	9.216478e-03	1.160301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.243737e-01	4.137824e-01	4.514900e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.547536e+00	8.905192e-01	1.060011e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.559099e+00	9.135968e-01	8.484236e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.474785e+00	4.269163e-01	2.974982e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.877862e+00	2.488739e-01	1.382656e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.080659e+00	3.703752e-01	3.740354e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.163958e+00	2.365044e-01	3.588673e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.918440e-01	1.343874e-01	2.308813e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.173456e-02	1.389817e-02	2.220679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.944919e+01	8.670759e+00	1.009073e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.953803e+01	4.576634e+00	4.891362e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.025040e+01	1.608840e+00	2.022756e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.845296e+00	4.423323e-01	2.357949e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.306937e+00	3.606574e-01	1.678875e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.376196e+00	4.658253e-01	5.062918e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.401015e+00	3.710415e-01	5.270650e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.284062e-02	2.326859e-02	3.435726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.820313e-01	8.801189e-02	1.334513e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.578761e-01	2.213447e-01	2.286048e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.449763e-01	3.501093e-01	3.387952e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.055410e+00	4.037518e-01	4.474081e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.580056e+00	4.904493e-01	4.497229e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.177216e+00	5.771202e-01	3.188354e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.553329e+00	4.066882e-01	2.381176e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.827158e+00	1.634283e-01	1.537290e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.851350e+00	2.212811e-01	1.432851e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.542731e+00	3.361412e-01	3.564093e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.964175e+00	3.464459e-01	4.278928e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.277978e+00	2.883416e-01	4.604042e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.785830e-01	1.480175e-01	3.122030e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.650021e-02	1.604358e-02	2.283172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.265186e+00	4.491172e-01	5.952773e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.971757e+00	7.691948e-01	5.900004e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.582438e+00	8.850049e-01	8.404458e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.109969e+00	1.014295e+00	8.374882e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.322067e+00	8.232733e-01	7.739059e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.372536e+00	6.104716e-01	5.397934e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.253173e+00	3.262267e-01	2.849813e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.990961e+00	9.452436e-02	1.975630e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.716482e+00	2.242930e-01	1.298798e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.178411e+00	2.783609e-01	2.691015e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.444399e+00	2.879651e-01	3.091993e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.646271e-01	1.632841e-01	2.661882e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.814777e-02	1.530377e-02	2.560239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.374782e+01	9.292997e+00	9.229201e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.195907e+01	5.313346e+00	5.025692e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.717890e+01	3.799009e+00	3.090354e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.326982e+01	2.413742e+00	2.290742e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.352097e+00	1.321717e+00	1.807127e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.649206e+00	5.870654e-01	8.191529e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.744940e+00	3.908223e-01	2.447732e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.810888e+00	1.565683e-01	1.976833e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.412970e+00	3.662632e-01	1.905697e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.688846e+00	4.200820e-01	4.417705e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.787046e+00	4.324295e-01	5.547021e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.114937e-02	2.847898e-02	3.988479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.070633e-01	5.476363e-02	4.889661e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.186868e-01	3.546621e-01	2.745284e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.162225e+00	6.090404e-01	3.824706e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.394614e+00	5.486168e-01	1.274322e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.698099e+00	2.930634e-01	2.780798e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.578060e+00	3.472954e-01	7.759832e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.189573e+00	2.136508e-01	4.342105e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.480609e-02	3.026583e-02	1.924823e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.047595e-01	1.934746e-01	2.066626e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.101282e+00	5.334429e-01	4.655403e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.264708e+00	3.844104e-01	1.285763e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.385303e+00	2.976178e-01	4.391299e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.719846e+00	2.618538e-01	4.390463e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.847197e-01	1.345855e-01	1.782452e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.205229e-01	9.746847e-02	4.432016e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.157008e-02	9.652416e-03	3.629103e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.536746e+00	8.460493e-01	1.049520e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.661765e+00	8.419384e-01	5.365689e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.519122e+00	5.307981e-01	5.594727e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.277336e+00	4.658973e-01	5.415160e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.583808e-02	2.653948e-02	2.616080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.300666e-02	1.169328e-02	7.405959e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.004109e-01	8.763072e-02	8.068369e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.873914e-01	1.930649e-01	1.331449e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.774255e-01	3.000734e-01	2.541782e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.459198e+00	4.090665e-01	3.160523e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.155878e+00	4.946459e-01	2.212791e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.784959e+00	4.877133e-01	2.101814e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.330624e+00	2.471645e-01	9.651755e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.395503e+00	1.286876e-01	1.477123e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.080758e+00	2.775468e-01	3.679587e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.313966e+00	2.234164e-01	5.397280e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.461000e+00	1.971201e-01	4.298415e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.462721e-01	1.279539e-01	2.290933e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.899340e-02	1.455072e-02	1.186902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.086557e-01	6.244261e-02	1.490034e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.952830e-01	1.187966e-01	2.465852e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.827203e-01	3.452007e-01	2.568683e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.441446e+00	4.596279e-01	2.986024e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.131818e+00	5.593756e-01	5.333899e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.034390e+00	6.676375e-01	2.858308e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.541703e+00	5.454163e-01	2.742024e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.934182e+00	2.790248e-01	1.254381e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.849923e+00	5.690809e-02	2.410061e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.447332e+00	1.576872e-01	2.727221e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.637514e+00	3.194034e-01	4.104485e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.704989e+00	2.193471e-01	3.439247e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.243827e-01	1.329471e-01	2.071097e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.267648e-01	8.898327e-02	7.739817e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.079598e-02	1.116715e-02	5.198486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.349646e+00	6.007372e-01	8.094849e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.091042e+00	7.804566e-01	8.612577e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.622513e+00	1.203463e+00	1.219591e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.318085e+00	1.371009e+00	1.148900e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.746051e+00	1.216311e+00	8.656326e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.479760e+00	9.429283e-01	3.816198e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.127929e+00	1.379467e-01	4.210762e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.719284e+00	2.867797e-01	6.604279e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.062231e+00	5.131541e-01	5.647668e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.433974e+00	4.422983e-01	5.335250e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.307184e+00	2.522718e-01	2.905952e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.730740e-02	1.411535e-02	1.539473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.088324e-01	5.438088e-02	8.242870e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.257312e-01	2.819013e-01	2.453087e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.606740e+00	4.636842e-01	4.241697e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.856580e+00	4.240736e-01	1.350107e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.297019e+00	2.799733e-01	1.788568e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.407703e+00	2.982050e-01	5.923532e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.227658e+00	2.403606e-01	3.945524e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.519766e-01	1.399200e-01	1.428793e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.233467e-02	1.844578e-02	3.199030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.426550e-01	1.463466e-01	2.062657e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.516695e+00	5.650459e-01	4.247514e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.715052e+00	5.249353e-01	6.390276e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.736870e+00	6.128996e-01	2.973445e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.480575e+00	1.468729e-01	2.275923e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.418224e+00	2.840073e-01	3.684983e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.206106e+00	1.834790e-01	3.016099e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.165715e-01	1.308630e-01	1.340939e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.825548e-02	2.076498e-02	5.748718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.376422e+01	3.847000e+00	3.957445e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.417489e+01	3.028202e+00	2.867816e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.134281e+01	1.673353e+00	1.468104e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.066445e+00	4.726491e-01	6.389172e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.948009e+00	3.103775e-01	3.882851e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.160061e+00	3.818261e-01	4.221602e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.968903e-01	2.684191e-01	3.227004e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.762439e-02	2.076236e-02	1.310976e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.543218e-01	8.298169e-02	1.211199e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.507478e-01	1.899932e-01	1.374524e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.616299e-01	2.006618e-01	2.109927e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.903025e-01	3.138015e-01	2.464966e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.403112e+00	4.057847e-01	2.750155e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.853147e+00	3.575406e-01	3.400435e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.459478e+00	3.928977e-01	1.220986e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.876453e+00	2.484171e-01	1.015734e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.000768e+00	1.766056e-01	1.312204e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.772195e+00	2.759696e-01	2.672989e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.079551e+00	2.067718e-01	4.711416e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.297628e+00	1.764300e-01	3.605543e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.594482e-01	1.386470e-01	1.982061e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.590589e-02	1.425536e-02	1.036753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.177156e+00	2.129887e-01	6.582160e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.328658e+00	4.957853e-01	3.036196e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.740586e+00	5.207965e-01	4.674640e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.226409e+00	6.048051e-01	3.679532e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.697421e+00	6.881063e-01	3.900922e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.085118e+00	5.265681e-01	3.224427e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.364986e+00	4.052527e-01	2.400734e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.433733e+00	1.653212e-01	1.098602e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.044562e+00	1.237900e-01	2.638513e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.472660e+00	3.140241e-01	2.272498e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.483616e+00	1.715850e-01	2.570293e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.112791e-01	9.225553e-02	1.483894e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.564388e-02	1.389957e-02	1.274172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.100541e+01	3.878279e+00	6.210274e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.621606e+01	4.295123e+00	2.398387e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.451297e+01	3.189987e+00	2.114862e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.268857e+01	2.157971e+00	1.426280e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.068939e+01	1.515376e+00	9.365975e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.431704e+00	1.018814e+00	4.293214e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.360976e+00	2.318292e-01	5.940551e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.893000e+00	1.470082e-01	5.878341e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.711134e+00	2.291349e-01	3.274372e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.546549e+00	3.540280e-01	3.730463e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.453241e+00	2.524137e-01	3.000953e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.247527e-02	1.895497e-02	1.854351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.612318e-02	5.495752e-02	7.632479e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.063225e+00	5.332288e-01	6.197668e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.580454e+00	9.489385e-01	7.235495e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.597954e+00	5.842694e-01	1.396728e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.363095e+00	5.661887e-01	3.662994e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.217534e+00	5.679162e-01	8.660663e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.112184e+00	3.498220e-01	6.320304e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.193937e-02	2.776747e-02	5.603710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.362700e-01	3.233651e-01	4.789103e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.336144e+00	1.090286e+00	1.012109e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.063261e+00	4.678080e-01	2.034425e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.039221e+00	5.760899e-01	4.747751e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.711469e+00	4.518801e-01	6.017483e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.234832e-01	2.249430e-01	3.583323e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.069391e-01	8.466195e-02	1.633446e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.912460e-02	5.892999e-03	1.260264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.456166e+00	1.100746e+00	1.663939e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.175571e+00	1.767409e+00	1.387842e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.660982e+00	7.972271e-01	3.547134e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.160722e+00	8.811494e-01	1.055589e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.467550e-01	5.335067e-02	8.599034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.041264e-03	6.932552e-03	1.269725e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.224568e-02	5.700540e-02	9.273192e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.965266e-01	1.733890e-01	3.048015e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.391932e-01	3.836601e-01	5.278860e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.456726e+00	6.545546e-01	6.837347e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.273628e+00	7.897738e-01	6.359246e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.978272e+00	7.033499e-01	4.083078e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.364054e+00	4.394392e-01	1.299834e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.369362e+00	3.690388e-01	1.470739e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.940875e+00	4.808962e-01	4.371641e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.257698e+00	5.039111e-01	6.176453e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.532984e+00	4.172475e-01	6.114646e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.615553e-01	2.516238e-01	4.315533e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.990905e-02	2.120893e-02	4.568741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.126097e-02	2.605126e-02	4.453456e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.505406e-01	1.606250e-01	2.826249e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.582313e-01	3.592977e-01	5.917593e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.296915e+00	6.323975e-01	9.684736e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.066263e+00	8.268778e-01	1.183971e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.986956e+00	1.050709e+00	1.011549e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.599465e+00	9.401351e-01	6.229107e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.869915e+00	5.731116e-01	2.171182e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.700405e+00	2.448086e-01	1.577063e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.295568e+00	4.600453e-01	2.664537e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.585249e+00	5.508872e-01	4.617444e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.782217e+00	4.167858e-01	4.969507e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.091389e+00	2.653095e-01	4.050430e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.441381e-01	1.511320e-01	2.646517e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.447577e-02	1.152966e-02	2.487803e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.344483e-01	1.249262e-01	3.761039e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.619030e-01	4.960214e-01	1.076022e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.964250e+00	1.023744e+00	2.019023e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.635970e+00	1.671063e+00	2.346757e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.059904e+00	1.903121e+00	2.322574e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.205829e+00	1.812293e+00	1.342504e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.443560e+00	1.037020e+00	3.476108e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.859111e+00	6.033893e-01	1.485404e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.672441e+00	9.019466e-01	6.244535e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.282983e+00	8.502145e-01	8.648523e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.032268e+00	5.977859e-01	8.174774e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.346421e-02	3.439412e-02	5.687592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.596417e-01	9.381152e-02	1.319613e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.269210e-01	4.481471e-01	5.778850e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.109684e+00	7.034111e-01	5.178468e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.785696e+00	4.101486e-01	1.276407e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.733073e+00	3.073775e-01	2.515816e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.120478e+00	4.867683e-01	6.081648e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.197356e+00	3.305931e-01	5.867515e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.146430e-01	1.705672e-01	3.110059e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.813248e-02	9.937434e-03	2.316882e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.141651e+00	4.886881e-01	5.624675e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.891905e+00	1.065847e+00	1.388804e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.435661e+00	9.413557e-01	8.559269e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.970160e+00	4.069989e-01	1.940501e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.666015e+00	2.046853e-01	1.486394e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.178475e+00	3.919596e-01	3.473211e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.346596e+00	3.271633e-01	4.614311e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.850580e-01	1.770390e-01	2.834925e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.807084e-02	1.656923e-02	3.263041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.565679e+01	1.086751e+01	1.366427e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.910380e+01	4.769422e+00	5.143973e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.239237e+00	1.461289e+00	1.280478e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.081735e+00	4.616255e-01	2.811169e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.228564e+00	2.923310e-01	8.646146e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.624320e+00	4.832048e-01	4.986891e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.737825e+00	5.049982e-01	5.910543e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.535771e-02	3.018536e-02	5.344311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.813672e-01	9.045197e-02	1.283679e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.403956e-01	1.947703e-01	3.236257e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.885326e-01	3.881831e-01	4.133664e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.131615e+00	4.592342e-01	5.609818e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.621711e+00	5.661461e-01	5.104306e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.130260e+00	5.785116e-01	4.712946e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.478682e+00	4.842538e-01	2.968555e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.683367e+00	2.625301e-01	1.765785e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.696329e+00	2.780592e-01	1.276041e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.480802e+00	3.853390e-01	2.834452e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.004188e+00	4.078975e-01	4.874757e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.378162e+00	3.413242e-01	5.181398e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.717016e-01	2.184484e-01	3.744985e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.701887e-02	1.974178e-02	4.414762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.393782e+00	5.155630e-01	6.588756e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.268413e+00	7.761695e-01	1.082994e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.865608e+00	1.010419e+00	1.206986e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.256441e+00	1.001382e+00	1.133537e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.292696e+00	8.351001e-01	8.003952e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.141061e+00	6.563847e-01	5.815004e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.944892e+00	4.203659e-01	2.137953e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.735719e+00	2.030312e-01	1.289785e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.580861e+00	1.771989e-01	1.248580e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.211721e+00	3.466142e-01	2.592253e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.557925e+00	3.405712e-01	3.770426e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.612312e-01	2.047715e-01	3.232195e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.819376e-02	1.959504e-02	4.008376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.814479e+01	1.017477e+01	1.273235e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.259350e+01	5.760056e+00	6.321073e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.658887e+01	3.698768e+00	4.068381e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.170438e+01	2.006066e+00	2.485639e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.167102e+00	1.622902e+00	1.095898e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.547292e+00	7.566539e-01	6.215947e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.203806e+00	5.858523e-01	2.710217e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.459697e+00	1.696423e-01	9.523429e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.324532e+00	3.318521e-01	1.265661e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.838646e+00	4.664070e-01	3.935287e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.111916e+00	5.234619e-01	5.291534e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.150034e-01	3.656914e-02	6.159517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.290388e-01	5.635711e-02	4.743065e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.166194e+00	4.570279e-01	2.971537e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.540442e+00	6.117142e-01	4.066205e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.648802e+00	3.799149e-01	1.017085e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.470364e+00	3.886476e-01	4.649198e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.116959e+00	2.910351e-01	6.770787e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.822529e-01	1.336632e-01	3.420077e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.863046e-02	2.860787e-02	1.627705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.380973e-01	2.345256e-01	2.111464e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.718613e+00	6.057055e-01	4.785906e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.310100e+00	1.483482e-01	1.088405e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.894087e+00	3.331189e-01	4.544872e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.394247e+00	1.788307e-01	3.419199e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.281196e-01	8.471506e-02	1.481078e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.277939e-01	6.723446e-02	4.196932e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.300105e-02	7.894280e-03	1.669816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.356444e+00	9.712522e-01	1.001133e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.892654e+00	6.052703e-01	4.448763e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.889135e+00	4.886299e-01	5.315772e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.006709e+00	3.747347e-01	4.698755e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.893647e-02	2.152933e-02	2.496723e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.274230e-02	2.366036e-02	3.347162e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.969873e-01	9.434368e-02	7.276149e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.177609e-01	2.195476e-01	1.533474e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.693017e-01	3.417910e-01	2.885056e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.647519e+00	5.104012e-01	3.664112e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.423850e+00	5.505893e-01	2.725351e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.073669e+00	4.281384e-01	1.013524e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.397248e+00	1.073061e-01	1.453741e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.405300e+00	2.238720e-01	2.451469e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.831146e+00	2.458952e-01	4.788655e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.088988e+00	3.118476e-01	5.277203e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.324841e+00	1.848490e-01	3.205353e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.414102e-01	6.544713e-02	2.036611e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.716681e-02	1.542535e-02	1.060963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.724682e-01	6.589425e-02	1.054828e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.910801e-01	2.010453e-01	1.784822e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.057015e+00	3.898110e-01	2.345811e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.726812e+00	5.047696e-01	4.909286e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.561897e+00	6.300317e-01	6.398544e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.433713e+00	6.208822e-01	3.670377e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.968743e+00	5.072761e-01	2.200087e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.118490e+00	1.495589e-01	1.694949e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.893247e+00	1.849584e-01	1.655720e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.110588e+00	2.470612e-01	4.538980e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.269940e+00	2.441828e-01	3.834673e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.529635e+00	2.351370e-01	2.427035e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.383859e-01	9.816429e-02	1.661126e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.946854e-01	6.238746e-02	8.313036e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.021837e-02	7.794475e-03	6.637606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.070507e+00	4.765179e-01	7.975195e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.262441e+00	8.579738e-01	1.080784e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.092550e+00	1.261449e+00	1.251281e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.047806e+00	1.281545e+00	1.523065e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.534878e+00	1.065330e+00	9.802802e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.948266e+00	6.635163e-01	2.910546e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.000828e+00	1.594535e-01	5.124807e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.383071e+00	5.036868e-01	5.023561e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.664593e+00	4.839043e-01	5.128043e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.237125e+00	3.823053e-01	4.282568e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.234952e+00	2.338598e-01	2.698218e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.716706e-02	1.141528e-02	1.517140e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.391423e-01	7.104509e-02	8.895486e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.909842e-01	3.554310e-01	2.842291e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.931188e+00	4.746885e-01	4.272772e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.102770e+00	3.210588e-01	8.732228e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.044470e+00	2.729417e-01	3.183432e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.048689e+00	3.102241e-01	5.186111e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.062980e+00	1.383678e-01	3.325479e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.234545e-01	1.198470e-01	1.198940e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.385369e-02	1.550783e-02	4.049229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.498383e-01	2.315433e-01	2.117898e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.138516e+00	7.871283e-01	5.259560e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.491991e+00	6.400678e-01	6.999547e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.870294e+00	3.197800e-01	2.548368e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.218256e+00	2.872635e-01	2.283612e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.009575e+00	2.624208e-01	3.330777e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.054978e+00	1.405056e-01	2.509556e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.090554e-01	9.179074e-02	1.108231e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.222955e-02	1.639094e-02	7.285698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.049544e+01	6.679626e+00	4.335696e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.822504e+01	3.048721e+00	3.706856e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.228231e+01	1.431812e+00	1.328028e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.430028e+00	2.085900e-01	7.564359e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.370026e+00	3.665105e-01	2.845154e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.952033e+00	2.903366e-01	3.569573e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.051101e+00	2.304276e-01	2.661945e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.365209e-02	1.649732e-02	1.429980e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.564148e-01	9.250147e-02	1.066645e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.005773e-01	1.955974e-01	1.656110e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.949346e-01	3.270163e-01	2.437713e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.083914e+00	3.336835e-01	3.383377e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.618682e+00	4.665636e-01	2.891568e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.158899e+00	4.693666e-01	2.614779e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.572215e+00	2.608550e-01	2.104158e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.956520e+00	1.117808e-01	1.166345e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.932591e+00	2.097925e-01	1.635651e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.522785e+00	2.627082e-01	4.062567e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.910413e+00	2.722712e-01	4.299716e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.181939e+00	1.693041e-01	2.875918e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.816542e-01	6.820682e-02	1.767940e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.551349e-02	1.455172e-02	1.015450e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.391748e+00	4.098246e-01	4.479582e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.640034e+00	5.467664e-01	3.618874e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.347259e+00	8.132603e-01	4.800719e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.855617e+00	8.809627e-01	5.968128e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.226932e+00	5.620691e-01	6.212395e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.550589e+00	5.104360e-01	3.020235e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.513039e+00	2.158302e-01	3.916375e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.382474e+00	4.261077e-02	1.521251e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.924234e+00	2.315558e-01	2.229395e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.106604e+00	2.566628e-01	2.634828e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.328727e+00	1.782467e-01	2.039622e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.468547e-01	6.452993e-02	1.318393e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.514721e-02	1.189306e-02	1.090951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.794795e+01	7.066468e+00	5.648850e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.104338e+01	5.959198e+00	2.992561e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.692706e+01	2.185379e+00	2.398640e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.426712e+01	1.886557e+00	1.633888e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.130909e+01	1.030498e+00	1.228532e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.546345e+00	8.791878e-01	4.072850e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.772742e+00	8.450827e-02	9.391208e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.346684e+00	1.857421e-01	2.683301e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.367605e+00	3.491083e-01	2.832662e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.367426e+00	3.216535e-01	2.949056e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.394470e+00	2.345224e-01	2.716886e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.217882e-02	1.456654e-02	1.780944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.095012e-01	6.251590e-02	9.363189e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.148712e+00	5.597666e-01	6.272792e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.653122e+00	9.147453e-01	6.245334e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.627689e+00	5.305651e-01	1.210323e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.310186e+00	5.878597e-01	3.885367e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.128974e+00	5.462002e-01	8.600037e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.056972e+00	3.353010e-01	6.049030e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.653332e-02	2.521500e-02	5.252213e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.104939e-01	3.468571e-01	5.255981e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.469846e+00	1.066071e+00	9.445004e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.060821e+00	4.203554e-01	1.146342e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.979599e+00	6.149162e-01	4.800340e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.621956e+00	4.209325e-01	6.014928e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.860827e-01	2.123125e-01	3.396795e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.970321e-01	8.725685e-02	1.537025e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.781744e-02	5.783450e-03	1.241167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.640006e+00	1.145175e+00	1.759351e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.427705e+00	1.799524e+00	1.214078e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.606707e+00	7.699578e-01	4.277509e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.037513e+00	9.285004e-01	1.018457e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.351269e-01	4.939080e-02	8.431301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.089024e-03	6.820427e-03	1.971780e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.154107e-02	6.034101e-02	1.139330e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.367482e-01	2.050794e-01	3.240304e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.110214e-01	4.128332e-01	5.091827e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.533774e+00	6.624133e-01	6.815448e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.338497e+00	7.848924e-01	6.385483e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.089043e+00	7.275420e-01	3.173212e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.366340e+00	3.414005e-01	1.653815e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.314975e+00	3.669186e-01	1.483397e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.884352e+00	4.697521e-01	4.665522e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.188693e+00	5.419108e-01	6.333836e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.454464e+00	3.765621e-01	5.736821e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.234602e-01	2.431124e-01	4.115404e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.869652e-02	2.247371e-02	4.074846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.865290e-02	2.416041e-02	8.110876e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.864470e-01	1.694838e-01	3.241777e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.368151e-01	4.110807e-01	6.547467e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.427434e+00	6.808204e-01	9.515537e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.214175e+00	8.905995e-01	1.179070e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.092673e+00	1.034092e+00	9.292978e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.706359e+00	9.292420e-01	6.111618e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.904518e+00	5.246115e-01	2.216444e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.730749e+00	2.653008e-01	9.663305e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.174719e+00	4.589215e-01	3.632065e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.510780e+00	5.611503e-01	4.850620e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.701082e+00	3.902972e-01	5.214859e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.058147e+00	2.826195e-01	3.612097e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.338123e-01	1.448432e-01	2.330591e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.451118e-02	1.394794e-02	2.298409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.856028e-01	1.810358e-01	4.794531e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.740118e-01	5.817533e-01	1.244046e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.091321e+00	1.018229e+00	2.177157e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.878083e+00	1.801057e+00	2.349374e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.383470e+00	2.024228e+00	2.273650e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.384362e+00	1.748602e+00	1.298315e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.564068e+00	9.806413e-01	2.865621e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.789208e+00	5.992221e-01	2.754048e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.544199e+00	9.751602e-01	6.836917e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.137519e+00	8.139053e-01	9.090871e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.989023e+00	6.358116e-01	7.346913e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.888298e-02	3.233809e-02	5.286030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.727845e-01	1.015866e-01	1.577730e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.877724e-01	4.696910e-01	5.642072e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.173927e+00	7.001900e-01	4.722154e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.794929e+00	3.726927e-01	1.418035e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.725795e+00	3.173983e-01	2.618626e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.067166e+00	4.859293e-01	6.055422e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.132971e+00	3.215420e-01	6.020159e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.779195e-01	1.418141e-01	2.796196e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.775572e-02	1.010245e-02	2.105866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.229258e+00	5.066344e-01	7.280578e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.086852e+00	1.096082e+00	1.354292e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.522692e+00	9.200008e-01	8.020398e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.989773e+00	3.598081e-01	2.277162e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.673567e+00	2.479680e-01	1.182010e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.119061e+00	3.936853e-01	3.710459e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.285786e+00	3.022096e-01	4.529991e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.579678e-01	1.787969e-01	2.781201e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.588840e-02	1.492180e-02	3.035488e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.825267e+01	1.142529e+01	1.445586e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.952098e+01	4.572555e+00	4.947038e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.408059e+00	1.469706e+00	1.210998e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.153804e+00	4.338049e-01	1.842841e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.170103e+00	2.590437e-01	1.218767e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.556777e+00	4.941864e-01	4.736091e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.681786e+00	5.102675e-01	6.268231e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.971393e-02	2.904765e-02	5.095429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.924836e-01	1.001804e-01	1.538696e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.758689e-01	2.158864e-01	3.301649e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.000162e-01	3.499627e-01	4.691449e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.185318e+00	4.515166e-01	5.600943e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.732345e+00	6.299700e-01	4.818917e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.219335e+00	6.218834e-01	4.014931e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.531330e+00	4.638847e-01	2.655666e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.689700e+00	2.120497e-01	1.391324e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.679430e+00	2.429242e-01	1.690632e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.413859e+00	3.665581e-01	3.552468e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.929100e+00	3.781498e-01	5.224173e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.323275e+00	3.421948e-01	4.422359e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.499973e-01	2.195216e-01	3.726465e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.500670e-02	2.010926e-02	3.831874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.521829e+00	5.950235e-01	7.404422e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.392181e+00	8.230435e-01	1.086323e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.007041e+00	9.188930e-01	1.243688e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.301627e+00	9.538984e-01	1.177769e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.391249e+00	8.696341e-01	8.013259e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.232627e+00	6.408520e-01	5.037152e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.973542e+00	4.069734e-01	2.721274e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.784496e+00	2.554712e-01	1.647753e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.566103e+00	2.680428e-01	1.068247e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.132852e+00	3.239041e-01	3.307114e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.503758e+00	3.212848e-01	3.688656e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.372299e-01	2.166636e-01	2.897819e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.728921e-02	2.169813e-02	3.507413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.038954e+01	1.067735e+01	1.372532e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.267682e+01	5.021104e+00	6.316964e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.704528e+01	3.819573e+00	4.051698e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.222321e+01	2.550426e+00	2.524690e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.294642e+00	1.358626e+00	1.124181e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.625510e+00	7.986054e-01	6.218868e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.186812e+00	4.497488e-01	2.066234e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.516423e+00	2.044114e-01	7.029172e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.255977e+00	3.196209e-01	1.203163e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.827573e+00	4.988070e-01	3.925049e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.984896e+00	5.098952e-01	5.691634e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.107856e-01	3.595462e-02	5.721478e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.425497e-01	6.372047e-02	5.783865e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.217000e+00	4.428342e-01	3.272931e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.622726e+00	6.823853e-01	3.151200e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.687204e+00	4.107416e-01	7.457698e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.364872e+00	2.615262e-01	5.024057e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.091102e+00	2.836430e-01	6.841089e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.547480e-01	1.319988e-01	3.546296e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.056817e-02	2.354493e-02	2.202082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.020015e+00	2.603085e-01	2.503884e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.819786e+00	6.334288e-01	4.441668e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.324678e+00	2.277410e-01	1.101963e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.775768e+00	2.336577e-01	4.911217e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.360220e+00	2.025077e-01	3.328942e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.133807e-01	8.167826e-02	1.548025e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.061881e-01	6.377617e-02	5.362525e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.062382e-02	8.087088e-03	2.460533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.635794e+00	1.051658e+00	1.089621e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.991856e+00	6.321628e-01	4.233679e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.734197e+00	4.863348e-01	5.006399e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.910116e+00	3.907916e-01	5.030028e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.475203e-02	1.906906e-02	2.619790e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.185316e-02	3.424113e-02	3.944837e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.089598e-01	9.288824e-02	9.003848e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.383305e-01	2.104985e-01	1.970957e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.047962e+00	3.858625e-01	2.661890e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.745178e+00	5.502547e-01	2.817711e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.461460e+00	5.600734e-01	2.555735e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.070869e+00	3.822967e-01	1.148114e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.472690e+00	1.907066e-01	8.343381e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.320383e+00	1.589927e-01	2.075398e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.791293e+00	2.028017e-01	6.206111e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.022593e+00	3.110061e-01	4.738422e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.269808e+00	1.644167e-01	3.484027e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.273959e-01	6.754860e-02	2.092618e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.434379e-02	1.291920e-02	1.365387e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.966607e-01	8.237390e-02	1.023393e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.284734e-01	2.117985e-01	2.755324e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.138053e+00	4.223900e-01	3.778820e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.973407e+00	6.600862e-01	4.387511e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.730036e+00	6.210512e-01	5.177112e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.476862e+00	6.329949e-01	4.130540e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.995757e+00	5.232469e-01	2.687104e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.140940e+00	1.963457e-01	1.003370e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.767339e+00	1.407422e-01	3.076517e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.090331e+00	2.102435e-01	4.050940e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.240124e+00	2.396643e-01	4.213508e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.464028e+00	2.231608e-01	2.700498e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.031576e-01	1.024292e-01	1.951479e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.860778e-01	5.191696e-02	9.126438e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.859828e-02	8.811719e-03	6.565191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.268689e+00	5.563364e-01	8.821595e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.620732e+00	1.038892e+00	9.575615e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.401155e+00	1.266657e+00	1.476023e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.374864e+00	1.541201e+00	1.361944e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.692090e+00	1.218415e+00	8.352291e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.951805e+00	5.104390e-01	4.121219e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.964722e+00	2.338610e-01	5.301559e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.312445e+00	4.589001e-01	4.831000e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.540062e+00	4.764167e-01	5.827783e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.137047e+00	3.764510e-01	4.908647e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.183494e+00	2.263192e-01	2.980683e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.602636e-02	1.124320e-02	1.533371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.414541e-01	7.267744e-02	1.055333e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.342566e-01	3.537855e-01	3.454203e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.040916e+00	5.484373e-01	3.396562e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.115397e+00	3.459409e-01	9.127359e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.013258e+00	2.859349e-01	3.458890e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.980334e+00	2.665495e-01	5.610822e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.037441e+00	1.593135e-01	3.489730e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.903547e-01	9.767024e-02	1.360369e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.993332e-02	1.388768e-02	7.577032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.094190e-01	2.543559e-01	2.661869e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.245955e+00	7.704015e-01	6.655627e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.712009e+00	8.109491e-01	5.848672e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.870184e+00	2.955168e-01	1.682340e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.151255e+00	2.266527e-01	2.423029e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.956940e+00	2.607322e-01	3.507945e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.049655e+00	1.553616e-01	2.546849e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.004865e-01	6.453598e-02	1.220608e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.536673e-02	1.638657e-02	1.001682e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.185117e+01	6.485648e+00	6.241811e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.954233e+01	3.689956e+00	3.159599e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.240609e+01	1.391988e+00	1.035960e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.322428e+00	1.863155e-01	6.363546e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.262554e+00	3.522676e-01	3.296867e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.939484e+00	3.509919e-01	3.575263e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.934509e-01	1.810581e-01	3.075389e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.217094e-02	1.367278e-02	1.459629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.777410e-01	1.238183e-01	1.168772e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.225138e-01	2.135890e-01	1.707159e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.830202e-01	2.705001e-01	2.859746e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.185686e+00	4.411598e-01	2.742062e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.640059e+00	4.390883e-01	2.629086e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.201062e+00	4.348581e-01	2.978377e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.655308e+00	3.454387e-01	8.041853e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.968480e+00	1.279498e-01	7.858931e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.896385e+00	2.152113e-01	1.844233e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.478739e+00	2.164693e-01	4.428023e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.854789e+00	2.376009e-01	4.207702e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.162817e+00	1.761529e-01	2.889520e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.584440e-01	5.945830e-02	1.953787e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.249626e-02	1.274251e-02	1.348561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.593647e+00	5.066637e-01	3.968422e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.853068e+00	7.220299e-01	3.775116e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.371055e+00	7.026621e-01	5.282297e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.925487e+00	8.189345e-01	6.831175e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.397906e+00	6.301764e-01	4.958890e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.531203e+00	4.276865e-01	4.532456e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.584614e+00	2.379509e-01	1.717258e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.336308e+00	6.730324e-02	1.723818e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.888209e+00	2.369291e-01	2.102284e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.062744e+00	1.979919e-01	3.331493e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.292211e+00	1.754279e-01	2.159178e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.533879e-01	8.905907e-02	1.275959e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.088946e-02	1.000753e-02	1.304965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.050939e+01	8.291754e+00	6.225719e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.113222e+01	4.235845e+00	3.903522e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.839653e+01	3.763111e+00	2.091552e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.458757e+01	1.985620e+00	1.890019e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.118650e+01	9.275729e-01	9.925807e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.456150e+00	6.159371e-01	4.867224e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.946042e+00	2.266089e-01	5.163635e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.304559e+00	1.834302e-01	3.902750e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.255091e+00	3.129460e-01	3.293485e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.255792e+00	2.945294e-01	3.807573e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.368871e+00	2.673261e-01	2.809744e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.065187e-02	1.427475e-02	1.828193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.967583e-01	1.021582e-01	1.349368e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.786548e+00	7.669021e-01	7.236928e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.359461e+00	8.997311e-01	3.921881e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.585614e+00	3.519494e-01	9.416995e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.656881e+00	5.081798e-01	7.215197e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.589788e+00	4.140705e-01	6.735683e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.601586e-01	2.185066e-01	4.479255e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.573210e-02	1.784852e-02	4.037624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.324230e+00	5.187647e-01	6.522026e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.371946e+00	1.063488e+00	6.395856e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.848281e+00	4.305459e-01	2.237282e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.303508e+00	4.792034e-01	6.086498e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.268457e+00	3.148295e-01	4.522224e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.337942e-01	1.422376e-01	2.722696e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.488906e-01	6.013468e-02	1.235299e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.666612e-02	5.616273e-03	1.134844e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.886215e+00	1.568152e+00	2.010955e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.383549e+00	1.439439e+00	6.151175e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.913618e+00	9.135591e-01	6.768505e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.318995e+00	6.641210e-01	9.196435e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.106736e-01	3.602860e-02	6.397113e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.515744e-02	1.178467e-02	2.179123e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.404558e-01	9.292698e-02	1.692183e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.456291e-01	3.225710e-01	4.412420e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.272092e+00	6.357591e-01	6.049431e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.143738e+00	8.091483e-01	7.398999e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.020017e+00	8.405391e-01	3.988398e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.483227e+00	5.008087e-01	9.436736e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.381281e+00	2.355708e-01	1.270914e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.032682e+00	4.421707e-01	3.575068e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.398269e+00	4.397870e-01	6.243886e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.717182e+00	3.918679e-01	5.956037e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.110699e+00	2.893828e-01	4.818271e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.979849e-01	1.637112e-01	3.351299e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.933620e-02	1.536209e-02	3.044340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.011280e-02	5.412686e-02	1.043526e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.769152e-01	2.682104e-01	5.526041e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.268480e+00	6.448546e-01	1.027907e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.297218e+00	1.045554e+00	1.125482e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.216259e+00	1.134591e+00	1.174447e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.042992e+00	1.124334e+00	6.483509e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.222757e+00	7.220342e-01	2.024391e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.023398e+00	2.406600e-01	8.721744e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.406878e+00	3.705180e-01	2.906624e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.768217e+00	4.734691e-01	4.243816e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.013044e+00	3.886951e-01	5.156319e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.380390e+00	3.282892e-01	4.535288e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.285731e-01	1.875696e-01	3.158149e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.262551e-01	1.011076e-01	1.855571e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.595840e-02	1.062882e-02	1.893250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.292982e-01	2.791662e-01	6.526111e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.464473e+00	8.219411e-01	1.860481e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.374396e+00	1.688705e+00	2.756625e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.573771e+00	2.405106e+00	2.733456e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.033786e+00	2.259241e+00	1.858852e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.403313e+00	1.523158e+00	5.620987e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.693980e+00	4.099643e-01	1.955488e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.422277e+00	8.752239e-01	4.868353e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.857547e+00	8.098814e-01	8.258696e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.543143e+00	6.831400e-01	8.713037e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.498065e+00	4.144751e-01	7.139414e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.154974e-02	2.508003e-02	4.102229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.942017e-01	1.639259e-01	2.057568e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.502294e+00	6.553945e-01	6.187086e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.647791e+00	6.314865e-01	3.368516e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.827782e+00	2.493725e-01	1.256312e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.387446e+00	3.677893e-01	4.116242e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.590407e+00	3.213882e-01	5.595971e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.813203e-01	2.471783e-01	4.322118e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.489672e-01	9.850326e-02	2.164101e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.222828e-02	7.944300e-03	1.799544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.216953e+00	8.747758e-01	1.020762e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.498274e+00	1.429835e+00	1.380017e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.903671e+00	7.670938e-01	5.551425e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.925959e+00	2.593114e-01	1.499742e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.465147e+00	2.783884e-01	1.816645e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.755053e+00	2.792798e-01	4.151665e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.060701e+00	2.496430e-01	3.282877e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.500671e-01	1.268414e-01	2.185689e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.033781e-02	1.327337e-02	2.711260e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.936739e+01	1.554436e+01	1.578337e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.199942e+01	4.126249e+00	4.412287e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.037707e+00	1.126468e+00	5.000677e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.933656e+00	2.832452e-01	1.413201e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.912995e+00	2.560294e-01	1.829037e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.218884e+00	4.217219e-01	5.102046e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.362545e+00	3.519980e-01	5.296293e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.126145e-02	2.432984e-02	3.963919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.717509e-01	1.431126e-01	1.819350e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.069187e-01	3.318212e-01	4.029487e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.136435e+00	4.714260e-01	5.619495e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.684730e+00	6.241976e-01	5.743397e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.221686e+00	6.636414e-01	4.533323e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.626135e+00	5.504831e-01	2.587572e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.768643e+00	3.377039e-01	8.358796e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.666990e+00	1.746418e-01	1.889535e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.519866e+00	3.113817e-01	2.528915e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.075788e+00	3.249577e-01	4.560079e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.596523e+00	3.162567e-01	4.447719e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.017777e+00	2.249402e-01	4.473163e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.641518e-01	1.580487e-01	2.903532e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.838628e-02	1.459117e-02	2.937603e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.340996e+00	8.522519e-01	1.007309e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.753481e+00	1.181117e+00	1.322405e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.369941e+00	1.251512e+00	1.256410e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.454617e+00	1.208498e+00	9.285768e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.939858e+00	7.583157e-01	6.728201e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.444123e+00	5.188245e-01	2.958603e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.994069e+00	2.528641e-01	1.362691e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.687991e+00	2.030329e-01	1.456684e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.366650e+00	2.299807e-01	1.577518e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.852116e+00	2.803689e-01	3.446240e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.238450e+00	2.436529e-01	3.283294e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.735121e-01	1.508979e-01	2.664438e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.267920e-02	1.560942e-02	2.972720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.884209e+01	1.369795e+01	1.471162e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.822512e+01	5.819882e+00	5.238254e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.864589e+01	2.947273e+00	3.533286e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.242112e+01	1.790561e+00	2.013657e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.291597e+00	1.264896e+00	7.186694e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.582105e+00	6.165985e-01	1.781512e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.986947e+00	3.702528e-01	1.026140e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.332495e+00	1.689739e-01	3.021403e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.016957e+00	2.967110e-01	1.761113e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.439730e+00	3.492031e-01	4.832687e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.683860e+00	4.023612e-01	5.361475e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.255247e-02	2.895315e-02	4.685600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.207419e-01	8.806231e-02	5.788740e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.755162e+00	5.761677e-01	3.124309e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.236285e+00	6.604983e-01	2.663993e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.742230e+00	1.211949e-01	1.676268e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.812662e+00	3.053510e-01	6.202775e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.524798e+00	2.308701e-01	5.090599e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.805355e-01	1.034380e-01	2.302681e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.811604e-02	1.819051e-02	1.643396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.580080e+00	3.576603e-01	2.697518e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.670837e+00	6.313852e-01	3.149163e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.935863e+00	1.433597e-01	3.274776e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.137345e+00	2.705183e-01	3.697276e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.022957e+00	1.404374e-01	2.250626e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.741274e-01	5.979036e-02	1.168068e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.931878e-01	4.770620e-02	3.867277e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.260128e-02	6.385198e-03	2.682430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.346556e+00	1.218589e+00	1.070055e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.993002e+00	3.629252e-01	6.432897e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.823227e+00	5.394259e-01	5.003600e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.479317e+00	2.709202e-01	3.960867e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.565539e-02	1.532979e-02	1.939311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.225089e-02	2.629110e-02	3.968956e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.471046e-01	1.136175e-01	1.251191e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.114297e-01	3.010539e-01	2.139454e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.366655e+00	4.648452e-01	3.559412e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.178442e+00	6.225407e-01	2.867566e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.975836e+00	5.476572e-01	2.406017e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.510889e+00	2.831724e-01	4.660030e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.528149e+00	1.943207e-01	1.029120e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.103869e+00	2.630060e-01	4.291283e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.377540e+00	2.565833e-01	5.604287e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.611988e+00	2.060777e-01	4.083381e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.406563e-01	9.188001e-02	3.109828e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.824258e-01	6.202254e-02	1.403660e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.511033e-02	9.693003e-03	9.744287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.175438e-01	1.109440e-01	1.290353e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.704642e-01	3.038385e-01	3.469149e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.741479e+00	6.106195e-01	4.942213e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.744534e+00	7.787932e-01	5.631236e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.555268e+00	6.065200e-01	5.920343e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.366641e+00	6.769265e-01	2.610135e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.607947e+00	3.366389e-01	6.027456e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.150897e+00	1.191717e-01	2.466613e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.449642e+00	2.582099e-01	3.970593e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.554349e+00	2.295564e-01	4.359747e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.830921e+00	2.371991e-01	2.749034e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.126584e+00	1.381622e-01	2.213003e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.318210e-01	6.853476e-02	1.418696e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.084187e-01	4.429848e-02	6.226472e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.537604e-02	7.119473e-03	5.128920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.459707e+00	7.144272e-01	1.167482e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.580535e+00	1.372208e+00	1.472605e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.374583e+00	1.925680e+00	1.612946e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.344354e+00	1.539771e+00	1.439644e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.146525e+00	8.439773e-01	5.900494e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.387307e+00	2.658944e-01	5.754255e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.521106e+00	4.047132e-01	5.899192e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.533810e+00	5.062732e-01	4.925278e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.879127e+00	4.357499e-01	5.416390e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.728426e+00	3.347900e-01	3.546064e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.169480e-01	1.304924e-01	2.433945e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.939794e-02	8.847661e-03	1.171023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.186321e-01	1.062121e-01	1.202930e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.220870e+00	4.732362e-01	3.796493e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.560816e+00	5.304935e-01	3.195607e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.251877e+00	1.582334e-01	1.262937e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.595704e+00	3.256708e-01	4.326911e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.574550e+00	2.551668e-01	4.271799e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.633709e-01	9.947807e-02	2.829773e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.025991e-01	6.611582e-02	1.037025e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.003770e-02	1.127964e-02	7.284104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.183603e+00	3.940711e-01	3.568740e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.439323e+00	1.028935e+00	7.869928e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.508248e+00	6.859350e-01	5.029464e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.978475e+00	1.099599e-01	2.688801e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.725795e+00	2.573205e-01	3.269314e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.613333e+00	2.230922e-01	2.783585e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.277494e-01	1.205705e-01	1.956412e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.956137e-01	6.559829e-02	1.043647e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.720729e-02	1.227340e-02	8.420596e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.740583e+01	1.013241e+01	7.361102e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.491469e+01	3.705645e+00	2.897699e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.262860e+01	9.241195e-01	1.265172e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.294458e+00	1.967873e-01	5.116323e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.893491e+00	3.654129e-01	3.031915e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.703114e+00	2.997398e-01	3.204576e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.297787e-01	1.492019e-01	2.790180e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.925326e-02	1.399128e-02	1.122933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.035508e-01	1.225414e-01	1.397868e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.560905e-01	2.531160e-01	2.291484e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.064124e+00	3.995477e-01	3.050006e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.454064e+00	4.108969e-01	3.790883e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.063224e+00	5.320984e-01	3.020187e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.635449e+00	4.298639e-01	1.550510e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.994259e+00	2.625234e-01	7.917227e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.040078e+00	1.743499e-01	7.916034e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.695403e+00	2.323529e-01	3.620173e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.141065e+00	2.562985e-01	4.195667e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.528959e+00	2.103337e-01	3.401749e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.769436e-01	8.795582e-02	2.791571e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.485195e-01	5.638730e-02	1.341315e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.437157e-02	9.063233e-03	1.008351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.828106e+00	4.697582e-01	5.105387e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.678910e+00	9.325215e-01	5.361116e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.446769e+00	1.086114e+00	6.966971e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.040750e+00	8.182929e-01	5.972448e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.192387e+00	6.169721e-01	5.514852e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.172049e+00	4.019375e-01	2.398232e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.873709e+00	2.340780e-01	8.812592e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.211076e+00	1.553334e-01	2.373766e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.477835e+00	1.917645e-01	3.363806e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.744944e+00	1.868740e-01	2.420342e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.038946e+00	1.290796e-01	1.858691e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.128995e-01	6.115952e-02	1.083215e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.472260e-02	8.479384e-03	9.642366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.316466e+01	1.026576e+01	7.783538e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.742731e+01	4.108757e+00	3.780100e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.169215e+01	2.947242e+00	1.965750e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.660278e+01	1.496817e+00	1.482435e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.208757e+01	1.180658e+00	8.794308e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.972429e+00	3.026016e-01	6.846868e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.391276e+00	1.485372e-01	4.711055e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.822730e+00	2.301230e-01	2.463691e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.885529e+00	2.753095e-01	3.037061e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.986582e+00	2.865799e-01	3.466374e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.158905e+00	1.886396e-01	2.411510e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.182592e-02	1.071171e-02	1.570321e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.192608e-01	1.096583e-01	1.441950e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.903591e+00	7.885464e-01	7.350641e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.384240e+00	8.235271e-01	3.430094e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.538209e+00	3.574016e-01	1.455032e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.609802e+00	5.259558e-01	6.981355e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.512894e+00	3.858631e-01	6.795128e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.276259e-01	2.018283e-01	4.139252e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.299143e-02	1.934034e-02	3.921077e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.440444e+00	5.476000e-01	7.027623e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.386801e+00	9.477402e-01	5.819421e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.780883e+00	4.912814e-01	2.086740e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.296330e+00	4.699400e-01	5.322032e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.196368e+00	2.759313e-01	4.602235e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.135441e-01	1.553181e-01	2.561685e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.445041e-01	6.910204e-02	1.213681e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.499260e-02	4.862871e-03	1.116858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.111846e+00	1.596516e+00	2.150440e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.410994e+00	1.285440e+00	5.686671e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.869898e+00	9.952168e-01	6.292438e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.210659e+00	6.425960e-01	8.707898e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.058966e-01	3.614195e-02	6.292136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.725125e-02	1.339429e-02	2.424156e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.536018e-01	9.677400e-02	2.015227e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.906187e-01	3.318630e-01	4.909725e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.349758e+00	6.402477e-01	6.773306e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.260604e+00	7.931058e-01	6.910689e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.046144e+00	7.813696e-01	4.235621e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.527723e+00	5.025032e-01	2.409136e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.267299e+00	1.682600e-01	2.197250e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.988906e+00	4.491650e-01	3.962579e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.372899e+00	4.677381e-01	5.715088e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.690659e+00	4.104719e-01	5.681972e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.079526e+00	3.052843e-01	4.351180e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.711323e-01	1.567635e-01	3.180390e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.655142e-02	1.539288e-02	3.035765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.875909e-02	5.791846e-02	1.133234e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.504190e-01	2.963534e-01	6.178155e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.410102e+00	6.950989e-01	1.062780e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.436840e+00	1.049107e+00	1.243365e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.370133e+00	1.150276e+00	1.165303e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.059360e+00	9.761757e-01	6.986993e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.190984e+00	5.620613e-01	1.917844e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.973564e+00	2.511881e-01	9.506183e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.464809e+00	5.000911e-01	1.590788e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.693845e+00	4.373786e-01	4.613180e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.972564e+00	3.957464e-01	5.124983e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.358352e+00	3.408011e-01	3.830779e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.847969e-01	1.855040e-01	3.212393e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.172540e-01	1.071942e-01	1.822328e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.466080e-02	1.087499e-02	1.725628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.436239e-01	2.610875e-01	7.717756e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.624059e+00	8.653048e-01	1.999154e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.637054e+00	1.816965e+00	2.863020e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.887452e+00	2.488015e+00	2.665835e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.124465e+00	2.163201e+00	2.045986e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.361887e+00	1.211475e+00	6.366938e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.742632e+00	4.995199e-01	1.443071e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.390988e+00	9.109943e-01	4.536902e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.786533e+00	8.628525e-01	8.526222e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.502378e+00	6.821507e-01	7.603889e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.446310e+00	4.307907e-01	6.804642e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.795933e-02	2.401227e-02	4.058879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.224273e-01	1.757806e-01	2.286888e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.549643e+00	6.386564e-01	6.767425e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.697781e+00	6.249453e-01	2.369395e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.813698e+00	2.798701e-01	1.865923e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.376775e+00	3.777577e-01	4.014072e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.549185e+00	3.433383e-01	5.714776e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.241042e-01	1.982928e-01	4.026101e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.413147e-01	1.143211e-01	2.104337e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.003195e-02	7.498983e-03	1.629447e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.395598e+00	8.964842e-01	1.143616e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.632935e+00	1.387429e+00	1.475283e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.933717e+00	7.370665e-01	4.423671e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.900812e+00	2.371958e-01	1.721700e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.475842e+00	2.940403e-01	1.836155e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.742240e+00	3.115324e-01	3.731186e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.948685e-01	2.133274e-01	3.421476e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.410831e-01	1.336512e-01	2.128469e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.772585e-02	1.383489e-02	2.721187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.275967e+01	1.540123e+01	1.757765e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.215178e+01	4.056334e+00	3.964906e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.844314e+00	8.638236e-01	6.631436e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.962857e+00	3.326559e-01	1.162576e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.924553e+00	2.748359e-01	1.625392e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.189105e+00	4.433673e-01	4.321958e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.310346e+00	3.623672e-01	5.166701e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.610041e-02	2.239784e-02	4.256231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.824608e-01	1.472698e-01	2.167691e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.534067e-01	3.412506e-01	4.483162e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.219774e+00	5.009051e-01	5.804519e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.739077e+00	6.051477e-01	5.679892e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.280406e+00	6.664402e-01	4.263325e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.671811e+00	5.775618e-01	1.797940e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.716715e+00	2.318973e-01	1.529662e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.687630e+00	2.206244e-01	1.940430e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.428553e+00	2.853050e-01	2.782896e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.088835e+00	3.028187e-01	4.313852e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.569803e+00	3.304530e-01	4.516692e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.000070e+00	2.622985e-01	3.764334e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.334479e-01	1.393666e-01	2.836562e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.619308e-02	1.588407e-02	2.881689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.522401e+00	8.774292e-01	1.141371e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.092215e+00	1.346980e+00	1.390040e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.443117e+00	1.166344e+00	1.395481e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.556747e+00	1.200916e+00	8.857303e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.030537e+00	8.123973e-01	5.913160e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.382074e+00	4.230455e-01	3.576818e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.939795e+00	2.297888e-01	1.962729e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.688230e+00	2.136304e-01	1.733652e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.364006e+00	2.594520e-01	1.681720e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.821278e+00	2.565694e-01	3.378777e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.218167e+00	2.721436e-01	3.158316e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.559065e-01	1.634449e-01	2.297480e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.010590e-02	1.525617e-02	3.015536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.241197e+01	1.437760e+01	1.590590e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.895372e+01	6.028983e+00	4.984259e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.915057e+01	3.342634e+00	3.283760e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.216458e+01	1.440442e+00	2.100102e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.147455e+00	1.100353e+00	7.194913e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.467096e+00	5.405055e-01	1.998561e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.948835e+00	3.318687e-01	1.261298e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.330637e+00	2.236451e-01	2.811430e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.991315e+00	2.877800e-01	1.870869e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.455105e+00	4.292755e-01	4.302819e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.610859e+00	3.962386e-01	5.457227e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.803509e-02	2.853384e-02	4.668567e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.452638e-01	9.461887e-02	6.392892e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.870853e+00	6.009789e-01	3.605620e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.297055e+00	6.210285e-01	2.323822e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.712135e+00	2.477037e-01	1.125640e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.684315e+00	2.875219e-01	6.844862e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.491239e+00	2.228258e-01	4.948913e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.432086e-01	6.827366e-02	2.221453e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.341837e-02	1.567450e-02	1.814083e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.728174e+00	3.695117e-01	2.988904e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.737657e+00	5.848971e-01	3.327215e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.893615e+00	2.899533e-01	1.896500e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.022325e+00	2.462382e-01	3.891386e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.518271e-01	1.198677e-01	2.572879e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.620453e-01	4.370293e-02	1.254224e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.832772e-01	4.115126e-02	3.739046e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.039413e-02	5.596415e-03	4.090863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.678057e+00	1.267551e+00	1.145985e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.074411e+00	4.798276e-01	5.007965e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.706428e+00	5.345546e-01	5.617276e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.352544e+00	2.502589e-01	3.828862e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.829577e-02	1.518441e-02	2.091775e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.768176e-02	2.985236e-02	4.497876e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.653056e-01	1.285113e-01	1.386804e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.506440e-01	3.249251e-01	2.480530e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.471895e+00	4.905618e-01	3.541916e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.301878e+00	6.165661e-01	3.419479e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.034178e+00	5.250662e-01	2.061459e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.492626e+00	2.948873e-01	5.386572e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.455963e+00	2.037230e-01	1.593934e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.041397e+00	3.066785e-01	3.887223e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.312360e+00	2.376979e-01	5.632992e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.570494e+00	2.343019e-01	4.433758e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.205844e-01	1.049374e-01	2.885785e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.624786e-01	5.015863e-02	1.267406e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.352490e-02	9.404607e-03	1.014268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.419710e-01	1.031202e-01	1.253198e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.408925e-01	3.342241e-01	3.731706e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.864623e+00	6.169046e-01	4.264263e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.877500e+00	7.752146e-01	6.586463e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.850991e+00	8.130675e-01	5.802260e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.479142e+00	5.841782e-01	2.773344e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.506042e+00	2.373905e-01	1.725537e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.151927e+00	1.468978e-01	2.758900e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.391452e+00	2.925977e-01	2.998368e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.516866e+00	2.956891e-01	3.727041e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.700960e+00	1.813140e-01	3.817093e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.089247e+00	1.625091e-01	2.209044e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.364881e-01	8.922381e-02	1.214229e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.945033e-01	3.062502e-02	7.021803e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.350774e-02	5.719540e-03	5.082319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.612427e+00	7.231789e-01	1.050750e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.891289e+00	1.415165e+00	1.524664e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.460638e+00	1.716005e+00	1.943422e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.739178e+00	1.728061e+00	1.369550e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.456329e+00	1.021706e+00	6.004422e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.330396e+00	2.253643e-01	6.711983e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.486842e+00	4.315892e-01	4.707589e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.469028e+00	5.644429e-01	4.971911e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.763593e+00	4.493480e-01	5.370041e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.654417e+00	3.080618e-01	3.523249e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.900305e-01	1.721987e-01	2.542203e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.627823e-02	8.400612e-03	1.087231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.354091e-01	1.161745e-01	1.268319e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.289008e+00	4.905182e-01	4.259176e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.655001e+00	5.593637e-01	2.912392e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.285467e+00	2.348426e-01	9.963462e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.522385e+00	3.207633e-01	4.876667e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.483648e+00	2.230199e-01	4.801203e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.344389e-01	7.977084e-02	2.501191e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.860369e-01	5.349113e-02	1.035072e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.718065e-02	9.334395e-03	8.800254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.301653e+00	4.596644e-01	3.826458e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.649560e+00	1.028784e+00	8.798294e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.660857e+00	7.198885e-01	5.635334e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.007872e+00	1.383611e-01	2.564367e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.658367e+00	3.008012e-01	2.862109e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.514895e+00	2.193423e-01	3.171812e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.987556e-01	9.881558e-02	1.979059e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.081348e-01	4.207242e-02	1.020155e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.272224e-02	1.256252e-02	8.897169e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.015091e+01	1.066017e+01	7.932108e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.563390e+01	3.538213e+00	3.642784e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.270117e+01	9.536146e-01	1.287261e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.427000e+00	2.647526e-01	3.980959e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.748017e+00	4.054554e-01	3.422340e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.571068e+00	2.845247e-01	3.485273e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.074101e-01	1.421390e-01	2.327507e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.854712e-02	1.026465e-02	1.238944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.300873e-01	1.430486e-01	1.401564e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.163040e-01	3.144656e-01	2.433024e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.080330e+00	3.752282e-01	3.459254e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.561592e+00	4.676909e-01	3.875629e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.134038e+00	5.015493e-01	3.270362e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.671381e+00	4.524033e-01	1.713104e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.038232e+00	3.087307e-01	5.689496e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.981212e+00	1.813584e-01	1.395813e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.619288e+00	2.340595e-01	3.496220e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.148686e+00	2.792191e-01	4.126826e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.460962e+00	1.868763e-01	3.981743e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.557739e-01	1.027321e-01	2.534135e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.335469e-01	3.937313e-02	1.201030e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.306417e-02	8.942301e-03	1.056016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.075240e+00	6.585806e-01	4.996768e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.839719e+00	9.641495e-01	5.730301e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.541906e+00	8.858356e-01	8.785383e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.268705e+00	9.144278e-01	6.204878e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.349885e+00	6.195619e-01	6.342592e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.247687e+00	4.652278e-01	2.663571e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.863362e+00	1.822188e-01	1.757846e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.193636e+00	1.914399e-01	1.800099e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.412036e+00	1.993777e-01	3.435182e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.693012e+00	1.990549e-01	2.742000e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.895128e-01	1.334126e-01	1.971534e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.990790e-01	5.430774e-02	1.099730e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.218442e-02	8.108033e-03	9.311803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.638202e+01	1.146579e+01	7.190513e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.931316e+01	4.809231e+00	3.835147e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.211462e+01	2.588566e+00	2.705372e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.683513e+01	1.666683e+00	1.753585e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.210494e+01	1.000353e+00	9.129255e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.042739e+00	3.127952e-01	8.293243e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.387507e+00	1.895040e-01	4.807585e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.788992e+00	2.195301e-01	2.959017e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.768320e+00	2.914097e-01	3.401172e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.881960e+00	2.965903e-01	3.373908e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.088038e+00	1.851467e-01	2.530565e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.885802e-02	1.236895e-02	1.443580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.816572e-01	1.756881e-01	1.879109e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.670099e+00	9.210693e-01	7.195083e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.752368e+00	4.750946e-01	1.578781e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.139724e+00	4.941127e-01	4.609547e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.046113e+00	4.756448e-01	6.768140e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.120352e+00	2.622592e-01	4.753879e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.983550e-01	1.212847e-01	2.782604e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.396022e-02	1.097604e-02	2.199878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.172153e+00	7.010629e-01	7.514250e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.900372e+00	6.220194e-01	3.952073e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.290888e+00	5.377888e-01	3.994411e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.784103e+00	3.639187e-01	4.873544e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.401885e-01	2.043510e-01	3.003443e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.683458e-01	9.022829e-02	1.902898e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.928578e-01	5.147326e-02	8.423126e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.077158e-02	3.269659e-03	6.861555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.749490e+00	1.912946e+00	2.203726e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.880984e+00	8.376827e-01	4.928475e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.041498e+00	8.633186e-01	8.567729e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.668760e+00	4.557267e-01	6.479254e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.926349e-02	2.365145e-02	4.119904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.493230e-02	1.909926e-02	3.409486e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.565769e-01	1.591095e-01	2.802108e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.498239e-01	5.022649e-01	6.323324e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.004512e+00	8.590235e-01	6.812418e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.991559e+00	8.767147e-01	5.574242e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.559505e+00	5.462157e-01	1.697120e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.571345e+00	2.440160e-01	1.602800e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.100517e+00	3.524365e-01	4.377556e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.571115e+00	5.059594e-01	5.003896e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.885886e+00	3.684861e-01	6.237314e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.321265e+00	3.191190e-01	4.505723e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.914832e-01	1.826399e-01	3.177023e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.963860e-01	9.237154e-02	2.181994e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.006301e-02	1.023576e-02	1.729626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.393783e-01	7.511985e-02	2.060593e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.012777e+00	5.469267e-01	9.258338e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.306351e+00	1.049312e+00	1.395397e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.545461e+00	1.265956e+00	1.270507e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.518632e+00	1.191295e+00	8.717636e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.776517e+00	7.547379e-01	2.884878e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.484359e+00	2.282267e-01	3.451232e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.757163e+00	4.189819e-01	3.055352e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.034197e+00	5.247545e-01	3.514513e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.218078e+00	3.910802e-01	4.966081e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.608182e+00	3.425287e-01	4.279749e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.046838e+00	2.274198e-01	3.085422e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.228737e-01	1.336381e-01	2.173027e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.010545e-01	5.890778e-02	1.376897e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.530058e-02	7.708334e-03	1.130599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.070027e-01	4.240708e-01	1.017274e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.552882e+00	1.316247e+00	2.823899e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.494711e+00	2.538890e+00	3.349474e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.831160e+00	2.688687e+00	2.850809e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.750773e+00	1.924781e+00	1.408691e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.209017e+00	7.935671e-01	2.766440e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.557551e+00	9.438162e-01	4.735374e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.754165e+00	9.501877e-01	6.903345e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.077471e+00	6.267632e-01	8.405503e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.965295e+00	5.536375e-01	6.811503e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.137350e+00	3.443587e-01	4.396136e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.667317e-02	1.479455e-02	2.879075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.854999e-01	2.484241e-01	2.771769e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.099027e+00	7.530264e-01	6.710685e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.985071e+00	4.299999e-01	1.437332e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.749153e+00	3.311453e-01	2.658026e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.039847e+00	3.692286e-01	4.825403e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.229708e+00	2.550844e-01	4.377894e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.039706e-01	1.262756e-01	2.924133e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.339457e-01	7.138408e-02	1.325771e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.269830e-02	4.262243e-03	9.158798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.811816e+00	1.311006e+00	1.430287e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.901904e+00	1.442555e+00	1.384022e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.908232e+00	4.163453e-01	3.157839e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.863651e+00	2.879613e-01	1.850559e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.323926e+00	3.318885e-01	2.452887e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.486522e+00	2.642287e-01	3.049308e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.087853e-01	1.524751e-01	2.419501e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.127578e-01	7.710019e-02	1.712344e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.803177e-02	1.044691e-02	1.757031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.671664e+01	1.746334e+01	1.831905e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.195990e+01	2.616694e+00	3.552607e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.684960e+00	6.073191e-01	2.116158e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.897355e+00	2.035085e-01	6.861718e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.738600e+00	3.026918e-01	2.307343e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.902408e+00	3.799765e-01	3.782981e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.034435e+00	2.531392e-01	4.090557e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.097277e-02	1.612072e-02	2.773218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.894570e-01	2.022293e-01	2.408207e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.071050e+00	4.880771e-01	5.240166e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.661418e+00	6.596149e-01	6.327492e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.237243e+00	6.461571e-01	5.831621e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.718010e+00	5.975323e-01	3.915423e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.005252e+00	4.405553e-01	4.691344e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.786070e+00	1.744964e-01	2.073749e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.587193e+00	2.480061e-01	3.249360e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.264078e+00	3.482703e-01	3.379241e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.782214e+00	3.255043e-01	4.384333e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.253651e+00	2.489183e-01	4.079767e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.560757e-01	1.635293e-01	2.925691e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.811292e-01	8.605982e-02	1.907066e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.010593e-02	9.938718e-03	1.709220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.717273e+00	1.188098e+00	1.413303e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.668546e+00	1.628111e+00	1.563108e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.796292e+00	1.314746e+00	1.314496e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.198132e+00	9.702593e-01	1.034738e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.380549e+00	6.368324e-01	3.309569e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.431640e+00	2.493521e-01	1.972014e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.940148e+00	2.329757e-01	1.828275e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.579289e+00	2.294209e-01	2.283122e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.223555e+00	3.140896e-01	2.103057e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.565457e+00	2.202375e-01	3.182687e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.006265e+00	2.061232e-01	2.468366e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.127291e-01	9.973949e-02	1.747463e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.466179e-02	1.130193e-02	2.021170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.365759e+01	1.562068e+01	1.669101e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.112899e+01	4.440734e+00	4.853277e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.845033e+01	1.678004e+00	3.022411e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.240299e+01	1.354645e+00	7.511187e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.940627e+00	5.423681e-01	6.456937e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.521269e+00	4.723004e-01	2.019804e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.981851e+00	2.565063e-01	8.544738e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.183872e+00	2.023096e-01	4.557191e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.745787e+00	3.130230e-01	2.623049e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.120848e+00	3.403077e-01	4.419148e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.383932e+00	3.811052e-01	4.115061e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.516653e-02	1.847035e-02	3.387184e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.611830e-01	1.297723e-01	7.816724e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.458978e+00	7.143079e-01	4.044975e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.776275e+00	5.322541e-01	1.220021e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.438024e+00	2.896308e-01	4.049387e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.132977e+00	3.057144e-01	6.775519e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.089942e+00	1.435604e-01	3.894590e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.801368e-01	4.863814e-02	1.665884e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.938062e-02	1.415066e-02	1.350023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.427125e+00	4.735792e-01	3.080227e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.122352e+00	4.250523e-01	3.184706e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.291794e+00	2.926965e-01	3.433397e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.603918e+00	2.230819e-01	3.320694e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.774715e-01	9.632571e-02	2.003699e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.654775e-01	3.507828e-02	1.026810e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.373749e-01	4.365498e-02	3.815612e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.084541e-03	4.316100e-03	2.595036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.201616e+00	1.269585e+00	1.067994e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.632690e+00	3.612604e-01	4.557066e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.071852e+00	4.472364e-01	5.360342e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.112507e+00	1.910100e-01	3.386802e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.919827e-02	1.083055e-02	1.748870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.229738e-02	3.945347e-02	4.509815e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.550937e-01	1.756981e-01	1.552505e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.013770e+00	4.362865e-01	3.684564e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.902225e+00	6.276253e-01	3.808436e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.815569e+00	6.733030e-01	3.164611e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.575670e+00	5.421603e-01	7.131363e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.687487e+00	1.563493e-01	1.569936e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.279993e+00	2.536256e-01	3.748308e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.633947e+00	2.629871e-01	6.010572e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.926197e+00	2.594415e-01	4.828155e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.224327e+00	1.607757e-01	3.781181e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.986727e-01	9.982195e-02	2.268660e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.406575e-01	4.292925e-02	1.094819e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.315446e-02	5.590062e-03	7.529485e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.113246e-01	1.434710e-01	1.555051e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.310998e+00	5.311550e-01	5.001551e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.591640e+00	8.007939e-01	7.003128e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.948387e+00	9.588681e-01	6.788293e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.876164e+00	8.621326e-01	3.963634e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.018506e+00	3.784492e-01	2.467486e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.653789e+00	1.122760e-01	3.840927e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.913734e+00	2.975249e-01	2.549741e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.910591e+00	3.093681e-01	4.347785e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.088826e+00	2.679393e-01	3.399854e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.392732e+00	1.627557e-01	2.987020e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.835017e-01	1.106834e-01	1.773174e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.726519e-01	3.910541e-02	1.343482e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.415105e-01	5.199926e-02	5.732161e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.810908e-02	3.935780e-03	4.357249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.083706e+00	9.965306e-01	1.295615e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.277281e+00	1.857290e+00	2.084539e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.919880e+00	2.436440e+00	1.822789e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.043614e+01	1.369709e+00	1.449857e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.021313e+01	6.735128e-01	8.064243e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.435645e+00	4.369189e-01	5.665322e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.825561e+00	5.594643e-01	5.995124e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.923850e+00	5.969775e-01	4.366880e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.250015e+00	3.318396e-01	5.189462e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.319702e+00	2.244442e-01	3.579384e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.216133e-01	1.580446e-01	2.024968e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.731369e-02	6.664117e-03	1.053818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.314895e-01	1.575826e-01	1.626860e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.714331e+00	6.272780e-01	4.762374e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.112601e+00	5.042041e-01	2.055637e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.205564e+00	3.137500e-01	1.679239e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.161235e+00	3.277297e-01	4.960525e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.158472e+00	1.628174e-01	4.286572e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.694320e-01	6.803357e-02	1.998979e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.066847e-01	6.143154e-02	8.005051e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.207409e-02	6.730652e-03	5.358758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.083629e+00	7.098201e-01	5.865162e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.114061e+00	1.263437e+00	9.913044e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.151153e+00	6.114332e-01	4.534068e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.654319e+00	2.347694e-01	2.727271e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.358849e+00	3.521437e-01	3.239775e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.291355e+00	1.818589e-01	3.027980e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.671918e-01	9.239966e-02	1.607691e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.156053e-01	3.298968e-02	9.829868e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.614077e-02	1.104452e-02	8.165574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.113499e+01	1.374184e+01	1.061779e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.934935e+01	3.563230e+00	3.930480e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.133220e+01	5.009570e-01	1.230372e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.617920e+00	3.617782e-01	1.488935e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.560788e+00	3.932500e-01	3.639926e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.430108e+00	2.619179e-01	3.171904e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.076785e-01	1.419967e-01	2.242696e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.956074e-02	8.137232e-03	1.217300e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.819718e-01	1.707149e-01	1.776686e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.571350e-01	3.461394e-01	3.497486e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.423900e+00	5.550096e-01	3.689308e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.974633e+00	5.663095e-01	4.255908e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.558888e+00	5.560906e-01	2.936943e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.121587e+00	4.717924e-01	7.180709e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.142336e+00	1.029373e-01	1.606162e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.906792e+00	2.416241e-01	2.104283e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.369114e+00	2.749922e-01	5.050903e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.797659e+00	2.259799e-01	4.060046e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.212877e+00	1.514156e-01	3.361368e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.729879e-01	9.109786e-02	2.335209e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.348828e-01	3.695509e-02	9.977998e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.394023e-02	5.539877e-03	7.258879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.653336e+00	8.100496e-01	6.448710e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.872289e+00	1.235399e+00	8.686670e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.732931e+00	1.038318e+00	9.624795e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.279098e+00	1.048300e+00	6.395045e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.055910e+00	7.328294e-01	4.259037e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.410190e+00	3.049555e-01	3.874818e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.725794e+00	1.360385e-01	2.029095e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.975778e+00	2.517774e-01	2.232354e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.194047e+00	2.428932e-01	2.878803e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.446297e+00	1.712711e-01	2.422685e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.304011e-01	9.892003e-02	1.877288e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.017756e-01	4.278871e-02	1.004717e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.516827e-02	6.306665e-03	8.148280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.269823e+01	1.377539e+01	9.591301e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.456414e+01	4.598162e+00	3.766227e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.476288e+01	2.422253e+00	2.891314e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.760979e+01	1.438370e+00	1.791854e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.128325e+01	4.943453e-01	9.745918e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.126335e+00	1.466350e-01	6.948779e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.870824e+00	3.149175e-01	1.178958e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.452560e+00	2.382055e-01	2.437116e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.638369e+00	3.351981e-01	3.134092e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.685309e+00	2.488247e-01	3.462784e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.379813e-01	1.735278e-01	2.408263e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.964909e-02	9.175045e-03	1.393373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.294405e-01	1.902710e-01	1.998118e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.764148e+00	9.260535e-01	7.268212e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.738355e+00	4.418263e-01	1.516282e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.084141e+00	4.907023e-01	4.892890e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.968529e+00	4.026632e-01	6.762783e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.078522e+00	2.683650e-01	4.749961e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.722047e-01	1.053778e-01	2.656475e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.117562e-02	1.074249e-02	2.150321e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.320942e+00	7.205097e-01	7.583139e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.918528e+00	5.878106e-01	3.164325e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.187325e+00	5.146804e-01	4.431880e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.712441e+00	3.334311e-01	4.584948e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.115436e-01	1.821932e-01	3.025457e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.581681e-01	1.019032e-01	1.739455e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.767165e-01	4.463545e-02	9.165241e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.034776e-02	3.769792e-03	6.610504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.126315e+00	2.008181e+00	2.172631e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.808334e+00	8.285843e-01	6.055620e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.858643e+00	8.531366e-01	8.634284e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.614128e+00	3.673489e-01	6.225051e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.679901e-02	2.550381e-02	4.033461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.781467e-02	2.134077e-02	3.567985e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.877019e-01	1.790297e-01	3.171969e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.034343e+00	5.195823e-01	6.510250e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.107131e+00	8.532605e-01	6.780673e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.107894e+00	8.885300e-01	4.314756e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.596768e+00	5.099712e-01	1.365879e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.531184e+00	2.525751e-01	1.775916e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.124295e+00	4.452599e-01	3.069893e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.494597e+00	4.479934e-01	5.421696e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.833625e+00	3.702141e-01	5.708058e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.208473e+00	2.282259e-01	4.765653e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.496714e-01	1.475609e-01	3.687935e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.822930e-01	9.790968e-02	1.886661e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.892857e-02	9.641321e-03	1.682845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.696584e-01	1.017464e-01	2.066408e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.149384e+00	6.193132e-01	9.955699e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.486761e+00	1.095616e+00	1.433816e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.705728e+00	1.273429e+00	1.307346e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.707512e+00	1.225290e+00	6.359643e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.869262e+00	7.675472e-01	1.634600e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.464994e+00	1.873440e-01	1.219997e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.707750e+00	3.963971e-01	2.892765e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.931544e+00	4.773641e-01	4.503511e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.183773e+00	4.019795e-01	4.488024e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.515826e+00	3.122641e-01	4.203789e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.009637e+00	1.746931e-01	3.138605e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.841674e-01	9.567920e-02	2.303414e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.075775e-01	7.137337e-02	1.275475e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.424941e-02	7.965299e-03	1.168031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.767088e-01	4.701700e-01	1.142803e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.033049e+00	1.636088e+00	2.698850e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.808008e+00	2.602469e+00	3.443011e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.245493e+00	2.759716e+00	2.812026e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.166978e+00	2.123543e+00	9.399262e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.184136e+00	5.565030e-01	2.543477e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.446361e+00	8.278850e-01	5.530310e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.490526e+00	7.817090e-01	8.561488e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.990578e+00	7.348154e-01	7.838600e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.859174e+00	4.163609e-01	6.408366e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.087547e+00	3.037795e-01	4.678856e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.711038e-02	1.618641e-02	2.609994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.282875e-01	2.619587e-01	3.141678e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.181073e+00	7.621761e-01	6.326115e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.032838e+00	4.165624e-01	1.221057e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.721920e+00	3.368542e-01	2.559795e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.978458e+00	3.284584e-01	5.003730e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.186965e+00	2.664519e-01	4.231333e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.671333e-01	1.078287e-01	2.820686e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.196448e-01	6.607792e-02	1.312814e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.110138e-02	3.829943e-03	8.170244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.098198e+00	1.360282e+00	1.557941e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.059849e+00	1.468238e+00	1.268640e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.930878e+00	4.083023e-01	2.901376e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.896039e+00	3.189187e-01	2.202728e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.253399e+00	3.126266e-01	2.741585e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.436350e+00	2.300166e-01	2.958113e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.936665e-01	1.473609e-01	2.416149e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.062549e-01	8.481297e-02	1.544412e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.463114e-02	9.826606e-03	1.852893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.055957e+01	1.770665e+01	1.920234e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.219992e+01	2.843838e+00	2.656770e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.813014e+00	5.802941e-01	3.111730e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.850779e+00	1.745418e-01	9.219213e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.648620e+00	2.965083e-01	2.345609e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.824436e+00	3.245879e-01	3.794992e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.028845e+00	2.295628e-01	4.097227e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.894857e-02	1.758631e-02	2.835020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.091911e-01	2.022346e-01	2.688799e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.111085e+00	4.674448e-01	5.694288e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.728948e+00	6.451561e-01	6.278636e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.356359e+00	6.980469e-01	5.106235e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.827597e+00	6.185602e-01	3.037052e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.942639e+00	3.503036e-01	1.155335e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.834940e+00	2.146811e-01	1.555656e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.612661e+00	3.255281e-01	2.378178e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.197539e+00	2.946230e-01	3.732409e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.718542e+00	2.882786e-01	4.390332e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.193914e+00	2.201425e-01	3.979163e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.276481e-01	1.458504e-01	3.046111e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.655536e-01	8.914094e-02	1.798859e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.921421e-02	9.603571e-03	1.586530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.985192e+00	1.229427e+00	1.379783e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.928107e+00	1.602807e+00	1.665971e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.952221e+00	1.329906e+00	1.249879e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.342564e+00	1.031288e+00	7.002345e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.328461e+00	5.432766e-01	4.670065e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.494991e+00	2.484067e-01	1.638907e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.962370e+00	2.377704e-01	1.048793e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.596355e+00	2.449569e-01	2.128224e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.161262e+00	2.749610e-01	2.208149e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.501587e+00	2.303611e-01	3.185590e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.642285e-01	1.616591e-01	2.363356e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.964519e-01	8.354242e-02	1.844662e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.477379e-02	1.241486e-02	1.876985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.711458e+01	1.578063e+01	1.662577e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.157443e+01	4.760736e+00	4.857264e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.897738e+01	1.830756e+00	2.171351e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.244767e+01	9.558050e-01	9.150314e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.073423e+00	6.566890e-01	4.023957e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.511458e+00	4.171372e-01	1.540636e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.898845e+00	2.337752e-01	7.101407e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.078631e+00	1.253117e-01	9.951078e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.735395e+00	3.420380e-01	2.414150e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.041293e+00	3.333820e-01	4.637817e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.313605e+00	2.896020e-01	3.877865e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.473910e-02	1.957857e-02	3.245644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.918108e-01	1.404932e-01	9.472538e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.592531e+00	7.591460e-01	3.860492e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.683041e+00	4.538859e-01	1.134882e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.347022e+00	3.515284e-01	4.549401e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.111231e+00	3.093933e-01	6.023676e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.086099e+00	1.278095e-01	4.109388e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.594754e-01	4.482574e-02	1.636767e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.775378e-02	1.041288e-02	1.359117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.537653e+00	4.625901e-01	3.355107e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.113804e+00	4.202100e-01	2.599218e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.238007e+00	3.206909e-01	3.333612e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.545273e+00	2.011186e-01	3.482205e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.486526e-01	1.008112e-01	2.109162e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.573244e-01	3.773519e-02	1.042864e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.337483e-01	2.677061e-02	4.001868e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.955638e-03	4.167200e-03	3.184284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.547767e+00	1.333644e+00	1.071962e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.460063e+00	2.788229e-01	4.306564e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.968797e+00	4.647608e-01	5.337430e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.086117e+00	2.107720e-01	3.464279e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.571687e-02	1.050324e-02	1.684090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.541126e-02	3.612936e-02	5.714803e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.740711e-01	1.897834e-01	1.775632e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.043775e+00	3.965087e-01	3.789789e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.018582e+00	6.504888e-01	3.734544e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.895393e+00	7.167106e-01	2.854925e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.591260e+00	4.750392e-01	8.411595e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.668099e+00	1.909788e-01	9.663024e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.292479e+00	3.420143e-01	3.851488e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.593190e+00	2.609493e-01	5.626449e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.825513e+00	2.261966e-01	4.936380e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.184569e+00	1.547708e-01	3.466745e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.868315e-01	7.887654e-02	2.249342e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.332844e-01	4.074663e-02	1.140885e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.104485e-02	5.117575e-03	8.805652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.202615e-01	1.365066e-01	2.061443e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.329600e+00	5.122529e-01	6.156280e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.743457e+00	8.021609e-01	7.537648e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.081040e+00	9.232148e-01	6.164015e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.912568e+00	8.823663e-01	4.676840e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.108697e+00	4.741873e-01	1.352185e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.724513e+00	1.366122e-01	2.722222e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.868321e+00	3.547958e-01	3.060846e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.838753e+00	2.363732e-01	4.627198e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.076637e+00	3.063169e-01	2.869428e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.346793e+00	1.372852e-01	3.180055e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.328081e-01	8.070512e-02	2.158837e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.768430e-01	6.189405e-02	1.135114e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.330725e-01	3.253320e-02	6.023456e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.606427e-02	3.748757e-03	6.083747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.041313e+00	8.307724e-01	1.604529e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.480342e+00	1.843549e+00	2.483925e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.038950e+00	2.163405e+00	1.947872e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.095494e+01	1.663285e+00	1.105770e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.030686e+01	6.793827e-01	5.270768e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.426684e+00	4.879799e-01	6.936481e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.734352e+00	4.873302e-01	5.314936e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.774128e+00	5.123740e-01	5.519404e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.243011e+00	3.452513e-01	5.038412e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.275383e+00	2.161066e-01	3.269440e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.818480e-01	1.284245e-01	2.472232e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.649279e-02	5.954192e-03	9.518228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.518989e-01	1.639595e-01	1.926712e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.758065e+00	6.119060e-01	5.131232e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.179356e+00	5.209340e-01	1.512432e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.135866e+00	3.107778e-01	1.734610e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.128917e+00	3.228716e-01	4.853286e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.169863e+00	1.787980e-01	4.077081e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.408875e-01	5.887792e-02	2.084569e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.900072e-01	3.955663e-02	7.589245e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.078356e-02	6.433803e-03	6.249039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.165058e+00	6.586368e-01	7.089212e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.130071e+00	1.181652e+00	9.583197e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.140743e+00	5.863510e-01	4.043551e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.702424e+00	2.329408e-01	2.629360e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.311024e+00	3.464269e-01	3.144953e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.292321e+00	1.822169e-01	2.726179e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.560200e-01	1.048501e-01	1.717080e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.161880e-01	2.762432e-02	8.698888e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.683159e-02	7.073122e-03	8.497080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.370767e+01	1.352257e+01	1.118483e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.936921e+01	3.502351e+00	4.105078e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.137364e+01	6.261733e-01	1.029189e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.591929e+00	4.147855e-01	2.098468e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.518192e+00	3.838045e-01	3.739208e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.399402e+00	2.925352e-01	3.307094e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.727900e-01	1.289446e-01	2.286701e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.938222e-02	8.406094e-03	1.094318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.052633e-01	1.784106e-01	2.235147e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.106120e-01	3.585062e-01	3.491130e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.491670e+00	5.238726e-01	3.952809e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.973860e+00	5.718436e-01	4.628647e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.613642e+00	5.635685e-01	3.452794e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.117005e+00	4.311534e-01	5.204632e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.191624e+00	2.131975e-01	1.276231e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.856364e+00	2.581477e-01	2.839375e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.365136e+00	2.864281e-01	3.686489e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.759327e+00	2.144114e-01	4.117837e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.172579e+00	1.487654e-01	3.407839e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.699596e-01	7.557843e-02	2.197618e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.229557e-01	3.743430e-02	1.155528e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.134521e-02	5.132482e-03	9.096701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.691228e+00	7.474616e-01	7.447759e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.071488e+00	1.269018e+00	8.251826e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.920794e+00	1.115910e+00	9.444676e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.253170e+00	8.807667e-01	7.384169e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.069273e+00	6.753302e-01	4.268915e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.517413e+00	4.161397e-01	1.991513e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.781017e+00	1.616078e-01	2.422420e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.939904e+00	2.376398e-01	2.864716e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.156171e+00	2.114167e-01	2.773813e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.409146e+00	1.846729e-01	2.671681e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.113185e-01	8.996542e-02	1.721042e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.964470e-01	4.750763e-02	1.095701e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.279309e-02	5.393797e-03	7.910818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.514763e+01	1.305946e+01	9.999248e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.549165e+01	4.738152e+00	3.758669e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.460430e+01	2.381396e+00	2.283718e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.727748e+01	1.265655e+00	1.372947e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.168762e+01	1.035698e+00	9.618985e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.092894e+00	1.551547e-01	5.742610e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.712573e+00	2.101943e-01	3.618293e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.476078e+00	2.717399e-01	2.182948e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.588808e+00	3.440193e-01	3.192274e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.652426e+00	2.877787e-01	3.637841e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.047169e-01	1.649341e-01	2.430762e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.727570e-02	7.869937e-03	1.356138e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.776997e-01	2.203415e-01	2.378522e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.266452e+00	8.931954e-01	5.636383e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.682737e+00	1.564006e-01	1.526480e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.729929e+00	4.532078e-01	5.120539e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.698659e+00	3.540278e-01	5.342027e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.044686e-01	2.042201e-01	3.882168e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.962624e-01	8.479424e-02	1.923507e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.178123e-02	5.786542e-03	1.689946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.860166e+00	7.619087e-01	7.193204e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.832303e+00	4.511239e-01	4.492272e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.828216e+00	4.418779e-01	4.185451e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.528665e+00	2.644886e-01	3.793642e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.175393e-01	1.762944e-01	2.347653e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.055631e-01	5.505541e-02	1.475517e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.558601e-01	4.232043e-02	7.383042e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.716902e-03	2.448476e-03	6.069008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.238646e+00	2.037190e+00	2.024278e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.547140e+00	7.815190e-01	8.411088e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.363664e+00	7.270841e-01	8.184513e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.498225e+00	3.504101e-01	4.438593e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.535832e-02	1.657099e-02	3.574162e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.815309e-02	2.838847e-02	4.700344e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.337458e-01	2.621941e-01	3.879328e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.447425e+00	6.925013e-01	6.713050e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.614314e+00	9.411007e-01	5.824758e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.426204e+00	6.594116e-01	3.538055e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.742498e+00	2.728802e-01	3.531781e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.364311e+00	2.724057e-01	2.080128e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.781657e+00	3.546533e-01	4.982984e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.254542e+00	4.319757e-01	4.114943e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.595495e+00	2.674342e-01	5.008125e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.060700e+00	2.428410e-01	3.957895e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.284647e-01	1.209576e-01	2.684506e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.058110e-01	5.961998e-02	1.623194e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.050956e-02	4.377701e-03	1.186187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.504414e-01	1.385984e-01	3.215245e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.724981e+00	8.439353e-01	1.208243e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.376356e+00	1.327235e+00	1.453567e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.552451e+00	1.324319e+00	1.020023e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.122310e+00	9.732675e-01	5.033931e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.884062e+00	2.840586e-01	2.134975e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.302672e+00	3.961757e-01	1.518341e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.443452e+00	3.444011e-01	3.899341e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.697594e+00	4.513922e-01	3.644387e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.928050e+00	3.006833e-01	3.979291e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.358877e+00	2.233173e-01	3.543315e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.822638e-01	1.959309e-01	2.767799e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.384155e-01	8.681758e-02	1.413899e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.674783e-01	4.625222e-02	1.139362e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.943334e-02	4.242321e-03	9.934561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.092459e+00	6.603975e-01	1.423790e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.888002e+00	2.019781e+00	3.398829e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.346190e+00	2.950332e+00	3.732955e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.839418e+00	3.000015e+00	2.008396e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.857183e+00	1.520839e+00	6.716064e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.011872e+00	5.331031e-01	4.622696e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.014809e+00	8.887424e-01	6.950806e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.102695e+00	7.612870e-01	7.946092e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.654724e+00	6.292258e-01	7.191436e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.653469e+00	3.449231e-01	5.291292e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.654028e-01	2.249198e-01	3.766359e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.831399e-02	1.064046e-02	2.294749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.100064e-01	3.205359e-01	3.494718e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.491970e+00	7.188550e-01	5.967109e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.024514e+00	2.390895e-01	6.252920e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.614629e+00	3.494678e-01	3.257460e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.832500e+00	2.848748e-01	4.167734e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.039186e+00	2.396525e-01	3.650365e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.963697e-01	8.772991e-02	2.128357e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.599837e-01	4.308806e-02	1.061008e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.863039e-03	2.919050e-03	6.293571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.425880e+00	1.580370e+00	1.687753e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.481903e+00	1.242303e+00	1.132042e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.722993e+00	2.476199e-01	9.381247e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.844811e+00	3.121728e-01	1.923981e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.200332e+00	3.059942e-01	2.504673e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.282295e+00	1.954278e-01	2.935666e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.430032e-01	1.122064e-01	1.874977e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.665836e-01	6.022476e-02	1.261845e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.871506e-02	7.710266e-03	1.616039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.040044e+02	1.664298e+01	1.854802e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.061040e+01	1.936933e+00	1.370644e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.612949e+00	5.206422e-01	1.075309e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.844522e+00	1.928847e-01	1.595024e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.603261e+00	3.222131e-01	2.152291e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.723893e+00	2.632816e-01	3.649916e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.635008e-01	2.146069e-01	3.208673e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.043559e-02	1.138176e-02	2.593610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.229697e-01	2.633692e-01	2.922675e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.363199e+00	5.408496e-01	6.767593e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.218440e+00	7.923805e-01	5.557755e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.663636e+00	6.942505e-01	4.513432e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.944714e+00	4.240789e-01	2.373038e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.961274e+00	1.435705e-01	9.751024e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.834762e+00	2.889201e-01	1.241153e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.502614e+00	2.971994e-01	2.744009e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.027707e+00	2.409772e-01	3.672387e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.554939e+00	2.285204e-01	3.956457e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.060769e+00	1.996770e-01	3.629766e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.291075e-01	1.227694e-01	2.402754e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.954899e-01	5.355972e-02	1.554725e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.062142e-02	4.479304e-03	1.158572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.206832e+00	1.514886e+00	1.629921e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.201185e+00	1.712329e+00	1.582434e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.720112e+00	1.361568e+00	1.036458e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.386509e+00	7.474373e-01	6.872471e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.054023e+00	2.859802e-01	4.609713e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.402714e+00	1.259537e-01	2.714137e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.953535e+00	2.415649e-01	1.127868e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.606690e+00	3.238011e-01	1.825823e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.013059e+00	1.963211e-01	2.711590e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.396596e+00	1.805109e-01	2.574946e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.600523e-01	1.567240e-01	2.378643e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.536524e-01	7.376570e-02	1.354490e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.717537e-02	7.380946e-03	1.640547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.006137e+02	1.624959e+01	1.453540e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.026927e+01	3.149363e+00	4.085890e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.746234e+01	1.115264e+00	2.230911e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.199093e+01	7.677877e-01	6.926232e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.058502e+00	7.832661e-01	3.320618e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.398388e+00	3.365590e-01	1.934043e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.901448e+00	1.984193e-01	8.372237e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.150234e+00	2.427257e-01	2.941198e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.561560e+00	3.227722e-01	2.668198e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.926072e+00	2.676041e-01	4.261320e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.196872e+00	2.414151e-01	3.662050e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.541961e-02	1.460261e-02	2.693170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.102110e-01	1.458089e-01	1.110515e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.062408e+00	7.931350e-01	3.520722e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.896413e+00	2.387610e-01	5.958681e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.998758e+00	3.255114e-01	5.227082e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.679902e+00	2.210251e-01	5.529659e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.002584e-01	9.537274e-02	2.981629e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.839005e-01	1.979774e-02	1.259546e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.978747e-02	1.000594e-02	1.075066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.135237e+00	5.181461e-01	3.282076e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.049654e+00	3.467408e-01	2.419842e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.690274e+00	2.632859e-01	3.504914e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.307813e+00	1.379067e-01	2.961411e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.033985e-01	6.426467e-02	1.536366e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.595956e-01	3.360952e-02	8.714458e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.244512e-01	2.958209e-02	3.667767e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.764395e-03	3.430913e-03	3.439610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.756254e+00	1.364765e+00	9.168477e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.799730e+00	3.471345e-01	4.341919e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.490296e+00	3.487455e-01	5.033268e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.021118e+00	1.374115e-01	2.956973e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.354572e-02	9.100434e-03	1.521717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.710418e-02	4.375740e-02	6.332207e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.924933e-01	2.371859e-01	2.447431e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.379225e+00	5.482023e-01	4.136626e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.402607e+00	7.392811e-01	3.877160e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.380499e+00	7.648715e-01	1.673600e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.683052e+00	1.701281e-01	1.481719e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.577978e+00	2.692807e-01	2.455052e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.997714e+00	2.953272e-01	4.654478e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.276527e+00	2.401899e-01	5.453442e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.593882e+00	2.157141e-01	4.416002e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.017662e+00	1.244154e-01	2.702301e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.984859e-01	7.054830e-02	1.795144e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.595337e-01	2.440570e-02	9.897129e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.692870e-02	5.311248e-03	5.334318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.968407e-01	1.473549e-01	2.415142e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.912833e+00	6.034710e-01	6.439116e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.729255e+00	1.036092e+00	8.333959e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.046672e+00	1.097612e+00	5.855848e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.427640e+00	6.380633e-01	2.495993e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.200209e+00	2.262060e-01	1.339054e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.401530e+00	2.251316e-01	3.475480e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.474265e+00	2.520768e-01	3.357839e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.510770e+00	2.846687e-01	3.983281e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.727997e+00	1.652552e-01	3.240212e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.206070e+00	1.669719e-01	2.104186e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.846747e-01	8.944549e-02	1.517403e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.353503e-01	4.082569e-02	1.142945e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.013784e-01	2.014079e-02	5.365874e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.394920e-02	3.415923e-03	4.036121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.797407e+00	1.229559e+00	1.702455e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.644949e+00	2.492765e+00	2.487200e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.114018e+01	2.468362e+00	1.863579e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.205091e+01	1.446909e+00	9.534657e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.064438e+01	4.772447e-01	4.561824e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.736415e+00	3.364109e-01	6.373664e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.122188e+00	6.241288e-01	6.002170e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.262149e+00	4.633789e-01	4.588504e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.988964e+00	2.643327e-01	4.410490e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.150517e+00	1.649732e-01	3.241332e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.063276e-01	9.393587e-02	1.842057e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.327302e-02	6.457722e-03	8.869123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.797581e-01	2.120309e-01	1.986693e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.212124e+00	7.007904e-01	4.998024e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.340616e+00	3.547597e-01	5.110491e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.890679e+00	3.568175e-01	3.302574e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.880687e+00	2.863846e-01	4.725664e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.003752e+00	1.114688e-01	3.287285e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.686709e-01	4.589424e-02	1.648396e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.494402e-01	3.957246e-02	7.615477e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.021606e-03	5.171915e-03	3.831709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.163125e+00	9.262578e-01	9.264126e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.460790e+00	1.360218e+00	9.768722e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.185327e+00	4.681680e-01	2.199937e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.186386e+00	2.698212e-01	3.002911e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.085889e+00	3.071940e-01	3.164911e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.139975e+00	1.464174e-01	2.560642e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.258418e-01	5.796407e-02	1.431395e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.121579e-01	2.500354e-02	7.685839e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.262955e-02	6.089751e-03	8.815763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.096985e+01	1.442690e+01	1.188338e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.025683e+01	3.176234e+00	3.282643e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.009587e+01	3.179354e-01	7.219140e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.293648e+00	3.283389e-01	2.224335e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.315681e+00	3.764824e-01	3.256397e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.312351e+00	1.694970e-01	3.405062e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.504777e-01	9.313452e-02	2.104392e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.690019e-02	8.267455e-03	1.018981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.858204e-01	2.190002e-01	2.505904e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.164327e+00	4.922334e-01	3.881720e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.747420e+00	5.744043e-01	4.922935e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.398211e+00	6.568517e-01	4.066016e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.991865e+00	6.599817e-01	1.879966e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.257556e+00	2.664381e-01	6.114506e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.040958e+00	1.992536e-01	1.911162e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.677701e+00	2.661966e-01	3.932836e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.155451e+00	2.721378e-01	3.938218e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.566708e+00	1.920455e-01	3.670838e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.033292e+00	1.314910e-01	2.857417e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.908481e-01	6.496178e-02	1.815022e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.582383e-01	2.289255e-02	9.655054e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.750299e-02	5.601318e-03	6.490221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.483695e+00	9.141779e-01	8.989588e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.296987e+00	1.319245e+00	9.172198e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.076925e+00	1.318374e+00	9.601738e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.103734e+00	1.044732e+00	5.607154e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.293202e+00	5.242571e-01	3.448003e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.427398e+00	2.199930e-01	1.612603e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.353730e+00	1.733585e-01	3.221661e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.670004e+00	2.231936e-01	2.664222e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.995591e+00	2.082908e-01	2.601884e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.291648e+00	1.551778e-01	2.162555e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.539090e-01	8.253786e-02	1.474395e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.583501e-01	2.276497e-02	9.710707e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.888465e-02	4.615292e-03	8.188151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.966060e+01	1.448474e+01	1.034325e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.928147e+01	5.379273e+00	3.254411e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.560092e+01	2.246058e+00	2.753542e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.693804e+01	1.064269e+00	1.156996e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.041164e+01	3.472603e-01	7.182099e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.518703e+00	1.705010e-01	4.599069e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.400729e+00	1.915328e-01	2.303014e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.228290e+00	3.139295e-01	1.856671e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.372940e+00	2.982485e-01	3.073388e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.573949e+00	2.244545e-01	3.298643e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.386758e-01	1.017867e-01	2.452068e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.397943e-02	7.790801e-03	1.214918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.711755e-01	2.612882e-01	2.412008e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.384735e+00	9.081607e-01	4.866026e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.604618e+00	1.694916e-01	1.365324e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.600704e+00	4.320891e-01	5.559656e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.619297e+00	3.257839e-01	5.726295e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.572336e-01	1.676423e-01	3.644139e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.607590e-01	7.921363e-02	1.954845e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.986733e-02	5.019012e-03	1.549536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.067919e+00	7.980430e-01	7.026870e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.770554e+00	4.578492e-01	4.422420e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.742301e+00	4.327475e-01	4.431887e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.449301e+00	2.515803e-01	3.917127e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.742316e-01	1.193424e-01	2.318778e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.783822e-01	7.882493e-02	1.444788e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.441049e-01	2.664934e-02	7.242645e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.512819e-03	2.423708e-03	5.863043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.636880e+00	2.063435e+00	1.939601e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.459128e+00	7.772272e-01	8.364301e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.263235e+00	6.900696e-01	7.700240e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.386742e+00	3.099925e-01	4.644561e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.003263e-02	1.467669e-02	3.622207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.253591e-02	3.117551e-02	5.064748e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.930718e-01	2.999404e-01	4.018745e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.562435e+00	7.406112e-01	7.785661e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.694567e+00	8.627904e-01	6.227798e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.555444e+00	6.771238e-01	2.219138e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.680165e+00	1.654184e-01	5.892871e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.393571e+00	3.969484e-01	2.223227e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.747555e+00	3.951028e-01	4.559682e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.134081e+00	3.906222e-01	5.196483e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.538374e+00	2.992242e-01	4.806471e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.006252e+00	2.045904e-01	3.665001e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.924787e-01	1.199817e-01	2.729323e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.950863e-01	6.120692e-02	1.486405e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.880285e-02	4.425496e-03	1.231859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.023174e-01	1.590108e-01	3.027071e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.873245e+00	9.184125e-01	1.347018e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.615196e+00	1.423108e+00	1.514061e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.776891e+00	1.320939e+00	9.862638e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.221983e+00	8.282234e-01	3.950564e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.969479e+00	3.693392e-01	1.395556e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.283134e+00	3.398972e-01	2.016950e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.385220e+00	4.153379e-01	4.070912e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.547365e+00	4.205142e-01	4.061462e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.920787e+00	3.672342e-01	3.812917e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.298727e+00	2.301783e-01	3.498802e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.424885e-01	1.492035e-01	2.595968e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.104607e-01	8.885871e-02	1.681306e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.461604e-01	4.075506e-02	1.038604e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.843922e-02	4.122273e-03	9.713306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.260687e+00	7.115916e-01	1.534979e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.398283e+00	2.281182e+00	3.515474e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.926774e+00	3.253392e+00	3.930232e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.001464e+01	2.714659e+00	1.979807e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.833868e+00	1.366170e+00	5.564364e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.132335e+00	6.728096e-01	3.565768e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.910690e+00	8.997366e-01	7.457892e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.967377e+00	8.130238e-01	8.406782e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.612069e+00	5.741139e-01	6.543670e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.599607e+00	3.781603e-01	5.225528e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.761584e-01	1.963111e-01	3.793530e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.600030e-02	1.004865e-02	2.178150e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.909136e-01	3.635181e-01	3.468744e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.567710e+00	7.594408e-01	5.786618e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.063125e+00	2.093848e-01	7.397667e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.608716e+00	3.625835e-01	3.199064e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.730332e+00	2.794960e-01	4.897685e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.786150e-01	1.853708e-01	3.518776e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.557251e-01	9.704145e-02	2.078685e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.527177e-01	3.451504e-02	9.275065e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.771570e-03	1.907897e-03	6.049451e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.942929e+00	1.785965e+00	1.622983e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.578540e+00	1.292412e+00	1.122039e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.721519e+00	2.502765e-01	8.355549e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.854099e+00	2.724577e-01	1.777557e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.131943e+00	2.886091e-01	2.784147e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.262354e+00	1.952041e-01	2.918801e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.906191e-01	1.168548e-01	1.916048e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.444985e-01	5.916652e-02	1.243724e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.744195e-02	5.848483e-03	1.581899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.113054e+02	1.912710e+01	1.851580e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.031071e+01	1.908922e+00	1.333104e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.436040e+00	3.756760e-01	1.722492e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.757359e+00	1.616462e-01	5.359420e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.540382e+00	2.844925e-01	2.291461e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.686689e+00	2.923622e-01	3.517611e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.133577e-01	1.847737e-01	3.256345e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.816348e-02	1.061908e-02	2.531244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.749424e-01	2.798389e-01	3.242601e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.494873e+00	6.035808e-01	6.249521e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.160212e+00	6.899271e-01	6.452525e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.767284e+00	7.146267e-01	3.799871e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.032575e+00	4.414362e-01	1.953085e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.952947e+00	1.709305e-01	1.091483e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.863945e+00	3.369896e-01	1.472495e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.436547e+00	2.971911e-01	3.152015e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.986756e+00	2.934715e-01	4.185103e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.534278e+00	2.456195e-01	3.632108e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.026059e+00	1.944988e-01	3.263882e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.808129e-01	1.009754e-01	2.435625e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.853556e-01	5.310587e-02	1.418321e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.860243e-02	3.620596e-03	1.255811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.690291e+00	1.613671e+00	1.609862e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.344886e+00	1.710476e+00	1.656140e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.742601e+00	1.205737e+00	1.135852e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.535071e+00	8.440025e-01	5.364700e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.225982e+00	3.979684e-01	3.074330e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.372547e+00	1.378702e-01	6.638379e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.897805e+00	2.531623e-01	1.578076e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.505232e+00	2.217430e-01	2.136654e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.011302e+00	2.706939e-01	2.480068e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.391275e+00	1.946910e-01	2.513773e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.276873e-01	1.302904e-01	2.128808e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.285342e-01	6.870874e-02	1.385515e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.432150e-02	6.301910e-03	1.762706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.056474e+02	1.629943e+01	1.535195e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.001316e+01	3.486399e+00	3.613444e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.807985e+01	1.598080e+00	9.095585e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.177620e+01	9.139963e-01	5.908093e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.933341e+00	4.195513e-01	1.877521e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.321312e+00	2.278243e-01	1.878563e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.789550e+00	1.434208e-01	4.677924e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.050318e+00	2.283383e-01	3.823417e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.586508e+00	3.392437e-01	2.555673e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.899501e+00	3.166997e-01	3.902264e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.137332e+00	2.214484e-01	3.807648e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.216763e-02	1.281537e-02	2.704845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.754521e-01	1.662904e-01	1.022794e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.191531e+00	8.410086e-01	3.370692e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.779882e+00	2.377942e-01	4.179009e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.894306e+00	2.821859e-01	5.059337e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.681357e+00	2.345013e-01	5.645850e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.157681e-01	8.028647e-02	3.273264e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.560489e-01	1.837994e-02	1.580872e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.165434e-02	1.015977e-02	7.961041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.301442e+00	5.144492e-01	3.406352e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.968842e+00	3.308020e-01	1.710990e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.668288e+00	2.605118e-01	3.553250e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.304892e+00	1.603283e-01	2.808373e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.522224e-01	6.538114e-02	1.524207e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.858723e-01	1.975433e-02	1.097308e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.100015e-01	3.104743e-02	3.491536e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.946173e-03	3.423542e-03	2.489062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.004103e+01	1.376036e+00	9.403169e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.655670e+00	3.295770e-01	4.858432e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.486722e+00	3.950531e-01	4.540482e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.075734e-01	1.196032e-01	3.410661e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.100871e-02	9.013493e-03	1.523490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.169009e-02	5.155733e-02	6.152649e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.273585e-01	2.476011e-01	2.174450e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.449779e+00	5.453712e-01	4.200940e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.477865e+00	6.761947e-01	4.673985e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.409661e+00	5.948991e-01	1.635716e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.801166e+00	3.451968e-01	4.822542e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.538201e+00	2.579986e-01	1.899931e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.956672e+00	2.970150e-01	4.206233e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.234655e+00	2.492588e-01	5.135936e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.557416e+00	2.174099e-01	4.335898e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.525112e-01	9.497109e-02	3.486229e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.254668e-01	4.151711e-02	2.159330e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.672582e-01	2.431986e-02	8.476729e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.551384e-02	5.262471e-03	6.512974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.805655e-01	2.012193e-01	2.155140e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.070270e+00	6.837910e-01	7.267071e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.844766e+00	9.734232e-01	8.645619e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.091611e+00	9.015550e-01	6.893259e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.496800e+00	6.172298e-01	2.707530e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.245705e+00	2.725203e-01	9.491424e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.404307e+00	3.152821e-01	2.048808e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.450567e+00	4.114639e-01	3.074907e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.467784e+00	2.090886e-01	3.598418e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.725831e+00	1.777509e-01	3.209642e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.173645e+00	1.440012e-01	2.170487e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.152880e-01	6.868509e-02	1.745142e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.087519e-01	3.965519e-02	1.042263e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.964565e-01	1.871200e-02	5.987929e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.278776e-02	2.817539e-03	4.506879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.282618e+00	1.530315e+00	1.768734e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.863773e+00	2.351000e+00	2.976107e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.165461e+01	2.558726e+00	1.876223e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.220246e+01	1.437976e+00	1.039196e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.067929e+01	6.604959e-01	3.286450e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.726193e+00	5.717499e-01	6.374292e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.032875e+00	6.246862e-01	5.597105e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.221248e+00	4.482688e-01	5.037442e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.842654e+00	2.182402e-01	4.360730e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.102706e+00	1.615869e-01	3.245992e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.971336e-01	1.112668e-01	1.893957e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.130434e-02	4.757524e-03	9.542539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.269420e-01	2.320801e-01	2.113763e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.306670e+00	7.499324e-01	4.734706e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.338249e+00	3.298783e-01	2.529114e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.832201e+00	3.168052e-01	3.446749e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.842775e+00	2.686506e-01	4.732535e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.796924e-01	1.121034e-01	3.617965e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.392773e-01	3.179252e-02	1.750070e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.461037e-01	3.616753e-02	6.536266e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.561527e-03	5.143126e-03	3.372818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.486334e+00	1.054337e+00	7.980363e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.625678e+00	1.351953e+00	9.849110e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.142361e+00	4.300844e-01	2.168475e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.171552e+00	2.675457e-01	2.859121e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.084316e+00	2.946355e-01	3.188655e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.141504e+00	1.323939e-01	2.503394e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.916867e-01	6.139119e-02	1.407297e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.517320e-01	2.397402e-02	1.007168e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.054683e-02	7.401291e-03	7.015784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.576568e+01	1.583684e+01	1.208621e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.051475e+01	3.116797e+00	3.139368e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.747074e+00	2.206645e-01	6.237793e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.171330e+00	3.915767e-01	1.360342e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.363274e+00	3.252426e-01	3.257200e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.217450e+00	1.781316e-01	3.340885e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.324303e-01	7.921778e-02	2.072827e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.573067e-02	6.547614e-03	1.067971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.232124e-01	2.285676e-01	2.423598e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.206053e+00	4.716476e-01	4.132709e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.797924e+00	5.658393e-01	4.700242e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.476096e+00	6.354805e-01	3.615890e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.982542e+00	5.034890e-01	1.949000e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.298138e+00	3.140690e-01	4.896966e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.142650e+00	2.341533e-01	9.676963e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.667255e+00	2.662329e-01	2.964992e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.088067e+00	2.394552e-01	4.171031e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.517883e+00	1.908442e-01	4.183198e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.935450e-01	1.170531e-01	3.231698e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.296325e-01	4.496298e-02	2.136882e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.622402e-01	2.784932e-02	8.499317e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.621636e-02	5.462719e-03	6.658799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.830407e+00	1.015472e+00	8.036609e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.580731e+00	1.608502e+00	9.706853e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.167503e+00	1.152582e+00	8.239935e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.053376e+00	8.567197e-01	5.361836e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.338647e+00	5.035514e-01	3.093008e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.421125e+00	2.191809e-01	1.845427e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.488141e+00	2.067396e-01	1.961143e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.690108e+00	2.581980e-01	2.328377e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.941517e+00	2.314055e-01	2.942578e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.247196e+00	1.331214e-01	2.199111e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.901682e-01	6.179768e-02	1.733440e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.416511e-01	2.758942e-02	9.350256e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.612679e-02	4.291355e-03	8.332325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.280131e+01	1.454469e+01	1.034845e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.801499e+01	4.023435e+00	4.152629e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.595731e+01	2.208213e+00	1.510897e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.686334e+01	1.070055e+00	1.168394e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.041168e+01	4.335491e-01	8.666098e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.641832e+00	2.341975e-01	3.304829e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.402877e+00	3.064755e-01	9.792712e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.220018e+00	2.997236e-01	2.351484e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.336975e+00	2.639347e-01	3.414361e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.471156e+00	1.800411e-01	3.222993e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.362174e-01	1.251845e-01	2.450519e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.340315e-02	5.313495e-03	1.266214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.535451e-01	2.876747e-01	2.724944e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.706461e+00	8.328169e-01	4.030655e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.460321e+00	3.024284e-01	1.762413e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.306637e+00	3.961595e-01	5.731525e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.398315e+00	2.529343e-01	4.778242e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.443813e-01	1.293943e-01	2.902442e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.097555e-01	7.316514e-02	1.462305e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.484922e-02	3.760125e-03	1.171483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.598063e+00	7.966106e-01	6.315099e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.460673e+00	3.425265e-01	4.494049e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.460405e+00	3.461858e-01	4.078287e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.323926e+00	2.125974e-01	3.233283e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.972021e-01	1.038475e-01	1.942500e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.549281e-01	5.821178e-02	1.157589e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.337757e-01	2.937687e-02	5.778295e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.817700e-03	1.285283e-03	5.101282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.778823e+00	2.016118e+00	1.690991e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.905158e+00	7.180935e-01	8.592337e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.866824e+00	5.326773e-01	6.974070e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.242008e+00	2.391347e-01	3.656488e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.601600e-02	1.462823e-02	2.768049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.841844e-02	3.243097e-02	6.382597e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.387047e-01	3.707743e-01	4.326195e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.898737e+00	7.669585e-01	7.531213e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.162890e+00	8.909282e-01	5.104929e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.840148e+00	5.545880e-01	1.281333e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.694196e+00	2.003863e-01	1.035320e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.179594e+00	3.880804e-01	3.487827e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.531522e+00	3.809534e-01	4.510254e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.896089e+00	3.481592e-01	4.764842e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.336958e+00	2.147580e-01	4.329063e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.822552e-01	1.802816e-01	3.136619e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.144750e-01	9.212887e-02	2.088682e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.415935e-01	4.622285e-02	1.118684e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.463147e-02	3.238676e-03	7.758660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.318587e-01	2.354133e-01	4.142131e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.475366e+00	1.044489e+00	1.544413e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.508779e+00	1.563283e+00	1.216307e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.351438e+00	1.131330e+00	9.618758e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.517063e+00	6.253615e-01	1.797925e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.940658e+00	2.640725e-01	9.030636e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.035881e+00	3.737326e-01	3.149299e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.171076e+00	4.212211e-01	3.637502e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.328204e+00	3.654045e-01	3.874447e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.681977e+00	2.597156e-01	3.804268e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.173574e+00	1.774115e-01	2.902390e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.741389e-01	1.263277e-01	1.903724e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.647850e-01	7.506286e-02	1.300822e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.260596e-01	3.543136e-02	8.543195e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.532327e-02	2.939834e-03	7.577811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.503315e+00	8.466836e-01	1.906206e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.568289e+00	2.698987e+00	3.954501e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.853964e+00	3.666425e+00	3.369264e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.136796e+01	2.394622e+00	1.609201e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.011531e+01	7.112683e-01	4.857293e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.926181e+00	8.918471e-01	5.124107e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.458527e+00	8.762823e-01	8.652487e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.579950e+00	6.377374e-01	7.383193e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.235312e+00	4.422024e-01	5.693283e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.407723e+00	2.666725e-01	3.915405e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.989917e-01	1.633526e-01	3.383662e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.160066e-02	8.745683e-03	1.662071e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.246612e-01	3.973009e-01	3.848271e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.760502e+00	7.220422e-01	5.303738e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.122804e+00	2.180329e-01	5.773026e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.494959e+00	3.404396e-01	4.056677e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.602298e+00	2.622661e-01	4.262845e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.777832e-01	1.408787e-01	2.989331e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.158491e-01	8.670320e-02	1.655765e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.170221e-01	2.779983e-02	7.667264e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.347962e-03	9.303099e-04	4.554159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.040421e+00	1.861489e+00	1.842720e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.479322e+00	1.053429e+00	1.017653e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.634256e+00	1.928061e-01	2.060804e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.885093e+00	3.084263e-01	2.458012e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.092584e+00	2.456547e-01	2.736131e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.193915e+00	1.764823e-01	2.437015e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.328966e-01	7.495716e-02	1.706755e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.306484e-01	6.032918e-02	9.823009e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.332045e-02	4.960079e-03	1.333822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.169644e+02	1.722877e+01	1.884089e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.941997e+01	1.422933e+00	6.823822e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.532269e+00	3.866106e-01	1.647276e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.817310e+00	2.008425e-01	1.068238e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.551836e+00	2.363399e-01	2.468224e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.586193e+00	2.522200e-01	3.341819e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.506658e-01	1.618436e-01	2.704797e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.472840e-02	1.039714e-02	1.971352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.348304e-01	2.921002e-01	3.431034e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.750183e+00	7.039217e-01	6.272313e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.408714e+00	7.061631e-01	6.522639e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.984214e+00	6.970710e-01	3.513448e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.156691e+00	3.603841e-01	1.495453e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.070964e+00	2.064676e-01	3.597541e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.787371e+00	3.075691e-01	2.662376e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.364781e+00	2.849119e-01	3.398073e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.861812e+00	2.525331e-01	3.889629e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.388217e+00	2.412478e-01	3.606913e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.182077e-01	1.542555e-01	2.887144e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.075473e-01	7.391740e-02	2.042015e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.459240e-01	4.986402e-02	1.005915e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.493647e-02	3.243989e-03	7.793149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.782561e+00	1.891402e+00	1.782454e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.301301e+00	1.805556e+00	1.645369e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.022814e+00	1.125161e+00	9.319265e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.322029e+00	5.336638e-01	6.507545e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.150137e+00	3.244541e-01	9.471633e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.369932e+00	1.847334e-01	4.279803e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.942949e+00	2.811074e-01	2.229320e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.491691e+00	2.346472e-01	2.670918e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.917389e+00	2.428874e-01	2.533863e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.268442e+00	1.851661e-01	2.551300e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.659316e-01	1.010266e-01	1.680599e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.929403e-01	5.901144e-02	1.179122e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.058188e-02	5.045361e-03	1.232399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.139541e+02	1.505026e+01	1.559922e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.976272e+01	3.106720e+00	2.329283e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.745649e+01	1.038716e+00	1.181912e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.179244e+01	6.750538e-01	2.161404e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.924722e+00	3.950676e-01	8.485752e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.381171e+00	3.734599e-01	8.347400e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.746233e+00	1.618037e-01	1.898752e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.029168e+00	1.657770e-01	4.991650e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.476444e+00	2.370717e-01	3.148163e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.798796e+00	3.092998e-01	3.096318e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.045441e+00	1.783113e-01	3.157676e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.615028e-02	1.126565e-02	2.204810e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.265786e-01	2.115884e-01	1.221968e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.439802e+00	7.860372e-01	3.430023e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.752403e+00	1.569932e-01	1.222861e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.621786e+00	3.151416e-01	5.369652e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.469153e+00	1.979769e-01	4.517976e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.398471e-01	6.518424e-02	2.728717e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.024287e-01	1.103588e-02	1.154643e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.346851e-02	8.176855e-03	8.190876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.765808e+00	5.472458e-01	3.402604e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.659905e+00	2.141471e-01	1.346859e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.329163e+00	2.469588e-01	3.635757e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.210834e+00	1.286796e-01	2.555959e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.160111e-01	5.926400e-02	1.459113e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.164045e-01	2.067946e-02	7.640855e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.055862e-01	1.419788e-02	3.916121e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.937101e-03	3.266591e-03	2.486218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.084880e+01	1.321525e+00	8.790545e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.943687e+00	3.916317e-01	3.977634e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.298102e+00	3.129889e-01	4.431762e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.548908e-01	1.416111e-01	2.450518e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.699038e-02	8.500739e-03	1.553400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.094058e-02	4.848556e-02	6.056503e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.085714e-01	2.886248e-01	2.502074e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.698218e+00	6.246370e-01	4.319609e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.865454e+00	7.603246e-01	3.804930e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.681699e+00	5.745432e-01	1.076166e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.873282e+00	1.303769e-01	1.119420e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.416478e+00	2.966311e-01	3.109480e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.726857e+00	2.846298e-01	5.056468e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.033284e+00	2.451730e-01	4.344154e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.349118e+00	1.321716e-01	4.179789e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.672192e-01	1.051323e-01	2.511103e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.807397e-01	3.690911e-02	1.713389e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.142598e-01	2.269761e-02	8.579965e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.298673e-02	4.299109e-03	5.173567e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.359713e-01	2.211290e-01	2.340543e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.633879e+00	9.478867e-01	7.261309e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.584230e+00	1.041342e+00	9.285800e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.605496e+00	1.014621e+00	5.576358e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.863982e+00	5.433555e-01	1.657165e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.154575e+00	1.324103e-01	2.131978e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.185468e+00	3.399334e-01	3.045957e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.103805e+00	2.942535e-01	4.175314e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.244591e+00	2.360637e-01	2.935280e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.562812e+00	1.457638e-01	2.927166e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.085973e+00	1.188814e-01	2.002241e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.892292e-01	7.313944e-02	1.446417e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.867285e-01	2.527789e-02	1.060963e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.764966e-01	1.443362e-02	5.884902e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.229328e-02	2.923685e-03	3.803450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.731383e+00	1.664299e+00	2.052596e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.662617e+00	2.944863e+00	2.799286e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.325627e+01	2.626049e+00	1.791073e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.302401e+01	1.152482e+00	7.808792e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.032963e+01	4.069558e-01	6.060242e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.087902e+00	6.467127e-01	5.712703e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.598709e+00	5.528308e-01	5.809695e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.851767e+00	3.477261e-01	4.900465e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.794533e+00	2.780354e-01	3.513854e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.031084e+00	1.294191e-01	3.023288e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.045625e-01	7.148779e-02	1.871029e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.096756e-02	3.749465e-03	9.719969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.307813e-01	2.825302e-01	2.373630e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.499475e+00	7.346489e-01	5.073506e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.400464e+00	2.174913e-01	6.666493e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.749041e+00	3.828230e-01	3.622060e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.696029e+00	2.418811e-01	4.607481e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.003476e-01	9.895409e-02	3.043189e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.994613e-01	2.664576e-02	1.457220e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.111925e-01	3.290519e-02	6.748581e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.299015e-03	4.597610e-03	3.223050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.339616e+00	1.357692e+00	1.022505e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.998838e+00	1.334437e+00	1.112491e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.864901e+00	2.701516e-01	3.173850e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.071554e+00	3.625922e-01	2.647461e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.002817e+00	2.831780e-01	3.222087e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.095257e+00	1.289436e-01	2.330505e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.772508e-01	4.975251e-02	1.315047e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.757397e-01	1.962374e-02	7.298895e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.833442e-02	5.710374e-03	7.132997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.817011e+01	1.660831e+01	1.292253e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.752757e+01	2.276565e+00	2.962665e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.132030e+00	4.062849e-01	3.421171e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.083438e+00	3.493693e-01	1.869192e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.418650e+00	3.370449e-01	3.200796e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.236321e+00	1.590698e-01	3.045501e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.623276e-01	8.798367e-02	1.896491e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.275905e-02	5.305929e-03	1.098880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.357280e-01	2.326006e-01	2.452171e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.369555e+00	5.454646e-01	4.306272e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.060196e+00	6.864130e-01	4.577074e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.709918e+00	6.739344e-01	3.869745e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.169832e+00	4.600756e-01	1.999433e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.350791e+00	2.363765e-01	9.598459e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.048647e+00	2.444824e-01	1.974584e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.584812e+00	2.917141e-01	3.544752e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.987260e+00	2.469007e-01	4.076044e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.407266e+00	1.707229e-01	3.595285e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.043881e-01	9.603246e-02	2.653338e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.880971e-01	3.507231e-02	1.807061e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.170624e-01	2.520783e-02	8.393507e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.338931e-02	4.148158e-03	5.671904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.400155e+00	1.253535e+00	9.391929e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.567128e+00	1.725244e+00	1.121878e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.783625e+00	1.218135e+00	1.048295e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.310573e+00	8.458077e-01	6.561143e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.270389e+00	4.225457e-01	1.999168e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.177504e+00	1.208840e-01	3.099560e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.258464e+00	2.428940e-01	2.161927e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.560051e+00	2.431182e-01	2.967132e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.880536e+00	1.975930e-01	2.691248e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.210939e+00	1.417982e-01	2.101231e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.880121e-01	6.567857e-02	1.422384e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.265406e-01	1.915800e-02	8.871321e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.450668e-02	3.618113e-03	8.193419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.477154e+01	1.486412e+01	1.057212e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.874619e+01	3.735252e+00	3.211714e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.371374e+01	1.632658e+00	2.851045e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.542288e+01	6.833114e-01	1.375152e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.917279e+00	3.203821e-01	3.395320e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.239437e+00	2.451689e-01	1.447787e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.161880e+00	2.226209e-01	1.885645e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.083335e+00	2.882911e-01	2.190511e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.341450e+00	2.633077e-01	3.214743e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.507472e+00	1.991658e-01	2.980237e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.105891e-01	9.769164e-02	2.429808e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.992368e-02	6.613542e-03	1.256332e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.001743e+00	2.988904e-01	2.789244e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.770068e+00	7.236866e-01	3.534347e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.278782e+00	2.946323e-01	2.059581e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.179573e+00	3.839896e-01	5.513992e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.336250e+00	2.533450e-01	3.905795e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.844235e-01	1.043003e-01	2.881369e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.953795e-01	5.706806e-02	1.445829e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.386683e-02	3.386066e-03	8.750813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.860040e+00	7.464792e-01	6.548590e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.327043e+00	3.434225e-01	3.640734e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.317085e+00	3.479969e-01	4.147935e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.254311e+00	2.085063e-01	2.671356e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.573294e-01	9.836390e-02	2.025010e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.426230e-01	4.802575e-02	1.045985e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.232073e-01	2.478910e-02	7.620113e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.758333e-03	4.033728e-03	4.223810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.278889e+00	1.944413e+00	1.751396e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.605999e+00	8.317303e-01	7.778304e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.754700e+00	5.355903e-01	6.175912e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.177423e+00	2.237628e-01	3.973768e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.254762e-02	1.240025e-02	2.605511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.544343e-02	5.201747e-02	7.912807e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.387010e-01	4.367437e-01	5.018795e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.206416e+00	7.934596e-01	8.112710e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.390827e+00	8.560327e-01	4.128641e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.810089e+00	4.069685e-01	5.887759e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.555907e+00	2.361317e-01	1.241474e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.993244e+00	4.088928e-01	3.789502e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.388217e+00	3.882269e-01	4.373253e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.793695e+00	3.217424e-01	4.410539e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.272309e+00	2.140581e-01	3.848327e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.359815e-01	1.575058e-01	2.911359e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.797587e-01	8.088068e-02	2.048415e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.232086e-01	3.356199e-02	9.165790e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.301889e-02	2.217295e-03	8.841908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.969818e-01	3.186986e-01	4.858591e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.157052e+00	1.341707e+00	1.549795e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.851791e+00	1.378483e+00	1.494775e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.684299e+00	1.087747e+00	6.407547e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.505232e+00	4.991646e-01	1.738636e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.800234e+00	3.264416e-01	1.282554e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.885861e+00	4.439985e-01	2.732927e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.927976e+00	3.743265e-01	4.191254e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.224609e+00	3.182648e-01	3.655163e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.635375e+00	2.848175e-01	3.319568e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.141482e+00	1.806869e-01	2.462088e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.358629e-01	1.151974e-01	2.134977e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.316284e-01	6.302650e-02	1.478826e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.166791e-01	3.219320e-02	6.517975e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.415552e-02	2.155580e-03	8.613284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.055123e+00	1.198081e+00	2.161967e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.621069e+00	3.076379e+00	4.260855e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.060884e+01	3.673840e+00	3.695744e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.160658e+01	2.217669e+00	1.432350e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.024561e+01	6.799570e-01	5.209330e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.666638e+00	1.006079e+00	6.704356e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.193136e+00	8.459465e-01	7.113868e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.411384e+00	6.389825e-01	7.103168e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.200818e+00	4.348617e-01	5.405367e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.290872e+00	2.463199e-01	4.744774e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.723596e-01	1.781899e-01	2.291205e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.034753e-02	7.096950e-03	2.006842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.133915e+00	4.381092e-01	4.182140e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.881700e+00	6.372869e-01	4.624659e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.022026e+00	2.815584e-01	5.361813e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.398178e+00	3.248683e-01	3.532617e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.509491e+00	2.485441e-01	4.041449e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.175511e-01	1.242383e-01	2.795776e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.814161e-01	6.492082e-02	1.623359e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.137542e-01	2.595834e-02	7.855687e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.530278e-03	3.608427e-03	3.170515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.191303e+00	1.902015e+00	1.988951e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.695479e+00	9.868264e-01	8.902718e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.479732e+00	1.956262e-01	4.707910e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.814159e+00	3.196709e-01	1.925790e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.977781e+00	2.409870e-01	2.920812e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.134103e+00	1.503313e-01	2.237012e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.988822e-01	8.072018e-02	1.739801e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.046941e-01	4.505725e-02	9.631220e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.300186e-02	5.161280e-03	1.081002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.280278e+02	1.697588e+01	1.914451e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.878352e+01	1.401472e+00	4.481222e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.321856e+00	4.082719e-01	1.508742e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.670792e+00	1.622314e-01	2.785271e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.427250e+00	2.465917e-01	2.419513e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.519257e+00	2.395371e-01	3.513348e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.032781e-01	1.487476e-01	2.815544e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.369091e-02	8.663623e-03	1.806836e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.023953e-01	3.604051e-01	3.688844e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.947202e+00	6.908198e-01	7.562467e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.670726e+00	7.123282e-01	6.576690e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.121100e+00	5.812120e-01	2.471272e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.186124e+00	3.465873e-01	4.653991e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.944868e+00	2.128948e-01	5.132985e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.643784e+00	2.486728e-01	2.436092e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.250646e+00	2.703612e-01	3.508561e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.797651e+00	2.426202e-01	3.643014e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.319842e+00	2.378454e-01	3.303020e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.693906e-01	1.388470e-01	2.786076e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.827348e-01	6.748994e-02	2.008767e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.267493e-01	3.478171e-02	8.545962e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.388745e-02	2.633121e-03	8.184434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.893383e+00	1.893416e+00	1.952211e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.955793e+00	1.684932e+00	1.756056e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.245173e+00	9.810541e-01	9.237894e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.475037e+00	6.415182e-01	3.425484e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.078190e+00	2.872716e-01	4.252154e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.204284e+00	1.275024e-01	1.967625e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.835512e+00	2.495040e-01	1.394637e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.400041e+00	2.163153e-01	2.076824e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.829430e+00	1.791482e-01	2.617411e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.246771e+00	1.995829e-01	2.119533e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.234987e-01	9.631452e-02	1.850703e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.702521e-01	5.412636e-02	1.223761e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.844997e-02	4.228772e-03	1.096899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.231015e+02	1.519920e+01	1.538203e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.848007e+01	2.582145e+00	2.383018e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.746915e+01	1.167694e+00	4.130505e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.156750e+01	7.078632e-01	2.007165e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.544516e+00	3.117760e-01	1.792237e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.270502e+00	3.719159e-01	1.726593e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.700533e+00	1.896417e-01	1.812434e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.912474e+00	1.428019e-01	3.915894e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.426707e+00	2.458762e-01	2.637778e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.703863e+00	2.697796e-01	3.739470e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.005844e+00	1.795838e-01	2.715637e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.335537e-02	9.790033e-03	2.514176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.678466e-01	2.061848e-01	1.164245e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.683180e+00	7.643144e-01	2.963246e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.537121e+00	1.478602e-01	7.522363e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.377016e+00	2.886006e-01	5.143875e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.375304e+00	1.537179e-01	4.381968e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.705828e-01	7.363501e-02	2.463926e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.754211e-01	2.112796e-02	1.119417e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.244075e-02	8.253318e-03	7.617689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.101398e+00	5.060366e-01	3.275021e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.407676e+00	1.648873e-01	5.940405e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.218770e+00	2.156521e-01	3.509774e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.153545e+00	1.226423e-01	2.222018e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.566538e-01	4.408394e-02	1.565423e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.894457e-01	1.881570e-02	7.455913e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.700612e-02	3.065537e-02	3.263599e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.158898e-03	4.054278e-03	2.810205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.147289e+01	1.294711e+00	8.722142e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.606117e+00	4.311718e-01	3.196994e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.100350e+00	2.870662e-01	4.626313e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.923344e-01	1.117431e-01	2.412772e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.397633e-02	1.038943e-02	1.440325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.145570e-01	6.644415e-02	7.878700e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.966565e-01	3.487984e-01	2.720666e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.050625e+00	6.866828e-01	4.137254e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.091050e+00	6.976349e-01	3.479583e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.740415e+00	4.706734e-01	1.335857e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.738152e+00	2.430776e-01	7.359346e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.240080e+00	2.633181e-01	3.656703e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.510531e+00	2.644755e-01	5.372408e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.892636e+00	2.249486e-01	4.171114e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.281815e+00	1.610939e-01	3.557717e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.984691e-01	8.410435e-02	2.500539e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.440195e-01	2.299902e-02	1.514865e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.937451e-01	2.258063e-02	8.280330e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.228570e-02	4.798695e-03	3.895511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.424728e-01	2.928602e-01	2.733234e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.371421e+00	9.912897e-01	8.934316e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.456876e+00	1.183674e+00	7.769455e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.051669e+00	8.460134e-01	4.744053e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.817064e+00	4.150150e-01	8.074429e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.989493e+00	2.300271e-01	9.948656e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.819413e+00	2.410550e-01	4.001786e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.875888e+00	2.394799e-01	3.570925e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.117105e+00	2.239856e-01	3.113547e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.489562e+00	1.964871e-01	2.432049e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.726803e-01	9.990662e-02	2.118732e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.341685e-01	4.857458e-02	1.328765e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.525658e-01	1.840203e-02	9.770819e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.686109e-01	2.446671e-02	5.376583e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.091062e-02	3.418697e-03	3.660828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.912060e+00	2.188748e+00	2.402350e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.140335e+01	3.204395e+00	3.097142e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.461994e+01	2.735981e+00	1.405488e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.310924e+01	9.793555e-01	6.011990e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.000166e+01	3.133216e-01	6.212383e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.700233e+00	5.317853e-01	5.613687e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.244806e+00	4.264324e-01	6.579576e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.752779e+00	4.568686e-01	4.255258e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.682363e+00	2.454452e-01	3.369780e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.773564e-01	1.226256e-01	2.808057e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.313880e-01	7.155088e-02	1.921785e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.856824e-02	5.804247e-03	8.220484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.847549e-01	3.162064e-01	2.301804e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.795328e+00	7.388811e-01	4.984674e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.346555e+00	1.506595e-01	8.305044e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.543499e+00	3.722284e-01	3.998409e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.570039e+00	2.124153e-01	4.372864e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.328060e-01	8.924770e-02	2.770430e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.648086e-01	1.609331e-02	1.508219e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.055382e-01	3.621106e-02	5.316864e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.283525e-03	4.912029e-03	2.793905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.170825e+00	1.443528e+00	9.988455e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.578904e+00	1.283825e+00	1.076771e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.821374e+00	2.303537e-01	3.511424e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.890606e+00	3.389146e-01	2.557704e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.872352e+00	2.838367e-01	3.321388e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.027332e+00	1.024118e-01	2.123886e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.220420e-01	4.332996e-02	1.357944e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.623327e-01	2.187288e-02	6.737145e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.576369e-02	7.594889e-03	7.174381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.104449e+02	1.616807e+01	1.357274e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.782154e+01	2.036219e+00	2.304511e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.597574e+00	3.974478e-01	2.480217e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.873912e+00	3.755143e-01	1.365608e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.280422e+00	2.868371e-01	3.088000e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.193822e+00	1.526336e-01	3.047564e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.628686e-01	8.104222e-02	2.036276e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.074071e-02	8.208400e-03	9.813396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.699054e-01	2.899333e-01	2.499732e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.615699e+00	6.045157e-01	4.119865e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.291100e+00	6.570112e-01	4.783641e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.896080e+00	6.108054e-01	3.950205e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.281017e+00	4.104204e-01	1.079662e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.249499e+00	1.473601e-01	1.052847e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.959329e+00	2.942297e-01	1.998134e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.446965e+00	2.768208e-01	3.469605e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.858310e+00	2.165584e-01	3.828781e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.320183e+00	1.656832e-01	3.750838e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.467116e-01	8.537565e-02	2.430942e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.530373e-01	2.682269e-02	1.576084e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.954973e-01	2.243933e-02	8.154055e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.284457e-02	4.944026e-03	3.985285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.349209e+00	1.517365e+00	1.006112e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.312868e+00	1.582343e+00	1.192837e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.322600e+00	1.167676e+00	9.550753e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.404642e+00	7.358112e-01	6.796290e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.327970e+00	3.678884e-01	2.746345e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.091732e+00	1.613006e-01	2.114090e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.160261e+00	2.540393e-01	1.906941e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.403131e+00	2.272938e-01	2.698059e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.778976e+00	1.868707e-01	2.561912e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.142323e+00	1.314102e-01	2.013380e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.488322e-01	5.500625e-02	1.385640e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.993479e-01	2.301733e-02	8.410529e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.205380e-02	5.600864e-03	6.869407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.047784e+02	1.531508e+01	1.115589e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.895306e+01	3.727438e+00	4.226294e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.401934e+01	1.775340e+00	1.458477e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.519001e+01	6.798300e-01	1.339671e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.440760e+00	2.930572e-01	6.555432e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.199165e+00	3.785732e-01	2.363095e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.175968e+00	3.107884e-01	1.236079e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.923891e+00	2.017532e-01	2.189450e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.139219e+00	2.535902e-01	3.160552e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.379816e+00	2.164620e-01	3.034133e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.548652e-01	9.118818e-02	2.130721e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.890581e-02	6.098922e-03	1.157244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.302792e+00	3.950475e-01	3.087780e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.913410e+00	6.526322e-01	3.489545e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.030491e+00	4.066350e-01	4.520510e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.853496e+00	3.343585e-01	5.333592e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.117847e+00	2.049539e-01	3.947170e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.032000e-01	9.461809e-02	2.376950e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.484500e-01	4.684433e-02	1.209264e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.035048e-02	2.914260e-03	7.636470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.482167e+00	7.789450e-01	5.823872e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.909508e+00	2.950084e-01	2.517282e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.043790e+00	2.788632e-01	4.085837e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.104670e+00	1.659355e-01	2.621261e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.569611e-01	9.207912e-02	1.736819e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.187784e-01	4.735279e-02	9.303361e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.063800e-01	1.654237e-02	5.253955e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.015230e-03	1.751880e-03	4.087645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.060417e+01	1.849634e+00	1.394457e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.775106e+00	6.501837e-01	7.176329e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.464419e+00	4.056531e-01	5.356549e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.043457e+00	1.824490e-01	3.219504e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.217858e-02	1.175047e-02	2.456714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.644261e-02	5.272302e-02	9.268937e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.962632e-01	5.115642e-01	6.803763e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.687965e+00	1.013786e+00	7.373920e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.846984e+00	8.525221e-01	3.924616e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.963317e+00	2.066121e-01	1.435854e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.514950e+00	3.458884e-01	2.784450e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.786125e+00	4.691048e-01	4.501385e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.103277e+00	3.395698e-01	4.733784e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.556146e+00	2.639933e-01	4.719135e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.093715e+00	1.997614e-01	3.529627e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.323346e-01	1.507354e-01	2.425371e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.152408e-01	6.445734e-02	1.716722e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.866074e-01	3.793888e-02	9.130068e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.971814e-03	1.949329e-03	6.635711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.060630e-01	4.322595e-01	6.723265e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.888405e+00	1.564975e+00	1.953156e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.768889e+00	1.537478e+00	1.196872e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.380838e+00	1.038329e+00	3.750818e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.714691e+00	2.718153e-01	2.061585e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.696282e+00	3.926700e-01	2.391925e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.607098e+00	3.640910e-01	4.202898e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.711681e+00	4.142214e-01	4.023615e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.990763e+00	3.087304e-01	3.839028e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.420882e+00	2.177766e-01	2.780483e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.752630e-01	1.486088e-01	2.366161e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.143285e-01	7.390973e-02	2.028984e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.052552e-01	7.869322e-02	1.044021e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.984154e-01	3.320831e-02	7.122329e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.277347e-02	2.811326e-03	6.429555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.377291e+00	1.271264e+00	2.738448e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.419416e+00	3.769273e+00	4.962644e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.288447e+01	3.876434e+00	3.116915e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.288515e+01	1.776000e+00	9.778550e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.037776e+01	9.573553e-01	4.858017e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.162638e+00	9.333886e-01	7.785971e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.637153e+00	8.123948e-01	8.312608e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.989871e+00	4.897961e-01	6.320145e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.954601e+00	2.987236e-01	4.946760e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.205982e+00	2.389911e-01	3.346123e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.181326e-01	1.176587e-01	2.611963e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.447464e-02	8.115544e-03	1.487633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.292834e+00	5.623505e-01	5.614043e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.964330e+00	6.354850e-01	4.554420e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.183490e+00	3.969049e-01	1.075454e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.277762e+00	3.388497e-01	4.508097e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.338548e+00	2.277124e-01	4.241640e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.432375e-01	1.124202e-01	2.623872e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.320258e-01	5.843795e-02	1.438142e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.269152e-02	1.886034e-02	5.811125e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.047284e-03	1.125575e-03	2.567434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.501689e+00	2.553677e+00	2.451260e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.242230e+00	8.166221e-01	7.580921e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.606709e+00	2.656821e-01	8.442044e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.918163e+00	3.422079e-01	2.537652e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.889208e+00	2.284781e-01	3.173189e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.003861e+00	1.414866e-01	2.434487e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.450481e-01	8.308109e-02	1.573185e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.059439e-01	4.316626e-02	7.928256e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.946190e-02	4.045909e-03	1.126080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.339836e+02	1.942865e+01	2.011221e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.857136e+01	1.214655e+00	3.840061e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.600409e+00	4.544742e-01	1.249414e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.662943e+00	1.247075e-01	7.474544e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.376111e+00	2.388554e-01	2.883966e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.462575e+00	2.108037e-01	3.544755e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.998289e-01	1.340408e-01	2.306724e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.665249e-02	7.805305e-03	1.768587e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.345260e-01	4.051653e-01	4.558140e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.152052e+00	8.351214e-01	8.513583e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.855214e+00	7.960942e-01	7.172724e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.303407e+00	6.483083e-01	2.144723e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.316296e+00	2.554370e-01	5.907755e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.013167e+00	2.825155e-01	1.825139e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.695596e+00	3.354096e-01	3.501780e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.237056e+00	3.475035e-01	3.787358e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.643898e+00	2.501649e-01	4.233349e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.157448e+00	1.853697e-01	3.461016e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.690667e-01	1.279508e-01	2.550967e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.417157e-01	7.799387e-02	1.664060e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.836927e-01	3.617842e-02	8.898629e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.004309e-02	1.828919e-03	6.733711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.370979e+00	2.666865e+00	2.472799e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.387475e+00	1.798578e+00	1.863671e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.159878e+00	9.000894e-01	1.006536e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.309045e+00	5.431055e-01	1.320784e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.046778e+00	1.756655e-01	6.441202e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.275424e+00	1.964738e-01	1.596203e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.932041e+00	3.065361e-01	2.702176e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.392434e+00	2.587858e-01	2.814564e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.763938e+00	2.473671e-01	2.538641e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.113165e+00	1.501800e-01	2.190904e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.329174e-01	7.494788e-02	1.900396e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.439799e-01	6.246793e-02	1.010310e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.493403e-02	4.765361e-03	1.084461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.314069e+02	1.736194e+01	1.799038e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.730396e+01	1.768655e+00	9.078663e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.729309e+01	8.454891e-01	5.386484e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.177486e+01	8.094608e-01	3.036893e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.816995e+00	5.347060e-01	1.374638e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.330637e+00	1.634483e-01	1.693886e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.678319e+00	2.072309e-01	4.901782e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.856364e+00	1.925320e-01	5.829266e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.283590e+00	2.357626e-01	3.179381e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.633097e+00	2.217620e-01	3.619692e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.269116e-01	1.391598e-01	2.777355e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.476618e-02	1.096988e-02	1.989319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.113719e+00	3.195936e-01	1.745849e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.813799e+00	7.127996e-01	3.473984e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.366406e+00	2.796660e-01	3.172639e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.124485e+00	3.218791e-01	5.844724e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.180330e+00	1.659141e-01	4.251971e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.740266e-01	4.996292e-02	2.375110e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.308496e-01	1.702911e-02	9.875065e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.492496e-03	7.823339e-03	5.885717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.534503e+00	6.286293e-01	3.400895e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.105448e+00	1.347932e-01	1.229734e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.028719e+00	2.169202e-01	3.794560e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.040458e+00	1.163320e-01	2.346375e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.180677e-01	5.479061e-02	1.449286e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.522699e-01	1.295201e-02	8.018287e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.372569e-02	1.505874e-02	3.648103e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.393975e-03	2.317895e-03	2.802727e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.219601e+01	1.380872e+00	8.005888e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.065785e+00	4.101074e-01	4.089445e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.984445e+00	2.498071e-01	4.586572e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.970680e-01	1.278277e-01	2.544354e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.102204e-02	5.390596e-03	1.540475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.571325e-02	4.761885e-02	8.463913e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.521729e-01	3.985104e-01	4.140388e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.305260e+00	8.188095e-01	5.890015e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.528387e+00	8.199832e-01	4.217632e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.077971e+00	4.829081e-01	9.983460e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.786181e+00	3.501424e-01	2.173441e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.056017e+00	3.782691e-01	4.810676e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.328062e+00	3.574265e-01	4.863004e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.635286e+00	2.024886e-01	4.989516e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.154353e+00	1.569852e-01	3.533051e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.708563e-01	6.208727e-02	2.579055e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.758802e-01	4.015928e-02	1.625101e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.671783e-01	3.728878e-02	7.167102e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.692021e-03	4.169126e-03	4.652225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.843176e-01	3.045463e-01	4.449318e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.024739e+00	1.385124e+00	1.136235e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.958525e+00	1.238549e+00	1.176420e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.627850e+00	1.005927e+00	3.439765e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.896494e+00	2.768898e-01	3.648924e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.821714e+00	2.949771e-01	3.203891e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.788700e+00	4.677409e-01	2.983847e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.669320e+00	2.830069e-01	4.216111e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.923869e+00	1.899004e-01	3.563053e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.377060e+00	1.851914e-01	2.632848e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.986289e-01	1.011564e-01	2.133989e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.678943e-01	5.959684e-02	1.425963e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.162687e-01	2.413898e-02	1.099867e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.498861e-01	1.579607e-02	5.080249e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.717774e-03	3.210109e-03	3.783612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.937180e+00	1.858271e+00	3.251046e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.335208e+01	4.088257e+00	2.801809e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.577238e+01	2.793806e+00	1.732908e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.360604e+01	9.394186e-01	8.093490e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.777364e+00	6.826030e-01	7.304906e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.321560e+00	6.485882e-01	5.753799e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.063169e+00	5.277315e-01	5.280133e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.562927e+00	2.955206e-01	4.922797e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.520160e+00	2.280080e-01	3.690978e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.919106e-01	1.326822e-01	2.630674e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.814589e-01	7.833165e-02	1.790781e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.602138e-02	3.768710e-03	9.066244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.760743e-01	3.981685e-01	3.423048e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.921996e+00	8.065928e-01	5.555486e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.417700e+00	3.050023e-01	1.203368e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.519882e+00	4.438660e-01	4.732372e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.475499e+00	2.153378e-01	4.974741e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.261034e-01	7.667172e-02	2.996910e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.080953e-01	2.920903e-02	1.352171e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.474611e-02	3.292555e-02	4.931052e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.942105e-03	3.998214e-03	3.148616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.314823e+00	1.944881e+00	1.658017e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.748836e+00	1.422484e+00	1.071039e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.392243e+00	1.986252e-01	3.510678e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.882720e+00	4.779594e-01	3.462692e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.892139e+00	2.620379e-01	3.512841e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.954472e-01	1.210627e-01	2.274031e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.688787e-01	5.097423e-02	1.456232e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.325532e-01	1.007441e-02	7.471783e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.482915e-02	4.523523e-03	6.954416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.258052e+02	2.152096e+01	1.699384e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.441932e+01	1.466700e+00	2.151214e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.110629e+00	6.355550e-01	3.733568e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.900953e+00	3.904854e-01	1.725308e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.337524e+00	3.094864e-01	3.515239e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.100802e+00	1.673364e-01	3.222402e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.282469e-01	6.203536e-02	2.114869e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.708434e-02	4.945834e-03	1.058709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.328717e-01	2.870460e-01	3.397975e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.728070e+00	7.105862e-01	6.049402e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.487456e+00	7.741200e-01	6.708936e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.148351e+00	7.289510e-01	4.217742e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.439692e+00	4.484563e-01	1.153791e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.395127e+00	2.621506e-01	1.068957e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.938643e+00	4.116400e-01	2.720633e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.349082e+00	3.405973e-01	4.167694e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.755021e+00	2.515247e-01	4.453234e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.245554e+00	1.889910e-01	3.685373e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.523485e-01	7.772796e-02	2.860585e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.907384e-01	3.416150e-02	1.717616e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.744971e-01	4.379621e-02	7.449120e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.087420e-03	4.214167e-03	5.173480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.959855e+00	1.742505e+00	1.677924e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.515863e+00	2.137110e+00	1.570141e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.676740e+00	1.342890e+00	1.249632e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.637033e+00	7.763476e-01	5.430914e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.027294e+00	2.819368e-01	4.241015e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.906280e+00	3.108324e-01	1.635473e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.084292e+00	3.587295e-01	2.464408e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.388071e+00	3.064344e-01	3.788648e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.741512e+00	2.393241e-01	2.904243e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.076034e+00	1.257779e-01	2.226222e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.866033e-01	5.455741e-02	1.465666e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.763152e-01	2.043580e-02	9.242599e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.061371e-02	4.439998e-03	7.642777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.187379e+02	1.869955e+01	1.427946e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.573728e+01	2.972790e+00	4.249962e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.101662e+01	1.020023e+00	2.146132e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.396209e+01	3.579563e-01	4.556291e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.883414e+00	2.973095e-01	3.652479e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.882583e+00	3.300927e-01	3.643340e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.000518e+00	3.960316e-01	1.295175e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.952816e+00	4.087955e-01	2.202257e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.239276e+00	2.232896e-01	4.049739e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.399343e+00	2.135646e-01	3.218046e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.701862e-01	1.093604e-01	2.291448e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.485836e-02	4.864608e-03	1.201711e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.541326e+00	4.163114e-01	2.872946e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.897770e+00	4.979271e-01	3.372579e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.803391e+00	3.803181e-01	4.262328e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.676851e+00	2.952681e-01	5.129480e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.041281e+00	1.879621e-01	3.596555e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.561097e-01	9.110153e-02	1.950036e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.995592e-01	3.113734e-02	1.095371e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.580475e-03	2.025991e-03	8.537037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.777520e+00	7.544332e-01	5.516887e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.731356e+00	3.031875e-01	2.612548e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.900377e+00	2.734268e-01	3.712999e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.027864e+00	1.572831e-01	2.437388e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.482990e-01	6.317515e-02	1.598064e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.707925e-01	4.226746e-02	8.563913e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.015435e-01	1.700555e-02	5.459644e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.311181e-03	1.149014e-03	4.218787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.115309e+01	1.809503e+00	1.364753e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.512229e+00	6.859057e-01	6.315226e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.266825e+00	4.071584e-01	5.522952e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.680291e-01	1.641487e-01	3.026661e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.101295e-02	9.237425e-03	2.374047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.330661e-01	8.470662e-02	1.237167e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.418174e+00	6.968185e-01	6.851946e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.147786e+00	9.875860e-01	7.132893e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.903767e+00	5.598306e-01	2.478854e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.856407e+00	1.468108e-01	1.443905e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.287223e+00	3.673083e-01	2.617811e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.527051e+00	4.011417e-01	4.781425e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.915991e+00	3.033470e-01	5.060476e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.455469e+00	2.464676e-01	4.019337e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.038476e+00	1.900991e-01	2.841113e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.594614e-01	1.092669e-01	2.296490e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.721767e-01	6.428295e-02	1.471436e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.656869e-01	3.187666e-02	7.790531e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.781636e-03	2.267418e-03	5.112263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.117195e+00	5.297860e-01	9.556491e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.019886e+00	1.901833e+00	1.684395e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.413306e+00	1.445558e+00	1.083106e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.354096e+00	6.680960e-01	4.080129e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.581398e+00	2.001879e-01	1.144748e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.382540e+00	3.895939e-01	3.747060e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.446703e+00	4.753728e-01	3.319127e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.558581e+00	3.620803e-01	3.774780e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.819176e+00	2.568919e-01	3.468296e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.327503e+00	2.006329e-01	2.925103e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.201652e-01	1.481579e-01	2.228980e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.135133e-01	8.365459e-02	1.524329e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.547144e-01	4.876143e-02	1.097163e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.794836e-01	3.141066e-02	6.822780e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.198630e-02	3.732194e-03	5.784921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.279953e+00	1.797019e+00	3.219194e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.920513e+00	4.243555e+00	4.961790e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.397740e+01	3.757928e+00	3.165735e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.323937e+01	1.655579e+00	7.739066e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.005989e+01	8.820950e-01	7.509438e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.798444e+00	9.337771e-01	8.660630e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.421322e+00	7.670929e-01	6.941199e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.815193e+00	5.241734e-01	5.997593e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.762440e+00	2.797800e-01	5.429786e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.105690e+00	2.341487e-01	3.266868e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.425027e-01	1.372254e-01	2.162211e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.365601e-02	5.921855e-03	1.455965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.610798e+00	6.063851e-01	5.592492e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.112071e+00	5.626495e-01	3.240888e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.006960e+00	3.181766e-01	1.853584e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.131987e+00	3.598854e-01	4.216952e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.251313e+00	2.068318e-01	3.962119e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.747429e-01	1.014876e-01	2.218825e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.690903e-01	4.106028e-02	1.264835e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.191846e-02	1.515355e-02	5.787633e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.454646e-03	8.843034e-04	3.042221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.110615e+01	2.566184e+00	2.399005e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.360648e+00	7.318092e-01	4.534953e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.457044e+00	1.971333e-01	1.267334e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.713852e+00	2.900171e-01	2.881660e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.801531e+00	2.470817e-01	3.045511e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.549753e-01	1.408194e-01	1.983625e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.206743e-01	5.917686e-02	1.349782e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.499285e-01	4.998696e-02	7.861677e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.762023e-02	3.007550e-03	1.242708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.462714e+02	1.932128e+01	1.997369e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.809430e+01	1.488982e+00	2.950571e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.179747e+00	2.671898e-01	1.910860e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.561983e+00	1.320788e-01	1.961158e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.243355e+00	2.802517e-01	2.684303e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.319735e+00	1.815724e-01	3.246614e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.897829e-01	1.245427e-01	2.326651e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.579737e-02	6.762682e-03	1.711028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.104263e+00	4.786743e-01	5.115485e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.622325e+00	9.336695e-01	7.789710e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.203400e+00	7.991013e-01	5.258419e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.320720e+00	4.432293e-01	3.028614e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.180695e+00	1.574058e-01	9.727181e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.934813e+00	3.425901e-01	1.912445e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.526559e+00	3.432837e-01	2.983413e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.039759e+00	3.013508e-01	3.785069e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.533982e+00	2.415382e-01	3.691015e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.098688e+00	1.657965e-01	2.908683e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.127850e-01	1.162168e-01	2.199670e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.849975e-01	6.585497e-02	1.447519e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.683043e-01	3.527022e-02	7.548754e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.020357e-02	2.585816e-03	5.293215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.037657e+01	2.139239e+00	1.750717e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.075455e+01	2.182225e+00	1.632388e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.618102e+00	1.014491e+00	1.159099e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.229947e+00	4.236594e-01	4.064793e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.948990e+00	2.382114e-01	1.089567e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.194005e+00	1.907223e-01	6.831561e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.773011e+00	2.754647e-01	1.986079e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.264138e+00	2.824165e-01	2.386550e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.651069e+00	2.220453e-01	2.389684e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.028310e+00	1.302822e-01	2.224180e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.148045e-01	8.346983e-02	1.471498e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.101391e-01	4.316343e-02	9.882943e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.457771e-02	5.798237e-03	9.775630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.431128e+02	1.733894e+01	1.743859e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.673995e+01	1.579228e+00	2.087485e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.646792e+01	7.737609e-01	6.120720e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.126226e+01	6.743819e-01	1.224021e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.606448e+00	2.605675e-01	2.136249e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.105842e+00	2.995943e-01	4.214867e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.500300e+00	2.072666e-01	4.355559e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.698997e+00	2.204684e-01	7.122663e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.138816e+00	2.264429e-01	3.087000e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.526408e+00	2.361570e-01	3.579175e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.905406e-01	1.739855e-01	2.527302e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.559123e-02	8.361799e-03	1.802666e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.321770e+00	3.204171e-01	1.530651e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.015222e+00	7.255820e-01	2.816257e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.108702e+00	2.347522e-01	3.605072e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.872899e+00	2.673194e-01	5.519648e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.010590e+00	1.188162e-01	3.821364e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.205538e-01	5.375883e-02	2.093205e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.025829e-01	1.321300e-02	9.110847e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.676477e-03	5.875385e-03	5.376217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.922523e+00	5.833060e-01	3.106579e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.830506e+00	1.359165e-01	1.471735e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.888995e+00	2.235220e-01	3.350960e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.449164e-01	9.604585e-02	2.239616e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.651450e-01	3.562409e-02	1.418778e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.191336e-01	2.264445e-02	7.156209e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.027813e-02	1.702491e-02	3.074185e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.021505e-03	2.648886e-03	2.554125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.267403e+01	1.306972e+00	7.351517e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.868413e+00	4.055368e-01	3.605868e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.828577e+00	2.205540e-01	4.545051e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.155691e-01	9.204819e-02	2.381347e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.829087e-02	7.539547e-03	1.419991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.536250e-01	8.415978e-02	8.206020e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.139141e+00	4.682014e-01	4.707610e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.861948e+00	9.358989e-01	4.814612e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.892300e+00	7.709890e-01	2.420202e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.049024e+00	2.982190e-01	6.996438e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.491574e+00	2.702281e-01	3.079912e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.794498e+00	3.127885e-01	4.606641e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.061246e+00	2.557012e-01	4.768163e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.436660e+00	1.728764e-01	4.936017e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.000671e+00	1.136797e-01	3.142345e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.170086e-01	6.921744e-02	2.230125e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.508963e-01	3.529513e-02	1.392018e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.470202e-01	2.082673e-02	6.844003e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.713575e-03	3.577738e-03	3.689419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.081999e+00	3.851612e-01	4.978586e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.905578e+00	1.390683e+00	1.282642e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.918293e+00	1.385083e+00	7.395801e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.867691e+00	9.653319e-01	2.344831e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.807332e+00	1.657815e-01	3.027448e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.571510e+00	2.667014e-01	3.096039e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.465440e+00	3.083110e-01	3.301626e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.535030e+00	2.760223e-01	3.752140e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.718753e+00	1.763192e-01	3.717184e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.239604e+00	1.195945e-01	2.446567e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.228088e-01	8.918191e-02	2.064807e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.997033e-01	3.792449e-02	1.524742e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.096510e-01	4.272991e-02	8.682649e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.371815e-01	1.536201e-02	4.998515e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.806269e-03	2.131851e-03	4.374365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.423687e+00	2.028428e+00	2.766387e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.483555e+01	4.038550e+00	3.233007e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.740888e+01	2.763213e+00	2.091431e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.386997e+01	8.947868e-01	5.796806e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.498525e+00	5.404408e-01	6.643349e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.910268e+00	6.094150e-01	6.733703e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.763150e+00	4.486569e-01	5.543356e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.298170e+00	3.083591e-01	4.754642e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.408618e+00	1.789736e-01	3.939342e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.440722e-01	1.362384e-01	2.610710e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.526223e-01	6.241025e-02	1.710527e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.558345e-02	4.065695e-03	8.087255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.126398e+00	4.432041e-01	3.807902e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.300275e+00	7.941665e-01	4.643193e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.294686e+00	3.066761e-01	1.321351e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.255848e+00	3.443454e-01	4.798384e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.275652e+00	1.764442e-01	4.460423e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.601939e-01	6.919285e-02	2.689209e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.790910e-01	2.789425e-02	1.166762e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.138423e-02	2.520852e-02	4.547438e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.651541e-03	3.289228e-03	2.721523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.645441e+00	1.950514e+00	1.660697e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.249532e+00	1.281757e+00	7.868394e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.291100e+00	2.467622e-01	2.444434e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.700730e+00	4.026925e-01	3.408574e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.746933e+00	2.495631e-01	3.380541e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.850749e-01	9.054727e-02	2.224294e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.253490e-01	3.299476e-02	1.316573e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.970824e-01	2.738624e-02	6.922340e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.317856e-02	3.962016e-03	6.140617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.366433e+02	2.001929e+01	1.756638e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.421680e+01	1.461913e+00	1.483034e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.723221e+00	6.607207e-01	2.963294e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.715246e+00	3.492164e-01	1.981952e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.150488e+00	2.855355e-01	3.695419e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.104380e+00	1.458523e-01	2.906195e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.913204e-01	6.309274e-02	1.876646e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.670751e-02	6.407238e-03	9.668196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.312107e-01	3.470123e-01	3.959421e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.143054e+00	8.244246e-01	5.800531e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.950793e+00	9.099095e-01	5.173146e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.431363e+00	7.025324e-01	3.241191e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.606205e+00	3.638882e-01	5.739134e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.191347e+00	2.549475e-01	2.154174e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.720233e+00	3.455548e-01	3.271358e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.164608e+00	2.916288e-01	4.060872e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.548621e+00	1.952525e-01	4.474072e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.071687e+00	1.228573e-01	3.627132e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.786724e-01	6.730476e-02	2.362591e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.581585e-01	3.659984e-02	1.461664e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.499431e-01	2.201510e-02	6.307516e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.018554e-03	3.754678e-03	3.844553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.535008e+00	1.889774e+00	1.712262e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.592659e+00	2.130200e+00	1.492299e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.316742e+00	1.250888e+00	7.224359e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.771290e+00	9.493910e-01	2.239231e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.923297e+00	1.713044e-01	3.176106e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.729506e+00	2.243288e-01	2.480175e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.921692e+00	3.339325e-01	2.874290e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.291708e+00	2.984127e-01	2.843654e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.560093e+00	1.988511e-01	2.932774e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.556699e-01	9.055459e-02	2.345234e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.171069e-01	4.107762e-02	1.458827e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.723540e-01	3.246181e-02	7.644290e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.841683e-02	3.130631e-03	7.285815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.290852e+02	1.694233e+01	1.317755e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.775592e+01	4.290969e+00	2.768991e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.158487e+01	1.007040e+00	1.940274e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.336726e+01	4.648066e-01	6.185913e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.575901e+00	2.945732e-01	3.919247e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.548058e+00	3.626815e-01	2.162693e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.772468e+00	3.131579e-01	1.622082e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.814293e+00	2.582342e-01	1.942092e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.036789e+00	2.482928e-01	3.558124e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.272319e+00	1.499366e-01	3.099638e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.517365e-01	1.051548e-01	2.228497e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.379344e-02	6.143686e-03	1.111974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.634119e+00	3.929424e-01	2.621870e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.759682e+00	3.897848e-01	2.821344e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.747130e+00	3.633072e-01	4.207334e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.715775e+00	2.191645e-01	4.563707e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.021262e+00	1.792993e-01	2.978785e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.307910e-01	8.679118e-02	1.632684e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.025190e-01	3.950722e-02	9.277373e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.194157e-03	2.449664e-03	6.464728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.813350e+00	6.320966e-01	4.780433e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.517555e+00	2.721071e-01	2.180070e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.843819e+00	1.967175e-01	3.650886e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.173110e+00	1.432587e-01	1.823066e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.624840e-01	6.903581e-02	1.213460e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.865152e-01	3.817995e-02	7.746344e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.967287e-02	2.339968e-02	4.030120e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.634295e-03	8.979662e-04	3.928712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.130247e+01	1.496902e+00	1.112534e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.122366e+00	5.254714e-01	5.242314e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.342745e+00	3.181416e-01	4.292225e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.035971e+00	1.244760e-01	2.579342e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.080337e-02	1.105065e-02	1.968310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.405514e-01	8.457691e-02	1.076663e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.526975e+00	6.791905e-01	6.162882e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.176343e+00	8.271364e-01	5.922150e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.036631e+00	6.102989e-01	1.719736e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.712600e+00	1.392878e-01	1.968385e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.205469e+00	3.455477e-01	2.999049e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.550175e+00	3.379075e-01	4.045024e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.933429e+00	2.678230e-01	4.047859e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.448546e+00	2.327084e-01	3.572568e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.004738e+00	1.532924e-01	2.764053e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.317454e-01	9.769126e-02	1.931141e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.561656e-01	6.387557e-02	1.326865e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.580055e-01	3.317560e-02	7.340640e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.944297e-03	2.723861e-03	4.494181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.316402e+00	5.799852e-01	9.101924e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.140826e+00	1.648456e+00	1.339571e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.377244e+00	1.169687e+00	8.955915e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.298907e+00	5.950599e-01	2.806569e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.469022e+00	3.920635e-01	1.774149e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.150376e+00	2.369469e-01	4.625721e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.293200e+00	3.910830e-01	2.979024e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.478678e+00	3.148862e-01	3.087412e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.830955e+00	1.912440e-01	3.342752e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.501907e+00	2.334506e-01	1.967877e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.743140e-01	8.846145e-02	1.970021e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.299520e-01	6.387666e-02	1.386965e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.548658e-01	5.000439e-02	9.427139e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.842107e-01	4.488679e-02	5.621810e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.012306e-02	1.689546e-03	5.556248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.845291e+00	1.980111e+00	3.305346e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.102038e+01	4.092262e+00	5.052604e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.465344e+01	3.343186e+00	2.392059e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.323502e+01	1.262381e+00	6.058871e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.460155e+00	7.978021e-01	9.698687e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.321490e+00	7.890004e-01	7.969767e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.176508e+00	4.466091e-01	7.225452e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.960591e+00	4.847339e-01	4.436303e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.820892e+00	2.911812e-01	3.573038e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.155195e+00	1.970618e-01	2.652285e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.339153e-01	1.004631e-01	2.057408e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.230126e-02	5.786676e-03	1.265167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.627171e+00	5.740573e-01	5.262075e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.957069e+00	4.588807e-01	2.718353e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.112332e+00	3.476838e-01	1.473448e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.121473e+00	2.587580e-01	4.710184e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.297791e+00	2.319719e-01	3.134958e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.614512e-01	9.637154e-02	1.986366e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.741099e-01	4.052859e-02	1.139364e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.524292e-02	2.411528e-02	4.684323e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.274570e-03	9.688165e-04	2.062716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.061387e+01	2.191590e+00	2.339075e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.825533e+00	5.951835e-01	3.544205e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.576471e+00	1.565637e-01	9.040145e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.791026e+00	3.190926e-01	2.247341e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.840526e+00	1.826829e-01	3.049081e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.097621e+00	1.307046e-01	1.803177e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.320894e-01	6.571812e-02	1.136191e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.564563e-01	3.374598e-02	7.205700e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.823399e-02	4.119468e-03	8.980099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.348579e+02	1.470904e+01	1.897121e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.819471e+01	1.338322e+00	2.623667e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.581350e+00	3.936243e-01	2.984537e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.668412e+00	1.441686e-01	4.694653e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.479597e+00	2.295590e-01	2.274798e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.389262e+00	2.159998e-01	2.635562e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.032237e-01	1.093428e-01	1.928100e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.473478e-02	5.987030e-03	1.453786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.115939e+00	4.710963e-01	4.687302e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.497495e+00	7.979747e-01	8.170534e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.101829e+00	6.835568e-01	4.753154e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.271387e+00	4.512504e-01	2.111071e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.211329e+00	1.774040e-01	6.068840e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.916401e+00	2.366263e-01	2.129144e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.620821e+00	3.396142e-01	2.686178e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.113259e+00	2.659210e-01	3.378336e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.550277e+00	2.092583e-01	3.620063e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.116515e+00	1.765268e-01	2.838475e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.114814e-01	1.296780e-01	2.106305e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.686603e-01	5.954947e-02	1.401744e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.590684e-01	3.017284e-02	7.766718e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.062996e-03	2.701218e-03	4.568463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.141551e+01	2.476151e+00	2.263836e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.457280e+00	1.387314e+00	1.622775e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.610772e+00	6.309552e-01	7.427864e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.948448e+00	4.275454e-01	1.955050e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.931528e+00	2.090562e-01	6.403199e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.194886e+00	1.309780e-01	1.479777e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.844248e+00	2.846279e-01	1.660272e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.353934e+00	2.943405e-01	2.160602e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.667927e+00	1.799704e-01	2.452199e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.138167e+00	1.131460e-01	1.738571e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.564576e-01	7.019638e-02	1.307498e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.158710e-01	4.356071e-02	9.081851e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.335231e-02	5.293319e-03	8.615941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.359947e+02	1.334670e+01	1.670929e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.548435e+01	1.951411e+00	1.395953e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.705492e+01	8.665493e-01	5.967488e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.138207e+01	3.883310e-01	5.745972e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.716019e+00	5.212593e-01	3.754945e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.369336e+00	3.176990e-01	1.281238e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.612303e+00	2.520758e-01	3.540469e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.780285e+00	1.324582e-01	4.989368e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.281795e+00	2.393743e-01	2.704054e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.622445e+00	1.924340e-01	2.915080e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.138476e-01	1.465303e-01	2.377688e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.522155e-02	7.977044e-03	1.508143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.452303e+00	3.334307e-01	1.250989e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.904391e+00	5.076899e-01	2.483538e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.041111e+00	2.222001e-01	3.682875e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.816104e+00	2.487515e-01	4.745509e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.878865e-01	9.795518e-02	3.245481e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.753125e-01	3.090421e-02	1.889038e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.981685e-01	1.410505e-02	7.793144e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.383960e-03	6.809240e-03	5.384484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.014237e+00	5.478532e-01	2.528248e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.649979e+00	1.050559e-01	1.804983e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.942113e+00	2.197198e-01	2.634522e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.124352e-01	7.478775e-02	2.088193e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.575563e-01	3.025539e-02	1.316101e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.220237e-01	1.341755e-02	7.278741e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.459952e-02	1.215480e-02	3.448042e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.319640e-03	2.931744e-03	2.470977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.289947e+01	1.216684e+00	6.132038e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.542116e+00	3.354077e-01	4.247105e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.858503e+00	1.930989e-01	3.418387e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.280674e-01	9.822133e-02	2.203057e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.740602e-02	5.952131e-03	1.455050e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.596351e-01	8.686938e-02	7.095752e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.267255e+00	5.257936e-01	3.896402e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.999838e+00	8.913825e-01	4.187694e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.843121e+00	6.494340e-01	3.348952e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.114464e+00	1.759753e-01	1.054215e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.509080e+00	2.396894e-01	2.993379e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.634147e+00	2.425255e-01	5.615374e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.965845e+00	1.972765e-01	4.829740e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.469400e+00	2.045120e-01	3.517884e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.845659e-01	1.273181e-01	2.711384e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.894320e-01	6.190383e-02	1.807236e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.233053e-01	1.796172e-02	1.249715e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.343058e-01	1.539706e-02	6.158447e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.749467e-03	3.633572e-03	3.219446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.428240e+00	5.015984e-01	4.256749e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.465441e+00	1.389005e+00	9.623696e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.686969e+00	1.134145e+00	6.818991e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.667943e+00	5.870176e-01	2.768090e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.642909e+00	1.573706e-01	3.059318e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.384671e+00	2.382026e-01	3.595154e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.297515e+00	2.243372e-01	3.527966e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.533070e+00	2.383691e-01	2.973582e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.784758e+00	1.523070e-01	2.640525e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.314121e+00	1.919430e-01	2.116923e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.988933e-01	9.656267e-02	1.960106e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.123897e-01	4.057045e-02	1.285751e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.971477e-01	3.563892e-02	7.897598e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.295904e-01	1.436030e-02	5.667174e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.595464e-03	2.260203e-03	4.313646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.338970e+00	3.173319e+00	2.862470e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.671006e+01	4.260889e+00	2.979807e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.698184e+01	1.832553e+00	1.165072e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.295355e+01	4.779615e-01	7.072943e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.971152e+00	6.869659e-01	8.626838e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.784062e+00	5.749459e-01	4.217610e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.556654e+00	3.587465e-01	5.417752e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.328367e+00	2.643935e-01	4.070210e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.448423e+00	1.633345e-01	3.002263e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.689332e-01	1.237405e-01	2.195279e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.542279e-01	6.208654e-02	1.632205e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.442786e-02	3.743664e-03	8.826035e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.214724e+00	4.747068e-01	3.205614e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.204728e+00	6.642266e-01	4.081747e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.256011e+00	2.911109e-01	1.344272e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.331281e+00	3.045340e-01	4.431868e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.294043e+00	1.729446e-01	3.728587e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.015484e-01	4.977319e-02	2.502095e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.646921e-01	2.327099e-02	1.094691e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.359949e-02	3.249007e-02	3.453274e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.495362e-03	3.000234e-03	2.821425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.330479e+00	1.984862e+00	1.429373e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.495954e+00	9.526938e-01	7.662885e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.998312e+00	2.651831e-01	1.992892e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.876890e+00	2.877892e-01	2.667598e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.891323e+00	2.174571e-01	2.818648e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.949730e-01	7.605797e-02	2.014748e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.319837e-01	2.828774e-02	1.351706e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.986614e-01	2.411908e-02	7.118809e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.352420e-02	4.257554e-03	5.777582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.345324e+02	1.739850e+01	1.709094e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.173667e+01	1.101108e+00	7.076833e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.068381e+00	5.600531e-01	4.339312e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.012668e+00	3.142781e-01	2.642151e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.235048e+00	2.659569e-01	2.915988e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.130446e+00	1.033800e-01	2.855348e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.255170e-01	5.071744e-02	1.667921e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.660291e-02	5.250600e-03	9.668347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.924048e-01	3.803101e-01	3.070819e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.206900e+00	7.843185e-01	5.451779e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.993005e+00	8.686355e-01	4.437739e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.331715e+00	5.332990e-01	3.539891e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.528873e+00	2.990278e-01	8.205191e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.184241e+00	2.392466e-01	1.862710e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.699154e+00	2.632034e-01	4.249756e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.160137e+00	2.525117e-01	4.386407e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.593036e+00	2.153505e-01	3.677181e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.092624e+00	1.385666e-01	2.992230e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.661217e-01	8.939307e-02	2.054865e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.399555e-01	1.613048e-02	1.420113e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.410011e-01	1.925932e-02	5.733227e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.254409e-03	3.979754e-03	3.325521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.035965e+00	2.172092e+00	1.408797e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.639064e+00	1.841311e+00	1.214189e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.015941e+00	9.851605e-01	9.199675e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.216499e+00	4.906495e-01	3.786780e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.714339e+00	2.198840e-01	2.622259e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.581131e+00	1.856008e-01	3.221851e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.947945e+00	2.328038e-01	2.412904e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.360061e+00	2.155947e-01	3.005293e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.676735e+00	1.680480e-01	2.316117e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.952503e-01	1.095674e-01	1.829982e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.445176e-01	4.905174e-02	1.214028e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.632207e-01	2.225543e-02	7.043504e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.703451e-02	2.615010e-03	7.230617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.314850e+02	1.667879e+01	1.173044e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.218227e+01	1.878167e+00	2.453074e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.924124e+01	6.540063e-01	1.298570e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.307594e+01	4.249433e-01	7.843105e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.719272e+00	6.858512e-01	4.796882e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.752217e+00	2.858992e-01	6.289401e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.990174e+00	2.407053e-01	3.418207e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.804871e+00	3.094729e-01	2.545796e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.180566e+00	2.630387e-01	2.926626e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.333912e+00	1.795454e-01	2.699005e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.549785e-01	7.908820e-02	2.004986e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.347285e-02	4.968478e-03	1.106968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.878579e+00	3.823952e-01	2.987193e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.710384e+00	3.721844e-01	2.351801e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.543289e+00	3.199725e-01	3.949364e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.534513e+00	2.420319e-01	3.850455e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.176531e-01	1.326721e-01	2.655972e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.870238e-01	7.304394e-02	1.598392e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.825333e-01	3.399119e-02	7.536435e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.354113e-03	1.813202e-03	6.461438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.129881e+00	5.982383e-01	4.705291e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.356763e+00	2.820228e-01	2.080805e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.806550e+00	2.077787e-01	2.544487e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.615492e-01	1.203780e-01	1.976859e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.311300e-01	7.351213e-02	1.145042e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.605184e-01	3.585622e-02	7.885684e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.207580e-02	1.968220e-02	3.960649e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.226192e-03	6.987707e-04	4.353149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.201730e+01	1.477332e+00	1.114490e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.780863e+00	5.835999e-01	4.846492e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.081582e+00	2.754100e-01	4.126464e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.606517e-01	1.566991e-01	2.519494e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.794936e-02	9.743469e-03	1.995552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.067661e-01	1.163078e-01	1.451929e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.908963e+00	7.433437e-01	7.886444e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.663603e+00	9.311603e-01	4.935534e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.955030e+00	3.151539e-01	1.942115e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.735756e+00	3.130079e-01	7.758403e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.976707e+00	3.365820e-01	3.782081e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.405604e+00	3.642085e-01	3.557251e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.726336e+00	2.022949e-01	3.830418e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.282354e+00	1.846502e-01	3.173874e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.953418e-01	1.297071e-01	2.629890e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.795790e-01	9.574390e-02	1.897623e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.436238e-01	6.723523e-02	1.033219e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.386513e-01	2.458887e-02	6.022742e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.709870e-03	1.085353e-03	4.691754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.814077e+00	7.939005e-01	9.186339e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.083180e+00	1.648057e+00	1.795334e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.956388e+00	1.166357e+00	7.481948e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.366128e+00	4.121908e-01	3.572018e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.213302e+00	3.526375e-01	2.475625e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.106992e+00	3.744743e-01	3.285202e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.192259e+00	3.526260e-01	3.044066e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.339226e+00	2.559266e-01	3.224392e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.766293e+00	2.673599e-01	2.429691e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.220050e+00	1.469267e-01	2.406602e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.271221e-01	8.359966e-02	2.087184e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.025927e-01	1.013945e-01	1.165820e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.459194e-01	5.369341e-02	8.306966e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.555565e-01	2.360489e-02	6.518951e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.296491e-03	1.460529e-03	6.907196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.825310e+00	2.557221e+00	3.740372e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.265026e+01	4.462994e+00	5.760472e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.592645e+01	3.067515e+00	1.971382e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.331491e+01	1.020821e+00	7.487895e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.467161e+00	9.542810e-01	8.433306e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.049382e+00	7.057482e-01	7.884904e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.968422e+00	7.080756e-01	5.344745e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.578843e+00	4.197049e-01	4.733780e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.667945e+00	2.816781e-01	4.008929e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.075580e+00	1.609457e-01	2.916112e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.068843e-01	1.207513e-01	2.142662e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.036582e-02	5.829538e-03	1.202681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.003454e+00	6.399253e-01	5.540086e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.039481e+00	3.916568e-01	1.804145e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.910916e+00	3.067846e-01	2.352742e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.032352e+00	3.101025e-01	3.758417e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.128004e+00	1.484118e-01	3.288842e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.139105e-01	8.590912e-02	1.721930e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.430226e-01	4.542059e-02	1.005943e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.653298e-02	9.819136e-03	4.005464e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.979455e-03	1.212390e-03	2.660302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.270850e+01	2.381390e+00	2.283626e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.804486e+00	4.813314e-01	2.794714e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.334811e+00	2.065732e-01	5.797477e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.709452e+00	2.937345e-01	2.427327e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.744058e+00	1.809433e-01	2.863342e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.373852e-01	1.110031e-01	1.715641e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.028106e-01	6.386670e-02	1.092813e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.320994e-01	3.270847e-02	7.025614e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.605186e-02	3.654331e-03	8.670683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.490114e+02	1.558828e+01	1.618043e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.791380e+01	8.035702e-01	8.986033e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.356666e+00	4.937277e-01	1.710230e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.428180e+00	1.462745e-01	1.115069e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.227313e+00	2.312300e-01	2.547276e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.357060e+00	1.916662e-01	2.563752e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.561600e-01	9.168420e-02	2.088549e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.209595e-02	6.676036e-03	1.419376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.437405e+00	5.708040e-01	5.305041e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.938563e+00	8.408015e-01	8.102708e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.324298e+00	6.599488e-01	3.379164e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.311391e+00	3.029161e-01	2.799682e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.078061e+00	1.631624e-01	1.934000e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.923296e+00	3.534710e-01	1.986739e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.471318e+00	3.280850e-01	2.984076e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.974402e+00	2.566156e-01	3.291230e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.394608e+00	1.830642e-01	3.372289e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.818526e-01	1.214754e-01	2.712130e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.223448e-01	8.002244e-02	2.089364e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.538308e-01	6.338396e-02	1.083472e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.394745e-01	2.113974e-02	5.815270e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.847424e-03	1.205670e-03	4.947657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.352168e+01	2.572865e+00	2.486366e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.019355e+01	1.546303e+00	1.108798e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.718790e+00	5.866016e-01	5.742543e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.843851e+00	2.721213e-01	3.251059e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.833051e+00	1.520415e-01	6.665146e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.124347e+00	2.364856e-01	5.316174e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.775008e+00	2.977712e-01	1.733322e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.240418e+00	2.312499e-01	2.209594e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.577452e+00	1.674761e-01	2.457350e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.563459e-01	9.562828e-02	2.233484e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.180014e-01	9.439817e-02	1.171299e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.937896e-01	3.337583e-02	8.713145e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.129768e-02	4.521701e-03	8.238883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.487143e+02	1.472619e+01	1.455254e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.519829e+01	1.237628e+00	2.241450e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.634372e+01	6.043283e-01	1.036628e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.125903e+01	7.843069e-01	1.872368e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.754896e+00	6.294000e-01	1.887615e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.969288e+00	2.001477e-01	4.860310e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.442660e+00	1.974332e-01	1.481074e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.734028e+00	1.838533e-01	1.042226e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.106785e+00	2.049263e-01	3.509036e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.477286e+00	2.530457e-01	3.157885e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.313236e-01	1.095321e-01	2.458083e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.203218e-02	8.226489e-03	1.530537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.686461e+00	3.189434e-01	1.652314e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.857165e+00	4.816626e-01	1.725522e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.694318e+00	2.418878e-01	3.908344e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.703250e+00	2.216626e-01	4.134772e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.643500e-01	9.446488e-02	2.913874e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.834166e-01	3.678757e-02	1.552793e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.523659e-01	1.167718e-02	7.916611e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.687299e-03	6.676046e-03	5.023127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.374713e+00	5.071200e-01	2.821330e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.352704e+00	1.420683e-01	1.192776e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.632048e+00	1.908174e-01	2.767699e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.309049e-01	9.597323e-02	1.723986e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.923234e-01	3.515902e-02	1.207049e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.932357e-01	1.585536e-02	7.151307e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.068037e-02	1.366477e-02	2.902813e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.661165e-03	2.852139e-03	2.345049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.328490e+01	1.114785e+00	6.880729e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.323950e+00	4.094542e-01	3.456546e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.633633e+00	1.963223e-01	3.433988e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.132893e-01	8.126211e-02	1.931897e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.521789e-02	7.267918e-03	1.402836e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.187199e-01	1.100944e-01	1.377991e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.719928e+00	6.546576e-01	4.032376e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.376114e+00	8.007426e-01	5.435391e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.069376e+00	5.749258e-01	7.166006e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.758007e+00	2.006529e-01	2.136874e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.255786e+00	3.932437e-01	3.016065e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.501865e+00	3.164129e-01	4.763074e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.799399e+00	1.688452e-01	4.268440e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.356133e+00	1.629841e-01	3.279529e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.055506e-01	7.788382e-02	2.532875e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.321899e-01	3.316082e-02	1.963973e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.911509e-01	1.722897e-02	1.114518e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.221960e-01	1.715555e-02	5.740555e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.092200e-03	3.815526e-03	2.854909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.792909e+00	5.353158e-01	4.617827e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.609470e+00	1.423846e+00	1.020507e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.338440e+00	1.016689e+00	5.725678e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.709129e+00	4.890993e-01	1.363967e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.269452e+00	1.780644e-01	4.158268e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.196040e+00	3.392516e-01	2.256487e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.204417e+00	3.727229e-01	2.793632e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.154782e+00	1.869313e-01	3.971699e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.660877e+00	2.477511e-01	2.488709e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.141532e+00	8.285705e-02	2.306128e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.104953e-01	6.495995e-02	1.569706e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.258095e-01	5.429506e-02	1.068645e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.604010e-01	1.028572e-02	9.748687e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.301718e-01	2.622214e-02	4.012494e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.386419e-03	2.626048e-03	2.950646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.806269e+00	3.274816e+00	3.295835e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.943290e+01	4.363101e+00	2.779407e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.740849e+01	1.742402e+00	1.489646e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.311893e+01	5.102050e-01	5.164682e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.379813e+00	5.261934e-01	6.917527e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.426359e+00	6.800930e-01	4.583115e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.418813e+00	3.919620e-01	5.050128e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.129535e+00	2.959831e-01	3.648655e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.319093e+00	1.523975e-01	2.956924e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.710433e-01	6.778527e-02	2.708684e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.519653e-01	6.796927e-02	1.666134e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.216764e-02	4.098702e-03	7.907223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.504267e+00	5.042566e-01	4.050860e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.451234e+00	6.562077e-01	2.867790e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.035375e+00	3.490677e-01	1.999273e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.056331e+00	2.514671e-01	4.490963e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.217189e+00	1.562883e-01	3.496509e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.149639e-01	5.829367e-02	2.027667e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.257233e-01	8.099567e-03	9.492892e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.924976e-02	2.817426e-02	3.396355e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.825099e-04	2.800209e-03	2.757931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.967992e+00	2.070237e+00	2.017436e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.705132e+00	9.502713e-01	3.230992e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.832250e+00	1.998729e-01	3.089160e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.623870e+00	3.390172e-01	2.913590e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.630337e+00	1.774846e-01	2.922263e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.321386e-01	1.099478e-01	1.753779e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.460323e-01	2.431789e-02	1.137247e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.892023e-01	1.468998e-02	6.279898e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.076544e-02	3.955144e-03	5.765513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.537150e+02	1.932495e+01	1.809267e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.971003e+01	7.922229e-01	7.490326e-03
1.750000e-02	7.500000e-03	7.500000e-03	7.820872e+00	5.094823e-01	6.945082e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.552907e+00	2.836412e-01	1.258502e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.137346e+00	2.110830e-01	3.044020e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.088038e+00	1.513384e-01	2.528572e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.089575e-01	6.726160e-02	1.762348e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.167365e-02	6.393054e-03	9.727096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.143833e+00	4.504020e-01	3.928471e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.638834e+00	8.414332e-01	5.939654e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.370839e+00	8.055674e-01	3.906429e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.563649e+00	5.352406e-01	1.052175e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.357821e+00	1.499655e-01	1.417749e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.908661e+00	2.545662e-01	2.412873e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.551198e+00	3.048247e-01	4.169340e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.016669e+00	2.689375e-01	3.745349e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.440720e+00	1.457424e-01	3.870868e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.035813e+00	1.237146e-01	2.713652e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.296053e-01	5.468740e-02	1.859522e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.140597e-01	1.871426e-02	1.197212e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.275007e-01	1.771563e-02	5.262965e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.332740e-03	3.635033e-03	3.040471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.906750e+00	2.074005e+00	1.636190e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.052797e+01	1.631416e+00	1.504005e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.399221e+00	1.182630e+00	3.411925e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.056745e+00	4.928191e-01	2.927185e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.475554e+00	1.576923e-01	3.522763e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.584063e+00	2.311964e-01	1.822362e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.728673e+00	1.970249e-01	3.663992e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.201612e+00	2.831950e-01	2.636535e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.499739e+00	1.578277e-01	2.301388e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.481479e-01	6.733347e-02	1.815375e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.414013e-01	3.711944e-02	1.115086e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.304196e-01	1.531217e-02	7.125729e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.656719e-02	3.221057e-03	6.235358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.451440e+02	1.705889e+01	1.264683e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.027954e+01	2.020610e+00	8.667992e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.770676e+01	4.654618e-01	1.486805e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.318089e+01	6.882537e-01	7.692994e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.280330e+00	3.938082e-01	1.337496e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.540799e+00	2.895280e-01	5.135984e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.757533e+00	3.011992e-01	1.455089e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.795736e+00	3.049620e-01	1.571309e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.947454e+00	2.402656e-01	2.982086e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.234569e+00	1.493928e-01	2.709308e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.354419e-01	4.955477e-02	2.257259e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.140569e-02	5.241380e-03	1.065214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.174604e+00	4.186075e-01	2.964366e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.791217e+00	2.855635e-01	1.769581e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.180905e+00	3.095163e-01	5.267157e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.344723e+00	2.490925e-01	3.907711e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.659487e-01	1.253330e-01	2.718050e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.116987e-01	7.579017e-02	1.384298e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.306451e-01	2.192185e-02	8.331823e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.104200e-03	1.646420e-03	5.030961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.620143e+00	6.112432e-01	4.145801e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.093436e+00	2.090027e-01	2.228730e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.578255e+00	2.220217e-01	2.794960e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.139993e-01	9.452478e-02	2.184349e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.566659e-01	7.514628e-02	1.065988e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.366698e-01	3.020534e-02	6.447721e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.876633e-02	1.475787e-02	3.831746e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.821742e-03	8.181285e-04	3.460772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.287841e+01	1.400970e+00	9.630641e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.289497e+00	4.809387e-01	5.467173e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.929324e+00	2.771919e-01	3.519060e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.010531e-01	1.373377e-01	2.222632e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.104698e-02	6.429516e-03	1.866789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.102346e-01	1.648418e-01	2.237733e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.458586e+00	8.807266e-01	9.637874e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.021887e+00	7.607262e-01	4.604344e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.255699e+00	2.468553e-01	6.631637e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.617761e+00	4.723253e-01	2.142845e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.774790e+00	4.132458e-01	4.216020e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.037312e+00	3.164997e-01	3.934765e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.490494e+00	2.614611e-01	4.288044e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.101414e+00	1.698260e-01	3.060919e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.644577e-01	1.094181e-01	2.219280e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.934158e-01	9.872969e-02	1.572895e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.836374e-01	5.545593e-02	9.852616e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.186413e-01	2.885817e-02	5.449322e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.720820e-03	1.955659e-03	3.818610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.918922e+00	1.225712e+00	1.218379e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.521992e+00	1.591193e+00	2.236992e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.702348e+00	8.978009e-01	5.618674e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.343927e+00	2.554702e-01	1.925852e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.946030e+00	5.538487e-01	2.531925e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.814028e+00	4.917995e-01	2.287433e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.829212e+00	3.117177e-01	3.754468e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.084576e+00	3.230667e-01	3.828750e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.476596e+00	1.645840e-01	2.929943e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.072776e+00	1.219680e-01	1.951109e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.346143e-01	1.206715e-01	1.739366e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.946252e-01	9.802357e-02	1.090798e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.825526e-01	5.393677e-02	9.453771e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.555679e-01	4.211678e-02	5.160634e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.711332e-03	2.766561e-03	4.318132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.331046e+00	3.526156e+00	5.661840e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.677131e+01	5.294687e+00	5.424775e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.800200e+01	2.648591e+00	1.468672e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.312141e+01	7.585984e-01	1.005300e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.819254e+00	1.388797e+00	6.442302e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.437201e+00	7.694939e-01	7.503864e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.341285e+00	3.702873e-01	7.639847e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.265376e+00	2.548085e-01	4.913374e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.522829e+00	2.526725e-01	2.808740e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.070460e-01	1.772094e-01	2.410848e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.875755e-01	9.944752e-02	2.031704e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.829730e-02	5.795318e-03	1.014397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.302113e+00	7.223909e-01	6.234617e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.297881e+00	4.350097e-01	1.434098e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.828806e+00	3.606990e-01	2.974970e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.766723e+00	2.788517e-01	4.693839e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.007055e+00	1.789664e-01	2.870794e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.105386e-01	8.709161e-02	1.686525e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.882285e-01	3.004597e-02	1.003422e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.649656e-02	1.164915e-02	3.772685e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.326845e-03	6.266566e-04	1.927070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.486340e+01	2.833311e+00	2.696277e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.788933e+00	4.126183e-01	1.458411e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.309234e+00	2.166402e-01	3.691197e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.553460e+00	3.152950e-01	3.027653e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.594073e+00	2.081770e-01	2.734275e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.956182e-01	9.580072e-02	2.094794e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.281400e-01	5.658052e-02	1.086419e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.072961e-01	2.997423e-02	6.570793e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.226921e-02	3.155066e-03	8.469106e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.656122e+02	1.756124e+01	1.605750e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.750746e+01	4.129478e-01	5.038829e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.088195e+00	4.222698e-01	2.428458e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.262821e+00	1.356178e-01	6.667162e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.100671e+00	2.167724e-01	2.476357e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.128789e+00	1.509007e-01	2.789236e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.687510e-01	1.135456e-01	1.675729e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.768431e-02	4.077127e-03	1.390500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.696135e+00	6.376992e-01	6.989041e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.331187e+00	9.505936e-01	1.077158e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.627481e+00	6.539750e-01	2.836110e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.507809e+00	2.469428e-01	6.299365e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.264992e+00	3.323772e-01	5.488641e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.825602e+00	4.561381e-01	2.603266e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.270487e+00	2.959949e-01	3.919426e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.690820e+00	2.336926e-01	4.157130e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.266134e+00	2.276230e-01	3.064332e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.453778e-01	1.216903e-01	3.236859e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.405250e-01	9.012173e-02	1.693978e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.942025e-01	5.608393e-02	1.139069e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.211004e-01	3.027183e-02	5.573734e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.820224e-03	1.588878e-03	3.920293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.658505e+01	3.000728e+00	3.768873e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.052257e+01	1.379667e+00	1.128000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.770111e+00	4.542033e-01	3.441690e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.962951e+00	3.721976e-01	7.599185e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.907438e+00	3.663550e-01	4.398734e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.976885e+00	2.888855e-01	1.485517e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.615869e+00	2.882937e-01	2.280875e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.041743e+00	2.056797e-01	3.336159e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.406018e+00	1.655790e-01	2.142920e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.360043e-01	9.097041e-02	2.481517e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.318479e-01	9.683762e-02	1.165936e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.605895e-01	4.167089e-02	7.095181e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.824137e-02	4.962473e-03	7.608860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.646501e+02	1.477838e+01	1.526862e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.557739e+01	9.493934e-01	6.099515e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.715449e+01	9.744320e-01	2.287183e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.106445e+01	1.080802e+00	1.494607e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.815674e+00	2.000113e-01	2.338314e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.877434e+00	4.378331e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.248888e+00	1.289997e-01	4.727350e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.351999e+00	1.118781e-01	1.609863e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.945965e+00	1.984598e-01	3.416027e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.365269e+00	1.770684e-01	2.484141e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.170132e-01	1.331813e-01	2.298048e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.827903e-02	8.948171e-03	1.319940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.958102e+00	3.917501e-01	1.678714e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.020041e+00	3.975990e-01	3.659689e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.499133e+00	4.199618e-01	4.453563e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.344724e+00	2.164913e-01	5.129714e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.695322e-01	9.137257e-02	3.111986e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.687279e-01	3.576359e-02	1.648767e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.265153e-01	2.472536e-02	7.188285e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.322659e-03	4.098487e-03	3.991393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.899868e+00	5.560188e-01	2.764971e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.100474e+00	1.684634e-01	1.716242e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.385445e+00	1.734302e-01	3.023956e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.496220e-01	8.228348e-02	1.859030e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.852178e-01	2.986505e-02	1.225569e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.775001e-01	1.554969e-02	6.496713e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.997671e-02	1.359834e-02	2.577050e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.378998e-03	1.991456e-03	2.344998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.417681e+01	1.168608e+00	5.825496e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.766695e+00	3.200623e-01	4.873843e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.486194e+00	1.899657e-01	3.236532e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.257271e-01	6.855900e-02	2.162210e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.126427e-02	5.628934e-03	1.261087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.662037e-01	1.258010e-01	1.484189e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.069656e+00	8.095292e-01	6.488303e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.860330e+00	9.259650e-01	7.073361e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.283129e+00	5.620129e-01	7.780628e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.841876e+00	3.180370e-01	2.444125e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.080136e+00	3.791962e-01	3.930516e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.260994e+00	4.323668e-01	4.741238e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.600571e+00	2.465308e-01	4.686413e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.119915e+00	1.960425e-01	3.334782e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.972913e-01	7.757106e-02	3.094916e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.469682e-01	4.118929e-02	1.910796e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.646379e-01	4.203160e-02	1.048671e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.044417e-01	2.398720e-02	5.059181e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.888926e-03	3.127868e-03	3.101075e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.138006e+00	9.911867e-01	8.016230e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.397563e+00	1.898415e+00	1.504013e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.705815e+00	8.631485e-01	4.812542e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.483622e+00	2.008143e-01	2.492365e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.197857e+00	3.171738e-01	1.809859e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.803971e+00	4.099227e-01	3.415870e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.818481e+00	3.989726e-01	3.409005e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.956047e+00	3.034830e-01	3.372823e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.371153e+00	1.420411e-01	2.963733e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.423332e-01	9.240295e-02	2.274767e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.121141e-01	5.576524e-02	2.011622e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.440313e-01	7.998069e-02	1.100614e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.451514e-01	1.908159e-02	7.887254e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.001339e-01	6.592022e-03	5.186897e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.325502e-03	3.378814e-03	3.317206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.560474e+01	5.191181e+00	4.475367e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.484746e+01	4.569081e+00	4.125046e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.864306e+01	1.974609e+00	1.079799e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.152797e+01	6.083129e-01	4.935245e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.541464e+00	7.883132e-01	5.974863e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.535939e+00	6.056822e-01	6.284534e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.912347e+00	3.759151e-01	5.165096e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.801603e+00	2.612409e-01	3.902662e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.125709e+00	1.269462e-01	3.750321e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.155035e-01	1.111525e-01	1.999239e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.688986e-01	3.440000e-02	1.880181e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.248802e-02	4.202693e-03	7.081442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.850417e+00	6.172226e-01	4.777773e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.593164e+00	6.180213e-01	3.775801e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.077959e+00	5.055886e-01	2.666301e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.877695e+00	3.272003e-01	4.884226e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.610365e-01	1.410492e-01	4.071935e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.703120e-01	4.989490e-02	2.102820e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.956087e-01	2.796551e-02	8.874194e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.637340e-02	1.997191e-02	3.275376e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.505960e-04	2.081787e-03	1.661301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.246675e+01	2.630287e+00	2.114112e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.696363e+00	7.649824e-01	4.872686e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.786159e+00	4.367407e-01	1.132504e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.475403e+00	2.968201e-01	3.896297e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.429245e+00	1.813555e-01	3.105643e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.386165e-01	7.530197e-02	1.802015e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.710838e-01	2.918608e-02	1.052181e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.702510e-01	1.163118e-02	5.309530e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.305466e-03	3.400571e-03	5.574058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.685727e+02	2.088041e+01	1.780393e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.083664e+01	1.206446e+00	8.153594e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.354903e+00	3.890158e-01	2.253115e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.279500e+00	3.180281e-01	2.371506e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.864178e+00	2.508568e-01	3.033244e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.408982e-01	1.077109e-01	2.716176e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.345023e-01	4.200828e-02	1.734881e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.126861e-02	3.233113e-03	1.027265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.281776e+00	4.993621e-01	5.336273e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.843271e+00	9.365045e-01	8.819739e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.639328e+00	8.153887e-01	6.948862e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.809919e+00	5.541006e-01	8.272282e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.486144e+00	3.102468e-01	1.009404e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.040358e+00	4.509284e-01	2.654380e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.567527e+00	5.276820e-01	3.639403e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.820558e+00	3.154549e-01	4.530432e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.280747e+00	1.866700e-01	3.709737e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.943290e-01	9.700515e-02	3.601356e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.071774e-01	5.126514e-02	2.436431e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.852127e-01	5.277943e-02	1.122896e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.023465e-01	1.675252e-02	5.296616e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.227113e-03	3.263015e-03	3.198343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.216158e+01	2.626886e+00	2.764378e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.215621e+01	2.138309e+00	1.768934e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.637909e+00	1.010973e+00	6.973555e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.034116e+00	3.894319e-01	1.993272e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.304518e+00	2.424677e-01	2.515416e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.373662e+00	4.269010e-01	1.772083e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.727843e+00	4.103693e-01	2.691118e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.939080e+00	2.418956e-01	2.854584e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.373219e+00	1.765436e-01	2.878205e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.978091e-01	7.150596e-02	2.138974e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.533922e-01	6.035562e-02	1.114589e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.046404e-01	1.260792e-02	8.210054e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.319447e-02	2.411033e-03	6.223971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.608011e+02	1.755058e+01	1.452994e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.271722e+01	2.451750e+00	3.360477e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.949592e+01	1.126794e+00	9.377785e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.220355e+01	8.292624e-01	2.929287e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.686238e+00	3.039875e-01	4.432696e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.205814e+00	4.322287e-01	1.338638e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.500202e+00	3.942718e-01	1.255716e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.373493e+00	2.317618e-01	2.520972e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.815207e+00	2.540298e-01	3.117199e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.052405e+00	1.137420e-01	3.352162e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.454748e-01	7.740664e-02	1.976810e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.835501e-02	3.844094e-03	1.110398e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.413360e+00	4.608409e-01	3.496236e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.540544e+00	2.192314e-01	2.023548e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.078231e+00	4.032538e-01	4.418126e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.219127e+00	2.160242e-01	3.794908e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.310963e-01	1.375448e-01	2.598307e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.705638e-01	6.379187e-02	1.333171e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.260476e-01	2.247332e-02	6.699662e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.687678e-03	1.138905e-03	4.525895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.927477e+00	6.030268e-01	4.924439e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.817082e+00	3.158543e-01	2.635921e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.450641e+00	2.289860e-01	2.660409e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.985534e-01	1.370332e-01	1.601904e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.222244e-01	6.590140e-02	1.122978e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.023631e-01	2.988592e-02	6.681744e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.073687e-02	1.120653e-02	3.882483e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.410372e-03	6.500569e-04	3.503915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.337090e+01	1.405826e+00	1.060849e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.121522e+00	5.408974e-01	5.582867e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.659767e+00	3.128412e-01	3.711026e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.740769e-01	1.201484e-01	2.413340e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.073412e-02	7.582321e-03	1.591804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.590086e-01	1.747445e-01	2.389116e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.828994e+00	1.042847e+00	1.187598e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.361761e+00	8.174718e-01	4.033063e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.167008e+00	2.430903e-01	6.297695e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.396779e+00	4.585711e-01	3.500472e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.609917e+00	4.542595e-01	3.921831e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.895132e+00	3.048298e-01	5.264222e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.454413e+00	2.673120e-01	3.406712e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.086225e+00	2.447531e-01	2.812147e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.060197e-01	1.226697e-01	2.463138e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.500088e-01	6.494620e-02	1.640841e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.321045e-01	3.713560e-02	1.070891e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.112300e-01	2.664434e-02	5.307758e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.199954e-03	1.162173e-03	3.756982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.207469e+00	1.189409e+00	1.667272e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.023951e+00	1.846321e+00	1.845877e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.163798e+00	1.055542e+00	5.144996e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.613408e+00	3.843447e-01	3.572219e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.789778e+00	4.375676e-01	4.989986e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.708418e+00	5.165407e-01	2.883740e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.695086e+00	4.524563e-01	2.737519e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.914132e+00	2.509672e-01	3.612767e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.391440e+00	2.456194e-01	2.962551e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.983930e-01	1.761803e-01	2.122608e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.968927e-01	1.127067e-01	1.505900e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.463959e-01	5.734054e-02	1.231249e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.763158e-01	5.966994e-02	7.591727e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.218920e-01	2.309356e-02	5.377663e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.431557e-03	1.445681e-03	4.886962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.693108e+00	4.221460e+00	5.567597e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.829769e+01	5.643816e+00	6.579988e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.807239e+01	2.001548e+00	1.973660e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.316874e+01	1.126386e+00	6.931964e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.686427e+00	1.168284e+00	9.302117e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.303883e+00	6.875771e-01	8.487990e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.384284e+00	7.284556e-01	5.236969e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.114916e+00	3.994273e-01	4.160888e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.319058e+00	2.549937e-01	3.514582e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.943627e-01	1.173326e-01	2.830245e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.919864e-01	1.065765e-01	1.708513e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.658239e-02	4.654695e-03	9.662333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.557737e+00	7.731007e-01	7.932570e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.268733e+00	3.403654e-01	7.882001e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.728346e+00	4.042393e-01	3.504816e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.701092e+00	3.311830e-01	4.128993e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.152410e-01	1.578416e-01	3.009656e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.895134e-01	9.165236e-02	1.585004e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.836366e-01	2.963317e-02	8.478396e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.899217e-02	7.929735e-03	3.814307e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.133832e-03	5.873083e-04	1.556431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.628742e+01	2.879242e+00	3.422382e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.768087e+00	3.886828e-01	4.795644e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.287567e+00	2.587023e-01	6.884229e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.390453e+00	3.700263e-01	2.961879e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.444313e+00	2.314988e-01	2.655597e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.736325e-01	1.414726e-01	1.601531e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.972865e-01	5.502552e-02	1.093837e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.887440e-01	3.079181e-02	5.966980e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.050927e-02	2.192154e-03	8.429320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.768657e+02	1.704359e+01	2.004261e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.755237e+01	4.672089e-01	1.292135e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.981478e+00	5.193952e-01	2.831933e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.141157e+00	2.158981e-01	8.988782e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.866922e+00	2.631804e-01	2.572750e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.053032e+00	1.702794e-01	2.624455e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.114364e-01	8.177221e-02	1.967968e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.608558e-02	4.522294e-03	1.262851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.885807e+00	6.990099e-01	9.604976e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.672475e+00	1.090434e+00	9.116486e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.714276e+00	6.789689e-01	2.293171e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.527444e+00	2.771741e-01	1.230215e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.230231e+00	4.521459e-01	1.042849e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.715678e+00	3.964862e-01	3.320881e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.070678e+00	3.007253e-01	4.968939e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.676593e+00	2.828106e-01	3.622719e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.213034e+00	2.452104e-01	3.064247e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.784362e-01	1.182403e-01	2.683752e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.101248e-01	9.256499e-02	1.688137e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.639909e-01	4.331562e-02	1.008177e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.112801e-01	2.353456e-02	5.635347e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.588546e-03	1.300126e-03	3.777894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.863652e+01	3.384659e+00	3.948426e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.060500e+01	1.175017e+00	1.121347e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.734188e+00	5.647787e-01	1.877548e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.964546e+00	3.484679e-01	1.245474e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.797504e+00	2.676477e-01	6.953607e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.872055e+00	2.078019e-01	2.364747e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.541260e+00	3.527501e-01	2.486591e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.893376e+00	2.441394e-01	2.670803e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.347413e+00	2.214340e-01	2.294943e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.058249e-01	1.086817e-01	1.749678e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.730707e-01	7.640329e-02	1.236855e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.410276e-01	4.451695e-02	7.025852e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.592586e-02	2.938470e-03	8.721934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.750860e+02	1.536948e+01	1.822482e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.498085e+01	1.099997e+00	6.922930e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.631030e+01	1.356607e+00	1.483774e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.087903e+01	7.574398e-01	2.371066e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.496142e+00	5.387036e-01	9.930507e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.416662e+00	1.673158e-01	1.181888e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.145716e+00	2.908407e-01	5.712612e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.305675e+00	2.393513e-01	7.409702e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.826532e+00	2.876289e-01	2.701470e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.188405e+00	1.897680e-01	3.092044e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.456923e-01	1.097079e-01	2.296934e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.597311e-02	6.530587e-03	1.348789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.133283e+00	3.841797e-01	2.694098e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.983166e+00	5.101526e-01	1.237325e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.241237e+00	3.328526e-01	5.652820e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.289140e+00	2.077093e-01	4.705849e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.206627e-01	1.174697e-01	2.727157e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.380486e-01	3.555595e-02	1.677683e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.245408e-01	1.398477e-02	6.648209e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.965698e-03	3.972928e-03	4.063579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.113710e+00	6.110535e-01	3.102085e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.941937e+00	1.828603e-01	2.819704e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.317431e+00	1.878002e-01	2.908161e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.819918e-01	1.028671e-01	1.760217e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.497456e-01	3.234870e-02	1.203852e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.603602e-01	1.497149e-02	5.953724e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.608540e-02	1.440415e-02	2.997046e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.453989e-03	1.588348e-03	1.855050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.447657e+01	1.169980e+00	6.513734e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.644208e+00	3.717474e-01	4.028695e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.371583e+00	1.864528e-01	3.668040e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.866233e-01	8.455846e-02	1.989654e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.992951e-02	4.967556e-03	1.275813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.231172e-01	1.614059e-01	1.628641e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.295638e+00	8.562662e-01	8.747140e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.277059e+00	1.082181e+00	5.392538e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.407268e+00	5.778976e-01	5.757618e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.744842e+00	3.654706e-01	2.145383e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.880102e+00	4.143310e-01	5.429629e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.992451e+00	2.946514e-01	5.709927e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.473290e+00	2.651771e-01	4.454835e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.030348e+00	1.914741e-01	3.437917e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.837732e-01	9.082614e-02	2.788802e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.105558e-01	4.781659e-02	1.928815e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.234643e-01	2.072870e-02	1.207432e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.007133e-01	2.202014e-02	5.249137e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.210447e-03	1.751108e-03	3.418474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.770007e+00	7.635046e-01	1.036510e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.074826e+00	2.109767e+00	1.639936e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.555483e+00	1.344783e+00	5.171761e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.907249e+00	2.984299e-01	2.617462e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.990145e+00	4.365992e-01	3.288320e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.571398e+00	3.551650e-01	5.252764e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.675496e+00	3.025517e-01	3.606168e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.873147e+00	2.808602e-01	3.282108e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.309904e+00	1.666068e-01	2.859242e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.223341e-01	1.562414e-01	2.076054e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.104556e-01	8.616169e-02	1.499078e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.481052e-01	3.477405e-02	1.626582e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.309378e-01	2.646754e-02	8.213102e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.049442e-01	2.032586e-02	4.102911e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.371272e-03	1.244920e-03	3.361271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.472740e+01	4.531920e+00	6.069373e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.448126e+01	4.802144e+00	3.791022e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.919451e+01	1.859552e+00	5.441109e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.216647e+01	5.582768e-01	8.587424e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.693609e+00	6.614864e-01	8.540812e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.636043e+00	5.627956e-01	5.513545e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.778089e+00	4.063167e-01	4.567460e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.766887e+00	2.946137e-01	3.743420e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.087006e+00	1.632863e-01	3.616096e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.393301e-01	8.040386e-02	2.150299e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.317480e-01	5.973596e-02	1.664215e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.092778e-02	2.623656e-03	7.003050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.041482e+00	6.780824e-01	6.594622e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.737406e+00	6.935096e-01	2.991890e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.918527e+00	5.178901e-01	3.238042e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.709065e+00	3.245610e-01	5.855775e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.532163e-01	1.612727e-01	3.853808e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.372930e-01	5.727616e-02	2.148137e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.799546e-01	1.891429e-02	8.808637e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.635464e-02	2.131397e-02	3.254001e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.487527e-04	1.750327e-03	1.623263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.393824e+01	2.943874e+00	2.844219e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.766117e+00	8.089706e-01	2.468498e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.458319e+00	3.743287e-01	2.029685e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.497865e+00	4.267350e-01	3.933865e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.332299e+00	1.949698e-01	3.342432e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.819145e-01	1.010217e-01	1.864404e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.331752e-01	3.123043e-02	1.148677e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.358012e-01	1.040134e-02	5.546299e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.494039e-03	2.746752e-03	5.851539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.780390e+02	2.222073e+01	2.058058e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.013026e+01	1.508074e+00	9.939939e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.844774e+00	4.656514e-01	3.789796e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.167526e+00	3.515302e-01	1.782916e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.870727e+00	2.441229e-01	3.132047e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.406519e-01	1.088477e-01	3.204162e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.069531e-01	7.217398e-02	1.753209e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.124823e-02	3.466410e-03	8.480375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.430132e+00	5.667122e-01	7.342144e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.326975e+00	1.124240e+00	9.510710e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.975953e+00	1.015802e+00	5.155602e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.755300e+00	3.889424e-01	1.282789e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.385083e+00	2.969385e-01	1.916880e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.094900e+00	6.492891e-01	2.980784e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.217810e+00	3.288854e-01	5.299141e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.670031e+00	2.618566e-01	4.990626e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.179255e+00	1.881894e-01	3.911695e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.266435e-01	1.512668e-01	2.885181e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.647332e-01	5.605314e-02	2.223859e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.442855e-01	2.388727e-02	1.258104e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.084580e-01	2.496360e-02	5.378854e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.221092e-03	1.799933e-03	3.794568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.276943e+01	2.696322e+00	3.184267e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.336526e+01	2.611004e+00	1.644031e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.724375e+00	8.548851e-01	6.794555e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.254447e+00	5.399272e-01	2.155954e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.270429e+00	3.382036e-01	1.472896e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.267151e+00	4.174044e-01	2.186834e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.554428e+00	3.310950e-01	2.940254e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.907297e+00	2.528845e-01	3.550764e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.293460e+00	1.627458e-01	2.691986e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.447186e-01	8.905169e-02	1.773795e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.859926e-01	3.820736e-02	1.479993e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.954524e-01	2.305943e-02	7.348501e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.319698e-02	2.090532e-03	5.943195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.694858e+02	1.869132e+01	1.872418e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.338409e+01	3.759183e+00	1.348706e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.894262e+01	2.069038e+00	6.212713e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.148325e+01	4.993843e-01	1.021817e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.375321e+00	6.219839e-01	2.839859e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.718550e+00	3.735229e-01	3.246032e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.468237e+00	4.558808e-01	1.524871e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.421282e+00	2.220869e-01	2.201009e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.646879e+00	2.346107e-01	3.153041e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.018229e+00	1.302830e-01	3.316654e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.872545e-01	5.932990e-02	2.032363e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.839904e-02	3.861788e-03	9.750229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.359556e+00	3.729340e-01	2.748426e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.460699e+00	1.440373e-01	1.653351e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.112815e+00	3.042917e-01	3.486471e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.316371e+00	2.142116e-01	3.346056e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.077649e-01	1.136709e-01	1.893799e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.892535e-01	6.088914e-02	1.194367e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.367935e-01	2.652411e-02	6.022291e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.325402e-03	1.320825e-03	5.606721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.741968e+00	4.949889e-01	3.833041e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.793403e+00	2.058411e-01	2.387720e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.590969e+00	2.102945e-01	2.024159e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.724160e-01	9.878966e-02	1.364726e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.638775e-01	5.656880e-02	9.327588e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.208139e-01	2.365833e-02	7.102148e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.034525e-02	1.860502e-02	3.364169e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.128898e-03	4.706643e-04	3.404143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.311259e+01	1.119236e+00	8.913205e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.067567e+00	4.614905e-01	4.436303e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.857063e+00	2.518918e-01	2.809888e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.821370e-01	1.134825e-01	1.835268e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.424693e-02	5.976558e-03	1.431702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.825138e-01	1.528104e-01	2.282411e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.815010e+00	8.763484e-01	7.935954e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.245851e+00	7.080387e-01	2.811798e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.087693e+00	1.564954e-01	6.664458e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.289218e+00	2.240392e-01	2.651237e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.564026e+00	3.128478e-01	4.062143e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.014807e+00	3.092314e-01	3.129653e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.492016e+00	2.068255e-01	3.005840e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.105558e+00	1.519301e-01	2.847552e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.674783e-01	1.207552e-01	2.069464e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.940762e-01	8.322790e-02	1.346558e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.672974e-01	4.964871e-02	8.316810e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.822647e-02	1.461216e-02	5.973546e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.989448e-03	9.209489e-04	3.922868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.303013e+00	1.055370e+00	1.465183e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.766395e+00	1.509180e+00	1.050144e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.405821e+00	7.010186e-01	4.823423e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.315188e+00	3.032362e-01	1.449444e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.789274e+00	2.648888e-01	3.705188e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.622638e+00	2.769755e-01	2.825621e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.759503e+00	3.335809e-01	2.201972e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.019660e+00	2.146421e-01	2.597262e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.548575e+00	1.692030e-01	2.139550e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.149212e+00	1.585073e-01	1.538140e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.389645e-01	7.403077e-02	1.592405e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.989388e-01	7.394593e-02	9.588613e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.857803e-01	3.092608e-02	8.644063e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.473416e-01	2.142285e-02	4.183258e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.819871e-03	9.390385e-04	5.013719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.801308e+00	3.799323e+00	5.606862e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.859276e+01	5.193515e+00	4.569554e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.746869e+01	1.488787e+00	1.411303e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.282604e+01	1.078116e+00	7.086615e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.556311e+00	7.309343e-01	7.752429e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.266365e+00	7.816317e-01	7.095910e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.327309e+00	4.773573e-01	3.438759e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.156844e+00	2.307007e-01	4.284024e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.438332e+00	1.496756e-01	3.391943e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.054283e-01	1.828617e-01	1.903438e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.504789e-01	7.299462e-02	1.558340e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.689702e-02	3.310936e-03	8.876706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.452802e+00	6.567955e-01	6.054408e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.193204e+00	2.575370e-01	7.791439e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.777190e+00	3.111872e-01	2.822913e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.761956e+00	2.664267e-01	3.409665e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.790966e-01	1.541514e-01	2.377837e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.099202e-01	8.024739e-02	1.475218e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.981540e-01	3.061697e-02	8.348500e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.934282e-02	8.714493e-03	3.441972e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.071325e-03	5.456974e-04	1.787915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.470193e+01	2.185059e+00	2.360787e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.603435e+00	3.402100e-01	1.068277e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.541908e+00	2.248010e-01	4.569504e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.373719e+00	2.501854e-01	3.105121e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.619218e+00	2.012865e-01	2.059112e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.489730e-01	8.888969e-02	1.452251e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.356209e-01	5.254952e-02	8.685460e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.120710e-01	2.248867e-02	7.211500e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.291978e-02	2.503090e-03	6.930136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.629266e+02	1.331260e+01	1.452077e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.696701e+01	6.767235e-01	5.438758e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.355691e+00	1.857758e-01	1.386306e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.492751e+00	1.765522e-01	1.208928e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.980327e+00	2.020120e-01	2.149908e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.190995e+00	1.528014e-01	2.119728e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.081343e-01	7.019973e-02	1.739658e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.806754e-02	3.751096e-03	1.133797e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.918479e+00	6.473438e-01	6.805872e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.351706e+00	8.196274e-01	7.081667e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.482692e+00	4.441479e-01	2.800279e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.484684e+00	3.081411e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.217995e+00	2.826070e-01	9.410322e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.629058e+00	2.350789e-01	3.099959e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.239687e+00	2.683108e-01	3.149770e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.755230e+00	2.535539e-01	3.037805e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.239749e+00	1.586211e-01	2.872326e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.348088e-01	1.017209e-01	2.505500e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.804820e-01	1.150298e-01	1.513463e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.888750e-01	5.017003e-02	8.807527e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.030936e-01	1.413967e-02	5.964391e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.031993e-03	6.581322e-04	3.994947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.767465e+01	2.738924e+00	2.770788e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.518242e+00	9.066243e-01	1.056946e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.332475e+00	5.664647e-01	5.665354e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.641021e+00	1.578125e-01	2.914550e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.905316e+00	2.085901e-01	4.955347e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.066487e+00	1.557579e-01	9.650370e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.577348e+00	2.229337e-01	2.428061e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.054144e+00	2.838767e-01	2.105125e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.428382e+00	1.217939e-01	2.211706e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.320250e-01	1.097504e-01	1.389810e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.106726e-01	5.090057e-02	1.193338e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.628505e-01	2.933084e-02	7.162359e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.678683e-02	2.303410e-03	6.462514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.623061e+02	1.219482e+01	1.336116e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.382441e+01	7.608945e-01	9.742500e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.580426e+01	1.132164e+00	8.028790e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.036041e+01	4.564416e-01	9.629440e-03
1.625000e-02	3.750000e-03	3.750000e-03	8.236857e+00	6.887762e-01	5.997736e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.098963e+00	1.946476e-01	2.467605e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.454378e+00	8.289399e-02	1.462214e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.507712e+00	1.897727e-01	4.404365e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.879681e+00	1.815507e-01	2.710629e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.319511e+00	1.476984e-01	2.701743e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.445119e-01	1.259150e-01	1.802745e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.701566e-02	4.288746e-03	1.307827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.070878e+00	3.205481e-01	1.480536e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.895397e+00	3.272233e-01	6.561678e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.376571e+00	2.049405e-01	4.019820e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.302650e+00	1.357211e-01	3.844466e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.335121e-01	1.142677e-01	2.240629e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.887777e-01	1.925662e-02	1.483275e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.739517e-01	2.377168e-02	4.914169e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.592801e-03	4.607277e-03	4.388484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.846265e+00	4.741202e-01	2.167676e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.994425e+00	1.581229e-01	1.974907e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.481759e+00	1.313653e-01	2.412865e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.504848e-01	6.516466e-02	1.694592e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.711736e-01	3.795357e-02	1.018608e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.449927e-01	1.819566e-02	5.100335e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.486338e-02	9.532215e-03	2.736182e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.335246e-03	2.352623e-03	2.332759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.363276e+01	9.101527e-01	5.411879e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.127796e+00	3.145515e-01	2.955740e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.608524e+00	2.053734e-01	2.808941e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.308044e-01	5.555473e-02	1.798981e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.081060e-02	5.748993e-03	1.112150e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.172722e-01	1.348592e-01	1.792472e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.346251e+00	7.451653e-01	6.064547e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.144791e+00	1.000506e+00	2.660968e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.225787e+00	2.570149e-01	3.947219e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.648436e+00	2.261914e-01	2.625951e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.892386e+00	2.773947e-01	4.460066e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.037565e+00	1.763374e-01	4.495753e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.515839e+00	1.926586e-01	3.393216e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.038871e+00	9.540367e-02	3.218245e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.187231e-01	7.595144e-02	2.215807e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.675783e-01	2.770947e-02	1.723409e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.994313e-01	3.822604e-02	7.892387e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.218851e-01	2.349657e-02	4.161065e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.761014e-03	3.436314e-03	2.433584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.260099e+00	7.646277e-01	9.555807e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.421576e+00	1.706130e+00	9.518103e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.577353e+00	7.491919e-01	3.008840e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.434647e+00	4.831942e-01	1.655390e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.836066e+00	2.709654e-01	3.357388e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.538760e+00	2.120270e-01	4.116657e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.722460e+00	1.825792e-01	3.632397e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.103939e+00	2.257743e-01	2.395038e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.502229e+00	1.650833e-01	2.047921e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.009033e+00	6.820451e-02	1.945518e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.871515e-01	7.417651e-02	1.300341e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.036739e-01	2.434634e-02	1.148464e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.461327e-01	1.026725e-02	8.128528e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.485763e-01	2.577516e-02	3.407082e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.181526e-03	1.873984e-03	3.814629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.602391e+01	4.231571e+00	5.096704e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.408609e+01	4.052675e+00	2.376059e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.853509e+01	1.698329e+00	3.276572e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.101943e+01	3.874741e-01	9.398133e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.967812e+00	4.474724e-01	6.612102e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.669567e+00	5.038510e-01	4.836372e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.134109e+00	3.940024e-01	3.719906e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.078134e+00	3.099603e-01	3.246600e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.194925e+00	1.103929e-01	3.042714e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.520567e-01	9.428754e-02	1.849338e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.000868e-01	3.373514e-02	1.615532e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.198347e-02	3.857163e-03	6.519961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.071126e+00	5.937130e-01	4.112945e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.488435e+00	4.731859e-01	1.539046e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.929946e+00	3.372423e-01	2.675028e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.797247e+00	1.986124e-01	4.687012e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.389175e-01	1.072262e-01	2.906771e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.132490e-01	3.685503e-02	1.664539e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.409731e-01	2.806725e-02	6.649736e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.453533e-02	2.247835e-02	2.655736e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.953475e-04	2.202652e-03	1.700445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.321431e+01	2.343422e+00	1.957231e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.793943e+00	6.136669e-01	1.217630e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.397938e+00	3.093015e-01	1.818954e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.692314e+00	1.956330e-01	3.227787e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.563359e+00	1.543015e-01	2.458838e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.595877e-01	5.150979e-02	1.903854e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.608928e-01	2.563506e-02	8.842359e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.461824e-01	2.231341e-02	4.234704e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.096385e-02	3.654293e-03	5.051320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.661857e+02	1.772315e+01	1.456067e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.831052e+01	9.341787e-01	4.630650e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.721614e+00	3.035638e-01	4.129873e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.366504e+00	1.804005e-01	2.646986e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.259141e+00	2.084584e-01	2.268080e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.974323e-01	1.057423e-01	2.127219e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.178126e-01	9.520934e-02	1.350169e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.131014e-02	3.375677e-03	8.727956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.539704e+00	5.605920e-01	4.502378e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.156979e+00	8.683132e-01	6.804800e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.636317e+00	7.156133e-01	2.820761e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.532008e+00	2.882065e-01	1.630448e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.321515e+00	2.124901e-01	1.231716e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.944391e+00	3.790102e-01	2.391362e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.429989e+00	2.594415e-01	3.606521e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.766791e+00	1.701190e-01	3.749629e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.253442e+00	1.375906e-01	3.093563e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.276915e-01	9.314156e-02	2.353980e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.151842e-01	3.272120e-02	1.831740e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.924782e-01	2.121624e-02	8.562048e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.197042e-01	2.182819e-02	4.014052e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.961459e-03	3.185912e-03	2.632520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.409927e+01	2.638180e+00	2.126399e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.165403e+01	1.537839e+00	1.135582e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.655068e+00	7.882737e-01	3.721062e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.062977e+00	1.468262e-01	4.160399e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.964132e+00	3.263036e-01	9.232680e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.248952e+00	2.299653e-01	1.311772e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.724389e+00	2.239063e-01	2.829596e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.146884e+00	2.009898e-01	2.362001e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.407698e+00	1.372045e-01	2.063211e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.142738e-01	5.542379e-02	1.686744e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.594288e-01	2.629198e-02	1.120263e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.418394e-01	7.791811e-03	6.285652e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.752857e-02	4.167367e-03	5.213314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.608013e+02	1.515471e+01	1.345766e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.903070e+01	1.709360e+00	3.172233e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.798269e+01	1.970069e+00	5.175803e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.116439e+01	3.804140e-01	5.399781e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.250086e+00	2.512329e-01	5.628798e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.059554e+00	3.824270e-01	2.595558e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.168177e+00	1.670578e-01	2.443058e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.849407e+00	2.769246e-01	9.960322e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.083384e+00	2.861920e-01	2.717413e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.073648e+00	8.282855e-02	3.298712e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.260823e-01	4.383423e-02	1.619727e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.958776e-02	4.203417e-03	8.679103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.674360e+00	4.191462e-01	2.484951e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.245718e+00	6.962348e-02	1.258209e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.940750e+00	3.344193e-01	3.733440e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.144532e+00	1.591677e-01	3.087639e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.883365e-01	1.014546e-01	1.884800e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.300290e-01	6.139592e-02	1.206925e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.161766e-01	2.485272e-02	5.595571e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.290002e-03	8.512137e-04	4.974303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.092841e+00	5.376076e-01	3.640848e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.632991e+00	1.496486e-01	2.839957e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.365293e+00	2.258353e-01	2.266124e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.069695e-01	1.126170e-01	1.372566e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.865938e-01	4.678075e-02	8.741693e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.165579e-01	2.974392e-02	5.868038e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.054363e-02	1.509562e-02	3.608662e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.749799e-03	1.055657e-03	3.601520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.359276e+01	1.176336e+00	8.066853e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.834191e+00	3.457704e-01	4.613883e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.687388e+00	2.465791e-01	3.077735e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.531465e-01	1.157438e-01	1.932360e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.060140e-02	7.588090e-03	1.518159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.324841e-01	3.111968e-01	2.702319e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.599765e+00	1.036417e+00	8.880551e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.317331e+00	4.352142e-01	2.460141e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.837585e+00	2.358723e-01	6.382175e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.082362e+00	4.130436e-01	2.672570e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.351081e+00	2.780289e-01	4.001951e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.738090e+00	2.060729e-01	4.256421e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.302348e+00	1.623522e-01	3.288651e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.014314e+00	1.527529e-01	2.295308e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.036671e-01	1.279686e-01	1.759723e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.277529e-01	6.985214e-02	1.351674e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.535815e-01	5.554412e-02	8.186327e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.013227e-02	1.386965e-02	5.752900e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.200563e-03	5.331090e-04	3.965548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.572389e+00	1.596611e+00	1.588795e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.092450e+00	1.496069e+00	1.377196e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.904313e+00	1.155157e+00	2.661171e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.638701e+00	1.201763e-01	5.582874e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.545149e+00	4.688073e-01	1.446982e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.336435e+00	2.421213e-01	2.860227e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.444580e+00	2.742531e-01	4.200267e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.797976e+00	1.655202e-01	3.195098e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.400531e+00	1.342758e-01	2.036843e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.005943e+00	1.560694e-01	1.597607e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.060810e-01	1.186538e-01	1.271946e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.432542e-01	5.314510e-02	9.034843e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.646739e-01	5.300741e-02	7.680745e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.204564e-01	1.496851e-02	6.504191e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.399271e-03	1.983097e-03	4.229797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.169851e+01	5.390299e+00	7.411751e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.172675e+01	5.570021e+00	4.858423e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.875703e+01	2.241334e+00	1.232114e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.216796e+01	1.119941e+00	8.416239e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.511713e+00	8.078614e-01	1.110276e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.754391e+00	4.092508e-01	6.927972e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.111287e+00	4.700362e-01	5.470714e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.094914e+00	2.906956e-01	3.197084e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.326094e+00	2.051839e-01	2.599145e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.384768e-01	1.240534e-01	2.453494e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.504895e-01	7.061502e-02	1.896456e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.667065e-02	5.751317e-03	9.388447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.008894e+00	7.464141e-01	6.589315e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.051886e+00	2.258676e-01	4.645482e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.574611e+00	3.269371e-01	3.706249e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.622420e+00	2.712009e-01	3.353956e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.632079e-01	1.188922e-01	2.318005e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.482710e-01	6.866739e-02	1.323331e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.570402e-01	2.391776e-02	8.233975e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.944115e-02	1.065555e-02	3.062190e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.458824e-03	7.892983e-04	1.519449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.767851e+01	2.597944e+00	2.690326e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.270106e+00	3.509555e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.163130e+00	1.414981e-01	1.175950e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.314261e+00	2.900238e-01	3.155400e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.406809e+00	1.804849e-01	2.287558e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.923214e-01	1.162404e-01	1.399642e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.706110e-01	4.458847e-02	8.742009e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.875755e-01	2.574122e-02	5.514277e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.112256e-02	2.689991e-03	7.458991e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.827897e+02	1.584996e+01	1.524279e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.591948e+01	6.171103e-01	2.402756e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.660199e+00	1.843604e-01	2.348656e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.026527e+00	9.659632e-02	1.120069e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.918943e+00	2.148994e-01	2.161180e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.083876e+00	2.019393e-01	2.157839e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.210554e-01	6.882206e-02	1.666387e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.722692e-02	4.811427e-03	1.108836e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.654302e+00	9.759738e-01	7.789309e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.832996e+00	8.513993e-01	9.468579e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.442646e+00	3.500650e-01	2.394176e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.296459e+00	3.170072e-01	2.975049e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.911761e+00	3.193976e-01	2.486063e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.495506e+00	3.762965e-01	3.210710e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.064100e+00	2.626258e-01	3.750176e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.561961e+00	2.015355e-01	3.308836e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.097157e+00	1.419819e-01	3.085341e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.050244e-01	1.452497e-01	1.987192e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.717731e-01	6.655306e-02	1.518532e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.655286e-01	6.495215e-02	8.599106e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.193271e-02	1.369053e-02	5.549193e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.407387e-03	6.475584e-04	4.238399e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.267952e+01	3.908037e+00	3.102033e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.177482e+00	7.089818e-01	1.116698e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.689009e+00	1.785791e-01	1.896165e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.339429e+00	1.150393e-01	1.217180e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.481608e+00	2.440387e-01	1.339233e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.914461e+00	2.242789e-01	1.494385e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.382029e+00	2.671465e-01	2.618999e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.843086e+00	1.754901e-01	3.219865e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.325249e+00	1.689161e-01	2.020886e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.149891e-01	1.072014e-01	1.428374e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.658968e-01	6.265095e-02	1.024843e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.435186e-01	3.720879e-02	6.583969e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.547744e-02	2.627350e-03	7.546398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.819423e+02	1.507973e+01	1.472850e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.282759e+01	7.529706e-01	7.509069e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.444681e+01	7.792532e-01	3.493819e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.064593e+01	7.416193e-01	5.050668e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.044051e+00	3.192713e-01	5.307734e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.158145e+00	2.983898e-01	1.642883e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.050712e+00	8.226183e-02	1.725921e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.271147e+00	1.601429e-01	1.059783e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.874029e+00	2.667136e-01	2.523582e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.172146e+00	1.619277e-01	2.520429e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.978766e-01	1.166751e-01	1.810512e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.552024e-02	6.276454e-03	1.196046e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.534391e+00	3.808990e-01	2.081788e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.515761e+00	2.705809e-01	1.301931e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.985427e+00	3.008532e-01	4.167275e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.168473e+00	1.368330e-01	3.560871e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.753014e-01	8.019706e-02	2.128066e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.300231e-01	3.053452e-02	1.367613e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.042087e-01	1.261660e-02	5.930783e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.773401e-03	3.829817e-03	3.208379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.292702e+00	4.839038e-01	2.749272e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.649496e+00	2.114450e-01	2.084628e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.286684e+00	1.248945e-01	2.378646e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.863240e-01	6.455700e-02	1.604250e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.672693e-01	4.533476e-02	9.819310e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.582824e-01	8.353140e-03	5.338457e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.855238e-02	1.357122e-02	2.535449e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.356141e-03	1.989950e-03	1.719500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.465755e+01	1.019314e+00	6.556723e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.422510e+00	5.304778e-01	3.730009e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.345299e+00	1.419768e-01	3.227036e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.027528e-01	9.077678e-02	1.835210e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.056939e-02	4.084840e-03	1.222323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.900925e-01	2.123868e-01	1.967181e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.386122e+00	1.203993e+00	6.669476e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.533867e+00	6.957754e-01	5.166620e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.012732e+00	1.599800e-01	1.553892e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.092935e+00	3.099349e-01	4.993186e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.525301e+00	4.411801e-01	4.146423e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.827626e+00	2.188835e-01	4.433341e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.360254e+00	1.998913e-01	3.354799e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.448013e-01	1.020804e-01	3.191318e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.343761e-01	6.694280e-02	2.171925e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.886442e-01	4.469742e-02	1.426117e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.161723e-01	2.922435e-02	8.402557e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.167122e-02	2.713221e-02	4.127877e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.819276e-03	2.958776e-03	2.703094e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.597608e+00	1.292277e+00	8.900429e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.032518e+01	1.692875e+00	1.079426e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.975749e+00	8.866229e-01	3.656682e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.897344e+00	2.005555e-01	4.846209e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.510243e+00	3.351323e-01	2.631583e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.150653e+00	2.567698e-01	4.634576e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.430750e+00	2.118440e-01	3.700430e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.836398e+00	2.303692e-01	2.531934e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.249959e+00	1.349505e-01	2.638734e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.734286e-01	9.927819e-02	1.961733e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.971764e-01	7.242528e-02	1.350737e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.813274e-01	2.804068e-02	1.198089e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.188655e-01	2.493948e-02	6.612664e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.027825e-01	2.028398e-02	3.960522e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.860043e-03	2.094320e-03	2.881552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.108373e+01	6.721698e+00	4.996034e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.671353e+01	3.810951e+00	3.716672e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.813019e+01	1.220180e+00	2.803217e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.117751e+01	1.484453e+00	9.298645e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.789049e+00	5.591892e-01	8.080190e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.234568e+00	4.423281e-01	4.790505e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.573106e+00	2.569704e-01	5.778577e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.739632e+00	2.589304e-01	4.052664e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.088069e+00	1.612166e-01	2.459400e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.511105e-01	7.410156e-02	2.361313e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.661359e-01	7.670605e-02	1.334873e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.041914e-02	2.520608e-03	6.394054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.808236e+00	7.976094e-01	4.974540e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.376068e+00	3.442293e-01	2.381812e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.422264e+00	4.454942e-01	4.067899e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.694139e+00	2.493756e-01	4.522027e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.943151e-01	1.067236e-01	2.895120e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.305361e-01	5.757144e-02	1.601759e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.616425e-01	1.190770e-02	7.308661e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.057448e-02	2.016518e-02	2.716116e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.318012e-04	2.010169e-03	1.196917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.753597e+01	3.177117e+00	2.259244e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.048097e+00	2.552365e-01	3.956197e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.175946e+00	3.882412e-01	1.546452e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.302585e+00	3.253761e-01	3.291229e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.375480e+00	1.385955e-01	2.593667e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.590136e-01	7.325318e-02	1.581976e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.360828e-01	4.232385e-02	9.634222e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.526806e-01	1.621427e-02	5.158586e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.312120e-03	3.394041e-03	5.263452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.888859e+02	1.919665e+01	1.745834e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.783547e+01	1.214638e+00	3.822069e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.341024e+00	4.112573e-01	2.348334e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.251562e+00	2.851937e-01	1.260050e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.775156e+00	1.671176e-01	2.871673e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.605889e-01	1.194896e-01	2.482189e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.889635e-01	4.506406e-02	1.307244e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.158619e-02	3.343632e-03	7.842901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.077728e+00	9.747990e-01	5.660196e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.907322e+00	9.994398e-01	8.146360e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.032747e+00	6.219288e-01	4.800695e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.395648e+00	1.831431e-01	2.939860e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.038884e+00	3.394309e-01	2.635114e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.720620e+00	5.485643e-01	3.334000e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.083915e+00	2.863067e-01	3.814316e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.576059e+00	1.995564e-01	4.364760e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.128069e+00	1.602915e-01	2.909686e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.670453e-01	8.793580e-02	2.423324e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.359347e-01	5.506183e-02	1.943526e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.361212e-01	2.743783e-02	9.046129e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.482220e-02	2.689277e-02	4.233607e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.891647e-03	2.918704e-03	2.672343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.823527e+01	4.540548e+00	2.455201e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.280394e+01	1.483674e+00	1.681024e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.520465e+00	4.030345e-01	2.988115e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.840705e+00	2.154386e-01	2.422271e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.719007e+00	2.212206e-01	9.158142e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.007967e+00	3.133660e-01	1.865134e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.434529e+00	3.302887e-01	4.090486e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.888337e+00	1.791958e-01	2.741392e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.224727e+00	1.400978e-01	2.215947e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.506247e-01	9.584173e-02	1.685631e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.910829e-01	3.566837e-02	1.334296e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.832326e-01	2.115119e-02	5.616247e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.294151e-02	3.446630e-03	5.043982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.828585e+02	2.090333e+01	1.422823e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.704860e+01	8.949357e-01	2.273881e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.731766e+01	1.378754e+00	9.224189e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.096167e+01	6.042529e-01	1.318018e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.662431e+00	3.025995e-01	3.247431e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.472892e+00	3.803173e-01	2.462138e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.382551e+00	4.671526e-01	3.229300e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.376920e+00	1.733800e-01	2.589067e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.607056e+00	2.048068e-01	3.094043e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.048104e+00	1.793972e-01	2.433990e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.825655e-01	5.476994e-02	1.925272e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.915535e-02	2.548004e-03	8.228254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.643189e+00	4.322682e-01	2.872661e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.253810e+00	8.532474e-02	6.809977e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.951156e+00	2.827011e-01	4.081268e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.200015e+00	1.928482e-01	2.840862e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.935116e-01	9.408326e-02	2.344142e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.429887e-01	6.339298e-02	1.180623e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.064021e-01	1.770767e-02	6.828213e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.312200e-03	2.092846e-03	4.358915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.001821e+00	5.560293e-01	3.122322e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.682201e+00	1.593376e-01	2.749024e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.474760e+00	1.804252e-01	2.205899e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.623934e-01	8.902504e-02	1.629840e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.025903e-01	4.944432e-02	1.433551e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.292784e-01	4.894972e-02	6.218414e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.835388e-02	1.765231e-02	2.918020e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.554301e-03	8.988213e-04	3.041799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.358459e+01	1.225316e+00	6.494276e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.862545e+00	2.889569e-01	4.105524e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.687161e+00	1.775293e-01	3.637232e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.413024e-01	1.159634e-01	2.243341e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.052507e-02	5.819786e-03	1.428465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.502530e-01	1.767907e-01	3.850349e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.301615e+00	1.086162e+00	8.870833e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.435334e+00	6.548366e-01	2.112340e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.982771e+00	1.851541e-01	2.084597e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.203672e+00	3.517517e-01	3.231402e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.553392e+00	3.665247e-01	3.517976e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.866121e+00	3.057275e-01	3.561999e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.331726e+00	2.098861e-01	3.526992e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.849493e-01	1.506802e-01	2.527500e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.922062e-01	9.343303e-02	2.154816e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.066599e-01	5.615554e-02	1.655301e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.347639e-01	4.733011e-02	8.372850e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.532694e-02	1.688616e-02	5.459496e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.460858e-03	1.542633e-03	3.164664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.070442e+00	1.255059e+00	1.776737e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.473067e+00	1.468208e+00	1.116650e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.860041e+00	7.429724e-01	2.048666e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.176273e+00	2.761009e-01	4.129630e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.557320e+00	4.229256e-01	4.189187e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.451200e+00	4.532820e-01	2.276290e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.654525e+00	2.672914e-01	2.604428e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.859144e+00	1.811546e-01	3.611984e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.436636e+00	2.119474e-01	1.921958e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.902628e-01	1.120879e-01	2.272392e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.785572e-01	6.927470e-02	2.194723e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.497435e-01	4.931774e-02	1.333074e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.731718e-01	3.080865e-02	8.359069e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.341675e-01	2.273564e-02	4.586532e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.606050e-03	3.383745e-03	4.397023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.074038e+01	4.563352e+00	7.389935e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.198928e+01	5.301972e+00	3.798473e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.846209e+01	1.430544e+00	1.417640e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.275831e+01	1.354229e+00	4.447074e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.479167e+00	9.231519e-01	7.411193e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.786109e+00	5.599881e-01	6.996009e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.004815e+00	3.227844e-01	5.462156e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.088878e+00	2.967437e-01	3.117368e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.329086e+00	2.002225e-01	3.588113e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.061046e-01	1.539395e-01	2.230094e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.568597e-01	5.701984e-02	2.265983e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.877145e-02	5.149440e-03	1.004347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.634517e+00	7.651114e-01	6.504520e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.204582e+00	2.621788e-01	1.836403e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.837113e+00	3.599613e-01	3.558014e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.616173e+00	2.307886e-01	4.291399e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.845977e-01	1.282166e-01	2.540694e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.762855e-01	8.175905e-02	1.376466e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.818357e-01	4.028550e-02	7.455983e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.881979e-02	5.267431e-03	4.599618e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.396901e-04	3.924958e-04	1.697241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.546098e+01	2.596574e+00	2.321306e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.574703e+00	4.428782e-01	1.520987e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.522136e+00	2.853244e-01	1.482424e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.528075e+00	2.619201e-01	3.662049e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.504882e+00	1.655494e-01	2.370570e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.608474e-01	8.249951e-02	1.486022e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.809144e-01	4.092786e-02	1.482666e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.101132e-01	5.626248e-02	5.585760e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.156002e-02	2.740252e-03	7.591908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.656021e+02	1.500732e+01	1.317120e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.844291e+01	9.094925e-01	4.950564e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.412136e+00	3.937682e-01	5.556968e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.240286e+00	1.259433e-01	2.552795e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.000702e+00	1.814508e-01	2.796737e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.050063e+00	1.213296e-01	2.865831e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.513561e-01	1.054540e-01	1.506121e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.813415e-02	4.066584e-03	1.118540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.157344e+00	7.258045e-01	8.254993e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.449657e+00	1.279174e+00	6.718707e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.485976e+00	5.274534e-01	3.769447e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.455180e+00	1.523342e-01	2.669097e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.246455e+00	3.754090e-01	1.779125e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.789002e+00	4.099581e-01	3.218519e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.164892e+00	2.565623e-01	4.417742e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.660864e+00	2.771538e-01	3.183188e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.131862e+00	1.765474e-01	3.168539e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.700955e-01	1.054411e-01	2.479401e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.948094e-01	6.793830e-02	1.599838e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.594685e-01	5.990229e-02	8.829824e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.267201e-02	1.834628e-02	5.279295e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.657398e-03	1.624759e-03	3.264351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.926555e+01	3.500410e+00	3.173493e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.987300e+00	9.692251e-01	7.334741e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.047631e+00	3.330453e-01	3.263820e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.995985e+00	4.171265e-01	1.297847e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.088686e+00	3.351064e-01	1.907971e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.942652e+00	1.991488e-01	1.646631e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.555911e+00	2.576951e-01	3.123121e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.935087e+00	1.780519e-01	3.333823e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.419121e+00	1.955781e-01	1.966648e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.054824e-01	8.281576e-02	2.373996e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.973478e-01	8.231141e-02	1.190901e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.486263e-01	3.264285e-02	8.760931e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.631153e-02	3.850588e-03	7.100498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.672857e+02	1.285874e+01	1.233968e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.538896e+01	2.225822e+00	3.012795e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.677696e+01	1.294856e+00	4.149363e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.144141e+01	6.494748e-01	7.558053e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.393467e+00	3.722761e-01	3.162604e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.104970e+00	2.021362e-01	1.056498e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.984675e+00	1.083475e-01	1.751521e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.345100e+00	1.388838e-01	2.272222e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.908318e+00	1.758533e-01	3.283627e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.305306e+00	2.607270e-01	2.478602e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.176509e-01	7.275430e-02	2.683517e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.784229e-02	6.977649e-03	1.275238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.380119e+00	4.032047e-01	2.401262e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.571321e+00	2.210909e-01	7.743410e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.183065e+00	2.838552e-01	4.533414e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.311967e+00	2.279744e-01	3.490147e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.750704e-01	6.741596e-02	2.545301e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.185453e-01	3.172848e-02	1.253295e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.098853e-01	4.103535e-03	6.628914e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.186372e-03	4.081008e-03	3.787908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.080579e+00	4.942319e-01	3.156357e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.849093e+00	3.212070e-01	1.887882e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.295159e+00	1.305029e-01	2.522695e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.547662e-01	6.945153e-02	1.605772e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.211967e-01	2.227560e-02	1.212639e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.685277e-01	2.141373e-02	5.432012e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.896446e-02	5.386662e-03	3.367798e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.156227e-04	1.554200e-03	2.319040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.410292e+01	9.604453e-01	5.848187e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.860822e+00	3.838660e-01	3.184684e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.496938e+00	1.406940e-01	3.295567e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.521167e-01	1.028327e-01	1.788688e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.853868e-02	3.794081e-03	1.240373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.262634e-01	1.399058e-01	1.869269e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.706428e+00	8.312021e-01	7.465073e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.322050e+00	1.002112e+00	3.888978e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.253308e+00	2.159286e-01	3.097188e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.747293e+00	5.212638e-01	2.658425e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.543326e+00	2.821119e-01	5.567383e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.990299e+00	2.629358e-01	3.897991e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.540975e+00	2.880615e-01	3.619277e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.591540e-01	1.019534e-01	3.490807e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.044405e-01	9.806949e-02	2.125173e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.055028e-01	4.574627e-02	1.422307e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.051604e-01	2.439940e-02	1.008787e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.547216e-02	7.644802e-03	6.415102e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.907807e-03	1.775415e-03	2.757838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.112738e+00	1.019927e+00	1.192833e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.635149e+00	2.118359e+00	1.068858e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.345142e+00	4.653967e-01	4.551504e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.026953e+00	1.961900e-01	4.992686e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.130132e+00	4.856272e-01	4.406926e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.812489e+00	2.684962e-01	4.807113e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.748450e+00	5.095917e-01	2.623142e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.829220e+00	1.768468e-01	2.777946e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.259798e+00	1.126839e-01	2.555045e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.672699e-01	9.058534e-02	2.246991e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.297549e-01	1.101078e-01	1.304221e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.080189e-01	4.483142e-02	1.299084e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.051861e-01	1.076941e-02	8.883749e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.634584e-02	4.383112e-03	5.021038e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.108939e-03	1.549511e-03	3.283927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.982068e+01	5.856672e+00	4.263775e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.559113e+01	4.230491e+00	3.545652e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.748155e+01	9.450146e-01	8.649771e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.076199e+01	7.969270e-01	5.686867e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.803138e+00	6.288674e-01	7.297743e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.531231e+00	3.778699e-01	5.629703e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.099951e+00	5.362366e-01	3.496699e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.816214e+00	1.737100e-01	4.252941e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.246266e+00	1.756740e-01	2.608276e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.915983e-01	9.753825e-02	2.332709e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.714872e-01	7.642229e-02	1.438431e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.868795e-03	2.310703e-03	7.594019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.264854e+00	7.023514e-01	6.060508e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.488573e+00	5.227116e-01	1.023230e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.901395e+00	3.615622e-01	3.277598e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.814202e+00	2.911097e-01	4.322068e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.995895e-01	1.010801e-01	3.644637e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.034115e-01	3.899876e-02	1.860406e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.600715e-01	1.864170e-02	7.587809e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.297122e-02	1.998673e-02	3.404682e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.553263e-04	1.544734e-03	1.599459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.396189e+01	2.642625e+00	2.559058e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.478626e+00	6.453864e-01	2.248695e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.683708e+00	2.821229e-01	2.671828e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.762445e+00	3.212422e-01	2.965351e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.381396e+00	1.537826e-01	3.029176e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.301421e-01	7.352229e-02	1.516877e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.134407e-01	2.120035e-02	1.103992e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.381181e-01	1.310629e-02	5.423891e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.892522e-03	1.757633e-03	5.087319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.625558e+02	1.818640e+01	1.488930e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.973289e+01	1.163051e+00	1.607298e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.757555e+00	6.172939e-01	3.836519e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.465015e+00	2.756383e-01	2.229980e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.048609e+00	1.889185e-01	2.616513e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.336769e-01	1.258801e-01	2.941712e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.442850e-01	8.341066e-02	1.471447e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.076853e-02	2.363665e-03	7.886747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.526405e+00	5.500425e-01	6.595455e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.381100e+00	1.070393e+00	7.682056e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.669028e+00	9.681541e-01	3.882426e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.868041e+00	5.443964e-01	9.969559e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.401049e+00	2.495299e-01	3.813728e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.913859e+00	3.907341e-01	2.969803e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.250448e+00	2.882522e-01	5.334503e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.795503e+00	3.190009e-01	3.972706e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.188146e+00	1.341058e-01	4.030141e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.160856e-01	1.079982e-01	2.408834e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.819552e-01	6.386443e-02	1.629937e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.286707e-01	2.622022e-02	9.056373e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.245071e-02	6.438087e-03	6.897121e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.212565e-03	1.733603e-03	2.934737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.484774e+01	2.840487e+00	3.120409e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.129881e+01	1.453833e+00	1.404842e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.579889e+00	8.176186e-01	2.544103e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.104897e+00	2.550279e-01	6.288065e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.009498e+00	2.457221e-01	3.392254e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.505636e+00	3.701294e-01	2.124303e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.975783e+00	3.746718e-01	2.223657e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.976606e+00	1.946908e-01	3.344988e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.318662e+00	1.681782e-01	2.461662e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.549165e-01	1.118860e-01	1.765363e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.218260e-01	2.919558e-02	1.256711e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.774554e-01	1.064889e-02	7.757959e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.132231e-02	1.095197e-03	7.430915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.608571e+02	1.532718e+01	1.410021e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.646223e+01	8.460518e-01	3.530719e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.965607e+01	1.966013e+00	1.340106e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.351789e+01	8.797638e-01	1.454063e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.847476e+00	1.255789e+00	2.055818e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.163661e+00	2.609370e-01	4.515041e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.581847e+00	2.743917e-01	2.389498e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.541593e+00	2.396588e-01	1.496097e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.835221e+00	1.836674e-01	3.663456e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.110212e+00	1.063469e-01	2.669352e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.466330e-01	8.483557e-02	1.676888e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.630638e-02	2.852864e-03	1.018925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.015110e+00	3.766710e-01	2.246337e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.916095e+00	5.161183e-02	1.057609e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.749737e+00	2.914262e-01	3.019030e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.043540e+00	1.261517e-01	2.520340e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.559698e-01	1.059797e-01	1.547713e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.218830e-01	2.992529e-02	1.546554e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.877176e-02	2.019158e-02	6.098469e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.380238e-03	1.214238e-03	3.775306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.427826e+00	4.773953e-01	2.692842e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.372131e+00	2.058855e-01	2.022282e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.238550e+00	1.431285e-01	1.999600e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.847054e-01	6.671210e-02	1.813153e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.988784e-01	5.656924e-02	7.644260e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.906787e-01	3.115078e-02	5.016866e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.077148e-02	1.379029e-02	3.107563e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.560270e-03	1.107665e-03	2.935807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.417420e+01	1.084058e+00	5.976906e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.491604e+00	3.138778e-01	3.546638e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.528231e+00	1.625806e-01	3.714208e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.929555e-01	1.033004e-01	1.921175e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.744611e-02	7.555598e-03	1.426001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.896560e-01	3.771590e-01	3.745150e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.191852e+00	9.387279e-01	9.136462e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.547149e+00	4.855034e-01	1.409374e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.609783e+00	1.904477e-01	2.336372e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.902787e+00	4.039113e-01	2.845160e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.102219e+00	2.743003e-01	3.460007e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.563627e+00	2.248104e-01	2.864650e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.013502e+00	1.142443e-01	4.487868e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.988816e-01	1.078138e-01	2.005109e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.861496e-01	1.391073e-01	1.538351e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.131000e-01	1.205910e-01	1.074489e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.112167e-01	4.324947e-02	6.752387e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.510437e-02	1.406905e-02	3.044393e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.701351e-03	9.044975e-04	2.991475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.235477e+00	1.898383e+00	1.623377e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.355126e+00	1.049970e+00	1.189257e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.456378e+00	4.149064e-01	5.117964e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.867142e+00	5.745760e-01	3.215133e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.412881e+00	5.102755e-01	1.836288e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.028201e+00	2.665791e-01	3.325358e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.301738e+00	2.233435e-01	2.218581e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.670273e+00	1.410456e-01	2.917970e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.235496e+00	1.440009e-01	2.305060e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.472047e-01	5.505828e-02	5.007910e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.176036e-01	1.727584e-01	1.216000e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.471152e-01	1.822475e-01	1.051085e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.383475e-01	2.926773e-02	5.532171e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.249789e-01	4.257338e-02	3.946286e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.831385e-03	1.595337e-03	4.157724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.561276e+01	6.365588e+00	7.530697e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.509018e+01	4.964483e+00	3.811980e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.825358e+01	1.613938e+00	1.605165e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.161112e+01	1.628308e+00	1.040622e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.341051e+00	8.711380e-01	4.344695e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.399609e+00	5.216234e-01	5.867600e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.672349e+00	2.538059e-01	7.224210e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.925732e+00	2.957017e-01	2.971920e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.113976e+00	1.231287e-01	3.427648e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.333139e-01	1.452656e-01	1.831142e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.329328e-01	6.998649e-02	1.672024e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.545036e-02	5.694910e-03	8.467338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.428292e+00	7.451816e-01	5.958433e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.167886e+00	1.849693e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.289231e+00	2.827446e-01	4.401629e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.413911e+00	2.007676e-01	3.127725e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.088504e-01	1.091074e-01	1.872262e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.713479e-01	4.604532e-02	1.503445e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.529340e-01	3.371501e-02	5.810357e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.858206e-02	1.470908e-02	2.445457e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.018357e-03	5.647049e-04	1.327138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.878486e+01	2.458713e+00	2.062923e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.319155e+00	2.153033e-01	1.391566e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.083608e+00	1.671610e-01	6.668452e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.275369e+00	2.864034e-01	2.838256e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.318221e+00	1.295772e-01	2.031267e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.807325e-01	6.688443e-02	1.770160e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.723883e-01	5.169515e-02	7.399777e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.693293e-01	2.101965e-02	5.142958e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.953944e-03	3.352044e-03	6.592797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.915019e+02	1.481275e+01	1.195748e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.638316e+01	5.509274e-01	4.338379e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.990014e+00	2.100267e-01	9.849560e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.099657e+00	9.134250e-02	8.078744e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.712515e+00	1.565906e-01	2.815515e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.031467e+00	1.273158e-01	1.964017e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.183225e-01	9.379299e-02	1.404774e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.430873e-02	3.420903e-03	1.070930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.984588e+00	8.402875e-01	8.810110e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.000660e+00	8.319738e-01	6.190322e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.743245e+00	4.245453e-01	1.338504e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.279442e+00	2.565716e-01	2.148622e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.914189e+00	2.911126e-01	2.409464e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.480018e+00	3.623400e-01	3.041772e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.831500e+00	2.220492e-01	3.538601e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.396339e+00	1.727492e-01	2.922620e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.852066e-01	1.019946e-01	3.670677e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.639591e-01	1.295063e-01	1.746280e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.665040e-01	1.076168e-01	1.179533e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.383529e-01	6.460066e-02	7.420083e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.643111e-02	2.598116e-02	3.356081e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.608734e-03	6.738289e-04	3.402544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.378413e+01	3.097072e+00	2.997971e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.728167e+00	1.087100e+00	3.326294e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.187454e+00	3.913168e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.191637e+00	1.097971e-01	3.165905e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.467767e+00	1.822145e-01	1.184661e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.866824e+00	2.692059e-01	1.054505e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.364745e+00	2.730292e-01	2.023152e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.747941e+00	1.493709e-01	2.875582e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.197267e+00	1.095179e-01	2.404857e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.001527e-01	5.782165e-02	2.904032e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.630626e-01	1.667669e-01	1.048359e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.182293e-01	3.992821e-02	5.570304e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.288015e-02	2.731498e-03	5.776807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.904525e+02	1.369872e+01	1.066863e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.303840e+01	2.110249e+00	7.414309e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.451783e+01	4.750983e-01	5.500023e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.810358e+00	1.999676e-01	3.037845e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.491883e+00	1.600480e-01	4.651184e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.435449e+00	2.113182e-01	1.153786e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.084767e+00	2.168456e-01	6.303292e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.014131e+00	7.702418e-02	2.830957e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.769298e+00	2.014564e-01	2.430638e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.102435e+00	1.209242e-01	2.608795e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.713767e-01	1.004180e-01	1.734431e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.265192e-02	7.451927e-03	1.094216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.851673e+00	3.398702e-01	1.857239e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.295801e+00	1.660881e-01	1.661692e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.717131e+00	1.773096e-01	4.379105e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.119618e+00	1.297437e-01	2.592544e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.550749e-01	4.044717e-02	1.687235e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.729534e-01	4.645374e-03	1.107507e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.145244e-02	1.420045e-02	4.746091e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.247836e-03	3.957546e-03	4.136612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.592090e+00	4.569336e-01	1.493180e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.380877e+00	1.740956e-01	2.143112e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.254837e+00	8.879330e-02	2.094844e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.607726e-01	3.091097e-02	1.481879e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.225789e-01	1.079439e-02	1.081348e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.541988e-01	1.823071e-03	4.567806e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.159895e-02	1.956198e-02	2.007945e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.053506e-04	2.067951e-03	2.332271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.491583e+01	9.591683e-01	3.351390e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.201006e+00	2.310724e-01	3.976804e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.373547e+00	1.198768e-01	2.672711e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.342101e-01	3.459695e-02	1.838009e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.808013e-02	6.037735e-03	9.969872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.469132e-01	2.781187e-01	2.288064e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.800762e+00	1.004028e+00	6.924658e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.647233e+00	4.494615e-01	2.923414e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.220250e+00	5.296553e-01	1.080236e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.038585e+00	3.086034e-01	3.229317e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.228359e+00	2.129273e-01	4.204633e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.634158e+00	1.527097e-01	3.585217e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.173884e+00	1.082277e-01	3.681273e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.388454e-01	1.216215e-01	2.420687e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.710299e-01	5.594055e-02	1.585769e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.469735e-01	1.449254e-02	1.211877e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.709214e-01	5.534110e-03	7.160216e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.857550e-02	1.951669e-02	3.531051e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.334299e-03	4.139945e-03	1.752275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.262934e+00	1.360278e+00	1.299069e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.083681e+01	1.611866e+00	7.000279e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.416798e+00	3.335563e-01	2.585693e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.769284e+00	6.974832e-01	1.847714e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.030907e+00	2.524642e-01	5.904702e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.113594e+00	2.369780e-01	2.824705e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.337492e+00	2.234179e-01	2.661867e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.643285e+00	1.420776e-01	3.216213e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.176251e+00	1.624397e-01	1.868522e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.959347e-01	5.729502e-02	1.455899e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.148654e-01	2.441447e-02	1.419489e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.422500e-01	1.138056e-02	1.302785e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.048107e-01	1.103107e-02	7.248019e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.980074e-02	2.604655e-02	2.695465e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.506593e-03	2.232201e-03	2.110490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.745940e+01	7.207918e+00	5.838938e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.995863e+01	3.808201e+00	2.867581e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.826847e+01	1.562434e+00	6.309149e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.810590e+00	7.054946e-01	7.391244e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.559120e+00	5.563359e-01	7.652510e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.543383e+00	2.791665e-01	7.335945e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.537326e+00	3.318823e-01	3.743843e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.670517e+00	1.303476e-01	3.431941e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.047600e+00	1.263929e-01	2.368059e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.916273e-01	4.761695e-02	2.144046e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.165173e-01	3.861137e-02	1.384114e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.027227e-02	4.598026e-03	5.803649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.054693e+00	7.260771e-01	5.300536e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.506225e+00	3.018696e-01	2.650098e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.502026e+00	3.126323e-01	4.392815e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.439388e+00	1.581451e-01	3.891595e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.750834e-01	1.134568e-01	2.261846e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.443491e-01	1.125333e-02	1.413740e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.143743e-01	1.083923e-02	7.178178e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.686902e-02	2.312900e-02	2.393170e-02
8.200000e-01	1.800000e-01	1.800000e-01	-6.107764e-05	1.326392e-03	1.389091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.782990e+01	2.643576e+00	2.002586e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.404635e+00	4.953219e-01	4.491429e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.114049e+00	2.141624e-01	2.778492e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.354358e+00	2.578473e-01	2.925478e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.307489e+00	9.659869e-02	2.287524e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.567248e-01	3.003492e-02	1.672399e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.231134e-01	9.977627e-03	9.858710e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.273223e-01	1.585855e-03	4.695008e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.854387e-03	4.998150e-03	4.392097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.899521e+02	1.916712e+01	9.991738e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.960567e+01	1.276618e+00	8.420521e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.020937e+00	3.019630e-01	2.605990e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.021214e+00	1.540704e-01	2.436765e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.835497e+00	1.340684e-01	2.617206e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.654323e-01	6.309974e-02	2.226951e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.789714e-01	3.105980e-02	1.534968e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.061797e-02	4.652677e-03	7.110251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.289083e+00	7.339411e-01	7.483480e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.305569e+00	1.035545e+00	6.557841e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.103325e+00	7.863043e-01	1.574233e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.716015e+00	4.137498e-01	1.327693e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.168765e+00	3.966668e-01	2.025745e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.400640e+00	2.525003e-01	5.582995e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.010858e+00	2.539969e-01	3.672477e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.470806e+00	1.405021e-01	3.552820e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.515958e-01	8.000145e-02	3.030821e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.840091e-01	1.028292e-01	1.796322e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.834335e-01	1.364727e-02	1.595452e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.878108e-01	1.178362e-02	7.655422e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.813552e-02	2.649250e-02	3.199776e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.534629e-03	4.193822e-03	1.767947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.919279e+01	2.962083e+00	2.875421e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.245094e+01	1.816733e+00	8.195054e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.860761e+00	6.504414e-01	2.996922e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.164159e+00	3.284091e-01	4.369919e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.883185e+00	3.742718e-01	9.230534e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.759466e+00	1.763018e-01	3.626312e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.337893e+00	1.788572e-01	3.243447e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.908259e+00	2.175709e-01	2.406636e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.172472e+00	1.522115e-01	1.981345e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.506222e-01	3.582003e-02	1.537639e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.682320e-01	1.182800e-02	1.234885e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.690592e-01	1.473830e-02	5.730223e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.299513e-02	5.822028e-03	4.174032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.849383e+02	1.554278e+01	9.257000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.846976e+01	9.722998e-01	9.024310e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.718358e+01	5.029885e-01	6.074228e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.058600e+01	1.378602e+00	1.501718e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.692486e+00	8.184861e-01	3.961550e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.452830e+00	1.802621e-01	5.290478e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.116475e+00	2.194717e-01	1.629800e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.262007e+00	1.231720e-01	1.968481e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.619248e+00	1.424871e-01	2.757878e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.421780e-01	6.778705e-02	2.968617e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.036208e-01	7.064960e-02	1.698662e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.543343e-02	6.300419e-03	8.427177e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.218341e+00	4.321650e-01	2.472321e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.870735e+00	1.322152e-01	1.654214e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.489858e+00	2.270698e-01	3.685395e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.283026e-01	1.684478e-01	2.389198e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.739842e-01	9.889660e-02	1.631110e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.412753e-01	3.601487e-02	1.351595e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.281355e-02	1.273339e-02	5.949861e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.609398e-03	1.403885e-03	3.011109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.653563e+00	4.247915e-01	3.454984e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.292363e+00	2.965620e-01	1.933905e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.148770e+00	1.527406e-01	2.062222e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.654820e-01	1.113827e-01	1.145808e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.821064e-01	3.264915e-02	9.523212e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.609443e-01	1.604725e-02	7.863605e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.806424e-02	1.092035e-02	2.941311e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.985868e-03	7.164662e-04	2.884408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.479657e+01	1.042563e+00	5.531023e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.519521e+00	3.317572e-01	3.420432e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.214623e+00	1.521430e-01	2.929709e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.320306e-01	7.453488e-02	1.970338e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.170003e-02	3.885405e-03	1.436890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.103504e+00	4.296549e-01	6.373050e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.445516e+00	9.507760e-01	1.011975e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.566820e+00	2.989339e-01	1.881668e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.691665e+00	3.518168e-01	1.466088e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.812810e+00	4.911883e-01	3.348208e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.923379e+00	3.014074e-01	3.768220e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.516102e+00	3.010545e-01	3.209024e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.103159e+00	2.501854e-01	2.760581e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.577290e-01	1.018726e-01	3.092804e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.194385e-01	7.006299e-02	1.770836e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.611474e-01	8.563959e-02	1.107126e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.463229e-01	1.990960e-02	1.305011e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.968325e-02	2.344045e-02	3.255154e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.802409e-03	6.984681e-04	2.567781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.508414e+00	1.941759e+00	2.152785e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.024769e+01	1.105621e+00	1.277936e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.666926e+00	5.861741e-01	1.231741e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.323493e+00	2.733350e-01	7.056733e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.162373e+00	7.269003e-01	2.409405e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.859599e+00	3.110653e-01	2.735414e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.223219e+00	3.841958e-01	2.486046e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.553935e+00	2.408610e-01	2.461807e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.022162e+00	1.070924e-01	3.484974e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.946164e-01	9.522530e-02	2.223597e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.326665e-01	6.529871e-02	1.344925e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.826455e-01	8.533922e-02	8.638099e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.910384e-01	2.093999e-02	8.758843e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.453830e-02	1.889648e-02	4.251554e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.277571e-03	7.224097e-04	5.204026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.253828e+01	9.053561e+00	9.042511e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.846901e+01	3.877079e+00	4.509638e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.806067e+01	9.752351e-01	1.497612e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.089031e+01	1.490104e+00	8.413563e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.316415e+00	8.463796e-01	6.534223e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.992461e+00	3.779350e-01	4.912423e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.679572e+00	4.479167e-01	3.519684e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.484543e+00	1.554478e-01	5.615920e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.103881e+00	2.016076e-01	2.512306e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.759091e-01	1.535771e-01	1.921417e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.226353e-01	4.977703e-02	1.602767e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.137618e-02	2.222437e-03	7.987231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.574614e+00	8.165068e-01	7.581255e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.194858e+00	2.286317e-01	2.172901e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.425614e+00	4.390429e-01	3.645832e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.266391e+00	2.100828e-01	3.098041e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.744375e-01	9.069483e-02	2.628838e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.614717e-01	7.512948e-02	1.081893e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.872356e-02	1.676438e-02	9.028737e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.261282e-02	6.626695e-03	2.240533e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.203403e-04	3.165540e-04	1.125578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.923150e+01	2.488911e+00	2.756504e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.657202e+00	3.249121e-01	5.156381e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.305636e+00	2.531606e-01	1.119829e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.119380e+00	2.739509e-01	2.896978e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.252242e+00	2.009472e-01	1.941208e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.292981e-01	9.043366e-02	1.360100e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.809263e-01	2.743548e-02	9.274441e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.327485e-01	1.607452e-02	6.602298e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.594633e-03	1.637853e-03	7.013073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.960549e+02	1.350158e+01	1.435059e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.850520e+01	1.081593e+00	4.195468e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.573601e+00	3.166949e-01	1.219861e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.716568e+00	1.981194e-01	2.789351e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.662059e+00	1.727535e-01	2.326302e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.627885e-01	1.397539e-01	1.934577e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.637690e-01	5.116382e-02	1.793121e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.195806e-02	2.559708e-03	1.102562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.175545e+00	9.419657e-01	1.066975e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.933657e+00	7.526274e-01	8.555716e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.822583e+00	5.790190e-01	1.376156e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.488597e+00	3.728752e-01	1.240086e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.907849e+00	3.348728e-01	3.687706e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.580419e+00	6.190903e-01	3.510870e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.695888e+00	2.292610e-01	4.797764e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.353419e+00	2.596718e-01	3.326901e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.876734e-01	1.247295e-01	3.494544e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.536418e-01	1.277396e-01	1.741198e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.072962e-01	9.623845e-02	1.202770e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.703067e-01	2.327644e-02	1.260490e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.093979e-02	2.392815e-02	3.388433e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.766679e-03	5.519879e-04	2.855652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.510264e+01	3.399005e+00	4.259128e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.183264e+00	1.154555e+00	2.594388e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.305603e+00	5.400934e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.556797e+00	1.812917e-01	2.774648e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.750782e+00	3.676278e-01	1.169661e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.951937e+00	4.668747e-01	1.058555e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.174658e+00	2.491801e-01	3.988680e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.752218e+00	3.326960e-01	2.217127e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.088889e+00	1.181763e-01	2.343183e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.640394e-01	7.174794e-02	1.383548e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.814926e-01	7.381246e-02	1.035711e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.798510e-01	2.002957e-02	7.655320e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.107393e-02	1.491681e-03	6.480649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.943802e+02	1.219109e+01	1.467361e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.724328e+01	2.099497e+00	5.743709e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.624582e+01	1.518259e+00	3.046632e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.007614e+01	4.758332e-01	6.234025e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.501230e+00	4.027679e-01	2.511793e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.510883e+00	5.199460e-01	1.028275e-03
4.125000e-02	8.750000e-03	8.750000e-03	2.704937e+00	1.492854e-01	1.894710e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.009071e+00	1.422142e-01	1.297590e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.592247e+00	1.866388e-01	3.390186e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.060575e+00	1.898799e-01	2.185249e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.008265e-01	6.790605e-02	1.855146e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.865633e-02	3.149929e-03	1.185650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.011553e+00	3.967510e-01	2.239135e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.166873e+00	4.675333e-02	8.369899e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.726664e+00	3.181764e-01	4.136915e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.284245e-01	1.313665e-01	3.179677e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.947759e-01	7.249072e-02	1.821535e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.603519e-01	3.230566e-02	9.425532e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.733955e-02	5.579034e-03	7.141050e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.320507e-03	2.881804e-03	3.244428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.747446e+00	4.502107e-01	2.673347e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.392112e+00	2.347548e-01	2.079081e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.120629e+00	1.471107e-01	2.119812e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.401619e-01	6.277766e-02	1.577256e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.026342e-01	3.602270e-02	7.002851e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.044430e-01	1.624546e-02	5.488511e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.704824e-02	9.050161e-03	2.107758e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.578527e-04	1.628815e-03	2.249289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.555296e+01	9.208882e-01	5.193752e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.817658e+00	3.067466e-01	3.863463e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.174102e+00	1.722230e-01	2.614543e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.792277e-01	6.434240e-02	1.612164e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.615367e-02	3.447903e-03	9.616360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.440209e-01	2.857203e-01	3.995481e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.056406e+00	1.099740e+00	9.059498e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.685689e+00	4.834730e-01	3.840326e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.952492e+00	4.471552e-01	2.543344e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.139943e+00	5.498829e-01	4.419045e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.183860e+00	3.034437e-01	4.053633e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.654082e+00	3.440817e-01	3.745864e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.161330e+00	2.769171e-01	3.058079e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.681578e-01	1.286686e-01	2.253915e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.909482e-01	8.569130e-02	2.273649e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.989581e-01	3.021686e-02	1.305418e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.539998e-01	8.573053e-03	9.311616e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.072162e-02	6.040130e-03	5.271470e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.194246e-03	1.313807e-03	4.675919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.643149e+00	1.612778e+00	1.862008e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.028580e+01	1.291884e+00	1.473154e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.590861e+00	4.882374e-01	1.436715e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.546401e+00	5.102902e-01	3.799343e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.830120e+00	3.804638e-01	5.877528e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.981709e+00	4.203628e-01	3.895194e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.474340e+00	5.692642e-01	2.921046e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.534937e+00	1.971842e-01	2.301769e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.193660e+00	2.353825e-01	2.015120e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.190056e-01	1.127083e-01	2.020350e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.609216e-01	6.126760e-02	1.648092e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.066665e-01	6.416134e-02	1.091183e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.507630e-01	8.576666e-03	1.105248e-01
4.610000e-01	3.600000e-02	3.600000e-02	7.938277e-02	5.838315e-03	4.740806e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.572751e-03	1.026290e-03	3.788250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.049757e+01	7.455055e+00	6.380440e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.033690e+01	3.411741e+00	3.519626e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.773725e+01	8.433162e-01	1.548965e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.001421e+01	7.937292e-01	6.814720e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.738860e+00	7.295277e-01	6.730313e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.486181e+00	4.485387e-01	4.921029e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.548256e+00	5.643750e-01	3.818016e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.480435e+00	2.616371e-01	3.404970e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.733357e-01	1.680643e-01	3.176064e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.321565e-01	1.296336e-01	1.588362e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.431597e-01	2.217302e-02	2.252457e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.743814e-03	1.674002e-03	5.690962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.241882e+00	8.440283e-01	7.211393e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.379403e+00	2.526789e-01	4.512335e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.523929e+00	4.175056e-01	5.518509e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.439894e+00	2.727168e-01	3.921772e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.498614e-01	8.765174e-02	2.469566e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.343602e-01	5.672951e-02	1.234909e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.131366e-01	2.668067e-03	7.942993e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.310845e-02	1.434242e-02	2.020544e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.189331e-04	1.882922e-03	1.692843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.927912e+01	3.058831e+00	3.030154e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.857182e+00	4.133360e-01	1.347499e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.263346e+00	3.325864e-01	2.200122e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.276135e+00	3.217067e-01	3.395118e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.176845e+00	1.636553e-01	2.470360e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.599783e-01	8.287781e-02	1.312188e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.848256e-01	4.275151e-02	7.127896e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.146457e-01	5.217433e-03	6.206200e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.650099e-03	3.217818e-03	4.744221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.943565e+02	1.881912e+01	1.617583e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.853218e+01	1.184367e+00	1.055971e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.253857e+00	5.968144e-01	3.150451e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.073841e+00	2.465822e-01	2.236209e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.545297e+00	1.677993e-01	2.551564e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.667487e-01	1.294257e-01	1.953368e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.747719e-01	2.650172e-02	1.552491e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.005160e-02	3.654000e-03	6.926994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.494728e+00	8.068084e-01	9.587090e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.204134e+00	9.916647e-01	1.076093e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.029823e+00	4.846966e-01	3.498374e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.721454e+00	4.611610e-01	7.929888e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.274654e+00	6.102089e-01	2.522233e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.357522e+00	3.200877e-01	6.632539e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.997879e+00	4.288384e-01	4.018030e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.502373e+00	3.385326e-01	3.642087e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.397148e-01	1.684851e-01	2.685726e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.643518e-01	5.939259e-02	2.718935e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.590011e-01	5.036526e-02	1.401064e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.804962e-01	1.830107e-02	8.104781e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.410125e-02	5.536122e-03	5.771390e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.284780e-03	1.273765e-03	4.580586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.202220e+01	3.639371e+00	4.201123e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.115422e+01	1.095143e+00	1.920277e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.280172e+00	1.190228e+00	3.665031e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.076224e+00	5.555364e-01	1.203294e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.798253e+00	3.975237e-01	2.968542e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.958601e+00	2.542039e-01	4.365957e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.364567e+00	2.356043e-01	3.921818e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.841980e+00	4.625789e-01	2.717177e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.082672e+00	1.542336e-01	1.933992e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.177003e-01	1.095690e-01	1.651021e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.352866e-01	3.150135e-02	1.271471e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.253726e-01	5.908488e-03	9.945386e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.473238e-03	1.435467e-03	7.553216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.913429e+02	1.623448e+01	1.578342e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.793301e+01	1.715209e+00	2.359904e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.629403e+01	1.278176e+00	3.222425e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.265392e+01	1.563889e+00	1.308501e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.339674e+00	5.656562e-01	2.223001e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.349391e+00	2.890333e-01	2.290626e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.204690e+00	3.728583e-01	1.700563e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.188828e+00	2.916006e-01	1.768150e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.433978e+00	1.451486e-01	3.266436e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.482113e-01	1.510685e-01	2.282072e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.140717e-01	7.486804e-02	1.469500e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.198540e-02	1.548123e-03	9.736517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.473645e+00	3.766277e-01	2.381437e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.615249e+00	1.041502e-01	1.710048e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.387510e+00	2.646875e-01	3.260041e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.826558e-01	1.526965e-01	2.043075e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.756687e-01	6.950241e-02	1.601882e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.458637e-01	6.476135e-02	7.631100e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.609518e-02	1.213787e-02	4.515556e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.539910e-03	5.953478e-04	2.999720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.930802e+00	4.201908e-01	3.384227e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.003435e+00	2.502857e-01	2.358916e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.048691e+00	1.113524e-01	1.730596e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.734766e-01	9.317563e-02	1.139481e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.038771e-01	4.946620e-02	6.979214e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.696527e-01	2.615585e-02	4.703801e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.162395e-02	8.368170e-03	2.678970e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.722033e-03	5.272871e-04	2.356242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.518933e+01	9.035126e-01	7.609201e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.867291e+00	4.388401e-01	3.594821e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.269201e+00	1.922190e-01	2.326054e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.170657e-01	8.566683e-02	1.492671e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.981307e-02	5.361020e-03	1.276638e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.479734e+00	5.475983e-01	4.692628e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.218206e+00	9.852323e-01	7.710240e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.456784e+00	1.697559e-01	6.249762e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.303735e+00	3.033734e-01	4.228729e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.502360e+00	3.241449e-01	3.392372e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.707442e+00	2.518294e-01	4.287005e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.335984e+00	2.414985e-01	3.486862e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.585031e-01	1.646577e-01	2.275340e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.835036e-01	1.023860e-01	2.400826e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.701609e-01	6.768891e-02	1.421801e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.205053e-01	8.380010e-02	9.272975e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.726483e-01	4.667501e-02	5.916002e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.197369e-02	8.642128e-03	2.828070e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.722631e-03	1.088016e-03	2.408143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.115460e+00	2.322043e+00	1.725010e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.014802e+01	9.540307e-01	1.311794e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.471302e+00	3.882802e-01	4.530113e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.217242e+00	2.420357e-01	4.989284e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.733036e+00	4.488022e-01	3.626467e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.761594e+00	5.106678e-01	2.830076e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.019081e+00	2.899107e-01	2.271271e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.429976e+00	1.944973e-01	2.351222e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.416742e-01	9.892683e-02	2.132372e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.223070e-01	8.196493e-02	1.538598e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.748653e-01	6.499666e-02	1.208011e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.205261e-01	1.176728e-01	8.583521e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.852574e-01	3.310385e-02	8.584191e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.148457e-02	1.755205e-02	3.522557e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.258594e-03	1.672632e-03	3.154360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.625346e+01	1.033701e+01	9.467882e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.062226e+01	4.284537e+00	3.088464e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.704357e+01	5.333263e-01	2.140260e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.004234e+01	1.018271e+00	1.350313e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.215602e+00	6.663757e-01	7.606443e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.709483e+00	6.285578e-01	4.079658e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.284966e+00	3.492429e-01	4.421172e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.616989e+00	3.524617e-01	3.378854e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.932974e-01	1.342721e-01	2.991999e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.642993e-01	8.915804e-02	1.783546e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.904145e-01	1.047377e-01	1.343551e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.098601e-02	3.204897e-03	8.054124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.998118e+00	8.207385e-01	6.922992e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.170927e+00	2.327074e-01	6.998775e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.121092e+00	2.939689e-01	4.166976e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.173619e+00	2.042133e-01	2.782163e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.922718e-01	9.435188e-02	2.132798e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.311310e-01	8.480366e-02	9.833358e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.060515e-01	1.717302e-02	6.345485e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.026694e-02	4.115613e-03	2.295489e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.184298e-04	2.801237e-04	1.140389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.159889e+01	2.645663e+00	2.592278e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.235428e+00	3.943646e-01	4.232067e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.095164e+00	1.565336e-01	1.190156e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.922390e+00	2.601430e-01	2.884259e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.120205e+00	1.472216e-01	1.883017e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.469281e-01	7.515614e-02	1.185990e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.842638e-01	4.176910e-02	6.698279e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.487465e-01	1.959049e-02	4.947073e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.578122e-03	1.940497e-03	5.829477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.108917e+02	1.517431e+01	1.180361e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.670601e+01	3.319325e-01	6.607677e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.972194e+00	3.108919e-01	1.224658e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.006854e+00	2.893617e-01	2.275234e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.787385e+00	2.188055e-01	1.675804e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.018367e-01	1.466797e-01	1.827550e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.950812e-01	8.152730e-02	1.250677e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.047502e-02	3.061027e-03	1.174799e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.008718e+00	1.099039e+00	1.023933e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.174557e+00	6.892509e-01	3.969467e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.567752e+00	2.725309e-01	5.305489e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.413710e+00	3.661474e-01	1.983402e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.532816e+00	2.605661e-01	5.973673e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.316525e+00	4.639780e-01	3.353414e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.598261e+00	2.259023e-01	4.241664e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.254385e+00	2.357965e-01	2.771887e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.916998e-01	1.389862e-01	2.887154e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.389721e-01	8.789449e-02	1.840365e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.614679e-01	8.624588e-02	1.008879e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.932454e-01	4.838810e-02	6.426030e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.354914e-02	8.301193e-03	2.977230e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.859261e-03	9.364306e-04	2.399456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.915364e+01	3.478094e+00	4.117749e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.630061e+00	8.165321e-01	3.343317e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.153147e+00	6.657412e-01	1.636846e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.199453e+00	2.125035e-01	2.176073e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.131542e+00	9.862903e-02	5.070431e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.732784e+00	2.793330e-01	2.871577e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.091497e+00	5.123620e-01	2.850198e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.615028e+00	2.714727e-01	2.163434e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.731729e-01	1.010655e-01	2.116383e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.038030e-01	7.554845e-02	1.267305e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.671272e-01	7.909330e-02	8.123616e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.801803e-01	4.474633e-02	7.031820e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.081836e-02	1.952455e-03	4.976997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.097161e+02	1.351905e+01	1.229770e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.338204e+01	1.822808e+00	5.457886e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.293024e+01	2.764888e-01	3.648990e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.064359e+01	1.070257e+00	2.438109e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.126980e+00	4.080784e-01	9.734811e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.942095e+00	1.167724e-01	2.778561e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.697326e+00	1.776413e-01	1.076604e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.912797e+00	5.467557e-01	9.119664e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.422136e+00	1.839029e-01	2.950790e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.329941e-01	1.334373e-01	2.542032e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.720020e-01	9.052760e-02	1.564566e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.615518e-02	6.202495e-03	9.449970e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.306006e+00	4.005777e-01	1.752623e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.951474e+00	1.025425e-01	7.963115e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.438783e+00	1.879482e-01	4.305356e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.738689e-01	1.198451e-01	3.153410e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.493151e-01	7.870375e-02	1.608518e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.827136e-01	2.828677e-02	8.597450e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.439512e-02	6.169291e-03	5.447995e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.620564e-03	2.089375e-03	2.447970e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.010630e+00	4.386584e-01	1.975977e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.946753e+00	1.171891e-01	2.882020e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.163113e+00	1.384391e-01	2.185406e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.446989e-01	7.404242e-02	1.094344e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.714503e-01	2.844029e-02	7.492805e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.478832e-02	1.414819e-02	4.554684e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.552594e-02	5.728025e-03	2.763291e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.550898e-04	1.528117e-03	1.479810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.595379e+01	9.198103e-01	4.097922e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.656516e+00	2.463926e-01	4.376916e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.041214e+00	1.339768e-01	2.507989e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.101217e-01	5.404267e-02	1.471832e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.386217e-02	4.540142e-03	9.196014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.064607e+00	4.359032e-01	3.325352e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.810945e+00	1.105619e+00	8.985052e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.960756e+00	4.955076e-01	8.657960e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.629442e+00	3.965366e-01	2.893522e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.704626e+00	4.196795e-01	3.606587e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.869484e+00	2.346267e-01	6.028940e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.359388e+00	1.703119e-01	4.082925e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.953695e-01	1.509394e-01	2.696423e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.078759e-01	1.188166e-01	2.471938e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.847340e-01	7.781750e-02	1.714618e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.379800e-01	2.265136e-02	1.494358e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.268292e-01	1.350452e-02	6.884962e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.454117e-02	2.247495e-02	3.047458e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.872460e-03	8.264085e-04	1.963867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.186295e+00	2.058259e+00	1.343621e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.109473e+01	1.205084e+00	1.061708e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.574583e+00	3.887827e-01	3.824696e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.036594e+00	4.817822e-01	3.683113e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.785987e+00	5.999981e-01	3.158524e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.515420e+00	2.002200e-01	5.426369e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.023889e+00	1.613243e-01	4.114913e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.541941e+00	2.898528e-01	2.247064e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.057787e+00	2.447204e-01	1.912286e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.327601e-01	5.760391e-02	2.372079e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.532861e-01	5.082635e-02	1.118788e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.408790e-01	1.807126e-02	1.559913e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.380349e-01	8.738051e-03	6.008027e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.142758e-02	2.926119e-02	3.264420e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.060750e-03	1.082253e-03	2.289312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.811203e+01	9.651834e+00	6.889352e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.147482e+01	2.967758e+00	3.071373e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.653104e+01	8.922187e-01	1.641577e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.197965e+00	1.028785e+00	5.197822e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.696979e+00	8.636294e-01	5.977955e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.137135e+00	3.094436e-01	7.194378e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.250176e+00	3.201878e-01	3.388876e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.281835e+00	1.286711e-01	4.606587e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.661328e-01	1.600828e-01	2.192502e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.610199e-01	6.518525e-02	1.719658e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.548643e-01	5.579143e-02	1.126939e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.841267e-03	1.426513e-03	6.457342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.693590e+00	8.405823e-01	7.331078e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.228885e+00	2.536021e-01	6.406932e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.388061e+00	4.061009e-01	4.130935e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.257983e+00	1.691866e-01	4.335025e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.354349e-01	1.113189e-01	2.045116e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.903133e-01	5.373126e-02	1.175464e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.551814e-02	4.026874e-03	6.646221e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.643422e-02	1.177210e-02	1.804466e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.171605e-04	9.472629e-04	8.586946e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.178394e+01	3.192709e+00	2.586364e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.372934e+00	4.479828e-01	1.648814e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.008894e+00	3.682851e-01	2.121320e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.111985e+00	2.012942e-01	4.638760e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.085449e+00	1.713255e-01	2.259166e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.379166e-01	7.280858e-02	1.348630e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.463307e-01	2.485074e-02	8.154097e-02
4.280000e-01	4.000000e-02	4.000000e-02	8.611974e-02	7.231189e-03	4.938610e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.310397e-03	1.903468e-03	4.262901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.133777e+02	2.040729e+01	1.629994e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.670535e+01	2.611360e+00	5.326963e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.009983e+00	3.461745e-01	6.972915e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.891432e+00	2.383787e-01	3.001765e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.558725e+00	1.647439e-01	2.308267e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.121031e-01	1.123210e-01	1.936259e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.049224e-01	6.961956e-02	1.530466e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.417443e-03	3.641503e-03	6.578223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.258442e+00	9.935720e-01	8.506411e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.819530e+00	1.097453e+00	6.151316e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.086519e+00	4.277103e-01	7.952882e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.462838e+00	6.422659e-01	1.169174e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.898675e+00	4.012305e-01	3.132715e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.193014e+00	2.637586e-01	5.138017e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.632114e+00	2.088254e-01	6.746504e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.276348e+00	2.013535e-01	3.366670e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.638043e-01	1.350947e-01	2.472631e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.519181e-01	6.669972e-02	2.553083e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.995096e-01	3.287172e-02	1.518360e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.335687e-01	1.137777e-02	7.816760e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.144934e-02	1.808832e-02	3.010716e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.998789e-03	8.180994e-04	1.958491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.589985e+01	4.189186e+00	3.053714e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.305732e+01	1.899564e+00	7.566555e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.352071e+00	6.082566e-01	9.719417e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.173207e+00	6.327979e-01	1.427730e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.108228e+00	3.879315e-01	2.566347e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.596985e+00	2.502324e-01	3.766002e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.973316e+00	1.643769e-01	6.269246e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.554783e+00	1.951992e-01	3.000253e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.046779e+00	1.530551e-01	1.893077e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.809048e-01	5.054158e-02	1.520414e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.021641e-01	2.343999e-02	1.317624e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.302288e-01	1.224047e-02	4.880028e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.375878e-03	2.337199e-03	4.224300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.129583e+02	1.845981e+01	1.215543e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.572380e+01	2.330816e+00	1.153392e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.521502e+01	1.442362e+00	4.988838e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.985005e+00	9.418519e-01	8.440157e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.896921e+00	1.097425e+00	2.857919e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.894834e+00	1.660010e-01	7.671333e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.072118e+00	2.460535e-01	1.629406e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.894196e+00	2.181385e-01	1.808689e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.384236e+00	1.304729e-01	3.377226e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.067764e-01	9.559863e-02	2.589894e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.081094e-01	9.455464e-02	1.497574e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.006086e-02	1.737394e-03	9.521377e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.528244e+00	3.522002e-01	2.425643e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.494910e+00	2.067000e-01	1.245980e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.425686e+00	2.305833e-01	2.710554e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.358803e-01	9.783158e-02	2.585728e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.159028e-01	5.711232e-02	1.980606e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.351267e-01	6.841148e-02	7.508709e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.010677e-02	1.143436e-02	5.459503e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.134815e-03	7.558727e-04	2.552432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.972475e+00	4.373222e-01	2.296511e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.937949e+00	1.895930e-01	2.138026e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.545005e-01	7.839798e-02	2.096591e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.609613e-01	5.410772e-02	1.459907e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.026141e-01	6.139663e-02	6.351943e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.598084e-01	2.390580e-02	3.990454e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.110091e-02	9.751971e-03	2.330509e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.819326e-03	8.227787e-04	2.539632e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.529387e+01	9.451036e-01	5.159666e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.975907e+00	3.587138e-01	3.343414e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.168864e+00	1.205996e-01	3.070530e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.468811e-01	9.866551e-02	1.337728e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.020108e-02	4.248287e-03	1.087709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.749872e+00	5.018942e-01	8.806812e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.376111e+00	1.278555e+00	6.050468e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.095930e+00	1.484897e-01	5.720931e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.188443e+00	3.179577e-01	2.924247e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.379234e+00	3.513318e-01	3.494982e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.759583e+00	2.830513e-01	3.305438e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.278212e+00	1.501744e-01	3.167448e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.121304e+00	2.504589e-01	2.264787e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.832385e-01	1.129290e-01	2.031653e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.244940e-01	5.705545e-02	1.982576e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.893785e-01	4.147768e-02	8.520596e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.234515e-01	1.836668e-02	7.768636e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.167411e-02	1.503962e-02	3.515793e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.494418e-03	7.250092e-04	2.776666e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.792431e+00	1.835937e+00	1.815515e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.073307e+01	1.174442e+00	5.450638e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.144352e+00	4.591178e-01	2.816293e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.082335e+00	3.915935e-01	4.605156e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.488632e+00	5.344765e-01	3.569847e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.403218e+00	2.166937e-01	3.998094e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.821310e+00	1.985872e-01	3.568695e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.439533e+00	2.200985e-01	1.793408e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.159797e+00	2.215672e-01	1.563699e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.233800e-01	7.647219e-02	2.337674e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.330832e-01	8.129147e-02	7.892013e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.571377e-01	3.573527e-02	1.590599e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.276424e-02	5.084040e-02	5.512466e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.499367e-02	4.367178e-02	3.311980e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.454955e-03	1.523010e-03	3.596644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.022196e+01	8.793381e+00	9.025459e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.039880e+01	3.400426e+00	2.715254e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.701581e+01	1.348000e+00	1.596052e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.731748e+00	1.003868e+00	8.356480e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.006668e+00	8.542768e-01	4.169141e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.685835e+00	3.680589e-01	3.980701e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.260905e+00	1.866760e-01	5.467501e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.563435e+00	2.787787e-01	3.715275e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.084044e-01	1.202491e-01	2.276643e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.849874e-01	7.899582e-02	2.188698e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.362119e-01	5.680019e-02	1.314892e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.014994e-02	2.930233e-03	6.144640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.147611e+00	8.142869e-01	6.204420e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.056464e+00	2.298846e-01	1.032482e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.987181e+00	3.073429e-01	4.015710e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.251635e+00	1.520569e-01	2.997714e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.082607e-01	7.839229e-02	1.922459e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.961255e-01	5.658740e-02	8.927271e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.107861e-01	3.093585e-02	5.061291e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.854033e-02	4.107121e-03	1.928342e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.910709e-04	4.325444e-04	8.300360e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.216756e+01	2.510336e+00	2.091856e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.092140e+00	1.827681e-01	9.598452e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.985689e+00	2.612124e-01	1.447710e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.857916e+00	2.433822e-01	3.184400e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.052035e+00	9.642619e-02	2.387392e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.282349e-01	5.252742e-02	1.404037e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.994836e-01	6.707139e-02	6.149254e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.399433e-01	2.961841e-02	4.142505e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.310652e-03	1.696774e-03	5.469922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.145908e+02	1.423038e+01	1.143446e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.600319e+01	5.247866e-01	6.206566e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.878568e+00	2.487145e-01	2.134195e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.454367e+00	1.475332e-01	6.211349e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.636964e+00	1.259380e-01	2.288743e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.478244e-01	9.621504e-02	1.721450e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.789758e-01	5.792202e-02	1.269452e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.102367e-02	2.923447e-03	8.506743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.302634e+00	1.143104e+00	1.041938e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.027648e+00	1.146460e+00	4.320959e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.429513e+00	1.605227e-01	5.485128e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.138327e+00	3.346468e-01	2.547920e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.656327e+00	3.755314e-01	3.458353e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.121572e+00	2.725889e-01	3.713309e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.699768e+00	3.099233e-01	3.137424e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.251413e+00	1.953678e-01	2.498657e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.072457e-01	1.840532e-01	2.036437e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.089147e-01	6.425866e-02	1.954615e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.981207e-01	4.300901e-02	1.486639e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.560121e-01	3.304163e-02	6.046401e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.401528e-02	1.581095e-02	3.374295e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.507486e-03	6.749373e-04	2.996289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.083269e+01	4.015498e+00	3.389843e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.640909e+00	4.649049e-01	8.488909e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.370681e+00	2.058230e-01	3.957130e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.230689e+00	2.695544e-01	2.534131e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.279878e+00	2.773856e-01	1.474134e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.704948e+00	4.358429e-01	1.523188e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.037275e+00	1.989216e-01	3.736026e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.491733e+00	2.102867e-01	1.998459e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.085732e+00	1.757873e-01	1.593511e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.599141e-01	4.856816e-02	2.171249e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.879007e-01	9.617628e-02	7.461658e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.586790e-01	1.899471e-02	5.470004e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.053522e-02	2.778006e-03	5.165419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.129356e+02	1.470437e+01	1.149690e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.345402e+01	1.208143e+00	4.746353e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.329862e+01	3.298815e-01	1.727695e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.532701e+00	7.564268e-01	1.261271e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.711257e+00	2.109026e-01	6.048505e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.085792e+00	3.570778e-01	5.836014e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.630919e+00	2.178194e-01	1.986435e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.007205e+00	2.183097e-01	1.270672e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.493098e+00	1.366696e-01	3.339886e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.844862e-01	9.588460e-02	1.883499e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.746444e-01	6.839696e-02	1.593489e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.701842e-02	4.577029e-03	8.235835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.467961e+00	3.865091e-01	1.913510e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.801123e+00	1.505313e-01	1.747992e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.361580e+00	2.380345e-01	3.226267e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.810696e-01	1.076883e-01	2.802068e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.198564e-01	4.293073e-02	1.618649e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.546443e-01	1.188094e-02	1.143313e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.326886e-02	1.337587e-02	3.766415e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.807726e-04	1.698959e-03	3.478669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.154222e+00	4.063259e-01	2.154153e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.002365e+00	2.024322e-01	2.256430e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.404933e-01	1.233787e-01	1.732230e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.994836e-01	4.062153e-02	1.272991e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.702063e-01	1.859051e-02	6.676782e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.231414e-02	6.158116e-03	4.302014e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.518293e-02	4.305817e-03	2.604903e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.430991e-04	8.767431e-04	1.892507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.609528e+01	8.770124e-01	3.503063e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.442911e+00	2.251965e-01	3.630737e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.050624e+00	1.052882e-01	2.347865e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.458027e-01	4.307427e-02	1.648064e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.253203e-02	2.076960e-03	9.889268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.329285e+00	4.390941e-01	5.168752e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.248275e+00	1.049593e+00	1.119545e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.800881e+00	8.243175e-01	5.849041e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.331490e+00	3.048512e-01	5.694087e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.573554e+00	4.376309e-01	3.811194e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.828230e+00	3.275447e-01	3.896184e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.285514e+00	2.161690e-01	3.068080e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.518387e-01	1.646390e-01	2.484298e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.078423e-01	6.885409e-02	2.790078e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.514964e-01	7.394922e-02	1.576340e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.323264e-01	2.941004e-02	1.321282e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.413266e-01	3.398257e-02	5.707145e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.055862e-02	4.519699e-03	6.837795e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.910310e-03	2.069153e-03	1.780823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.866802e+00	1.749544e+00	2.364560e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.109060e+01	2.101516e+00	5.268872e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.305364e+00	1.758774e-01	6.277610e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.212083e+00	3.418087e-01	3.246672e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.744704e+00	3.712492e-01	3.152876e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.592986e+00	2.367191e-01	4.044221e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.893462e+00	3.469537e-01	2.332903e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.332164e+00	2.155596e-01	2.055660e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.218470e-01	7.656899e-02	3.083011e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.312252e-01	5.718279e-02	1.777147e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.554158e-01	6.946477e-02	1.315128e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.221735e-01	5.424702e-02	8.232185e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.586055e-01	3.220200e-02	6.129283e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.510981e-02	1.660863e-03	5.892714e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.550033e-03	1.378594e-03	2.236446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.239179e+01	8.105998e+00	5.825981e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.058882e+01	2.789609e+00	3.268062e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.569404e+01	7.110085e-01	1.502966e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.597726e+00	1.328140e+00	4.943302e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.266887e+00	5.384542e-01	5.557338e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.217620e+00	3.960839e-01	4.271446e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.957321e+00	2.816361e-01	3.991678e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.385468e+00	1.461144e-01	2.681079e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.828922e-01	1.265511e-01	2.240930e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.857284e-01	5.590083e-02	1.721345e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.471040e-01	4.254991e-02	1.135149e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.914723e-03	1.150851e-03	6.745781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.075544e+00	8.726387e-01	8.088122e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.130425e+00	3.741513e-01	4.741775e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.216313e+00	4.177350e-01	4.434522e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.153554e+00	1.690487e-01	3.891054e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.515623e-01	5.976578e-02	2.156079e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.707414e-01	2.247663e-02	1.092986e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.396855e-02	1.002271e-02	4.909885e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.095842e-02	9.743180e-03	2.551986e-02
8.200000e-01	1.800000e-01	1.800000e-01	-1.922112e-05	5.140466e-04	1.483812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.236585e+01	3.073008e+00	2.611629e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.427138e+00	5.775519e-01	9.403537e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.154504e+00	3.344021e-01	2.083890e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.943797e+00	2.382751e-01	3.027601e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.991612e-01	1.075456e-01	2.151096e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.828814e-01	4.835269e-02	1.355878e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.237869e-01	2.021817e-02	8.238721e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.100494e-01	1.391505e-02	4.433764e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.468334e-03	1.600184e-03	5.254647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.163850e+02	1.850426e+01	1.302232e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.745601e+01	1.242672e+00	6.358314e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.854863e+00	5.170833e-01	3.601272e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.929791e+00	1.967659e-01	2.274729e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.400166e+00	1.343693e-01	2.586346e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.799748e-01	8.080448e-02	1.838721e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.058591e-01	2.834808e-02	1.193415e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.808864e-03	1.936869e-03	7.123116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.492862e+00	9.954345e-01	1.086075e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.111425e+00	1.331117e+00	4.997419e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.988592e+00	2.389396e-01	1.764905e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.209825e+00	7.366445e-01	2.746046e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.726643e+00	3.363268e-01	7.134466e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.298179e+00	4.323751e-01	3.799419e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.702641e+00	3.132191e-01	3.556929e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.183937e+00	1.744600e-01	3.035185e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.956776e-01	1.390411e-01	2.566345e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.636578e-01	4.335380e-02	2.291680e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.137998e-01	6.662293e-02	1.284717e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.568800e-01	3.035552e-02	6.398303e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.281399e-02	5.722358e-03	6.979557e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.153205e-03	2.137080e-03	1.877996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.788838e+01	4.005304e+00	3.901291e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.127572e+01	1.309976e+00	1.089290e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.380348e+00	2.147722e+00	1.939703e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.378619e+00	3.848677e-01	5.205506e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.403638e+00	3.550724e-01	2.319743e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.893097e+00	3.112640e-01	3.001988e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.133953e+00	2.673905e-01	2.555278e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.445983e+00	1.382239e-01	3.364168e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.648121e-01	7.934382e-02	2.365540e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.493256e-01	7.019698e-02	1.598264e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.319924e-01	6.078829e-02	8.423719e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.066924e-01	5.958895e-03	7.418356e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.024377e-03	2.665662e-03	4.143761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.150792e+02	1.692454e+01	1.095896e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.584275e+01	1.229207e+00	2.591489e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.361570e+01	2.149299e+00	1.975097e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.079987e+01	6.802125e-01	4.016774e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.724630e+00	8.777969e-01	2.225226e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.028962e+00	2.011124e-01	5.419747e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.788756e+00	1.971840e-01	1.037100e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.836450e+00	1.334049e-01	2.684524e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.311448e+00	1.310716e-01	2.816391e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.444711e-01	1.454285e-01	2.186047e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.708481e-01	2.916942e-02	1.450221e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.054606e-02	1.523688e-03	7.654768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.767068e+00	3.099260e-01	2.188671e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.339439e+00	2.237623e-01	1.494264e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.141883e+00	1.465963e-01	3.397594e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.538896e-01	1.436243e-01	1.736877e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.143610e-01	5.491918e-02	1.198701e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.946807e-01	2.992191e-02	7.278889e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.671400e-02	1.811505e-02	3.020577e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.647103e-03	4.669670e-04	2.297963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.151489e+00	3.474393e-01	2.281521e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.833837e+00	1.626127e-01	1.863590e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.006973e+00	1.067708e-01	1.525660e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.057266e-01	5.849175e-02	1.162205e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.773712e-01	5.493124e-02	6.226074e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.357471e-01	1.833196e-02	4.381340e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.801636e-02	1.112523e-02	2.035528e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.325677e-03	3.601859e-04	2.165364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.553687e+01	8.518322e-01	4.558394e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.825983e+00	2.242623e-01	3.259726e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.124355e+00	1.399633e-01	2.653748e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.161196e-01	6.989530e-02	1.360091e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.794879e-02	3.869667e-03	1.030253e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.102634e+00	6.297203e-01	6.185982e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.476692e+00	7.692423e-01	6.094571e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.128435e+00	3.008937e-01	2.926323e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.218831e+00	4.391277e-01	2.452033e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.335102e+00	3.906269e-01	2.997825e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.460321e+00	1.724696e-01	4.964489e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.276456e+00	2.700818e-01	2.393529e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.518655e-01	1.120699e-01	2.187516e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.174841e-01	8.137330e-02	2.041275e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.237026e-01	6.332378e-02	1.371222e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.644328e-01	6.790148e-02	7.621710e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.345367e-01	3.957126e-02	5.322283e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.116608e-02	6.103744e-03	3.485658e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.159982e-03	1.096901e-03	1.953924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.134778e+01	2.126424e+00	2.024768e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.015090e+01	6.497752e-01	5.892218e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.711937e+00	2.879527e-01	5.995717e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.146297e+00	8.075332e-01	1.834864e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.245832e+00	3.410743e-01	3.943566e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.476166e+00	3.556684e-01	2.347234e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.686685e+00	1.471591e-01	2.966183e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.349220e+00	1.360789e-01	2.098241e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.050788e+00	2.248895e-01	1.449512e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.730916e-01	6.187046e-02	1.976320e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.635410e-01	6.353230e-02	1.302521e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.202252e-01	6.279228e-02	6.430013e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.729346e-01	2.452483e-02	5.978692e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.302017e-02	1.712890e-02	3.840257e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.764931e-03	1.798409e-03	2.657559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.541831e+01	9.955001e+00	1.028544e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.104954e+01	2.716932e+00	3.247649e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.568789e+01	1.638296e+00	1.098449e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.982977e+00	1.145974e+00	4.233489e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.024706e+00	6.419456e-01	5.651388e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.503392e+00	2.879918e-01	4.780664e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.166731e+00	2.231997e-01	5.412009e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.442884e+00	2.034371e-01	2.476485e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.860131e-01	1.900528e-01	1.918331e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.500887e-01	6.079205e-02	2.194617e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.152818e-01	6.364580e-02	1.231633e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.040766e-02	4.017009e-03	6.690219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.403142e+00	7.417914e-01	6.028326e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.005670e+00	1.953459e-01	1.641476e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.066303e+00	3.325766e-01	3.173308e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.857325e-01	1.275431e-01	2.781231e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.775030e-01	1.048150e-01	1.626580e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.615657e-01	5.975883e-02	9.251346e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.614847e-02	2.614657e-02	4.505694e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.553019e-02	2.462629e-03	1.694880e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.507791e-04	1.786525e-04	9.971272e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.330340e+01	2.335667e+00	2.107038e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.258362e+00	2.773250e-01	2.123198e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.662081e+00	1.468488e-01	1.109604e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.856753e+00	2.706828e-01	2.603076e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.071863e+00	1.186464e-01	1.730968e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.114793e-01	6.827728e-02	1.049378e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.421710e-01	2.931975e-02	7.246058e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.439152e-01	2.357082e-02	3.432072e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.940872e-03	1.126749e-03	5.128068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.217638e+02	1.297765e+01	1.107306e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.671087e+01	5.430707e-01	5.517040e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.897653e+00	3.188309e-01	3.746558e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.641032e+00	1.802602e-01	5.991178e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.419849e+00	1.383764e-01	2.169376e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.419501e-01	9.168097e-02	1.943409e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.574192e-01	6.108048e-02	1.246958e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.030246e-02	3.102583e-03	7.633417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.613019e+00	1.085454e+00	1.062072e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.999520e+00	5.697129e-01	2.761896e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.687272e+00	4.068681e-01	7.974272e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.056054e+00	2.833136e-01	5.165581e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.725764e+00	6.010748e-01	3.201156e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.106705e+00	3.404178e-01	3.033972e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.420053e+00	1.711231e-01	4.026951e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.176548e+00	2.318281e-01	2.310524e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.300731e-01	8.806194e-02	2.249759e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.096144e-01	1.045654e-01	2.091420e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.923063e-01	4.166011e-02	1.007267e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.503552e-01	3.977590e-02	5.009384e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.203238e-02	6.290051e-03	3.670629e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.347985e-03	1.163064e-03	1.727055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.120151e+01	3.513983e+00	3.631077e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.212349e+00	4.899773e-01	2.177404e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.669563e+00	1.396135e-01	8.338191e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.168350e+00	4.250019e-01	1.016554e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.070483e+00	4.845809e-01	1.677477e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.489131e+00	3.419277e-01	1.363998e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.970980e+00	2.873365e-01	2.551691e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.474420e+00	1.704065e-01	2.019583e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.921049e-01	1.509541e-01	1.392111e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.714016e-01	5.123874e-02	1.327983e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.205742e-01	3.831876e-02	8.575266e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.550643e-01	3.345334e-02	4.248483e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.957265e-03	1.169016e-03	5.053839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.198641e+02	1.188301e+01	1.282222e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.224660e+01	1.816817e-01	2.424116e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.389679e+01	1.038686e+00	9.104247e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.849600e+00	1.071663e+00	9.560539e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.261961e+00	4.744556e-01	2.961352e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.394982e+00	2.189225e-01	3.769827e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.829256e+00	5.711046e-01	6.454157e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.952609e+00	1.906228e-01	4.707646e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.333419e+00	1.325770e-01	2.655304e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.996759e-01	9.557204e-02	2.096074e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.669082e-01	6.661881e-02	1.386824e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.492213e-02	4.502174e-03	8.235403e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.639388e+00	3.704292e-01	1.520750e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.576064e+00	9.242138e-02	1.802047e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.268609e+00	1.758555e-01	3.543265e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.581181e-01	1.055069e-01	2.923127e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.125372e-01	5.432522e-02	1.452341e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.085507e-01	2.553376e-02	7.148418e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.572683e-02	3.798747e-03	3.734524e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.152371e-04	1.550917e-03	2.259484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.302639e+00	4.127676e-01	1.716866e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.742280e+00	1.306250e-01	2.739811e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.025887e+00	1.454084e-01	1.614900e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.922304e-01	3.434800e-02	1.195774e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.211941e-01	2.287397e-02	7.017322e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.662473e-01	1.632195e-02	3.797112e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.837243e-02	1.767227e-03	2.771607e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.183460e-04	1.080542e-03	1.529558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.634299e+01	8.242207e-01	3.258637e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.206212e+00	2.319544e-01	3.549419e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.630164e-01	1.142980e-01	2.279463e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.241802e-01	3.455169e-02	1.409068e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.697000e-02	3.818004e-03	9.737998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.480795e+00	4.799775e-01	4.634380e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.331452e+00	9.538625e-01	1.019069e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.868891e+00	3.975788e-01	1.111239e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.643547e+00	6.626553e-01	2.608376e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.273652e+00	2.570178e-01	5.232171e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.663225e+00	1.995777e-01	4.922621e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.121180e+00	1.314777e-01	2.993240e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.156430e-01	1.243084e-01	3.232590e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.266661e-01	1.151492e-01	1.984884e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.094160e-01	6.935684e-02	1.188914e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.542361e-01	1.744467e-02	1.369306e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.362542e-01	3.223685e-02	5.038062e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.487279e-02	1.898104e-02	3.249337e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.949512e-03	1.563028e-03	2.262103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.098063e+01	2.149246e+00	1.614510e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.150169e+01	1.033887e+00	4.151293e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.040938e+00	2.545536e-01	7.229759e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.939592e+00	4.304647e-01	2.616256e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.590749e+00	4.584923e-01	3.052606e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.387156e+00	2.651045e-01	3.200969e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.699754e+00	2.965982e-01	2.821928e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.112444e+00	1.022228e-01	2.893488e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.446662e-01	1.486868e-01	1.574851e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.744608e-01	4.785685e-02	1.930686e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.675122e-01	3.435600e-02	1.800314e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.620532e-01	2.974296e-02	6.891740e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.718690e-01	4.715236e-02	4.625507e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.699270e-02	2.313310e-02	3.994652e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.487596e-03	1.078610e-03	2.422123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.705563e+01	8.736427e+00	8.838640e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.295628e+01	3.322252e+00	1.221934e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.532508e+01	8.962071e-01	1.353572e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.019910e+00	6.292452e-01	8.342786e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.163796e+00	8.346596e-01	5.191607e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.768405e+00	2.798143e-01	6.823161e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.863272e+00	3.894947e-01	3.401912e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.076601e+00	1.016649e-01	4.556887e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.142729e-01	8.612734e-02	2.451603e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.286153e-01	9.672172e-02	1.377970e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.007604e-01	7.670312e-02	1.074651e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.483859e-03	2.168267e-03	7.898114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.244534e+00	8.066432e-01	5.252639e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.174809e+00	2.740034e-01	3.676292e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.006316e+00	2.695649e-01	5.658453e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.144599e+00	2.006352e-01	3.002588e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.885668e-01	5.149846e-02	2.079017e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.877957e-01	3.982484e-02	9.069874e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.498073e-02	1.648388e-02	4.109227e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.876563e-03	8.020450e-03	1.832572e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.101269e-04	6.217808e-04	7.966868e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.308120e+01	2.885613e+00	1.925946e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.463461e+00	2.401863e-01	2.639124e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.006899e+00	2.537646e-01	1.806132e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.764034e+00	1.904034e-01	3.685574e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.045507e+00	1.623574e-01	1.893013e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.190392e-01	3.687024e-02	1.166568e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.235952e-01	2.660720e-02	6.666379e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.334862e-01	1.976230e-02	4.140633e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.133649e-03	1.689779e-03	3.947110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.230992e+02	1.679356e+01	1.156046e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.666862e+01	1.321517e+00	5.608438e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.406326e+00	2.151600e-01	3.328481e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.501951e+00	2.593080e-01	1.706811e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.264757e+00	1.179630e-01	2.532956e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.604200e-01	1.244189e-01	1.544383e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.608136e-01	3.724064e-02	1.407520e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.080017e-03	2.734264e-03	6.212369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.007140e+00	1.063153e+00	8.937236e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.838700e+00	9.343408e-01	6.238734e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.791021e+00	2.559125e-01	2.404174e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.439092e+00	5.154567e-01	1.891073e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.826522e+00	4.982872e-01	4.021601e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.945422e+00	2.309880e-01	6.115910e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.539291e+00	3.552940e-01	3.943558e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.094051e+00	1.714095e-01	2.977178e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.953682e-01	1.011495e-01	2.560674e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.814421e-01	9.066006e-02	1.626018e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.820666e-01	1.792119e-02	1.225950e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.684239e-01	4.235031e-02	5.829565e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.196456e-02	2.353633e-02	3.154565e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.918534e-03	1.461476e-03	2.400158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.888957e+01	4.193425e+00	3.440271e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.060816e+01	9.001153e-01	1.249206e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.951762e+00	6.429989e-01	4.494900e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.653927e+00	4.390898e-01	5.220489e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.322415e+00	1.905779e-01	6.003520e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.681348e+00	4.817748e-01	2.107962e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.067018e+00	4.482896e-01	2.459910e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.281344e+00	1.204774e-01	3.494617e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.011330e-01	1.417201e-01	2.010327e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.620920e-01	3.497237e-02	1.783995e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.973505e-01	4.027104e-02	7.289393e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.506861e-01	3.066250e-02	4.206264e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.068169e-02	2.951971e-03	4.233582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.227083e+02	1.871082e+01	1.300303e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.410771e+01	1.789985e+00	1.706015e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.192314e+01	4.750052e-01	1.431351e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.062478e+01	1.108520e+00	1.005547e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.669966e+00	2.526620e-01	4.114161e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.328879e+00	6.002659e-01	1.160197e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.630251e+00	3.119012e-01	3.024999e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.584426e+00	1.234305e-01	2.297571e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.234509e+00	2.196820e-01	2.164569e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.302414e-01	5.764540e-02	2.911137e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.351083e-01	1.119349e-01	1.302393e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.250755e-02	2.842155e-03	8.838570e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF0.5_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.325765e-02	4.528992e-02	5.986229e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.069726e-01	4.155399e-01	4.895225e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.361738e+00	7.167669e-01	7.943183e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.748477e+00	4.294511e-01	1.688161e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.700972e+00	6.428327e-01	3.040107e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.296073e+00	5.797614e-01	6.789979e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.047334e+00	2.717987e-01	4.791279e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.305274e-02	2.184725e-02	4.271160e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.363915e-01	2.186462e-01	3.832240e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.316083e+00	8.466002e-01	9.853802e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.513787e+00	4.784091e-01	1.461065e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.138050e+00	6.179459e-01	4.040621e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.548295e+00	3.414908e-01	4.770465e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.279373e-01	1.621010e-01	2.851705e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.707444e-01	6.982591e-02	1.306750e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.497772e-02	4.129934e-03	9.317601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.507192e+00	8.910193e-01	1.385008e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.963225e+00	1.680601e+00	1.135343e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.967899e+00	7.514609e-01	4.153201e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.767720e+00	7.639328e-01	8.845192e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.079407e-01	3.466689e-02	6.541750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.431195e-02	9.959885e-03	1.238732e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.729795e-02	5.735592e-02	7.201543e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.854776e-01	1.578024e-01	2.330533e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.474156e-01	2.849493e-01	4.566546e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.297827e+00	4.164348e-01	6.225059e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.159731e+00	5.929144e-01	6.614705e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.924944e+00	4.463645e-01	4.286136e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.499325e+00	2.869032e-01	8.642322e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.561735e+00	3.261207e-01	5.379019e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.156018e+00	5.561042e-01	3.395123e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.324617e+00	4.904798e-01	4.972204e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.515109e+00	3.955182e-01	4.464380e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.761778e-01	1.807593e-01	3.047773e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.840072e-02	1.508093e-02	3.308514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.737791e-02	2.427109e-02	5.955791e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.054602e-01	1.024236e-01	2.144771e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.930496e-01	2.995763e-01	4.759037e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.099460e+00	4.139475e-01	8.235857e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.935791e+00	5.860294e-01	9.399560e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.885913e+00	7.577608e-01	1.037546e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.810901e+00	7.665648e-01	6.061626e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.134550e+00	3.930511e-01	1.683728e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.054786e+00	3.102782e-01	6.125564e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.469711e+00	5.333478e-01	1.659290e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.525487e+00	4.375518e-01	4.204916e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.700981e+00	3.660569e-01	3.803394e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.871849e-01	2.310414e-01	3.000564e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.697852e-01	9.237043e-02	2.078182e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.769036e-02	9.554238e-03	1.756467e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.817245e-01	1.229672e-01	4.735642e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.945330e-01	3.337449e-01	9.428247e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.940872e+00	8.109257e-01	1.704550e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.761336e+00	1.408678e+00	2.001432e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.602066e+00	1.670122e+00	1.922554e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.800023e+00	1.423023e+00	1.204202e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.250150e+00	1.035933e+00	2.326165e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.153507e+00	5.727976e-01	2.730214e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.542432e+00	7.907135e-01	7.257669e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.982857e+00	6.915449e-01	7.193687e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.688210e+00	4.585904e-01	6.005351e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.937384e-02	2.251850e-02	4.096833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.291724e-01	8.011170e-02	1.067364e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.775202e-01	3.645611e-01	4.606270e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.022061e+00	6.086011e-01	5.275044e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.055709e+00	4.399679e-01	8.465485e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.959914e+00	3.761298e-01	2.561345e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.049982e+00	4.071419e-01	6.033820e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.109440e+00	2.606236e-01	4.774367e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.516878e-01	1.183986e-01	2.511117e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.385826e-02	6.421330e-03	1.386226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.433489e-01	2.839313e-01	4.926314e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.314684e+00	7.564856e-01	1.102385e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.576834e+00	9.580220e-01	8.014055e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.689741e+00	6.393135e-01	1.037303e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.914189e+00	2.549685e-01	1.344646e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.063394e+00	3.319123e-01	4.079504e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.160075e+00	2.243220e-01	3.908282e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.832535e-01	1.187802e-01	2.469864e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.837805e-02	1.235616e-02	2.596484e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.591254e+01	6.267392e+00	1.100762e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.949571e+01	4.721640e+00	4.263625e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.095214e+01	2.558537e+00	9.433127e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.083707e+00	5.980775e-01	1.009787e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.238529e+00	2.301516e-01	2.743521e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.318767e+00	3.722763e-01	5.986900e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.383007e+00	3.675586e-01	5.875223e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.104964e-02	1.785294e-02	4.109110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.786140e-01	9.429999e-02	1.050508e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.988707e-01	1.814600e-01	2.683645e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.392672e-01	2.365864e-01	3.594003e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.916689e-01	3.257968e-01	4.283984e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.478794e+00	4.419523e-01	5.019850e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.067180e+00	4.536488e-01	5.094938e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.635315e+00	4.768001e-01	1.775700e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.860719e+00	2.267751e-01	1.005397e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.896449e+00	2.744039e-01	1.112551e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.607299e+00	3.917117e-01	3.022424e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.016385e+00	3.736289e-01	4.837305e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.310705e+00	3.007948e-01	3.561534e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.860052e-01	1.442782e-01	3.110098e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.532078e-02	1.353113e-02	3.043418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.218502e+00	5.257183e-01	4.926191e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.692890e+00	4.885181e-01	9.178023e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.349476e+00	7.203555e-01	8.644323e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.764694e+00	6.651881e-01	9.592102e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.283409e+00	7.613423e-01	9.208653e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.412593e+00	6.564338e-01	5.507905e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.397584e+00	4.943633e-01	1.655251e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.077762e+00	2.091326e-01	6.747758e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.810524e+00	3.284283e-01	1.305952e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.203012e+00	3.164124e-01	2.859564e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.418999e+00	2.153410e-01	3.481431e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.547999e-01	1.488745e-01	2.705843e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.595308e-02	1.453903e-02	3.068010e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.962101e+01	6.106664e+00	1.110695e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.021871e+01	3.506496e+00	5.728190e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.688544e+01	3.328540e+00	3.666391e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.369124e+01	2.634679e+00	1.815818e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.020467e+01	2.096940e+00	8.460296e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.989910e+00	1.196004e+00	2.972271e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.017489e+00	7.261188e-01	6.818428e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.957881e+00	2.514061e-01	7.386399e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.375198e+00	2.665506e-01	2.015256e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.652971e+00	3.107658e-01	5.178152e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.778654e+00	3.825847e-01	5.223393e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.770622e-02	2.388510e-02	4.805022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.675009e-02	4.591297e-02	4.188873e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.084663e-01	2.904729e-01	2.888702e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.961431e+00	4.616254e-01	5.204876e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.175010e+00	3.052632e-01	3.709305e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.806777e+00	2.704770e-01	2.017435e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.906936e+00	6.596806e-01	5.358983e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.298035e+00	2.778982e-01	3.581577e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.378540e-02	3.200365e-02	2.081923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.977072e-01	1.214842e-01	2.204416e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.864035e+00	4.306199e-01	6.428292e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.112404e+00	2.159528e-01	2.580270e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.657644e+00	4.699764e-01	2.135815e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.920465e+00	4.199315e-01	2.976747e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.096277e-01	1.164621e-01	1.681676e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.049803e-01	8.754481e-02	5.594228e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.003513e-02	9.164980e-03	2.129099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.052998e+00	5.253753e-01	1.239691e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.399910e+00	6.429960e-01	7.182278e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.970847e+00	7.615903e-01	1.886712e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.480023e+00	6.043793e-01	4.576563e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.132280e-02	2.604035e-02	2.956060e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.337503e-02	3.509499e-02	3.779315e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.816576e-01	7.705221e-02	8.148952e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.644005e-01	1.049767e-01	2.277258e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.019158e-01	2.187064e-01	2.624767e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.277958e+00	2.712847e-01	4.291549e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.907156e+00	3.069604e-01	5.487195e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.595295e+00	2.606141e-01	3.747913e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.166501e+00	1.592369e-01	2.170412e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.466370e+00	2.597423e-01	9.076480e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.295679e+00	4.116818e-01	2.248420e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.566251e+00	4.768928e-01	3.491327e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.646224e+00	3.325995e-01	2.965776e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.799034e-01	1.423152e-01	1.666658e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.282230e-02	2.155603e-02	1.041657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.960278e-01	7.323457e-02	1.139986e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.353287e-01	8.121192e-02	2.252854e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.836339e-01	1.526993e-01	3.792484e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.137357e+00	2.414381e-01	5.379647e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.866113e+00	3.299999e-01	6.911608e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.613606e+00	3.748992e-01	6.302693e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.195621e+00	2.941033e-01	6.824887e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.744576e+00	1.955263e-01	3.724698e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.014191e+00	1.864722e-01	1.532617e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.658342e+00	5.015614e-01	1.176842e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.886589e+00	4.484822e-01	2.254126e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.878532e+00	3.106955e-01	2.149211e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.029693e+00	1.877554e-01	1.361694e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.340079e-01	9.654356e-02	8.442670e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.159317e-02	1.291408e-02	4.621537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.943329e-01	2.420345e-01	9.407807e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.399646e+00	2.956817e-01	1.243794e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.884005e+00	5.341569e-01	1.798022e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.551761e+00	7.022568e-01	1.614941e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.033598e+00	7.105456e-01	1.482876e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.191935e+00	4.771496e-01	6.943644e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.243997e+00	3.042382e-01	3.201434e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.227229e+00	7.090366e-01	1.969408e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.428419e+00	7.818621e-01	3.274262e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.641971e+00	5.045532e-01	3.464978e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.372623e+00	3.244069e-01	2.759804e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.985398e-02	1.713530e-02	1.139836e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.081396e-01	6.114473e-02	6.408685e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.364450e-01	2.096991e-01	2.794199e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.486183e+00	3.826350e-01	4.206922e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.708653e+00	3.014970e-01	2.913153e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.377052e+00	2.528005e-01	1.427796e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.624759e+00	5.063729e-01	4.422440e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.303751e+00	2.468644e-01	3.504540e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.512813e-01	1.496339e-01	1.406602e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.135148e-02	1.823301e-02	6.024088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.452753e-01	1.590776e-01	1.641454e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.194318e+00	3.134310e-01	6.836126e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.596155e+00	5.233030e-01	6.327809e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.544852e+00	4.217623e-01	3.874323e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.591395e+00	1.796389e-01	1.333760e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.549870e+00	3.788844e-01	2.831007e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.300305e+00	2.603298e-01	2.418593e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.116834e-01	9.881881e-02	1.571408e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.501520e-02	1.881256e-02	9.731397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.183319e+01	2.562775e+00	4.510042e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.293005e+01	2.235640e+00	4.151060e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.097584e+01	1.387650e+00	1.858060e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.377442e+00	6.912106e-01	4.249229e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.118384e+00	4.927473e-01	2.466522e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.200289e+00	3.687442e-01	4.312812e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.973385e-01	2.285216e-01	3.701549e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.274696e-02	1.822206e-02	1.659438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.560428e-01	1.024745e-01	9.668061e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.716531e-01	1.162279e-01	1.968920e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.547903e-01	2.180386e-01	1.816744e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.116773e-01	2.048005e-01	4.481150e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.264567e+00	2.853467e-01	3.753974e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.736300e+00	2.873879e-01	4.126888e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.302607e+00	2.372538e-01	2.594440e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.728637e+00	1.484555e-01	2.502720e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.053323e+00	2.247368e-01	8.213982e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.911454e+00	3.648122e-01	2.208940e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.281388e+00	4.104662e-01	3.172136e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.417786e+00	2.563215e-01	2.677228e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.831917e-01	1.323569e-01	1.520540e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.935535e-02	1.984777e-02	1.065486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.551510e+00	5.910408e-01	3.825309e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.003106e+00	2.302614e-01	5.099681e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.503760e+00	2.891562e-01	6.608178e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.836894e+00	3.441819e-01	8.290498e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.492352e+00	4.081924e-01	5.817962e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.912595e+00	3.926416e-01	4.809687e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.264185e+00	2.728466e-01	4.862133e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.352938e+00	1.002078e-01	2.290502e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.191498e+00	2.848681e-01	9.196444e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.552577e+00	2.991153e-01	2.096361e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.536734e+00	2.126598e-01	1.979465e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.669097e-01	1.500886e-01	1.047587e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.659814e-02	1.962994e-02	9.123620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.024704e+01	3.455946e+00	5.772830e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.264276e+01	2.029444e+00	5.970332e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.295930e+01	1.761329e+00	3.199716e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.183582e+01	1.420246e+00	1.741993e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.796297e+00	9.116504e-01	1.807498e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.261133e+00	5.380398e-01	7.345270e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.687972e+00	5.758841e-01	3.128641e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.193828e+00	3.452662e-01	1.588261e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.872676e+00	3.661126e-01	2.177858e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.650067e+00	3.884293e-01	2.967091e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.503483e+00	2.788830e-01	2.898063e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.321448e-02	2.134081e-02	1.619217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.536207e-02	5.326453e-02	6.505292e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.585900e-01	4.378617e-01	5.519904e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.390245e+00	6.456295e-01	7.432028e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.732011e+00	4.088259e-01	1.438012e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.683853e+00	6.704194e-01	3.324165e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.225820e+00	5.479084e-01	7.080827e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.028607e+00	2.594542e-01	4.713417e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.361916e-02	2.406933e-02	3.744428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.980173e-01	2.571225e-01	4.221312e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.374303e+00	8.158050e-01	9.448133e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.466264e+00	4.057696e-01	1.341901e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.110143e+00	6.311958e-01	3.572063e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.504492e+00	3.394437e-01	4.817731e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.985363e-01	1.472734e-01	2.993034e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.793092e-01	7.049022e-02	1.276482e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.516557e-02	3.642598e-03	8.811360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.608540e+00	9.432067e-01	1.529839e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.193594e+00	1.716473e+00	1.029601e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.855583e+00	8.742808e-01	4.804245e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.674909e+00	7.206731e-01	8.742909e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.048733e-01	3.217874e-02	6.356822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.735550e-02	1.369334e-02	2.231810e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.722597e-02	6.203210e-02	8.363055e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.011759e-01	1.573266e-01	2.712553e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.941734e-01	2.948146e-01	4.820969e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.288609e+00	3.914437e-01	6.262089e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.108009e+00	5.049664e-01	7.127711e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.961329e+00	4.626059e-01	4.629366e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.527329e+00	3.103437e-01	8.434286e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.593690e+00	3.520367e-01	5.392031e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.152158e+00	5.988621e-01	3.221696e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.257174e+00	4.810032e-01	4.516953e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.474278e+00	3.551279e-01	4.789389e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.751713e-01	1.959807e-01	3.323176e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.108496e-02	1.852567e-02	2.260056e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.761143e-02	3.240012e-02	7.917977e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.207197e-01	1.074072e-01	2.738890e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.728461e-01	2.139962e-01	5.300497e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.234219e+00	5.243195e-01	8.989098e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.006395e+00	6.050517e-01	9.626975e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.932660e+00	7.559543e-01	9.012201e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.757503e+00	6.562862e-01	6.099380e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.203898e+00	4.802595e-01	1.613047e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.004488e+00	3.091813e-01	5.674989e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.410660e+00	5.428825e-01	1.851081e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.511470e+00	4.683388e-01	3.395049e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.673037e+00	3.702269e-01	3.786726e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.659299e-01	2.027323e-01	3.386198e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.833524e-01	1.070877e-01	1.970055e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.816268e-02	8.782809e-03	1.436362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.894489e-01	1.498057e-01	5.663558e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.517116e-01	3.130973e-01	9.839048e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.033194e+00	7.600914e-01	1.871272e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.716493e+00	1.351521e+00	2.352508e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.626537e+00	1.681732e+00	1.844056e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.130359e+00	1.583008e+00	9.505340e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.128635e+00	7.474948e-01	1.727732e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.113288e+00	6.588917e-01	2.058111e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.501700e+00	8.511555e-01	5.418867e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.921828e+00	6.803044e-01	7.791813e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.668776e+00	4.660326e-01	6.847101e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.978058e-02	2.241869e-02	3.620580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.421004e-01	8.918340e-02	1.112664e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.043325e-01	3.739661e-01	5.131347e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.068349e+00	6.480768e-01	4.635198e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.042217e+00	3.740699e-01	9.180152e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.916510e+00	3.731460e-01	2.586567e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.040248e+00	4.031891e-01	6.009139e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.081605e+00	2.481252e-01	4.697562e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.517077e-01	1.235697e-01	2.359944e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.423754e-02	7.954534e-03	1.286495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.209735e-01	3.103822e-01	5.548902e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.451051e+00	7.940336e-01	1.156497e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.607176e+00	9.616739e-01	8.003465e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.680801e+00	6.329314e-01	9.148310e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.877015e+00	2.480271e-01	1.391124e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.031162e+00	3.208788e-01	4.235318e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.151662e+00	2.242088e-01	3.711628e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.739776e-01	1.165211e-01	2.487477e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.917124e-02	1.133486e-02	2.477011e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.733637e+01	6.557935e+00	1.220356e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.963861e+01	4.677209e+00	4.790787e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.129526e+01	2.653702e+00	9.778948e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.987777e+00	5.848133e-01	9.331397e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.195571e+00	2.492913e-01	2.792536e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.320761e+00	4.103911e-01	5.617260e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.357770e+00	3.277967e-01	5.703098e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.764801e-02	1.807598e-02	3.954986e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.985942e-01	1.045748e-01	1.168885e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.168429e-01	1.803114e-01	2.696380e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.266988e-01	2.318317e-01	4.570727e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.005303e+00	3.536448e-01	4.975151e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.494117e+00	4.045105e-01	5.356617e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.088290e+00	4.881938e-01	4.077617e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.585895e+00	4.392536e-01	2.055522e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.863371e+00	1.996422e-01	1.175152e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.863715e+00	2.336459e-01	1.309203e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.597529e+00	3.909395e-01	3.016110e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.021741e+00	4.040118e-01	3.703270e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.286966e+00	2.973295e-01	4.514163e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.029510e-01	1.723856e-01	2.878350e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.739170e-02	1.693507e-02	2.194023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.278030e+00	4.619613e-01	5.824332e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.690892e+00	4.883296e-01	8.708656e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.339486e+00	6.420535e-01	1.083397e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.739086e+00	6.434120e-01	1.208371e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.265675e+00	7.668813e-01	8.302979e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.506477e+00	7.444130e-01	4.058520e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.415861e+00	4.889144e-01	1.222937e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.111678e+00	2.152415e-01	7.684582e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.727604e+00	2.354147e-01	1.187582e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.184626e+00	2.845757e-01	2.628866e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.421168e+00	2.647343e-01	3.324301e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.600902e-01	1.587472e-01	2.707251e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.760417e-02	1.476018e-02	2.614599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.080057e+01	6.345742e+00	1.217646e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.026450e+01	3.618774e+00	6.720263e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.673199e+01	3.352106e+00	3.537257e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.382154e+01	2.965470e+00	1.739014e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.033849e+01	2.308105e+00	8.207384e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.164667e+00	1.102526e+00	3.036918e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.921798e+00	5.676804e-01	6.791504e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.904736e+00	2.504163e-01	1.038353e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.280282e+00	2.335755e-01	3.232574e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.662399e+00	3.936342e-01	4.682183e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.758468e+00	4.038509e-01	5.832807e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.866967e-02	2.599927e-02	4.236450e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.110410e-01	5.874132e-02	4.491892e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.750879e-01	3.110632e-01	3.181273e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.032788e+00	4.796037e-01	5.119073e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.135676e+00	2.896791e-01	3.863699e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.775983e+00	3.709478e-01	2.001955e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.820247e+00	5.894828e-01	5.337957e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.263922e+00	2.879992e-01	3.598621e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.431615e-02	2.977590e-02	1.973817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.392352e-01	1.279503e-01	2.721868e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.020044e+00	4.522051e-01	5.467781e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.092018e+00	2.117204e-01	3.012663e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.603925e+00	5.162400e-01	2.205078e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.849395e+00	3.914031e-01	3.094970e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.716262e-01	1.214919e-01	1.913388e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.032767e-01	8.022232e-02	6.156630e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.038330e-02	8.465638e-03	1.549689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.294263e+00	6.035660e-01	1.292003e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.443013e+00	6.231869e-01	7.553204e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.858198e+00	8.698742e-01	2.203966e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.352738e+00	5.412987e-01	4.661145e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.128786e-02	2.198927e-02	3.071102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.227658e-02	3.096320e-02	5.478968e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.923721e-01	7.959190e-02	8.872251e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.140685e-01	1.197420e-01	2.064678e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.791785e-01	2.018265e-01	3.524252e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.329592e+00	2.794595e-01	4.456592e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.993760e+00	3.325281e-01	3.833969e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.593545e+00	2.962987e-01	4.015960e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.263240e+00	1.797799e-01	1.639022e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.453200e+00	1.863851e-01	9.001478e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.187423e+00	3.842110e-01	2.612945e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.510697e+00	4.201466e-01	3.429978e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.591350e+00	3.274705e-01	2.994911e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.034193e-01	1.851011e-01	1.719461e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.075723e-02	1.631454e-02	1.010519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.165432e-01	7.033014e-02	1.411159e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.871246e-01	1.106381e-01	2.547437e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.085223e-01	1.710027e-01	4.310663e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.246709e+00	2.648912e-01	4.933392e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.895854e+00	3.234122e-01	7.693534e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.724794e+00	3.580419e-01	5.954264e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.305404e+00	3.091179e-01	5.105008e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.873921e+00	2.187638e-01	1.856991e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.953861e+00	1.608465e-01	1.370677e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.572766e+00	2.831218e-01	1.472875e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.824707e+00	5.065967e-01	2.232552e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.833362e+00	3.477202e-01	2.155516e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.783149e-01	1.868793e-01	1.531775e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.385653e-01	1.007838e-01	6.559762e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.993124e-02	1.030240e-02	6.063230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.646241e-01	2.157158e-01	1.194506e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.670777e+00	3.601921e-01	1.281522e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.962085e+00	5.430348e-01	1.880018e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.653794e+00	7.067179e-01	1.813191e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.252924e+00	7.231846e-01	1.358759e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.357420e+00	8.205885e-01	5.039596e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.229407e+00	2.394247e-01	3.195982e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.180337e+00	7.478331e-01	1.993745e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.291731e+00	7.426549e-01	3.352660e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.594755e+00	6.030789e-01	3.727444e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.346880e+00	2.919677e-01	2.508993e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.749719e-02	1.430514e-02	1.520493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.226560e-01	6.820452e-02	6.860506e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.830890e-01	2.392591e-01	2.879509e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.549183e+00	4.061273e-01	4.817265e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.737832e+00	3.053257e-01	2.537587e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.334983e+00	3.179369e-01	1.408932e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.553346e+00	4.438482e-01	4.467101e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.257935e+00	2.706373e-01	3.642757e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.522409e-01	1.401844e-01	1.426149e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.040963e-02	1.652075e-02	5.124066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.786790e-01	1.823706e-01	1.702418e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.292068e+00	3.404192e-01	6.493781e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.725621e+00	5.355044e-01	6.284585e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.591988e+00	4.680177e-01	4.422264e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.574437e+00	2.407346e-01	1.337307e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.489527e+00	3.553096e-01	2.971960e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.245127e+00	2.225000e-01	2.625890e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.002270e-01	1.145186e-01	1.504384e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.460028e-02	1.710977e-02	9.403923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.266510e+01	2.747876e+00	5.056569e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.342431e+01	2.277627e+00	3.618390e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.124149e+01	1.572030e+00	1.569427e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.291422e+00	6.976255e-01	4.139407e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.092360e+00	4.547285e-01	2.439340e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.136288e+00	3.580525e-01	4.459339e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.508640e-01	2.223928e-01	3.687267e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.393116e-02	1.706913e-02	1.680299e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.735407e-01	1.022006e-01	1.019010e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.671071e-01	1.063525e-01	2.210931e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.319067e-01	1.709386e-01	2.407159e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.978189e-01	2.213180e-01	3.389802e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.282176e+00	2.848479e-01	3.959523e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.797581e+00	3.019745e-01	3.956096e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.353363e+00	2.867832e-01	2.282131e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.783371e+00	1.553345e-01	1.946561e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.046094e+00	2.219317e-01	8.589435e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.781381e+00	2.851558e-01	2.581127e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.242693e+00	3.699134e-01	3.080001e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.392242e+00	2.710440e-01	2.659403e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.018508e-01	1.810495e-01	1.558035e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.652094e-02	1.487041e-02	9.752477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.469535e+00	5.053685e-01	3.658362e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.088578e+00	2.557055e-01	5.436994e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.551044e+00	3.312542e-01	6.570063e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.993180e+00	3.715757e-01	6.011826e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.339479e+00	3.301648e-01	7.480337e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.950345e+00	3.917952e-01	4.572156e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.251415e+00	2.916819e-01	3.536442e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.425274e+00	1.568621e-01	1.183193e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.227964e+00	3.071914e-01	8.044996e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.509557e+00	3.509216e-01	1.903522e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.542150e+00	2.301191e-01	1.984953e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.229004e-01	1.038768e-01	1.367681e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.815618e-02	1.641187e-02	1.022941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.070326e+01	3.576131e+00	6.512422e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.404307e+01	2.122131e+00	4.571379e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.316253e+01	1.839552e+00	3.465297e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.203860e+01	1.507999e+00	2.076252e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.015713e+01	9.831146e-01	1.468859e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.157020e+00	7.441298e-01	7.040052e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.648732e+00	5.195853e-01	3.062990e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.290945e+00	5.449531e-01	1.898892e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.773779e+00	2.917793e-01	2.647927e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.614236e+00	4.217149e-01	3.053595e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.463286e+00	2.624591e-01	2.900499e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.040279e-02	1.688249e-02	2.061598e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.015642e-01	6.039852e-02	7.088378e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.051362e+00	5.213661e-01	6.316295e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.484037e+00	8.525215e-01	8.199665e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.658171e+00	6.444861e-01	7.945612e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.405792e+00	6.088856e-01	3.236026e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.264326e+00	6.147091e-01	8.192735e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.077508e+00	3.151465e-01	6.667059e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.028874e-02	2.611684e-02	5.768773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.442348e-01	3.313299e-01	4.709455e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.332203e+00	1.086345e+00	1.016050e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.148982e+00	5.535283e-01	1.177222e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.069697e+00	6.065658e-01	4.442993e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.674554e+00	4.149645e-01	6.386640e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.688291e-01	1.702889e-01	4.129863e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.982430e-01	7.596585e-02	1.720407e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.793862e-02	4.707023e-03	1.378862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.528504e+00	1.173084e+00	1.591601e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.329838e+00	1.921676e+00	1.233575e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.695789e+00	8.320336e-01	3.199068e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.101454e+00	8.218816e-01	1.114857e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.359169e-01	4.251264e-02	9.682837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.483568e-03	7.374856e-03	1.225495e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.086998e-02	5.562969e-02	9.410763e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.908236e-01	1.676860e-01	3.105045e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.345224e-01	3.789894e-01	5.325567e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.358172e+00	5.560009e-01	7.822884e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.148164e+00	6.643107e-01	7.613877e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.987561e+00	7.126392e-01	3.990184e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.440833e+00	5.162185e-01	5.320408e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.441086e+00	4.407626e-01	7.535017e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.038932e+00	5.789528e-01	3.391075e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.238210e+00	4.844229e-01	6.371335e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.524881e+00	4.091443e-01	6.195678e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.601171e-01	2.501855e-01	4.329916e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.908208e-02	2.038196e-02	4.651439e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.900405e-02	2.379433e-02	4.679148e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.187409e-01	1.288252e-01	3.144246e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.386676e-01	3.397340e-01	6.113229e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.263553e+00	5.990360e-01	1.001835e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.063848e+00	8.244633e-01	1.186385e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.940077e+00	1.003830e+00	1.058428e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.531370e+00	8.720403e-01	6.910055e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.990335e+00	6.935320e-01	9.669775e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.809822e+00	3.542254e-01	4.828953e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.343570e+00	5.080470e-01	2.184520e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.568475e+00	5.341141e-01	4.785176e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.765381e+00	3.999506e-01	5.137859e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.056456e+00	2.303762e-01	4.399762e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.319024e-01	1.388963e-01	2.768874e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.398720e-02	1.104109e-02	2.536660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.287379e-01	1.192158e-01	3.818143e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.893989e-01	4.235173e-01	1.148527e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.040191e+00	1.099685e+00	1.943081e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.604655e+00	1.639749e+00	2.378071e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.318827e+00	2.162044e+00	2.063650e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.297638e+00	1.904101e+00	1.250695e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.616246e+00	1.209706e+00	1.749245e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.859563e+00	6.038419e-01	1.480877e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.626894e+00	8.564004e-01	6.699997e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.256586e+00	8.238172e-01	8.912497e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.950640e+00	5.161572e-01	8.991060e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.861883e-02	2.954874e-02	6.172130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.608805e-01	9.505035e-02	1.307225e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.441249e-01	4.653510e-01	5.606811e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.148485e+00	7.422117e-01	4.790462e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.823014e+00	4.474661e-01	9.032324e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.718518e+00	2.928228e-01	2.661364e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.078970e+00	4.452604e-01	6.496727e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.171281e+00	3.045177e-01	6.128270e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.900234e-01	1.459476e-01	3.356255e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.936588e-02	1.117083e-02	2.193542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.045922e+00	3.929593e-01	6.581963e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.969348e+00	1.143290e+00	1.311361e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.618062e+00	1.123757e+00	6.735261e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.099184e+00	5.360221e-01	6.502691e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.632182e+00	1.708516e-01	1.824731e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.124224e+00	3.377086e-01	4.015720e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.305260e+00	2.858275e-01	5.027670e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.395745e-01	1.315556e-01	3.289759e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.571842e-02	1.421680e-02	3.498283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.526519e+01	1.047591e+01	1.405587e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.020120e+01	5.866815e+00	4.046580e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.045772e+00	2.267823e+00	4.739438e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.076026e+00	4.559158e-01	2.868266e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.117726e+00	1.814939e-01	1.972986e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.580491e+00	4.393752e-01	5.425187e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.647619e+00	4.147927e-01	6.812597e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.857821e-02	2.340587e-02	6.022260e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.854576e-01	9.454237e-02	1.242775e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.469546e-01	2.013293e-01	3.170667e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.074630e-01	3.071134e-01	4.944360e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.141509e+00	4.691286e-01	5.510875e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.597069e+00	5.415042e-01	5.350724e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.127805e+00	5.760569e-01	4.737494e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.530296e+00	5.358681e-01	2.452413e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.738697e+00	3.178603e-01	1.212482e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.691539e+00	2.732691e-01	1.323942e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.477973e+00	3.825102e-01	2.862740e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.987709e+00	3.914184e-01	5.039548e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.372703e+00	3.358651e-01	5.235988e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.698808e-01	2.166275e-01	3.763194e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.639970e-02	1.912261e-02	4.476679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.363578e+00	4.853591e-01	6.890795e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.076416e+00	5.841727e-01	1.274991e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.792949e+00	9.377607e-01	1.279644e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.236419e+00	9.813594e-01	1.153559e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.374663e+00	9.170670e-01	7.184282e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.334268e+00	8.495914e-01	3.882938e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.038236e+00	5.137099e-01	1.204513e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.804824e+00	2.721356e-01	5.987408e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.542565e+00	1.389031e-01	1.631539e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.192782e+00	3.276750e-01	2.781646e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.515559e+00	2.982060e-01	4.194077e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.452033e-01	1.887435e-01	3.392475e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.625000e-02	1.765128e-02	4.202752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.685060e+01	8.880579e+00	1.402655e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.234792e+01	5.514478e+00	6.566652e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.717818e+01	4.288077e+00	3.479072e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.300194e+01	3.303624e+00	1.188080e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.797717e+00	2.253517e+00	4.652832e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.966708e+00	1.176069e+00	2.021793e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.158324e+00	5.403705e-01	3.165036e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.443549e+00	1.534949e-01	1.113818e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.269186e+00	2.765058e-01	1.819123e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.820841e+00	4.486017e-01	4.113340e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.982474e+00	3.940201e-01	6.585951e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.105791e-01	3.214490e-02	6.601941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.360580e-01	6.337628e-02	4.041148e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.068584e+00	3.594173e-01	3.947644e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.433810e+00	5.050819e-01	5.132528e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.489570e+00	2.206832e-01	2.609402e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.611548e+00	5.298312e-01	3.237362e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.279616e+00	4.536919e-01	5.144218e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.016911e+00	1.683210e-01	3.073499e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.848140e-02	2.845880e-02	1.642612e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.693820e-01	1.658103e-01	2.798617e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.585864e+00	4.729566e-01	6.113395e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.295467e+00	1.337154e-01	1.234733e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.084460e+00	5.234920e-01	2.641142e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.452538e+00	2.371218e-01	2.836288e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.128098e-01	6.940527e-02	1.634176e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.162980e-01	5.573858e-02	5.346520e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.242498e-02	7.318212e-03	2.245884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.093017e+00	7.078249e-01	1.264560e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.937801e+00	6.504168e-01	3.997298e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.133273e+00	7.327673e-01	2.874397e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.001874e+00	3.698994e-01	4.747108e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.514175e-02	1.773460e-02	2.876195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.391892e-02	2.483698e-02	3.229500e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.856600e-01	8.301639e-02	8.408878e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.467676e-01	1.485542e-01	2.243408e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.765811e-01	2.490705e-01	3.812261e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.465325e+00	3.282066e-01	5.486058e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.236801e+00	3.635411e-01	4.595833e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.936549e+00	2.910182e-01	2.384726e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.392569e+00	1.026267e-01	1.500536e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.524127e+00	3.426992e-01	1.263197e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.017826e+00	4.325749e-01	2.921857e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.253783e+00	4.766421e-01	3.629259e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.369991e+00	2.299992e-01	2.753851e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.809912e-01	1.050281e-01	1.640802e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.848397e-02	1.674250e-02	9.292481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.526640e-01	4.609013e-02	1.252870e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.009380e-01	1.109032e-01	2.686243e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.906425e-01	2.234383e-01	4.009538e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.558833e+00	3.367908e-01	6.589074e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.335926e+00	4.040604e-01	8.658257e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.239525e+00	4.266940e-01	5.612259e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.786679e+00	3.252123e-01	4.020725e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.122045e+00	1.531141e-01	1.659397e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.943415e+00	2.351261e-01	1.154043e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.370218e+00	5.066915e-01	1.942678e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.421611e+00	3.958537e-01	2.317963e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.563982e+00	2.694837e-01	2.083567e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.651655e-01	1.249438e-01	1.393331e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.981573e-01	6.585937e-02	7.965846e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.009086e-02	7.666964e-03	6.765116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.032500e-01	2.092614e-01	1.064776e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.819655e+00	4.151880e-01	1.523569e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.669968e+00	8.388674e-01	1.673862e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.645667e+00	8.794066e-01	1.925204e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.242734e+00	7.731863e-01	1.272424e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.927219e+00	6.424697e-01	3.121011e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.239096e+00	3.977214e-01	2.742128e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.644642e+00	7.652577e-01	2.407853e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.845722e+00	6.650333e-01	3.316753e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.257597e+00	4.027777e-01	4.077845e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.223536e+00	2.224437e-01	2.812379e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.727340e-02	1.152162e-02	1.506506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.465170e-01	7.841978e-02	8.158017e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.129478e-01	2.773945e-01	3.622656e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.918005e+00	4.615063e-01	4.404594e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.015414e+00	2.337031e-01	1.746780e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.139978e+00	3.684500e-01	2.228349e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.118169e+00	3.797034e-01	4.491318e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.068857e+00	1.442449e-01	3.266709e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.255276e-01	1.219201e-01	1.178209e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.327859e-02	1.493273e-02	4.624330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.330707e-01	2.147756e-01	2.285574e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.832293e+00	4.809051e-01	8.321792e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.496784e+00	6.448602e-01	6.951622e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.910824e+00	3.603098e-01	2.143070e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.311840e+00	3.808477e-01	1.347770e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.061992e+00	3.148381e-01	2.806604e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.039524e+00	1.250520e-01	2.664091e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.847577e-01	6.749305e-02	1.351208e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.996753e-02	1.412893e-02	9.547713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.761039e+01	3.794573e+00	7.220749e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.809586e+01	2.919540e+00	3.836037e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.240370e+01	1.553197e+00	1.206644e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.880852e+00	6.594138e-01	3.056121e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.355548e+00	3.520322e-01	2.989937e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.916188e+00	2.544911e-01	3.928029e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.740779e-01	1.534045e-01	3.432176e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.050403e-02	1.334926e-02	1.744786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.577653e-01	9.385204e-02	1.053140e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.503292e-01	1.453493e-01	2.158590e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.783443e-01	2.104259e-01	3.603617e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.018477e+00	2.682471e-01	4.037742e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.498118e+00	3.460003e-01	4.097202e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.029704e+00	3.401716e-01	3.906728e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.600153e+00	2.887935e-01	1.824773e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.944670e+00	9.993036e-02	1.284849e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.986444e+00	2.636452e-01	1.097124e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.636267e+00	3.761902e-01	2.927747e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.001246e+00	3.631044e-01	3.391384e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.201677e+00	1.890423e-01	2.678536e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.005791e-01	8.713176e-02	1.578691e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.605352e-02	1.509175e-02	9.614476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.482569e+00	5.006452e-01	3.571375e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.404831e+00	3.115630e-01	5.970907e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.951335e+00	4.173361e-01	8.759960e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.448996e+00	4.743424e-01	1.003433e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.205140e+00	5.402774e-01	6.430311e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.444703e+00	4.045508e-01	4.079087e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.661992e+00	3.647832e-01	2.426845e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.425108e+00	8.524455e-02	1.094914e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.990154e+00	2.974761e-01	1.570192e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.153085e+00	3.031436e-01	2.170020e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.347750e+00	1.972701e-01	1.849389e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.648184e-01	8.249359e-02	1.138757e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.340448e-02	1.015033e-02	1.265224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.535401e+01	4.472531e+00	8.242787e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.775496e+01	2.670777e+00	6.280982e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.703694e+01	2.295267e+00	2.288752e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.410209e+01	1.721524e+00	1.798921e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.141449e+01	1.135899e+00	1.123131e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.551412e+00	8.842550e-01	4.022179e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.488501e+00	8.002674e-01	2.233617e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.495831e+00	3.348890e-01	1.191832e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.400972e+00	3.824747e-01	2.498998e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.373858e+00	3.280854e-01	2.884738e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.358738e+00	1.987903e-01	3.074207e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.967388e-02	1.206160e-02	2.031438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.128224e-01	6.583713e-02	9.031066e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.145757e+00	5.568112e-01	6.302347e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.583732e+00	8.453554e-01	6.939233e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.585078e+00	4.879537e-01	1.636437e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.366554e+00	6.442282e-01	3.321682e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.157365e+00	5.745912e-01	8.316126e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.066979e+00	3.453077e-01	5.948963e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.763615e-02	2.631784e-02	5.141929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.173544e-01	3.537176e-01	5.187376e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.508868e+00	1.105093e+00	9.054784e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.077167e+00	4.367008e-01	9.828879e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.970431e+00	6.057484e-01	4.892018e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.601196e+00	4.001717e-01	6.222536e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.658341e-01	1.920639e-01	3.599281e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.920306e-01	8.225534e-02	1.587040e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.824087e-02	6.206886e-03	1.198823e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.700130e+00	1.205300e+00	1.699226e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.550760e+00	1.922579e+00	1.091023e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.634577e+00	7.978279e-01	3.998808e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.951933e+00	8.429200e-01	1.104037e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.289712e-01	4.323517e-02	9.046864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.062839e-02	8.359791e-03	1.817843e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.433783e-02	6.313777e-02	1.111363e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.432337e-01	2.115649e-01	3.175449e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.760542e-01	3.778660e-01	5.441498e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.481359e+00	6.099984e-01	7.339598e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.222689e+00	6.690844e-01	7.543563e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.998818e+00	6.373171e-01	4.075462e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.415579e+00	3.906397e-01	1.161423e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.379011e+00	4.309547e-01	8.430363e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.924142e+00	5.095416e-01	4.267628e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.259577e+00	6.127958e-01	5.624987e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.500598e+00	4.226956e-01	5.275486e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.175936e-01	2.372458e-01	4.174070e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.676045e-02	2.053763e-02	4.268453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.802684e-02	2.353435e-02	8.173482e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.742767e-01	1.573135e-01	3.363480e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.988277e-01	3.730932e-01	6.927342e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.403744e+00	6.571305e-01	9.752435e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.206610e+00	8.830338e-01	1.186636e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.082665e+00	1.024084e+00	9.393058e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.720416e+00	9.432996e-01	5.971042e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.905389e+00	5.254828e-01	2.207731e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.771028e+00	3.055795e-01	5.635436e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.213263e+00	4.974659e-01	3.246621e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.520661e+00	5.710315e-01	4.751808e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.718264e+00	4.074792e-01	5.043039e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.034292e+00	2.587653e-01	3.850639e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.256005e-01	1.366314e-01	2.412709e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.274354e-02	1.218031e-02	2.475173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.125327e-01	1.079657e-01	5.525232e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.259057e-01	5.336472e-01	1.292152e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.159105e+00	1.086014e+00	2.109373e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.796829e+00	1.719802e+00	2.430628e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.538832e+00	2.179589e+00	2.118289e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.458392e+00	1.822632e+00	1.224285e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.584775e+00	1.001348e+00	2.658555e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.922136e+00	7.321509e-01	1.424759e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.566372e+00	9.973336e-01	6.615184e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.110666e+00	7.870531e-01	9.359393e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.900510e+00	5.472991e-01	8.232039e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.490521e-02	2.836032e-02	5.683807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.805318e-01	1.093338e-01	1.500258e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.019627e+00	5.015455e-01	5.323527e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.149151e+00	6.754134e-01	4.969920e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.834634e+00	4.123981e-01	1.020981e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.710232e+00	3.018351e-01	2.774257e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.019982e+00	4.387451e-01	6.527264e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.141586e+00	3.301564e-01	5.934015e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.735924e-01	1.374870e-01	2.839467e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.831761e-02	1.066434e-02	2.049677e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.197975e+00	4.753505e-01	7.593416e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.175622e+00	1.184853e+00	1.265521e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.678161e+00	1.075469e+00	6.465713e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.116096e+00	4.861312e-01	1.013931e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.609540e+00	1.839412e-01	1.822279e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.047027e+00	3.216521e-01	4.430790e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.252026e+00	2.684497e-01	4.867590e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.305475e-01	1.513766e-01	3.055404e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.631445e-02	1.534786e-02	2.992883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.797878e+01	1.115139e+01	1.472976e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.071670e+01	5.768271e+00	3.751322e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.124279e+00	2.185926e+00	4.947777e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.132965e+00	4.129661e-01	2.051230e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.083591e+00	1.725313e-01	2.083891e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.475220e+00	4.126294e-01	5.551661e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.569972e+00	3.984529e-01	7.386377e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.642641e-02	2.576013e-02	5.424181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.006943e-01	1.083912e-01	1.456589e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.724050e-01	2.124225e-01	3.336288e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.863106e-01	3.362571e-01	4.828505e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.185225e+00	4.514236e-01	5.601873e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.709930e+00	6.075559e-01	5.043058e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.175348e+00	5.778963e-01	4.454802e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.540355e+00	4.729093e-01	2.565420e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.733707e+00	2.560571e-01	9.512504e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.677563e+00	2.410575e-01	1.709299e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.399435e+00	3.521338e-01	3.696710e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.950217e+00	3.992659e-01	5.013013e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.332214e+00	3.511339e-01	4.332967e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.395985e-01	2.091228e-01	3.830453e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.439441e-02	1.949698e-02	3.893103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.519666e+00	5.928601e-01	7.426056e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.220731e+00	6.515937e-01	1.257773e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.068193e+00	9.800451e-01	1.182536e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.358222e+00	1.010493e+00	1.121174e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.440842e+00	9.192263e-01	7.517337e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.381949e+00	7.901740e-01	3.543931e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.095939e+00	5.293697e-01	1.497311e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.786460e+00	2.574352e-01	1.628113e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.529270e+00	2.312101e-01	1.436574e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.093305e+00	2.843567e-01	3.702588e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.481314e+00	2.988407e-01	3.913097e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.263406e-01	2.057743e-01	3.006712e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.453835e-02	1.894727e-02	3.782500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.915643e+01	9.444243e+00	1.495843e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.361408e+01	5.958369e+00	5.379698e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.738005e+01	4.154344e+00	3.716926e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.293690e+01	3.264124e+00	1.810992e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.978812e+00	2.042796e+00	4.400105e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.948678e+00	1.121773e+00	2.987192e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.258332e+00	5.212690e-01	1.351031e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.452520e+00	1.405092e-01	1.341940e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.176267e+00	2.399112e-01	2.000260e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.760883e+00	4.321170e-01	4.591949e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.926265e+00	4.512637e-01	6.277949e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.064701e-01	3.163913e-02	6.153027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.429805e-01	6.415123e-02	5.740789e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.150060e+00	3.758948e-01	3.942325e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.422335e+00	4.819939e-01	5.155113e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.478188e+00	2.017261e-01	2.835925e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.551016e+00	4.476694e-01	3.162626e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.267813e+00	4.603536e-01	5.073983e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.016249e+00	1.934995e-01	2.931289e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.580094e-02	2.877770e-02	1.678805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.464449e-01	1.867387e-01	3.239582e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.660410e+00	4.740523e-01	6.035433e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.280685e+00	1.837478e-01	1.541895e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.991556e+00	4.494452e-01	2.753343e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.411814e+00	2.541020e-01	2.813000e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.104247e-01	7.872229e-02	1.577584e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.034906e-01	6.107864e-02	5.632278e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.189627e-02	9.359537e-03	1.188085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.373899e+00	7.897627e-01	1.351516e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.021668e+00	6.619744e-01	3.935563e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.929021e+00	6.811589e-01	3.058157e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.937311e+00	4.179865e-01	4.758079e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.313833e-02	1.745536e-02	2.781159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.784464e-02	3.023262e-02	4.345688e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.888172e-01	7.274561e-02	1.101811e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.784547e-01	1.506226e-01	2.569716e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.383667e-01	2.762670e-01	3.757845e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.524003e+00	3.290804e-01	5.029454e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.274866e+00	3.734800e-01	4.421669e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.968698e+00	2.801261e-01	2.169820e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.390524e+00	1.085408e-01	1.655996e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.402703e+00	2.413129e-01	1.252197e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.087036e+00	4.985452e-01	3.248675e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.146812e+00	4.352256e-01	3.496227e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.345586e+00	2.401945e-01	2.726249e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.718163e-01	1.119691e-01	1.648413e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.675775e-02	1.533316e-02	1.123991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.747488e-01	6.046200e-02	1.242512e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.374477e-01	1.207727e-01	3.665582e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.569129e-01	2.412496e-01	5.590224e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.682157e+00	3.688362e-01	7.300010e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.584865e+00	4.758803e-01	6.628821e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.246586e+00	4.027199e-01	6.433290e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.790375e+00	3.178642e-01	4.740931e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.074972e+00	1.303777e-01	1.663049e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.965127e+00	3.385299e-01	1.098640e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.288421e+00	4.083334e-01	2.070041e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.407852e+00	4.073921e-01	2.536231e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.529595e+00	2.887277e-01	2.044829e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.257641e-01	1.250356e-01	1.725415e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.822812e-01	4.812039e-02	9.506095e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.927427e-02	9.487703e-03	5.889207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.590124e-01	2.466594e-01	1.191837e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.061119e+00	4.792788e-01	1.517174e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.918568e+00	7.840703e-01	1.958610e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.988220e+00	1.154558e+00	1.748588e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.385035e+00	9.113602e-01	1.142284e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.876469e+00	4.351026e-01	4.874583e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.218990e+00	4.881291e-01	2.758878e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.547751e+00	6.942059e-01	2.477942e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.772228e+00	7.085830e-01	3.506120e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.231003e+00	4.704071e-01	3.969086e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.166258e+00	2.090826e-01	3.153049e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.499362e-02	1.021046e-02	1.636644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.579430e-01	8.916629e-02	8.904446e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.813506e-01	3.008795e-01	3.983262e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.958966e+00	4.664873e-01	4.216062e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.987915e+00	2.184592e-01	2.187552e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.105158e+00	3.778349e-01	2.539890e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.090584e+00	3.767992e-01	4.508325e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.051273e+00	1.731460e-01	3.351404e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.038457e-01	1.111612e-01	1.225459e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.341526e-02	1.736962e-02	4.095088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.270695e-01	2.720064e-01	2.485364e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.000993e+00	5.254398e-01	9.105244e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.676854e+00	7.757939e-01	6.200224e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.864909e+00	2.902416e-01	1.735092e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.240403e+00	3.158005e-01	1.531551e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.989989e+00	2.937814e-01	3.177453e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.041673e+00	1.473799e-01	2.626666e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.935749e-01	5.762437e-02	1.289724e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.609609e-02	1.711593e-02	9.287469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.954556e+01	4.180043e+00	8.547416e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.918670e+01	3.334333e+00	3.515221e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.248858e+01	1.474479e+00	9.534695e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.687567e+00	5.514550e-01	2.712152e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.305651e+00	3.953653e-01	2.865889e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.843364e+00	2.548718e-01	4.536464e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.637580e-01	1.513651e-01	3.372318e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.071723e-02	1.221907e-02	1.604999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.635324e-01	1.096097e-01	1.310858e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.636162e-01	1.546914e-01	2.296134e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.361641e-01	2.236440e-01	3.328306e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.028687e+00	2.841605e-01	4.312055e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.551564e+00	3.505937e-01	3.514032e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.118777e+00	3.525726e-01	3.801233e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.557756e+00	2.478869e-01	1.779703e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.957153e+00	1.166220e-01	8.991717e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.950047e+00	2.688729e-01	1.307617e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.619399e+00	3.571298e-01	3.021417e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.946105e+00	3.289169e-01	3.294543e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.197987e+00	2.113226e-01	2.537823e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.902872e-01	9.130153e-02	1.635354e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.454362e-02	1.478986e-02	1.143826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.543203e+00	4.562190e-01	4.472869e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.447288e+00	3.162494e-01	7.832921e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.138999e+00	4.706060e-01	7.602858e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.597786e+00	4.912337e-01	1.010818e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.278979e+00	5.112491e-01	6.148163e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.514197e+00	4.106805e-01	4.702517e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.572978e+00	2.263154e-01	1.833614e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.421381e+00	1.523758e-01	8.730922e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.944636e+00	2.933558e-01	1.538017e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.173854e+00	3.091019e-01	2.220393e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.324121e+00	2.073378e-01	1.840080e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.425938e-01	7.826504e-02	1.383899e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.146734e-02	1.058541e-02	1.247177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.706537e+01	4.847730e+00	9.669742e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.970630e+01	2.809920e+00	5.329446e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.680182e+01	2.168403e+00	3.686260e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.440789e+01	1.805942e+00	2.069697e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.142279e+01	1.163865e+00	7.562883e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.600868e+00	7.606556e-01	3.420039e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.246164e+00	5.267311e-01	2.162413e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.555961e+00	4.348317e-01	1.388735e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.328869e+00	3.867236e-01	2.555710e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.292613e+00	3.313503e-01	3.439365e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.337369e+00	2.358241e-01	3.124764e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.870843e-02	1.233131e-02	2.022537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.056400e-01	1.110399e-01	1.260551e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.748942e+00	7.292956e-01	7.612993e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.321782e+00	8.620517e-01	4.298674e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.612106e+00	3.784411e-01	6.767830e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.735200e+00	5.864982e-01	6.432012e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.571887e+00	3.961695e-01	6.914693e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.331022e-01	1.914503e-01	4.749818e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.624773e-02	1.836415e-02	3.986060e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.334106e+00	5.286405e-01	6.423267e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.455016e+00	1.146557e+00	5.565162e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.840139e+00	4.224041e-01	2.318701e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.312301e+00	4.879968e-01	5.998565e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.229441e+00	2.758138e-01	4.912382e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.977280e-01	1.061714e-01	3.083357e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.475327e-01	5.877678e-02	1.248878e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.618230e-02	5.132448e-03	1.183226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.035594e+00	1.717531e+00	1.861575e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.550247e+00	1.606137e+00	4.484192e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.854701e+00	8.546418e-01	7.357678e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.202703e+00	5.478293e-01	1.035935e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.053832e-01	3.073824e-02	6.926149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.329186e-02	9.919089e-03	2.365681e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.499776e-01	1.024488e-01	1.596965e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.463476e-01	3.232894e-01	4.405235e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.203627e+00	5.672938e-01	6.734084e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.112109e+00	7.775183e-01	7.715298e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.930429e+00	7.509506e-01	4.884283e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.481138e+00	4.987199e-01	9.645616e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.459180e+00	3.134691e-01	4.919316e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.123770e+00	5.332589e-01	2.664186e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.438954e+00	4.804727e-01	5.837029e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.699726e+00	3.744112e-01	6.130604e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.116676e+00	2.953598e-01	4.758501e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.805946e-01	1.463209e-01	3.525203e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.959037e-02	1.561626e-02	3.018923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.820966e-02	4.222373e-02	1.162557e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.959840e-01	2.872792e-01	5.335354e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.234800e+00	6.111746e-01	1.061587e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.228886e+00	9.772226e-01	1.193813e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.290486e+00	1.208818e+00	1.100220e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.023835e+00	1.105177e+00	6.675081e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.267594e+00	7.668710e-01	1.576022e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.081448e+00	2.987092e-01	2.916824e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.479514e+00	4.431548e-01	2.180255e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.797752e+00	5.030035e-01	3.948472e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.953597e+00	3.292486e-01	5.750784e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.367781e+00	3.156805e-01	4.661375e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.069433e-01	1.659398e-01	3.374448e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.187225e-01	9.357498e-02	1.930897e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.445061e-02	9.121028e-03	2.044029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.684257e-01	2.182937e-01	7.134836e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.430737e+00	7.882046e-01	1.894218e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.494853e+00	1.809161e+00	2.636169e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.709542e+00	2.540877e+00	2.597685e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.241563e+00	2.467018e+00	1.651074e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.539165e+00	1.659010e+00	4.262469e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.782032e+00	4.980162e-01	1.074969e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.366932e+00	8.198797e-01	5.421795e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.857071e+00	8.094054e-01	8.263456e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.420628e+00	5.606258e-01	9.938179e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.480503e+00	3.969134e-01	7.315032e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.700440e-02	2.053469e-02	4.556763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.971731e-01	1.668973e-01	2.027854e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.502047e+00	6.551475e-01	6.189556e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.715857e+00	6.995527e-01	2.687854e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.799656e+00	2.212465e-01	1.537572e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.391346e+00	3.716894e-01	4.077240e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.578305e+00	3.092863e-01	5.716990e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.319132e-01	1.977712e-01	4.816189e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.582425e-01	1.077786e-01	2.071348e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.220820e-02	7.924216e-03	1.801553e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.137820e+00	7.956430e-01	1.099895e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.612526e+00	1.544087e+00	1.265765e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.166182e+00	1.029605e+00	2.926313e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.909910e+00	2.432630e-01	1.660226e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.400810e+00	2.140515e-01	2.460013e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.750916e+00	2.751426e-01	4.193036e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.004372e+00	1.933143e-01	3.846164e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.201226e-01	9.689692e-02	2.485134e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.938351e-02	1.231908e-02	2.806690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.916572e+01	1.534269e+01	1.598504e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.402232e+01	6.149149e+00	2.389388e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.181628e+00	1.270389e+00	3.561468e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.836309e+00	1.858990e-01	2.386663e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.864375e+00	2.074101e-01	2.315230e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.149820e+00	3.526581e-01	5.792684e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.308800e+00	2.982530e-01	5.833744e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.643420e-02	1.950259e-02	4.446644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.794525e-01	1.508143e-01	1.742333e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.875528e-01	3.124553e-01	4.223146e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.153231e+00	4.882219e-01	5.451537e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.644239e+00	5.837068e-01	6.148306e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.235606e+00	6.775615e-01	4.394122e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.650581e+00	5.749289e-01	2.343115e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.809245e+00	3.783053e-01	4.298657e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.716723e+00	2.243752e-01	1.392202e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.497725e+00	2.892404e-01	2.750327e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.067174e+00	3.163434e-01	4.646221e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.563094e+00	2.828273e-01	4.782013e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.017310e+00	2.244732e-01	4.477833e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.467217e-01	1.406186e-01	3.077833e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.789061e-02	1.409550e-02	2.987170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.297681e+00	8.089365e-01	1.050624e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.613021e+00	1.040658e+00	1.462865e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.331381e+00	1.212951e+00	1.294971e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.466536e+00	1.220417e+00	9.166581e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.229511e+00	1.047969e+00	3.831669e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.649656e+00	7.243584e-01	9.032639e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.049689e+00	3.084846e-01	8.064864e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.647635e+00	1.626762e-01	1.860251e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.357036e+00	2.203667e-01	1.673658e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.803973e+00	2.322258e-01	3.927672e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.213139e+00	2.183418e-01	3.536405e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.387637e-01	1.161495e-01	3.011922e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.211080e-02	1.504102e-02	3.029559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.809875e+01	1.295461e+01	1.545497e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.944333e+01	7.038091e+00	4.020045e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.056120e+01	4.862583e+00	1.617976e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.372492e+01	3.094360e+00	7.098574e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.459853e+00	1.433152e+00	5.504137e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.606364e+00	6.408567e-01	1.538930e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.896979e+00	2.802853e-01	1.925816e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.266064e+00	1.025430e-01	9.664487e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.973367e+00	2.531212e-01	2.197011e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.403652e+00	3.131250e-01	5.193468e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.626759e+00	3.452598e-01	5.932488e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.679918e-02	2.319986e-02	5.260928e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.177072e-01	8.502767e-02	6.092204e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.646515e+00	4.675212e-01	4.210774e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.056966e+00	4.811788e-01	4.457189e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.824750e+00	2.037151e-01	8.510659e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.968407e+00	4.610958e-01	4.645327e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.593356e+00	2.994283e-01	4.405017e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.718543e-01	9.475678e-02	2.389493e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.229956e-02	2.237404e-02	1.225044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.493197e+00	2.707774e-01	3.566347e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.523216e+00	4.837642e-01	4.625373e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.161767e+00	3.692641e-01	1.015732e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.205109e+00	3.382826e-01	3.019633e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.006927e+00	1.244081e-01	2.410918e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.655331e-01	5.119602e-02	1.254012e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.894719e-01	4.399032e-02	4.238864e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.357466e-02	7.358580e-03	1.709048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.042612e+00	9.146447e-01	1.373999e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.424478e+00	7.944010e-01	2.118140e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.867725e+00	5.839242e-01	4.558617e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.428519e+00	2.201223e-01	4.468846e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.321788e-02	1.289228e-02	2.183062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.038441e-02	2.442462e-02	4.155604e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.354131e-01	1.019260e-01	1.368105e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.686141e-01	2.582383e-01	2.567610e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.265151e+00	3.633413e-01	4.574451e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.996342e+00	4.404402e-01	4.688571e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.814686e+00	3.865072e-01	4.017517e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.439434e+00	2.117172e-01	1.180555e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.551649e+00	2.178210e-01	7.941177e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.259813e+00	4.189500e-01	2.731842e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.556748e+00	4.357913e-01	3.812206e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.663429e+00	2.575193e-01	3.568965e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.005619e+00	1.568426e-01	2.460203e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.967685e-01	7.636532e-02	1.260232e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.570687e-02	1.028955e-02	9.147743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.629016e-01	5.630179e-02	1.836774e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.706458e-01	2.040201e-01	4.467333e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.551198e+00	4.203385e-01	6.845023e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.482506e+00	5.167655e-01	8.251513e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.511416e+00	5.626681e-01	6.358861e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.133228e+00	4.435142e-01	4.944258e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.513027e+00	2.417193e-01	1.551942e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.295003e+00	2.632777e-01	1.025553e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.664781e+00	4.733490e-01	1.819202e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.739261e+00	4.144687e-01	2.510625e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.857871e+00	2.641493e-01	2.479532e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.131963e+00	1.435413e-01	2.159213e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.340077e-01	7.072148e-02	1.396829e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.055543e-01	4.143406e-02	6.512914e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.489027e-02	6.633704e-03	5.614688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.105302e+00	3.600221e-01	1.521887e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.091740e+00	8.834128e-01	1.961401e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.652955e+00	1.204052e+00	2.334573e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.962750e+00	1.158168e+00	1.821248e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.198029e+00	8.954811e-01	5.385456e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.689175e+00	5.677619e-01	2.735579e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.876117e+00	7.597241e-01	2.349083e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.657223e+00	6.296870e-01	3.691141e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.921990e+00	4.786134e-01	4.987755e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.696830e+00	3.031940e-01	3.862024e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.321574e-01	1.457019e-01	2.281851e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.731273e-02	6.762455e-03	1.379543e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.272792e-01	1.148593e-01	1.116458e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.169932e+00	4.222983e-01	4.305871e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.515551e+00	4.852288e-01	3.648253e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.285488e+00	1.918448e-01	9.268233e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.642806e+00	3.727726e-01	3.855893e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.562883e+00	2.434997e-01	4.388471e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.637562e-01	9.986342e-02	2.825919e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.043917e-01	6.790843e-02	1.019099e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.324698e-02	1.448892e-02	4.074831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.142633e+00	3.531012e-01	3.978439e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.193120e+00	7.827325e-01	1.033195e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.519487e+00	6.971746e-01	4.917069e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.132121e+00	2.636066e-01	1.152335e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.800096e+00	3.316212e-01	2.526307e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.581496e+00	1.912546e-01	3.101961e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.919677e-01	8.478879e-02	2.314230e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.787919e-01	4.877651e-02	1.211865e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.865344e-02	1.371955e-02	6.974448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.394506e+01	6.671646e+00	1.082186e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.490325e+01	3.694207e+00	2.909137e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.338389e+01	1.679406e+00	5.098851e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.615939e+00	5.182681e-01	1.901515e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.808768e+00	2.806901e-01	3.879143e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.607215e+00	2.038411e-01	4.163563e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.942966e-01	1.137199e-01	3.145000e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.741780e-02	1.215582e-02	1.306480e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.023021e-01	1.212928e-01	1.410354e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.277751e-01	2.248006e-01	2.574638e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.599091e-01	2.953331e-01	4.092152e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.447001e+00	4.038338e-01	3.861515e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.958639e+00	4.275134e-01	4.066037e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.574818e+00	3.692324e-01	2.156824e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.960541e+00	2.288048e-01	1.128908e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.033562e+00	1.678332e-01	8.567708e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.812525e+00	3.494747e-01	2.448954e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.208888e+00	3.241212e-01	3.517441e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.521088e+00	2.024621e-01	3.480464e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.253743e-01	1.363865e-01	2.307265e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.573740e-01	6.524180e-02	1.252770e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.520634e-02	9.898003e-03	9.248743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.824586e+00	4.662382e-01	5.140587e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.277295e+00	5.309064e-01	9.377267e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.954446e+00	5.937903e-01	1.189021e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.963842e+00	7.413851e-01	6.741526e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.102970e+00	5.275554e-01	6.409018e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.174659e+00	4.045480e-01	2.372128e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.855639e+00	2.160073e-01	1.061966e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.354182e+00	2.984396e-01	9.427045e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.604569e+00	3.184990e-01	2.096462e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.755760e+00	1.976892e-01	2.312190e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.029760e+00	1.198935e-01	1.950552e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.165615e-01	6.482148e-02	1.046596e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.541545e-02	9.172233e-03	8.949517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.945920e+01	6.560297e+00	1.148901e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.692509e+01	3.606531e+00	4.282325e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.163790e+01	2.892997e+00	2.019996e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.667158e+01	1.565625e+00	1.413627e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.250990e+01	1.602985e+00	4.571040e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.441508e+00	7.716805e-01	2.156079e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.696427e+00	4.536881e-01	1.659546e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.868363e+00	2.757553e-01	2.007368e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.872743e+00	2.625235e-01	3.164921e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.949256e+00	2.492545e-01	3.839628e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.106440e+00	1.361747e-01	2.936159e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.115149e-02	1.003728e-02	1.637765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.294182e-01	1.198157e-01	1.340376e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.866320e+00	7.512753e-01	7.723353e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.330266e+00	7.695530e-01	3.969835e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.592757e+00	4.119497e-01	9.095515e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.650897e+00	5.670505e-01	6.570407e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.496008e+00	3.689770e-01	6.963989e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.237876e-01	1.979900e-01	4.177634e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.380681e-02	2.015572e-02	3.839538e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.470021e+00	5.771762e-01	6.731861e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.467824e+00	1.028764e+00	5.009188e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.750185e+00	4.605840e-01	2.393714e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.260498e+00	4.341083e-01	5.680349e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.181088e+00	2.606514e-01	4.755034e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.903751e-01	1.321492e-01	2.793375e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.385347e-01	6.313262e-02	1.273375e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.555387e-02	5.424136e-03	1.060732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.325290e+00	1.809960e+00	1.936996e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.543373e+00	1.417819e+00	4.362883e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.735295e+00	8.606133e-01	7.638473e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.141201e+00	5.731385e-01	9.402472e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.007759e-01	3.102122e-02	6.804209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.856565e-02	1.470870e-02	2.292715e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.715753e-01	1.147476e-01	1.835492e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.785072e-01	3.197516e-01	5.030839e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.301978e+00	5.924680e-01	7.251103e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.166933e+00	6.994350e-01	7.847397e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.002495e+00	7.377198e-01	4.672118e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.482826e+00	4.576065e-01	6.898806e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.403862e+00	3.048228e-01	8.316211e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.110105e+00	5.703638e-01	2.750590e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.371488e+00	4.663269e-01	5.729200e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.688255e+00	4.080675e-01	5.706016e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.065546e+00	2.913048e-01	4.490975e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.651250e-01	1.507562e-01	3.240464e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.566772e-02	1.450917e-02	3.124135e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.472470e-02	4.388407e-02	1.273578e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.724850e-01	3.184194e-01	5.957495e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.363522e+00	6.485193e-01	1.109360e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.421418e+00	1.033685e+00	1.258787e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.461342e+00	1.241485e+00	1.074095e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.074191e+00	9.910070e-01	6.838680e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.266317e+00	6.373948e-01	1.164508e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.025719e+00	3.033433e-01	4.290658e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.441437e+00	4.767199e-01	1.824500e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.680138e+00	4.236713e-01	4.750253e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.990720e+00	4.139018e-01	4.943429e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.307187e+00	2.896365e-01	4.342425e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.853623e-01	1.860694e-01	3.206739e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.033013e-01	9.324150e-02	1.961855e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.301290e-02	9.227095e-03	1.890418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.313256e-01	2.487892e-01	7.840738e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.639454e+00	8.806997e-01	1.983759e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.705103e+00	1.885014e+00	2.794971e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.990522e+00	2.591086e+00	2.562765e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.543288e+00	2.582024e+00	1.627163e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.521021e+00	1.370609e+00	4.775602e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.767339e+00	5.242270e-01	1.195999e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.282515e+00	8.025213e-01	5.621632e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.697264e+00	7.735836e-01	9.418911e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.428512e+00	6.082849e-01	8.342546e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.433652e+00	4.181333e-01	6.931216e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.402319e-02	2.007613e-02	4.452493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.261176e-01	1.794709e-01	2.249985e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.574999e+00	6.640124e-01	6.513865e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.725768e+00	6.529328e-01	2.089520e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.802432e+00	2.686045e-01	1.978579e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.340598e+00	3.415805e-01	4.375844e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.536537e+00	3.306908e-01	5.841251e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.214416e-01	1.956301e-01	4.052727e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.429853e-01	1.159916e-01	2.087631e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.069903e-02	8.166062e-03	1.562739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.311730e+00	8.126160e-01	1.227485e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.816068e+00	1.570562e+00	1.292150e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.108038e+00	9.113874e-01	2.680462e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.943295e+00	2.796794e-01	1.296864e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.399431e+00	2.176291e-01	2.600267e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.692827e+00	2.621200e-01	4.225310e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.724477e-01	1.909065e-01	3.645684e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.204381e-01	1.130061e-01	2.334919e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.699156e-02	1.310060e-02	2.794615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.319546e+01	1.583702e+01	1.714186e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.385351e+01	5.758063e+00	2.263177e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.138388e+00	1.157898e+00	3.690696e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.835991e+00	2.057901e-01	2.431234e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.861714e+00	2.119974e-01	2.253777e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.112692e+00	3.669537e-01	5.086094e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.257607e+00	3.096284e-01	5.694089e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.233131e-02	1.862873e-02	4.633141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.960961e-01	1.609051e-01	2.031337e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.389985e-01	3.268425e-01	4.627243e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.188064e+00	4.691953e-01	6.121617e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.731739e+00	5.978092e-01	5.753276e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.269973e+00	6.560076e-01	4.367650e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.695033e+00	6.007840e-01	1.565719e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.778417e+00	2.935991e-01	9.126437e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.696543e+00	2.295376e-01	1.851299e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.454469e+00	3.112205e-01	2.523741e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.083373e+00	2.973565e-01	4.368473e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.545858e+00	3.065087e-01	4.756135e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.881404e-01	2.503694e-01	3.883625e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.185543e-01	1.244730e-01	2.985498e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.465210e-02	1.434309e-02	3.035786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.463051e+00	8.180792e-01	1.200721e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.852524e+00	1.107289e+00	1.629731e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.545164e+00	1.268391e+00	1.293434e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.543008e+00	1.187177e+00	8.994690e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.261751e+00	1.043611e+00	3.601024e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.666611e+00	7.075829e-01	7.314441e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.997538e+00	2.875320e-01	1.385297e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.676126e+00	2.015267e-01	1.854689e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.300502e+00	1.959477e-01	2.316763e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.790689e+00	2.259807e-01	3.684664e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.187368e+00	2.413448e-01	3.466303e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.268414e-01	1.343799e-01	2.588131e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.864379e-02	1.379405e-02	3.161747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.153364e+01	1.349926e+01	1.678423e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.016319e+01	7.238456e+00	3.774786e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.077431e+01	4.966382e+00	1.660012e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.359785e+01	2.873711e+00	6.668326e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.398317e+00	1.351215e+00	4.686294e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.553254e+00	6.266635e-01	1.136981e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.861472e+00	2.445053e-01	2.134932e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.208642e+00	1.016497e-01	1.501097e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.966660e+00	2.631256e-01	2.117413e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.355974e+00	3.301440e-01	5.294134e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.589332e+00	3.747118e-01	5.672495e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.339398e-02	2.389273e-02	5.132678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.468201e-01	9.617518e-02	6.237260e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.770999e+00	5.011253e-01	4.604157e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.153530e+00	4.775039e-01	3.759068e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.653666e+00	1.892338e-01	1.710339e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.877624e+00	4.808302e-01	4.911779e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.550205e+00	2.817914e-01	4.359257e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.586558e-01	8.372085e-02	2.066981e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.960900e-02	2.186513e-02	1.195020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.655834e+00	2.971725e-01	3.712297e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.642254e+00	4.894938e-01	4.281248e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.986641e+00	3.829786e-01	9.662467e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.100449e+00	3.243622e-01	3.110146e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.606920e-01	1.287326e-01	2.484230e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.580641e-01	3.972169e-02	1.294036e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.837229e-01	4.159700e-02	3.694471e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.267722e-02	7.879504e-03	1.807775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.472549e+00	1.062044e+00	1.351492e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.340068e+00	7.454848e-01	2.351394e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.716661e+00	5.447882e-01	5.514940e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.319058e+00	2.167721e-01	4.163730e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.939871e-02	1.628735e-02	1.981481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.802708e-02	4.019768e-02	3.463344e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.514577e-01	1.146635e-01	1.525282e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.607256e-01	2.350067e-01	3.379714e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.357392e+00	3.760588e-01	4.686946e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.138285e+00	4.529736e-01	5.055404e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.899313e+00	3.902010e-01	3.410110e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.393616e+00	1.958768e-01	1.528762e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.523446e+00	2.712064e-01	9.190997e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.143816e+00	4.090973e-01	2.863036e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.489172e+00	4.145099e-01	3.864871e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.662174e+00	3.259825e-01	3.516952e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.698922e-01	1.542452e-01	2.392707e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.702217e-01	5.790172e-02	1.189975e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.601629e-02	1.189600e-02	7.651287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.292982e-01	9.044741e-02	1.379926e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.390066e-01	2.323382e-01	4.750565e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.660292e+00	4.125734e-01	6.307575e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.664993e+00	5.627070e-01	8.711540e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.605932e+00	5.680080e-01	8.252855e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.328265e+00	4.333011e-01	4.282116e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.500006e+00	2.313548e-01	1.785894e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.304500e+00	2.994708e-01	1.233170e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.490090e+00	3.912352e-01	2.011994e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.630162e+00	4.089847e-01	2.594085e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.825696e+00	3.060495e-01	2.569738e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.117484e+00	1.907462e-01	1.926673e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.998694e-01	5.260511e-02	1.580416e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.052109e-01	4.133258e-02	5.951046e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.439085e-02	6.602644e-03	4.199215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.337985e+00	4.487377e-01	1.325191e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.315427e+00	8.393033e-01	2.100526e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.027662e+00	1.283029e+00	2.376398e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.380055e+00	1.368937e+00	1.728673e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.330165e+00	8.955424e-01	7.266054e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.678555e+00	5.735231e-01	3.230395e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.694327e+00	6.390744e-01	2.632737e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.592536e+00	6.879507e-01	3.736834e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.831437e+00	5.171916e-01	4.691605e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.621392e+00	2.750365e-01	3.853502e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.770206e-01	1.591888e-01	2.672301e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.746045e-02	9.582838e-03	9.690079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.390050e-01	1.197705e-01	1.232360e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.249259e+00	4.507691e-01	4.656667e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.588644e+00	4.930058e-01	3.575971e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.264370e+00	2.137455e-01	1.207316e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.592392e+00	3.907696e-01	4.176604e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.502372e+00	2.417438e-01	4.613964e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.355203e-01	8.085222e-02	2.490377e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.996163e-01	6.707050e-02	8.992787e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.188079e-02	1.403454e-02	4.100111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.235898e+00	3.939088e-01	4.484014e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.473413e+00	8.526364e-01	1.055977e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.717222e+00	7.762540e-01	5.071678e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.125782e+00	2.562703e-01	1.385275e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.662019e+00	3.044530e-01	2.825592e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.496436e+00	2.008836e-01	3.356399e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.844191e-01	8.447910e-02	2.122424e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.998583e-01	3.379592e-02	1.102920e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.457177e-02	1.441206e-02	7.047632e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.669595e+01	7.205212e+00	1.138706e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.606723e+01	3.971541e+00	3.209457e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.344746e+01	1.699899e+00	5.409764e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.581446e+00	4.191983e-01	2.436503e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.640099e+00	2.975380e-01	4.501514e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.504902e+00	2.183590e-01	4.146930e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.827146e-01	1.174435e-01	2.574462e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.899246e-02	1.070999e-02	1.194410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.164817e-01	1.294430e-01	1.537620e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.339606e-01	2.321222e-01	3.256458e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.033328e+00	3.282263e-01	3.929273e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.498984e+00	4.050831e-01	4.501707e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.066340e+00	4.338518e-01	3.947337e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.581543e+00	3.625649e-01	2.611488e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.923053e+00	1.935508e-01	1.720748e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.039637e+00	2.397839e-01	8.115587e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.716931e+00	3.317027e-01	2.519788e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.204725e+00	3.352576e-01	3.566441e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.525630e+00	2.515437e-01	3.335070e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.841480e-01	1.311062e-01	2.250395e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.371539e-01	4.298017e-02	1.164959e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.576239e-02	1.164052e-02	7.861934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.934851e+00	5.181915e-01	6.400659e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.477219e+00	6.016501e-01	9.355295e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.368728e+00	7.126581e-01	1.051716e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.091312e+00	7.370351e-01	7.978805e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.380514e+00	6.501905e-01	6.036306e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.156537e+00	3.740774e-01	3.575075e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.930411e+00	2.492673e-01	1.087360e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.255866e+00	2.536700e-01	1.177799e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.523616e+00	3.109576e-01	2.319383e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.695610e+00	2.016536e-01	2.716014e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.003509e+00	1.474091e-01	1.831569e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.874031e-01	4.263189e-02	1.216489e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.342496e-02	9.348577e-03	8.071258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.211062e+01	7.194395e+00	1.146191e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.827409e+01	3.770161e+00	4.874217e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.228380e+01	2.757751e+00	2.536187e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.690233e+01	1.733885e+00	1.686384e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.254458e+01	1.439995e+00	4.732831e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.527846e+00	7.979014e-01	3.442181e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.642545e+00	4.445422e-01	2.257203e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.886202e+00	3.167401e-01	1.986917e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.735995e+00	2.590845e-01	3.724424e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.858903e+00	2.735325e-01	3.604485e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.041550e+00	1.386584e-01	2.995448e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.960970e-02	1.312062e-02	1.368413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.886245e-01	1.826555e-01	1.809436e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.606147e+00	8.571175e-01	7.834601e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.786925e+00	5.096508e-01	1.233220e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.229605e+00	5.839934e-01	3.710740e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.006412e+00	4.359430e-01	7.165157e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.110268e+00	2.521754e-01	4.854717e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.011679e-01	1.240976e-01	2.754476e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.251633e-02	9.532160e-03	2.344266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.189872e+00	7.187820e-01	7.337059e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.991878e+00	7.135252e-01	3.037016e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.277512e+00	5.244137e-01	4.128162e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.744366e+00	3.241815e-01	5.270915e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.073031e-01	1.714656e-01	3.332297e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.685648e-01	9.044727e-02	1.900708e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.813566e-01	3.997206e-02	9.573247e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.073337e-02	3.231459e-03	6.899755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.969105e+00	2.132560e+00	1.984111e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.890337e+00	8.470363e-01	4.834939e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.965497e+00	7.873179e-01	9.327736e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.588247e+00	3.752134e-01	7.284387e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.628664e-02	2.067460e-02	4.417589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.532131e-02	1.948826e-02	3.370586e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.619991e-01	1.645317e-01	2.747886e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.211662e-01	4.736072e-01	6.609902e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.879340e+00	7.338505e-01	8.064147e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.895448e+00	7.806035e-01	6.535354e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.538637e+00	5.253479e-01	1.905798e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.698228e+00	3.708994e-01	3.339659e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.295617e+00	5.475365e-01	2.426557e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.548930e+00	4.837742e-01	5.225748e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.897282e+00	3.798819e-01	6.123356e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.279402e+00	2.772561e-01	4.924352e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.968620e-01	1.880187e-01	3.123234e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.019703e-01	9.795588e-02	2.126151e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.872643e-02	8.899183e-03	1.863284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.474377e-01	8.317925e-02	1.979999e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.958277e-01	5.299774e-01	9.427831e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.282874e+00	1.025835e+00	1.418873e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.481027e+00	1.201522e+00	1.334941e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.543928e+00	1.216591e+00	8.464673e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.846751e+00	8.249717e-01	2.182541e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.484790e+00	2.286582e-01	3.408076e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.925438e+00	5.872573e-01	1.372598e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.037985e+00	5.285421e-01	3.476638e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.170841e+00	3.438438e-01	5.438445e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.552079e+00	2.864253e-01	4.840782e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.048448e+00	2.290299e-01	3.069321e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.007327e-01	1.114971e-01	2.394438e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.109261e-01	6.877937e-02	1.278181e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.314227e-02	5.550033e-03	1.346429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.018559e-01	4.189240e-01	1.022421e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.480350e+00	1.243716e+00	2.896430e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.559176e+00	2.603355e+00	3.285009e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.976362e+00	2.833888e+00	2.705607e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.092971e+00	2.266979e+00	1.066494e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.339734e+00	9.242839e-01	1.459272e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.589999e+00	9.762645e-01	4.410891e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.580913e+00	7.769363e-01	8.635859e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.070568e+00	6.198596e-01	8.474539e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.891524e+00	4.798663e-01	7.549215e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.065121e+00	2.721290e-01	5.118432e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.688425e-02	1.500562e-02	2.857967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.865531e-01	2.494773e-01	2.761237e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.104421e+00	7.584205e-01	6.656744e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.085748e+00	5.306768e-01	4.305632e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.710570e+00	2.925622e-01	3.043857e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.996196e+00	3.255784e-01	5.261905e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.221046e+00	2.464232e-01	4.464506e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.992163e-01	1.215214e-01	2.971675e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.226354e-01	6.007376e-02	1.438874e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.215684e-02	3.720790e-03	9.700251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.735905e+00	1.235095e+00	1.506198e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.126403e+00	1.667055e+00	1.159522e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.126265e+00	6.343780e-01	9.775122e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.817276e+00	2.415863e-01	2.314309e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.243035e+00	2.509973e-01	3.261798e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.447627e+00	2.253335e-01	3.438260e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.848934e-01	1.285832e-01	2.658420e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.112458e-01	7.558820e-02	1.727464e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.603625e-02	8.451392e-03	1.956584e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.781173e+01	1.855842e+01	1.722397e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.391416e+01	4.570960e+00	1.598341e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.510532e+00	4.328908e-01	3.860441e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.796548e+00	1.027021e-01	1.694236e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.675780e+00	2.398713e-01	2.935548e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.845147e+00	3.227152e-01	4.355594e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.943078e-01	2.130124e-01	4.491825e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.825819e-02	1.340615e-02	3.044675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.958165e-01	2.085888e-01	2.344611e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.909515e-01	4.079790e-01	6.041147e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.618507e+00	6.167036e-01	6.756604e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.238584e+00	6.474976e-01	5.818215e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.771966e+00	6.514883e-01	3.375862e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.968475e+00	4.037784e-01	8.369041e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.951713e+00	3.401396e-01	4.173158e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.614045e+00	2.748587e-01	2.980834e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.213008e+00	2.971997e-01	3.889947e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.726449e+00	2.697386e-01	4.941989e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.259072e+00	2.543395e-01	4.025555e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.640781e-01	1.715317e-01	2.845667e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.785712e-01	8.350176e-02	1.932647e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.836304e-02	8.195829e-03	1.883509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.571884e+00	1.042709e+00	1.558692e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.440858e+00	1.400422e+00	1.790796e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.861129e+00	1.379583e+00	1.249659e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.610494e+00	1.382621e+00	6.223758e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.453367e+00	7.096504e-01	2.581389e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.621630e+00	4.393420e-01	7.211568e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.992241e+00	2.850687e-01	1.307345e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.558157e+00	2.082889e-01	2.494442e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.130814e+00	2.213492e-01	3.030461e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.531653e+00	1.864338e-01	3.520724e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.946906e-01	1.945492e-01	2.584106e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.988561e-01	8.586645e-02	1.886193e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.358170e-02	1.022184e-02	2.129178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.309113e+01	1.505423e+01	1.725746e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.304311e+01	6.354852e+00	2.939159e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.041915e+01	3.646816e+00	1.053599e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.281324e+01	1.764898e+00	3.408655e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.134111e+00	7.358514e-01	4.522104e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.418860e+00	3.698914e-01	3.043894e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.867701e+00	1.423566e-01	1.226945e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.113441e+00	1.318792e-01	1.160024e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.711834e+00	2.790701e-01	2.962578e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.083187e+00	3.026467e-01	4.795758e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.325097e+00	3.222705e-01	4.703408e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.431932e-02	1.762314e-02	3.471906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.552988e-01	1.238881e-01	8.405142e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.356626e+00	6.119556e-01	5.068497e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.648524e+00	4.045029e-01	2.497533e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.573303e+00	4.249103e-01	2.696592e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.257924e+00	4.306617e-01	5.526046e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.096464e+00	1.500820e-01	3.829374e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.678180e-01	3.631938e-02	1.789072e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.346304e-02	1.823308e-02	9.417812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.327372e+00	3.738270e-01	4.077749e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.193721e+00	4.964211e-01	2.471018e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.398599e+00	3.995022e-01	2.365340e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.609339e+00	2.285025e-01	3.266488e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.615061e-01	8.036036e-02	2.163352e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.590482e-01	2.864900e-02	1.091102e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.393720e-01	4.565207e-02	3.615903e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.917771e-03	5.149331e-03	1.761805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.123268e+00	1.191238e+00	1.146341e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.887938e+00	6.165080e-01	2.004589e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.011487e+00	3.868715e-01	5.963991e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.079579e+00	1.580820e-01	3.716082e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.811703e-02	9.749314e-03	1.856995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.112950e-02	3.828559e-02	4.626603e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.329638e-01	1.535682e-01	1.773804e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.197110e-01	3.422279e-01	4.625150e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.771981e+00	4.973811e-01	5.110878e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.663373e+00	5.211068e-01	4.686573e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.411233e+00	3.777241e-01	2.357498e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.768026e+00	2.368887e-01	7.645411e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.438326e+00	4.119595e-01	2.164969e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.815681e+00	4.447205e-01	4.193238e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.981228e+00	3.144727e-01	4.277843e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.264207e+00	2.006560e-01	3.382378e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.123174e-01	1.134666e-01	2.132213e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.431503e-01	4.542201e-02	1.069891e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.418531e-02	6.620911e-03	6.498637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.542869e-01	8.643331e-02	2.125428e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.130723e+00	3.508808e-01	6.804292e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.410762e+00	6.199150e-01	8.811917e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.728425e+00	7.389058e-01	8.987916e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.658034e+00	6.440026e-01	6.144933e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.064763e+00	4.247063e-01	2.004915e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.899931e+00	3.584179e-01	1.379509e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.015480e+00	3.992703e-01	1.532287e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.053493e+00	4.522698e-01	2.918768e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.134395e+00	3.135074e-01	2.944173e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.393810e+00	1.638337e-01	2.976241e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.656812e-01	9.286290e-02	1.951378e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.792641e-01	4.571755e-02	1.277360e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.317119e-01	4.220068e-02	6.712019e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.839724e-02	4.223947e-03	4.069082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.615561e+00	5.283859e-01	1.763759e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.649246e+00	1.229255e+00	2.712573e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.281469e+00	1.798029e+00	2.461200e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.057335e+01	1.506919e+00	1.312647e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.068382e+01	1.144208e+00	3.357295e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.644982e+00	6.462557e-01	3.571954e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.006146e+00	7.400488e-01	4.189279e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.868073e+00	5.412000e-01	4.924656e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.275401e+00	3.572252e-01	4.935607e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.263178e+00	1.679197e-01	4.144629e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.785276e-01	1.149589e-01	2.455826e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.846591e-02	7.816336e-03	9.385966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.386780e-01	1.647710e-01	1.554975e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.683051e+00	5.959976e-01	5.075177e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.085986e+00	4.775895e-01	2.321783e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.236580e+00	3.447656e-01	1.369084e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.155954e+00	3.224493e-01	5.013330e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.174613e+00	1.789584e-01	4.125162e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.557334e-01	5.433499e-02	2.135965e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.170200e-01	7.176681e-02	6.971523e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.429100e-02	8.947561e-03	3.141848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.960341e+00	5.865316e-01	7.098047e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.051627e+00	1.201003e+00	1.053738e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.287321e+00	7.476010e-01	3.172389e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.798399e+00	3.788495e-01	1.286470e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.281642e+00	2.749367e-01	4.011845e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.265478e+00	1.559824e-01	3.286746e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.448343e-01	7.004211e-02	1.831267e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.164120e-01	3.379634e-02	9.749203e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.728649e-02	1.219023e-02	7.019858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.815495e+01	1.076179e+01	1.359784e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.045047e+01	4.664355e+00	2.829355e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.218644e+01	1.355197e+00	3.761313e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.567550e+00	3.114087e-01	1.992631e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.450864e+00	2.833256e-01	4.739169e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.363992e+00	1.958023e-01	3.833060e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.604208e-01	9.473898e-02	2.715273e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.087206e-02	9.448553e-03	1.086167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.798015e-01	1.685446e-01	1.798389e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.105765e-01	2.995808e-01	3.963071e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.287298e+00	4.184071e-01	5.055334e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.919661e+00	5.113379e-01	4.805625e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.512566e+00	5.097683e-01	3.400165e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.014069e+00	3.642742e-01	1.793253e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.233447e+00	1.940480e-01	6.950554e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.935296e+00	2.701281e-01	1.819244e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.508350e+00	4.142285e-01	3.658540e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.806857e+00	2.351778e-01	3.968066e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.222632e+00	1.611703e-01	3.263820e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.770854e-01	9.519529e-02	2.294234e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.317650e-01	3.383729e-02	1.028978e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.467127e-02	6.270924e-03	6.527832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.516097e+00	6.728108e-01	7.821098e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.454524e+00	8.176344e-01	1.286432e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.656552e+00	9.619388e-01	1.038859e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.097480e+00	8.666822e-01	8.211223e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.107211e+00	7.841299e-01	3.746033e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.684423e+00	5.791885e-01	1.132488e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.825248e+00	2.354927e-01	1.034553e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.998526e+00	2.745250e-01	2.004878e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.216244e+00	2.650902e-01	2.656833e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.421903e+00	1.468771e-01	2.666624e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.102652e-01	7.878418e-02	2.078647e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.961796e-01	3.719268e-02	1.060678e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.481109e-02	5.949478e-03	8.505468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.850259e+01	9.579748e+00	1.378694e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.474421e+01	4.778236e+00	3.586153e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.564489e+01	3.304261e+00	2.009306e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.855406e+01	2.382643e+00	8.475807e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.192986e+01	1.140964e+00	3.279731e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.619364e+00	6.396642e-01	2.018486e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.861722e+00	3.058149e-01	1.269983e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.480742e+00	2.663868e-01	2.155303e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.554546e+00	2.513747e-01	3.972326e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.631738e+00	1.952533e-01	3.998498e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.803203e-01	1.158669e-01	2.984872e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.954967e-02	9.075633e-03	1.403314e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.369565e-01	1.977871e-01	1.922957e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.689246e+00	8.511514e-01	8.017233e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.798808e+00	5.022787e-01	9.117581e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.103738e+00	5.102986e-01	4.696927e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.942261e+00	3.763949e-01	7.025466e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.068306e+00	2.581489e-01	4.852122e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.915388e-01	1.247119e-01	2.463134e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.241346e-02	1.198033e-02	2.026536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.344883e+00	7.444499e-01	7.343737e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.951734e+00	6.210170e-01	2.832261e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.164121e+00	4.914758e-01	4.663927e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.673627e+00	2.946178e-01	4.973082e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.048031e-01	1.754528e-01	3.092861e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.589004e-01	1.026355e-01	1.732132e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.774785e-01	4.539744e-02	9.089043e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.099570e-02	4.417726e-03	5.962570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.293649e+00	2.175514e+00	2.005297e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.860654e+00	8.809038e-01	5.532424e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.722273e+00	7.167666e-01	9.997984e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.600288e+00	3.535082e-01	6.363458e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.489205e-02	2.359685e-02	4.224157e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.355243e-02	2.707853e-02	2.994209e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.086611e-01	1.999889e-01	2.962377e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.044305e+00	5.295447e-01	6.410626e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.964826e+00	7.109552e-01	8.203727e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.988830e+00	7.694654e-01	5.505402e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.619192e+00	5.323955e-01	1.141636e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.664487e+00	3.858778e-01	4.428887e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.085704e+00	4.066689e-01	3.455803e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.485011e+00	4.384073e-01	5.517557e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.876730e+00	4.133185e-01	5.277014e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.269040e+00	2.887923e-01	4.159989e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.360892e-01	1.339787e-01	3.823757e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.914479e-01	1.070645e-01	1.795113e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.719945e-02	7.912198e-03	1.855757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.589243e-01	9.101229e-02	2.173750e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.122117e+00	5.920461e-01	1.022837e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.519798e+00	1.128652e+00	1.400780e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.694293e+00	1.261994e+00	1.318781e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.650318e+00	1.168096e+00	6.931582e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.849160e+00	7.474449e-01	1.835624e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.542240e+00	2.645899e-01	4.475383e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.813660e+00	5.023070e-01	1.833666e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.863693e+00	4.095127e-01	5.182025e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.216771e+00	4.349779e-01	4.158039e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.485182e+00	2.816195e-01	4.510235e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.714104e-01	1.364663e-01	3.520873e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.090428e-01	1.205546e-01	2.054660e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.026587e-01	6.645449e-02	1.324664e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.417516e-02	7.891046e-03	1.175456e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.918226e-01	3.852838e-01	1.227689e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.843307e+00	1.446345e+00	2.888592e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.941436e+00	2.735896e+00	3.309584e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.530610e+00	3.044833e+00	2.526909e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.187442e+00	2.144007e+00	9.194622e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.314575e+00	6.869419e-01	1.239088e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.462409e+00	8.439328e-01	5.369832e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.525647e+00	8.168293e-01	8.210285e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.894734e+00	6.389714e-01	8.797039e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.773983e+00	3.311699e-01	7.260276e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.085311e+00	3.015435e-01	4.701216e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.572432e-02	1.480034e-02	2.748601e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.341427e-01	2.678139e-01	3.083126e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.191137e+00	7.722403e-01	6.225473e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.089566e+00	4.732896e-01	6.537856e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.677605e+00	2.925394e-01	3.002943e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.937909e+00	2.879094e-01	5.409220e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.167948e+00	2.474352e-01	4.421500e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.948421e-01	1.355375e-01	2.543598e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.198977e-01	6.633082e-02	1.310285e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.227998e-02	5.008545e-03	6.991642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.982114e+00	1.244199e+00	1.674025e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.199946e+00	1.608335e+00	1.128543e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.138408e+00	6.158323e-01	8.260765e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.819958e+00	2.428378e-01	2.963538e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.205979e+00	2.652063e-01	3.215788e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.383785e+00	1.774514e-01	3.483764e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.952648e-01	1.489591e-01	2.400166e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.084048e-01	8.696289e-02	1.522912e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.546534e-02	1.066080e-02	1.769474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.161764e+01	1.876472e+01	1.814427e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.347008e+01	4.113997e+00	1.386610e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.609625e+00	3.769049e-01	5.145622e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.789507e+00	1.132706e-01	1.534634e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.596771e+00	2.446589e-01	2.864104e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.788106e+00	2.882585e-01	4.158286e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.000482e+00	2.012005e-01	4.380850e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.857051e-02	1.720825e-02	2.872826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.305575e-01	2.236010e-01	2.475135e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.103274e+00	4.596340e-01	5.772397e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.693353e+00	6.095617e-01	6.634580e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.266417e+00	6.081057e-01	6.005647e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.861989e+00	6.529519e-01	2.693135e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.039344e+00	4.470079e-01	1.882912e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.882332e+00	2.620732e-01	1.081735e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.531368e+00	2.442356e-01	3.191103e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.164699e+00	2.617831e-01	4.060808e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.748493e+00	3.182291e-01	4.090827e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.192291e+00	2.185192e-01	3.995396e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.266100e-01	1.448123e-01	3.056492e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.760439e-01	9.963121e-02	1.693956e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.750981e-02	7.899176e-03	1.756969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.980743e+00	1.224978e+00	1.384232e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.766996e+00	1.441697e+00	1.827082e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.884893e+00	1.262578e+00	1.317207e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.441638e+00	1.130362e+00	6.011607e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.600139e+00	8.149547e-01	1.953284e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.636918e+00	3.903337e-01	2.196367e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.944107e+00	2.195072e-01	1.231425e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.555540e+00	2.041414e-01	2.536379e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.096631e+00	2.103298e-01	2.854461e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.503335e+00	2.321093e-01	3.168108e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.275400e-01	1.249706e-01	2.730241e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.080643e-01	9.515489e-02	1.728537e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.397939e-02	1.162046e-02	1.956426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.648081e+01	1.514686e+01	1.725954e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.360405e+01	6.790357e+00	2.827643e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.018247e+01	3.035851e+00	9.662568e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.305865e+01	1.566789e+00	3.040475e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.092551e+00	6.758177e-01	3.832670e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.390033e+00	2.957116e-01	2.754891e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.790488e+00	1.254190e-01	1.154576e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.115910e+00	1.625899e-01	6.223256e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.635020e+00	2.416625e-01	3.417905e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.031843e+00	3.239314e-01	4.732323e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.258838e+00	2.348356e-01	4.425529e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.425281e-02	1.909227e-02	3.294273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.993585e-01	1.480410e-01	8.717763e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.460935e+00	6.275500e-01	5.176452e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.589499e+00	3.603440e-01	2.070301e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.489262e+00	4.937679e-01	3.127007e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.177113e+00	3.752755e-01	5.364854e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.107333e+00	1.490429e-01	3.897053e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.515072e-01	3.685747e-02	1.716450e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.194356e-02	1.460267e-02	9.401380e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.479787e+00	4.047245e-01	3.933763e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.110486e+00	4.168918e-01	2.632400e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.330886e+00	4.135700e-01	2.404822e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.565768e+00	2.216137e-01	3.277254e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.238940e-01	7.605254e-02	2.356749e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.594034e-01	3.981426e-02	1.022073e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.326483e-01	2.567057e-02	4.111873e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.045184e-03	5.256746e-03	2.094738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.504006e+00	1.289883e+00	1.115722e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.633818e+00	4.525785e-01	2.569008e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.949031e+00	4.449951e-01	5.535088e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.034717e+00	1.593720e-01	3.978279e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.477443e-02	9.560799e-03	1.778334e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.693186e-02	4.764995e-02	4.562744e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.732467e-01	1.889589e-01	1.783876e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.007337e+00	3.600710e-01	4.154166e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.892159e+00	5.240657e-01	4.998775e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.677383e+00	4.987003e-01	5.035027e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.465085e+00	3.488640e-01	2.102912e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.694299e+00	2.171791e-01	7.042998e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.438020e+00	4.875562e-01	2.396070e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.749374e+00	4.171329e-01	4.064614e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.905451e+00	3.061350e-01	4.136996e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.200772e+00	1.709744e-01	3.304709e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.934352e-01	8.548025e-02	2.183305e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.390169e-01	4.647919e-02	1.083559e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.362877e-02	7.701496e-03	6.221730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.929167e-01	1.091619e-01	2.334890e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.279119e+00	4.617719e-01	6.661090e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.676034e+00	7.347383e-01	8.211875e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.916263e+00	7.584374e-01	7.811790e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.633443e+00	6.032405e-01	7.468098e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.998388e+00	3.638783e-01	2.455275e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.871309e+00	2.834079e-01	1.254265e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.009282e+00	4.957572e-01	1.651232e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.008058e+00	4.056785e-01	2.934144e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.065690e+00	2.953698e-01	2.978899e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.358255e+00	1.487475e-01	3.065432e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.372201e-01	8.511712e-02	2.114717e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.745773e-01	5.962832e-02	1.157771e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.294060e-01	2.886670e-02	6.390106e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.712690e-02	4.811381e-03	5.021123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.803694e+00	5.931540e-01	1.842147e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.026501e+00	1.389709e+00	2.937765e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.692324e+00	1.816778e+00	2.294499e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.077417e+01	1.482516e+00	1.286539e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.053805e+01	9.105707e-01	2.958887e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.755006e+00	8.163018e-01	3.653262e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.938859e+00	6.918364e-01	3.269874e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.755042e+00	4.932883e-01	5.710261e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.167466e+00	2.697058e-01	5.793867e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.252894e+00	1.936179e-01	3.494327e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.857828e-01	1.323593e-01	2.432884e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.555579e-02	5.017193e-03	1.045523e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.770852e-01	1.891458e-01	1.674850e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.758730e+00	6.125712e-01	5.124580e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.129904e+00	4.714820e-01	2.006952e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.160254e+00	3.351655e-01	1.490733e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.125074e+00	3.190283e-01	4.891719e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.144948e+00	1.538828e-01	4.326233e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.429923e-01	6.098263e-02	2.063522e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.983625e-01	4.791186e-02	6.753722e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.356630e-02	9.216543e-03	3.466299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.149955e+00	6.435338e-01	7.240242e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.092910e+00	1.144491e+00	9.954805e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.277239e+00	7.228477e-01	2.678584e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.813433e+00	3.439494e-01	1.519274e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.233104e+00	2.685067e-01	3.924156e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.268852e+00	1.587483e-01	2.960864e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.166069e-01	6.543703e-02	2.111211e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.202382e-01	3.167447e-02	8.293873e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.753221e-02	7.773746e-03	7.796456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.176384e+01	1.157874e+01	1.312866e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.082060e+01	4.953740e+00	2.653689e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.198944e+01	1.241974e+00	4.133879e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.475114e+00	2.979695e-01	3.266627e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.422297e+00	2.879097e-01	4.698157e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.343039e+00	2.361721e-01	3.870725e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.408960e-01	9.705065e-02	2.605641e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.871010e-02	7.733972e-03	1.161530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.334758e-01	2.066232e-01	1.953021e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.793281e-01	3.272223e-01	3.803968e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.423948e+00	4.561502e-01	4.630033e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.925416e+00	5.234000e-01	5.113082e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.528729e+00	4.786557e-01	4.301923e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.024713e+00	3.388616e-01	1.443382e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.262651e+00	2.842239e-01	5.659675e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.944911e+00	3.466942e-01	1.953910e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.365836e+00	2.871281e-01	3.679489e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.781696e+00	2.367805e-01	3.894146e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.177659e+00	1.538461e-01	3.357032e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.722911e-01	7.791001e-02	2.174302e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.218868e-01	3.636537e-02	1.166217e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.388645e-02	7.673719e-03	6.555463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.744569e+00	8.008020e-01	6.914355e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.676083e+00	8.736132e-01	1.220587e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.770213e+00	9.653290e-01	1.095049e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.298381e+00	9.259774e-01	6.932061e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.981842e+00	5.878990e-01	5.143226e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.633344e+00	5.320708e-01	8.322021e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.903053e+00	2.836436e-01	1.202061e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.015048e+00	3.127838e-01	2.113275e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.161658e+00	2.169034e-01	2.718946e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.363678e+00	1.392052e-01	3.126358e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.013031e-01	7.994996e-02	1.821197e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.959560e-01	4.701671e-02	1.100610e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.207497e-02	4.675681e-03	8.628934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.231229e+01	1.022411e+01	1.283459e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.569698e+01	4.943485e+00	3.553336e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.525821e+01	3.035307e+00	1.629807e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.794599e+01	1.934168e+00	7.044348e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.232758e+01	1.675651e+00	3.219452e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.438381e+00	5.006410e-01	2.287747e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.845623e+00	3.432438e-01	2.287799e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.465401e+00	2.610624e-01	2.289723e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.494260e+00	2.494710e-01	4.137757e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.559085e+00	1.944372e-01	4.571256e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.855164e-01	1.457336e-01	2.622766e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.620061e-02	6.794841e-03	1.463648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.914731e-01	2.341149e-01	2.240788e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.209774e+00	8.365174e-01	6.203163e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.738290e+00	2.119532e-01	9.709539e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.736893e+00	4.601719e-01	5.050897e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.678207e+00	3.335761e-01	5.546544e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.078403e-01	2.075918e-01	3.848451e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.816801e-01	7.021197e-02	2.069330e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.203145e-02	6.036764e-03	1.664924e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.891746e+00	7.934890e-01	6.877401e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.885502e+00	5.043231e-01	3.960279e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.798865e+00	4.125266e-01	4.478964e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.492754e+00	2.285782e-01	4.152745e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.016580e-01	1.604131e-01	2.506466e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.009044e-01	5.039669e-02	1.522104e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.481211e-01	3.458144e-02	8.156941e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.502530e-03	3.234104e-03	5.283379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.519883e+00	2.318427e+00	1.743041e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.484159e+00	7.185384e-01	9.040894e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.254921e+00	6.183412e-01	9.271942e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.432353e+00	2.845378e-01	5.097316e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.360350e-02	1.481617e-02	3.749644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.329344e-02	3.352882e-02	4.186309e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.541276e-01	2.825759e-01	3.675510e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.391630e+00	6.367059e-01	7.271005e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.498620e+00	8.254075e-01	6.981691e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.427273e+00	6.604810e-01	3.527361e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.769322e+00	2.997041e-01	8.493886e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.397663e+00	3.057581e-01	1.746604e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.882146e+00	4.551423e-01	3.978094e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.227277e+00	4.047103e-01	4.387597e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.620817e+00	2.927564e-01	4.754902e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.025710e+00	2.078515e-01	4.307789e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.375169e-01	1.300098e-01	2.593985e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.082806e-01	6.208959e-02	1.598498e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.059915e-02	4.467291e-03	1.177228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.646538e-01	1.528108e-01	3.073121e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.703327e+00	8.222815e-01	1.229897e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.368143e+00	1.319022e+00	1.461780e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.629643e+00	1.401511e+00	9.428310e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.112124e+00	9.630821e-01	5.135785e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.045886e+00	4.458828e-01	5.167324e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.266755e+00	3.602596e-01	1.877502e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.486578e+00	3.875274e-01	3.468078e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.636302e+00	3.901001e-01	4.257308e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.925905e+00	2.985385e-01	4.000739e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.316119e+00	1.805592e-01	3.970896e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.557972e-01	1.694642e-01	3.032466e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.533075e-01	1.017096e-01	1.264978e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.540358e-01	3.280969e-02	1.273787e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.966226e-02	4.471244e-03	9.705638e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.041813e+00	6.097514e-01	1.474436e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.930178e+00	2.061957e+00	3.356653e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.718200e+00	3.322342e+00	3.360945e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.963101e+00	3.123698e+00	1.884713e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.007346e+01	1.737113e+00	4.553327e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.087829e+00	6.090600e-01	3.863127e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.972991e+00	8.469237e-01	7.368993e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.958918e+00	6.175104e-01	9.383858e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.606468e+00	5.809697e-01	7.673996e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.627693e+00	3.191477e-01	5.549045e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.163370e-01	1.758540e-01	4.257017e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.732570e-02	9.652166e-03	2.393578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.268978e-01	3.374273e-01	3.325804e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.525527e+00	7.524119e-01	5.631540e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.052754e+00	2.673288e-01	3.428994e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.559372e+00	2.942111e-01	3.810028e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.808755e+00	2.611297e-01	4.405184e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.043212e+00	2.436784e-01	3.610107e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.860055e-01	7.736573e-02	2.231998e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.622984e-01	4.540274e-02	1.037861e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.665026e-03	2.721038e-03	6.491583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.480574e+00	1.635064e+00	1.633059e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.700634e+00	1.461034e+00	9.133100e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.793228e+00	3.178545e-01	2.357786e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.774597e+00	2.419594e-01	2.626116e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.124745e+00	2.304071e-01	3.260543e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.300602e+00	2.137352e-01	2.752591e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.251038e-01	9.430699e-02	2.053971e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.526954e-01	4.633659e-02	1.400727e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.832071e-02	7.315912e-03	1.655475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.076234e+02	2.026195e+01	1.492905e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.108023e+01	2.406760e+00	9.008167e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.398192e+00	3.058847e-01	3.222885e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.755496e+00	1.038591e-01	2.485280e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.560886e+00	2.798381e-01	2.576041e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.708977e+00	2.483660e-01	3.799073e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.303976e-01	1.815038e-01	3.539705e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.902428e-02	9.970448e-03	2.734742e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.412638e-01	2.816633e-01	2.739734e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.382425e+00	5.600753e-01	6.575336e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.059305e+00	6.332454e-01	7.149106e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.694090e+00	7.247044e-01	4.208892e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.062806e+00	5.421708e-01	1.192119e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.011208e+00	1.935044e-01	4.757629e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.760093e+00	2.142512e-01	1.987842e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.451335e+00	2.459197e-01	3.256806e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.051978e+00	2.652479e-01	3.429680e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.546195e+00	2.197761e-01	4.043899e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.063297e+00	2.022060e-01	3.604476e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.242738e-01	1.179357e-01	2.451090e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.971921e-01	5.526200e-02	1.537702e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.131031e-02	5.168192e-03	1.089683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.072057e+00	1.380111e+00	1.764696e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.131921e+00	1.643064e+00	1.651698e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.854883e+00	1.496339e+00	9.016871e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.653922e+00	1.014850e+00	4.198346e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.423027e+00	6.549847e-01	9.196678e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.377074e+00	1.003134e-01	5.278162e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.900279e+00	1.883089e-01	1.660428e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.483312e+00	2.004232e-01	3.059602e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.006842e+00	1.901040e-01	2.773761e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.378573e+00	1.624877e-01	2.755178e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.455190e-01	1.421908e-01	2.523976e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.544810e-01	7.459430e-02	1.346204e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.611128e-02	6.316856e-03	1.746956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.018105e+02	1.744640e+01	1.333859e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.218307e+01	5.063159e+00	2.172094e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.908775e+01	2.740674e+00	6.055005e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.197191e+01	7.487670e-01	7.116440e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.875312e+00	6.000758e-01	2.163965e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.324714e+00	2.628849e-01	2.670783e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.799758e+00	9.672981e-02	1.854118e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.022786e+00	1.152776e-01	1.568601e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.507267e+00	2.684792e-01	3.211128e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.939267e+00	2.807992e-01	4.129368e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.169161e+00	2.137041e-01	3.939160e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.372600e-02	1.290900e-02	2.862531e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.097589e-01	1.453568e-01	1.115035e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.901761e+00	6.324878e-01	5.127194e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.892859e+00	2.352071e-01	6.314069e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.111405e+00	4.381582e-01	4.100613e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.747996e+00	2.891191e-01	4.848718e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.017604e-01	9.687474e-02	2.966609e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.845901e-01	2.048731e-02	1.252650e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.344258e-02	1.366105e-02	7.095553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.027332e+00	4.102406e-01	4.361131e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.170808e+00	4.678950e-01	1.208300e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.750680e+00	3.236927e-01	2.900846e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.316359e+00	1.464531e-01	2.875947e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.990799e-01	5.994610e-02	1.579552e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.448346e-01	1.884851e-02	1.019056e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.275978e-01	3.272864e-02	3.353112e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.353270e-03	5.019789e-03	1.850734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.716810e+00	1.325320e+00	9.562919e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.937865e+00	4.852694e-01	2.960570e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.440453e+00	2.989019e-01	5.531703e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.005466e+00	1.217596e-01	3.113493e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.392092e-02	9.475636e-03	1.484197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.888323e-02	5.553645e-02	5.154302e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.875132e-01	2.322058e-01	2.497232e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.281632e+00	4.506092e-01	5.112558e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.232832e+00	5.695063e-01	5.574908e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.118265e+00	5.026371e-01	4.295944e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.745492e+00	2.325682e-01	8.573184e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.719547e+00	4.108494e-01	1.039365e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.115304e+00	4.129175e-01	3.478575e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.389582e+00	3.532444e-01	4.322897e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.651056e+00	2.728880e-01	3.844263e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.968396e-01	1.035927e-01	2.910528e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.042286e-01	7.629098e-02	1.737717e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.753382e-01	4.021021e-02	8.316679e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.764685e-02	6.029396e-03	4.616170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.738566e-01	1.243707e-01	2.644983e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.827566e+00	5.182047e-01	7.291779e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.481468e+00	7.883045e-01	1.081183e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.739877e+00	7.908165e-01	8.923803e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.351871e+00	5.622943e-01	3.253684e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.217568e+00	2.435648e-01	1.165466e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.640247e+00	4.638486e-01	1.088310e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.570033e+00	3.478456e-01	2.400151e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.620306e+00	3.942053e-01	2.887914e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.772645e+00	2.099033e-01	2.793731e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.171722e+00	1.326244e-01	2.447661e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.742323e-01	7.900311e-02	1.621826e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.375096e-01	4.298501e-02	1.121352e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.068151e-01	2.557743e-02	4.822210e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.432312e-02	3.789839e-03	3.662205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.315588e+00	7.477402e-01	2.184273e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.932881e+00	1.780697e+00	3.199269e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.080081e+01	2.128991e+00	2.202950e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.226726e+01	1.663262e+00	7.371127e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.077054e+01	6.034033e-01	3.300238e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.990964e+00	5.909601e-01	3.828173e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.273293e+00	7.752336e-01	4.491122e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.244139e+00	4.453692e-01	4.768601e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.942936e+00	2.183056e-01	4.870761e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.146756e+00	1.612126e-01	3.278938e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.152477e-01	1.028560e-01	1.752856e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.301706e-02	6.201759e-03	9.125086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.870352e-01	2.193080e-01	1.913922e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.174886e+00	6.635519e-01	5.370409e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.335661e+00	3.498041e-01	5.606045e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.933792e+00	3.999308e-01	2.871441e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.843751e+00	2.494482e-01	5.095027e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.010108e+00	1.178251e-01	3.223723e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.646872e-01	4.191048e-02	1.688234e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.694873e-01	5.961959e-02	5.610765e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.468038e-03	6.618347e-03	2.385276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.068456e+00	8.315891e-01	1.021081e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.459512e+00	1.358940e+00	9.781505e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.298104e+00	5.809451e-01	1.072167e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.269626e+00	3.530615e-01	2.170507e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.010390e+00	2.316950e-01	3.919901e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.115941e+00	1.223833e-01	2.800983e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.188546e-01	5.097680e-02	1.501268e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.079827e-01	2.082837e-02	8.103355e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.505052e-02	8.510717e-03	6.394798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.930793e+01	1.276498e+01	1.354530e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.161045e+01	4.529845e+00	1.929032e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.043847e+01	6.605298e-01	3.793197e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.199328e+00	2.340193e-01	3.167530e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.195488e+00	2.562899e-01	4.458322e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.308865e+00	1.660108e-01	3.439923e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.345456e-01	7.720242e-02	2.263713e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.744519e-02	8.812460e-03	9.644805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.217605e-01	2.549403e-01	2.146502e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.075673e+00	4.035797e-01	4.768258e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.723179e+00	5.501637e-01	5.165342e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.317480e+00	5.761210e-01	4.873322e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.796485e+00	4.646023e-01	3.833760e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.282837e+00	2.917189e-01	3.586422e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.159794e+00	3.180895e-01	7.228032e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.782997e+00	3.714927e-01	2.879876e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.147660e+00	2.643468e-01	4.016128e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.569121e+00	1.944591e-01	3.646701e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.012742e+00	1.109408e-01	3.062918e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.994506e-01	7.356437e-02	1.728996e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.727492e-01	3.740345e-02	8.203964e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.888577e-02	6.984096e-03	5.107443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.404490e+00	8.349726e-01	9.781642e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.090999e+00	1.113257e+00	1.123208e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.860664e+00	1.102113e+00	1.176435e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.933461e+00	8.744589e-01	7.309882e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.407991e+00	6.390470e-01	2.300104e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.508557e+00	3.011522e-01	8.010107e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.549711e+00	3.693393e-01	1.261853e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.687953e+00	2.411425e-01	2.484734e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.971247e+00	1.839461e-01	2.845331e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.262166e+00	1.256955e-01	2.457378e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.387035e-01	6.733236e-02	1.626450e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.651702e-01	2.958507e-02	9.028696e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.993431e-02	5.664950e-03	7.138493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.615290e+01	1.097704e+01	1.385095e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.943033e+01	5.528129e+00	3.105555e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.691287e+01	3.558007e+00	1.441593e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.766561e+01	1.791846e+00	4.294189e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.083801e+01	7.736301e-01	2.918401e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.778884e+00	4.306823e-01	1.997256e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.449403e+00	2.402066e-01	1.816276e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.192904e+00	2.785442e-01	2.210524e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.307218e+00	2.325259e-01	3.730613e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.519130e+00	1.696362e-01	3.846827e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.316249e-01	9.473576e-02	2.522577e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.452955e-02	8.340918e-03	1.159906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.757093e-01	2.658219e-01	2.366670e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.277488e+00	8.009137e-01	5.938497e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.674209e+00	2.390826e-01	6.694140e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.649007e+00	4.803921e-01	5.076625e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.616069e+00	3.225560e-01	5.758573e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.472851e-01	1.576938e-01	3.743625e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.669761e-01	8.543073e-02	1.892674e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.115176e-02	6.303445e-03	1.421092e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.078247e+00	8.083719e-01	6.923580e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.837658e+00	5.249534e-01	3.751378e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.700357e+00	3.908038e-01	4.851324e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.426501e+00	2.287797e-01	4.145133e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.593904e-01	1.045012e-01	2.467191e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.838961e-01	8.433883e-02	1.389649e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.433160e-01	2.586044e-02	7.321535e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.665218e-03	2.576108e-03	5.710644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.812387e+00	2.238942e+00	1.764094e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.495567e+00	8.136660e-01	7.999914e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.133721e+00	5.605552e-01	8.995384e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.339022e+00	2.622716e-01	5.121770e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.023717e-02	1.488124e-02	3.601752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.278295e-02	4.142256e-02	4.040043e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.239605e-01	3.308292e-01	3.709858e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.516732e+00	6.949082e-01	8.242691e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.616517e+00	7.847407e-01	7.008295e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.430234e+00	5.519142e-01	3.471234e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.739094e+00	2.243472e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.444621e+00	4.479987e-01	1.712724e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.800945e+00	4.484924e-01	4.025786e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.170713e+00	4.272543e-01	4.830162e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.550542e+00	3.113928e-01	4.684784e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.823392e-01	1.806776e-01	3.904130e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.986691e-01	1.261722e-01	2.667419e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.916474e-01	5.776797e-02	1.520794e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.951092e-02	5.133565e-03	1.161052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.062499e-01	1.629433e-01	2.987746e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.905289e+00	9.504568e-01	1.314973e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.572879e+00	1.380790e+00	1.556379e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.767269e+00	1.311317e+00	9.958858e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.196236e+00	8.024765e-01	4.208033e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.066733e+00	4.665929e-01	4.230186e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.331999e+00	3.887616e-01	1.528306e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.391266e+00	4.213843e-01	4.010448e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.596150e+00	4.692993e-01	3.573611e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.842821e+00	2.892681e-01	4.592578e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.303391e+00	2.348414e-01	3.452171e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.264851e-01	1.332001e-01	2.756002e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.873703e-01	6.576832e-02	1.912210e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.534244e-01	4.801905e-02	9.659638e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.827364e-02	3.956692e-03	9.878887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.204403e+00	6.553080e-01	1.591263e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.374471e+00	2.257370e+00	3.539286e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.008469e+00	3.335087e+00	3.848537e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.021824e+01	2.918259e+00	1.776208e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.984136e+00	1.516439e+00	4.061680e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.233090e+00	7.735649e-01	2.558215e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.938796e+00	9.278427e-01	7.176831e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.901234e+00	7.468810e-01	9.068211e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.502797e+00	4.648418e-01	7.636391e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.536282e+00	3.148350e-01	5.858780e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.786131e-01	1.987659e-01	3.768983e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.560353e-02	9.651882e-03	2.217826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.901665e-01	3.627710e-01	3.476215e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.572783e+00	7.645141e-01	5.735884e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.127479e+00	2.737386e-01	9.622862e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.550352e+00	3.042193e-01	3.782705e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.712410e+00	2.615741e-01	5.076904e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.727879e-01	1.795437e-01	3.577047e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.620570e-01	1.033733e-01	2.015367e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.617855e-01	4.358278e-02	8.368291e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.803863e-03	1.940190e-03	6.017158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.852511e+00	1.695548e+00	1.713401e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.788812e+00	1.502685e+00	9.117665e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.795528e+00	3.242860e-01	9.546020e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.838203e+00	2.565618e-01	1.936516e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.084059e+00	2.407257e-01	3.262981e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.241464e+00	1.743133e-01	3.127708e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.720224e-01	9.825808e-02	2.102015e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.398526e-01	5.452058e-02	1.290184e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.804777e-02	6.454304e-03	1.521317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.137163e+02	2.153800e+01	1.610490e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.090679e+01	2.505002e+00	7.370239e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.345064e+00	2.847008e-01	2.632245e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.703549e+00	1.078362e-01	1.074042e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.498898e+00	2.430085e-01	2.706301e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.622389e+00	2.280628e-01	4.160605e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.867016e-01	1.581176e-01	3.522906e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.857518e-02	1.103078e-02	2.490074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.030902e-01	3.079866e-01	2.961124e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.461679e+00	5.703864e-01	6.581465e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.180074e+00	7.097893e-01	6.253902e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.712707e+00	6.600500e-01	4.345637e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.085421e+00	4.942816e-01	1.424631e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.992214e+00	2.101974e-01	6.988146e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.749000e+00	2.220445e-01	2.621946e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.459030e+00	3.196735e-01	2.927191e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.040040e+00	3.467555e-01	3.652263e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.503624e+00	2.149655e-01	3.938647e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.991381e-01	1.675775e-01	3.533095e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.810523e-01	1.012148e-01	2.433231e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.892010e-01	5.695127e-02	1.379867e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.954313e-02	4.561295e-03	1.161741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.560096e+00	1.483475e+00	1.740058e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.494232e+00	1.859822e+00	1.506794e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.858046e+00	1.321182e+00	1.020407e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.669091e+00	9.780230e-01	4.024495e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.445906e+00	6.178922e-01	8.750916e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.414599e+00	1.799222e-01	2.433186e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.863245e+00	2.186025e-01	1.923675e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.496744e+00	2.132542e-01	2.221542e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.964962e+00	2.243536e-01	2.943471e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.358032e+00	1.614481e-01	2.846202e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.989332e-01	1.015362e-01	2.416349e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.203993e-01	6.057390e-02	1.466864e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.484035e-02	6.820767e-03	1.710821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.071941e+02	1.784615e+01	1.380522e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.169420e+01	5.167440e+00	1.932403e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.822391e+01	1.742142e+00	7.654972e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.223039e+01	1.368190e+00	1.366152e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.011447e+00	4.976574e-01	1.096460e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.273424e+00	1.799365e-01	2.357442e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.731796e+00	8.566606e-02	1.045340e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.941497e+00	1.195168e-01	1.470556e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.493492e+00	2.462274e-01	3.485835e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.870551e+00	2.877496e-01	4.191765e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.112312e+00	1.964280e-01	4.057852e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.135427e-02	1.200201e-02	2.786181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.921928e-01	1.830310e-01	8.553875e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.980935e+00	6.304121e-01	5.476657e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.734267e+00	1.921787e-01	8.740559e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.992198e+00	3.800776e-01	4.080420e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.767885e+00	3.210295e-01	4.780567e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.566390e-01	1.211574e-01	2.864555e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.843725e-01	4.670353e-02	1.297637e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.268069e-02	1.118611e-02	6.934698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.220216e+00	4.332232e-01	4.218612e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.999823e+00	3.617827e-01	1.401183e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.712914e+00	3.051375e-01	3.106993e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.321379e+00	1.768150e-01	2.643506e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.506957e-01	6.385449e-02	1.539474e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.137286e-01	4.761066e-02	8.187442e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.125377e-01	3.358366e-02	3.237913e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.369362e-03	3.846731e-03	2.065873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.001415e+01	1.349156e+00	9.671977e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.719191e+00	3.930984e-01	4.223218e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.437108e+00	3.454385e-01	5.036628e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.319455e-01	1.439753e-01	3.166940e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.156166e-02	9.566442e-03	1.468195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.229724e-02	6.216448e-02	5.091934e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.410584e-01	2.613011e-01	2.037450e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.361392e+00	4.569842e-01	5.084810e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.373635e+00	5.719649e-01	5.716283e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.288790e+00	4.740285e-01	2.844422e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.660637e+00	2.046681e-01	1.887541e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.562918e+00	2.827153e-01	1.652764e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.047644e+00	3.879874e-01	3.296509e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.328709e+00	3.433130e-01	4.195394e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.606621e+00	2.666149e-01	3.843848e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.019648e+00	1.621079e-01	2.814861e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.707923e-01	8.684258e-02	1.706076e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.634313e-01	2.049297e-02	8.859419e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.700318e-02	6.751808e-03	5.023636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.365179e-01	1.571718e-01	2.595616e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.974906e+00	5.884266e-01	8.220714e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.745684e+00	8.743405e-01	9.636445e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.989116e+00	7.990604e-01	7.918205e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.398931e+00	5.193609e-01	3.686219e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.155160e+00	1.819756e-01	1.854590e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.479789e+00	3.907648e-01	1.293982e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.517141e+00	4.780379e-01	2.409167e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.508168e+00	2.494721e-01	3.194583e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.784124e+00	2.360434e-01	2.626717e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.187362e+00	1.577178e-01	2.033320e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.400744e-01	9.347149e-02	1.497277e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.168147e-01	4.771803e-02	9.616348e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.956209e-01	1.787641e-02	6.071489e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.372937e-02	3.759151e-03	3.565268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.652876e+00	9.005732e-01	2.398476e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.401673e+00	1.888900e+00	3.438207e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.152209e+01	2.426210e+00	2.008739e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.250953e+01	1.745047e+00	7.321246e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.069079e+01	6.719963e-01	3.171446e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.786190e+00	6.317473e-01	5.774318e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.163605e+00	7.554157e-01	4.289810e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.186551e+00	4.135719e-01	5.384410e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.875758e+00	2.513446e-01	4.029687e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.093218e+00	1.520988e-01	3.340872e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.823236e-01	9.645672e-02	2.042057e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.210246e-02	5.555646e-03	8.744417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.469643e-01	2.521024e-01	1.913540e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.222845e+00	6.661073e-01	5.572957e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.311086e+00	3.027153e-01	5.245408e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.840703e+00	3.253072e-01	3.361729e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.851693e+00	2.775693e-01	4.643349e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.018663e+00	1.510739e-01	3.228260e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.564567e-01	4.897198e-02	1.578276e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.571603e-01	4.722417e-02	5.430602e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.642066e-03	6.223665e-03	2.292279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.334874e+00	9.028769e-01	9.494962e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.577309e+00	1.303584e+00	1.033279e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.242371e+00	5.300945e-01	1.168373e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.246181e+00	3.421751e-01	2.112827e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.021925e+00	2.322447e-01	3.812563e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.132480e+00	1.233696e-01	2.593637e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.821676e-01	5.187208e-02	1.502488e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.773794e-01	4.962142e-02	7.506941e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.134531e-02	8.199770e-03	6.217305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.356458e+01	1.363574e+01	1.428731e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.176635e+01	4.368395e+00	1.887770e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.010444e+01	5.780290e-01	2.664148e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.034737e+00	2.549841e-01	2.726267e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.292722e+00	2.546909e-01	3.962717e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.204123e+00	1.648049e-01	3.474151e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.436856e-01	9.047308e-02	1.960274e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.564266e-02	6.459602e-03	1.076772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.482272e-01	2.535824e-01	2.173450e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.154815e+00	4.204093e-01	4.645093e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.776515e+00	5.444303e-01	4.914332e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.404499e+00	5.638832e-01	4.331863e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.934990e+00	4.559371e-01	2.424519e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.213547e+00	2.294781e-01	1.335606e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.159943e+00	2.514457e-01	7.947727e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.664046e+00	2.630243e-01	2.997078e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.095480e+00	2.468686e-01	4.096897e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.563578e+00	2.365384e-01	3.726257e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.032596e+00	1.561046e-01	2.841184e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.690771e-01	8.440763e-02	1.742435e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.594750e-01	2.508412e-02	8.775837e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.717053e-02	6.416887e-03	5.704630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.782393e+00	9.674575e-01	8.516750e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.082939e+00	1.110710e+00	1.468477e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.114589e+00	1.099668e+00	8.769075e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.072228e+00	8.755715e-01	5.173317e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.433900e+00	5.988044e-01	2.140478e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.494370e+00	2.924259e-01	1.112976e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.573471e+00	2.920694e-01	1.107844e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.673704e+00	2.417934e-01	2.492423e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.885661e+00	1.755490e-01	3.501143e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.253973e+00	1.398981e-01	2.131344e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.159350e-01	8.756442e-02	1.475772e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.486845e-01	3.462283e-02	8.646914e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.648123e-02	4.645798e-03	7.977882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.986046e+01	1.160384e+01	1.328930e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.930281e+01	5.311254e+00	2.864810e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.630465e+01	2.555551e+00	1.163559e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.759183e+01	1.798545e+00	4.399038e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.095057e+01	9.724330e-01	3.277260e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.782038e+00	3.744034e-01	1.902770e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.303441e+00	2.070401e-01	1.973625e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.130260e+00	2.099661e-01	3.249058e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.298186e+00	2.251461e-01	3.802247e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.463044e+00	1.719293e-01	3.304110e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.192237e-01	1.081908e-01	2.620456e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.429597e-02	6.206309e-03	1.176933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.623345e-01	2.964641e-01	2.637051e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.658185e+00	7.845414e-01	4.513409e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.508255e+00	3.503616e-01	1.283081e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.292038e+00	3.815611e-01	5.877509e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.383245e+00	2.378647e-01	4.928938e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.605791e-01	1.455920e-01	2.740465e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.054840e-01	6.889360e-02	1.505021e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.511376e-02	4.024663e-03	1.145029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.632089e+00	8.306364e-01	5.974841e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.488470e+00	3.703227e-01	4.216087e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.420086e+00	3.058666e-01	4.481480e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.286130e+00	1.748014e-01	3.611243e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.986721e-01	1.053175e-01	1.927799e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.539910e-01	5.727470e-02	1.166960e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.349864e-01	3.058760e-02	5.657222e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.974841e-03	1.442423e-03	4.944141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.020496e+00	2.257791e+00	1.449318e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.756379e+00	5.693150e-01	1.008012e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.825605e+00	4.914581e-01	7.386261e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.205996e+00	2.031230e-01	4.016606e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.390438e-02	1.251660e-02	2.979211e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.036252e-02	4.437505e-02	5.188189e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.502260e-01	3.822955e-01	4.210983e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.855936e+00	7.241575e-01	7.959223e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.108625e+00	8.366636e-01	5.647574e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.826045e+00	5.404846e-01	1.422367e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.759191e+00	2.653815e-01	3.853674e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.211555e+00	4.200412e-01	3.168219e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.507874e+00	3.573057e-01	4.746732e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.904351e+00	3.564217e-01	4.682217e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.337325e+00	2.151251e-01	4.325392e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.658795e-01	1.639059e-01	3.300377e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.211834e-01	9.883726e-02	2.021598e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.458076e-01	5.043692e-02	1.076543e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.488994e-02	3.497141e-03	7.500195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.388791e-01	2.424337e-01	4.071927e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.585341e+00	1.154464e+00	1.434438e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.446082e+00	1.500585e+00	1.279004e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.494635e+00	1.274527e+00	8.186786e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.508120e+00	6.164186e-01	1.887354e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.983487e+00	3.069017e-01	4.747721e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.057041e+00	3.948923e-01	2.937703e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.084677e+00	3.348220e-01	4.501494e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.353086e+00	3.902869e-01	3.625623e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.638798e+00	2.165358e-01	4.236066e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.164326e+00	1.681634e-01	2.994871e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.638825e-01	1.160714e-01	2.006288e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.477430e-01	5.802088e-02	1.471242e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.327734e-01	4.214517e-02	7.871813e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.533602e-02	2.952578e-03	7.565067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.485365e+00	8.287336e-01	1.924156e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.666068e+00	2.796766e+00	3.856722e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.011192e+01	3.924380e+00	3.111309e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.167764e+01	2.704302e+00	1.299521e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.036165e+01	9.576086e-01	2.393890e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.760210e+00	7.258761e-01	6.783817e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.398971e+00	8.167263e-01	9.248046e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.523855e+00	5.816422e-01	7.944145e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.180620e+00	3.875100e-01	6.240207e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.352174e+00	2.111235e-01	4.470895e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.997822e-01	1.641430e-01	3.375758e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.047516e-02	7.620174e-03	1.774622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.234495e-01	3.960893e-01	3.860387e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.827616e+00	7.891554e-01	4.632605e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.092293e+00	1.875220e-01	8.824113e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.466952e+00	3.124326e-01	4.336747e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.581146e+00	2.411145e-01	4.474361e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.943851e-01	1.574806e-01	2.823313e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.056577e-01	7.651181e-02	1.757679e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.225150e-01	3.329278e-02	7.117969e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.699088e-03	1.281436e-03	4.203032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.035511e+00	1.856579e+00	1.847630e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.761914e+00	1.336021e+00	7.350613e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.588115e+00	1.466649e-01	6.674925e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.838401e+00	2.617341e-01	2.924933e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.075945e+00	2.290155e-01	2.902523e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.164553e+00	1.471200e-01	2.730637e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.350793e-01	7.713986e-02	1.684928e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.249061e-01	5.458688e-02	1.039724e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.353273e-02	5.172364e-03	1.312594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.203138e+02	2.057818e+01	1.549148e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.958240e+01	1.585369e+00	5.199459e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.397278e+00	2.516192e-01	2.997189e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.727474e+00	1.110056e-01	1.966607e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.548309e+00	2.328127e-01	2.503496e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.547084e+00	2.131108e-01	3.732912e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.404025e-01	1.515803e-01	2.807430e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.286110e-02	8.529835e-03	2.158082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.406159e-01	2.978857e-01	3.373179e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.673221e+00	6.269597e-01	7.041933e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.456696e+00	7.541449e-01	6.042821e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.998466e+00	7.113232e-01	3.370926e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.258575e+00	4.622683e-01	4.766114e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.070980e+00	2.064840e-01	3.595900e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.723628e+00	2.438259e-01	3.299808e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.343814e+00	2.639448e-01	3.607744e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.869106e+00	2.598278e-01	3.816682e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.350326e+00	2.033568e-01	3.985824e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.225169e-01	1.585647e-01	2.844052e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.223227e-01	8.869280e-02	1.894261e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.443435e-01	4.828361e-02	1.021719e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.517730e-02	3.484818e-03	7.552321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.514095e+00	1.622937e+00	2.050920e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.413561e+00	1.917816e+00	1.533110e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.199620e+00	1.301967e+00	7.551207e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.698443e+00	9.100777e-01	2.743406e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.233437e+00	4.077543e-01	1.141615e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.360837e+00	1.756376e-01	5.189384e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.854503e+00	1.926618e-01	3.113776e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.470719e+00	2.136755e-01	2.880635e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.896774e+00	2.222722e-01	2.740015e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.244566e+00	1.612902e-01	2.790059e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.585017e-01	9.359671e-02	1.754897e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.879924e-01	5.406349e-02	1.228602e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.131175e-02	5.775233e-03	1.159412e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.159377e+02	1.703385e+01	1.361563e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.051874e+01	3.862749e+00	1.573254e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.826472e+01	1.846941e+00	3.736865e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.174740e+01	6.300116e-01	2.611826e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.887541e+00	3.578867e-01	1.220384e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.161327e+00	1.536159e-01	3.033180e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.673117e+00	8.868732e-02	2.629915e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.980959e+00	1.175676e-01	9.812593e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.501204e+00	2.618324e-01	2.900556e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.737578e+00	2.480816e-01	3.708500e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.037650e+00	1.705203e-01	3.235586e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.514225e-02	1.025762e-02	2.305613e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.227029e-01	2.077127e-01	1.260725e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.321166e+00	6.674013e-01	4.616381e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.817401e+00	2.219914e-01	5.728783e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.669345e+00	3.627007e-01	4.894062e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.474465e+00	2.032886e-01	4.464858e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.567185e-01	8.205565e-02	2.560003e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.080966e-01	1.670380e-02	1.097964e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.541180e-02	1.012014e-02	6.247588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.712761e+00	4.941987e-01	3.933075e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.768103e+00	3.223448e-01	2.648815e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.335221e+00	2.530161e-01	3.575184e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.205497e+00	1.233423e-01	2.609332e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.022824e-01	4.553526e-02	1.596401e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.135143e-01	1.778926e-02	7.929875e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.074711e-01	1.608272e-02	3.727637e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.327960e-03	3.657450e-03	2.095359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.094196e+01	1.414683e+00	7.858972e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.952559e+00	4.005034e-01	3.888917e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.255188e+00	2.700747e-01	4.860904e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.149937e-01	1.017139e-01	2.849490e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.668404e-02	8.194395e-03	1.584035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.388206e-02	6.142704e-02	4.762356e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.148528e-01	2.949062e-01	2.439260e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.616423e+00	5.428418e-01	5.137561e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.739180e+00	6.340506e-01	5.067670e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.564326e+00	4.571706e-01	2.249893e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.926253e+00	1.833474e-01	5.897150e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.505683e+00	3.858355e-01	2.217436e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.821021e+00	3.787936e-01	4.114830e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.018084e+00	2.299731e-01	4.496154e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.407252e+00	1.903054e-01	3.598450e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.511838e-01	8.909695e-02	2.671457e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.890726e-01	4.524200e-02	1.630060e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.201715e-01	2.860938e-02	7.988788e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.349996e-02	4.812338e-03	4.660338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.852014e-01	1.703590e-01	2.848243e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.558892e+00	8.728995e-01	8.011180e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.570635e+00	1.027748e+00	9.421747e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.377545e+00	7.866699e-01	7.855869e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.881975e+00	5.613481e-01	1.477238e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.199869e+00	1.777045e-01	1.679037e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.318314e+00	4.727792e-01	1.717499e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.229279e+00	4.197277e-01	2.920572e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.228430e+00	2.199027e-01	3.096889e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.567358e+00	1.503102e-01	2.881702e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.058378e+00	9.128665e-02	2.278189e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.763032e-01	6.021340e-02	1.575677e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.924275e-01	3.097685e-02	1.003974e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.769583e-01	1.489539e-02	5.838725e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.226592e-02	2.896318e-03	3.830817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.285549e+00	1.218464e+00	2.498431e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.205952e+00	2.488199e+00	3.255951e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.328422e+01	2.653994e+00	1.763128e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.321149e+01	1.339956e+00	5.934058e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.059582e+01	6.731481e-01	3.398319e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.244892e+00	8.037027e-01	4.142803e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.587796e+00	5.419175e-01	5.918828e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.871187e+00	3.671456e-01	4.706269e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.705237e+00	1.887390e-01	4.406818e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.014261e+00	1.125968e-01	3.191512e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.911956e-01	5.812086e-02	2.004698e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.045964e-02	3.241543e-03	1.022789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.233485e-01	2.750973e-01	2.447958e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.538815e+00	7.739890e-01	4.680105e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.432503e+00	2.495309e-01	3.462535e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.696847e+00	3.306297e-01	4.143994e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.669690e+00	2.155418e-01	4.870874e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.950488e-01	9.365526e-02	3.096178e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.043726e-01	3.155705e-02	1.408107e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.278029e-01	4.951563e-02	5.087537e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.945984e-03	5.244578e-03	2.576081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.127030e+00	1.145106e+00	1.235091e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.198327e+00	1.533926e+00	9.130020e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.055327e+00	4.605775e-01	1.269591e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.996621e+00	2.876593e-01	3.396790e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.943237e+00	2.235976e-01	3.817891e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.076887e+00	1.105740e-01	2.514202e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.723705e-01	4.487223e-02	1.363850e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.743723e-01	1.825640e-02	7.435629e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.880937e-02	6.185325e-03	6.658045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.792840e+01	1.636660e+01	1.316424e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.929536e+01	4.044350e+00	1.194879e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.989614e+00	2.638689e-01	4.845331e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.977618e+00	2.435495e-01	2.927390e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.328181e+00	2.465758e-01	4.105486e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.226571e+00	1.493201e-01	3.142998e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.390126e-01	6.466866e-02	2.129641e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.328554e-02	5.832421e-03	1.046231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.549043e-01	2.517769e-01	2.260409e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.317586e+00	4.934956e-01	4.825961e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.969895e+00	5.961115e-01	5.480089e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.683843e+00	6.478590e-01	4.130499e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.193877e+00	4.841216e-01	1.758974e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.399497e+00	2.850822e-01	4.727893e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.111114e+00	3.069499e-01	1.349909e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.584942e+00	2.918436e-01	3.543457e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.962704e+00	2.223450e-01	4.321600e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.397366e+00	1.608227e-01	3.694288e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.937817e-01	8.542609e-02	2.759402e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.943985e-01	4.137373e-02	1.744047e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.195706e-01	2.771599e-02	8.142690e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.417721e-02	4.936054e-03	4.884007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.207321e+00	1.060700e+00	1.132028e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.215115e+00	1.373232e+00	1.473891e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.771860e+00	1.206369e+00	1.060061e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.518521e+00	1.053756e+00	4.481663e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.374326e+00	5.264827e-01	9.597986e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.389880e+00	3.332601e-01	9.757992e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.233769e+00	2.181985e-01	2.408883e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.594362e+00	2.774297e-01	2.624018e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.854064e+00	1.711213e-01	2.955965e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.172987e+00	1.038463e-01	2.480750e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.737912e-01	5.145764e-02	1.564593e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.247544e-01	1.737178e-02	9.049942e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.466188e-02	3.773306e-03	8.038225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.296826e+01	1.306084e+01	1.237540e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.949474e+01	4.483799e+00	2.463168e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.576837e+01	3.687286e+00	7.964168e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.635136e+01	1.611797e+00	4.466671e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.914636e+00	3.177389e-01	3.421752e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.235285e+00	2.410165e-01	1.489311e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.150815e+00	2.115564e-01	1.996290e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.006322e+00	2.112779e-01	2.960643e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.301809e+00	2.236676e-01	3.611143e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.467129e+00	1.588231e-01	3.383664e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.943656e-01	8.146818e-02	2.592043e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.910616e-02	5.796020e-03	1.338085e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.008618e+00	3.057651e-01	2.720497e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.713510e+00	6.671278e-01	4.099935e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.303190e+00	3.190396e-01	1.815507e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.188461e+00	3.928776e-01	5.425112e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.312653e+00	2.297481e-01	4.141765e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.220460e-01	1.419228e-01	2.505144e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.963468e-01	5.803539e-02	1.436155e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.402466e-02	3.543903e-03	8.592975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.897983e+00	7.844223e-01	6.169159e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.302183e+00	3.185626e-01	3.889332e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.293946e+00	3.248583e-01	4.379321e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.238739e+00	1.929347e-01	2.827072e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.602212e-01	1.012557e-01	1.996092e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.421863e-01	4.758905e-02	1.050352e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.236606e-01	2.524240e-02	7.574782e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.662116e-03	3.937511e-03	4.320027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.480419e+00	2.145942e+00	1.549866e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.500715e+00	7.264463e-01	8.831144e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.675959e+00	4.568498e-01	6.963317e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.162654e+00	2.089941e-01	4.121455e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.213453e-02	1.198717e-02	2.646819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.821842e-02	6.479246e-02	6.635308e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.424918e-01	4.405344e-01	4.980887e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.207224e+00	7.942681e-01	8.104625e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.239842e+00	7.050473e-01	5.638495e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.798406e+00	3.952857e-01	7.056039e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.615216e+00	2.954412e-01	6.483787e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.039552e+00	4.552009e-01	3.326421e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.389666e+00	3.896759e-01	4.358763e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.797735e+00	3.257822e-01	4.370142e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.287873e+00	2.296214e-01	3.692694e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.359770e-01	1.575013e-01	2.911405e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.779162e-01	7.903811e-02	2.066840e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.244549e-01	3.480825e-02	9.041163e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.380267e-02	3.001072e-03	8.058131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.092575e-01	3.309743e-01	4.735834e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.199967e+00	1.384622e+00	1.506880e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.879905e+00	1.406597e+00	1.466661e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.607314e+00	1.010762e+00	7.177398e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.562830e+00	5.567625e-01	1.162657e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.796773e+00	3.229804e-01	1.317166e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.882378e+00	4.405158e-01	2.767754e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.950672e+00	3.970224e-01	3.964294e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.234390e+00	3.280452e-01	3.557358e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.589517e+00	2.389592e-01	3.778152e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.147509e+00	1.867135e-01	2.401822e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.193352e-01	9.866967e-02	2.300255e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.323962e-01	6.379428e-02	1.471148e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.175413e-01	3.305540e-02	6.431755e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.448051e-02	2.480570e-03	8.288294e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.046625e+00	1.189583e+00	2.170465e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.581716e+00	3.037025e+00	4.300208e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.096743e+01	4.032428e+00	3.337156e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.181705e+01	2.428136e+00	1.221883e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.036083e+01	7.951826e-01	4.057073e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.609019e+00	9.484608e-01	7.280540e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.127251e+00	7.800613e-01	7.772721e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.341188e+00	5.687873e-01	7.805119e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.125677e+00	3.597201e-01	6.156783e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.292277e+00	2.477249e-01	4.730724e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.455185e-01	1.513488e-01	2.559616e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.084661e-02	7.596026e-03	1.956935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.151851e+00	4.560449e-01	4.002784e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.929229e+00	6.848168e-01	4.149360e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.946935e+00	2.064670e-01	1.287095e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.386196e+00	3.128867e-01	3.652434e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.509558e+00	2.486108e-01	4.040781e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.278094e-01	1.344965e-01	2.693194e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.892208e-01	7.272551e-02	1.545313e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.130723e-01	2.527643e-02	7.923878e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.656081e-03	3.734230e-03	3.044712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.239406e+00	1.950118e+00	1.940848e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.937796e+00	1.229143e+00	6.479547e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.372598e+00	8.849231e-02	1.542130e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.742674e+00	2.481854e-01	2.640644e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.983148e+00	2.463538e-01	2.867143e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.125373e+00	1.416008e-01	2.324317e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.036122e-01	8.545023e-02	1.692500e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.071709e-01	4.753409e-02	9.383536e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.304455e-02	5.203969e-03	1.076734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.318205e+02	2.076852e+01	1.535188e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.839548e+01	1.013431e+00	8.361630e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.164226e+00	2.506420e-01	3.085041e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.603835e+00	9.527405e-02	9.481010e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.428857e+00	2.481978e-01	2.403451e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.493239e+00	2.135194e-01	3.773526e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.856353e-01	1.311048e-01	2.991971e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.428621e-02	9.258921e-03	1.747306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.101849e-01	3.681946e-01	3.610949e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.970919e+00	7.145371e-01	7.325295e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.664900e+00	7.065023e-01	6.634949e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.097898e+00	5.580102e-01	2.703291e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.189628e+00	3.500916e-01	4.303553e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.925601e+00	1.936283e-01	7.059635e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.637220e+00	2.421084e-01	2.501736e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.284194e+00	3.039095e-01	3.173077e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.778793e+00	2.237622e-01	3.831593e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.297278e+00	2.152817e-01	3.528657e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.824560e-01	1.519124e-01	2.655422e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.805362e-01	6.529133e-02	2.030753e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.302889e-01	3.832128e-02	8.192004e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.417317e-02	2.918836e-03	7.898718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.767737e+00	1.767770e+00	2.077856e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.100922e+00	1.830061e+00	1.610927e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.486227e+00	1.222108e+00	6.827358e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.598611e+00	7.650920e-01	2.189746e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.060537e+00	2.696186e-01	6.017449e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.186763e+00	1.099818e-01	3.719684e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.781078e+00	1.950693e-01	1.938984e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.394240e+00	2.105150e-01	2.134827e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.819771e+00	1.694889e-01	2.714003e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.237335e+00	1.901469e-01	2.213893e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.159114e-01	8.872721e-02	1.926576e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.632864e-01	4.716069e-02	1.293418e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.915772e-02	4.936515e-03	1.026125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.249377e+02	1.703538e+01	1.354584e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.958454e+01	3.686616e+00	1.278548e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.716973e+01	8.682792e-01	7.124651e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.132308e+01	4.634416e-01	4.451381e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.693933e+00	4.611928e-01	2.980693e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.109088e+00	2.105020e-01	1.786799e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.592858e+00	8.196718e-02	1.257989e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.902971e+00	1.332990e-01	4.866180e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.404996e+00	2.241658e-01	2.854882e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.693385e+00	2.593019e-01	3.844247e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.848922e-01	1.586321e-01	2.925153e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.334892e-02	9.783585e-03	2.514821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.694233e-01	2.077615e-01	1.148478e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.548610e+00	6.297438e-01	4.308952e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.569911e+00	1.806499e-01	4.243390e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.424940e+00	3.365244e-01	4.664636e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.414126e+00	1.925407e-01	3.993740e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.862427e-01	8.929495e-02	2.307327e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.851815e-01	3.088844e-02	1.021812e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.446482e-02	1.027739e-02	5.593619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.075336e+00	4.799746e-01	3.535641e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.453699e+00	2.109097e-01	1.338172e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.205530e+00	2.024128e-01	3.642167e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.154597e+00	1.236944e-01	2.211498e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.610424e-01	4.847252e-02	1.521537e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.915512e-01	2.092112e-02	7.245371e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.760970e-02	3.125895e-02	3.203240e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.614279e-03	4.509659e-03	2.354823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.156372e+01	1.385532e+00	7.813939e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.583861e+00	4.089166e-01	3.419546e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.057216e+00	2.439320e-01	5.057655e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.775016e-01	9.691034e-02	2.561099e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.366569e-02	1.007879e-02	1.471388e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.319738e-01	8.386099e-02	6.137015e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.692780e-01	3.214199e-01	2.994452e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.959927e+00	5.959841e-01	5.044240e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.992816e+00	5.994010e-01	4.461922e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.634672e+00	3.649306e-01	2.393285e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.726058e+00	2.309837e-01	8.568734e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.327780e+00	3.510181e-01	2.779703e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.636266e+00	3.902104e-01	4.115059e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.913421e+00	2.457335e-01	3.963265e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.308925e+00	1.882037e-01	3.286619e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.198835e-01	1.055187e-01	2.286395e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.443800e-01	2.335951e-02	1.511260e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.083040e-01	3.713953e-02	6.824440e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.205603e-02	4.569025e-03	4.125181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.887539e-01	2.391412e-01	3.270424e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.199858e+00	8.197264e-01	1.064995e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.373330e+00	1.100128e+00	8.604914e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.954694e+00	7.490381e-01	5.713806e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.812970e+00	4.109203e-01	8.483896e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.957816e+00	1.983497e-01	1.311641e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.002648e+00	4.242895e-01	2.169441e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.945743e+00	3.093350e-01	2.872374e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.130608e+00	2.374893e-01	2.978510e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.472798e+00	1.797228e-01	2.599692e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.964838e-01	1.237101e-01	1.880697e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.287683e-01	4.317436e-02	1.382768e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.622140e-01	2.805027e-02	8.805995e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.664738e-01	2.232964e-02	5.590290e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.124130e-02	3.749377e-03	3.330148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.322833e+00	1.599520e+00	2.991578e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.123839e+01	3.039432e+00	3.262105e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.455767e+01	2.673715e+00	1.467754e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.320784e+01	1.077959e+00	5.025954e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.023882e+01	5.504876e-01	3.840723e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.804644e+00	6.361968e-01	4.569571e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.292175e+00	4.738020e-01	6.105880e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.727043e+00	4.311328e-01	4.512616e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.617438e+00	1.805198e-01	4.019034e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.608447e-01	1.061139e-01	2.973175e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.441934e-01	8.435631e-02	1.793730e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.821784e-02	5.453849e-03	8.570882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.869102e-01	3.183617e-01	2.280251e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.813316e+00	7.568694e-01	4.804791e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.369733e+00	1.738375e-01	5.987238e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.481113e+00	3.098425e-01	4.622269e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.547811e+00	1.901876e-01	4.595142e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.459190e-01	1.023607e-01	2.639300e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.860898e-01	3.737448e-02	1.295407e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.150015e-01	4.567436e-02	4.370534e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.447709e-03	5.076213e-03	2.629722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.956971e+00	1.229674e+00	1.212700e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.827644e+00	1.532566e+00	8.280306e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.958979e+00	3.679590e-01	2.135371e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.826723e+00	2.750317e-01	3.196533e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.788900e+00	2.003846e-01	4.155908e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.023357e+00	9.843629e-02	2.163641e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.248644e-01	4.615241e-02	1.329720e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.636669e-01	2.320706e-02	6.603727e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.659910e-02	8.430295e-03	6.338975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.107734e+02	1.649651e+01	1.324429e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.922993e+01	3.444608e+00	8.961219e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.498712e+00	2.985860e-01	3.468835e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.723128e+00	2.247300e-01	2.873451e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.220796e+00	2.272106e-01	3.684265e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.180163e+00	1.389745e-01	3.184154e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.543335e-01	7.250706e-02	2.121627e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.098079e-02	8.448478e-03	9.573318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.830721e-01	3.031000e-01	2.368065e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.555866e+00	5.446821e-01	4.718201e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.275594e+00	6.415047e-01	4.938706e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.897360e+00	6.120853e-01	3.937406e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.252786e+00	3.821898e-01	1.361968e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.290085e+00	1.879457e-01	6.469901e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.933371e+00	2.682711e-01	2.257721e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.440850e+00	2.707055e-01	3.530758e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.840669e+00	1.989180e-01	4.005184e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.354794e+00	2.002949e-01	3.404721e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.505328e-01	8.919683e-02	2.392730e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.607302e-01	3.451561e-02	1.499155e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.083827e-01	3.532471e-02	6.865518e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.276752e-02	4.866981e-03	4.062330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.015688e+00	1.183844e+00	1.339633e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.177439e+00	1.446914e+00	1.328267e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.327136e+00	1.172212e+00	9.505399e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.716360e+00	1.047529e+00	3.679115e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.454030e+00	4.939485e-01	1.485744e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.172649e+00	2.422172e-01	1.304924e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.149056e+00	2.428342e-01	2.018991e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.385588e+00	2.097507e-01	2.873490e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.745833e+00	1.537272e-01	2.893347e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.136782e+00	1.258693e-01	2.068788e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.379785e-01	4.415248e-02	1.494178e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.014651e-01	2.513460e-02	8.198802e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.236366e-02	5.910718e-03	6.559553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.029093e+02	1.344594e+01	1.302502e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.104633e+01	5.820709e+00	2.133023e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.489367e+01	2.649671e+00	5.841461e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.604181e+01	1.531633e+00	4.878680e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.654228e+00	5.065249e-01	4.420755e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.012733e+00	1.921410e-01	4.227417e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.055675e+00	1.904954e-01	2.439009e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.921222e+00	1.990842e-01	2.216139e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.107416e+00	2.217867e-01	3.478587e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.309858e+00	1.465047e-01	3.733706e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.569289e-01	9.325191e-02	2.110083e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.908335e-02	6.276460e-03	1.139490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.286989e+00	3.792447e-01	3.245808e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.914856e+00	6.540779e-01	3.475088e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.059068e+00	4.352120e-01	4.234740e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.859837e+00	3.406991e-01	5.270185e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.112170e+00	1.992771e-01	4.003937e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.115887e-01	1.030069e-01	2.293063e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.486295e-01	4.702386e-02	1.207469e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.032018e-02	2.883961e-03	7.666769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.501856e+00	7.986341e-01	5.626981e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.902220e+00	2.877204e-01	2.590162e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.045891e+00	2.809648e-01	4.064822e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.098433e+00	1.596991e-01	2.683625e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.471300e-01	8.224795e-02	1.835130e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.081872e-01	3.676163e-02	1.036248e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.127107e-01	2.287306e-02	4.620886e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.383975e-03	1.120625e-03	4.718900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.075696e+01	2.002424e+00	1.241666e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.714573e+00	5.896510e-01	7.781656e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.408873e+00	3.501067e-01	5.912012e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.035336e+00	1.743275e-01	3.300720e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.036882e-02	9.940714e-03	2.637689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.311977e-02	6.940018e-02	7.601221e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.957788e-01	5.110798e-01	6.808607e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.595567e+00	9.213877e-01	8.297902e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.753196e+00	7.587342e-01	4.862496e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.093570e+00	3.368645e-01	1.333298e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.600243e+00	4.311815e-01	1.931518e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.772577e+00	4.555568e-01	4.636864e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.074811e+00	3.111038e-01	5.018445e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.548420e+00	2.562667e-01	4.796401e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.108150e+00	2.141962e-01	3.385280e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.340935e-01	1.524944e-01	2.407782e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.070657e-01	5.628222e-02	1.798473e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.796656e-01	3.099707e-02	9.824249e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.607838e-03	1.585353e-03	6.999687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.568827e-01	4.830793e-01	6.215068e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.837776e+00	1.514347e+00	2.003785e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.905574e+00	1.674164e+00	1.060187e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.300814e+00	9.583059e-01	4.551051e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.840820e+00	3.979447e-01	8.002911e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.764908e+00	4.612957e-01	1.705668e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.601350e+00	3.583426e-01	4.260382e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.632057e+00	3.345967e-01	4.819861e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.986694e+00	3.046612e-01	3.879720e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.381574e+00	1.784691e-01	3.173558e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.682684e-01	1.416142e-01	2.436107e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.433088e-01	1.028900e-01	1.739181e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.711970e-01	4.463506e-02	1.384602e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.025203e-01	3.731313e-02	6.711848e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.173961e-02	1.777468e-03	7.463413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.383450e+00	1.277423e+00	2.732290e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.699753e+00	4.049610e+00	4.682307e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.320550e+01	4.197472e+00	2.795878e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.315995e+01	2.050800e+00	7.030559e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.048524e+01	1.064828e+00	3.783293e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.021518e+00	7.922686e-01	9.197171e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.505734e+00	6.809754e-01	9.626802e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.961497e+00	4.614217e-01	6.603889e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.913313e+00	2.574359e-01	5.359637e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.168262e+00	2.012719e-01	3.723315e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.318128e-01	1.313389e-01	2.475161e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.227355e-02	5.914452e-03	1.707743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.276950e+00	5.464670e-01	5.772878e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.042779e+00	7.139341e-01	3.769929e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.100596e+00	3.140109e-01	1.904393e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.292567e+00	3.536553e-01	4.360041e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.342800e+00	2.319635e-01	4.199129e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.425922e-01	1.117748e-01	2.630325e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.348354e-01	6.124756e-02	1.410046e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.655703e-02	2.272585e-02	5.424575e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.057750e-03	1.136041e-03	2.556968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.421223e+00	2.473211e+00	2.531726e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.538767e+00	1.113159e+00	4.615550e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.476024e+00	1.349971e-01	2.151054e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.882334e+00	3.063793e-01	2.895939e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.911920e+00	2.511900e-01	2.946069e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.003205e+00	1.408311e-01	2.441042e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.340435e-01	7.207641e-02	1.683232e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.010227e-01	3.824503e-02	8.420379e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.950780e-02	4.091804e-03	1.121491e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.372363e+02	2.268136e+01	1.685950e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.814229e+01	7.855877e-01	8.130738e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.321632e+00	1.756965e-01	4.037192e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.685772e+00	1.475365e-01	5.191640e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.367753e+00	2.304978e-01	2.967542e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.461338e+00	2.095665e-01	3.557127e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.934651e-01	1.276770e-01	2.370362e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.584488e-02	6.997694e-03	1.849348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.317891e-01	4.024284e-01	4.585509e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.106108e+00	7.891779e-01	8.973019e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.936359e+00	8.772390e-01	6.361275e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.298013e+00	6.429142e-01	2.198664e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.367625e+00	3.067659e-01	7.748719e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.004144e+00	2.734921e-01	1.915372e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.665010e+00	3.048232e-01	3.807645e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.200246e+00	3.106934e-01	4.155459e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.648572e+00	2.548389e-01	4.186609e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.169076e+00	1.969977e-01	3.344736e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.842689e-01	1.431531e-01	2.398944e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.296331e-01	6.591128e-02	1.784886e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.767437e-01	2.922937e-02	9.593534e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.018411e-02	1.969939e-03	6.592692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.107360e+00	2.403245e+00	2.736419e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.702728e+00	2.113832e+00	1.548418e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.587790e+00	1.328002e+00	5.786230e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.356038e+00	5.900994e-01	8.508450e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.007079e+00	1.359669e-01	1.041106e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.250633e+00	1.716820e-01	1.844121e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.878801e+00	2.532964e-01	3.234574e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.371603e+00	2.379547e-01	3.022875e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.733383e+00	2.168116e-01	2.844196e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.112124e+00	1.491394e-01	2.201311e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.580743e-01	1.001048e-01	1.648827e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.266390e-01	4.512705e-02	1.183719e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.397018e-02	3.801505e-03	1.180847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.348117e+02	2.076680e+01	1.458552e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.740626e+01	1.870954e+00	8.055675e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.713392e+01	6.863187e-01	6.978188e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.132085e+01	3.554436e-01	7.577064e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.479900e+00	1.976102e-01	4.745596e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.344346e+00	1.771575e-01	1.556795e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.567135e+00	9.604734e-02	1.602014e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.840015e+00	1.761836e-01	7.464109e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.292969e+00	2.451419e-01	3.085589e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.612873e+00	2.015378e-01	3.821935e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.466513e-01	1.588996e-01	2.579958e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.251764e-02	8.721339e-03	2.214174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.069142e+00	2.750172e-01	2.191612e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.804381e+00	7.033815e-01	3.568166e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.442400e+00	3.556600e-01	2.412699e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.145869e+00	3.432623e-01	5.630892e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.192641e+00	1.782257e-01	4.128855e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.836573e-01	5.959368e-02	2.278803e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.315194e-01	1.769886e-02	9.808090e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.848632e-03	8.179474e-03	5.529581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.513921e+00	6.080476e-01	3.606712e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.136370e+00	1.657146e-01	9.205203e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.048827e+00	2.370290e-01	3.593472e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.024123e+00	9.999702e-02	2.509725e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.126867e-01	4.940961e-02	1.503096e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.536737e-01	1.435577e-02	7.877912e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.624990e-02	1.758295e-02	3.395682e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.033840e-03	2.957761e-03	2.162861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.225377e+01	1.438627e+00	7.428336e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.050158e+00	3.944801e-01	4.245718e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.969241e+00	2.346032e-01	4.738610e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.787195e-01	1.094792e-01	2.727839e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.059277e-02	4.961326e-03	1.583402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.015012e-01	6.340684e-02	6.885114e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.313141e-01	3.776516e-01	4.348976e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.210730e+00	7.242794e-01	6.835316e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.460307e+00	7.519029e-01	4.898434e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.008960e+00	4.138971e-01	1.688455e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.868700e+00	4.326614e-01	1.348251e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.146336e+00	4.685879e-01	3.907489e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.337244e+00	3.666086e-01	4.771183e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.692992e+00	2.601953e-01	4.412449e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.129424e+00	1.320563e-01	3.782340e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.828825e-01	7.411347e-02	2.458793e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.901568e-01	5.443587e-02	1.482335e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.596845e-01	2.979495e-02	7.916485e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.072984e-03	4.550089e-03	4.271262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.511599e-01	2.713887e-01	4.780895e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.812315e+00	1.172700e+00	1.348658e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.956236e+00	1.236260e+00	1.178709e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.529440e+00	9.075164e-01	4.423866e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.137648e+00	5.180433e-01	1.237389e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.941020e+00	4.142836e-01	2.010826e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.741402e+00	4.204433e-01	3.456823e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.718503e+00	3.321897e-01	3.724282e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.945217e+00	2.112483e-01	3.349574e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.329620e+00	1.377521e-01	3.107240e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.755623e-01	7.808988e-02	2.364655e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.603582e-01	5.206067e-02	1.501324e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.218269e-01	2.969716e-02	1.044285e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.509604e-01	1.687036e-02	4.972821e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.595730e-03	3.088066e-03	3.905656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.524603e+00	1.445694e+00	3.663623e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.276558e+01	3.501752e+00	3.388314e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.602113e+01	3.042563e+00	1.484151e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.410223e+01	1.435609e+00	3.131582e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.876366e+00	7.816054e-01	6.314882e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.396361e+00	7.233893e-01	5.005787e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.972159e+00	4.367210e-01	6.190239e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.553398e+00	2.859920e-01	5.018083e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.462581e+00	1.704290e-01	4.266769e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.688664e-01	1.096380e-01	2.861116e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.766651e-01	7.353789e-02	1.838719e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.597514e-02	3.722470e-03	9.112484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.590248e-01	3.811190e-01	3.593544e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.979214e+00	8.638101e-01	4.983314e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.440201e+00	3.275034e-01	9.783574e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.447223e+00	3.712069e-01	5.458964e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.463361e+00	2.031998e-01	5.096121e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.467747e-01	9.734309e-02	2.790197e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.072701e-01	2.838381e-02	1.360424e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.913016e-02	3.730960e-02	4.492647e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.521084e-03	4.577193e-03	2.569637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.164894e+00	1.794952e+00	1.807945e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.981961e+00	1.655608e+00	8.379140e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.547170e+00	3.535521e-01	1.961409e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.744526e+00	3.397648e-01	4.844638e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.859870e+00	2.297688e-01	3.835532e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.742136e-01	9.982918e-02	2.486366e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.707079e-01	5.280351e-02	1.437939e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.339175e-01	1.143874e-02	7.335350e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.524279e-02	4.937168e-03	6.540771e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.259261e+02	2.164186e+01	1.687294e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.596019e+01	3.007564e+00	6.103494e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.902453e+00	4.273783e-01	5.815335e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.793369e+00	2.829016e-01	2.801146e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.276056e+00	2.480177e-01	4.129926e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.081514e+00	1.480481e-01	3.415284e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.208720e-01	5.466055e-02	2.188617e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.735418e-02	5.215677e-03	1.031725e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.569437e-01	3.111179e-01	3.157255e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.660565e+00	6.430814e-01	6.724449e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.507270e+00	7.939332e-01	6.510803e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.162580e+00	7.431802e-01	4.075450e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.513275e+00	5.220395e-01	4.179592e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.386504e+00	2.535277e-01	1.155186e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.952526e+00	4.255237e-01	2.581797e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.315567e+00	3.070829e-01	4.502839e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.744483e+00	2.409861e-01	4.558620e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.201279e+00	1.447155e-01	4.128128e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.573802e-01	8.275965e-02	2.810269e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.083815e-01	5.180463e-02	1.541185e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.610947e-01	3.039378e-02	8.789363e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.752119e-03	4.878866e-03	4.508781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.841149e+00	1.623800e+00	1.796630e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.299190e+00	1.920437e+00	1.786815e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.933044e+00	1.599194e+00	9.933280e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.868120e+00	1.007435e+00	3.120041e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.299774e+00	5.544164e-01	1.516220e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.935699e+00	3.402520e-01	1.341277e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.050538e+00	3.249756e-01	2.801947e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.335043e+00	2.534063e-01	4.318930e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.674689e+00	1.725016e-01	3.572468e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.049768e+00	9.951143e-02	2.488887e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.794730e-01	4.742716e-02	1.536969e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.749670e-01	1.908760e-02	9.377419e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.091979e-02	4.746082e-03	7.336692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.184047e+02	1.836631e+01	1.461270e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.838653e+01	5.622040e+00	1.600712e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.281261e+01	2.816014e+00	3.501411e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.410976e+01	5.056274e-01	3.079579e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.975671e+00	3.895665e-01	2.729909e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.828673e+00	2.761821e-01	4.182446e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.838196e+00	2.337094e-01	2.918397e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.771026e+00	2.270058e-01	4.020154e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.232457e+00	2.164710e-01	4.117925e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.330383e+00	1.446049e-01	3.907643e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.724847e-01	1.116589e-01	2.268464e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.491840e-02	4.924653e-03	1.195706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.543845e+00	4.188295e-01	2.847764e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.897507e+00	4.976641e-01	3.375210e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.775999e+00	3.529259e-01	4.536250e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.696517e+00	3.149334e-01	4.932827e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.034178e+00	1.808599e-01	3.667577e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.591036e-01	9.409544e-02	1.920097e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.067576e-01	3.833573e-02	1.023388e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.858956e-03	2.304473e-03	8.258556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.826325e+00	8.032384e-01	5.028835e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.694955e+00	2.667862e-01	2.976561e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.863730e+00	2.367803e-01	4.079463e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.021977e+00	1.513956e-01	2.496263e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.510872e-01	6.596337e-02	1.570182e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.667028e-01	3.817776e-02	8.972882e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.014050e-01	1.686696e-02	5.473502e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.341499e-03	1.179332e-03	4.188469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.131375e+01	1.970164e+00	1.204093e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.393918e+00	5.675948e-01	7.498335e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.211613e+00	3.519455e-01	6.075081e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.744789e-01	1.705984e-01	2.962164e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.058209e-02	8.806564e-03	2.417133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.507610e-01	1.024015e-01	1.060218e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.402708e+00	6.813524e-01	7.006607e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.073026e+00	9.128258e-01	7.880495e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.920209e+00	5.762720e-01	2.314441e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.967289e+00	2.576928e-01	3.350845e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.226564e+00	3.066495e-01	3.224399e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.516123e+00	3.902141e-01	4.890701e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.937108e+00	3.244641e-01	4.849304e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.447922e+00	2.389209e-01	4.094803e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.018809e+00	1.704321e-01	3.037783e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.652151e-01	1.150206e-01	2.238952e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.788399e-01	7.094614e-02	1.404804e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.738031e-01	3.999283e-02	6.978914e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.294777e-03	1.780560e-03	5.599122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.164803e+00	5.773943e-01	9.080407e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.977620e+00	1.859566e+00	1.726661e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.567621e+00	1.599873e+00	9.287911e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.487213e+00	8.012136e-01	2.748952e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.577238e+00	1.960276e-01	1.186351e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.411775e+00	4.188286e-01	3.454713e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.341796e+00	3.704650e-01	4.368204e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.523290e+00	3.267892e-01	4.127691e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.803562e+00	2.412778e-01	3.624437e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.304098e+00	1.772281e-01	3.159151e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.075480e-01	1.355407e-01	2.355152e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.076421e-01	7.778342e-02	1.583040e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.699351e-01	6.398220e-02	9.449549e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.747855e-01	2.671256e-02	7.292590e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.087980e-02	2.625699e-03	6.891416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.332481e+00	1.849547e+00	3.166666e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.027047e+01	4.593515e+00	4.611830e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.441596e+01	4.196482e+00	2.727181e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.341049e+01	1.826697e+00	6.027878e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.946317e+00	7.685213e-01	8.645175e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.683238e+00	8.185709e-01	9.812692e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.238438e+00	5.842086e-01	8.770042e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.793574e+00	5.025550e-01	6.213776e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.796136e+00	3.134762e-01	5.092823e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.104926e+00	2.333854e-01	3.274501e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.038245e-01	9.854715e-02	2.548993e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.339901e-02	5.664858e-03	1.481665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.639454e+00	6.350415e-01	5.305929e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.114765e+00	5.653431e-01	3.213952e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.001440e+00	3.126575e-01	1.908775e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.076744e+00	3.046422e-01	4.769385e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.252516e+00	2.080342e-01	3.950095e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.834061e-01	1.101507e-01	2.132194e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.782413e-01	5.021129e-02	1.173325e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.513906e-02	1.837415e-02	5.465573e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.800792e-03	1.230449e-03	2.696075e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.126892e+01	2.728952e+00	2.236237e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.457842e+00	8.290036e-01	3.563009e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.369918e+00	1.100074e-01	2.138592e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.740202e+00	3.163674e-01	2.618157e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.768421e+00	2.139713e-01	3.376616e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.452870e-01	1.311311e-01	2.080508e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.211008e-01	5.960337e-02	1.345517e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.422562e-01	4.231463e-02	8.628911e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.825094e-02	3.638260e-03	1.179637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.503677e+02	2.341756e+01	1.587742e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.732656e+01	7.212416e-01	1.062798e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.084671e+00	1.721137e-01	2.861622e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.554682e+00	1.247783e-01	2.691215e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.198200e+00	2.350969e-01	3.135851e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.329130e+00	1.909674e-01	3.152665e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.721169e-01	1.068767e-01	2.503311e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.619881e-02	7.164125e-03	1.670884e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.126291e+00	5.007022e-01	4.895207e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.581902e+00	8.932465e-01	8.193940e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.172097e+00	7.677979e-01	5.571453e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.500345e+00	6.228543e-01	1.232365e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.219077e+00	1.957878e-01	5.888982e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.854680e+00	2.624570e-01	2.713776e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.474828e+00	2.915522e-01	3.500727e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.018345e+00	2.799365e-01	3.999211e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.531997e+00	2.395529e-01	3.710868e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.101127e+00	1.682356e-01	2.884293e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.095422e-01	1.129740e-01	2.232098e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.891084e-01	6.996583e-02	1.406410e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.734819e-01	4.044773e-02	7.031002e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.868476e-03	2.250727e-03	5.628305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.033589e+01	2.098560e+00	1.791396e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.082550e+01	2.253172e+00	1.561442e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.045935e+00	1.442324e+00	7.312655e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.473506e+00	6.672189e-01	1.629198e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.838171e+00	1.273923e-01	2.197759e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.151369e+00	1.480862e-01	1.109517e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.728752e+00	2.312058e-01	2.428667e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.202271e+00	2.205497e-01	3.005218e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.614925e+00	1.859020e-01	2.751118e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.038558e+00	1.405303e-01	2.121699e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.159758e-01	8.464112e-02	1.459785e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.110381e-01	4.406241e-02	9.793045e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.329850e-02	4.519030e-03	1.105484e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.467565e+02	2.098265e+01	1.379489e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.676626e+01	1.605539e+00	2.061174e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.627772e+01	5.835668e-01	8.022660e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.089847e+01	3.105929e-01	4.861912e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.665934e+00	3.200538e-01	1.541386e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.919329e+00	1.130812e-01	2.286617e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.385863e+00	9.283010e-02	1.579921e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.608457e+00	1.299278e-01	1.617673e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.149694e+00	2.373215e-01	2.978214e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.543594e+00	2.533433e-01	3.407311e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.801057e-01	1.635505e-01	2.631652e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.411981e-02	6.890370e-03	1.949809e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.316320e+00	3.149669e-01	1.585153e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.874555e+00	5.849145e-01	4.222931e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.214022e+00	3.400725e-01	2.551869e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.917627e+00	3.120471e-01	5.072371e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.024971e+00	1.331976e-01	3.677550e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.304030e-01	6.360802e-02	1.994713e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.068646e-01	1.749463e-02	8.682684e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.988667e-03	6.187575e-03	5.064027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.907105e+00	5.678884e-01	3.260756e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.898985e+00	2.043952e-01	7.869483e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.840883e+00	1.754100e-01	3.832080e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.536635e-01	1.047929e-01	2.152145e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.663010e-01	3.678009e-02	1.407218e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.208637e-01	2.437456e-02	6.983198e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.624828e-02	1.299506e-02	3.477170e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.285850e-03	2.913231e-03	2.289781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.280428e+01	1.437221e+00	6.049023e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.740559e+00	2.776825e-01	4.884411e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.815958e+00	2.079351e-01	4.671239e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.101653e-01	8.664444e-02	2.435385e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.785822e-02	7.106896e-03	1.463256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.555000e-01	8.603483e-02	8.018515e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.127518e+00	4.565786e-01	4.823838e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.746586e+00	8.205375e-01	5.968226e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.761969e+00	6.406581e-01	3.723512e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.981055e+00	2.302491e-01	1.379342e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.621943e+00	4.005968e-01	1.776224e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.860657e+00	3.789480e-01	3.945045e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.100195e+00	2.946508e-01	4.378667e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.526276e+00	2.624921e-01	4.039860e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.898310e-01	1.028392e-01	3.250750e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.273145e-01	7.952334e-02	2.127066e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.618349e-01	4.623373e-02	1.282632e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.419691e-01	1.577566e-02	7.349110e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.199189e-03	3.063352e-03	4.203805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.055330e+00	3.584925e-01	5.245272e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.836348e+00	1.321454e+00	1.351871e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.826984e+00	1.293774e+00	8.308892e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.712318e+00	8.099592e-01	3.898558e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.933483e+00	2.919318e-01	1.765945e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.672724e+00	3.679159e-01	2.083894e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.459913e+00	3.027834e-01	3.356903e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.590811e+00	3.318029e-01	3.194334e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.752596e+00	2.101618e-01	3.378758e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.231398e+00	1.113879e-01	2.528633e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.039984e-01	7.037151e-02	2.252911e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.136861e-01	5.190728e-02	1.384914e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.945499e-01	2.762882e-02	1.019276e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.319545e-01	1.013506e-02	5.521210e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.892124e-03	2.217706e-03	4.288510e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.942660e+00	1.547401e+00	3.247414e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.452197e+01	3.724968e+00	3.546589e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.799696e+01	3.351284e+00	1.503360e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.402299e+01	1.047804e+00	4.266636e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.546909e+00	5.888245e-01	6.159511e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.918549e+00	6.176959e-01	6.650894e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.730974e+00	4.164811e-01	5.865113e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.260784e+00	2.709728e-01	5.128506e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.415679e+00	1.860346e-01	3.868731e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.001789e-01	9.234511e-02	3.049642e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.392485e-01	4.903643e-02	1.844265e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.521226e-02	3.694500e-03	8.458450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.164094e+00	4.809005e-01	3.430939e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.256782e+00	7.506737e-01	5.078121e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.286635e+00	2.986246e-01	1.401866e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.239512e+00	3.280090e-01	4.961748e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.271729e+00	1.725212e-01	4.499653e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.829347e-01	9.193365e-02	2.461801e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.760087e-01	2.481189e-02	1.197586e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.423727e-02	2.806157e-02	4.262134e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.127776e-03	3.765463e-03	2.245288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.778343e+00	2.083417e+00	1.527794e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.365331e+00	1.397556e+00	6.710406e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.345325e+00	3.009875e-01	1.902181e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.606154e+00	3.081161e-01	4.354338e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.689934e+00	1.925650e-01	3.950522e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.970581e-01	1.025305e-01	2.104462e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.277930e-01	3.543871e-02	1.292133e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.943683e-01	2.467208e-02	7.193757e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.285567e-02	3.639130e-03	6.463502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.396877e+02	2.306367e+01	1.452200e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.495831e+01	2.203419e+00	7.415286e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.429913e+00	3.674131e-01	5.896370e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.595421e+00	2.293911e-01	3.180205e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.079788e+00	2.148357e-01	4.402417e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.112330e+00	1.538023e-01	2.826695e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.806166e-01	5.238885e-02	1.983685e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.641843e-02	6.118164e-03	9.957271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.010043e-01	4.168060e-01	3.261485e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.018693e+00	7.000636e-01	7.044141e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.977987e+00	9.371036e-01	4.901204e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.342464e+00	6.136329e-01	4.130185e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.562894e+00	3.205772e-01	1.007024e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.306006e+00	3.696066e-01	1.007582e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.675810e+00	3.011323e-01	3.715583e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.139972e+00	2.669929e-01	4.307232e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.574321e+00	2.209518e-01	4.217080e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.075904e+00	1.270746e-01	3.584959e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.782574e-01	6.688973e-02	2.366741e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.689972e-01	4.743846e-02	1.353278e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.445905e-01	1.666246e-02	6.842781e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.391216e-03	3.127340e-03	4.471891e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.447334e+00	1.802101e+00	1.799935e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.706415e+00	2.243956e+00	1.378543e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.341389e+00	1.275535e+00	6.977888e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.838937e+00	1.017038e+00	1.562761e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.085606e+00	3.336132e-01	1.553017e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.850201e+00	3.450243e-01	1.273220e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.833956e+00	2.461963e-01	3.751651e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.280871e+00	2.875757e-01	2.952024e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.506160e+00	1.449180e-01	3.472105e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.498194e-01	8.470409e-02	2.403739e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.289641e-01	5.293480e-02	1.340255e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.554751e-01	1.558290e-02	9.332180e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.771586e-02	2.429661e-03	7.986785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.296946e+02	1.755178e+01	1.256810e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.912050e+01	5.655544e+00	1.404416e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.297164e+01	2.393804e+00	5.535097e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.371908e+01	8.166357e-01	2.667622e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.596675e+00	3.153482e-01	3.711498e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.416961e+00	2.315847e-01	3.473661e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.659402e+00	2.000919e-01	2.752741e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.742690e+00	1.866308e-01	2.658125e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.991241e+00	2.027454e-01	4.013598e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.259355e+00	1.369731e-01	3.229273e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.122198e-01	6.563814e-02	2.623664e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.320704e-02	5.557282e-03	1.170614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.622085e+00	3.809088e-01	2.742206e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.808332e+00	4.384342e-01	2.334849e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.753983e+00	3.701605e-01	4.138802e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.704344e+00	2.077337e-01	4.678015e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.012814e+00	1.708518e-01	3.063260e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.151269e-01	7.112706e-02	1.789325e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.084576e-01	4.544581e-02	8.683514e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.296590e-03	1.552097e-03	7.362295e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.867788e+00	6.865342e-01	4.236057e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.471066e+00	2.256187e-01	2.644955e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.858963e+00	2.118618e-01	3.499444e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.135692e+00	1.058410e-01	2.197243e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.557732e-01	6.232507e-02	1.280568e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.899674e-01	4.163216e-02	7.401123e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.010508e-02	1.383190e-02	4.986899e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.597714e-03	8.613857e-04	3.965292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.146081e+01	1.655244e+00	9.541923e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.070254e+00	4.733591e-01	5.763437e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.264297e+00	2.396935e-01	5.076706e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.036691e+00	1.251968e-01	2.572134e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.933750e-02	9.584777e-03	2.114898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.601266e-01	1.041521e-01	8.809114e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.486624e+00	6.388398e-01	6.566388e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.165777e+00	8.165702e-01	6.027812e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.971619e+00	5.452869e-01	2.369856e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.862722e+00	2.894094e-01	4.671694e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.247115e+00	3.871935e-01	2.582591e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.503158e+00	2.908911e-01	4.515188e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.952233e+00	2.866278e-01	3.859810e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.424267e+00	2.084289e-01	3.815363e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.896692e-01	1.382239e-01	2.914738e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.132115e-01	7.915735e-02	2.116481e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.700770e-01	7.778696e-02	1.187751e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.477913e-01	2.296145e-02	8.362054e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.675526e-03	2.455090e-03	4.762952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.426043e+00	6.896261e-01	8.005515e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.159192e+00	1.666821e+00	1.321206e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.448756e+00	1.241199e+00	8.240794e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.339888e+00	6.360409e-01	2.396758e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.472683e+00	3.957247e-01	1.737537e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.307114e+00	3.936852e-01	3.058337e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.185977e+00	2.838598e-01	4.051255e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.392075e+00	2.282831e-01	3.953443e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.851861e+00	2.121505e-01	3.133688e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.407468e+00	1.390118e-01	2.912265e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.875233e-01	1.016708e-01	1.837927e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.460850e-01	8.000961e-02	1.225636e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.517597e-01	4.689827e-02	9.737751e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.640174e-01	2.469347e-02	7.641141e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.028206e-02	1.848547e-03	5.397246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.943112e+00	2.077932e+00	3.207525e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.153946e+01	4.611342e+00	4.533523e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.529592e+01	3.985669e+00	1.749576e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.309638e+01	1.123741e+00	7.445274e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.489215e+00	8.268613e-01	9.408095e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.221810e+00	6.893200e-01	8.966572e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.155441e+00	4.255427e-01	7.436116e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.778829e+00	3.029721e-01	6.253921e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.840947e+00	3.112359e-01	3.372491e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.095069e+00	1.369357e-01	3.253546e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.246250e-01	9.117287e-02	2.150311e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.210764e-02	5.593057e-03	1.284529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.654500e+00	6.013856e-01	4.988793e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.975219e+00	4.770310e-01	2.536851e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.059394e+00	2.947452e-01	2.002833e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.161897e+00	2.991822e-01	4.305942e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.264123e+00	1.983039e-01	3.471638e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.588724e-01	9.379280e-02	2.012154e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.840491e-01	5.046773e-02	1.039973e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.178929e-02	1.066165e-02	6.029685e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.169155e-03	8.634017e-04	2.168131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.091111e+01	2.488838e+00	2.041827e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.860088e+00	6.297385e-01	3.198655e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.516878e+00	9.697038e-02	1.499948e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.780098e+00	3.081645e-01	2.356623e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.840575e+00	1.827313e-01	3.048597e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.061620e+00	9.470402e-02	2.163183e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.290101e-01	6.263884e-02	1.166984e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.584017e-01	3.569140e-02	7.011157e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.693777e-02	2.823251e-03	1.027632e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.398328e+02	1.968399e+01	1.399626e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.757706e+01	7.206736e-01	8.800149e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.423547e+00	2.358210e-01	4.562569e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.660802e+00	1.365578e-01	5.455729e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.435788e+00	1.857508e-01	2.712880e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.357625e+00	1.843628e-01	2.951933e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.991216e-01	1.052407e-01	1.969121e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.405637e-02	5.308620e-03	1.521627e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.077073e+00	4.322303e-01	5.075962e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.587377e+00	8.878566e-01	7.271714e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.127042e+00	7.087701e-01	4.501021e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.413676e+00	5.935392e-01	6.881830e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.205204e+00	1.712797e-01	6.681268e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.932852e+00	2.530766e-01	1.964640e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.542131e+00	2.609244e-01	3.473076e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.073119e+00	2.257814e-01	3.779731e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.559528e+00	2.185093e-01	3.527553e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.133910e+00	1.939225e-01	2.664518e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.683036e-01	8.650025e-02	2.538082e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.878703e-01	7.875942e-02	1.209645e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.516897e-01	2.279411e-02	8.504591e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.814068e-03	2.452291e-03	4.817391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.135452e+01	2.415164e+00	2.324823e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.921182e+00	1.851216e+00	1.158873e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.034468e+00	1.054652e+00	3.190900e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.028230e+00	5.073280e-01	1.157223e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.859297e+00	1.368254e-01	1.362628e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.200467e+00	1.365596e-01	1.423961e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.775341e+00	2.157208e-01	2.349343e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.258159e+00	1.985655e-01	3.118352e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.660099e+00	1.721425e-01	2.530478e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.126693e+00	1.016724e-01	1.853307e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.502992e-01	6.403794e-02	1.369083e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.121150e-01	3.980470e-02	9.457452e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.187848e-02	3.819489e-03	1.008977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.403018e+02	1.765378e+01	1.240221e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.570447e+01	2.171529e+00	1.175835e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.695813e+01	7.697652e-01	6.935329e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.138970e+01	3.959640e-01	5.669642e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.409437e+00	2.146780e-01	6.820759e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.193470e+00	1.418332e-01	3.039897e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.461093e+00	1.008659e-01	1.866146e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.784647e+00	1.368204e-01	4.553153e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.235487e+00	1.930659e-01	3.167138e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.638543e+00	2.085319e-01	2.754101e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.800677e-01	1.127504e-01	2.715487e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.346314e-02	6.218631e-03	1.683984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.399488e+00	2.806158e-01	1.779138e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.904247e+00	5.075459e-01	2.484979e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.113235e+00	2.943233e-01	2.961642e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.846352e+00	2.789998e-01	4.443027e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.005434e+00	1.155024e-01	3.070008e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.864849e-01	4.207658e-02	1.777314e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.978861e-01	1.382259e-02	7.821390e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.715532e-03	7.140813e-03	5.052911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.001365e+00	5.349814e-01	2.656966e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.675376e+00	1.304525e-01	1.551016e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.902805e+00	1.804123e-01	3.027596e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.311347e-01	9.348722e-02	1.901198e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.602769e-01	3.297598e-02	1.288896e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.296818e-01	2.107564e-02	6.512932e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.551640e-02	1.307168e-02	3.356354e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.499764e-03	3.111868e-03	2.290853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.295224e+01	1.269452e+00	5.604359e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.496737e+00	2.900286e-01	4.700896e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.843604e+00	1.782001e-01	3.567375e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.081190e-01	7.827289e-02	2.402542e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.887503e-02	7.421141e-03	1.308149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.629425e-01	9.017677e-02	6.765014e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.236683e+00	4.952215e-01	4.202124e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.830837e+00	7.223807e-01	5.877712e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.737986e+00	5.442991e-01	4.400301e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.157224e+00	2.187347e-01	6.266220e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.601519e+00	3.321283e-01	2.068990e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.809686e+00	4.180638e-01	3.859991e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.039422e+00	2.708534e-01	4.093971e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.444243e+00	1.793552e-01	3.769452e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.437509e-01	8.650306e-02	3.119534e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.684099e-01	4.088175e-02	2.017457e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.338629e-01	2.851937e-02	1.144138e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.424311e-01	2.352236e-02	5.345917e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.764012e-03	3.648117e-03	3.204901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.334350e+00	4.077081e-01	5.195652e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.443076e+00	1.366639e+00	9.847347e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.534769e+00	9.819462e-01	8.340982e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.584833e+00	5.039069e-01	3.599197e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.802362e+00	3.168243e-01	1.464781e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.553684e+00	4.072149e-01	1.905031e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.404463e+00	3.312854e-01	2.458484e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.507038e+00	2.123369e-01	3.233904e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.808678e+00	1.762268e-01	2.401328e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.263588e+00	1.414100e-01	2.622252e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.590467e-01	5.671605e-02	2.358572e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.066063e-01	3.478708e-02	1.343585e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.995034e-01	3.799461e-02	7.662029e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.268981e-01	1.166794e-02	5.936410e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.407619e-03	3.072358e-03	3.501491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.469985e+00	2.304334e+00	3.731455e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.703502e+01	4.585850e+00	2.654847e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.701434e+01	1.865048e+00	1.132577e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.327106e+01	7.954715e-01	3.897843e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.258662e+00	9.744756e-01	5.751741e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.620119e+00	4.110026e-01	5.857043e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.507599e+00	3.096913e-01	5.908303e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.311177e+00	2.472043e-01	4.242102e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.432718e+00	1.476303e-01	3.159305e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.211755e-01	7.598271e-02	2.672857e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.439584e-01	5.181707e-02	1.734900e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.545008e-02	4.765890e-03	7.803809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.191751e+00	4.517337e-01	3.435345e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.281940e+00	7.414388e-01	3.309626e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.207583e+00	2.426823e-01	1.828558e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.323949e+00	2.972019e-01	4.505189e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.278948e+00	1.578495e-01	3.879538e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.144947e-01	6.271955e-02	2.372631e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.737647e-01	3.234360e-02	1.003965e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.306380e-02	3.195438e-02	3.506843e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.927341e-03	3.432213e-03	2.389446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.275771e+00	1.930153e+00	1.484082e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.780378e+00	1.237117e+00	4.818651e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.910421e+00	1.772923e-01	2.871800e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.852411e+00	2.633099e-01	2.912390e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.840224e+00	1.663583e-01	3.329635e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.980255e-01	7.911046e-02	1.984224e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.437368e-01	4.004089e-02	1.234175e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.072647e-01	3.272238e-02	6.258478e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.330730e-02	4.040647e-03	5.994489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.385293e+02	2.139543e+01	1.309400e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.183195e+01	1.196394e+00	6.123972e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.813263e+00	3.049349e-01	6.890494e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.910843e+00	2.124535e-01	3.660397e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.171685e+00	2.025941e-01	3.549616e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.131727e+00	1.046616e-01	2.842532e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.254613e-01	5.066174e-02	1.668478e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.714228e-02	5.789969e-03	9.128979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.729890e-01	3.608943e-01	3.264977e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.132561e+00	7.099788e-01	6.195175e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.896401e+00	7.720306e-01	5.403788e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.479076e+00	6.806599e-01	2.066282e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.492734e+00	2.628883e-01	1.181914e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.265901e+00	3.209062e-01	1.046115e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.769906e+00	3.339548e-01	3.542243e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.161623e+00	2.539975e-01	4.371549e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.579082e+00	2.013957e-01	3.816729e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.065997e+00	1.119396e-01	3.258500e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.305907e-01	5.386214e-02	2.410174e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.590531e-01	3.522809e-02	1.229137e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.444892e-01	2.274744e-02	5.384415e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.137196e-03	3.862542e-03	3.442734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.565588e+00	1.701715e+00	1.879173e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.545036e+00	1.747283e+00	1.308217e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.411952e+00	1.381171e+00	5.239565e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.483201e+00	7.573522e-01	1.119753e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.796704e+00	3.022494e-01	1.798605e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.685505e+00	2.899746e-01	2.178112e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.939526e+00	2.243845e-01	2.497097e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.331019e+00	1.865520e-01	3.295721e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.645955e+00	1.372679e-01	2.623918e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.593031e-01	7.362031e-02	2.189453e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.316082e-01	3.614230e-02	1.343123e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.622982e-01	2.133291e-02	7.135755e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.737338e-02	2.953874e-03	6.891753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.321420e+02	1.733573e+01	1.107350e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.383023e+01	3.526129e+00	8.051116e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.030479e+01	1.717556e+00	2.350205e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.301538e+01	3.643824e-01	8.448713e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.596356e+00	5.629353e-01	6.026041e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.888236e+00	4.219175e-01	4.929218e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.936253e+00	1.867841e-01	3.957420e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.667842e+00	1.724442e-01	3.916083e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.128104e+00	2.105767e-01	3.451247e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.296500e+00	1.421332e-01	3.073127e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.308547e-01	5.496447e-02	2.246223e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.432386e-02	5.819489e-03	1.021867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.894242e+00	3.980587e-01	2.830558e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.644847e+00	3.066472e-01	3.007173e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.586011e+00	3.626945e-01	3.522144e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.524259e+00	2.317782e-01	3.952992e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.319073e-01	1.469263e-01	2.513431e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.766609e-01	6.268111e-02	1.702021e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.800410e-01	3.149895e-02	7.785659e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.614896e-03	2.073985e-03	6.200655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.178580e+00	6.469371e-01	4.218303e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.316094e+00	2.413537e-01	2.487496e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.771695e+00	1.729238e-01	2.893036e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.712034e-01	1.300322e-01	1.880317e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.220247e-01	6.440675e-02	1.236096e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.616680e-01	3.700589e-02	7.770717e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.450264e-02	1.210904e-02	4.717965e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.539067e-03	1.011646e-03	4.040274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.218477e+01	1.644799e+00	9.470235e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.589933e+00	3.926699e-01	6.755792e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.124199e+00	3.180272e-01	3.700293e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.236240e-01	1.196714e-01	2.889771e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.636869e-02	8.162801e-03	2.153619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.478533e-01	1.573950e-01	1.041056e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.967029e+00	8.014093e-01	7.305788e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.553838e+00	8.213954e-01	6.033183e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.978161e+00	3.382854e-01	1.710800e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.668551e+00	2.458022e-01	1.447897e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.961821e+00	3.216957e-01	3.930944e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.373048e+00	3.316520e-01	3.882816e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.754418e+00	2.303772e-01	3.549596e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.304798e+00	2.070944e-01	2.949432e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.184767e-01	1.528419e-01	2.398541e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.011873e-01	1.173521e-01	1.681541e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.170228e-01	4.063422e-02	1.299229e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.312232e-01	1.716075e-02	6.765553e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.210582e-03	1.586065e-03	4.191042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.867205e+00	8.470285e-01	8.655059e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.234621e+00	1.799499e+00	1.643892e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.008345e+00	1.218315e+00	6.962372e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.388917e+00	4.349796e-01	3.344130e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.157967e+00	2.973024e-01	3.028976e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.024242e+00	2.917242e-01	4.112703e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.126170e+00	2.865366e-01	3.704960e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.344094e+00	2.607943e-01	3.175714e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.739139e+00	2.402061e-01	2.701229e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.237750e+00	1.646273e-01	2.229596e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.775600e-01	1.340376e-01	1.582805e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.775817e-01	7.638355e-02	1.415930e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.279511e-01	3.572517e-02	1.010379e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.483345e-01	1.638292e-02	7.241147e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.054160e-02	2.705636e-03	5.662088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.010677e+00	2.742588e+00	3.555005e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.348440e+01	5.297137e+00	4.926329e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.607767e+01	3.218740e+00	1.820157e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.319632e+01	9.022302e-01	8.673799e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.432223e+00	9.193429e-01	8.782688e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.000847e+00	6.572131e-01	8.370254e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.857192e+00	5.968454e-01	6.457047e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.608365e+00	4.492278e-01	4.438551e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.610488e+00	2.242217e-01	4.583493e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.048202e+00	1.335677e-01	3.189892e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.198244e-01	1.336914e-01	2.013261e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.813706e-02	3.600776e-03	1.425557e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.026931e+00	6.634022e-01	5.305318e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.008085e+00	3.602605e-01	2.118108e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.906090e+00	3.019587e-01	2.401001e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.011366e+00	2.891168e-01	3.968274e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.157726e+00	1.781336e-01	2.991624e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.066364e-01	7.863500e-02	1.794671e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.468065e-01	4.920447e-02	9.681038e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.687669e-02	1.016285e-02	3.971093e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.380042e-03	1.612977e-03	2.259715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.288165e+01	2.554538e+00	2.110479e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.816776e+00	4.936211e-01	2.671817e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.230518e+00	1.022804e-01	1.622676e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.680196e+00	2.644792e-01	2.719880e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.795154e+00	2.320385e-01	2.352390e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.357525e-01	1.093704e-01	1.731968e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.987928e-01	5.984890e-02	1.132991e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.257409e-01	2.634993e-02	7.661468e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.485900e-02	2.461465e-03	9.863549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.511304e+02	1.770725e+01	1.406146e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.778342e+01	6.731928e-01	1.028981e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.057254e+00	1.943157e-01	4.704349e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.464691e+00	1.827853e-01	7.499609e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.252683e+00	2.566003e-01	2.293573e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.343325e+00	1.779314e-01	2.701100e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.542240e-01	8.974819e-02	2.107909e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.983230e-02	4.412381e-03	1.645741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.449040e+00	5.824388e-01	5.188693e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.949352e+00	8.515902e-01	7.994821e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.249646e+00	5.852967e-01	4.125685e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.300788e+00	2.923128e-01	3.860014e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.208450e+00	2.935517e-01	6.301073e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.837343e+00	2.675181e-01	2.846268e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.389551e+00	2.463174e-01	3.801752e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.948429e+00	2.306426e-01	3.550959e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.439294e+00	2.277503e-01	2.925427e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.008290e+00	1.479130e-01	2.447755e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.543693e-01	1.120469e-01	1.769119e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.342830e-01	4.383618e-02	1.278950e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.358984e-01	1.756358e-02	6.172886e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.441409e-03	1.799655e-03	4.353672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.354511e+01	2.596292e+00	2.462940e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.018624e+01	1.538992e+00	1.116109e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.981714e+00	8.495260e-01	3.113300e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.040018e+00	4.682885e-01	1.289387e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.796795e+00	1.157860e-01	1.029069e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.022934e+00	1.350727e-01	1.545747e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.675333e+00	1.980953e-01	2.730081e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.208533e+00	1.993646e-01	2.528447e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.614321e+00	2.043456e-01	2.088655e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.836381e-01	1.229205e-01	1.960563e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.902595e-01	6.665623e-02	1.448718e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.037181e-01	4.330430e-02	7.720297e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.925232e-02	2.476336e-03	1.028425e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.507806e+02	1.679253e+01	1.248620e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.589444e+01	1.933780e+00	1.545298e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.667968e+01	9.402814e-01	7.006745e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.077768e+01	3.029499e-01	6.685938e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.340338e+00	2.148426e-01	6.033189e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.919983e+00	1.508427e-01	9.790809e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.389482e+00	1.442553e-01	2.012854e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.737455e+00	1.872799e-01	1.007960e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.179426e+00	2.775676e-01	2.782624e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.449209e+00	2.249677e-01	3.438665e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.350064e-01	1.132149e-01	2.421255e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.896618e-02	5.160491e-03	1.837137e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.711355e+00	3.438367e-01	1.403381e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.776565e+00	4.010625e-01	2.531523e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.708275e+00	2.558442e-01	3.768780e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.694033e+00	2.124455e-01	4.226942e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.785522e-01	1.086670e-01	2.771853e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.888838e-01	4.225477e-02	1.498121e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.569587e-01	1.627006e-02	7.457323e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.916232e-03	6.904980e-03	4.794194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.386518e+00	5.189246e-01	2.703284e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.355179e+00	1.445432e-01	1.168028e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.632920e+00	1.916897e-01	2.758976e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.967094e-01	6.177764e-02	2.065942e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.070509e-01	4.988646e-02	1.059774e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.901734e-01	1.279300e-02	7.457542e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.248336e-02	1.546776e-02	2.722513e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.879279e-03	3.070254e-03	2.126934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.343304e+01	1.262930e+00	5.399276e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.190199e+00	2.757030e-01	4.794058e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.605000e+00	1.676899e-01	3.720312e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.027761e-01	7.074890e-02	2.037029e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.551846e-02	7.568488e-03	1.372779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.608298e-01	1.522043e-01	9.568922e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.708764e+00	6.434932e-01	4.144020e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.353757e+00	7.783861e-01	5.658957e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.919232e+00	4.247813e-01	2.218046e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.729131e+00	1.717771e-01	2.425631e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.263115e+00	4.005728e-01	2.942774e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.578776e+00	3.933239e-01	3.993964e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.830815e+00	2.002608e-01	3.954283e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.314072e+00	1.209239e-01	3.700130e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.117627e-01	8.409594e-02	2.470754e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.647360e-01	6.570691e-02	1.638512e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.049563e-01	3.103434e-02	9.764645e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.307364e-01	2.569595e-02	4.886515e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.097878e-03	3.821204e-03	2.849231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.777414e+00	5.198215e-01	4.772770e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.709355e+00	1.523731e+00	9.206219e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.256165e+00	9.344142e-01	6.548427e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.656844e+00	4.368143e-01	1.886817e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.448014e+00	3.566264e-01	2.372648e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.128902e+00	2.721133e-01	2.927870e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.158722e+00	3.270272e-01	3.250589e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.224606e+00	2.567552e-01	3.273460e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.531014e+00	1.178885e-01	3.787335e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.175514e+00	1.168394e-01	1.966305e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.189468e-01	7.341148e-02	1.485191e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.984550e-01	2.694055e-02	1.342190e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.898128e-01	3.969755e-02	6.807505e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.321297e-01	2.818009e-02	3.816698e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.338312e-03	2.577941e-03	2.998753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.466085e+00	2.934631e+00	3.636020e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.937307e+01	4.303278e+00	2.839230e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.804267e+01	2.376585e+00	8.554628e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.312690e+01	5.181745e-01	5.084988e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.425288e+00	5.716685e-01	6.462776e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.250894e+00	5.046275e-01	6.337770e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.330882e+00	3.040311e-01	5.929437e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.091946e+00	2.583949e-01	4.024538e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.317959e+00	1.512643e-01	2.968257e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.897988e-01	8.654074e-02	2.521129e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.564404e-01	7.244440e-02	1.621383e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.311260e-02	5.043666e-03	6.962258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.564229e+00	5.642186e-01	3.451240e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.444317e+00	6.492908e-01	2.936958e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.974615e+00	2.883082e-01	2.606868e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.065053e+00	2.601894e-01	4.403739e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.189661e+00	1.287602e-01	3.771790e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.251534e-01	6.848310e-02	1.925773e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.219311e-01	4.307357e-03	9.872113e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.252217e-02	3.144667e-02	3.069114e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.281410e-03	3.199108e-03	2.359032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.035021e+01	2.452455e+00	1.635218e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.662703e+00	9.078418e-01	3.655287e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.839553e+00	2.071760e-01	3.016129e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.529348e+00	2.444949e-01	3.858813e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.635622e+00	1.827697e-01	2.869412e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.845195e-01	6.232872e-02	2.229969e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.608793e-01	3.916489e-02	9.887771e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.935934e-01	1.908110e-02	5.840786e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.105431e-02	4.244013e-03	5.476644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.574424e+02	2.305235e+01	1.436527e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.951196e+01	5.941498e-01	2.055634e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.706662e+00	3.952720e-01	8.087184e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.470217e+00	2.009511e-01	2.085403e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.121081e+00	1.948174e-01	3.206676e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.044382e+00	1.076819e-01	2.965137e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.972917e-01	5.559575e-02	1.879007e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.278665e-02	7.506055e-03	8.614095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.184296e+00	4.908650e-01	3.523841e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.695179e+00	8.977780e-01	5.376206e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.301013e+00	7.357411e-01	4.604693e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.459104e+00	4.306966e-01	2.097615e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.359502e+00	1.516465e-01	1.400939e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.931732e+00	2.776373e-01	2.182162e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.626533e+00	3.801593e-01	3.415994e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.953923e+00	2.061906e-01	4.372818e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.438786e+00	1.438081e-01	3.890211e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.018891e+00	1.067922e-01	2.882877e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.289332e-01	5.401532e-02	1.866242e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.304306e-01	3.508517e-02	1.033503e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.314205e-01	2.163547e-02	4.870981e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.364202e-03	3.666495e-03	3.009009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.894606e+00	2.061861e+00	1.648333e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.095182e+01	2.055267e+00	1.080154e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.015182e+00	7.985913e-01	7.252311e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.147336e+00	5.834105e-01	2.021271e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.618361e+00	3.004992e-01	2.094694e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.591308e+00	2.384409e-01	1.749917e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.807949e+00	2.763012e-01	2.871229e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.093947e+00	1.755298e-01	3.713187e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.456494e+00	1.145834e-01	2.733831e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.485304e-01	6.771593e-02	1.811551e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.332082e-01	2.892639e-02	1.197017e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.406978e-01	2.559040e-02	6.097907e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.714512e-02	3.798988e-03	5.657426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.462174e+02	1.813225e+01	1.157347e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.060451e+01	2.345578e+00	5.418310e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.894991e+01	1.708606e+00	2.436602e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.312461e+01	6.319674e-01	8.255857e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.596064e+00	7.095424e-01	1.021762e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.507201e+00	2.559302e-01	5.471961e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.632019e+00	1.756856e-01	2.710225e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.658018e+00	1.672438e-01	2.948490e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.882153e+00	1.749647e-01	3.635096e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.221491e+00	1.363151e-01	2.840085e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.356395e-01	4.975233e-02	2.255283e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.234349e-02	6.179182e-03	9.714339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.139590e+00	3.835930e-01	3.314511e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.853555e+00	3.479019e-01	1.146197e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.192780e+00	3.213904e-01	5.148415e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.322470e+00	2.268395e-01	4.130241e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.961234e-01	1.555077e-01	2.416304e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.936118e-01	5.770326e-02	1.565167e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.415824e-01	3.285912e-02	7.238096e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.756967e-03	1.299188e-03	5.378194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.648387e+00	6.394872e-01	3.863361e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.039682e+00	1.552486e-01	2.766272e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.554587e+00	1.983535e-01	3.031642e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.654216e-01	1.459471e-01	1.670126e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.322068e-01	5.068720e-02	1.310578e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.352403e-01	2.877591e-02	6.590664e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.805772e-02	1.404926e-02	3.902607e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.719394e-03	7.157809e-04	3.563120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.292356e+01	1.446124e+00	9.179102e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.282176e+00	4.736172e-01	5.540388e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.902179e+00	2.500462e-01	3.790517e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.991839e-01	1.354685e-01	2.241324e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.075353e-02	6.136067e-03	1.896134e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.515741e-01	2.061813e-01	1.824338e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.453073e+00	8.752134e-01	9.693006e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.973701e+00	7.125405e-01	5.086202e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.244448e+00	2.356039e-01	7.756779e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.671901e+00	5.264647e-01	1.601451e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.835639e+00	4.740949e-01	3.607529e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.979881e+00	2.590688e-01	4.509074e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.464276e+00	2.352431e-01	4.550224e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.117702e+00	1.861142e-01	2.898038e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.633850e-01	1.083454e-01	2.230008e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.877362e-01	9.305012e-02	1.629691e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.741225e-01	4.594102e-02	1.080411e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.059367e-01	1.615357e-02	6.719782e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.329080e-03	1.563918e-03	4.210350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.755381e+00	1.062170e+00	1.381920e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.835697e+00	1.904898e+00	1.923287e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.669719e+00	8.651723e-01	5.944960e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.460519e+00	3.720617e-01	7.599366e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.988157e+00	5.959753e-01	2.110659e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.782575e+00	4.603465e-01	2.601963e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.884990e+00	3.674956e-01	3.196688e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.949432e+00	1.879227e-01	5.180190e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.540499e+00	2.284868e-01	2.290915e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.067803e+00	1.169952e-01	2.000837e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.603327e-01	1.463899e-01	1.482182e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.488130e-01	5.221144e-02	1.548919e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.993355e-01	7.071969e-02	7.775479e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.317442e-01	1.829311e-02	7.543001e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.026293e-03	1.081521e-03	6.003172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.855275e+00	3.050384e+00	6.137611e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.744805e+01	5.971432e+00	4.748030e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.824868e+01	2.895275e+00	1.221988e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.317889e+01	8.160717e-01	9.478271e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.750570e+00	1.320113e+00	7.129141e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.293148e+00	6.254407e-01	8.944395e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.451303e+00	4.803055e-01	6.539665e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.295510e+00	2.849426e-01	4.612033e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.476624e+00	2.064681e-01	3.270784e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.807605e-01	1.509239e-01	2.673703e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.659521e-01	7.782414e-02	2.247938e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.572604e-02	3.224060e-03	1.271522e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.286180e+00	7.064583e-01	6.393944e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.305563e+00	4.426918e-01	1.357277e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.824849e+00	3.567414e-01	3.014547e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.795594e+00	3.077232e-01	4.405124e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.997712e-01	1.716824e-01	2.943634e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.957894e-01	7.234246e-02	1.834017e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.014795e-01	4.329697e-02	8.709115e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.362638e-02	8.778977e-03	4.059703e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.386807e-03	6.866181e-04	1.867108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.506975e+01	3.039668e+00	2.489920e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.731172e+00	3.548582e-01	2.036013e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.266256e+00	1.736623e-01	7.988985e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.531514e+00	2.933495e-01	3.247108e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.567292e+00	1.813956e-01	3.002089e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.420397e-01	1.422222e-01	1.630579e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.212427e-01	4.968316e-02	1.155392e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.029621e-01	2.564022e-02	7.004193e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.202226e-02	2.908116e-03	8.716056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.667760e+02	1.872511e+01	1.489364e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.747576e+01	3.812502e-01	5.355805e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.977195e+00	3.112701e-01	1.134281e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.260828e+00	1.336247e-01	6.866475e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.081313e+00	1.974145e-01	2.669936e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.144796e+00	1.669074e-01	2.629170e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.498639e-01	9.465853e-02	1.864600e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.809072e-02	4.483537e-03	1.349859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.713246e+00	6.548099e-01	6.817934e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.372359e+00	9.917655e-01	1.035986e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.585666e+00	6.121601e-01	3.254260e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.546001e+00	2.851350e-01	2.480142e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.204065e+00	2.714505e-01	1.158131e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.783050e+00	4.135861e-01	3.028787e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.263095e+00	2.886034e-01	3.993342e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.744250e+00	2.871227e-01	3.622829e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.222554e+00	1.840432e-01	3.500131e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.138946e-01	1.902071e-01	2.551692e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.363151e-01	8.591186e-02	1.736076e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.868939e-01	4.877526e-02	1.212156e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.077886e-01	1.695997e-02	6.904920e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.453142e-03	1.221796e-03	4.287375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.667456e+01	3.090237e+00	3.679363e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.076491e+01	1.622013e+00	8.856550e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.011719e+00	6.958117e-01	1.025606e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.858874e+00	2.681203e-01	1.800692e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.680461e+00	1.393780e-01	2.709643e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.013031e+00	3.250313e-01	1.124059e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.561121e+00	2.335457e-01	2.828354e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.060665e+00	2.246013e-01	3.146943e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.393206e+00	1.527670e-01	2.271040e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.167728e-01	1.717390e-01	1.673831e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.906842e-01	5.567401e-02	1.577572e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.559988e-01	3.708016e-02	7.554254e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.565734e-02	2.378450e-03	1.019288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.667035e+02	1.683180e+01	1.321521e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.598861e+01	1.360615e+00	1.987297e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.658235e+01	4.022921e-01	8.008582e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.019766e+01	2.140149e-01	1.016248e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.042265e+00	4.266031e-01	7.239601e-03
2.625000e-02	6.250000e-03	6.250000e-03	4.572817e+00	1.332167e-01	3.046164e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.269612e+00	1.497235e-01	2.654963e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.430836e+00	1.907147e-01	8.214969e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.010373e+00	2.628673e-01	2.771952e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.344543e+00	1.563417e-01	2.691408e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.402845e-01	1.564526e-01	2.065335e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.389186e-02	4.561008e-03	1.758657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.914830e+00	3.484782e-01	2.111433e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.051626e+00	4.291837e-01	3.343842e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.473046e+00	3.938749e-01	4.714433e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.415966e+00	2.877329e-01	4.417298e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.859805e-01	1.078208e-01	2.947503e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.843477e-01	5.138341e-02	1.492569e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.287188e-01	2.692887e-02	6.967933e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.278819e-03	4.054647e-03	4.035233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.886336e+00	5.424861e-01	2.900298e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.099733e+00	1.677223e-01	1.723653e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.400762e+00	1.887472e-01	2.870787e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.384540e-01	7.111553e-02	1.970710e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.984896e-01	4.313680e-02	1.092851e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.846534e-01	2.270300e-02	5.781383e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.602628e-02	9.647920e-03	2.972092e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.590749e-03	2.203206e-03	2.133248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.420776e+01	1.199559e+00	5.515994e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.734844e+00	2.882117e-01	5.192349e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.480756e+00	1.845277e-01	3.290912e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.218155e-01	6.464740e-02	2.201326e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.160129e-02	5.965958e-03	1.227385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.836682e-01	1.432655e-01	1.309544e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.095130e+00	8.350026e-01	6.233570e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.750759e+00	8.163938e-01	8.169073e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.132996e+00	4.118808e-01	2.279384e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.967312e+00	4.434737e-01	1.189758e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.097187e+00	3.962475e-01	3.760003e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.279672e+00	4.510447e-01	4.554458e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.647005e+00	2.929654e-01	4.222067e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.063035e+00	1.391620e-01	3.903587e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.593823e-01	1.396621e-01	2.474006e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.558490e-01	5.007002e-02	1.821989e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.393125e-01	1.670614e-02	1.301925e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.047256e-01	2.427106e-02	5.030795e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.235044e-03	2.473986e-03	3.754957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.136605e+00	9.897859e-01	8.030237e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.170697e+00	1.671548e+00	1.730880e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.797862e+00	9.551962e-01	3.892065e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.604905e+00	3.220965e-01	1.279543e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.227690e+00	3.470070e-01	1.511527e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.834412e+00	4.403631e-01	3.111466e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.693403e+00	2.738942e-01	4.659789e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.980400e+00	3.278358e-01	3.129295e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.374411e+00	1.452987e-01	2.931158e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.559282e-01	1.059980e-01	2.138817e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.557843e-01	9.943536e-02	1.574920e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.957017e-01	3.165101e-02	1.583911e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.548132e-01	2.874342e-02	6.921071e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.134073e-01	1.986541e-02	3.859558e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.311301e-03	2.364614e-03	4.331407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.441378e+01	4.000223e+00	5.666324e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.500835e+01	4.729978e+00	3.964149e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.913872e+01	2.470273e+00	5.841349e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.140194e+01	4.822828e-01	6.195546e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.640860e+00	8.877091e-01	4.980904e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.629896e+00	6.996397e-01	5.344959e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.853960e+00	3.175283e-01	5.748964e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.733937e+00	1.935751e-01	4.579320e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.207550e+00	2.087874e-01	2.931909e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.776797e-01	7.332870e-02	2.377477e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.747888e-01	4.029018e-02	1.821279e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.207138e-02	3.786051e-03	7.498083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.857106e+00	6.239114e-01	4.710885e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.641949e+00	6.668060e-01	3.287954e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.962386e+00	3.900159e-01	3.822029e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.887083e+00	3.365883e-01	4.790346e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.004526e+00	1.845383e-01	3.637044e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.857952e-01	6.537807e-02	1.947988e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.837175e-01	1.607424e-02	1.006332e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.860440e-02	2.220292e-02	3.052276e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.215863e-04	1.752777e-03	1.990311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.248095e+01	2.644484e+00	2.099915e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.899131e+00	9.677500e-01	2.845011e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.607720e+00	2.583018e-01	2.916893e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.482383e+00	3.038002e-01	3.826496e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.441374e+00	1.934847e-01	2.984351e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.379056e-01	7.459107e-02	1.809124e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.784181e-01	3.652039e-02	9.788377e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.710279e-01	1.240804e-02	5.231844e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.846448e-03	2.941553e-03	6.033075e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.710311e+02	2.333883e+01	1.534551e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.035799e+01	7.277922e-01	1.294014e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.338828e+00	3.729402e-01	2.413871e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.189916e+00	2.284438e-01	3.267348e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.813664e+00	2.003425e-01	3.538386e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.734820e-01	1.402947e-01	2.390337e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.469469e-01	5.445284e-02	1.610436e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.300165e-02	4.966149e-03	8.539614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.317117e+00	5.347034e-01	4.982860e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.999794e+00	1.093027e+00	7.254510e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.595320e+00	7.713807e-01	7.388942e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.774878e+00	5.190596e-01	1.177638e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.498120e+00	3.222225e-01	8.896483e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.045133e+00	4.557033e-01	2.606630e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.346385e+00	3.065396e-01	5.850827e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.856223e+00	3.511197e-01	4.173784e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.269122e+00	1.750451e-01	3.825987e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.303757e-01	1.330519e-01	3.240889e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.563836e-01	1.004714e-01	1.944369e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.510066e-01	1.857334e-02	1.464957e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.041294e-01	1.853533e-02	5.118335e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.526301e-03	2.562203e-03	3.899156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.235208e+01	2.817387e+00	2.573878e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.188647e+01	1.868566e+00	2.038677e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.995768e+00	1.368833e+00	3.394962e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.085240e+00	4.405556e-01	1.482035e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.447474e+00	3.854232e-01	1.085861e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.187276e+00	2.405144e-01	3.635949e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.682814e+00	3.653402e-01	3.141408e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.904405e+00	2.072211e-01	3.201329e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.330218e+00	1.335431e-01	3.308210e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.360382e-01	1.097351e-01	1.756682e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.274901e-01	3.445352e-02	1.373610e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.228203e-01	3.078783e-02	6.392064e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.336978e-02	2.586336e-03	6.048669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.615086e+02	1.825811e+01	1.382241e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.494250e+01	4.677032e+00	1.135195e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.936237e+01	9.932345e-01	1.071338e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.173179e+01	3.575049e-01	7.646862e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.798465e+00	4.162144e-01	3.310427e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.138016e+00	3.644301e-01	2.016624e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.306368e+00	2.004379e-01	3.194055e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.323385e+00	1.816538e-01	3.022052e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.742233e+00	1.810565e-01	3.846932e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.122297e+00	1.836335e-01	2.653247e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.205927e-01	5.252457e-02	2.225631e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.958538e-02	5.074465e-03	9.873610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.422998e+00	4.704786e-01	3.399859e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.546057e+00	2.247452e-01	1.968411e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.068972e+00	3.939954e-01	4.510710e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.205375e+00	2.022716e-01	3.932434e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.291192e-01	1.355676e-01	2.618079e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.615666e-01	5.479470e-02	1.423143e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.287739e-01	2.519966e-02	6.427027e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.617174e-03	1.068402e-03	4.596398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.989047e+00	6.645972e-01	4.308735e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.782992e+00	2.817648e-01	2.976816e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.399446e+00	1.777906e-01	3.172363e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.941698e-01	1.326496e-01	1.645740e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.067531e-01	5.043012e-02	1.277690e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.060106e-01	3.353341e-02	6.316995e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.055881e-02	1.102847e-02	3.900289e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.680420e-03	9.201050e-04	3.233867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.352139e+01	1.556307e+00	9.103683e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.050492e+00	4.698665e-01	6.293176e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.589843e+00	2.429170e-01	4.410268e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.849618e-01	1.310332e-01	2.304491e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.936803e-02	6.216234e-03	1.728413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.962370e-01	2.119729e-01	2.016832e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.913843e+00	1.127696e+00	1.102749e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.229464e+00	6.851757e-01	5.356025e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.081830e+00	1.579125e-01	1.481548e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.501866e+00	5.636583e-01	2.449599e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.600441e+00	4.447830e-01	4.016596e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.958872e+00	3.685707e-01	4.626813e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.436719e+00	2.496179e-01	3.583653e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.019598e+00	1.781258e-01	3.478419e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.925831e-01	1.092332e-01	2.597504e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.590318e-01	7.396913e-02	1.550611e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.362413e-01	4.127242e-02	1.029523e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.009635e-01	1.637781e-02	6.334411e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.828491e-03	7.907104e-04	4.128445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.239467e+00	1.221407e+00	1.635274e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.239105e+00	2.061475e+00	1.630723e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.230381e+00	1.122124e+00	4.479170e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.527289e+00	2.982265e-01	4.433401e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.973234e+00	6.210241e-01	3.155422e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.579175e+00	3.872971e-01	4.176176e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.684545e+00	4.419150e-01	2.842932e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.902750e+00	2.395847e-01	3.726592e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.405040e+00	2.592199e-01	2.826546e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.418361e-01	1.196234e-01	2.688177e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.941140e-01	1.099280e-01	1.533687e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.432483e-01	5.419289e-02	1.262725e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.476264e-01	3.098053e-02	1.046067e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.160479e-01	1.724938e-02	5.962081e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.737249e-03	1.751373e-03	4.581270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.297753e+00	3.826105e+00	5.962953e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.901011e+01	6.356237e+00	5.867567e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.878620e+01	2.715358e+00	1.259850e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.309056e+01	1.048204e+00	7.713785e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.558104e+00	1.039961e+00	1.058535e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.315605e+00	6.992983e-01	8.370778e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.172660e+00	5.168307e-01	7.353218e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.107977e+00	3.924881e-01	4.230279e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.259810e+00	1.957450e-01	4.107068e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.072872e-01	1.302571e-01	2.700999e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.634376e-01	7.802766e-02	1.994002e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.617855e-02	4.250861e-03	1.006617e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.626107e+00	8.414704e-01	7.248874e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.195279e+00	2.669112e-01	1.522742e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.763572e+00	4.394646e-01	3.152563e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.668031e+00	2.981216e-01	4.459607e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.083254e-01	1.509260e-01	3.078812e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.797967e-01	8.193565e-02	1.682171e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.868393e-01	3.283584e-02	8.158130e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.921391e-02	8.151470e-03	3.792134e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.014751e-03	4.682274e-04	1.675512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.683120e+01	3.423020e+00	2.878604e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.669480e+00	2.900759e-01	1.465634e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.228938e+00	2.000739e-01	1.274707e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.363990e+00	3.435634e-01	3.226508e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.407243e+00	1.944296e-01	3.026289e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.693583e-01	1.371985e-01	1.644272e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.905371e-01	4.827609e-02	1.161331e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.865107e-01	2.855852e-02	6.190310e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.063000e-02	2.312888e-03	8.308586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.800192e+02	2.019704e+01	1.688917e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.749511e+01	4.099519e-01	1.864705e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.717322e+00	2.552394e-01	2.924752e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.102222e+00	1.769625e-01	4.792439e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.826280e+00	2.225380e-01	2.979175e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.054470e+00	1.717171e-01	2.610078e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.212913e-01	9.162710e-02	1.869419e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.570272e-02	4.139427e-03	1.301138e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.040615e+00	8.538187e-01	8.056889e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.576632e+00	9.945920e-01	1.007491e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.574861e+00	5.395544e-01	3.687316e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.431381e+00	1.811106e-01	2.190850e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.177826e+00	3.997411e-01	1.566897e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.749838e+00	4.306470e-01	2.979273e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.197024e+00	4.270716e-01	3.705477e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.660242e+00	2.664595e-01	3.786230e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.184862e+00	2.170386e-01	3.345966e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.867686e-01	1.265728e-01	2.600428e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.916726e-01	7.411282e-02	1.872658e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.609685e-01	4.029329e-02	1.038401e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.048731e-01	1.712750e-02	6.276054e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.112080e-03	8.236600e-04	4.254361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.901777e+01	3.765916e+00	3.567169e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.085120e+01	1.421223e+00	8.751406e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.540876e+00	3.714662e-01	3.810673e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.978004e+00	3.619255e-01	1.110898e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.719903e+00	1.900463e-01	1.471374e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.981963e+00	3.177103e-01	1.265663e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.479020e+00	2.905105e-01	3.108988e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.879136e+00	2.298988e-01	2.813208e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.343237e+00	2.172581e-01	2.336702e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.999314e-01	1.027882e-01	1.808613e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.527410e-01	5.607356e-02	1.440152e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.276626e-01	3.115193e-02	8.362354e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.541060e-02	2.423208e-03	9.237196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.783301e+02	1.861357e+01	1.498072e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.555262e+01	1.671770e+00	1.205195e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.531757e+01	3.638763e-01	1.141108e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.102333e+01	9.017369e-01	9.280948e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.276530e+00	3.190915e-01	3.189171e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.529077e+00	2.797313e-01	5.773336e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.033293e+00	1.784178e-01	1.695490e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.206989e+00	1.406648e-01	1.727835e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.767658e+00	2.287547e-01	3.290212e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.201655e+00	2.030175e-01	2.959548e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.342067e-01	9.822235e-02	2.411790e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.512459e-02	5.682074e-03	1.433641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.188138e+00	4.390343e-01	2.145552e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.792331e+00	3.193177e-01	3.145674e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.315578e+00	4.071936e-01	4.909410e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.294113e+00	2.126820e-01	4.656123e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.202597e-01	1.170668e-01	2.731186e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.530609e-01	5.056825e-02	1.527560e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.171412e-01	6.585098e-03	7.388177e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.806201e-03	3.813431e-03	4.223076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.125666e+00	6.230093e-01	2.982526e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.939927e+00	1.808495e-01	2.839811e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.299402e+00	1.697709e-01	3.088455e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.755951e-01	9.647035e-02	1.824185e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.626926e-01	4.529567e-02	1.074383e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.608221e-01	1.543342e-02	5.907531e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.195658e-02	1.027532e-02	3.409928e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.188572e-03	1.322931e-03	2.120467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.451229e+01	1.205697e+00	6.156571e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.609319e+00	3.368592e-01	4.377577e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.374373e+00	1.892429e-01	3.640140e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.898732e-01	8.780839e-02	1.957155e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.900317e-02	4.041218e-03	1.368446e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.323858e-01	1.706745e-01	1.535955e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.420062e+00	9.806897e-01	7.502904e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.073583e+00	8.787047e-01	7.427298e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.180072e+00	3.507021e-01	2.847716e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.733189e+00	3.538174e-01	2.261916e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.013232e+00	5.474615e-01	4.098323e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.097060e+00	3.992609e-01	4.663832e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.500787e+00	2.926742e-01	4.179864e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.830233e-01	1.441491e-01	3.911168e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.074574e-01	1.145103e-01	2.551961e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.331936e-01	7.045432e-02	1.702438e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.321893e-01	2.945373e-02	1.120182e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.881517e-02	1.012196e-02	6.438955e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.612347e-03	2.153008e-03	3.016573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.832763e+00	8.262606e-01	9.737542e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.967626e+00	2.002566e+00	1.747136e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.359457e+00	1.148757e+00	7.132016e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.822046e+00	2.132268e-01	3.469493e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.077682e+00	5.241362e-01	2.412950e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.702390e+00	4.861572e-01	3.942843e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.690726e+00	3.177814e-01	3.453872e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.857645e+00	2.653589e-01	3.437121e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.332527e+00	1.892301e-01	2.633010e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.187346e-01	1.526419e-01	2.112049e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.980207e-01	7.372676e-02	1.623428e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.733459e-01	6.001477e-02	1.374174e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.225022e-01	1.803194e-02	9.056662e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.451429e-02	9.895991e-03	5.145898e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.938326e-03	1.811974e-03	2.794217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.428072e+01	4.085236e+00	6.516056e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.487854e+01	5.199426e+00	3.393740e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.893702e+01	1.602061e+00	8.016018e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.235254e+01	7.443491e-01	6.726701e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.761661e+00	7.295378e-01	7.860298e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.663671e+00	5.904236e-01	5.237266e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.725853e+00	3.540813e-01	5.089814e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.726813e+00	2.545395e-01	4.144161e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.110977e+00	1.872581e-01	3.376378e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.444199e-01	8.549369e-02	2.099401e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.127038e-01	4.069176e-02	1.854657e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.095142e-02	2.647299e-03	6.979407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.109743e+00	7.463434e-01	5.912013e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.637947e+00	5.940506e-01	3.986480e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.856570e+00	4.559331e-01	3.857612e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.782471e+00	3.979666e-01	5.121720e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.387103e-01	1.467667e-01	3.998868e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.592449e-01	7.922801e-02	1.928619e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.738997e-01	1.285933e-02	9.414134e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.676797e-02	2.172730e-02	3.212668e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.875921e-04	1.789166e-03	1.584424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.411804e+01	3.123679e+00	2.664413e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.752146e+00	7.949989e-01	2.608216e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.425218e+00	3.412271e-01	2.360701e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.411893e+00	3.407629e-01	4.793586e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.349683e+00	2.123540e-01	3.168590e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.907426e-01	1.098498e-01	1.776123e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.441088e-01	4.216403e-02	1.039341e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.358073e-01	1.040749e-02	5.545684e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.150389e-03	2.403102e-03	6.195189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.808440e+02	2.502574e+01	1.777556e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.934504e+01	7.228508e-01	1.779217e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.895705e+00	5.165826e-01	3.280484e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.095362e+00	2.793655e-01	2.504563e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.840457e+00	2.138524e-01	3.434753e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.053241e-01	1.735200e-01	2.557440e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.804976e-01	4.571852e-02	2.017763e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.146965e-02	3.687828e-03	8.258957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.586134e+00	7.227138e-01	5.782128e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.199907e+00	9.971716e-01	1.078139e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.788814e+00	8.286628e-01	7.026993e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.815700e+00	4.493430e-01	6.787831e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.460342e+00	3.721972e-01	1.164293e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.787963e+00	3.423525e-01	6.050150e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.335293e+00	4.463684e-01	4.124312e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.723419e+00	3.152446e-01	4.456745e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.181889e+00	1.908233e-01	3.885356e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.939789e-01	1.186022e-01	3.211827e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.955578e-01	8.687777e-02	1.915612e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.503906e-01	2.999233e-02	1.197054e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.380007e-02	1.030568e-02	6.844646e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.015388e-03	2.594229e-03	3.000271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.321934e+01	3.146234e+00	2.734354e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.274291e+01	1.988653e+00	2.266381e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.107610e+00	1.238119e+00	2.962211e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.133111e+00	4.185914e-01	3.369312e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.195768e+00	2.635431e-01	2.219501e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.216037e+00	3.662908e-01	2.697970e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.515516e+00	2.921832e-01	3.329372e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.931455e+00	2.770431e-01	3.309177e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.306360e+00	1.756456e-01	2.562988e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.392874e-01	8.362048e-02	1.828107e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.974243e-01	4.963905e-02	1.365676e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.917383e-01	1.934537e-02	7.719907e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.278160e-02	1.675152e-03	6.358574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.718346e+02	2.104013e+01	1.637537e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.376735e+01	4.142446e+00	9.654430e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.739828e+01	5.246942e-01	2.165615e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.151821e+01	5.343451e-01	9.868558e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.460720e+00	7.073827e-01	1.985870e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.643298e+00	2.982709e-01	3.998553e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.320672e+00	3.083155e-01	3.000524e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.389782e+00	1.905879e-01	2.515999e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.656038e+00	2.437692e-01	3.061456e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.036668e+00	1.487222e-01	3.132261e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.892117e-01	6.128715e-02	2.012790e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.755546e-02	3.018211e-03	1.059381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.387847e+00	4.012254e-01	2.465511e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.440031e+00	1.233693e-01	1.860031e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.088317e+00	2.797932e-01	3.731455e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.301806e+00	1.996462e-01	3.491709e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.913199e-01	9.722595e-02	2.058249e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.944763e-01	6.611197e-02	1.142138e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.341747e-01	2.390531e-02	6.284171e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.304859e-03	2.300282e-03	4.627264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.772572e+00	5.255929e-01	3.527001e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.798268e+00	2.107060e-01	2.339071e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.545888e+00	1.652135e-01	2.474969e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.552478e-01	8.162144e-02	1.536408e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.674966e-01	6.018792e-02	8.965676e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.333439e-01	3.618840e-02	5.849141e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.187708e-02	1.013685e-02	4.210986e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.575255e-03	9.170214e-04	2.957786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.323865e+01	1.245293e+00	7.652631e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.991090e+00	3.850134e-01	5.201074e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.808754e+00	2.035828e-01	3.292978e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.819113e-01	1.132568e-01	1.837524e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.382827e-02	5.557893e-03	1.473568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.477286e-01	2.180252e-01	1.630263e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.830222e+00	8.915603e-01	7.783834e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.115730e+00	5.779183e-01	4.113002e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.047481e+00	1.162829e-01	1.068571e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.372627e+00	3.074486e-01	1.817143e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.646088e+00	3.949107e-01	3.241514e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.911605e+00	2.060294e-01	4.161673e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.493998e+00	2.088066e-01	2.986029e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.149123e+00	1.954950e-01	2.411904e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.353409e-01	8.861787e-02	2.390837e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.887447e-01	7.789642e-02	1.399873e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.543689e-01	3.672027e-02	9.609653e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.889673e-02	1.528242e-02	5.906519e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.756528e-03	1.688029e-03	3.155788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.326357e+00	1.078714e+00	1.441839e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.805016e+00	1.547801e+00	1.011523e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.552595e+00	8.477930e-01	3.355679e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.220084e+00	2.081319e-01	2.400487e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.862483e+00	3.380974e-01	2.973102e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.635400e+00	2.897376e-01	2.698000e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.710457e+00	2.845355e-01	2.692426e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.013196e+00	2.081775e-01	2.661908e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.547467e+00	1.680953e-01	2.150627e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.105051e+00	1.143464e-01	1.979749e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.365543e-01	7.162061e-02	1.616507e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.733151e-01	4.832216e-02	1.215099e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.974810e-01	4.262686e-02	7.473986e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.429488e-01	1.703010e-02	4.622532e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.033901e-03	2.153069e-03	3.799688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.913881e+00	3.911896e+00	5.494289e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.906683e+01	5.667590e+00	4.095479e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.788090e+01	1.900994e+00	9.990955e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.252737e+01	7.794422e-01	1.007335e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.544443e+00	7.190665e-01	7.871107e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.139034e+00	6.543007e-01	8.369220e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.247221e+00	3.972689e-01	4.239643e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.195223e+00	2.690793e-01	3.900239e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.486653e+00	1.979967e-01	2.908733e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.417117e-01	1.191451e-01	2.540604e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.481865e-01	7.070223e-02	1.581263e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.664230e-02	3.056221e-03	9.131421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.530665e+00	7.346587e-01	5.275776e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.160499e+00	2.248320e-01	1.106194e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.737116e+00	2.711133e-01	3.223652e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.749908e+00	2.543792e-01	3.530140e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.513894e-01	1.264442e-01	2.654909e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.182157e-01	8.854292e-02	1.392262e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.047509e-01	3.721384e-02	7.688813e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.981214e-02	9.183809e-03	3.395040e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.232670e-03	7.070418e-04	1.626570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.506444e+01	2.547567e+00	1.998279e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.564431e+00	3.012059e-01	1.458318e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.402700e+00	8.559306e-02	1.849030e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.435776e+00	3.122422e-01	2.484553e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.567204e+00	1.492722e-01	2.579254e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.461597e-01	8.607636e-02	1.480385e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.397426e-01	5.667123e-02	8.273289e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.275646e-01	3.798228e-02	5.662139e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.230291e-02	1.886216e-03	7.547010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.648572e+02	1.524329e+01	1.259008e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.665639e+01	3.661079e-01	8.544914e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.334715e+00	1.647999e-01	1.596066e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.410931e+00	9.473297e-02	9.390851e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.992052e+00	2.137375e-01	2.032653e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.171275e+00	1.330817e-01	2.316925e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.314247e-01	9.349012e-02	1.506754e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.789522e-02	3.578774e-03	1.151030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.993300e+00	7.221652e-01	6.057658e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.345392e+00	8.133130e-01	7.144811e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.586299e+00	5.477556e-01	1.764202e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.311962e+00	1.354196e-01	1.727215e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.142921e+00	2.075324e-01	1.691778e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.682198e+00	2.882182e-01	2.568566e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.242790e+00	2.714140e-01	3.118737e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.693001e+00	1.913252e-01	3.660092e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.261374e+00	1.802462e-01	2.656075e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.687084e-01	1.356205e-01	2.166504e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.590425e-01	9.359032e-02	1.727859e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.769197e-01	3.821466e-02	1.000306e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.115978e-01	2.264385e-02	5.113973e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.920705e-03	1.546844e-03	3.106235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.783107e+01	2.895341e+00	2.614371e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.934461e+00	1.322844e+00	6.407263e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.252120e+00	4.861096e-01	1.370087e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.657979e+00	1.747706e-01	2.744969e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.770409e+00	7.368334e-02	1.844602e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.088068e+00	1.773397e-01	7.492188e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.553473e+00	1.990585e-01	2.666813e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.975863e+00	2.055952e-01	2.887941e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.451320e+00	1.447321e-01	1.982323e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.063969e-01	8.412229e-02	1.646092e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.194359e-01	5.966387e-02	1.105705e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.697043e-01	3.618468e-02	6.476975e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.684385e-02	2.360430e-03	6.405494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.644493e+02	1.433807e+01	1.121791e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.435581e+01	1.292286e+00	4.428584e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.504545e+01	3.733586e-01	1.561684e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.009079e+01	1.868171e-01	2.792539e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.767253e+00	2.191724e-01	5.295812e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.117557e+00	2.132421e-01	6.081583e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.498926e+00	1.274423e-01	1.016731e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.421745e+00	1.038050e-01	1.300113e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.893007e+00	1.948769e-01	2.577367e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.358903e+00	1.870903e-01	2.307823e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.036939e-01	8.509695e-02	2.210925e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.853613e-02	5.809218e-03	1.155779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.056936e+00	3.066058e-01	1.619959e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.868358e+00	3.001842e-01	9.265586e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.422522e+00	2.508913e-01	3.560312e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.325520e+00	1.585913e-01	3.615764e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.200618e-01	1.008174e-01	2.375132e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.023613e-01	3.284027e-02	1.347438e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.729793e-01	2.279925e-02	5.011412e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.600846e-03	4.615322e-03	4.380439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.866829e+00	4.946842e-01	1.962036e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.992173e+00	1.558710e-01	1.997427e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.457238e+00	1.068441e-01	2.658076e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.703918e-01	8.507167e-02	1.495522e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.531373e-01	1.991724e-02	1.198971e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.344536e-01	7.656557e-03	6.154245e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.901656e-02	1.368540e-02	2.320864e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.110381e-03	2.127758e-03	2.557624e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.376089e+01	1.038280e+00	4.130609e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.089066e+00	2.758224e-01	3.343031e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.531870e+00	1.287192e-01	3.575483e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.463071e-01	7.105739e-02	1.643954e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.941365e-02	4.352040e-03	1.251845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.749383e-01	1.925253e-01	1.215811e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.407938e+00	8.068528e-01	5.447672e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.800593e+00	6.563086e-01	6.102944e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.203134e+00	2.343623e-01	6.212471e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.656741e+00	2.344960e-01	2.542905e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.994920e+00	3.799293e-01	3.434719e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.123658e+00	2.624296e-01	3.634830e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.508155e+00	1.849743e-01	3.470060e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.077911e+00	1.344435e-01	2.827847e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.972521e-01	5.448042e-02	2.430517e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.824074e-01	4.253849e-02	1.575119e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.894113e-01	2.820602e-02	8.894389e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.249332e-01	2.654466e-02	3.856255e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.882020e-03	2.557321e-03	3.312578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.441674e+00	9.462033e-01	7.740051e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.021563e+00	1.306117e+00	1.351823e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.661540e+00	8.333785e-01	2.166973e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.390321e+00	4.388680e-01	2.098651e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.894165e+00	3.290651e-01	2.776391e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.695087e+00	3.683545e-01	2.553382e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.762666e+00	2.227846e-01	3.230343e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.061934e+00	1.837691e-01	2.815091e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.436306e+00	9.916004e-02	2.707153e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.034674e+00	9.384505e-02	1.689113e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.560802e-01	4.310523e-02	1.611054e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.115806e-01	3.225307e-02	1.069397e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.527531e-01	1.688765e-02	7.466487e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.331089e-01	1.030776e-02	4.953821e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.010481e-03	2.702939e-03	2.985674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.596529e+01	4.172951e+00	5.155324e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.394201e+01	3.908593e+00	2.520141e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.839458e+01	1.557818e+00	4.681689e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.144955e+01	8.175948e-01	5.096926e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.165962e+00	6.456225e-01	4.630601e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.745818e+00	5.801027e-01	4.073855e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.958950e+00	2.188433e-01	5.471498e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.958771e+00	1.905974e-01	4.440229e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.183779e+00	9.924662e-02	3.154177e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.627813e-01	1.050122e-01	1.742092e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.326830e-01	6.633131e-02	1.289570e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.042304e-02	2.296732e-03	8.080392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.115715e+00	6.383021e-01	3.667055e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.444856e+00	4.296071e-01	1.974833e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.870251e+00	2.775475e-01	3.271977e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.857744e+00	2.591100e-01	4.082036e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.267126e-01	9.502130e-02	3.028820e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.230021e-01	4.660815e-02	1.567008e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.298246e-01	1.691881e-02	7.764580e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.379970e-02	2.174272e-02	2.729299e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.709142e-04	2.178219e-03	1.724879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.349337e+01	2.622475e+00	1.678177e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.788715e+00	6.084392e-01	1.269908e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.313180e+00	2.245435e-01	2.666534e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.698903e+00	2.022220e-01	3.161897e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.524891e+00	1.158332e-01	2.843522e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.984887e-01	9.041077e-02	1.514844e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.555968e-01	2.033909e-02	9.371957e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.305647e-01	6.695760e-03	5.796470e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.009221e-02	2.782646e-03	5.922967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.688202e+02	2.035764e+01	1.192619e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.783252e+01	4.561739e-01	9.410697e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.754985e+00	3.369346e-01	3.796165e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.400404e+00	2.143005e-01	2.307986e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.223114e+00	1.724312e-01	2.628353e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.721453e-01	8.045525e-02	2.380089e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.027045e-01	8.010123e-02	1.501250e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.094064e-02	3.006174e-03	9.097459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.544785e+00	5.656723e-01	4.451575e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.244777e+00	9.561105e-01	5.926827e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.530691e+00	6.099872e-01	3.877022e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.660617e+00	4.168156e-01	3.443568e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.346541e+00	2.375162e-01	9.814549e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.799541e+00	2.341600e-01	3.839865e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.448312e+00	2.777641e-01	3.423295e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.785816e+00	1.891446e-01	3.559372e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.248246e+00	1.323942e-01	3.145527e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.136260e-01	7.907605e-02	2.494635e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.312653e-01	4.880232e-02	1.670929e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.926966e-01	2.143465e-02	8.540206e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.160042e-01	1.812814e-02	4.384056e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.180649e-03	2.405102e-03	3.413330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.412896e+01	2.667864e+00	2.096716e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.163303e+01	1.516848e+00	1.156573e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.965685e+00	1.098891e+00	6.148933e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.221360e+00	3.052089e-01	2.576572e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.895065e+00	2.572369e-01	1.613934e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.215832e+00	1.968454e-01	1.642971e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.662747e+00	1.622647e-01	3.446012e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.084112e+00	1.382173e-01	2.989726e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.401261e+00	1.307671e-01	2.127585e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.364301e-01	7.758017e-02	1.465180e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.639584e-01	3.082158e-02	1.074967e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.447262e-01	1.067855e-02	5.996978e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.532705e-02	1.965839e-03	7.414842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.640666e+02	1.842004e+01	1.019233e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.897367e+01	1.652334e+00	3.742493e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.632972e+01	3.170978e-01	2.170551e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.110292e+01	3.189432e-01	6.014489e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.590091e+00	5.912370e-01	2.228757e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.843075e+00	1.659482e-01	4.760346e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.253706e+00	2.525867e-01	1.587769e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.792384e+00	2.199022e-01	1.566256e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.933114e+00	1.359221e-01	4.220112e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.137188e+00	1.463691e-01	2.663306e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.377582e-01	5.551013e-02	1.502968e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.811731e-02	2.732971e-03	1.014955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.660146e+00	4.049322e-01	2.627092e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.298487e+00	1.223921e-01	7.305232e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.914910e+00	3.085789e-01	3.991844e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.167909e+00	1.825453e-01	2.853863e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.860840e-01	9.920214e-02	1.907325e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.137719e-01	4.513881e-02	1.369496e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.133647e-01	2.204085e-02	5.876759e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.518266e-03	1.079478e-03	4.746039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.124094e+00	5.688605e-01	3.328319e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.633726e+00	1.503834e-01	2.832608e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.369765e+00	2.303079e-01	2.221398e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.710408e-01	7.668826e-02	1.731853e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.878724e-01	4.805940e-02	8.613829e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.090078e-01	2.219376e-02	6.623054e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.369852e-02	8.250514e-03	4.293172e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.199715e-03	1.505574e-03	3.151604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.368437e+01	1.267949e+00	7.150732e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.858577e+00	3.701565e-01	4.370022e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.641708e+00	2.008984e-01	3.534542e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.335950e-01	9.619231e-02	2.127875e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.841287e-02	5.399564e-03	1.737012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.650224e-01	3.437351e-01	2.376935e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.584101e+00	1.020753e+00	9.037194e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.312823e+00	4.307063e-01	2.505219e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.860585e+00	2.588726e-01	4.082144e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.089309e+00	4.199906e-01	2.603100e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.328351e+00	2.552992e-01	4.229248e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.810852e+00	2.788344e-01	3.528806e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.306812e+00	1.668155e-01	3.244018e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.835806e-01	1.220195e-01	2.602641e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.610496e-01	8.535113e-02	2.185897e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.127165e-01	5.481574e-02	1.502038e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.313983e-01	3.336094e-02	1.040465e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.028515e-01	2.658887e-02	4.480978e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.429487e-03	7.620326e-04	3.736625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.702470e+00	1.726693e+00	1.458714e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.950238e+00	1.353857e+00	1.519408e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.848454e+00	1.099298e+00	3.219764e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.872913e+00	3.543882e-01	3.240755e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.411790e+00	3.354480e-01	2.780574e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.398720e+00	3.044064e-01	2.237376e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.414960e+00	2.446326e-01	4.496471e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.870802e+00	2.383462e-01	2.466837e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.412906e+00	1.466507e-01	1.913093e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.406849e-01	9.081086e-02	2.250193e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.753028e-01	8.787561e-02	1.579728e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.397293e-01	4.962024e-02	9.387330e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.385764e-01	2.690992e-02	1.029049e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.387379e-01	3.325008e-02	4.676034e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.082513e-03	1.666340e-03	4.546554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.235534e+01	6.047131e+00	6.754918e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.199153e+01	5.834800e+00	4.593643e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.860256e+01	2.086872e+00	1.386576e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.207028e+01	1.022255e+00	9.393103e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.677165e+00	9.733132e-01	9.448242e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.836430e+00	4.912906e-01	6.107574e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.924580e+00	2.833299e-01	7.337777e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.077762e+00	2.735438e-01	3.368602e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.267768e+00	1.468583e-01	3.182402e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.655226e-01	1.510992e-01	2.183036e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.807787e-01	1.009042e-01	1.593564e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.372621e-02	2.806875e-03	1.233289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.028487e+00	7.660073e-01	6.393384e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.081929e+00	2.559100e-01	1.641243e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.577788e+00	3.301137e-01	3.674483e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.561562e+00	2.103424e-01	3.962541e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.726496e-01	1.283339e-01	2.223588e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.397517e-01	6.014809e-02	1.408524e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.655538e-01	3.243131e-02	7.382620e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.482864e-02	6.043033e-03	3.523442e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.194874e-03	5.253483e-04	1.783399e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.807163e+01	2.991058e+00	2.297212e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.121269e+00	2.021185e-01	1.488370e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.176609e+00	1.549767e-01	1.041164e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.288091e+00	2.638544e-01	3.417093e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.421054e+00	1.947297e-01	2.145109e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.515059e-01	7.542486e-02	1.807797e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.755273e-01	4.950481e-02	8.250375e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.833610e-01	2.152677e-02	5.935722e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.024250e-02	1.809931e-03	8.339050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.846239e+02	1.768414e+01	1.340861e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.563330e+01	3.309260e-01	5.264599e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.703012e+00	2.271735e-01	1.920525e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.126455e+00	1.965245e-01	1.207880e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.884222e+00	1.801784e-01	2.508390e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.008404e+00	1.264677e-01	2.912555e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.356197e-01	8.338642e-02	1.520743e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.597299e-02	3.557499e-03	1.234229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.606083e+00	9.277546e-01	8.271501e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.129924e+00	1.148327e+00	6.499303e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.542569e+00	4.499878e-01	1.394948e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.201320e+00	2.218681e-01	1.248897e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.881330e+00	2.889667e-01	2.790372e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.401882e+00	2.826727e-01	4.146948e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.045718e+00	2.442434e-01	3.933999e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.561094e+00	2.006680e-01	3.317511e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.148975e+00	1.937999e-01	2.567161e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.660472e-01	1.062724e-01	2.376965e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.743336e-01	6.911354e-02	1.492927e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.337034e-01	3.312697e-02	1.178162e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.026339e-01	2.439176e-02	4.479071e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.543490e-03	7.836618e-04	4.102295e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.259520e+01	3.823723e+00	3.186347e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.829469e+00	1.360968e+00	4.647118e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.827108e+00	3.166780e-01	5.151763e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.376367e+00	1.519774e-01	8.477987e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.384463e+00	1.468934e-01	2.310686e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.844876e+00	1.546935e-01	2.190239e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.339179e+00	2.242962e-01	3.047502e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.864315e+00	1.967195e-01	3.007571e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.312204e+00	1.558714e-01	2.151333e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.844572e-01	7.666957e-02	1.733693e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.623947e-01	5.914883e-02	1.059865e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.322792e-01	2.596939e-02	7.707909e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.616608e-02	3.315990e-03	6.857758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.846780e+02	1.781550e+01	1.199273e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.316621e+01	1.091590e+00	4.122871e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.393984e+01	2.722875e-01	8.563476e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.072238e+01	8.180717e-01	4.286143e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.892856e+00	1.680757e-01	6.819690e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.984521e+00	1.247662e-01	3.379119e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.156223e+00	1.877737e-01	6.708022e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.219073e+00	1.080689e-01	1.580522e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.833045e+00	2.257294e-01	2.933423e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.145044e+00	1.348263e-01	2.791444e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.013477e-01	1.201462e-01	1.775801e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.383913e-02	4.595349e-03	1.364157e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.509593e+00	3.561011e-01	2.329767e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.602030e+00	3.568499e-01	4.392415e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.956000e+00	2.714260e-01	4.461547e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.180552e+00	1.489124e-01	3.440078e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.603771e-01	6.527273e-02	2.277309e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.325446e-01	3.305598e-02	1.342399e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.014392e-01	9.847096e-03	6.207733e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.069370e-03	3.125786e-03	3.912410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.347094e+00	5.382953e-01	2.205357e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.585423e+00	1.473722e-01	2.725356e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.303088e+00	1.412991e-01	2.214601e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.754094e-01	5.364240e-02	1.713396e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.489831e-01	2.704857e-02	1.164793e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.580846e-01	8.155293e-03	5.358241e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.206277e-02	7.081610e-03	3.184410e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.038179e-03	1.671988e-03	2.037462e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.479378e+01	1.155538e+00	5.194481e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.322301e+00	4.302691e-01	4.732095e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.335703e+00	1.323809e-01	3.322995e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.787120e-01	6.673598e-02	2.075618e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.943120e-02	2.946648e-03	1.336142e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.181894e-01	2.404837e-01	1.686212e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.279000e+00	1.096871e+00	7.740697e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.586562e+00	7.484695e-01	4.639679e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.018038e+00	1.652864e-01	1.023250e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.234026e+00	4.510258e-01	3.582277e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.459283e+00	3.751623e-01	4.806601e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.882515e+00	2.737719e-01	3.884456e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.304224e+00	1.438611e-01	3.915102e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.857016e-01	1.429807e-01	2.782315e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.289129e-01	6.147955e-02	2.226558e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.752069e-01	3.126011e-02	1.560490e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.967806e-01	9.832679e-03	1.034172e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.611590e-02	1.157688e-02	5.683410e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.831619e-03	1.971120e-03	3.690751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.527223e+00	1.221892e+00	9.604280e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.026602e+01	1.633714e+00	1.138586e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.752615e+00	6.634888e-01	5.888023e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.272067e+00	5.752787e-01	1.098977e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.547210e+00	3.720987e-01	2.261919e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.314065e+00	4.201824e-01	3.000450e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.448394e+00	2.294876e-01	3.523995e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.780286e+00	1.742567e-01	3.093060e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.222747e+00	1.077389e-01	2.910851e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.491722e-01	7.502179e-02	2.204297e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.697448e-01	4.499362e-02	1.625053e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.789463e-01	2.565956e-02	1.221900e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.229305e-01	2.900449e-02	6.206164e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.851858e-02	6.020026e-03	5.386917e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.067702e-03	1.301979e-03	3.673893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.971788e+01	5.355849e+00	6.361882e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.784493e+01	4.942342e+00	2.585280e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.810865e+01	1.198644e+00	3.018585e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.133448e+01	1.641423e+00	7.728938e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.722422e+00	4.925619e-01	8.746463e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.229807e+00	4.375678e-01	4.838108e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.719608e+00	4.034724e-01	4.313558e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.643426e+00	1.627248e-01	5.014719e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.031592e+00	1.047389e-01	3.024177e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.394032e-01	6.239426e-02	2.478386e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.576772e-01	6.824737e-02	1.419460e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.911514e-03	2.012982e-03	6.901680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.802644e+00	7.920172e-01	5.030462e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.473875e+00	4.420363e-01	1.403742e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.361198e+00	3.844279e-01	4.678562e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.682543e+00	2.377793e-01	4.637989e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.873421e-01	9.975063e-02	2.964849e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.341815e-01	6.121683e-02	1.565305e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.549039e-01	5.169147e-03	7.982516e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.346998e-02	1.306068e-02	3.426565e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.286629e-04	1.407031e-03	1.800055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.761845e+01	3.259596e+00	2.176764e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.324591e+00	5.317307e-01	1.191255e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.046234e+00	2.585298e-01	2.843567e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.266726e+00	2.895168e-01	3.649822e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.391011e+00	1.541268e-01	2.438354e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.381111e-01	5.235069e-02	1.791000e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.254408e-01	3.168183e-02	1.069842e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.503676e-01	1.390125e-02	5.389888e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.009270e-03	2.091191e-03	6.566303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.929733e+02	2.328413e+01	1.337085e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.720897e+01	5.881406e-01	1.008704e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.283076e+00	3.533097e-01	2.927810e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.206195e+00	2.398265e-01	1.713721e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.773092e+00	1.650540e-01	2.892309e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.248550e-01	8.375562e-02	2.839529e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.824468e-01	3.854745e-02	1.372411e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.086294e-02	2.620391e-03	8.566143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.050069e+00	9.471401e-01	5.936785e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.916369e+00	1.008486e+00	8.055900e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.245843e+00	8.350253e-01	2.669730e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.536770e+00	3.242652e-01	1.528639e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.145425e+00	4.459719e-01	1.569704e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.483005e+00	3.109491e-01	5.710152e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.081108e+00	2.834997e-01	3.842386e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.579115e+00	2.026124e-01	4.334200e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.097037e+00	1.292590e-01	3.220011e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.780687e-01	9.895921e-02	2.313090e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.188324e-01	3.795958e-02	2.114548e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.219143e-01	1.323089e-02	1.046682e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.069818e-02	1.276875e-02	5.646010e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.117888e-03	2.144945e-03	3.446102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.783281e+01	4.138081e+00	2.857668e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.354415e+01	2.223882e+00	9.408171e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.718867e+00	6.014361e-01	1.004099e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.078846e+00	4.535796e-01	4.086211e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.734340e+00	2.365529e-01	7.624909e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.905703e+00	2.111021e-01	2.887773e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.405229e+00	3.009888e-01	4.383485e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.901033e+00	1.918914e-01	2.614436e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.192844e+00	1.082155e-01	2.534770e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.186780e-01	6.389504e-02	2.005098e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.809449e-01	2.553035e-02	1.435677e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.811265e-01	1.904511e-02	5.826855e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.117732e-02	1.682438e-03	6.808174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.855957e+02	2.364048e+01	1.149108e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.884251e+01	2.688841e+00	4.799756e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.628119e+01	3.422807e-01	1.958892e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.082217e+01	4.647533e-01	2.713015e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.816314e+00	4.564826e-01	1.708600e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.300301e+00	2.077264e-01	4.188046e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.322073e+00	4.066741e-01	3.834085e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.354543e+00	1.510024e-01	2.812844e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.555144e+00	1.528947e-01	3.613164e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.592374e-01	9.053045e-02	3.322658e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.014111e-01	7.361551e-02	1.736817e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.870155e-02	2.094201e-03	8.682057e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.606428e+00	3.955064e-01	3.240278e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.321675e+00	1.531891e-01	2.353655e-04
2.850000e-01	3.500000e-02	3.500000e-02	1.949465e+00	2.810098e-01	4.098181e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.182673e+00	1.755056e-01	3.014287e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.209517e-01	1.215234e-01	2.069741e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.448273e-01	6.523156e-02	1.162237e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.123301e-01	2.363574e-02	6.235406e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.128827e-03	9.094739e-04	5.542287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.956636e+00	5.108442e-01	3.574173e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.785771e+00	2.629082e-01	1.713318e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.444848e+00	1.505130e-01	2.505021e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.551814e-01	8.181306e-02	1.701960e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.490787e-01	9.593278e-02	9.686660e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.024996e-01	2.217085e-02	8.896300e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.676866e-02	1.606710e-02	3.076542e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.140379e-03	4.848986e-04	3.455722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.354127e+01	1.181994e+00	6.927503e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.903838e+00	3.302494e-01	3.692599e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.715548e+00	2.059158e-01	3.353368e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.184714e-01	9.313239e-02	2.471651e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.060929e-02	5.904005e-03	1.420043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.641301e-01	2.906677e-01	2.711579e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.031705e+00	8.162515e-01	1.156993e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.421662e+00	6.411650e-01	2.249056e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.103622e+00	3.060048e-01	8.760894e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.284301e+00	4.323806e-01	2.425113e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.487335e+00	3.004673e-01	4.178550e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.884723e+00	3.243298e-01	3.375975e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.293760e+00	1.719193e-01	3.906660e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.002437e+00	1.681684e-01	2.352618e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.163968e-01	1.176237e-01	1.912910e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.269453e-01	7.644094e-02	1.452447e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.334223e-01	4.598851e-02	8.507010e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.712023e-02	1.867946e-02	5.280166e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.469828e-03	5.516027e-04	4.155695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.142085e+00	1.326703e+00	1.705093e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.333723e+00	1.328864e+00	1.255994e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.749274e+00	6.322051e-01	3.156339e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.401159e+00	5.009870e-01	1.880769e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.595966e+00	4.615712e-01	3.802732e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.327376e+00	3.294580e-01	3.514529e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.595953e+00	2.087192e-01	3.190151e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.921126e+00	2.431366e-01	2.992165e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.373492e+00	1.488036e-01	2.553397e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.790749e-01	1.009000e-01	2.384272e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.663633e-01	1.570808e-01	1.316663e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.521797e-01	5.175398e-02	1.308712e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.754618e-01	3.309872e-02	8.130062e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.280692e-01	1.663743e-02	5.196353e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.062980e-03	8.406748e-04	6.940093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.071521e+01	4.538181e+00	7.415106e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.226796e+01	5.580652e+00	3.519793e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.901619e+01	1.984638e+00	8.635450e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.211205e+01	7.079709e-01	1.090966e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.372424e+00	8.164087e-01	8.478625e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.979221e+00	7.530993e-01	5.064897e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.960762e+00	2.787311e-01	5.902689e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.093669e+00	3.015349e-01	3.069456e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.301569e+00	1.727055e-01	3.863283e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.372804e-01	1.851154e-01	1.918336e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.718252e-01	7.198531e-02	2.116328e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.660953e-02	2.987516e-03	1.220540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.644593e+00	7.751867e-01	6.403767e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.110667e+00	1.682636e-01	9.575159e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.893753e+00	4.166005e-01	2.991622e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.634185e+00	2.488005e-01	4.111280e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.846273e-01	1.282461e-01	2.540399e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.809572e-01	8.643076e-02	1.329749e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.691655e-01	2.761535e-02	8.722998e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.273621e-02	1.918385e-02	3.207975e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.034838e-03	5.876438e-04	1.502093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.534105e+01	2.476648e+00	2.441231e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.432537e+00	3.007118e-01	2.942651e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.550425e+00	3.136131e-01	1.199536e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.614772e+00	3.486164e-01	2.795086e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.501758e+00	1.624260e-01	2.401804e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.607658e-01	8.241794e-02	1.486837e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.360041e-01	9.601756e-02	9.317686e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.743541e-01	2.050341e-02	9.161667e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.067860e-02	1.858833e-03	8.473327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.641689e+02	1.357408e+01	1.460444e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.806159e+01	5.281770e-01	8.763719e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.740806e+00	7.224384e-01	2.270267e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.234981e+00	1.206381e-01	3.083323e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.033237e+00	2.139860e-01	2.471384e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.073763e+00	1.450294e-01	2.628834e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.109473e-01	6.504520e-02	1.910208e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.883189e-02	4.764326e-03	1.048766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.195528e+00	7.639881e-01	7.873157e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.905929e+00	7.354463e-01	1.215598e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.758195e+00	7.996729e-01	1.047252e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.671960e+00	3.691135e-01	5.013044e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.134560e+00	2.635138e-01	2.898077e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.753240e+00	3.741963e-01	3.576137e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.214988e+00	3.066584e-01	3.916780e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.658550e+00	2.748395e-01	3.206331e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.178750e+00	2.234354e-01	2.699659e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.923198e-01	1.276653e-01	2.257159e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.131444e-01	8.627330e-02	1.416488e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.428895e-01	4.332336e-02	1.048772e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.641135e-02	2.208562e-02	4.905361e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.616534e-03	5.838943e-04	4.305215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.878730e+01	3.022156e+00	3.651747e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.224960e+00	1.206885e+00	4.958140e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.324528e+00	6.099428e-01	4.948446e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.761908e+00	1.830487e-01	3.638625e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.098768e+00	3.451884e-01	1.807151e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.987519e+00	2.440164e-01	1.197954e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.522915e+00	2.246985e-01	3.453087e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.028627e+00	2.715917e-01	2.398425e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.352129e+00	1.285860e-01	2.636569e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.955330e-01	1.728663e-01	1.473491e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.806977e-01	6.566128e-02	1.357402e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.436373e-01	2.765379e-02	9.259837e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.447975e-02	2.018801e-03	8.932285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.676739e+02	1.324686e+01	1.195155e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.387072e+01	7.075868e-01	1.819515e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.648606e+01	1.003951e+00	7.058408e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.156816e+01	7.762269e-01	6.290533e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.288718e+00	2.675270e-01	4.210095e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.202264e+00	2.994298e-01	8.356147e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.100678e+00	2.243507e-01	5.914888e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.312953e+00	1.067369e-01	2.593690e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.990601e+00	2.581363e-01	2.460797e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.228304e+00	1.837251e-01	3.248621e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.882453e-01	1.433486e-01	1.977573e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.555364e-02	4.689002e-03	1.504103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.361185e+00	3.842699e-01	2.590610e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.628913e+00	2.786829e-01	1.984210e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.162818e+00	2.636082e-01	4.735884e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.272698e+00	1.887059e-01	3.882832e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.123623e-01	1.047079e-01	2.172382e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.152309e-01	2.841407e-02	1.286439e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.080959e-01	2.314123e-03	6.807855e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.507809e-03	4.402445e-03	3.466471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.153396e+00	5.670494e-01	2.428183e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.710934e+00	1.830471e-01	3.269481e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.297519e+00	1.328632e-01	2.499092e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.494902e-01	6.417554e-02	1.658532e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.390793e-01	4.015817e-02	1.033814e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.548168e-01	7.702834e-03	6.803102e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.638737e-02	1.280957e-02	2.625508e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.570947e-04	1.495672e-03	2.377568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.421877e+01	1.076293e+00	4.689713e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.763191e+00	2.862348e-01	4.160995e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.527397e+00	1.711522e-01	2.990985e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.981320e-01	4.884794e-02	2.328536e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.760100e-02	2.856400e-03	1.334141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.547747e-01	1.684171e-01	1.584156e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.728873e+00	8.536480e-01	7.240614e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.987486e+00	6.675480e-01	7.234623e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.415015e+00	3.776359e-01	1.480115e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.761184e+00	5.351551e-01	2.519512e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.701313e+00	4.400992e-01	3.987510e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.962359e+00	2.349956e-01	4.177393e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.449339e+00	1.964256e-01	4.535636e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.025085e+00	1.678842e-01	2.831500e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.740481e-01	6.767711e-02	2.429097e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.087794e-01	4.902286e-02	1.389541e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.925373e-01	1.177632e-02	1.135018e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.728724e-02	2.945988e-02	4.233594e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.982866e-03	1.850474e-03	2.682779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.369886e+00	1.277075e+00	9.356849e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.787486e+00	1.270696e+00	1.916522e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.646512e+00	7.667666e-01	1.537806e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.338747e+00	5.079844e-01	1.874742e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.041524e+00	3.970193e-01	5.293005e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.955402e+00	4.114096e-01	3.377979e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.601186e+00	3.623280e-01	4.095780e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.809456e+00	1.570828e-01	2.975585e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.267940e+00	1.208258e-01	2.473625e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.010059e+00	1.333741e-01	1.819104e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.066628e-01	8.701578e-02	1.535141e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.894444e-01	2.625688e-02	1.484830e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.171253e-01	2.270865e-02	7.689824e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.000545e-01	8.091777e-03	4.650172e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.470377e-03	9.109489e-04	3.922489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.921628e+01	5.252263e+00	4.868184e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.665369e+01	5.293051e+00	2.483091e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.736776e+01	8.312273e-01	9.787644e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.048098e+01	5.159139e-01	8.496998e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.038583e+00	8.643127e-01	4.943289e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.658112e+00	5.047506e-01	4.360896e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.827761e+00	2.640471e-01	6.218594e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.936107e+00	2.936031e-01	3.054011e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.192344e+00	1.217518e-01	3.147498e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.137664e-01	1.197064e-01	2.111028e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.241244e-01	2.905949e-02	1.912059e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.940377e-03	1.382285e-03	8.522437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.306348e+00	7.438451e-01	5.645571e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.364221e+00	3.983599e-01	2.266746e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.937806e+00	3.979723e-01	2.913497e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.807811e+00	2.847192e-01	4.385973e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.253071e-01	1.267977e-01	3.387462e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.273061e-01	6.289340e-02	1.621460e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.464440e-01	5.014204e-03	8.950559e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.944179e-02	2.645730e-02	2.757625e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.586862e-04	1.348094e-03	1.796100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.431950e+01	3.000233e+00	2.201451e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.410424e+00	5.771846e-01	2.930713e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.599300e+00	1.977150e-01	3.515908e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.710732e+00	2.695296e-01	3.482476e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.413172e+00	1.855587e-01	2.711415e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.143507e-01	5.773090e-02	1.674791e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.282085e-01	3.596812e-02	9.563144e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.306347e-01	5.622870e-03	6.172234e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.140943e-03	1.006055e-03	5.838898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.640686e+02	1.969925e+01	1.337644e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.003829e+01	1.468449e+00	1.301899e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.397005e+00	2.567440e-01	7.442017e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.409141e+00	2.197639e-01	2.788724e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.052913e+00	1.932216e-01	2.573482e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.002420e+00	1.946235e-01	2.254278e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.940201e-01	3.314581e-02	1.974095e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.048113e-02	2.076265e-03	8.174147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.640215e+00	6.638521e-01	5.457359e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.361590e+00	1.050883e+00	7.877160e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.307334e+00	6.064594e-01	7.499373e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.766187e+00	4.425414e-01	2.015505e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.583672e+00	4.321528e-01	1.987499e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.965872e+00	4.427470e-01	2.449674e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.227774e+00	2.655782e-01	5.561243e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.747890e+00	2.713880e-01	4.448835e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.189981e+00	1.359414e-01	4.011785e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.224712e-01	1.143838e-01	2.344978e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.865140e-01	6.842326e-02	1.584349e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.176089e-01	1.515842e-02	1.016255e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.680255e-02	3.078993e-02	4.461936e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.421089e-03	1.942127e-03	2.726213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.531171e+01	3.304453e+00	2.656443e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.122173e+01	1.376755e+00	1.481920e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.253196e+00	4.909255e-01	5.811035e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.477375e+00	6.275063e-01	2.563281e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.143282e+00	3.795059e-01	2.054415e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.306114e+00	1.706075e-01	4.119523e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.873115e+00	2.720040e-01	3.250335e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.996497e+00	2.145823e-01	3.146073e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.257112e+00	1.066273e-01	3.077170e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.730855e-01	1.300550e-01	1.583673e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.287276e-01	3.609716e-02	1.187695e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.759847e-01	9.178198e-03	7.905028e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.158480e-02	1.357687e-03	7.168424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.633327e+02	1.780275e+01	1.162463e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.849207e+01	2.875893e+00	1.500878e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.882342e+01	1.133355e+00	2.172764e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.337624e+01	7.381094e-01	1.595718e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.935928e+00	3.442413e-01	1.117130e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.215868e+00	3.131440e-01	3.992971e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.513736e+00	2.062806e-01	3.070609e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.467832e+00	1.658984e-01	2.233701e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.927575e+00	2.760211e-01	2.739919e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.103398e+00	9.953368e-02	2.737484e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.115230e-01	4.972565e-02	2.027988e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.571092e-02	2.257404e-03	1.078471e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.980973e+00	3.425340e-01	2.587707e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.987400e+00	1.229171e-01	3.445563e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.709490e+00	2.511794e-01	3.421499e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.048984e+00	1.315950e-01	2.465906e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.365086e-01	8.651857e-02	1.742324e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.841659e-01	9.220818e-02	9.237252e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.087854e-02	1.229836e-02	6.887791e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.732815e-03	1.566815e-03	3.422730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.440866e+00	4.904350e-01	2.562445e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.312601e+00	1.463563e-01	2.617574e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.213167e+00	1.177461e-01	2.253425e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.490498e-01	1.310565e-01	1.169709e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.971803e-01	5.487118e-02	7.814065e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.887843e-01	2.925629e-02	5.206315e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.440299e-02	7.421795e-03	3.744412e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.290686e-03	8.380812e-04	3.205391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.419856e+01	1.108426e+00	5.733219e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.433533e+00	2.558064e-01	4.127353e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.544663e+00	1.790126e-01	3.549888e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.058007e-01	1.161456e-01	1.792723e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.670650e-02	6.815994e-03	1.499961e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.781347e-01	4.656377e-01	2.860363e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.222660e+00	9.695353e-01	8.828388e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.352414e+00	2.907684e-01	3.356724e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.701216e+00	2.818803e-01	1.422046e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.872591e+00	3.737161e-01	3.147113e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.106755e+00	2.788363e-01	3.414647e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.508442e+00	1.696254e-01	3.416500e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.211132e+00	3.118739e-01	2.511573e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.138700e-01	1.228023e-01	1.855225e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.268953e-01	7.985295e-02	2.130894e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.343921e-01	4.188316e-02	1.861568e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.929473e-01	2.498007e-02	8.579327e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.153966e-02	1.050435e-02	3.400864e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.795142e-03	9.982880e-04	2.897685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.282209e+00	1.945114e+00	1.576646e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.506911e+00	1.201754e+00	1.037473e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.464172e+00	4.227002e-01	5.040027e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.823836e+00	5.312700e-01	3.648194e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.276195e+00	3.735891e-01	3.203151e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.969464e+00	2.078418e-01	3.912731e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.256157e+00	1.777631e-01	2.674386e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.730108e+00	2.008801e-01	2.319625e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.296708e+00	2.052137e-01	1.692932e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.891329e-01	3.969865e-01	1.588628e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.022318e-01	5.738665e-02	2.369717e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.146901e-01	4.982242e-02	2.375335e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.362955e-01	2.721568e-02	5.737375e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.454214e-02	1.213662e-02	6.989962e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.889160e-03	1.653112e-03	4.099949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.617673e+01	6.929553e+00	6.966733e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.572802e+01	5.602314e+00	3.174149e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.818797e+01	1.548321e+00	1.670781e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.132285e+01	1.340036e+00	1.328894e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.198280e+00	7.283675e-01	5.772400e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.224636e+00	3.466499e-01	7.617335e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.932471e+00	5.139275e-01	4.622994e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.820720e+00	1.906890e-01	4.022047e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.235500e+00	2.446528e-01	2.212408e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.895505e-01	1.015022e-01	2.268775e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.223017e-01	5.935541e-02	1.778335e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.213963e-02	2.384179e-03	1.177807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.451088e+00	7.679777e-01	5.730472e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.052538e+00	6.962133e-02	1.153479e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.375574e+00	3.690875e-01	3.538200e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.405205e+00	1.920617e-01	3.214784e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.950633e-01	9.532024e-02	2.010133e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.153156e-01	9.001301e-02	1.063768e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.392565e-01	2.003756e-02	7.178102e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.740107e-02	3.528094e-03	3.563556e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.193112e-03	7.394603e-04	1.152383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.880108e+01	2.474928e+00	2.046707e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.275024e+00	1.711726e-01	1.832873e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.089826e+00	1.733790e-01	6.046652e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.215257e+00	2.262918e-01	3.439372e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.327205e+00	1.385612e-01	1.941426e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.391159e-01	1.252678e-01	1.186326e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.640736e-01	4.338050e-02	8.231241e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.695302e-01	2.122052e-02	5.122871e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.102107e-03	1.500206e-03	8.444634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.906141e+02	1.392494e+01	1.284529e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.656791e+01	7.356782e-01	2.490871e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.924326e+00	1.443393e-01	1.641829e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.102705e+00	9.439084e-02	7.773910e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.755003e+00	1.990780e-01	2.390641e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.032056e+00	1.279046e-01	1.958130e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.917881e-01	6.725856e-02	1.670119e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.500489e-02	4.117066e-03	1.001313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.102327e+00	9.580261e-01	7.632725e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.889893e+00	7.212070e-01	7.297990e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.600395e+00	2.816958e-01	1.562346e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.400083e+00	3.772123e-01	9.422150e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.933202e+00	3.101252e-01	2.219337e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.361234e+00	2.435555e-01	4.229617e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.880281e+00	2.708300e-01	3.050793e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.392149e+00	1.685595e-01	2.964518e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.038902e+00	2.556895e-01	2.133728e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.232791e-01	8.882631e-02	2.153080e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.103817e-01	5.149451e-02	1.740756e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.993787e-01	2.562639e-02	1.131751e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.106322e-02	1.061327e-02	4.892871e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.986738e-03	1.051833e-03	3.024539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.391633e+01	3.229264e+00	2.865779e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.418129e+00	7.770621e-01	6.426673e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.984456e+00	1.883191e-01	2.029977e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.455293e+00	3.734537e-01	5.293389e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.526965e+00	2.414120e-01	5.926860e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.727923e+00	1.303047e-01	2.443517e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.305566e+00	2.138505e-01	2.614938e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.830993e+00	2.324226e-01	2.045065e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.264409e+00	1.766596e-01	1.733441e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.278252e-01	1.854942e-01	1.627306e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.419996e-01	4.570394e-02	2.258988e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.004050e-01	2.210384e-02	7.352741e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.176595e-02	1.617294e-03	6.891011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.894935e+02	1.273971e+01	1.162764e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.257187e+01	1.643712e+00	5.406802e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.488429e+01	8.415512e-01	1.835494e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.924949e+00	3.145596e-01	1.891926e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.597209e+00	2.653744e-01	3.597920e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.478465e+00	2.543340e-01	7.236286e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.094505e+00	2.265831e-01	5.329545e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.112758e+00	1.756512e-01	1.844686e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.761247e+00	1.934057e-01	2.511145e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.131882e+00	1.503713e-01	2.314325e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.723398e-01	1.013811e-01	1.724799e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.859257e-02	3.392570e-03	1.500152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.890932e+00	3.791299e-01	1.464642e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.178667e+00	4.895344e-02	1.337516e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.742838e+00	2.030160e-01	4.122041e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.107570e+00	1.176963e-01	2.713018e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.642143e-01	4.958656e-02	1.595841e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.807697e-01	1.246167e-02	1.029344e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.066822e-02	2.341622e-02	3.824514e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.308042e-04	3.440514e-03	4.653643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.585759e+00	4.506027e-01	1.556490e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.328894e+00	1.221128e-01	2.662939e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.254302e+00	8.825787e-02	2.100198e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.788457e-01	4.898408e-02	1.301148e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.550670e-01	4.328246e-02	7.564677e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.548657e-01	2.489954e-03	4.501118e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.991913e-02	1.788216e-02	2.175927e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.814985e-04	2.344099e-03	2.056123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.489103e+01	9.343687e-01	3.599386e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.203714e+00	2.337804e-01	3.949724e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.362809e+00	1.091386e-01	2.780093e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.637809e-01	6.416770e-02	1.542302e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.826825e-02	6.225860e-03	9.781747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.022201e-01	3.334257e-01	1.734994e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.922141e+00	1.125407e+00	5.710867e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.682370e+00	4.845986e-01	2.572042e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.904813e+00	2.142185e-01	4.234604e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.005996e+00	2.760135e-01	3.555216e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.287103e+00	2.716704e-01	3.617201e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.657689e+00	1.762402e-01	3.349912e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.176027e+00	1.103711e-01	3.659840e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.356195e-01	1.183956e-01	2.452946e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.477529e-01	3.266351e-02	1.818539e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.655161e-01	3.303512e-02	1.026452e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.818254e-01	1.643813e-02	6.069814e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.490986e-02	2.585105e-02	2.897615e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.314348e-03	2.119994e-03	3.772225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.674385e+00	1.771728e+00	8.876191e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.057984e+01	1.354891e+00	9.570034e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.358769e+00	2.755275e-01	3.165981e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.353333e+00	2.815314e-01	6.007232e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.331195e+00	5.527523e-01	2.901820e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.087069e+00	2.104522e-01	3.089962e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.341353e+00	2.272786e-01	2.623260e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.611892e+00	1.106855e-01	3.530134e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.084921e+00	7.110935e-02	2.781826e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.943357e-01	5.569604e-02	1.471888e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.243922e-01	3.394123e-02	1.324222e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.894347e-01	5.856532e-02	8.309372e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.248683e-01	3.108872e-02	5.242254e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.108015e-02	7.325962e-03	4.567523e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.938392e-03	1.663999e-03	2.678691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.695206e+01	6.700581e+00	6.346275e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.091420e+01	4.763769e+00	1.912013e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.774023e+01	1.034192e+00	1.159157e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.924848e+00	8.197525e-01	6.248666e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.449568e+00	4.467841e-01	8.748028e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.695516e+00	4.312993e-01	5.814616e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.390118e+00	1.846743e-01	5.215923e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.685276e+00	1.451064e-01	3.284353e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.057224e+00	1.360170e-01	2.271818e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.213591e-01	7.734874e-02	1.846728e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.380290e-01	6.012315e-02	1.168996e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.319244e-03	2.645003e-03	7.756673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.160774e+00	8.321580e-01	4.239728e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.386157e+00	1.818018e-01	1.465687e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.487083e+00	2.976890e-01	4.542247e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.437509e+00	1.562662e-01	3.910385e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.339405e-01	7.231387e-02	2.673275e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.689573e-01	3.586147e-02	1.167658e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.348142e-01	3.127922e-02	5.134180e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.774485e-02	2.400484e-02	2.305586e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.216756e-04	1.809146e-03	9.063382e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.813981e+01	2.953486e+00	1.692677e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.111839e+00	2.025251e-01	3.377111e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.113742e+00	2.138556e-01	2.781560e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.299301e+00	2.027899e-01	3.476053e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.321634e+00	1.107436e-01	2.146075e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.819405e-01	5.525056e-02	1.420242e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.497439e-01	3.660814e-02	7.195659e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.348604e-01	9.123909e-03	3.941203e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.973582e-03	4.117344e-03	5.272903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.897414e+02	1.895647e+01	1.020239e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.896384e+01	6.347860e-01	1.483884e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.034976e+00	3.160021e-01	2.465600e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.011628e+00	1.444840e-01	2.532629e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.879089e+00	1.776607e-01	2.181283e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.895080e-01	8.717549e-02	1.986193e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.117248e-01	6.381311e-02	1.207435e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.028229e-02	4.316997e-03	7.445931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.501596e+00	9.464542e-01	5.358349e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.206945e+00	9.369213e-01	7.544079e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.768699e+00	4.516780e-01	4.920496e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.533776e+00	2.315108e-01	3.150082e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.116673e+00	3.445742e-01	2.546671e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.600308e+00	4.521683e-01	3.586315e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.960831e+00	2.039701e-01	4.172745e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.488084e+00	1.577798e-01	3.380043e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.780238e-01	1.064294e-01	2.766541e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.256501e-01	4.447024e-02	2.379912e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.229114e-01	5.312515e-02	1.200673e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.018035e-01	2.577637e-02	6.256147e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.979283e-02	2.814980e-02	3.034046e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.626939e-03	2.286131e-03	3.675637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.996129e+01	3.730584e+00	2.106920e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.181413e+01	1.179927e+00	1.456311e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.655263e+00	4.449438e-01	5.051899e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.085497e+00	2.497470e-01	1.223613e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.700026e+00	1.911128e-01	2.754643e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.946229e+00	3.630651e-01	1.758679e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.410379e+00	2.513431e-01	2.518588e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.868120e+00	1.774315e-01	2.808030e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.090541e+00	7.028073e-02	2.800653e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.733801e-01	5.857796e-02	1.310059e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.057420e-01	4.933793e-02	8.597859e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.799505e-01	2.562960e-02	4.641094e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.515663e-03	2.342565e-03	7.653495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.854415e+02	1.604594e+01	8.753847e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.876154e+01	1.264083e+00	6.106480e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.697381e+01	2.932199e-01	8.171914e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.510897e+00	3.034971e-01	1.225277e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.625401e+00	7.514009e-01	4.632402e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.838619e+00	5.660511e-01	1.432588e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.018977e+00	1.219740e-01	2.604777e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.262237e+00	1.234023e-01	1.966178e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.596552e+00	1.197907e-01	2.984842e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.020268e+00	1.458768e-01	2.187720e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.214423e-01	8.847109e-02	1.520447e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.257173e-02	3.438727e-03	1.128887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.222997e+00	4.368210e-01	2.425760e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.840732e+00	1.022118e-01	1.954248e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.507164e+00	2.443752e-01	3.512341e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.240057e-01	1.641509e-01	2.432168e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.444724e-01	6.938479e-02	1.926228e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.823706e-01	7.711018e-02	9.406416e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.459628e-02	1.451613e-02	5.771587e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.925357e-03	7.198442e-04	3.695150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.677242e+00	4.484706e-01	3.218193e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.254518e+00	2.587177e-01	2.312347e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.116863e+00	1.208337e-01	2.381291e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.520123e-01	9.791300e-02	1.280504e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.904694e-01	4.101213e-02	8.686915e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.916993e-01	4.680231e-02	4.788099e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.462206e-02	7.478165e-03	3.285529e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.187407e-03	9.180050e-04	2.682869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.471135e+01	9.573391e-01	6.383262e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.517362e+00	3.295980e-01	3.442024e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.239428e+00	1.769479e-01	2.681660e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.630777e-01	1.055819e-01	1.659868e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.314868e-02	5.334056e-03	1.292025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.290853e+00	6.170036e-01	4.499563e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.435499e+00	9.407588e-01	1.021992e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.503281e+00	2.353951e-01	2.517056e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.650422e+00	3.105740e-01	1.878516e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.631107e+00	3.094853e-01	5.165238e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.875656e+00	2.536844e-01	4.245450e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.467143e+00	2.520957e-01	3.698612e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.089733e+00	2.367598e-01	2.894837e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.570325e-01	2.011761e-01	2.099769e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.464993e-01	9.712384e-02	1.500228e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.191085e-01	4.360065e-02	1.527516e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.018319e-01	7.541861e-02	7.499213e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.478859e-02	8.545788e-03	4.744620e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.848934e-03	7.449924e-04	2.521257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.789092e+00	2.222437e+00	1.872107e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.023363e+01	1.091563e+00	1.291994e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.669198e+00	5.884461e-01	1.209021e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.424560e+00	3.744017e-01	6.046067e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.712995e+00	2.775219e-01	6.903189e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.873979e+00	3.254453e-01	2.591615e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.093513e+00	2.544902e-01	3.783102e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.471273e+00	1.581990e-01	3.288427e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.140955e+00	2.258849e-01	2.297049e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.715491e-01	1.721580e-01	1.454270e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.445455e-01	7.717766e-02	1.226136e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.425056e-01	4.519932e-02	1.265209e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.207059e-01	5.060743e-02	5.792099e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.962142e-02	1.397961e-02	4.743242e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.769429e-03	2.214268e-03	3.712167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.179864e+01	8.313921e+00	9.782150e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.013936e+01	5.547427e+00	2.839290e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.814387e+01	1.058427e+00	1.414420e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.027513e+01	8.749283e-01	1.456532e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.938777e+00	4.687415e-01	1.031060e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.002994e+00	3.884685e-01	4.807089e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.489032e+00	2.573768e-01	5.425083e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.701286e+00	3.721907e-01	3.448491e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.125278e+00	2.230048e-01	2.298333e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.885800e-01	1.662480e-01	1.794708e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.250444e-01	5.218606e-02	1.578677e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.211680e-02	2.963053e-03	7.246615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.606903e+00	8.487961e-01	7.258363e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.181644e+00	2.154186e-01	3.494210e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.334770e+00	3.481993e-01	4.554268e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.263637e+00	2.073291e-01	3.125578e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.331271e-01	1.493845e-01	2.041942e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.496625e-01	6.332030e-02	1.199985e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.204799e-01	3.852072e-02	6.853103e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.265930e-02	6.673170e-03	2.235885e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.294421e-04	4.256559e-04	1.016476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.955334e+01	2.810755e+00	2.434660e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.481124e+00	1.488340e-01	2.276419e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.289228e+00	2.367523e-01	1.283912e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.127161e+00	2.817324e-01	2.819162e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.188670e+00	1.373756e-01	2.576924e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.447338e-01	1.058694e-01	1.205743e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.948354e-01	4.134456e-02	7.883533e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.555251e-01	3.885106e-02	4.324643e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.450454e-03	1.493675e-03	7.157252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.966641e+02	1.411078e+01	1.374139e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.822048e+01	7.968759e-01	7.042638e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.603388e+00	3.464824e-01	9.219858e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.663499e+00	1.450513e-01	8.096165e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.662949e+00	1.736432e-01	2.317405e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.224432e-01	9.940852e-02	2.338030e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.126532e-01	1.000479e-01	1.304280e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.413779e-02	4.739438e-03	8.845892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.304549e+00	1.070970e+00	9.379713e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.024154e+00	8.431247e-01	7.650743e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.688686e+00	4.451221e-01	1.476585e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.473658e+00	3.579362e-01	1.389476e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.881335e+00	3.083584e-01	3.952850e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.257568e+00	2.962387e-01	6.739386e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.769297e+00	3.026703e-01	4.063671e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.376724e+00	2.829772e-01	3.093848e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.938753e-01	2.309313e-01	2.432526e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.052825e-01	7.938032e-02	2.224792e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.901008e-01	7.904305e-02	1.374724e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.174853e-01	7.045505e-02	7.887036e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.585009e-02	8.838455e-03	4.897402e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.009618e-03	7.949266e-04	2.612713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.571427e+01	4.010638e+00	3.647495e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.141754e+00	1.113045e+00	3.009490e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.886598e+00	1.210880e-01	4.190054e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.562158e+00	1.866526e-01	2.721039e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.730064e+00	3.469096e-01	1.376843e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.653632e+00	1.685700e-01	4.041602e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.346686e+00	4.212085e-01	2.268396e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.599391e+00	1.798682e-01	3.745405e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.149930e+00	1.792167e-01	1.732779e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.781208e-01	8.582944e-02	1.242734e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.955200e-01	8.783982e-02	8.954374e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.883367e-01	2.851528e-02	6.806750e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.197356e-02	2.391315e-03	5.581014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.962353e+02	1.404624e+01	1.281847e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.600933e+01	8.655434e-01	1.808324e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.564735e+01	9.197896e-01	9.031329e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.862845e+00	2.625337e-01	8.367020e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.526348e+00	4.278858e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.146729e+00	1.557915e-01	3.651828e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.864944e+00	3.092927e-01	2.946368e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.979889e+00	1.130323e-01	1.589409e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.639753e+00	2.341446e-01	2.915129e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.018388e+00	1.476930e-01	2.607118e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.381495e-01	1.052290e-01	1.481916e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.071508e-02	5.208683e-03	9.797743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.007625e+00	3.928228e-01	2.278417e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.243810e+00	1.236900e-01	6.762313e-03
2.850000e-01	3.500000e-02	3.500000e-02	1.642837e+00	2.343495e-01	4.975184e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.215304e-01	1.244724e-01	3.248618e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.972750e-01	7.498987e-02	1.796544e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.476239e-01	1.957766e-02	1.069833e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.077384e-02	2.901332e-02	4.797621e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.003442e-03	2.564740e-03	3.561493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.787658e+00	4.904229e-01	2.271225e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.342054e+00	1.846962e-01	2.579666e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.075216e+00	1.016979e-01	2.573940e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.678804e-01	9.049619e-02	1.300071e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.922785e-01	2.566698e-02	8.038423e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.117110e-01	2.351345e-02	4.761713e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.634758e-02	8.349503e-03	2.177823e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.633571e-04	1.434319e-03	2.443785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.563668e+01	1.004613e+00	4.356507e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.764256e+00	2.533444e-01	4.397486e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.133439e+00	1.315608e-01	3.021165e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.986191e-01	8.373381e-02	1.418250e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.530219e-02	2.596421e-03	1.046784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.487493e-01	3.904488e-01	2.948196e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.173839e+00	1.217173e+00	7.885167e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.646501e+00	4.442856e-01	4.232200e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.016849e+00	5.115121e-01	1.899775e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.985788e+00	3.957278e-01	5.960597e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.158828e+00	2.784121e-01	4.303948e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.547163e+00	2.371624e-01	4.815058e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.032565e+00	1.481513e-01	4.345737e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.285486e-01	8.905950e-02	2.650006e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.349716e-01	1.297146e-01	1.833415e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.107811e-01	4.203992e-02	1.187187e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.799422e-01	3.451542e-02	6.717379e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.072462e-02	1.604313e-02	4.271170e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.012937e-03	2.132499e-03	3.857228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.097170e+00	2.066800e+00	1.407987e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.058770e+01	1.593779e+00	1.171260e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.459958e+00	3.573351e-01	2.745738e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.379161e+00	3.430501e-01	5.471744e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.797618e+00	3.479626e-01	6.202540e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.058244e+00	4.968983e-01	3.129839e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.110862e+00	2.057862e-01	6.555825e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.483181e+00	1.454286e-01	2.819325e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.073039e+00	1.147610e-01	3.221335e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.601567e-01	1.538593e-01	1.608839e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.087753e-01	1.091214e-01	1.169555e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.639125e-01	2.140732e-02	1.518724e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.043004e-01	6.211408e-02	5.698743e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.820138e-02	4.656924e-03	4.858945e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.308215e-03	7.617543e-04	4.052785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.031953e+01	7.277015e+00	6.558480e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.197373e+01	5.048566e+00	1.882801e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.746442e+01	5.704823e-01	1.821799e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.015311e+01	9.326265e-01	5.425747e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.477567e+00	4.682349e-01	9.343240e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.385112e+00	3.474699e-01	5.931716e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.344144e+00	3.602627e-01	5.859140e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.356706e+00	1.379080e-01	4.642262e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.601907e-01	2.549193e-01	2.307514e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.970027e-01	9.447975e-02	1.939900e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.032732e-01	8.228649e-02	1.651323e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.256276e-03	1.186464e-03	6.178500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.349900e+00	9.520460e-01	6.131216e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.270119e+00	1.433953e-01	1.137960e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.488809e+00	3.823848e-01	5.869717e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.430677e+00	2.634993e-01	4.013946e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.621644e-01	9.995473e-02	2.346536e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.301398e-01	5.250908e-02	1.277113e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.303132e-01	1.984465e-02	6.225334e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.926700e-02	1.050097e-02	2.404690e-02
8.200000e-01	1.800000e-01	1.800000e-01	-3.683809e-05	1.627151e-03	1.948615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.989238e+01	3.672094e+00	2.416891e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.610863e+00	1.670167e-01	2.597942e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.228741e+00	2.979820e-01	2.546166e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.293808e+00	3.393798e-01	3.218387e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.132118e+00	1.189283e-01	2.917630e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.448754e-01	6.777493e-02	1.463217e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.746484e-01	3.257425e-02	8.145622e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.358696e-01	2.644135e-02	4.083808e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.928478e-03	2.496197e-03	5.465842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.966165e+02	2.107914e+01	1.391581e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.812477e+01	7.769583e-01	1.463379e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.284028e+00	6.269861e-01	2.848733e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.029337e+00	2.020778e-01	2.681253e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.546042e+00	1.685442e-01	2.544115e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.342340e-01	9.691106e-02	2.278515e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.016546e-01	5.338442e-02	1.283664e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.615842e-03	2.218237e-03	8.362757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.701911e+00	1.013992e+00	7.515255e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.250411e+00	1.037942e+00	1.029815e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.021417e+00	4.762905e-01	3.582435e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.575533e+00	3.152401e-01	2.252198e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.110559e+00	4.461143e-01	4.163179e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.554517e+00	5.170823e-01	4.662593e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.807053e+00	2.380116e-01	5.926298e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.352137e+00	1.882965e-01	5.144448e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.411303e-01	1.699006e-01	2.671571e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.086188e-01	1.036595e-01	2.276266e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.683178e-01	5.968202e-02	1.307896e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.916177e-01	2.942259e-02	6.992629e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.646633e-02	1.790120e-02	4.534882e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.252353e-03	2.241338e-03	3.613013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.313533e+01	4.752500e+00	3.087994e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.115111e+01	1.092035e+00	1.923384e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.648843e+00	5.588998e-01	6.679786e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.038769e+00	5.180811e-01	1.577847e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.791384e+00	3.906550e-01	3.037229e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.077687e+00	3.732899e-01	3.175098e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.371220e+00	2.422571e-01	3.855291e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.532556e+00	1.531552e-01	5.811414e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.074036e+00	1.455975e-01	2.020354e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.455614e-01	1.374301e-01	1.372410e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.286070e-01	2.482178e-02	1.338267e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.727773e-01	5.331320e-02	5.204915e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.823174e-03	7.854021e-04	8.203281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.932884e+02	1.817996e+01	1.383794e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.006359e+01	3.845786e+00	2.293275e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.579114e+01	7.752879e-01	8.251309e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.176254e+01	6.725074e-01	2.199883e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.388500e+00	6.144828e-01	1.734734e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.329001e+00	2.686426e-01	2.494532e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.029366e+00	1.975343e-01	3.453803e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.106670e+00	2.094428e-01	2.589728e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.428769e+00	1.399400e-01	3.318522e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.602986e-01	1.631559e-01	2.161199e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.037796e-01	6.457589e-02	1.572421e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.313247e-02	2.695196e-03	8.589444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.492750e+00	3.957320e-01	2.190394e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.654217e+00	1.431180e-01	1.320370e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.310686e+00	1.878640e-01	4.028276e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.771388e-01	1.471795e-01	2.098245e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.913062e-01	8.513983e-02	1.445508e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.139473e-01	3.284490e-02	1.082275e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.305210e-02	1.909479e-02	3.819864e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.530311e-03	5.857493e-04	3.009318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.971865e+00	4.612536e-01	2.973599e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.959915e+00	2.067662e-01	2.794111e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.052811e+00	1.154731e-01	1.689389e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.533280e-01	7.302708e-02	1.340967e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.060473e-01	5.163641e-02	6.762194e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.594419e-01	1.594496e-02	5.724890e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.355199e-02	1.029621e-02	2.486167e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.774148e-03	5.794022e-04	2.304127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.532966e+01	1.043842e+00	6.205903e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.768662e+00	3.402113e-01	4.581108e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.221105e+00	1.441234e-01	2.807011e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.069704e-01	7.557158e-02	1.593624e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.027803e-02	5.825977e-03	1.230143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.514623e+00	5.824868e-01	4.343744e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.225668e+00	9.926944e-01	7.635619e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.423007e+00	1.359785e-01	9.627499e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.474194e+00	4.738321e-01	2.524142e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.456862e+00	2.786470e-01	3.847351e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.670645e+00	2.150325e-01	4.654974e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.264383e+00	1.698970e-01	4.202877e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.173719e-01	1.235266e-01	2.686651e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.391863e-01	1.580686e-01	1.843999e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.671383e-01	6.466636e-02	1.452027e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.924442e-01	5.573899e-02	1.207909e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.572084e-01	3.123506e-02	7.459998e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.344479e-02	1.011323e-02	2.680960e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.417730e-03	7.831150e-04	2.713044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.201524e+00	2.408107e+00	1.638946e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.051105e+01	1.317061e+00	9.487635e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.364632e+00	2.816095e-01	5.596819e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.342037e+00	3.668308e-01	3.741333e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.818868e+00	5.346338e-01	2.768151e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.588281e+00	3.373549e-01	4.563204e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.917355e+00	1.881848e-01	3.288530e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.376242e+00	1.407635e-01	2.888560e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.865681e-01	1.438208e-01	1.683432e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.332577e-01	9.291565e-02	1.429091e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.581985e-01	4.832990e-02	1.374678e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.397347e-01	3.688141e-02	1.666266e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.139213e-01	6.176780e-02	5.717795e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.933686e-02	1.540434e-02	3.737327e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.402026e-03	8.160647e-04	4.010928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.753122e+01	1.161477e+01	8.190122e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.963771e+01	3.299983e+00	4.073018e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.792566e+01	1.415416e+00	1.258170e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.021657e+01	1.192494e+00	1.176090e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.994032e+00	4.448057e-01	9.822143e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.641927e+00	5.610019e-01	4.755218e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.186581e+00	2.508578e-01	5.405023e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.557732e+00	2.932046e-01	3.971425e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.824752e-01	1.234499e-01	3.100221e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.586697e-01	8.352853e-02	1.839841e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.547985e-01	6.912161e-02	1.699712e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.161837e-02	3.837255e-03	7.421766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.067084e+00	8.897039e-01	6.233338e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.093557e+00	1.553373e-01	1.473578e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.173645e+00	3.465224e-01	3.641441e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.141174e+00	1.717690e-01	3.106606e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.853706e-01	8.745069e-02	2.201810e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.948611e-01	4.853379e-02	1.346034e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.194704e-01	3.059195e-02	5.003592e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.305254e-02	6.901211e-03	2.016930e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.287226e-04	2.904165e-04	1.130096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.203878e+01	3.085555e+00	2.152386e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.016267e+00	1.752035e-01	6.423678e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.065596e+00	1.269654e-01	1.485837e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.957961e+00	2.957142e-01	2.528547e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.108587e+00	1.356037e-01	1.999196e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.285522e-01	5.678017e-02	1.369749e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.836755e-01	4.118078e-02	6.757110e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.441514e-01	1.499538e-02	5.406585e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.740018e-03	2.102394e-03	5.667580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.108831e+02	1.516567e+01	1.181225e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.712384e+01	7.497584e-01	2.429417e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.876619e+00	2.153169e-01	2.180408e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.012566e+00	2.950737e-01	2.218114e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.762520e+00	1.939407e-01	1.924452e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.814503e-01	1.262933e-01	2.031414e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.932776e-01	7.972376e-02	1.268712e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.160632e-02	4.192331e-03	1.061668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.096603e+00	1.186924e+00	9.360483e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.189624e+00	7.043178e-01	3.818798e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.439883e+00	1.446617e-01	1.809241e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.352357e+00	3.047940e-01	2.596936e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.833166e+00	5.609168e-01	2.970165e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.110539e+00	2.579917e-01	5.413277e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.583716e+00	2.113575e-01	4.387111e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.209191e+00	1.906022e-01	3.223830e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.083146e-01	1.556011e-01	2.721006e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.416019e-01	9.052435e-02	1.814067e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.357115e-01	6.048954e-02	1.266443e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.846805e-01	3.982324e-02	7.282516e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.645908e-02	1.121114e-02	2.686235e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.711657e-03	7.888262e-04	2.547060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.008673e+01	4.411180e+00	3.184662e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.126609e+00	3.130803e-01	8.377836e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.688029e+00	2.006227e-01	6.288032e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.259908e+00	2.729584e-01	1.571523e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.559457e+00	5.265439e-01	7.912827e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.596394e+00	1.429431e-01	4.235476e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.028120e+00	4.489847e-01	3.483971e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.503641e+00	1.600849e-01	3.277312e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.975239e-01	1.254165e-01	1.872873e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.124868e-01	8.423233e-02	1.180466e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.232269e-01	3.519300e-02	1.251365e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.972532e-01	6.181923e-02	5.324530e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.052173e-02	1.655821e-03	5.273631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.107917e+02	1.459471e+01	1.122203e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.238771e+01	8.284785e-01	1.540119e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.657923e+01	3.925478e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.955479e+00	3.821463e-01	9.319215e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.869773e+00	1.508710e-01	3.545555e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.187699e+00	3.623767e-01	3.225181e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.600758e+00	8.107387e-02	2.042279e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.823197e+00	4.571556e-01	1.807968e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.390773e+00	1.525396e-01	3.264423e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.087143e-01	1.091576e-01	2.784829e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.744082e-01	9.293386e-02	1.540504e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.523882e-02	5.286136e-03	1.036633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.310166e+00	4.047378e-01	1.711021e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.904929e+00	5.599805e-02	1.261756e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.516238e+00	2.654030e-01	3.530808e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.860322e-01	1.320084e-01	3.031777e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.172669e-01	4.665562e-02	1.929000e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.698182e-01	1.539139e-02	9.886989e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.713808e-02	8.912252e-03	5.173699e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.178455e-03	1.647265e-03	2.890080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.026804e+00	4.548325e-01	1.814236e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.987705e+00	1.581411e-01	2.472500e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.119322e+00	9.464867e-02	2.623310e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.431477e-01	7.249118e-02	1.109857e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.585957e-01	1.558566e-02	8.778269e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.939609e-02	8.755961e-03	5.093907e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.969003e-02	9.892113e-03	2.346883e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.729380e-04	1.145965e-03	1.861962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.597877e+01	9.447952e-01	3.848073e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.700191e+00	2.900679e-01	3.940164e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.013844e+00	1.066067e-01	2.781690e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.070344e-01	5.095541e-02	1.502704e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.237254e-02	3.050514e-03	1.068564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.079858e+00	4.511535e-01	3.172850e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.965326e+00	1.260001e+00	7.441238e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.700186e+00	2.349381e-01	3.471491e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.678117e+00	4.452118e-01	2.406770e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.572526e+00	2.875795e-01	4.927588e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.979632e+00	3.447745e-01	4.927462e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.430722e+00	2.416458e-01	3.369585e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.009064e+00	1.646337e-01	2.559480e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.643012e-01	7.524185e-02	2.907685e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.536597e-01	4.674318e-02	2.025361e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.564473e-01	4.111874e-02	1.309685e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.228622e-01	9.537552e-03	7.281659e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.177940e-02	1.971318e-02	3.323635e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.012552e-03	9.665011e-04	1.823774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.157912e+00	2.029876e+00	1.372003e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.157034e+01	1.680698e+00	5.860936e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.464342e+00	2.785417e-01	4.927106e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.898182e+00	3.433704e-01	5.067231e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.486487e+00	3.004990e-01	6.153515e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.755263e+00	4.400630e-01	3.027938e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.153075e+00	2.905101e-01	2.823054e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.480568e+00	2.284793e-01	2.860799e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.910445e-01	7.797767e-02	3.579713e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.815868e-01	1.064306e-01	1.883812e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.545348e-01	5.207507e-02	1.106300e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.550180e-01	3.221022e-02	1.418524e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.430227e-01	1.372577e-02	5.509255e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.921629e-02	1.704989e-02	4.485550e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.870594e-03	8.920967e-04	2.479468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.784639e+01	9.386200e+00	7.154986e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.284916e+01	4.342104e+00	1.697027e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.641218e+01	7.733670e-01	1.760429e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.883078e+00	7.138983e-01	8.346691e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.497401e+00	6.640512e-01	7.973737e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.200095e+00	3.724031e-01	6.564782e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.143924e+00	2.139355e-01	4.451399e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.424903e+00	2.717386e-01	3.175912e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.870186e-01	8.096859e-02	2.983644e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.428518e-01	4.701712e-02	1.901340e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.352899e-01	3.621708e-02	1.322682e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.235912e-03	1.821157e-03	6.062698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.864495e+00	1.011488e+00	5.622021e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.064450e+00	8.916723e-02	2.285042e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.333001e+00	3.510408e-01	4.681536e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.312633e+00	2.238365e-01	3.788526e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.955789e-01	7.146289e-02	2.443676e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.836581e-01	4.707610e-02	1.242016e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.761359e-02	6.122325e-03	6.436676e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.322360e-02	8.561486e-03	2.125528e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.282687e-04	6.583711e-04	1.147586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.215415e+01	3.562921e+00	2.216151e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.197054e+00	2.721022e-01	3.407619e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.884757e+00	2.441483e-01	3.362688e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.270180e+00	3.594888e-01	3.056815e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.020778e+00	1.066536e-01	2.905884e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.530429e-01	8.793484e-02	1.197368e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.349419e-01	1.346193e-02	9.292978e-02
4.280000e-01	4.000000e-02	4.000000e-02	8.780482e-02	8.916267e-03	4.770102e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.979486e-03	1.572556e-03	4.593812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.173942e+02	2.442379e+01	1.228344e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.494979e+01	8.558084e-01	2.288248e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.499376e+00	8.355673e-01	2.078987e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.781148e+00	1.280945e-01	4.104608e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.538674e+00	1.446927e-01	2.508779e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.303237e-01	1.305416e-01	1.754054e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.239678e-01	8.866490e-02	1.340012e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.858396e-03	2.082457e-03	8.137270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.361506e+00	1.096636e+00	7.475770e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.822263e+00	1.100185e+00	6.123994e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.028172e+00	3.693629e-01	1.378762e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.116534e+00	2.959615e-01	4.632218e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.848565e+00	3.511202e-01	3.633818e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.223717e+00	2.944607e-01	4.830995e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.917181e+00	4.938916e-01	3.895842e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.219973e+00	1.449777e-01	3.930428e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.279209e-01	9.921139e-02	2.831464e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.425060e-01	5.728767e-02	2.647204e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.968455e-01	3.020763e-02	1.545001e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.466498e-01	2.445888e-02	6.508649e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.670640e-02	1.334539e-02	3.485010e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.975113e-03	7.944237e-04	1.982166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.607529e+01	4.364625e+00	2.878274e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.330385e+01	2.146093e+00	5.101269e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.320477e+00	5.766619e-01	1.003536e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.805417e+00	2.650077e-01	5.105632e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.947069e+00	2.267725e-01	4.177938e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.547608e+00	2.008557e-01	4.259769e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.330969e+00	5.220299e-01	2.692716e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.492146e+00	1.325615e-01	3.626630e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.823543e-01	8.863033e-02	2.537324e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.842984e-01	5.393520e-02	1.486478e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.063850e-01	2.766089e-02	1.275415e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.253465e-01	7.358092e-03	5.368265e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.304145e-03	2.265466e-03	4.296034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.142423e+02	1.974375e+01	1.087149e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.475375e+01	1.360770e+00	2.123438e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.484722e+01	1.074564e+00	8.666823e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.591227e+00	5.480741e-01	1.237794e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.414171e+00	6.146747e-01	7.685426e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.499792e+00	7.709585e-01	1.621759e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.006697e+00	1.806322e-01	2.283620e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.781926e+00	1.058691e-01	2.931382e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.498824e+00	2.450616e-01	2.231340e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.966653e-01	8.548751e-02	2.691005e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.480175e-01	3.446278e-02	2.098493e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.203189e-02	3.708425e-03	7.550346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.510914e+00	3.348702e-01	2.598943e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.492031e+00	2.038205e-01	1.274774e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.405656e+00	2.105531e-01	2.910856e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.580040e-01	1.199552e-01	2.364492e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.862955e-01	1.275051e-01	1.276679e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.969155e-01	3.020024e-02	1.132983e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.361596e-02	2.494355e-02	4.108585e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.263622e-03	8.846792e-04	2.423626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.943913e+00	4.087595e-01	2.582137e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.950734e+00	2.023773e-01	2.010183e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.932411e-01	1.171386e-01	1.709185e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.943055e-01	8.745189e-02	1.126465e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.725814e-01	3.136392e-02	9.355215e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.537007e-01	1.779806e-02	4.601228e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.977151e-02	8.422570e-03	2.463450e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.983304e-03	9.867564e-04	2.375654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.533002e+01	9.812508e-01	4.798194e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.836856e+00	2.196626e-01	4.733925e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.253653e+00	2.053886e-01	2.222640e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.277240e-01	7.950843e-02	1.529299e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.985012e-02	3.897324e-03	1.122805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.085119e+00	8.371407e-01	5.454348e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.946453e+00	8.488980e-01	1.034704e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.145752e+00	1.983119e-01	5.222709e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.221943e+00	3.514580e-01	2.589244e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.308036e+00	2.801339e-01	4.206961e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.778680e+00	3.021487e-01	3.114465e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.339777e+00	2.117397e-01	2.551795e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.870984e-01	1.162532e-01	3.606843e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.279263e-01	1.576168e-01	1.584775e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.273595e-01	5.992095e-02	1.953921e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.898324e-01	4.193161e-02	8.475204e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.365862e-01	3.150142e-02	6.455163e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.498623e-02	1.835174e-02	3.184581e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.034063e-03	1.264655e-03	2.237020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.017984e+01	2.223347e+00	1.428105e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.051682e+01	9.581933e-01	7.613125e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.901247e+00	2.160123e-01	5.247348e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.327576e+00	6.368342e-01	2.152749e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.213358e+00	2.592032e-01	6.322579e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.539653e+00	3.531293e-01	2.633738e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.793030e+00	1.703074e-01	3.851493e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.364987e+00	1.455518e-01	2.538875e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.032246e+00	9.401679e-02	2.839203e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.365617e-01	1.896539e-01	1.205857e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.012003e-01	4.940864e-02	1.108030e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.124614e-01	9.105900e-02	1.037361e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.292353e-02	5.099969e-02	5.496538e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.993510e-03	2.567162e-02	5.111996e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.658075e-03	1.726130e-03	3.393524e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.145109e+01	1.002251e+01	7.796328e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.115957e+01	4.161201e+00	1.954479e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.634312e+01	6.753072e-01	2.268745e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.738850e+00	1.010971e+00	8.285459e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.554644e+00	4.022531e-01	8.689378e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.636494e+00	3.187172e-01	4.474118e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.315742e+00	2.415129e-01	4.919132e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.582834e+00	2.981785e-01	3.521277e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.872866e-01	9.913131e-02	2.487821e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.539099e-01	1.479184e-01	1.499472e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.276902e-01	4.827845e-02	1.400110e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.271671e-03	2.051966e-03	7.022908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.110329e+00	7.770057e-01	6.577233e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.043531e+00	2.169518e-01	1.161810e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.044723e+00	3.648847e-01	3.440292e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.244484e+00	1.449060e-01	3.069223e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.363441e-01	1.064757e-01	1.641626e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.818807e-01	4.234262e-02	1.035175e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.052960e-01	2.544578e-02	5.610297e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.805023e-02	3.617014e-03	1.977353e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.105448e-04	5.520183e-04	7.105621e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.209235e+01	2.435126e+00	2.167066e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.068158e+00	1.587863e-01	1.199664e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.915501e+00	1.910243e-01	2.149592e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.926267e+00	3.117339e-01	2.500883e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.100851e+00	1.452425e-01	1.899230e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.416607e-01	6.595318e-02	1.269780e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.620394e-01	2.962722e-02	9.893672e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.371415e-01	2.681662e-02	4.422685e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.642204e-03	2.028325e-03	5.138370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.133689e+02	1.300847e+01	1.265637e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.617900e+01	7.006006e-01	4.448425e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.904622e+00	2.747685e-01	1.873655e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.485138e+00	1.783043e-01	3.134235e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.634231e+00	1.232048e-01	2.316075e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.393731e-01	8.776383e-02	1.805962e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.970863e-01	7.603254e-02	1.088347e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.096421e-02	2.863991e-03	8.566198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.321427e+00	1.161897e+00	1.023145e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.126920e+00	1.245733e+00	3.328236e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.453198e+00	1.842078e-01	5.248278e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.107194e+00	3.035133e-01	2.859254e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.569777e+00	2.889814e-01	4.323853e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.191243e+00	3.422596e-01	3.016602e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.703144e+00	3.132985e-01	3.103673e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.198668e+00	1.426226e-01	3.026109e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.223968e-01	9.920431e-02	2.884926e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.513072e-01	1.066512e-01	1.530690e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.277497e-01	7.263806e-02	1.190348e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.444082e-01	2.143770e-02	7.206795e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.499353e-02	1.678920e-02	3.276470e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.201908e-03	1.369360e-03	2.301866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.115296e+01	4.335768e+00	3.069572e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.475844e+00	2.998398e-01	1.013956e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.678021e+00	5.131632e-01	8.837289e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.146409e+00	1.852750e-01	3.376925e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.146163e+00	1.436701e-01	2.811289e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.744647e+00	4.755421e-01	1.126196e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.088873e+00	2.505198e-01	3.220043e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.421218e+00	1.397712e-01	2.703613e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.977131e-01	8.776881e-02	2.473697e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.705408e-01	1.591949e-01	1.064982e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.236187e-01	3.189425e-02	1.388986e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.621873e-01	2.250305e-02	5.119170e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.086917e-02	3.111950e-03	4.831475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.142228e+02	1.599154e+01	1.020973e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.310584e+01	8.599601e-01	8.228177e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.453154e+01	1.562805e+00	4.947708e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.086263e+00	3.099889e-01	5.725650e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.029637e+00	5.292826e-01	2.864706e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.872814e+00	1.441002e-01	2.713377e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.553656e+00	1.405569e-01	9.712693e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.874351e+00	8.545549e-02	2.599214e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.578923e+00	2.224950e-01	2.481632e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.939279e-01	1.053263e-01	1.789082e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.640675e-01	5.781999e-02	1.699259e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.571193e-02	3.270546e-03	9.542319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.485880e+00	4.044280e-01	1.734321e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.746250e+00	9.565833e-02	2.296722e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.337834e+00	2.142882e-01	3.463731e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.893900e-01	1.160087e-01	2.718864e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.327743e-01	5.584867e-02	1.489470e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.721992e-01	2.943580e-02	9.677643e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.423392e-02	1.434093e-02	3.669909e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.327099e-03	2.445285e-03	2.732343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.176412e+00	4.285163e-01	1.932249e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.966737e+00	1.668040e-01	2.612712e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.244986e-01	1.073840e-01	1.892177e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.066925e-01	4.783044e-02	1.200902e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.680175e-01	1.640179e-02	6.895654e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.128879e-02	5.132764e-03	4.404549e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.064048e-02	9.763370e-03	2.059147e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.801786e-04	1.013823e-03	1.755428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.606217e+01	8.439048e-01	3.834138e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.460738e+00	2.430235e-01	3.452467e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.062851e+00	1.175151e-01	2.225596e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.369924e-01	3.426392e-02	1.736168e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.340405e-02	2.948975e-03	9.017253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.465004e+00	5.748129e-01	3.811563e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.262960e+00	1.064278e+00	1.104861e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.619306e+00	6.427423e-01	2.400655e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.392791e+00	3.661526e-01	5.081073e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.516731e+00	3.808073e-01	4.379430e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.795820e+00	2.951347e-01	4.220285e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.286036e+00	2.166908e-01	3.062862e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.946317e-01	1.074320e-01	3.056369e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.842937e-01	1.453055e-01	2.025563e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.094052e-01	3.185805e-02	1.997252e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.214085e-01	1.849210e-02	1.430461e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.403523e-01	3.300821e-02	5.804581e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.944858e-02	3.340966e-02	3.948799e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.105410e-03	1.264253e-03	2.585722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.029331e+01	2.176047e+00	1.938056e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.042736e+01	1.438271e+00	1.190132e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.763363e+00	6.338770e-01	1.697615e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.224306e+00	3.540314e-01	3.124445e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.654440e+00	2.809846e-01	4.055523e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.591538e+00	2.352709e-01	4.058703e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.796875e+00	2.503667e-01	3.298773e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.302884e+00	1.862799e-01	2.348456e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.639225e-01	1.186445e-01	2.662256e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.682613e-01	9.421889e-02	1.406786e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.171979e-01	3.124686e-02	1.697307e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.934667e-01	2.554017e-02	1.110287e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.339793e-01	7.575802e-03	8.591903e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.745293e-02	2.400398e-02	3.658402e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.064992e-03	8.935529e-04	2.721487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.283117e+01	8.545379e+00	5.386600e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.146421e+01	3.665007e+00	2.392664e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.541555e+01	4.325176e-01	1.781457e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.315438e+00	1.045851e+00	7.766188e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.287782e+00	5.593489e-01	5.348391e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.228726e+00	4.071902e-01	4.160383e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.869765e+00	1.940799e-01	4.867240e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.400695e+00	1.613414e-01	2.528808e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.209426e-01	6.460154e-02	2.860426e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.066901e-01	7.686254e-02	1.511728e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.214651e-01	1.691104e-02	1.391537e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.977118e-03	2.213246e-03	5.683385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.169999e+00	9.670939e-01	7.143569e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.031266e+00	2.749926e-01	1.039004e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.158939e+00	3.603609e-01	5.008263e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.152559e+00	1.680539e-01	3.901002e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.760525e-01	8.425602e-02	1.911177e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.761343e-01	2.786953e-02	1.039057e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.670936e-02	1.276351e-02	4.635804e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.630790e-02	1.509266e-02	2.017038e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.355122e-04	1.068780e-03	9.290791e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.288147e+01	3.588622e+00	2.096015e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.091571e+00	2.419847e-01	4.296026e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.108350e+00	2.882480e-01	2.545431e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.941873e+00	2.363509e-01	3.046842e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.025880e+00	1.342644e-01	1.883908e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.721067e-01	3.757799e-02	1.463625e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.367847e-01	3.321598e-02	6.938940e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.018392e-01	5.704845e-03	5.254785e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.098368e-03	2.230218e-03	4.624613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.183015e+02	2.042077e+01	1.110581e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.671809e+01	5.047452e-01	1.373758e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.626831e+00	2.890513e-01	5.881591e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.009595e+00	2.765699e-01	1.476689e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.442459e+00	1.766622e-01	2.163416e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.549781e-01	5.580779e-02	2.088688e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.022827e-01	2.477167e-02	1.229179e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.389765e-03	2.517770e-03	6.542215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.705000e+00	1.207573e+00	8.739370e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.839310e+00	1.059001e+00	7.718572e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.966272e+00	2.166196e-01	1.988105e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.154516e+00	6.813358e-01	3.299134e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.850298e+00	4.599826e-01	5.897908e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.170531e+00	3.047265e-01	5.075905e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.646347e+00	2.569251e-01	4.119868e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.163700e+00	1.542236e-01	3.237549e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.112457e-01	1.546092e-01	2.410663e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.094716e-01	8.916758e-02	1.833542e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.632337e-01	1.605691e-02	1.790377e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.504508e-01	2.392629e-02	7.041227e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.479032e-02	3.769868e-02	3.781924e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.201623e-03	1.185499e-03	2.829578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.856325e+01	4.680172e+00	3.226423e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.065052e+01	6.847749e-01	1.714491e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.099391e+00	1.866765e+00	4.749269e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.620512e+00	6.267607e-01	2.786576e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.474163e+00	4.255971e-01	1.614496e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.795233e+00	2.134004e-01	3.980624e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.060902e+00	1.943389e-01	3.285795e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.544896e+00	2.371370e-01	2.375038e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.940112e-01	1.085429e-01	2.073549e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.196387e-01	4.051007e-02	1.895133e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.977341e-01	2.652992e-02	1.184956e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.160461e-01	1.531264e-02	6.482981e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.370157e-03	1.011442e-03	5.797982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.162329e+02	1.807827e+01	9.805223e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.564783e+01	1.034288e+00	4.540684e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.294913e+01	1.482727e+00	2.641669e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.074223e+01	6.225745e-01	4.593154e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.587620e+00	7.407870e-01	3.595325e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.011919e+00	1.840701e-01	5.590171e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.763022e+00	1.714498e-01	1.294442e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.956801e+00	2.537560e-01	1.481014e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.355743e+00	1.753669e-01	2.373438e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.612961e-01	6.225351e-02	3.017797e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.736009e-01	3.192226e-02	1.422692e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.039802e-02	1.375646e-03	7.802811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.769518e+00	3.123765e-01	2.164166e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.294704e+00	1.790278e-01	1.941609e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.212309e+00	2.170228e-01	2.693330e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.265373e-01	1.162719e-01	2.010401e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.094132e-01	4.997138e-02	1.248179e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.071601e-01	4.240137e-02	6.030943e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.641898e-02	7.820036e-03	4.050079e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.810273e-03	6.301372e-04	2.134793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.157094e+00	3.530437e-01	2.225477e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.835083e+00	1.638586e-01	1.851130e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.014183e+00	1.139811e-01	1.453557e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.074791e-01	6.024419e-02	1.144680e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.710731e-01	4.863308e-02	6.855889e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.321255e-01	1.471029e-02	4.743507e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.221331e-02	5.322189e-03	2.615832e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.372443e-03	4.069519e-04	2.118598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.555511e+01	8.700672e-01	4.376044e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.834665e+00	2.329451e-01	3.172898e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.116348e+00	1.319562e-01	2.733819e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.011697e-01	5.494539e-02	1.509591e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.800364e-02	3.924524e-03	1.024768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.145004e+00	6.720899e-01	5.762286e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.492535e+00	7.850855e-01	5.936140e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.277730e+00	4.501882e-01	1.433378e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.071892e+00	2.921883e-01	3.921426e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.177167e+00	2.326919e-01	4.577175e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.543429e+00	2.555778e-01	4.133407e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.216502e+00	2.101283e-01	2.993064e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.861825e-01	1.463868e-01	1.844346e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.346872e-01	9.857637e-02	1.869244e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.112727e-01	5.089383e-02	1.495522e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.652485e-01	6.871717e-02	7.540141e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.406377e-01	4.567220e-02	4.712189e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.012118e-02	1.505884e-02	2.590149e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.260550e-03	1.974695e-04	2.853356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.167740e+01	2.456045e+00	1.695147e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.035576e+01	8.546324e-01	3.843646e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.658085e+00	2.341000e-01	6.534243e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.591846e+00	2.530826e-01	7.379370e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.353223e+00	4.484652e-01	2.869657e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.429217e+00	3.087187e-01	2.816731e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.756143e+00	2.166174e-01	2.271601e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.386840e+00	1.736988e-01	1.722042e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.045138e-01	7.861483e-02	2.912258e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.504818e-01	1.392606e-01	1.202418e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.419597e-01	4.195093e-02	1.518334e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.049070e-01	4.747411e-02	7.961829e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.862475e-01	3.783778e-02	4.647397e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.652937e-02	2.063810e-02	3.489337e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.691405e-03	7.248842e-04	3.731084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.633826e+01	1.087495e+01	9.365487e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.107250e+01	2.739886e+00	3.224695e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.566061e+01	1.611013e+00	1.125733e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.882140e+00	1.045138e+00	5.241852e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.796015e+00	4.132542e-01	7.938301e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.547871e+00	3.324711e-01	4.335871e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.281623e+00	3.380918e-01	4.263088e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.375564e+00	1.361176e-01	3.149680e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.959321e-01	9.997177e-02	2.819141e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.182844e-01	1.289878e-01	1.512660e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.025310e-01	5.089509e-02	1.359140e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.767702e-03	3.377054e-03	7.330174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.429180e+00	7.678289e-01	5.767952e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.001600e+00	1.912760e-01	1.682175e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.008752e+00	2.750248e-01	3.748827e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.035744e+00	1.775546e-01	2.281116e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.524698e-01	7.978178e-02	1.876913e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.612432e-01	5.943634e-02	9.283595e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.990131e-02	2.989942e-02	4.130410e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.698699e-02	3.919423e-03	1.549201e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.198123e-04	1.476857e-04	1.028094e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.345815e+01	2.490409e+00	1.952296e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.148271e+00	1.672344e-01	3.224104e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.671306e+00	1.560734e-01	1.017358e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.889616e+00	3.035457e-01	2.274448e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.046737e+00	9.351975e-02	1.982234e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.130105e-01	6.980849e-02	1.034066e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.484288e-01	3.557753e-02	6.620280e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.353310e-01	1.498661e-02	4.290494e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.125235e-03	1.311113e-03	4.943704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.224780e+02	1.369191e+01	1.035880e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.650455e+01	3.367473e-01	7.580273e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.818217e+00	2.393945e-01	1.169020e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.685762e+00	2.249904e-01	1.518160e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.410854e+00	1.293818e-01	2.259322e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.359650e-01	8.569592e-02	2.003259e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.732339e-01	7.689513e-02	1.088811e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.562729e-03	2.362851e-03	8.373149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.755918e+00	1.228354e+00	9.191732e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.061184e+00	6.313771e-01	2.145254e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.533275e+00	2.528716e-01	2.337392e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.273350e+00	5.006095e-01	2.992621e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.393391e+00	2.687016e-01	6.524888e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.039131e+00	2.728433e-01	3.709717e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.529044e+00	2.801137e-01	2.937044e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.104023e+00	1.593030e-01	3.035775e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.824030e-01	1.403918e-01	1.726460e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.037341e-01	9.868503e-02	2.150224e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.102856e-01	5.963942e-02	8.274743e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.410529e-01	3.047361e-02	5.939613e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.005665e-02	1.431431e-02	2.868203e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.390814e-03	2.058929e-04	2.684226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.200885e+01	4.321319e+00	2.823741e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.191724e+00	4.693524e-01	2.383653e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.901027e+00	3.710773e-01	6.023553e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.906634e+00	1.632859e-01	3.633714e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.714471e+00	1.285694e-01	5.237592e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.409709e+00	2.625060e-01	2.158216e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.028999e+00	3.453550e-01	1.971505e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.453935e+00	1.499210e-01	2.224438e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.196989e-01	7.854810e-02	2.116171e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.994795e-01	7.931670e-02	1.047203e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.366234e-01	5.436792e-02	6.970350e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.549890e-01	3.337805e-02	4.256012e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.245480e-03	1.457231e-03	4.765625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.233759e+02	1.539480e+01	9.310439e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.245603e+01	3.911134e-01	2.214684e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.389039e+01	1.032285e+00	9.168256e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.061559e+00	2.836218e-01	1.744095e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.518182e+00	7.306766e-01	3.991419e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.756960e+00	5.809007e-01	1.500443e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.333878e+00	7.572577e-02	5.599204e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.834464e+00	7.247794e-02	1.652213e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.329068e+00	1.282260e-01	2.698815e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.027735e-01	9.866962e-02	2.065098e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.700123e-01	6.972289e-02	1.355783e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.491387e-02	4.493910e-03	8.243667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.633168e+00	3.642097e-01	1.582946e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.578423e+00	9.478089e-02	1.778452e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.308484e+00	2.157304e-01	3.144516e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.227984e-01	7.018717e-02	3.276325e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.272790e-01	6.906703e-02	1.304923e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.933970e-01	1.038007e-02	8.663788e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.889742e-02	6.969331e-03	3.417465e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.235344e-04	1.559215e-03	2.251187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.299116e+00	4.092441e-01	1.752101e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.798515e+00	1.868602e-01	2.177459e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.605528e-01	8.007400e-02	2.268244e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.012332e-01	4.335083e-02	1.105746e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.255135e-01	2.719333e-02	6.585386e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.653945e-01	1.546920e-02	3.882387e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.198567e-02	5.380468e-03	2.410283e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.882608e-04	1.050457e-03	1.559644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.630800e+01	7.892311e-01	3.608532e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.230505e+00	2.562470e-01	3.306493e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.664593e-01	1.177409e-01	2.245034e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.238652e-01	3.423666e-02	1.412219e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.771028e-02	4.558287e-03	8.997716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.580752e+00	5.799346e-01	3.634809e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.399013e+00	1.021424e+00	9.515076e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.644369e+00	1.730566e-01	3.356461e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.611337e+00	6.304453e-01	2.930476e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.326789e+00	3.101545e-01	4.700804e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.657663e+00	1.940154e-01	4.978244e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.131883e+00	1.421798e-01	2.886219e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.767321e-01	8.539737e-02	3.621700e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.458076e-01	1.342907e-01	1.793469e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.977651e-01	5.770595e-02	1.305423e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.699492e-01	3.315784e-02	1.212174e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.217040e-01	1.768663e-02	6.493083e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.869191e-02	1.280016e-02	3.867425e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.571384e-03	2.184900e-03	1.640231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.091205e+01	2.080664e+00	1.683093e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.151485e+01	1.047044e+00	4.019718e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.504679e+00	7.182953e-01	2.592342e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.901494e+00	3.923668e-01	2.997235e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.397224e+00	2.649670e-01	4.987859e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.401626e+00	2.795740e-01	3.056274e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.531481e+00	1.283259e-01	4.504652e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.190533e+00	1.803119e-01	2.112597e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.725819e-01	7.660252e-02	2.295694e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.447360e-01	1.181321e-01	1.227934e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.996860e-01	6.652977e-02	1.478576e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.592081e-01	2.689789e-02	7.176246e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.318699e-01	7.153353e-03	8.625407e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.625153e-02	3.239193e-02	3.068769e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.741838e-03	1.332852e-03	2.167881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.812168e+01	9.802479e+00	7.772588e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.320217e+01	3.568144e+00	9.760426e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.495847e+01	5.295978e-01	1.720182e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.996065e+00	6.054003e-01	8.581235e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.770107e+00	4.409710e-01	9.128493e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.985494e+00	4.969039e-01	4.652265e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.638494e+00	1.647165e-01	5.649694e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.227004e+00	2.520676e-01	3.052859e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.286403e-01	1.004948e-01	2.307928e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.172061e-01	8.531253e-02	1.492062e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.788145e-01	5.475718e-02	1.294110e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.617918e-03	2.302326e-03	7.764055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.274110e+00	8.362190e-01	4.956881e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.114447e+00	2.136415e-01	9.712478e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.089441e+00	3.526899e-01	4.827203e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.082470e+00	1.385069e-01	3.623871e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.164206e-01	7.935225e-02	1.800480e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.744085e-01	2.643768e-02	1.040859e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.097709e-02	2.480248e-03	5.509591e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.037293e-02	8.516816e-03	1.782935e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.404187e-05	5.656958e-04	8.527719e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.298272e+01	2.787131e+00	2.024428e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.594753e+00	3.714787e-01	1.326199e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.003850e+00	2.507154e-01	1.836624e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.832883e+00	2.592521e-01	2.997087e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.685584e-01	8.540917e-02	2.662495e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.347246e-01	5.255569e-02	1.009713e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.181608e-01	2.117275e-02	7.209825e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.325204e-01	1.879647e-02	4.237216e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.797486e-03	1.353616e-03	4.283273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.241375e+02	1.783187e+01	1.052215e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.648047e+01	1.133368e+00	7.489933e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.436144e+00	2.449774e-01	3.030307e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.393179e+00	1.505360e-01	2.794531e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.308572e+00	1.617775e-01	2.094812e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.289190e-01	9.291795e-02	1.859393e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.816204e-01	5.804746e-02	1.199451e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.390459e-03	3.044706e-03	5.901926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.123251e+00	1.179264e+00	7.776126e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.812989e+00	9.086299e-01	6.495843e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.980787e+00	4.456785e-01	5.065141e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.257310e+00	3.336748e-01	3.708892e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.737197e+00	4.089628e-01	4.914844e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.049612e+00	3.351784e-01	5.074005e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.354442e+00	1.704448e-01	5.792051e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.117866e+00	1.952239e-01	2.739034e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.676299e-01	7.341120e-02	2.838057e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.861809e-01	9.539888e-02	1.578630e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.075881e-01	4.344269e-02	9.707345e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.478028e-01	2.172920e-02	7.891676e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.759851e-02	1.917028e-02	3.591170e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.647693e-03	2.190636e-03	1.670998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.888662e+01	4.190478e+00	3.443218e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.151335e+01	1.805300e+00	3.440214e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.117256e+00	8.084933e-01	2.839957e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.456991e+00	2.421537e-01	7.189849e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.523793e+00	3.919562e-01	3.989737e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.513951e+00	3.143783e-01	3.781927e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.771702e+00	1.529731e-01	5.413076e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.304050e+00	1.431835e-01	3.267556e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.956201e-01	1.362072e-01	2.065457e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.315523e-01	1.044327e-01	1.089392e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.782933e-01	2.121381e-02	9.195116e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.279070e-01	7.883455e-03	6.484169e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.063312e-02	2.903401e-03	4.282151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.264645e+02	2.246699e+01	9.246867e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.322582e+01	9.081023e-01	2.587898e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.280072e+01	1.352581e+00	5.537759e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.917113e+00	4.008526e-01	1.713214e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.687451e+00	2.701468e-01	3.939313e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.021948e+00	2.933353e-01	4.229504e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.454306e+00	1.359559e-01	4.784452e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.646661e+00	1.856662e-01	1.675214e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.124697e+00	1.098697e-01	3.262692e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.429208e-01	1.703248e-01	1.784343e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.884708e-01	6.529730e-02	1.768768e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.328098e-02	3.615585e-03	8.065140e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF0.5_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.070589e-01	6.909114e-02	3.606107e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.085993e+00	5.945599e-01	3.105025e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.745008e+00	1.100038e+00	4.110476e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.867903e+00	5.488774e-01	4.938976e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.393210e+00	3.350707e-01	6.117727e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.023261e+00	3.069499e-01	9.518094e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.316651e-01	1.561294e-01	5.947972e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.421045e-02	1.300495e-02	5.155390e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.654971e-01	4.477518e-01	1.541185e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.823861e+00	1.354378e+00	4.776022e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.363784e+00	3.284068e-01	2.961088e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.777905e+00	2.578009e-01	7.642070e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.404050e+00	1.972458e-01	6.212915e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.716647e-01	1.058285e-01	3.414431e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.467471e-01	4.582860e-02	1.546723e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.435149e-02	3.503707e-03	9.943828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.334301e+00	1.718128e+00	5.579000e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.447471e+00	2.164848e+00	6.510959e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.466324e+00	2.498864e-01	9.168945e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.378214e+00	3.744268e-01	1.274025e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.635833e-02	2.308450e-02	7.699990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.585521e-02	1.150315e-02	1.084406e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.015984e-01	7.165641e-02	5.771494e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.533447e-01	2.256696e-01	1.651861e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.403327e-01	4.778664e-01	2.637376e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.576520e+00	6.951284e-01	3.438123e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.504943e+00	9.381270e-01	3.162580e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.200231e+00	7.216511e-01	1.533271e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.570337e+00	3.579144e-01	1.541196e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.431197e+00	1.955830e-01	1.843279e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.870832e+00	2.709180e-01	6.246985e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.078371e+00	2.442341e-01	7.434660e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.295622e+00	1.760314e-01	6.659247e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.976688e-01	1.022503e-01	3.832863e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.197779e-02	8.658006e-03	3.950806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.231288e-02	4.920606e-02	3.462295e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.951235e-01	1.920869e-01	1.248138e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.088901e-01	5.154169e-01	2.600631e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.527701e+00	8.421880e-01	3.953453e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.385119e+00	1.035357e+00	4.906281e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.469121e+00	1.340968e+00	4.543381e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.127233e+00	1.082897e+00	2.898308e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.241970e+00	5.004716e-01	6.095231e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.862473e+00	1.179651e-01	2.535688e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.142337e+00	2.059739e-01	4.933030e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.309569e+00	2.216333e-01	6.364101e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.512199e+00	1.772744e-01	5.691219e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.733029e-01	1.171594e-01	4.139384e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.427423e-01	6.532753e-02	2.348611e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.417289e-02	6.036760e-03	2.108215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.227858e-01	3.640285e-01	2.325029e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.291062e+00	8.302736e-01	4.462960e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.859921e+00	1.729974e+00	7.855016e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.832695e+00	2.480038e+00	9.300729e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.613934e+00	2.681990e+00	9.106858e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.472089e+00	2.095089e+00	5.321363e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.026010e+00	8.117937e-01	4.567561e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.816977e+00	2.362682e-01	6.095507e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.120945e+00	3.692262e-01	1.147254e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.631395e+00	3.400825e-01	1.070831e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.477998e+00	2.483781e-01	8.107475e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.993777e-02	1.308243e-02	5.040441e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.364693e-01	8.740858e-02	9.943949e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.434069e-01	4.304478e-01	3.947403e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.154241e+00	7.407819e-01	3.953236e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.100565e+00	4.848240e-01	3.979877e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.916669e+00	3.328854e-01	2.993788e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.956106e+00	3.132663e-01	6.972577e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.024940e+00	1.761239e-01	5.619365e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.114836e-01	7.819444e-02	2.913158e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.256742e-02	5.130489e-03	1.515310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.557725e-01	3.963550e-01	3.802077e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.562419e+00	1.004220e+00	8.546499e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.694521e+00	1.075709e+00	6.837182e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.665618e+00	6.151907e-01	1.278531e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.903791e+00	2.445709e-01	1.448622e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.001185e+00	2.697043e-01	4.701585e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.107476e+00	1.717228e-01	4.434274e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.590345e-01	9.456121e-02	2.712054e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.534810e-02	9.326216e-03	2.899479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.909549e+01	9.450347e+00	7.824664e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.014311e+01	5.369042e+00	3.616223e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.073237e+01	2.338768e+00	1.163082e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.949984e+00	4.643552e-01	2.347010e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.319856e+00	3.114787e-01	1.930250e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.283596e+00	3.371061e-01	6.338603e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.280353e+00	2.649045e-01	6.901764e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.810115e-02	1.490445e-02	4.403958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.802107e-01	9.589668e-02	1.034542e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.625384e-01	2.451278e-01	2.046968e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.072084e-01	3.045277e-01	2.914590e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.073145e+00	4.072732e-01	3.469220e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.627071e+00	5.902294e-01	3.537079e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.288221e+00	6.746903e-01	2.884523e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.701921e+00	5.434059e-01	1.109641e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.949606e+00	3.156620e-01	1.165278e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.854319e+00	2.322742e-01	1.533848e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.480869e+00	2.652820e-01	4.286721e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.890620e+00	2.478634e-01	6.094960e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.180222e+00	1.703118e-01	4.866363e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.409401e-01	9.921318e-02	3.560749e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.066352e-02	8.873859e-03	3.509144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.271199e+00	5.784155e-01	4.399219e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.005879e+00	8.015072e-01	6.048132e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.496505e+00	8.673850e-01	7.174028e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.052582e+00	9.530755e-01	6.713228e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.593030e+00	1.070963e+00	6.112446e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.572188e+00	8.160284e-01	3.911960e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.464745e+00	5.615247e-01	9.836375e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.105103e+00	2.364737e-01	4.013656e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.692830e+00	2.107339e-01	2.482895e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.096311e+00	2.097116e-01	3.926572e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.373456e+00	1.697985e-01	3.936856e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.056741e-01	9.974861e-02	3.197101e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.142293e-02	1.000888e-02	3.521025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.329889e+01	9.784546e+00	7.429070e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.214542e+01	5.433200e+00	3.801486e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.795781e+01	4.400914e+00	2.594017e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.399409e+01	2.937529e+00	1.512967e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.019296e+01	2.085235e+00	8.577345e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.936332e+00	1.142426e+00	3.508055e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.959564e+00	6.681937e-01	1.261094e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.821768e+00	1.152934e-01	2.099767e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.349638e+00	2.409905e-01	2.270857e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.650558e+00	3.083525e-01	5.202285e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.659252e+00	2.631828e-01	6.417412e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.054779e-02	1.672668e-02	5.520865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.077359e-01	5.689881e-02	3.090288e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.967374e-01	3.787440e-01	2.005991e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.195956e+00	6.961509e-01	2.859621e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.444990e+00	5.752431e-01	1.009506e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.746946e+00	2.106459e-01	2.615746e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.523148e+00	2.758932e-01	9.196858e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.159349e+00	1.392121e-01	4.968438e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.187436e-02	3.009261e-02	2.273027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.116530e-01	2.354299e-01	1.064958e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.185556e+00	7.521415e-01	3.213076e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.256079e+00	3.596282e-01	1.143516e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.385076e+00	1.974090e-01	4.861489e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.672244e+00	1.717111e-01	5.458950e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.835826e-01	9.041704e-02	1.942127e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.022250e-01	8.478956e-02	5.869754e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.180437e-02	1.093422e-02	3.598609e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.774896e+00	1.247273e+00	5.177936e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.648321e+00	8.914067e-01	4.698171e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.468775e+00	2.595190e-01	6.907426e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.195239e+00	3.195950e-01	7.424405e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.101602e-02	2.573358e-02	2.986738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.236065e-02	4.408062e-02	2.880752e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.956652e-01	9.105988e-02	6.748185e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.787291e-01	2.193053e-01	1.133972e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.793714e-01	2.961619e-01	1.850211e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.507558e+00	5.008846e-01	1.995549e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.231352e+00	6.311568e-01	2.245231e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.861917e+00	5.272368e-01	1.081687e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.286102e+00	2.788384e-01	9.743973e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.321580e+00	1.149524e-01	2.355546e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.082731e+00	1.987338e-01	4.377899e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.285991e+00	1.966334e-01	6.293922e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.459398e+00	1.457734e-01	4.834037e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.176083e-01	8.002012e-02	2.289609e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.537048e-02	1.410422e-02	1.786839e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.514356e-01	1.286424e-01	5.859076e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.577236e-01	2.036068e-01	1.028905e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.860736e-01	3.551390e-01	1.768086e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.433428e+00	5.375087e-01	2.418941e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.239613e+00	7.035002e-01	3.176605e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.983264e+00	7.445564e-01	2.606122e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.662054e+00	7.605367e-01	2.160553e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.993466e+00	4.444163e-01	1.235799e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.876614e+00	4.889546e-02	2.908384e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.314089e+00	1.573081e-01	4.619375e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.609170e+00	1.710625e-01	5.028322e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.706799e+00	1.389619e-01	3.866548e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.283205e-01	8.638323e-02	2.375416e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.979390e-01	6.047471e-02	1.204956e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.910378e-02	1.042470e-02	7.110918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.563666e+00	8.113671e-01	3.714481e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.168922e+00	1.064958e+00	4.745178e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.965840e+00	1.615991e+00	7.161875e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.391055e+00	1.541551e+00	7.756465e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.867417e+00	1.544364e+00	6.490573e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.522064e+00	8.072787e-01	3.642354e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.067327e+00	1.275677e-01	4.968139e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.778406e+00	2.602139e-01	6.457635e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.963492e+00	3.169357e-01	7.923526e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.411091e+00	2.736732e-01	5.773778e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.222673e+00	1.744567e-01	4.259306e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.528069e-02	1.256201e-02	1.597165e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.821150e-02	5.121664e-02	7.401493e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.981946e-01	2.714487e-01	2.176703e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.593188e+00	4.896408e-01	3.136864e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.895126e+00	4.879702e-01	1.048420e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.336266e+00	2.120143e-01	1.835658e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.402546e+00	2.841601e-01	6.644568e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.220407e+00	1.635199e-01	4.337986e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.401793e-01	1.385319e-01	1.517622e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.197843e-02	1.885997e-02	5.397132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.999559e-01	1.137581e-01	2.094648e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.485583e+00	6.046963e-01	3.923473e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.749587e+00	6.767349e-01	4.793489e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.665555e+00	5.424648e-01	2.667297e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.537518e+00	1.257617e-01	1.872533e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.428551e+00	2.575652e-01	4.044199e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.196557e+00	1.565811e-01	3.456080e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.173411e-01	1.044764e-01	1.514832e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.706237e-02	2.085973e-02	7.684232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.316215e+01	3.891735e+00	3.181083e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.409400e+01	3.399593e+00	2.987107e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.158940e+01	2.001208e+00	1.244502e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.150394e+00	4.641623e-01	6.519712e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.907179e+00	2.815418e-01	4.578577e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.142262e+00	3.107174e-01	4.893079e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.022809e+00	2.539918e-01	3.446847e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.446282e-02	1.993791e-02	1.487853e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.584485e-01	1.048802e-01	9.427489e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.271047e-01	1.716795e-01	1.414404e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.691088e-01	2.323571e-01	1.673559e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.042352e+00	4.354749e-01	2.174405e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.387414e+00	4.081936e-01	2.525505e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.950947e+00	5.020351e-01	1.980416e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.420155e+00	3.548018e-01	1.418960e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.887817e+00	3.076354e-01	9.109207e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.970297e+00	1.417110e-01	1.651656e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.756245e+00	2.096028e-01	3.761033e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.085547e+00	2.146254e-01	5.130544e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.309549e+00	1.480841e-01	3.759602e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.386471e-01	8.781225e-02	1.965986e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.313227e-02	1.362469e-02	1.687794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.454375e+00	4.939060e-01	4.796658e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.231948e+00	4.591035e-01	2.811261e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.824389e+00	6.097853e-01	3.401887e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.299853e+00	8.071411e-01	3.660906e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.690567e+00	6.064081e-01	3.835805e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.941539e+00	4.215851e-01	4.520253e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.542114e+00	5.507755e-01	2.082844e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.456384e+00	2.036542e-01	1.256038e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.035177e+00	1.285467e-01	2.482859e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.430809e+00	1.773474e-01	3.314040e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.468637e+00	1.445628e-01	2.660436e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.980178e-01	8.119674e-02	1.736506e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.158885e-02	1.462066e-02	1.413291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.205428e+01	5.263186e+00	3.965590e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.594875e+01	5.335432e+00	2.664344e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.387743e+01	2.679460e+00	2.281584e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.218131e+01	1.765739e+00	1.396501e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.064875e+01	1.764102e+00	9.550465e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.520054e+00	7.969611e-01	4.756057e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.552784e+00	4.406955e-01	4.480526e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.970557e+00	1.219947e-01	3.820976e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.761535e+00	2.549719e-01	3.289265e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.522544e+00	2.609065e-01	4.242319e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.422394e+00	1.977938e-01	3.708955e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.819014e-02	1.631647e-02	2.121652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.213725e-01	7.927495e-02	3.904251e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.189017e+00	6.682883e-01	3.215639e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.738741e+00	9.941257e-01	3.947066e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.816743e+00	4.935578e-01	5.906925e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.351056e+00	3.376224e-01	6.652135e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.981954e+00	3.040419e-01	9.519492e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.244052e-01	1.552521e-01	5.755439e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.221928e-02	1.266945e-02	4.884416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.524438e-01	5.115489e-01	1.677047e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.847370e+00	1.288872e+00	4.717465e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.294139e+00	2.336453e-01	3.063143e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.742424e+00	2.634771e-01	7.249250e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.364230e+00	1.991809e-01	6.220359e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.550406e-01	1.037777e-01	3.427990e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.539542e-01	4.513518e-02	1.530032e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.505334e-02	3.530374e-03	8.923584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.534595e+00	1.869261e+00	6.037840e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.575724e+00	2.098603e+00	6.474705e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.247716e+00	2.664145e-01	1.088291e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.344986e+00	3.907507e-01	1.204213e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.610574e-02	2.341115e-02	7.233581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.334240e-02	1.968024e-02	1.633121e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.129031e-01	7.770927e-02	6.795338e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.968204e-01	2.529712e-01	1.756107e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.906085e-01	4.912497e-01	2.856617e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.571736e+00	6.745704e-01	3.430822e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.522203e+00	9.191601e-01	2.985774e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.276135e+00	7.774115e-01	1.481310e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.517607e+00	3.006217e-01	9.406485e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.449906e+00	2.082524e-01	1.977046e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.827950e+00	2.746542e-01	6.463775e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.018911e+00	2.427396e-01	6.899589e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.292742e+00	1.735918e-01	6.604751e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.790264e-01	9.983575e-02	4.284625e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.058003e-02	8.020732e-03	3.310549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.280737e-02	6.759607e-02	4.398383e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.558669e-01	2.425544e-01	1.387418e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.155153e-01	4.566655e-01	2.873805e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.690771e+00	9.808718e-01	4.423575e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.490303e+00	1.088959e+00	4.787898e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.399978e+00	1.223273e+00	4.339018e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.100442e+00	9.992249e-01	2.669994e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.309954e+00	5.863155e-01	5.524866e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.821350e+00	1.260434e-01	2.398877e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.085760e+00	2.179826e-01	5.100080e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.265275e+00	2.221443e-01	5.856995e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.475208e+00	1.723985e-01	5.765011e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.795716e-01	1.163740e-01	4.249780e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.410796e-01	6.481492e-02	2.392783e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.513470e-02	5.754827e-03	1.739161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.987434e-01	4.591002e-01	2.570613e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.357269e+00	8.186549e-01	4.783471e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.043255e+00	1.770152e+00	8.612117e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.037763e+00	2.672791e+00	1.031238e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.604508e+00	2.659703e+00	8.660854e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.564933e+00	2.017582e+00	5.159599e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.095431e+00	7.142905e-01	2.059775e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.704907e+00	2.505107e-01	6.141922e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.031287e+00	3.807425e-01	1.012300e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.590523e+00	3.490003e-01	1.110485e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.451834e+00	2.490901e-01	9.016526e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.983209e-02	1.247020e-02	4.615429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.459238e-01	9.300687e-02	1.074430e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.017208e-01	4.713544e-01	4.157464e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.153060e+00	7.327880e-01	3.788086e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.102643e+00	4.344957e-01	3.137576e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.874122e+00	3.307578e-01	3.010450e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.954883e+00	3.178238e-01	6.862791e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.007488e+00	1.740085e-01	5.438730e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.057684e-01	7.763038e-02	2.819337e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.101486e-02	4.731851e-03	1.608764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.648864e-01	4.542951e-01	4.109773e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.697876e+00	1.040859e+00	9.096710e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.756143e+00	1.110641e+00	6.513798e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.572524e+00	5.246545e-01	1.997599e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.871208e+00	2.422199e-01	1.449196e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.982821e+00	2.725374e-01	4.718733e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.103704e+00	1.762508e-01	4.191208e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.494221e-01	9.196557e-02	2.733032e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.712211e-02	9.285727e-03	2.681924e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.127843e+01	1.049999e+01	8.261497e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.073584e+01	5.774440e+00	3.693555e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.065263e+01	2.011077e+00	1.620520e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.952090e+00	5.491255e-01	1.290018e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.227160e+00	2.808809e-01	2.476640e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.256375e+00	3.460048e-01	6.261123e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.303982e+00	2.740081e-01	6.240984e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.430970e-02	1.473767e-02	4.288818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.977343e-01	1.037149e-01	1.177483e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.727291e-01	2.361977e-01	2.137518e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.817109e-01	3.868438e-01	3.020606e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.133845e+00	4.821865e-01	3.689733e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.686298e+00	5.966916e-01	3.434805e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.227513e+00	6.274175e-01	2.685381e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.679905e+00	5.332633e-01	1.115424e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.970581e+00	3.068518e-01	1.030551e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.839912e+00	2.098429e-01	1.547233e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.480114e+00	2.735238e-01	4.190267e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.861967e+00	2.442380e-01	5.301007e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.155270e+00	1.656342e-01	5.831116e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.287546e-01	9.818912e-02	3.620314e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.862218e-02	8.165550e-03	3.070975e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.381804e+00	5.657348e-01	4.786597e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.931874e+00	7.293117e-01	6.298835e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.702275e+00	1.004842e+00	7.206083e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.220671e+00	1.124997e+00	7.267859e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.516101e+00	1.017307e+00	5.798721e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.557487e+00	7.954225e-01	3.548425e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.383305e+00	4.563585e-01	1.548495e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.147488e+00	2.510517e-01	4.103563e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.686420e+00	1.942309e-01	1.599420e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.114969e+00	2.149182e-01	3.325442e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.321609e+00	1.651751e-01	4.319893e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.001476e-01	9.880463e-02	3.306677e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.246933e-02	9.625340e-03	3.128082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.528821e+01	1.083339e+01	7.688808e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.306344e+01	6.417717e+00	3.921320e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.781872e+01	4.438830e+00	2.450533e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.402410e+01	3.168028e+00	1.536456e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.005958e+01	2.029197e+00	1.099647e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.930507e+00	8.683665e-01	5.378518e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.901345e+00	5.472275e-01	8.836797e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.929939e+00	2.756199e-01	7.863170e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.302896e+00	2.561887e-01	3.006442e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.577471e+00	3.087060e-01	5.531465e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.627057e+00	2.724404e-01	7.146912e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.889988e-02	1.622948e-02	5.213429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.204936e-01	6.819391e-02	3.546633e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.723614e-01	4.083367e-01	2.208538e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.268532e+00	7.153474e-01	2.761635e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.433349e+00	5.873515e-01	8.869748e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.611677e+00	2.066413e-01	3.645019e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.518021e+00	2.872563e-01	8.360222e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.113163e+00	1.372403e-01	5.106209e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.299710e-02	2.845685e-02	2.105721e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.958780e-01	2.845931e-01	1.155441e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.253013e+00	6.851739e-01	3.138093e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.253695e+00	3.733973e-01	1.395894e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.280157e+00	1.924713e-01	5.442764e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.635089e+00	1.770974e-01	5.238027e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.432372e-01	9.310297e-02	2.197277e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.184766e-01	9.542224e-02	4.636638e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.110350e-02	9.185838e-03	8.294884e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.014909e+00	1.324212e+00	5.713576e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.658228e+00	8.384016e-01	5.401058e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.274816e+00	2.864917e-01	8.037791e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.154532e+00	3.430932e-01	6.643201e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.287703e-02	2.357843e-02	2.912186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.276424e-02	5.145086e-02	3.430202e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.113403e-01	9.856014e-02	6.975427e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.773788e-01	1.830523e-01	1.431575e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.407871e-01	3.634350e-01	1.908166e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.566001e+00	5.158692e-01	2.092496e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.185973e+00	5.247416e-01	1.911833e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.892601e+00	5.953555e-01	1.025393e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.256465e+00	1.730058e-01	1.706763e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.377519e+00	1.107042e-01	1.656957e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.008039e+00	2.048270e-01	4.406786e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.291662e+00	2.011120e-01	5.620324e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.405255e+00	1.413758e-01	4.855858e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.967201e-01	7.840196e-02	2.786453e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.736770e-02	1.292501e-02	1.349472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.879614e-01	1.417483e-01	6.969772e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.266579e-01	2.501715e-01	1.152103e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.423987e-01	4.048790e-01	1.971900e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.483752e+00	5.019345e-01	2.562959e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.370366e+00	7.979238e-01	2.948417e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.009432e+00	6.426801e-01	3.107882e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.609617e+00	6.133307e-01	2.062880e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.926032e+00	2.708743e-01	1.335886e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.961431e+00	1.684168e-01	1.294974e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.438781e+00	1.491369e-01	2.812724e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.491045e+00	1.729341e-01	5.569178e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.627066e+00	1.414244e-01	4.218474e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.844082e-01	9.297264e-02	2.470842e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.078644e-01	7.008291e-02	9.629853e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.921777e-02	9.588938e-03	6.776694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.743518e+00	9.946096e-01	4.156125e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.385860e+00	1.075276e+00	5.664388e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.020652e+00	1.601602e+00	8.214511e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.689688e+00	1.742612e+00	7.772969e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.934695e+00	1.404956e+00	6.769878e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.503938e+00	9.671061e-01	3.574419e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.185694e+00	1.957116e-01	3.633113e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.663008e+00	2.305044e-01	7.167032e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.875039e+00	3.259624e-01	7.519586e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.264479e+00	2.728028e-01	7.030205e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.251366e+00	1.964539e-01	3.464132e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.530272e-02	1.211067e-02	1.739940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.172332e-01	6.278173e-02	7.402785e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.984476e-01	2.546177e-01	2.725923e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.704392e+00	5.613359e-01	3.265179e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.886247e+00	4.537405e-01	1.053438e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.244386e+00	2.273406e-01	2.314894e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.424479e+00	3.149813e-01	5.755770e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.153504e+00	1.662064e-01	4.687066e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.433602e-01	1.313037e-01	1.514956e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.183346e-02	1.794458e-02	3.700231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.174636e-01	1.211552e-01	2.314571e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.526502e+00	5.748532e-01	4.149441e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.848633e+00	6.585160e-01	5.054468e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.770019e+00	6.460488e-01	2.641953e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.456181e+00	1.224787e-01	2.519865e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.398985e+00	2.647675e-01	3.877380e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.180471e+00	1.578443e-01	3.272447e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.977967e-01	1.120882e-01	1.528687e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.737865e-02	1.988814e-02	6.625552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.428969e+01	4.372469e+00	3.431976e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.450806e+01	3.361375e+00	2.534642e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.159653e+01	1.927065e+00	1.214392e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.047970e+00	4.541739e-01	6.573924e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.914381e+00	2.767498e-01	4.219127e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.098635e+00	3.203999e-01	4.835864e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.866543e-01	2.581831e-01	3.329364e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.644249e-02	1.958046e-02	1.429166e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.727246e-01	1.013845e-01	1.027171e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.405613e-01	1.798066e-01	1.476389e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.839210e-01	2.229529e-01	1.887016e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.010735e+00	3.342340e-01	2.260641e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.434530e+00	4.372023e-01	2.435979e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.973636e+00	4.780297e-01	2.195544e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.444121e+00	3.775413e-01	1.374550e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.886107e+00	2.580710e-01	9.191954e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.999895e+00	1.757326e-01	1.320935e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.702336e+00	2.061110e-01	3.371575e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.089112e+00	2.163326e-01	4.615808e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.272319e+00	1.511213e-01	3.858630e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.050931e-01	8.429188e-02	2.525611e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.520036e-02	1.354982e-02	1.107306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.492774e+00	5.286076e-01	3.425971e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.253906e+00	4.210334e-01	3.783715e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.849003e+00	6.292135e-01	3.590469e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.263515e+00	6.419108e-01	3.308475e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.671665e+00	6.623499e-01	4.158486e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.118379e+00	5.598286e-01	2.891821e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.462948e+00	5.032154e-01	1.421107e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.355361e+00	8.694881e-02	1.882326e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.199529e+00	2.787570e-01	1.088844e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.329473e+00	1.708373e-01	3.704366e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.449289e+00	1.372587e-01	2.913557e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.944843e-01	7.546073e-02	1.651842e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.458746e-02	1.284315e-02	1.379813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.301733e+01	5.890202e+00	4.198351e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.605059e+01	4.129655e+00	2.563854e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.461108e+01	3.288095e+00	2.016754e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.260283e+01	2.072232e+00	1.512018e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.065592e+01	1.481906e+00	9.700681e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.425607e+00	1.012717e+00	4.354178e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.471176e+00	3.420290e-01	4.838554e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.992811e+00	2.468188e-01	4.880235e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.723570e+00	2.415711e-01	3.150010e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.454558e+00	2.620363e-01	4.650380e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.400397e+00	1.995694e-01	3.529395e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.935718e-02	1.583688e-02	2.166159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.353985e-01	9.423281e-02	3.704949e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.362439e+00	8.324432e-01	3.205524e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.960488e+00	1.328972e+00	3.435163e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.664145e+00	6.504607e-01	7.348151e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.090054e+00	2.931474e-01	6.393408e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.913449e+00	2.638318e-01	1.170151e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.041677e-01	1.418060e-01	8.400464e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.674954e-02	1.257765e-02	7.122692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.057415e+00	6.445102e-01	1.577652e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.935397e+00	1.689539e+00	4.128565e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.966894e+00	3.714404e-01	2.998101e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.667024e+00	2.038925e-01	8.469725e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.433660e+00	1.740705e-01	8.795579e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.981844e-01	9.964418e-02	4.836311e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.666169e-01	4.433975e-02	2.036668e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.688446e-02	3.652860e-03	1.484278e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.598844e+00	2.243424e+00	5.212609e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.073164e+00	2.665002e+00	4.902493e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.041528e+00	1.777728e-01	9.741677e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.583665e+00	3.040919e-01	1.632647e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.164000e-01	2.299572e-02	1.163453e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.245693e-02	1.034822e-02	9.281584e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.087121e-01	8.347183e-02	6.626549e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.212640e-01	2.981264e-01	1.800641e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.751654e-01	6.196324e-01	2.919137e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.794881e+00	9.927098e-01	3.455795e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.642674e+00	1.158820e+00	2.668782e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.282891e+00	1.007969e+00	1.036885e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.468373e+00	5.437584e-01	2.566416e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.194232e+00	1.939088e-01	3.222040e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.699267e+00	2.392874e-01	6.787729e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.972897e+00	2.191099e-01	9.024464e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.276889e+00	1.611520e-01	8.675601e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.053039e-01	9.537238e-02	5.878047e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.716732e-02	8.467202e-03	5.842914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.987102e-02	4.466130e-02	2.592451e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.731390e-01	2.832233e-01	1.600265e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.495354e-01	6.506018e-01	3.004552e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.830273e+00	1.165755e+00	4.351158e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.786359e+00	1.546974e+00	4.638745e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.627192e+00	1.690945e+00	3.713124e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.026214e+00	1.366885e+00	1.961612e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.000166e+00	7.033629e-01	8.686690e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.574975e+00	1.193780e-01	2.831370e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.013091e+00	1.775682e-01	5.489308e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.221752e+00	1.873906e-01	8.252411e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.518749e+00	1.533181e-01	7.604184e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.356833e-01	1.096037e-01	5.607487e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.537553e-01	6.074919e-02	3.550345e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.895584e-02	6.009731e-03	3.039796e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.115035e-01	3.019814e-01	1.990487e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.433990e+00	1.068108e+00	5.039357e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.167792e+00	2.227286e+00	8.154805e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.075121e+00	3.110215e+00	9.076052e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.598560e+00	3.441777e+00	7.839176e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.155151e+00	2.761615e+00	3.931817e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.646725e+00	1.240186e+00	1.444449e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.452486e+00	1.967652e-01	5.551645e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.061003e+00	2.905092e-01	1.235891e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.726979e+00	2.942103e-01	1.420857e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.665452e+00	2.309697e-01	1.184294e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.221899e-02	1.314890e-02	7.812114e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.746237e-01	1.087936e-01	1.169793e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.072910e+00	5.941358e-01	4.318963e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.330294e+00	9.240207e-01	2.972372e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.903103e+00	5.275550e-01	1.023443e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.700103e+00	2.744076e-01	2.845515e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.901518e+00	2.678087e-01	8.271244e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.032445e+00	1.656821e-01	7.516625e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.180857e-01	7.400995e-02	4.075632e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.323960e-02	5.044552e-03	2.806170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.208671e+00	5.557090e-01	4.954467e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.330858e+00	1.504800e+00	9.498511e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.792150e+00	1.297845e+00	4.994380e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.136510e+00	5.733481e-01	2.770095e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.669312e+00	2.079822e-01	1.453426e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.994040e+00	2.075248e-01	5.317558e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.176772e+00	1.573390e-01	6.312555e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.997774e-01	9.175841e-02	3.687731e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.100983e-02	9.508211e-03	3.969143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.999831e+01	1.520904e+01	9.322745e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.119750e+01	6.863123e+00	3.050272e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.882039e+00	2.104090e+00	6.376766e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.290858e+00	6.707481e-01	7.199423e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.136696e+00	2.004638e-01	1.783287e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.407542e+00	2.664268e-01	7.154671e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.466590e+00	2.337638e-01	8.622886e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.071604e-02	1.554369e-02	6.808478e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.980045e-01	1.070893e-01	1.117306e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.178856e-01	2.722603e-01	2.461357e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.606217e-01	4.602721e-01	3.412774e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.318006e+00	6.456256e-01	3.745904e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.793556e+00	7.379912e-01	3.385855e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.384554e+00	8.328058e-01	2.170005e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.727113e+00	7.326850e-01	4.842437e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.834472e+00	4.136345e-01	2.547402e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.630588e+00	2.123184e-01	1.933449e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.329090e+00	2.336270e-01	4.351572e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.808513e+00	2.122225e-01	6.831507e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.195045e+00	1.582071e-01	7.012568e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.464894e-01	9.323619e-02	4.997108e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.576264e-02	8.485555e-03	5.540385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.539973e+00	6.617541e-01	5.126845e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.602976e+00	1.110733e+00	7.484308e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.269956e+00	1.414768e+00	8.026372e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.662780e+00	1.407720e+00	7.271985e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.615897e+00	1.158301e+00	4.771941e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.485761e+00	1.001085e+00	2.368002e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.140718e+00	6.161920e-01	1.796920e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.814431e+00	2.817422e-01	5.026744e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.567877e+00	1.642149e-01	1.378421e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.041456e+00	1.763485e-01	4.294911e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.361319e+00	1.439654e-01	5.736484e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.527206e-01	9.626090e-02	4.317301e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.833581e-02	9.737088e-03	4.994171e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.248987e+01	1.451985e+01	8.387274e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.520713e+01	8.373687e+00	3.707442e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.856656e+01	5.676463e+00	2.090686e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.310487e+01	3.406547e+00	1.085157e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.792913e+00	2.248713e+00	4.700875e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.012263e+00	1.221625e+00	1.566237e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.410700e+00	7.927468e-01	6.412731e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.507269e+00	2.172141e-01	4.766252e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.191758e+00	1.990779e-01	2.593402e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.626676e+00	2.544375e-01	6.054982e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.827401e+00	2.389463e-01	8.136689e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.470644e-02	1.627220e-02	8.189211e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.418485e-01	6.916681e-02	3.462095e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.224829e+00	5.156626e-01	2.385190e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.675358e+00	7.466299e-01	2.717047e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.662647e+00	3.937607e-01	8.786266e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.341360e+00	2.596432e-01	5.939242e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.061114e+00	2.351905e-01	7.329233e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.511834e-01	1.025938e-01	3.730771e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.368172e-02	2.365912e-02	2.122580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.023813e+00	3.202410e-01	1.254310e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.884486e+00	7.715786e-01	3.127175e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.267428e+00	1.056760e-01	1.515126e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.756071e+00	1.951032e-01	5.925030e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.356935e+00	1.415186e-01	3.792320e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.036820e-01	6.027749e-02	1.725454e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.178059e-01	5.724654e-02	5.195724e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.261146e-02	7.504692e-03	2.059404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.806145e+00	1.420953e+00	5.514318e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.857514e+00	5.701300e-01	4.800166e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.696249e+00	2.957437e-01	7.244634e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.886123e+00	2.541487e-01	5.904615e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.532134e-02	1.791419e-02	2.858237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.141856e-02	3.233663e-02	2.479535e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.993240e-01	9.668042e-02	7.042475e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.293609e-01	2.311476e-01	1.417474e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.045840e+00	4.183298e-01	2.119668e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.780680e+00	6.435619e-01	2.332505e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.498790e+00	6.255297e-01	1.975947e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.099485e+00	4.539542e-01	7.553657e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.454519e+00	1.645768e-01	8.810344e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.344537e+00	1.631096e-01	3.059093e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.797983e+00	2.127314e-01	5.120292e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.952529e+00	1.753883e-01	6.641796e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.260176e+00	1.201840e-01	3.852003e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.407389e-01	6.477579e-02	2.043325e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.310359e-02	1.136212e-02	1.467286e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.220964e-01	1.155225e-01	5.585455e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.338970e-01	2.438622e-01	1.356653e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.061487e+00	3.942828e-01	2.301093e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.893674e+00	6.716319e-01	3.240663e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.863442e+00	9.315770e-01	3.383091e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.526058e+00	7.132268e-01	2.746931e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.026234e+00	5.647676e-01	1.625172e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.185076e+00	2.161452e-01	1.029086e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.819761e+00	1.114720e-01	2.390584e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.043945e+00	1.804186e-01	5.205406e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.191263e+00	1.655052e-01	4.621448e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.417278e+00	1.227795e-01	3.550610e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.146533e-01	7.443165e-02	1.898452e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.798649e-01	4.756689e-02	9.795093e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.932976e-02	6.905870e-03	7.526210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.475531e+00	8.815419e-01	3.924955e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.713659e+00	1.309192e+00	6.295655e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.518248e+00	1.687147e+00	8.255823e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.725984e+00	1.959724e+00	8.448864e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.882673e+00	1.413125e+00	6.324848e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.896691e+00	6.119416e-01	3.426292e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.952312e+00	1.109377e-01	5.609964e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.170539e+00	2.911543e-01	7.148887e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.493371e+00	3.126819e-01	6.840268e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.092975e+00	2.381558e-01	5.724064e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.147607e+00	1.465151e-01	3.571665e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.557331e-02	9.821532e-03	1.676515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.379125e-01	6.981526e-02	9.018469e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.889558e-01	3.534025e-01	2.862576e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.048333e+00	5.918336e-01	3.101321e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.079931e+00	2.982201e-01	1.101610e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.046305e+00	2.747770e-01	3.165078e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.996800e+00	2.583344e-01	5.705008e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.051557e+00	1.269454e-01	3.439703e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.956514e-01	9.204382e-02	1.476972e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.243948e-02	1.409362e-02	5.463440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.008508e-01	1.825557e-01	2.607773e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.134472e+00	7.830841e-01	5.300002e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.668039e+00	8.161152e-01	5.239072e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.988581e+00	4.380674e-01	1.365494e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.126766e+00	1.957732e-01	3.198514e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.967743e+00	2.205887e-01	3.749098e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.048853e+00	1.343810e-01	2.570801e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.980695e-01	8.080483e-02	1.218090e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.029239e-02	1.445378e-02	9.222860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.998110e+01	6.165290e+00	4.850032e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.908527e+01	3.908953e+00	2.846625e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.264492e+01	1.794415e+00	9.654251e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.408732e+00	1.872947e-01	7.777313e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.288376e+00	2.848605e-01	3.661654e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.920817e+00	2.591205e-01	3.881735e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.000284e+00	1.796106e-01	3.170115e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.301833e-02	1.586356e-02	1.493355e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.556013e-01	9.168802e-02	1.074780e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.692099e-01	1.642300e-01	1.969783e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.091279e-01	3.412096e-01	2.295781e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.154543e+00	4.043133e-01	2.677080e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.644781e+00	4.926630e-01	2.630575e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.210544e+00	5.210121e-01	2.098323e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.691423e+00	3.800632e-01	9.120766e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.990547e+00	1.458074e-01	8.260793e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.925449e+00	2.026502e-01	1.707074e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.492022e+00	2.319455e-01	4.370194e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.833737e+00	1.955955e-01	5.066473e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.134952e+00	1.223171e-01	3.345788e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.749444e-01	6.149703e-02	1.835038e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.197170e-02	1.100993e-02	1.369629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.216172e+00	2.342480e-01	6.235348e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.649740e+00	5.564718e-01	3.521819e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.376031e+00	8.420322e-01	4.513000e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.971413e+00	9.967588e-01	4.810167e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.410354e+00	7.454906e-01	4.378179e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.573015e+00	5.328622e-01	2.795973e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.758244e+00	4.610347e-01	1.464330e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.432009e+00	9.214621e-02	1.025897e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.864571e+00	1.718925e-01	2.826028e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.023821e+00	1.738801e-01	3.462656e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.272832e+00	1.223519e-01	2.598571e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.428628e-01	6.053795e-02	1.358313e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.295364e-02	9.699493e-03	1.310308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.869997e+01	7.818492e+00	4.896826e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.098609e+01	5.901903e+00	3.049856e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.725752e+01	2.515846e+00	2.068173e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.454485e+01	2.164283e+00	1.356162e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.174261e+01	1.464023e+00	7.950076e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.631740e+00	9.645828e-01	3.218901e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.949143e+00	2.609098e-01	7.627193e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.399127e+00	2.381857e-01	2.158865e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.263661e+00	2.451636e-01	3.872109e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.283333e+00	2.375598e-01	3.789993e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.328176e+00	1.682284e-01	3.379827e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.989670e-02	1.228442e-02	2.009156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.602995e-01	1.133142e-01	4.283357e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.449777e+00	8.608315e-01	3.262143e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.957781e+00	1.219404e+00	3.198747e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.732578e+00	6.354533e-01	1.614403e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.009683e+00	2.873575e-01	6.890389e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.842354e+00	2.595807e-01	1.146623e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.578860e-01	1.362146e-01	8.039894e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.359248e-02	1.227416e-02	6.546297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.164520e+00	7.008829e-01	1.715723e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.011505e+00	1.607730e+00	4.028407e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.958598e+00	3.181319e-01	2.168578e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.574917e+00	2.102345e-01	8.847157e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.373217e+00	1.721927e-01	8.502325e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.725953e-01	9.882509e-02	4.531670e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.532976e-01	4.352244e-02	1.974369e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.558176e-02	3.547775e-03	1.464734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.851289e+00	2.356458e+00	5.480676e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.155839e+00	2.527658e+00	4.859441e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.033936e+00	1.971865e-01	1.000522e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.416854e+00	3.078410e-01	1.639117e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.084766e-01	2.274051e-02	1.109633e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.597832e-02	1.370973e-02	1.282850e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.285304e-01	9.733031e-02	7.694373e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.604604e-01	3.287916e-01	2.003183e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.024295e+00	6.261063e-01	2.959095e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.875662e+00	1.004302e+00	3.396562e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.718742e+00	1.165137e+00	2.583033e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.313165e+00	9.516644e-01	9.319885e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.504815e+00	4.798754e-01	2.690668e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.145989e+00	1.979330e-01	3.173253e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.670764e+00	2.561635e-01	6.801409e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.871127e+00	2.243452e-01	9.509493e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.232658e+00	1.547555e-01	7.954886e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.725267e-01	9.217891e-02	5.624740e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.452655e-02	8.303731e-03	5.491843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.039777e-02	6.590528e-02	3.936389e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.370281e-01	3.200650e-01	1.735966e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.052537e+00	7.268029e-01	3.390245e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.928369e+00	1.181755e+00	4.506190e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.928747e+00	1.605171e+00	4.644990e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.666006e+00	1.607425e+00	3.559649e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.122720e+00	1.345604e+00	1.948002e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.099135e+00	7.192291e-01	2.702681e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.584649e+00	1.192007e-01	2.427331e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.910705e+00	1.949072e-01	6.272208e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.141914e+00	1.922847e-01	8.539276e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.464489e+00	1.537038e-01	7.580793e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.851510e-01	1.096239e-01	5.342053e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.485692e-01	5.960011e-02	3.183022e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.629258e-02	5.729350e-03	3.120269e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.221025e-01	4.175355e-01	2.429533e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.647085e+00	1.254826e+00	5.709728e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.388923e+00	2.315832e+00	8.795550e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.301958e+00	3.224931e+00	9.254992e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.884173e+00	3.524930e+00	7.729476e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.299400e+00	2.663639e+00	3.832775e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.735509e+00	1.152082e+00	1.151212e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.407492e+00	2.175067e-01	6.571201e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.893881e+00	3.248430e-01	1.334009e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.613598e+00	2.899846e-01	1.433008e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.579406e+00	2.261947e-01	1.144308e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.929676e-02	1.275187e-02	7.244652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.002136e-01	1.290157e-01	1.303439e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.108417e+00	5.903358e-01	4.435624e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.377906e+00	9.041689e-01	2.682365e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.929285e+00	5.070489e-01	7.447256e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.687280e+00	2.788836e-01	3.003773e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.840311e+00	2.590748e-01	8.323967e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.663843e-01	1.549549e-01	7.686030e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.107857e-01	7.468030e-02	3.467535e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.255765e-02	4.904380e-03	2.625673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.395467e+00	6.728431e-01	5.618491e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.459424e+00	1.468655e+00	9.817191e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.858991e+00	1.256299e+00	4.657418e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.183703e+00	5.537383e-01	3.378599e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.638010e+00	2.124108e-01	1.537582e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.938666e+00	2.132905e-01	5.514406e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.137973e+00	1.543962e-01	6.008125e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.657603e-01	8.658946e-02	3.703275e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.061804e-02	9.651444e-03	3.562524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.290121e+01	1.607383e+01	9.807325e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.152431e+01	6.575886e+00	2.943708e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.058856e+00	2.120503e+00	5.602007e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.263282e+00	5.432832e-01	7.480587e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.132635e+00	2.215751e-01	1.593453e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.334473e+00	2.718827e-01	6.959128e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.402811e+00	2.312917e-01	9.057990e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.603228e-02	1.536600e-02	6.463594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.187686e-01	1.264655e-01	1.275845e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.433719e-01	2.833894e-01	2.626619e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.116514e-01	4.615979e-01	3.575098e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.373532e+00	6.397302e-01	3.718808e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.886893e+00	7.845185e-01	3.273432e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.423109e+00	8.256569e-01	1.977196e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.751785e+00	6.843394e-01	4.511194e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.797045e+00	3.193951e-01	3.178709e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.653023e+00	2.165173e-01	1.954702e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.291476e+00	2.441749e-01	4.776299e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.766442e+00	2.154915e-01	6.850756e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.133070e+00	1.519894e-01	6.324412e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.198922e-01	8.941642e-02	5.027517e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.326080e-02	8.363361e-03	5.006464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.699518e+00	7.727124e-01	5.627533e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.693563e+00	1.124426e+00	7.849405e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.394295e+00	1.306147e+00	8.564337e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.795504e+00	1.447775e+00	6.838932e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.719614e+00	1.197999e+00	4.729610e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.522464e+00	9.306882e-01	2.138790e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.226037e+00	6.594682e-01	1.963258e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.900021e+00	3.709962e-01	4.925027e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.477727e+00	1.796676e-01	1.951999e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.989689e+00	1.807411e-01	4.738745e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.327113e+00	1.446391e-01	5.455113e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.147349e-01	9.416866e-02	4.122768e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.518991e-02	9.598833e-03	4.717343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.539430e+01	1.568211e+01	8.720568e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.540478e+01	7.749068e+00	3.588999e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.900826e+01	5.782559e+00	2.088712e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.363989e+01	3.967106e+00	1.108009e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.843642e+00	1.907626e+00	5.751809e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.119477e+00	1.292572e+00	1.279204e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.339489e+00	6.024266e-01	5.394555e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.530544e+00	2.185329e-01	5.617027e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.142310e+00	2.059538e-01	2.339834e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.591857e+00	2.630906e-01	6.282213e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.703260e+00	2.282583e-01	8.508003e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.088260e-02	1.605164e-02	7.711777e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.636240e-01	8.479474e-02	3.676438e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.305375e+00	5.312094e-01	2.389179e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.688851e+00	7.485098e-01	2.489955e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.561497e+00	2.850349e-01	2.002837e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.348457e+00	2.451104e-01	5.188215e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.031242e+00	2.237829e-01	7.439690e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.218469e-01	9.909769e-02	3.875307e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.033264e-02	2.330940e-02	2.225634e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.134004e+00	3.742976e-01	1.363993e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.952810e+00	7.664527e-01	3.111429e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.154126e+00	5.718882e-02	2.807485e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.744289e+00	2.021790e-01	5.226005e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.294758e+00	1.370454e-01	3.983566e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.920197e-01	6.031735e-02	1.761634e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.033142e-01	6.090227e-02	5.649915e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.145428e-02	8.917548e-03	1.630074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.136775e+00	1.552639e+00	5.886402e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.834938e+00	4.752439e-01	5.802867e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.562859e+00	3.149971e-01	6.719775e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.782878e+00	2.635544e-01	6.302399e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.287278e-02	1.718981e-02	2.807714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.040021e-02	4.278818e-02	3.090132e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.172009e-01	1.011294e-01	8.179736e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.801216e-01	2.522895e-01	1.553047e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.095144e+00	4.330446e-01	2.190069e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.786173e+00	5.912499e-01	2.407759e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.539212e+00	6.378258e-01	1.778211e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.123317e+00	4.347443e-01	6.236383e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.414194e+00	1.322105e-01	1.419299e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.348153e+00	1.867634e-01	1.797692e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.803034e+00	2.145430e-01	6.088698e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.886198e+00	1.746111e-01	6.102372e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.221673e+00	1.162814e-01	3.965379e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.173762e-01	5.752890e-02	2.192815e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.218889e-02	1.076430e-02	1.580877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.305627e-01	1.162760e-01	6.843728e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.395181e-01	3.228432e-01	1.644877e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.245130e+00	5.294670e-01	2.708050e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.054187e+00	7.408657e-01	3.579716e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.887504e+00	7.785196e-01	3.602428e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.616356e+00	7.724899e-01	2.735590e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.123579e+00	6.510683e-01	1.408891e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.044746e+00	1.001514e-01	1.965312e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.764657e+00	1.380595e-01	3.103344e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.068187e+00	1.880996e-01	4.272380e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.168415e+00	1.679551e-01	4.930601e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.358784e+00	1.179162e-01	3.752944e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.694955e-01	6.876706e-02	2.288100e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.800566e-01	4.589585e-02	9.728549e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.698790e-02	7.201334e-03	8.175576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.612490e+00	9.001369e-01	5.383590e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.853961e+00	1.272121e+00	7.243322e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.966823e+00	1.832325e+00	9.103555e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.875822e+00	2.042159e+00	8.609862e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.913786e+00	1.440111e+00	6.135334e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.092159e+00	6.507930e-01	2.717679e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.870793e+00	1.399321e-01	6.240847e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.164831e+00	3.112862e-01	6.307139e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.373574e+00	3.099289e-01	7.492661e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.996742e+00	2.361458e-01	6.311698e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.105609e+00	1.484341e-01	3.759534e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.362660e-02	8.843441e-03	1.773346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.473122e-01	7.853550e-02	9.967524e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.683034e-01	3.878323e-01	3.113735e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.069879e+00	5.774004e-01	3.106930e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.087736e+00	3.182803e-01	1.189341e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.008596e+00	2.812727e-01	3.505512e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.974669e+00	2.608851e-01	5.667466e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.004719e+00	1.265917e-01	3.816948e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.798567e-01	8.717216e-02	1.465350e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.114933e-02	1.510369e-02	6.361022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.120545e-01	2.569914e-01	2.635514e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.340661e+00	8.651080e-01	5.708562e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.751308e+00	8.502478e-01	5.455685e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.909019e+00	3.343525e-01	1.293983e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.143487e+00	2.188846e-01	2.500710e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.919283e+00	2.230758e-01	3.884509e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.014960e+00	1.206668e-01	2.893796e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.957857e-01	5.983521e-02	1.267616e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.573942e-02	1.675926e-02	9.644140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.306361e+01	7.698092e+00	5.029366e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.972459e+01	3.872217e+00	2.977338e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.252339e+01	1.509284e+00	9.186643e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.406705e+00	2.705925e-01	5.520776e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.218078e+00	3.077923e-01	3.741619e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.847254e+00	2.587620e-01	4.497562e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.730332e-01	1.606403e-01	3.279567e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.204180e-02	1.354363e-02	1.472543e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.856003e-01	1.316776e-01	1.090179e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.268031e-01	2.178783e-01	1.664266e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.331871e-01	3.206669e-01	2.358077e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.198064e+00	4.535376e-01	2.618284e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.622157e+00	4.211863e-01	2.808107e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.306406e+00	5.402018e-01	1.924941e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.657790e+00	3.479203e-01	7.793689e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.967627e+00	1.270965e-01	7.944267e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.868885e+00	1.877103e-01	2.119242e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.505466e+00	2.431965e-01	4.160751e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.816682e+00	1.994932e-01	4.588780e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.107980e+00	1.213160e-01	3.437890e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.655093e-01	6.652355e-02	1.883134e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.039783e-02	1.064408e-02	1.558404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.621821e+00	5.348376e-01	3.686683e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.753677e+00	6.226389e-01	4.769026e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.458855e+00	7.904621e-01	4.404298e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.105913e+00	9.993611e-01	5.026909e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.451768e+00	6.840390e-01	4.420265e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.697278e+00	5.937623e-01	2.871699e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.658997e+00	3.123340e-01	9.734268e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.369601e+00	1.005960e-01	1.390891e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.819128e+00	1.678479e-01	2.793096e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.037703e+00	1.729508e-01	3.581904e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.240435e+00	1.236524e-01	2.676933e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.210549e-01	5.672608e-02	1.599289e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.055192e-02	9.669996e-03	1.338718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.148279e+01	9.265155e+00	5.252318e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.203792e+01	5.141543e+00	2.997824e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.798448e+01	3.351068e+00	2.503595e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.506144e+01	2.459492e+00	1.416148e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.147860e+01	1.219678e+00	7.004753e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.572043e+00	7.318300e-01	3.708295e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.041783e+00	3.223502e-01	4.206222e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.306753e+00	1.856246e-01	3.880806e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.197926e+00	2.557812e-01	3.865133e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.199951e+00	2.386883e-01	4.365985e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.280334e+00	1.787893e-01	3.695113e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.770391e-02	1.132679e-02	2.122989e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.712580e-01	1.766579e-01	6.043714e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.115172e+00	1.095526e+00	3.950686e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.536620e+00	1.076890e+00	2.150296e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.445994e+00	2.123292e-01	2.337902e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.437494e+00	2.887922e-01	9.409072e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.371611e+00	1.958941e-01	8.917448e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.374844e-01	9.583248e-02	5.705996e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.655629e-02	8.672703e-03	4.955205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.761188e+00	9.557223e-01	2.152449e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.665761e+00	1.357303e+00	3.457705e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.537121e+00	1.193860e-01	5.348882e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.027134e+00	2.028302e-01	8.850231e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.087353e+00	1.337254e-01	6.333266e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.647865e-01	7.322993e-02	3.412772e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.239058e-01	3.514988e-02	1.485147e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.399054e-02	2.940685e-03	1.402403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.272439e+00	2.954376e+00	6.247309e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.528970e+00	1.584859e+00	4.696971e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.274380e+00	2.743211e-01	1.316088e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.917820e+00	2.629463e-01	1.320818e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.217154e-02	1.752655e-02	8.247318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.071667e-02	1.734390e-02	1.623200e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.957184e-01	1.481896e-01	1.139557e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.133437e-01	4.902855e-01	2.735274e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.508115e+00	8.717818e-01	3.689204e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.535110e+00	1.200519e+00	3.485287e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.244107e+00	1.064629e+00	1.747496e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.572767e+00	5.903493e-01	4.826852e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.340786e+00	1.950757e-01	1.675865e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.839817e+00	2.493053e-01	5.503722e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.193386e+00	2.349041e-01	8.292715e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.512934e+00	1.876196e-01	7.998519e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.469105e-01	1.255940e-01	6.456159e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.045221e-01	7.024844e-02	4.285927e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.969102e-02	5.716903e-03	4.008859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.265046e-01	1.005186e-01	5.796082e-02
3.125000e-02	8.750000e-03	8.750000e-03	7.543480e-01	5.456432e-01	2.751714e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.804516e+00	1.180890e+00	4.918714e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.864116e+00	1.612452e+00	5.585844e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.926719e+00	1.845051e+00	4.639865e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.431104e+00	1.512446e+00	2.602392e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.375851e+00	8.751284e-01	4.934485e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.886227e+00	1.034885e-01	2.243890e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.223963e+00	1.876033e-01	4.735771e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.491927e+00	1.971785e-01	7.006722e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.792503e+00	1.681543e-01	7.361727e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.182105e+00	1.300039e-01	6.518141e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.283879e-01	8.738436e-02	4.160002e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.737505e-01	4.860304e-02	2.380617e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.980387e-02	4.474289e-03	2.508703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.453656e-01	5.952336e-01	3.365437e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.495620e+00	1.853088e+00	8.293347e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.992364e+00	3.306672e+00	1.138658e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.258669e+00	4.090004e+00	1.048559e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.231022e+00	3.456478e+00	6.616150e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.773267e+00	1.893112e+00	1.921447e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.493438e+00	2.094216e-01	3.960915e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.841532e+00	2.944794e-01	1.067580e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.365422e+00	3.177562e-01	1.317995e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.118140e+00	2.581370e-01	1.296307e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.273613e+00	1.900230e-01	9.383935e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.677827e-02	1.030856e-02	5.579376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.208752e-01	1.905994e-01	1.790832e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.604931e+00	7.580319e-01	5.160712e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.835339e+00	8.190352e-01	1.493029e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.866481e+00	2.880715e-01	8.693216e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.309520e+00	2.898630e-01	4.895505e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.485495e+00	2.164767e-01	6.645086e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.445460e-01	1.104040e-01	5.689860e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.029612e-01	5.249723e-02	2.624161e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.790460e-02	3.620618e-03	2.231912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.400727e+00	1.058550e+00	8.369879e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.787534e+00	1.719095e+00	1.090756e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.124736e+00	9.881590e-01	3.340772e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.030404e+00	3.637567e-01	4.552889e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.436028e+00	2.492692e-01	2.107837e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.666252e+00	1.904779e-01	5.039684e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.310857e-01	1.200278e-01	4.579029e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.905540e-01	6.732830e-02	2.780820e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.485013e-02	7.785691e-03	3.260028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.313288e+01	1.930985e+01	1.201788e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.336717e+01	5.493994e+00	3.044542e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.368662e+00	1.457424e+00	1.691122e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.038003e+00	3.875929e-01	3.697246e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.903823e+00	2.468573e-01	1.920758e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.048350e+00	2.511879e-01	6.807386e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.199527e+00	1.889800e-01	6.926474e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.908275e-02	1.215115e-02	5.181788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.912876e-01	1.626494e-01	1.623982e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.648613e-01	3.897639e-01	3.450061e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.268280e+00	6.032702e-01	4.301053e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.827771e+00	7.672380e-01	4.312993e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.377146e+00	8.191020e-01	2.978717e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.786421e+00	7.107683e-01	9.847202e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.849388e+00	4.184488e-01	2.843076e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.745743e+00	2.533951e-01	1.102002e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.449559e+00	2.410745e-01	3.231987e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.975775e+00	2.249451e-01	5.560204e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.466733e+00	1.864665e-01	5.745622e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.206903e-01	1.278533e-01	5.444031e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.751414e-01	6.903832e-02	3.793635e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.967358e-02	5.878468e-03	3.808874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.564335e+00	1.075591e+00	7.839702e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.037384e+00	1.465020e+00	1.038502e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.658052e+00	1.539622e+00	9.682999e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.699066e+00	1.452947e+00	6.841276e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.239706e+00	1.058164e+00	3.729720e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.657158e+00	7.318597e-01	8.282507e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.101719e+00	3.605140e-01	2.861921e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.726658e+00	2.416996e-01	1.070016e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.323374e+00	1.867046e-01	2.010279e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.737438e+00	1.656904e-01	4.593026e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.120303e+00	1.255066e-01	4.464756e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.981546e-01	7.554037e-02	3.418013e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.486552e-02	7.795745e-03	3.754087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.319468e+01	1.805054e+01	1.035904e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.999588e+01	7.590647e+00	3.467490e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.992854e+01	4.229925e+00	2.250634e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.331853e+01	2.687971e+00	1.116247e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.779910e+00	1.753209e+00	2.303566e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.724192e+00	7.586848e-01	3.606492e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.070211e+00	4.535168e-01	1.935004e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.318942e+00	1.554204e-01	4.376750e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.943606e+00	2.233603e-01	2.494620e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.343124e+00	2.525970e-01	5.798748e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.485585e+00	2.040862e-01	7.344224e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.671297e-02	1.311365e-02	6.269549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.359487e-01	1.032691e-01	4.268060e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.804209e+00	6.252154e-01	2.633832e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.306847e+00	7.310606e-01	1.958370e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.747194e+00	1.261593e-01	1.626624e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.771223e+00	2.639117e-01	6.617168e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.454678e+00	1.607501e-01	5.791799e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.322644e-01	5.516690e-02	2.785392e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.675488e-02	1.682936e-02	1.779512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.684789e+00	4.623688e-01	1.650433e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.718802e+00	6.793504e-01	2.669511e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.911581e+00	1.190775e-01	3.517598e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.052019e+00	1.851922e-01	4.550536e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.807381e-01	9.821884e-02	2.672811e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.534586e-01	3.912151e-02	1.374757e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.836530e-01	3.817139e-02	4.820758e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.212023e-02	5.904145e-03	3.163483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.784614e+00	1.656647e+00	6.319968e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.920105e+00	2.900282e-01	7.161868e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.616304e+00	3.325034e-01	7.072825e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.396784e+00	1.883871e-01	4.786198e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.309900e-02	1.277339e-02	2.194951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.082378e-02	3.486399e-02	3.111667e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.684631e-01	1.349760e-01	1.037606e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.172582e-01	3.068824e-01	2.081169e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.450920e+00	5.491105e-01	2.716759e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.224601e+00	6.686996e-01	2.405978e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.074834e+00	6.466545e-01	1.416044e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.500158e+00	2.724416e-01	5.733112e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.493675e+00	1.598464e-01	1.373864e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.073047e+00	2.321842e-01	4.599500e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.334608e+00	2.136506e-01	6.033613e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.552599e+00	1.466889e-01	4.677269e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.307099e-01	8.193360e-02	3.209292e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.577663e-01	3.736311e-02	1.650254e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.296468e-02	7.547354e-03	1.188994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.610822e-01	1.544824e-01	8.549683e-02
3.125000e-02	8.750000e-03	8.750000e-03	8.810644e-01	4.144387e-01	2.363147e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.846923e+00	7.160628e-01	3.887780e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.880752e+00	9.150111e-01	4.269058e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.759924e+00	8.111763e-01	3.873779e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.402546e+00	7.128315e-01	2.251085e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.558954e+00	2.876465e-01	1.092670e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.181898e+00	1.501733e-01	2.156597e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.396001e+00	2.045684e-01	4.507007e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.519249e+00	1.944565e-01	4.710746e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.744242e+00	1.505201e-01	3.615824e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.082524e+00	9.410212e-02	2.653604e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.134469e-01	5.016070e-02	1.602437e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.972943e-01	3.317399e-02	7.338922e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.348699e-02	5.230428e-03	7.017965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.961697e+00	1.216417e+00	6.654917e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.033317e+00	1.824990e+00	1.019823e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.786200e+00	2.337297e+00	1.201328e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.798282e+00	1.993699e+00	9.857162e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.252114e+00	9.495659e-01	4.844607e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.430917e+00	3.095044e-01	5.318155e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.414031e+00	2.976383e-01	6.969941e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.390410e+00	3.628739e-01	6.359272e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.739500e+00	2.961231e-01	6.812658e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.588944e+00	1.953081e-01	4.940882e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.017153e-01	1.152597e-01	2.586272e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.719491e-02	6.644633e-03	1.391326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.184230e-01	1.060030e-01	1.205021e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.218817e+00	4.711830e-01	3.817025e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.628744e+00	5.984221e-01	2.516320e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.289957e+00	1.963137e-01	8.821338e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.586768e+00	3.167342e-01	4.416277e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.512993e+00	1.936101e-01	4.887366e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.401237e-01	7.623091e-02	3.062244e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.954195e-01	5.893625e-02	1.108821e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.857598e-02	9.817918e-03	8.745829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.194927e+00	4.053955e-01	3.455496e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.480273e+00	1.069886e+00	7.460420e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.562681e+00	7.403687e-01	4.485128e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.037791e+00	1.692765e-01	2.095636e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.727942e+00	2.594676e-01	3.247843e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.568189e+00	1.779478e-01	3.235029e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.034440e-01	9.626517e-02	2.199466e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.834035e-01	5.338812e-02	1.165749e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.625037e-02	1.131648e-02	9.377515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.783255e+01	1.055913e+01	6.934379e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.483717e+01	3.628122e+00	2.975222e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.292723e+01	1.222754e+00	9.665379e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.323228e+00	2.255575e-01	4.828621e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.890489e+00	3.624105e-01	3.061939e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.628885e+00	2.255111e-01	3.946863e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.285490e-01	1.479723e-01	2.802477e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.731104e-02	1.204906e-02	1.317155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.162540e-01	1.352446e-01	1.270836e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.602820e-01	2.573075e-01	2.249569e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.073320e+00	4.087444e-01	2.958039e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.525858e+00	4.826912e-01	3.072941e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.088151e+00	5.570258e-01	2.770912e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.652560e+00	4.469748e-01	1.379400e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.025260e+00	2.935244e-01	4.817124e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.034787e+00	1.690581e-01	8.445216e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.704197e+00	2.411466e-01	3.532236e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.106686e+00	2.219192e-01	4.539460e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.478048e+00	1.594228e-01	3.910858e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.763967e-01	8.740888e-02	2.797041e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.312977e-01	3.916552e-02	1.513533e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.293508e-02	7.626747e-03	1.152000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.908566e+00	5.502183e-01	4.300786e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.664669e+00	9.182806e-01	5.503525e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.531924e+00	1.171268e+00	6.115430e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.927761e+00	7.053038e-01	7.102339e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.323144e+00	7.477293e-01	4.207280e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.206532e+00	4.364211e-01	2.053396e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.877852e+00	2.382209e-01	8.398297e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.237857e+00	1.821149e-01	2.105952e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.506611e+00	2.205405e-01	3.076046e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.717663e+00	1.595926e-01	2.693156e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.004208e+00	9.434113e-02	2.206076e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.938477e-01	4.210765e-02	1.273734e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.371114e-02	7.467919e-03	1.065383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.418006e+01	1.128116e+01	6.768141e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.796135e+01	4.642791e+00	3.246066e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.168979e+01	2.944888e+00	1.968105e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.694691e+01	1.840946e+00	1.138306e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.207368e+01	1.166770e+00	8.933191e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.951726e+00	2.818986e-01	7.053898e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.439846e+00	1.971067e-01	4.225360e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.900774e+00	3.081665e-01	1.683256e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.859100e+00	2.488802e-01	3.301354e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.908174e+00	2.081723e-01	4.250450e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.110536e+00	1.402707e-01	2.895199e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.020103e-02	9.086825e-03	1.732810e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.991247e-01	1.895222e-01	6.433112e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.237870e+00	1.122825e+00	4.007853e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.541422e+00	9.807091e-01	1.858275e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.394481e+00	2.136739e-01	2.892310e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.372251e+00	2.884045e-01	9.356868e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.316149e+00	1.891180e-01	8.762579e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.193013e-01	9.350365e-02	5.222498e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.149201e-02	7.840919e-03	5.071019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.911829e+00	1.018985e+00	2.313773e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.644054e+00	1.204993e+00	3.246888e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.426041e+00	1.364400e-01	5.635154e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.030376e+00	2.039867e-01	7.981565e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.049963e+00	1.295262e-01	6.066286e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.295135e-01	7.128756e-02	3.401991e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.083880e-01	3.298598e-02	1.574841e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.284560e-02	2.715870e-03	1.331558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.603595e+00	3.088265e+00	6.586914e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.508319e+00	1.382765e+00	4.713422e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.166600e+00	2.919188e-01	1.332542e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.828970e+00	2.609070e-01	1.252479e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.666433e-02	1.690969e-02	8.215362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.340811e-02	1.955115e-02	1.808470e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.299464e-01	1.731186e-01	1.251781e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.908103e-01	5.320546e-01	2.907809e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.639883e+00	9.303724e-01	3.872058e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.608671e+00	1.141174e+00	3.430010e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.325178e+00	1.060403e+00	1.445283e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.492463e+00	4.672432e-01	5.935136e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.315230e+00	2.161901e-01	1.717948e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.795708e+00	2.559668e-01	5.894560e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.144218e+00	2.390575e-01	8.001894e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.463993e+00	1.838058e-01	7.948633e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.904497e-01	1.162081e-01	6.241942e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.807988e-01	6.643000e-02	4.083725e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.649869e-02	5.340143e-03	4.041038e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.394544e-01	1.086138e-01	6.262806e-02
3.125000e-02	8.750000e-03	8.750000e-03	8.612774e-01	6.072117e-01	3.069571e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.956074e+00	1.241071e+00	5.168084e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.097567e+00	1.709834e+00	5.826379e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.065910e+00	1.846054e+00	4.695262e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.514394e+00	1.431210e+00	2.436651e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.348254e+00	7.193312e-01	3.451449e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.851528e+00	1.291522e-01	2.170977e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.157302e+00	1.925846e-01	4.665854e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.461225e+00	2.047580e-01	6.939386e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.747638e+00	1.708196e-01	7.374251e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.146302e+00	1.287509e-01	5.951281e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.794076e-01	8.011466e-02	4.266287e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.575056e-01	4.744579e-02	2.419812e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.798810e-02	4.202291e-03	2.392898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.413695e-01	6.588331e-01	3.740299e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.730431e+00	1.971676e+00	8.927824e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.308869e+00	3.488780e+00	1.191205e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.475459e+00	4.076022e+00	1.077828e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.519583e+00	3.558319e+00	6.508685e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.864867e+00	1.714455e+00	1.337140e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.408428e+00	1.653164e-01	4.785105e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.791235e+00	3.112406e-01	1.053444e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.232339e+00	3.086590e-01	1.406816e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.082794e+00	2.625669e-01	1.179973e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.195834e+00	1.803149e-01	9.309400e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.374939e-02	9.802334e-03	5.479873e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.523456e-01	2.056989e-01	1.987705e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.694723e+00	7.837370e-01	5.316619e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.811662e+00	7.388263e-01	1.230584e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.890769e+00	3.569415e-01	1.095209e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.292259e+00	2.932423e-01	4.859226e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.413020e+00	2.071732e-01	7.076427e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.382049e-01	1.123934e-01	4.885094e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.736397e-01	4.664599e-02	2.781087e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.594912e-02	3.416147e-03	2.037730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.633094e+00	1.133980e+00	9.061203e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.996978e+00	1.751472e+00	1.111240e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.099017e+00	9.023659e-01	2.770677e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.024331e+00	3.607152e-01	4.865061e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.437641e+00	2.558392e-01	2.218165e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.622413e+00	1.917056e-01	4.929455e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.997453e-01	1.182042e-01	4.372708e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.727694e-01	6.533751e-02	2.811605e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.103948e-02	7.148522e-03	3.389823e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.750748e+01	2.014904e+01	1.282985e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.321763e+01	5.122189e+00	2.899051e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.372885e+00	1.392394e+00	1.345729e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.032808e+00	4.026074e-01	4.630610e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.885427e+00	2.357103e-01	2.016647e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.007262e+00	2.615237e-01	6.140394e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.136512e+00	1.885330e-01	6.905043e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.530240e-02	1.159983e-02	5.336032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.234963e-01	1.883053e-01	1.757335e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.436593e-01	4.315033e-01	3.580635e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.356496e+00	6.376271e-01	4.437299e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.867570e+00	7.336410e-01	4.394959e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.420771e+00	8.068049e-01	2.859678e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.772391e+00	6.781418e-01	7.921402e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.862082e+00	3.772640e-01	7.599461e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.744711e+00	2.777050e-01	1.369624e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.385133e+00	2.418846e-01	3.217100e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.023611e+00	2.375946e-01	4.966093e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.425673e+00	1.863234e-01	5.957988e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.544990e-01	1.167279e-01	5.220040e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.593050e-01	6.522367e-02	3.577991e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.576846e-02	5.459445e-03	3.924151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.817168e+00	1.172196e+00	8.466040e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.377708e+00	1.632472e+00	1.104547e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.860367e+00	1.583595e+00	9.782307e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.759860e+00	1.404029e+00	6.826169e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.262171e+00	1.044031e+00	3.596822e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.605053e+00	6.460252e-01	1.347022e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.104668e+00	3.946620e-01	3.139972e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.736857e+00	2.622573e-01	1.247382e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.298333e+00	1.937791e-01	2.338450e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.736006e+00	1.712979e-01	4.231492e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.069033e+00	1.230097e-01	4.649654e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.645233e-01	7.206171e-02	3.211312e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.213337e-02	7.283637e-03	3.812789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.727964e+01	1.924527e+01	1.103823e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.052721e+01	7.602477e+00	3.410766e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.033391e+01	4.525975e+00	2.100419e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.318300e+01	2.458863e+00	1.081681e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.683987e+00	1.636884e+00	1.829602e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.658196e+00	7.316048e-01	8.756861e-03
4.125000e-02	8.750000e-03	8.750000e-03	4.067597e+00	4.506300e-01	7.368435e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.316714e+00	2.097224e-01	4.203692e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.934759e+00	2.312244e-01	2.436425e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.279050e+00	2.532205e-01	6.063369e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.416726e+00	2.021053e-01	7.398559e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.219766e-02	1.269641e-02	6.252310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.609937e-01	1.103488e-01	4.819900e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.939318e+00	6.694441e-01	2.920968e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.342203e+00	6.661770e-01	1.872337e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.615297e+00	1.508655e-01	2.094022e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.676602e+00	2.798088e-01	6.921993e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.428732e+00	1.603184e-01	5.573987e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.309050e-01	5.597006e-02	2.344489e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.408979e-02	1.634592e-02	1.746941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.842022e+00	4.833598e-01	1.850423e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.800248e+00	6.474884e-01	2.701302e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.738113e+00	1.344506e-01	3.451527e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.975621e+00	1.995340e-01	4.358429e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.306695e-01	9.871010e-02	2.784455e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.603527e-01	4.201030e-02	1.271150e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.760810e-01	3.395509e-02	4.458663e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.099604e-02	6.198321e-03	3.488958e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.151335e+00	1.740829e+00	6.727066e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.862147e+00	2.675640e-01	7.130601e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.513018e+00	3.411447e-01	7.551375e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.308092e+00	2.058059e-01	4.273391e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.688211e-02	1.377075e-02	2.233141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.359009e-02	3.576070e-02	3.907043e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.932261e-01	1.564318e-01	1.107599e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.850929e-01	3.593740e-01	2.136041e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.545854e+00	5.645200e-01	2.802334e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.388199e+00	7.028868e-01	2.556272e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.116678e+00	6.075662e-01	1.236459e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.494215e+00	2.964758e-01	5.227714e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.421682e+00	1.694418e-01	1.936746e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.957976e+00	2.232572e-01	4.721437e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.290649e+00	2.159873e-01	5.850097e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.483355e+00	1.471637e-01	5.305140e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.983399e-01	8.269293e-02	3.108230e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.495564e-01	3.723643e-02	1.396628e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.136217e-02	7.241883e-03	1.230540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.770120e-01	1.381612e-01	9.027881e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.641650e-01	4.574965e-01	2.498981e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.911656e+00	6.639372e-01	3.793937e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.082097e+00	9.798115e-01	4.540494e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.033619e+00	9.956946e-01	3.975988e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.535527e+00	6.405634e-01	2.209493e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.581033e+00	3.123818e-01	9.756241e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.137633e+00	1.326044e-01	2.901834e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.294054e+00	1.951993e-01	3.972353e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.420151e+00	1.989746e-01	4.694187e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.676384e+00	1.567373e-01	4.062860e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.020814e+00	9.407659e-02	2.893369e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.989464e-01	5.168211e-02	1.589646e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.961328e-01	3.225453e-02	6.858852e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.253697e-02	4.748764e-03	6.053095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.998883e+00	1.109635e+00	6.642930e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.386834e+00	1.910710e+00	1.029120e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.205965e+00	2.461332e+00	1.198095e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.128026e+00	2.116909e+00	9.807014e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.592232e+00	1.157609e+00	4.645392e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.385521e+00	2.804897e-01	6.160728e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.349430e+00	2.941766e-01	6.081714e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.259964e+00	3.553788e-01	7.062553e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.611401e+00	2.971559e-01	6.891963e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.547516e+00	2.011611e-01	4.592256e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.330703e-01	1.152385e-01	3.111805e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.463864e-02	6.761022e-03	1.251190e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.407660e-01	1.215315e-01	1.214750e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.315068e+00	5.165779e-01	3.998579e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.701339e+00	6.057016e-01	2.449013e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.226260e+00	1.756357e-01	1.588415e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.525683e+00	3.240608e-01	4.843692e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.458575e+00	1.979470e-01	5.051931e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.332033e-01	7.853528e-02	2.513546e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.876595e-01	5.511375e-02	1.018846e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.752501e-02	9.678762e-03	8.455888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.302660e+00	4.606704e-01	3.816398e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.732787e+00	1.112010e+00	7.966031e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.752400e+00	8.114319e-01	4.719900e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.957276e+00	8.776517e-02	3.070327e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.641339e+00	2.837734e-01	3.032388e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.483221e+00	1.876684e-01	3.488552e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.991818e-01	9.924182e-02	1.974796e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.116721e-01	4.560976e-02	9.847820e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.197514e-02	1.181543e-02	9.644266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.057134e+01	1.108060e+01	7.511678e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.624749e+01	4.151804e+00	3.029193e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.278083e+01	1.033272e+00	1.207604e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.376214e+00	2.139667e-01	4.488818e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.715631e+00	3.730701e-01	3.746193e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.539403e+00	2.528593e-01	3.801928e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.035818e-01	1.383107e-01	2.365790e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.709334e-02	8.810871e-03	1.384322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.369284e-01	1.498897e-01	1.333154e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.127247e-01	3.108864e-01	2.468816e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.115120e+00	4.100185e-01	3.111351e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.616574e+00	5.226729e-01	3.325809e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.190233e+00	5.577449e-01	2.708407e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.703552e+00	4.845741e-01	1.391396e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.016871e+00	2.873693e-01	7.825635e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.982983e+00	1.831298e-01	1.378100e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.625540e+00	2.403118e-01	3.433698e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.096712e+00	2.272447e-01	4.646570e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.432887e+00	1.588009e-01	4.262498e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.385689e-01	8.552709e-02	2.706185e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.335875e-01	3.941369e-02	1.200624e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.115286e-02	7.030987e-03	1.247147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.003248e+00	5.865876e-01	5.716698e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.669299e+00	7.937296e-01	7.434500e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.766134e+00	1.110064e+00	6.543099e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.258603e+00	9.043252e-01	6.305904e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.553651e+00	8.233273e-01	4.304938e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.304344e+00	5.218845e-01	2.097004e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.846964e+00	1.658205e-01	1.921829e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.170278e+00	1.680819e-01	2.033679e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.455929e+00	2.432707e-01	2.996252e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.661668e+00	1.677109e-01	3.055441e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.501566e-01	9.405633e-02	2.365097e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.874173e-01	4.264600e-02	1.216348e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.136527e-02	7.288880e-03	1.013095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.636928e+01	1.145305e+01	7.203252e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.966250e+01	5.158579e+00	3.485799e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.275878e+01	3.232733e+00	2.061205e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.742120e+01	2.252760e+00	1.167508e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.195538e+01	8.507951e-01	1.062483e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.177935e+00	4.479904e-01	6.941291e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.431552e+00	2.335487e-01	4.367138e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.817087e+00	2.476257e-01	2.678061e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.752983e+00	2.760726e-01	3.554543e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.807791e+00	2.224207e-01	4.115604e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.062506e+00	1.596143e-01	2.785889e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.594081e-02	9.451735e-03	1.735301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.751251e-01	2.691560e-01	9.444305e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.924962e+00	1.175932e+00	4.646451e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.787500e+00	5.102263e-01	1.227465e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.966044e+00	3.204330e-01	6.346345e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.833245e+00	2.627763e-01	8.896825e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.010693e+00	1.526005e-01	5.850466e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.488452e-01	7.177490e-02	3.277703e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.841282e-02	5.428643e-03	2.754618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.634816e+00	1.163726e+00	2.887616e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.865905e+00	5.875520e-01	4.296747e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.964723e+00	2.116240e-01	7.256059e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.609842e+00	1.896575e-01	6.616156e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.475935e-01	1.117560e-01	3.929392e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.365378e-01	5.842033e-02	2.220978e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.684337e-01	2.704921e-02	1.086553e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.540699e-03	2.038783e-03	8.092431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.196128e+00	3.359584e+00	7.570880e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.365691e+00	3.223900e-01	1.008140e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.515377e+00	3.371977e-01	1.382894e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.442305e+00	2.292722e-01	8.743800e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.958057e-02	1.396852e-02	5.088197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.320473e-02	2.737169e-02	2.582244e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.471231e-01	2.496558e-01	1.896645e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.174471e+00	7.269121e-01	4.076853e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.223818e+00	1.078329e+00	4.619366e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.256001e+00	1.141156e+00	2.929825e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.696461e+00	6.831713e-01	3.275642e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.524340e+00	1.970111e-01	2.072849e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.030524e+00	2.824429e-01	5.077492e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.332267e+00	2.671113e-01	7.392377e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.737799e+00	2.203989e-01	7.718185e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.160150e+00	1.580038e-01	6.116875e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.082191e-01	9.937580e-02	4.009664e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.574180e-01	5.340353e-02	2.571674e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.345708e-02	3.629832e-03	2.390219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.404875e-01	1.762290e-01	1.049502e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.446165e+00	9.803151e-01	4.924453e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.975553e+00	1.718513e+00	7.261951e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.171580e+00	1.892075e+00	6.443884e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.988492e+00	1.661155e+00	4.019030e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.959190e+00	9.374101e-01	1.058156e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.424296e+00	1.681637e-01	9.457527e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.544889e+00	2.067082e-01	5.178090e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.734172e+00	2.247293e-01	6.514766e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.027308e+00	2.003103e-01	6.873780e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.425818e+00	1.601647e-01	6.103389e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.325859e-01	1.131680e-01	4.227940e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.605404e-01	7.130474e-02	2.796361e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.807123e-01	3.856557e-02	1.580319e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.087451e-02	3.282267e-03	1.573206e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.180728e+00	8.977958e-01	5.435492e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.105202e+00	2.868567e+00	1.271579e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.351950e+00	4.396129e+00	1.492235e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.576809e+00	4.434336e+00	1.105160e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.652922e+00	2.826931e+00	5.065420e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.045886e+00	6.304362e-01	4.397749e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.905354e+00	2.916193e-01	1.125734e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.164794e+00	3.608169e-01	1.279705e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.775789e+00	3.250807e-01	1.142233e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.649140e+00	2.374830e-01	9.973049e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.526056e-01	1.596139e-01	6.243584e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.972198e-02	7.843358e-03	3.574194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.050666e-01	2.679908e-01	2.576103e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.173211e+00	8.272105e-01	5.968844e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.098603e+00	5.435313e-01	3.020180e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.770551e+00	3.525431e-01	2.444049e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.959121e+00	2.885036e-01	5.632653e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.151982e+00	1.773590e-01	5.155148e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.652430e-01	8.754810e-02	3.311408e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.978660e-01	3.530436e-02	1.686568e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.055056e-02	2.114505e-03	1.130654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.967173e+00	1.466363e+00	1.274930e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.124948e+00	1.665600e+00	1.160978e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.046778e+00	5.548907e-01	1.772385e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.921067e+00	3.453769e-01	1.276402e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.278029e+00	2.859910e-01	2.911861e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.398378e+00	1.760840e-01	3.930756e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.599245e-01	1.036143e-01	2.908109e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.902954e-01	5.463773e-02	1.936969e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.341515e-02	5.830286e-03	2.218694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.959844e+01	2.034513e+01	1.543725e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.286093e+01	3.517726e+00	2.651574e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.842871e+00	7.652293e-01	5.370566e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.932294e+00	2.384476e-01	3.367810e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.728213e+00	2.923044e-01	2.411217e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.772563e+00	2.501313e-01	5.081433e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.501181e-01	1.688227e-01	4.933722e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.440061e-02	9.548560e-03	3.430434e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.070492e-01	2.198215e-01	2.232285e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.117736e+00	5.347640e-01	4.773298e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.754425e+00	7.526222e-01	5.397419e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.356919e+00	7.658325e-01	4.634866e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.874231e+00	7.537536e-01	2.353210e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.035514e+00	4.708175e-01	1.665125e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.849823e+00	2.382499e-01	1.436214e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.662048e+00	3.228621e-01	2.500800e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.179853e+00	2.640451e-01	4.221493e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.680373e+00	2.236626e-01	5.402749e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.169712e+00	1.649787e-01	4.919163e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.928208e-01	1.002744e-01	3.558240e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.476253e-01	5.255584e-02	2.242106e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.399680e-02	3.829592e-03	2.320133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.966908e+00	1.437734e+00	1.163668e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.845978e+00	1.805542e+00	1.385677e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.049167e+00	1.567621e+00	1.061621e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.527023e+00	1.299150e+00	7.058471e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.501761e+00	7.580444e-01	2.097449e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.508476e+00	3.261880e-01	1.203656e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.056268e+00	3.490959e-01	6.670731e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.624710e+00	2.748419e-01	1.828912e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.112573e+00	2.031078e-01	3.212874e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.510416e+00	1.651961e-01	3.733101e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.094786e-01	1.093372e-01	3.436227e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.748332e-01	6.184358e-02	2.126422e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.936717e-02	6.007312e-03	2.550631e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.735635e+01	1.931944e+01	1.299225e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.243280e+01	5.744546e+00	3.549465e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.964987e+01	2.877543e+00	1.822872e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.243450e+01	1.386162e+00	7.196015e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.502843e+00	1.104584e+00	8.347811e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.689817e+00	6.408483e-01	3.343243e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.975184e+00	2.498389e-01	1.521211e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.193636e+00	2.120741e-01	3.580743e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.683919e+00	2.511555e-01	3.241725e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.036432e+00	2.558917e-01	5.263308e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.188725e+00	1.858981e-01	6.067131e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.724365e-02	1.054747e-02	4.179472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.756944e-01	1.442837e-01	6.365583e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.522244e+00	7.775745e-01	3.412309e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.782988e+00	5.389667e-01	1.152895e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.408939e+00	2.605455e-01	4.340240e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.098097e+00	2.708347e-01	7.124315e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.069661e+00	1.232795e-01	4.097399e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.666805e-01	3.518185e-02	1.800447e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.584439e-02	1.061443e-02	1.703646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.510073e+00	5.565279e-01	2.250740e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.161042e+00	4.637422e-01	2.797807e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.211014e+00	2.119165e-01	4.241197e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.554429e+00	1.735928e-01	3.815585e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.640390e-01	8.289319e-02	2.138024e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.723045e-01	4.190529e-02	9.585394e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.205652e-01	2.684531e-02	5.496580e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.874603e-03	4.106163e-03	2.804973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.596134e+00	1.664103e+00	6.734755e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.391462e+00	1.200322e-01	6.969348e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.944370e+00	3.197541e-01	6.635165e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.095406e+00	1.739098e-01	3.557803e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.732742e-02	8.959710e-03	1.935955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.880229e-02	4.595838e-02	3.859323e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.628804e-01	1.834848e-01	1.474638e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.078307e+00	5.008243e-01	3.039187e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.941000e+00	6.664009e-01	3.420680e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.882027e+00	7.397611e-01	2.500030e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.587495e+00	5.539857e-01	5.948820e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.666989e+00	1.358521e-01	1.774908e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.271840e+00	2.454732e-01	3.829832e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.642971e+00	2.720103e-01	5.920341e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.873849e+00	2.070930e-01	5.351639e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.190917e+00	1.273658e-01	4.115280e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.598857e-01	6.103495e-02	2.656530e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.263838e-01	2.865555e-02	1.237556e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.271758e-02	5.153181e-03	7.966366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.484584e-01	1.806049e-01	1.183712e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.425163e+00	6.453207e-01	3.859894e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.727449e+00	9.366026e-01	5.645041e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.076403e+00	1.086884e+00	5.508137e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.863960e+00	8.499285e-01	4.085674e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.151752e+00	5.116954e-01	1.135024e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.703993e+00	1.624807e-01	3.338880e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.845545e+00	2.293356e-01	3.231634e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.840411e+00	2.391878e-01	5.049588e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.018816e+00	1.979288e-01	4.099959e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.365674e+00	1.356977e-01	3.257601e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.549793e-01	8.216095e-02	2.058398e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.772503e-01	4.370378e-02	1.297498e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.118111e-01	2.229983e-02	8.702104e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.813617e-02	3.962871e-03	4.330158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.522181e+00	1.435005e+00	8.571401e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.983526e+00	2.563535e+00	1.378294e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.266185e+00	2.782745e+00	1.476484e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.098055e+01	1.914116e+00	9.054497e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.041188e+01	8.722642e-01	6.076729e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.218385e+00	2.196586e-01	7.837925e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.656639e+00	3.905423e-01	7.684344e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.698616e+00	3.717434e-01	6.619221e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.184375e+00	2.661996e-01	5.845862e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.281409e+00	1.861508e-01	3.962318e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.535295e-01	8.996082e-02	2.705807e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.705936e-02	6.409786e-03	1.079252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.333553e-01	1.594484e-01	1.608201e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.710616e+00	6.235628e-01	4.799525e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.151991e+00	5.435944e-01	1.661734e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.197135e+00	3.053212e-01	1.763527e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.149353e+00	3.158478e-01	5.079344e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.169194e+00	1.735394e-01	4.179351e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.660362e-01	6.463776e-02	2.032937e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.813625e-01	3.610928e-02	1.053728e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.134285e-02	5.999411e-03	6.089998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.094070e+00	7.202608e-01	5.760755e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.112848e+00	1.262224e+00	9.925166e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.211162e+00	6.714421e-01	3.933978e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.672057e+00	2.525078e-01	2.549888e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.317119e+00	3.104139e-01	3.657073e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.293168e+00	1.836721e-01	3.009849e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.669634e-01	9.217128e-02	1.609975e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.278224e-01	4.520670e-02	8.608167e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.304329e-02	7.947030e-03	1.126306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.086703e+01	1.347387e+01	1.088576e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.953581e+01	3.749692e+00	3.744019e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.148327e+01	6.520240e-01	1.079305e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.578459e+00	3.223175e-01	1.883543e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.586382e+00	4.188441e-01	3.383985e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.395484e+00	2.272943e-01	3.518139e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.000289e-01	1.343471e-01	2.319192e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.856062e-02	7.137106e-03	1.317312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.902300e-01	1.789731e-01	1.694104e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.069061e-01	3.959104e-01	2.999775e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.400559e+00	5.316688e-01	3.922716e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.024242e+00	6.159191e-01	3.759812e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.577944e+00	5.751460e-01	2.746388e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.076950e+00	4.271554e-01	1.164441e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.180451e+00	1.410521e-01	1.225015e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.913390e+00	2.482217e-01	2.038307e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.360475e+00	2.663540e-01	5.137286e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.792413e+00	2.207340e-01	4.112505e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.204248e+00	1.427865e-01	3.447658e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.480223e-01	6.613224e-02	2.584865e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.232725e-01	2.534481e-02	1.113903e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.343676e-02	5.036407e-03	7.762349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.600388e+00	7.571026e-01	6.978180e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.945751e+00	1.308861e+00	7.952053e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.845205e+00	1.150592e+00	8.502056e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.262444e+00	1.031645e+00	6.561592e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.030299e+00	7.072187e-01	4.515145e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.547261e+00	4.420271e-01	2.504102e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.777333e+00	1.875777e-01	1.513703e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.953311e+00	2.293108e-01	2.457020e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.160138e+00	2.089838e-01	3.217897e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.426315e+00	1.512884e-01	2.622511e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.232927e-01	9.181162e-02	1.948373e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.928909e-01	3.390400e-02	1.093564e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.435749e-02	5.495885e-03	8.959061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.313864e+01	1.421580e+01	9.150884e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.471894e+01	4.752967e+00	3.611422e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.572502e+01	3.384384e+00	1.929183e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.750661e+01	1.335192e+00	1.895032e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.154025e+01	7.513502e-01	7.175868e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.210497e+00	2.307969e-01	6.107159e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.781640e+00	2.257333e-01	2.070799e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.452036e+00	2.376816e-01	2.442355e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.581248e+00	2.780769e-01	3.705304e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.686009e+00	2.495242e-01	3.455789e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.227742e-01	1.583208e-01	2.560333e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.723009e-02	6.756051e-03	1.635272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.266443e-01	2.874748e-01	1.026079e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.023416e+00	1.185321e+00	4.675539e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.681065e+00	3.845366e-01	2.089179e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.908609e+00	3.151700e-01	6.648213e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.832772e+00	2.669055e-01	8.120360e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.594827e-01	1.493258e-01	5.940354e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.359356e-01	6.910869e-02	3.019166e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.544588e-02	5.012748e-03	2.723295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.779430e+00	1.178997e+00	2.998265e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.807623e+00	4.769064e-01	4.273367e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.887769e+00	2.151242e-01	7.427442e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.571446e+00	1.924369e-01	5.994890e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.396513e-01	1.103009e-01	3.744380e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.133715e-01	5.710660e-02	2.187421e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.588292e-01	2.674816e-02	1.095397e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.446191e-03	1.868219e-03	8.512077e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.524683e+00	3.406548e+00	7.742631e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.261669e+00	2.819184e-01	1.152228e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.347741e+00	3.422349e-01	1.374330e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.477321e+00	2.305421e-01	7.593120e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.437982e-02	1.308462e-02	5.275380e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.680173e-02	3.032783e-02	2.669279e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.939621e-01	2.852898e-01	2.109368e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.253027e+00	7.382665e-01	4.323408e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.322796e+00	1.068926e+00	4.624023e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.269823e+00	1.050459e+00	2.695465e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.714053e+00	6.272559e-01	1.930325e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.490231e+00	2.116216e-01	2.185451e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.963272e+00	2.842363e-01	4.680129e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.315524e+00	2.689199e-01	7.212431e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.682432e+00	2.190212e-01	7.219986e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.130827e+00	1.505794e-01	5.542118e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.016386e-01	9.952806e-02	4.168264e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.329369e-01	4.855355e-02	2.380223e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.305918e-02	3.771926e-03	2.269785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.630045e-01	1.950925e-01	1.132947e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.590541e+00	1.060470e+00	5.544132e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.162734e+00	1.771589e+00	7.578439e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.356810e+00	1.924511e+00	6.562639e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.973454e+00	1.491232e+00	3.700223e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.904096e+00	8.023812e-01	1.286260e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.394387e+00	1.167371e-01	1.926066e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.530739e+00	2.193863e-01	4.662873e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.687100e+00	2.329200e-01	6.947951e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.984466e+00	2.026726e-01	6.481092e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.355840e+00	1.522779e-01	5.803651e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.494218e-01	1.144777e-01	3.740759e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.578456e-01	6.935747e-02	2.566632e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.745464e-01	3.834224e-02	1.605786e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.951192e-02	3.227807e-03	1.641780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.341440e+00	1.034901e+00	5.780717e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.389565e+00	2.992604e+00	1.342334e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.715277e+00	4.509737e+00	1.535743e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.947130e+00	4.461353e+00	1.110389e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.646926e+00	2.603491e+00	4.599782e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.911631e+00	2.839973e-01	5.268533e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.931035e+00	3.125591e-01	1.068357e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.087894e+00	3.790768e-01	1.258781e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.562805e+00	3.070428e-01	1.211633e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.683640e+00	2.408271e-01	8.163704e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.397319e-01	1.559641e-01	6.157010e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.868810e-02	7.764123e-03	3.452223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.579457e-01	2.916169e-01	2.845096e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.228291e+00	8.093946e-01	5.853930e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.135609e+00	5.193335e-01	1.933459e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.714779e+00	3.297134e-01	2.631204e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.947046e+00	2.970471e-01	5.317843e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.095894e+00	1.753808e-01	5.142043e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.441236e-01	8.481908e-02	3.050783e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.870464e-01	3.347954e-02	1.638798e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.149812e-03	1.878376e-03	1.012181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.300310e+00	1.562395e+00	1.355829e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.193586e+00	1.601975e+00	1.134903e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.008118e+00	4.855424e-01	2.128976e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.982327e+00	4.052067e-01	1.339849e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.205815e+00	2.650425e-01	3.217426e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.388418e+00	1.820851e-01	3.437428e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.489334e-01	1.026277e-01	2.863480e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.753536e-01	5.391165e-02	1.853425e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.034597e-02	5.541434e-03	2.281410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.387474e+01	2.102182e+01	1.588717e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.249252e+01	3.136443e+00	2.364164e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.009307e+00	7.765869e-01	1.148803e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.901056e+00	2.248187e-01	4.191522e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.632556e+00	2.804439e-01	2.506254e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.752591e+00	2.527430e-01	4.513441e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.625446e-01	1.632627e-01	4.760228e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.035944e-02	8.997188e-03	3.693932e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.335556e-01	2.265992e-01	2.445153e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.159478e+00	5.158376e-01	5.210360e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.820193e+00	7.364017e-01	5.366180e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.428420e+00	7.701081e-01	4.385623e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.918594e+00	7.095572e-01	2.127082e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.976763e+00	3.844272e-01	8.140991e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.936402e+00	3.161433e-01	5.410334e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.590023e+00	3.028901e-01	2.604558e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.171519e+00	2.686034e-01	3.992606e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.655522e+00	2.252586e-01	5.020532e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.131165e+00	1.573934e-01	4.606653e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.809367e-01	9.913896e-02	3.513226e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.251325e-01	4.871981e-02	2.203070e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.346570e-02	3.855064e-03	2.161380e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.100134e+00	1.344369e+00	1.264840e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.165638e+00	1.840339e+00	1.428440e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.171288e+00	1.548972e+00	1.030813e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.486931e+00	1.175655e+00	5.558676e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.489914e+00	7.047297e-01	3.055534e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.604089e+00	3.575052e-01	5.479217e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.001177e+00	2.765769e-01	6.607285e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.626286e+00	2.748877e-01	1.828916e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.098334e+00	2.120331e-01	2.837427e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.432033e+00	1.608069e-01	3.881132e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.148058e-01	1.122364e-01	2.857583e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.744123e-01	6.150280e-02	2.065058e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.814100e-02	5.782068e-03	2.540264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.043602e+01	1.910206e+01	1.330433e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.171394e+01	4.900249e+00	4.717751e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.985739e+01	2.710765e+00	1.291342e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.302048e+01	1.528617e+00	3.422197e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.386153e+00	9.694197e-01	8.966494e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.636736e+00	5.424154e-01	2.878536e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.878135e+00	2.130660e-01	2.781059e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.131598e+00	1.782785e-01	4.654398e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.665249e+00	2.718920e-01	3.115611e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.962096e+00	2.541843e-01	5.429794e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.210981e+00	1.869786e-01	4.904098e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.537639e-02	1.021585e-02	4.181915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.171643e-01	1.658468e-01	6.937180e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.636031e+00	8.026451e-01	3.425501e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.712854e+00	4.836989e-01	8.367524e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.277033e+00	2.815396e-01	5.249290e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.055794e+00	2.539569e-01	6.578039e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.073478e+00	1.151883e-01	4.235599e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.466990e-01	3.204927e-02	1.764532e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.770686e-02	1.036597e-02	1.363808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.640627e+00	5.655637e-01	2.325370e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.111263e+00	4.176689e-01	2.624630e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.129760e+00	2.124444e-01	4.416078e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.517586e+00	1.734316e-01	3.759074e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.434200e-01	9.557855e-02	2.161489e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.481777e-01	2.858857e-02	1.134330e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.308684e-01	2.389068e-02	4.289861e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.591548e-03	3.803110e-03	3.548374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.915832e+00	1.701709e+00	7.038964e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.289888e+00	1.086483e-01	6.008310e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.830924e+00	3.268880e-01	6.716158e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.032632e+00	1.572861e-01	3.999138e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.523614e-02	1.002251e-02	1.732163e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.899882e-02	4.971691e-02	4.356047e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.881284e-01	2.038407e-01	1.635059e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.117047e+00	4.697808e-01	3.057068e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.049984e+00	6.818910e-01	3.420522e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.920075e+00	7.413924e-01	2.608106e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.627357e+00	5.111363e-01	4.801890e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.641780e+00	1.646594e-01	1.229497e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.212678e+00	2.622139e-01	4.649492e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.597454e+00	2.652126e-01	5.583817e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.797561e+00	1.982449e-01	5.215897e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.151804e+00	1.220062e-01	3.794390e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.721430e-01	6.418808e-02	2.396227e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.146823e-01	2.214462e-02	1.326905e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.310578e-02	7.178504e-03	6.744723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.903237e-01	2.065689e-01	1.360820e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.529599e+00	7.122520e-01	4.156290e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.917758e+00	9.764628e-01	5.794630e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.138840e+00	9.810147e-01	5.586017e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.025353e+00	9.951507e-01	3.548995e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.015781e+00	3.812715e-01	2.281343e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.718226e+00	1.303253e-01	2.785091e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.754988e+00	2.414633e-01	4.194171e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.848475e+00	2.460953e-01	4.529977e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.960133e+00	1.898123e-01	4.034474e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.346080e+00	1.365725e-01	3.187182e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.340948e-01	8.199178e-02	2.145971e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.545575e-01	3.960857e-02	1.357968e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.219806e-01	2.144129e-02	7.132647e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.784865e-02	5.533134e-03	4.299371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.750479e+00	1.539939e+00	8.953621e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.472525e+00	2.835732e+00	1.491741e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.507311e+00	2.631766e+00	1.479511e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.121194e+01	1.920283e+00	8.487724e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.020851e+01	5.810255e-01	6.254340e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.189485e+00	2.507805e-01	9.308476e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.618235e+00	3.712124e-01	6.476114e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.620513e+00	3.587592e-01	7.055551e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.162486e+00	2.647258e-01	5.843667e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.228379e+00	1.691026e-01	3.739481e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.438833e-01	9.045984e-02	2.851879e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.644184e-02	5.903240e-03	9.569181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.713419e-01	1.834025e-01	1.732283e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.774938e+00	6.287796e-01	4.962496e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.195916e+00	5.374941e-01	1.346831e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.122833e+00	2.977442e-01	1.864947e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.111962e+00	3.059165e-01	5.022837e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.152449e+00	1.613840e-01	4.251221e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.332953e-01	5.128565e-02	2.160491e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.882702e-01	3.781958e-02	7.762951e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.030100e-02	5.951247e-03	6.731594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.252876e+00	7.464553e-01	6.211027e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.086670e+00	1.138251e+00	1.001721e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.221644e+00	6.672522e-01	3.234538e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.730175e+00	2.606916e-01	2.351852e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.274168e+00	3.095708e-01	3.513514e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.275924e+00	1.658201e-01	2.890147e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.457516e-01	9.458179e-02	1.819763e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.132533e-01	2.468960e-02	8.992360e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.635768e-02	6.599217e-03	8.970984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.402602e+01	1.384092e+01	1.086649e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.977832e+01	3.911456e+00	3.695973e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.137923e+01	6.317668e-01	1.023595e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.624811e+00	4.476670e-01	1.769652e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.544580e+00	4.101927e-01	3.475327e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.301602e+00	1.947356e-01	4.285090e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.660070e-01	1.221617e-01	2.354531e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.841063e-02	7.434500e-03	1.191478e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.031096e-01	1.762570e-01	2.256683e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.200724e-01	3.679666e-01	3.396525e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.475749e+00	5.079513e-01	4.112021e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.065294e+00	6.632776e-01	3.714306e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.702605e+00	6.525311e-01	2.563169e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.024451e+00	3.385997e-01	1.446000e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.187061e+00	2.086337e-01	1.321869e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.861246e+00	2.630288e-01	2.790564e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.348598e+00	2.698903e-01	3.851867e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.760543e+00	2.156269e-01	4.105681e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.156970e+00	1.331569e-01	3.563924e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.603973e-01	6.601617e-02	2.293240e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.076258e-01	2.210441e-02	1.308827e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.349098e-02	7.278252e-03	6.950930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.747142e+00	8.033752e-01	6.888623e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.059651e+00	1.257182e+00	8.370190e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.866450e+00	1.061566e+00	9.988117e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.269549e+00	8.971462e-01	7.220373e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.135192e+00	7.412484e-01	3.609733e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.552997e+00	4.517240e-01	1.635670e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.741397e+00	1.219877e-01	2.818620e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.966774e+00	2.645098e-01	2.596016e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.156370e+00	2.116162e-01	2.771818e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.411431e+00	1.869582e-01	2.648828e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.019810e-01	8.062786e-02	1.814418e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.815292e-01	3.258988e-02	1.244879e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.212548e-02	4.726183e-03	8.578433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.564901e+01	1.356084e+01	9.497866e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.553210e+01	4.778600e+00	3.718221e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.515519e+01	2.932293e+00	1.732821e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.765503e+01	1.643206e+00	9.953970e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.140386e+01	7.519305e-01	1.245666e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.271129e+00	3.333890e-01	3.960267e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.917965e+00	4.155858e-01	1.564378e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.436755e+00	2.324166e-01	2.576181e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.509504e+00	2.647154e-01	3.985313e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.614229e+00	2.495807e-01	4.019821e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.607842e-01	1.210014e-01	2.870088e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.684183e-02	7.436064e-03	1.399526e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.047715e-01	3.474133e-01	1.107804e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.416947e+00	1.043690e+00	4.131435e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.612518e+00	8.618079e-02	2.228678e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.568725e+00	2.920040e-01	6.732576e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.557885e+00	2.132546e-01	6.749759e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.140962e-01	1.138477e-01	4.785893e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.667452e-01	5.527710e-02	2.218678e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.981103e-02	3.816343e-03	1.886966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.282635e+00	1.184378e+00	2.968512e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.623758e+00	2.425791e-01	6.577720e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.596277e+00	2.099386e-01	6.504844e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.423050e+00	1.588734e-01	4.849793e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.288930e-01	8.764803e-02	3.234116e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.072136e-01	5.670594e-02	1.459011e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.347138e-01	2.117413e-02	9.497671e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.761830e-03	1.493404e-03	7.024079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.508557e+00	3.307101e+00	7.543669e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.905147e+00	1.395259e-01	1.483102e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.948435e+00	3.118549e-01	1.233681e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.339522e+00	1.917070e-01	6.025624e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.010876e-02	1.132142e-02	4.099118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.080427e-02	4.103965e-02	3.435226e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.672600e-01	3.957083e-01	2.544186e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.646568e+00	8.916441e-01	4.721622e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.779361e+00	1.106148e+00	4.174288e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.627848e+00	8.610561e-01	1.521611e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.672716e+00	2.030981e-01	1.050999e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.320022e+00	2.281167e-01	2.523017e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.689562e+00	2.625574e-01	5.903942e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.057929e+00	2.353621e-01	6.081079e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.516174e+00	1.881140e-01	5.801327e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.364561e-01	1.185972e-01	5.200333e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.879017e-01	8.039455e-02	3.090137e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.868835e-01	4.069246e-02	1.812469e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.897224e-02	2.840372e-03	1.339920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.201861e-01	3.083431e-01	1.517798e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.301176e+00	1.420130e+00	6.320485e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.050196e+00	2.001075e+00	7.797265e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.022092e+00	1.793960e+00	5.503818e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.393380e+00	1.244337e+00	2.323233e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.757794e+00	1.577903e-01	3.397658e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.064969e+00	1.584736e-01	3.895362e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.305691e+00	2.066409e-01	5.276943e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.448646e+00	2.024443e-01	6.133867e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.803795e+00	1.764275e-01	5.221849e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.269849e+00	1.342885e-01	4.433602e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.741329e-01	8.780000e-02	3.849108e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.124123e-01	6.081441e-02	1.673930e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.557042e-01	3.447809e-02	1.257103e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.791222e-02	2.721199e-03	1.145568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.774442e+00	1.342380e+00	7.418076e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.745722e+00	3.877500e+00	1.541109e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.509404e+00	5.113546e+00	1.569741e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.088440e+01	4.045000e+00	9.634114e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.975836e+00	1.639493e+00	5.529534e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.661300e+00	1.825306e-01	8.128420e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.459825e+00	3.337584e-01	1.250065e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.689377e+00	3.479693e-01	1.207927e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.295048e+00	2.695497e-01	1.078820e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.511818e+00	2.032719e-01	6.707803e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.798529e-01	1.393699e-01	4.621858e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.453011e-02	6.856577e-03	2.673137e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.461245e-01	3.566540e-01	3.133537e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.567868e+00	7.947525e-01	5.208133e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.084666e+00	2.992412e-01	2.377522e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.621919e+00	3.567579e-01	3.184559e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.789588e+00	2.419633e-01	4.596849e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.320421e-01	1.325085e-01	4.721806e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.789125e-01	7.027269e-02	2.302929e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.419473e-01	2.505166e-02	1.241372e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.224267e-03	1.280279e-03	7.932342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.653510e+00	1.808000e+00	1.460123e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.544287e+00	1.304687e+00	1.069658e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.813584e+00	3.382104e-01	3.221915e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.879799e+00	3.471613e-01	1.574096e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.151416e+00	2.570778e-01	2.993836e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.231986e+00	1.451186e-01	3.438758e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.182151e-01	8.741835e-02	2.122858e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.585627e-01	5.220386e-02	1.342054e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.546364e-02	4.458845e-03	1.941181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.066871e+02	1.932569e+01	1.586531e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.087176e+01	2.198295e+00	1.109282e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.651509e+00	5.592015e-01	6.897168e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.979631e+00	3.279940e-01	2.439319e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.519386e+00	2.383380e-01	2.991042e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.684969e+00	2.243578e-01	4.039154e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.900982e-01	1.412044e-01	3.942699e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.675673e-02	7.702897e-03	2.961497e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.401637e-01	2.805632e-01	2.750735e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.472056e+00	6.497059e-01	5.679030e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.177972e+00	7.519118e-01	5.962442e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.737948e+00	7.685630e-01	3.770306e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.044806e+00	5.241708e-01	1.372119e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.058679e+00	2.409756e-01	1.050622e-04
2.500000e-01	2.000000e-02	2.000000e-02	2.792956e+00	2.471142e-01	1.659212e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.471987e+00	2.665724e-01	3.050279e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.025561e+00	2.388313e-01	3.693846e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.520064e+00	1.936455e-01	4.305205e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.898162e-01	1.287247e-01	4.339289e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.875118e-01	8.117370e-02	2.818710e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.823618e-01	4.043163e-02	1.686006e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.907809e-02	2.935965e-03	1.312906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.432591e+00	1.740645e+00	1.404162e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.341119e+00	1.852262e+00	1.442500e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.795489e+00	1.436945e+00	9.610809e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.409022e+00	7.699504e-01	6.647341e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.359139e+00	5.910963e-01	1.558552e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.416937e+00	1.401771e-01	1.291801e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.968909e+00	2.569390e-01	9.741258e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.569231e+00	2.863428e-01	2.200406e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.004705e+00	1.879675e-01	2.795126e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.360609e+00	1.445238e-01	2.934817e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.934312e-01	9.010295e-02	3.044854e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.322148e-01	5.232802e-02	1.568867e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.485563e-02	5.061209e-03	1.872521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.025342e+02	1.817008e+01	1.261491e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.074964e+01	3.629730e+00	3.605523e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.859873e+01	2.251662e+00	1.094513e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.247024e+01	1.247102e+00	2.133089e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.902381e+00	6.271447e-01	1.893275e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.551818e+00	4.899887e-01	3.997453e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.963072e+00	2.600437e-01	2.209790e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.149758e+00	2.422498e-01	2.988790e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.474641e+00	2.358534e-01	3.537386e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.893050e+00	2.345822e-01	4.591539e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.117956e+00	1.624986e-01	4.451215e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.989967e-02	9.082666e-03	3.245164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.514844e-01	1.870823e-01	6.977809e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.111562e+00	8.422893e-01	3.029179e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.834694e+00	1.770422e-01	1.213056e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.945550e+00	2.723034e-01	5.759161e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.655696e+00	1.968183e-01	5.771726e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.835473e-01	7.866160e-02	3.148741e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.802350e-01	1.613228e-02	1.296200e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.901871e-02	9.237186e-03	1.151942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.235775e+00	6.186842e-01	2.276695e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.959426e+00	2.565132e-01	3.322118e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.640617e+00	2.136290e-01	4.001483e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.300340e+00	1.304338e-01	3.036140e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.962981e-01	5.716433e-02	1.607369e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.523091e-01	2.632296e-02	9.443113e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.160792e-01	2.121005e-02	4.504971e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.907192e-03	4.573711e-03	2.296812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.002354e+01	1.632053e+00	6.495588e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.586753e+00	1.341570e-01	6.471693e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.425267e+00	2.837162e-01	5.683560e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.025182e+00	1.414752e-01	2.916336e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.207768e-02	7.632393e-03	1.668521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.891936e-02	5.557259e-02	5.150689e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.372620e-01	2.819546e-01	1.999744e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.437806e+00	6.067833e-01	3.550817e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.448522e+00	7.851960e-01	3.418011e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.346113e+00	7.304853e-01	2.017463e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.769446e+00	2.565229e-01	6.177713e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.548029e+00	2.393312e-01	2.754547e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.973112e+00	2.707255e-01	4.900496e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.262258e+00	2.259210e-01	5.596131e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.533685e+00	1.555174e-01	5.017968e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.803459e-01	8.709908e-02	3.075464e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.676199e-01	3.968230e-02	2.103804e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.594176e-01	2.428960e-02	9.908740e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.685672e-02	5.239269e-03	5.406298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.884247e-01	2.389389e-01	1.499301e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.075879e+00	7.665168e-01	4.808658e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.930807e+00	1.237644e+00	6.318440e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.113485e+00	1.164425e+00	5.187715e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.379955e+00	5.903785e-01	2.972841e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.247991e+00	2.739882e-01	8.612317e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.373659e+00	1.972607e-01	3.754189e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.459830e+00	2.376422e-01	3.502185e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.430102e+00	2.040008e-01	4.789959e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.718835e+00	1.560941e-01	3.331823e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.140855e+00	1.017574e-01	2.756331e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.557398e-01	6.051057e-02	1.806752e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.216507e-01	2.712609e-02	1.279941e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.020844e-01	2.084679e-02	5.295275e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.392615e-02	3.392869e-03	4.059175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.439410e+00	1.871562e+00	1.060451e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.364165e+00	3.211981e+00	1.767985e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.158661e+01	2.914797e+00	1.417144e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.212525e+01	1.521254e+00	8.791208e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.060150e+01	4.343574e-01	4.990697e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.714113e+00	3.141091e-01	6.596682e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.888498e+00	3.904382e-01	8.339076e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.121270e+00	3.224999e-01	5.997294e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.959126e+00	2.344954e-01	4.708863e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.121097e+00	1.355541e-01	3.535524e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.908761e-01	7.848438e-02	1.996572e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.179077e-02	4.975473e-03	1.035137e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.965469e-01	2.288197e-01	1.818805e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.237181e+00	7.258469e-01	4.747459e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.358678e+00	3.728216e-01	3.304302e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.858668e+00	3.248062e-01	3.622687e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.859990e+00	2.656871e-01	4.932639e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.006032e+00	1.137485e-01	3.264489e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.528949e-01	3.011815e-02	1.806157e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.465145e-01	3.664675e-02	7.908049e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.619088e-03	5.769396e-03	3.234227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.315272e+00	1.078405e+00	7.742650e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.458445e+00	1.357873e+00	9.792171e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.157262e+00	4.401037e-01	2.480580e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.199669e+00	2.831037e-01	2.870085e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.047068e+00	2.683734e-01	3.553118e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.147543e+00	1.539851e-01	2.484966e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.347558e-01	6.687802e-02	1.342256e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.030009e-01	1.584654e-02	8.601538e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.266263e-02	6.122821e-03	8.782693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.173448e+01	1.519153e+01	1.111875e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.024522e+01	3.164616e+00	3.294261e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.001451e+01	2.365756e-01	8.032738e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.307038e+00	3.417295e-01	2.090428e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.295045e+00	3.558470e-01	3.462751e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.330251e+00	1.873967e-01	3.226064e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.645972e-01	1.072541e-01	1.963197e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.481809e-02	6.185354e-03	1.227191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.105322e-01	2.437121e-01	2.258785e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.175414e+00	5.033204e-01	3.770850e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.768447e+00	5.954310e-01	4.712669e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.429306e+00	6.879467e-01	3.755065e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.003142e+00	6.712591e-01	1.767192e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.236299e+00	2.451804e-01	8.240274e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.089722e+00	2.480171e-01	1.423527e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.685350e+00	2.738456e-01	3.856346e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.123585e+00	2.402715e-01	4.256881e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.552690e+00	1.780276e-01	3.811017e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.001937e+00	1.001365e-01	3.170962e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.684346e-01	4.254832e-02	2.039157e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.602918e-01	2.494602e-02	9.449706e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.771381e-02	5.812134e-03	6.279405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.627435e+00	1.057918e+00	7.552189e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.248012e+00	1.270270e+00	9.661951e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.202171e+00	1.443619e+00	8.349284e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.052253e+00	9.932507e-01	6.121963e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.360370e+00	5.914259e-01	2.776315e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.359768e+00	1.523626e-01	2.288906e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.467790e+00	2.874184e-01	2.081062e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.666288e+00	2.194781e-01	2.701377e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.972442e+00	1.851411e-01	2.833381e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.254932e+00	1.184621e-01	2.529713e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.326674e-01	6.129631e-02	1.686810e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.571451e-01	2.155992e-02	9.831211e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.887448e-02	4.605125e-03	8.198318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.044054e+01	1.526468e+01	9.563308e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.894820e+01	5.046003e+00	3.587681e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.573186e+01	2.376993e+00	2.622607e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.685458e+01	9.808177e-01	1.240447e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.034993e+01	2.855481e-01	7.799221e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.725660e+00	3.774577e-01	2.529502e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.523219e+00	3.140227e-01	1.078115e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.116603e+00	2.022431e-01	2.973535e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.355144e+00	2.804516e-01	3.251356e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.565411e+00	2.159171e-01	3.384018e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.355251e-01	9.863592e-02	2.483575e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.269594e-02	6.507306e-03	1.343268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.863780e-01	3.764906e-01	1.259983e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.461130e+00	9.845556e-01	4.102078e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.549860e+00	1.147332e-01	1.912909e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.472071e+00	3.034561e-01	6.845985e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.504679e+00	2.111662e-01	6.872471e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.062144e-01	1.166231e-01	4.154331e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.330624e-01	5.151698e-02	2.231812e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.837562e-02	3.527299e-03	1.698707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.456772e+00	1.186896e+00	3.138337e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.531050e+00	2.183453e-01	6.817459e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.528434e+00	2.188806e-01	6.570556e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.354201e+00	1.564802e-01	4.868128e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.475854e-01	9.269623e-02	2.585240e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.461976e-01	4.664030e-02	1.766634e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.395207e-01	2.206512e-02	7.701067e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.535718e-03	1.446608e-03	6.840144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.792766e+00	3.219321e+00	7.837140e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.800975e+00	1.190747e-01	1.494583e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.891790e+00	3.186241e-01	1.141470e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.271760e+00	1.950104e-01	5.794382e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.643831e-02	1.108237e-02	3.981639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.560625e-02	4.424586e-02	3.757713e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.136453e-01	4.205140e-01	2.813009e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.838676e+00	1.016852e+00	5.023255e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.904979e+00	1.073203e+00	4.123676e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.642596e+00	7.642765e-01	1.347611e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.701423e+00	1.866761e-01	3.767101e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.248695e+00	2.520724e-01	3.671987e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.628829e+00	2.763768e-01	5.746943e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.980313e+00	2.368545e-01	6.734160e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.426689e+00	1.875389e-01	5.923323e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.244953e-01	1.228337e-01	4.482568e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.482379e-01	7.574099e-02	3.171731e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.738712e-01	3.999182e-02	1.698556e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.689386e-02	2.516499e-03	1.422758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.436320e-01	3.003254e-01	1.613925e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.521121e+00	1.566288e+00	6.991420e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.309491e+00	2.117402e+00	8.197671e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.219129e+00	1.763177e+00	5.440258e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.392085e+00	9.983254e-01	2.249544e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.863764e+00	2.636238e-01	2.452709e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.121370e+00	1.781329e-01	3.634593e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.188801e+00	2.189191e-01	6.035100e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.332122e+00	2.052714e-01	6.213890e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.738053e+00	1.844996e-01	5.640262e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.200502e+00	1.319527e-01	4.481058e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.844488e-01	9.116382e-02	3.176365e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.821246e-01	6.052264e-02	1.964667e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.366089e-01	3.120346e-02	1.134120e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.700242e-02	2.685467e-03	1.115011e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.997245e+00	1.448150e+00	7.984207e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.232998e+00	4.115897e+00	1.680759e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.017832e+01	5.504941e+00	1.678682e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.110027e+01	3.800293e+00	8.941735e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.959537e+00	1.491840e+00	4.307671e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.674899e+00	2.153737e-01	8.140127e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.368876e+00	3.579227e-01	1.287603e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.487899e+00	3.335463e-01	1.320156e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.319788e+00	2.818323e-01	9.466487e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.426981e+00	2.055342e-01	6.951788e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.104899e-01	1.306427e-01	4.450214e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.250982e-02	6.558164e-03	2.527198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.078820e-01	3.804865e-01	3.299059e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.629978e+00	8.217087e-01	5.163938e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.126074e+00	2.723335e-01	1.102796e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.578246e+00	3.321135e-01	3.503763e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.699389e+00	2.485533e-01	5.207112e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.328723e-01	1.396281e-01	3.976203e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.231529e-01	6.446921e-02	2.404408e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.439628e-01	2.576011e-02	1.015056e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.080351e-03	1.216678e-03	6.740670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.017805e+00	1.860842e+00	1.548107e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.704679e+00	1.418551e+00	9.958999e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.789859e+00	3.186164e-01	1.521556e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.868379e+00	2.867374e-01	1.634760e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.121329e+00	2.779959e-01	2.890279e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.216531e+00	1.493811e-01	3.377030e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.578099e-01	8.404559e-02	2.244140e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.299954e-01	4.466336e-02	1.388756e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.613286e-02	4.539388e-03	1.712808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.133986e+02	2.122034e+01	1.642256e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.049879e+01	2.096997e+00	1.145028e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.578015e+00	5.176512e-01	3.027404e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.786793e+00	1.910801e-01	2.416025e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.519354e+00	2.634646e-01	2.501740e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.620843e+00	2.265169e-01	4.176064e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.680789e-01	1.394949e-01	3.709133e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.506107e-02	7.516676e-03	2.841485e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.999700e-01	3.048664e-01	2.992326e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.548529e+00	6.572369e-01	5.712960e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.246817e+00	7.765327e-01	5.586469e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.787842e+00	7.351847e-01	3.594291e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.134018e+00	5.428786e-01	9.386609e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.046149e+00	2.641326e-01	1.594624e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.838395e+00	3.114401e-01	1.727991e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.401049e+00	2.616928e-01	3.506998e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.935391e+00	2.421058e-01	4.698760e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.484264e+00	1.956063e-01	4.132240e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.639421e-01	1.323815e-01	3.885055e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.582353e-01	7.839779e-02	2.661401e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.722963e-01	4.004658e-02	1.548914e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.765013e-02	2.668294e-03	1.351041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.818155e+00	1.741535e+00	1.481998e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.539796e+00	1.905387e+00	1.461230e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.991733e+00	1.454868e+00	8.867208e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.573666e+00	8.825976e-01	4.978749e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.374361e+00	5.463473e-01	1.590541e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.418982e+00	1.843054e-01	1.994867e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.943858e+00	2.992159e-01	1.117541e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.501365e+00	2.178752e-01	2.175332e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.928273e+00	1.876643e-01	3.310364e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.343768e+00	1.471840e-01	2.988843e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.896454e-01	9.224846e-02	2.509227e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.126023e-01	5.277686e-02	1.544834e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.275002e-02	4.730435e-03	1.919854e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.077256e+02	1.837765e+01	1.327373e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.077965e+01	4.252885e+00	2.846958e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.847061e+01	1.988842e+00	5.187975e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.222499e+01	1.362793e+00	1.420124e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.062404e+00	5.486139e-01	5.868957e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.474097e+00	3.806093e-01	3.507136e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.810413e+00	1.642832e-01	2.591691e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.052193e+00	2.302125e-01	3.635994e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.489778e+00	2.425138e-01	3.522971e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.812456e+00	2.296542e-01	4.772719e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.079200e+00	1.633154e-01	4.388978e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.814736e-02	8.795105e-03	3.106872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.023648e-01	1.932030e-01	7.536671e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.219724e+00	8.692014e-01	3.088764e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.744125e+00	2.020372e-01	7.754706e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.883832e+00	2.717113e-01	5.164083e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.638797e+00	1.919415e-01	6.071448e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.209803e-01	8.549870e-02	3.221142e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.533187e-01	1.564971e-02	1.608175e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.947466e-02	7.980078e-03	1.014073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.407052e+00	6.200586e-01	2.350258e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.874334e+00	2.362938e-01	2.656072e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.619534e+00	2.117573e-01	4.040795e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.275794e+00	1.312296e-01	3.099360e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.449896e-01	5.814840e-02	1.596535e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.988231e-01	3.270517e-02	9.677991e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.013709e-01	2.241683e-02	4.354595e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.426366e-03	3.903734e-03	2.008870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.032529e+01	1.660296e+00	6.560573e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.473123e+00	1.470298e-01	6.683904e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.369968e+00	2.782986e-01	5.708027e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.334932e-01	1.455229e-01	3.151464e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.933399e-02	7.338768e-03	1.690962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.276136e-02	6.262860e-02	5.045522e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.486512e-01	2.688939e-01	1.961522e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.531080e+00	6.266717e-01	3.387934e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.612830e+00	8.111605e-01	3.324326e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.386976e+00	5.722141e-01	1.862565e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.733769e+00	2.777995e-01	1.156227e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.509590e+00	2.293877e-01	2.186040e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.924697e+00	2.650401e-01	4.525982e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.214750e+00	2.293542e-01	5.334981e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.496610e+00	1.566039e-01	4.943958e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.462056e-01	8.866558e-02	3.549284e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.308568e-01	4.690709e-02	2.105431e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.654523e-01	2.251400e-02	8.657316e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.460825e-02	4.356879e-03	7.418565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.335255e-01	2.541794e-01	1.625540e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.288722e+00	9.022424e-01	5.082556e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.053481e+00	1.182138e+00	6.558468e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.274143e+00	1.084088e+00	5.067930e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.547906e+00	6.683358e-01	2.196469e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.185448e+00	2.122633e-01	1.551712e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.304667e+00	2.156421e-01	3.045208e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.278203e+00	2.390998e-01	4.798548e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.472301e+00	2.136052e-01	3.553252e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.702738e+00	1.546577e-01	3.440574e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.133525e+00	1.038807e-01	2.571692e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.062863e-01	5.968341e-02	1.835158e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.967128e-01	2.761615e-02	1.162654e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.991517e-01	2.140722e-02	5.718407e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.304217e-02	3.071951e-03	4.252468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.889328e+00	2.137025e+00	1.162024e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.001317e+00	3.488544e+00	1.838563e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.204245e+01	2.946565e+00	1.488384e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.255579e+01	1.791310e+00	6.858624e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.034241e+01	3.236140e-01	6.655269e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.526510e+00	3.720668e-01	8.371122e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.796581e+00	3.883924e-01	7.960043e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.099685e+00	3.267054e-01	6.253075e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.850356e+00	2.259421e-01	4.283711e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.076142e+00	1.350236e-01	3.511624e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.541272e-01	6.826035e-02	2.324021e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.166234e-02	5.115524e-03	9.184540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.282027e-01	2.333409e-01	2.101156e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.305760e+00	7.490218e-01	4.743812e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.331675e+00	3.233036e-01	3.186588e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.861179e+00	3.457831e-01	3.156970e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.817094e+00	2.429703e-01	4.989338e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.879365e-01	1.203475e-01	3.535524e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.380444e-01	3.055964e-02	1.762399e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.412519e-01	3.131577e-02	7.021441e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.493026e-03	5.074624e-03	3.441319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.502830e+00	1.070833e+00	7.815395e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.644984e+00	1.371259e+00	9.656044e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.089338e+00	3.770612e-01	2.698706e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.216896e+00	3.128898e-01	2.405680e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.072945e+00	2.832650e-01	3.302361e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.143114e+00	1.340039e-01	2.487295e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.847389e-01	5.444345e-02	1.476775e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.639847e-01	3.622678e-02	8.846404e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.952511e-02	6.379573e-03	8.037503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.622910e+01	1.630026e+01	1.162278e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.029131e+01	2.893358e+00	3.362807e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.777453e+00	2.510428e-01	5.934011e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.169470e+00	3.897171e-01	1.378937e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.366184e+00	3.281521e-01	3.228105e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.229723e+00	1.904048e-01	3.218152e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.324109e-01	7.919839e-02	2.073021e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.476122e-02	5.578160e-03	1.164916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.250161e-01	2.303714e-01	2.405560e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.247793e+00	5.133881e-01	3.715304e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.834916e+00	6.028320e-01	4.330315e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.470282e+00	6.296664e-01	3.674032e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.006490e+00	5.274376e-01	1.709513e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.259375e+00	2.753060e-01	8.773273e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.119974e+00	2.114776e-01	1.194454e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.670194e+00	2.691721e-01	2.935599e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.092067e+00	2.434553e-01	4.131029e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.499980e+00	1.729410e-01	4.362231e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.911034e-01	1.146116e-01	3.256114e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.355676e-01	5.089807e-02	2.077531e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.622691e-01	2.787818e-02	8.496431e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.506801e-02	4.314372e-03	7.807145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.842765e+00	1.027830e+00	7.913029e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.565000e+00	1.592771e+00	9.864161e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.184078e+00	1.169157e+00	8.074192e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.099019e+00	9.023628e-01	4.905405e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.388293e+00	5.531981e-01	2.596540e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.421828e+00	2.198837e-01	1.838398e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.469137e+00	1.877352e-01	2.151186e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.652226e+00	2.203160e-01	2.707197e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.955718e+00	2.456069e-01	2.800563e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.234967e+00	1.208916e-01	2.321408e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.974761e-01	6.910552e-02	1.660361e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.376526e-01	2.359093e-02	9.750105e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.635284e-02	4.517409e-03	8.106271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.333634e+01	1.507972e+01	9.813423e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.812778e+01	4.136230e+00	4.039834e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.579984e+01	2.050739e+00	1.668371e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.691993e+01	1.126646e+00	1.111802e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.049196e+01	5.138302e-01	7.863288e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.573960e+00	1.663260e-01	3.983544e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.382929e+00	2.865275e-01	1.178751e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.183258e+00	2.629642e-01	2.719078e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.357470e+00	2.844297e-01	3.209411e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.488212e+00	1.970979e-01	3.052424e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.040457e-01	9.301278e-02	2.772236e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.361820e-02	5.528545e-03	1.244709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.769861e-01	4.111156e-01	1.490535e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.727479e+00	8.538348e-01	3.820476e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.363842e+00	2.059494e-01	2.727203e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.198228e+00	2.877513e-01	6.815607e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.329639e+00	1.842587e-01	5.464998e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.143219e-01	9.933483e-02	3.203037e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.802714e-01	4.368105e-02	1.757146e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.379304e-02	2.703947e-03	1.277101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.900146e+00	1.098694e+00	3.294261e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.233242e+00	1.150949e-01	6.768365e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.327911e+00	2.136916e-01	5.403229e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.251946e+00	1.406165e-01	3.953091e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.730615e-01	7.970686e-02	2.183906e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.374551e-01	4.073878e-02	1.332319e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.226723e-01	1.827347e-02	6.888635e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.140979e-03	1.608562e-03	4.778003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.693103e+00	2.930399e+00	7.767104e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.315500e+00	1.284361e-01	1.448891e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.629844e+00	2.956978e-01	9.343864e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.171191e+00	1.683184e-01	4.364651e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.096683e-02	9.579061e-03	3.272966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.741904e-02	5.143157e-02	4.482537e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.439529e-01	4.760225e-01	3.273713e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.110609e+00	9.788302e-01	5.412496e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.302380e+00	1.030418e+00	3.710030e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.914367e+00	6.288073e-01	5.391396e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.683259e+00	1.894494e-01	1.144689e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.066929e+00	2.754154e-01	4.614476e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.420070e+00	2.695024e-01	5.624765e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.761542e+00	2.136126e-01	6.110308e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.286706e+00	1.645055e-01	4.831587e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.090125e-01	1.070389e-01	3.869047e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.904158e-01	6.806970e-02	2.329273e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.282984e-01	3.292776e-02	1.251635e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.346576e-02	2.072968e-03	8.924368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.231381e-01	4.266926e-01	2.229337e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.165549e+00	1.734673e+00	8.542294e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.910749e+00	1.965253e+00	8.143365e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.822606e+00	1.602498e+00	4.907081e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.469141e+00	5.774404e-01	2.277136e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.802455e+00	1.258698e-01	2.285091e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.876100e+00	2.139511e-01	4.747115e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.975893e+00	2.260379e-01	5.589334e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.157682e+00	1.948823e-01	5.579669e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.579832e+00	1.575703e-01	4.825722e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.116232e+00	1.200687e-01	3.475817e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.294365e-01	8.162526e-02	2.350749e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.416942e-01	5.197208e-02	1.531730e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.185820e-01	2.795369e-02	9.290962e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.462657e-02	2.243132e-03	8.274514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.481995e+00	1.825364e+00	9.275260e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.631876e+00	4.762574e+00	1.890915e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.156879e+01	5.381255e+00	1.654434e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.217136e+01	3.198019e+00	8.058037e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.994098e+00	5.900602e-01	6.069375e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.329456e+00	2.951216e-01	1.109136e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.943423e+00	3.611781e-01	1.380353e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.266950e+00	3.247369e-01	1.051320e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.040793e+00	2.476837e-01	7.638470e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.321503e+00	1.804521e-01	4.777609e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.525042e-01	1.168650e-01	3.848538e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.846202e-02	5.607036e-03	1.975936e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.326691e-01	4.053088e-01	3.768192e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.791458e+00	7.529975e-01	4.994184e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.144962e+00	2.401910e-01	3.557207e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.521187e+00	3.666677e-01	3.794396e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.566694e+00	2.266627e-01	4.618878e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.572179e-01	1.203134e-01	3.194984e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.850867e-01	5.594081e-02	1.963389e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.091144e-01	1.989216e-02	8.458030e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.493194e-03	1.075542e-03	4.408926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.118362e+00	1.939430e+00	1.764780e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.560439e+00	1.134546e+00	9.365357e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.623245e+00	1.817956e-01	3.161856e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.942546e+00	3.658792e-01	1.883483e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.083026e+00	2.360965e-01	2.831713e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.153235e+00	1.358025e-01	2.843812e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.328143e-01	7.487491e-02	1.707577e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.079999e-01	3.768072e-02	1.208786e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.222157e-02	3.861200e-03	1.443710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.183885e+02	1.865290e+01	1.741675e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.953247e+01	1.535434e+00	5.698810e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.574092e+00	4.284337e-01	1.229045e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.884837e+00	2.683690e-01	3.929739e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.556094e+00	2.405976e-01	2.425646e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.538530e+00	2.045570e-01	3.818450e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.132360e-01	1.244138e-01	3.079095e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.089755e-02	6.566287e-03	2.354437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.574973e-01	3.147670e-01	3.204366e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.724616e+00	6.783547e-01	6.527983e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.495565e+00	7.930147e-01	5.654123e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.019406e+00	7.322633e-01	3.161525e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.187573e+00	3.912663e-01	1.186631e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.074823e+00	2.103267e-01	3.211635e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.846036e+00	3.662335e-01	2.075732e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.369510e+00	2.896409e-01	3.350783e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.839808e+00	2.305300e-01	4.109661e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.321274e+00	1.743043e-01	4.276349e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.830590e-01	1.191068e-01	3.238631e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.038609e-01	7.023109e-02	2.078878e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.294975e-01	3.343755e-02	1.170180e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.377653e-02	2.084052e-03	8.953086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.840213e+00	1.949054e+00	1.724802e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.429321e+00	1.933577e+00	1.517349e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.152506e+00	1.254853e+00	8.022347e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.440704e+00	6.523390e-01	5.320793e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.115010e+00	2.893266e-01	1.298439e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.370645e+00	1.854454e-01	4.208596e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.034741e+00	3.729001e-01	1.311393e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.539858e+00	2.828148e-01	2.189243e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.857600e+00	1.830984e-01	3.131753e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.212763e+00	1.294872e-01	3.108089e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.495819e-01	8.467692e-02	1.844095e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.799120e-01	4.598307e-02	1.309406e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.962112e-02	4.084602e-03	1.328475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.162916e+02	1.738771e+01	1.326178e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.929781e+01	2.641813e+00	2.794191e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.776738e+01	1.349597e+00	8.710311e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.195725e+01	8.398680e-01	5.132619e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.837534e+00	3.078798e-01	1.720454e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.416093e+00	4.083816e-01	4.855224e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.911410e+00	3.269800e-01	2.469890e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.025421e+00	1.620294e-01	5.366415e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.475268e+00	2.358959e-01	3.159920e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.700980e+00	2.114838e-01	4.074478e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.014357e+00	1.472272e-01	3.468517e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.253923e-02	7.654598e-03	2.565916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.565787e-01	2.415885e-01	9.219673e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.479443e+00	8.256784e-01	3.033611e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.704484e+00	1.090750e-01	1.702043e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.582461e+00	2.758163e-01	5.762906e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.432436e+00	1.612603e-01	4.885142e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.365840e-01	6.192110e-02	2.761348e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.060875e-01	1.469467e-02	1.118055e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.343183e-02	8.140172e-03	8.227559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.854856e+00	6.362936e-01	2.512126e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.577546e+00	1.317880e-01	2.170450e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.294213e+00	2.120083e-01	3.985262e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.195381e+00	1.132263e-01	2.710492e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.047073e-01	4.796018e-02	1.572152e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.137387e-01	1.801363e-02	7.907437e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.069407e-01	1.555233e-02	3.780676e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.851451e-03	3.180941e-03	2.571868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.107559e+01	1.548311e+00	6.522685e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.783614e+00	2.315587e-01	5.578364e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.237757e+00	2.526440e-01	5.035211e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.490642e-01	1.357845e-01	2.508784e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.573853e-02	7.248883e-03	1.678586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.756968e-02	5.511466e-02	5.393594e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.354954e-01	3.155489e-01	2.232833e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.742532e+00	6.689511e-01	3.876469e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.914713e+00	8.095841e-01	3.312335e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.687368e+00	5.802128e-01	1.019470e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.885712e+00	1.428063e-01	9.951264e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.374014e+00	2.541670e-01	3.534121e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.707269e+00	2.650416e-01	5.252350e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.996199e+00	2.080883e-01	4.715002e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.351883e+00	1.349370e-01	4.152134e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.327666e-01	7.067971e-02	2.855629e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.752654e-01	3.143478e-02	1.768132e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.097355e-01	1.817333e-02	9.032393e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.269715e-02	4.009527e-03	5.463148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.895264e-01	2.746840e-01	1.804993e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.755935e+00	1.069943e+00	6.040747e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.813506e+00	1.270619e+00	6.993035e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.701813e+00	1.110939e+00	4.613180e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.852133e+00	5.315068e-01	1.775652e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.152504e+00	1.303395e-01	2.152687e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.086060e+00	2.405256e-01	4.040035e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.048716e+00	2.391647e-01	4.726202e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.201684e+00	1.931572e-01	3.364344e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.555479e+00	1.384312e-01	3.000491e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.056033e+00	8.894173e-02	2.301638e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.651529e-01	4.906315e-02	1.687180e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.848713e-01	2.342069e-02	1.079535e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.808255e-01	1.876260e-02	5.452004e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.203951e-02	2.669910e-03	4.057225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.456661e+00	2.389576e+00	1.327319e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.045010e+01	3.732345e+00	2.011805e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.358662e+01	2.956398e+00	1.460724e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.314743e+01	1.275902e+00	6.574590e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.017826e+01	2.555917e-01	7.573883e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.861918e+00	4.207287e-01	7.972544e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.445236e+00	3.993577e-01	7.344426e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.791102e+00	2.870603e-01	5.507122e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.723022e+00	2.065247e-01	4.228961e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.030340e+00	1.286757e-01	3.030723e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.961547e-01	6.307993e-02	1.955107e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.120626e-02	3.988163e-03	9.481271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.342352e-01	2.859841e-01	2.339091e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.514209e+00	7.493836e-01	4.926158e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.403835e+00	2.208628e-01	6.329350e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.743470e+00	3.772521e-01	3.677770e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.690738e+00	2.365902e-01	4.660389e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.904460e-01	8.905253e-02	3.142205e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.945468e-01	2.173122e-02	1.506366e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.140580e-01	3.577072e-02	6.462027e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.328505e-03	4.627100e-03	3.193560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.293778e+00	1.311854e+00	1.068343e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.065034e+00	1.400632e+00	1.046295e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.867192e+00	2.724427e-01	3.150938e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.096838e+00	3.878762e-01	2.394621e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.984642e+00	2.650031e-01	3.403836e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.092578e+00	1.262648e-01	2.357293e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.729677e-01	4.546940e-02	1.357878e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.710610e-01	1.494508e-02	7.766762e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.809298e-02	5.468935e-03	7.374435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.836738e+01	1.680558e+01	1.272526e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.774432e+01	2.493314e+00	2.745915e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.047958e+00	3.222133e-01	4.261887e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.083058e+00	3.489894e-01	1.872992e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.402347e+00	3.207419e-01	3.363825e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.250344e+00	1.730925e-01	2.905274e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.508659e-01	7.652195e-02	2.011108e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.268366e-02	5.230533e-03	1.106420e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.466375e-01	2.435101e-01	2.343076e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.315593e+00	4.915026e-01	4.845892e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.030471e+00	6.566882e-01	4.874322e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.734672e+00	6.986883e-01	3.622206e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.246931e+00	5.371752e-01	1.228437e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.277580e+00	1.631655e-01	1.691956e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.083311e+00	2.791466e-01	1.627942e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.603343e+00	3.102445e-01	3.359448e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.987102e+00	2.467430e-01	4.077620e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.396954e+00	1.604112e-01	3.698403e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.964362e-01	8.808057e-02	2.732857e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.896387e-01	3.661391e-02	1.791645e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.107037e-01	1.884916e-02	9.029373e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.322529e-02	3.984135e-03	5.835927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.386931e+00	1.240311e+00	9.524169e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.386046e+00	1.544162e+00	1.302961e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.939958e+00	1.374468e+00	8.919624e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.343634e+00	8.788682e-01	6.230538e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.261460e+00	4.136162e-01	2.088463e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.195169e+00	1.385495e-01	2.922904e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.276842e+00	2.612717e-01	1.978150e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.575871e+00	2.589390e-01	2.808924e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.868998e+00	1.860553e-01	2.806625e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.191741e+00	1.226005e-01	2.293208e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.829890e-01	6.065552e-02	1.472614e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.272430e-01	1.986038e-02	8.801083e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.485490e-02	3.966329e-03	7.845202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.462793e+01	1.472051e+01	1.071573e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.939604e+01	4.385097e+00	2.561870e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.399956e+01	1.918479e+00	2.565224e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.542506e+01	6.854937e-01	1.372970e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.869376e+00	2.724791e-01	3.874350e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.196191e+00	2.019229e-01	1.880247e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.242977e+00	3.037183e-01	1.074671e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.055871e+00	2.608267e-01	2.465155e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.307929e+00	2.297868e-01	3.549952e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.504958e+00	1.966516e-01	3.005379e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.109967e-01	9.809931e-02	2.425731e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.941059e-02	6.100456e-03	1.307641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.133869e+00	4.310160e-01	1.467988e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.777903e+00	7.315208e-01	3.456005e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.183487e+00	1.993368e-01	3.012536e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.048265e+00	2.526824e-01	6.827064e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.249618e+00	1.667130e-01	4.772116e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.713883e-01	9.126511e-02	3.011721e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.789348e-01	4.062342e-02	1.610275e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.286406e-02	2.383296e-03	9.753583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.195797e+00	1.082237e+00	3.191015e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.052155e+00	6.853438e-02	6.389615e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.165456e+00	1.963680e-01	5.664225e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.177232e+00	1.314278e-01	3.442141e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.331541e-01	7.418853e-02	2.266764e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.359046e-01	4.130730e-02	1.113170e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.162757e-01	1.785757e-02	8.313266e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.424968e-03	3.700363e-03	4.557174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.024524e+01	2.910768e+00	7.850401e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.907866e+00	1.335980e-01	1.475963e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.507893e+00	2.887837e-01	8.643977e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.116316e+00	1.626561e-01	4.584836e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.975111e-02	9.603743e-03	2.885162e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.828114e-02	7.485519e-02	5.629036e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.708198e-01	5.688625e-01	3.697607e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.492326e+00	1.079370e+00	5.253608e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.507527e+00	9.727325e-01	2.961642e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.847745e+00	4.446244e-01	2.122167e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.526335e+00	2.065597e-01	1.537194e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.838642e+00	2.542912e-01	5.335518e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.244639e+00	2.446483e-01	5.809039e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.667756e+00	1.958035e-01	5.669928e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.208276e+00	1.500251e-01	4.488657e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.770588e-01	9.858308e-02	3.500587e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.595067e-01	6.062867e-02	2.250935e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.205970e-01	3.095042e-02	9.426946e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.271360e-02	1.912006e-03	9.147197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.267625e-01	5.484793e-01	2.560784e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.826146e+00	2.010801e+00	8.807008e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.567923e+00	2.094614e+00	7.786431e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.942206e+00	1.345654e+00	3.828479e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.456060e+00	4.499923e-01	2.230358e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.605431e+00	1.316389e-01	3.230581e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.646098e+00	2.042360e-01	5.130551e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.760933e+00	2.072835e-01	5.861683e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.093138e+00	1.867938e-01	4.969873e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.498886e+00	1.483287e-01	4.684457e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.073327e+00	1.125310e-01	3.143647e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.966058e-01	7.594032e-02	2.527549e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.176888e-01	4.908683e-02	1.618223e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.118774e-01	2.739153e-02	6.998142e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.423548e-02	2.235540e-03	8.533324e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.108281e+00	2.251239e+00	1.108809e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.822773e+00	5.278082e+00	2.059151e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.265744e+01	5.722437e+00	1.647147e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.233867e+01	2.949761e+00	7.002579e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.874821e+00	3.091720e-01	8.917179e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.967188e+00	3.066291e-01	1.369886e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.714569e+00	3.673794e-01	1.189954e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.093655e+00	3.212540e-01	1.028045e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.013372e+00	2.474153e-01	7.279830e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.215245e+00	1.706931e-01	5.501043e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.096081e-01	1.154384e-01	2.918720e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.888547e-02	5.634894e-03	2.153048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.163198e+00	4.673925e-01	3.889307e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.933407e+00	6.889943e-01	4.107585e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.044203e+00	3.037349e-01	3.144168e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.364536e+00	2.912262e-01	3.869038e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.465627e+00	2.046806e-01	4.480084e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.052860e-01	1.119731e-01	2.918427e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.684717e-01	5.197643e-02	1.752803e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.061995e-01	1.840363e-02	8.611158e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.912389e-03	2.990538e-03	3.788404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.426560e+00	2.137272e+00	1.753694e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.719247e+00	1.010594e+00	8.665037e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.522674e+00	2.385687e-01	4.136578e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.789454e+00	2.949655e-01	2.172844e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.951542e+00	2.147487e-01	3.183195e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.112522e+00	1.287495e-01	2.452830e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.879441e-01	6.978214e-02	1.849181e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.975091e-01	3.787229e-02	1.034972e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.151907e-02	3.678485e-03	1.229282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.297330e+02	1.868105e+01	1.743934e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.882667e+01	1.444620e+00	4.049733e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.415747e+00	5.021625e-01	5.698360e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.682815e+00	1.742546e-01	1.582958e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.409031e+00	2.283725e-01	2.601705e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.481653e+00	2.019330e-01	3.889389e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.757189e-01	1.211884e-01	3.091135e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.145910e-02	6.431817e-03	2.030017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.178745e-01	3.758843e-01	3.534053e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.044682e+00	7.882998e-01	6.587667e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.808104e+00	8.497063e-01	5.202908e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.115169e+00	5.752810e-01	2.530583e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.208257e+00	3.687207e-01	2.440651e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.940028e+00	2.080553e-01	5.616942e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.656478e+00	2.613672e-01	2.309148e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.229634e+00	2.493490e-01	3.718682e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.770102e+00	2.150707e-01	3.918508e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.239711e+00	1.577147e-01	4.104327e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.385845e-01	1.080410e-01	3.094137e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.787136e-01	6.346874e-02	2.048979e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.233344e-01	3.136677e-02	8.887455e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.322010e-02	1.965769e-03	8.851785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.088692e+00	2.088724e+00	1.756902e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.284829e+00	2.013969e+00	1.427019e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.370767e+00	1.106648e+00	7.981956e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.487568e+00	6.540493e-01	3.300173e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.114727e+00	3.238086e-01	5.984547e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.215003e+00	1.382221e-01	8.956619e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.808927e+00	2.229184e-01	1.660493e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.392849e+00	2.091236e-01	2.148741e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.829772e+00	1.794900e-01	2.613993e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.169802e+00	1.226139e-01	2.889223e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.059429e-01	7.875875e-02	2.026260e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.599516e-01	4.382592e-02	1.326766e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.820896e-02	3.987755e-03	1.121001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.255280e+02	1.762571e+01	1.295551e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.914430e+01	3.246378e+00	1.718786e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.760452e+01	1.303065e+00	2.776793e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.169986e+01	8.402264e-01	6.835335e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.686506e+00	4.537664e-01	3.723341e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.123186e+00	2.245998e-01	1.645820e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.690500e+00	1.796092e-01	2.815692e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.884272e+00	1.146002e-01	6.736063e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.407874e+00	2.270440e-01	2.826100e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.642335e+00	2.082518e-01	4.354748e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.699220e-01	1.436620e-01	3.074855e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.116749e-02	7.602156e-03	2.732964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.932290e-01	2.315673e-01	9.104210e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.713544e+00	7.946787e-01	2.659603e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.516975e+00	1.277134e-01	9.537046e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.338828e+00	2.504126e-01	5.525755e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.361423e+00	1.398377e-01	4.520770e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.447462e-01	4.779844e-02	2.722292e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.740665e-01	1.977344e-02	1.132962e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.203194e-02	7.844507e-03	8.026499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.194237e+00	5.988758e-01	2.346629e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.318555e+00	7.576564e-02	1.485258e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.195676e+00	1.925584e-01	3.740712e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.129443e+00	9.854070e-02	2.463034e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.531302e-01	4.056034e-02	1.600659e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.864091e-01	1.577908e-02	7.759574e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.239205e-02	2.604130e-02	3.725005e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.781930e-03	3.677310e-03	3.187172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.171435e+01	1.536170e+00	6.307553e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.410037e+00	2.350922e-01	5.157790e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.056047e+00	2.427626e-01	5.069348e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.935327e-01	1.129414e-01	2.400789e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.191664e-02	8.329731e-03	1.646294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.137342e-01	6.562140e-02	7.960975e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.117343e-01	3.638762e-01	2.569889e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.071576e+00	7.076333e-01	3.927749e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.158027e+00	7.646118e-01	2.809815e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.842063e+00	5.723216e-01	3.193750e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.680185e+00	1.851115e-01	1.315595e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.253781e+00	2.770193e-01	3.519691e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.489165e+00	2.431092e-01	5.586071e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.845907e+00	1.782189e-01	4.638411e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.231769e+00	1.110479e-01	4.058176e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.730664e-01	5.870165e-02	2.754566e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.503162e-01	2.929572e-02	1.451898e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.942600e-01	2.309553e-02	8.228840e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.136969e-02	3.882686e-03	4.811521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.031232e-01	3.535106e-01	2.126730e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.571290e+00	1.191158e+00	6.935630e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.529575e+00	1.256373e+00	7.042460e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.141261e+00	9.356051e-01	3.848136e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.744177e+00	3.421278e-01	1.536315e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.933665e+00	1.741992e-01	1.553145e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.860429e+00	2.820706e-01	3.591630e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.868357e+00	2.319492e-01	3.646233e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.074741e+00	1.816223e-01	3.537181e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.414411e+00	1.213360e-01	3.183560e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.495626e-01	7.678898e-02	2.349909e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.314012e-01	4.580723e-02	1.356439e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.608043e-01	2.664056e-02	8.946966e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.636292e-01	1.948507e-02	5.874747e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.054777e-02	3.055850e-03	4.023676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.719584e+00	2.996271e+00	1.594827e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.228911e+01	4.090152e+00	2.211385e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.454132e+01	2.657367e+00	1.484102e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.313654e+01	1.006653e+00	5.739015e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.954993e+00	2.666591e-01	6.679008e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.597613e+00	4.291653e-01	6.639887e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.212494e+00	3.941206e-01	6.902694e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.577396e+00	2.814850e-01	6.009094e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.658134e+00	2.212157e-01	3.612075e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.722650e-01	1.175342e-01	2.858971e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.241292e-01	6.429209e-02	1.994372e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.768160e-02	4.917605e-03	9.107126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.762583e-01	3.077098e-01	2.386770e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.851072e+00	7.946247e-01	4.427238e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.344586e+00	1.486904e-01	8.501953e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.533595e+00	3.623244e-01	4.097449e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.551224e+00	1.936002e-01	4.561015e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.152060e-01	7.164762e-02	2.946431e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.733486e-01	2.463328e-02	1.422819e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.048805e-01	3.555336e-02	5.382634e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.454312e-03	4.082816e-03	3.623119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.172663e+00	1.445366e+00	9.970077e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.645139e+00	1.350060e+00	1.010536e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.826525e+00	2.355045e-01	3.459916e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.894678e+00	3.429859e-01	2.516991e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.858569e+00	2.700537e-01	3.459217e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.024353e+00	9.943249e-02	2.153679e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.164792e-01	3.776717e-02	1.413572e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.593281e-01	1.886827e-02	7.037606e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.490472e-02	6.735915e-03	8.033355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.112964e+02	1.701955e+01	1.272126e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.776761e+01	1.982284e+00	2.358446e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.582300e+00	3.821742e-01	2.632953e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.858872e+00	3.604748e-01	1.516003e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.282765e+00	2.891797e-01	3.064574e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.196037e+00	1.548483e-01	3.025417e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.609360e-01	7.910959e-02	2.055602e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.926921e-02	6.736892e-03	1.128490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.592701e-01	2.792980e-01	2.606085e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.593847e+00	5.826635e-01	4.338387e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.318031e+00	6.839420e-01	4.514333e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.995436e+00	7.101610e-01	2.956650e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.324703e+00	4.541064e-01	6.428019e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.277820e+00	1.756811e-01	7.696359e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.924486e+00	2.593862e-01	2.346569e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.428884e+00	2.587393e-01	3.650420e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.845841e+00	2.040897e-01	3.953467e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.282793e+00	1.282933e-01	4.124737e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.332252e-01	7.188925e-02	2.565806e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.554170e-01	2.920241e-02	1.552287e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.039294e-01	3.087138e-02	7.310850e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.178464e-02	3.884099e-03	5.045212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.207097e+00	1.375253e+00	1.148224e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.245261e+00	1.514736e+00	1.260444e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.513963e+00	1.359039e+00	7.637128e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.610612e+00	9.417809e-01	4.736592e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.365391e+00	4.053102e-01	2.372127e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.079014e+00	1.485826e-01	2.241270e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.171423e+00	2.652011e-01	1.795322e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.387751e+00	2.119136e-01	2.851861e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.761021e+00	1.689154e-01	2.741465e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.101840e+00	9.092701e-02	2.418212e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.550129e-01	6.118695e-02	1.323833e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.037662e-01	2.743569e-02	7.968693e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.132265e-02	4.869713e-03	7.600558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.051377e+02	1.567441e+01	1.079655e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.966870e+01	4.443080e+00	3.510652e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.372133e+01	1.477330e+00	1.756487e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.505278e+01	5.426046e-01	1.476896e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.769269e+00	6.215660e-01	3.270344e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.238783e+00	4.181910e-01	1.966917e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.070838e+00	2.056580e-01	2.287383e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.923714e+00	2.015758e-01	2.191224e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.099514e+00	2.138850e-01	3.557604e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.379264e+00	2.159109e-01	3.039644e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.417599e-01	7.808286e-02	2.261774e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.865054e-02	5.843650e-03	1.182771e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.406621e+00	4.988766e-01	2.049489e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.888181e+00	6.274032e-01	3.741835e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.939302e+00	3.154466e-01	5.432394e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.790472e+00	2.713342e-01	5.963835e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.070110e+00	1.572171e-01	4.424538e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.917379e-01	8.315606e-02	2.491571e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.361493e-01	3.454362e-02	1.332271e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.221172e-03	1.784948e-03	8.765782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.696513e+00	9.932911e-01	3.680411e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.704572e+00	9.007279e-02	4.566639e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.978617e+00	2.136908e-01	4.737562e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.064760e+00	1.260258e-01	3.020358e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.323828e-01	6.750078e-02	1.982602e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.089388e-01	3.751320e-02	1.028732e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.064096e-01	1.657196e-02	5.250996e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.231048e-03	9.676984e-04	4.871827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.118790e+01	2.433359e+00	8.107312e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.352940e+00	2.280178e-01	1.139799e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.337844e+00	2.790774e-01	6.622305e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.010243e+00	1.492345e-01	3.551649e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.855805e-02	8.129940e-03	2.818767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.692521e-02	7.320562e-02	7.220677e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.160068e+00	6.753689e-01	5.165716e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.805924e+00	1.131745e+00	6.194331e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.985141e+00	9.906795e-01	2.543043e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.989106e+00	2.324003e-01	1.177972e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.472841e+00	3.037793e-01	3.205541e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.617981e+00	3.009607e-01	6.182826e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.031468e+00	2.677613e-01	5.451870e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.496822e+00	2.046689e-01	5.312379e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.035292e+00	1.413384e-01	4.113857e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.728100e-01	9.121084e-02	3.020617e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.115826e-01	6.079909e-02	1.753304e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.742852e-01	2.561663e-02	1.036229e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.421064e-03	1.398579e-03	7.186461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.069025e+00	6.952211e-01	4.093649e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.642611e+00	2.319181e+00	1.198950e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.164774e+00	1.933363e+00	8.009879e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.391456e+00	1.048947e+00	3.644640e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.626478e+00	1.836025e-01	2.943714e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.540896e+00	2.372839e-01	3.945786e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.505640e+00	2.626326e-01	5.217482e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.531215e+00	2.337552e-01	5.828277e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.875721e+00	1.936881e-01	4.989451e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.351191e+00	1.480862e-01	3.477387e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.344014e-01	1.077472e-01	2.774777e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.130093e-01	7.259048e-02	2.042176e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.751070e-01	4.854503e-02	1.345502e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.887218e-01	2.351466e-02	8.091695e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.220299e-02	2.240854e-03	7.000027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.726478e+00	2.620451e+00	1.389261e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.085904e+01	6.208902e+00	2.523015e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.429583e+01	5.287799e+00	1.705550e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.326501e+01	2.155864e+00	5.979917e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.679981e+00	2.595740e-01	1.183583e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.627575e+00	3.983264e-01	1.313659e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.202239e+00	3.774808e-01	1.266175e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.813582e+00	3.135067e-01	8.083040e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.893610e+00	2.377325e-01	5.556671e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.124636e+00	1.576455e-01	4.159579e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.065166e-01	1.060427e-01	2.728123e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.090106e-02	4.541966e-03	1.844991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.314430e+00	5.839469e-01	5.398079e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.991047e+00	6.622013e-01	4.287257e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.172236e+00	3.856508e-01	1.187994e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.280964e+00	3.420517e-01	4.476077e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.317179e+00	2.063429e-01	4.455335e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.348694e-01	1.040520e-01	2.707553e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.198137e-01	4.622585e-02	1.560263e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.845202e-02	1.462084e-02	6.235076e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.707954e-03	7.862447e-04	2.906764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.598179e+00	2.650167e+00	2.354770e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.285060e+00	8.594525e-01	7.152618e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.597070e+00	2.560426e-01	9.405996e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.910887e+00	3.349320e-01	2.610412e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.910356e+00	2.496265e-01	2.961704e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.865610e-01	1.241868e-01	2.607485e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.264589e-01	6.449185e-02	1.759077e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.977413e-01	3.496361e-02	8.748521e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.857536e-02	3.159366e-03	1.214734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.349917e+02	2.043676e+01	1.910409e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.872929e+01	1.372590e+00	2.260717e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.514155e+00	3.682197e-01	2.111959e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.691832e+00	1.535965e-01	4.585643e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.388013e+00	2.507581e-01	2.764938e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.442661e+00	1.908896e-01	3.743896e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.772326e-01	1.114445e-01	2.532687e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.431023e-02	5.463044e-03	2.002813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.316036e-01	4.022428e-01	4.587365e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.174926e+00	8.579954e-01	8.284844e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.986813e+00	9.276935e-01	5.856730e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.245894e+00	5.907948e-01	2.719859e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.321981e+00	2.611221e-01	5.339253e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.099722e+00	3.690707e-01	9.595866e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.743748e+00	3.835617e-01	3.020259e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.177487e+00	2.879344e-01	4.383050e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.624178e+00	2.304452e-01	4.430546e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.133720e+00	1.616421e-01	3.698293e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.453581e-01	1.042422e-01	2.788053e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.245459e-01	6.082403e-02	1.835758e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.734353e-01	2.592100e-02	9.924371e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.717695e-03	1.503520e-03	7.059110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.398090e+00	2.693975e+00	2.445689e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.672870e+00	2.083973e+00	1.578276e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.263725e+00	1.003937e+00	9.026881e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.176024e+00	4.100853e-01	2.650986e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.047806e+00	1.766936e-01	6.338385e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.354088e+00	2.751378e-01	8.095626e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.998887e+00	3.733827e-01	2.033711e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.413761e+00	2.801130e-01	2.601292e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.698547e+00	1.819763e-01	3.192549e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.086077e+00	1.230919e-01	2.461786e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.386047e-01	8.063524e-02	1.843522e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.218651e-01	4.035314e-02	1.231458e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.352670e-02	3.358030e-03	1.225194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.325610e+02	1.851601e+01	1.683631e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.733286e+01	1.797553e+00	8.789682e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.755625e+01	1.108649e+00	2.754881e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.188444e+01	9.190355e-01	1.941145e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.822471e+00	5.401819e-01	1.319879e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.436845e+00	2.696563e-01	6.318063e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.683608e+00	2.125204e-01	4.372835e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.807025e+00	1.431933e-01	1.076314e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.285471e+00	2.376444e-01	3.160564e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.621878e+00	2.105432e-01	3.731880e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.234427e-01	1.356909e-01	2.812044e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.013341e-02	6.337114e-03	2.452596e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.142154e+00	3.480292e-01	1.461492e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.820049e+00	7.190492e-01	3.411488e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.357682e+00	2.709424e-01	3.259875e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.088936e+00	2.863299e-01	6.200216e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.152846e+00	1.384307e-01	4.526805e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.831060e-01	5.904230e-02	2.284316e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.200460e-01	6.225446e-03	1.095543e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.161077e-03	6.491920e-03	7.217136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.592336e+00	6.864623e-01	2.822565e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.057793e+00	8.713770e-02	1.706289e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.017629e+00	2.058303e-01	3.905459e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.023243e+00	9.911780e-02	2.518517e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.038930e-01	4.061584e-02	1.591033e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.514293e-01	1.211136e-02	8.102353e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.180481e-02	1.313786e-02	3.840191e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.620666e-03	2.544586e-03	2.576036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.233317e+01	1.518032e+00	6.634278e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.963319e+00	3.076417e-01	5.114102e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.964797e+00	2.301586e-01	4.783056e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.614500e-01	9.220974e-02	2.900534e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.149811e-02	5.866666e-03	1.492868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.470336e-02	5.660896e-02	7.564902e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.078830e-01	4.542205e-01	3.583287e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.354329e+00	8.678784e-01	5.399325e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.602670e+00	8.942662e-01	3.474802e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.136741e+00	5.416788e-01	4.106384e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.721460e+00	2.854216e-01	2.820649e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.020537e+00	3.427890e-01	5.165477e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.248619e+00	2.779832e-01	5.657437e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.631261e+00	1.984638e-01	5.029764e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.122772e+00	1.254037e-01	3.848866e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.843557e-01	7.558675e-02	2.444060e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.604191e-01	2.469811e-02	1.779712e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.475049e-01	1.761537e-02	9.134443e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.678298e-03	3.155403e-03	5.665948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.158309e-01	4.360597e-01	3.134185e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.140368e+00	1.500753e+00	1.020606e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.284797e+00	1.564821e+00	8.501479e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.552663e+00	9.307388e-01	4.191643e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.902144e+00	2.825400e-01	3.592422e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.823536e+00	2.967989e-01	3.185673e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.629479e+00	3.085204e-01	4.576052e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.642790e+00	2.564773e-01	4.481407e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.934900e+00	2.009314e-01	3.452742e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.320059e+00	1.281905e-01	3.202857e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.956888e-01	9.821632e-02	2.163391e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.526329e-01	4.433540e-02	1.578577e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.111010e-01	1.897121e-02	1.151544e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.439495e-01	9.859413e-03	5.673915e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.599946e-03	2.092281e-03	4.901440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.304993e+00	3.226084e+00	1.883233e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.361352e+01	4.349696e+00	2.540370e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.607170e+01	3.093133e+00	1.433581e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.377170e+01	1.105080e+00	6.436877e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.492687e+00	3.979265e-01	1.015167e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.164973e+00	4.920015e-01	7.319666e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.927900e+00	3.924625e-01	6.632823e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.542304e+00	2.748979e-01	5.129024e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.517803e+00	2.256506e-01	3.714552e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.598007e-01	1.005723e-01	2.951773e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.498290e-01	4.670176e-02	2.107080e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.556186e-02	3.309184e-03	9.525770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.784447e-01	4.005389e-01	3.399345e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.959124e+00	8.437206e-01	5.184209e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.424749e+00	3.120510e-01	1.132881e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.495471e+00	4.194552e-01	4.976481e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.470095e+00	2.099330e-01	5.028790e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.246394e-01	7.520781e-02	3.011550e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.940777e-01	1.519144e-02	1.492347e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.459038e-02	3.276983e-02	4.946624e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.173622e-03	3.229732e-03	3.917098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.358982e+00	1.989039e+00	1.613858e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.768450e+00	1.442098e+00	1.051425e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.447771e+00	2.541531e-01	2.955399e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.859142e+00	4.543812e-01	3.698474e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.882818e+00	2.527166e-01	3.606053e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.870302e-01	1.126458e-01	2.358200e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.555280e-01	3.762351e-02	1.589739e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.335218e-01	1.104307e-02	7.374917e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.422178e-02	3.916158e-03	7.561781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.264002e+02	2.211596e+01	1.639884e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.457357e+01	1.620947e+00	1.996967e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.122642e+00	6.475682e-01	3.613436e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.890742e+00	3.802746e-01	1.827416e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.320767e+00	2.927285e-01	3.682818e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.070901e+00	1.374359e-01	3.521407e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.317156e-01	6.550410e-02	2.080181e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.716068e-02	5.022180e-03	1.051075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.471268e-01	3.013011e-01	3.255424e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.724162e+00	7.066786e-01	6.088477e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.571411e+00	8.580744e-01	5.869392e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.224960e+00	8.055593e-01	3.451659e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.493236e+00	5.020005e-01	6.183493e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.388401e+00	2.554244e-01	1.136220e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.859752e+00	3.327490e-01	3.509543e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.342572e+00	3.340870e-01	4.232797e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.734221e+00	2.307240e-01	4.661241e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.209249e+00	1.526851e-01	4.048432e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.727178e-01	9.809724e-02	2.656893e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.850889e-01	2.851205e-02	1.774111e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.484611e-01	1.776023e-02	1.005272e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.056867e-03	3.183614e-03	6.204032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.111209e+00	1.893860e+00	1.526570e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.371770e+00	1.993018e+00	1.714234e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.041359e+00	1.707509e+00	8.850128e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.617223e+00	7.565377e-01	5.629013e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.117923e+00	3.725653e-01	3.334730e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.834036e+00	2.385888e-01	2.357909e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.021987e+00	2.964241e-01	3.087462e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.408284e+00	3.266472e-01	3.586521e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.734074e+00	2.318861e-01	2.978622e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.056556e+00	1.062998e-01	2.421003e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.828098e-01	5.076399e-02	1.503600e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.703656e-01	1.448620e-02	9.837560e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.871271e-02	2.539004e-03	9.543771e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.195005e+02	1.946217e+01	1.351684e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.656129e+01	3.796800e+00	3.425952e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.116862e+01	1.172022e+00	1.994134e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.391513e+01	3.110041e-01	5.025812e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.907301e+00	3.211967e-01	3.413607e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.831559e+00	2.790681e-01	4.153586e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.000279e+00	3.957927e-01	1.297564e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.845263e+00	3.012431e-01	3.277781e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.300199e+00	2.842123e-01	3.440512e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.385496e+00	1.997176e-01	3.356516e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.302513e-01	6.942554e-02	2.690797e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.440771e-02	4.413958e-03	1.246776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.630427e+00	5.054124e-01	1.981935e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.889699e+00	4.898564e-01	3.453287e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.710773e+00	2.876995e-01	5.188514e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.619963e+00	2.383801e-01	5.698360e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.939424e-01	1.406239e-01	4.069937e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.401011e-01	7.509291e-02	2.110122e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.001147e-01	3.169283e-02	1.089817e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.069383e-03	1.514899e-03	9.048129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.985630e+00	9.625433e-01	3.435786e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.517696e+00	8.952774e-02	4.749146e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.825754e+00	1.988038e-01	4.459228e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.867281e-01	1.161470e-01	2.848749e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.474769e-01	6.235302e-02	1.606285e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.618907e-01	3.336562e-02	9.454097e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.906355e-02	1.452556e-02	5.707643e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.090588e-03	9.284217e-04	4.439379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.171185e+01	2.368263e+00	8.059936e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.073120e+00	2.467967e-01	1.070632e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.129982e+00	2.703150e-01	6.891386e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.448317e-01	1.409513e-01	3.258635e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.989703e-02	8.121504e-03	2.485639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.654154e-01	1.170559e-01	9.136739e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.549623e+00	8.282679e-01	5.537453e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.292865e+00	1.132664e+00	5.682109e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.994340e+00	6.504033e-01	1.573127e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.886062e+00	1.764656e-01	1.147357e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.208241e+00	2.883270e-01	3.407624e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.405628e+00	2.797187e-01	5.995655e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.848946e+00	2.363017e-01	5.730928e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.394041e+00	1.850395e-01	4.633617e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.758994e-01	1.275225e-01	3.466879e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.356586e-01	8.546416e-02	2.534517e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.573202e-01	4.942644e-02	1.620001e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.570467e-01	2.323652e-02	8.654545e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.805762e-03	1.291544e-03	6.088138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.593386e+00	1.005977e+00	4.794582e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.534869e+00	2.416815e+00	1.169412e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.784416e+00	1.816667e+00	7.119963e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.400555e+00	7.145548e-01	3.615541e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.488738e+00	1.075277e-01	2.071350e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.222949e+00	2.300026e-01	5.342972e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.218129e+00	2.467987e-01	5.604868e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.423091e+00	2.265899e-01	5.129684e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.744941e+00	1.826573e-01	4.210642e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.266800e+00	1.399299e-01	3.532133e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.703263e-01	9.831892e-02	2.727369e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.975076e-01	6.764892e-02	1.684385e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.473827e-01	4.142980e-02	1.170479e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.704213e-01	2.234829e-02	7.729016e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.860430e-03	1.606326e-03	7.910790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.916586e+00	3.433652e+00	1.582560e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.231217e+01	6.635216e+00	2.570128e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.551078e+01	5.291304e+00	1.632359e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.322331e+01	1.639522e+00	7.899628e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.447730e+00	2.699348e-01	1.363104e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.274926e+00	4.102589e-01	1.389581e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.047704e+00	3.934745e-01	1.067738e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.594718e+00	3.036989e-01	8.202337e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.704168e+00	2.215079e-01	6.012507e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.023703e+00	1.521623e-01	4.086732e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.106437e-01	1.053664e-01	2.480800e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.230772e-02	4.573567e-03	1.590794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.610253e+00	6.058398e-01	5.597945e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.135091e+00	5.856688e-01	3.010695e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.048819e+00	3.600358e-01	1.434992e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.097354e+00	3.252522e-01	4.563285e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.229909e+00	1.854275e-01	4.176162e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.667529e-01	9.349758e-02	2.298725e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.715721e-01	4.354206e-02	1.240017e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.947614e-02	1.271123e-02	6.031865e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.409348e-03	8.390054e-04	3.087519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.113523e+01	2.595262e+00	2.369927e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.336987e+00	7.081486e-01	4.771559e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.535315e+00	2.754040e-01	4.846262e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.741671e+00	3.178362e-01	2.603469e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.779447e+00	2.249969e-01	3.266360e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.285439e-01	1.143880e-01	2.247940e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.248612e-01	6.336375e-02	1.307913e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.305294e-01	3.058786e-02	9.801587e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.811319e-02	3.500512e-03	1.193411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.463052e+02	1.935511e+01	1.993987e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.832635e+01	1.721032e+00	6.300725e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.335722e+00	4.231646e-01	3.511130e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.549763e+00	1.198592e-01	3.183123e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.215025e+00	2.519211e-01	2.967609e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.321534e+00	1.833709e-01	3.228629e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.690003e-01	1.037602e-01	2.534476e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.444922e-02	5.414538e-03	1.845842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.106863e+00	4.812744e-01	5.089485e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.603751e+00	9.150949e-01	7.975456e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.240529e+00	8.362305e-01	4.887127e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.433939e+00	5.564479e-01	1.896428e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.263572e+00	2.402824e-01	1.439522e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.970069e+00	3.778468e-01	1.559879e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.506697e+00	3.234211e-01	3.182038e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.998075e+00	2.596665e-01	4.201912e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.497113e+00	2.046688e-01	4.059710e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.080932e+00	1.480401e-01	3.086247e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.928544e-01	9.628621e-02	2.398976e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.716377e-01	5.249511e-02	1.581117e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.563306e-01	2.329648e-02	8.746128e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.931894e-03	1.314145e-03	6.564886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.032845e+01	2.091121e+00	1.798835e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.072876e+01	2.156431e+00	1.658182e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.878467e+00	1.274856e+00	8.987337e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.428944e+00	6.226565e-01	2.074821e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.026127e+00	3.153478e-01	3.182031e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.217987e+00	2.147044e-01	4.433358e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.775491e+00	2.779448e-01	1.961278e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.237113e+00	2.553915e-01	2.656801e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.603392e+00	1.743689e-01	2.866449e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.014418e+00	1.163903e-01	2.363098e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.009871e-01	6.965243e-02	1.609672e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.048585e-01	3.788277e-02	1.041101e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.192525e-02	3.145783e-03	1.242808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.437505e+02	1.797664e+01	1.680089e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.807806e+01	2.917335e+00	7.493784e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.702758e+01	1.333424e+00	5.240908e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.124790e+01	6.600255e-01	1.367585e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.737667e+00	3.917868e-01	8.240561e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.105994e+00	2.997462e-01	4.199673e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.532423e+00	2.393900e-01	1.143227e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.614612e+00	1.360829e-01	1.556121e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.148751e+00	2.363785e-01	2.987644e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.483556e+00	1.933057e-01	4.007688e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.424404e-01	1.258853e-01	3.008304e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.364976e-02	6.420329e-03	1.996813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.342096e+00	3.407430e-01	1.327392e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.996629e+00	7.069887e-01	3.002190e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.107020e+00	2.330704e-01	3.621890e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.849936e+00	2.443561e-01	5.749281e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.018667e+00	1.268928e-01	3.740597e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.079555e-01	4.116052e-02	2.219188e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.991937e-01	9.823732e-03	9.449774e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.874901e-03	6.073810e-03	5.177792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.976306e+00	6.370891e-01	2.568748e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.789768e+00	9.517848e-02	1.879116e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.852648e+00	1.871744e-01	3.714436e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.347218e-01	8.585122e-02	2.341562e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.700171e-01	4.049614e-02	1.370057e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.146887e-01	1.819950e-02	7.600704e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.948633e-02	1.623311e-02	3.153365e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.989723e-03	2.617105e-03	2.585907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.280688e+01	1.439828e+00	6.022956e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.730440e+00	2.675634e-01	4.985601e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.824849e+00	2.168260e-01	4.582331e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.166125e-01	9.309158e-02	2.370913e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.708637e-02	6.335045e-03	1.540441e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.595935e-01	9.012831e-02	7.609167e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.231000e+00	5.600609e-01	3.789014e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.832810e+00	9.067612e-01	5.105989e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.894973e+00	7.736616e-01	2.393477e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.982560e+00	2.317543e-01	1.364290e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.525913e+00	3.045672e-01	2.736520e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.783254e+00	3.015447e-01	4.719078e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.043995e+00	2.384507e-01	4.940668e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.429735e+00	1.659506e-01	5.005275e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.004974e+00	1.179825e-01	3.099317e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.983336e-01	5.054243e-02	2.416875e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.405509e-01	2.494966e-02	1.495473e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.504611e-01	2.426771e-02	6.499906e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.310488e-03	3.174651e-03	4.092507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.248122e+00	5.512847e-01	3.317351e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.219767e+00	1.704872e+00	9.684527e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.916245e+00	1.383035e+00	7.416280e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.665167e+00	7.628075e-01	4.370075e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.814666e+00	1.731149e-01	2.954114e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.581003e+00	2.761943e-01	3.001110e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.420782e+00	2.636526e-01	3.748210e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.477949e+00	2.189414e-01	4.322949e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.699737e+00	1.573025e-01	3.907351e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.239808e+00	1.197986e-01	2.444526e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.027847e-01	6.915781e-02	2.265048e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.041952e-01	4.241637e-02	1.479823e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.929703e-01	2.604925e-02	1.035072e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.350773e-01	1.325788e-02	5.208929e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.987664e-03	2.313246e-03	4.192970e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.722109e+00	3.326851e+00	1.467965e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.571187e+01	4.914873e+00	2.356684e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.743253e+01	2.786857e+00	2.067787e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.378646e+01	8.112830e-01	6.631845e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.325013e+00	3.669289e-01	8.378467e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.730018e+00	4.291648e-01	8.536205e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.670283e+00	3.557898e-01	6.472026e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.240708e+00	2.508971e-01	5.329262e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.392011e+00	1.623662e-01	4.105416e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.273543e-01	1.195205e-01	2.777889e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.371946e-01	4.698249e-02	1.864805e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.476818e-02	3.250422e-03	8.902528e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.118595e+00	4.354017e-01	3.885927e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.325012e+00	8.189038e-01	4.395820e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.272116e+00	2.841060e-01	1.547052e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.251376e+00	3.398730e-01	4.843108e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.283327e+00	1.841194e-01	4.383671e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.723930e-01	8.139190e-02	2.567218e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.644761e-01	1.327929e-02	1.312912e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.847307e-02	3.229736e-02	3.838554e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.378070e-03	3.015756e-03	2.994995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.585246e+00	1.890320e+00	1.720891e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.310617e+00	1.342841e+00	7.257553e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.239165e+00	1.948267e-01	2.963790e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.736705e+00	4.386681e-01	3.048819e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.747097e+00	2.497274e-01	3.378898e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.822536e-01	8.772592e-02	2.252508e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.270951e-01	3.474083e-02	1.299112e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.988758e-01	2.917955e-02	6.743009e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.274883e-02	3.532283e-03	6.570350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.368293e+02	2.020522e+01	1.738045e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.410572e+01	1.350832e+00	1.594115e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.726910e+00	6.644103e-01	2.926398e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.755288e+00	3.892575e-01	1.581542e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.156682e+00	2.917302e-01	3.633472e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.088335e+00	1.298068e-01	3.066650e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.883674e-01	6.013966e-02	1.906177e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.620222e-02	5.901954e-03	1.017348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.606092e-01	3.764109e-01	3.665435e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.085338e+00	7.667084e-01	6.377694e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.869294e+00	8.284101e-01	5.988139e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.478618e+00	7.497866e-01	2.768648e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.594126e+00	3.518095e-01	6.947003e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.201521e+00	2.651217e-01	2.052432e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.745684e+00	3.710057e-01	3.016849e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.148824e+00	2.758453e-01	4.218708e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.573756e+00	2.203873e-01	4.222725e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.080268e+00	1.314384e-01	3.541320e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.772679e-01	6.590022e-02	2.376636e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.482822e-01	2.672347e-02	1.560428e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.499316e-01	2.200360e-02	6.308666e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.603549e-03	3.339673e-03	4.259559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.700274e+00	2.055041e+00	1.546995e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.306646e+00	1.844187e+00	1.778312e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.360583e+00	1.294729e+00	6.785952e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.699468e+00	8.775690e-01	2.957451e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.968504e+00	2.165112e-01	2.724037e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.807542e+00	3.023651e-01	1.699812e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.938470e+00	3.507101e-01	2.706513e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.216094e+00	2.227988e-01	3.599793e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.585009e+00	2.237671e-01	2.683614e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.572136e-01	9.209834e-02	2.329797e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.277700e-01	5.174068e-02	1.352196e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.598917e-01	1.999958e-02	8.890513e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.819780e-02	2.911599e-03	7.504847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.300507e+02	1.790788e+01	1.221200e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.676154e+01	3.296583e+00	3.763377e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.165998e+01	1.082142e+00	1.865172e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.365561e+01	7.531571e-01	3.302408e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.740478e+00	4.591504e-01	2.273476e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.531305e+00	3.459290e-01	2.330218e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.782426e+00	3.231155e-01	1.522505e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.784212e+00	2.281527e-01	2.242906e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.038603e+00	2.501074e-01	3.539978e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.267825e+00	1.454427e-01	3.144577e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.387392e-01	9.215753e-02	2.358470e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.234366e-02	4.693904e-03	1.256952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.701593e+00	4.604169e-01	1.947125e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.787457e+00	4.175595e-01	2.543596e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.645228e+00	2.614052e-01	5.226355e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.699544e+00	2.029338e-01	4.726015e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.699614e-01	1.279990e-01	3.491787e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.162816e-01	7.228172e-02	1.777779e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.922676e-01	2.925582e-02	1.030251e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.556631e-03	1.812138e-03	7.102254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.973411e+00	7.921578e-01	3.179822e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.355304e+00	1.098562e-01	3.802580e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.815181e+00	1.680800e-01	3.937261e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.125949e+00	9.609769e-02	2.294676e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.513324e-01	5.788426e-02	1.324976e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.814291e-01	3.309384e-02	8.254954e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.469200e-02	1.841881e-02	4.528207e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.675813e-03	9.394841e-04	3.887194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.170340e+01	1.897831e+00	7.116052e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.844371e+00	2.474757e-01	8.022270e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.243645e+00	2.190413e-01	5.283228e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.038295e+00	1.268005e-01	2.556097e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.689336e-02	7.140640e-03	2.359311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.644762e-01	1.085017e-01	8.374158e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.621057e+00	7.732727e-01	5.222059e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.295556e+00	9.463496e-01	4.730019e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.098440e+00	6.721079e-01	1.101645e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.795875e+00	2.225627e-01	1.135636e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.107844e+00	2.479228e-01	3.975298e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.449989e+00	2.377218e-01	5.046881e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.865697e+00	2.000910e-01	4.725179e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.377218e+00	1.613802e-01	4.285850e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.701713e-01	1.187261e-01	3.109716e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.461472e-01	1.120930e-01	1.787124e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.379268e-01	4.563675e-02	1.509254e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.473725e-01	2.254263e-02	8.403936e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.248044e-03	1.027609e-03	6.190433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.744949e+00	1.008532e+00	4.816459e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.462671e+00	1.970301e+00	1.017727e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.688279e+00	1.480722e+00	5.845560e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.434341e+00	7.304939e-01	1.452228e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.207290e+00	1.303320e-01	4.391464e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.115665e+00	2.022366e-01	4.972824e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.118435e+00	2.163183e-01	4.726670e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.353294e+00	1.895026e-01	4.341249e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.792846e+00	1.531352e-01	3.723840e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.381038e+00	1.125813e-01	3.176569e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.883846e-01	1.025321e-01	1.829314e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.331579e-01	6.708253e-02	1.354906e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.438056e-01	3.894422e-02	1.053316e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.604953e-01	2.117139e-02	7.993349e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.967767e-03	1.534252e-03	5.711541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.517787e+00	3.652607e+00	1.632850e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.360050e+01	6.672381e+00	2.472484e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.567355e+01	4.363297e+00	1.371947e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.267721e+01	7.045648e-01	1.163703e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.999662e+00	3.373088e-01	1.430362e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.919117e+00	3.866277e-01	1.199349e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.052992e+00	3.230929e-01	8.460614e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.718551e+00	2.426946e-01	6.856696e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.717773e+00	1.880620e-01	4.604230e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.103896e+00	1.457630e-01	3.165273e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.307378e-01	9.728561e-02	2.089184e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.064573e-02	4.131148e-03	1.430720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.651644e+00	5.985300e-01	5.017348e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.002562e+00	5.043732e-01	2.263428e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.049908e+00	2.852593e-01	2.097692e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.200192e+00	3.374777e-01	3.922987e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.220506e+00	1.546867e-01	3.907810e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.537587e-01	8.867905e-02	2.063291e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.749188e-01	4.133745e-02	1.131276e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.756580e-02	1.643816e-02	5.452034e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.965408e-03	6.596551e-04	2.371877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.073197e+01	2.309698e+00	2.220967e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.905838e+00	6.754885e-01	2.741155e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.565823e+00	1.459155e-01	1.010496e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.778057e+00	3.061240e-01	2.377028e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.837970e+00	1.801269e-01	3.074641e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.072579e+00	1.056634e-01	2.053589e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.258937e-01	5.952244e-02	1.198148e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.533211e-01	3.061073e-02	7.519225e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.708294e-02	2.968415e-03	1.013115e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.367765e+02	1.662766e+01	1.705259e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.811197e+01	1.255581e+00	3.451078e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.653177e+00	4.654514e-01	2.266266e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.663440e+00	1.391957e-01	5.191941e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.472465e+00	2.224276e-01	2.346112e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.333733e+00	1.604714e-01	3.190846e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.892903e-01	9.540937e-02	2.067434e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.376352e-02	5.015771e-03	1.550912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.101892e+00	4.570493e-01	4.827772e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.555807e+00	8.562871e-01	7.587409e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.175071e+00	7.567995e-01	4.020727e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.331698e+00	5.115616e-01	1.507959e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.265579e+00	2.316548e-01	6.437625e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.970167e+00	2.903921e-01	1.591485e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.532045e+00	2.508383e-01	3.573937e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.094994e+00	2.476560e-01	3.560986e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.517714e+00	1.766951e-01	3.945695e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.071417e+00	1.314291e-01	3.289452e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.257894e-01	1.439860e-01	1.963225e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.578698e-01	4.875900e-02	1.509649e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.517405e-01	2.284492e-02	8.499510e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.418315e-03	1.056538e-03	6.213143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.138602e+01	2.446661e+00	2.293326e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.776797e+00	1.706831e+00	1.303258e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.770666e+00	7.908493e-01	5.828923e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.111251e+00	5.903488e-01	3.270157e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.858370e+00	1.358991e-01	1.371891e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.273766e+00	2.098587e-01	6.909701e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.831589e+00	2.719693e-01	1.786859e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.284128e+00	2.245348e-01	2.858660e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.633487e+00	1.455306e-01	2.796596e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.126714e+00	1.016936e-01	1.853095e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.594172e-01	7.315595e-02	1.277902e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.073254e-01	3.501511e-02	9.936411e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.101856e-02	2.959561e-03	1.094970e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.373602e+02	1.471219e+01	1.534380e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.632820e+01	2.795257e+00	5.521068e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.688495e+01	6.965783e-01	7.667198e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.160450e+01	6.107551e-01	3.521731e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.903723e+00	7.089638e-01	1.877900e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.395688e+00	3.440519e-01	1.017709e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.443810e+00	8.358260e-02	2.038979e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.767571e+00	1.197440e-01	6.260784e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.281935e+00	2.395141e-01	2.702656e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.592486e+00	1.624745e-01	3.214675e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.823966e-01	1.150793e-01	2.692198e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.302665e-02	5.782136e-03	1.727633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.444126e+00	3.252534e-01	1.332762e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.950967e+00	5.542652e-01	2.017785e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.050252e+00	2.313404e-01	3.591472e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.764946e+00	1.975943e-01	5.257082e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.927256e-01	1.027943e-01	3.197090e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.837500e-01	3.934168e-02	1.804663e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.892482e-01	5.184706e-03	8.685178e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.868831e-03	6.294112e-03	5.899613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.040576e+00	5.741923e-01	2.264857e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.647328e+00	1.024044e-01	1.831497e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.870778e+00	1.483848e-01	3.347871e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.387354e-01	1.010879e-01	1.825191e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.591417e-01	3.184076e-02	1.300248e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.171842e-01	8.578081e-03	7.762688e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.889406e-02	1.644934e-02	3.018588e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.185180e-03	2.797284e-03	2.605436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.297619e+01	1.293400e+00	5.364874e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.487209e+00	2.805011e-01	4.796170e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.843422e+00	1.780178e-01	3.569198e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.983145e-01	6.846836e-02	2.500587e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.854026e-02	7.086370e-03	1.341626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.582142e-01	8.544844e-02	7.237846e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.304248e+00	5.627864e-01	3.526475e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.911347e+00	8.028911e-01	5.072608e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.923144e+00	7.294571e-01	2.548720e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.112734e+00	1.742449e-01	1.071520e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.569995e+00	3.006042e-01	2.384231e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.674382e+00	2.827602e-01	5.213027e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.969543e+00	2.009745e-01	4.792759e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.403129e+00	1.382407e-01	4.180597e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.532983e-01	9.605044e-02	3.024061e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.644275e-01	3.689934e-02	2.057281e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.188745e-01	1.353097e-02	1.294022e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.365627e-01	1.765397e-02	5.932756e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.750067e-03	3.634172e-03	3.218846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.497815e+00	5.711739e-01	3.560994e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.540097e+00	1.463660e+00	8.877138e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.809278e+00	1.256454e+00	5.595900e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.598080e+00	5.171547e-01	3.466719e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.701996e+00	2.164581e-01	2.468443e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.383180e+00	2.367111e-01	3.610070e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.358004e+00	2.848265e-01	2.923073e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.486699e+00	1.919985e-01	3.437289e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.770453e+00	1.380020e-01	2.783575e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.217380e+00	9.520167e-02	3.084336e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.962053e-01	9.387467e-02	1.986986e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.037894e-01	3.197018e-02	1.371754e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.836658e-01	2.215703e-02	9.245787e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.423562e-01	2.712607e-02	4.390597e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.376121e-03	2.040860e-03	4.532989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.073272e+00	3.907620e+00	2.128168e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.722972e+01	4.780555e+00	2.460142e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.708951e+01	1.940216e+00	1.057409e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.299586e+01	5.202703e-01	6.649856e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.722877e+00	4.386903e-01	1.110959e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.714087e+00	5.049711e-01	4.917357e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.554128e+00	3.562202e-01	5.443015e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.279773e+00	2.157997e-01	4.556148e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.424248e+00	1.391605e-01	3.244003e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.364893e-01	9.129658e-02	2.519718e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.388954e-01	4.675404e-02	1.785530e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.429465e-02	3.610455e-03	8.959244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.184676e+00	4.446591e-01	3.506091e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.257350e+00	7.168488e-01	3.555526e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.273799e+00	3.088986e-01	1.166395e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.308992e+00	2.822450e-01	4.654757e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.266184e+00	1.450855e-01	4.007179e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.356887e-01	8.391349e-02	2.160692e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.482469e-01	6.825843e-03	1.259143e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.055829e-02	2.944887e-02	3.757395e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.541599e-03	3.046471e-03	2.775188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.290973e+00	1.945356e+00	1.468879e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.548028e+00	1.004767e+00	7.142149e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.024111e+00	2.909823e-01	1.734899e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.839797e+00	2.506962e-01	3.038528e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.862102e+00	1.882363e-01	3.110855e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.151713e-01	9.625631e-02	1.812765e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.407861e-01	3.709018e-02	1.263682e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.979985e-01	2.345618e-02	7.185098e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.344669e-02	4.180042e-03	5.855094e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.355883e+02	1.845444e+01	1.603500e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.153706e+01	9.015039e-01	9.072875e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.121028e+00	6.127005e-01	3.812838e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.962933e+00	2.645436e-01	3.139496e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.238326e+00	2.692357e-01	2.883200e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.134505e+00	1.074390e-01	2.814758e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.237808e-01	4.898127e-02	1.685283e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.591732e-02	4.565017e-03	1.035393e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.737972e-01	3.617026e-01	3.256894e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.205977e+00	7.833956e-01	5.461008e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.842652e+00	7.182824e-01	5.941270e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.504019e+00	7.056034e-01	1.816847e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.568723e+00	3.388774e-01	4.220229e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.197794e+00	2.527989e-01	1.727188e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.822234e+00	3.862828e-01	3.018962e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.138008e+00	2.303825e-01	4.607699e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.559870e+00	1.821837e-01	4.008849e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.056473e+00	1.024150e-01	3.353746e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.333038e-01	5.657525e-02	2.383043e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.417823e-01	1.795722e-02	1.401845e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.396522e-01	1.791039e-02	5.868119e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.102235e-03	3.827580e-03	3.477695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.916853e+00	2.052980e+00	1.527909e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.479022e+00	1.681269e+00	1.374231e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.113877e+00	1.083096e+00	8.220319e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.335437e+00	6.095876e-01	2.597399e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.641285e+00	1.468299e-01	3.352800e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.751272e+00	3.557417e-01	1.520442e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.985520e+00	2.703786e-01	2.037156e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.374280e+00	2.298131e-01	2.863110e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.640790e+00	1.321035e-01	2.675563e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.757200e-01	9.003717e-02	2.025285e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.296493e-01	3.418347e-02	1.362711e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.534137e-01	1.244844e-02	8.024203e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.821016e-02	3.790652e-03	6.054975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.310045e+02	1.619828e+01	1.221095e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.225249e+01	1.948393e+00	2.382848e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.949709e+01	9.098610e-01	1.042716e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.315566e+01	5.046608e-01	7.045930e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.780624e+00	7.472028e-01	4.183366e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.958789e+00	4.924706e-01	4.223687e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.043083e+00	2.936145e-01	2.889115e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.898948e+00	4.035504e-01	1.605021e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.101397e+00	1.838699e-01	3.718314e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.271912e+00	1.175451e-01	3.319009e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.477769e-01	7.188663e-02	2.077001e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.290461e-02	4.400238e-03	1.163792e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.980155e+00	4.839709e-01	1.971436e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.628610e+00	2.904106e-01	3.169539e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.475951e+00	2.526350e-01	4.622739e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.481182e+00	1.887008e-01	4.383767e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.997928e-01	1.148118e-01	2.834575e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.764990e-01	6.251917e-02	1.703640e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.731784e-01	2.463636e-02	8.471918e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.937811e-03	1.396900e-03	6.877740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.290148e+00	7.585060e-01	3.102614e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.187225e+00	1.124846e-01	3.776187e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.761907e+00	1.631360e-01	2.990915e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.404947e-01	9.932350e-02	2.187404e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.106941e-01	5.307624e-02	1.349401e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.535297e-01	2.886757e-02	8.584549e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.088654e-02	1.849295e-02	4.079575e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.279239e-03	7.518179e-04	4.300102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.240224e+01	1.862267e+00	7.295549e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.457837e+00	2.605738e-01	8.076753e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.037762e+00	2.315902e-01	4.564662e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.358662e-01	1.319136e-01	2.767349e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.501436e-02	6.808472e-03	2.289052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.447929e-01	1.543346e-01	1.071660e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.112768e+00	9.471487e-01	5.848395e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.733090e+00	1.000647e+00	4.240665e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.023419e+00	3.835428e-01	1.258227e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.611477e+00	1.887291e-01	2.018628e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.890412e+00	2.502871e-01	4.645030e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.282972e+00	2.415763e-01	4.783574e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.722170e+00	1.981288e-01	3.872079e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.247765e+00	1.500609e-01	3.519767e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.715548e-01	1.059200e-01	2.867760e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.497004e-01	6.586532e-02	2.196409e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.338313e-01	5.744273e-02	1.131144e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.405308e-01	2.646838e-02	5.834791e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.589136e-03	9.646193e-04	4.812488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.204541e+00	1.184365e+00	5.281699e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.780243e+00	2.345121e+00	1.098270e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.195264e+00	1.405233e+00	5.093187e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.265481e+00	3.115440e-01	4.578485e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.993570e+00	1.329053e-01	4.672947e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.948826e+00	2.163080e-01	4.866865e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.049589e+00	2.099563e-01	4.470763e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.268858e+00	1.855583e-01	3.928074e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.652720e+00	1.537869e-01	3.565421e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.188955e+00	1.158316e-01	2.717553e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.278507e-01	8.432827e-02	2.079898e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.590499e-01	5.785167e-02	1.601249e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.311140e-01	3.888803e-02	9.787504e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.607372e-01	2.878559e-02	6.000881e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.416000e-03	1.580039e-03	6.787686e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.693124e+00	4.425035e+00	1.872559e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.572812e+01	7.540859e+00	2.682607e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.660715e+01	3.748212e+00	1.290684e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.286069e+01	5.666006e-01	1.203009e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.858668e+00	3.457873e-01	1.451824e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.737891e+00	3.942575e-01	1.099981e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.595975e+00	3.356286e-01	9.069215e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.420095e+00	2.609577e-01	6.321252e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.570462e+00	1.841954e-01	4.983756e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.047205e+00	1.325712e-01	3.199857e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.700558e-01	8.392277e-02	2.510947e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.057904e-02	6.042762e-03	1.181359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.032070e+00	6.685409e-01	5.253930e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.048866e+00	4.010414e-01	1.710299e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.929796e+00	3.256641e-01	2.163948e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.972725e+00	2.504753e-01	4.354690e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.141358e+00	1.617657e-01	3.155303e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.075669e-01	7.956551e-02	1.785366e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.303653e-01	3.276327e-02	1.132516e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.871459e-02	1.200075e-02	3.787302e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.479407e-03	7.123424e-04	3.160350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.284004e+01	2.512930e+00	2.152086e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.825985e+00	5.028304e-01	2.579724e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.320109e+00	1.918716e-01	7.267642e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.715649e+00	2.999315e-01	2.365358e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.740335e+00	1.772196e-01	2.900579e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.255981e-01	9.921598e-02	1.833512e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.903393e-01	5.139543e-02	1.217526e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.284085e-01	2.901758e-02	7.394703e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.534883e-02	2.951301e-03	9.373713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.494706e+02	1.604746e+01	1.572125e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.837662e+01	1.266387e+00	4.357868e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.231296e+00	3.683575e-01	2.963931e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.486685e+00	2.047796e-01	5.300184e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.201929e+00	2.058463e-01	2.801113e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.323480e+00	1.580861e-01	2.899553e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.612525e-01	9.677674e-02	2.037623e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.999334e-02	4.573427e-03	1.629637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.459446e+00	5.928444e-01	5.084638e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.042489e+00	9.447275e-01	7.063448e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.316850e+00	6.525003e-01	3.453649e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.299728e+00	2.912529e-01	3.966001e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.139519e+00	2.246206e-01	1.319418e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.847502e+00	2.776770e-01	2.744679e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.449463e+00	3.062303e-01	3.202624e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.938564e+00	2.207775e-01	3.649610e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.379229e+00	1.676857e-01	3.526074e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.928668e-01	1.324897e-01	2.601988e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.185101e-01	7.618768e-02	2.127712e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.493186e-01	5.887169e-02	1.128595e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.422368e-01	2.390206e-02	5.539039e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.662363e-03	1.020609e-03	5.132718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.375450e+01	2.805680e+00	2.253551e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.028593e+01	1.638679e+00	1.016421e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.825192e+00	6.930035e-01	4.678525e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.989774e+00	4.180448e-01	1.791823e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.785300e+00	1.042906e-01	1.144023e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.049234e+00	1.613726e-01	1.282747e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.755992e+00	2.787547e-01	1.923487e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.204767e+00	1.955989e-01	2.566104e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.556863e+00	1.468871e-01	2.663239e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.793382e-01	1.186206e-01	2.003562e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.838266e-01	6.022339e-02	1.513047e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.963797e-01	3.596585e-02	8.454142e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.054450e-02	3.768518e-03	8.992066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.498946e+02	1.590651e+01	1.337222e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.676615e+01	2.805487e+00	6.735907e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.680793e+01	1.068535e+00	5.724208e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.113254e+01	6.578176e-01	3.137261e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.478249e+00	3.527530e-01	4.654085e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.869453e+00	1.003124e-01	1.484385e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.527805e+00	2.825783e-01	6.296241e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.658518e+00	1.083429e-01	1.797329e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.128819e+00	2.269604e-01	3.288695e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.387106e+00	1.628651e-01	4.059690e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.546012e-01	1.328096e-01	2.225307e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.023312e-02	6.427427e-03	1.710443e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.728049e+00	3.605309e-01	1.236439e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.852442e+00	4.769393e-01	1.772755e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.671236e+00	2.188052e-01	4.139171e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.646221e+00	1.646330e-01	4.705068e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.467340e-01	7.684882e-02	3.090035e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.744297e-01	2.780072e-02	1.642662e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.591541e-01	1.846544e-02	7.237785e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.035030e-03	6.023778e-03	5.675396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.439402e+00	5.718089e-01	2.174441e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.329843e+00	1.192075e-01	1.421384e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.582960e+00	1.417297e-01	3.258577e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.094267e-01	7.449503e-02	1.938768e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.813511e-01	2.418674e-02	1.316772e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.946325e-01	1.725215e-02	7.011628e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.346218e-02	1.644658e-02	2.624631e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.309358e-03	2.500333e-03	2.696855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.346391e+01	1.293800e+00	5.090574e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.179520e+00	2.650234e-01	4.900854e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.610109e+00	1.727985e-01	3.669226e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.981654e-01	6.613819e-02	2.083136e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.404771e-02	6.097737e-03	1.519854e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.285424e-01	1.199170e-01	1.279766e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.688548e+00	6.232771e-01	4.346181e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.524768e+00	9.493974e-01	3.948843e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.048304e+00	5.538530e-01	9.273284e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.881865e+00	3.245105e-01	8.982976e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.118409e+00	2.558663e-01	4.389839e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.418299e+00	2.328471e-01	5.598732e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.822975e+00	1.924208e-01	4.032683e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.346111e+00	1.529627e-01	3.379743e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.962915e-01	6.862479e-02	2.625466e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.402478e-01	4.121871e-02	1.883394e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.829774e-01	9.055495e-03	1.196253e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.223102e-01	1.726981e-02	5.729129e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.291000e-03	3.014326e-03	3.656109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.880583e+00	6.229896e-01	3.741090e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.687572e+00	1.501948e+00	9.424051e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.464964e+00	1.143213e+00	4.460441e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.755829e+00	5.357986e-01	8.969746e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.440099e+00	3.487113e-01	2.451799e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.088981e+00	2.321926e-01	3.327078e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.054009e+00	2.223150e-01	4.297711e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.137571e+00	1.697198e-01	4.143813e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.582084e+00	1.689584e-01	3.276636e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.173080e+00	1.144047e-01	1.990651e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.956215e-01	5.008615e-02	1.718444e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.143102e-01	4.279578e-02	1.183638e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.758614e-01	2.574617e-02	8.202642e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.178858e-01	1.393619e-02	5.241088e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.822321e-03	2.061950e-03	3.514744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.084413e+01	4.312678e+00	2.257973e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.977688e+01	4.707084e+00	2.435424e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.773115e+01	2.065068e+00	1.166980e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.303104e+01	4.223111e-01	6.043622e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.293535e+00	4.399159e-01	7.780302e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.149023e+00	4.027566e-01	7.356479e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.385698e+00	3.588470e-01	5.381277e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.038757e+00	2.052052e-01	4.556434e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.294897e+00	1.282024e-01	3.198876e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.215740e-01	1.183160e-01	2.203377e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.343602e-01	5.036420e-02	1.842184e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.196627e-02	3.897332e-03	8.108592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.546419e+00	5.464084e-01	3.629341e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.451103e+00	6.560763e-01	2.869103e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.034223e+00	3.479159e-01	2.010791e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.060710e+00	2.558460e-01	4.447174e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.181681e+00	1.207803e-01	3.851589e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.969026e-01	4.023237e-02	2.208280e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.248323e-01	7.208546e-03	9.581994e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.823204e-02	2.715654e-02	3.498127e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.611489e-04	2.678848e-03	2.879292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.013771e+01	2.239956e+00	1.847718e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.610872e+00	8.560112e-01	4.173593e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.917436e+00	2.850582e-01	2.237308e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.630115e+00	3.452617e-01	2.851146e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.608659e+00	1.558063e-01	3.139045e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.872356e-01	6.504481e-02	2.202809e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.572897e-01	3.557533e-02	1.024673e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.827270e-01	8.214725e-03	6.927423e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.124383e-02	4.433533e-03	5.287124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.548357e+02	2.044567e+01	1.697194e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.964694e+01	7.291300e-01	7.058321e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.990415e+00	6.790255e-01	5.249650e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.517609e+00	2.483428e-01	1.611486e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.127520e+00	2.012563e-01	3.142287e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.038084e+00	1.013841e-01	3.028115e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.066539e-01	6.495798e-02	1.785384e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.157336e-02	6.292761e-03	9.827389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.130586e+00	4.371551e-01	4.060940e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.638733e+00	8.413321e-01	5.940665e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.359607e+00	7.943358e-01	4.018745e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.550086e+00	5.216777e-01	1.187804e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.431481e+00	2.236255e-01	6.811489e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.967187e+00	3.130921e-01	1.827614e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.512529e+00	2.661559e-01	4.556028e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.985714e+00	2.379816e-01	4.054907e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.482940e+00	1.879623e-01	3.448669e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.000169e+00	8.807065e-02	3.070092e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.250693e-01	5.015147e-02	1.904881e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.069060e-01	1.156064e-02	1.268748e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.273111e-01	1.752605e-02	5.281923e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.664605e-03	2.966898e-03	3.708606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.856445e+00	2.023699e+00	1.686495e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.067870e+01	1.782146e+00	1.353274e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.184786e+00	9.681953e-01	5.556271e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.209518e+00	6.455917e-01	1.399459e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.550364e+00	2.325031e-01	2.774656e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.568562e+00	2.156953e-01	1.977373e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.842452e+00	3.108048e-01	2.526193e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.109426e+00	1.910088e-01	3.558398e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.481583e+00	1.396720e-01	2.482945e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.541944e-01	7.337996e-02	1.754910e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.331670e-01	2.888520e-02	1.197429e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.301049e-01	1.499754e-02	7.157192e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.614647e-02	2.800333e-03	6.656081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.456112e+02	1.752610e+01	1.217962e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.948717e+01	1.228236e+00	1.659173e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.828713e+01	1.045833e+00	9.064337e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.316718e+01	6.745441e-01	7.830090e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.027559e+00	1.141037e+00	5.902676e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.644949e+00	3.936778e-01	4.094485e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.664184e+00	2.078502e-01	2.388579e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.710508e+00	2.197345e-01	2.423583e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.882749e+00	1.755608e-01	3.629134e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.212828e+00	1.276522e-01	2.926715e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.376601e-01	5.177300e-02	2.235077e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.114703e-02	4.982718e-03	1.091080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.237400e+00	4.814029e-01	2.336412e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.726978e+00	2.213247e-01	2.411969e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.175069e+00	3.036800e-01	5.325519e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.286936e+00	1.913060e-01	4.485576e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.531893e-01	1.125736e-01	2.845644e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.958544e-01	5.994586e-02	1.542741e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.365811e-01	2.785783e-02	7.738224e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.924593e-03	1.466814e-03	5.210567e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.708059e+00	6.991595e-01	3.266638e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.037799e+00	1.533663e-01	2.785095e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.524556e+00	1.683220e-01	3.331957e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.091074e-01	8.963289e-02	2.233268e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.331634e-01	5.164382e-02	1.301012e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.385620e-01	3.209758e-02	6.258497e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.469464e-02	1.068618e-02	4.238915e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.693068e-03	6.894546e-04	3.589446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.314933e+01	1.671892e+00	6.921421e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.091176e+00	2.826177e-01	7.450383e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.855042e+00	2.029098e-01	4.261881e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.768743e-01	1.131589e-01	2.464420e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.126522e-02	6.647759e-03	1.844965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.599668e-01	2.145740e-01	1.740411e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.646357e+00	1.068497e+00	7.760167e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.122935e+00	8.617742e-01	3.593865e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.302522e+00	2.936775e-01	1.949421e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.425745e+00	2.803095e-01	4.063003e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.663045e+00	3.015015e-01	5.333464e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.038096e+00	3.172833e-01	3.926929e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.429028e+00	1.999958e-01	4.902697e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.085941e+00	1.543529e-01	3.215650e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.652239e-01	1.101843e-01	2.211618e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.608798e-01	6.619371e-02	1.898255e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.673161e-01	3.913456e-02	1.148475e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.137686e-01	2.398548e-02	5.936591e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.736421e-03	9.712598e-04	4.803009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.318706e+00	1.625495e+00	8.185948e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.441127e+00	2.510328e+00	1.317857e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.628519e+00	8.239721e-01	6.356962e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.256636e+00	1.681786e-01	2.798767e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.625288e+00	2.331069e-01	5.739343e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.582723e+00	2.604953e-01	4.600475e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.760066e+00	2.425717e-01	4.445928e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.021020e+00	2.595112e-01	4.464306e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.464565e+00	1.525535e-01	3.050248e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.086125e+00	1.353169e-01	1.817620e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.932801e-01	7.933726e-02	2.152708e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.830540e-01	8.645236e-02	1.206510e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.602616e-01	3.164571e-02	1.168288e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.422474e-01	2.879630e-02	6.492682e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.216382e-03	2.271610e-03	4.813082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.024837e+01	6.443481e+00	2.744514e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.920799e+01	7.731375e+00	2.988088e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.807884e+01	2.725432e+00	1.391831e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.275638e+01	3.935608e-01	1.370338e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.851128e+00	4.206714e-01	1.612356e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.079957e+00	4.122506e-01	1.107630e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.306997e+00	3.359992e-01	7.982728e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.251162e+00	2.405948e-01	5.055512e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.441531e+00	1.713750e-01	3.621715e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.485018e-01	1.186652e-01	2.996290e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.811866e-01	9.305869e-02	2.095593e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.664776e-02	4.145776e-03	1.179351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.313796e+00	7.340743e-01	6.117783e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.305285e+00	4.424133e-01	1.360062e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.842876e+00	3.747684e-01	2.834277e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.768785e+00	2.809144e-01	4.673212e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.767903e-01	1.487015e-01	3.173443e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.992337e-01	7.578676e-02	1.799574e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.949039e-01	3.672137e-02	9.366675e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.326090e-02	8.413502e-03	4.096250e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.420218e-03	7.200295e-04	1.833697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.492482e+01	2.894739e+00	2.634849e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.851548e+00	4.752336e-01	8.322585e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.248317e+00	1.557231e-01	9.782899e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.579962e+00	3.417966e-01	2.762637e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.579990e+00	1.940940e-01	2.875105e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.899538e-01	9.013632e-02	2.151438e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.347664e-01	6.320692e-02	1.020154e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.054496e-01	2.812776e-02	6.755439e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.119796e-02	2.083816e-03	9.540355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.659325e+02	1.788152e+01	1.573722e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.798635e+01	8.918359e-01	2.499487e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.861569e+00	1.956442e-01	2.290541e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.315759e+00	1.885563e-01	1.373315e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.078826e+00	1.949278e-01	2.694802e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.126877e+00	1.489878e-01	2.808366e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.381972e-01	8.299189e-02	1.981266e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.793528e-02	4.328096e-03	1.365403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.722076e+00	6.636397e-01	6.729636e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.554729e+00	1.174135e+00	8.536165e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.562015e+00	5.885091e-01	3.490770e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.559992e+00	2.991254e-01	1.081110e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.188979e+00	2.563644e-01	1.308992e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.677845e+00	3.083809e-01	4.080838e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.289773e+00	3.152815e-01	3.726560e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.754351e+00	2.972237e-01	3.521819e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.213019e+00	1.745085e-01	3.595478e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.788379e-01	1.551504e-01	2.902258e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.306084e-01	8.020513e-02	1.793144e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.782263e-01	4.010773e-02	1.298831e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.190253e-01	2.819665e-02	5.781252e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.318759e-03	1.087413e-03	4.421758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.729089e+01	3.706568e+00	3.063032e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.027597e+01	1.133066e+00	1.374601e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.878227e+00	5.623197e-01	2.360526e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.776108e+00	1.853540e-01	2.628355e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.816948e+00	2.758643e-01	1.344780e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.871954e+00	1.839547e-01	2.534825e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.629893e+00	3.023185e-01	2.140627e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.083311e+00	2.472471e-01	2.920485e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.386706e+00	1.462665e-01	2.336046e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.809250e-01	1.358912e-01	2.032309e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.007425e-01	6.573230e-02	1.476989e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.488897e-01	2.997107e-02	8.265163e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.603838e-02	2.759488e-03	9.811845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.662268e+02	1.635510e+01	1.369191e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.558270e+01	9.546969e-01	6.046480e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.658508e+01	4.050212e-01	7.981291e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.121391e+01	1.230263e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.994233e+00	3.785704e-01	5.527230e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.634513e+00	1.949121e-01	2.429210e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.223203e+00	1.033145e-01	7.295864e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.443960e+00	2.038387e-01	6.902574e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.945942e+00	1.984363e-01	3.416262e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.354420e+00	1.662191e-01	2.592633e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.796318e-01	9.579996e-02	2.671862e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.662997e-02	7.299115e-03	1.484846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.912652e+00	3.462994e-01	2.133221e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.233476e+00	6.110339e-01	1.525341e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.363654e+00	2.844833e-01	5.808349e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.324781e+00	1.965485e-01	5.329143e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.007441e-01	1.225844e-01	2.799867e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.641435e-01	3.117916e-02	1.694612e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.191621e-01	1.737219e-02	7.923601e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.280461e-03	4.056289e-03	4.033591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.917087e+00	5.732378e-01	2.592781e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.089183e+00	1.571725e-01	1.829150e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.357927e+00	1.459121e-01	3.299138e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.451019e-01	7.776343e-02	1.904231e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.060468e-01	5.069398e-02	1.017279e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.721441e-01	1.019371e-02	7.032311e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.936690e-02	1.298853e-02	2.638031e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.197503e-03	1.809961e-03	2.526493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.422406e+01	1.215863e+00	5.352947e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.734891e+00	2.882592e-01	5.191874e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.466111e+00	1.698830e-01	3.437360e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.466834e-01	8.951536e-02	1.952646e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.995829e-02	4.322956e-03	1.391685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.879335e-01	1.475308e-01	1.266891e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.997357e+00	7.372299e-01	7.211297e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.086643e+00	1.152278e+00	4.810231e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.317638e+00	5.965222e-01	4.329704e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.867697e+00	3.438585e-01	2.185910e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.042516e+00	3.415765e-01	4.306713e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.090485e+00	2.618576e-01	6.446329e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.559372e+00	2.053323e-01	5.098398e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.110443e+00	1.865697e-01	3.429511e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.459428e-01	1.262225e-01	2.608402e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.518557e-01	4.607673e-02	1.861922e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.478177e-01	2.521134e-02	1.216873e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.308056e-02	1.262606e-02	6.195295e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.996845e-03	3.235787e-03	2.993156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.217465e+00	1.070646e+00	7.221641e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.579065e+00	2.079916e+00	1.322512e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.761805e+00	9.191393e-01	4.252633e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.603466e+00	3.206578e-01	1.293930e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.185588e+00	3.049052e-01	1.932545e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.705165e+00	3.111166e-01	4.403931e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.682920e+00	2.634106e-01	4.764625e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.834607e+00	1.820425e-01	4.587229e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.405612e+00	1.764994e-01	2.619151e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.659885e-01	1.160583e-01	2.038214e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.474789e-01	9.112999e-02	1.657974e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.118151e-01	4.776445e-02	1.422777e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.446577e-01	1.858794e-02	7.936620e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.103167e-01	1.677484e-02	4.168615e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.990576e-03	2.043889e-03	4.652132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.660860e+01	6.195037e+00	3.471510e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.577225e+01	5.493876e+00	3.200251e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.801518e+01	1.346732e+00	1.707676e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.160343e+01	6.837730e-01	4.180643e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.343019e+00	5.898682e-01	7.959313e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.361861e+00	4.316045e-01	8.025311e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.960611e+00	4.241797e-01	4.682450e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.791801e+00	2.514384e-01	4.000687e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.148160e+00	1.493977e-01	3.525806e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.873117e-01	8.296075e-02	2.281157e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.758867e-01	4.138809e-02	1.810300e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.124327e-02	2.957944e-03	8.326190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.859460e+00	6.262651e-01	4.687348e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.683214e+00	7.080714e-01	2.875300e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.010678e+00	4.383078e-01	3.339109e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.843881e+00	2.933862e-01	5.222367e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.810133e-01	1.610260e-01	3.872166e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.695877e-01	4.917064e-02	2.110062e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.759544e-01	8.311166e-03	1.083963e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.535163e-02	1.895015e-02	3.377552e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.351998e-04	1.766391e-03	1.976697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.251684e+01	2.680378e+00	2.064021e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.751405e+00	8.200244e-01	4.322266e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.699119e+00	3.497005e-01	2.002906e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.522904e+00	3.443211e-01	3.421287e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.418540e+00	1.706512e-01	3.212686e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.360733e-01	7.275870e-02	1.827448e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.751316e-01	3.323393e-02	1.011702e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.671980e-01	8.578118e-03	5.614836e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.842152e-03	2.937257e-03	6.037372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.686200e+02	2.092771e+01	1.775663e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.063746e+01	1.007262e+00	1.014543e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.426325e+00	4.604374e-01	1.538899e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.326884e+00	3.654120e-01	1.897666e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.818893e+00	2.055713e-01	3.486098e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.582272e-01	1.250399e-01	2.542886e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.375224e-01	4.502839e-02	1.704680e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.154805e-02	3.512546e-03	9.993216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.334114e+00	5.517007e-01	4.812887e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.994152e+00	1.087386e+00	7.310926e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.845364e+00	1.021424e+00	4.888504e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.692801e+00	4.369824e-01	1.998410e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.433837e+00	2.579401e-01	1.532472e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.988310e+00	3.988805e-01	3.174858e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.447184e+00	4.073386e-01	4.842836e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.739691e+00	2.345871e-01	5.339110e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.271294e+00	1.772173e-01	3.804264e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.753099e-01	1.779861e-01	2.791547e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.165671e-01	6.065482e-02	2.342534e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.645986e-01	3.216529e-02	1.329037e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.848707e-02	1.289304e-02	5.682564e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.291230e-03	3.327132e-03	3.134227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.266264e+01	3.127943e+00	2.263321e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.247350e+01	2.455595e+00	1.451648e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.436683e+00	8.097482e-01	8.985807e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.910783e+00	2.660988e-01	3.226602e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.346179e+00	2.841288e-01	2.098805e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.260004e+00	3.132429e-01	2.908663e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.592402e+00	2.749284e-01	4.045527e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.894867e+00	1.976832e-01	3.296707e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.408616e+00	2.119409e-01	2.524232e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.297152e-01	1.034121e-01	1.819913e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.397777e-01	4.674107e-02	1.250734e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.045622e-01	1.252974e-02	8.217873e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.368707e-02	2.903629e-03	5.731375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.624835e+02	1.923307e+01	1.284745e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.189598e+01	1.630512e+00	4.181715e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.961738e+01	1.248245e+00	8.163277e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.183565e+01	4.613638e-01	6.608273e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.015108e+00	6.328571e-01	1.144000e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.028193e+00	2.546076e-01	3.114849e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.416273e+00	3.103423e-01	2.095012e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.439116e+00	2.973848e-01	1.864742e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.787497e+00	2.263198e-01	3.394298e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.064907e+00	1.262436e-01	3.227146e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.410262e-01	7.295806e-02	2.021296e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.772159e-02	3.210675e-03	1.173740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.500524e+00	5.480051e-01	2.624594e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.468294e+00	1.469821e-01	2.746042e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.000179e+00	3.252016e-01	5.198647e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.203584e+00	2.004806e-01	3.950344e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.001666e-01	1.066150e-01	2.907605e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.636551e-01	5.688315e-02	1.402258e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.271846e-01	2.361027e-02	6.585966e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.510620e-03	9.618467e-04	4.702953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.061377e+00	7.369272e-01	3.585436e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.688083e+00	1.868559e-01	3.925904e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.412254e+00	1.905991e-01	3.044278e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.584761e-01	9.695588e-02	2.002677e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.137661e-01	5.744312e-02	1.207560e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.974634e-01	2.498626e-02	7.171710e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.247775e-02	1.294741e-02	3.708395e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.523658e-03	7.633432e-04	3.390629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.368004e+01	1.714962e+00	7.517137e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.892396e+00	3.117706e-01	7.874135e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.577262e+00	2.303360e-01	4.536079e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.679310e-01	1.140024e-01	2.474799e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.947202e-02	6.320217e-03	1.718015e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.944767e-01	2.102126e-01	2.034435e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.083266e+00	1.297119e+00	9.333259e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.374763e+00	8.304744e-01	3.903037e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.161450e+00	2.375331e-01	6.853418e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.298646e+00	3.604381e-01	4.481802e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.500537e+00	3.448789e-01	5.015637e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.878095e+00	2.877936e-01	5.434583e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.401166e+00	2.140646e-01	3.939186e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.961305e-01	1.546584e-01	3.713093e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.872869e-01	1.039370e-01	2.650466e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.629090e-01	7.784636e-02	1.511839e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.376986e-01	4.272975e-02	1.014950e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.054397e-01	2.085408e-02	5.886784e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.038697e-03	1.000916e-03	3.918239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.828429e+00	1.810369e+00	1.046311e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.514266e+00	2.336636e+00	1.355562e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.279798e+00	1.171542e+00	3.984997e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.413913e+00	1.848501e-01	5.567165e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.645748e+00	2.935376e-01	6.430287e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.508396e+00	3.165183e-01	4.883964e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.512654e+00	2.700244e-01	4.561839e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.886547e+00	2.233822e-01	3.888618e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.312224e+00	1.664030e-01	3.754715e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.486166e-01	1.264039e-01	2.620372e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.679391e-01	8.375308e-02	1.795436e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.585974e-01	6.954207e-02	1.109233e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.535993e-01	3.695341e-02	9.863380e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.282130e-01	2.941455e-02	4.745564e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.261306e-03	1.275430e-03	5.057213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.105586e+01	6.584207e+00	3.204850e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.144719e+01	8.793313e+00	3.430491e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.824450e+01	2.173660e+00	1.801549e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.248320e+01	4.408516e-01	1.378731e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.005972e+00	4.878296e-01	1.610666e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.082494e+00	4.661876e-01	1.070189e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.004421e+00	3.485923e-01	9.035602e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.982780e+00	2.672910e-01	5.482251e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.247277e+00	1.832125e-01	4.232394e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.538848e-01	1.768547e-01	2.235023e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.710022e-01	8.559231e-02	1.918355e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.557456e-02	3.646865e-03	1.067016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.628709e+00	8.440720e-01	7.222858e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.211084e+00	2.827161e-01	1.364693e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.748512e+00	4.244052e-01	3.303156e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.668606e+00	2.986968e-01	4.453856e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.125190e-01	1.551196e-01	3.036876e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.691015e-01	7.124043e-02	1.789123e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.876545e-01	3.365099e-02	8.076614e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.992776e-02	8.865323e-03	3.720748e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.146094e-03	5.995700e-04	1.544169e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.654216e+01	3.133985e+00	3.167639e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.766635e+00	3.872306e-01	4.940864e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.252740e+00	2.238758e-01	1.036689e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.383826e+00	3.633990e-01	3.028151e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.454556e+00	2.417422e-01	2.553163e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.286144e-01	9.645459e-02	2.051711e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.970301e-01	5.476905e-02	1.096402e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.820861e-01	2.413397e-02	6.632765e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.108523e-02	2.768112e-03	7.853362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.788062e+02	1.898405e+01	1.810215e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.757914e+01	4.939796e-01	1.024428e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.816013e+00	3.539307e-01	1.937838e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.080190e+00	1.549306e-01	6.995625e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.872677e+00	2.689346e-01	2.515209e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.040296e+00	1.575434e-01	2.751815e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.158581e-01	8.619394e-02	1.923751e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.570929e-02	4.146001e-03	1.300481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.002363e+00	8.155662e-01	8.439413e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.630111e+00	1.048070e+00	9.540127e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.663781e+00	6.284736e-01	2.798123e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.535665e+00	2.853951e-01	1.148005e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.102691e+00	3.246056e-01	2.318252e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.687058e+00	3.678667e-01	3.607076e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.195138e+00	4.251852e-01	3.724340e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.652097e+00	2.583144e-01	3.867680e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.152992e+00	1.851686e-01	3.664666e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.984478e-01	1.382520e-01	2.483636e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.142030e-01	9.664324e-02	1.647354e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.639054e-01	4.323014e-02	1.009032e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.101379e-01	2.239228e-02	5.749576e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.261197e-03	9.727773e-04	4.105243e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.899738e+01	3.745522e+00	3.587563e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.080071e+01	1.370726e+00	9.256376e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.765873e+00	5.964636e-01	1.560699e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.923619e+00	3.075410e-01	1.654743e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.697277e+00	1.674205e-01	1.697633e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.902950e+00	2.386970e-01	2.055796e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.504716e+00	3.162063e-01	2.852030e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.885350e+00	2.361133e-01	2.751063e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.290060e+00	1.640815e-01	2.868468e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.009415e-01	1.037983e-01	1.798512e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.848904e-01	8.822301e-02	1.118658e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.261815e-01	2.967084e-02	8.510463e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.660299e-02	3.615606e-03	8.044798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.775344e+02	1.781792e+01	1.577638e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.536645e+01	1.485597e+00	3.066933e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.639137e+01	1.437670e+00	6.731494e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.043183e+01	3.102433e-01	6.843030e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.475111e+00	5.176723e-01	1.203363e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.501174e+00	2.518279e-01	3.367672e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.985342e+00	1.304661e-01	2.175007e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.296953e+00	2.306291e-01	8.281927e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.760469e+00	2.215659e-01	3.362099e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.170779e+00	1.721415e-01	3.268308e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.768561e-01	1.408717e-01	1.985296e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.446467e-02	5.022152e-03	1.499633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.193738e+00	4.446352e-01	2.089543e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.840599e+00	3.675858e-01	2.662993e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.236404e+00	3.280194e-01	5.701152e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.340199e+00	2.587685e-01	4.195258e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.990527e-01	9.585976e-02	2.943257e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.380411e-01	3.554851e-02	1.677758e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.252700e-01	1.471397e-02	6.575290e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.636096e-03	3.643327e-03	4.393181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.116096e+00	6.134390e-01	3.078229e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.956222e+00	1.971443e-01	2.676863e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.324352e+00	1.947212e-01	2.838951e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.576357e-01	7.851096e-02	2.003779e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.605492e-01	4.315223e-02	1.095817e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.592233e-01	1.383453e-02	6.067419e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.117832e-02	9.497063e-03	3.487754e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.435428e-03	1.569787e-03	1.873612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.451904e+01	1.212452e+00	6.089016e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.608057e+00	3.355971e-01	4.390199e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.374266e+00	1.891360e-01	3.641209e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.759751e-01	7.391024e-02	2.096137e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.961137e-02	4.649423e-03	1.307626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.139407e-01	1.522294e-01	1.720406e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.415207e+00	9.758348e-01	7.551453e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.177602e+00	9.827232e-01	6.387113e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.369887e+00	5.405169e-01	9.495679e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.766351e+00	3.869797e-01	1.930292e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.851070e+00	3.852990e-01	5.719948e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.024883e+00	3.270837e-01	5.385604e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.429634e+00	2.215211e-01	4.891395e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.030401e+00	1.915271e-01	3.437387e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.912667e-01	9.831963e-02	2.713867e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.100941e-01	4.735486e-02	1.933432e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.310842e-01	2.834857e-02	1.131233e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.017029e-01	2.300970e-02	5.150181e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.214114e-03	1.754775e-03	3.414807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.023202e+00	1.016700e+00	7.833149e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.171701e+00	2.206642e+00	1.543061e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.117309e+00	9.066094e-01	9.553496e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.961036e+00	3.522168e-01	2.079592e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.911867e+00	3.583215e-01	4.071097e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.709969e+00	4.937367e-01	3.867047e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.676494e+00	3.035492e-01	3.596194e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.809493e+00	2.172071e-01	3.918639e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.302439e+00	1.591423e-01	2.933887e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.719620e-01	1.058693e-01	2.579775e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.063348e-01	8.204090e-02	1.540286e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.824274e-01	6.909625e-02	1.283359e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.370511e-01	3.258088e-02	7.601768e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.001071e-01	1.548876e-02	4.586621e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.601697e-03	1.475345e-03	3.130846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.676748e+01	6.572003e+00	4.029290e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.457226e+01	4.893148e+00	3.700019e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.870751e+01	1.372558e+00	1.031104e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.211539e+01	5.071940e-01	9.098253e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.649215e+00	6.170921e-01	8.984755e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.557240e+00	4.839923e-01	6.301579e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.719047e+00	3.472746e-01	5.157881e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.697081e+00	2.248076e-01	4.441480e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.061993e+00	1.382733e-01	3.866226e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.437031e-01	8.477687e-02	2.106569e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.490166e-01	7.700456e-02	1.491529e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.101569e-02	2.711564e-03	6.915141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.084696e+00	7.212965e-01	6.162482e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.656377e+00	6.124806e-01	3.802180e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.881072e+00	4.804350e-01	3.612594e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.751592e+00	3.670879e-01	5.430507e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.848628e-01	1.929192e-01	3.537342e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.323299e-01	5.231302e-02	2.197768e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.794653e-01	1.842491e-02	8.857575e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.074963e-02	1.570896e-02	3.814502e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.796063e-04	1.881180e-03	1.492410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.400630e+01	3.011938e+00	2.776155e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.651181e+00	6.940340e-01	3.617864e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.461926e+00	3.779354e-01	1.993617e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.520734e+00	4.496044e-01	3.705171e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.361582e+00	2.242528e-01	3.049602e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.608174e-01	7.992457e-02	2.075376e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.367632e-01	3.481841e-02	1.112797e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.357098e-01	1.030997e-02	5.555437e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.302088e-03	2.554801e-03	6.043490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.774095e+02	2.159119e+01	2.121011e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.022483e+01	1.602649e+00	8.994190e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.900629e+00	5.215064e-01	3.231247e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.163068e+00	3.470717e-01	1.827501e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.859245e+00	2.326405e-01	3.246871e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.546144e-01	1.228102e-01	3.064537e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.191801e-01	8.440093e-02	1.630939e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.050512e-02	2.723294e-03	9.223491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.492257e+00	6.288372e-01	6.720894e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.318649e+00	1.115914e+00	9.593965e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.864848e+00	9.046962e-01	6.266659e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.863554e+00	4.971963e-01	2.002503e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.396314e+00	3.081693e-01	1.804571e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.922280e+00	4.766693e-01	4.706982e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.252879e+00	3.639540e-01	4.948455e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.688687e+00	2.805120e-01	4.804072e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.186946e+00	1.958810e-01	3.834779e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.020304e-01	1.266536e-01	3.131313e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.785629e-01	6.988291e-02	2.085561e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.559715e-01	3.557323e-02	1.141245e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.055041e-01	2.200966e-02	5.674248e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.771667e-03	2.350508e-03	3.243993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.325249e+01	3.179390e+00	2.701199e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.280185e+01	2.047588e+00	2.207446e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.096967e+00	1.227477e+00	3.068639e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.948891e+00	2.343712e-01	5.211514e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.202267e+00	2.700423e-01	2.154508e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.291013e+00	4.412665e-01	1.948213e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.559612e+00	3.362799e-01	2.888405e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.885912e+00	2.315000e-01	3.764609e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.287653e+00	1.569389e-01	2.750055e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.461950e-01	9.052813e-02	1.759031e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.976425e-01	4.985727e-02	1.363494e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.013586e-01	2.896558e-02	6.757886e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.294810e-02	1.841654e-03	6.192073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.717980e+02	2.100347e+01	1.641203e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.215723e+01	2.532325e+00	2.575564e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.762820e+01	7.546191e-01	1.935690e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.219972e+01	1.215853e+00	3.053480e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.128379e+00	3.750418e-01	5.309279e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.867184e+00	5.221560e-01	1.759701e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.239846e+00	2.274898e-01	3.808781e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.451788e+00	2.525939e-01	1.895939e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.610115e+00	1.978465e-01	3.520683e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.020692e+00	1.327467e-01	3.292016e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.137243e-01	8.579974e-02	1.767664e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.850894e-02	3.971689e-03	9.640328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.428763e+00	4.421417e-01	2.056348e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.446432e+00	1.297702e-01	1.796022e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.042149e+00	2.336248e-01	4.193139e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.252143e+00	1.499832e-01	3.988340e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.019716e-01	1.078777e-01	1.951732e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.777360e-01	4.937164e-02	1.309542e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.291527e-01	1.888325e-02	6.786377e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.137723e-03	1.133146e-03	5.794400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.835631e+00	5.886519e-01	2.896411e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.739453e+00	1.518904e-01	2.927227e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.512850e+00	1.321758e-01	2.805347e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.658284e-01	9.220200e-02	1.430603e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.557377e-01	4.842904e-02	1.014156e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.194992e-01	2.234366e-02	7.233614e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.451996e-02	1.277973e-02	3.946699e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.604780e-03	9.465462e-04	2.928261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.338054e+01	1.387182e+00	6.233744e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.868594e+00	2.625175e-01	6.426033e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.789220e+00	1.840484e-01	3.488322e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.642909e-01	9.563637e-02	2.013729e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.376109e-02	5.490715e-03	1.480286e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.460306e-01	2.163273e-01	1.647243e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.957895e+00	1.019233e+00	6.507105e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.214393e+00	6.765811e-01	3.126374e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.112872e+00	1.816739e-01	4.146605e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.292969e+00	2.277905e-01	2.613724e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.487437e+00	2.362591e-01	4.828029e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.930291e+00	2.247154e-01	3.974813e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.450007e+00	1.648163e-01	3.425932e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.077752e+00	1.241243e-01	3.125611e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.729665e-01	1.262435e-01	2.014581e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.686291e-01	5.778079e-02	1.601029e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.516741e-01	3.402544e-02	9.879136e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.027592e-01	1.914493e-02	5.520269e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.713923e-03	6.454242e-04	4.198393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.974460e+00	1.726817e+00	7.937362e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.825899e+00	1.568684e+00	9.906403e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.420764e+00	7.159625e-01	4.673984e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.146359e+00	1.344073e-01	3.137733e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.693300e+00	1.689152e-01	4.664924e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.557260e+00	2.115979e-01	3.479397e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.623069e+00	1.971471e-01	3.566310e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.971719e+00	1.667010e-01	3.076673e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.506002e+00	1.266308e-01	2.565271e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.087024e+00	9.631904e-02	2.160022e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.455366e-01	8.060287e-02	1.526684e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.777749e-01	5.278199e-02	1.170501e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.043310e-01	4.947681e-02	6.788991e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.410893e-01	1.517057e-02	4.808486e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.098092e-03	1.217260e-03	4.735497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.171805e+01	6.716068e+00	2.690117e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.052699e+01	7.127746e+00	2.635324e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.746872e+01	1.488818e+00	1.411271e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.207985e+01	3.319218e-01	1.454856e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.191716e+00	3.663396e-01	1.139838e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.827672e+00	3.429379e-01	1.148285e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.141762e+00	2.918100e-01	5.294232e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.148529e+00	2.223855e-01	4.367177e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.478572e+00	1.899165e-01	2.989535e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.224357e-01	9.986924e-02	2.733363e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.568463e-01	7.936206e-02	1.494665e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.732223e-02	3.736148e-03	8.451494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.502301e+00	7.062942e-01	5.559421e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.187129e+00	2.514621e-01	8.398926e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.798282e+00	3.322787e-01	2.611999e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.709162e+00	2.136325e-01	3.937606e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.792452e-01	1.543000e-01	2.376352e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.919696e-01	6.229683e-02	1.654723e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.935162e-01	2.597920e-02	8.812277e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.671324e-02	6.084904e-03	3.704930e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.085785e-03	5.601568e-04	1.773455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.482752e+01	2.310649e+00	2.235198e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.617585e+00	3.543600e-01	9.267779e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.539798e+00	2.226912e-01	4.780482e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.382949e+00	2.594152e-01	3.012823e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.577292e+00	1.593604e-01	2.478372e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.591466e-01	9.906323e-02	1.350516e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.294228e-01	4.635143e-02	9.305269e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.109208e-01	2.133841e-02	7.326526e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.237236e-02	1.955666e-03	7.477559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.628420e+02	1.322801e+01	1.460536e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.721073e+01	9.204516e-01	3.001477e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.494322e+00	3.244064e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.452149e+00	1.359505e-01	5.269095e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.965593e+00	1.872780e-01	2.297248e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.164484e+00	1.262910e-01	2.384832e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.111073e-01	7.317275e-02	1.709928e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.801905e-02	3.702605e-03	1.138646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.965733e+00	6.945977e-01	6.333333e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.403980e+00	8.719013e-01	6.558928e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.503637e+00	4.650929e-01	2.590829e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.382795e+00	2.062521e-01	1.018890e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.206674e+00	2.712861e-01	1.054242e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.698913e+00	3.049338e-01	2.401410e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.201625e+00	2.302492e-01	3.530385e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.727152e+00	2.254758e-01	3.318587e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.226018e+00	1.448902e-01	3.009634e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.859103e-01	1.528224e-01	1.994485e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.300097e-01	6.455752e-02	2.018187e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.791915e-01	4.048645e-02	9.775886e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.088834e-01	1.992948e-02	5.385410e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.040268e-03	6.664072e-04	3.986672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.788060e+01	2.944869e+00	2.564843e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.522743e+00	9.111259e-01	1.052444e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.050607e+00	2.845969e-01	3.385214e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.873915e+00	3.907068e-01	5.856073e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.852878e+00	1.561521e-01	1.019914e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.100297e+00	1.895684e-01	6.269318e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.631068e+00	2.766537e-01	1.890862e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.943606e+00	1.733380e-01	3.210512e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.465708e+00	1.591203e-01	1.838442e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.038198e-01	8.154526e-02	1.671862e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.148540e-01	5.508205e-02	1.151523e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.633130e-01	2.979339e-02	7.116104e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.662577e-02	2.142355e-03	6.623569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.621709e+02	1.205970e+01	1.349627e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.466399e+01	1.600472e+00	1.346723e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.609354e+01	1.421446e+00	5.135971e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.009717e+01	1.931973e-01	2.728737e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.132803e+00	5.847220e-01	1.640315e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.036656e+00	1.323415e-01	8.698219e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.474403e+00	1.029197e-01	1.261957e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.496305e+00	1.783657e-01	5.545063e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.913507e+00	2.153774e-01	2.372362e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.321095e+00	1.492831e-01	2.685895e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.145229e-01	9.592595e-02	2.102635e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.766625e-02	4.939336e-03	1.242768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.082172e+00	3.318418e-01	1.367598e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.857765e+00	2.895909e-01	1.032492e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.414170e+00	2.425393e-01	3.643831e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.340437e+00	1.735084e-01	3.466593e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.757531e-01	5.650877e-02	2.818219e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.001715e-01	3.065043e-02	1.369337e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.656943e-01	1.551430e-02	5.739907e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.629590e-03	4.644066e-03	4.351695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.871804e+00	4.996592e-01	1.912286e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.961328e+00	1.250257e-01	2.305879e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.500378e+00	1.499834e-01	2.226684e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.363293e-01	5.100921e-02	1.836146e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.629165e-01	2.969647e-02	1.101179e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.497695e-01	2.297249e-02	4.622652e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.978883e-02	4.457669e-03	3.243636e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.000943e-03	2.018321e-03	2.667062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.374444e+01	1.021829e+00	4.295115e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.045823e+00	2.325791e-01	3.775465e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.582870e+00	1.797194e-01	3.065481e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.387589e-01	6.350920e-02	1.719436e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.929717e-02	4.235561e-03	1.263493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.604718e-01	1.780588e-01	1.360476e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.446589e+00	8.455042e-01	5.061158e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.024786e+00	8.805014e-01	3.861015e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.169686e+00	2.009143e-01	9.557276e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.743172e+00	3.209274e-01	1.678591e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.842758e+00	2.277674e-01	4.956339e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.074054e+00	2.128259e-01	4.130868e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.458946e+00	1.357654e-01	3.962149e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.055048e+00	1.115804e-01	3.056478e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.073792e-01	6.460756e-02	2.329245e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.870919e-01	4.722303e-02	1.528274e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.755909e-01	1.438565e-02	1.027643e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.062657e-01	7.877106e-03	5.723011e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.562940e-03	2.238241e-03	3.631657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.569763e+00	1.074292e+00	6.459162e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.495697e+00	1.780252e+00	8.776885e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.398014e+00	5.698530e-01	4.802228e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.253660e+00	3.022070e-01	3.465262e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.797180e+00	2.320794e-01	3.746248e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.713555e+00	3.868227e-01	2.368700e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.716672e+00	1.767910e-01	3.690280e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.012849e+00	1.346842e-01	3.305939e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.449545e+00	1.123995e-01	2.574759e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.035710e+00	9.488134e-02	1.678750e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.542467e-01	4.127164e-02	1.629390e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.097531e-01	3.042559e-02	1.087671e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.697343e-01	3.386891e-02	5.768361e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.287043e-01	5.903186e-03	5.394279e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.367997e-03	2.060455e-03	3.628158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.792550e+01	6.133156e+00	3.195119e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.409137e+01	4.057954e+00	2.370780e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.782077e+01	9.840076e-01	1.041979e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.124303e+01	6.110768e-01	7.162106e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.074787e+00	5.544478e-01	5.542348e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.515741e+00	3.500254e-01	6.374628e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.105376e+00	3.652689e-01	4.007241e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.918499e+00	1.503251e-01	4.842953e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.250255e+00	1.657225e-01	2.489419e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.127661e-01	5.499699e-02	2.242243e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.223639e-01	5.601224e-02	1.392761e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.206358e-02	3.937277e-03	6.439847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.084390e+00	6.069772e-01	3.980303e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.472849e+00	4.575998e-01	1.694906e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.936239e+00	3.435358e-01	2.612093e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.822033e+00	2.233987e-01	4.439149e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.238336e-01	9.214236e-02	3.057609e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.078971e-01	3.150317e-02	1.718058e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.310051e-01	1.809927e-02	7.646535e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.286452e-02	2.080754e-02	2.822817e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.721833e-04	1.879488e-03	2.023610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.339024e+01	2.519354e+00	1.781299e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.614744e+00	4.344686e-01	3.009614e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.453613e+00	3.649761e-01	1.262207e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.726532e+00	2.298511e-01	2.885606e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.539204e+00	1.301463e-01	2.700391e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.646329e-01	5.655492e-02	1.853403e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.642224e-01	2.896468e-02	8.509398e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.388982e-01	1.502926e-02	4.963120e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.753442e-03	2.443880e-03	6.261733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.655675e+02	1.710493e+01	1.517890e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.848209e+01	1.105746e+00	2.914973e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.830308e+00	4.122577e-01	3.042934e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.435829e+00	2.497257e-01	1.953733e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.232403e+00	1.817206e-01	2.535459e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.923438e-01	1.006538e-01	2.178104e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.652894e-01	4.268612e-02	1.875401e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.245307e-02	4.518600e-03	7.585033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.529625e+00	5.505127e-01	4.603171e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.274846e+00	9.861803e-01	5.626129e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.660229e+00	7.395248e-01	2.581645e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.511313e+00	2.675118e-01	1.837395e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.371431e+00	2.624056e-01	7.325616e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.907839e+00	3.424581e-01	2.756884e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.397497e+00	2.269495e-01	3.931441e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.780350e+00	1.836786e-01	3.614032e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.231574e+00	1.157227e-01	3.312242e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.017345e-01	6.718451e-02	2.613551e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.369221e-01	5.445919e-02	1.614360e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.794918e-01	8.229869e-03	9.860685e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.075825e-01	9.706451e-03	5.226226e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.093592e-03	2.318045e-03	3.500388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.426827e+01	2.807172e+00	1.957407e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.186452e+01	1.748331e+00	9.250901e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.270009e+00	4.032152e-01	7.571648e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.389693e+00	4.735427e-01	8.932343e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.826063e+00	1.882342e-01	2.303962e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.230949e+00	2.119628e-01	1.491797e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.803789e+00	3.033071e-01	2.035588e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.094254e+00	1.483600e-01	2.888299e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.362434e+00	9.194067e-02	2.515849e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.256282e-01	6.677823e-02	1.573199e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.695962e-01	3.645937e-02	1.018589e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.527388e-01	1.869117e-02	5.195716e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.490915e-02	1.547939e-03	7.832742e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.618251e+02	1.617848e+01	1.243389e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.902460e+01	1.703261e+00	3.233229e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.699567e+01	9.830442e-01	1.504605e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.156761e+01	7.836282e-01	1.367639e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.391776e+00	3.929220e-01	4.211907e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.014430e+00	3.373037e-01	3.046791e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.305666e+00	3.045474e-01	1.068162e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.788010e+00	2.155282e-01	1.609996e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.921138e+00	1.239461e-01	4.339872e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.128834e+00	1.380145e-01	2.746853e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.356541e-01	5.340606e-02	1.524009e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.935141e-02	3.967072e-03	8.915448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.705825e+00	4.506113e-01	2.170300e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.282904e+00	1.068094e-01	8.863499e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.835371e+00	2.290404e-01	4.787229e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.135591e+00	1.502274e-01	3.177042e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.756671e-01	8.878523e-02	2.011494e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.426635e-01	7.403033e-02	1.080581e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.094142e-01	1.809031e-02	6.271813e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.448131e-03	1.009342e-03	4.816174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.167056e+00	6.118226e-01	2.898697e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.643367e+00	1.600243e-01	2.736199e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.271240e+00	1.317828e-01	3.206648e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.809091e-01	8.655654e-02	1.633170e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.888774e-01	4.906434e-02	8.513334e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.093942e-01	2.258014e-02	6.584415e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.380626e-02	1.835825e-02	3.282399e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.218714e-03	5.245719e-04	4.132605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.376492e+01	1.348500e+00	6.345218e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.757722e+00	2.693013e-01	5.378575e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.627331e+00	1.865221e-01	3.678305e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.434534e-01	1.060507e-01	2.029291e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.882420e-02	5.810894e-03	1.695879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.690078e-01	3.477204e-01	2.337082e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.684739e+00	1.121391e+00	8.030815e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.324865e+00	4.427476e-01	2.384806e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.821155e+00	2.194423e-01	8.025175e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.935647e+00	2.663286e-01	4.139720e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.387252e+00	3.142002e-01	3.640238e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.770760e+00	2.387430e-01	3.929720e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.311979e+00	1.719829e-01	3.192344e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.005531e+00	1.439700e-01	2.383136e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.669311e-01	9.123261e-02	2.127082e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.208481e-01	6.294732e-02	1.420722e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.285901e-01	3.055281e-02	1.068546e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.596437e-02	1.970175e-02	5.169690e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.396759e-03	7.293052e-04	3.769352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.163477e+00	2.187699e+00	9.977073e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.432754e+00	1.836373e+00	1.036892e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.180858e+00	4.317018e-01	9.895723e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.740477e+00	2.219519e-01	4.565118e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.320264e+00	2.439223e-01	3.695832e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.337024e+00	2.427102e-01	2.854338e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.360262e+00	1.899347e-01	5.043451e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.835988e+00	2.035320e-01	2.814979e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.412176e+00	1.459210e-01	1.920391e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.002411e+00	1.525372e-01	1.632929e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.553028e-01	6.787559e-02	1.779729e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.379751e-01	4.786608e-02	9.562746e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.588813e-01	4.721483e-02	8.260003e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.303636e-01	2.487574e-02	5.513468e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.404829e-03	9.886549e-04	5.224239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.569691e+01	9.388700e+00	3.413349e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.374852e+01	7.591796e+00	2.836647e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.762630e+01	1.110609e+00	2.362840e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.139141e+01	3.433832e-01	1.618182e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.115580e+00	4.117281e-01	1.506409e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.730462e+00	3.853220e-01	7.167261e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.945128e+00	3.038776e-01	7.132300e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.024061e+00	2.198427e-01	3.905613e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.326959e+00	2.060491e-01	2.590493e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.190806e-01	1.046572e-01	2.647456e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.471497e-01	6.727522e-02	1.929854e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.507826e-02	4.158929e-03	1.098084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.062807e+00	8.003266e-01	6.050190e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.974755e+00	1.487366e-01	1.235858e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.628113e+00	3.804386e-01	3.171234e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.578971e+00	2.277515e-01	3.788450e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.697385e-01	1.254228e-01	2.252699e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.395131e-01	5.990949e-02	1.410910e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.606892e-01	2.756669e-02	7.869081e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.012569e-02	1.134009e-02	2.993736e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.041880e-03	3.723539e-04	1.936393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.784701e+01	2.766447e+00	2.521823e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.182123e+00	2.629727e-01	8.798277e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.161017e+00	1.393851e-01	1.197080e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.374417e+00	3.501797e-01	2.553840e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.373124e+00	1.468005e-01	2.624402e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.785774e-01	1.024964e-01	1.537082e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.721639e-01	4.614144e-02	8.586711e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.826094e-01	2.077513e-02	6.010886e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.161558e-02	3.183007e-03	6.965974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.829915e+02	1.605172e+01	1.504103e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.608946e+01	7.870893e-01	7.029658e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.694411e+00	2.185726e-01	2.006535e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.072690e+00	1.427593e-01	6.584395e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.887952e+00	1.839086e-01	2.471088e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.059495e+00	1.775590e-01	2.401642e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.227186e-01	7.048527e-02	1.649755e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.625657e-02	3.841078e-03	1.205871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.523377e+00	8.450493e-01	9.098555e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.949149e+00	9.675521e-01	8.307051e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.616436e+00	5.238552e-01	6.562745e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.209772e+00	2.303197e-01	1.164380e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.953996e+00	3.616324e-01	2.063714e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.421100e+00	3.018909e-01	3.954766e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.115497e+00	3.140227e-01	3.236206e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.594779e+00	2.343526e-01	2.980665e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.151102e+00	1.959264e-01	2.545896e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.616078e-01	1.018330e-01	2.421359e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.674286e-01	6.220858e-02	1.561976e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.422645e-01	4.168807e-02	1.092551e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.966056e-02	2.141839e-02	4.776408e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.443284e-03	6.834559e-04	4.202501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.205480e+01	3.283321e+00	3.726749e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.507268e+00	1.038767e+00	7.869129e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.713265e+00	2.028348e-01	1.653608e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.461147e+00	2.367573e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.600939e+00	3.633693e-01	1.459272e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.876687e+00	1.865052e-01	1.872122e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.326932e+00	2.120495e-01	3.169968e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.947791e+00	2.801951e-01	2.172816e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.337801e+00	1.814679e-01	1.895368e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.027170e-01	9.492937e-02	1.551095e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.514917e-01	4.824586e-02	1.168894e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.418511e-01	3.554129e-02	6.750719e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.491362e-02	2.063531e-03	8.110216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.801014e+02	1.323883e+01	1.656940e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.323502e+01	1.160396e+00	3.434815e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.479619e+01	1.128635e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.090882e+01	1.004515e+00	2.421714e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.437729e+00	7.129486e-01	1.370961e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.110775e+00	2.510206e-01	2.116575e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.206594e+00	2.381442e-01	1.670969e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.330903e+00	2.198991e-01	4.622208e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.785900e+00	1.785847e-01	3.404870e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.192830e+00	1.826119e-01	2.313587e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.715432e-01	9.034170e-02	2.073846e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.343767e-02	4.193885e-03	1.404303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.576166e+00	4.226744e-01	1.664034e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.422783e+00	1.776027e-01	2.231714e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.970414e+00	2.858409e-01	4.317398e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.176503e+00	1.448634e-01	3.480568e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.791085e-01	8.400418e-02	2.089994e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.434074e-01	4.391876e-02	1.233771e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.038699e-01	1.227773e-02	5.964670e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.104654e-03	3.161070e-03	3.877126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.320088e+00	5.112896e-01	2.475414e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.589264e+00	1.512127e-01	2.686951e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.284204e+00	1.224148e-01	2.403444e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.990618e-01	7.729476e-02	1.476872e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.763630e-01	5.442850e-02	8.909937e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.574820e-01	7.552776e-03	5.418493e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.227286e-02	7.291702e-03	3.163401e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.114888e-03	1.748697e-03	1.960753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.485408e+01	1.215842e+00	4.591442e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.149716e+00	2.576846e-01	6.457941e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.356886e+00	1.535638e-01	3.111166e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.950622e-01	8.308625e-02	1.912115e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.159214e-02	5.107587e-03	1.120049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.862396e-01	2.085339e-01	2.005710e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.166803e+00	9.846743e-01	8.862665e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.758946e+00	9.208535e-01	2.915840e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.026359e+00	1.736074e-01	1.911500e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.264145e+00	4.811446e-01	3.281089e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.372415e+00	2.882937e-01	5.675287e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.823246e+00	2.145035e-01	4.477141e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.364576e+00	2.042128e-01	3.311584e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.653568e-01	1.226359e-01	2.985763e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.546451e-01	8.721171e-02	1.969236e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.985822e-01	5.463543e-02	1.326737e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.182915e-01	3.134362e-02	8.190630e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.512731e-02	1.058830e-02	5.782269e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.500315e-03	1.639816e-03	4.022055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.667034e+00	1.361703e+00	8.206167e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.022728e+01	1.594977e+00	1.177324e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.692529e+00	6.034020e-01	6.488890e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.909565e+00	2.127771e-01	4.723992e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.528667e+00	3.535562e-01	2.447344e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.277773e+00	3.838899e-01	3.363376e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.503358e+00	2.844522e-01	2.974349e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.757454e+00	1.514250e-01	3.321377e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.303375e+00	1.883673e-01	2.104567e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.895734e-01	1.154229e-01	1.800285e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.924840e-01	6.773287e-02	1.397661e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.047884e-01	5.150165e-02	9.634795e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.110744e-01	1.714837e-02	7.391776e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.100917e-02	8.510614e-03	5.137859e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.201178e-03	1.435456e-03	3.540417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.202162e+01	7.659586e+00	4.058146e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.757700e+01	4.674415e+00	2.853208e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.770118e+01	7.911741e-01	7.093280e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.015903e+01	4.659722e-01	1.948345e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.097165e+00	8.673057e-01	4.999025e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.241521e+00	4.492815e-01	4.720971e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.617136e+00	3.009998e-01	5.338283e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.767419e+00	2.867179e-01	3.774789e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.079666e+00	1.528129e-01	2.543436e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.921291e-01	1.151201e-01	1.951127e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.177042e-01	2.827440e-02	1.819190e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.050921e-02	2.610675e-03	6.303987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.754742e+00	7.441158e-01	5.509476e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.487107e+00	4.552689e-01	1.271416e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.337654e+00	3.608845e-01	4.913996e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.730609e+00	2.858459e-01	4.157324e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.936541e-01	1.060626e-01	2.901729e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.370301e-01	6.406537e-02	1.536819e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.640505e-01	1.431579e-02	7.067852e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.751065e-02	1.710135e-02	3.022498e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.445825e-04	1.722950e-03	1.484136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.732028e+01	2.961427e+00	2.474933e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.294370e+00	5.015098e-01	1.493464e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.175967e+00	3.882622e-01	1.546242e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.228717e+00	2.515085e-01	4.029906e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.380985e+00	1.441006e-01	2.538616e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.660507e-01	8.029027e-02	1.511605e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.453281e-01	5.156918e-02	8.709689e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.432032e-01	6.736859e-03	6.106327e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.877230e-03	2.959151e-03	5.698342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.889497e+02	1.926050e+01	1.739448e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.799752e+01	1.376696e+00	2.201486e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.410798e+00	4.810319e-01	1.650588e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.155062e+00	1.886935e-01	2.225051e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.790288e+00	1.822499e-01	2.720350e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.772486e-01	1.361493e-01	2.315592e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.781219e-01	3.422248e-02	1.415660e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.116134e-02	2.918791e-03	8.267742e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.813199e+00	7.102704e-01	8.305482e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.027431e+00	1.119548e+00	6.945280e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.136022e+00	7.252040e-01	3.767943e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.679899e+00	4.673943e-01	9.734813e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.105050e+00	4.055962e-01	1.973461e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.589545e+00	4.174892e-01	4.644751e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.077445e+00	2.798369e-01	3.879014e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.640595e+00	2.640925e-01	3.719399e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.107611e+00	1.398337e-01	3.114264e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.741083e-01	9.499875e-02	2.352694e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.744893e-01	9.361643e-02	1.557980e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.391018e-01	3.041839e-02	8.748073e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.832971e-02	1.040028e-02	5.882856e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.487266e-03	1.514323e-03	4.076725e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.698384e+01	3.289113e+00	3.706636e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.342927e+01	2.109008e+00	1.055691e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.640026e+00	5.225957e-01	1.792503e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.925099e+00	2.998327e-01	1.578331e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.727341e+00	2.295547e-01	8.324737e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.017219e+00	3.226180e-01	1.772615e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.578281e+00	4.740410e-01	2.652963e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.899535e+00	1.903937e-01	2.629413e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.241707e+00	1.570782e-01	2.046143e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.432817e-01	8.849868e-02	1.759061e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.198169e-01	6.440241e-02	1.046956e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.752774e-01	1.319608e-02	6.411758e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.127164e-02	1.776759e-03	6.713853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.790520e+02	1.709676e+01	1.803479e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.762342e+01	1.469755e+00	1.699062e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.798559e+01	2.046675e+00	2.544982e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.076513e+01	4.077122e-01	3.283425e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.877240e+00	5.174083e-01	1.099342e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.586810e+00	4.942356e-01	1.322955e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.572624e+00	6.572251e-01	1.328576e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.439975e+00	2.364350e-01	1.958518e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.588031e+00	1.857814e-01	3.284297e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.029719e+00	1.610123e-01	2.617839e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.033761e-01	7.558049e-02	1.717167e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.889863e-02	2.291281e-03	8.484977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.678360e+00	4.674390e-01	2.520952e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.208317e+00	3.983183e-02	1.135927e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.925695e+00	2.572397e-01	4.335882e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.172271e+00	1.651035e-01	3.118308e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.232467e-01	1.238183e-01	2.046791e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.267729e-01	4.717723e-02	1.342781e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.126357e-01	2.394133e-02	6.204847e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.640611e-03	1.421258e-03	5.030503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.007155e+00	5.613634e-01	3.068981e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.736702e+00	2.138388e-01	2.204012e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.437747e+00	1.434120e-01	2.576030e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.616977e-01	8.832935e-02	1.636797e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.967154e-01	4.356947e-02	1.492299e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.245588e-01	4.423006e-02	6.690380e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.330976e-02	1.260820e-02	3.422432e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.332151e-03	6.766713e-04	3.263949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.360280e+01	1.243524e+00	6.312194e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.868311e+00	2.947228e-01	4.047866e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.699742e+00	1.901098e-01	3.511427e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.143421e-01	8.900302e-02	2.512945e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.000551e-02	5.300224e-03	1.480421e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.492618e-01	2.757994e-01	2.860262e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.382365e+00	1.166911e+00	8.063333e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.346459e+00	5.659623e-01	3.001083e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.024800e+00	2.271825e-01	1.664313e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.158751e+00	3.068313e-01	3.680607e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.457471e+00	2.706033e-01	4.477189e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.795383e+00	2.349899e-01	4.269374e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.334217e+00	2.123769e-01	3.502084e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.605702e-01	1.263011e-01	2.771291e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.897734e-01	9.100024e-02	2.179144e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.409512e-01	9.044685e-02	1.312388e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.187398e-01	3.130594e-02	9.975267e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.510478e-02	2.666400e-02	4.481712e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.101196e-03	1.182971e-03	3.524327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.704020e+00	1.888638e+00	1.143158e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.553464e+00	1.548604e+00	1.036253e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.613109e+00	4.960405e-01	4.517985e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.117863e+00	2.176905e-01	4.713733e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.400984e+00	2.665897e-01	5.752546e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.252811e+00	2.548923e-01	4.260186e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.670558e+00	2.833247e-01	2.444096e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.850357e+00	1.723672e-01	3.699859e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.361353e+00	1.366645e-01	2.674788e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.857066e-01	1.075318e-01	2.317954e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.829427e-01	7.366022e-02	2.150868e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.467862e-01	4.636048e-02	1.362647e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.873349e-01	4.497174e-02	6.942759e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.406041e-01	2.917232e-02	3.942864e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.769891e-03	2.547586e-03	5.233181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.457588e+01	8.398847e+00	3.554440e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.290817e+01	6.220857e+00	2.879588e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.818264e+01	1.151090e+00	1.697093e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.186807e+01	4.639850e-01	1.334952e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.000617e+00	4.446020e-01	1.219669e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.642324e+00	4.162028e-01	8.433862e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.150335e+00	4.683039e-01	4.006962e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.997831e+00	2.056972e-01	4.027833e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.269792e+00	1.409287e-01	4.181051e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.455309e-01	9.336592e-02	2.835830e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.116434e-01	1.118035e-01	1.718146e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.750685e-02	3.884840e-03	1.130807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.606758e+00	7.373523e-01	6.782111e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.206395e+00	2.639913e-01	2.393168e-05
2.200000e-01	4.000000e-02	4.000000e-02	2.860004e+00	3.828524e-01	3.329102e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.645469e+00	2.600854e-01	3.998431e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.916813e-01	1.353001e-01	2.469859e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.578169e-01	6.329052e-02	1.561152e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.673952e-01	2.584502e-02	8.900030e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.415113e-02	1.059877e-02	4.066483e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.516855e-04	4.044913e-04	1.685245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.525272e+01	2.388311e+00	2.529569e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.644548e+00	5.127235e-01	8.225343e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.470725e+00	2.339131e-01	1.996536e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.623840e+00	3.576848e-01	2.704403e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.504583e+00	1.652501e-01	2.373562e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.628540e-01	8.450613e-02	1.465956e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.866473e-01	4.666083e-02	1.425336e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.952931e-01	4.144233e-02	7.067775e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.152936e-02	2.709592e-03	7.622568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.644201e+02	1.382536e+01	1.435316e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.834472e+01	8.113021e-01	5.932468e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.507228e+00	4.888607e-01	4.606044e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.243422e+00	1.290791e-01	2.239218e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.065011e+00	2.457599e-01	2.153646e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.064926e+00	1.361924e-01	2.717203e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.115619e-01	6.565979e-02	1.904063e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.756084e-02	3.493277e-03	1.175871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.177794e+00	7.462541e-01	8.050497e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.369838e+00	1.199355e+00	7.516893e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.387093e+00	4.285705e-01	4.758275e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.519148e+00	2.163020e-01	2.029419e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.285977e+00	4.149314e-01	1.383901e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.832481e+00	4.534374e-01	2.783727e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.200183e+00	2.918531e-01	4.064833e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.600383e+00	2.166728e-01	3.787997e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.105903e+00	1.505880e-01	3.428133e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.131019e-01	1.484474e-01	2.049338e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.119817e-01	8.511062e-02	1.428115e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.329364e-01	3.337026e-02	1.148303e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.988165e-02	2.555592e-02	4.558332e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.117476e-03	1.084836e-03	3.804273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.930709e+01	3.541948e+00	3.131955e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.818132e+00	8.000572e-01	9.026419e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.015413e+00	3.008271e-01	3.586002e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.964338e+00	3.854786e-01	1.614325e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.128774e+00	3.751942e-01	1.507094e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.994743e+00	2.512403e-01	1.125716e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.641646e+00	3.434297e-01	2.265774e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.931852e+00	1.748166e-01	3.366176e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.395594e+00	1.720505e-01	2.201924e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.057028e-01	8.303614e-02	2.371793e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.622808e-01	4.724437e-02	1.541571e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.695609e-01	5.357741e-02	6.667476e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.518934e-02	2.728389e-03	8.222697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.675269e+02	1.309987e+01	1.209854e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.477861e+01	1.615478e+00	9.116234e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.639866e+01	9.165553e-01	7.932368e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.167799e+01	8.860504e-01	5.192297e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.519362e+00	4.981709e-01	1.903655e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.040380e+00	1.375455e-01	1.702405e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.038367e+00	1.620402e-01	1.214594e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.514200e+00	3.079840e-01	5.812193e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.920280e+00	1.878156e-01	3.164004e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.172126e+00	1.275470e-01	3.810403e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.458930e-01	1.009963e-01	2.401096e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.669242e-02	5.827773e-03	1.390226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.427752e+00	4.508372e-01	1.924937e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.489235e+00	1.390045e-01	1.595206e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.203959e+00	3.047494e-01	4.324472e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.222878e+00	1.388850e-01	4.381041e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.123034e-01	1.046490e-01	2.172971e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.112323e-01	2.441547e-02	1.326425e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.188830e-01	1.310122e-02	5.729145e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.278837e-03	3.173472e-03	4.695444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.143134e+00	5.567867e-01	2.530809e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.737703e+00	2.098168e-01	3.001784e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.287389e+00	1.227329e-01	2.600395e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.418642e-01	5.654953e-02	1.734792e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.467733e-01	4.785212e-02	9.568741e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.620176e-01	1.490365e-02	6.083020e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.123259e-02	7.654793e-03	3.140985e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.851617e-04	1.523739e-03	2.349501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.415353e+01	1.011048e+00	5.342155e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.808495e+00	3.315391e-01	3.707953e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.504979e+00	1.487343e-01	3.215164e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.237085e-01	7.442448e-02	2.072770e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.934742e-02	4.602820e-03	1.159499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.449091e-01	1.585515e-01	1.682812e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.776011e+00	9.007859e-01	6.769235e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.409187e+00	1.089249e+00	3.017614e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.301400e+00	2.640203e-01	2.616270e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.529962e+00	3.039330e-01	4.831733e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.589318e+00	3.281041e-01	5.107461e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.973480e+00	2.461163e-01	4.066185e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.410469e+00	1.575558e-01	4.924335e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.030221e+00	1.730203e-01	2.780139e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.800634e-01	7.369247e-02	2.368943e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.036973e-01	4.394085e-02	1.440361e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.043441e-01	2.358315e-02	1.016949e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.541680e-02	2.758945e-02	4.420638e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.032999e-03	1.900607e-03	2.632645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.212363e+00	1.119552e+00	1.093208e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.718727e+00	2.201937e+00	9.852805e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.598550e+00	7.188049e-01	2.017423e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.138772e+00	3.080095e-01	3.874491e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.946346e+00	3.018416e-01	6.244782e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.823975e+00	2.799829e-01	4.692245e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.441893e+00	2.030349e-01	5.688710e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.846262e+00	1.938890e-01	2.607524e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.290971e+00	1.438570e-01	2.243314e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.984771e-01	1.217926e-01	1.934919e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.717324e-01	5.208539e-02	1.884445e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.984433e-01	3.525580e-02	1.394840e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.292243e-01	3.480764e-02	6.479925e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.068913e-01	1.492856e-02	3.966493e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.767224e-03	1.207796e-03	3.625642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.025941e+01	6.295402e+00	3.825045e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.630090e+01	4.940265e+00	2.835877e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.802686e+01	1.490327e+00	3.196650e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.038497e+01	4.198986e-01	9.457151e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.590259e+00	4.159885e-01	9.426531e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.602020e+00	4.486586e-01	4.921816e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.860492e+00	2.967776e-01	5.891289e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.831151e+00	1.886471e-01	4.103571e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.166083e+00	9.549155e-02	3.410101e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.321344e-01	1.380744e-01	1.927348e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.445461e-01	4.948111e-02	1.707843e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.075148e-02	3.193383e-03	6.711338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.340487e+00	7.779839e-01	5.304183e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.325931e+00	3.600694e-01	2.649652e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.931750e+00	3.919168e-01	2.974052e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.769977e+00	2.468853e-01	4.764312e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.671724e-01	1.686630e-01	2.968808e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.219120e-01	5.749935e-02	1.675400e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.611951e-01	1.976532e-02	7.475447e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.780562e-02	1.482113e-02	3.921242e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.274774e-04	1.416885e-03	1.727308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.421832e+01	2.899057e+00	2.302627e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.159582e+00	3.263422e-01	5.439137e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.726319e+00	3.247336e-01	2.245722e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.775273e+00	3.340704e-01	2.837069e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.391661e+00	1.640475e-01	2.926527e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.305160e-01	7.389626e-02	1.513137e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.246575e-01	3.241711e-02	9.918245e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.401787e-01	1.516681e-02	5.217840e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.804976e-03	1.670087e-03	5.174865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.611720e+02	1.680259e+01	1.627310e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.001699e+01	1.447153e+00	1.323195e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.595184e+00	4.549232e-01	5.460226e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.471699e+00	2.823217e-01	2.163146e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.064868e+00	2.051771e-01	2.453927e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.950976e-01	1.873009e-01	2.327504e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.275994e-01	6.672509e-02	1.638302e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.068830e-02	2.283437e-03	7.966974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.579363e+00	6.030006e-01	6.065874e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.407797e+00	1.097090e+00	7.415082e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.799135e+00	1.098261e+00	2.581357e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.629416e+00	3.057714e-01	3.383206e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.448976e+00	2.974565e-01	3.334463e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.843298e+00	3.201725e-01	3.675419e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.285557e+00	3.233613e-01	4.983412e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.691286e+00	2.147841e-01	5.014874e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.263702e+00	2.096617e-01	3.274582e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.863242e-01	7.823682e-02	2.706448e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.884339e-01	7.034321e-02	1.565149e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.268440e-01	2.439351e-02	9.239043e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.526353e-02	2.925091e-02	4.615839e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.341043e-03	1.862081e-03	2.806259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.510219e+01	3.094941e+00	2.865955e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.182390e+01	1.978917e+00	8.797584e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.233303e+00	4.710322e-01	6.009967e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.180544e+00	3.306756e-01	5.531587e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.981264e+00	2.174887e-01	3.674588e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.466104e+00	3.305965e-01	2.519632e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.819584e+00	2.184733e-01	3.785643e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.977193e+00	1.952782e-01	3.339114e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.343573e+00	1.930892e-01	2.212551e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.240795e-01	8.104900e-02	2.073732e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.207144e-01	2.808389e-02	1.267828e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.956096e-01	2.880309e-02	5.942540e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.245602e-02	2.228904e-03	6.297208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.626635e+02	1.713358e+01	1.229380e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.718014e+01	1.563971e+00	2.812799e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.932448e+01	1.634423e+00	1.671696e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.389701e+01	1.258875e+00	1.074952e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.803956e+00	2.122698e-01	1.249101e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.330587e+00	4.278627e-01	2.845784e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.576551e+00	2.690950e-01	2.442465e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.505488e+00	2.035543e-01	1.857142e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.811347e+00	1.597938e-01	3.902192e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.123032e+00	1.191675e-01	2.541146e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.272170e-01	6.541963e-02	1.871048e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.723946e-02	3.785948e-03	9.256163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.034706e+00	3.962663e-01	2.050384e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.923900e+00	5.941692e-02	9.795579e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.651318e+00	1.930076e-01	4.003217e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.070734e+00	1.533450e-01	2.248407e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.245846e-01	7.459452e-02	1.861564e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.749720e-01	8.301425e-02	1.015665e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.839891e-02	1.981872e-02	6.135755e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.914233e-03	7.482330e-04	4.241312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.437375e+00	4.869435e-01	2.597360e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.309072e+00	1.428268e-01	2.652869e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.264206e+00	1.687841e-01	1.743044e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.230169e-01	1.050237e-01	1.430037e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.880962e-01	4.578710e-02	8.722473e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.799072e-01	2.037918e-02	6.094025e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.281126e-02	1.583007e-02	2.903585e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.953123e-03	5.005189e-04	3.542953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.417962e+01	1.089477e+00	5.922711e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.464272e+00	2.865460e-01	3.819956e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.556649e+00	1.909989e-01	3.430025e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.166632e-01	1.270081e-01	1.684098e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.469550e-02	4.804995e-03	1.701061e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.271317e-01	4.146347e-01	3.370393e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.423226e+00	1.170102e+00	6.822720e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.299531e+00	2.378860e-01	3.885548e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.690488e+00	2.711525e-01	1.529325e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.750715e+00	2.518394e-01	4.365880e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.048119e+00	2.202005e-01	4.001005e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.568854e+00	2.300373e-01	2.812381e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.164283e+00	2.650253e-01	2.980059e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.128554e-01	1.217876e-01	1.865372e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.276530e-01	8.061068e-02	2.123317e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.735027e-01	8.099376e-02	1.470462e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.922611e-01	2.429392e-02	8.647942e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.400719e-02	1.297188e-02	3.154111e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.264258e-03	1.467404e-03	2.428569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.743506e+00	2.406412e+00	1.115348e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.506271e+00	1.201115e+00	1.038112e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.324382e+00	2.829097e-01	6.437932e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.513436e+00	2.208701e-01	6.752192e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.135290e+00	2.326844e-01	4.612199e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.027838e+00	2.662163e-01	3.328986e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.292921e+00	2.145273e-01	2.306743e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.679731e+00	1.505036e-01	2.823389e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.203174e+00	1.116788e-01	2.628281e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.817040e-01	3.895576e-01	1.662916e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.744991e-01	1.296539e-01	1.647045e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.057794e-01	4.091175e-02	2.464442e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.353281e-01	2.624830e-02	5.834113e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.095855e-01	2.717999e-02	5.485625e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.504116e-03	2.268068e-03	3.484993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.929311e+01	1.004594e+01	3.850346e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.630498e+01	6.179282e+00	2.597182e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.745186e+01	8.122154e-01	2.406888e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.047834e+01	4.955250e-01	2.173405e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.926616e+00	4.567033e-01	8.489041e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.299724e+00	4.217378e-01	6.866456e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.860916e+00	4.423724e-01	5.338545e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.881333e+00	2.513018e-01	3.415919e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.208039e+00	2.171911e-01	2.487025e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.814002e-01	9.335188e-02	2.350278e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.247761e-01	6.182976e-02	1.753591e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.420933e-02	4.453884e-03	9.708364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.452810e+00	7.696998e-01	5.713251e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.072492e+00	8.957503e-02	9.539422e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.375001e+00	3.685150e-01	3.543925e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.392390e+00	1.792469e-01	3.342932e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.096530e-01	1.099099e-01	1.864236e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.849305e-01	5.962793e-02	1.367618e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.391186e-01	1.989959e-02	7.191899e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.747198e-02	1.359900e-02	2.556465e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.342251e-04	3.805730e-04	1.511270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.866426e+01	2.338114e+00	2.183521e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.350474e+00	2.466217e-01	1.078382e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.037461e+00	1.210143e-01	1.128312e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.310506e+00	3.215413e-01	2.486877e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.326272e+00	1.376281e-01	1.950757e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.050793e-01	9.123126e-02	1.526691e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.686530e-01	4.795985e-02	7.773307e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.676226e-01	1.931291e-02	5.313632e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.082763e-03	2.480862e-03	7.463978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.908449e+02	1.415573e+01	1.261450e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.623535e+01	4.031168e-01	5.816485e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.039640e+00	2.596529e-01	4.886938e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.102099e+00	9.378418e-02	7.834576e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.783130e+00	2.272052e-01	2.109369e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.018493e+00	1.143418e-01	2.093758e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.894575e-01	6.492795e-02	1.693425e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.424871e-02	3.360878e-03	1.076932e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.057323e+00	9.130223e-01	8.082763e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.024072e+00	8.553857e-01	5.956203e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.529490e+00	2.107902e-01	2.271402e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.304201e+00	2.813307e-01	1.901031e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.883857e+00	2.607807e-01	2.712782e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.413241e+00	2.955624e-01	3.709548e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.889957e+00	2.805060e-01	2.954032e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.414197e+00	1.906076e-01	2.744037e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.023732e+00	2.405196e-01	2.285427e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.304135e-01	9.596070e-02	2.081736e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.283709e-01	6.948371e-02	1.560864e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.158627e-01	4.211044e-02	9.669105e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.431743e-02	1.386747e-02	4.567450e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.538400e-03	1.603495e-03	2.472877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.395053e+01	3.263463e+00	2.831580e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.236962e+00	5.958951e-01	8.238343e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.959109e+00	1.629714e-01	2.283454e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.371619e+00	2.897799e-01	1.366077e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.399606e+00	1.140534e-01	1.866272e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.842568e+00	2.449495e-01	1.297069e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.366353e+00	2.746369e-01	2.007074e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.776631e+00	1.780607e-01	2.588684e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.243492e+00	1.557431e-01	1.942606e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.694325e-01	2.271015e-01	1.211233e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.387820e-01	4.248631e-02	2.291165e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.089309e-01	3.062977e-02	6.500147e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.336047e-02	3.211815e-03	5.296491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.893936e+02	1.263980e+01	1.172754e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.136013e+01	4.319731e-01	1.752419e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.427050e+01	2.277637e-01	7.973369e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.003847e+01	4.280776e-01	7.567459e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.810571e+00	4.787361e-01	1.464303e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.326653e+00	1.025221e-01	2.241747e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.094856e+00	2.269341e-01	5.294442e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.221763e+00	2.846565e-01	7.546332e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.758439e+00	1.905974e-01	2.539229e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.154615e+00	1.731050e-01	2.086988e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.652902e-01	9.433149e-02	1.795296e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.982600e-02	4.626007e-03	1.376808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.913615e+00	4.018127e-01	1.237815e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.166520e+00	3.680628e-02	1.458987e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.746671e+00	2.068488e-01	4.083713e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.081165e+00	9.129069e-02	2.977074e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.456997e-01	3.107195e-02	1.780988e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.833837e-01	1.507570e-02	1.003203e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.453399e-02	1.728199e-02	4.437937e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.678199e-04	3.377529e-03	4.716628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.590919e+00	4.557630e-01	1.504887e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.341532e+00	1.347509e-01	2.536558e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.280709e+00	1.146651e-01	1.836126e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.685834e-01	3.872183e-02	1.403770e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.248208e-01	1.303626e-02	1.058930e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.601733e-01	7.797598e-03	3.970354e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.729358e-02	1.525660e-02	2.438483e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.108936e-04	1.973494e-03	2.426728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.491232e+01	9.556561e-01	3.386511e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.177159e+00	2.072247e-01	4.215281e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.393401e+00	1.397307e-01	2.474172e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.496532e-01	5.004002e-02	1.683579e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.693410e-02	4.891709e-03	1.111590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.729132e-01	3.041187e-01	2.028064e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.888015e+00	1.091281e+00	6.052123e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.724689e+00	5.269175e-01	2.148853e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.010132e+00	3.195373e-01	3.181416e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.990364e+00	2.603822e-01	3.711529e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.232119e+00	2.166868e-01	4.167037e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.652720e+00	1.712711e-01	3.399603e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.167250e+00	1.015940e-01	3.747610e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.651141e-01	1.478902e-01	2.158001e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.745222e-01	5.943284e-02	1.550846e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.428507e-01	1.036980e-02	1.253105e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.770385e-01	1.165121e-02	6.548507e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.521612e-02	1.615731e-02	3.866989e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.238402e-03	3.044048e-03	2.848171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.670912e+00	1.768255e+00	8.910922e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.083171e+01	1.606763e+00	7.051309e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.272737e+00	1.894958e-01	4.026298e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.324266e+00	2.524647e-01	6.297899e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.099017e+00	3.205743e-01	5.223601e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.115954e+00	2.393381e-01	2.801104e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.354091e+00	2.400164e-01	2.495882e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.635561e+00	1.343537e-01	3.293452e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.151606e+00	1.377944e-01	2.114975e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.955636e-01	5.692388e-02	1.459610e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.477204e-01	5.726947e-02	1.090939e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.481594e-01	1.729001e-02	1.243690e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.070538e-01	1.327416e-02	7.023711e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.440533e-02	2.065114e-02	3.235005e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.112709e-03	1.838317e-03	2.504373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.921586e+01	8.964379e+00	4.082477e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.037854e+01	4.228114e+00	2.447669e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.726220e+01	5.561641e-01	1.637185e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.621054e+00	5.159590e-01	9.286600e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.391368e+00	3.885844e-01	9.330025e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.757081e+00	4.928650e-01	5.198959e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.475463e+00	2.700185e-01	4.362481e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.730988e+00	1.908180e-01	2.827236e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.032378e+00	1.111710e-01	2.520278e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.844596e-01	4.044923e-02	2.215723e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.114152e-01	3.350933e-02	1.435134e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.521965e-03	3.847724e-03	6.553951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.093567e+00	7.649505e-01	4.911802e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.419317e+00	2.149618e-01	1.134088e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.557887e+00	3.684934e-01	3.834204e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.465306e+00	1.840639e-01	3.632408e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.160782e-01	5.445161e-02	2.851898e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.534297e-01	2.033388e-02	1.322934e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.260829e-01	2.254787e-02	6.007315e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.263682e-02	1.889681e-02	2.816390e-02
8.200000e-01	1.800000e-01	1.800000e-01	-7.907876e-05	1.308391e-03	1.407092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.782844e+01	2.642113e+00	2.004049e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.221902e+00	3.125885e-01	2.276477e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.247073e+00	3.471858e-01	1.448258e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.310678e+00	2.141676e-01	3.362275e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.311324e+00	1.004336e-01	2.249175e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.687248e-01	4.203492e-02	1.552399e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.311871e-01	1.805132e-02	9.051341e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.338146e-01	8.078138e-03	4.045780e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.613933e-03	3.757695e-03	5.632552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.883164e+02	1.753151e+01	1.162735e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.946640e+01	1.137349e+00	9.813209e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.067594e+00	3.486204e-01	2.139416e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.122063e+00	2.549188e-01	1.428281e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.867650e+00	1.662221e-01	2.295669e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.618647e-01	5.953220e-02	2.262626e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.743677e-01	2.645610e-02	1.581005e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.867461e-03	3.902169e-03	7.860759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.349148e+00	7.940062e-01	6.882829e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.243135e+00	9.731109e-01	7.182182e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.200935e+00	8.839149e-01	5.981276e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.583983e+00	2.817170e-01	2.648020e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.046795e+00	2.746964e-01	3.245449e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.504254e+00	3.561140e-01	4.546858e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.961938e+00	2.050762e-01	4.161684e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.482608e+00	1.523036e-01	3.434805e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.004132e+00	1.325376e-01	2.505460e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.632942e-01	8.211436e-02	2.003471e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.912400e-01	2.145373e-02	1.517387e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.926952e-01	1.666805e-02	7.166979e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.960764e-02	1.796462e-02	4.052564e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.439545e-03	3.098737e-03	2.863031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.932834e+01	3.097631e+00	2.739873e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.278279e+01	2.148582e+00	4.876562e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.512826e+00	3.025071e-01	6.476266e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.007041e+00	1.712914e-01	2.008169e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.760521e+00	2.516081e-01	2.149690e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.920149e+00	3.369846e-01	2.019483e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.375015e+00	2.159793e-01	2.872226e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.823348e+00	1.326600e-01	3.255745e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.190430e+00	1.701695e-01	1.801765e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.732047e-01	5.840256e-02	1.311813e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.796268e-01	2.322279e-02	1.120937e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.707047e-01	1.638384e-02	5.565669e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.121422e-02	4.041126e-03	5.954934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.842779e+02	1.488237e+01	9.917411e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.814561e+01	6.481476e-01	1.226583e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.770870e+01	1.028111e+00	8.230044e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.035176e+01	1.144357e+00	3.844169e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.221374e+00	3.473747e-01	8.672664e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.613848e+00	3.412792e-01	3.680307e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.149075e+00	2.520721e-01	1.303797e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.326601e+00	1.877660e-01	1.322541e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.669159e+00	1.923979e-01	2.258770e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.806370e-01	1.062460e-01	2.584027e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.709791e-01	3.800793e-02	2.025079e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.483011e-02	5.697105e-03	9.030491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.222542e+00	4.363657e-01	2.430313e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.882153e+00	1.436325e-01	1.540041e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.499390e+00	2.366015e-01	3.590078e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.890925e-01	1.292377e-01	2.781299e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.643866e-01	8.929900e-02	1.727086e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.400444e-01	3.478394e-02	1.363904e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.407256e-02	2.399240e-02	4.823960e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.677044e-03	1.471531e-03	2.943463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.723983e+00	4.952123e-01	2.750775e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.178214e+00	1.824137e-01	3.075387e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.140972e+00	1.449422e-01	2.140206e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.232009e-01	6.910155e-02	1.568619e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.982587e-01	4.880143e-02	7.907985e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.830877e-01	3.819072e-02	5.649258e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.113160e-02	1.398771e-02	2.634574e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.705258e-03	4.358562e-04	3.165018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.478277e+01	1.028761e+00	5.669043e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.472890e+00	2.851258e-01	3.886746e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.211319e+00	1.488391e-01	2.962747e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.481464e-01	9.065064e-02	1.809181e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.404873e-02	6.234107e-03	1.202020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.168309e+00	4.944595e-01	5.725004e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.673512e+00	1.178772e+00	7.839791e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.500947e+00	2.330609e-01	2.540398e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.634194e+00	2.943457e-01	2.040799e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.699108e+00	3.774861e-01	4.485230e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.892192e+00	2.702203e-01	4.080091e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.418847e+00	2.037998e-01	4.181570e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.918720e-01	1.388989e-01	3.873446e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.257813e-01	1.699250e-01	2.412281e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.487464e-01	9.937096e-02	1.477756e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.233438e-01	4.783600e-02	1.485162e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.851755e-01	5.876218e-02	9.164856e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.439282e-02	1.815001e-02	3.784197e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.453389e-03	3.494478e-04	2.916801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.166564e+00	2.599909e+00	1.494635e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.017058e+01	1.028514e+00	1.355043e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.231917e+00	1.511655e-01	5.581826e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.439791e+00	3.896327e-01	5.893757e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.964330e+00	5.288566e-01	4.389842e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.838581e+00	2.900468e-01	2.945599e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.045865e+00	2.068419e-01	4.259585e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.483813e+00	1.707387e-01	3.163030e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.129075e+00	2.140047e-01	2.415851e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.840871e-01	8.469600e-02	2.328890e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.589305e-01	9.156265e-02	1.082286e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.322742e-01	3.496787e-02	1.367523e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.175705e-01	4.747210e-02	6.105632e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.009335e-01	2.529168e-02	3.612035e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.267703e-03	7.125422e-04	5.213893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.658688e+01	1.310216e+01	4.993914e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.853961e+01	3.947674e+00	4.439043e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.746897e+01	3.835275e-01	2.089320e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.906614e+00	5.064118e-01	1.825048e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.060918e+00	5.908830e-01	9.089190e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.088611e+00	4.740850e-01	3.950924e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.492624e+00	2.609687e-01	5.389163e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.606185e+00	2.770895e-01	4.399503e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.134738e+00	2.324644e-01	2.203737e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.002183e-01	7.788639e-02	2.678324e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.488109e-01	7.595258e-02	1.341012e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.254437e-02	3.390625e-03	6.819043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.647465e+00	8.893580e-01	6.852743e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.099700e+00	1.334741e-01	1.168867e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.395686e+00	4.091148e-01	3.945113e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.257379e+00	2.010703e-01	3.188167e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.043741e-01	1.206314e-01	2.329472e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.542012e-01	6.785904e-02	1.154597e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.217445e-01	3.978535e-02	6.726639e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.321453e-02	7.228401e-03	2.180362e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.533138e-04	2.495276e-04	1.192604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.945784e+01	2.715251e+00	2.530164e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.560616e+00	2.283257e-01	1.481502e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.240006e+00	1.875301e-01	1.776134e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.122822e+00	2.773932e-01	2.862554e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.245068e+00	1.937739e-01	2.012941e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.087470e-01	6.988254e-02	1.565611e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.973720e-01	4.388119e-02	7.629870e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.514204e-01	3.474638e-02	4.735111e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.654820e-03	2.698040e-03	5.952886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.970287e+02	1.447540e+01	1.337677e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.810102e+01	6.774147e-01	8.237250e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.500270e+00	2.433641e-01	1.953168e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.667348e+00	1.489001e-01	7.711284e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.693765e+00	2.044595e-01	2.009242e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.492360e-01	1.262014e-01	2.070101e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.778856e-01	6.528037e-02	1.651955e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.395984e-02	4.561488e-03	9.023843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.274976e+00	1.041397e+00	9.675438e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.212816e+00	1.031786e+00	5.764129e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.457140e+00	2.135761e-01	3.792045e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.516409e+00	4.006877e-01	9.619613e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.024938e+00	4.519618e-01	2.516816e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.363348e+00	4.020192e-01	5.681581e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.745261e+00	2.786337e-01	4.304036e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.282587e+00	1.888400e-01	4.035219e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.209459e-01	1.580019e-01	3.161819e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.489677e-01	1.230656e-01	1.787939e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.854368e-01	7.437902e-02	1.421365e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.945908e-01	4.756057e-02	1.017648e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.832474e-02	2.131310e-02	3.649938e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.605981e-03	3.912903e-04	3.016349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.602104e+01	4.317401e+00	3.340732e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.505477e+00	4.767686e-01	9.372254e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.257279e+00	4.917695e-01	4.832392e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.620847e+00	2.453414e-01	2.134151e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.768278e+00	3.851238e-01	9.947006e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.869018e+00	3.839559e-01	1.887743e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.129547e+00	2.040695e-01	4.439786e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.663792e+00	2.442694e-01	3.101393e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.092467e+00	1.217541e-01	2.307406e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.788007e-01	8.650927e-02	1.235935e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.574263e-01	4.974613e-02	1.276374e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.007995e-01	4.097808e-02	5.560470e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.241016e-02	2.827910e-03	5.144419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.969494e+02	1.476035e+01	1.210435e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.579876e+01	6.549810e-01	2.018886e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.583005e+01	1.102490e+00	7.204323e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.062020e+01	1.019889e+00	7.934624e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.301188e+00	2.027259e-01	2.251599e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.166938e+00	1.760006e-01	3.449737e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.692718e+00	1.370665e-01	2.016899e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.069078e+00	2.022218e-01	6.975136e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.557201e+00	1.515926e-01	3.740648e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.068897e+00	1.982015e-01	2.102033e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.100590e-01	7.713859e-02	1.762820e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.909767e-02	3.591274e-03	1.141515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.042360e+00	4.275573e-01	1.931071e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.169580e+00	4.946066e-02	8.099167e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.641396e+00	2.329085e-01	4.989593e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.525931e-01	1.555351e-01	2.937992e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.820541e-01	5.976899e-02	1.948753e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.552410e-01	2.719479e-02	9.936618e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.862676e-02	1.686624e-02	6.012329e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.574386e-04	1.718736e-03	4.407496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.788079e+00	4.908431e-01	2.267023e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.363725e+00	2.063675e-01	2.362954e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.111284e+00	1.377659e-01	2.213260e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.268716e-01	4.948739e-02	1.710159e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.966937e-01	3.008211e-02	7.596910e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.038003e-01	1.560273e-02	5.552784e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.165144e-02	3.653364e-03	2.647437e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.105140e-04	1.681476e-03	2.196628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.565606e+01	1.023989e+00	4.162739e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.811042e+00	3.001299e-01	3.929630e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.115800e+00	1.139213e-01	3.197560e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.686873e-01	5.380205e-02	1.717567e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.513157e-02	2.425802e-03	1.063846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.951270e-01	3.368265e-01	3.484420e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.063070e+00	1.106404e+00	8.992859e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.958265e+00	7.560492e-01	1.114564e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.801908e+00	2.965718e-01	4.049178e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.196737e+00	6.066771e-01	3.851104e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.191163e+00	3.107466e-01	3.980603e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.511563e+00	2.015621e-01	5.171061e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.063789e+00	1.793757e-01	4.033492e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.369053e-01	9.741618e-02	2.566439e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.552140e-01	4.995710e-02	2.630991e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.941022e-01	2.536101e-02	1.353977e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.590379e-01	1.361111e-02	8.807810e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.665575e-02	2.197426e-02	3.678057e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.271568e-03	3.391129e-03	2.598597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.702806e+00	1.672436e+00	1.802351e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.090205e+01	1.908133e+00	8.569057e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.300354e+00	1.977312e-01	4.341777e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.581375e+00	5.452648e-01	3.449597e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.056674e+00	6.070186e-01	3.611979e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.840181e+00	2.788348e-01	5.310474e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.338842e+00	4.337665e-01	4.276023e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.507722e+00	1.699697e-01	2.573914e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.085698e+00	1.274201e-01	3.094744e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.688712e-01	6.257384e-02	2.521694e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.402876e-01	4.063360e-02	1.854432e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.976928e-01	5.518762e-02	1.180921e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.645296e-01	2.234326e-02	9.675825e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.460525e-02	2.106080e-02	3.218558e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.644436e-03	2.097975e-03	2.716564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.165323e+01	8.610717e+00	5.224778e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.027870e+01	3.353536e+00	3.577831e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.822968e+01	1.335743e+00	1.056538e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.831109e+00	6.106274e-01	8.645737e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.840664e+00	8.313316e-01	5.712274e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.404159e+00	3.665165e-01	5.741250e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.211995e+00	2.281137e-01	7.180629e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.529872e+00	3.110742e-01	2.910600e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.869288e-01	8.165737e-02	4.040133e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.532900e-01	5.076710e-02	2.377026e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.449455e-01	1.239589e-01	1.234599e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.582228e-03	1.512417e-03	5.852547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.279809e+00	8.819556e-01	6.832119e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.290141e+00	1.634170e-01	9.377421e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.639116e+00	5.326924e-01	4.366641e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.370377e+00	2.031998e-01	4.616942e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.610135e-01	9.880385e-02	2.358045e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.068455e-01	2.921475e-02	1.510057e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.329088e-01	2.244029e-02	5.965770e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.924090e-02	1.047486e-02	2.407300e-02
8.200000e-01	1.800000e-01	1.800000e-01	-8.575242e-05	1.578236e-03	1.997529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.963720e+01	3.416907e+00	2.672078e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.672898e+00	2.290518e-01	1.977591e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.303792e+00	3.730333e-01	1.795652e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.300473e+00	3.460449e-01	3.151737e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.144555e+00	1.313652e-01	2.793261e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.279914e-01	5.089096e-02	1.632057e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.835417e-01	4.146752e-02	7.256295e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.330161e-01	2.358786e-02	4.369158e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.877948e-03	1.445667e-03	6.516372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.934292e+02	1.789184e+01	1.710311e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.908395e+01	1.736138e+00	5.041992e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.235934e+00	5.788916e-01	3.329678e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.150100e+00	3.228408e-01	1.473622e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.533252e+00	1.557546e-01	2.672011e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.139880e-01	7.666507e-02	2.480975e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.895325e-01	4.126231e-02	1.404885e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.398912e-03	2.001307e-03	8.579686e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.570133e+00	8.822141e-01	8.833032e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.404370e+00	1.191901e+00	8.758568e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.166429e+00	6.213021e-01	2.132318e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.533412e+00	2.731190e-01	2.673409e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.987119e+00	3.226738e-01	5.397584e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.623721e+00	5.862866e-01	3.970550e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.982108e+00	4.130667e-01	4.175748e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.370488e+00	2.066479e-01	4.960934e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.985484e-01	1.273187e-01	3.097390e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.750515e-01	7.009223e-02	2.611939e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.421205e-01	3.348466e-02	1.569870e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.752599e-01	1.306476e-02	8.628412e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.230406e-02	2.373893e-02	3.951109e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.405792e-03	3.394777e-03	2.459574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.198569e+01	3.602860e+00	4.237634e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.241745e+01	2.358377e+00	6.570421e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.237149e+00	1.472055e-01	1.079673e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.134352e+00	6.136637e-01	6.220212e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.976902e+00	5.761730e-01	1.182049e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.967657e+00	2.632603e-01	4.275393e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.482206e+00	3.532436e-01	2.745425e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.757710e+00	3.783097e-01	3.559869e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.028377e+00	9.993777e-02	2.476951e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.595940e-01	5.146263e-02	2.232084e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.308479e-01	2.706265e-02	1.315858e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.468896e-01	2.742546e-02	7.793689e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.150027e-02	3.462497e-03	5.526186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.921863e+02	1.707787e+01	1.494003e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.888452e+01	2.666721e+00	1.408392e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.569597e+01	6.801161e-01	9.203027e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.312646e+01	2.036429e+00	8.359617e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.108836e+00	3.348187e-01	4.531375e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.442840e+00	3.824822e-01	1.356136e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.254000e+00	4.221684e-01	1.207462e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.033872e+00	1.366451e-01	3.317706e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.490343e+00	2.015139e-01	2.702783e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.770953e-01	7.995258e-02	2.993232e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.787407e-01	3.953706e-02	1.822809e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.383324e-02	3.395960e-03	7.888680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.487280e+00	3.902628e-01	2.245087e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.622011e+00	1.109117e-01	1.642433e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.414668e+00	2.918459e-01	2.988457e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.383463e-01	1.083870e-01	2.486170e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.711056e-01	6.493931e-02	1.647513e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.162811e-01	3.517871e-02	1.058936e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.079723e-02	1.683992e-02	4.045351e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.441529e-03	4.969670e-04	3.098101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.016810e+00	5.061985e-01	2.524151e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.926684e+00	1.735349e-01	3.126424e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.044703e+00	1.073650e-01	1.770470e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.368429e-01	5.654193e-02	1.505818e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.893493e-01	3.493835e-02	8.431999e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.659796e-01	2.248275e-02	5.071111e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.132286e-02	8.067085e-03	2.709079e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.703112e-03	5.083662e-04	2.375163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.541960e+01	1.133782e+00	5.306505e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.692300e+00	2.638488e-01	5.344733e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.222080e+00	1.450980e-01	2.797264e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.005170e-01	6.911820e-02	1.658157e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.883648e-02	4.384422e-03	1.374298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.481404e+00	5.492681e-01	4.675931e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.287567e+00	1.054593e+00	7.016630e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.429855e+00	1.428270e-01	8.942650e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.289602e+00	2.892407e-01	4.370056e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.478553e+00	3.003383e-01	3.630439e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.767216e+00	3.116039e-01	3.689261e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.331633e+00	2.371471e-01	3.530376e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.636940e-01	1.698486e-01	2.223431e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.725613e-01	9.144357e-02	2.510250e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.771077e-01	7.463568e-02	1.352334e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.757447e-01	3.903949e-02	1.374904e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.494665e-01	2.349315e-02	8.234189e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.142423e-02	8.092668e-03	2.883016e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.028579e-03	1.393964e-03	2.102194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.396519e+00	2.603102e+00	1.443951e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.054629e+01	1.352305e+00	9.135198e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.229808e+00	1.467859e-01	6.945056e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.514868e+00	5.396615e-01	2.013026e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.527180e+00	2.429463e-01	5.685025e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.471578e+00	2.206516e-01	5.730238e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.974819e+00	2.456484e-01	2.713893e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.443202e+00	2.077238e-01	2.218957e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.917867e-01	1.490394e-01	1.631246e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.161944e-01	7.585228e-02	1.599725e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.845377e-01	7.466905e-02	1.111287e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.659522e-01	6.309887e-02	1.404091e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.721867e-01	2.003318e-02	9.891258e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.405723e-02	1.012472e-02	4.265290e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.291451e-03	1.705489e-03	3.121503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.037693e+01	1.446048e+01	5.344412e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.007345e+01	3.735724e+00	3.637277e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.701275e+01	5.025055e-01	2.171080e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.523392e+00	4.993184e-01	1.869266e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.131921e+00	5.826950e-01	8.443249e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.412347e+00	3.314217e-01	7.051019e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.270309e+00	3.345857e-01	4.567744e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.669698e+00	4.051705e-01	2.851765e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.716423e-01	1.126170e-01	3.208551e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.648032e-01	8.966195e-02	1.778507e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.343459e-01	4.866907e-02	1.904237e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.006587e-02	2.284757e-03	8.974263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.959338e+00	7.819579e-01	7.310798e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.196879e+00	2.586587e-01	4.403639e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.191671e+00	3.645476e-01	3.461188e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.148719e+00	1.793140e-01	3.031156e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.012925e-01	1.033726e-01	2.042591e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.936346e-01	4.730726e-02	1.358300e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.107476e-01	2.186911e-02	5.875876e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.038605e-02	4.234727e-03	2.283578e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.645109e-04	5.262048e-04	8.943082e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.139010e+01	2.436871e+00	2.801070e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.535465e+00	6.944023e-01	1.231690e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.053535e+00	1.149040e-01	1.606451e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.940641e+00	2.783943e-01	2.701746e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.097983e+00	1.249997e-01	2.105236e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.294166e-01	5.764458e-02	1.361105e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.757806e-01	3.328588e-02	7.546601e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.499996e-01	2.084366e-02	4.821757e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.305768e-03	1.668143e-03	6.101831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.101541e+02	1.443670e+01	1.254122e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.736678e+01	9.927002e-01	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.094660e+00	4.333577e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	2.011337e+00	2.938445e-01	2.230407e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.734640e+00	1.660607e-01	2.203252e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.858470e-01	1.306900e-01	1.987447e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.634712e-01	4.991732e-02	1.566777e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.131374e-02	3.899752e-03	1.090926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.022079e+00	1.112400e+00	1.010572e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.126542e+00	6.412355e-01	4.449620e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.474658e+00	1.794367e-01	1.461491e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.456771e+00	4.092087e-01	1.552789e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.685287e+00	4.130375e-01	4.448958e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.235123e+00	3.825762e-01	4.167432e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.687394e+00	3.150353e-01	3.350333e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.183634e+00	1.650454e-01	3.479398e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.692620e-01	2.165484e-01	2.111533e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.204258e-01	6.934820e-02	2.025828e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.206938e-01	4.547182e-02	1.416620e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.691060e-01	2.424871e-02	8.839969e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.497096e-02	9.723015e-03	2.835048e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.179073e-03	1.256243e-03	2.079644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.924025e+01	3.564696e+00	4.031146e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.832976e+00	1.019447e+00	1.314163e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.163441e+00	6.760353e-01	1.533905e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.137587e+00	1.506369e-01	2.794738e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.582190e+00	5.492763e-01	5.639588e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.729119e+00	2.756684e-01	2.908223e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.771582e+00	1.924462e-01	6.049356e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.616885e+00	2.733291e-01	2.144870e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.020200e+00	1.480929e-01	1.646109e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.896138e-01	6.135932e-02	1.409196e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.625895e-01	7.455560e-02	8.577386e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.533705e-01	1.793654e-02	9.712799e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.118291e-02	2.317004e-03	4.612449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.115771e+02	1.538005e+01	1.043670e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.259987e+01	1.040642e+00	1.327955e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.515488e+01	2.501131e+00	1.424347e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.060704e+01	1.033707e+00	2.803608e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.193108e+00	4.742062e-01	3.122032e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.160983e+00	3.356606e-01	5.896784e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.777998e+00	2.583139e-01	2.698783e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.450364e+00	8.432295e-02	5.536294e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.486112e+00	2.478789e-01	2.311030e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.504548e-01	1.508981e-01	2.367424e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.589205e-01	7.744616e-02	1.695381e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.294805e-02	2.995369e-03	1.265710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.289580e+00	3.841514e-01	1.916886e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.974508e+00	1.255770e-01	5.659662e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.481156e+00	2.303213e-01	3.881624e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.639634e-01	1.099396e-01	3.252465e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.286129e-01	5.800159e-02	1.815540e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.840895e-01	2.966267e-02	8.459860e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.357008e-02	5.344254e-03	5.530499e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.592547e-03	2.061358e-03	2.475987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.004305e+00	4.323335e-01	2.039226e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.960195e+00	1.306314e-01	2.747598e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.198157e+00	1.734830e-01	1.834966e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.236476e-01	5.299116e-02	1.304857e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.608247e-01	1.781472e-02	8.555362e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.567947e-02	1.503934e-02	4.465569e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.443688e-02	4.638960e-03	2.872198e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.155579e-04	1.488585e-03	1.519342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.590876e+01	8.747838e-01	4.548187e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.698248e+00	2.881253e-01	3.959590e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.050643e+00	1.434058e-01	2.413699e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.166259e-01	6.054692e-02	1.406789e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.343266e-02	4.110632e-03	9.625523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.717461e-01	3.430418e-01	4.253966e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.813495e+00	1.108169e+00	8.959552e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.807653e+00	3.424046e-01	2.396827e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.703975e+00	4.710694e-01	2.148194e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.713500e+00	4.285533e-01	3.517849e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.976261e+00	3.414032e-01	4.961175e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.433832e+00	2.447554e-01	3.338490e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.635045e-01	1.190744e-01	3.015073e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.273687e-01	1.383093e-01	2.277011e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.684337e-01	6.151716e-02	1.877621e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.860931e-01	7.076451e-02	1.013227e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.362438e-01	2.291915e-02	5.943499e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.558088e-02	1.351466e-02	3.943488e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.758406e-03	7.123550e-04	2.077920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.003707e+00	1.875671e+00	1.526208e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.108293e+01	1.193283e+00	1.073509e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.654077e+00	4.682763e-01	3.029760e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.186961e+00	6.321491e-01	2.179444e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.772887e+00	5.868988e-01	3.289517e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.567227e+00	2.520270e-01	4.908298e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.077639e+00	2.150742e-01	3.577414e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.366388e+00	1.142994e-01	4.002598e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.003686e+00	1.906191e-01	2.453299e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.833144e-01	1.081582e-01	1.866536e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.546011e-01	5.214136e-02	1.105637e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.138081e-01	9.100037e-02	8.306223e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.503762e-01	2.107930e-02	4.773902e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.845467e-02	6.288272e-03	5.561712e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.927275e-03	9.487779e-04	2.422787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.940719e+01	1.094700e+01	5.594188e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.159063e+01	3.083573e+00	2.955558e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.630318e+01	6.643639e-01	1.869432e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.772686e+00	6.035066e-01	9.450608e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.444064e+00	6.107147e-01	8.507102e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.121879e+00	2.941875e-01	7.346939e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.193636e+00	2.636479e-01	3.954275e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.465409e+00	3.122445e-01	2.770853e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.699967e-01	1.639467e-01	2.153863e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.813129e-01	8.547826e-02	1.516728e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.306287e-01	3.155586e-02	1.369294e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.732520e-03	2.317765e-03	5.566089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.678851e+00	8.258438e-01	7.478462e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.233711e+00	2.584284e-01	5.924301e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.347048e+00	3.650874e-01	4.541070e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.346411e+00	2.576151e-01	3.450740e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.251469e-01	1.010309e-01	2.147996e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.617142e-01	2.513223e-02	1.461454e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.485590e-02	1.336464e-02	5.712445e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.304572e-02	8.383605e-03	2.143316e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.867505e-04	9.168529e-04	8.891046e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.158698e+01	2.995750e+00	2.783323e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.314816e+00	3.898646e-01	2.229996e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.043194e+00	4.025852e-01	1.778319e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.193143e+00	2.824523e-01	3.827180e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.094477e+00	1.803531e-01	2.168890e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.313031e-01	6.619504e-02	1.414766e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.372375e-01	1.575752e-02	9.063419e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.554306e-02	1.665451e-02	3.996278e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.821401e-03	1.414471e-03	4.751897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.107310e+02	1.776052e+01	1.894671e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.661500e+01	2.521018e+00	6.230388e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.445283e+00	7.814744e-01	2.619915e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.895429e+00	2.423755e-01	2.961797e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.562746e+00	1.687652e-01	2.268055e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.189759e-01	1.191938e-01	1.867531e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.143823e-01	7.907946e-02	1.435867e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.756023e-03	2.980083e-03	7.239643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.197437e+00	9.325675e-01	9.116457e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.671853e+00	9.497759e-01	7.628086e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.996676e+00	3.378669e-01	1.693723e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.422134e+00	6.015612e-01	1.576221e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.878591e+00	3.811461e-01	3.333559e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.311243e+00	3.819876e-01	3.955727e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.765661e+00	3.423721e-01	5.411037e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.297892e+00	2.228969e-01	3.151235e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.559809e-01	1.272713e-01	2.550865e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.527944e-01	6.757608e-02	2.544320e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.332323e-01	6.659449e-02	1.181132e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.444742e-01	2.228328e-02	6.726210e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.078305e-02	7.422035e-03	4.077345e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.928379e-03	7.476896e-04	2.028900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.527845e+01	3.567788e+00	3.675111e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.252693e+01	1.369175e+00	1.287045e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.736400e+00	9.925853e-01	5.876129e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.067960e+00	5.275510e-01	2.480199e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.184144e+00	4.638468e-01	1.807194e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.754003e+00	4.072500e-01	2.195825e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.058945e+00	2.500061e-01	5.412954e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.527021e+00	1.674365e-01	3.277879e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.020827e+00	1.271025e-01	2.152602e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.015250e-01	7.116178e-02	1.314212e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.488830e-01	7.015895e-02	8.504343e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.312911e-01	1.330272e-02	4.773803e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.985604e-03	9.469253e-04	5.614574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.104936e+02	1.599504e+01	1.462020e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.543558e+01	2.042594e+00	1.441614e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.446782e+01	6.951705e-01	1.246076e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.057465e+01	1.531500e+00	2.543680e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.097108e+00	2.976121e-01	1.085605e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.433984e+00	7.051503e-01	2.279840e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.976822e+00	1.507575e-01	2.582367e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.912850e+00	2.367927e-01	1.622146e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.475396e+00	2.216332e-01	2.465624e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.605795e-01	1.494017e-01	2.051864e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.806934e-01	6.713863e-02	1.771734e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.227263e-02	3.949164e-03	7.309607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.561402e+00	3.853581e-01	2.094065e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.419241e+00	1.310312e-01	2.002668e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.356527e+00	1.614246e-01	3.402140e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.867479e-01	1.486992e-01	2.077052e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.606709e-01	1.018804e-01	1.532925e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.237232e-01	5.700796e-02	8.649061e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.950831e-02	1.083590e-02	5.519350e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.920410e-03	5.414673e-04	2.766838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.961268e+00	4.261154e-01	2.408579e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.912693e+00	1.643369e-01	2.390588e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.931952e-01	1.170927e-01	1.709644e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.771468e-01	7.029325e-02	1.298052e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.003399e-01	5.912245e-02	6.579362e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.549463e-01	1.904364e-02	4.476671e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.798250e-02	6.633563e-03	2.642350e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.382022e-03	3.854752e-04	2.976935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.535090e+01	1.002131e+00	4.589395e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.829825e+00	2.126315e-01	4.804236e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.254765e+00	2.065010e-01	2.211517e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.150756e-01	6.686000e-02	1.655784e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.968178e-02	3.728990e-03	1.139639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.944851e+00	6.968725e-01	6.857029e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.878335e+00	7.807796e-01	1.102822e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.614521e+00	6.670814e-01	5.350129e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.172992e+00	3.025069e-01	3.078755e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.299951e+00	2.720492e-01	4.287808e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.679499e+00	2.029682e-01	4.106270e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.328361e+00	2.003237e-01	2.665955e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.006918e+00	1.360725e-01	3.408651e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.569497e-01	8.664021e-02	2.294541e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.667509e-01	9.931238e-02	1.560006e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.889855e-01	4.108473e-02	8.559892e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.483579e-01	4.327312e-02	5.277992e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.436480e-02	7.730301e-03	4.246724e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.894783e-03	1.125375e-03	2.376300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.009072e+01	2.134226e+00	1.517226e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.062573e+01	1.067102e+00	6.524042e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.143024e+00	4.577894e-01	2.829576e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.961175e+00	2.704334e-01	5.816756e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.314036e+00	3.598806e-01	5.315805e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.447980e+00	2.614564e-01	3.550466e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.959350e+00	3.366269e-01	2.188298e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.344118e+00	1.246832e-01	2.747561e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.026160e+00	8.793025e-02	2.900068e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.097208e-01	1.628130e-01	1.474266e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.164510e-01	6.465933e-02	9.555227e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.012839e-01	7.988144e-02	1.149137e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.163751e-02	3.971367e-02	6.625140e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.166667e-02	4.034478e-02	3.644680e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.175124e-03	2.243179e-03	2.876475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.404132e+01	1.261274e+01	5.206098e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.988166e+01	2.883288e+00	3.232392e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.668374e+01	1.015925e+00	1.928127e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.196013e+00	4.681337e-01	1.371383e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.766877e+00	6.144862e-01	6.567047e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.620783e+00	3.030069e-01	4.631221e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.363817e+00	2.895878e-01	4.438383e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.419846e+00	1.351898e-01	5.151164e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.500300e-01	1.618747e-01	1.860387e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.768466e-01	7.085500e-02	2.270106e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.554176e-01	7.600592e-02	1.122835e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.532135e-03	2.312431e-03	6.762443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.101906e+00	7.685818e-01	6.661472e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.094054e+00	2.674744e-01	6.565838e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.971962e+00	2.921232e-01	4.167907e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.272719e+00	1.731416e-01	2.786867e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.408526e-01	1.109842e-01	1.596541e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.916204e-01	5.208229e-02	9.377783e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.568310e-02	1.583287e-02	6.571588e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.873134e-02	4.298128e-03	1.909241e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.883763e-04	1.298498e-04	1.132731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.204466e+01	2.387435e+00	2.214757e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.132697e+00	2.233250e-01	5.542760e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.903331e+00	1.788546e-01	2.271288e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.876360e+00	2.618270e-01	2.999953e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.103878e+00	1.482694e-01	1.868960e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.493949e-01	7.368737e-02	1.192438e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.940212e-01	6.160898e-02	6.695495e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.254213e-01	1.509641e-02	5.594705e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.960311e-03	1.346433e-03	5.820263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.137301e+02	1.336970e+01	1.229514e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.608342e+01	6.050126e-01	5.404305e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.934927e+00	3.050738e-01	1.570601e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.409875e+00	1.030416e-01	1.066050e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.680074e+00	1.690473e-01	1.857650e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.549813e-01	1.033720e-01	1.649880e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.715871e-01	5.053328e-02	1.343340e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.058070e-02	2.480482e-03	8.949707e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.399675e+00	1.240145e+00	9.448977e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.355431e+00	4.742438e-01	1.104312e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.947779e+00	6.787889e-01	3.024661e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.198040e+00	3.943600e-01	1.950787e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.687087e+00	4.062906e-01	3.150761e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.109342e+00	2.603590e-01	3.835608e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.588301e+00	1.984556e-01	4.252102e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.250883e+00	1.948376e-01	2.503959e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.396279e-01	1.164354e-01	2.712615e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.413061e-01	9.664998e-02	1.630701e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.378075e-01	8.269580e-02	1.089771e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.629762e-01	4.000571e-02	5.349994e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.620068e-02	7.996350e-03	4.155754e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.957190e-03	1.124641e-03	2.546585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.065863e+01	3.841435e+00	3.563906e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.225235e+00	1.049231e+00	2.645649e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.490006e+00	3.251483e-01	2.763878e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.102636e+00	1.415014e-01	3.814660e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.308419e+00	3.059258e-01	1.188732e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.430910e+00	1.618052e-01	4.263565e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.149781e+00	3.114273e-01	2.610968e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.494980e+00	2.135339e-01	1.965987e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.010197e+00	1.002524e-01	2.348860e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.452559e-01	1.339100e-01	1.317831e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.591326e-01	6.740813e-02	1.033847e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.608404e-01	2.115614e-02	5.253861e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.012415e-02	2.366937e-03	5.576488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.143582e+02	1.612699e+01	1.007428e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.269478e+01	4.489046e-01	1.233873e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.462875e+01	1.660006e+00	3.975700e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.218775e+00	4.425008e-01	4.400531e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.711586e+00	2.112309e-01	6.045222e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.945656e+00	2.169422e-01	1.984957e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.593795e+00	1.806959e-01	5.698792e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.975422e+00	1.865267e-01	1.588503e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.481141e+00	1.247128e-01	3.459454e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.975674e-01	1.089658e-01	1.752687e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.967049e-01	9.045741e-02	1.372884e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.526587e-02	2.824481e-03	9.988383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.443722e+00	3.622701e-01	2.155900e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.889624e+00	2.390322e-01	8.629833e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.302205e+00	1.786596e-01	3.820017e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.637762e-01	9.039485e-02	2.975002e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.270507e-01	5.012508e-02	1.546705e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.814868e-01	3.872342e-02	8.748881e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.998088e-02	1.008788e-02	4.095213e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.807328e-04	1.898919e-03	3.278709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.156459e+00	4.085633e-01	2.131779e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.023765e+00	2.238325e-01	2.042427e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.086975e-01	9.158289e-02	2.050188e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.009369e-01	4.207476e-02	1.258458e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.690742e-01	1.745850e-02	6.789983e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.597662e-02	9.820590e-03	3.935766e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.695976e-02	6.082644e-03	2.427220e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.003929e-04	1.034037e-03	1.735213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.605044e+01	8.321728e-01	3.951458e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.475714e+00	2.579989e-01	3.302712e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.040417e+00	9.508089e-02	2.449939e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.684380e-01	6.570951e-02	1.421712e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.290610e-02	2.451024e-03	9.515205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.320222e+00	4.300312e-01	5.259381e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.684418e+00	1.485735e+00	6.834034e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.112346e+00	1.357831e-01	7.470247e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.615296e+00	5.886576e-01	2.856023e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.540728e+00	4.048042e-01	4.139460e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.721864e+00	2.211779e-01	4.959853e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.249601e+00	1.802563e-01	3.427207e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.343221e-01	1.471224e-01	2.659465e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.419184e-01	1.029302e-01	2.449317e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.265904e-01	4.904324e-02	1.825400e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.661027e-01	6.318628e-02	9.835195e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.147926e-01	7.448584e-03	8.360544e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.782364e-02	4.178472e-02	3.111293e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.697663e-03	1.856506e-03	1.993470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.080936e+01	2.692102e+00	1.422002e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.694269e+00	7.051805e-01	1.923223e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.641453e+00	5.119662e-01	2.916722e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.303253e+00	4.329784e-01	2.334975e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.646477e+00	2.730224e-01	4.135145e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.631932e+00	2.756648e-01	3.654764e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.711545e+00	1.650367e-01	4.152073e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.293063e+00	1.764588e-01	2.446668e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.708044e-01	1.255265e-01	2.593436e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.477973e-01	7.375493e-02	1.611426e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.819434e-01	9.599235e-02	1.049852e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.850470e-01	1.712044e-02	1.194484e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.497995e-01	2.339600e-02	7.009883e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.177149e-02	2.832255e-02	3.226545e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.581480e-03	1.410041e-03	2.204999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.132601e+01	7.040220e+00	6.891759e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.240554e+01	4.606338e+00	1.451333e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.596662e+01	9.835825e-01	1.230392e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.834329e+00	5.647426e-01	1.257727e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.348589e+00	6.201568e-01	4.740312e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.119667e+00	2.981309e-01	5.250975e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.865916e+00	1.902313e-01	4.905726e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.407873e+00	1.685194e-01	2.457028e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.376247e-01	8.128362e-02	2.693605e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.031028e-01	7.327528e-02	1.547601e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.576023e-01	5.304820e-02	1.030166e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.336077e-03	2.572205e-03	5.324426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.310229e+00	1.107324e+00	5.741268e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.903413e+00	1.471396e-01	2.317535e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.128683e+00	3.301053e-01	5.310819e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.148623e+00	1.641176e-01	3.940365e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.719874e-01	8.019090e-02	1.951828e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.784452e-01	3.018043e-02	1.015948e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.667746e-02	2.731612e-03	5.638994e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.458508e-02	1.336983e-02	2.189321e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.681815e-04	8.014493e-04	1.196410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.253778e+01	3.244938e+00	2.439699e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.419831e+00	5.702444e-01	1.013429e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.039102e+00	2.190000e-01	3.237911e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.936993e+00	2.314715e-01	3.095637e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.017474e+00	1.258588e-01	1.967964e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.823452e-01	4.781649e-02	1.361240e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.361244e-01	3.255575e-02	7.004962e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.086668e-01	1.253249e-02	4.572021e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.570412e-03	1.702262e-03	5.152569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.165337e+02	1.865301e+01	1.287357e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.746316e+01	1.249816e+00	6.286872e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.623558e+00	2.857777e-01	5.914328e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.948206e+00	2.151809e-01	2.090578e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.451397e+00	1.855996e-01	2.074043e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.528817e-01	5.371138e-02	2.109652e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.218165e-01	4.430548e-02	1.033841e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.840478e-03	1.968483e-03	7.091502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.787710e+00	1.290282e+00	7.912270e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.733066e+00	9.527572e-01	8.781013e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.146928e+00	3.972756e-01	1.815443e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.605850e+00	1.326697e-01	8.785795e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.074900e+00	6.845837e-01	3.651898e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.151490e+00	2.856863e-01	5.266307e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.654500e+00	2.650779e-01	4.038340e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.159736e+00	1.502589e-01	3.277196e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.447693e-01	8.813285e-02	3.075427e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.248498e-01	1.045458e-01	1.679760e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.253078e-01	7.813100e-02	1.169636e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.358601e-01	9.335655e-03	8.500290e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.050502e-02	4.341338e-02	3.210455e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.895957e-03	1.879832e-03	2.135245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.882366e+01	4.940587e+00	2.966009e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.210125e+01	2.135507e+00	2.637586e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.418436e+00	1.858098e-01	2.155882e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.720190e+00	7.264397e-01	1.789787e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.438911e+00	3.903460e-01	1.967006e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.785063e+00	2.032301e-01	4.082327e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.146729e+00	2.801664e-01	2.427519e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.451765e+00	1.440069e-01	3.306339e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.733707e-01	8.790235e-02	2.279955e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.822114e-01	1.030828e-01	1.269406e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.897311e-01	1.852697e-02	1.264985e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.304942e-01	2.976074e-02	5.038171e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.793484e-03	1.434769e-03	5.374654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.155022e+02	1.734757e+01	1.053593e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.527748e+01	6.639426e-01	8.244135e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.448380e+01	3.017398e+00	1.106998e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.049246e+01	3.728040e-01	7.090858e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.136364e+00	2.895307e-01	8.107889e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.308081e+00	4.802321e-01	2.628551e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.778238e+00	1.866654e-01	1.142286e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.824783e+00	1.217384e-01	2.801190e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.354783e+00	1.744061e-01	2.383046e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.046995e-01	1.056569e-01	2.583763e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.854081e-01	4.372951e-02	1.304620e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.128906e-02	2.266684e-03	6.911773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.793791e+00	3.366499e-01	1.921432e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.241403e+00	1.257266e-01	2.474621e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.230113e+00	2.348265e-01	2.515292e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.978447e-01	8.757932e-02	2.297327e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.230454e-01	6.360361e-02	1.111856e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.939323e-01	2.917357e-02	7.353723e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.532157e-02	1.672262e-02	3.159820e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.716174e-03	5.360380e-04	2.228892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.168421e+00	3.643704e-01	2.112210e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.845384e+00	1.741600e-01	1.748116e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.874227e-01	8.722037e-02	1.721165e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.941853e-01	4.695046e-02	1.277618e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.672464e-01	4.480644e-02	7.238554e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.432077e-01	2.579250e-02	3.635287e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.501481e-02	8.123683e-03	2.335683e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.544400e-03	5.789091e-04	1.946641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.553580e+01	8.507589e-01	4.569127e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.859812e+00	2.580915e-01	2.921434e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.103420e+00	1.190280e-01	2.863101e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.167390e-01	7.051466e-02	1.353898e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.785137e-02	3.772253e-03	1.039995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.199395e+00	7.264813e-01	5.218372e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.590515e+00	8.830649e-01	4.956345e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.017117e+00	1.895751e-01	4.039509e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.140596e+00	3.608926e-01	3.234384e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.258987e+00	3.145122e-01	3.758972e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.558408e+00	2.705567e-01	3.983618e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.167830e+00	1.614558e-01	3.479790e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.754438e-01	1.356481e-01	1.951733e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.105103e-01	7.439954e-02	2.111012e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.309319e-01	7.055305e-02	1.298929e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.255865e-01	2.905512e-02	1.150635e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.257358e-01	3.077033e-02	6.202376e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.349029e-02	1.842796e-02	2.253237e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.581910e-03	1.518829e-03	1.531996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.185907e+01	2.637713e+00	1.513479e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.008468e+01	5.835589e-01	6.554380e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.706743e+00	2.827581e-01	6.047662e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.935682e+00	5.969178e-01	3.941018e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.146106e+00	2.413479e-01	4.940830e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.421576e+00	3.010783e-01	2.893135e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.772508e+00	2.329824e-01	2.107951e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.340811e+00	1.276701e-01	2.182329e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.405575e-01	1.146586e-01	2.551821e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.887567e-01	7.753558e-02	1.819668e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.772622e-01	7.725348e-02	1.165309e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.852891e-01	2.785624e-02	9.923616e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.650536e-01	1.664391e-02	6.766784e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.385246e-02	2.796119e-02	2.757028e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.270878e-03	1.304357e-03	3.151612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.977418e+01	1.431087e+01	5.929567e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.102713e+01	2.694522e+00	3.270059e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.453065e+01	4.810567e-01	2.255689e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.397785e+00	5.607822e-01	1.008541e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.812904e+00	4.301435e-01	7.769409e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.631644e+00	4.162441e-01	3.498142e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.148488e+00	2.049564e-01	5.594442e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.455197e+00	2.157498e-01	2.353358e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.925011e-01	9.654080e-02	2.853451e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.129458e-01	1.236491e-01	1.566046e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.275118e-01	7.587590e-02	1.109332e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.076315e-03	1.685668e-03	9.021560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.397879e+00	7.365285e-01	6.080955e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.047961e+00	2.376366e-01	1.218569e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.025368e+00	2.916414e-01	3.582661e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.023043e+00	1.648541e-01	2.408121e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.398148e-01	6.712677e-02	2.003463e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.785592e-01	7.675239e-02	7.551991e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.285984e-02	1.285794e-02	5.834557e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.583276e-02	2.765190e-03	1.664624e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.440126e-04	1.718859e-04	1.003894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.338174e+01	2.413997e+00	2.028707e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.236076e+00	2.550388e-01	2.346060e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.664148e+00	1.489161e-01	1.088931e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.854709e+00	2.686392e-01	2.623512e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.078036e+00	1.248193e-01	1.669239e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.898111e-01	4.660908e-02	1.266060e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.544726e-01	4.162134e-02	6.015899e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.352004e-01	1.485603e-02	4.303551e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.150029e-03	1.335906e-03	4.918911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.217180e+02	1.293190e+01	1.111881e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.685890e+01	6.911035e-01	4.036711e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.908010e+00	3.291873e-01	2.710919e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.556442e+00	9.567028e-02	1.445017e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.456730e+00	1.752575e-01	1.800565e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.337279e-01	8.345877e-02	2.025631e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.716820e-01	7.534320e-02	1.104331e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.405452e-03	2.205574e-03	8.530426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.764041e+00	1.236477e+00	9.110502e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.828505e+00	3.986980e-01	4.472045e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.452396e+00	1.719927e-01	3.146181e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.198895e+00	4.261549e-01	3.737168e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.740835e+00	6.161457e-01	3.050448e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.000415e+00	2.341279e-01	4.096871e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.546031e+00	2.971014e-01	2.767168e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.132308e+00	1.875878e-01	2.752928e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.757111e-01	1.336999e-01	1.793379e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.616430e-01	5.659400e-02	2.571134e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.860769e-01	3.543068e-02	1.069562e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.376984e-01	2.711907e-02	6.275067e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.560372e-02	1.986138e-02	2.313496e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.566379e-03	1.381458e-03	1.508661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.153536e+01	3.847827e+00	3.297233e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.993206e+00	2.708342e-01	4.368835e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.114184e+00	5.842336e-01	3.891990e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.993777e+00	2.504290e-01	2.762283e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.030838e+00	4.449365e-01	2.073921e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.304646e+00	1.574423e-01	3.208853e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.021238e+00	3.375939e-01	2.049116e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.504611e+00	2.005969e-01	1.717679e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.532166e-01	1.120658e-01	1.780994e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.782073e-01	5.804447e-02	1.259926e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.122715e-01	3.001606e-02	9.405536e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.484767e-01	2.686571e-02	4.907246e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.751586e-03	1.963337e-03	4.259519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.209839e+02	1.300279e+01	1.170245e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.377484e+01	1.709925e+00	8.958723e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.317085e+01	3.127509e-01	1.636360e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.632998e+00	8.550617e-01	1.172655e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.159900e+00	3.723943e-01	3.981965e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.458481e+00	2.824212e-01	3.134839e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.676510e+00	4.183581e-01	2.172881e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.935551e+00	1.735655e-01	6.413378e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.342161e+00	1.413188e-01	2.567886e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.066204e-01	1.025165e-01	2.026629e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.558642e-01	5.557483e-02	1.497264e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.404054e-02	3.620588e-03	9.116989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.609437e+00	3.404785e-01	1.820258e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.616679e+00	1.330370e-01	1.395891e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.258385e+00	1.656315e-01	3.645504e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.310827e-01	1.784715e-01	2.193482e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.881735e-01	2.996153e-02	1.695978e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.026715e-01	1.965458e-02	7.736337e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.815582e-02	6.227738e-03	3.491624e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.253716e-04	1.861052e-03	1.949350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.271492e+00	3.816205e-01	2.028336e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.794623e+00	1.829677e-01	2.216384e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.008175e+00	1.276965e-01	1.792019e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.154149e-01	5.753246e-02	9.639295e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.184601e-01	2.013996e-02	7.290723e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.559681e-01	6.042802e-03	4.825027e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.545315e-02	8.847950e-03	2.063535e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.682026e-04	9.303989e-04	1.679702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.634923e+01	8.304649e-01	3.196194e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.183551e+00	2.092933e-01	3.776031e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.826728e-01	1.339545e-01	2.082899e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.230536e-01	3.342508e-02	1.420334e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.631190e-02	3.159903e-03	1.039610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.439044e+00	4.382262e-01	5.051893e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.716048e+00	1.338458e+00	6.344733e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.639129e+00	1.678164e-01	3.408862e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.278227e+00	2.973361e-01	6.261568e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.429065e+00	4.124301e-01	3.678049e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.664442e+00	2.007947e-01	4.910451e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.146752e+00	1.570490e-01	2.737527e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.315416e-01	1.402070e-01	3.073604e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.118130e-01	1.002960e-01	2.133416e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.051436e-01	6.508448e-02	1.231637e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.994978e-01	6.270642e-02	9.166883e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.086242e-01	4.606829e-03	7.801063e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.140546e-02	5.513714e-03	4.596069e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.671451e-03	1.284968e-03	2.540164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.122860e+01	2.397222e+00	1.366535e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.130426e+01	8.364522e-01	6.125638e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.191363e+00	4.049791e-01	5.725504e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.822503e+00	3.133760e-01	3.787143e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.421692e+00	2.894350e-01	4.743179e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.325938e+00	2.038863e-01	3.813151e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.727817e+00	3.246613e-01	2.541297e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.159839e+00	1.496181e-01	2.419535e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.796731e-01	8.369370e-02	2.224782e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.411382e-01	1.145343e-01	1.263912e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.473618e-01	1.142056e-01	1.001818e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.449539e-01	1.264371e-02	8.601665e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.541173e-01	2.940073e-02	6.400669e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.721440e-02	3.354796e-03	5.972482e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.358503e-03	9.495171e-04	2.551216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.970453e+01	1.138532e+01	6.189743e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.175671e+01	2.122683e+00	2.421503e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.536604e+01	9.371624e-01	1.312617e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.998607e+00	6.079425e-01	8.555814e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.816359e+00	4.872234e-01	8.665968e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.782266e+00	2.936755e-01	6.684549e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.801937e+00	3.281600e-01	4.015259e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.272161e+00	2.972243e-01	2.601292e-01
1.360000e-01	1.600000e-02	1.600000e-02	6.911502e-01	6.300460e-02	2.682830e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.147190e-01	8.282539e-02	1.516933e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.572874e-01	3.323009e-02	1.509381e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.868053e-03	1.552461e-03	8.513920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.248158e+00	8.102668e-01	5.216403e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.015726e+00	1.149200e-01	1.958463e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.183102e+00	4.463509e-01	3.890593e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.111647e+00	1.676837e-01	3.332102e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.250252e-01	8.795690e-02	1.714433e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.643584e-01	1.638757e-02	1.141360e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.012996e-02	1.163311e-02	4.594304e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.263723e-02	1.078112e-02	1.556505e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.016148e-06	5.166700e-04	9.017976e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.301529e+01	2.819703e+00	1.991856e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.520468e+00	2.971934e-01	2.069053e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.962330e+00	2.091958e-01	2.251820e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.801662e+00	2.280310e-01	3.309298e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.041214e+00	1.580648e-01	1.935939e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.276265e-01	4.545757e-02	1.080694e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.279790e-01	3.099097e-02	6.228002e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.204297e-01	6.705825e-03	5.446280e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.090507e-03	1.646637e-03	3.990253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.239687e+02	1.766308e+01	1.069094e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.618168e+01	8.345739e-01	1.047787e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.478994e+00	2.878275e-01	2.601805e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.516593e+00	2.739492e-01	1.560398e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.287269e+00	1.404752e-01	2.307834e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.399465e-01	1.039455e-01	1.749117e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.630311e-01	3.945818e-02	1.385344e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.527473e-03	2.181720e-03	6.764912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.032826e+00	1.088839e+00	8.680376e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.032592e+00	1.128233e+00	4.299816e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.689950e+00	1.548410e-01	3.414889e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.236027e+00	3.123919e-01	3.921721e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.620233e+00	2.919987e-01	6.084485e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.136921e+00	4.224876e-01	4.200913e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.586314e+00	4.023168e-01	3.473330e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.070322e+00	1.476797e-01	3.214476e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.464652e-01	1.522464e-01	2.049705e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.993090e-01	1.085270e-01	1.447348e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.064659e-01	4.232047e-02	9.819567e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.321160e-01	6.042373e-03	9.460359e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.423199e-02	5.803761e-03	4.927822e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.902487e-03	1.445430e-03	2.416204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.957049e+01	4.874352e+00	2.759343e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.050691e+01	7.988676e-01	1.350454e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.607555e+00	2.987923e-01	7.936967e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.591646e+00	3.768081e-01	5.843305e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.547470e+00	4.156328e-01	3.752970e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.376281e+00	1.767082e-01	5.158628e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.011915e+00	3.931860e-01	3.010947e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.331070e+00	1.702032e-01	2.997359e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.355792e-01	1.761663e-01	1.665865e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.071174e-01	7.999777e-02	1.333741e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.728097e-01	1.573023e-02	9.743474e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.372795e-01	1.725591e-02	5.546923e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.412804e-03	6.830858e-04	6.502467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.242689e+02	2.027137e+01	1.144248e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.294161e+01	6.238870e-01	2.872113e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.259250e+01	1.144361e+00	7.619951e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.053179e+01	1.015534e+00	1.098533e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.927640e+00	5.103363e-01	1.537418e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.891503e+00	1.628907e-01	5.533950e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.770899e+00	4.525488e-01	1.618523e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.587769e+00	1.267744e-01	2.264132e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.223910e+00	2.090828e-01	2.270561e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.794004e-01	1.068044e-01	2.419547e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.868838e-01	6.371037e-02	1.784637e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.172690e-02	2.061506e-03	9.619219e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF1_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.053339e-02	3.256567e-02	7.258655e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.365607e-01	3.451281e-01	5.599343e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.287227e+00	6.422565e-01	8.688286e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.721736e+00	4.027101e-01	1.955571e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.695162e+00	6.370225e-01	3.098209e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.390343e+00	6.740315e-01	5.847277e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.124327e+00	3.487912e-01	4.021354e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.045417e-02	2.924867e-02	3.531018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.496256e-01	1.318803e-01	4.699899e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.059152e+00	5.896687e-01	1.242312e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.397422e+00	3.620442e-01	2.624714e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.320296e+00	8.001924e-01	2.218155e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.690704e+00	4.839000e-01	3.346374e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.920389e-01	2.262027e-01	2.210688e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.941122e-01	9.319373e-02	1.073072e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.611018e-02	5.262396e-03	8.185139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.057004e+00	4.408306e-01	1.835197e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.160454e+00	8.778308e-01	1.938113e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.275503e+00	1.059065e+00	1.077160e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.160745e+00	1.156957e+00	4.914949e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.262397e-01	5.296584e-02	4.711856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.950788e-03	4.598727e-03	1.774848e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.842909e-02	2.848706e-02	1.008843e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.350669e-01	1.073917e-01	2.834640e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.995404e-01	2.370741e-01	5.045299e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.291784e+00	4.103918e-01	6.285489e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.058558e+00	4.917416e-01	7.626434e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.932756e+00	4.541763e-01	4.208019e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.475245e+00	2.628226e-01	1.105037e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.495477e+00	2.598631e-01	1.200478e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.120046e+00	5.201318e-01	3.754846e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.402827e+00	5.686899e-01	4.190103e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.579532e+00	4.599414e-01	3.820148e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.368862e-01	2.414677e-01	2.440689e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.917744e-02	2.585766e-02	2.230841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.942795e-02	1.632112e-02	6.750788e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.794500e-01	7.641340e-02	2.404873e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.518253e-01	1.583520e-01	6.171280e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.896328e-01	3.041199e-01	9.334133e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.790278e+00	4.405159e-01	1.085469e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.663903e+00	5.357508e-01	1.259556e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.549281e+00	5.049444e-01	8.677830e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.078442e+00	3.369434e-01	2.244805e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.964685e+00	2.201766e-01	1.513572e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.481008e+00	5.446448e-01	1.546321e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.691204e+00	6.032691e-01	2.547743e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.810474e+00	4.755494e-01	2.708469e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.064751e+00	3.086077e-01	2.224902e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.376704e-01	1.602556e-01	1.399330e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.198084e-02	1.384471e-02	1.327420e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.462852e-01	8.752789e-02	5.090035e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.952348e-01	2.344467e-01	1.042123e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.603089e+00	4.731427e-01	2.042333e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.065869e+00	7.132120e-01	2.696899e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.830605e+00	8.986611e-01	2.694014e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.190313e+00	8.133125e-01	1.813913e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.725558e+00	5.113413e-01	7.572085e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.304504e+00	7.237944e-01	1.220245e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.986368e+00	1.234649e+00	2.818312e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.296199e+00	1.004887e+00	4.060269e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.894425e+00	6.648052e-01	3.943203e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.320193e-02	3.634659e-02	2.714025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.176643e-01	6.860361e-02	1.182445e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.691779e-01	3.562189e-01	4.689693e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.964240e+00	5.507802e-01	5.853253e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.917947e+00	3.022060e-01	2.224167e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.961000e+00	3.772164e-01	2.550479e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.160760e+00	5.179197e-01	4.926043e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.179192e+00	3.303757e-01	4.076847e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.941757e-01	1.608865e-01	2.086238e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.568845e-02	8.251522e-03	1.203207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.472103e-01	2.877928e-01	4.887699e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.325856e+00	7.676568e-01	1.091213e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.369527e+00	7.507157e-01	1.008712e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.366104e+00	3.156768e-01	4.273670e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.913199e+00	2.539793e-01	1.354539e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.189223e+00	4.577418e-01	2.821210e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.268353e+00	3.325994e-01	2.825508e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.386373e-01	1.741640e-01	1.916025e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.270792e-02	1.668604e-02	2.163497e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.667546e+01	7.030308e+00	1.024470e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.831716e+01	3.543096e+00	5.442170e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.656519e+00	1.262918e+00	2.238932e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.775822e+00	2.901928e-01	4.088634e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.347606e+00	3.392283e-01	1.652754e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.564118e+00	6.176281e-01	3.533383e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.554048e+00	5.385997e-01	4.164812e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.085122e-02	2.765452e-02	3.128952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.509475e-01	6.663342e-02	1.327174e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.719928e-01	1.545822e-01	2.952424e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.683753e-01	2.656945e-01	3.302922e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.018632e+00	3.527593e-01	4.014359e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.470933e+00	4.340919e-01	5.098454e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.059057e+00	4.455264e-01	5.176162e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.512761e+00	3.542453e-01	3.001247e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.789075e+00	1.551316e-01	1.721832e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.783998e+00	1.619533e-01	2.237057e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.599077e+00	3.834892e-01	3.104649e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.116714e+00	4.739574e-01	3.834019e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.336523e+00	3.266123e-01	3.303358e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.650363e-01	2.233093e-01	2.319787e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.439806e-02	2.260840e-02	2.135690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.034057e+00	3.412739e-01	6.770636e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.757377e+00	5.530044e-01	8.533160e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.250147e+00	6.210264e-01	9.637614e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.909435e+00	8.099292e-01	8.144690e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.181555e+00	6.594882e-01	1.022719e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.240143e+00	4.839834e-01	7.232409e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.173839e+00	2.706190e-01	3.892694e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.934124e+00	6.549521e-02	2.111150e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.730605e+00	2.485093e-01	2.105142e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.273634e+00	3.870338e-01	2.153350e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.531577e+00	3.279195e-01	2.355646e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.377443e-01	2.318189e-01	1.876399e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.469374e-02	2.327968e-02	2.193945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.049521e+01	6.980867e+00	1.023275e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.041149e+01	3.699269e+00	5.535417e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.617394e+01	2.617039e+00	4.377891e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.284855e+01	1.791991e+00	2.658506e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.186836e+00	1.079111e+00	1.863858e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.346691e+00	5.527850e-01	9.404463e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.562518e+00	2.711475e-01	5.231557e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.783294e+00	7.681871e-02	2.484514e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.432892e+00	3.242443e-01	1.438319e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.853493e+00	5.112870e-01	3.172940e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.939842e+00	5.437728e-01	3.611511e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.035486e-01	3.972748e-02	3.220784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.344631e-02	4.260919e-02	4.519251e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.382000e-01	3.202066e-01	2.591365e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.100276e+00	6.004701e-01	3.816429e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.374869e+00	5.051214e-01	1.710722e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.810235e+00	2.739344e-01	1.982861e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.701574e+00	4.543189e-01	7.412601e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.187767e+00	1.676299e-01	4.684260e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.969860e-02	2.791685e-02	2.490603e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.123855e-01	1.361624e-01	2.057634e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.958234e+00	5.248190e-01	5.486301e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.256282e+00	3.598304e-01	1.141493e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.571136e+00	3.834684e-01	3.000895e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.803219e+00	3.026855e-01	4.149206e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.963475e-01	1.031820e-01	1.814477e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.037397e-01	8.630423e-02	5.718286e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.836020e-03	8.965872e-03	2.328208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.068869e+00	5.412466e-01	1.223820e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.524915e+00	7.680012e-01	5.932226e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.857233e+00	6.479771e-01	3.022844e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.458400e+00	5.827562e-01	4.792794e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.410554e-02	2.882310e-02	2.677785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.919913e-02	2.091909e-02	5.196905e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.651712e-01	6.056585e-02	9.797588e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.050263e-01	1.456025e-01	1.871000e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.265738e-01	2.433643e-01	2.378188e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.404513e+00	3.978397e-01	3.025998e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.087339e+00	4.871431e-01	3.685368e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.841537e+00	5.068562e-01	1.285492e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.306435e+00	2.991710e-01	7.710715e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.411015e+00	2.043873e-01	1.461198e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.176807e+00	2.928103e-01	3.437134e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.397364e+00	3.080064e-01	5.180192e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.466560e+00	1.529352e-01	4.762419e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.546885e-01	1.171004e-01	1.918807e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.893522e-02	1.766896e-02	1.430365e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.641569e-01	4.136373e-02	1.458694e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.629065e-01	1.087898e-01	1.977075e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.355429e-01	2.046084e-01	3.273393e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.307946e+00	4.120267e-01	3.673761e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.953061e+00	4.169482e-01	6.042125e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.702085e+00	4.633773e-01	5.417912e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.589643e+00	6.881249e-01	2.884671e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.885389e+00	3.363386e-01	2.316575e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.060982e+00	2.332634e-01	1.064705e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.609741e+00	4.529601e-01	1.662855e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.699727e+00	2.616203e-01	4.122745e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.713170e+00	1.453329e-01	3.802838e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.597162e-01	1.177789e-01	2.061459e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.335992e-01	9.613490e-02	8.483537e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.976886e-02	1.108977e-02	6.445844e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.669002e-01	2.146018e-01	9.682134e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.630974e+00	5.270098e-01	1.012466e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.066823e+00	7.169749e-01	1.615204e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.633039e+00	7.835347e-01	1.533663e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.459217e+00	1.136165e+00	1.057257e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.342726e+00	6.279412e-01	5.435729e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.195140e+00	2.553810e-01	3.690006e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.103684e+00	5.854924e-01	3.204850e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.238438e+00	5.918816e-01	5.174067e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.597831e+00	4.604127e-01	3.906384e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.365485e+00	3.172694e-01	2.831179e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.805168e-02	1.533300e-02	1.320066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.009971e-01	5.400226e-02	7.122932e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.798709e-01	2.531250e-01	2.359940e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.585212e+00	4.816645e-01	3.216627e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.813205e+00	4.060497e-01	1.867625e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.356671e+00	2.324198e-01	1.631603e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.485024e+00	3.666379e-01	5.819790e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.246762e+00	1.898751e-01	4.074434e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.245352e-01	1.228878e-01	1.674063e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.030797e-02	1.718950e-02	7.067599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.461371e-01	1.599394e-01	1.632836e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.308081e+00	4.271945e-01	5.698490e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.725861e+00	6.530093e-01	5.030746e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.596248e+00	4.731580e-01	3.360365e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.536833e+00	1.250767e-01	1.879383e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.480120e+00	3.091348e-01	3.528503e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.264329e+00	2.243536e-01	2.778355e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.237866e-01	1.109220e-01	1.450377e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.498069e-02	1.877805e-02	9.765912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.305888e+01	3.788459e+00	3.284358e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.390635e+01	3.211942e+00	3.174758e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.120409e+01	1.615906e+00	1.629805e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.108332e+00	4.220999e-01	6.940336e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.949521e+00	3.238841e-01	4.155154e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.232246e+00	4.007016e-01	3.993237e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.050385e+00	2.815686e-01	3.171080e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.418501e-02	1.966011e-02	1.515633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.345914e-01	8.102308e-02	1.181320e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.460528e-01	1.906276e-01	1.224923e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.312064e-01	1.944547e-01	2.052583e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.593760e-01	3.524992e-01	3.004163e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.364276e+00	3.850555e-01	2.756886e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.930874e+00	4.819617e-01	2.181151e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.379982e+00	3.146292e-01	1.820686e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.870106e+00	2.899244e-01	1.088031e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.034822e+00	2.062363e-01	1.006403e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.756693e+00	2.100505e-01	3.756556e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.136017e+00	2.650944e-01	4.625854e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.310027e+00	1.485622e-01	3.754821e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.602136e-01	1.093788e-01	1.750321e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.590920e-02	1.640161e-02	1.410102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.241853e+00	2.813843e-01	6.921875e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.224233e+00	4.513892e-01	2.888404e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.727326e+00	5.127222e-01	4.372518e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.007100e+00	5.143883e-01	6.588434e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.620108e+00	5.359488e-01	4.540397e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.127373e+00	6.074194e-01	2.661910e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.429375e+00	4.380363e-01	3.210236e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.459365e+00	2.066345e-01	1.226235e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.111805e+00	2.051751e-01	1.716574e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.413771e+00	1.603100e-01	3.484414e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.491847e+00	1.677729e-01	2.428335e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.269215e-01	1.101004e-01	1.447469e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.411992e-02	1.715173e-02	1.160183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.109202e+01	4.300921e+00	4.927856e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.513028e+01	4.516961e+00	3.482815e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.392101e+01	2.723039e+00	2.238005e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.220543e+01	1.789861e+00	1.372379e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.063253e+01	1.747885e+00	9.712634e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.418688e+00	6.955942e-01	5.769726e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.413975e+00	3.018868e-01	5.868613e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.982621e+00	1.340586e-01	3.700337e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.721893e+00	2.153295e-01	3.685689e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.572263e+00	3.106252e-01	3.745132e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.497619e+00	2.730182e-01	2.956711e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.223623e-02	2.036256e-02	1.717042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.683690e-02	3.473936e-02	8.357809e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.648913e-01	3.441630e-01	6.456891e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.393965e+00	6.493499e-01	7.394824e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.710280e+00	3.870950e-01	1.655320e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.630521e+00	6.170877e-01	3.857482e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.349609e+00	6.716969e-01	5.842942e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.104118e+00	3.349648e-01	3.958311e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.720666e-02	2.765683e-02	3.385679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.768017e-01	1.359068e-01	5.433468e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.158057e+00	5.995590e-01	1.161059e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.411131e+00	3.506366e-01	1.893230e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.239301e+00	7.603541e-01	2.280480e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.649902e+00	4.848534e-01	3.363634e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.780661e-01	2.268032e-01	2.197736e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.002966e-01	9.147760e-02	1.066608e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.614821e-02	4.625238e-03	7.828720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.119371e+00	4.540379e-01	2.019008e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.403606e+00	9.264844e-01	1.819589e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.224573e+00	1.243271e+00	1.114342e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.046073e+00	1.091837e+00	5.031271e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.218602e-01	4.916560e-02	4.658136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.955297e-03	4.293136e-03	3.171831e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.006939e-02	3.487553e-02	1.107871e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.616117e-01	1.177624e-01	3.108194e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.412800e-01	2.419211e-01	5.349903e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.307301e+00	4.101359e-01	6.075167e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.106242e+00	5.031995e-01	7.145380e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.968549e+00	4.698262e-01	4.557163e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.444253e+00	2.272672e-01	1.674194e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.483707e+00	2.420539e-01	1.639032e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.136488e+00	5.831922e-01	3.378395e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.300863e+00	5.246920e-01	4.080066e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.574950e+00	4.558002e-01	3.782667e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.566370e-01	2.774463e-01	2.508519e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.372047e-02	2.116117e-02	1.996506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.359272e-02	1.838141e-02	9.319848e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.919617e-01	7.864925e-02	3.026470e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.434727e-01	1.846228e-01	5.594231e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.961385e-01	2.862390e-01	1.136990e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.853546e+00	4.522027e-01	1.115547e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.723554e+00	5.468479e-01	1.110327e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.618484e+00	5.172669e-01	7.489573e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.067010e+00	3.433717e-01	2.981925e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.981584e+00	2.862779e-01	7.965327e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.459331e+00	5.915531e-01	1.364375e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.591871e+00	5.487405e-01	2.591032e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.780691e+00	4.778810e-01	2.710185e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.078799e+00	3.156012e-01	2.257508e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.397022e-01	1.634375e-01	1.406558e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.018837e-02	1.080850e-02	1.233793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.279119e-01	8.826868e-02	6.278928e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.085029e-01	2.698886e-01	1.027113e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.773702e+00	5.005994e-01	2.130764e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.086970e+00	7.219977e-01	2.982031e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.857553e+00	9.127476e-01	2.613040e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.399878e+00	8.525260e-01	1.681016e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.899613e+00	5.184726e-01	4.017954e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.207600e+00	7.532037e-01	1.114992e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.778850e+00	1.128305e+00	2.647371e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.262111e+00	1.020588e+00	4.388977e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.934480e+00	7.317363e-01	4.190064e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.021113e-02	3.284924e-02	2.577526e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.316193e-01	7.870233e-02	1.217475e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.005011e-01	3.701346e-01	5.169661e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.970427e+00	5.501545e-01	5.614421e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.964300e+00	2.961534e-01	1.697180e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.913038e+00	3.696738e-01	2.621289e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.141379e+00	5.043194e-01	4.997836e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.152167e+00	3.186867e-01	3.991947e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.851099e-01	1.569719e-01	2.025922e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.515870e-02	8.875697e-03	1.194379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.715305e-01	3.609392e-01	5.043332e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.452990e+00	7.959731e-01	1.154557e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.407469e+00	7.619669e-01	1.000053e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.355543e+00	3.076743e-01	4.167402e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.881237e+00	2.522483e-01	1.348912e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.161132e+00	4.508491e-01	2.935616e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.240031e+00	3.125769e-01	2.827948e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.326808e-01	1.752243e-01	1.900445e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.291181e-02	1.507542e-02	2.102954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.894344e+01	8.165013e+00	1.059648e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.851013e+01	3.548736e+00	5.919260e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.953444e+00	1.311886e+00	2.319710e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.714456e+00	3.114924e-01	3.666348e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.337142e+00	3.908628e-01	1.376820e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.512648e+00	6.022777e-01	3.698394e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.506897e+00	4.769231e-01	4.211835e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.648409e-02	2.691206e-02	3.071378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.707889e-01	7.676946e-02	1.446938e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.088514e-01	1.723200e-01	2.776295e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.871073e-01	2.922402e-01	3.966642e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.000829e+00	3.491701e-01	5.019897e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.530306e+00	4.406995e-01	4.994726e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.053029e+00	4.529330e-01	4.430225e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.497269e+00	3.506281e-01	2.941776e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.803338e+00	1.396086e-01	1.775487e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.832078e+00	2.020093e-01	1.625569e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.586802e+00	3.802125e-01	3.123380e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.986618e+00	3.688889e-01	4.054498e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.392261e+00	4.026250e-01	3.461208e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.627474e-01	2.321820e-01	2.280386e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.004083e-02	1.958419e-02	1.929110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.188119e+00	3.720500e-01	6.723445e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.933139e+00	7.305766e-01	6.286186e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.432506e+00	7.350730e-01	9.903777e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.870976e+00	7.753018e-01	1.076481e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.150435e+00	6.516411e-01	9.455381e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.268986e+00	5.069220e-01	6.433430e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.200661e+00	2.737142e-01	3.374938e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.988247e+00	9.181014e-02	2.002772e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.678028e+00	1.858394e-01	1.683335e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.226320e+00	3.262692e-01	2.211932e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.507758e+00	3.513236e-01	2.458408e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.403653e-01	2.390223e-01	1.904500e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.267166e-02	1.982766e-02	2.107850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.221137e+01	7.756550e+00	1.076565e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.038526e+01	3.739532e+00	6.599505e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.594890e+01	2.569009e+00	4.320354e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.267323e+01	1.817159e+00	2.887325e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.073586e+00	1.043206e+00	2.085638e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.661967e+00	5.998267e-01	8.063916e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.639468e+00	2.853503e-01	3.502452e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.724425e+00	7.010616e-02	2.841455e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.397769e+00	3.510619e-01	2.057710e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.799420e+00	5.306552e-01	3.311973e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.957289e+00	6.026722e-01	3.844594e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.000968e-01	3.742640e-02	3.093737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.595483e-02	4.365517e-02	6.000507e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.987239e-01	3.346992e-01	2.944913e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.186429e+00	6.332446e-01	3.582664e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.347372e+00	5.013745e-01	1.746745e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.727617e+00	3.225814e-01	2.485619e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.649736e+00	4.189715e-01	7.043071e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.189289e+00	2.133662e-01	4.344951e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.885987e-02	2.431962e-02	2.519444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.539759e-01	1.426910e-01	2.574462e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.068006e+00	5.001675e-01	4.988157e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.261157e+00	3.808593e-01	1.321275e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.481533e+00	3.938480e-01	3.428998e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.758715e+00	3.007235e-01	4.001766e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.806280e-01	1.304937e-01	1.823370e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.048264e-01	8.177196e-02	6.001666e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.719337e-03	7.801676e-03	2.213651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.273096e+00	5.823996e-01	1.313170e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.575341e+00	7.555152e-01	6.229922e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.755485e+00	7.671609e-01	3.231099e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.335255e+00	5.238161e-01	4.835971e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.492250e-02	2.562390e-02	2.707638e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.862373e-02	2.731035e-02	5.844253e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.784127e-01	6.563255e-02	1.026819e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.426968e-01	1.483703e-01	1.778395e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.855373e-01	3.081853e-01	2.460664e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.416958e+00	3.668259e-01	3.582929e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.121956e+00	4.607247e-01	2.552003e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.795415e+00	4.981695e-01	1.997252e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.248462e+00	1.650027e-01	1.786794e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.417244e+00	1.504290e-01	1.259709e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.126672e+00	3.234604e-01	3.220452e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.403758e+00	3.132085e-01	4.499359e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.499238e+00	2.353585e-01	3.916031e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.293468e-01	1.110286e-01	2.460186e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.646727e-02	1.202459e-02	1.439515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.928487e-01	4.663561e-02	1.648104e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.790378e-01	1.025514e-01	2.628305e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.930050e-01	2.554854e-01	3.465837e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.426844e+00	4.450258e-01	3.132046e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.110054e+00	5.376122e-01	5.551533e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.852715e+00	4.859630e-01	4.675053e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.478702e+00	4.824159e-01	3.372028e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.909534e+00	2.543766e-01	1.500863e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.976030e+00	1.830153e-01	1.148989e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.473321e+00	1.836761e-01	2.467332e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.696607e+00	3.784967e-01	3.513552e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.723120e+00	2.374779e-01	3.257938e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.581581e-01	1.667225e-01	1.733343e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.146267e-01	7.684513e-02	8.953631e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.993346e-02	1.030463e-02	6.061006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.165715e+00	4.168068e-01	9.934153e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.703008e+00	3.924234e-01	1.249291e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.327734e+00	9.086833e-01	1.514370e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.980657e+00	1.033581e+00	1.486328e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.456208e+00	9.264685e-01	1.155475e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.141170e+00	6.043383e-01	7.202097e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.284923e+00	2.949398e-01	2.640831e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.049957e+00	6.174537e-01	3.297539e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.146626e+00	5.975497e-01	4.803712e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.568399e+00	5.767233e-01	3.991000e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.315348e+00	2.604362e-01	2.824309e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.940918e-02	1.621713e-02	1.329294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.157743e-01	6.132281e-02	7.548677e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.434246e-01	2.995947e-01	2.276153e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.640964e+00	4.979083e-01	3.899455e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.808404e+00	3.758977e-01	1.831866e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.318744e+00	3.016985e-01	1.571316e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.425718e+00	3.162199e-01	5.743384e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.212752e+00	2.254543e-01	4.094586e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.244925e-01	1.124359e-01	1.703634e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.898632e-02	1.509744e-02	6.547376e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.511062e-01	1.547978e-01	1.978145e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.480759e+00	5.291098e-01	4.606874e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.851512e+00	6.613950e-01	5.025679e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.547787e+00	4.238162e-01	4.864280e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.514478e+00	1.807752e-01	1.936901e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.455950e+00	3.217325e-01	3.307730e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.230952e+00	2.083256e-01	2.767633e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.051741e-01	1.194656e-01	1.454913e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.404887e-02	1.655836e-02	9.955329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.399672e+01	4.079499e+00	3.724946e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.452164e+01	3.374951e+00	2.521066e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.116941e+01	1.499947e+00	1.641510e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.993509e+00	3.997128e-01	7.118534e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.984513e+00	3.468810e-01	3.517815e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.177274e+00	3.990391e-01	4.049473e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.006994e+00	2.785226e-01	3.125969e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.537136e-02	1.850933e-02	1.536279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.676077e-01	9.626755e-02	1.078340e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.430594e-01	1.823047e-01	1.451408e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.763893e-01	2.154213e-01	1.962332e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.927490e-01	3.162480e-01	2.440502e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.367956e+00	3.706279e-01	3.101723e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.910931e+00	4.153241e-01	2.822599e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.446593e+00	3.800128e-01	1.349835e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.831810e+00	2.037736e-01	1.462169e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.970251e+00	1.460884e-01	1.617377e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.775015e+00	2.787898e-01	2.644787e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.138772e+00	2.659930e-01	4.119204e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.308537e+00	1.873388e-01	3.496455e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.415543e-01	1.207531e-01	2.160999e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.343217e-02	1.178163e-02	1.284125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.331754e+00	3.675871e-01	5.036177e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.037790e+00	2.049172e-01	5.944877e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.837038e+00	6.172487e-01	3.710117e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.157102e+00	5.354977e-01	4.372606e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.768554e+00	7.592393e-01	3.189592e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.966784e+00	4.082340e-01	4.407768e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.351313e+00	3.915799e-01	2.537462e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.417091e+00	1.486790e-01	1.265024e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.100663e+00	1.798903e-01	2.077510e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.405016e+00	2.463801e-01	2.948938e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.525255e+00	2.132246e-01	2.153898e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.234389e-01	1.044154e-01	1.362296e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.682718e-02	1.508287e-02	1.155841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.193422e+01	4.807095e+00	5.281458e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.598583e+01	4.064893e+00	2.628617e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.387560e+01	2.552615e+00	2.752234e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.213075e+01	1.600153e+00	1.984097e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.064748e+01	1.473471e+00	9.785022e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.104515e+00	6.916245e-01	7.565105e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.424377e+00	2.952300e-01	5.306543e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.864844e+00	1.188522e-01	6.159901e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.812856e+00	3.308570e-01	2.257151e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.582669e+00	3.901477e-01	3.369266e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.458758e+00	2.579303e-01	2.945786e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.372740e-02	2.020710e-02	1.729137e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.835655e-02	2.719088e-02	1.040914e-01
2.100000e-01	4.000000e-02	4.000000e-02	8.394757e-01	3.094795e-01	8.435160e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.203018e+00	5.715019e-01	1.100986e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.400224e+00	3.865394e-01	3.374028e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.589021e+00	7.921143e-01	1.403739e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.578938e+00	9.293210e-01	5.046616e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.312236e+00	5.498746e-01	4.319779e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.605603e-02	4.188413e-02	4.192044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.190577e-01	1.061528e-01	6.961226e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.712098e+00	4.662397e-01	1.636156e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.947888e+00	3.524342e-01	3.188163e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.436079e+00	9.729482e-01	7.791684e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.020402e+00	7.608126e-01	2.928158e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.462940e-01	3.477537e-01	2.355215e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.503686e-01	1.280915e-01	1.199150e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.152808e-02	8.296481e-03	1.019916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.661202e+00	3.057819e-01	2.458903e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.088405e+00	6.802430e-01	2.475008e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.906535e+00	1.042780e+00	1.091608e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.911942e+00	1.632369e+00	3.043696e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.809494e-01	8.754513e-02	5.179588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.195694e-03	3.086982e-03	1.654282e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.221365e-02	2.697337e-02	1.227640e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.246128e-01	1.014752e-01	3.767153e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.840512e-01	2.285182e-01	6.830279e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.157089e+00	3.549183e-01	9.833710e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.937738e+00	4.538841e-01	9.718143e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.695178e+00	4.202561e-01	6.914016e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.183972e+00	2.593576e-01	3.100649e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.428132e+00	4.278089e-01	8.830381e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.153292e+00	6.933130e-01	2.247472e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.509460e+00	7.556724e-01	3.658840e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.766006e+00	6.502697e-01	3.784424e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.027110e+00	4.171783e-01	2.659988e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.895538e-02	4.025526e-02	2.664109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.619015e-02	1.098044e-02	5.960537e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.468535e-01	5.693787e-02	3.863120e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.502305e-01	1.512969e-01	7.997601e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.228252e-01	2.583077e-01	1.342563e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.618362e+00	3.789771e-01	1.631871e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.373023e+00	4.367758e-01	1.625482e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.081656e+00	4.223259e-01	1.140720e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.618839e+00	3.220361e-01	4.681937e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.730827e+00	2.752307e-01	1.272843e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.495170e+00	6.596472e-01	6.685174e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.863719e+00	8.293579e-01	1.832738e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.041506e+00	6.760754e-01	2.376611e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.276138e+00	4.500584e-01	2.202941e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.582635e-01	2.652574e-01	1.505263e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.384706e-02	2.090094e-02	1.550674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.681496e-01	5.862753e-02	4.424026e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.413175e-01	1.754359e-01	1.396608e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.292280e+00	3.517732e-01	2.690993e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.511399e+00	5.464924e-01	3.471328e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.820728e+00	6.639457e-01	3.561749e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.045447e+00	6.519110e-01	2.502886e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.904054e+00	4.975149e-01	8.871160e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.960407e+00	7.046860e-01	4.724363e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.173413e+00	1.402918e+00	1.234816e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.850207e+00	1.417438e+00	2.976284e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.487132e+00	1.052649e+00	3.626139e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.193910e-01	6.032093e-02	3.094911e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.486564e-01	8.282627e-02	1.429466e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.402239e-01	3.614499e-01	6.645822e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.878184e+00	4.719107e-01	7.493472e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.596761e+00	2.212130e-01	3.165764e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.793719e+00	3.680238e-01	1.909353e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.332611e+00	6.989013e-01	3.960319e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.371703e+00	5.049400e-01	4.124046e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.903794e-01	2.463036e-01	2.352695e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.463530e-02	1.644025e-02	1.666600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.025850e+00	3.728871e-01	6.782685e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.617230e+00	7.911719e-01	1.663479e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.098024e+00	6.037188e-01	1.193564e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.743850e+00	1.806886e-01	4.203605e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.627764e+00	1.664345e-01	1.868902e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.349996e+00	5.634801e-01	1.758005e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.547536e+00	5.281034e-01	2.604911e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.639974e-01	2.559784e-01	2.045531e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.529950e-02	2.379789e-02	2.540175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.209474e+01	7.305461e+00	1.722632e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.722351e+01	2.889134e+00	7.024262e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.588585e+00	8.106363e-01	1.931130e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.840651e+00	2.205414e-01	5.222009e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.207868e+00	2.716357e-01	1.071568e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.914408e+00	7.732924e-01	2.086014e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.982018e+00	7.491916e-01	3.468608e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.022012e-01	4.702885e-02	3.659962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.664532e-01	7.553801e-02	1.432818e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.244886e-01	1.788632e-01	3.395328e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.721981e-01	2.718485e-01	5.297010e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.020115e+00	3.477345e-01	6.724816e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.466676e+00	4.111109e-01	6.654658e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.943523e+00	3.917747e-01	6.580316e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.280032e+00	2.856039e-01	4.955055e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.542597e+00	1.217596e-01	3.173490e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.645599e+00	2.273296e-01	1.783337e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.553164e+00	4.577006e-01	2.110835e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.171152e+00	5.748613e-01	3.205119e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.557125e+00	5.202867e-01	3.391773e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.022219e-01	3.489687e-01	2.439783e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.500410e-02	3.772701e-02	2.616239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.267135e+00	3.889165e-01	7.855221e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.115223e+00	6.229796e-01	1.236184e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.554405e+00	6.992165e-01	1.518188e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.946706e+00	6.916458e-01	1.443273e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.017174e+00	5.595782e-01	1.075917e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.870148e+00	3.854718e-01	8.524134e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.706073e+00	1.815473e-01	4.526139e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.588121e+00	5.543290e-02	2.765767e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.563236e+00	1.595738e-01	1.424831e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.318546e+00	4.534392e-01	1.524004e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.722430e+00	5.050767e-01	2.125371e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.940557e-01	3.375960e-01	1.903951e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.348870e-02	3.488998e-02	2.478882e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.494756e+01	6.977536e+00	1.592959e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.011118e+01	3.277737e+00	8.803392e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.507084e+01	2.180740e+00	5.586409e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.099139e+01	1.293067e+00	3.198637e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.263700e+00	7.195001e-01	1.999300e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.198484e+00	4.078454e-01	9.704032e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.825551e+00	2.075982e-01	6.492758e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.379972e+00	8.991717e-02	1.749595e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.338335e+00	3.456545e-01	1.127637e-01
1.375000e-01	2.250000e-02	2.250000e-02	3.026121e+00	6.538819e-01	2.060538e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.335361e+00	7.469068e-01	3.057084e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.420670e-01	6.363275e-02	3.453157e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.225926e-01	4.991093e-02	5.387683e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.126232e+00	4.170660e-01	3.371156e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.560805e+00	6.320770e-01	3.862576e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.612319e+00	3.434318e-01	1.381916e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.480356e+00	3.986395e-01	4.549279e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.201768e+00	3.758441e-01	5.922696e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.901164e-01	1.415268e-01	3.341441e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.343504e-02	2.341244e-02	2.147248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.709840e-01	1.674123e-01	2.782597e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.694323e+00	5.814158e-01	5.028803e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.324921e+00	1.631690e-01	9.401972e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.961524e+00	4.005563e-01	3.870498e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.454988e+00	2.395716e-01	2.811790e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.224761e-01	7.907156e-02	1.537513e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.147145e-01	5.415509e-02	5.504870e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.201477e-02	6.908004e-03	2.656092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.002351e+00	6.171588e-01	1.355226e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.943062e+00	6.556779e-01	3.944688e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.082235e+00	6.817290e-01	3.384780e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.075587e+00	4.436126e-01	4.009976e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.933161e-02	2.192446e-02	2.457210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.687624e-02	1.779430e-02	3.933768e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.693545e-01	6.671091e-02	1.003943e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.723234e-01	1.741101e-01	1.987849e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.388457e-01	3.113351e-01	3.189615e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.622058e+00	4.849398e-01	3.918726e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.385657e+00	5.123967e-01	3.107278e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.083748e+00	4.382171e-01	9.127370e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.417809e+00	1.278674e-01	1.248129e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.420361e+00	2.389338e-01	2.300852e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.888452e+00	3.032010e-01	4.215597e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.128956e+00	3.518155e-01	4.877525e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.316654e+00	1.766615e-01	3.287228e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.717420e-01	9.577889e-02	1.733294e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.519988e-02	1.345841e-02	1.257657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.470912e-01	4.051731e-02	1.308598e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.031075e-01	1.130727e-01	2.664548e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.969544e-01	2.297502e-01	3.946419e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.623227e+00	4.011851e-01	5.945131e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.532640e+00	6.007741e-01	6.691120e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.352818e+00	5.399868e-01	4.479330e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.940698e+00	4.792314e-01	2.480534e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.130803e+00	1.618724e-01	1.571814e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.868864e+00	1.605746e-01	1.899559e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.243919e+00	3.803923e-01	3.205669e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.362815e+00	3.370570e-01	2.905930e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.523195e+00	2.286964e-01	2.491441e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.504097e-01	1.101880e-01	1.540889e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.004037e-01	6.810575e-02	7.741207e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.092397e-02	8.500076e-03	5.932005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.627116e-01	2.687230e-01	1.005314e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.826421e+00	4.219534e-01	1.516804e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.550852e+00	7.197516e-01	1.792978e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.683209e+00	9.169488e-01	1.887662e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.377201e+00	9.076524e-01	1.137958e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.847390e+00	5.626404e-01	3.919304e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.178513e+00	3.371388e-01	3.347953e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.556667e+00	6.772823e-01	3.287607e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.801361e+00	6.206717e-01	3.760369e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.321505e+00	4.666858e-01	3.438764e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.250389e+00	2.492969e-01	2.543848e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.957989e-02	1.382811e-02	1.275857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.374595e-01	6.936231e-02	9.063764e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.820487e-01	3.464954e-01	2.931647e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.977858e+00	5.213590e-01	3.806066e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.060581e+00	2.788701e-01	1.295110e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.066233e+00	2.947050e-01	2.965799e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.076999e+00	3.385337e-01	4.903015e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.050900e+00	1.262882e-01	3.446276e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.994148e-01	9.580724e-02	1.439337e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.120676e-02	1.286090e-02	6.696164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.303162e-01	2.120211e-01	2.313119e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.133503e+00	7.821150e-01	5.309693e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.552722e+00	7.007984e-01	6.392240e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.875717e+00	3.252033e-01	2.494135e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.177994e+00	2.470017e-01	2.686230e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.038058e+00	2.909036e-01	3.045949e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.069409e+00	1.549369e-01	2.365242e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.936129e-01	7.634820e-02	1.262657e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.921686e-02	1.337825e-02	1.029839e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.035483e+01	6.539013e+00	4.476309e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.839691e+01	3.220593e+00	3.534984e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.219226e+01	1.341762e+00	1.418078e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.423088e+00	2.016504e-01	7.633756e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.384248e+00	3.807317e-01	2.702942e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.964610e+00	3.029130e-01	3.443810e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.045564e+00	2.248910e-01	2.717311e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.284617e-02	1.569140e-02	1.510571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.568213e-01	9.290795e-02	1.062581e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.726975e-01	1.677176e-01	1.934907e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.857797e-01	3.178614e-01	2.529263e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.099269e+00	3.490390e-01	3.229822e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.586151e+00	4.340329e-01	3.216876e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.169005e+00	4.794732e-01	2.513712e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.649686e+00	3.383264e-01	1.329445e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.973199e+00	1.284599e-01	9.995541e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.891708e+00	1.689093e-01	2.044482e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.544040e+00	2.839635e-01	3.850014e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.884195e+00	2.460537e-01	4.561891e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.184497e+00	1.718627e-01	2.850332e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.957628e-01	8.231545e-02	1.626854e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.337487e-02	1.241311e-02	1.229312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.436789e+00	4.548654e-01	4.029173e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.574152e+00	4.808843e-01	4.277694e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.301810e+00	7.678114e-01	5.255208e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.750082e+00	7.754278e-01	7.023476e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.264828e+00	5.999649e-01	5.833437e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.478634e+00	4.384812e-01	3.739783e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.655343e+00	3.581344e-01	2.493333e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.404008e+00	6.414543e-02	1.305905e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.879159e+00	1.864805e-01	2.680148e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.129404e+00	2.794624e-01	2.406832e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.306592e+00	1.561115e-01	2.260974e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.537883e-01	7.146352e-02	1.249057e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.470241e-02	1.144826e-02	1.135430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.824829e+01	7.366808e+00	5.348510e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.028641e+01	5.202231e+00	3.749528e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.723509e+01	2.493417e+00	2.090602e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.410075e+01	1.720186e+00	1.800259e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.134163e+01	1.063037e+00	1.195993e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.171478e+00	5.043208e-01	7.821521e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.069047e+00	3.808142e-01	6.428149e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.330443e+00	1.695016e-01	2.845706e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.360292e+00	3.417946e-01	2.905799e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.357463e+00	3.116899e-01	3.048693e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.401733e+00	2.417859e-01	2.644251e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.378113e-02	1.616885e-02	1.620713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.725469e-02	3.026942e-02	1.258784e-01
2.100000e-01	4.000000e-02	4.000000e-02	9.203137e-01	3.313680e-01	8.556778e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.307836e+00	5.694594e-01	9.698193e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.444197e+00	3.470726e-01	3.045247e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.534964e+00	8.126379e-01	1.637586e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.484988e+00	9.022147e-01	5.039892e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.246918e+00	5.252469e-01	4.149572e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.868370e-02	3.736538e-02	4.037175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.807793e-01	1.171425e-01	7.553127e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.886902e+00	4.831271e-01	1.527444e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.964655e+00	3.241890e-01	2.108006e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.359578e+00	9.948949e-01	1.000553e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.933668e+00	7.326444e-01	2.897808e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.981726e-01	3.244024e-01	2.275896e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.342285e-01	1.244533e-01	1.165060e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.038588e-02	8.351895e-03	9.843224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.830786e+00	3.359549e-01	2.568571e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.318153e+00	6.899725e-01	2.323630e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.942788e+00	1.106039e+00	9.166979e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.731547e+00	1.622534e+00	3.244232e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.684682e-01	8.273211e-02	5.097170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.266623e-03	2.998026e-03	2.354020e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.281421e-02	3.161415e-02	1.426599e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.386470e-01	1.069782e-01	4.221317e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.445985e-01	2.464103e-01	6.756056e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.254418e+00	3.830576e-01	9.609005e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.004705e+00	4.510999e-01	9.723408e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.765266e+00	4.037647e-01	6.410986e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.254224e+00	2.292843e-01	2.774978e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.406539e+00	4.584830e-01	5.677530e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.109331e+00	6.947310e-01	2.415733e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.452401e+00	8.056188e-01	3.696756e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.667656e+00	5.897541e-01	3.604901e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.739315e-01	3.935838e-01	2.610691e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.475533e-02	3.853252e-02	2.468965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.682465e-02	1.233216e-02	9.293701e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.854800e-01	6.851688e-02	4.251447e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.829085e-01	1.571740e-01	9.086533e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.032997e+00	2.863835e-01	1.345991e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.718669e+00	3.950931e-01	1.674577e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.507044e+00	4.484631e-01	1.514927e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.197945e+00	4.208290e-01	1.119575e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.681297e+00	3.013907e-01	4.448652e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.737519e+00	2.720701e-01	8.986371e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.471228e+00	7.554304e-01	6.669753e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.803822e+00	8.541928e-01	1.920195e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.977639e+00	6.668541e-01	2.449290e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.209243e+00	4.337156e-01	2.101136e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.231439e-01	2.341748e-01	1.437275e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.289364e-02	2.233040e-02	1.460163e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.681849e-01	6.361789e-02	5.968710e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.911299e-01	1.988714e-01	1.626928e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.466765e+00	3.936733e-01	2.801713e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.656228e+00	5.792009e-01	3.571229e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.057130e+00	6.978877e-01	3.599990e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.302731e+00	6.669710e-01	2.379946e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.061953e+00	4.785260e-01	7.886773e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.000859e+00	8.108733e-01	6.375355e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.099679e+00	1.530641e+00	1.282114e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.735480e+00	1.411867e+00	3.111252e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.356260e+00	1.003049e+00	3.674542e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.121872e-01	5.564233e-02	2.955606e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.616953e-01	9.049734e-02	1.688623e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.047187e-01	3.866373e-01	6.472609e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.943791e+00	4.700534e-01	7.023520e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.612900e+00	1.906634e-01	3.238328e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.779263e+00	3.708664e-01	2.083944e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.276651e+00	6.954149e-01	3.960566e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.330528e+00	5.190989e-01	4.044590e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.350970e-01	1.989916e-01	2.224421e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.291900e-02	1.526573e-02	1.589538e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.130066e+00	4.074415e-01	8.272506e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.828299e+00	8.375299e-01	1.612844e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.201640e+00	5.989482e-01	1.123092e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.799036e+00	1.690711e-01	4.184532e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.594596e+00	1.689965e-01	1.971725e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.300990e+00	5.756143e-01	1.891168e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.479739e+00	4.961631e-01	2.590457e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.386448e-01	2.594739e-01	1.974431e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.187210e-02	2.090550e-02	2.437118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.454589e+01	7.718508e+00	1.816265e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.791814e+01	2.969713e+00	6.549881e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.743127e+00	8.047737e-01	1.875930e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.939587e+00	2.195878e-01	3.985013e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.145334e+00	2.342739e-01	1.466465e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.808254e+00	7.456631e-01	2.221324e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.953687e+00	7.821679e-01	3.549227e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.465049e-02	4.398421e-02	3.601773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.712165e-01	7.891333e-02	1.751367e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.485771e-01	1.885947e-01	3.574567e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.425599e-01	2.925065e-01	5.266012e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.107569e+00	3.737679e-01	6.378430e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.521457e+00	4.190821e-01	6.927796e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.977833e+00	3.803806e-01	6.429959e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.338201e+00	2.707551e-01	4.586962e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.581450e+00	1.037998e-01	2.473823e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.646654e+00	2.101484e-01	2.018391e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.537036e+00	4.897351e-01	2.320697e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.127024e+00	5.760730e-01	3.244942e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.448620e+00	4.675402e-01	3.168905e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.797690e-01	3.492932e-01	2.428748e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.921111e-02	3.431367e-02	2.411434e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.349242e+00	4.224365e-01	9.130291e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.201994e+00	6.328570e-01	1.276510e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.816332e+00	7.281847e-01	1.434396e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.040770e+00	6.930407e-01	1.438627e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.088403e+00	5.667879e-01	1.104172e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.965273e+00	3.734974e-01	7.710698e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.736154e+00	1.695848e-01	5.095160e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.601986e+00	7.296090e-02	3.472855e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.572840e+00	2.747801e-01	1.000874e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.297134e+00	4.881861e-01	1.664294e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.661202e+00	4.787282e-01	2.114222e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.451431e-01	3.245768e-01	1.818686e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.922776e-02	3.363669e-02	2.313558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.684944e+01	7.137255e+00	1.726542e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.111076e+01	3.455047e+00	7.883021e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.540857e+01	2.182861e+00	5.688410e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.099632e+01	1.323536e+00	3.751580e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.635574e+00	6.995577e-01	1.783249e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.197883e+00	3.709780e-01	1.049514e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.949354e+00	2.122913e-01	4.440809e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.398032e+00	8.602096e-02	1.886822e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.288829e+00	3.524730e-01	8.746426e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.002363e+00	6.735967e-01	2.177152e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.246977e+00	7.719755e-01	3.070831e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.341903e-01	5.935931e-02	3.381009e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.301162e-01	5.128689e-02	7.027224e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.178140e+00	4.039742e-01	3.661531e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.588619e+00	6.482786e-01	3.492267e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.628458e+00	3.519961e-01	1.333224e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.422749e+00	3.194024e-01	4.445295e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.172230e+00	3.647708e-01	6.029812e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.702987e-01	1.475495e-01	3.390789e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.133863e-02	2.431539e-02	2.125036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.377731e-01	1.780669e-01	3.326300e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.781937e+00	5.955794e-01	4.820162e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.296276e+00	1.993392e-01	1.385981e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.891098e+00	3.489872e-01	3.757923e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.416618e+00	2.589061e-01	2.764958e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.150751e-01	8.337269e-02	1.531080e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.038744e-01	6.146245e-02	5.593897e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.050279e-02	7.966059e-03	2.581563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.245385e+00	6.612482e-01	1.480031e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.004847e+00	6.451536e-01	4.103770e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.940054e+00	6.921914e-01	2.947832e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.004848e+00	4.855239e-01	4.082705e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.656229e-02	2.087932e-02	2.438764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.744020e-02	1.982818e-02	5.386132e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.898159e-01	7.374431e-02	1.091824e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.075769e-01	1.797448e-01	2.278494e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.570651e-01	2.949654e-01	3.570861e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.677236e+00	4.823134e-01	3.497124e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.445487e+00	5.441008e-01	2.715461e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.072082e+00	3.835100e-01	1.135982e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.404441e+00	1.224575e-01	1.516829e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.379395e+00	2.180053e-01	1.485272e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.879075e+00	2.905835e-01	5.328293e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.056927e+00	3.453408e-01	4.395074e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.292273e+00	1.868812e-01	3.259381e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.681222e-01	1.082750e-01	1.685354e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.607593e-02	1.465134e-02	1.192173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.635574e-01	4.927059e-02	1.354426e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.819726e-01	1.652977e-01	3.220332e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.722708e-01	2.566075e-01	5.436645e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.750758e+00	4.374368e-01	6.614004e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.578230e+00	4.692450e-01	6.695174e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.420010e+00	5.761431e-01	4.699058e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.978602e+00	5.060912e-01	2.858661e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.131380e+00	1.867860e-01	1.098966e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.863911e+00	2.373138e-01	2.110801e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.150876e+00	2.707893e-01	3.445482e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.299845e+00	2.993857e-01	3.616295e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.499420e+00	2.585523e-01	2.346583e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.462244e-01	1.454959e-01	1.520812e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.986501e-01	6.448928e-02	7.869206e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.930343e-02	9.516867e-03	5.860043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.650322e-01	2.526792e-01	1.185817e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.101458e+00	5.196184e-01	1.476835e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.932184e+00	7.976864e-01	1.944994e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.761863e+00	9.282008e-01	1.974945e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.357093e+00	8.834179e-01	1.170226e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.008748e+00	5.673816e-01	3.551793e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.176634e+00	4.457727e-01	3.182442e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.403087e+00	5.495424e-01	3.924577e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.707849e+00	6.442040e-01	4.149911e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.278889e+00	5.182925e-01	3.490232e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.227054e+00	2.698793e-01	2.545082e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.884060e-02	1.405744e-02	1.251947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.455690e-01	7.679229e-02	1.014185e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.384861e-01	3.580150e-01	3.411907e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.006422e+00	5.139429e-01	3.741506e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.064821e+00	2.953652e-01	1.418493e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.042603e+00	3.152797e-01	3.165442e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.027185e+00	3.134012e-01	5.142305e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.041062e+00	1.629350e-01	3.453515e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.844019e-01	9.171740e-02	1.419897e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.027564e-02	1.423000e-02	7.234710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.711431e-01	2.160800e-01	3.044628e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.261833e+00	7.862800e-01	6.496842e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.599150e+00	6.980899e-01	6.977265e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.895645e+00	3.209782e-01	1.427726e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.134668e+00	2.100651e-01	2.588905e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.005275e+00	3.090676e-01	3.024591e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.071837e+00	1.775440e-01	2.325025e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.964161e-01	6.046556e-02	1.261312e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.518445e-02	1.620429e-02	1.019911e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.206366e+01	6.698139e+00	6.029320e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.907823e+01	3.225857e+00	3.623697e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.235515e+01	1.341053e+00	1.086895e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.312200e+00	1.760879e-01	6.465822e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.293618e+00	3.833320e-01	2.986223e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.948790e+00	3.602980e-01	3.482202e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.027909e+00	2.155163e-01	2.730807e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.197730e-02	1.347913e-02	1.478993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.518897e-01	9.796698e-02	1.427285e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.122768e-01	2.033520e-01	1.809529e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.196803e-01	3.071601e-01	2.493145e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.125180e+00	3.806535e-01	3.347125e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.610465e+00	4.094945e-01	2.925024e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.217398e+00	4.511934e-01	2.815024e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.656125e+00	3.462555e-01	7.960171e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.937887e+00	9.735666e-02	1.091825e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.880118e+00	1.989442e-01	2.006904e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.508489e+00	2.462196e-01	4.130520e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.889619e+00	2.724310e-01	3.859401e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.149455e+00	1.627911e-01	3.023139e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.932364e-01	9.425064e-02	1.605863e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.387406e-02	1.412030e-02	1.210782e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.453461e+00	3.664779e-01	5.370281e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.686806e+00	5.557682e-01	5.437734e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.382275e+00	7.138819e-01	5.170099e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.884822e+00	7.782698e-01	7.237821e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.346254e+00	5.785246e-01	5.475408e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.582432e+00	4.789159e-01	4.020163e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.621553e+00	2.748902e-01	1.347865e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.389075e+00	1.200699e-01	1.196152e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.825530e+00	1.742503e-01	2.729072e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.092367e+00	2.276155e-01	3.035257e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.296745e+00	1.799619e-01	2.113839e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.557073e-01	9.137851e-02	1.252765e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.304650e-02	1.216457e-02	1.089261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.934741e+01	7.129769e+00	7.387703e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.115087e+01	4.254490e+00	3.884877e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.803534e+01	3.401923e+00	2.452741e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.425470e+01	1.652753e+00	2.222886e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.132166e+01	1.062732e+00	8.574219e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.371401e+00	5.311887e-01	5.714709e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.879660e+00	1.602266e-01	5.827458e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.368102e+00	2.469734e-01	3.267318e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.249615e+00	3.074699e-01	3.348247e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.312476e+00	3.512133e-01	3.240735e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.382166e+00	2.806220e-01	2.676786e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.302575e-02	1.664863e-02	1.590805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.433181e-01	4.871800e-02	1.883770e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.477096e+00	4.574497e-01	1.033145e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.016756e+00	5.570260e-01	7.348931e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.607532e+00	3.738670e-01	7.225236e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.010752e+00	8.620504e-01	3.676491e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.820451e+00	6.447338e-01	4.429051e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.135906e-01	3.719386e-01	2.944935e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.758018e-02	2.969660e-02	2.852816e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.743438e-01	1.688782e-01	1.002089e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.840152e+00	5.316935e-01	1.171380e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.019238e+00	6.015029e-01	5.277129e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.703136e+00	8.788321e-01	2.090211e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.472881e+00	5.192539e-01	2.477981e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.345553e-01	2.429986e-01	1.715085e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.825511e-01	9.379519e-02	8.986935e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.919772e-02	8.147869e-03	8.816843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.751065e+00	4.330016e-01	3.146105e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.653241e+00	7.091312e-01	1.345425e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.516236e+00	1.516177e+00	7.423245e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.874541e+00	1.219667e+00	3.640976e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.348971e-01	6.025212e-02	3.974761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.537280e-03	5.164511e-03	2.841139e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.012856e-01	5.375682e-02	2.083885e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.992369e-01	1.761787e-01	5.876343e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.912585e-01	3.549253e-01	8.857768e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.813569e+00	4.789786e-01	1.070070e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.651482e+00	4.720036e-01	7.673753e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.284409e+00	3.019911e-01	2.931850e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.427204e+00	2.814939e-01	8.116837e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.170492e+00	5.799803e-01	2.196972e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.685697e+00	7.272150e-01	3.369606e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.959146e+00	6.338311e-01	3.536405e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.285322e+00	4.640051e-01	3.072049e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.334071e-01	2.991334e-01	1.997077e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.101209e-02	2.703797e-02	1.876752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.331088e-02	1.732495e-02	1.411545e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.212569e-01	1.125521e-01	7.082624e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.909863e-01	2.673606e-01	1.405401e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.668222e+00	4.165585e-01	1.754478e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.598392e+00	5.167240e-01	1.792314e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.402749e+00	4.840917e-01	1.288594e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.858630e+00	3.579075e-01	5.665657e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.998581e+00	2.158429e-01	1.120345e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.645420e+00	6.090607e-01	5.211969e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.042638e+00	7.478897e-01	1.499610e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.310381e+00	6.860320e-01	2.182950e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.616106e+00	5.640057e-01	2.178123e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.656382e-01	3.246347e-01	1.787499e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.972813e-01	1.721338e-01	1.145309e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.248433e-02	1.715474e-02	1.240658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.356910e-01	8.555902e-02	8.462183e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.414461e-01	2.989138e-01	2.383509e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.254116e+00	5.684250e-01	3.876905e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.954523e+00	7.858580e-01	4.352704e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.605885e+00	8.313399e-01	3.286753e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.523841e+00	6.436856e-01	1.441571e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.609574e+00	3.255584e-01	2.799547e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.804337e+00	1.257284e+00	1.047747e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.456459e+00	1.408793e+00	2.269580e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.077842e+00	1.217839e+00	3.366043e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.880405e+00	7.968149e-01	3.316017e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.842362e-02	4.195391e-02	2.414841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.659975e-01	1.357217e-01	2.339609e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.357780e+00	5.108804e-01	7.632227e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.452444e+00	4.361399e-01	5.321982e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.719980e+00	1.415704e-01	2.334333e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.505214e+00	4.855570e-01	2.938564e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.764741e+00	4.957224e-01	3.852629e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.009404e+00	3.752620e-01	3.041280e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.106667e-01	1.602028e-01	1.547106e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.772955e-02	1.344557e-02	1.249417e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.995833e+00	6.536560e-01	1.241882e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.124987e+00	1.056548e+00	1.753304e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.635722e+00	4.991449e-01	8.230913e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.776497e+00	1.098499e-01	2.994357e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.479570e+00	2.928119e-01	1.672410e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.950266e+00	4.744924e-01	2.199539e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.176147e+00	3.650887e-01	2.128421e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.180136e-01	1.947880e-01	1.506224e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.697584e-02	1.991140e-02	2.047457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.416211e+01	1.033908e+01	2.098865e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.055461e+01	2.681435e+00	5.857101e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.453086e+00	5.418469e-01	1.084689e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.802859e+00	1.524482e-01	2.721171e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.959347e+00	3.023816e-01	1.365515e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.468967e+00	6.718052e-01	2.601214e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.576478e+00	5.659309e-01	3.156964e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.271886e-02	3.578725e-02	2.818177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.415316e-01	1.128934e-01	2.121542e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.540816e-01	2.789842e-01	4.557858e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.061972e+00	3.969629e-01	6.364127e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.530938e+00	4.704058e-01	7.281315e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.026103e+00	4.680590e-01	6.489147e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.428513e+00	3.528606e-01	4.563797e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.585544e+00	1.546049e-01	2.666870e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.621051e+00	1.287026e-01	2.348927e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.500725e+00	2.922406e-01	2.720325e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.239990e+00	4.891595e-01	2.918060e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.722619e+00	4.423523e-01	3.186764e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.185962e+00	3.931250e-01	2.791315e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.702766e-01	2.641735e-01	1.842284e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.918049e-02	2.538538e-02	1.858183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.097753e+00	6.090084e-01	1.250552e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.530576e+00	9.582123e-01	1.545310e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.076441e+00	9.580112e-01	1.549911e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.026780e+00	7.806610e-01	1.356414e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.707420e+00	5.258784e-01	9.052574e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.188152e+00	2.628544e-01	5.518304e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.806389e+00	6.518435e-02	3.239488e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.601868e+00	1.169096e-01	2.317916e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.379833e+00	2.431637e-01	1.445687e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.009967e+00	4.382200e-01	1.867730e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.371231e+00	3.764344e-01	1.955479e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.856005e-01	2.629863e-01	1.543554e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.312102e-02	2.605124e-02	1.928538e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.436359e+01	9.219450e+00	1.919012e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.583327e+01	3.428031e+00	7.630105e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.760213e+01	1.903513e+00	4.577046e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.163542e+01	1.004863e+00	2.799355e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.545543e+00	5.188424e-01	1.464723e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.264348e+00	2.988415e-01	4.959082e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.780172e+00	1.634778e-01	3.093890e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.281724e+00	1.182023e-01	8.098563e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.047584e+00	3.273386e-01	1.454837e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.674323e+00	5.837963e-01	2.486756e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.916861e+00	6.353621e-01	3.031465e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.114647e-01	4.786536e-02	2.794378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.016263e-01	6.894671e-02	7.700300e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.693280e+00	5.142866e-01	3.743120e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.247849e+00	6.720620e-01	2.548356e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.803423e+00	1.823878e-01	1.064338e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.870536e+00	3.632252e-01	5.624033e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.527593e+00	2.336657e-01	5.062643e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.776750e-01	1.005775e-01	2.331286e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.731715e-02	1.739163e-02	1.723284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.461042e+00	2.386223e-01	3.887899e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.684953e+00	6.455010e-01	3.008005e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.066240e+00	2.737370e-01	1.971003e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.189555e+00	3.227281e-01	3.175178e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.026421e+00	1.439020e-01	2.215979e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.742436e-01	5.990652e-02	1.166907e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.855965e-01	4.011490e-02	4.626406e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.188099e-02	5.664904e-03	3.402724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.929734e+00	8.017675e-01	1.486876e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.277955e+00	6.478780e-01	3.583369e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.941384e+00	6.575827e-01	3.822032e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.530342e+00	3.219450e-01	3.450619e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.508583e-02	1.476023e-02	1.996268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.730240e-02	2.134260e-02	4.463805e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.302865e-01	9.679943e-02	1.419371e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.419890e-01	2.316132e-01	2.833861e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.313353e+00	4.115431e-01	4.092433e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.162097e+00	6.061951e-01	3.031022e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.019338e+00	5.911592e-01	1.970997e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.462791e+00	2.350749e-01	9.469781e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.537823e+00	2.039948e-01	9.323795e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.142887e+00	3.020242e-01	3.901100e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.426174e+00	3.052173e-01	5.117946e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.603889e+00	1.979794e-01	4.164364e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.858981e-01	1.371218e-01	2.657411e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.875162e-01	6.711298e-02	1.352755e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.596826e-02	1.055093e-02	8.886361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.770187e-01	7.041885e-02	1.695604e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.932566e-01	2.266309e-01	4.241225e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.522221e+00	3.913613e-01	7.134796e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.534083e+00	5.683423e-01	7.735745e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.541446e+00	5.926977e-01	6.058566e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.359689e+00	6.699749e-01	2.679651e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.575528e+00	3.042197e-01	9.269377e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.232835e+00	2.011100e-01	1.647230e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.550466e+00	3.590333e-01	2.962358e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.643264e+00	3.184715e-01	3.470596e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.835688e+00	2.419659e-01	2.701366e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.147631e+00	1.592093e-01	2.002532e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.432609e-01	7.997470e-02	1.304297e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.052866e-01	4.116629e-02	6.539691e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.538177e-02	7.125202e-03	5.123191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.180706e+00	4.354264e-01	1.446483e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.952632e+00	7.443056e-01	2.100508e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.634317e+00	1.185414e+00	2.353211e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.997981e+00	1.193398e+00	1.786017e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.206519e+00	9.039707e-01	5.300559e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.511504e+00	3.900916e-01	4.512282e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.716668e+00	6.002744e-01	3.943580e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.647353e+00	6.198170e-01	3.789841e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.015259e+00	5.718822e-01	4.055067e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.757774e+00	3.641381e-01	3.252583e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.363977e-01	1.499421e-01	2.239448e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.035573e-02	9.805450e-03	1.075244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.189105e-01	1.064906e-01	1.200146e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.199612e+00	4.519783e-01	4.009072e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.575907e+00	5.455849e-01	3.044692e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.266930e+00	1.732862e-01	1.112409e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.606298e+00	3.362644e-01	4.220975e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.542345e+00	2.229624e-01	4.593843e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.824524e-01	1.185596e-01	2.638958e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.050380e-01	6.855475e-02	1.012635e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.860349e-02	9.845434e-03	8.718314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.164021e+00	3.744888e-01	3.764563e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.416865e+00	1.006477e+00	8.094507e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.533408e+00	7.110948e-01	4.777867e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.007257e+00	1.387421e-01	2.400980e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.722755e+00	2.542804e-01	3.299716e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.606426e+00	2.161851e-01	2.852656e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.313476e-01	1.241687e-01	1.920431e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.961035e-01	6.608806e-02	1.038749e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.515728e-02	1.022339e-02	1.047060e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.668828e+01	9.414861e+00	8.078650e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.477296e+01	3.563912e+00	3.039432e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.277177e+01	1.067293e+00	1.121998e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.314583e+00	2.169126e-01	4.915070e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.883979e+00	3.559006e-01	3.127037e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.704306e+00	3.009321e-01	3.192653e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.654627e-01	1.848859e-01	2.433340e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.745637e-02	1.219439e-02	1.302622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.968124e-01	1.158031e-01	1.465252e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.420868e-01	2.391123e-01	2.431521e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.053023e+00	3.884470e-01	3.161013e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.490859e+00	4.476914e-01	3.422938e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.098587e+00	5.674618e-01	2.666553e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.624242e+00	4.186568e-01	1.662580e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.944546e+00	2.128100e-01	1.288857e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.020971e+00	1.552424e-01	9.826784e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.714966e+00	2.519156e-01	3.424546e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.138559e+00	2.537921e-01	4.220731e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.521043e+00	2.024170e-01	3.480915e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.934106e-01	1.044228e-01	2.626901e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.531329e-01	6.100068e-02	1.295181e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.534311e-02	1.003477e-02	9.111972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.820261e+00	4.619130e-01	5.183839e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.509180e+00	7.627912e-01	7.058419e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.345214e+00	9.845584e-01	7.982529e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.976248e+00	7.537907e-01	6.617469e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.312650e+00	7.372353e-01	4.312219e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.191948e+00	4.218370e-01	2.199238e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.783745e+00	1.441138e-01	1.780901e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.219827e+00	1.640842e-01	2.286259e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.544130e+00	2.580595e-01	2.700857e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.747791e+00	1.897208e-01	2.391874e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.039895e+00	1.300283e-01	1.849204e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.117495e-01	6.000951e-02	1.094715e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.458846e-02	8.345242e-03	9.776508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.258745e+01	9.688549e+00	8.360753e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.773898e+01	4.420419e+00	3.468437e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.135803e+01	2.613127e+00	2.299865e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.685200e+01	1.746045e+00	1.233207e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.175474e+01	8.478306e-01	1.212258e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.045130e+00	3.753023e-01	6.119861e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.390431e+00	1.476916e-01	4.719511e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.790656e+00	1.980489e-01	2.784432e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.901557e+00	2.913372e-01	2.876784e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.017047e+00	3.170453e-01	3.161720e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.153245e+00	1.829796e-01	2.468110e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.315292e-02	1.203871e-02	1.437622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.634882e-01	5.388570e-02	1.999676e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.589814e+00	4.747696e-01	1.048841e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.102752e+00	5.420396e-01	6.244970e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.552184e+00	3.713765e-01	1.315284e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.924387e+00	8.405405e-01	3.835508e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.758450e+00	6.314191e-01	4.339568e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.601705e-01	3.343729e-01	2.813805e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.509181e-02	3.144072e-02	2.711039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.076212e+00	1.833679e-01	1.066994e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.976391e+00	5.373300e-01	9.923523e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.961795e+00	6.721935e-01	2.776192e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.609069e+00	7.826791e-01	2.194641e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.415737e+00	4.953004e-01	2.408544e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.006542e-01	2.424282e-01	1.690585e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.768257e-01	1.014237e-01	8.904645e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.793446e-02	7.804731e-03	8.226720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.983250e+00	4.679203e-01	3.279036e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.847542e+00	7.219876e-01	1.132119e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.408669e+00	1.533988e+00	9.047293e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.719574e+00	1.151511e+00	3.618745e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.293573e-01	5.960269e-02	3.946062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.038208e-02	6.525123e-03	3.111073e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.185663e-01	6.173858e-02	2.365581e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.560450e-01	1.972893e-01	6.255461e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.080224e+00	3.707135e-01	9.468647e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.964686e+00	4.971886e-01	9.869862e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.725803e+00	4.610281e-01	7.439035e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.299429e+00	2.742089e-01	2.523856e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.395983e+00	2.969437e-01	9.104127e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.119710e+00	5.799695e-01	2.654533e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.598634e+00	6.934727e-01	3.457742e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.896503e+00	6.163161e-01	3.623530e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.229446e+00	4.552050e-01	2.851973e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.978116e-01	2.834428e-01	1.913598e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.918916e-02	2.803062e-02	1.771991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.186948e-02	2.102885e-02	1.502130e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.844567e-01	1.303911e-01	7.837778e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.015337e+00	3.003338e-01	1.457545e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.834229e+00	4.464964e-01	1.845975e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.739649e+00	5.197924e-01	1.795787e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.574526e+00	4.913421e-01	1.183533e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.986464e+00	3.575412e-01	3.963044e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.963552e+00	2.411765e-01	1.050734e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.560946e+00	5.962284e-01	6.294153e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.994819e+00	7.383527e-01	1.603439e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.254999e+00	6.781810e-01	2.300637e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.521527e+00	5.039767e-01	2.199023e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.321380e-01	3.328450e-01	1.738983e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.872881e-01	1.772283e-01	1.121987e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.037912e-02	1.659331e-02	1.153796e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.950273e-01	1.124909e-01	9.203722e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.094504e+00	3.357495e-01	2.528709e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.434396e+00	6.143066e-01	4.065678e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.234001e+00	8.345640e-01	4.319286e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.815588e+00	8.543244e-01	3.354863e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.803927e+00	6.535149e-01	1.194654e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.651889e+00	4.087774e-01	2.350495e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.718235e+00	1.238240e+00	1.264440e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.383676e+00	1.459996e+00	2.554785e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.915627e+00	1.095400e+00	3.471395e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.800439e+00	7.849202e-01	3.263347e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.491970e-02	4.097264e-02	2.362842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.995525e-01	1.529057e-01	2.515637e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.442716e+00	5.317298e-01	7.836691e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.488827e+00	4.159915e-01	4.458932e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.700499e+00	1.666712e-01	2.997912e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.476511e+00	4.774941e-01	3.016708e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.732976e+00	5.271294e-01	3.876865e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.385751e-01	3.127636e-01	2.881392e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.006323e-01	1.736387e-01	1.511161e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.493870e-02	1.240573e-02	1.138772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.221176e+00	7.220623e-01	1.318038e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.333544e+00	1.088038e+00	1.774674e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.670060e+00	4.734089e-01	7.060247e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.782251e+00	1.186348e-01	2.907309e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.458584e+00	2.767821e-01	2.008737e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.890572e+00	4.598650e-01	2.247860e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.127311e+00	3.457696e-01	2.097054e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.036689e-01	1.962370e-01	1.502611e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.514710e-02	2.125614e-02	1.979061e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.848088e+01	1.112245e+01	2.185644e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.070634e+01	2.610897e+00	5.410343e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.505950e+00	5.254598e-01	1.001507e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.781266e+00	1.510651e-01	2.978483e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.952968e+00	3.032515e-01	1.341236e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.352126e+00	6.063878e-01	2.691753e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.520196e+00	5.722174e-01	3.068199e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.019094e-02	3.648837e-02	2.847177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.592627e-01	1.240716e-01	2.399672e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.061927e-01	2.940367e-01	4.955301e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.136098e+00	4.172295e-01	6.641275e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.615911e+00	4.819818e-01	6.911551e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.076901e+00	4.629349e-01	6.298377e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.427883e+00	3.336338e-01	4.237220e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.626365e+00	1.415468e-01	2.433167e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.612186e+00	1.451807e-01	2.694868e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.481429e+00	3.381808e-01	2.254138e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.213757e+00	4.277409e-01	3.064629e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.698210e+00	4.588603e-01	3.232619e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.115236e+00	3.774650e-01	2.612669e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.371938e-01	2.431125e-01	1.799103e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.761311e-02	2.730410e-02	1.739685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.323046e+00	6.780736e-01	1.340727e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.726269e+00	9.810334e-01	1.755986e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.265250e+00	9.884778e-01	1.573348e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.132833e+00	7.770024e-01	1.309644e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.734988e+00	5.168484e-01	8.868650e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.208582e+00	2.495543e-01	5.311730e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.788011e+00	7.800485e-02	3.480568e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.606065e+00	1.314655e-01	2.555300e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.400993e+00	2.964388e-01	1.311852e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.966486e+00	4.017772e-01	1.926699e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.335431e+00	3.894076e-01	1.985676e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.373024e-01	2.448409e-01	1.483521e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.147910e-02	2.662936e-02	1.878216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.780598e+01	9.771603e+00	2.051189e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.639765e+01	3.472918e+00	7.540325e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.772792e+01	1.919985e+00	4.706409e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.174606e+01	1.021928e+00	2.518616e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.569850e+00	5.227471e-01	1.297097e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.195777e+00	2.691863e-01	4.711753e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.758359e+00	1.413922e-01	3.166063e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.256004e+00	1.490117e-01	1.027476e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.050633e+00	3.470977e-01	1.277692e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.625366e+00	5.995360e-01	2.600214e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.852521e+00	6.379006e-01	3.040607e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.066356e-01	4.713434e-02	2.808517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.280844e-01	7.743940e-02	8.110839e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.819521e+00	5.496471e-01	4.118938e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.272648e+00	5.966220e-01	2.567887e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.708651e+00	2.442188e-01	1.160489e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.767080e+00	3.702862e-01	6.017219e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.526138e+00	2.577250e-01	4.599921e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.418693e-01	6.693435e-02	2.234846e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.537424e-02	1.763037e-02	1.618496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.623255e+00	2.645934e-01	4.038087e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.731995e+00	5.792351e-01	3.383835e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.947906e+00	3.442444e-01	1.353589e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.088417e+00	3.123300e-01	3.230468e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.867190e-01	1.547595e-01	2.223960e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.708069e-01	5.246449e-02	1.166608e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.754016e-01	3.327563e-02	4.526608e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.097486e-02	6.177148e-03	3.510130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.249668e+00	8.391628e-01	1.574373e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.296112e+00	7.015288e-01	2.790953e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.869356e+00	6.974834e-01	3.987988e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.384564e+00	2.822786e-01	3.508665e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.957195e-02	1.646059e-02	1.964157e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.115908e-02	2.332969e-02	5.150144e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.441844e-01	1.073902e-01	1.598015e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.231716e-01	2.974526e-01	2.755255e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.430578e+00	4.492439e-01	3.955095e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.257441e+00	5.721292e-01	3.863848e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.973537e+00	4.644249e-01	2.667872e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.460486e+00	2.627474e-01	8.600561e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.502026e+00	2.497864e-01	1.133300e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.053568e+00	3.188493e-01	3.765516e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.409558e+00	3.348959e-01	4.661011e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.592463e+00	2.562716e-01	4.214061e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.532145e-01	1.375675e-01	2.559483e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.624863e-01	5.016638e-02	1.267328e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.294495e-02	8.824658e-03	1.072263e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.036135e-01	6.476273e-02	1.636773e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.269059e-01	2.202374e-01	4.871573e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.698108e+00	4.503893e-01	5.929416e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.753351e+00	6.510652e-01	7.827957e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.756199e+00	7.182751e-01	6.750184e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.385001e+00	4.900371e-01	3.714756e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.565533e+00	2.968823e-01	1.130619e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.206499e+00	2.014702e-01	2.213175e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.456617e+00	3.577625e-01	2.346721e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.598002e+00	3.768252e-01	2.915680e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.762348e+00	2.427015e-01	3.203218e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.106639e+00	1.799008e-01	2.035127e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.300522e-01	8.278792e-02	1.278588e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.008266e-01	3.694835e-02	6.389470e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.334117e-02	5.552973e-03	5.248886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.276738e+00	3.874899e-01	1.386438e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.297135e+00	8.210114e-01	2.118818e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.938596e+00	1.193963e+00	2.465464e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.217369e+00	1.206251e+00	1.891359e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.308057e+00	8.734339e-01	7.487140e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.642803e+00	5.377713e-01	3.587913e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.671366e+00	6.161128e-01	2.862353e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.575493e+00	6.709077e-01	3.907264e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.898639e+00	5.843934e-01	4.019587e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.682122e+00	3.357664e-01	3.246203e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.176908e-01	1.998590e-01	2.265600e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.673001e-02	8.852399e-03	1.042052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.384048e-01	1.191703e-01	1.238362e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.286332e+00	4.878417e-01	4.285941e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.628465e+00	5.328274e-01	3.177754e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.254003e+00	2.033793e-01	1.310979e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.538710e+00	3.370883e-01	4.713418e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.519882e+00	2.592545e-01	4.438857e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.326710e-01	7.800297e-02	2.518870e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.928105e-01	6.026470e-02	9.673368e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.717879e-02	9.332535e-03	8.802115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.294252e+00	4.522631e-01	3.900471e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.675259e+00	1.054483e+00	8.541303e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.664528e+00	7.235594e-01	5.598625e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.973386e+00	1.038751e-01	2.909228e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.638836e+00	2.812699e-01	3.057423e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.539278e+00	2.437253e-01	2.927983e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.079176e-01	1.079776e-01	1.887438e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.119076e-01	4.584518e-02	9.824278e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.175463e-02	1.159491e-02	9.864781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.001978e+01	1.052904e+01	8.063231e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.576062e+01	3.664940e+00	3.516058e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.269572e+01	9.481629e-01	1.292713e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.362846e+00	2.005988e-01	4.622498e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.767811e+00	4.252500e-01	3.224394e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.580735e+00	2.941919e-01	3.388602e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.056951e-01	1.404240e-01	2.344657e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.862077e-02	1.033831e-02	1.231579e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.207999e-01	1.337612e-01	1.494439e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.869479e-01	2.851095e-01	2.726585e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.138499e+00	4.333976e-01	2.877560e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.544765e+00	4.508644e-01	4.043894e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.146773e+00	5.142850e-01	3.143006e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.620215e+00	4.012372e-01	2.224764e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.964483e+00	2.349815e-01	1.306441e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.960221e+00	1.603672e-01	1.605725e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.670481e+00	2.852523e-01	2.984292e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.138519e+00	2.690520e-01	4.228497e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.507625e+00	2.335393e-01	3.515114e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.721999e-01	1.191581e-01	2.369876e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.332463e-01	3.907256e-02	1.204036e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.285366e-02	8.731789e-03	1.077067e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.990563e+00	5.739033e-01	5.843541e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.787032e+00	9.114623e-01	6.257173e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.650019e+00	9.939488e-01	7.704251e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.178542e+00	8.242643e-01	7.106513e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.378602e+00	6.482788e-01	6.055423e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.178794e+00	3.963344e-01	3.352506e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.809781e+00	1.286374e-01	2.293660e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.175803e+00	1.736067e-01	1.978431e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.470270e+00	2.576116e-01	2.852842e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.717779e+00	2.238220e-01	2.494330e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.971067e-01	1.410065e-01	1.895595e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.034431e-01	5.867185e-02	1.056089e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.127231e-02	7.195921e-03	1.022391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.578981e+01	1.087359e+01	7.782718e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.940440e+01	4.900474e+00	3.743904e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.214720e+01	2.621148e+00	2.672790e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.677118e+01	1.602736e+00	1.817533e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.192498e+01	8.203943e-01	1.092884e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.042938e+00	3.129936e-01	8.291259e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.347048e+00	1.490451e-01	5.212175e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.834233e+00	2.647715e-01	2.506603e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.803595e+00	3.266848e-01	3.048421e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.895139e+00	3.097688e-01	3.242123e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.087538e+00	1.846463e-01	2.535570e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.937823e-02	1.288916e-02	1.391559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.954440e-01	8.947488e-02	2.741242e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.395972e+00	6.469427e-01	9.936349e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.687368e+00	4.100947e-01	2.228781e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.352415e+00	7.068034e-01	2.482641e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.247509e+00	6.770403e-01	4.754184e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.228274e+00	3.701813e-01	3.674658e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.704298e-01	1.933595e-01	2.061857e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.805159e-02	1.506742e-02	1.790740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.738630e+00	2.675395e-01	1.184948e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.812644e+00	5.342913e-01	4.829354e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.627723e+00	8.746237e-01	6.260621e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.003362e+00	5.831774e-01	2.680956e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.027571e+00	2.917339e-01	2.129614e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.240867e-01	1.459692e-01	1.345488e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.055949e-01	6.421033e-02	7.149419e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.140633e-02	3.904412e-03	6.226802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.463334e+00	6.267900e-01	3.489881e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.942343e+00	8.990418e-01	4.314883e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.682492e+00	1.504313e+00	2.157783e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.953971e+00	7.409373e-01	3.627149e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.895804e-02	3.334600e-02	3.150449e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.651027e-02	1.067723e-02	4.251689e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.025191e-01	1.050518e-01	3.342685e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.703958e-01	3.228368e-01	8.117606e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.687889e+00	5.424001e-01	9.978652e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.694051e+00	5.792061e-01	8.549328e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.414038e+00	4.007485e-01	3.151792e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.605154e+00	2.778250e-01	1.264710e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.240436e+00	4.923553e-01	2.978369e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.731948e+00	6.667928e-01	3.395562e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.113973e+00	5.965725e-01	3.956449e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.435984e+00	4.338384e-01	3.358530e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.698212e-01	2.609779e-01	2.393643e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.678423e-01	1.638279e-01	1.467431e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.516874e-02	1.534149e-02	1.219053e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.043170e-01	4.005849e-02	2.411207e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.943326e-01	2.284824e-01	1.244278e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.735289e+00	4.782491e-01	1.966459e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.920419e+00	6.409136e-01	1.895550e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.965351e+00	6.380140e-01	1.425044e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.491758e+00	4.699784e-01	5.732473e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.473214e+00	2.170813e-01	4.565770e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.003121e+00	6.649398e-01	5.957736e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.231366e+00	7.219233e-01	1.542825e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.479813e+00	6.528151e-01	2.348732e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.796542e+00	5.308879e-01	2.396156e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.155012e+00	3.355939e-01	2.003681e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.888556e-01	1.996199e-01	1.513209e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.471750e-01	1.050283e-01	9.156917e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.720499e-02	9.612752e-03	9.401574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.611347e-01	1.782029e-01	1.263142e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.768392e+00	5.317569e-01	3.608389e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.873285e+00	9.174636e-01	4.970901e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.270550e+00	1.128076e+00	4.411420e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.776847e+00	9.508555e-01	2.382617e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.976760e+00	5.613098e-01	5.089013e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.917335e+00	1.303600e+00	1.137535e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.248624e+00	1.444647e+00	1.958754e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.574044e+00	1.123336e+00	3.439774e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.283302e+00	8.716449e-01	3.631429e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.277717e+00	4.847256e-01	2.992467e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.631425e-02	2.443563e-02	1.914967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.606595e-01	2.235836e-01	3.020174e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.005017e+00	6.590157e-01	7.650792e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.883118e+00	3.280464e-01	2.456867e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.731195e+00	3.131872e-01	2.837607e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.120788e+00	4.501705e-01	4.015984e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.306619e+00	3.319961e-01	3.608776e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.702773e-01	1.925824e-01	2.261066e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.562017e-01	9.364013e-02	1.103211e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.483758e-02	6.401524e-03	7.019517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.604744e+00	1.103934e+00	1.637359e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.716995e+00	1.257646e+00	1.568931e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.832560e+00	3.406729e-01	3.914563e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.830078e+00	2.543880e-01	2.186291e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.328458e+00	3.364196e-01	2.407575e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.550282e+00	3.279885e-01	2.411710e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.641577e-01	2.078475e-01	1.865777e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.594634e-01	1.238058e-01	1.245288e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.997996e-02	1.239510e-02	1.562213e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.339846e+01	1.414516e+01	2.163723e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.146728e+01	2.124079e+00	4.045222e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.464031e+00	3.863893e-01	4.325457e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.836487e+00	1.426412e-01	1.294845e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.784161e+00	3.482528e-01	1.851733e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.978991e+00	4.565589e-01	3.017157e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.153614e+00	3.723191e-01	2.898758e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.619220e-02	2.134015e-02	2.251275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.588832e-01	1.716555e-01	2.713945e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.014503e+00	4.315302e-01	5.805636e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.550311e+00	5.485076e-01	7.438565e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.195024e+00	6.039380e-01	6.253811e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.609297e+00	4.888199e-01	5.002547e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.823750e+00	2.590529e-01	2.284159e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.775324e+00	1.637510e-01	2.181202e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.589408e+00	2.502218e-01	3.227204e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.290083e+00	3.742748e-01	3.119196e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.869348e+00	4.126378e-01	3.512998e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.348062e+00	3.433290e-01	3.135660e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.176277e-01	2.250813e-01	2.310171e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.337655e-01	1.386961e-01	1.380704e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.481946e-02	1.465225e-02	1.237867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.521165e+00	9.919901e-01	1.609411e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.382230e+00	1.341794e+00	1.849424e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.627965e+00	1.146419e+00	1.482822e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.031401e+00	8.035278e-01	1.201470e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.185370e+00	4.416540e-01	5.261353e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.337023e+00	1.547347e-01	2.918188e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.855422e+00	1.482506e-01	2.675527e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.612546e+00	2.626783e-01	1.950548e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.214953e+00	3.054882e-01	2.189070e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.670509e+00	3.252890e-01	2.132172e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.068076e+00	2.679346e-01	1.850252e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.577967e-01	1.448071e-01	1.296787e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.969056e-02	1.633070e-02	1.518292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.016737e+01	1.213046e+01	2.018123e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.994214e+01	3.253885e+00	6.040126e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.827326e+01	1.500931e+00	3.199484e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.181372e+01	7.653786e-01	1.340385e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.824325e+00	4.260653e-01	7.619964e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.269736e+00	2.207675e-01	4.535133e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.847428e+00	1.220831e-01	1.429680e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.141529e+00	1.599668e-01	8.791479e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.812327e+00	3.795631e-01	1.957649e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.262879e+00	4.823386e-01	2.998839e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.495603e+00	4.927765e-01	2.998348e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.547634e-02	2.878016e-02	2.356204e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.372647e-01	1.058539e-01	1.020856e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.431631e+00	6.869615e-01	4.318439e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.753457e+00	5.094360e-01	1.448202e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.489705e+00	3.413122e-01	3.532573e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.188114e+00	3.608520e-01	6.224143e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.103166e+00	1.567848e-01	3.762346e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.743433e-01	4.284469e-02	1.723819e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.028407e-02	1.505411e-02	1.259678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.294235e+00	3.406901e-01	4.409117e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.211052e+00	5.137526e-01	2.297703e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.374176e+00	3.750791e-01	2.609571e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.633402e+00	2.525658e-01	3.025855e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.899048e-01	1.087591e-01	1.879365e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.686794e-01	3.828018e-02	9.947905e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.372465e-01	4.352661e-02	3.828449e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.835812e-03	4.067372e-03	2.843764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.876642e+00	9.446116e-01	1.392967e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.826206e+00	5.547762e-01	2.621907e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.175501e+00	5.508852e-01	4.323854e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.147144e+00	2.256470e-01	3.040432e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.968139e-02	1.131368e-02	1.700558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.080309e-02	2.795918e-02	5.659243e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.269466e-01	1.475511e-01	1.833976e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.436966e-01	3.662134e-01	4.385295e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.825911e+00	5.513114e-01	4.571574e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.814692e+00	6.724258e-01	3.173383e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.512165e+00	4.786560e-01	1.348179e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.700042e+00	1.689049e-01	1.444379e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.391932e+00	3.655648e-01	2.628916e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.703466e+00	3.325062e-01	5.315381e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.939709e+00	2.729536e-01	4.693033e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.240967e+00	1.774156e-01	3.614782e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.133833e-01	1.145325e-01	2.121555e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.432249e-01	4.549670e-02	1.069145e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.407952e-02	6.515120e-03	6.604427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.551275e-01	8.727395e-02	2.117021e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.157016e+00	3.771731e-01	6.541370e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.450588e+00	6.597410e-01	8.413657e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.806520e+00	8.170008e-01	8.206966e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.705795e+00	6.917639e-01	5.667320e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.112888e+00	4.728312e-01	1.523666e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.742228e+00	2.007153e-01	2.956534e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.946454e+00	3.302447e-01	2.222543e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.008487e+00	4.072642e-01	3.368824e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.105477e+00	2.845894e-01	3.233353e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.442607e+00	2.126309e-01	2.488269e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.757339e-01	1.029155e-01	1.850852e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.952518e-01	6.170527e-02	1.117483e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.377096e-01	4.819833e-02	6.112253e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.833099e-02	4.157696e-03	4.135333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.609243e+00	5.220682e-01	1.770077e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.641895e+00	1.221904e+00	2.719925e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.066285e+00	1.582845e+00	2.676383e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.045954e+01	1.393108e+00	1.426458e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.030727e+01	7.676516e-01	7.122856e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.517522e+00	5.187956e-01	4.846555e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.124705e+00	8.586084e-01	3.003683e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.892515e+00	5.656425e-01	4.680230e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.370209e+00	4.520338e-01	3.987520e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.369396e+00	2.741385e-01	3.082441e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.213161e-01	1.577474e-01	2.027940e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.840072e-02	7.751149e-03	9.451153e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.308017e-01	1.568948e-01	1.633737e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.680610e+00	5.935565e-01	5.099588e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.149580e+00	5.411830e-01	1.685848e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.174264e+00	2.824498e-01	1.992241e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.167642e+00	3.341363e-01	4.896459e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.185814e+00	1.901595e-01	4.013150e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.599627e-01	5.856426e-02	2.093672e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.140085e-01	6.875528e-02	7.272676e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.141432e-02	6.070878e-03	6.018531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.045600e+00	6.717906e-01	6.245457e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.022140e+00	1.171516e+00	1.083225e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.213777e+00	6.740578e-01	3.907821e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.642751e+00	2.232020e-01	2.842945e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.339242e+00	3.325367e-01	3.435845e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.321213e+00	2.117171e-01	2.729398e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.651549e-01	9.036270e-02	1.628061e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.238689e-01	4.125321e-02	9.003515e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.592739e-02	1.083113e-02	8.378956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.977407e+01	1.238092e+01	1.197871e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.969121e+01	3.905090e+00	3.588621e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.132808e+01	4.968314e-01	1.234497e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.594824e+00	3.386822e-01	1.719896e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.572961e+00	4.054230e-01	3.518196e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.426967e+00	2.587774e-01	3.203309e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.165176e-01	1.508358e-01	2.154305e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.045523e-02	9.031715e-03	1.127851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.689229e-01	1.576660e-01	1.907175e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.532582e-01	3.422625e-01	3.536254e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.380014e+00	5.111237e-01	4.128167e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.963797e+00	5.554741e-01	4.364262e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.578611e+00	5.758135e-01	2.739713e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.025723e+00	3.759287e-01	1.676708e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.176871e+00	1.374723e-01	1.260813e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.941472e+00	2.763040e-01	1.757484e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.397676e+00	3.035548e-01	4.765277e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.796656e+00	2.249775e-01	4.070069e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.212000e+00	1.505384e-01	3.370139e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.958525e-01	1.139624e-01	2.106564e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.276021e-01	2.967438e-02	1.070607e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.446698e-02	6.066634e-03	6.732122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.574841e+00	7.315550e-01	7.233656e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.799155e+00	1.162265e+00	9.418010e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.889983e+00	1.195370e+00	8.054279e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.161900e+00	9.311022e-01	7.567023e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.938759e+00	6.156786e-01	5.430546e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.528397e+00	4.231627e-01	2.692746e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.747059e+00	1.573039e-01	1.816441e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.964002e+00	2.400012e-01	2.350116e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.175114e+00	2.239602e-01	3.068132e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.444902e+00	1.698757e-01	2.436638e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.453642e-01	1.138832e-01	1.727657e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.092760e-01	5.028909e-02	9.297135e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.527784e-02	6.416235e-03	8.038711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.208441e+01	1.316157e+01	1.020511e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.433636e+01	4.370384e+00	3.994005e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.510255e+01	2.761923e+00	2.551644e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.753048e+01	1.359058e+00	1.871166e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.138226e+01	5.933623e-01	8.755747e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.228158e+00	2.484582e-01	5.930547e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.774595e+00	2.186888e-01	2.141245e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.491211e+00	2.768566e-01	2.050605e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.576543e+00	2.733722e-01	3.752351e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.715269e+00	2.787843e-01	3.163188e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.447293e-01	1.802759e-01	2.340782e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.077558e-02	1.030154e-02	1.280724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.402801e-01	1.011106e-01	2.889722e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.488376e+00	6.502812e-01	1.002593e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.673810e+00	3.772816e-01	2.161729e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.296015e+00	7.025758e-01	2.774155e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.173793e+00	6.079268e-01	4.710147e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.193493e+00	3.833358e-01	3.600254e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.397422e-01	1.729153e-01	1.981100e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.576279e-02	1.532966e-02	1.691604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.887353e+00	2.869199e-01	1.191904e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.847204e+00	5.164870e-01	3.877561e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.542149e+00	8.695042e-01	8.836422e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.900494e+00	5.214842e-01	2.704417e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.006723e+00	2.773730e-01	2.073659e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.006973e-01	1.444325e-01	1.314162e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.971256e-01	6.504449e-02	7.124338e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.092815e-02	4.350181e-03	6.030115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.783824e+00	6.656895e-01	3.515122e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.005312e+00	1.025561e+00	4.085848e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.478565e+00	1.473058e+00	2.435065e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.877568e+00	6.307887e-01	3.590654e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.630966e-02	3.501446e-02	3.082396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.759200e-02	1.111810e-02	4.590252e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.245258e-01	1.158535e-01	3.803731e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.729352e-01	3.581749e-01	8.124324e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.807545e+00	5.536745e-01	9.776534e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.801970e+00	5.826061e-01	7.373994e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.456025e+00	3.692282e-01	2.773309e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.548093e+00	2.694841e-01	1.606826e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.227378e+00	5.483426e-01	2.039066e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.684399e+00	6.377950e-01	3.523680e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.012866e+00	5.494549e-01	3.915650e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.355529e+00	3.752813e-01	3.295100e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.761367e-01	2.740262e-01	2.423282e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.323578e-01	1.479745e-01	1.386013e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.404077e-02	1.475351e-02	1.171626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.097705e-01	4.185853e-02	2.665287e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.939738e-01	2.639028e-01	1.350980e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.911689e+00	5.205434e-01	2.008889e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.103177e+00	6.708784e-01	1.909896e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.121972e+00	6.397497e-01	1.221504e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.552905e+00	4.511896e-01	4.798177e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.521943e+00	2.442937e-01	6.505001e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.925058e+00	6.137052e-01	7.196836e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.205222e+00	7.510421e-01	1.766730e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.393886e+00	6.120924e-01	2.386895e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.698883e+00	4.953208e-01	2.373222e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.124013e+00	2.890685e-01	1.994851e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.691890e-01	1.807008e-01	1.453198e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.426237e-01	1.064196e-01	9.250133e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.683288e-02	1.054877e-02	9.096836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.828970e-01	1.763583e-01	1.436614e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.988277e+00	5.913150e-01	3.743623e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.177551e+00	9.720115e-01	5.073469e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.650751e+00	1.164974e+00	4.406768e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.011272e+00	9.678374e-01	2.095631e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.165379e+00	5.377454e-01	2.731052e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.861483e+00	1.243007e+00	1.379090e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.110426e+00	1.401608e+00	2.362496e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.419258e+00	1.163495e+00	3.551800e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.153238e+00	7.104248e-01	3.467727e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.261856e+00	4.780882e-01	2.935769e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.435202e-02	2.342805e-02	1.885830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.071198e-01	2.407910e-01	3.353355e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.091389e+00	6.724924e-01	7.222952e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.922679e+00	3.064033e-01	2.322648e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.710748e+00	3.256826e-01	2.671511e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.064813e+00	4.148135e-01	4.140179e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.250883e+00	3.303701e-01	3.592151e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.313685e-01	1.720640e-01	2.178334e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.455891e-01	9.202222e-02	1.053371e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.294441e-02	5.672974e-03	6.327213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.915111e+00	1.177196e+00	1.741028e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.847142e+00	1.255531e+00	1.481347e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.838639e+00	3.160628e-01	3.823771e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.843661e+00	2.665404e-01	2.726512e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.296752e+00	3.559796e-01	2.308055e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.490771e+00	2.844376e-01	2.413903e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.511599e-01	2.048542e-01	1.841215e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.402048e-01	1.187629e-01	1.204912e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.782734e-02	1.302280e-02	1.533273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.750476e+01	1.465184e+01	2.225715e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.136020e+01	2.004118e+00	3.496489e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.656144e+00	4.234237e-01	4.680435e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.820239e+00	1.440017e-01	1.227323e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.680830e+00	3.287184e-01	2.023509e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.899022e+00	3.991743e-01	3.049128e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.152889e+00	3.536071e-01	2.856784e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.492065e-02	2.355839e-02	2.237812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.919804e-01	1.850239e-01	2.860905e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.095098e+00	4.514577e-01	5.854159e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.660425e+00	5.766333e-01	6.963865e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.258268e+00	5.999567e-01	6.087137e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.676099e+00	4.670625e-01	4.552029e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.831974e+00	2.396381e-01	2.261990e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.784808e+00	1.645496e-01	2.056970e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.559670e+00	2.725380e-01	2.908080e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.257320e+00	3.544040e-01	3.134599e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.805379e+00	3.751150e-01	3.521968e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.282953e+00	3.091813e-01	3.088775e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.058454e-01	2.240476e-01	2.264139e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.091857e-01	1.327730e-01	1.362538e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.338664e-02	1.377600e-02	1.169287e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.819000e+00	1.063235e+00	1.545974e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.734728e+00	1.409428e+00	1.859350e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.769462e+00	1.147147e+00	1.432638e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.080900e+00	7.696237e-01	9.618988e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.208139e+00	4.229552e-01	5.873279e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.383364e+00	1.367800e-01	2.755174e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.875424e+00	1.508236e-01	1.918261e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.589692e+00	2.382931e-01	2.194861e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.175735e+00	2.894345e-01	2.063413e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.605693e+00	3.344676e-01	2.144524e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.018732e+00	2.161625e-01	1.818322e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.527434e-01	1.398340e-01	1.281746e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.864897e-02	1.629003e-02	1.489468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.385456e+01	1.252061e+01	1.988579e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.001826e+01	3.204565e+00	6.413435e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.861857e+01	1.471952e+00	2.530156e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.224162e+01	7.497592e-01	1.121077e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.826057e+00	4.093233e-01	6.497614e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.298732e+00	2.044111e-01	3.667897e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.774093e+00	1.090234e-01	1.318532e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.123373e+00	1.700536e-01	5.476894e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.740702e+00	3.473442e-01	2.361088e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.200298e+00	4.923871e-01	3.047766e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.412594e+00	3.885917e-01	2.887967e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.376580e-02	2.860527e-02	2.342974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.638652e-01	1.125477e-01	1.226709e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.576577e+00	7.431917e-01	4.020035e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.690479e+00	4.613232e-01	1.060510e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.337513e+00	3.420194e-01	4.644491e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.145431e+00	3.435933e-01	5.681676e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.129966e+00	1.716763e-01	3.670719e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.603054e-01	4.565565e-02	1.628468e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.910557e-02	1.176468e-02	1.223937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.435611e+00	3.605485e-01	4.375523e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.159903e+00	4.663087e-01	2.138232e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.272433e+00	3.551175e-01	2.989346e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.588695e+00	2.445405e-01	3.047986e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.725250e-01	1.246836e-01	1.870438e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.640988e-01	4.450968e-02	9.751193e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.361020e-01	2.912422e-02	3.766508e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.755330e-03	3.966892e-03	3.384591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.203990e+00	9.898675e-01	1.415738e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.695702e+00	5.144619e-01	1.950174e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.064694e+00	5.606588e-01	4.378451e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.123457e+00	2.481115e-01	3.090884e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.566118e-02	1.044756e-02	1.689658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.883967e-02	2.955777e-02	6.371962e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.357854e-01	1.514976e-01	2.158490e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.039848e+00	3.925818e-01	3.829059e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.940526e+00	5.724324e-01	4.515108e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.926288e+00	7.476056e-01	2.545974e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.548945e+00	4.327241e-01	1.264311e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.651225e+00	1.741052e-01	1.135038e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.296485e+00	3.460210e-01	3.811421e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.603809e+00	2.715675e-01	5.520268e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.891716e+00	2.924002e-01	4.274343e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.200090e+00	1.702923e-01	3.311530e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.011295e-01	9.317453e-02	2.106362e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.434278e-01	5.089006e-02	1.039451e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.285712e-02	6.929840e-03	6.993387e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.743723e-01	9.061748e-02	2.520334e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.174936e+00	3.575888e-01	7.702922e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.587433e+00	6.461375e-01	9.097883e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.976173e+00	8.183475e-01	7.212689e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.873589e+00	8.433872e-01	5.066630e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.130520e+00	4.960102e-01	1.133956e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.693296e+00	1.053949e-01	3.034396e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.887251e+00	3.737260e-01	2.871545e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.954587e+00	3.522071e-01	3.468858e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.042154e+00	2.718334e-01	3.214263e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.416934e+00	2.074271e-01	2.478637e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.702553e-01	1.181523e-01	1.784366e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.804937e-01	6.554473e-02	1.098607e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.355469e-01	3.500759e-02	5.776017e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.741070e-02	5.095188e-03	4.737317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.738769e+00	5.282289e-01	1.907072e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.838148e+00	1.201356e+00	3.126118e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.511200e+00	1.635654e+00	2.475622e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.070417e+01	1.412515e+00	1.356540e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.035097e+01	7.234887e-01	4.829707e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.409722e+00	4.710180e-01	7.106100e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.951865e+00	7.048431e-01	3.139808e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.895779e+00	6.340250e-01	4.302893e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.351537e+00	4.537775e-01	3.953150e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.302747e+00	2.434702e-01	2.995804e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.171022e-01	1.636787e-01	2.119690e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.689616e-02	6.357562e-03	9.114858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.569778e-01	1.690384e-01	1.875924e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.793476e+00	6.473167e-01	4.777126e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.128744e+00	4.703223e-01	2.018550e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.122851e+00	2.977622e-01	1.864767e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.129988e+00	3.239423e-01	4.842579e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.181977e+00	1.909124e-01	3.955937e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.470506e-01	6.504100e-02	2.022938e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.931695e-01	4.271893e-02	7.273016e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.089989e-02	6.550142e-03	6.132700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.171707e+00	6.652859e-01	7.022721e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.159856e+00	1.211437e+00	9.285348e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.156589e+00	6.021972e-01	3.885089e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.666122e+00	1.966387e-01	2.992381e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.298209e+00	3.336124e-01	3.273099e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.292778e+00	1.826738e-01	2.721610e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.636147e-01	1.124448e-01	1.641133e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.159765e-01	2.741283e-02	8.720037e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.779384e-02	8.035378e-03	7.534824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.345635e+01	1.327124e+01	1.143616e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.976954e+01	3.902674e+00	3.704755e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.121190e+01	4.644356e-01	1.190927e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.584152e+00	4.070082e-01	2.176241e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.509887e+00	3.755000e-01	3.822254e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.404676e+00	2.978092e-01	3.254354e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.851442e-01	1.412988e-01	2.163159e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.920956e-02	8.233434e-03	1.111584e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.913943e-01	1.645417e-01	2.373836e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.399594e-01	3.878536e-01	3.197656e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.454465e+00	4.866670e-01	4.324864e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.051216e+00	6.491995e-01	3.855087e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.669951e+00	6.198770e-01	2.889710e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.016140e+00	3.302892e-01	1.529105e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.107767e+00	1.293402e-01	2.114805e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.865114e+00	2.668973e-01	2.751879e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.350987e+00	2.722794e-01	3.827976e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.777256e+00	2.323403e-01	3.938547e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.192889e+00	1.690757e-01	3.204736e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.829448e-01	8.856371e-02	2.067765e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.354808e-01	4.995938e-02	1.030277e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.261519e-02	6.402462e-03	7.826720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.631951e+00	6.881841e-01	8.040534e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.993133e+00	1.190663e+00	9.035373e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.052752e+00	1.247868e+00	8.125100e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.372733e+00	1.000330e+00	6.188541e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.046521e+00	6.525779e-01	4.496437e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.389058e+00	2.877850e-01	3.275059e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.770151e+00	1.507412e-01	2.531085e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.910813e+00	2.085483e-01	3.155630e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.164995e+00	2.202405e-01	2.685575e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.433275e+00	2.088021e-01	2.430389e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.143197e-01	9.296653e-02	1.691031e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.092003e-01	6.026095e-02	9.681681e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.272605e-02	5.326759e-03	7.977856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.519797e+01	1.310980e+01	9.948909e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.515164e+01	4.398146e+00	4.098675e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.469698e+01	2.474081e+00	2.191033e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.755974e+01	1.547923e+00	1.090680e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.114224e+01	4.903155e-01	1.507281e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.132104e+00	1.943647e-01	5.350510e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.759014e+00	2.566354e-01	3.153883e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.446659e+00	2.423206e-01	2.477141e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.585081e+00	3.402924e-01	3.229543e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.694797e+00	3.301493e-01	3.214135e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.075954e-01	1.678126e-01	2.401976e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.824637e-02	8.840603e-03	1.259072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.792956e-01	1.219374e-01	3.362563e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.052857e+00	6.796004e-01	7.772334e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.784120e+00	2.577829e-01	5.126570e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.880024e+00	6.033033e-01	3.619583e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.802413e+00	4.577824e-01	4.304481e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.951422e-01	2.948937e-01	2.975432e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.317027e-01	1.202346e-01	1.569104e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.573978e-02	9.745099e-03	1.294090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.417812e+00	3.195551e-01	1.161674e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.017809e+00	6.366301e-01	2.637210e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.084584e+00	6.982459e-01	1.621771e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.660026e+00	3.958497e-01	2.480030e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.723176e-01	2.310726e-01	1.799870e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.425134e-01	9.200573e-02	1.106013e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.698659e-01	5.632629e-02	5.982456e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.774289e-03	3.505864e-03	5.011620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.935918e+00	7.344619e-01	3.327006e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.066867e+00	1.301246e+00	3.213820e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.871615e+00	1.235035e+00	3.105000e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.621980e+00	4.741651e-01	3.201044e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.424354e-02	2.545620e-02	2.685641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.530887e-02	1.554425e-02	5.984767e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.415630e-01	1.700112e-01	4.801156e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.214237e+00	4.593132e-01	9.044931e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.273131e+00	5.999181e-01	9.236584e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.297990e+00	5.311984e-01	4.820188e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.688482e+00	2.188634e-01	8.933460e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.488433e+00	3.965280e-01	8.389043e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.993771e+00	5.667665e-01	2.861852e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.312287e+00	4.897199e-01	3.537502e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.740491e+00	4.124305e-01	3.558161e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.168121e+00	3.502617e-01	2.883688e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.931597e-01	1.856526e-01	2.037556e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.539991e-01	1.078080e-01	1.141314e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.335393e-02	7.222064e-03	9.017510e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.693318e-01	5.748878e-02	4.026341e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.249587e+00	3.685412e-01	1.683637e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.700322e+00	6.512010e-01	2.129601e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.940078e+00	7.119461e-01	1.632396e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.743128e+00	5.940857e-01	8.825748e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.939702e+00	3.396989e-01	1.578572e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.421659e+00	5.151631e-01	3.284677e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.724315e+00	6.252641e-01	1.090710e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.859194e+00	6.129924e-01	2.028385e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.095327e+00	4.679596e-01	2.306528e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.495554e+00	3.599936e-01	2.176551e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.792727e-01	2.929398e-01	1.797711e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.584420e-01	1.068441e-01	1.213633e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.022371e-01	8.101102e-02	7.917741e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.144369e-02	6.252677e-03	7.924205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.860768e-01	2.540151e-01	1.830173e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.610872e+00	7.426502e-01	4.675960e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.578810e+00	1.182952e+00	5.500335e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.085130e+00	1.245727e+00	3.762684e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.253014e+00	9.166705e-01	1.275775e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.323219e+00	8.444498e-01	1.509229e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.537623e+00	1.411556e+00	1.722673e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.605640e+00	1.264232e+00	2.916640e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.015161e+00	9.896629e-01	3.587065e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.864642e+00	5.560966e-01	3.179557e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.078965e+00	3.384816e-01	2.630741e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.449973e-02	1.682620e-02	1.676175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.875644e-01	2.980940e-01	3.719137e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.458877e+00	6.857619e-01	6.298040e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.949501e+00	1.640758e-01	1.375430e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.610989e+00	3.458279e-01	3.293860e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.858651e+00	3.110261e-01	3.906221e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.095554e+00	2.960203e-01	3.086688e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.301749e-01	1.215351e-01	1.790305e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.845187e-01	6.762303e-02	8.156582e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.248060e-03	4.304072e-03	4.908550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.241347e+00	1.395837e+00	1.872286e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.388866e+00	1.149266e+00	1.225078e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.680496e+00	2.051225e-01	1.363098e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.789378e+00	2.567402e-01	2.478307e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.195016e+00	3.006773e-01	2.557841e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.355568e+00	2.687006e-01	2.202938e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.695593e-01	1.387626e-01	1.609415e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.902627e-01	8.390387e-02	1.025054e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.179329e-02	1.078849e-02	1.308216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.023151e+02	1.495364e+01	2.023736e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.021336e+01	1.539893e+00	1.767684e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.408291e+00	3.159843e-01	3.121888e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.748632e+00	9.699469e-02	2.553924e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.622462e+00	3.414143e-01	1.960279e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.799084e+00	3.384734e-01	2.897998e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.027597e+00	2.787035e-01	2.567708e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.665900e-02	1.760517e-02	1.971269e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.903778e-01	2.307772e-01	3.248594e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.375742e+00	5.533924e-01	6.642165e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.067495e+00	6.414355e-01	7.067205e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.566602e+00	5.972169e-01	5.483767e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.919691e+00	3.990558e-01	2.623269e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.935355e+00	1.176518e-01	1.234289e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.758130e+00	2.122881e-01	2.007473e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.463054e+00	2.576385e-01	3.139618e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.060475e+00	2.737445e-01	3.344715e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.618283e+00	2.918648e-01	3.323012e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.144845e+00	2.837537e-01	2.788999e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.724990e-01	1.661609e-01	1.968838e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.399717e-01	9.804155e-02	1.109907e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.306394e-02	6.921820e-03	9.143201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.962755e+00	1.270810e+00	1.873997e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.998046e+00	1.509190e+00	1.785573e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.453063e+00	1.094520e+00	1.303506e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.290152e+00	6.510798e-01	7.836047e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.147201e+00	3.791584e-01	3.677931e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.351462e+00	7.470149e-02	7.839357e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.870785e+00	1.588152e-01	1.955364e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.491662e+00	2.087735e-01	2.976098e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.080033e+00	2.632950e-01	2.041850e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.454918e+00	2.388325e-01	1.991730e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.317230e-01	2.283947e-01	1.661937e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.786524e-01	9.876569e-02	1.104490e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.057660e-02	1.078218e-02	1.300424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.715264e+01	1.278856e+01	1.799642e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.976491e+01	2.645004e+00	4.590249e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.812988e+01	1.782807e+00	1.563368e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.185568e+01	6.325327e-01	8.278783e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.604087e+00	3.288516e-01	4.876207e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.250021e+00	1.881923e-01	3.417709e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.826910e+00	1.238816e-01	1.582600e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.080802e+00	1.732933e-01	9.884441e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.616080e+00	3.772927e-01	2.122993e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.054494e+00	3.960267e-01	2.977094e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.291428e+00	3.359713e-01	2.716487e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.155380e-02	2.073680e-02	2.079750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.933528e-01	1.289507e-01	1.279097e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.998765e+00	7.294925e-01	4.157147e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.919511e+00	2.618591e-01	3.648871e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.013647e+00	3.404001e-01	5.078195e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.728355e+00	2.694779e-01	5.045130e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.141856e-01	1.092999e-01	2.842358e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.890931e-01	2.499035e-02	1.207619e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.153630e-02	1.175478e-02	9.001826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.992359e+00	3.752677e-01	4.710860e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.152216e+00	4.493031e-01	1.394218e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.758079e+00	3.310914e-01	2.826859e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.350743e+00	1.808369e-01	2.532108e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.095876e-01	7.045380e-02	1.474475e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.688529e-01	4.286674e-02	7.788735e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.183849e-01	2.351579e-02	4.274396e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.014550e-03	4.681068e-03	2.189455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.360401e+00	9.689118e-01	1.312700e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.073740e+00	6.211447e-01	1.601817e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.586314e+00	4.447628e-01	4.073095e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.062818e+00	1.791118e-01	2.539970e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.452393e-02	1.007865e-02	1.423896e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.591596e-02	4.256918e-02	6.451029e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.704780e-01	2.151706e-01	2.667583e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.315710e+00	4.846866e-01	4.771783e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.380663e+00	7.173371e-01	4.096600e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.196471e+00	5.808434e-01	3.513881e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.793870e+00	2.809463e-01	3.735370e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.613609e+00	3.049116e-01	2.098743e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.012858e+00	3.104719e-01	4.503031e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.350755e+00	3.144177e-01	4.711163e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.629874e+00	2.517059e-01	4.056084e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.015470e+00	1.222237e-01	2.724218e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.926226e-01	6.468498e-02	1.853777e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.785304e-01	4.340242e-02	7.997458e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.688387e-02	5.266411e-03	5.379155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.642991e-01	1.148133e-01	2.740558e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.832771e+00	5.234096e-01	7.239730e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.476878e+00	7.837144e-01	1.085773e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.790695e+00	8.416351e-01	8.415617e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.384435e+00	5.948582e-01	2.928045e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.179295e+00	2.052923e-01	1.548191e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.570926e+00	3.945284e-01	1.781512e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.548019e+00	3.258310e-01	2.620297e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.588028e+00	3.619275e-01	3.210693e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.779954e+00	2.172129e-01	2.720635e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.188183e+00	1.490856e-01	2.283049e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.911213e-01	9.589215e-02	1.452936e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.574801e-01	6.295547e-02	9.216471e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.042882e-01	2.305059e-02	5.074894e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.445974e-02	3.926464e-03	3.525580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.390047e+00	8.221985e-01	2.109815e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.757603e+00	1.605419e+00	3.374546e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.042461e+01	1.752788e+00	2.579154e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.186952e+01	1.265524e+00	1.134851e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.066335e+01	4.962115e-01	4.372156e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.038604e+00	6.386001e-01	3.351772e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.353079e+00	8.550198e-01	3.693260e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.298388e+00	4.996183e-01	4.226110e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.067733e+00	3.431022e-01	3.622795e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.209585e+00	2.240418e-01	2.650646e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.148347e-01	1.024430e-01	1.756986e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.406014e-02	7.244843e-03	8.082002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.700079e-01	2.022807e-01	2.084195e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.186717e+00	6.753833e-01	5.252095e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.325767e+00	3.399109e-01	6.595369e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.924712e+00	3.908502e-01	2.962247e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.878035e+00	2.837321e-01	4.752189e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.008229e+00	1.159463e-01	3.242510e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.754770e-01	5.270028e-02	1.580336e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.597156e-01	4.984790e-02	6.587933e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.385953e-03	5.536262e-03	3.467361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.115535e+00	8.786682e-01	9.740021e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.377144e+00	1.276572e+00	1.060518e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.118659e+00	4.015000e-01	2.866617e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.261747e+00	3.451817e-01	2.249305e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.078118e+00	2.994238e-01	3.242614e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.164992e+00	1.714342e-01	2.310475e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.306670e-01	6.278922e-02	1.383144e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.184709e-01	3.131656e-02	7.054537e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.300796e-02	6.468155e-03	8.437359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.941311e+01	1.287017e+01	1.344012e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.997613e+01	2.895529e+00	3.563348e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.010761e+01	3.296708e-01	7.101787e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.351695e+00	3.863856e-01	1.643867e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.318283e+00	3.790844e-01	3.230377e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.366956e+00	2.241016e-01	2.859016e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.606643e-01	1.033212e-01	2.002525e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.687550e-02	8.242767e-03	1.021450e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.790053e-01	2.121851e-01	2.574054e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.146789e+00	4.746954e-01	4.057100e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.804452e+00	6.314369e-01	4.352610e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.332525e+00	5.911655e-01	4.722877e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.921418e+00	5.895348e-01	2.584435e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.205090e+00	2.139718e-01	1.136114e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.142515e+00	3.008102e-01	8.955957e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.686856e+00	2.753516e-01	3.841286e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.155409e+00	2.720964e-01	3.938632e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.558671e+00	1.840086e-01	3.751206e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.044187e+00	1.423863e-01	2.748464e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.989568e-01	7.307052e-02	1.733935e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.756690e-01	4.032320e-02	7.911988e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.702548e-02	5.123803e-03	6.967736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.429325e+00	8.598076e-01	9.533292e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.284277e+00	1.306535e+00	9.299299e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.060919e+00	1.302368e+00	9.761800e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.994155e+00	9.351529e-01	6.702942e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.270849e+00	5.019046e-01	3.671528e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.363677e+00	1.562721e-01	2.249811e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.456749e+00	2.763780e-01	2.191466e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.707917e+00	2.611066e-01	2.285092e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.969399e+00	1.820986e-01	2.863806e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.277872e+00	1.414021e-01	2.300313e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.591184e-01	8.774726e-02	1.422301e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.768460e-01	4.126087e-02	7.861116e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.901504e-02	4.745684e-03	8.057760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.903554e+01	1.385968e+01	1.096831e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.792764e+01	4.025436e+00	4.608248e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.542831e+01	2.073446e+00	2.926153e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.678328e+01	9.095147e-01	1.311750e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.037936e+01	3.149806e-01	7.504896e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.800970e+00	4.527675e-01	1.776404e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.490008e+00	2.808116e-01	1.410226e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.145506e+00	2.311458e-01	2.684508e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.353367e+00	2.786754e-01	3.269118e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.609365e+00	2.598713e-01	2.944476e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.755476e-01	1.386584e-01	2.083350e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.508974e-02	8.901108e-03	1.103887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.503876e-01	1.405003e-01	3.619886e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.170523e+00	6.939487e-01	7.008147e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.723192e+00	2.880659e-01	1.795812e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.757938e+00	5.893227e-01	3.987320e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.763930e+00	4.704168e-01	4.279965e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.329847e-01	2.433934e-01	2.886628e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.047246e-01	1.231792e-01	1.515190e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.336052e-02	8.512197e-03	1.200217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.617556e+00	3.476808e-01	1.153049e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.965222e+00	6.525175e-01	2.475737e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.993886e+00	6.843332e-01	1.916029e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.590815e+00	3.930940e-01	2.501990e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.297549e-01	1.748657e-01	1.763545e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.137867e-01	1.142294e-01	1.090743e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.579173e-01	4.046168e-02	5.861410e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.405292e-03	3.316182e-03	4.970570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.361768e+00	7.883234e-01	3.214712e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.006257e+00	1.324356e+00	2.893011e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.704463e+00	1.131297e+00	3.287968e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.527041e+00	4.502912e-01	3.241574e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.969345e-02	2.433751e-02	2.656125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.077202e-02	1.941163e-02	6.241136e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.859189e-01	1.927875e-01	5.090274e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.306465e+00	4.846415e-01	1.034536e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.462986e+00	6.312097e-01	8.543605e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.392869e+00	5.145495e-01	3.844881e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.712167e+00	1.974206e-01	2.692656e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.418658e+00	4.220354e-01	1.972357e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.889465e+00	5.370127e-01	3.140583e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.279751e+00	5.362923e-01	3.739781e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.664367e+00	4.252172e-01	3.546541e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.092028e+00	2.903661e-01	2.807244e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.689260e-01	1.964291e-01	1.964850e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.331709e-01	9.929150e-02	1.105559e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.276741e-02	8.390051e-03	8.354032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.190589e-01	7.575230e-02	3.859656e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.358083e+00	4.032500e-01	1.862180e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.886091e+00	6.940025e-01	2.243167e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.205499e+00	7.495476e-01	1.557655e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.986591e+00	5.928315e-01	6.304483e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.917996e+00	3.178561e-01	1.910387e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.419044e+00	4.758065e-01	6.578569e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.662296e+00	6.924142e-01	1.300149e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.735524e+00	6.086732e-01	2.179872e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.061325e+00	5.077717e-01	2.407542e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.428833e+00	3.602835e-01	2.197750e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.299675e-01	2.366826e-01	1.721178e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.523843e-01	1.307823e-01	1.262070e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.734276e-01	6.802218e-02	7.659325e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.064278e-02	6.325835e-03	7.509744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.551498e-01	3.060546e-01	1.940516e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.958736e+00	8.416356e-01	4.955021e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.953572e+00	1.280190e+00	5.903434e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.610043e+00	1.310064e+00	3.384402e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.364338e+00	8.966412e-01	1.025965e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.387632e+00	9.281060e-01	1.012804e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.445145e+00	1.434192e+00	2.113341e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.494005e+00	1.339652e+00	3.140501e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.902729e+00	8.647738e-01	3.637072e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.791276e+00	5.698294e-01	3.308836e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.986574e-01	3.188102e-01	2.568539e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.175428e-02	1.580263e-02	1.602752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.522545e-01	3.248590e-01	3.855334e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.488367e+00	6.800978e-01	6.580048e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.006359e+00	1.526187e-01	1.307427e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.610008e+00	3.638755e-01	3.186143e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.815484e+00	3.646487e-01	4.046158e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.025465e+00	2.322210e-01	3.050275e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.909347e-01	1.322510e-01	1.726589e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.684256e-01	5.022291e-02	7.704278e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.234973e-03	3.371300e-03	4.586048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.658117e+00	1.501153e+00	1.907796e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.425668e+00	1.139540e+00	1.274911e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.664618e+00	1.933757e-01	1.404563e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.835673e+00	2.540317e-01	1.961816e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.161334e+00	3.180010e-01	2.490228e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.328253e+00	2.611026e-01	2.259816e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.231380e-01	1.493736e-01	1.590859e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.687975e-01	8.346546e-02	1.000735e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.031208e-02	8.718608e-03	1.294886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.079673e+02	1.578900e+01	2.185389e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.984658e+01	1.444791e+00	1.797235e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.404289e+00	3.439255e-01	2.039998e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.749029e+00	1.533165e-01	6.192390e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.557826e+00	3.019365e-01	2.117021e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.740299e+00	3.459731e-01	2.981502e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.862932e-01	2.577092e-01	2.526990e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.417124e-02	1.662684e-02	1.930468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.474347e-01	2.523311e-01	3.517679e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.455354e+00	5.640613e-01	6.644716e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.119785e+00	6.495001e-01	6.856794e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.638935e+00	5.862783e-01	5.083355e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.980761e+00	3.896221e-01	2.471226e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.894396e+00	1.123798e-01	1.676990e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.766064e+00	2.391088e-01	2.451303e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.441628e+00	3.022721e-01	3.101205e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.065609e+00	3.723244e-01	3.396574e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.569401e+00	2.807424e-01	3.280879e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.080428e+00	2.488673e-01	2.720197e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.361215e-01	1.562840e-01	1.882540e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.195105e-01	8.726083e-02	1.076771e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.271837e-02	7.736534e-03	8.442168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.462222e+00	1.385602e+00	1.837931e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.159405e+00	1.524995e+00	1.841621e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.638244e+00	1.101379e+00	1.240210e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.332413e+00	6.413446e-01	7.391280e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.126548e+00	2.985342e-01	4.068671e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.303717e+00	6.904073e-02	1.352133e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.812501e+00	1.678588e-01	2.431112e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.538064e+00	2.545745e-01	1.808339e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.048772e+00	3.081632e-01	2.105375e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.440176e+00	2.435925e-01	2.024758e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.775086e-01	1.801117e-01	1.630595e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.578370e-01	9.801153e-02	1.092487e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.928293e-02	1.126334e-02	1.266563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.027697e+02	1.342168e+01	1.822969e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.906395e+01	2.537188e+00	4.562656e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.756542e+01	1.083650e+00	1.423989e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.142654e+01	5.643368e-01	9.404687e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.860540e+00	3.467501e-01	2.605533e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.325095e+00	2.316075e-01	1.840731e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.759975e+00	1.138453e-01	7.635474e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.003624e+00	1.816436e-01	8.492889e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.586864e+00	3.395999e-01	2.552111e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.991123e+00	4.083212e-01	2.986050e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.242573e+00	3.266894e-01	2.755238e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.913444e-02	1.978219e-02	2.008163e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.505974e-01	1.414357e-01	1.271341e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.108076e+00	7.575529e-01	4.205249e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.796758e+00	2.546694e-01	2.491486e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.967232e+00	3.551113e-01	4.330083e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.713756e+00	2.669000e-01	5.321863e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.348025e-01	9.932088e-02	3.082920e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.816186e-01	4.394958e-02	1.325176e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.154403e-02	1.004946e-02	8.071353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.180583e+00	3.935899e-01	4.614945e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.020343e+00	3.823028e-01	1.195982e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.744982e+00	3.372059e-01	2.786309e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.331385e+00	1.868208e-01	2.543448e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.535855e-01	6.674422e-02	1.510576e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.132529e-01	4.713497e-02	8.235011e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.093854e-01	3.043130e-02	3.553148e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.814830e-03	4.292198e-03	1.620406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.659693e+00	9.947013e-01	1.321652e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.936249e+00	6.101564e-01	2.052637e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.535830e+00	4.441606e-01	4.049407e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.909565e-01	2.029862e-01	2.576831e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.139998e-02	9.404760e-03	1.484363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.030578e-02	4.017302e-02	7.291080e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.935204e-01	2.137631e-01	2.512830e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.405803e+00	5.013949e-01	4.640702e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.434231e+00	6.325608e-01	5.110324e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.369995e+00	5.552335e-01	2.032371e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.784364e+00	3.283947e-01	6.502745e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.584818e+00	3.046155e-01	1.433762e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.960192e+00	3.005350e-01	4.171033e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.295171e+00	3.097748e-01	4.530775e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.574937e+00	2.349309e-01	4.160687e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.564523e-01	9.891221e-02	3.446817e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.641007e-01	8.015104e-02	1.772991e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.662046e-01	2.326635e-02	8.582081e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.743974e-02	7.188374e-03	4.587070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.126916e-01	1.333454e-01	2.833880e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.907052e+00	5.205728e-01	8.899252e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.659238e+00	7.878947e-01	1.050090e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.991072e+00	8.010168e-01	7.898640e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.471709e+00	5.921389e-01	2.958439e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.187211e+00	2.140266e-01	1.534079e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.495908e+00	4.068835e-01	1.132795e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.478657e+00	4.395540e-01	2.794006e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.549710e+00	2.910147e-01	2.779157e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.771684e+00	2.236037e-01	2.751114e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.179820e+00	1.501756e-01	2.108742e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.366711e-01	9.006824e-02	1.531310e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.210968e-01	5.200012e-02	9.188139e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.074503e-01	2.970579e-02	4.888550e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.384261e-02	3.872393e-03	3.452026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.527838e+00	7.755351e-01	2.523514e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.181782e+00	1.669009e+00	3.658098e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.095458e+01	1.858699e+00	2.576250e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.200881e+01	1.244326e+00	1.232846e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.067997e+01	6.611808e-01	3.279601e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.006174e+00	8.517314e-01	3.574477e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.214240e+00	8.060509e-01	3.783458e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.305390e+00	5.324110e-01	4.196019e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.932440e+00	3.080258e-01	3.462874e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.156235e+00	2.151160e-01	2.710701e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.083835e-01	1.225167e-01	1.781458e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.267093e-02	6.124123e-03	8.175940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.164506e-01	2.215888e-01	2.218677e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.256921e+00	7.001837e-01	5.232193e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.332145e+00	3.237744e-01	3.139500e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.867448e+00	3.520520e-01	3.094280e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.856540e+00	2.824164e-01	4.594877e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.798562e-01	1.122671e-01	3.616327e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.545588e-01	4.707407e-02	1.597255e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.488548e-01	3.891868e-02	6.261150e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.453022e-03	6.034621e-03	2.481322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.387687e+00	9.556902e-01	8.966829e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.545863e+00	1.272138e+00	1.064726e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.108110e+00	3.958338e-01	2.510980e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.212394e+00	3.083878e-01	2.450700e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.085432e+00	2.957517e-01	3.177494e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.162199e+00	1.530889e-01	2.296445e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.884556e-01	5.816008e-02	1.439609e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.782365e-01	5.047849e-02	7.421234e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.081407e-02	7.668526e-03	6.748550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.455842e+01	1.462958e+01	1.329346e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.035274e+01	2.954786e+00	3.301379e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.723798e+00	1.973876e-01	6.470563e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.170026e+00	3.902732e-01	1.373376e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.369465e+00	3.314338e-01	3.195288e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.263034e+00	2.237155e-01	2.885045e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.513086e-01	9.809604e-02	1.884044e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.658481e-02	7.401753e-03	9.825571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.078911e-01	2.132464e-01	2.576810e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.197247e+00	4.628422e-01	4.220764e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.837518e+00	6.054340e-01	4.304295e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.464168e+00	6.235518e-01	3.735177e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.942941e+00	4.638883e-01	2.345006e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.246283e+00	2.622144e-01	1.008243e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.144891e+00	2.363939e-01	9.452905e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.663678e+00	2.626557e-01	3.000764e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.122486e+00	2.738742e-01	3.826840e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.537163e+00	2.101237e-01	3.990404e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.802984e-01	1.038065e-01	3.364164e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.593732e-01	7.470373e-02	1.839474e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.576411e-01	2.325015e-02	8.959234e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.797208e-02	7.218434e-03	4.903083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.691777e+00	8.768413e-01	9.422912e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.590078e+00	1.617850e+00	9.613375e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.147871e+00	1.132950e+00	8.436258e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.014414e+00	8.177572e-01	5.751461e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.331636e+00	4.965412e-01	3.163109e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.344314e+00	1.423701e-01	2.613535e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.497008e+00	2.156059e-01	1.872480e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.672501e+00	2.405905e-01	2.504453e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.977378e+00	2.672663e-01	2.583970e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.245251e+00	1.311760e-01	2.218565e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.068321e-01	7.846159e-02	1.566801e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.549253e-01	4.086360e-02	8.022838e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.749525e-02	5.659815e-03	6.963864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.213003e+01	1.387341e+01	1.101973e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.793949e+01	3.947938e+00	4.228126e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.576140e+01	2.012299e+00	1.706811e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.667759e+01	8.843031e-01	1.354145e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.023286e+01	2.547235e-01	1.045435e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.637395e+00	2.297604e-01	3.349199e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.370655e+00	2.742535e-01	1.301491e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.276925e+00	3.566308e-01	1.782412e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.321259e+00	2.482188e-01	3.571520e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.502512e+00	2.113973e-01	2.909430e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.683662e-01	1.573333e-01	2.129031e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.498789e-02	6.898231e-03	1.107741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.492611e-01	1.833907e-01	3.767785e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.566358e+00	6.927144e-01	5.431679e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.580454e+00	4.225609e-01	5.610886e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.442327e+00	5.318495e-01	4.374625e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.491604e+00	3.462234e-01	3.845351e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.934322e-01	1.784451e-01	2.411934e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.306267e-01	9.403632e-02	1.253593e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.719319e-02	6.104098e-03	9.370855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.197511e+00	3.960590e-01	1.032061e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.759027e+00	6.408803e-01	1.510510e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.635538e+00	5.213187e-01	2.326958e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.418224e+00	3.068952e-01	2.290304e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.372272e-01	1.438726e-01	1.542248e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.749933e-01	7.827703e-02	9.569365e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.409530e-01	3.655415e-02	5.060567e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.812459e-03	2.280042e-03	4.106523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.626764e+00	8.640596e-01	2.843049e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.619997e+00	1.432933e+00	1.443944e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.210853e+00	8.767064e-01	3.533779e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.324268e+00	3.213950e-01	2.833885e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.085031e-02	1.946254e-02	2.284618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.898641e-02	2.299893e-02	7.325800e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.126773e-01	2.447468e-01	5.586470e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.728027e+00	5.962478e-01	9.238320e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.949329e+00	6.773669e-01	7.240541e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.727619e+00	4.420592e-01	2.406621e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.753062e+00	2.592527e-01	4.466556e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.294462e+00	5.029485e-01	2.339145e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.615944e+00	4.653757e-01	3.666031e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.000380e+00	4.524505e-01	3.721929e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.440117e+00	3.179170e-01	3.297473e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.464494e-01	2.444758e-01	2.494677e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.558921e-01	1.335460e-01	1.674510e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.632005e-01	6.782979e-02	9.026146e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.589763e-02	4.504835e-03	6.492500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.961723e-01	9.972680e-02	5.498996e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.005350e+00	5.744729e-01	2.014429e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.784333e+00	8.388363e-01	1.940753e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.998239e+00	7.781311e-01	1.315075e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.392576e+00	5.008749e-01	3.042790e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.005306e+00	3.287203e-01	2.565860e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.253914e+00	5.917649e-01	9.689768e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.339700e+00	5.898451e-01	1.951263e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.481613e+00	5.188141e-01	2.340351e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.828963e+00	4.067012e-01	2.334412e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.263757e+00	2.675940e-01	2.000565e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.098898e-01	1.620786e-01	1.546216e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.858956e-01	9.617349e-02	1.089716e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.441350e-01	5.350675e-02	6.735656e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.665186e-02	4.268420e-03	6.249225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.005093e+00	3.484613e-01	2.404428e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.921627e+00	1.052325e+00	5.601164e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.710922e+00	1.523383e+00	5.512306e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.035181e+01	1.378476e+00	2.625346e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.015841e+01	7.543735e-01	4.426242e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.263791e+00	1.229458e+00	1.748002e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.071699e+00	1.489454e+00	2.520767e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.963769e+00	1.021556e+00	3.545005e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.462125e+00	6.690150e-01	3.425157e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.510336e+00	3.692852e-01	2.889278e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.007491e-01	2.651100e-01	2.366088e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.445144e-02	1.159645e-02	1.376994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.088338e-01	3.814735e-01	4.006545e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.696522e+00	6.580613e-01	5.943546e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.084403e+00	1.796323e-01	9.613078e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.514834e+00	3.603150e-01	3.857923e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.638273e+00	2.982418e-01	3.903088e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.115784e-01	1.746739e-01	2.651380e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.326080e-01	1.034621e-01	1.488176e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.307574e-01	4.153515e-02	6.293731e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.645085e-03	2.227433e-03	3.257035e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.921590e+00	1.742658e+00	1.961552e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.402266e+00	9.763729e-01	1.094709e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.570005e+00	1.285553e-01	8.485888e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.859582e+00	2.829148e-01	2.713127e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.114406e+00	2.674768e-01	2.517910e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.227943e+00	2.105099e-01	2.096738e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.631454e-01	1.052060e-01	1.404266e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.400764e-01	6.975727e-02	8.880201e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.559373e-02	7.233362e-03	1.106494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.151867e+02	1.545108e+01	2.061857e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.916356e+01	1.166523e+00	9.387917e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.494437e+00	3.487782e-01	2.025600e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.744746e+00	1.282779e-01	1.793884e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.585134e+00	2.696372e-01	2.135251e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.637720e+00	3.037473e-01	2.826547e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.940579e-01	2.052357e-01	2.270876e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.763731e-02	1.330605e-02	1.680460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.238815e-01	2.811512e-01	3.540524e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.672121e+00	6.258590e-01	7.052940e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.402868e+00	7.003178e-01	6.581092e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.875720e+00	5.885773e-01	4.598385e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.129156e+00	3.328491e-01	1.770804e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.030390e+00	1.658939e-01	7.654908e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.741980e+00	2.621775e-01	3.116293e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.389505e+00	3.096356e-01	3.150836e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.903337e+00	2.940583e-01	3.474378e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.428654e+00	2.816842e-01	3.202549e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.552927e-01	1.913405e-01	2.516294e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.459432e-01	1.123133e-01	1.658056e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.565708e-01	6.051084e-02	8.994470e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.610415e-02	4.411671e-03	6.625467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.635221e+00	1.744062e+00	1.929794e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.101787e+00	1.606043e+00	1.844883e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.921621e+00	1.023968e+00	1.033119e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.312273e+00	5.239083e-01	6.605100e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.051657e+00	2.259734e-01	1.931970e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.278651e+00	9.345225e-02	1.340792e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.936323e+00	2.744820e-01	2.295574e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.493036e+00	2.359925e-01	2.657465e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.952450e+00	2.779486e-01	2.183251e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.325159e+00	2.418826e-01	1.984135e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.848959e-01	1.199908e-01	1.490956e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.125245e-01	7.859565e-02	9.832799e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.232731e-02	6.790794e-03	1.057856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.124196e+02	1.351571e+01	1.713377e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.882534e+01	2.169341e+00	3.266662e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.732343e+01	9.056502e-01	1.314978e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.159506e+01	4.776737e-01	4.135205e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.805421e+00	2.757663e-01	2.041588e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.247036e+00	2.393241e-01	2.176098e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.745633e+00	1.612037e-01	1.904751e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.022332e+00	1.589403e-01	5.675320e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.550215e+00	3.108434e-01	2.410446e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.820346e+00	3.308497e-01	2.880819e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.108633e+00	2.415034e-01	2.525756e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.042063e-02	1.553600e-02	1.777775e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.893294e-01	1.743392e-01	1.594460e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.416409e+00	7.626435e-01	3.663960e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.777044e+00	1.816342e-01	9.764506e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.645075e+00	3.384304e-01	5.136765e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.491202e+00	2.200264e-01	4.297480e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.681583e-01	9.349544e-02	2.445605e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.139073e-01	2.251449e-02	1.039857e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.530486e-02	1.001321e-02	6.354525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.658045e+00	4.394830e-01	4.480232e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.721979e+00	2.762213e-01	7.261163e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.386874e+00	3.046693e-01	3.058652e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.236503e+00	1.543483e-01	2.299272e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.267167e-01	6.996960e-02	1.352057e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.166255e-01	2.090045e-02	7.618756e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.146606e-01	2.327227e-02	3.008682e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.552691e-03	3.882181e-03	1.870628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.055978e+01	1.032499e+00	1.168080e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.161480e+00	6.094241e-01	1.799710e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.359484e+00	3.743713e-01	3.817938e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.639454e-01	1.506657e-01	2.359972e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.895095e-02	1.046131e-02	1.357344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.161609e-02	3.916108e-02	6.988952e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.621209e-01	2.421743e-01	2.966578e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.653138e+00	5.795575e-01	4.770404e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.842510e+00	7.373813e-01	4.034363e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.614209e+00	5.070530e-01	1.751069e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.885457e+00	1.425514e-01	9.976754e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.470824e+00	3.509764e-01	2.566026e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.761559e+00	3.193320e-01	4.709446e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.047299e+00	2.591878e-01	4.204006e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.368306e+00	1.513601e-01	3.987903e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.741218e-01	1.120349e-01	2.442078e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.025037e-01	5.867311e-02	1.495749e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.308091e-01	3.924696e-02	6.925030e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.375506e-02	5.067435e-03	4.405241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.628638e-01	1.480214e-01	3.071619e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.313337e+00	6.273444e-01	1.046673e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.498934e+00	9.560471e-01	1.013875e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.597345e+00	1.006470e+00	5.657867e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.778280e+00	4.576537e-01	2.514182e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.237713e+00	2.155485e-01	1.300597e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.206207e+00	3.606717e-01	2.838574e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.202371e+00	3.928197e-01	3.189652e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.257192e+00	2.486645e-01	2.809272e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.608916e+00	1.918680e-01	2.466124e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.075098e+00	1.080067e-01	2.110989e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.990939e-01	8.300411e-02	1.347770e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.067927e-01	4.534211e-02	8.603210e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.911164e-01	2.905343e-02	4.422921e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.291754e-02	3.547942e-03	3.179194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.958466e+00	8.913810e-01	2.825514e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.731012e+00	2.013259e+00	3.730891e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.263521e+01	2.004986e+00	2.412136e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.311931e+01	1.247776e+00	6.855854e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.045144e+01	5.287652e-01	4.842147e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.322707e+00	8.815177e-01	3.364653e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.747163e+00	7.012848e-01	4.325155e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.936798e+00	4.327570e-01	4.050155e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.766689e+00	2.501909e-01	3.792298e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.089463e+00	1.877986e-01	2.439494e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.258535e-01	9.277881e-02	1.658119e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.304916e-02	5.831059e-03	7.638374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.131533e-01	2.649021e-01	2.549910e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.497461e+00	7.326352e-01	5.093643e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.391815e+00	2.088421e-01	7.531414e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.736841e+00	3.706232e-01	3.744059e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.708529e+00	2.543807e-01	4.482484e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.144231e-01	1.130296e-01	2.902435e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.034695e-01	3.065396e-02	1.417138e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.259458e-01	4.765846e-02	5.273254e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.722655e-03	5.021249e-03	2.799410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.211629e+00	1.229705e+00	1.150492e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.949287e+00	1.284886e+00	1.162042e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.867708e+00	2.729589e-01	3.145777e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.078345e+00	3.693830e-01	2.579553e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.014156e+00	2.945170e-01	3.108697e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.110165e+00	1.438523e-01	2.181419e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.811493e-01	5.365106e-02	1.276062e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.798908e-01	2.377484e-02	6.883786e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.986073e-02	7.236683e-03	5.606687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.632489e+01	1.476309e+01	1.476775e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.773041e+01	2.479402e+00	2.759827e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.086960e+00	3.612153e-01	3.871867e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.121478e+00	3.874098e-01	1.488788e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.408003e+00	3.263983e-01	3.307261e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.267758e+00	1.905067e-01	2.731132e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.587949e-01	8.445097e-02	1.931818e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.466882e-02	7.215697e-03	9.079033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.217632e-01	2.186358e-01	2.591819e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.326790e+00	5.026994e-01	4.733924e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.037093e+00	6.633097e-01	4.808107e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.652080e+00	6.160962e-01	4.448128e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.184641e+00	4.748853e-01	1.851336e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.333255e+00	2.188402e-01	1.135209e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.107238e+00	3.030738e-01	1.388670e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.565167e+00	2.720687e-01	3.741205e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.000230e+00	2.598705e-01	3.946345e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.399519e+00	1.629763e-01	3.672752e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.089493e-01	1.005937e-01	2.607726e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.145225e-01	6.149776e-02	1.542807e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.306787e-01	3.882412e-02	7.031878e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.428788e-02	5.046727e-03	4.773335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.265154e+00	1.118534e+00	1.074194e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.410147e+00	1.568264e+00	1.278859e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.733965e+00	1.168474e+00	1.097955e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.322816e+00	8.580506e-01	6.438713e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.287802e+00	4.399591e-01	1.825035e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.165853e+00	1.092328e-01	3.216072e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.314914e+00	2.993439e-01	1.597429e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.546032e+00	2.291002e-01	3.107312e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.895174e+00	2.122311e-01	2.544867e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.195473e+00	1.263319e-01	2.255894e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.931909e-01	7.085740e-02	1.370595e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.408953e-01	3.351273e-02	7.435848e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.624304e-02	5.354471e-03	6.457060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.305643e+01	1.314901e+01	1.228723e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.900537e+01	3.994433e+00	2.952534e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.398727e+01	1.906181e+00	2.577522e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.559943e+01	8.598642e-01	1.198600e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.818199e+00	2.213015e-01	4.386127e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.229655e+00	2.353861e-01	1.545615e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.175133e+00	2.358735e-01	1.753119e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.116180e+00	3.211358e-01	1.862064e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.313112e+00	2.349704e-01	3.498115e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.489213e+00	1.809066e-01	3.162829e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.525182e-01	1.396208e-01	2.010516e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.193805e-02	8.627912e-03	1.054895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.941453e-01	1.912928e-01	3.865220e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.673505e+00	6.271234e-01	4.499979e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.390189e+00	4.060385e-01	9.455188e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.316968e+00	5.213846e-01	4.140041e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.381660e+00	2.987546e-01	3.451699e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.497717e-01	1.696485e-01	2.227887e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.218494e-01	8.353795e-02	1.181130e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.476580e-02	4.285043e-03	7.851836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.514157e+00	4.005967e-01	1.000741e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.572042e+00	5.884214e-01	1.190745e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.499674e+00	5.305860e-01	2.322045e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.307885e+00	2.620803e-01	2.135616e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.116022e-01	1.526366e-01	1.482283e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.559584e-01	6.136111e-02	9.126317e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.447701e-01	4.635196e-02	5.463826e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.765996e-03	1.041391e-03	7.216147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.238954e+00	9.044778e-01	2.791331e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.282156e+00	1.507888e+00	1.016732e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.015269e+00	7.961595e-01	3.570220e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.290770e+00	3.371100e-01	2.840297e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.642462e-02	1.627725e-02	2.217811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.610490e-02	3.267895e-02	9.846660e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.162622e-01	3.143049e-01	6.243183e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.051676e+00	6.387201e-01	9.660106e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.139633e+00	6.048383e-01	6.640584e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.723218e+00	3.200980e-01	1.457481e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.633603e+00	3.138285e-01	4.645058e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.124932e+00	5.405810e-01	2.472619e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.481382e+00	4.813916e-01	3.441606e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.885200e+00	4.132476e-01	3.495487e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.351606e+00	2.933545e-01	3.055363e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.933928e-01	2.149171e-01	2.337246e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.281332e-01	1.292552e-01	1.564670e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.369693e-01	4.732271e-02	7.789717e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.590008e-02	5.098486e-03	5.960717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.040650e-01	1.257817e-01	6.787760e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.463767e+00	6.484224e-01	2.243080e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.350329e+00	8.770207e-01	1.996237e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.316091e+00	7.195390e-01	1.008963e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.437719e+00	4.316512e-01	2.413770e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.913213e+00	4.394206e-01	1.527633e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.074149e+00	6.322870e-01	8.500412e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.155613e+00	6.019638e-01	1.914881e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.361300e+00	4.549553e-01	2.288258e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.744143e+00	3.935851e-01	2.231892e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.197520e+00	2.367241e-01	1.901715e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.977985e-01	1.771330e-01	1.515622e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.723086e-01	1.037067e-01	1.072025e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.133122e-01	2.882630e-02	6.854665e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.657321e-02	4.573263e-03	6.195601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.305830e+00	4.487880e-01	2.911260e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.780818e+00	1.236127e+00	6.101106e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.563932e+00	1.628933e+00	5.740651e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.072667e+01	1.337759e+00	2.312260e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.037143e+01	8.057844e-01	3.951056e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.153833e+00	1.493274e+00	1.832404e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.655474e+00	1.308285e+00	2.490485e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.758201e+00	9.857999e-01	3.634993e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.394683e+00	6.287264e-01	3.466719e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.468356e+00	4.238041e-01	2.969932e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.863166e-01	1.921469e-01	2.151635e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.588317e-02	1.263259e-02	1.453279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.120401e+00	4.245949e-01	4.317284e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.853125e+00	6.087128e-01	4.910400e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.960445e+00	2.199769e-01	1.151997e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.405096e+00	3.317858e-01	3.463442e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.549428e+00	2.884810e-01	3.642080e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.514960e-01	1.581831e-01	2.456328e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.059975e-01	8.950226e-02	1.377545e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.307565e-01	4.296057e-02	6.155464e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.277747e-03	1.355896e-03	5.423045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.116581e+00	1.827293e+00	2.063673e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.605830e+00	8.971769e-01	9.799213e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.432113e+00	1.480077e-01	9.469765e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.744105e+00	2.496166e-01	2.626332e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.024133e+00	2.873390e-01	2.457291e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.159355e+00	1.755826e-01	1.984499e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.362514e-01	1.180894e-01	1.366108e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.155620e-01	5.592522e-02	8.544423e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.372962e-02	5.889041e-03	1.008226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.268251e+02	1.577310e+01	2.034730e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.857153e+01	1.189485e+00	6.601083e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.237668e+00	3.240841e-01	2.350620e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.634077e+00	1.255161e-01	6.456809e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.405015e+00	2.243560e-01	2.641869e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.585040e+00	3.053199e-01	2.855521e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.602722e-01	2.057417e-01	2.245603e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.590980e-02	1.088252e-02	1.584947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.871027e-01	3.451124e-01	3.841771e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.950433e+00	6.940506e-01	7.530159e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.639332e+00	6.809341e-01	6.890631e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.056884e+00	5.169962e-01	3.113430e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.061459e+00	2.219227e-01	1.712045e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.917995e+00	1.860219e-01	7.820277e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.647539e+00	2.524276e-01	2.398544e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.249276e+00	2.689915e-01	3.522257e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.830273e+00	2.752422e-01	3.316793e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.350026e+00	2.680292e-01	3.001183e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.120228e-01	1.814792e-01	2.359754e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.285102e-01	1.132654e-01	1.551013e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.330115e-01	4.104390e-02	7.919742e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.600807e-02	4.753735e-03	6.063819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.815453e+00	1.815485e+00	2.030141e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.854124e+00	1.583264e+00	1.857724e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.203370e+00	9.392503e-01	9.655932e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.287843e+00	4.543241e-01	5.297425e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.977165e+00	1.862464e-01	1.435467e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.180479e+00	1.036980e-01	4.348073e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.772570e+00	1.865618e-01	2.024060e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.392616e+00	2.088903e-01	2.151075e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.881246e+00	2.309645e-01	2.099248e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.269828e+00	2.226405e-01	1.888957e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.632669e-01	1.360828e-01	1.453020e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.955392e-01	7.941347e-02	9.708901e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.998664e-02	5.765441e-03	9.432323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.216031e+02	1.370080e+01	1.688043e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.780187e+01	1.903946e+00	3.061217e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.714107e+01	8.396203e-01	7.411240e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.148229e+01	6.226503e-01	2.859295e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.488155e+00	2.554144e-01	2.355854e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.047975e+00	1.493892e-01	2.397926e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.635729e+00	1.248378e-01	8.292834e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.900501e+00	1.308294e-01	5.113136e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.436330e+00	2.554999e-01	2.541541e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.786199e+00	3.521163e-01	2.916103e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.045542e+00	2.192819e-01	2.318656e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.006980e-02	1.650447e-02	1.842733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.502585e-01	1.885968e-01	1.340126e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.651375e+00	7.325096e-01	3.281294e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.525157e+00	1.358954e-01	8.718842e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.411094e+00	3.226792e-01	4.803089e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.393457e+00	1.718711e-01	4.200436e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.005772e-01	1.036295e-01	2.163982e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.802604e-01	2.596735e-02	1.071023e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.394826e-02	9.760823e-03	6.110183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.031675e+00	4.363142e-01	3.972245e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.400390e+00	1.576013e-01	6.669014e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.278419e+00	2.753016e-01	2.913279e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.167470e+00	1.365672e-01	2.082770e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.881654e-01	7.559556e-02	1.250307e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.898467e-01	1.921666e-02	7.415817e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.815505e-02	3.180430e-02	3.148706e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.909083e-03	4.804464e-03	2.060019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.121269e+01	1.034507e+00	1.132418e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.755422e+00	5.804771e-01	1.703942e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.185338e+00	3.720535e-01	3.776440e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.132421e-01	1.326508e-01	2.203695e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.496856e-02	1.138166e-02	1.341102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.038814e-01	5.576862e-02	8.946253e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.585789e-01	3.107208e-01	3.101442e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.975002e+00	6.110597e-01	4.893485e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.085092e+00	6.916773e-01	3.539160e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.719587e+00	4.498450e-01	1.544141e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.723565e+00	2.284906e-01	8.818044e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.238849e+00	2.620866e-01	3.669018e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.582603e+00	3.365477e-01	4.651686e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.907809e+00	2.401213e-01	4.019387e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.297565e+00	1.768437e-01	3.400219e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.092985e-01	9.493375e-02	2.392245e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.650027e-01	4.398222e-02	1.305033e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.156146e-01	4.445015e-02	6.093378e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.251929e-02	5.032277e-03	3.661930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.422594e-01	1.926468e-01	3.735368e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.175628e+00	7.954958e-01	1.089225e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.262444e+00	9.892419e-01	9.713776e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.074707e+00	8.690512e-01	4.513675e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.742861e+00	3.408116e-01	1.549477e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.938033e+00	1.785667e-01	1.509470e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.944409e+00	3.660512e-01	2.751824e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.942977e+00	3.065696e-01	2.900028e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.152234e+00	2.591147e-01	2.762256e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.502868e+00	2.097934e-01	2.298986e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.002872e+00	1.300979e-01	1.816819e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.428368e-01	5.724284e-02	1.242083e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.722307e-01	3.806697e-02	7.804325e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.810483e-01	3.690412e-02	4.132842e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.130492e-02	3.812997e-03	3.266528e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.925672e+00	1.202360e+00	3.388738e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.056148e+01	2.362523e+00	3.939014e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.389595e+01	2.011996e+00	2.129473e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.318670e+01	1.056815e+00	5.237393e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.019426e+01	5.059280e-01	4.286319e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.925157e+00	7.567094e-01	3.364445e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.458048e+00	6.396745e-01	4.447154e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.777332e+00	4.814217e-01	4.009727e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.704449e+00	2.675309e-01	3.148923e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.026376e+00	1.716448e-01	2.317866e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.652613e-01	1.054242e-01	1.583052e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.964399e-02	6.879996e-03	7.144734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.665315e-01	2.979831e-01	2.484037e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.798892e+00	7.424453e-01	4.949032e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.321956e+00	1.260600e-01	1.076499e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.528075e+00	3.568040e-01	4.152653e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.586924e+00	2.293006e-01	4.204011e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.559215e-01	1.123632e-01	2.539275e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.802763e-01	3.156098e-02	1.353542e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.099287e-01	4.060153e-02	4.877816e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.697349e-03	5.325854e-03	2.380081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.105980e+00	1.378683e+00	1.063691e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.548080e+00	1.253001e+00	1.107595e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.774076e+00	1.830556e-01	3.984405e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.866633e+00	3.149414e-01	2.797436e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.903468e+00	3.149525e-01	3.010229e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.040051e+00	1.151300e-01	1.996704e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.421145e-01	6.340248e-02	1.157219e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.623411e-01	2.188133e-02	6.736300e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.670384e-02	8.535040e-03	6.234230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.096786e+02	1.540175e+01	1.433906e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.763679e+01	1.851472e+00	2.489259e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.476143e+00	2.760164e-01	3.694531e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.859021e+00	3.606234e-01	1.514517e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.299214e+00	3.056292e-01	2.900079e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.235398e+00	1.942093e-01	2.631807e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.953473e-01	1.135209e-01	1.711489e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.129311e-02	8.760791e-03	9.261006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.654733e-01	2.855011e-01	2.544054e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.570423e+00	5.592393e-01	4.572628e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.308435e+00	6.743457e-01	4.610296e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.881483e+00	5.962080e-01	4.096179e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.255103e+00	3.845062e-01	1.338805e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.244021e+00	1.418817e-01	1.107631e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.916465e+00	2.513658e-01	2.426773e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.441763e+00	2.716190e-01	3.521624e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.867997e+00	2.262459e-01	3.731906e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.338736e+00	1.842364e-01	3.565305e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.585782e-01	9.724230e-02	2.312275e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.755957e-01	4.938108e-02	1.350500e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.154205e-01	4.236248e-02	6.161741e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.309341e-02	5.192868e-03	3.736443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.254066e+00	1.422222e+00	1.101255e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.354960e+00	1.624434e+00	1.150746e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.335400e+00	1.180476e+00	9.422754e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.368113e+00	6.992820e-01	7.161582e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.270975e+00	3.108936e-01	3.316293e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.040860e+00	1.104286e-01	2.622810e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.121201e+00	2.149793e-01	2.297540e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.414300e+00	2.384633e-01	2.586364e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.788484e+00	1.963781e-01	2.466838e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.157831e+00	1.469179e-01	1.858303e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.590583e-01	6.523233e-02	1.283379e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.158483e-01	3.951779e-02	6.760483e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.330372e-02	6.850784e-03	5.619487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.046662e+02	1.520285e+01	1.126811e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.840404e+01	3.178418e+00	4.775314e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.350954e+01	1.265536e+00	1.968281e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.511181e+01	6.016365e-01	1.417865e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.357281e+00	2.095781e-01	7.390223e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.181858e+00	3.612660e-01	2.536167e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.129386e+00	2.642057e-01	1.701905e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.956991e+00	2.348528e-01	1.858454e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.141984e+00	2.563552e-01	3.132902e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.410019e+00	2.466659e-01	2.732094e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.795341e-01	1.158571e-01	1.884032e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.063957e-02	7.832685e-03	9.838672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.182810e+00	2.750661e-01	4.287594e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.885344e+00	6.245664e-01	3.770203e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.172548e+00	5.486927e-01	3.099933e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.932997e+00	4.138595e-01	4.538582e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.173125e+00	2.602320e-01	3.394389e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.394812e-01	1.308993e-01	2.014138e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.680775e-01	6.647180e-02	1.012989e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.070396e-02	3.267738e-03	7.282992e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.190129e+00	4.869065e-01	8.744257e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.137831e+00	5.233322e-01	2.340442e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.180995e+00	4.160688e-01	2.713782e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.156003e+00	2.172689e-01	2.107927e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.921260e-01	1.272439e-01	1.385170e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.287085e-01	5.728293e-02	8.310348e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.148354e-01	2.499775e-02	4.408417e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.023017e-03	1.759667e-03	4.079859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.785994e+00	1.031458e+00	2.212632e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.374636e+00	1.249713e+00	1.181032e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.631705e+00	5.729393e-01	3.683687e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.111164e+00	2.501559e-01	2.542435e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.616164e-02	1.573353e-02	2.058407e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.456362e-02	3.084403e-02	1.145684e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.755717e-01	3.908728e-01	8.010677e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.457638e+00	7.834587e-01	9.677192e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.681249e+00	6.867879e-01	5.581958e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.023211e+00	2.665054e-01	8.369207e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.578306e+00	4.092443e-01	2.150890e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.887261e+00	5.702403e-01	3.490030e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.178615e+00	4.149084e-01	3.980399e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.656222e+00	3.640687e-01	3.718382e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.149198e+00	2.552445e-01	2.974796e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.598963e-01	1.782972e-01	2.149754e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.446459e-01	9.386241e-02	1.422671e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.027014e-01	5.403289e-02	7.520667e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.149600e-02	3.473519e-03	5.111520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.722024e-01	1.983990e-01	9.061870e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.224736e+00	9.013064e-01	2.616825e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.283087e+00	1.051676e+00	1.682675e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.110526e+00	7.680177e-01	6.453933e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.846464e+00	4.035886e-01	7.438519e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.800359e+00	4.967471e-01	1.351154e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.846131e+00	6.031238e-01	1.812570e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.859931e+00	5.624707e-01	2.541122e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.115515e+00	4.334824e-01	2.591508e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.473877e+00	2.707715e-01	2.250534e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.025956e+00	1.993023e-01	1.859226e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.754480e-01	1.350292e-01	1.417789e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.106125e-01	8.405054e-02	9.904473e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.097140e-01	4.450686e-02	5.992474e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.374684e-02	3.784701e-03	5.456180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.676170e+00	5.701437e-01	3.439569e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.255713e+00	1.605570e+00	7.126347e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.098775e+01	1.979716e+00	5.013633e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.248057e+01	1.371419e+00	1.382437e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.068978e+01	1.269369e+00	1.737878e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.670872e+00	1.441623e+00	2.703630e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.113645e+00	1.288887e+00	3.547691e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.240618e+00	7.405426e-01	3.812681e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.109284e+00	4.534068e-01	3.399928e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.269068e+00	3.020780e-01	2.715255e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.746971e-01	1.742231e-01	2.046319e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.682281e-02	1.046371e-02	1.252816e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.255613e+00	5.251298e-01	5.986250e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.930219e+00	6.013740e-01	4.895529e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.150482e+00	3.638972e-01	1.405531e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.296642e+00	3.577300e-01	4.319294e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.382428e+00	2.715923e-01	3.802840e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.704215e-01	1.396041e-01	2.352032e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.521527e-01	7.856480e-02	1.236874e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.863839e-02	2.480721e-02	5.216439e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.244111e-03	1.322402e-03	2.370607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.257120e+00	2.309108e+00	2.695829e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.194918e+00	7.693100e-01	8.054043e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.565098e+00	2.240710e-01	1.260315e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.886292e+00	3.103371e-01	2.856360e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.936927e+00	2.761975e-01	2.695994e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.045539e+00	1.831644e-01	2.017709e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.712871e-01	1.093200e-01	1.310795e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.035179e-01	4.074022e-02	8.170860e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.090845e-02	5.492455e-03	9.814256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.315439e+02	1.698899e+01	2.255186e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.858394e+01	1.227239e+00	3.714227e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.412418e+00	2.664826e-01	3.129331e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.685738e+00	1.475020e-01	5.195090e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.383357e+00	2.461016e-01	2.811503e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.535174e+00	2.834023e-01	2.818769e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.236931e-01	1.579050e-01	2.068082e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.949552e-02	1.064833e-02	1.484284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.858953e-01	3.565345e-01	5.044448e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.091772e+00	7.748412e-01	9.116385e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.866860e+00	8.077408e-01	7.056257e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.236196e+00	5.810969e-01	2.816837e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.288156e+00	2.272967e-01	8.721790e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.013715e+00	2.830628e-01	1.819666e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.720725e+00	3.605378e-01	3.250498e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.188193e+00	2.986400e-01	4.275994e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.695949e+00	3.022158e-01	3.712840e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.197012e+00	2.249339e-01	3.065374e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.985124e-01	1.573965e-01	2.256509e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.603191e-01	9.659723e-02	1.478026e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.980471e-01	5.053279e-02	7.463192e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.156810e-02	3.353922e-03	5.208708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.959700e+00	2.255585e+00	2.884079e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.428560e+00	1.839664e+00	1.822586e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.148381e+00	8.885926e-01	1.018032e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.148144e+00	3.822047e-01	2.929792e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.040362e+00	1.692495e-01	7.082802e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.296362e+00	2.174113e-01	1.386827e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.863300e+00	2.377953e-01	3.389584e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.416250e+00	2.826017e-01	2.576404e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.783537e+00	2.669661e-01	2.342651e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.139268e+00	1.762830e-01	1.929874e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.812769e-01	1.233074e-01	1.416801e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.548918e-01	7.337991e-02	9.011901e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.644550e-02	6.276827e-03	9.333144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.290410e+02	1.499606e+01	2.035626e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.716953e+01	1.634229e+00	1.042292e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.750284e+01	1.055235e+00	3.289022e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.167399e+01	7.085854e-01	4.045646e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.619796e+00	3.375061e-01	3.346637e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.278096e+00	1.109073e-01	2.219297e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.687020e+00	2.159320e-01	4.031669e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.787611e+00	1.237788e-01	1.270459e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.335732e+00	2.879055e-01	2.657953e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.699320e+00	2.879854e-01	2.957458e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.725866e-01	1.848348e-01	2.320605e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.841912e-02	1.462283e-02	1.624025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.061520e+00	2.673951e-01	2.267833e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.812616e+00	7.116168e-01	3.485812e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.381725e+00	2.949854e-01	3.019446e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.172288e+00	3.696818e-01	5.366697e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.216448e+00	2.020320e-01	3.890792e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.919026e-01	6.783889e-02	2.196350e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.428640e-01	2.904352e-02	8.673624e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.485840e-03	8.816682e-03	4.892373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.420310e+00	5.144364e-01	4.542825e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.157579e+00	1.869240e-01	7.084260e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.091926e+00	2.801276e-01	3.162486e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.059037e+00	1.349112e-01	2.160583e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.362341e-01	7.295699e-02	1.267622e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.655836e-01	2.626567e-02	6.686922e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.914682e-02	2.047987e-02	3.105990e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.382892e-03	3.306813e-03	1.813809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.193046e+01	1.115314e+00	1.066146e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.196731e+00	5.410538e-01	2.779981e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.069551e+00	3.349129e-01	3.735514e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.097667e-01	1.405264e-01	2.417368e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.383365e-02	8.202203e-03	1.259315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.207284e-02	4.397844e-02	8.827954e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.031266e-01	3.494641e-01	4.630851e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.243304e+00	7.568539e-01	6.509571e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.481651e+00	7.732467e-01	4.684996e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.005854e+00	4.107913e-01	1.719514e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.845688e+00	4.096497e-01	1.578368e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.076185e+00	3.984364e-01	4.609003e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.347699e+00	3.770631e-01	4.666638e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.709780e+00	2.769831e-01	4.244571e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.151606e+00	1.542379e-01	3.560524e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.062009e-01	9.743191e-02	2.225609e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.867927e-01	5.107175e-02	1.515976e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.756746e-01	4.578503e-02	6.317477e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.356026e-03	4.833131e-03	3.988220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.309989e-01	2.512276e-01	4.982505e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.672470e+00	1.032855e+00	1.488504e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.957635e+00	1.237659e+00	1.177310e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.384338e+00	7.624146e-01	5.874885e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.946385e+00	3.267803e-01	3.150018e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.931943e+00	4.052064e-01	2.101598e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.782145e+00	4.611864e-01	3.049392e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.763231e+00	3.769175e-01	3.277004e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.984270e+00	2.503016e-01	2.959041e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.364308e+00	1.724396e-01	2.760365e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.276567e-01	1.301842e-01	1.843712e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.657791e-01	5.748163e-02	1.447115e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.441416e-01	5.201186e-02	8.211379e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.588602e-01	2.477018e-02	4.182839e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.010701e-02	3.599343e-03	3.394379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.450080e+00	1.371172e+00	3.738145e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.197675e+01	2.712921e+00	4.177145e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.518613e+01	2.207558e+00	2.319156e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.389560e+01	1.228981e+00	5.197866e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.994973e+00	9.002124e-01	5.128812e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.481076e+00	8.081044e-01	4.158637e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.118075e+00	5.826374e-01	4.731075e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.649272e+00	3.818658e-01	4.059345e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.572146e+00	2.799933e-01	3.171126e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.213959e-01	1.621676e-01	2.335820e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.000132e-01	9.688592e-02	1.605238e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.791510e-02	5.662428e-03	7.172526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.562149e-01	3.783091e-01	3.621643e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.906384e+00	7.909809e-01	5.711606e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.353671e+00	2.409728e-01	1.843663e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.535957e+00	4.599408e-01	4.571625e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.522899e+00	2.627379e-01	4.500740e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.446125e-01	9.518085e-02	2.811819e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.244069e-01	4.552068e-02	1.189055e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.024707e-02	3.842651e-02	4.380956e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.696712e-03	4.752821e-03	2.394009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.201933e+00	1.831991e+00	1.770906e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.605158e+00	1.278806e+00	1.214716e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.389020e+00	1.954018e-01	3.542912e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.917567e+00	5.128065e-01	3.114221e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.896192e+00	2.660904e-01	3.472316e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.008418e+00	1.340337e-01	2.144321e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.937814e-01	7.587699e-02	1.207204e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.449008e-01	2.242208e-02	6.237016e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.579995e-02	5.494327e-03	5.983612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.231984e+02	1.891414e+01	1.960066e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.435536e+01	1.402738e+00	2.215176e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.259575e+00	7.845009e-01	2.244109e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.889828e+00	3.793604e-01	1.836558e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.315619e+00	2.875814e-01	3.734289e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.148948e+00	2.154822e-01	2.740944e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.676223e-01	1.014108e-01	1.721114e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.920779e-02	7.069285e-03	8.463644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.169252e-01	2.710994e-01	3.557440e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.635710e+00	6.182262e-01	6.973002e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.503085e+00	7.897485e-01	6.552650e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.156905e+00	7.375044e-01	4.132209e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.444168e+00	4.529320e-01	1.109034e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.351846e+00	2.188689e-01	1.501774e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.924657e+00	3.976540e-01	2.860493e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.361701e+00	3.532160e-01	4.041507e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.786624e+00	2.831273e-01	4.137207e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.234161e+00	1.775971e-01	3.799312e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.765573e-01	1.019367e-01	2.618498e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.114804e-01	5.490353e-02	1.510196e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.811438e-01	5.044290e-02	6.784451e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.002891e-02	5.155659e-03	4.231987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.843540e+00	1.626190e+00	1.794239e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.156292e+00	1.777540e+00	1.929712e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.807494e+00	1.473644e+00	1.118877e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.589551e+00	7.288660e-01	5.905729e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.065350e+00	3.199931e-01	3.860453e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.816544e+00	2.210966e-01	2.532831e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.062512e+00	3.369492e-01	2.682211e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.464346e+00	3.827094e-01	3.025899e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.728896e+00	2.267085e-01	3.030398e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.079941e+00	1.296843e-01	2.187158e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.015405e-01	6.949459e-02	1.316294e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.968941e-01	4.101473e-02	7.184707e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.187798e-02	5.704275e-03	6.378500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.159968e+02	1.595849e+01	1.702052e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.585681e+01	3.092328e+00	4.130424e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.146304e+01	1.466440e+00	1.699715e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.404321e+01	4.390797e-01	3.745056e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.929477e+00	3.433725e-01	3.191849e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.025284e+00	4.727937e-01	2.216330e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.971061e+00	3.665745e-01	1.589746e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.871239e+00	3.272191e-01	3.018021e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.282883e+00	2.668968e-01	3.613667e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.411429e+00	2.256511e-01	3.097181e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.058282e-01	1.450024e-01	1.935028e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.701089e-02	7.017137e-03	9.864581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.402820e+00	2.778048e-01	4.258011e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.924054e+00	5.242112e-01	3.109739e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.922488e+00	4.994146e-01	3.071363e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.774073e+00	3.924901e-01	4.157260e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.094451e+00	2.411322e-01	3.064854e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.747203e-01	1.097121e-01	1.763930e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.201434e-01	5.172151e-02	8.895298e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.055066e-02	3.996172e-03	6.566857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.496254e+00	4.731677e-01	8.329541e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.966612e+00	5.384438e-01	2.599851e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.015560e+00	3.886105e-01	2.561161e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.074552e+00	2.039707e-01	1.970512e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.809156e-01	9.579169e-02	1.271899e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.800891e-01	5.156407e-02	7.634252e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.119928e-01	2.745480e-02	4.414719e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.974694e-03	1.812527e-03	3.555274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.039470e+01	1.051112e+00	2.123145e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.032836e+00	1.206513e+00	1.109154e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.447879e+00	5.882123e-01	3.712413e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.024094e+00	2.202132e-01	2.466016e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.497336e-02	1.319783e-02	1.978006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.024760e-01	5.411652e-02	1.543068e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.212261e+00	4.909060e-01	8.911072e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.942521e+00	7.823208e-01	9.185545e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.893612e+00	5.496750e-01	2.580411e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.874435e+00	1.648383e-01	1.263630e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.347492e+00	4.275781e-01	2.015114e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.656459e+00	5.305500e-01	3.487342e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.043786e+00	4.311421e-01	3.782525e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.518547e+00	3.095457e-01	3.388555e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.057106e+00	2.087292e-01	2.654812e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.963093e-01	1.461148e-01	1.928010e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.948711e-01	8.697732e-02	1.244492e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.766821e-01	4.287192e-02	6.691004e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.037259e-02	2.858375e-03	4.521307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.396214e-01	2.522127e-01	1.233222e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.139718e+00	1.021664e+00	2.564564e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.989434e+00	1.021686e+00	1.506978e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.346736e+00	6.607363e-01	4.153726e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.670455e+00	2.892447e-01	2.541792e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.660286e+00	6.673401e-01	9.695978e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.586735e+00	6.154040e-01	1.918814e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.688464e+00	4.919631e-01	2.475952e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.920393e+00	3.581093e-01	2.456122e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.405553e+00	2.786832e-01	2.144600e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.690202e-01	1.970128e-01	1.740430e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.352090e-01	1.053503e-01	1.307371e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.745185e-01	6.856555e-02	8.991214e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.902863e-01	4.221334e-02	5.742511e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.202481e-02	3.770710e-03	5.746406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.193964e+00	7.110300e-01	4.305182e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.503860e+00	1.826902e+00	7.378443e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.228173e+01	2.062254e+00	4.861409e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.288369e+01	1.299903e+00	1.129583e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.062771e+01	1.449913e+00	1.831260e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.389078e+00	1.524411e+00	2.754295e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.747760e+00	1.093531e+00	3.676822e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.031356e+00	7.403370e-01	3.835956e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.965754e+00	4.830944e-01	3.396642e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.168507e+00	2.969663e-01	2.638692e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.577220e-01	1.524446e-01	2.010018e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.619744e-02	8.463285e-03	1.201822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.567171e+00	5.627579e-01	6.028765e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.068821e+00	5.193987e-01	3.673396e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.004688e+00	3.159048e-01	1.876302e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.144007e+00	3.719058e-01	4.096749e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.299814e+00	2.553328e-01	3.477109e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.826159e-01	1.093606e-01	2.140095e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.889691e-01	6.093911e-02	1.066047e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.371517e-02	2.695026e-02	4.607962e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.331582e-03	1.761239e-03	2.165285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.086469e+01	2.324725e+00	2.640464e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.289492e+00	6.606534e-01	5.246510e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.379898e+00	1.199878e-01	2.038788e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.771526e+00	3.476916e-01	2.304915e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.847082e+00	2.926324e-01	2.590005e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.668542e-01	1.526983e-01	1.864837e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.372343e-01	7.573686e-02	1.184182e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.516676e-01	5.172607e-02	7.687766e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.030597e-02	5.693291e-03	9.741334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.435505e+02	1.660036e+01	2.269462e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.799261e+01	1.387290e+00	3.967497e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.201844e+00	2.892862e-01	1.689897e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.532949e+00	1.030451e-01	4.864532e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.269592e+00	3.064887e-01	2.421933e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.372569e+00	2.344065e-01	2.718274e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.203304e-01	1.550903e-01	2.021175e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.845317e-02	9.418483e-03	1.445448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.073208e+00	4.476190e-01	5.426039e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.520616e+00	8.319601e-01	8.806804e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.103149e+00	6.988499e-01	6.260933e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.368467e+00	4.909758e-01	2.551150e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.195389e+00	1.720993e-01	8.257835e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.911090e+00	3.188675e-01	2.149672e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.530802e+00	3.475257e-01	2.940992e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.071070e+00	3.326610e-01	3.471966e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.568932e+00	2.764883e-01	3.341515e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.112658e+00	1.797658e-01	2.768990e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.298452e-01	1.332770e-01	2.029068e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.012469e-01	8.210434e-02	1.285025e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.769045e-01	4.387035e-02	6.688741e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.059149e-02	2.973744e-03	4.905287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.019441e+01	1.957085e+00	1.932871e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.029514e+01	1.722821e+00	2.091793e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.670405e+00	1.066794e+00	1.106796e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.215712e+00	4.094245e-01	4.207142e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.954949e+00	2.441702e-01	1.029979e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.148026e+00	1.447431e-01	1.142948e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.786629e+00	2.890829e-01	1.849897e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.278532e+00	2.968108e-01	2.242608e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.670910e+00	2.418867e-01	2.191270e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.069248e+00	1.712203e-01	1.814799e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.309536e-01	9.961889e-02	1.310007e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.247779e-01	5.780214e-02	8.419071e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.494012e-02	6.160647e-03	9.413219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.404330e+02	1.465919e+01	2.011835e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.689875e+01	1.738031e+00	1.928682e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.638802e+01	6.938683e-01	6.919646e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.135348e+01	7.656092e-01	3.117486e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.562508e+00	2.166280e-01	2.575644e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.079862e+00	2.736142e-01	6.812878e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.507303e+00	2.142697e-01	3.655250e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.671929e+00	1.933998e-01	9.829529e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.166489e+00	2.541161e-01	2.810268e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.599069e+00	3.088179e-01	2.852565e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.139022e-01	1.973470e-01	2.293687e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.792862e-02	1.069919e-02	1.568927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.261780e+00	2.604273e-01	2.130549e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.011456e+00	7.218159e-01	2.853918e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.144213e+00	2.702641e-01	3.249953e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.921016e+00	3.154367e-01	5.038475e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.055905e+00	1.641310e-01	3.368216e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.264005e-01	5.960552e-02	2.034738e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.118332e-01	2.246330e-02	8.185817e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.866391e-03	8.065300e-03	3.186302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.830904e+00	4.916870e-01	4.022770e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.863626e+00	1.690362e-01	1.140539e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.933560e+00	2.680865e-01	2.905315e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.739121e-01	1.250416e-01	1.949658e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.920638e-01	6.254283e-02	1.149590e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.177883e-01	2.129909e-02	7.290745e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.203547e-02	1.878225e-02	2.898452e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.114862e-03	3.742244e-03	1.460768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.243166e+01	1.064603e+00	9.775206e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.958243e+00	4.953667e-01	2.707569e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.932286e+00	3.242627e-01	3.507964e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.446153e-01	1.210944e-01	2.090885e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.917789e-02	8.426571e-03	1.331289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.416815e-01	7.221631e-02	9.400367e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.096940e+00	4.260002e-01	5.129622e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.680699e+00	7.546500e-01	6.627100e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.818480e+00	6.971682e-01	3.158411e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.999565e+00	2.487596e-01	1.194238e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.582246e+00	3.609004e-01	2.173188e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.841747e+00	3.600376e-01	4.134149e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.091921e+00	2.863766e-01	4.461409e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.542073e+00	2.782890e-01	3.881891e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.028033e+00	1.410410e-01	2.868732e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.454531e-01	9.766193e-02	1.945681e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.485578e-01	3.295659e-02	1.415403e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.628063e-01	3.661287e-02	5.265390e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.780872e-03	4.645035e-03	2.622123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.936633e-01	2.968258e-01	5.861939e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.613364e+00	1.098469e+00	1.574856e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.660025e+00	1.126814e+00	9.978483e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.542345e+00	6.399855e-01	5.598295e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.930427e+00	2.888766e-01	1.796497e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.705701e+00	4.008928e-01	1.754126e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.522637e+00	3.655075e-01	2.729661e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.597950e+00	3.389417e-01	3.122945e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.820365e+00	2.779305e-01	2.701071e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.254204e+00	1.341939e-01	2.300572e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.596744e-01	1.260475e-01	1.696151e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.348139e-01	7.303514e-02	1.173636e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.931525e-01	2.623144e-02	1.033250e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.485080e-01	2.668853e-02	3.865863e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.401888e-03	3.727469e-03	2.778747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.548101e+00	1.152842e+00	3.641973e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.351334e+01	2.716333e+00	4.555224e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.688842e+01	2.242752e+00	2.611891e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.395232e+01	9.771367e-01	4.973308e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.733356e+00	7.752720e-01	4.295037e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.174563e+00	8.737096e-01	4.090757e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.860422e+00	5.459285e-01	4.570639e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.379864e+00	3.900534e-01	3.937699e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.495249e+00	2.656041e-01	3.073037e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.840909e-01	1.762571e-01	2.210523e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.654005e-01	7.518837e-02	1.582746e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.623403e-02	4.716278e-03	7.436672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.094511e+00	4.113174e-01	4.126769e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.234122e+00	7.280140e-01	5.304718e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.295576e+00	3.075655e-01	1.312456e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.288688e+00	3.771853e-01	4.469985e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.321012e+00	2.218037e-01	4.006827e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.694186e-01	7.841754e-02	2.596962e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.795586e-01	2.836181e-02	1.162087e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.480397e-02	3.862827e-02	3.205464e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.883968e-03	4.521654e-03	1.489096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.429906e+00	1.734979e+00	1.876232e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.126192e+00	1.158417e+00	9.101794e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.292620e+00	2.482824e-01	2.429233e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.716690e+00	4.186528e-01	3.248971e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.786574e+00	2.892043e-01	2.984129e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.073132e-01	1.127856e-01	2.001911e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.481801e-01	5.582584e-02	1.088262e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.959254e-01	2.622921e-02	7.038044e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.400610e-02	4.789559e-03	5.313074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.346619e+02	1.803783e+01	1.954784e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.385505e+01	1.100167e+00	1.844780e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.853693e+00	7.911928e-01	1.658573e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.704720e+00	3.386902e-01	2.087215e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.217934e+00	3.529817e-01	3.020957e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.116182e+00	1.576539e-01	2.788179e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.179163e-01	8.968855e-02	1.610688e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.664136e-02	6.341089e-03	9.734345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.298337e-01	3.456354e-01	3.973190e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.057293e+00	7.386635e-01	6.658142e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.809748e+00	7.688638e-01	6.583602e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.362403e+00	6.335720e-01	3.930794e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.530827e+00	2.885106e-01	1.327689e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.228272e+00	2.918726e-01	1.784922e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.758476e+00	3.837983e-01	2.888924e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.178933e+00	3.059536e-01	3.917624e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.614749e+00	2.613796e-01	3.812801e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.124567e+00	1.757376e-01	3.098329e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.012467e-01	8.987905e-02	2.136848e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.581671e-01	3.660837e-02	1.461579e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.591241e-01	3.119607e-02	5.389419e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.997426e-03	4.733550e-03	2.865682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.329738e+00	1.684504e+00	1.917532e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.489441e+00	2.026982e+00	1.595516e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.182541e+00	1.116687e+00	8.566369e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.376880e+00	5.549803e-01	6.183337e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.006898e+00	2.549055e-01	2.340094e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.704306e+00	1.991295e-01	2.732168e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.984197e+00	3.964369e-01	2.249246e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.295691e+00	3.023957e-01	2.803824e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.606848e+00	2.456061e-01	2.465224e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.003054e+00	1.379391e-01	1.871389e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.447798e-01	6.875047e-02	1.182098e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.624707e-01	2.257859e-02	8.632612e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.029472e-02	5.008521e-03	5.407926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.274008e+02	1.525796e+01	1.486192e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.615977e+01	2.694817e+00	4.365143e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.171576e+01	1.137928e+00	1.809386e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.310898e+01	2.065288e-01	8.768691e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.710251e+00	4.289232e-01	2.575748e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.616717e+00	4.313414e-01	1.476094e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.821876e+00	3.625660e-01	1.128000e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.828893e+00	2.728339e-01	1.796095e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.082894e+00	2.943984e-01	3.097068e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.317685e+00	1.953028e-01	2.645976e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.888746e-01	1.422930e-01	1.857115e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.430752e-02	6.657763e-03	1.060566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.532749e+00	2.915730e-01	3.635564e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.799567e+00	4.296696e-01	2.422496e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.834477e+00	4.506543e-01	3.333863e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.802774e+00	3.061633e-01	3.693719e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.047584e+00	2.056214e-01	2.715564e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.334177e-01	8.941790e-02	1.606417e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.086443e-01	4.563255e-02	8.664840e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.810258e-03	3.065765e-03	5.848627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.631678e+00	4.504240e-01	6.597159e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.653672e+00	4.082247e-01	8.188948e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.978329e+00	3.312276e-01	2.305785e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.185362e+00	1.555116e-01	1.700537e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.717145e-01	7.826632e-02	1.121155e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.901696e-01	4.183437e-02	7.380902e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.929610e-02	2.302291e-02	4.067797e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.291444e-03	1.555116e-03	3.271562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.077660e+01	9.710260e-01	1.638410e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.508536e+00	9.116409e-01	1.380619e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.459380e+00	4.347770e-01	3.125870e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.079636e+00	1.681415e-01	2.142688e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.262386e-02	1.287114e-02	1.786261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.114877e-01	5.551319e-02	1.367301e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.360538e+00	5.127540e-01	7.827247e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.082172e+00	7.329650e-01	6.863864e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.895892e+00	4.695603e-01	3.127121e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.829644e+00	2.563314e-01	7.979487e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.290312e+00	4.303908e-01	2.150617e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.624361e+00	4.120939e-01	3.303160e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.000578e+00	3.349724e-01	3.376365e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.499487e+00	2.836492e-01	3.063160e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.036374e+00	1.849291e-01	2.447686e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.502232e-01	1.161690e-01	1.746364e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.661879e-01	7.389782e-02	1.226643e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.704079e-01	4.557804e-02	6.100395e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.805618e-03	2.585183e-03	4.632859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.015096e+00	2.786792e-01	1.211498e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.502719e+00	1.010349e+00	1.977678e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.122616e+00	9.150592e-01	1.150219e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.242679e+00	5.388314e-01	3.368853e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.571360e+00	4.944016e-01	7.507678e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.454179e+00	5.407498e-01	1.587692e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.396776e+00	4.946596e-01	1.943257e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.566703e+00	4.029114e-01	2.207160e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.952637e+00	3.129265e-01	2.125927e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.498244e+00	2.297882e-01	2.004500e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.019611e+00	1.337581e-01	1.517054e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.444052e-01	7.832986e-02	1.242433e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.653843e-01	6.052288e-02	8.375290e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.812942e-01	4.197032e-02	5.913456e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.099540e-02	2.561887e-03	4.683906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.617499e+00	7.523183e-01	4.533139e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.828213e+00	1.900096e+00	7.244769e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.328563e+01	1.975380e+00	3.759864e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.313378e+01	1.161140e+00	7.071285e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.014250e+01	1.480146e+00	2.875248e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.788890e+00	1.256401e+00	3.295764e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.559646e+00	8.297470e-01	3.394073e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.075172e+00	5.993147e-01	3.290495e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.897777e+00	3.680659e-01	2.804191e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.187509e+00	2.293760e-01	2.329143e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.607888e-01	1.273367e-01	1.788673e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.420601e-02	7.691432e-03	1.074692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.617445e+00	5.643310e-01	5.359339e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.935202e+00	4.370137e-01	2.937023e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.038459e+00	2.738103e-01	2.212183e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.211411e+00	3.486968e-01	3.810796e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.301198e+00	2.353784e-01	3.100892e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.695330e-01	1.044533e-01	1.905548e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.808325e-01	4.725114e-02	1.072139e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.572527e-02	2.459762e-02	4.636088e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.311671e-03	1.005918e-03	2.025614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.058281e+01	2.160536e+00	2.370130e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.764468e+00	5.341191e-01	4.154849e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.529375e+00	1.094673e-01	1.374979e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.744109e+00	2.721758e-01	2.716510e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.913963e+00	2.561195e-01	2.314715e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.112822e+00	1.459058e-01	1.651165e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.279538e-01	6.158251e-02	1.177547e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.586450e-01	3.593469e-02	6.986829e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.860499e-02	4.490472e-03	8.609095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.349237e+02	1.477488e+01	1.890537e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.788260e+01	1.026215e+00	5.744738e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.550930e+00	3.632042e-01	3.288738e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.613409e+00	8.916477e-02	1.019503e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.503381e+00	2.533430e-01	2.036958e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.409445e+00	2.361830e-01	2.433730e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.187925e-01	1.249116e-01	1.772412e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.623480e-02	7.487046e-03	1.303784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.072134e+00	4.272910e-01	5.125355e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.532065e+00	8.325444e-01	7.824837e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.087943e+00	6.696714e-01	4.892008e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.205706e+00	3.855697e-01	2.767879e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.166452e+00	1.325276e-01	1.055648e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.983438e+00	3.036628e-01	1.458778e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.563778e+00	2.825718e-01	3.256602e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.127061e+00	2.797237e-01	3.240309e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.601245e+00	2.602260e-01	3.110385e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.139915e+00	1.999275e-01	2.604468e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.031924e-01	1.213890e-01	2.189194e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.776921e-01	6.858125e-02	1.311426e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.743121e-01	4.541650e-02	6.242352e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.077391e-03	2.715614e-03	4.554067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.120826e+01	2.268908e+00	2.471079e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.586682e+00	1.516716e+00	1.493373e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.713834e+00	7.340172e-01	6.397244e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.789132e+00	2.682300e-01	3.548204e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.877264e+00	1.547929e-01	1.182953e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.246285e+00	1.823772e-01	9.657853e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.809809e+00	2.501890e-01	2.004661e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.309138e+00	2.495445e-01	2.608562e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.715916e+00	2.279598e-01	1.972305e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.149214e+00	1.241938e-01	1.628093e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.676119e-01	8.135063e-02	1.195956e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.284341e-01	5.612389e-02	7.825533e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.326907e-02	5.210074e-03	8.699186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.355707e+02	1.292268e+01	1.713331e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.471716e+01	1.184214e+00	2.163150e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.714853e+01	9.601628e-01	5.031353e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.158713e+01	5.933940e-01	3.695342e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.643900e+00	4.491405e-01	4.476134e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.297233e+00	2.455963e-01	2.002265e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.539692e+00	1.794648e-01	1.080157e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.751344e+00	1.035174e-01	7.883445e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.319701e+00	2.772800e-01	2.324997e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.654261e+00	2.242495e-01	2.596924e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.432154e-01	1.758981e-01	2.084010e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.636823e-02	9.123717e-03	1.393475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.385428e+00	2.665554e-01	1.919742e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.930128e+00	5.334270e-01	2.226167e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.077753e+00	2.588414e-01	3.316461e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.853106e+00	2.857536e-01	4.375488e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.009251e+00	1.193202e-01	3.031831e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.055217e-01	6.111341e-02	1.586946e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.050918e-01	2.102831e-02	7.100818e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.432710e-03	7.857990e-03	4.335734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.913677e+00	4.472938e-01	3.533842e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.708784e+00	1.638607e-01	1.216935e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.955821e+00	2.334285e-01	2.497434e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.479522e-01	1.103048e-01	1.733022e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.872147e-01	5.991379e-02	1.019518e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.290867e-01	2.048053e-02	6.572443e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.955475e-02	1.711003e-02	2.952519e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.853455e-03	3.465559e-03	1.937161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.265526e+01	9.724682e-01	8.574196e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.678519e+00	4.718112e-01	2.883069e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.896863e+00	2.314593e-01	3.034783e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.626965e-01	1.328504e-01	1.856767e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.061160e-02	9.157703e-03	1.134493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.408760e-01	6.811024e-02	8.971667e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.180376e+00	4.389145e-01	4.765194e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.831854e+00	7.233984e-01	5.867534e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.969026e+00	7.753388e-01	2.089903e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.066181e+00	1.276921e-01	1.537047e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.511958e+00	2.425667e-01	2.964606e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.789081e+00	3.974591e-01	4.066038e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.001858e+00	2.332886e-01	4.469619e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.434817e+00	1.699293e-01	3.863711e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.940472e-01	1.367994e-01	2.616571e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.970288e-01	6.950071e-02	1.731267e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.411938e-01	3.585022e-02	1.070830e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.463009e-01	2.739212e-02	4.958941e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.365338e-03	4.249442e-03	2.603575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.279649e+00	3.530077e-01	5.742656e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.211628e+00	1.135191e+00	1.216183e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.437233e+00	8.844093e-01	9.316350e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.736273e+00	6.553476e-01	2.084790e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.747009e+00	2.614708e-01	2.018316e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.436457e+00	2.899883e-01	3.077297e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.395210e+00	3.220322e-01	2.551016e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.565566e+00	2.708649e-01	2.648624e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.816056e+00	1.836053e-01	2.327542e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.256962e+00	1.347834e-01	2.688518e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.483759e-01	1.460452e-01	1.465280e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.366980e-01	6.487875e-02	1.042668e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.843416e-01	2.283281e-02	9.178209e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.467941e-01	3.156394e-02	3.946810e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.665452e-03	3.330191e-03	3.243658e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.011996e+00	1.846345e+00	4.189444e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.529772e+01	2.848554e+00	4.392143e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.692073e+01	1.771444e+00	1.226181e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.322524e+01	7.496457e-01	4.356102e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.249807e+00	9.656207e-01	5.840290e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.814694e+00	6.055784e-01	3.911285e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.695158e+00	4.972503e-01	4.032714e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.397174e+00	3.332009e-01	3.382136e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.491882e+00	2.067942e-01	2.567666e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.942659e-01	1.490732e-01	1.941952e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.795498e-01	8.740847e-02	1.378986e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.614529e-02	5.461094e-03	7.108605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.148978e+00	4.089606e-01	3.863076e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.213024e+00	6.725230e-01	3.998784e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.272756e+00	3.078552e-01	1.176830e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.343000e+00	3.162538e-01	4.314670e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.291088e+00	1.699896e-01	3.758137e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.346849e-01	8.290974e-02	2.170729e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.726725e-01	3.125141e-02	1.014887e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.974026e-02	3.863084e-02	2.839197e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.136424e-03	3.641296e-03	2.180363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.069299e+00	1.723681e+00	1.690554e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.488193e+00	9.449327e-01	7.740496e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.980741e+00	2.476117e-01	2.168605e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.889459e+00	3.003582e-01	2.541908e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.884817e+00	2.109512e-01	2.883707e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.241506e-01	1.052356e-01	1.722973e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.686045e-01	6.490863e-02	9.854974e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.006411e-01	2.609876e-02	6.920840e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.462155e-02	5.354902e-03	4.680234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.334634e+02	1.632951e+01	1.815993e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.156442e+01	9.288645e-01	8.799268e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.006709e+00	4.983808e-01	4.956035e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.974169e+00	2.757794e-01	3.027138e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.239408e+00	2.703175e-01	2.872381e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.191889e+00	1.648227e-01	2.240921e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.403164e-01	6.551686e-02	1.519927e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.879588e-02	7.443578e-03	7.475370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.405788e-01	3.284842e-01	3.589078e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.142238e+00	7.196566e-01	6.098397e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.935295e+00	8.109255e-01	5.014840e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.365520e+00	5.671047e-01	3.201834e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.458724e+00	2.288783e-01	1.522013e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.205516e+00	2.605215e-01	1.649962e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.800156e+00	3.642047e-01	3.239744e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.221786e+00	3.141606e-01	3.769918e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.559899e+00	1.822127e-01	4.008559e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.093790e+00	1.397325e-01	2.980571e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.632745e-01	8.654594e-02	2.083336e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.687469e-01	4.492190e-02	1.132199e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.496620e-01	2.792022e-02	4.867137e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.557696e-03	4.283042e-03	3.022234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.776302e+00	1.912430e+00	1.668459e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.363328e+00	1.565575e+00	1.489925e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.019571e+00	9.887906e-01	9.163373e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.157608e+00	4.317587e-01	4.375688e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.755162e+00	2.607075e-01	2.214025e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.628881e+00	2.333506e-01	2.744353e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.948833e+00	2.336916e-01	2.404026e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.410553e+00	2.660865e-01	2.500376e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.668386e+00	1.596993e-01	2.399605e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.014304e+00	1.286213e-01	1.639444e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.596407e-01	6.417489e-02	1.062797e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.610662e-01	2.010094e-02	7.258952e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.876276e-02	4.343259e-03	5.502368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.285791e+02	1.377289e+01	1.463634e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.247628e+01	2.172177e+00	2.159063e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.945039e+01	8.631586e-01	1.089418e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.340202e+01	7.510281e-01	4.582256e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.303306e+00	2.698849e-01	8.956545e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.955076e+00	4.887573e-01	4.260820e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.060642e+00	3.111740e-01	2.713520e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.851736e+00	3.563379e-01	2.077147e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.126462e+00	2.089350e-01	3.467663e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.367276e+00	2.129095e-01	2.365364e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.871004e-01	1.112101e-01	1.683766e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.519421e-02	6.689836e-03	9.348325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.792452e+00	2.962685e-01	3.848460e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.756787e+00	4.185876e-01	1.887769e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.607528e+00	3.842120e-01	3.306970e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.577542e+00	2.850613e-01	3.420162e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.440318e-01	1.590508e-01	2.392186e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.020484e-01	8.806855e-02	1.448146e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.869529e-01	3.841079e-02	7.094475e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.922768e-03	3.381858e-03	4.892783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.973816e+00	4.421735e-01	6.265939e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.510027e+00	4.352873e-01	5.481608e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.842559e+00	2.437881e-01	2.184393e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.976944e-01	1.565232e-01	1.615407e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.377521e-01	8.013421e-02	1.078821e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.713582e-01	4.669606e-02	6.801700e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.490034e-02	2.250674e-02	3.678195e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.384825e-03	1.857404e-03	3.194516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.155265e+01	1.012680e+00	1.579142e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.116517e+00	9.192541e-01	1.489950e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.178208e+00	3.720359e-01	3.160205e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.995354e-01	1.955829e-01	2.130657e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.030189e-02	1.209600e-02	1.760298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.702848e-01	7.982649e-02	1.816742e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.786382e+00	6.207627e-01	9.112255e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.426638e+00	6.941948e-01	7.305189e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.038363e+00	3.984877e-01	1.108778e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.745510e+00	3.227621e-01	6.782981e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.096012e+00	4.558874e-01	2.589027e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.420445e+00	3.790495e-01	3.408842e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.790072e+00	2.660316e-01	3.193051e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.322976e+00	2.252719e-01	2.767657e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.379617e-01	1.723270e-01	2.203691e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.107302e-01	1.268951e-01	1.586111e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.441605e-01	6.777195e-02	1.027852e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.481740e-01	3.411155e-02	5.070473e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.325106e-03	1.700589e-03	4.076518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.371790e+00	3.516137e-01	1.360921e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.574028e+00	1.138906e+00	2.304485e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.652302e+00	8.622716e-01	1.052280e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.477493e+00	5.235552e-01	2.458373e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.382227e+00	5.215621e-01	7.863784e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.291975e+00	5.594566e-01	1.435379e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.293847e+00	4.542134e-01	2.028191e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.440669e+00	3.573690e-01	2.209967e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.794390e+00	2.954574e-01	2.148716e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.279593e+00	2.064699e-01	1.811170e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.913504e-01	1.478279e-01	1.444902e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.967391e-01	9.554092e-02	1.224356e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.438391e-01	5.161313e-02	8.514994e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.710239e-01	3.907230e-02	4.972210e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.008271e-02	2.246745e-03	6.120980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.207061e+00	9.389722e-01	5.358621e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.038026e+01	2.192991e+00	8.030475e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.490009e+01	2.041160e+00	2.997737e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.347926e+01	1.185170e+00	5.844405e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.000899e+01	1.496109e+00	3.015028e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.547372e+00	1.203739e+00	2.905001e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.137692e+00	8.773450e-01	3.652051e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.707731e+00	5.485937e-01	3.444892e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.778857e+00	3.925909e-01	2.899802e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.137103e+00	2.224693e-01	2.300876e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.274295e-01	1.412965e-01	1.937210e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.204891e-02	7.512632e-03	1.034372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.976572e+00	6.130433e-01	5.808906e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.044202e+00	3.963778e-01	1.756935e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.898156e+00	2.940247e-01	2.480342e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.008414e+00	2.861644e-01	3.997798e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.176474e+00	1.968816e-01	2.804144e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.151457e-01	8.714427e-02	1.709578e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.540552e-01	5.645316e-02	8.956169e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.103181e-02	1.431797e-02	3.555580e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.487175e-03	1.720110e-03	2.152582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.257934e+01	2.252224e+00	2.412792e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.833315e+00	5.101598e-01	2.506430e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.321594e+00	1.933564e-01	7.119156e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.677267e+00	2.615496e-01	2.749177e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.763215e+00	2.000995e-01	2.671780e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.509191e-01	1.245370e-01	1.580301e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.095288e-01	7.058490e-02	1.025631e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.384670e-01	3.907608e-02	6.388854e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.667084e-02	4.273310e-03	8.051704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.480601e+02	1.463697e+01	1.713175e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.819670e+01	1.086467e+00	6.157068e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.282122e+00	4.191834e-01	2.455673e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.371745e+00	8.983960e-02	1.679418e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.219732e+00	2.236491e-01	2.623085e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.373424e+00	2.080299e-01	2.400115e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.915732e-01	1.270974e-01	1.734417e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.338839e-02	7.968474e-03	1.290132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.397765e+00	5.311642e-01	5.701439e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.956155e+00	8.583935e-01	7.926788e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.233586e+00	5.692365e-01	4.286287e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.265998e+00	2.575225e-01	7.339040e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.238383e+00	3.234853e-01	3.307710e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.814226e+00	2.444014e-01	3.077435e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.460994e+00	3.177607e-01	3.087320e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.955885e+00	2.380979e-01	3.476406e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.412924e+00	2.013800e-01	3.189131e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.020050e+00	1.596729e-01	2.330156e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.493789e-01	1.070565e-01	1.819023e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.563863e-01	6.593941e-02	1.057918e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.464134e-01	2.807858e-02	5.121387e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.360352e-03	1.718598e-03	4.434729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.332284e+01	2.374022e+00	2.685209e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.928602e+00	1.281350e+00	1.373751e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.924169e+00	7.919807e-01	3.688753e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.052370e+00	4.806409e-01	1.165863e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.813719e+00	1.327099e-01	8.598299e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.055028e+00	1.671664e-01	1.224810e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.723626e+00	2.463890e-01	2.247144e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.205344e+00	1.961762e-01	2.560331e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.575755e+00	1.657792e-01	2.474319e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.022360e+00	1.616419e-01	1.573348e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.108403e-01	8.723707e-02	1.242910e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.009423e-01	4.052848e-02	7.997880e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.213387e-02	5.357890e-03	7.402694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.471440e+02	1.315590e+01	1.612283e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.682081e+01	2.860152e+00	6.189259e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.697260e+01	1.233202e+00	4.077537e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.103634e+01	5.616156e-01	4.099281e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.491842e+00	3.663459e-01	4.518156e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.928230e+00	1.590897e-01	8.966110e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.314487e+00	6.926069e-02	2.762800e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.652161e+00	1.019857e-01	1.860901e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.132717e+00	2.308579e-01	3.249721e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.532741e+00	3.085000e-01	2.603341e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.609059e-01	1.391143e-01	2.162260e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.386027e-02	1.005458e-02	1.347727e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.645118e+00	2.776004e-01	2.065744e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.859971e+00	4.844681e-01	1.697467e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.745333e+00	2.929020e-01	3.398202e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.690605e+00	2.090170e-01	4.261227e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.842462e-01	1.143610e-01	2.714913e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.843453e-01	3.771626e-02	1.543507e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.778877e-01	3.719900e-02	5.364429e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.510108e-03	8.498856e-03	3.200318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.309865e+00	4.422717e-01	3.469813e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.361936e+00	1.513003e-01	1.100456e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.666823e+00	2.255920e-01	2.419954e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.452891e-01	1.103574e-01	1.580145e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.942601e-01	3.709565e-02	1.187683e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.148139e-01	3.743356e-02	4.993486e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.809522e-02	2.107962e-02	2.161327e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.499280e-03	3.690254e-03	1.506933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.312497e+01	9.548566e-01	8.480010e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.366796e+00	4.523001e-01	3.028087e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.677114e+00	2.398034e-01	2.999176e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.283220e-01	9.629475e-02	1.781570e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.879891e-02	1.084893e-02	1.044734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.068189e-01	9.819345e-02	1.497001e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.627368e+00	5.620972e-01	4.957980e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.305005e+00	7.296341e-01	6.146477e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.009276e+00	5.148255e-01	1.317603e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.856238e+00	2.988839e-01	1.154563e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.207530e+00	3.449881e-01	3.498621e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.533592e+00	3.481404e-01	4.445798e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.867322e+00	2.367675e-01	3.589216e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.351553e+00	1.584041e-01	3.325328e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.176892e-01	9.002249e-02	2.411489e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.670835e-01	6.805443e-02	1.615036e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.187301e-01	4.480812e-02	8.387267e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.356262e-01	3.058577e-02	4.397534e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.722781e-03	4.446107e-03	2.224328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.677559e+00	4.199656e-01	5.771329e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.415682e+00	1.230057e+00	1.214296e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.187962e+00	8.662108e-01	7.230461e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.585744e+00	3.657135e-01	2.597825e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.444993e+00	3.536050e-01	2.402862e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.210866e+00	3.540776e-01	2.108227e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.157487e+00	3.257922e-01	3.262939e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.291709e+00	3.238575e-01	2.602437e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.599545e+00	1.864193e-01	3.102026e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.187417e+00	1.287417e-01	1.847282e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.302690e-01	8.473367e-02	1.371969e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.282383e-01	5.672384e-02	1.044357e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.933449e-01	4.322961e-02	6.454298e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.388223e-01	3.487273e-02	3.147435e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.517601e-03	2.757230e-03	2.819464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.643502e+00	2.112048e+00	4.458603e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.820523e+01	3.135433e+00	4.007075e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.775912e+01	2.093032e+00	1.139017e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.302768e+01	4.189503e-01	6.077229e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.591209e+00	7.375902e-01	4.803559e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.406099e+00	6.598328e-01	4.785717e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.512446e+00	4.855952e-01	4.113795e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.158306e+00	3.247550e-01	3.360937e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.350881e+00	1.841859e-01	2.639040e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.605902e-01	1.573321e-01	1.813215e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.869332e-01	1.029372e-01	1.316455e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.391942e-02	5.850488e-03	6.155437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.499582e+00	4.995716e-01	4.097709e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.374228e+00	5.792011e-01	3.637855e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.044060e+00	3.577530e-01	1.912420e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.095099e+00	2.902350e-01	4.103284e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.210375e+00	1.494742e-01	3.564650e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.263573e-01	6.968698e-02	1.913734e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.465479e-01	2.892419e-02	7.410430e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.923692e-02	3.816142e-02	2.397639e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.742521e-03	3.660220e-03	1.897920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.957864e+00	2.060109e+00	2.027564e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.474803e+00	7.199426e-01	5.534279e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.837021e+00	2.046438e-01	3.041452e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.644328e+00	3.594745e-01	2.709018e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.670523e+00	2.176706e-01	2.520402e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.279346e-01	1.057438e-01	1.795818e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.570749e-01	3.536055e-02	1.026821e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.059436e-01	3.143134e-02	4.605762e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.228876e-02	5.478463e-03	4.242193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.520618e+02	1.767176e+01	1.974586e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.940701e+01	4.891970e-01	3.105162e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.851993e+00	5.406030e-01	6.633875e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.543525e+00	2.742590e-01	1.352323e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.177830e+00	2.515661e-01	2.639188e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.081920e+00	1.452199e-01	2.589757e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.499546e-01	1.082587e-01	1.352377e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.428944e-02	9.008840e-03	7.111309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.117273e+00	4.238418e-01	4.194073e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.565947e+00	7.685465e-01	6.668521e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.307149e+00	7.418775e-01	4.543328e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.453359e+00	4.249507e-01	2.155075e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.347336e+00	1.394805e-01	1.522599e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.966622e+00	3.125269e-01	1.833265e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.596794e+00	3.504212e-01	3.713375e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.031047e+00	2.833149e-01	3.601575e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.471869e+00	1.768915e-01	3.559376e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.044320e+00	1.322212e-01	2.628586e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.320960e-01	5.717812e-02	1.834614e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.395203e-01	4.417489e-02	9.426054e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.382756e-01	2.849057e-02	4.185471e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.961442e-03	4.263735e-03	2.411769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.792027e+00	1.959282e+00	1.750913e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.054444e+01	1.647884e+00	1.487537e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.037412e+00	8.208208e-01	7.030017e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.859140e+00	2.952145e-01	4.903231e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.579628e+00	2.617671e-01	2.482015e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.512309e+00	1.594426e-01	2.539899e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.879177e+00	3.475289e-01	2.158952e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.160343e+00	2.419257e-01	3.049228e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.507029e+00	1.651180e-01	2.228485e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.772934e-01	9.647901e-02	1.523920e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.522006e-01	4.791872e-02	1.007093e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.498652e-01	3.475784e-02	5.181162e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.743412e-02	4.087987e-03	5.368428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.428029e+02	1.471782e+01	1.498790e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.923283e+01	9.738981e-01	1.913511e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.822104e+01	9.797422e-01	9.725245e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.293968e+01	4.470377e-01	1.010515e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.941382e+00	1.054860e+00	6.764442e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.675433e+00	4.241614e-01	3.789649e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.667275e+00	2.109413e-01	2.357668e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.700353e+00	2.095789e-01	2.525139e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.971226e+00	2.640376e-01	2.744367e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.228042e+00	1.428660e-01	2.774576e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.046508e-01	1.187636e-01	1.565170e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.380238e-02	7.638070e-03	8.255450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.099167e+00	3.431704e-01	3.718737e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.775832e+00	2.701786e-01	1.923430e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.307030e+00	4.356411e-01	4.005908e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.397175e+00	3.015446e-01	3.383190e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.855045e-01	1.448889e-01	2.522492e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.001338e-01	6.422520e-02	1.499948e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.480966e-01	3.937334e-02	6.586674e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.831688e-03	2.373908e-03	4.303473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.471819e+00	4.629190e-01	5.629044e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.214643e+00	3.302094e-01	1.016664e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.634282e+00	2.780486e-01	2.234692e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.777105e-01	1.582360e-01	1.547237e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.430391e-01	6.151951e-02	1.202255e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.383496e-01	3.188521e-02	6.279735e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.466789e-02	2.065943e-02	3.241590e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.350717e-03	1.347104e-03	2.931797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.245075e+01	9.733163e-01	1.390718e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.620094e+00	8.115359e-01	2.161201e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.993366e+00	3.412337e-01	2.878642e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.294958e-01	1.657804e-01	1.938205e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.450853e-02	9.891073e-03	1.520633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.618999e-01	1.165071e-01	2.721080e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.357050e+00	7.791904e-01	1.065324e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.989263e+00	7.281029e-01	4.930578e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.264785e+00	2.559408e-01	5.723093e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.575945e+00	4.305091e-01	2.561007e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.857764e+00	4.962196e-01	3.386282e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.076288e+00	3.554756e-01	3.545006e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.579041e+00	3.500086e-01	3.402569e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.112414e+00	1.808259e-01	2.950921e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.768350e-01	1.217954e-01	2.095507e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.001567e-01	1.054706e-01	1.505486e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.858950e-01	5.771354e-02	9.626855e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.244326e-01	3.464945e-02	4.870194e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.508096e-03	2.742935e-03	3.031334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.242740e+00	5.495291e-01	1.894561e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.317699e+00	1.386900e+00	2.441285e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.653226e+00	8.486785e-01	6.109898e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.471349e+00	3.828915e-01	6.516380e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.089934e+00	6.977525e-01	1.092887e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.846019e+00	5.237913e-01	1.967514e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.958501e+00	4.410066e-01	2.461579e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.222719e+00	4.612099e-01	2.447319e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.558709e+00	2.466977e-01	2.108806e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.091329e+00	1.405209e-01	1.765580e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.623741e-01	1.484313e-01	1.461768e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.936911e-01	9.708951e-02	1.100138e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.984486e-01	6.983279e-02	7.864168e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.401928e-01	2.674170e-02	6.698142e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.207164e-03	3.262392e-03	3.822301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.211212e+00	1.406322e+00	7.781673e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.420615e+01	2.729530e+00	7.989933e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.734187e+01	1.988462e+00	2.128801e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.379598e+01	1.433165e+00	3.307342e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.091558e+00	1.661102e+00	3.719256e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.824721e+00	1.157014e+00	3.628664e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.713653e+00	7.426553e-01	3.916167e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.436310e+00	4.257427e-01	3.204033e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.535545e+00	2.653886e-01	2.681579e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.440226e-01	2.141860e-01	2.041082e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.258183e-01	1.376904e-01	1.649276e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.807104e-02	5.569064e-03	1.037022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.290285e+00	7.105633e-01	6.352893e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.195761e+00	3.328890e-01	2.455305e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.858842e+00	3.907349e-01	2.674611e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.840739e+00	3.528679e-01	3.953678e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.008097e+00	1.800080e-01	2.860378e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.024819e-01	7.903494e-02	1.767092e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.030157e-01	4.483324e-02	8.555488e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.184120e-02	1.699380e-02	3.238221e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.827479e-03	1.127291e-03	1.426436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.456906e+01	2.538972e+00	2.990616e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.745735e+00	3.694206e-01	1.890389e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.308020e+00	2.154262e-01	3.812595e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.548598e+00	3.104329e-01	3.076274e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.635736e+00	2.498401e-01	2.317644e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.352364e-01	1.354189e-01	1.698613e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.258944e-01	5.433490e-02	1.108875e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.141226e-01	3.680071e-02	5.888144e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.344880e-02	4.334656e-03	7.289516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.631591e+02	1.510815e+01	1.851059e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.764916e+01	5.546457e-01	3.621850e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.010969e+00	3.450440e-01	7.965425e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.250588e+00	1.233849e-01	7.890452e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.134033e+00	2.501351e-01	2.142729e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.182559e+00	2.046703e-01	2.251540e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.610372e-01	1.058319e-01	1.752867e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.028006e-02	6.672878e-03	1.130925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.702179e+00	6.437434e-01	6.928599e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.363636e+00	9.830426e-01	1.044709e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.539772e+00	5.662665e-01	3.713196e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.484069e+00	2.232027e-01	8.673373e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.211531e+00	2.789163e-01	1.083473e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.739969e+00	3.705055e-01	3.459593e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.325580e+00	3.510886e-01	3.368489e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.767460e+00	3.103322e-01	3.390734e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.272333e+00	2.338224e-01	3.002338e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.553938e-01	1.317063e-01	3.136700e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.331081e-01	8.270485e-02	1.768146e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.041337e-01	6.601510e-02	1.039758e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.253216e-01	3.449301e-02	5.151616e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.621368e-03	2.390022e-03	3.119149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.666456e+01	3.080232e+00	3.689368e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.040074e+01	1.257839e+00	1.249829e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.732930e+00	4.170226e-01	3.813497e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.763215e+00	1.724613e-01	2.757282e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.863722e+00	3.226387e-01	8.770357e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.915294e+00	2.272946e-01	2.101426e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.580902e+00	2.533269e-01	2.630542e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.146022e+00	3.099581e-01	2.293375e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.424153e+00	1.837138e-01	1.961573e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.859094e-01	1.408755e-01	1.982466e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.159826e-01	8.097233e-02	1.324589e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.572624e-01	3.834378e-02	7.427892e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.843236e-02	5.153464e-03	7.417869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.635486e+02	1.367692e+01	1.637009e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.568913e+01	1.061136e+00	4.982088e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.647167e+01	2.916059e-01	9.115443e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.078821e+01	8.045639e-01	4.256987e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.831039e+00	2.153766e-01	2.184661e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.800478e+00	3.608772e-01	7.695586e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.289518e+00	1.696296e-01	6.643549e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.360817e+00	1.206956e-01	1.521688e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.017429e+00	2.699235e-01	2.701390e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.377520e+00	1.893187e-01	2.361637e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.527826e-01	1.689507e-01	1.940354e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.883110e-02	9.500248e-03	1.264733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.896544e+00	3.301918e-01	2.294296e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.094967e+00	4.725247e-01	2.910433e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.469368e+00	3.901977e-01	4.751205e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.374739e+00	2.465059e-01	4.829568e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.123465e-01	1.341869e-01	2.683842e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.857382e-01	5.277388e-02	1.478664e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.272685e-01	2.547851e-02	7.112969e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.573926e-03	5.349754e-03	2.740126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.827872e+00	4.840220e-01	3.484939e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.116348e+00	1.843369e-01	1.557507e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.419567e+00	2.075522e-01	2.682736e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.732360e-01	1.058975e-01	1.622890e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.048097e-01	4.945695e-02	1.029650e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.828584e-01	2.090799e-02	5.960884e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.502362e-02	1.864526e-02	2.072359e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.970094e-03	2.582551e-03	1.753903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.396924e+01	9.610365e-01	7.901215e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.902960e+00	4.563273e-01	3.511193e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.522462e+00	2.262338e-01	2.873851e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.599809e-01	1.028128e-01	1.819671e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.235603e-02	6.720699e-03	1.151911e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.647495e-01	1.243468e-01	1.498731e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.058177e+00	7.980503e-01	6.603092e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.793268e+00	8.589036e-01	7.743974e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.291996e+00	5.708803e-01	6.893891e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.824403e+00	3.005647e-01	2.618848e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.077026e+00	3.760863e-01	3.961615e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.255387e+00	4.267594e-01	4.797311e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.578044e+00	2.240035e-01	4.911686e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.138019e+00	2.141462e-01	3.153745e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.589417e-01	1.392215e-01	2.478412e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.828590e-01	7.708003e-02	1.551889e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.503679e-01	2.776160e-02	1.191371e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.050815e-01	2.462699e-02	4.995202e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.917763e-03	3.156705e-03	3.072238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.855406e+00	7.085866e-01	1.084223e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.401426e+00	1.902278e+00	1.500150e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.719792e+00	8.771260e-01	4.672767e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.583439e+00	3.006312e-01	1.494196e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.176835e+00	2.961518e-01	2.020079e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.860167e+00	4.661180e-01	2.853916e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.766623e+00	3.471137e-01	3.927594e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.908898e+00	2.563340e-01	3.844314e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.398517e+00	1.694049e-01	2.690095e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.827523e-01	1.328220e-01	1.870576e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.785862e-01	1.222373e-01	1.346901e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.332066e-01	6.915596e-02	1.208861e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.507574e-01	2.468761e-02	7.326652e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.177482e-01	2.420630e-02	3.425470e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.032152e-03	2.085464e-03	4.610556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.364594e+01	3.232380e+00	6.434167e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.429930e+01	4.020925e+00	4.673202e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.881189e+01	2.143441e+00	9.109665e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.177199e+01	8.523310e-01	2.495063e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.607685e+00	8.545337e-01	5.312658e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.665808e+00	7.355518e-01	4.985838e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.886338e+00	3.499060e-01	5.425187e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.863869e+00	3.235068e-01	3.280003e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.187897e+00	1.891349e-01	3.128434e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.288087e-01	1.244577e-01	1.866187e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.313723e-01	9.687364e-02	1.255444e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.181554e-02	3.530213e-03	7.753922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.814785e+00	5.815910e-01	5.134090e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.593307e+00	6.181639e-01	3.774375e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.009378e+00	4.370079e-01	3.352109e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.915924e+00	3.654293e-01	4.501937e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.001082e+00	1.810946e-01	3.671481e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.019651e-01	8.154799e-02	1.786289e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.896981e-01	2.205487e-02	9.465257e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.385862e-02	2.745713e-02	2.526854e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.222267e-03	2.453458e-03	1.289631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.223575e+01	2.399291e+00	2.345108e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.666032e+00	7.346516e-01	5.175995e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.688056e+00	3.386375e-01	2.113536e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.556068e+00	3.774856e-01	3.089642e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.460795e+00	2.129061e-01	2.790137e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.588640e-01	9.554947e-02	1.599540e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.819097e-01	4.001197e-02	9.439220e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.763098e-01	1.768991e-02	4.703657e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.807421e-03	3.902526e-03	5.072102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.660773e+02	1.838498e+01	2.029936e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.055081e+01	9.206125e-01	1.101193e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.421888e+00	4.560007e-01	1.583266e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.311058e+00	3.495860e-01	2.055927e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.880071e+00	2.667498e-01	2.874314e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.785122e-01	1.453249e-01	2.340036e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.750348e-01	8.254076e-02	1.329557e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.260266e-02	4.567162e-03	8.938601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.325489e+00	5.430755e-01	4.899139e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.913104e+00	1.006338e+00	8.121404e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.620444e+00	7.965044e-01	7.137705e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.778280e+00	5.224613e-01	1.143621e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.442989e+00	2.670917e-01	1.440956e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.925889e+00	3.364596e-01	3.799067e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.456854e+00	4.170094e-01	4.746128e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.833288e+00	3.281843e-01	4.403138e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.308426e+00	2.143490e-01	3.432948e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.737348e-01	1.764109e-01	2.807299e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.421990e-01	8.628669e-02	2.086215e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.698963e-01	3.746304e-02	1.276060e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.090544e-01	2.346035e-02	4.625833e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.112794e-03	3.148697e-03	3.312662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.222492e+01	2.690226e+00	2.701039e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.202966e+01	2.011756e+00	1.895488e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.840073e+00	1.213138e+00	4.951910e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.818563e+00	1.738785e-01	4.148806e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.347047e+00	2.849968e-01	2.090124e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.262819e+00	3.160572e-01	2.880521e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.598051e+00	2.805781e-01	3.989030e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.949531e+00	2.523470e-01	2.750070e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.395854e+00	1.991793e-01	2.651848e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.561291e-01	1.298260e-01	1.555773e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.600822e-01	6.704556e-02	1.047689e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.153989e-01	2.336639e-02	7.134208e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.409031e-02	3.306868e-03	5.328137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.599504e+02	1.669991e+01	1.538062e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.254652e+01	2.281051e+00	3.531176e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.892040e+01	5.512697e-01	1.513303e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.195970e+01	5.854163e-01	5.367748e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.802503e+00	4.202524e-01	3.270047e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.101240e+00	3.276542e-01	2.384383e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.393047e+00	2.871172e-01	2.327263e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.438922e+00	2.971908e-01	1.866682e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.810138e+00	2.489608e-01	3.167888e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.120447e+00	1.817838e-01	2.671744e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.877377e-01	1.196695e-01	1.554181e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.928874e-02	4.777821e-03	1.017025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.320196e+00	3.676769e-01	4.427876e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.638918e+00	3.176062e-01	1.039801e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.107690e+00	4.327131e-01	4.123532e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.261449e+00	2.583454e-01	3.371696e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.649657e-01	1.714141e-01	2.259614e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.770277e-01	7.025581e-02	1.268532e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.294275e-01	2.585319e-02	6.361674e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.435359e-03	1.886586e-03	3.778213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.808418e+00	4.839678e-01	6.115029e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.944496e+00	4.432689e-01	1.361775e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.486439e+00	2.647839e-01	2.302430e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.023407e-01	1.408205e-01	1.564031e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.361725e-01	7.984949e-02	9.834967e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.054334e-01	3.295622e-02	6.374714e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.780272e-02	1.827238e-02	3.175898e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.116495e-03	1.356180e-03	2.797792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.299084e+01	1.025765e+00	1.440910e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.424424e+00	8.437990e-01	2.553851e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.720986e+00	3.740605e-01	3.098833e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.214193e-01	1.674907e-01	1.939916e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.150141e-02	8.349610e-03	1.515075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.370177e-01	1.527536e-01	2.609025e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.659742e+00	8.735954e-01	1.356849e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.276906e+00	7.326168e-01	4.881613e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.178636e+00	2.547193e-01	5.134802e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.476497e+00	5.382888e-01	2.703295e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.637712e+00	4.820542e-01	3.643884e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.027960e+00	4.376586e-01	3.935933e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.413969e+00	2.268681e-01	3.811151e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.091822e+00	2.503495e-01	2.756182e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.462947e-01	1.629447e-01	2.060388e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.649597e-01	7.989712e-02	1.491331e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.515197e-01	5.655083e-02	8.767390e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.174570e-01	3.287130e-02	4.685062e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.164040e-03	2.126259e-03	2.792896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.697907e+00	6.798467e-01	2.176834e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.625406e+00	1.447777e+00	2.244422e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.942064e+00	8.338075e-01	7.362337e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.809319e+00	5.802562e-01	1.613104e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.100931e+00	7.487212e-01	1.878451e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.761346e+00	5.694683e-01	2.354464e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.700418e+00	4.577886e-01	2.684196e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.020094e+00	3.569290e-01	2.553150e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.462946e+00	3.171251e-01	2.247494e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.030535e+00	2.083220e-01	1.801190e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.094715e-01	1.252855e-01	1.380112e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.691809e-01	8.012549e-02	1.003399e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.697782e-01	5.313237e-02	8.245484e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.318726e-01	3.307407e-02	4.379612e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.420547e-03	2.434671e-03	3.897972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.155730e+00	1.684082e+00	8.104975e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.568870e+01	3.034828e+00	9.188976e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.812345e+01	2.052609e+00	1.922599e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.357826e+01	1.535912e+00	2.836708e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.127767e+00	1.609624e+00	4.888717e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.757825e+00	1.141518e+00	3.948577e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.502140e+00	8.463116e-01	4.058409e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.187621e+00	4.721327e-01	3.433833e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.396811e+00	3.327465e-01	2.737054e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.745759e-01	1.975458e-01	2.028112e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.009918e-01	1.155819e-01	1.618459e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.728000e-02	5.352310e-03	8.964718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.565872e+00	7.812358e-01	7.851220e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.221181e+00	2.928139e-01	1.263715e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.755361e+00	4.312544e-01	3.234665e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.666026e+00	2.961167e-01	4.479656e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.413270e-01	1.839276e-01	2.748796e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.927205e-01	9.485944e-02	1.552933e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.910669e-01	3.706343e-02	7.735371e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.750866e-02	1.644623e-02	2.962658e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.619895e-03	1.073371e-03	1.070369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.622924e+01	2.821063e+00	3.480561e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.734557e+00	3.551527e-01	8.148657e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.241858e+00	2.129937e-01	1.145509e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.402565e+00	3.821376e-01	2.840766e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.468981e+00	2.561672e-01	2.408913e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.702374e-01	1.380775e-01	1.635482e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.127261e-01	7.046513e-02	9.394407e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.879056e-01	2.995341e-02	6.050821e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.195158e-02	3.634463e-03	6.987011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.765261e+02	1.670391e+01	2.038230e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.739443e+01	3.092750e-01	2.871474e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.702114e+00	2.400318e-01	3.076828e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.139491e+00	2.142314e-01	1.065543e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.883906e+00	2.801643e-01	2.402912e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.087777e+00	2.050237e-01	2.277012e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.518100e-01	1.221458e-01	1.564232e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.757032e-02	6.007026e-03	1.114378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.933219e+00	7.464221e-01	9.130854e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.552330e+00	9.702897e-01	1.031793e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.610294e+00	5.749873e-01	3.332987e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.596207e+00	3.459370e-01	5.425857e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.140685e+00	3.625999e-01	1.938309e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.672254e+00	3.530624e-01	3.755119e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.176230e+00	4.062773e-01	3.913420e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.687317e+00	2.935341e-01	3.515483e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.196145e+00	2.283218e-01	3.233133e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.209494e-01	1.607536e-01	2.258620e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.067826e-01	8.922284e-02	1.721558e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.711055e-01	5.043022e-02	9.370313e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.201870e-01	3.244144e-02	4.744660e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.425331e-03	2.136911e-03	2.941110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.863611e+01	3.384256e+00	3.948829e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.058253e+01	1.152550e+00	1.143814e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.825297e+00	6.558875e-01	9.664604e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.725533e+00	1.094553e-01	3.635600e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.717737e+00	1.878809e-01	1.493029e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.933102e+00	2.688486e-01	1.754279e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.469156e+00	2.806462e-01	3.207630e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.927338e+00	2.781009e-01	2.331187e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.367554e+00	2.415758e-01	2.093525e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.288580e-01	1.317148e-01	1.519347e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.742510e-01	7.758354e-02	1.225052e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.403047e-01	4.379409e-02	7.098138e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.786445e-02	4.877066e-03	6.783338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.752664e+02	1.554986e+01	1.804443e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.462454e+01	7.436932e-01	1.048597e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.575111e+01	7.974099e-01	7.075746e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.057483e+01	4.532361e-01	5.413103e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.128032e+00	1.705941e-01	4.674145e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.523394e+00	2.740480e-01	1.145661e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.199923e+00	3.450474e-01	2.919438e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.303256e+00	2.369317e-01	7.651665e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.799515e+00	2.606122e-01	2.971637e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.247574e+00	2.489371e-01	2.500352e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.703420e-01	1.343576e-01	2.050437e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.726607e-02	7.823546e-03	1.219494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.138048e+00	3.889443e-01	2.646451e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.814200e+00	3.411863e-01	2.926988e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.341822e+00	4.334367e-01	4.646979e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.335435e+00	2.540036e-01	4.242907e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.325653e-01	1.293723e-01	2.608131e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.544470e-01	5.195436e-02	1.513699e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.343761e-01	2.382002e-02	5.664684e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.500419e-03	4.507649e-03	3.528859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.012882e+00	5.102246e-01	4.110373e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.042217e+00	2.831397e-01	1.816910e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.339545e+00	2.099135e-01	2.687029e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.897072e-01	1.105825e-01	1.683063e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.765853e-01	5.918837e-02	9.354556e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.637949e-01	1.840614e-02	5.610258e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.683326e-02	1.515201e-02	2.922260e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.896637e-03	2.030996e-03	1.412402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.430677e+01	1.000181e+00	8.211734e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.678161e+00	4.057012e-01	3.689157e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.441557e+00	2.564271e-01	2.968297e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.149038e-01	1.128390e-01	1.706849e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.166279e-02	6.700840e-03	1.102484e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.061985e-01	1.444872e-01	1.797828e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.233417e+00	7.940445e-01	9.369357e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.239665e+00	1.044786e+00	5.766481e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.230852e+00	4.014818e-01	2.339920e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.783688e+00	4.043162e-01	1.756928e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.918779e+00	4.530087e-01	5.042851e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.089848e+00	3.920488e-01	4.735953e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.494357e+00	2.862438e-01	4.244168e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.057445e+00	2.185705e-01	3.166954e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.137351e-01	1.207880e-01	2.489184e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.203924e-01	5.765315e-02	1.830450e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.512654e-01	4.852982e-02	9.294206e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.029949e-01	2.430169e-02	5.020982e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.806440e-03	2.347101e-03	2.822480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.763870e+00	7.573674e-01	1.042647e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.679769e+00	1.714709e+00	2.034993e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.407621e+00	1.196921e+00	6.650378e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.794442e+00	1.856233e-01	3.745528e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.022284e+00	4.687379e-01	2.966933e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.770555e+00	5.543219e-01	3.261196e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.682017e+00	3.090721e-01	3.540964e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.906240e+00	3.139536e-01	2.951175e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.339766e+00	1.964689e-01	2.560621e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.371144e-01	1.710217e-01	1.928251e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.992140e-01	7.492008e-02	1.611494e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.127165e-01	9.938535e-02	9.804685e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.320594e-01	2.758918e-02	8.100938e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.028850e-01	1.826668e-02	4.308829e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.049359e-03	1.923007e-03	2.683184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.353013e+01	3.334648e+00	7.266644e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.366917e+01	3.990060e+00	4.603107e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.885531e+01	1.520350e+00	8.833122e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.241386e+01	8.056680e-01	6.113512e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.030263e+00	9.981398e-01	5.174278e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.640841e+00	5.675934e-01	5.465568e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.800585e+00	4.288134e-01	4.342493e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.802353e+00	3.300798e-01	3.388759e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.186231e+00	2.625119e-01	2.623840e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.740007e-01	1.150745e-01	1.803594e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.539283e-01	8.191623e-02	1.442413e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.149617e-02	3.192045e-03	6.434660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.037748e+00	6.743485e-01	6.631962e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.593893e+00	5.499967e-01	4.427019e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.925374e+00	5.247376e-01	3.169567e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.806428e+00	4.219239e-01	4.882147e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.629105e-01	1.709669e-01	3.756866e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.618431e-01	8.182622e-02	1.902636e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.833103e-01	2.226999e-02	8.473068e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.342904e-02	2.838838e-02	2.546560e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.819490e-04	1.883523e-03	1.490067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.386042e+01	2.866054e+00	2.922038e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.548923e+00	5.917760e-01	4.640444e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.479279e+00	3.952881e-01	1.820091e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.486572e+00	4.154421e-01	4.046794e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.386449e+00	2.491200e-01	2.800930e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.870503e-01	1.061575e-01	1.813047e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.571964e-01	5.525161e-02	9.084653e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.442869e-01	1.888709e-02	4.697724e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.033402e-02	3.586732e-03	5.011559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.761266e+02	2.030825e+01	2.249306e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.986029e+01	1.238105e+00	1.263963e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.979067e+00	5.999448e-01	2.446863e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.088577e+00	2.725806e-01	2.572412e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.906081e+00	2.794768e-01	2.778509e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.070039e-01	1.751998e-01	2.540642e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.204481e-01	8.566898e-02	1.618259e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.246416e-02	4.682339e-03	7.264446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.414937e+00	5.515169e-01	7.494097e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.323170e+00	1.120434e+00	9.548761e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.736296e+00	7.761444e-01	7.552177e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.794746e+00	4.283888e-01	8.883259e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.390775e+00	3.026309e-01	1.859956e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.942663e+00	4.970521e-01	4.503154e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.334095e+00	4.451697e-01	4.136298e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.754081e+00	3.459062e-01	4.150130e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.217384e+00	2.263190e-01	3.530399e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.027850e-01	1.274082e-01	3.123767e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.896401e-01	8.096004e-02	1.974790e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.708334e-01	5.043517e-02	9.926254e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.074796e-01	2.398518e-02	5.476696e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.966094e-03	2.544935e-03	3.049566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.300620e+01	2.933092e+00	2.947496e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.280420e+01	2.049946e+00	2.205088e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.827710e+00	9.582193e-01	5.761212e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.184281e+00	4.697616e-01	2.857610e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.165561e+00	2.333355e-01	2.521577e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.132015e+00	2.822687e-01	3.538192e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.526666e+00	3.033330e-01	3.217874e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.977394e+00	3.229821e-01	2.849788e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.314935e+00	1.842205e-01	2.477240e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.590922e-01	1.034253e-01	1.630059e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.309409e-01	8.315572e-02	1.030509e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.955255e-01	2.313252e-02	7.341192e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.386394e-02	2.757485e-03	5.276241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.716058e+02	2.081132e+01	1.660419e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.066992e+01	1.045009e+00	4.062879e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.787540e+01	1.001813e+00	1.688496e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.174176e+01	7.578927e-01	7.633082e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.195365e+00	4.420275e-01	4.639422e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.795934e+00	4.509065e-01	2.472196e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.292935e+00	2.805779e-01	3.277900e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.409489e+00	2.102942e-01	2.318936e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.662065e+00	2.497962e-01	3.001187e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.106963e+00	2.190172e-01	2.429311e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.238661e-01	9.594148e-02	1.666247e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.870583e-02	4.168584e-03	9.443432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.306263e+00	3.196417e-01	3.281348e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.557318e+00	2.406556e-01	6.871681e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.093326e+00	2.848026e-01	3.681361e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.368666e+00	2.665057e-01	2.823114e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.996525e-01	1.055586e-01	1.974923e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.802615e-01	5.189714e-02	1.284287e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.405394e-01	3.027002e-02	5.647701e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.525168e-03	2.520590e-03	4.406955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.661135e+00	4.141557e-01	4.641373e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.912531e+00	3.249691e-01	1.196440e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.604167e+00	2.234927e-01	1.892177e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.592679e-01	8.564149e-02	1.496208e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.706714e-01	6.336274e-02	8.648194e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.309535e-01	3.379796e-02	6.088185e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.664871e-02	1.490847e-02	3.733824e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.195571e-03	1.537338e-03	2.337470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.287788e+01	8.845202e-01	1.126036e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.282877e+00	6.767999e-01	2.283209e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.881784e+00	2.766129e-01	2.562677e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.973600e-01	1.287055e-01	1.683038e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.525683e-02	6.986460e-03	1.330712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.826494e-01	1.529460e-01	2.281055e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.698191e+00	7.595293e-01	9.104144e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.088354e+00	5.505425e-01	4.386760e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.143979e+00	2.127809e-01	1.035904e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.338676e+00	2.734972e-01	2.156657e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.672772e+00	4.215942e-01	2.974678e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.006481e+00	3.009060e-01	3.212907e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.511931e+00	2.267404e-01	2.806691e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.131697e+00	1.780698e-01	2.586156e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.967665e-01	1.500434e-01	1.776582e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.919956e-01	8.114736e-02	1.367363e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.541630e-01	3.651436e-02	9.630245e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.159448e-01	3.233045e-02	4.201716e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.682287e-03	1.613788e-03	3.230029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.863951e+00	6.163078e-01	1.904246e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.441626e+00	1.184411e+00	1.374913e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.323309e+00	6.185072e-01	5.648537e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.427556e+00	4.156045e-01	3.257610e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.101598e+00	5.772124e-01	5.819521e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.724981e+00	3.793190e-01	1.802186e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.739377e+00	3.134550e-01	2.403231e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.072639e+00	2.676209e-01	2.067475e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.584117e+00	2.047459e-01	1.784121e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.135323e+00	1.446178e-01	1.677034e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.801352e-01	1.152015e-01	1.180698e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.039779e-01	7.898504e-02	9.084703e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.931912e-01	3.833700e-02	7.902972e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.461590e-01	2.024030e-02	4.301512e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.183333e-03	2.302501e-03	3.650256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.584190e+00	1.582205e+00	7.823980e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.615187e+01	2.752631e+00	7.010439e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.764393e+01	1.664019e+00	1.236070e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.324653e+01	1.498607e+00	2.881705e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.038480e+00	1.213104e+00	2.930736e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.644447e+00	1.159713e+00	3.315094e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.323834e+00	4.738819e-01	3.473513e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.289843e+00	3.637003e-01	2.954029e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.546064e+00	2.574083e-01	2.314616e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.805367e-01	1.579702e-01	2.152353e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.647243e-01	8.724006e-02	1.415885e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.804874e-02	4.462660e-03	7.724982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.465958e+00	6.699513e-01	5.922850e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.174612e+00	2.389443e-01	9.650706e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.800792e+00	3.347888e-01	2.586897e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.742115e+00	2.465855e-01	3.608076e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.606970e-01	1.357518e-01	2.561833e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.159259e-01	8.625309e-02	1.415161e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.991359e-01	3.159888e-02	8.250309e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.716463e-02	1.653630e-02	2.659791e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.755325e-03	1.229697e-03	1.103915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.478945e+01	2.272581e+00	2.273265e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.587070e+00	3.238452e-01	1.231926e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.471769e+00	1.546625e-01	1.158335e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.417008e+00	2.934739e-01	2.672236e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.609256e+00	1.913249e-01	2.158727e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.465615e-01	8.647813e-02	1.476367e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.344163e-01	5.134491e-02	8.805921e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.191689e-01	2.958657e-02	6.501710e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.320217e-02	2.785474e-03	6.647752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.628440e+02	1.323004e+01	1.460333e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.710949e+01	8.192043e-01	4.013950e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.375487e+00	2.055717e-01	1.188347e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.439429e+00	1.232307e-01	6.541076e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.967344e+00	1.890290e-01	2.279738e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.181798e+00	1.436045e-01	2.211697e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.210120e-01	8.307744e-02	1.610881e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.979194e-02	5.475496e-03	9.613573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.941789e+00	6.706534e-01	6.572776e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.398416e+00	8.663371e-01	6.614570e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.451554e+00	4.130100e-01	3.111659e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.375855e+00	1.993120e-01	1.088291e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.145963e+00	2.105745e-01	1.661358e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.702789e+00	3.088091e-01	2.362657e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.251110e+00	2.797342e-01	3.035535e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.742318e+00	2.406422e-01	3.166923e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.256753e+00	1.756256e-01	2.702281e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.695952e-01	1.365073e-01	2.157636e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.505905e-01	8.513831e-02	1.812379e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.773912e-01	3.868618e-02	9.955913e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.202163e-01	3.126237e-02	4.252122e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.995748e-03	1.621888e-03	3.031192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.775349e+01	2.817758e+00	2.691955e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.584794e+00	9.731765e-01	9.903938e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.154947e+00	3.889368e-01	2.341815e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.733348e+00	2.501395e-01	1.991280e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.892846e+00	1.961205e-01	6.202298e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.021095e+00	1.103662e-01	1.418954e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.575995e+00	2.215802e-01	2.441596e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.978236e+00	2.079688e-01	2.864204e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.477461e+00	1.708730e-01	1.720914e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.152228e-01	9.294823e-02	1.557832e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.359055e-01	7.613352e-02	9.410080e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.640212e-01	3.050156e-02	7.045288e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.715237e-02	2.668947e-03	6.096977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.624409e+02	1.232969e+01	1.322628e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.437544e+01	1.311918e+00	4.232269e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.615260e+01	1.480502e+00	4.545406e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.014063e+01	2.366589e-01	2.294121e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.759582e+00	2.115008e-01	5.372528e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.982056e+00	7.774095e-02	1.415827e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.564275e+00	1.927917e-01	3.632365e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.429691e+00	1.117508e-01	1.220655e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.917705e+00	2.195747e-01	2.330389e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.323989e+00	1.521770e-01	2.656957e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.474417e-01	1.288448e-01	1.773446e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.955069e-02	6.823778e-03	1.054323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.073136e+00	3.228063e-01	1.457954e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.799177e+00	2.310031e-01	1.618369e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.417341e+00	2.457100e-01	3.612125e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.316745e+00	1.498161e-01	3.703516e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.482156e-01	1.289712e-01	2.093594e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.288224e-01	5.930133e-02	1.082828e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.638435e-01	1.366343e-02	5.924994e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.786386e-03	5.800863e-03	3.194899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.773291e+00	4.011468e-01	2.897410e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.045499e+00	2.091970e-01	1.464167e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.501658e+00	1.512638e-01	2.213879e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.666045e-01	8.128443e-02	1.533394e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.954848e-01	6.226471e-02	7.754966e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.416303e-01	1.483333e-02	5.436567e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.882731e-02	1.349614e-02	2.339789e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.744748e-03	2.762126e-03	1.923256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.351505e+01	7.924376e-01	6.589030e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.151851e+00	3.386073e-01	2.715182e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.648801e+00	2.456507e-01	2.406169e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.603940e-01	8.514434e-02	1.503085e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.191684e-02	6.855232e-03	1.001526e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.584055e-01	1.759925e-01	1.381139e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.314330e+00	7.132447e-01	6.383753e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.938518e+00	7.942336e-01	4.723694e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.145086e+00	1.763136e-01	1.201734e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.682860e+00	2.606152e-01	2.281713e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.940485e+00	3.254944e-01	3.979068e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.085690e+00	2.244620e-01	4.014506e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.514782e+00	1.916019e-01	3.403784e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.086766e+00	1.432979e-01	2.739303e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.624569e-01	1.196852e-01	1.778469e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.191739e-01	7.930498e-02	1.207454e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.796110e-01	1.840570e-02	9.874421e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.173951e-01	1.900656e-02	4.610066e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.764794e-03	3.440095e-03	2.429803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.335210e+00	8.397395e-01	8.804689e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.331031e+00	1.615585e+00	1.042355e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.330251e+00	5.020901e-01	5.479857e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.055770e+00	1.043168e-01	5.444163e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.955083e+00	3.899826e-01	2.167216e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.661270e+00	3.345372e-01	2.891555e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.845349e+00	3.054679e-01	2.403510e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.057293e+00	1.791276e-01	2.861506e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.468637e+00	1.314916e-01	2.383838e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.038237e+00	9.740855e-02	1.653478e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.036504e-01	9.067536e-02	1.135352e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.406749e-01	6.134731e-02	7.784541e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.771097e-01	4.124433e-02	5.030819e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.412606e-01	1.845947e-02	4.138651e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.279471e-03	1.971928e-03	3.716684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.507858e+01	3.286242e+00	6.042034e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.333993e+01	3.306512e+00	3.122222e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.814372e+01	1.306960e+00	7.190262e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.144765e+01	8.157014e-01	5.115861e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.205373e+00	6.850342e-01	4.236484e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.618279e+00	4.525631e-01	5.349251e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.120084e+00	3.799775e-01	3.860155e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.081354e+00	3.131802e-01	3.214401e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.276180e+00	1.916472e-01	2.230171e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.867257e-01	1.289566e-01	1.502647e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.344923e-01	6.814056e-02	1.271477e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.373038e-02	5.604077e-03	4.773047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.059770e+00	5.823572e-01	4.226504e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.428393e+00	4.131446e-01	2.139458e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.918657e+00	3.259536e-01	2.787915e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.843916e+00	2.452820e-01	4.220316e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.530636e-01	1.213723e-01	2.765310e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.428750e-01	6.648103e-02	1.368279e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.248075e-01	1.190169e-02	8.266292e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.324539e-02	3.118841e-02	1.784731e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.523747e-04	2.559679e-03	1.343418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.318745e+01	2.316564e+00	1.984089e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.619519e+00	4.392429e-01	2.961871e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.389610e+00	3.009735e-01	1.902233e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.770869e+00	2.741873e-01	2.442244e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.552801e+00	1.437429e-01	2.564424e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.833465e-01	7.526857e-02	1.666266e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.768137e-01	4.155592e-02	7.250273e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.384281e-01	1.455914e-02	5.010132e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.146373e-02	4.154170e-03	4.551443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.643252e+02	1.586264e+01	1.642119e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.831304e+01	9.366960e-01	4.605477e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.970640e+00	5.525896e-01	1.639616e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.367347e+00	1.812436e-01	2.638555e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.212332e+00	1.616496e-01	2.736168e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.027267e+00	1.355768e-01	1.828874e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.153400e-01	9.273678e-02	1.374894e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.404588e-02	6.111412e-03	5.992221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.524130e+00	5.450177e-01	4.658121e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.141103e+00	8.524366e-01	6.963567e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.509092e+00	5.883885e-01	4.093008e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.563016e+00	3.192145e-01	1.320368e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.339481e+00	2.304559e-01	1.052058e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.886943e+00	3.215622e-01	2.965842e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.402929e+00	2.323808e-01	3.877128e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.813205e+00	2.165332e-01	3.285486e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.257045e+00	1.411931e-01	3.057537e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.587086e-01	1.241586e-01	2.043809e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.612083e-01	7.874538e-02	1.371498e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.993062e-01	2.804429e-02	7.879243e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.165063e-01	1.863029e-02	4.333842e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.781509e-03	3.005962e-03	2.812471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.392335e+01	2.462258e+00	2.302322e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.148417e+01	1.367982e+00	1.305439e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.518065e+00	6.512714e-01	5.091086e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.184245e+00	2.680937e-01	2.947724e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.845430e+00	2.076018e-01	2.110285e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.231355e+00	2.123687e-01	1.487738e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.775360e+00	2.748781e-01	2.319878e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.145450e+00	1.995553e-01	2.376345e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.409861e+00	1.393672e-01	2.041583e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.475787e-01	8.872874e-02	1.353694e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.911704e-01	5.803363e-02	8.028466e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.544018e-01	2.035418e-02	5.029416e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.616685e-02	2.805645e-03	6.575035e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.596920e+02	1.404546e+01	1.456691e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.801294e+01	6.916066e-01	1.334977e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.805407e+01	2.041448e+00	4.462006e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.123368e+01	4.496983e-01	4.706938e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.465546e+00	4.666923e-01	3.474205e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.088545e+00	4.114186e-01	2.305642e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.238595e+00	2.374758e-01	1.738879e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.693484e+00	1.210016e-01	2.555262e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.029328e+00	2.321357e-01	3.257976e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.206086e+00	2.152667e-01	1.974330e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.455645e-01	6.331644e-02	1.424905e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.080696e-02	5.422618e-03	7.459902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.589638e+00	3.344242e-01	3.332171e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.339132e+00	1.630370e-01	3.240737e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.975248e+00	3.689170e-01	3.388463e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.186746e+00	2.013815e-01	2.665501e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.989863e-01	1.121045e-01	1.778302e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.339696e-01	6.533647e-02	1.167519e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.208752e-01	2.955129e-02	5.125714e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.830906e-03	2.392118e-03	3.433399e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.975177e+00	4.199433e-01	4.817491e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.783125e+00	2.997825e-01	1.338617e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.401804e+00	2.623471e-01	1.901006e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.032983e-01	1.089458e-01	1.409278e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.907555e-01	5.094244e-02	8.325525e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.223876e-01	3.557362e-02	5.285067e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.464484e-02	1.919683e-02	3.198541e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.974618e-03	1.280476e-03	3.376701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.333311e+01	9.166846e-01	1.066337e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.049132e+00	5.607114e-01	2.464474e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.731743e+00	2.909338e-01	2.634188e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.782533e-01	1.408506e-01	1.681292e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.103259e-02	8.019281e-03	1.475040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.224242e-01	2.011369e-01	3.802917e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.479138e+00	9.157897e-01	1.008683e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.337774e+00	4.556568e-01	2.255714e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.824771e+00	2.230581e-01	7.663592e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.109136e+00	4.398177e-01	2.404829e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.436150e+00	3.630979e-01	3.151261e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.851869e+00	3.198517e-01	3.118633e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.361415e+00	2.214191e-01	2.697982e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.000524e+00	1.389626e-01	2.433211e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.923525e-01	1.166540e-01	1.872868e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.447146e-01	8.681383e-02	1.182057e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.493755e-01	5.133815e-02	8.606925e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.037065e-01	2.744388e-02	4.395477e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.719031e-03	2.051577e-03	2.447081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.747011e+00	7.712333e-01	2.414173e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.920710e+00	1.324329e+00	1.548936e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.822248e+00	1.073092e+00	3.481823e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.130953e+00	6.124282e-01	6.603551e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.510501e+00	4.341590e-01	1.793464e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.418302e+00	3.239884e-01	2.041556e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.634835e+00	4.645076e-01	2.297722e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.911211e+00	2.787549e-01	2.062750e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.412777e+00	1.465219e-01	1.914382e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.019520e+00	1.696455e-01	1.461847e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.145221e-01	1.270949e-01	1.187535e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.416038e-01	5.149479e-02	9.199875e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.779261e-01	6.625958e-02	6.355529e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.276656e-01	2.217770e-02	5.783272e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.185138e-03	2.768964e-03	3.443929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.291924e+00	1.983717e+00	1.081833e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.935920e+01	3.202478e+00	7.225965e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.875471e+01	2.239024e+00	1.234425e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.274467e+01	1.696644e+00	2.649215e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.269706e+00	1.565854e+00	3.522833e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.090610e+00	7.454703e-01	3.565777e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.300471e+00	6.592205e-01	3.578871e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.117743e+00	3.135252e-01	2.968788e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.355706e+00	2.347956e-01	2.303028e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.984145e-01	1.839911e-01	1.854117e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.708291e-01	9.095459e-02	1.693060e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.758534e-02	6.666012e-03	8.473752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.985968e+00	7.234883e-01	6.818573e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.044858e+00	2.188389e-01	5.348346e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.582241e+00	3.345667e-01	3.629952e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.627882e+00	2.766628e-01	3.299337e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.719227e-01	1.276069e-01	2.230858e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.441132e-01	6.450955e-02	1.364910e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.744957e-01	4.137320e-02	6.488430e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.329280e-02	1.450720e-02	2.677025e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.324104e-03	6.545778e-04	1.654169e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.751070e+01	2.430133e+00	2.858137e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.224408e+00	3.052570e-01	4.569849e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.209026e+00	1.873943e-01	7.169879e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.331367e+00	3.071296e-01	2.984341e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.421621e+00	1.952975e-01	2.139432e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.845420e-01	1.084610e-01	1.477436e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.741777e-01	4.815523e-02	8.385332e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.927206e-01	3.088636e-02	4.999763e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.216455e-02	3.731974e-03	6.417007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.808529e+02	1.391314e+01	1.717962e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.609446e+01	7.920940e-01	6.529187e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.777242e+00	3.014036e-01	1.178224e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.044731e+00	1.148005e-01	9.380275e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.920474e+00	2.164303e-01	2.145871e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.073056e+00	1.911197e-01	2.266035e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.409380e-01	8.870469e-02	1.467561e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.801648e-02	5.600988e-03	1.029880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.568453e+00	8.901248e-01	8.647799e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.029225e+00	1.047628e+00	7.506289e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.384263e+00	2.916823e-01	2.978003e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.196435e+00	2.169833e-01	1.297744e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.888875e+00	2.965117e-01	2.714921e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.533036e+00	4.138267e-01	2.835408e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.081511e+00	2.800359e-01	3.576074e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.565500e+00	2.050743e-01	3.273448e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.136910e+00	1.817349e-01	2.687811e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.655499e-01	1.057752e-01	2.381937e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.929897e-01	8.776967e-02	1.306365e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.647571e-01	6.418073e-02	8.676248e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.028923e-01	2.465008e-02	4.453239e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.054737e-03	2.294909e-03	2.591048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.234970e+01	3.578217e+00	3.431853e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.201135e+00	7.326342e-01	1.093046e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.796776e+00	2.863458e-01	8.184981e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.334708e+00	1.103180e-01	1.264393e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.356828e+00	1.192590e-01	2.587030e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.958811e+00	2.686287e-01	1.050887e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.457669e+00	3.427862e-01	1.862602e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.858091e+00	1.904952e-01	3.069814e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.292079e+00	1.357457e-01	2.352590e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.244613e-01	1.166737e-01	1.333652e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.766792e-01	7.343330e-02	9.170200e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.504687e-01	4.415885e-02	5.888963e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.671330e-02	3.863209e-03	6.310539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.808984e+02	1.403585e+01	1.577238e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.341919e+01	1.344565e+00	1.593120e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.453523e+01	8.676762e-01	2.609590e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.013041e+01	2.260973e-01	1.020589e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.155281e+00	4.305013e-01	4.195434e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.299385e+00	4.396302e-01	2.304783e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.080762e+00	1.123122e-01	1.425417e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.254519e+00	1.435144e-01	1.226068e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.798374e+00	1.910583e-01	3.280134e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.213876e+00	2.036582e-01	2.103124e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.160489e-01	1.348474e-01	1.628789e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.662088e-02	7.377100e-03	1.085982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.494424e+00	3.409320e-01	2.481458e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.572871e+00	3.276905e-01	7.308348e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.945992e+00	2.614183e-01	4.561624e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.215950e+00	1.843105e-01	3.086097e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.794581e-01	8.435373e-02	2.086499e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.347691e-01	3.528043e-02	1.320154e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.197591e-01	2.816693e-02	4.375750e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.811760e-03	4.868176e-03	2.170020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.232771e+00	4.239729e-01	3.348581e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.681328e+00	2.432774e-01	1.766304e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.321683e+00	1.598937e-01	2.028655e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.045528e-01	8.278582e-02	1.421962e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.562047e-01	3.427011e-02	1.092578e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.687709e-01	1.884167e-02	4.289603e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.510629e-02	2.012513e-02	1.880058e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.670844e-03	2.304653e-03	1.404797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.449767e+01	8.594330e-01	8.155532e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.471640e+00	5.796086e-01	3.238700e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.419217e+00	2.158947e-01	2.487857e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.940729e-01	8.209694e-02	1.922008e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.317458e-02	6.690029e-03	9.618043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.626162e-01	1.849105e-01	2.241944e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.225015e+00	1.042886e+00	8.280545e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.646447e+00	8.083545e-01	4.040830e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.015594e+00	1.628419e-01	1.267706e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.149956e+00	3.669559e-01	4.422976e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.434779e+00	3.506576e-01	5.051648e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.877049e+00	2.683058e-01	3.939118e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.354530e+00	1.941665e-01	3.412047e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.980344e-01	1.553135e-01	2.658987e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.654176e-01	9.798424e-02	1.861511e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.943668e-01	5.042003e-02	1.368891e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.293237e-01	4.237581e-02	7.087411e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.671790e-02	3.217889e-02	3.623210e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.195641e-03	2.335142e-03	3.326729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.207479e+00	9.021475e-01	1.280172e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.014815e+01	1.515839e+00	1.256461e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.105272e+00	1.016146e+00	2.361453e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.060246e+00	3.634576e-01	3.217188e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.463786e+00	2.886750e-01	3.096156e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.236034e+00	3.421513e-01	3.780762e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.503029e+00	2.841231e-01	2.977640e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.785007e+00	1.789781e-01	3.045845e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.278380e+00	1.633721e-01	2.354519e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.166503e-01	1.424998e-01	1.529516e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.184115e-01	9.366033e-02	1.138386e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.960882e-01	4.280140e-02	1.050482e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.138453e-01	1.991923e-02	7.114689e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.137833e-01	3.128473e-02	2.860447e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.854433e-03	2.088710e-03	2.887162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.842865e+01	4.066616e+00	7.651115e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.685550e+01	3.952915e+00	3.574708e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.798593e+01	1.075928e+00	4.245745e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.148567e+01	1.792615e+00	6.217017e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.831066e+00	6.012062e-01	7.660020e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.204892e+00	4.126521e-01	5.087266e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.778430e+00	4.622937e-01	3.725345e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.855818e+00	3.751167e-01	2.890801e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.108043e+00	1.811898e-01	2.259668e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.721261e-01	9.511711e-02	2.151157e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.537973e-01	6.436749e-02	1.458259e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.177585e-02	3.877322e-03	5.037340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.712385e+00	7.017582e-01	5.933052e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.421656e+00	3.898177e-01	1.925928e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.458011e+00	4.812408e-01	3.710433e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.694202e+00	2.494385e-01	4.521397e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.305103e-01	1.429188e-01	2.533167e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.216534e-01	4.868867e-02	1.690586e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.672640e-01	1.752923e-02	6.746508e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.793507e-02	2.752577e-02	1.980056e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.749539e-04	1.953322e-03	1.253765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.709801e+01	2.739162e+00	2.697198e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.147305e+00	3.544447e-01	2.964115e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.161343e+00	3.736383e-01	1.692481e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.340165e+00	3.629562e-01	2.915429e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.398158e+00	1.612737e-01	2.366885e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.810818e-01	9.532135e-02	1.361294e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.268642e-01	3.310530e-02	1.055608e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.629622e-01	2.649586e-02	4.130427e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.875087e-03	4.957008e-03	3.700486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.871604e+02	1.747120e+01	1.918379e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.781617e+01	1.195341e+00	4.015039e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.299539e+00	3.697719e-01	2.763187e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.233465e+00	2.670972e-01	1.441014e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.829363e+00	2.213251e-01	2.329598e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.712716e-01	1.301723e-01	2.375362e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.006105e-01	5.671113e-02	1.190774e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.319054e-02	4.947986e-03	6.238547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.954216e+00	8.512870e-01	6.895316e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.900997e+00	9.931145e-01	8.209613e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.146668e+00	7.358496e-01	3.661487e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.598895e+00	3.863903e-01	9.073880e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.990044e+00	2.905904e-01	3.123519e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.576497e+00	4.044409e-01	4.775234e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.083480e+00	2.858721e-01	3.818662e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.626593e+00	2.500909e-01	3.859415e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.142237e+00	1.744590e-01	2.768012e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.750122e-01	9.590267e-02	2.343655e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.731276e-01	9.225478e-02	1.571596e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.361539e-01	2.747045e-02	9.042867e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.764090e-02	2.971147e-02	3.951737e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.354861e-03	2.381919e-03	3.209129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.767036e+01	3.975635e+00	3.020114e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.327882e+01	1.958554e+00	1.206145e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.468507e+00	3.510770e-01	3.507690e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.882028e+00	2.567617e-01	2.009041e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.708131e+00	2.103439e-01	1.024582e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.994561e+00	2.999605e-01	1.999189e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.337757e+00	2.335174e-01	5.058199e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.907765e+00	1.986236e-01	2.547114e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.257034e+00	1.724053e-01	1.892872e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.843505e-01	1.295675e-01	1.348373e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.047829e-01	4.936835e-02	1.197297e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.825008e-01	2.041940e-02	5.689426e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.355609e-02	4.061207e-03	4.429405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.814891e+02	1.953394e+01	1.559761e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.792291e+01	1.769242e+00	1.399574e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.690606e+01	9.671478e-01	1.334025e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.097132e+01	6.139023e-01	1.221524e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.847520e+00	4.876884e-01	1.396541e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.391036e+00	2.984614e-01	3.280696e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.071501e+00	1.561018e-01	6.339809e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.485673e+00	2.821327e-01	1.501541e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.679162e+00	2.769131e-01	2.372979e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.045025e+00	1.763183e-01	2.464779e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.054545e-01	7.765894e-02	1.696382e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.991016e-02	3.302815e-03	7.473443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.584185e+00	3.732634e-01	3.462708e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.276922e+00	1.084362e-01	4.498833e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.003538e+00	3.350834e-01	3.557445e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.189117e+00	1.819500e-01	2.949843e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.384973e-01	1.390690e-01	1.894284e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.540005e-01	7.440479e-02	1.070505e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.211966e-01	3.250224e-02	5.348756e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.833097e-03	2.613744e-03	3.838017e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.882097e+00	4.363049e-01	4.319566e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.779686e+00	2.568231e-01	1.774169e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.504095e+00	2.097601e-01	1.912550e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.924680e-01	1.190996e-01	1.329094e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.339327e-01	8.078674e-02	1.120126e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.366942e-01	5.636545e-02	5.476841e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.236906e-02	1.166749e-02	3.516502e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.897105e-03	1.241625e-03	2.698995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.326455e+01	9.052788e-01	9.694650e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.006601e+00	4.330125e-01	2.664969e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.795833e+00	2.862007e-01	2.550519e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.981555e-01	1.728165e-01	1.674810e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.127029e-02	6.565006e-03	1.353943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.765703e-01	2.031079e-01	3.587177e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.118624e+00	9.031702e-01	1.070075e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.304807e+00	5.243100e-01	3.417606e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.051000e+00	2.533831e-01	1.402307e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.261156e+00	4.092355e-01	2.656564e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.574936e+00	3.880683e-01	3.302540e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.849711e+00	2.893171e-01	3.726102e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.394216e+00	2.723756e-01	2.902098e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.839875e-01	1.497185e-01	2.537117e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.265237e-01	1.277506e-01	1.811641e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.509096e-01	1.004052e-01	1.212805e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.409679e-01	5.353406e-02	7.752455e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.966949e-02	3.122871e-02	4.025241e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.454712e-03	1.536487e-03	3.170810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.683672e+00	8.682893e-01	2.163507e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.261091e+00	1.256232e+00	1.328626e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.722723e+00	6.056547e-01	3.421843e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.151677e+00	2.515051e-01	4.375588e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.773264e+00	6.388697e-01	2.029747e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.421686e+00	4.237675e-01	2.571435e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.676466e+00	2.892320e-01	2.385023e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.009696e+00	3.317066e-01	2.106464e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.403649e+00	1.789607e-01	2.251825e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.060396e+00	1.822215e-01	1.571057e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.969196e-01	8.763708e-02	2.011100e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.927168e-01	9.229100e-02	9.033416e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.866281e-01	4.426503e-02	7.013431e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.305667e-01	1.913488e-02	4.946608e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.923202e-03	3.700897e-03	4.079871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.231600e+00	2.054571e+00	9.898716e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.995047e+01	3.263163e+00	5.837282e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.879145e+01	1.759896e+00	1.088287e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.270490e+01	1.300821e+00	4.981158e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.883063e+00	1.327048e+00	3.372234e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.107985e+00	8.818636e-01	3.777254e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.216630e+00	5.345992e-01	3.344008e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.121735e+00	3.296010e-01	2.788795e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.449058e+00	3.201943e-01	2.388395e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.352358e-01	1.830708e-01	1.938782e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.382908e-01	1.384510e-01	1.451672e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.734481e-02	3.722800e-03	1.147011e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.602712e+00	7.333059e-01	6.822575e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.168726e+00	2.263226e-01	3.769261e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.797600e+00	3.204481e-01	3.953146e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.697877e+00	3.124928e-01	3.474357e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.065527e-01	1.501715e-01	2.321145e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.746877e-01	8.016134e-02	1.392443e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.810588e-01	3.950865e-02	7.533667e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.166990e-02	1.811754e-02	3.314607e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.395423e-03	9.482285e-04	1.141508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.531312e+01	2.448715e+00	2.469164e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.550775e+00	4.189500e-01	1.760269e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.358708e+00	1.218968e-01	3.116700e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.606976e+00	3.408212e-01	2.873038e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.535545e+00	1.962130e-01	2.063933e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.792231e-01	1.008753e-01	1.302264e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.275781e-01	8.759157e-02	1.016028e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.923708e-01	3.852006e-02	7.360002e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.281464e-02	3.994875e-03	6.337284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.640338e+02	1.343898e+01	1.473954e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.809210e+01	5.586828e-01	8.458661e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.233476e+00	2.151085e-01	7.343565e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.257786e+00	1.434439e-01	8.027390e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.043173e+00	2.239221e-01	2.372023e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.137470e+00	2.087363e-01	1.991764e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.534566e-01	1.075544e-01	1.485116e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.940363e-02	5.336071e-03	9.915915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.175546e+00	7.440063e-01	8.072975e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.302729e+00	1.132246e+00	8.187987e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.461830e+00	5.033077e-01	4.010903e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.592567e+00	2.897210e-01	1.295230e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.138157e+00	2.671112e-01	2.862103e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.654697e+00	2.756538e-01	4.561563e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.288962e+00	3.806320e-01	3.177044e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.656304e+00	2.725935e-01	3.228791e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.145949e+00	1.906341e-01	3.027672e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.095192e-01	1.448647e-01	2.085165e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.166612e-01	8.979014e-02	1.381320e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.642688e-01	6.470258e-02	8.349796e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.038079e-01	2.948221e-02	4.165702e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.519919e-03	1.487279e-03	3.401830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.900476e+01	3.239623e+00	3.434280e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.096088e+00	1.078013e+00	6.246857e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.040777e+00	3.261914e-01	3.332359e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.915052e+00	3.361927e-01	2.107184e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.866095e+00	1.125155e-01	4.133881e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.896570e+00	1.530673e-01	2.107446e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.568320e+00	2.701038e-01	2.999034e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.065592e+00	3.085573e-01	2.028769e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.397246e+00	1.737032e-01	2.185397e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.406835e-01	1.180168e-01	2.021986e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.208656e-01	1.058292e-01	9.557226e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.516012e-01	3.561778e-02	8.463438e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.646268e-02	4.001733e-03	6.949353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.664326e+02	1.200561e+01	1.319280e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.496182e+01	1.798681e+00	7.284207e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.584867e+01	3.665627e-01	1.343229e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.118779e+01	3.958567e-01	1.009423e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.206170e+00	1.849786e-01	5.035579e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.086841e+00	1.840071e-01	1.237789e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.159688e+00	2.833611e-01	1.384451e-04
6.375000e-02	1.375000e-02	1.375000e-02	2.325170e+00	1.189540e-01	2.471519e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.923926e+00	1.914619e-01	3.127541e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.336951e+00	2.923724e-01	2.162148e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.241701e-01	1.792735e-01	1.618325e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.603324e-02	5.168600e-03	1.456143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.366107e+00	3.891925e-01	2.541384e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.516872e+00	1.666420e-01	1.318831e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.218926e+00	3.197164e-01	4.174802e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.300115e+00	2.161224e-01	3.608666e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.095721e-01	1.019177e-01	2.200284e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.325473e-01	4.573040e-02	1.113276e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.255424e-01	1.976066e-02	5.063202e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.278000e-03	5.172636e-03	2.696280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.058508e+00	4.721611e-01	3.377066e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.763294e+00	2.354074e-01	2.745878e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.330382e+00	1.657262e-01	2.170462e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.864623e-01	1.011476e-01	1.288812e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.460899e-01	4.716878e-02	9.637075e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.687757e-01	2.166171e-02	5.407215e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.303917e-02	9.461375e-03	2.960327e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.927059e-03	2.765636e-03	1.107604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.401973e+01	8.772483e-01	6.680157e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.813762e+00	3.368055e-01	3.655289e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.577825e+00	2.215804e-01	2.486703e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.364218e-01	8.713777e-02	1.945637e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.112020e-02	6.375596e-03	9.822218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.508877e-01	1.645301e-01	1.623026e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.677699e+00	8.024732e-01	7.752362e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.158015e+00	8.380769e-01	5.529333e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.235740e+00	1.983606e-01	3.272868e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.688148e+00	4.621190e-01	3.249874e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.730578e+00	4.693639e-01	3.694863e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.966785e+00	2.394220e-01	4.133128e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.460264e+00	2.073512e-01	4.426381e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.045721e+00	1.885202e-01	2.625139e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.870641e-01	8.069314e-02	2.298936e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.046777e-01	4.492119e-02	1.430558e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.328796e-01	5.211858e-02	7.315952e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.603748e-02	3.821012e-02	3.358571e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.146119e-03	3.013727e-03	1.519526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.052710e+00	9.598984e-01	1.252862e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.276125e+00	1.759335e+00	1.427883e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.362531e+00	4.827861e-01	4.377611e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.146444e+00	3.156812e-01	3.797774e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.135346e+00	4.908418e-01	4.354780e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.822674e+00	2.786815e-01	4.705260e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.704402e+00	4.655445e-01	3.063614e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.864807e+00	2.124341e-01	2.422072e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.287863e+00	1.407488e-01	2.274396e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.712549e-01	9.457034e-02	2.207141e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.809724e-01	6.132537e-02	1.792045e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.514385e-01	8.825099e-02	8.648886e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.313139e-01	3.689730e-02	6.270959e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.170695e-01	2.510678e-02	2.948671e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.520924e-03	1.961496e-03	2.871942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.787511e+01	3.911102e+00	6.209345e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.479064e+01	3.430003e+00	4.346139e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.762426e+01	1.087727e+00	7.222650e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.109310e+01	1.128032e+00	2.375812e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.071832e+00	8.975615e-01	4.610802e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.629746e+00	4.763850e-01	4.644552e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.970627e+00	4.069125e-01	4.789941e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.929124e+00	2.866202e-01	3.123840e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.295888e+00	2.252964e-01	2.112053e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.837011e-01	8.964105e-02	2.411681e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.983402e-01	1.032752e-01	1.169902e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.193082e-02	4.372727e-03	5.531995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.264726e+00	7.022236e-01	6.061786e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.382860e+00	4.169984e-01	2.080361e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.917718e+00	3.778849e-01	3.114371e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.821823e+00	2.987312e-01	4.245853e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.513180e-01	1.528086e-01	3.127352e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.185936e-01	5.418093e-02	1.708584e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.650342e-01	2.360438e-02	7.091541e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.191027e-02	2.892578e-02	2.510777e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.895620e-04	2.178970e-03	9.652238e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.397516e+01	2.655897e+00	2.545786e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.209208e+00	3.759690e-01	4.942868e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.687919e+00	2.863341e-01	2.629717e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.783152e+00	3.419492e-01	2.758281e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.401831e+00	1.742181e-01	2.824821e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.538968e-01	9.727701e-02	1.279330e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.312889e-01	3.904852e-02	9.255104e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.499195e-01	2.490765e-02	4.243756e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.005633e-02	2.921445e-03	3.923507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.609151e+02	1.654571e+01	1.652998e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.947832e+01	9.084818e-01	1.861867e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.773124e+00	6.328633e-01	3.680825e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.449944e+00	2.605667e-01	2.380696e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.058738e+00	1.990475e-01	2.515223e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.020442e+00	2.126451e-01	2.074062e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.309368e-01	7.006254e-02	1.604928e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.266339e-02	4.258530e-03	5.991881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.615821e+00	6.394589e-01	5.701291e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.164360e+00	8.536525e-01	9.849461e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.634079e+00	9.332051e-01	4.231916e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.797732e+00	4.740869e-01	1.700051e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.427564e+00	2.760443e-01	3.548584e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.805118e+00	2.819930e-01	4.057214e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.416096e+00	4.539011e-01	3.678014e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.701172e+00	2.246700e-01	4.916015e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.229844e+00	1.758039e-01	3.613159e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.342608e-01	1.261734e-01	2.227082e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.734464e-01	5.535566e-02	1.715025e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.436682e-01	4.121766e-02	7.556628e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.020248e-01	3.601218e-02	3.939711e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.505589e-03	3.026627e-03	1.641713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.479968e+01	2.792423e+00	3.168473e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.123537e+01	1.390390e+00	1.468285e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.325822e+00	5.635520e-01	5.084769e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.335025e+00	4.851563e-01	3.986781e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.949276e+00	1.855003e-01	3.994471e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.434425e+00	2.989182e-01	2.836415e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.841379e+00	2.402676e-01	3.567699e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.072089e+00	2.901741e-01	2.390154e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.333510e+00	1.830253e-01	2.313190e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.193852e-01	7.635469e-02	2.120675e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.582384e-01	6.560789e-02	8.925881e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.937676e-01	2.696108e-02	6.126740e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.449388e-02	4.266764e-03	4.259348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.594979e+02	1.396795e+01	1.545943e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.870360e+01	3.087423e+00	1.289347e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.849527e+01	8.052118e-01	2.500907e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.334996e+01	7.118256e-01	1.622001e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.561335e+00	9.696485e-01	4.917227e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.191184e+00	2.884597e-01	4.239814e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.479757e+00	1.723010e-01	3.410405e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.513594e+00	2.116599e-01	1.776086e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.864059e+00	2.125057e-01	3.375073e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.177268e+00	1.734029e-01	1.998792e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.473612e-01	8.556381e-02	1.669606e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.853365e-02	5.080136e-03	7.961975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.957585e+00	3.191451e-01	2.821596e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.977301e+00	1.128179e-01	4.455479e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.729757e+00	2.714460e-01	3.218833e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.068473e+00	1.510842e-01	2.271014e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.325196e-01	8.252949e-02	1.782215e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.941304e-01	1.021727e-01	8.240799e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.066927e-01	3.811247e-02	4.306380e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.661509e-03	1.495509e-03	3.494035e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.335688e+00	3.852567e-01	3.614227e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.423078e+00	2.568326e-01	1.512811e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.269413e+00	1.739917e-01	1.690969e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.534006e-01	1.354073e-01	1.126201e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.831361e-01	4.082693e-02	9.218490e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.900954e-01	3.056740e-02	5.075204e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.760343e-02	2.062224e-02	2.424368e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.720147e-03	1.267542e-03	2.775930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.395614e+01	8.659992e-01	8.157492e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.573707e+00	3.959804e-01	2.725612e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.657363e+00	2.917124e-01	2.422890e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.837451e-01	9.408995e-02	2.013279e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.792094e-02	8.030429e-03	1.378518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.697372e-01	2.572402e-01	4.944338e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.148825e+00	8.957009e-01	9.566731e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.608450e+00	5.468045e-01	7.963629e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.694250e+00	2.749149e-01	1.491700e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.826429e+00	3.275536e-01	3.608737e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.147127e+00	3.192085e-01	3.010926e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.585208e+00	2.463912e-01	2.648842e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.234339e+00	3.350809e-01	2.279502e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.954248e-01	1.043571e-01	2.039677e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.222252e-01	7.518286e-02	2.177595e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.902319e-01	9.772292e-02	1.303170e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.018540e-01	3.388677e-02	7.688657e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.642013e-02	1.538481e-02	2.912817e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.561641e-03	7.647867e-04	3.131186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.314042e+00	9.769476e-01	2.544812e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.589782e+00	1.284626e+00	9.546018e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.801648e+00	7.601758e-01	1.665271e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.936699e+00	6.441328e-01	2.519565e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.304841e+00	4.022351e-01	2.916692e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.150796e+00	3.891738e-01	2.099411e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.317568e+00	2.391743e-01	2.060274e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.772150e+00	2.429227e-01	1.899199e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.253315e+00	1.618201e-01	2.126868e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.190592e-01	4.269128e-01	1.289365e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.524227e-01	1.075775e-01	1.867809e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.184025e-01	5.353482e-02	2.338211e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.378656e-01	2.878578e-02	5.580366e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.203254e-01	3.791985e-02	4.411639e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.392811e-03	1.156763e-03	4.596298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.188291e+01	2.635736e+00	1.126055e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.351473e+01	3.389026e+00	5.387437e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.906252e+01	2.422877e+00	7.962256e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.211740e+01	2.134586e+00	5.343443e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.326597e+00	8.566839e-01	4.489235e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.606228e+00	7.282423e-01	3.801410e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.056123e+00	6.375796e-01	3.386474e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.918698e+00	2.886674e-01	3.042263e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.243730e+00	2.528827e-01	2.130109e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.969902e-01	1.089419e-01	2.194378e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.673909e-01	1.044446e-01	1.327443e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.476060e-02	5.005154e-03	9.157093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.393289e+00	7.101790e-01	6.308460e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.040979e+00	5.806192e-02	1.269073e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.417653e+00	4.111669e-01	3.117407e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.444903e+00	2.317599e-01	2.817802e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.100253e-01	1.102822e-01	1.860513e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.802945e-01	5.499195e-02	1.413978e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.513275e-01	3.210856e-02	5.971002e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.155000e-02	1.767702e-02	2.148663e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.003538e-03	5.498859e-04	1.341957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.857090e+01	2.244752e+00	2.276883e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.261492e+00	1.576401e-01	1.968198e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.075404e+00	1.589571e-01	7.488839e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.286439e+00	2.974735e-01	2.727555e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.344500e+00	1.558568e-01	1.768470e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.305919e-01	1.167439e-01	1.271565e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.599379e-01	3.924474e-02	8.644818e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.764931e-01	2.818343e-02	4.426580e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.014141e-02	3.539505e-03	6.405336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.895469e+02	1.285777e+01	1.391246e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.633523e+01	5.029914e-01	4.817739e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.934474e+00	1.544865e-01	1.540358e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.097091e+00	8.877626e-02	8.335368e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.791487e+00	2.355627e-01	2.025795e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.038194e+00	1.340432e-01	1.896744e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.250491e-01	1.005196e-01	1.337509e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.520693e-02	4.319105e-03	9.811096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.994788e+00	8.504870e-01	8.708116e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.064999e+00	8.963126e-01	5.546934e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.667737e+00	3.490369e-01	8.889346e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.230136e+00	2.072652e-01	2.641686e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.914367e+00	2.912901e-01	2.407688e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.431557e+00	3.138782e-01	3.526390e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.829038e+00	2.195878e-01	3.563214e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.435120e+00	2.115307e-01	2.534806e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.021977e+00	2.387653e-01	2.302970e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.252677e-01	9.081494e-02	2.133194e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.393172e-01	8.042998e-02	1.451401e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.141844e-01	4.043211e-02	9.836938e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.689691e-02	1.644696e-02	4.309502e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.714889e-03	7.799842e-04	3.296388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.388831e+01	3.201248e+00	2.893795e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.342494e+00	7.014266e-01	7.183028e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.032823e+00	2.366862e-01	1.546306e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.336881e+00	2.550410e-01	1.713466e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.407148e+00	1.215951e-01	1.790855e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.844222e+00	2.466039e-01	1.280525e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.282655e+00	1.909390e-01	2.844054e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.832607e+00	2.340373e-01	2.028918e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.230881e+00	1.431324e-01	2.068713e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.551126e-01	2.127816e-01	1.354432e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.498652e-01	5.356957e-02	2.180332e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.176328e-01	3.933163e-02	5.629961e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.262287e-02	2.474213e-03	6.034093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.892094e+02	1.245562e+01	1.191173e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.206218e+01	1.134027e+00	1.050365e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.506764e+01	1.024899e+00	2.011784e-04
1.000000e-02	2.500000e-03	2.500000e-03	9.765709e+00	1.553191e-01	3.484330e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.753415e+00	4.215800e-01	2.035863e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.342065e+00	1.179337e-01	2.087631e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.934183e+00	6.626110e-02	2.136175e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.245863e+00	3.087570e-01	5.136289e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.745593e+00	1.777513e-01	2.667690e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.137273e+00	1.557621e-01	2.260417e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.653333e-01	9.437464e-02	1.794864e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.200489e-02	6.804891e-03	1.158920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.835184e+00	3.233819e-01	2.022122e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.196935e+00	6.722181e-02	1.154832e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.809061e+00	2.692391e-01	3.459810e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.103686e+00	1.138117e-01	2.751864e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.728428e-01	5.821502e-02	1.509557e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.105988e-01	4.229077e-02	7.310527e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.414484e-02	2.689285e-02	3.476851e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.383861e-03	5.093570e-03	3.000587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.492190e+00	3.570339e-01	2.492178e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.415278e+00	2.084971e-01	1.799096e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.279727e+00	1.136832e-01	1.845945e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.059191e-01	7.605748e-02	1.030414e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.470293e-01	3.524472e-02	8.368452e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.618651e-01	9.489373e-03	3.801176e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.834432e-02	2.630735e-02	1.333409e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.221768e-03	2.884369e-03	1.515853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.470265e+01	7.459841e-01	5.483231e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.289772e+00	3.198379e-01	3.089149e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.429117e+00	1.754465e-01	2.117014e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.708889e-01	7.127573e-02	1.471222e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.029028e-02	8.247888e-03	7.759719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.773430e-01	2.085486e-01	2.983765e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.694887e+00	8.981530e-01	7.983405e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.800089e+00	6.023172e-01	1.394856e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.083399e+00	3.928043e-01	2.448746e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.050599e+00	3.206170e-01	3.109181e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.252377e+00	2.369446e-01	3.964460e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.666792e+00	1.853435e-01	3.258879e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.280201e+00	2.145445e-01	2.618106e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.934937e-01	7.626974e-02	2.874205e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.911403e-01	7.605095e-02	1.384665e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.710086e-01	3.852763e-02	9.715264e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.974460e-01	3.205868e-02	4.507759e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.006036e-02	2.100155e-02	3.382565e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.384217e-03	4.189862e-03	1.702357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.022938e+00	1.120282e+00	1.539065e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.054231e+01	1.317363e+00	9.945311e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.604459e+00	5.212180e-01	7.090760e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.594952e+00	5.231506e-01	3.591040e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.187727e+00	4.092841e-01	4.336503e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.114002e+00	2.373855e-01	2.820630e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.289861e+00	1.757865e-01	3.138181e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.763789e+00	2.625822e-01	2.011167e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.131708e+00	1.178965e-01	2.313954e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.076947e-01	6.905495e-02	1.338299e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.620107e-01	7.155979e-02	9.480362e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.837675e-01	5.289812e-02	8.876092e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.122320e-01	1.845242e-02	6.505885e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.055694e-01	3.181521e-02	2.118598e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.970780e-03	2.696387e-03	1.646303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.512119e+01	4.869708e+00	8.177148e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.945762e+01	3.307188e+00	3.368594e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.775155e+01	1.045512e+00	1.147838e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.012436e+01	1.019261e+00	4.253578e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.796508e+00	7.937244e-01	5.278625e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.787810e+00	5.235934e-01	4.891676e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.545055e+00	3.396112e-01	3.666554e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.780219e+00	2.400498e-01	2.334919e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.032157e+00	1.109502e-01	2.522486e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.679546e-01	1.239442e-01	1.380773e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.561390e-01	7.823307e-02	9.878965e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.184899e-02	6.174749e-03	4.226926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.019354e+00	6.907382e-01	5.653926e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.380757e+00	1.764026e-01	1.519680e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.560180e+00	3.707867e-01	3.811271e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.495089e+00	2.138463e-01	3.334584e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.690298e-01	1.074031e-01	2.322382e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.844236e-01	5.132786e-02	1.012994e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.274070e-01	2.387199e-02	5.874903e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.571901e-02	3.197899e-02	1.508171e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.204614e-04	1.907931e-03	8.075524e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.769661e+01	2.510289e+00	2.135873e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.045928e+00	1.366147e-01	4.036215e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.220452e+00	3.205650e-01	1.714466e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.336465e+00	2.399545e-01	3.104406e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.335257e+00	1.243669e-01	2.009841e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.168222e-01	9.013228e-02	1.071425e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.365058e-01	2.337005e-02	8.519467e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.387977e-01	1.306127e-02	3.547467e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.742618e-03	5.886381e-03	3.503866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.851934e+02	1.440851e+01	1.475035e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.966837e+01	1.339312e+00	7.793579e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.046610e+00	3.276361e-01	2.349259e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.043035e+00	1.758905e-01	2.218564e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.899772e+00	1.983442e-01	1.974448e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.220289e-01	1.196964e-01	1.660985e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.232177e-01	7.530601e-02	1.092506e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.172177e-02	5.756477e-03	6.006451e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.234454e+00	6.793122e-01	8.029770e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.297614e+00	1.027590e+00	6.637387e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.040841e+00	7.238208e-01	2.199068e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.721154e+00	4.188888e-01	1.276303e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.062886e+00	2.907874e-01	3.084539e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.428200e+00	2.800597e-01	5.307401e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.029305e+00	2.724440e-01	3.488006e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.533706e+00	2.034020e-01	2.923822e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.864357e-01	1.148414e-01	2.682422e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.637362e-01	8.255629e-02	1.999051e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.212806e-01	5.149436e-02	1.216981e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.145767e-01	3.854949e-02	4.978834e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.509126e-02	2.344823e-02	3.504203e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.695038e-03	4.354231e-03	1.607538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.899873e+01	2.768026e+00	3.069478e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.250404e+01	1.869834e+00	7.664038e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.588520e+00	3.782006e-01	5.719330e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.049979e+00	2.142292e-01	1.578791e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.822899e+00	3.139859e-01	1.525912e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.911006e+00	3.278419e-01	2.110910e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.347948e+00	1.889123e-01	3.142896e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.864494e+00	1.738057e-01	2.844288e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.165525e+00	1.452647e-01	2.050813e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.981992e-01	8.339709e-02	1.061868e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.981868e-01	4.178279e-02	9.353373e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.812387e-01	2.691782e-02	4.512271e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.288901e-02	5.715911e-03	4.280149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.827428e+02	1.334727e+01	1.145251e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.819304e+01	6.955830e-01	1.179148e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.774112e+01	1.060526e+00	4.988524e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.029992e+01	1.092517e+00	4.362563e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.173062e+00	2.990627e-01	9.155784e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.624356e+00	3.517879e-01	3.575220e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.085260e+00	1.882566e-01	1.941951e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.339843e+00	2.010079e-01	1.190122e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.636691e+00	1.599299e-01	2.583450e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.003366e+00	1.289752e-01	2.356736e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.205859e-01	8.761471e-02	1.529011e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.811533e-02	8.982320e-03	5.745276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.145988e+00	3.598116e-01	3.195854e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.967248e+00	2.287278e-01	6.890884e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.539570e+00	2.767813e-01	3.188280e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.110380e-01	1.511832e-01	2.561844e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.756576e-01	1.005700e-01	1.614376e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.516806e-01	4.642012e-02	1.247542e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.017564e-02	3.009548e-02	4.213651e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.790557e-03	1.585044e-03	2.829950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.622936e+00	3.941652e-01	3.761246e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.255338e+00	2.595377e-01	2.304148e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.187842e+00	1.918118e-01	1.671510e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.654071e-01	1.113078e-01	1.146556e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.892459e-01	3.978859e-02	8.809269e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.860701e-01	4.117313e-02	5.351017e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.952383e-02	1.237994e-02	2.795352e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.488773e-03	1.219371e-03	2.381503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.456249e+01	8.084826e-01	7.871827e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.582748e+00	3.949842e-01	2.788162e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.284165e+00	2.216849e-01	2.234290e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.912626e-01	1.337669e-01	1.378018e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.389458e-02	6.079954e-03	1.217435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.020608e+00	3.467588e-01	7.202011e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.520426e+00	1.025686e+00	9.370650e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.731749e+00	4.638636e-01	2.323709e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.624074e+00	2.842260e-01	2.141996e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.695827e+00	3.742048e-01	4.518043e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.963607e+00	3.416352e-01	3.365942e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.434283e+00	2.192353e-01	4.027216e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.129108e+00	2.761346e-01	2.501089e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.069292e-01	1.510729e-01	2.600801e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.253542e-01	7.597871e-02	1.711679e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.255961e-01	5.008828e-02	1.462639e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.942284e-01	6.781511e-02	8.259563e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.063084e-02	1.438804e-02	4.160395e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.555877e-03	1.451935e-03	1.814314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.837892e+00	1.271237e+00	2.823307e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.052051e+01	1.378441e+00	1.005116e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.502044e+00	4.212920e-01	2.880561e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.829515e+00	7.793566e-01	1.996517e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.052846e+00	6.173731e-01	3.504677e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.808005e+00	2.594709e-01	3.251358e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.127651e+00	2.886279e-01	3.441725e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.600361e+00	2.872868e-01	1.997548e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.199344e+00	2.842739e-01	1.713159e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.225345e-01	1.231434e-01	1.944416e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.308596e-01	6.349181e-02	1.362994e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.427812e-01	4.547485e-02	1.262454e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.251161e-01	5.501768e-02	5.351073e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.971926e-02	1.407745e-02	4.733458e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.343947e-03	2.788786e-03	3.137649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.701040e+01	3.525685e+00	1.457039e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.819593e+01	3.603996e+00	4.782721e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.914540e+01	2.059963e+00	4.128847e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.126763e+01	1.867431e+00	4.640289e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.537770e+00	1.067735e+00	4.320672e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.066567e+00	4.520409e-01	4.171364e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.649832e+00	4.181773e-01	3.817077e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.790772e+00	4.616768e-01	2.553629e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.037093e+00	1.348198e-01	3.180183e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.113856e-01	1.890536e-01	1.566652e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.639743e-01	9.111602e-02	1.189377e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.238075e-02	3.227001e-03	6.982667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.545146e+00	7.870390e-01	7.875933e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.187807e+00	2.215810e-01	2.877971e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.405764e+00	4.191935e-01	3.844326e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.269825e+00	2.135165e-01	3.063704e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.262188e-01	1.424761e-01	2.111025e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.366191e-01	5.027693e-02	1.330419e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.340661e-01	5.210689e-02	5.494485e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.348269e-02	7.496568e-03	2.153546e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.951443e-04	6.913581e-04	7.507736e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.926786e+01	2.525266e+00	2.720149e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.549813e+00	2.175236e-01	1.589523e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.240001e+00	1.875256e-01	1.776179e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.156004e+00	3.105754e-01	2.530733e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.259087e+00	2.077922e-01	1.872758e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.205613e-01	8.169680e-02	1.447468e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.030005e-01	4.950965e-02	7.067024e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.471821e-01	3.050811e-02	5.158938e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.067337e-03	3.110558e-03	5.540369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.961126e+02	1.355935e+01	1.429281e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.787461e+01	4.510069e-01	1.050133e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.538531e+00	2.816253e-01	1.570557e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.687646e+00	1.691978e-01	5.681517e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.664388e+00	1.750816e-01	2.303022e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.917936e-01	1.687589e-01	1.644526e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.034832e-01	9.087798e-02	1.395979e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.484823e-02	5.449881e-03	8.135450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.251798e+00	1.018220e+00	9.907216e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.204347e+00	1.023318e+00	5.848813e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.582291e+00	3.387264e-01	2.540542e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.388725e+00	2.730039e-01	2.238799e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.976521e+00	4.035446e-01	3.000988e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.338692e+00	3.773627e-01	5.928146e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.849750e+00	3.831227e-01	3.259146e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.299703e+00	2.059557e-01	3.864063e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.357136e-01	1.727697e-01	3.014142e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.256407e-01	9.973852e-02	2.021210e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.646321e-01	5.357436e-02	1.629411e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.120402e-01	6.500998e-02	8.431543e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.487357e-02	1.786193e-02	3.995055e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.717677e-03	1.502986e-03	1.904654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.567485e+01	3.971213e+00	3.686920e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.912296e+00	8.835870e-01	5.304069e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.985168e+00	2.196581e-01	3.204353e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.751404e+00	3.758985e-01	8.285802e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.518921e+00	1.357667e-01	3.488272e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.855045e+00	3.699831e-01	2.027471e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.232051e+00	3.065729e-01	3.414752e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.717870e+00	2.983473e-01	2.560613e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.138102e+00	1.673893e-01	1.851053e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.708299e-01	7.853852e-02	1.315643e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.518439e-01	4.416374e-02	1.332198e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.958824e-01	3.606104e-02	6.052174e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.282755e-02	3.245305e-03	4.727024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.965837e+02	1.439465e+01	1.247005e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.571278e+01	5.689931e-01	2.104874e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.511567e+01	3.881120e-01	1.434810e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.003339e+01	4.330749e-01	6.661607e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.474868e+00	3.764060e-01	5.147981e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.233295e+00	2.423573e-01	2.786169e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.667024e+00	1.113727e-01	2.273837e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.004862e+00	1.380055e-01	1.339677e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.721603e+00	3.159942e-01	2.096632e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.951965e-01	1.245014e-01	2.839034e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.472543e-01	1.143338e-01	1.390868e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.064763e-02	5.141233e-03	9.865193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.982570e+00	3.677678e-01	2.528967e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.234878e+00	1.147583e-01	1.569398e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.670336e+00	2.618483e-01	4.700195e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.523737e-01	1.553157e-01	2.940185e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.902935e-01	6.800832e-02	1.866359e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.644024e-01	3.635612e-02	9.020485e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.760580e-02	2.584528e-02	5.114426e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.794516e-03	4.355814e-03	1.770419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.728921e+00	4.316852e-01	2.858602e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.343721e+00	1.863638e-01	2.562991e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.138792e+00	1.652739e-01	1.938180e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.753701e-01	9.798584e-02	1.225175e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.997829e-01	3.317132e-02	7.287989e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.142602e-01	2.606262e-02	4.506795e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.852317e-02	1.052509e-02	1.960265e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.275991e-03	2.346954e-03	1.531151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.550094e+01	8.688706e-01	5.713927e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.819215e+00	3.083035e-01	3.847894e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.174354e+00	1.724749e-01	2.612024e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.138982e-01	9.901288e-02	1.265459e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.692929e-02	4.223519e-03	8.840743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.303796e-01	2.720791e-01	4.131893e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.001248e+00	1.044582e+00	9.611079e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.975425e+00	7.732095e-01	9.429610e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.064998e+00	5.596619e-01	1.418277e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.942119e+00	3.520592e-01	6.397283e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.173797e+00	2.933812e-01	4.154258e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.569905e+00	2.599045e-01	4.587636e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.039538e+00	1.551248e-01	4.276002e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.696034e-01	1.301143e-01	2.239458e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.013805e-01	9.612359e-02	2.169326e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.277231e-01	5.898194e-02	1.017767e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.755371e-01	3.011033e-02	7.157887e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.762156e-02	1.294007e-02	4.581476e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.525053e-03	2.644614e-03	3.345112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.508116e+00	1.477746e+00	1.997041e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.044746e+01	1.453539e+00	1.311499e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.620866e+00	5.182427e-01	1.136662e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.735522e+00	6.994111e-01	1.908134e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.103325e+00	6.536688e-01	3.145478e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.894282e+00	3.329362e-01	4.769460e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.126869e+00	2.217932e-01	6.395756e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.548032e+00	2.102799e-01	2.170812e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.080609e+00	1.223313e-01	3.145632e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.542795e-01	1.479821e-01	1.667611e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.692883e-01	6.963433e-02	1.564425e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.396620e-01	9.715679e-02	7.612290e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.630172e-01	2.083089e-02	9.827062e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.329998e-02	9.755528e-03	4.349085e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.917995e-03	1.371534e-03	3.443006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.829636e+01	5.253846e+00	8.581648e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.064278e+01	3.717612e+00	3.213754e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.844369e+01	1.549757e+00	8.425242e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.009838e+01	8.779017e-01	5.972995e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.684307e+00	6.749747e-01	7.275842e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.434210e+00	3.965684e-01	5.440732e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.434173e+00	4.502914e-01	4.958853e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.472442e+00	2.536440e-01	3.484902e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.245318e-01	2.192604e-01	2.664103e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.358427e-01	1.333198e-01	1.551499e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.222811e-01	1.012944e-01	1.461244e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.137595e-03	2.067783e-03	5.297181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.264079e+00	8.662256e-01	6.989419e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.300818e+00	1.740943e-01	8.309691e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.532295e+00	4.258715e-01	5.434850e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.436922e+00	2.697442e-01	3.951498e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.777291e-01	1.155194e-01	2.190889e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.297892e-01	5.215847e-02	1.280620e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.327224e-01	2.225386e-02	5.984414e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.751182e-02	1.874579e-02	1.580207e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.761375e-04	2.140126e-03	1.435639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.932912e+01	3.108829e+00	2.980156e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.787958e+00	3.441115e-01	8.269949e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.240682e+00	3.099227e-01	2.426758e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.236644e+00	2.822157e-01	3.790028e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.212418e+00	1.992276e-01	2.114637e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.641773e-01	8.707682e-02	1.270198e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.717773e-01	2.970312e-02	8.432735e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.379077e-01	2.847943e-02	3.880000e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.077107e-03	3.644826e-03	4.317213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.931144e+02	1.757702e+01	1.741794e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.882545e+01	1.477633e+00	7.627051e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.024111e+00	3.670690e-01	5.447904e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.084804e+00	2.575449e-01	2.126581e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.582903e+00	2.054049e-01	2.175507e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.515359e-01	1.142130e-01	2.105496e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.324782e-01	8.420800e-02	9.754285e-02
6.150000e-01	3.850000e-01	3.850000e-01	9.429024e-03	3.031419e-03	7.549574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.465699e+00	7.777794e-01	9.877380e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.476577e+00	1.264108e+00	8.036497e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.252671e+00	7.075447e-01	1.269893e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.481619e+00	2.213255e-01	3.191344e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.038228e+00	3.737824e-01	4.886498e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.500559e+00	4.631241e-01	5.202176e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.991157e+00	4.221166e-01	4.085249e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.373707e+00	2.098669e-01	4.928745e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.125886e-01	1.413589e-01	2.956988e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.447622e-01	1.398029e-01	1.914832e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.652612e-01	5.662545e-02	1.338462e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.877988e-01	2.560367e-02	7.374521e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.274974e-02	1.418461e-02	4.906542e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.582146e-03	2.571130e-03	3.283221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.184106e+01	3.458236e+00	4.382259e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.224226e+01	2.183191e+00	8.322288e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.072540e+00	9.825960e-01	2.442824e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.752421e+00	2.317333e-01	4.441325e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.641954e+00	2.412255e-01	4.531524e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.175314e+00	4.709173e-01	2.198823e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.373469e+00	2.445061e-01	3.832801e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.622457e+00	2.430564e-01	4.912402e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.100271e+00	1.718322e-01	1.758006e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.041671e-01	9.603574e-02	1.786353e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.813350e-01	7.754978e-02	8.109869e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.438938e-01	2.442971e-02	8.093264e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.011739e-02	2.079617e-03	6.909066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.933658e+02	1.825740e+01	1.376050e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.655008e+01	3.322824e-01	3.742831e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.603019e+01	1.014333e+00	5.860853e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.267071e+01	1.580675e+00	1.291715e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.324612e+00	5.505948e-01	2.373615e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.335789e+00	2.754305e-01	2.426653e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.994757e+00	1.629249e-01	3.799897e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.161931e+00	2.647035e-01	2.037122e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.470601e+00	1.817717e-01	2.900205e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.239044e-01	1.267617e-01	2.525141e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.410733e-01	1.018697e-01	1.199483e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.457091e-02	4.133634e-03	7.151006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.427405e+00	3.303878e-01	2.843837e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.686189e+00	1.750902e-01	1.000648e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.396510e+00	2.736881e-01	3.170036e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.720499e-01	1.420906e-01	2.149134e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.056252e-01	9.945885e-02	1.302318e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.331580e-01	5.205564e-02	8.901671e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.549380e-02	2.153648e-02	3.575694e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.336144e-03	1.391582e-03	2.203486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.880827e+00	3.702155e-01	3.883980e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.061343e+00	3.081944e-01	1.779829e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.061721e+00	1.243823e-01	1.600297e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.731889e-01	9.288791e-02	1.142359e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.016078e-01	4.719685e-02	7.206150e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.776006e-01	3.410376e-02	3.909011e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.568633e-02	1.243055e-02	2.272732e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.980416e-03	7.856699e-04	2.097860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.509520e+01	8.093872e-01	8.550455e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.925088e+00	4.966370e-01	3.016851e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.275341e+00	1.983599e-01	2.264645e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.263552e-01	9.495638e-02	1.399776e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.171875e-02	7.266698e-03	1.086071e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.348724e+00	4.165878e-01	6.002734e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.135848e+00	9.028744e-01	8.533818e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.407880e+00	1.208522e-01	1.114013e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.433976e+00	4.336144e-01	2.926319e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.536429e+00	3.582144e-01	3.051678e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.835425e+00	3.798129e-01	3.007171e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.401908e+00	3.074216e-01	2.827631e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.306566e-01	1.368112e-01	2.553805e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.869652e-01	1.058475e-01	2.366210e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.941075e-01	9.163551e-02	1.182335e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.110561e-01	7.435093e-02	1.021789e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.672155e-01	4.124212e-02	6.459292e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.771680e-02	1.438523e-02	2.253760e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.181563e-03	5.469477e-04	2.949211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.157539e+00	1.364122e+00	2.682931e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.065274e+01	1.458758e+00	8.070668e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.759391e+00	6.763683e-01	1.649232e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.266781e+00	2.915749e-01	4.493892e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.873741e+00	5.895073e-01	2.219416e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.808163e+00	5.572370e-01	2.364384e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.987174e+00	2.580036e-01	2.590342e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.471844e+00	2.363654e-01	1.932542e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.743167e-01	1.315694e-01	1.805946e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.554497e-01	1.151076e-01	1.207171e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.070917e-01	9.722305e-02	8.857467e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.507273e-01	4.787396e-02	1.556340e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.099985e-01	5.784497e-02	6.110078e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.651965e-02	2.258713e-02	3.019049e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.806917e-03	1.220956e-03	3.606037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.979878e+01	3.882325e+00	1.592256e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.041759e+01	4.079861e+00	3.293140e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.874616e+01	2.235915e+00	4.376710e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.089204e+01	1.867967e+00	5.006172e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.539888e+00	9.906620e-01	4.363580e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.640994e+00	5.600689e-01	4.764548e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.401010e+00	4.652873e-01	3.260728e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.447387e+00	1.828592e-01	5.074878e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.102101e+00	2.430755e-01	1.903965e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.953379e-01	1.201967e-01	1.473160e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.910957e-01	1.054189e-01	1.336739e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.110725e-02	3.326134e-03	7.932886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.966601e+00	7.892217e-01	7.238160e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.132849e+00	1.946290e-01	1.080661e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.200772e+00	3.736490e-01	3.370174e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.153185e+00	1.837800e-01	2.986496e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.391662e-01	1.412463e-01	1.663854e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.897275e-01	4.340020e-02	1.397370e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.140712e-01	2.519273e-02	5.543514e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.663812e-02	1.048680e-02	1.658371e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.505744e-04	3.122683e-04	1.108245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.148041e+01	2.527185e+00	2.710756e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.168627e+00	3.275637e-01	4.900076e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.131117e+00	1.924869e-01	8.306222e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.931099e+00	2.688524e-01	2.797164e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.113143e+00	1.401601e-01	1.953632e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.646026e-01	9.283059e-02	1.009245e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.844464e-01	4.195173e-02	6.680015e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.614633e-01	3.230730e-02	3.675393e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.277641e-03	2.640016e-03	5.129958e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.082833e+02	1.256593e+01	1.441198e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.714912e+01	7.750368e-01	2.176634e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.051795e+00	3.904924e-01	4.286530e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.052316e+00	3.348234e-01	1.820618e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.765991e+00	1.974116e-01	1.889743e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.689831e-01	1.138261e-01	2.156086e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.141256e-01	1.005717e-01	1.060233e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.379895e-02	6.384957e-03	8.424056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.910734e+00	1.001055e+00	1.121917e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.068825e+00	5.835182e-01	5.026793e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.484906e+00	1.896848e-01	1.359010e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.369020e+00	3.214571e-01	2.430305e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.871736e+00	5.994862e-01	2.584471e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.204211e+00	3.516639e-01	4.476555e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.719466e+00	3.471080e-01	3.029606e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.220656e+00	2.020671e-01	3.109180e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.634332e-01	1.107197e-01	3.169820e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.810649e-01	1.299874e-01	1.419436e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.582446e-01	8.302266e-02	1.041111e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.925313e-01	4.767405e-02	6.497435e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.988441e-02	1.463647e-02	2.343702e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.399002e-03	4.761713e-04	2.859715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.890858e+01	3.233034e+00	4.362809e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.199463e+00	3.859341e-01	7.649297e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.120368e+00	6.329619e-01	1.964640e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.367233e+00	3.802826e-01	4.982820e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.191077e+00	1.581631e-01	4.475090e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.885985e+00	4.325343e-01	1.339563e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.169071e+00	5.899360e-01	2.074457e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.526618e+00	1.830625e-01	3.047535e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.943780e-01	1.222706e-01	1.904332e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.080958e-01	7.984124e-02	1.224377e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.610597e-01	7.302575e-02	8.730371e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.843893e-01	4.895533e-02	6.610920e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.090353e-02	2.037622e-03	4.891831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.075367e+02	1.133965e+01	1.447710e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.257019e+01	1.010962e+00	1.357635e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.501643e+01	2.362684e+00	1.562794e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.059787e+01	1.024539e+00	2.895292e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.161628e+00	4.427262e-01	6.270039e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.183649e+00	3.583269e-01	3.630158e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.666065e+00	1.463810e-01	1.389207e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.793251e+00	4.272101e-01	2.107423e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.415541e+00	1.773075e-01	3.016744e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.008959e+00	2.094023e-01	1.782382e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.662881e-01	8.481376e-02	1.621705e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.635909e-02	6.406407e-03	9.246059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.245147e+00	3.397182e-01	2.361217e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.968844e+00	1.199132e-01	6.226042e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.496423e+00	2.455885e-01	3.728952e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.444736e-01	1.904498e-01	2.447363e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.396197e-01	6.900842e-02	1.705472e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.805750e-01	2.614818e-02	8.811309e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.613250e-02	2.790667e-02	3.274257e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.601308e-03	2.070118e-03	2.467227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.947129e+00	3.751579e-01	2.610982e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.025541e+00	1.959777e-01	2.094134e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.180688e+00	1.560147e-01	2.009649e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.294685e-01	5.881205e-02	1.246648e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.766161e-01	3.360609e-02	6.976225e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.069495e-01	2.630937e-02	3.338566e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.327345e-02	1.347553e-02	1.988541e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.939601e-04	1.266987e-03	1.740940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.579505e+01	7.610773e-01	5.685252e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.777760e+00	3.676366e-01	3.164477e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.067190e+00	1.599527e-01	2.248230e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.234602e-01	6.738119e-02	1.338447e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.486181e-02	5.539788e-03	8.196367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.690726e-01	3.403683e-01	4.280701e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.825675e+00	1.120350e+00	8.837745e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.848687e+00	3.834388e-01	1.986484e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.536221e+00	3.033156e-01	3.825733e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.637667e+00	3.527203e-01	4.276180e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.087341e+00	4.524836e-01	3.850371e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.399918e+00	2.108420e-01	3.677624e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.927807e-01	1.483506e-01	2.722312e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.604955e-01	1.714361e-01	1.945742e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.165716e-01	1.096551e-01	1.396242e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.671018e-01	5.177325e-02	1.203139e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.439537e-01	3.062902e-02	5.172512e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.262031e-02	1.055409e-02	4.239544e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.772126e-03	1.726075e-03	1.064200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.644340e+00	1.516305e+00	1.885575e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.135314e+01	1.463492e+00	8.033000e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.571051e+00	3.852499e-01	3.860024e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.036012e+00	4.812003e-01	3.688932e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.647511e+00	4.615221e-01	4.543284e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.637335e+00	3.221347e-01	4.207221e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.095640e+00	2.330760e-01	3.397396e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.475532e+00	2.234433e-01	2.911159e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.051006e+00	2.379389e-01	1.980101e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.429802e-01	1.678240e-01	1.269878e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.558775e-01	5.341773e-02	1.092874e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.978588e-01	7.505104e-02	9.901156e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.562091e-01	2.691218e-02	4.190614e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.238686e-02	2.022046e-02	4.168493e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.351376e-03	1.372878e-03	1.998687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.483365e+01	6.373450e+00	1.016774e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.200681e+01	3.499750e+00	2.539381e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.732353e+01	1.684714e+00	8.490821e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.041721e+00	8.725409e-01	6.760265e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.327984e+00	4.946340e-01	9.667909e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.436743e+00	6.090515e-01	4.198299e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.205928e+00	2.759398e-01	3.831356e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.463406e+00	3.102422e-01	2.790876e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.424691e-01	1.364191e-01	2.429139e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.008658e-01	1.050311e-01	1.321200e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.670058e-01	6.793297e-02	1.005523e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.893536e-03	2.478781e-03	5.405073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.666482e+00	8.134748e-01	7.602152e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.236300e+00	2.610174e-01	5.665396e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.329081e+00	3.471210e-01	4.720734e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.330279e+00	2.414826e-01	3.612065e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.382865e-01	1.141704e-01	2.016600e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.780157e-01	4.143375e-02	1.298439e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.002168e-01	2.872557e-02	4.176352e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.655377e-02	1.189166e-02	1.792511e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.133480e-04	1.143450e-03	6.625071e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.143475e+01	2.843523e+00	2.935549e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.307857e+00	3.829058e-01	2.299583e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.986188e+00	3.455790e-01	2.348381e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.233540e+00	3.228489e-01	3.423213e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.103171e+00	1.890467e-01	2.081954e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.249894e-01	5.988131e-02	1.477903e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.692975e-01	4.781748e-02	5.857423e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.007393e-01	2.185078e-02	3.476650e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.845862e-03	2.438932e-03	3.727436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.114685e+02	1.849810e+01	1.820913e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.590455e+01	1.810565e+00	1.333491e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.263072e+00	5.992636e-01	4.442024e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.061934e+00	4.088810e-01	1.296742e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.561416e+00	1.674346e-01	2.281361e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.951887e-01	9.540652e-02	2.105404e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.332842e-01	9.798135e-02	1.246848e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.825932e-03	4.049993e-03	6.169734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.159084e+00	8.942147e-01	9.499984e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.607888e+00	8.858107e-01	8.267738e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.045763e+00	3.869543e-01	1.202848e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.358290e+00	5.377173e-01	2.214661e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.812076e+00	3.146315e-01	3.998706e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.351653e+00	4.223973e-01	3.551630e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.801073e+00	3.777843e-01	5.056915e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.298429e+00	2.234340e-01	3.145864e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.530012e-01	1.242917e-01	2.580661e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.332345e-01	1.480162e-01	1.739918e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.240924e-01	5.745457e-02	1.272532e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.502563e-01	2.806539e-02	6.147999e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.453953e-02	1.117852e-02	3.701696e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.845203e-03	1.664513e-03	1.112077e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.567305e+01	3.962389e+00	3.280510e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.191798e+01	7.602207e-01	1.895999e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.356400e+00	6.125852e-01	9.676130e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.204466e+00	6.640573e-01	1.115136e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.056152e+00	3.358552e-01	3.087110e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.649100e+00	3.023471e-01	3.244855e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.064717e+00	2.557782e-01	5.355233e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.645347e+00	2.857628e-01	2.094617e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.074422e+00	1.806978e-01	1.616650e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.208226e-01	9.045936e-02	1.121237e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.265035e-01	4.777938e-02	1.074230e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.416597e-01	2.367135e-02	3.736939e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.852335e-03	1.813656e-03	4.747843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.084505e+02	1.395200e+01	1.666324e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.514100e+01	1.748014e+00	1.736194e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.509722e+01	1.324571e+00	6.166747e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.835404e+00	7.922508e-01	9.936169e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.971417e+00	1.171921e+00	2.112961e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.312591e+00	5.837573e-01	3.493770e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.061426e+00	2.353618e-01	1.736323e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.908873e+00	2.328158e-01	1.661916e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.499900e+00	2.461371e-01	2.220584e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.175928e-01	1.064151e-01	2.481730e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.181793e-01	1.046246e-01	1.396875e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.315477e-02	4.831305e-03	6.427466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.496992e+00	3.209473e-01	2.738172e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.483272e+00	1.950621e-01	1.362358e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.417643e+00	2.225410e-01	2.790977e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.071209e-01	1.690721e-01	1.873322e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.505969e-01	9.180640e-02	1.633665e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.236303e-01	5.691502e-02	8.658355e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.094983e-02	2.227742e-02	4.375197e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.499958e-03	1.121015e-03	2.187290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.878373e+00	3.432202e-01	3.237531e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.980174e+00	2.318172e-01	1.715785e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.025140e+00	1.490376e-01	1.390195e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.142993e-01	1.074458e-01	9.265267e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.845152e-01	4.329772e-02	8.161834e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.608172e-01	2.491456e-02	3.889578e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.086015e-02	9.511212e-03	2.354585e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.938707e-03	9.421599e-04	2.420251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.506766e+01	7.188945e-01	7.421756e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.046467e+00	4.292735e-01	2.637816e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.287474e+00	2.392098e-01	1.884429e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.513018e-01	1.030861e-01	1.293522e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.162035e-02	5.667560e-03	9.457818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.815138e+00	5.671600e-01	8.154154e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.992511e+00	8.949560e-01	9.886460e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.242326e+00	2.948858e-01	4.256970e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.239064e+00	3.685793e-01	2.418031e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.418779e+00	3.908769e-01	3.099531e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.805889e+00	3.293576e-01	2.842375e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.326992e+00	1.989546e-01	2.679646e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.064619e+00	1.937736e-01	2.831639e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.596590e-01	8.934949e-02	2.267448e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.028166e-01	1.353781e-01	1.199349e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.942455e-01	4.634466e-02	8.033899e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.330972e-01	2.801244e-02	6.804061e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.196345e-02	2.532895e-02	2.486859e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.368170e-03	5.987611e-04	2.902914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.366044e+00	1.409549e+00	2.241903e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.036685e+01	8.082233e-01	9.112824e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.195358e+00	5.101240e-01	2.306231e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.174985e+00	4.842430e-01	3.678661e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.627585e+00	6.734304e-01	2.180307e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.567430e+00	3.809057e-01	2.355973e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.950564e+00	3.278414e-01	2.276153e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.406772e+00	1.873370e-01	2.121023e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.150140e+00	2.119109e-01	1.660261e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.211046e-01	7.419675e-02	2.360428e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.253233e-01	7.353161e-02	8.667999e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.494761e-01	1.280737e-01	6.672145e-02
3.935000e-01	3.150000e-02	3.150000e-02	6.171979e-02	4.979595e-02	5.616911e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.959566e-02	3.827377e-02	3.851781e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.029501e-03	1.097557e-03	4.022098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.589826e+01	4.469685e+00	1.334915e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.988398e+01	2.885610e+00	3.230070e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.788445e+01	2.216636e+00	7.274163e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.002307e+01	1.295193e+00	5.443236e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.018094e+00	8.657023e-01	4.054886e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.697447e+00	3.796704e-01	3.864587e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.531290e+00	4.570610e-01	2.763651e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.705229e+00	4.205728e-01	2.297334e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.155855e-01	1.274302e-01	2.204832e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.231146e-01	1.171230e-01	1.807426e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.526164e-01	7.320466e-02	1.150848e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.080605e-02	3.586343e-03	5.488531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.116175e+00	7.828512e-01	6.518778e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.001377e+00	1.747974e-01	1.583354e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.009570e+00	3.297316e-01	3.791823e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.307977e+00	2.083992e-01	2.434291e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.363007e-01	1.064323e-01	1.642060e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.877804e-01	4.824226e-02	9.761785e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.028754e-01	2.302520e-02	5.852356e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.165037e-02	7.217161e-03	1.617338e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.258735e-04	4.673469e-04	7.952334e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.192745e+01	2.270226e+00	2.331966e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.071007e+00	1.616351e-01	1.171176e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.872353e+00	1.478761e-01	2.581073e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.888305e+00	2.737716e-01	2.880506e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.138407e+00	1.827984e-01	1.523670e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.741092e-01	9.840169e-02	9.452946e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.814704e-01	4.905816e-02	7.950577e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.370808e-01	2.675593e-02	4.428754e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.584003e-03	1.970125e-03	5.196571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.118973e+02	1.153690e+01	1.412794e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.622238e+01	7.439761e-01	4.014670e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.842910e+00	2.130567e-01	2.490773e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.443714e+00	1.368803e-01	7.276631e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.693546e+00	1.825192e-01	1.722930e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.709556e-01	1.193463e-01	1.490137e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.815723e-01	6.051852e-02	1.243487e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.251266e-02	4.412437e-03	7.017753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.170841e+00	1.011311e+00	1.173732e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.972557e+00	1.091369e+00	4.871871e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.456508e+00	1.875180e-01	5.215175e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.152379e+00	3.486990e-01	2.407397e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.728936e+00	4.481396e-01	2.732271e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.162426e+00	3.134423e-01	3.304775e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.679070e+00	2.892252e-01	3.344405e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.256223e+00	2.001773e-01	2.450562e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.513686e-01	1.281761e-01	2.595208e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.740473e-01	1.293912e-01	1.303289e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.542326e-01	9.912088e-02	9.255201e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.569441e-01	3.397365e-02	5.953200e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.259838e-02	2.439405e-02	2.515985e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.451308e-03	6.187589e-04	3.052467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.996229e+01	3.145099e+00	4.260242e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.766457e+00	5.904526e-01	7.233432e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.344229e+00	1.793704e-01	4.221656e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.458367e+00	4.972324e-01	2.573505e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.291491e+00	2.889981e-01	1.358009e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.502841e+00	2.337368e-01	3.544250e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.216806e+00	3.784529e-01	1.940712e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.481793e+00	2.003465e-01	2.097861e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.092935e+00	1.829910e-01	1.521475e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.343770e-01	1.230311e-01	1.426620e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.884726e-01	9.674818e-02	7.404467e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.719197e-01	3.223547e-02	4.145929e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.532858e-03	1.775644e-03	6.167781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.086956e+02	1.046440e+01	1.573687e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.344420e+01	1.198325e+00	4.844531e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.471231e+01	1.743571e+00	3.140052e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.334237e+00	5.579630e-01	3.245908e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.210223e+00	7.098683e-01	1.058849e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.840274e+00	1.115606e-01	3.038773e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.508009e+00	9.490935e-02	1.427744e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.069405e+00	2.805103e-01	6.486663e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.650792e+00	2.943631e-01	1.762950e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.058174e-01	1.172158e-01	1.670187e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.016868e-01	9.543930e-02	1.323066e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.654268e-02	4.101296e-03	8.711569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.423721e+00	3.422689e-01	2.355912e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.794054e+00	1.434624e-01	1.818680e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.355525e+00	2.319796e-01	3.286816e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.410167e-01	1.676354e-01	2.202597e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.336538e-01	5.672820e-02	1.480674e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.991927e-01	5.642930e-02	6.978293e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.720468e-02	1.731168e-02	3.372833e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.931119e-03	3.049305e-03	2.128323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.098978e+00	3.510820e-01	2.706592e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.993724e+00	1.937917e-01	2.342835e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.604722e-01	1.433576e-01	1.532441e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.335435e-01	7.468137e-02	9.323922e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.783032e-01	2.668749e-02	5.867083e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.048794e-01	1.872337e-02	3.045488e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.013839e-02	9.261279e-03	2.109356e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.248521e-03	1.782165e-03	9.870855e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.589016e+01	6.718917e-01	5.554270e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.501082e+00	2.833672e-01	3.049030e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.104081e+00	1.587447e-01	1.813300e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.056756e-01	1.029472e-01	1.049335e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.432927e-02	3.874198e-03	8.092030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.382750e+00	4.925585e-01	4.634108e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.200588e+00	1.001905e+00	1.167233e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.496130e+00	5.195668e-01	3.632411e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.578437e+00	5.517989e-01	3.224609e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.448063e+00	3.121395e-01	5.066108e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.866648e+00	3.659619e-01	3.512013e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.246410e+00	1.770651e-01	3.459119e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.728235e-01	1.856238e-01	2.274450e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.209775e-01	8.198930e-02	2.658726e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.867060e-01	1.091588e-01	1.224245e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.514304e-01	4.851403e-02	1.130242e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.470714e-01	3.972740e-02	5.132662e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.820253e-02	4.216361e-02	3.073404e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.683783e-03	1.842626e-03	2.007350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.926328e+00	1.809070e+00	2.305034e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.053741e+01	1.548322e+00	1.080082e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.429298e+00	2.998114e-01	5.038270e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.170424e+00	3.001493e-01	3.663266e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.712216e+00	3.387606e-01	3.477762e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.718630e+00	3.623632e-01	2.787780e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.868124e+00	3.216157e-01	2.586284e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.247473e+00	1.308682e-01	2.902574e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.745050e-01	2.292270e-01	1.556431e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.946434e-01	1.206011e-01	1.142965e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.306655e-01	4.471443e-02	1.562631e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.984723e-01	3.054577e-02	1.060231e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.775222e-01	5.111870e-02	4.237613e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.272230e-02	1.927336e-02	4.131465e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.951565e-03	1.780126e-03	1.834914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.109445e+01	6.808658e+00	7.123321e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.981300e+01	2.013795e+00	4.043876e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.667284e+01	1.689800e+00	5.241745e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.307453e+00	1.037866e+00	7.846036e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.168086e+00	4.396530e-01	6.545350e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.173107e+00	3.515707e-01	4.716578e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.075009e+00	3.993243e-01	2.814796e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.401877e+00	1.625234e-01	2.516988e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.471745e-01	1.908334e-01	1.598107e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.987197e-01	6.889220e-02	1.591431e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.661899e-01	6.163584e-02	9.442892e-02
6.140000e-01	3.860000e-01	3.860000e-01	7.674682e-03	3.910810e-03	3.985821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.010631e+00	8.077257e-01	8.737251e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.129155e+00	3.728809e-01	6.012121e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.154272e+00	3.556941e-01	5.054931e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.233095e+00	2.485893e-01	3.095648e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.810943e-01	8.929782e-02	1.860759e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.869085e-01	3.864378e-02	9.313149e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.575418e-02	2.180833e-02	3.731322e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.855673e-02	1.734149e-02	1.792155e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.811495e-04	1.014417e-03	9.834418e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.222575e+01	2.932903e+00	2.751734e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.267771e+00	4.181845e-01	2.534028e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.093832e+00	2.737303e-01	2.690608e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.964092e+00	2.585699e-01	2.824652e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.044676e+00	1.530609e-01	1.695943e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.230580e-01	8.852930e-02	9.541123e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.336443e-01	3.007564e-02	7.252974e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.238237e-01	2.768937e-02	3.056333e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.432519e-03	2.564370e-03	4.290462e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.136479e+02	1.576722e+01	1.575936e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.708220e+01	8.688636e-01	1.009639e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.956885e+00	6.191048e-01	2.581057e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.927342e+00	1.943175e-01	2.299213e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.450938e+00	1.851414e-01	2.078625e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.153441e-01	1.161738e-01	1.485028e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.430107e-01	6.549959e-02	8.218995e-02
6.150000e-01	3.850000e-01	3.850000e-01	7.328514e-03	3.456519e-03	5.603466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.679879e+00	1.182452e+00	8.990578e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.522524e+00	7.422157e-01	1.088643e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.901996e+00	1.523436e-01	2.630864e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.299565e+00	8.263850e-01	1.848642e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.747610e+00	3.572947e-01	6.924788e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.283290e+00	4.174855e-01	3.948315e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.633291e+00	2.438691e-01	4.250428e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.223567e+00	2.140902e-01	2.638883e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.121420e-01	1.555055e-01	2.401700e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.297676e-01	1.094635e-01	1.630583e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.143596e-01	6.718279e-02	1.279118e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.664551e-01	3.993061e-02	5.440795e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.134120e-02	4.424956e-02	3.126836e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.784642e-03	1.768518e-03	2.246559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.762442e+01	3.741344e+00	4.165252e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.059327e+01	6.275211e-01	1.771745e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.500223e+00	2.267597e+00	7.409548e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.268928e+00	2.751771e-01	6.302412e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.260079e+00	2.115137e-01	3.755330e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.974488e+00	3.926546e-01	2.188082e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.164138e+00	2.975753e-01	2.253431e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.521540e+00	2.137819e-01	2.608589e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.522059e-01	1.667376e-01	1.491602e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.719284e-01	9.279980e-02	1.372236e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.046252e-01	3.342101e-02	1.116045e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.446791e-01	4.394564e-02	3.619682e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.089259e-03	1.730544e-03	5.078879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.116235e+02	1.346886e+01	1.441464e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.510074e+01	4.871948e-01	1.001161e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.328236e+01	1.815961e+00	2.308435e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.091457e+01	7.949090e-01	2.869809e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.320005e+00	4.731722e-01	6.271474e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.440342e+00	6.124925e-01	1.305946e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.744502e+00	1.529299e-01	1.479641e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.941995e+00	2.389504e-01	1.629070e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.326119e+00	1.457427e-01	2.669680e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.058500e-01	2.068074e-01	1.572258e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.151322e-01	7.345353e-02	1.007380e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.180183e-02	2.779453e-03	6.399004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.755904e+00	2.987624e-01	2.300307e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.331996e+00	2.163194e-01	1.568693e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.171533e+00	1.762459e-01	3.101099e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.336011e-01	1.233357e-01	1.939763e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.337700e-01	7.432814e-02	1.004611e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.927987e-01	2.803996e-02	7.467083e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.952000e-02	2.092105e-02	2.739977e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.163632e-03	9.834959e-04	1.781434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.133301e+00	3.292511e-01	2.463403e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.820294e+00	1.490700e-01	1.999016e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.028154e+00	1.279517e-01	1.313851e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.347583e-01	8.752343e-02	8.718881e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.524372e-01	2.999724e-02	8.719474e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.472369e-01	2.982173e-02	3.232363e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.778190e-02	1.089078e-02	2.058973e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.637140e-03	6.716485e-04	1.853901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.538128e+01	6.962393e-01	6.114323e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.877239e+00	2.755189e-01	2.747160e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.201409e+00	2.170170e-01	1.883211e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.277033e-01	8.147893e-02	1.244255e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.853881e-02	4.459684e-03	9.712517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.010490e+00	5.375760e-01	7.107425e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.415992e+00	7.085419e-01	6.701575e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.324657e+00	4.971150e-01	9.641097e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.121350e+00	3.416466e-01	3.426843e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.265650e+00	3.211749e-01	3.692345e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.684200e+00	3.963488e-01	2.725697e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.150306e+00	1.439323e-01	3.655024e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.481042e-01	1.083085e-01	2.225129e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.810144e-01	1.449037e-01	1.405971e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.558356e-01	9.545676e-02	1.049892e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.677403e-01	7.120892e-02	7.290966e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.132820e-01	1.831656e-02	7.447753e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.614911e-02	1.108677e-02	2.987356e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.369807e-03	1.306726e-03	1.744099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.074837e+01	1.527016e+00	2.624176e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.025613e+01	7.550094e-01	4.839875e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.130757e+00	7.067723e-01	1.807520e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.074704e+00	7.359398e-01	2.550797e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.418675e+00	5.139173e-01	2.215135e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.331561e+00	2.110630e-01	3.793288e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.797806e+00	2.582797e-01	1.854977e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.338011e+00	1.248701e-01	2.210329e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.048151e+00	2.222525e-01	1.475882e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.188050e-01	1.075839e-01	1.519186e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.113679e-01	1.113592e-01	8.242517e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.037430e-01	4.631008e-02	8.078232e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.839380e-01	3.552829e-02	4.878345e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.669390e-02	1.080262e-02	4.472885e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.826734e-03	8.602125e-04	3.595756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.069123e+01	5.227921e+00	1.501252e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.188669e+01	3.554083e+00	2.410498e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.636760e+01	2.318004e+00	4.187420e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.898339e+00	1.061336e+00	5.079867e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.157440e+00	7.746788e-01	4.324055e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.592680e+00	3.772803e-01	3.887779e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.422989e+00	4.794579e-01	2.849427e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.447775e+00	2.083280e-01	2.427576e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.011957e+00	2.159962e-01	1.658897e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.989060e-01	1.096094e-01	1.706444e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.015342e-01	4.989823e-02	1.369109e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.028184e-02	3.891197e-03	6.816032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.362282e+00	7.009315e-01	6.436925e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.057375e+00	2.470508e-01	1.124427e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.015236e+00	2.815089e-01	3.683985e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.038082e+00	1.798925e-01	2.257737e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.006420e-01	1.279539e-01	1.395191e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.351478e-01	3.334101e-02	1.189313e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.161992e-02	2.161803e-02	4.958548e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.918170e-02	6.114139e-03	1.329729e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.251040e-04	6.529774e-04	5.228023e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.305942e+01	2.091681e+00	2.351024e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.335886e+00	3.548490e-01	1.347959e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.670617e+00	1.553847e-01	1.024245e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.817817e+00	2.317467e-01	2.992437e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.103202e+00	1.499848e-01	1.417584e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.290481e-01	8.584609e-02	8.736904e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.422243e-01	2.937309e-02	7.240724e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.400681e-01	1.972370e-02	3.816785e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.093094e-03	2.278972e-03	3.975846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.198894e+02	1.110327e+01	1.294743e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.712466e+01	9.568567e-01	1.379180e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.799401e+00	2.205782e-01	1.357183e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.547163e+00	8.639205e-02	1.537799e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.469412e+00	1.879393e-01	1.673747e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.918963e-01	1.416272e-01	1.443946e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.502800e-01	5.394127e-02	1.318350e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.147050e-02	4.270621e-03	6.465379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.529821e+00	1.002256e+00	1.145271e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.927751e+00	4.979443e-01	3.479581e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.694028e+00	4.136244e-01	7.298635e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.349790e+00	5.770493e-01	2.228224e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.707353e+00	5.826636e-01	3.385268e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.002750e+00	2.364624e-01	4.073526e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.510440e+00	2.615106e-01	3.123076e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.087312e+00	1.425922e-01	3.202884e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.369156e-01	9.490447e-02	2.181334e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.892315e-01	1.841825e-01	1.295249e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.994121e-01	4.876590e-02	9.362096e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.310557e-01	2.047637e-02	6.939337e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.653674e-02	1.079441e-02	3.220193e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.371847e-03	1.186926e-03	1.703193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.064424e+01	2.956714e+00	4.188346e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.291136e+00	5.687640e-01	1.389537e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.392661e+00	8.627115e-01	1.107211e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.219504e+00	4.761558e-01	5.050146e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.166917e+00	5.810149e-01	7.131365e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.300779e+00	1.535752e-01	3.247523e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.873714e+00	1.900700e-01	3.524355e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.438310e+00	1.342958e-01	2.380690e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.962362e-01	1.550854e-01	1.350798e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.118705e-01	9.170769e-02	9.232934e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.452558e-01	6.300034e-02	6.107108e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.412003e-01	1.958934e-02	5.634883e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.590266e-03	1.802016e-03	4.420839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.181227e+02	1.014163e+01	1.456360e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.462175e+01	2.556832e+00	4.896492e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.465095e+01	1.792846e+00	1.562647e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.053757e+01	1.759631e+00	2.680855e-01
1.625000e-02	3.750000e-03	3.750000e-03	4.980810e+00	1.933045e-01	5.772863e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.294300e+00	1.182405e-01	4.776646e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.479440e+00	2.212881e-01	4.143581e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.845062e+00	8.307596e-02	1.546233e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.427287e+00	2.264446e-01	1.716628e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.503488e-01	1.462449e-01	1.589345e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.824101e-01	8.212074e-02	1.231805e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.360746e-02	3.187507e-03	9.550070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.585685e+00	3.167262e-01	2.057781e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.653374e+00	1.697320e-01	1.028941e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.273674e+00	1.809205e-01	3.492615e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.699292e-01	1.173180e-01	2.805017e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.243078e-01	6.609585e-02	1.334634e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.064761e-01	2.345919e-02	7.355876e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.930855e-02	1.738046e-02	2.376352e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.229910e-03	2.165590e-03	1.644812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.261960e+00	3.720877e-01	2.123665e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.791975e+00	1.803201e-01	2.242860e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.830740e-01	1.025952e-01	2.043032e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.190765e-01	6.119411e-02	9.273131e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.298506e-01	3.153047e-02	6.151672e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.655643e-01	1.563899e-02	3.865408e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.242560e-02	1.582040e-02	1.366290e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.621070e-04	1.524303e-03	1.085797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.621963e+01	7.008634e-01	4.492210e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.261294e+00	2.870369e-01	2.998595e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.690121e-01	1.202937e-01	2.219506e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.654028e-01	7.577431e-02	9.968420e-02
6.025000e-01	3.975000e-01	3.975000e-01	1.865249e-02	5.500494e-03	8.055508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.465776e+00	4.649579e-01	4.784576e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.362495e+00	9.849052e-01	9.880265e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.718676e+00	2.473634e-01	2.613393e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.398164e+00	4.172730e-01	5.062199e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.397059e+00	3.804241e-01	3.998108e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.815459e+00	3.518115e-01	3.400283e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.150358e+00	1.606549e-01	2.701468e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.324164e-01	2.410817e-01	2.064856e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.833041e-01	7.178719e-02	2.418504e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.820283e-01	4.196914e-02	1.462791e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.757626e-01	3.897117e-02	1.154041e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.326685e-01	2.865112e-02	5.396634e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.668743e-02	3.079568e-02	2.067873e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.467674e-03	1.081190e-03	2.743942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.041537e+01	1.583992e+00	2.179764e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.131382e+01	8.460093e-01	6.030067e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.480315e+00	6.939309e-01	2.835986e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.962325e+00	4.531979e-01	2.388924e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.563644e+00	4.313873e-01	3.323656e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.446410e+00	3.243588e-01	2.608426e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.704170e+00	3.010146e-01	2.777764e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.234723e+00	2.245019e-01	1.670697e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.250691e-01	1.290897e-01	1.770822e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.261174e-01	9.951345e-02	1.414120e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.717783e-01	3.862204e-02	1.757654e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.753410e-01	4.303075e-02	5.562961e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.748949e-01	5.017834e-02	4.322909e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.088179e-02	2.702219e-02	3.605743e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.594965e-03	1.185979e-03	2.314754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.539737e+01	7.078163e+00	1.049690e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.182853e+01	2.194501e+00	2.349685e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.607586e+01	1.646987e+00	6.027927e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.281179e+00	8.905142e-01	5.730097e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.888359e+00	5.592233e-01	7.945969e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.057813e+00	5.692230e-01	3.929074e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.685141e+00	2.113633e-01	5.183226e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.254304e+00	2.793677e-01	2.779859e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.115235e-01	1.833779e-01	1.479097e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.914804e-01	5.958678e-02	1.749319e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.686577e-01	4.460037e-02	1.395678e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.130413e-02	5.988539e-03	4.077842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.204686e+00	7.667948e-01	5.651123e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.101579e+00	2.007728e-01	1.099936e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.113693e+00	3.769416e-01	4.584686e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.116784e+00	1.728207e-01	3.280733e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.311048e-01	9.403644e-02	1.653638e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.768561e-01	2.888527e-02	1.016383e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.015521e-01	2.305522e-02	3.452094e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.539862e-02	1.354250e-02	1.280366e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.987531e-04	9.104070e-04	5.080606e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.281546e+01	2.619876e+00	2.191683e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.484723e+00	2.614488e-01	2.426499e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.007190e+00	2.540556e-01	1.803222e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.829050e+00	2.554190e-01	3.035418e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.011533e+00	1.283833e-01	2.232754e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.462302e-01	6.406130e-02	8.946570e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.259226e-01	2.893458e-02	6.433641e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.478431e-01	3.411917e-02	2.704945e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.822013e-03	2.378144e-03	3.258746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.208939e+02	1.458828e+01	1.376574e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.653201e+01	1.184905e+00	6.974560e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.569228e+00	3.780616e-01	1.699464e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.454353e+00	2.117098e-01	2.182793e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.333213e+00	1.864185e-01	1.848401e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.144707e-01	7.846971e-02	2.003875e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.216632e-01	9.809028e-02	7.990231e-02
6.150000e-01	3.850000e-01	3.850000e-01	9.439706e-03	4.093953e-03	4.852680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.925448e+00	9.814603e-01	9.754159e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.595640e+00	6.912799e-01	8.669343e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.773199e+00	2.380900e-01	2.582399e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.268672e+00	3.450362e-01	3.595279e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.891483e+00	5.632484e-01	3.371989e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.223976e+00	5.095427e-01	3.330362e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.573697e+00	3.896994e-01	3.599504e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.069833e+00	1.471915e-01	3.219358e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.628951e-01	1.686763e-01	1.885406e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.460800e-01	5.529801e-02	1.979638e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.151756e-01	5.103019e-02	8.948595e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.668905e-01	4.081688e-02	5.982908e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.151773e-02	3.308951e-02	2.199247e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.565385e-03	1.108328e-03	2.753306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.804517e+01	3.349030e+00	4.284666e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.015070e+01	4.426511e-01	1.706670e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.833935e+00	5.251715e-01	5.673175e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.948027e+00	7.331897e-01	2.279490e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.785629e+00	6.537921e-01	1.371377e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.627549e+00	4.279754e-01	2.645956e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.997306e+00	3.785775e-01	3.157031e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.442350e+00	2.814835e-01	1.884556e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.499401e-01	9.052721e-02	2.522256e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.925338e-01	6.541414e-02	1.479577e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.991867e-01	4.210719e-02	7.105778e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.513626e-01	3.133898e-02	4.138616e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.150268e-02	3.772957e-03	3.412595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.166528e+02	1.265530e+01	1.905856e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.540864e+01	3.090914e+00	4.050862e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.276855e+01	1.320410e+00	5.859471e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.107268e+01	1.556421e+00	5.576455e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.774748e+00	3.574437e-01	3.066344e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.208760e+00	4.801472e-01	2.361385e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.827435e+00	5.090852e-01	1.053159e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.600198e+00	1.392024e-01	2.139852e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.179505e+00	1.646779e-01	2.714610e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.806199e-01	2.080240e-01	1.407352e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.711033e-01	4.792981e-02	1.942443e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.612845e-02	6.463055e-03	5.217670e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF1_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.400238e-02	4.603465e-02	5.911756e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.727235e-01	4.812908e-01	4.237716e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.531031e+00	8.860599e-01	6.250252e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.766432e+00	4.474065e-01	1.508607e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.554260e+00	4.961206e-01	4.507228e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.196462e+00	4.801505e-01	7.786088e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.026090e+00	2.505543e-01	5.003723e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.406545e-02	2.285995e-02	4.169890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.870549e-01	2.693096e-01	3.325607e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.455288e+00	9.858049e-01	8.461754e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.415113e+00	3.797357e-01	2.447799e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.045736e+00	5.256322e-01	4.963758e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.535151e+00	3.283471e-01	4.901902e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.233356e-01	1.574994e-01	2.897722e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.832868e-01	8.236829e-02	1.181326e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.473429e-02	3.886507e-03	9.561028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.578701e+00	9.625285e-01	1.313499e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.027224e+00	1.744600e+00	1.071343e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.851092e+00	6.346542e-01	5.321267e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.725226e+00	7.214381e-01	9.270139e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.119787e-01	3.870483e-02	6.137957e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.063832e-02	6.286262e-03	1.606095e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.392116e-02	5.397914e-02	7.539221e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.104405e-01	1.827653e-01	2.080903e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.234181e-01	3.609518e-01	3.806522e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.427461e+00	5.460686e-01	4.928721e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.261033e+00	6.942171e-01	5.601679e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.047526e+00	5.689467e-01	3.060315e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.478570e+00	2.661475e-01	1.071788e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.520000e+00	2.843853e-01	9.552563e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.998958e+00	3.990444e-01	4.965720e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.227677e+00	3.935404e-01	5.941598e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.447271e+00	3.276800e-01	5.142762e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.849171e-01	1.894986e-01	2.960380e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.909333e-02	1.577355e-02	3.239252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.818164e-02	2.507482e-02	5.875418e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.311293e-01	1.280927e-01	1.888080e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.336168e-01	3.401435e-01	4.353364e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.294260e+00	6.087471e-01	6.287862e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.083668e+00	7.339063e-01	7.920791e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.001223e+00	8.730704e-01	9.222361e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.877789e+00	8.334525e-01	5.392749e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.195826e+00	4.543269e-01	1.070971e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.883640e+00	1.391314e-01	2.324024e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.290912e+00	3.545492e-01	3.447276e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.501506e+00	4.135708e-01	4.444726e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.656313e+00	3.213887e-01	4.250076e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.792254e-01	2.230820e-01	3.080159e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.960115e-01	1.185967e-01	1.815919e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.814333e-02	1.000721e-02	1.711170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.923168e-01	1.335594e-01	4.629720e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.665701e-01	5.057820e-01	7.707876e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.166452e+00	1.036506e+00	1.478970e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.909840e+00	1.557183e+00	1.852928e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.624838e+00	1.692893e+00	1.899782e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.022623e+00	1.645623e+00	9.816020e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.989941e+00	7.757245e-01	4.928254e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.056596e+00	4.758864e-01	3.699326e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.450168e+00	6.984497e-01	8.180307e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.950847e+00	6.595345e-01	7.513791e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.713368e+00	4.837486e-01	5.753770e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.114758e-02	2.429224e-02	3.919459e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.364417e-01	8.738097e-02	9.946710e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.211642e-01	4.082052e-01	4.169830e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.031419e+00	6.179599e-01	5.181456e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.044452e+00	4.287108e-01	9.591188e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.897728e+00	3.139444e-01	3.183199e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.058653e+00	4.158131e-01	5.947108e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.096682e+00	2.478654e-01	4.901949e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.675828e-01	1.342936e-01	2.352166e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.384427e-02	6.407341e-03	1.387625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.470355e-01	3.876180e-01	3.889447e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.490901e+00	9.327024e-01	9.261678e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.532883e+00	9.140709e-01	8.453565e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.496420e+00	4.459933e-01	2.970505e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.886652e+00	2.274317e-01	1.620015e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.099406e+00	3.679250e-01	3.719377e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.184219e+00	2.484658e-01	3.666844e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.837006e-01	1.192273e-01	2.465393e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.189990e-02	1.587801e-02	2.244300e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.886562e+01	9.220474e+00	8.054538e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.918586e+01	4.411793e+00	4.573472e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.019825e+01	1.804648e+00	1.697201e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.860021e+00	3.743919e-01	3.246644e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.312763e+00	3.043855e-01	2.001182e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.410750e+00	4.642597e-01	5.067066e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.416039e+00	4.005907e-01	5.544902e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.446612e-02	2.126942e-02	3.767462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.782972e-01	9.398314e-02	1.053677e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.505219e-01	2.331112e-01	2.167133e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.977115e-01	2.950307e-01	3.009560e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.054504e+00	3.886316e-01	3.655636e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.534498e+00	4.976563e-01	4.462810e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.135106e+00	5.215752e-01	4.415674e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.595305e+00	4.367897e-01	2.175804e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.863912e+00	2.299679e-01	9.734687e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.874756e+00	2.527113e-01	1.329477e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.485544e+00	2.699568e-01	4.239973e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.978118e+00	3.353610e-01	5.219984e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.296501e+00	2.865912e-01	3.703569e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.089664e-01	1.672394e-01	2.880486e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.599491e-02	1.420525e-02	2.976005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.213979e+00	5.211954e-01	4.971421e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.879640e+00	6.752676e-01	7.310528e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.457509e+00	8.283884e-01	7.563994e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.960336e+00	8.608302e-01	7.635681e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.303546e+00	7.814792e-01	9.007283e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.376481e+00	6.203215e-01	5.869028e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.280683e+00	3.774623e-01	2.824261e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.068282e+00	1.996528e-01	7.695741e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.693212e+00	2.111166e-01	2.479069e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.169603e+00	2.830036e-01	3.193652e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.473813e+00	2.701553e-01	2.933288e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.675506e-01	1.616251e-01	2.578336e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.975088e-02	1.833683e-02	2.688230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.298589e+01	9.471547e+00	7.742070e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.131961e+01	4.607394e+00	4.627293e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.728995e+01	3.733054e+00	3.261876e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.304257e+01	1.986006e+00	2.464490e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.579026e+00	1.471301e+00	1.471669e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.701310e+00	9.074038e-01	5.858275e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.790364e+00	4.989929e-01	2.953102e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.809754e+00	1.032794e-01	2.219907e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.352818e+00	2.441707e-01	2.239055e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.707044e+00	3.648384e-01	4.637426e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.818132e+00	4.220625e-01	4.828615e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.257672e-02	2.875561e-02	4.317972e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.022016e-01	5.136450e-02	3.643720e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.904441e-01	3.724507e-01	2.068924e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.187608e+00	6.878026e-01	2.943105e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.394182e+00	5.244349e-01	1.517588e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.735477e+00	1.991765e-01	2.730440e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.663769e+00	4.165135e-01	7.790655e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.136323e+00	1.161861e-01	5.198698e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.613883e-02	2.435708e-02	2.846580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.834334e-01	2.072103e-01	1.347155e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.094061e+00	6.606458e-01	4.128033e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.244361e+00	3.479101e-01	1.260697e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.461349e+00	2.736813e-01	4.098766e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.771950e+00	2.714165e-01	4.461897e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.494615e-01	5.629593e-02	2.283338e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.998096e-01	8.237417e-02	6.111292e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.500441e-03	8.630292e-03	2.663787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.492649e+00	9.650257e-01	8.000406e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.592879e+00	8.359646e-01	5.252592e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.665691e+00	4.564348e-01	4.938267e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.315302e+00	4.396580e-01	6.223776e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.838913e-02	2.310668e-02	3.249427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.806542e-02	3.978538e-02	3.310276e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.954273e-01	9.082197e-02	6.771976e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.623617e-01	2.029378e-01	1.297646e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.468941e-01	2.636847e-01	2.174984e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.496341e+00	4.896679e-01	2.107716e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.132272e+00	5.320763e-01	3.236036e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.816387e+00	4.817068e-01	1.536986e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.276401e+00	2.691367e-01	1.071414e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.382184e+00	1.755567e-01	1.749504e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.130868e+00	2.468712e-01	3.896525e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.366176e+00	2.768184e-01	5.492072e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.458691e+00	1.450664e-01	4.841107e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.135364e-01	7.594827e-02	2.330327e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.608029e-02	1.481402e-02	1.715858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.266501e-01	1.038568e-01	8.337630e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.187671e-01	1.646503e-01	1.418470e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.602946e-01	3.293600e-01	2.025877e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.378317e+00	4.823984e-01	2.970044e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.167301e+00	6.311884e-01	3.899723e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.802841e+00	5.641342e-01	4.410343e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.631573e+00	7.300550e-01	2.465370e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.887667e+00	3.386169e-01	2.293793e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.882973e+00	5.525398e-02	2.844799e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.525296e+00	3.685151e-01	2.507305e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.686940e+00	2.488333e-01	4.250615e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.716527e+00	1.486902e-01	3.769265e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.116443e-01	6.970706e-02	2.542177e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.227387e-01	8.527436e-02	9.569591e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.840522e-02	9.726134e-03	7.809481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.342616e+00	5.903173e-01	5.924979e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.071543e+00	9.675785e-01	5.718967e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.414173e+00	1.064325e+00	1.267854e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.184552e+00	1.335048e+00	9.821495e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.599881e+00	1.276828e+00	9.165932e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.394673e+00	6.798875e-01	4.916266e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.158616e+00	2.188572e-01	4.055244e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.914094e+00	3.959022e-01	5.100752e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.138495e+00	4.919385e-01	6.173498e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.530845e+00	3.934275e-01	4.576236e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.265895e+00	2.176794e-01	3.827079e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.407450e-02	1.135582e-02	1.717785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.070110e-01	6.001612e-02	6.521545e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.985862e-01	2.718403e-01	2.172787e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.633139e+00	5.295916e-01	2.737356e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.813569e+00	4.064137e-01	1.863985e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.370125e+00	2.458737e-01	1.497065e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.473241e+00	3.548551e-01	5.937618e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.189882e+00	1.329949e-01	4.643236e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.022674e-01	1.006200e-01	1.896741e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.876568e-02	1.564721e-02	8.609883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.402390e-01	1.540413e-01	1.691816e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.446319e+00	5.654325e-01	4.316111e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.811376e+00	7.385239e-01	4.175599e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.548019e+00	4.249289e-01	3.842656e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.560914e+00	1.491583e-01	1.638567e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.468055e+00	2.970689e-01	3.649162e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.218884e+00	1.789080e-01	3.232811e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.977597e-01	8.489505e-02	1.710646e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.404996e-02	1.784732e-02	1.069664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.325986e+01	3.989445e+00	3.083373e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.486922e+01	4.174816e+00	2.211885e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.106166e+01	1.473472e+00	1.772238e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.153271e+00	4.670390e-01	6.490945e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.950913e+00	3.252761e-01	4.141233e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.198164e+00	3.666190e-01	4.334063e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.634937e-01	1.946769e-01	4.039996e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.328119e-02	1.875629e-02	1.606015e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.675184e-01	1.139501e-01	8.520496e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.481737e-01	1.927485e-01	1.203714e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.421502e-01	2.053985e-01	1.943145e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.961911e-01	3.893143e-01	2.636012e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.348361e+00	3.691404e-01	2.916037e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.966510e+00	5.175977e-01	1.824791e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.438245e+00	3.728919e-01	1.238059e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.825714e+00	2.455318e-01	1.531957e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.973597e+00	1.450117e-01	1.618650e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.779707e+00	2.330643e-01	3.526418e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.156365e+00	2.854427e-01	4.422371e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.298866e+00	1.374015e-01	3.866428e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.264224e-01	7.558758e-02	2.088233e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.344678e-02	1.393920e-02	1.656344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.470674e+00	5.102048e-01	4.633670e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.208072e+00	4.352277e-01	3.050019e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.593250e+00	3.786461e-01	5.713280e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.228377e+00	7.356652e-01	4.375665e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.614793e+00	5.306342e-01	4.593544e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.121615e+00	6.016614e-01	2.719489e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.341458e+00	3.501201e-01	4.089398e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.449307e+00	1.965770e-01	1.326810e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.142467e+00	2.358368e-01	1.409957e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.445445e+00	1.919839e-01	3.167675e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.475007e+00	1.509324e-01	2.596740e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.909960e-01	7.417494e-02	1.806724e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.376275e-02	1.679455e-02	1.195901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.155711e+01	4.766011e+00	4.462765e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.648799e+01	5.874678e+00	2.125098e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.445391e+01	3.255947e+00	1.705098e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.228699e+01	1.871416e+00	1.290823e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.047316e+01	1.588516e+00	1.130632e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.406144e+00	6.830507e-01	5.895161e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.444964e+00	3.328761e-01	5.558720e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.969057e+00	1.204952e-01	3.835971e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.753457e+00	2.468937e-01	3.370047e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.599392e+00	3.377551e-01	3.473833e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.421009e+00	1.964085e-01	3.722808e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.756745e-02	1.569378e-02	2.183920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.449839e-02	5.240085e-02	6.591660e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.015185e+00	4.944570e-01	4.953952e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.569301e+00	8.246859e-01	5.641463e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.805009e+00	4.818239e-01	7.080314e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.510743e+00	4.973091e-01	5.055267e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.129717e+00	4.518049e-01	8.041862e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.030559e+00	2.614060e-01	4.693899e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.731112e-02	1.776130e-02	4.375232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.244361e-01	2.835412e-01	3.957124e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.512498e+00	9.539998e-01	8.066185e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.465223e+00	4.047287e-01	1.352309e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.966827e+00	4.878799e-01	5.005222e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.496623e+00	3.315742e-01	4.896426e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.092296e-01	1.579667e-01	2.886101e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.715045e-01	6.268552e-02	1.354529e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.558302e-02	4.060054e-03	8.393905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.736004e+00	1.070671e+00	1.402375e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.068920e+00	1.591799e+00	1.154274e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.830998e+00	8.496959e-01	5.050094e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.663586e+00	7.093505e-01	8.856135e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.057684e-01	3.307383e-02	6.267313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.183520e-02	8.173037e-03	2.783841e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.974713e-02	6.455326e-02	8.110939e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.355022e-01	1.916529e-01	2.369290e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.798919e-01	3.805331e-01	3.963783e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.487586e+00	5.904211e-01	4.272315e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.220537e+00	6.174945e-01	6.002430e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.046772e+00	5.480494e-01	3.774931e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.589607e+00	3.726215e-01	2.206509e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.511113e+00	2.694597e-01	1.364974e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.979973e+00	4.266776e-01	4.943541e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.156643e+00	3.804718e-01	5.522267e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.429244e+00	3.100938e-01	5.239730e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.470113e-01	1.678206e-01	3.604776e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.587116e-02	1.331186e-02	2.781437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.927597e-02	2.406467e-02	8.751523e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.583054e-01	1.449929e-01	2.363033e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.355390e-01	3.766891e-01	3.673568e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.317130e+00	6.072309e-01	8.159984e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.232557e+00	8.312139e-01	7.365353e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.085478e+00	9.087724e-01	7.484020e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.740214e+00	6.389974e-01	6.272268e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.226425e+00	5.027862e-01	1.387780e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.930338e+00	2.350317e-01	1.308995e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.290436e+00	4.226583e-01	3.053322e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.447503e+00	4.043721e-01	4.034717e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.634118e+00	3.313085e-01	4.175910e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.643896e-01	2.011920e-01	3.401601e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.566899e-01	8.042524e-02	2.236680e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.897111e-02	9.591240e-03	1.355519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.619692e-01	2.223260e-01	4.938355e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.005874e+00	4.672596e-01	8.297425e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.184631e+00	9.115279e-01	1.719835e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.131497e+00	1.766525e+00	1.937503e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.751637e+00	1.806831e+00	1.718957e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.004703e+00	1.457352e+00	1.076190e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.109740e+00	7.285993e-01	1.916687e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.033421e+00	5.790246e-01	2.856782e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.432155e+00	7.816103e-01	6.114320e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.877663e+00	6.361395e-01	8.233461e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.654883e+00	4.521395e-01	6.986032e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.901438e-02	2.165249e-02	3.697200e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.488396e-01	9.592260e-02	1.045272e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.493279e-01	4.189614e-01	4.681393e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.076327e+00	6.560542e-01	4.555424e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.050474e+00	3.823266e-01	8.354480e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.887697e+00	3.443332e-01	2.874696e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.013625e+00	3.765658e-01	6.275372e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.088773e+00	2.552927e-01	4.625887e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.308584e-01	1.027204e-01	2.568437e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.373847e-02	7.455468e-03	1.336402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.431383e-01	4.325470e-01	4.327254e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.593410e+00	9.363927e-01	1.014138e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.608294e+00	9.627923e-01	7.992281e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.497617e+00	4.497482e-01	2.746663e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.873701e+00	2.447125e-01	1.424270e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.063456e+00	3.531728e-01	3.912378e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.147685e+00	2.202309e-01	3.751408e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.796960e-01	1.222394e-01	2.430293e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.961542e-02	1.177904e-02	2.432593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.991042e+01	9.131986e+00	9.629506e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.980535e+01	4.843950e+00	4.624046e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.035942e+01	1.717864e+00	1.913732e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.872543e+00	4.695787e-01	2.085486e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.301312e+00	3.550324e-01	1.735124e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.349657e+00	4.392864e-01	5.328307e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.368415e+00	3.384418e-01	5.596647e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.002385e-02	2.045182e-02	3.717403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.851497e-01	9.113028e-02	1.303329e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.650755e-01	2.285441e-01	2.214054e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.560686e-01	3.612015e-01	3.277029e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.069263e+00	4.176045e-01	4.335554e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.596805e+00	5.071978e-01	4.329744e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.194791e+00	5.946952e-01	3.012603e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.567556e+00	4.209149e-01	2.238909e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.834124e+00	1.703949e-01	1.467624e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.850325e+00	2.202561e-01	1.443101e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.534465e+00	3.278754e-01	3.646750e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.951810e+00	3.340808e-01	4.402579e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.264935e+00	2.752991e-01	4.734467e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.664827e-01	1.359173e-01	3.243033e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.468331e-02	1.422667e-02	2.464862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.285629e+00	4.695603e-01	5.748342e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.001567e+00	7.990044e-01	5.601909e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.620724e+00	9.232912e-01	8.021595e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.154605e+00	1.058931e+00	7.928518e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.362585e+00	8.637911e-01	7.333881e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.405934e+00	6.438696e-01	5.063954e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.272236e+00	3.452898e-01	2.659183e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.995595e+00	9.915785e-02	1.929295e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.712029e+00	2.198404e-01	1.343324e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.165888e+00	2.658373e-01	2.816250e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.429662e+00	2.732280e-01	3.239364e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.522209e-01	1.508779e-01	2.785944e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.641683e-02	1.357284e-02	2.733332e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.421363e+01	9.758801e+00	8.763396e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.223488e+01	5.589150e+00	4.749887e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.738454e+01	4.004646e+00	2.884717e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.341081e+01	2.554738e+00	2.149746e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.441269e+00	1.410889e+00	1.717954e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.697431e+00	6.352903e-01	7.709279e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.770617e+00	4.164995e-01	2.190960e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.819694e+00	1.653749e-01	1.888768e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.403457e+00	3.567505e-01	2.000824e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.664873e+00	3.961089e-01	4.657436e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.757543e+00	4.029259e-01	5.842056e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.845882e-02	2.578842e-02	4.257535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.105021e-01	5.820248e-02	4.545776e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.438217e-01	3.797970e-01	2.493935e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.206518e+00	6.533333e-01	3.381777e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.433404e+00	5.874072e-01	8.864180e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.701676e+00	2.966404e-01	2.745028e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.544146e+00	3.133820e-01	8.098965e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.146521e+00	1.705988e-01	4.772625e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.776673e-02	2.322648e-02	2.628759e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.211980e-01	2.099131e-01	1.902240e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.160630e+00	5.927914e-01	4.061919e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.308600e+00	4.283030e-01	8.468375e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.378037e+00	2.903518e-01	4.463959e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.687381e+00	2.293887e-01	4.715114e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.524793e-01	1.023450e-01	2.104856e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.017579e-01	7.870353e-02	6.308509e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.587741e-03	7.670081e-03	2.345246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.628727e+00	9.380302e-01	9.575392e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.788513e+00	9.686868e-01	4.098206e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.506455e+00	5.181305e-01	5.721403e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.201110e+00	3.896708e-01	6.177424e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.990541e-02	2.060682e-02	3.209347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.393336e-02	1.261998e-02	7.313290e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.054166e-01	9.263641e-02	7.567801e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.991489e-01	2.048224e-01	1.213874e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.968715e-01	3.195194e-01	2.347322e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.486975e+00	4.368432e-01	2.882756e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.189476e+00	5.282439e-01	1.876810e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.816611e+00	5.193653e-01	1.785294e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.354332e+00	2.708725e-01	7.280957e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.405184e+00	1.383694e-01	1.380304e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.069879e+00	2.666678e-01	3.788377e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.287605e+00	1.970549e-01	5.660895e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.424912e+00	1.610328e-01	4.659288e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.180268e-01	9.970865e-02	2.573386e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.586943e-02	1.142675e-02	1.499299e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.137678e-01	6.755475e-02	1.438913e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.062147e-01	1.297283e-01	2.356535e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.054978e-01	3.679782e-01	2.340908e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.475005e+00	4.931870e-01	2.650434e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.176347e+00	6.039048e-01	4.888608e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.088720e+00	7.219682e-01	2.315001e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.592573e+00	5.962864e-01	2.233323e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.973232e+00	3.180749e-01	8.638792e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.867894e+00	7.487899e-02	2.230352e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.443985e+00	1.543406e-01	2.760687e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.617072e+00	2.989614e-01	4.308905e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.675166e+00	1.895248e-01	3.737469e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.950529e-01	1.036173e-01	2.364395e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.072887e-01	6.950720e-02	9.687424e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.872341e-02	9.094575e-03	7.271056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.385104e+00	6.361961e-01	7.740260e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.150876e+00	8.402910e-01	8.014233e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.713211e+00	1.294160e+00	1.128893e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.437255e+00	1.490179e+00	1.029730e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.878614e+00	1.348875e+00	7.330691e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.578723e+00	1.041892e+00	2.826565e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.182083e+00	1.920998e-01	3.669232e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.717129e+00	2.846254e-01	6.625822e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.017602e+00	4.685251e-01	6.093958e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.372017e+00	3.803414e-01	5.954819e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.255179e+00	2.002666e-01	3.426005e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.418461e-02	1.099256e-02	1.851751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.129611e-01	5.850956e-02	7.830003e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.459423e-01	3.021123e-01	2.250977e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.645186e+00	5.021306e-01	3.857232e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.896864e+00	4.643574e-01	9.472694e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.305332e+00	2.882864e-01	1.705436e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.378420e+00	2.689224e-01	6.216359e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.183840e+00	1.965425e-01	4.383704e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.197925e-01	1.077359e-01	1.750633e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.863895e-02	1.475007e-02	6.894745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.570258e-01	1.607174e-01	1.918949e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.563317e+00	6.116684e-01	3.781288e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.785796e+00	5.956795e-01	5.682833e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.802817e+00	6.788465e-01	2.313976e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.497368e+00	1.636652e-01	2.108001e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.393241e+00	2.590244e-01	3.934812e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.170514e+00	1.478869e-01	3.372020e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.864123e-01	1.007038e-01	1.642531e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.399924e-02	1.650873e-02	1.000496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.413446e+01	4.217238e+00	3.587207e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.451712e+01	3.370439e+00	2.525578e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.156474e+01	1.895279e+00	1.246178e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.153526e+00	5.597300e-01	5.518362e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.942022e+00	3.043907e-01	3.942719e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.104427e+00	3.261921e-01	4.777943e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.384672e-01	2.099960e-01	3.811235e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.341359e-02	1.655157e-02	1.732055e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.610945e-01	8.975432e-02	1.143473e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.627605e-01	2.020059e-01	1.254397e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.780744e-01	2.171063e-01	1.945482e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.012856e+00	3.363551e-01	2.239431e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.431603e+00	4.342748e-01	2.465254e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.884073e+00	3.884660e-01	3.091181e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.491730e+00	4.251498e-01	8.984645e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.899661e+00	2.716248e-01	7.836576e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.008575e+00	1.844125e-01	1.234136e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.761475e+00	2.652494e-01	2.780191e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.052173e+00	1.793940e-01	4.985194e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.262818e+00	1.416199e-01	3.953644e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.315606e-01	1.107593e-01	2.260937e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.287199e-02	1.122146e-02	1.340143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.202041e+00	2.378745e-01	6.333303e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.364387e+00	5.315138e-01	2.678911e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.783567e+00	5.637770e-01	4.244834e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.275354e+00	6.537499e-01	3.190084e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.754873e+00	7.455584e-01	3.326401e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.141150e+00	5.825996e-01	2.664112e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.411026e+00	4.512928e-01	1.940333e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.460723e+00	1.923110e-01	8.287046e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.046699e+00	1.259270e-01	2.617143e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.455971e+00	2.973355e-01	2.439384e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.455307e+00	1.432764e-01	2.853380e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.847241e-01	6.570054e-02	1.749444e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.238031e-02	1.063600e-02	1.600528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.149013e+01	4.363000e+00	5.725553e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.656932e+01	4.648384e+00	2.045126e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.481034e+01	3.487361e+00	1.817488e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.293446e+01	2.403863e+00	1.180387e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.088279e+01	1.708776e+00	7.431971e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.547076e+00	1.134186e+00	3.139492e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.424357e+00	2.952106e-01	5.306737e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.909651e+00	1.636594e-01	5.711829e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.692263e+00	2.102641e-01	3.463080e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.498704e+00	3.061826e-01	4.208917e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.401427e+00	2.005999e-01	3.519091e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.858134e-02	1.506104e-02	2.243744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.701924e-02	5.585357e-02	7.542873e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.072661e+00	5.426645e-01	6.103311e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.596324e+00	9.648077e-01	7.076803e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.608668e+00	5.949838e-01	1.289584e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.361759e+00	5.648524e-01	3.676358e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.207512e+00	5.578942e-01	8.760883e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.101108e+00	3.387460e-01	6.431064e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.927965e-02	2.510775e-02	5.869682e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.417573e-01	3.288524e-01	4.734230e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.357635e+00	1.111777e+00	9.906185e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.077356e+00	4.819028e-01	1.893477e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.036520e+00	5.733887e-01	4.774764e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.701216e+00	4.416268e-01	6.120017e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.137622e-01	2.152219e-01	3.680533e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.001264e-01	7.784931e-02	1.701572e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.819273e-02	4.961133e-03	1.353451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.475878e+00	1.120458e+00	1.644227e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.212774e+00	1.804612e+00	1.350639e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.674164e+00	8.104090e-01	3.415315e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.145801e+00	8.662285e-01	1.070510e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.436808e-01	5.027648e-02	8.906453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.143069e-03	7.034357e-03	1.259545e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.318719e-02	5.794691e-02	9.179041e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.995783e-01	1.764407e-01	3.017498e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.459570e-01	3.904240e-01	5.211221e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.467601e+00	6.654302e-01	6.728591e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.286557e+00	8.027035e-01	6.229949e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.990240e+00	7.153186e-01	3.963390e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.371343e+00	4.467285e-01	1.226940e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.371621e+00	3.712981e-01	1.448146e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.936823e+00	4.768437e-01	4.412166e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.249628e+00	4.958407e-01	6.257157e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.523376e+00	4.076392e-01	6.210729e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.520361e-01	2.421046e-01	4.410725e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.840656e-02	1.970644e-02	4.718991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.182504e-02	2.661533e-02	4.397049e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.537249e-01	1.638093e-01	2.794406e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.658421e-01	3.669085e-01	5.841484e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.309814e+00	6.452964e-01	9.555747e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.083319e+00	8.439340e-01	1.166914e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.006628e+00	1.070381e+00	9.918764e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.617846e+00	9.585164e-01	6.045294e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.883013e+00	5.862093e-01	2.040205e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.706909e+00	2.513121e-01	1.512029e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.295126e+00	4.596029e-01	2.668961e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.578983e+00	5.446215e-01	4.680102e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.773093e+00	4.076618e-01	5.060747e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.081802e+00	2.557221e-01	4.146303e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.363748e-01	1.433687e-01	2.724150e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.345325e-02	1.050713e-02	2.590055e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.376235e-01	1.281014e-01	3.729287e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.725902e-01	5.067087e-01	1.065335e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.985282e+00	1.044776e+00	1.997991e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.669482e+00	1.704576e+00	2.313245e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.097987e+00	1.941204e+00	2.284491e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.242183e+00	1.848647e+00	1.306150e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.470053e+00	1.063513e+00	3.211179e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.870712e+00	6.149912e-01	1.369384e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.669222e+00	8.987277e-01	6.276724e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.267097e+00	8.343276e-01	8.807392e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.011326e+00	5.768440e-01	8.384193e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.161691e-02	3.254682e-02	5.872322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.623987e-01	9.656852e-02	1.292043e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.390589e-01	4.602850e-01	5.657471e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.124970e+00	7.186970e-01	5.025609e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.793040e+00	4.174922e-01	1.202972e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.730345e+00	3.046499e-01	2.543092e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.111040e+00	4.773301e-01	6.176031e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.186313e+00	3.195502e-01	5.977944e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.039425e-01	1.598667e-01	3.217064e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.657197e-02	8.376925e-03	2.472933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.157586e+00	5.046240e-01	5.465316e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.928236e+00	1.102178e+00	1.352473e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.468204e+00	9.738981e-01	8.233846e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.981788e+00	4.186262e-01	1.824228e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.664364e+00	2.030345e-01	1.502902e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.170551e+00	3.840358e-01	3.552448e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.335330e+00	3.158974e-01	4.726970e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.749942e-01	1.669752e-01	2.935562e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.622585e-02	1.472423e-02	3.447540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.606372e+01	1.127444e+01	1.325734e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.927776e+01	4.943374e+00	4.970022e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.291493e+00	1.513544e+00	1.228222e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.096017e+00	4.759069e-01	2.668355e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.229821e+00	2.935883e-01	8.520419e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.611838e+00	4.707228e-01	5.111711e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.716844e+00	4.840180e-01	6.120344e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.294515e-02	2.777281e-02	5.585566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.838499e-01	9.293470e-02	1.258852e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.460759e-01	2.004506e-01	3.179454e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.975393e-01	3.971897e-01	4.043598e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.143569e+00	4.711882e-01	5.490278e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.635128e+00	5.795633e-01	4.970134e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.143136e+00	5.913882e-01	4.584181e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.488153e+00	4.937249e-01	2.873845e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.688178e+00	2.673406e-01	1.717680e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.695427e+00	2.771577e-01	1.285055e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.475469e+00	3.800065e-01	2.887776e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.995545e+00	3.992541e-01	4.961191e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.368061e+00	3.312233e-01	5.282406e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.619419e-01	2.086886e-01	3.842583e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.552545e-02	1.824836e-02	4.564104e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.410790e+00	5.325716e-01	6.418671e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.294570e+00	8.023270e-01	1.056837e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.898399e+00	1.043210e+00	1.174195e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.290085e+00	1.035025e+00	1.099894e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.321170e+00	8.635741e-01	7.719212e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.162137e+00	6.774612e-01	5.604239e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.956282e+00	4.317563e-01	2.024049e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.738855e+00	2.061666e-01	1.258430e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.578355e+00	1.746932e-01	1.273638e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.204675e+00	3.395684e-01	2.662712e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.547878e+00	3.305244e-01	3.870893e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.516895e-01	1.952298e-01	3.327612e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.668042e-02	1.808170e-02	4.159710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.853630e+01	1.056628e+01	1.234084e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.279742e+01	5.963974e+00	6.117155e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.672121e+01	3.831108e+00	3.936041e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.178773e+01	2.089411e+00	2.402293e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.216347e+00	1.672147e+00	1.046654e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.575329e+00	7.846902e-01	5.935583e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.217911e+00	5.999577e-01	2.569163e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.466355e+00	1.763003e-01	8.857634e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.321148e+00	3.284685e-01	1.299497e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.826513e+00	4.542735e-01	4.056622e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.091814e+00	5.033596e-01	5.492557e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.128415e-01	3.440728e-02	6.375703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.317959e-01	5.911419e-02	4.467357e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.188768e+00	4.796012e-01	2.745804e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.575887e+00	6.471586e-01	3.711761e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.675747e+00	4.068604e-01	7.476295e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.465871e+00	3.841546e-01	4.694129e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.090414e+00	2.644905e-01	7.036233e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.525439e-01	1.039543e-01	3.717166e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.345936e-02	2.343677e-02	2.144815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.535215e-01	2.499498e-01	1.957222e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.768231e+00	6.553242e-01	4.289720e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.337064e+00	1.753120e-01	8.187667e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.881514e+00	3.205462e-01	4.670600e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.368787e+00	1.533713e-01	3.673793e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.074639e-01	6.405933e-02	1.687636e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.141217e-01	5.356229e-02	5.564150e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.163672e-02	6.529951e-03	3.034145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.426406e+00	1.041214e+00	9.311714e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.971700e+00	6.843163e-01	3.658303e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.877493e+00	4.769871e-01	5.432200e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.960537e+00	3.285625e-01	5.160477e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.463223e-02	1.722509e-02	2.927147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.383494e-02	2.475300e-02	3.237898e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.009465e-01	9.830294e-02	6.880223e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.273422e-01	2.291289e-01	1.437661e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.854990e-01	3.579884e-01	2.723082e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.671171e+00	5.340523e-01	3.427601e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.452522e+00	5.792619e-01	2.438626e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.098889e+00	4.533585e-01	7.613229e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.414031e+00	1.240885e-01	1.285918e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.408293e+00	2.268651e-01	2.421539e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.819580e+00	2.343288e-01	4.904318e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.067066e+00	2.899255e-01	5.496425e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.300071e+00	1.600786e-01	3.453057e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.199814e-01	4.401831e-02	2.250900e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.469492e-02	1.295346e-02	1.308152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.758953e-01	6.932144e-02	1.020556e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.007493e-01	2.107145e-01	1.688129e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.076814e+00	4.096101e-01	2.147820e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.756247e+00	5.342046e-01	4.614936e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.600379e+00	6.685138e-01	6.013723e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.477844e+00	6.650127e-01	3.229071e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.006955e+00	5.454878e-01	1.817970e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.144097e+00	1.751661e-01	1.438877e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.902235e+00	1.939463e-01	1.565842e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.102823e+00	2.392959e-01	4.616634e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.251695e+00	2.259373e-01	4.017127e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.507080e+00	2.125821e-01	2.652584e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.198204e-01	7.959873e-02	1.846782e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.810003e-01	4.870238e-02	9.681545e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.867101e-02	6.247120e-03	8.184961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.093149e+00	4.991606e-01	7.748768e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.304712e+00	9.002445e-01	1.038513e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.166776e+00	1.335675e+00	1.177055e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.141448e+00	1.375188e+00	1.429423e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.631786e+00	1.162238e+00	8.833724e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.019179e+00	7.344298e-01	2.201411e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.028833e+00	1.874588e-01	4.844753e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.374722e+00	4.953375e-01	5.107054e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.631691e+00	4.510021e-01	5.457066e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.197167e+00	3.423478e-01	4.682144e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.199270e+00	1.981777e-01	3.055039e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.496913e-02	9.217353e-03	1.736933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.429213e-01	7.482408e-02	8.517588e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.091581e-01	3.736049e-01	2.660552e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.962915e+00	5.064163e-01	3.955493e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.129276e+00	3.475654e-01	6.081567e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.043634e+00	2.721056e-01	3.191793e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.026074e+00	2.876086e-01	5.412266e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.034341e+00	1.097293e-01	3.611864e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.995902e-01	9.598262e-02	1.437584e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.124470e-02	1.289884e-02	6.658225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.640153e-01	2.457202e-01	1.976128e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.184058e+00	8.326703e-01	4.804140e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.555287e+00	7.033638e-01	6.366586e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.911908e+00	3.613941e-01	2.132227e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.220659e+00	2.896669e-01	2.259577e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.989039e+00	2.418849e-01	3.536136e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.030872e+00	1.163994e-01	2.750618e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.894638e-01	7.219918e-02	1.304147e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.913622e-02	1.329761e-02	1.037903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.084938e+01	7.033570e+00	3.981752e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.852408e+01	3.347761e+00	3.407816e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.244671e+01	1.596208e+00	1.163633e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.475579e+00	2.541417e-01	7.108842e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.357214e+00	3.536977e-01	2.973282e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.917142e+00	2.554455e-01	3.918484e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.012741e+00	1.920674e-01	3.045547e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.053877e-02	1.338400e-02	1.741312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.618582e-01	9.794488e-02	1.012211e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.110066e-01	2.060267e-01	1.551817e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.099017e-01	3.419834e-01	2.288042e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.102318e+00	3.520875e-01	3.199338e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.643607e+00	4.914887e-01	2.642317e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.186166e+00	4.966339e-01	2.342105e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.596113e+00	2.847530e-01	1.865178e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.972136e+00	1.273971e-01	1.010182e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.934180e+00	2.113813e-01	1.619763e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.511056e+00	2.509789e-01	4.179860e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.888333e+00	2.501920e-01	4.520508e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.157564e+00	1.449296e-01	3.119663e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.617432e-01	4.829584e-02	1.967050e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.307312e-02	1.211135e-02	1.259487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.417097e+00	4.351732e-01	4.226096e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.671001e+00	5.777328e-01	3.309209e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.389334e+00	8.553352e-01	4.379969e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.905207e+00	9.305527e-01	5.472228e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.275717e+00	6.108538e-01	5.724548e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.598480e+00	5.583280e-01	2.541315e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.545377e+00	2.481680e-01	3.592997e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.398344e+00	5.848099e-02	1.362549e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.921210e+00	2.285311e-01	2.259641e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.089307e+00	2.393661e-01	2.807795e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.305711e+00	1.552306e-01	2.269783e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.295381e-01	4.721331e-02	1.491559e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.275769e-02	9.503548e-03	1.329902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.838534e+01	7.503863e+00	5.211455e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.136693e+01	6.282747e+00	2.669012e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.716821e+01	2.426533e+00	2.157486e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.445551e+01	2.074938e+00	1.445507e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.144470e+01	1.166107e+00	1.092924e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.630286e+00	9.631287e-01	3.233441e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.805000e+00	1.167669e-01	9.068622e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.350280e+00	1.893386e-01	2.647335e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.350065e+00	3.315676e-01	3.008069e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.334845e+00	2.890724e-01	3.274867e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.358215e+00	1.982673e-01	3.079437e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.934309e-02	1.173081e-02	2.064517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.103968e-01	6.341156e-02	9.273623e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.157599e+00	5.686533e-01	6.183925e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.668046e+00	9.296687e-01	6.096100e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.638168e+00	5.410438e-01	1.105536e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.308922e+00	5.865958e-01	3.898006e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.119262e+00	5.364885e-01	8.697153e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.046421e+00	3.247498e-01	6.154542e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.402191e-02	2.270359e-02	5.503354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.163356e-01	3.526988e-01	5.197564e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.491892e+00	1.088117e+00	9.224542e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.074302e+00	4.338362e-01	1.011534e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.976679e+00	6.119960e-01	4.829543e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.611560e+00	4.105357e-01	6.118895e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.759503e-01	2.021801e-01	3.498120e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.902812e-01	8.050602e-02	1.604533e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.693868e-02	4.904692e-03	1.329043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.661781e+00	1.166950e+00	1.737576e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.468782e+00	1.840601e+00	1.173001e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.617280e+00	7.805307e-01	4.171780e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.020308e+00	9.112955e-01	1.035662e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.320829e-01	4.634686e-02	8.735695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.198739e-03	6.930142e-03	1.960808e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.255736e-02	6.135730e-02	1.129167e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.400809e-01	2.084122e-01	3.206977e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.178895e-01	4.197013e-01	5.023146e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.544311e+00	6.729510e-01	6.710071e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.350772e+00	7.971674e-01	6.262733e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.100393e+00	7.388918e-01	3.059715e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.373606e+00	3.486664e-01	1.581157e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.316374e+00	3.683174e-01	1.469409e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.880384e+00	4.657841e-01	4.705203e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.180811e+00	5.340296e-01	6.412648e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.445104e+00	3.672017e-01	5.830424e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.143358e-01	2.339880e-01	4.206649e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.727011e-02	2.104729e-02	4.217487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.920997e-02	2.471748e-02	8.055169e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.900900e-01	1.731268e-01	3.205348e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.450544e-01	4.193199e-01	6.465075e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.441314e+00	6.947004e-01	9.376737e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.232014e+00	9.084381e-01	1.161232e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.112166e+00	1.053585e+00	9.098047e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.724731e+00	9.476142e-01	5.927897e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.917529e+00	5.376231e-01	2.086328e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.736291e+00	2.708427e-01	9.109114e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.173329e+00	4.575317e-01	3.645962e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.503966e+00	5.543365e-01	4.918759e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.691926e+00	3.811405e-01	5.306426e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.048867e+00	2.733395e-01	3.704896e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.263220e-01	1.373529e-01	2.405494e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.351165e-02	1.294841e-02	2.398362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.896924e-01	1.851254e-01	4.753635e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.860985e-01	5.938401e-01	1.231959e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.114142e+00	1.041051e+00	2.154336e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.913105e+00	1.836079e+00	2.314352e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.423834e+00	2.064592e+00	2.233286e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.422313e+00	1.786553e+00	1.260364e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.591215e+00	1.007788e+00	2.594152e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.798533e+00	6.085478e-01	2.660790e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.538850e+00	9.698118e-01	6.890402e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.121432e+00	7.978190e-01	9.251734e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.968428e+00	6.152170e-01	7.552860e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.702444e-02	3.047954e-02	5.471884e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.757944e-01	1.045964e-01	1.547632e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.999787e-01	4.818973e-01	5.520009e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.188222e+00	7.144850e-01	4.579204e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.801082e+00	3.788459e-01	1.356503e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.723221e+00	3.148244e-01	2.644364e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.058205e+00	4.769689e-01	6.145026e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.122185e+00	3.107553e-01	6.128026e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.676220e-01	1.315166e-01	2.899172e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.632602e-02	8.672748e-03	2.248836e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.246749e+00	5.241254e-01	7.105667e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.125165e+00	1.134396e+00	1.315979e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.554817e+00	9.521255e-01	7.699151e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.000844e+00	3.708791e-01	2.166452e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.670867e+00	2.452681e-01	1.209009e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.110636e+00	3.852606e-01	3.794706e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.275084e+00	2.915073e-01	4.637014e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.479905e-01	1.688196e-01	2.880974e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.409510e-02	1.312850e-02	3.214818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.868057e+01	1.185318e+01	1.402797e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.970106e+01	4.752633e+00	4.766960e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.461769e+00	1.523416e+00	1.157287e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.170698e+00	4.506990e-01	1.673900e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.168765e+00	2.577053e-01	1.232151e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.543290e+00	4.806992e-01	4.870962e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.660278e+00	4.887587e-01	6.483319e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.733961e-02	2.667332e-02	5.332861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.949404e-01	1.026373e-01	1.514127e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.814546e-01	2.214721e-01	3.245792e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.087855e-01	3.587320e-01	4.603756e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.197036e+00	4.632342e-01	5.483768e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.745972e+00	6.435979e-01	4.682638e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.231912e+00	6.344598e-01	3.889167e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.540089e+00	4.726437e-01	2.568076e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.694126e+00	2.164757e-01	1.347064e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.678637e+00	2.421310e-01	1.698564e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.408539e+00	3.612377e-01	3.605671e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.920883e+00	3.699325e-01	5.306347e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.313209e+00	3.321287e-01	4.523020e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.404567e-01	2.099810e-01	3.821871e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.357093e-02	1.867349e-02	3.975452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.540116e+00	6.133098e-01	7.221559e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.419535e+00	8.503980e-01	1.058969e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.039974e+00	9.518258e-01	1.210755e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.333898e+00	9.861686e-01	1.145499e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.420623e+00	8.990077e-01	7.719523e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.252823e+00	6.610480e-01	4.835192e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.984404e+00	4.178352e-01	2.612656e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.786874e+00	2.578498e-01	1.623967e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.563313e+00	2.652531e-01	1.096144e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.126292e+00	3.173439e-01	3.372716e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.493801e+00	3.113273e-01	3.788231e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.278081e-01	2.072418e-01	2.992037e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.579641e-02	2.020533e-02	3.656694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.079663e+01	1.108444e+01	1.331823e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.287768e+01	5.221968e+00	6.116100e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.718451e+01	3.958802e+00	3.912469e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.231011e+01	2.637331e+00	2.437785e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.342534e+00	1.406518e+00	1.076289e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.650452e+00	8.235465e-01	5.969457e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.200316e+00	4.632537e-01	1.931185e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.522966e+00	2.109550e-01	6.374818e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.253290e+00	3.169336e-01	1.230037e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.814855e+00	4.860886e-01	4.052233e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.964977e+00	4.899759e-01	5.890828e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.086075e-01	3.377657e-02	5.939283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.452725e-01	6.644321e-02	5.511591e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.237629e+00	4.634639e-01	3.066634e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.654922e+00	7.145814e-01	2.829239e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.709167e+00	4.327045e-01	5.261403e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.361845e+00	2.584990e-01	5.054329e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.067537e+00	2.600783e-01	7.076736e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.281552e-01	1.054059e-01	3.812225e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.578329e-02	1.876005e-02	2.680570e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.035081e+00	2.753750e-01	2.353218e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.864982e+00	6.786246e-01	3.989710e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.347794e+00	2.508574e-01	8.707992e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.764219e+00	2.221089e-01	5.026706e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.339055e+00	1.813432e-01	3.540587e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.944121e-01	6.270971e-02	1.737710e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.930378e-01	5.062587e-02	6.677555e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.197623e-03	6.660891e-03	3.886731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.707101e+00	1.122965e+00	1.018314e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.067894e+00	7.082008e-01	3.473299e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.719826e+00	4.719639e-01	5.150108e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.864575e+00	3.452508e-01	5.485435e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.067669e-02	1.499373e-02	3.027323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.299464e-02	3.538261e-02	3.830689e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.128824e-01	9.681078e-02	8.611594e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.473182e-01	2.194861e-01	1.881080e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.063592e+00	4.014924e-01	2.505591e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.767348e+00	5.724250e-01	2.596008e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.486833e+00	5.854462e-01	2.302007e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.092857e+00	4.042851e-01	9.282305e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.487469e+00	2.054855e-01	6.865492e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.323116e+00	1.617256e-01	2.048070e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.782174e+00	1.936832e-01	6.297296e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.002417e+00	2.908303e-01	4.940180e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.246983e+00	1.415911e-01	3.712283e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.083923e-01	4.854509e-02	2.282653e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.188169e-02	1.045710e-02	1.611597e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.004626e-01	8.617579e-02	9.853745e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.392313e-01	2.225563e-01	2.647746e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.159225e+00	4.435616e-01	3.567104e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.005929e+00	6.926075e-01	4.062298e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.768766e+00	6.597814e-01	4.789810e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.516420e+00	6.725533e-01	3.734956e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.029343e+00	5.568330e-01	2.351244e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.162510e+00	2.179154e-01	7.876720e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.773453e+00	1.468557e-01	3.015382e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.083005e+00	2.029179e-01	4.124197e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.224154e+00	2.236939e-01	4.373213e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.443907e+00	2.030396e-01	2.901710e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.853004e-01	8.457192e-02	2.130052e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.730919e-01	3.893114e-02	1.042502e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.705270e-02	7.266134e-03	8.110776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.294579e+00	5.822260e-01	8.562700e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.669318e+00	1.087478e+00	9.089750e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.474423e+00	1.339925e+00	1.402755e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.467799e+00	1.634137e+00	1.269009e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.782668e+00	1.308993e+00	7.446513e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.013532e+00	5.721658e-01	3.503951e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.990674e+00	2.598133e-01	5.042036e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.303285e+00	4.497403e-01	4.922597e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.509094e+00	4.454493e-01	6.137458e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.099186e+00	3.385899e-01	5.287258e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.148867e+00	1.916920e-01	3.326955e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.398697e-02	9.203809e-03	1.737309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.452173e-01	7.644062e-02	1.017701e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.521979e-01	3.717268e-01	3.274790e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.071640e+00	5.791613e-01	3.089322e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.138750e+00	3.692936e-01	6.792081e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.012217e+00	2.848936e-01	3.469303e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.958577e+00	2.447922e-01	5.828395e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.010248e+00	1.321212e-01	3.761652e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.685530e-01	7.586847e-02	1.578387e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.747692e-02	1.143128e-02	1.003343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.251494e-01	2.700863e-01	2.504565e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.291657e+00	8.161039e-01	6.198603e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.774057e+00	8.729972e-01	5.228191e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.908214e+00	3.335468e-01	1.302040e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.151117e+00	2.265140e-01	2.424416e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.937171e+00	2.409634e-01	3.705633e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.027712e+00	1.334189e-01	2.766276e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.826675e-01	4.671698e-02	1.398798e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.232035e-02	1.334019e-02	1.306321e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.226284e+01	6.897317e+00	5.830142e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.984736e+01	3.994988e+00	2.854567e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.255372e+01	1.539620e+00	8.883281e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.359058e+00	2.229463e-01	5.997238e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.247708e+00	3.374221e-01	3.445322e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.906262e+00	3.177699e-01	3.907482e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.585082e-01	1.461154e-01	3.424816e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.934351e-02	1.084534e-02	1.742372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.832599e-01	1.293372e-01	1.113583e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.320078e-01	2.230830e-01	1.612219e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.965818e-01	2.840617e-01	2.724129e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.204670e+00	4.601438e-01	2.552223e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.662074e+00	4.611029e-01	2.408940e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.225967e+00	4.597622e-01	2.729337e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.677193e+00	3.673241e-01	5.853311e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.982533e+00	1.420023e-01	6.453679e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.897817e+00	2.166432e-01	1.829914e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.468251e+00	2.059820e-01	4.532896e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.835628e+00	2.184398e-01	4.399313e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.140161e+00	1.534970e-01	3.116079e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.398294e-01	4.084369e-02	2.139933e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.007518e-02	1.032142e-02	1.590670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.622685e+00	5.357016e-01	3.678043e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.886151e+00	7.551123e-01	3.444292e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.410996e+00	7.426029e-01	4.882889e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.971942e+00	8.653894e-01	6.366625e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.447071e+00	6.793416e-01	4.467238e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.572525e+00	4.690093e-01	4.119228e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.614502e+00	2.678390e-01	1.418378e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.348541e+00	7.953528e-02	1.601498e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.884363e+00	2.330827e-01	2.140747e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.047159e+00	1.824074e-01	3.487338e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.272400e+00	1.556171e-01	2.357287e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.368326e-01	7.250379e-02	1.441512e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.854627e-02	7.664342e-03	1.539284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.099734e+01	8.779699e+00	5.737774e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.144067e+01	4.544293e+00	3.595074e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.864462e+01	4.011203e+00	1.843460e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.476782e+01	2.165867e+00	1.709773e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.130464e+01	1.045720e+00	8.744336e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.528801e+00	6.885887e-01	4.140708e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.977154e+00	2.577203e-01	4.852521e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.305265e+00	1.841360e-01	3.895692e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.235234e+00	2.930889e-01	3.492057e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.224562e+00	2.632987e-01	4.119881e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.334795e+00	2.332502e-01	3.150504e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.809906e-02	1.172193e-02	2.083474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.977012e-01	1.031011e-01	1.339939e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.794717e+00	7.750709e-01	7.155241e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.368892e+00	9.091615e-01	3.827576e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.587184e+00	3.535196e-01	9.259974e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.652713e+00	5.040118e-01	7.256876e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.583668e+00	4.079510e-01	6.796879e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.547735e-01	2.131216e-01	4.533105e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.458317e-02	1.669959e-02	4.152517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.329537e+00	5.240713e-01	6.468959e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.386552e+00	1.078094e+00	6.249796e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.851397e+00	4.336616e-01	2.206126e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.299013e+00	4.747090e-01	6.131442e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.262347e+00	3.087201e-01	4.583319e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.291811e-01	1.376245e-01	2.768827e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.459753e-01	5.721939e-02	1.264452e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.620087e-02	5.151019e-03	1.181369e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.902107e+00	1.584044e+00	1.995063e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.406474e+00	1.462364e+00	5.921923e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.913786e+00	9.137277e-01	6.766819e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.308113e+00	6.532394e-01	9.305251e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.092607e-01	3.461572e-02	6.538401e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.530491e-02	1.193215e-02	2.164375e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.416412e-01	9.411237e-02	1.680329e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.494616e-01	3.264035e-01	4.374095e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.278921e+00	6.425875e-01	5.981147e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.152061e+00	8.174706e-01	7.315776e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.027822e+00	8.483439e-01	3.910350e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.488390e+00	5.059726e-01	8.920352e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.381945e+00	2.362341e-01	1.264282e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.030630e+00	4.401182e-01	3.595593e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.393929e+00	4.354472e-01	6.287284e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.712051e+00	3.867367e-01	6.007349e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.105544e+00	2.842272e-01	4.869828e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.933569e-01	1.590832e-01	3.397580e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.863218e-02	1.465806e-02	3.114743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.098392e-02	5.499799e-02	1.034815e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.814599e-01	2.727551e-01	5.480595e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.278397e+00	6.547717e-01	1.017990e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.311043e+00	1.059379e+00	1.111657e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.230416e+00	1.148749e+00	1.160289e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.055390e+00	1.136732e+00	6.359530e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.230761e+00	7.300383e-01	1.944349e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.026750e+00	2.440115e-01	8.386593e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.406161e+00	3.698019e-01	2.913785e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.765085e+00	4.703365e-01	4.275142e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.008046e+00	3.836973e-01	5.206297e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.374908e+00	3.228067e-01	4.590113e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.239334e-01	1.829299e-01	3.204547e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.224078e-01	9.726034e-02	1.894044e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.546482e-02	1.013524e-02	1.942608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.337022e-01	2.835702e-01	6.482071e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.477103e+00	8.345712e-01	1.847851e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.397175e+00	1.711483e+00	2.733847e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.602469e+00	2.433804e+00	2.704758e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.060910e+00	2.286365e+00	1.831727e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.422735e+00	1.542580e+00	5.426765e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.703615e+00	4.195987e-01	1.859144e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.422020e+00	8.749676e-01	4.870915e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.850884e+00	8.032180e-01	8.325330e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.532265e+00	6.722625e-01	8.821812e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.487872e+00	4.042821e-01	7.241344e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.064850e-02	2.417879e-02	4.192353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.974189e-01	1.671431e-01	2.025395e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.513461e+00	6.665621e-01	6.075410e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.655647e+00	6.393432e-01	3.289949e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.827557e+00	2.491476e-01	1.258561e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.382600e+00	3.629432e-01	4.164702e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.584234e+00	3.152155e-01	5.657698e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.759360e-01	2.417939e-01	4.375961e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.443311e-01	9.386720e-02	2.210462e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.155397e-02	7.269991e-03	1.866975e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.236208e+00	8.940303e-01	1.001508e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.530267e+00	1.461828e+00	1.348024e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.920583e+00	7.840066e-01	5.382297e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.926715e+00	2.600675e-01	1.492181e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.460763e+00	2.740050e-01	1.860478e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.749018e+00	2.732444e-01	4.212019e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.054594e+00	2.435356e-01	3.343951e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.454050e-01	1.221793e-01	2.232310e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.950924e-02	1.244480e-02	2.794117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.976882e+01	1.594578e+01	1.538194e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.211223e+01	4.239055e+00	4.299481e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.059874e+00	1.148635e+00	4.779009e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.935461e+00	2.850506e-01	1.395147e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.908206e+00	2.512405e-01	1.876926e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.209782e+00	4.126204e-01	5.193062e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.351816e+00	3.412685e-01	5.403588e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.013091e-02	2.319931e-02	4.076972e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.742118e-01	1.455736e-01	1.794740e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.127627e-01	3.376652e-01	3.971047e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.144795e+00	4.797852e-01	5.535904e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.694641e+00	6.341086e-01	5.644288e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.231017e+00	6.729729e-01	4.440007e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.632867e+00	5.572145e-01	2.520258e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.771498e+00	3.405590e-01	8.073290e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.666673e+00	1.743254e-01	1.892700e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.516385e+00	3.079006e-01	2.563725e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.071074e+00	3.202432e-01	4.607224e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.591058e+00	3.107910e-01	4.502376e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.012497e+00	2.196600e-01	4.525965e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.595848e-01	1.534817e-01	2.949202e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.767771e-02	1.388260e-02	3.008460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.359279e+00	8.705351e-01	9.890258e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.780416e+00	1.208053e+00	1.295469e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.399843e+00	1.281413e+00	1.226509e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.480690e+00	1.234571e+00	9.025044e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.956389e+00	7.748469e-01	6.562889e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.453257e+00	5.279585e-01	2.867262e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.996102e+00	2.548971e-01	1.342361e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.685927e+00	2.009690e-01	1.477323e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.363078e+00	2.264091e-01	1.613233e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.847097e+00	2.753502e-01	3.496428e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.232745e+00	2.379480e-01	3.340343e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.685521e-01	1.459380e-01	2.714037e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.189735e-02	1.482758e-02	3.050904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.919104e+01	1.404690e+01	1.436267e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.836268e+01	5.957448e+00	5.100688e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.872007e+01	3.021455e+00	3.459104e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.245887e+01	1.828310e+00	1.975908e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.312567e+00	1.285866e+00	6.976994e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.592272e+00	6.267652e-01	1.679845e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.990333e+00	3.736392e-01	9.922762e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.333327e+00	1.698056e-01	2.938235e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.012328e+00	2.920818e-01	1.807405e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.431229e+00	3.407017e-01	4.917701e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.673016e+00	3.915173e-01	5.469914e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.146560e-02	2.786629e-02	4.794286e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.229867e-01	9.030713e-02	5.564258e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.770982e+00	5.919882e-01	2.966104e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.255204e+00	6.794175e-01	2.474801e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.748151e+00	1.271166e-01	1.617051e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.803350e+00	2.960391e-01	6.295893e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.511711e+00	2.177835e-01	5.221465e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.690339e-01	9.193637e-02	2.417697e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.578946e-02	1.586393e-02	1.876054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.592357e+00	3.699369e-01	2.574752e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.697997e+00	6.585457e-01	2.877558e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.940650e+00	1.481466e-01	3.226907e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.127027e+00	2.602005e-01	3.800454e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.011417e+00	1.288976e-01	2.366023e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.657280e-01	5.139096e-02	1.252062e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.870323e-01	4.155064e-02	4.482832e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.179118e-02	5.575093e-03	3.492535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.393991e+00	1.266025e+00	1.022619e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.024351e+00	3.942739e-01	6.119410e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.808732e+00	5.249313e-01	5.148547e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.459461e+00	2.510637e-01	4.159432e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.356240e-02	1.323680e-02	2.148611e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.295144e-02	2.699165e-02	3.898901e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.500822e-01	1.165951e-01	1.221415e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.189204e-01	3.085445e-01	2.064547e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.379108e+00	4.772982e-01	3.434882e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.194509e+00	6.386068e-01	2.706905e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.991342e+00	5.631632e-01	2.250957e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.522037e+00	2.943207e-01	3.545207e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.530691e+00	1.968629e-01	1.003699e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.099973e+00	2.591100e-01	4.330243e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.367942e+00	2.469854e-01	5.700266e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.600024e+00	1.941140e-01	4.203018e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.296719e-01	8.089561e-02	3.219672e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.735264e-01	5.312320e-02	1.492653e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.390518e-02	8.487852e-03	1.094944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.206270e-01	1.140272e-01	1.259520e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.805548e-01	3.139291e-01	3.368243e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.761705e+00	6.308449e-01	4.739960e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.770930e+00	8.051889e-01	5.367280e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.582396e+00	6.336477e-01	5.649065e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.390869e+00	7.011543e-01	2.367857e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.624734e+00	3.534265e-01	4.348699e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.156318e+00	1.245930e-01	2.412400e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.446552e+00	2.551199e-01	4.001493e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.546309e+00	2.215159e-01	4.440152e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.819700e+00	2.259783e-01	2.861241e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.115749e+00	1.273272e-01	2.321354e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.230962e-01	5.980997e-02	1.505944e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.020755e-01	3.795525e-02	6.860795e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.454780e-02	6.291232e-03	5.957161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.480491e+00	7.352116e-01	1.146697e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.623939e+00	1.415612e+00	1.429201e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.441595e+00	1.992692e+00	1.545933e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.411577e+00	1.606995e+00	1.372420e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.197292e+00	8.947441e-01	5.392825e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.414029e+00	2.926166e-01	5.487033e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.522517e+00	4.061242e-01	5.885082e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.519408e+00	4.918713e-01	5.069298e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.859375e+00	4.159985e-01	5.613904e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.708678e+00	3.150423e-01	3.743541e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.998567e-01	1.134011e-01	2.604858e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.830351e-02	7.753236e-03	1.280465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.218710e-01	1.094510e-01	1.170541e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.235465e+00	4.878312e-01	3.650543e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.579416e+00	5.490936e-01	3.009606e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.259458e+00	1.658144e-01	1.187127e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.587870e+00	3.178369e-01	4.405250e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.561940e+00	2.425569e-01	4.397898e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.519037e-01	8.801089e-02	2.944444e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.929174e-01	5.643416e-02	1.133841e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.873199e-02	9.973930e-03	8.589817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.198189e+00	4.086571e-01	3.422880e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.477672e+00	1.067284e+00	7.486436e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.545476e+00	7.231629e-01	4.657185e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.992431e+00	1.239164e-01	2.549237e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.719946e+00	2.514712e-01	3.327808e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.601049e+00	2.108080e-01	2.906427e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.168663e-01	1.096874e-01	2.065243e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.874764e-01	5.746103e-02	1.125019e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.561495e-02	1.068106e-02	1.001293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.776738e+01	1.049396e+01	6.999547e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.511514e+01	3.906099e+00	2.697245e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.270098e+01	9.964984e-01	1.192793e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.301759e+00	2.040880e-01	5.043316e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.880424e+00	3.523462e-01	3.162582e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.687273e+00	2.838992e-01	3.362983e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.131161e-01	1.325394e-01	2.956806e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.772278e-02	1.246080e-02	1.275981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.073216e-01	1.263122e-01	1.360160e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.639271e-01	2.609526e-01	2.213118e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.075821e+00	4.112455e-01	2.933028e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.468505e+00	4.253379e-01	3.646473e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.079717e+00	5.485913e-01	2.855257e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.650921e+00	4.453354e-01	1.395794e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.004353e+00	2.726175e-01	6.907812e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.043083e+00	1.773543e-01	7.615593e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.690675e+00	2.276248e-01	3.667454e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.131668e+00	2.469012e-01	4.289640e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.516960e+00	1.983342e-01	3.521743e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.662822e-01	7.729441e-02	2.898186e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.396814e-01	4.754924e-02	1.429696e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.316690e-02	7.858560e-03	1.128819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.847484e+00	4.891364e-01	4.911605e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.706004e+00	9.596153e-01	5.090178e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.479813e+00	1.119158e+00	6.636535e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.077788e+00	8.553307e-01	5.602069e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.223880e+00	6.484657e-01	5.199915e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.197000e+00	4.268890e-01	2.148718e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.886728e+00	2.470963e-01	7.510757e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.212619e+00	1.568765e-01	2.358336e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.471379e+00	1.853084e-01	3.428367e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.734348e+00	1.762778e-01	2.526304e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.028427e+00	1.185605e-01	1.963882e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.046471e-01	5.290713e-02	1.165739e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.345782e-02	7.214600e-03	1.090715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.355311e+01	1.065421e+01	7.395089e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.764844e+01	4.329885e+00	3.558971e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.184518e+01	3.100272e+00	1.812720e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.670382e+01	1.597857e+00	1.381395e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.214574e+01	1.238824e+00	8.212648e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.995880e+00	3.260524e-01	6.612360e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.398019e+00	1.552800e-01	4.643627e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.820130e+00	2.275231e-01	2.489689e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.873295e+00	2.630753e-01	3.159402e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.970035e+00	2.700335e-01	3.631838e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.141699e+00	1.714344e-01	2.583562e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.040317e-02	9.288962e-03	1.712597e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.200722e-01	1.104697e-01	1.433836e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.910540e+00	7.954948e-01	7.281157e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.391912e+00	8.311992e-01	3.353374e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.540223e+00	3.594157e-01	1.434891e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.606817e+00	5.229711e-01	7.011202e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.507710e+00	3.806788e-01	6.846971e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.227505e-01	1.969529e-01	4.188006e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.192172e-02	1.827063e-02	4.028048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.445081e+00	5.522369e-01	6.981254e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.399636e+00	9.605750e-01	5.691073e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.784282e+00	4.946808e-01	2.052746e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.292288e+00	4.658988e-01	5.362444e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.191703e+00	2.712661e-01	4.648887e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.092886e-01	1.510626e-01	2.604240e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.412657e-01	6.586359e-02	1.246065e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.456362e-02	4.433888e-03	1.159756e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.127213e+00	1.611883e+00	2.135073e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.433096e+00	1.307542e+00	5.465647e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.870379e+00	9.956979e-01	6.287627e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.199907e+00	6.318446e-01	8.815412e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.045256e-01	3.477092e-02	6.429239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.737147e-02	1.351452e-02	2.412133e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.545487e-01	9.772092e-02	2.005758e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.937098e-01	3.349541e-01	4.878814e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.355526e+00	6.460158e-01	6.715624e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.268060e+00	8.005624e-01	6.836124e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.053012e+00	7.882375e-01	4.166942e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.532332e+00	5.071121e-01	1.948251e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.267721e+00	1.686811e-01	2.193039e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.987556e+00	4.478153e-01	3.976075e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.369312e+00	4.641511e-01	5.750958e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.686143e+00	4.059552e-01	5.727139e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.074986e+00	3.007448e-01	4.396575e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.669934e-01	1.526246e-01	3.221779e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.592986e-02	1.477131e-02	3.097921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.953123e-02	5.869060e-02	1.125512e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.544846e-01	3.004190e-01	6.137499e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.418792e+00	7.037886e-01	1.054091e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.449303e+00	1.061570e+00	1.230902e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.383234e+00	1.163377e+00	1.152203e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.070951e+00	9.877672e-01	6.871078e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.198121e+00	5.691989e-01	1.846468e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.977036e+00	2.546605e-01	9.158938e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.464682e+00	4.999643e-01	1.592056e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.690867e+00	4.343999e-01	4.642967e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.968225e+00	3.914068e-01	5.168379e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.353275e+00	3.357239e-01	3.881551e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.804107e-01	1.811178e-01	3.256255e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.137124e-01	1.036526e-01	1.857745e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.417654e-02	1.039073e-02	1.774054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.479386e-01	2.654022e-01	7.674608e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.636780e+00	8.780253e-01	1.986433e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.658053e+00	1.837964e+00	2.842021e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.913637e+00	2.514200e+00	2.639650e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.149588e+00	2.188325e+00	2.020863e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.379843e+00	1.229431e+00	6.187378e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.752426e+00	5.093134e-01	1.345135e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.392285e+00	9.122908e-01	4.523938e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.779423e+00	8.557429e-01	8.597318e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.492801e+00	6.725744e-01	7.699652e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.436226e+00	4.207067e-01	6.905482e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.709061e-02	2.314355e-02	4.145751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.254021e-01	1.787554e-01	2.257140e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.559455e+00	6.484687e-01	6.669302e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.704506e+00	6.316700e-01	2.302148e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.813441e+00	2.796138e-01	1.868485e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.372663e+00	3.736461e-01	4.055188e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.544066e+00	3.382192e-01	5.765967e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.192996e-01	1.934881e-01	4.074148e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.368850e-01	1.098914e-01	2.148633e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.943451e-02	6.901541e-03	1.689191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.413681e+00	9.145669e-01	1.125534e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.662769e+00	1.417263e+00	1.445449e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.949641e+00	7.529897e-01	4.264439e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.901181e+00	2.375652e-01	1.718006e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.471426e+00	2.896238e-01	1.880319e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.736648e+00	3.059405e-01	3.787105e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.898963e-01	2.083552e-01	3.471197e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.368544e-01	1.294225e-01	2.170755e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.688306e-02	1.299210e-02	2.805466e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.315174e+01	1.579330e+01	1.718558e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.224644e+01	4.151000e+00	3.870240e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.857513e+00	8.770229e-01	6.499443e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.967958e+00	3.377572e-01	1.111563e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.921781e+00	2.720638e-01	1.653112e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.180127e+00	4.343892e-01	4.411739e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.299716e+00	3.517379e-01	5.272995e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.502862e-02	2.132604e-02	4.363410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.845642e-01	1.493732e-01	2.146656e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.585846e-01	3.464286e-01	4.431382e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.227186e+00	5.083171e-01	5.730400e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.747870e+00	6.139402e-01	5.591966e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.288629e+00	6.746636e-01	4.181091e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.677892e+00	5.836430e-01	1.737128e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.718383e+00	2.335654e-01	1.512981e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.687760e+00	2.207544e-01	1.939130e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.426086e+00	2.828381e-01	2.807565e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.084725e+00	2.987088e-01	4.354951e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.564830e+00	3.254804e-01	4.566417e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.952155e-01	2.574444e-01	3.812874e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.294372e-01	1.353559e-01	2.876669e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.555805e-02	1.524903e-02	2.945192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.539523e+00	8.945507e-01	1.124250e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.118411e+00	1.373176e+00	1.363844e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.468498e+00	1.191726e+00	1.370100e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.579871e+00	1.224040e+00	8.626065e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.046664e+00	8.285242e-01	5.751891e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.389806e+00	4.307784e-01	3.499489e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.942002e+00	2.319956e-01	1.940660e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.686653e+00	2.120535e-01	1.749421e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.360217e+00	2.556626e-01	1.719614e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.816534e+00	2.518260e-01	3.426211e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.213001e+00	2.669781e-01	3.209970e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.515293e-01	1.590678e-01	2.341252e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.940345e-02	1.455371e-02	3.085781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.275996e+01	1.472558e+01	1.555791e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.908128e+01	6.156540e+00	4.856703e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.922365e+01	3.415714e+00	3.210680e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.219982e+01	1.475680e+00	2.064864e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.164960e+00	1.117857e+00	7.019866e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.474511e+00	5.479203e-01	1.924413e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.951943e+00	3.349763e-01	1.230221e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.331771e+00	2.247789e-01	2.698048e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.987550e+00	2.840148e-01	1.908520e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.446626e+00	4.207963e-01	4.387611e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.600568e+00	3.859480e-01	5.560133e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.699712e-02	2.749587e-02	4.772364e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.472261e-01	9.658112e-02	6.196667e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.884593e+00	6.147186e-01	3.468223e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.313312e+00	6.372860e-01	2.161247e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.717200e+00	2.527681e-01	1.074996e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.677710e+00	2.809167e-01	6.910914e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.479735e+00	2.113220e-01	5.063950e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.323973e-01	5.746238e-02	2.329566e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.134464e-02	1.360077e-02	2.021456e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.740571e+00	3.819094e-01	2.864927e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.763265e+00	6.105055e-01	3.071130e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.896729e+00	2.930672e-01	1.865360e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.011429e+00	2.353418e-01	4.000351e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.417916e-01	1.098322e-01	2.673234e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.542294e-01	3.588699e-02	1.332383e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.773361e-01	3.521013e-02	4.333159e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.703467e-03	4.905751e-03	4.781527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.725456e+00	1.314951e+00	1.098585e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.104972e+00	5.103882e-01	4.702359e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.693376e+00	5.215027e-01	5.747794e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.331257e+00	2.289718e-01	4.041732e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.623477e-02	1.312341e-02	2.297875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.823849e-02	3.040909e-02	4.442203e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.678349e-01	1.310407e-01	1.361510e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.569634e-01	3.312444e-01	2.417337e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.482838e+00	5.015045e-01	3.432488e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.316026e+00	6.307145e-01	3.277995e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.048115e+00	5.390034e-01	1.922087e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.502155e+00	3.044164e-01	4.433656e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.459492e+00	2.072520e-01	1.558643e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.038687e+00	3.039689e-01	3.914320e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.304391e+00	2.297292e-01	5.712678e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.560119e+00	2.239269e-01	4.537508e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.100835e-01	9.443645e-02	2.990794e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.538122e-01	4.149225e-02	1.354069e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.246112e-02	8.340830e-03	1.120646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.448421e-01	1.059913e-01	1.224487e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.497386e-01	3.430702e-01	3.643245e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.882611e+00	6.348929e-01	4.084381e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.901304e+00	7.990186e-01	6.348423e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.878313e+00	8.403890e-01	5.529045e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.503321e+00	6.083579e-01	2.531548e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.520597e+00	2.519456e-01	1.579986e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.157906e+00	1.528771e-01	2.699106e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.388692e+00	2.898378e-01	3.025968e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.508212e+00	2.870348e-01	3.813585e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.690648e+00	1.710021e-01	3.920213e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.079644e+00	1.529064e-01	2.305071e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.277935e-01	8.052916e-02	1.301175e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.884394e-01	2.456110e-02	7.628194e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.275254e-02	4.964337e-03	5.837522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.629142e+00	7.398945e-01	1.034034e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.928896e+00	1.452772e+00	1.487058e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.518156e+00	1.773523e+00	1.885904e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.803034e+00	1.791917e+00	1.305693e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.508855e+00	1.074232e+00	5.479156e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.357146e+00	2.521140e-01	6.444486e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.491191e+00	4.359382e-01	4.664099e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.457508e+00	5.529230e-01	5.087111e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.744490e+00	4.302444e-01	5.561077e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.634520e+00	2.881649e-01	3.722218e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.726405e-01	1.548087e-01	2.716102e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.521637e-02	7.338760e-03	1.193416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.383699e-01	1.191353e-01	1.238711e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.302006e+00	5.035164e-01	4.129194e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.671850e+00	5.762126e-01	2.743902e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.292559e+00	2.419355e-01	9.254170e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.516165e+00	3.145428e-01	4.938873e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.471809e+00	2.111808e-01	4.919594e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.234779e-01	6.880982e-02	2.610801e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.771236e-01	4.457777e-02	1.124206e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.602700e-02	8.180747e-03	9.953903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.315089e+00	4.730996e-01	3.692106e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.684576e+00	1.063799e+00	8.448137e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.696390e+00	7.554216e-01	5.280003e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.021476e+00	1.519652e-01	2.428326e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.651557e+00	2.939910e-01	2.930212e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.502873e+00	2.073207e-01	3.292028e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.890375e-01	8.909747e-02	2.076240e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.012380e-01	3.517560e-02	1.089124e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.127544e-02	1.111573e-02	1.034396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.050598e+01	1.101524e+01	7.577030e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.583045e+01	3.734768e+00	3.446230e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.276956e+01	1.021999e+00	1.218877e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.438655e+00	2.764071e-01	3.864414e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.736212e+00	3.936509e-01	3.540385e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.552458e+00	2.659149e-01	3.671372e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.897329e-01	1.244618e-01	2.504280e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.713206e-02	8.849593e-03	1.380450e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.334331e-01	1.463944e-01	1.368107e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.229566e-01	3.211183e-01	2.366498e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.089850e+00	3.847480e-01	3.364056e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.574095e+00	4.801944e-01	3.750593e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.148643e+00	5.161543e-01	3.124312e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.684622e+00	4.656447e-01	1.580690e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.047545e+00	3.180436e-01	4.758207e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.984267e+00	1.844137e-01	1.365260e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.616136e+00	2.309082e-01	3.527733e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.140465e+00	2.709976e-01	4.209041e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.450854e+00	1.767678e-01	4.082828e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.454858e-01	9.244404e-02	2.637016e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.253906e-01	3.121681e-02	1.282593e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.201829e-02	7.896418e-03	1.160604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.093943e+00	6.772833e-01	4.809741e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.864292e+00	9.887226e-01	5.484570e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.571334e+00	9.152636e-01	8.491103e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.302662e+00	9.483849e-01	5.865307e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.380285e+00	6.499614e-01	6.038598e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.271522e+00	4.890629e-01	2.425220e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.876498e+00	1.953540e-01	1.626493e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.194387e+00	1.921914e-01	1.792585e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.405504e+00	1.928452e-01	3.500507e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.682905e+00	1.889486e-01	2.843064e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.801268e-01	1.240266e-01	2.065394e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.911582e-01	4.638694e-02	1.178938e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.103499e-02	6.958601e-03	1.046123e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.674403e+01	1.182781e+01	6.828500e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.952565e+01	5.021721e+00	3.622657e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.226120e+01	2.735152e+00	2.558786e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.693339e+01	1.764941e+00	1.655327e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.216586e+01	1.061277e+00	8.520017e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.073796e+00	3.438513e-01	7.982682e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.399528e+00	2.015250e-01	4.687376e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.787560e+00	2.180984e-01	2.973334e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.755366e+00	2.784558e-01	3.530711e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.863667e+00	2.782965e-01	3.556845e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.069865e+00	1.669733e-01	2.712299e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.747514e-02	1.098606e-02	1.581868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.823683e-01	1.763992e-01	1.871998e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.674970e+00	9.259409e-01	7.146367e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.754650e+00	4.773765e-01	1.555963e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.138662e+00	4.930502e-01	4.620172e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.043510e+00	4.730416e-01	6.794172e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.117613e+00	2.595198e-01	4.781273e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.964914e-01	1.194211e-01	2.801241e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.371104e-02	1.072687e-02	2.224795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.175868e+00	7.047775e-01	7.477104e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.906964e+00	6.286117e-01	3.886151e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.289224e+00	5.361251e-01	4.011048e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.780586e+00	3.604015e-01	4.908716e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.375545e-01	2.017170e-01	3.029782e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.670404e-01	8.892291e-02	1.915952e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.920848e-01	5.070025e-02	8.500427e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.067804e-02	3.176124e-03	6.955089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.759626e+00	1.923081e+00	2.193590e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.890161e+00	8.468597e-01	4.836705e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.037215e+00	8.590360e-01	8.610556e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.663887e+00	4.508534e-01	6.527987e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.882469e-02	2.321264e-02	4.163785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.507856e-02	1.924551e-02	3.394861e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.577572e-01	1.602899e-01	2.790304e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.529675e-01	5.054085e-01	6.291889e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.009106e+00	8.636167e-01	6.766486e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.995866e+00	8.810212e-01	5.531176e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.562018e+00	5.487281e-01	1.671996e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.571643e+00	2.443135e-01	1.599825e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.099007e+00	3.509266e-01	4.392655e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.568462e+00	5.033063e-01	5.030427e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.883210e+00	3.658100e-01	6.264075e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.318772e+00	3.166258e-01	4.530655e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.894948e-01	1.806515e-01	3.196906e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.950652e-01	9.105073e-02	2.195202e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.991733e-02	1.009009e-02	1.744193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.403050e-01	7.604647e-02	2.051327e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.018014e+00	5.521640e-01	9.205965e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.315076e+00	1.058036e+00	1.386672e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.554924e+00	1.275419e+00	1.261045e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.525901e+00	1.198564e+00	8.644941e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.780787e+00	7.590071e-01	2.842186e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.486016e+00	2.298842e-01	3.285480e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.756929e+00	4.187484e-01	3.057687e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.032044e+00	5.226012e-01	3.536047e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.214987e+00	3.879896e-01	4.996987e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.604874e+00	3.392201e-01	4.312834e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.044270e+00	2.248519e-01	3.111101e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.210620e-01	1.318263e-01	2.191145e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.999082e-01	5.776148e-02	1.388360e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.516266e-02	7.570421e-03	1.144391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.116214e-01	4.286895e-01	1.012656e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.563888e+00	1.327254e+00	2.812892e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.510684e+00	2.554863e+00	3.333502e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.848114e+00	2.705640e+00	2.833856e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.764519e+00	1.938527e+00	1.394946e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.215762e+00	8.003121e-01	2.698990e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.557772e+00	9.440374e-01	4.733162e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.751040e+00	9.470633e-01	6.934589e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.071955e+00	6.212472e-01	8.460663e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.960159e+00	5.485013e-01	6.862865e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.133177e+00	3.401848e-01	4.437875e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.640238e-02	1.452376e-02	2.906154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.879649e-01	2.508891e-01	2.747119e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.105451e+00	7.594502e-01	6.646447e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.986772e+00	4.317011e-01	1.420320e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.747035e+00	3.290270e-01	2.679209e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.036821e+00	3.662033e-01	4.855656e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.226683e+00	2.520602e-01	4.408136e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.022054e-01	1.245105e-01	2.941784e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.328565e-01	7.029490e-02	1.336663e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.257809e-02	4.142034e-03	9.279008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.828811e+00	1.328001e+00	1.413292e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.918798e+00	1.459449e+00	1.367128e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.911410e+00	4.195225e-01	3.126067e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.862709e+00	2.870187e-01	1.859985e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.321349e+00	3.293114e-01	2.478658e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.482911e+00	2.606168e-01	3.085427e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.060457e-01	1.497355e-01	2.446897e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.112613e-01	7.560363e-02	1.727310e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.784032e-02	1.025546e-02	1.776177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.698130e+01	1.772800e+01	1.805439e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.200057e+01	2.657364e+00	3.511937e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.688041e+00	6.103991e-01	2.085358e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.893753e+00	1.999073e-01	7.221831e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.736007e+00	3.000979e-01	2.333282e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.897563e+00	3.751312e-01	3.831434e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.030649e+00	2.493534e-01	4.128415e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.064241e-02	1.579036e-02	2.806253e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.913556e-01	2.041279e-01	2.389220e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.075397e+00	4.924247e-01	5.196690e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.666834e+00	6.650312e-01	6.273328e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.242567e+00	6.514812e-01	5.778380e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.721844e+00	6.013669e-01	3.877076e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.006272e+00	4.415750e-01	4.589377e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.785489e+00	1.739157e-01	2.079555e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.585482e+00	2.462960e-01	3.266461e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.261958e+00	3.461498e-01	3.400446e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.779481e+00	3.227709e-01	4.411667e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.251103e+00	2.463697e-01	4.105252e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.540285e-01	1.614821e-01	2.946163e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.798840e-01	8.481454e-02	1.919519e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.995883e-02	9.791617e-03	1.723930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.732055e+00	1.202880e+00	1.398521e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.687776e+00	1.647340e+00	1.543879e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.812192e+00	1.330646e+00	1.298595e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.208926e+00	9.810532e-01	1.023944e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.385627e+00	6.419112e-01	3.258781e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.432367e+00	2.500786e-01	1.964750e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.938805e+00	2.316337e-01	1.841696e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.577433e+00	2.275653e-01	2.301678e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.221514e+00	3.120490e-01	2.123463e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.563096e+00	2.178763e-01	3.206298e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.003799e+00	2.036579e-01	2.493020e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.108686e-01	9.787898e-02	1.766068e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.443181e-02	1.107195e-02	2.044167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.388312e+01	1.584622e+01	1.646547e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.118968e+01	4.501425e+00	4.792586e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.846937e+01	1.697034e+00	3.003381e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.240586e+01	1.357521e+00	7.482422e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.944101e+00	5.458422e-01	6.422196e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.522948e+00	4.739799e-01	2.003008e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.981211e+00	2.558662e-01	9.184818e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.182286e+00	2.007244e-01	4.715718e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.742894e+00	3.101304e-01	2.651975e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.116896e+00	3.363552e-01	4.458673e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.379692e+00	3.768656e-01	4.157457e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.482291e-02	1.812673e-02	3.421547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.621312e-01	1.307204e-01	7.721905e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.464613e+00	7.199431e-01	3.988622e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.780680e+00	5.366587e-01	1.175975e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.436463e+00	2.880703e-01	4.064992e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.128177e+00	3.009142e-01	6.823521e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.087165e+00	1.407829e-01	3.922364e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.783238e-01	4.682519e-02	1.684014e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.896753e-02	1.373757e-02	1.391332e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.432648e+00	4.791023e-01	3.024995e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.129924e+00	4.326249e-01	3.108980e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.289589e+00	2.904916e-01	3.455446e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.599514e+00	2.186773e-01	3.364740e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.739004e-01	9.275460e-02	2.039410e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.639686e-01	3.356941e-02	1.041898e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.363795e-01	4.265963e-02	3.915147e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.901215e-03	4.132775e-03	2.778361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.212749e+00	1.280719e+00	1.056860e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.632576e+00	3.611464e-01	4.558205e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.072624e+00	4.480080e-01	5.352626e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.108653e+00	1.871561e-01	3.425340e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.871216e-02	1.034445e-02	1.797481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.262222e-02	3.977831e-02	4.477331e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.565090e-01	1.771134e-01	1.538352e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.016925e+00	4.394416e-01	3.653013e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.906917e+00	6.323172e-01	3.761517e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.820675e+00	6.784084e-01	3.113557e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.579226e+00	5.457170e-01	6.775695e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.688346e+00	1.572083e-01	1.561345e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.278199e+00	2.518325e-01	3.766239e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.630556e+00	2.595958e-01	6.044486e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.922711e+00	2.559551e-01	4.863018e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.221873e+00	1.583214e-01	3.805724e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.968746e-01	9.802384e-02	2.286641e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.390248e-01	4.129657e-02	1.111146e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.292272e-02	5.358321e-03	7.761226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.129464e-01	1.450928e-01	1.538832e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.317181e+00	5.373379e-01	4.939722e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.600822e+00	8.099758e-01	6.911309e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.959549e+00	9.700304e-01	6.676671e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.885499e+00	8.714671e-01	3.870288e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.024134e+00	3.840769e-01	2.411208e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.655149e+00	1.136366e-01	3.827321e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.911838e+00	2.956286e-01	2.568704e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.907516e+00	3.062935e-01	4.378531e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.085125e+00	2.642383e-01	3.436864e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.389395e+00	1.594186e-01	3.020392e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.806303e-01	1.078119e-01	1.801888e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.709463e-01	3.739977e-02	1.360538e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.402979e-01	5.078667e-02	5.853420e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.793350e-02	3.760207e-03	4.532822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.094665e+00	1.007490e+00	1.284655e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.299837e+00	1.879846e+00	2.061982e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.948179e+00	2.464739e+00	1.794489e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.045701e+01	1.390576e+00	1.428990e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.022535e+01	6.857332e-01	7.942039e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.438627e+00	4.399007e-01	5.635504e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.823398e+00	5.573012e-01	6.016756e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.917664e+00	5.907915e-01	4.428741e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.243535e+00	3.253590e-01	5.254268e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.313595e+00	2.183375e-01	3.640451e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.173537e-01	1.537850e-01	2.067565e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.706193e-02	6.412361e-03	1.078994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.330415e-01	1.591346e-01	1.611339e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.719715e+00	6.326625e-01	4.708528e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.116242e+00	5.078449e-01	2.019229e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.204572e+00	3.127580e-01	1.689160e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.158475e+00	3.249693e-01	4.988129e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.155363e+00	1.597085e-01	4.317660e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.674776e-01	6.607919e-02	2.018523e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.053948e-01	6.014162e-02	8.134043e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.179292e-02	6.449477e-03	5.639932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.092542e+00	7.187331e-01	5.776032e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.133667e+00	1.283043e+00	9.716983e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.160994e+00	6.212747e-01	4.435653e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.652880e+00	2.333305e-01	2.741660e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.354713e+00	3.480078e-01	3.281134e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.287566e+00	1.780699e-01	3.065871e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.642375e-01	8.944532e-02	1.637235e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.144030e-01	3.178733e-02	9.950103e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.582931e-02	1.073305e-02	8.477039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.132939e+01	1.393624e+01	1.042339e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.940691e+01	3.620793e+00	3.872917e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.134319e+01	5.119400e-01	1.219389e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.617023e+00	3.608812e-01	1.497906e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.555855e+00	3.883170e-01	3.689256e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.423931e+00	2.557413e-01	3.233670e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.047271e-01	1.390453e-01	2.272210e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.924049e-02	7.816974e-03	1.249325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.835084e-01	1.722515e-01	1.761320e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.601731e-01	3.491774e-01	3.467106e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.428015e+00	5.591248e-01	3.648156e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.979575e+00	5.712517e-01	4.206487e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.563525e+00	5.607270e-01	2.890579e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.125113e+00	4.753185e-01	6.828097e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.143775e+00	1.043767e-01	1.591769e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.905803e+00	2.406349e-01	2.114175e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.366603e+00	2.724818e-01	5.076008e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.794422e+00	2.227433e-01	4.092412e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.209898e+00	1.484364e-01	3.391160e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.709294e-01	8.903928e-02	2.355795e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.331890e-01	3.526126e-02	1.014738e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.369416e-02	5.293815e-03	7.504940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.663407e+00	8.201210e-01	6.347996e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.885959e+00	1.249069e+00	8.549976e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.747972e+00	1.053359e+00	9.474387e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.293175e+00	1.062376e+00	6.254281e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.065046e+00	7.419649e-01	4.167682e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.414436e+00	3.092015e-01	3.832359e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.725953e+00	1.361979e-01	2.027501e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.973597e+00	2.495965e-01	2.254163e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.191057e+00	2.399027e-01	2.908707e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.442863e+00	1.678372e-01	2.457024e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.277720e-01	9.629098e-02	1.903579e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.001788e-01	4.119189e-02	1.020686e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.490705e-02	6.045443e-03	8.409503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.288169e+01	1.395885e+01	9.407837e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.463665e+01	4.670672e+00	3.693717e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.480131e+01	2.460680e+00	2.852887e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.763147e+01	1.460054e+00	1.770170e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.128953e+01	5.006337e-01	9.683033e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.124265e+00	1.445652e-01	6.969477e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.866648e+00	3.107409e-01	1.220723e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.450892e+00	2.365375e-01	2.453796e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.634756e+00	3.315852e-01	3.170221e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.681538e+00	2.450532e-01	3.500498e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.339548e-01	1.695014e-01	2.448527e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.934499e-02	8.870950e-03	1.423782e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.300855e-01	1.909160e-01	1.991667e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.768416e+00	9.303216e-01	7.225530e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.740268e+00	4.437393e-01	1.497152e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.082380e+00	4.889411e-01	4.910503e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.966057e+00	4.001905e-01	6.787510e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.076270e+00	2.661133e-01	4.772479e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.710694e-01	1.042425e-01	2.667828e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.100694e-02	1.057382e-02	2.167188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.324077e+00	7.236439e-01	7.551797e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.924853e+00	5.941361e-01	3.101070e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.186716e+00	5.140712e-01	4.437972e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.708818e+00	3.298088e-01	4.621172e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.090813e-01	1.797310e-01	3.050079e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.567720e-01	1.005071e-01	1.753416e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.760087e-01	4.392759e-02	9.236027e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.026490e-02	3.686930e-03	6.693366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.133922e+00	2.015787e+00	2.165024e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.816811e+00	8.370608e-01	5.970854e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.855417e+00	8.499107e-01	8.666542e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.609864e+00	3.630846e-01	6.267694e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.643258e-02	2.513738e-02	4.070104e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.794670e-02	2.147280e-02	3.554782e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.887689e-01	1.800967e-01	3.161299e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.037186e+00	5.224257e-01	6.481816e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.111166e+00	8.572951e-01	6.740328e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.111263e+00	8.918986e-01	4.281070e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.598224e+00	5.114278e-01	1.351314e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.530760e+00	2.521508e-01	1.780159e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.122862e+00	4.438265e-01	3.084227e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.492610e+00	4.460056e-01	5.441574e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.831508e+00	3.680971e-01	5.729228e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.206622e+00	2.263744e-01	4.784168e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.481570e-01	1.460465e-01	3.703079e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.813267e-01	9.694338e-02	1.896324e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.881993e-02	9.532680e-03	1.693709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.704594e-01	1.025475e-01	2.058398e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.153945e+00	6.238744e-01	9.910087e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.495173e+00	1.104027e+00	1.425405e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.714967e+00	1.282668e+00	1.298107e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.715018e+00	1.232795e+00	6.284588e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.873596e+00	7.718809e-01	1.591264e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.466285e+00	1.886352e-01	1.207086e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.706295e+00	3.949419e-01	2.907317e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.929026e+00	4.748453e-01	4.528698e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.180759e+00	3.989654e-01	4.518164e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.512990e+00	3.094279e-01	4.232151e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.007334e+00	1.723899e-01	3.161637e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.825359e-01	9.404779e-02	2.319728e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.065762e-01	7.037198e-02	1.285489e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.414941e-02	7.865298e-03	1.178031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.796811e-01	4.731424e-01	1.139830e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.041713e+00	1.644751e+00	2.690186e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.821723e+00	2.616183e+00	3.429297e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.259492e+00	2.773715e+00	2.798027e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.178383e+00	2.134948e+00	9.285211e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.189895e+00	5.622613e-01	2.485894e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.447657e+00	8.291806e-01	5.517354e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.488073e+00	7.792560e-01	8.586018e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.986629e+00	7.308663e-01	7.878091e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.854486e+00	4.116730e-01	6.455245e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.083463e+00	2.996955e-01	4.719696e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.687539e-02	1.595142e-02	2.633493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.305272e-01	2.641984e-01	3.119281e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.186409e+00	7.675121e-01	6.272755e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.033820e+00	4.175438e-01	1.211244e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.719874e+00	3.348080e-01	2.580257e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.975648e+00	3.256489e-01	5.031825e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.184988e+00	2.644749e-01	4.251102e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.657792e-01	1.064747e-01	2.834227e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.188347e-01	6.526785e-02	1.320915e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.101456e-02	3.743122e-03	8.257066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.114998e+00	1.377082e+00	1.541141e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.077128e+00	1.485517e+00	1.251361e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.933102e+00	4.105264e-01	2.879135e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.893593e+00	3.164726e-01	2.227190e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.250896e+00	3.101236e-01	2.766615e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.433112e+00	2.267787e-01	2.990492e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.916605e-01	1.453548e-01	2.436209e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.048954e-01	8.345345e-02	1.558007e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.445208e-02	9.647543e-03	1.870800e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.083266e+01	1.797974e+01	1.892924e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.223447e+01	2.878386e+00	2.622221e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.812186e+00	5.794654e-01	3.120018e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.846649e+00	1.704123e-01	9.632166e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.645918e+00	2.938059e-01	2.372633e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.820684e+00	3.208359e-01	3.832513e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.025072e+00	2.257903e-01	4.134952e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.867723e-02	1.731497e-02	2.862154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.108960e-01	2.039395e-01	2.671749e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.114987e+00	4.713464e-01	5.655272e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.733537e+00	6.497448e-01	6.232750e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.361036e+00	7.027247e-01	5.059457e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.830373e+00	6.213365e-01	3.009289e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.943339e+00	3.510031e-01	1.148339e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.834044e+00	2.137851e-01	1.564616e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.610980e+00	3.238477e-01	2.394982e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.195586e+00	2.926700e-01	3.751940e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.716407e+00	2.861435e-01	4.411683e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.191849e+00	2.180768e-01	3.999820e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.261035e-01	1.443057e-01	3.061558e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.646376e-01	8.822494e-02	1.808019e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.911289e-02	9.502252e-03	1.596662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.999281e+00	1.243517e+00	1.365693e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.946309e+00	1.621010e+00	1.647769e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.967179e+00	1.344863e+00	1.234921e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.353132e+00	1.041857e+00	6.896660e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.333687e+00	5.485025e-01	4.617806e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.495953e+00	2.493693e-01	1.629281e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.961239e+00	2.366395e-01	1.060102e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.594563e+00	2.431646e-01	2.146147e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.158688e+00	2.723870e-01	2.233888e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.498938e+00	2.277121e-01	3.212080e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.620419e-01	1.594725e-01	2.385222e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.948375e-01	8.192803e-02	1.860806e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.458352e-02	1.222459e-02	1.896012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.733540e+01	1.600145e+01	1.640495e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.162932e+01	4.815624e+00	4.802376e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.900144e+01	1.854823e+00	2.147285e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.245838e+01	9.665164e-01	9.043200e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.077573e+00	6.608390e-01	3.982457e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.509771e+00	4.154504e-01	1.557503e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.895253e+00	2.301841e-01	1.069247e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.076723e+00	1.234037e-01	1.014187e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.732804e+00	3.394465e-01	2.440065e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.037421e+00	3.295101e-01	4.676537e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.309497e+00	2.854945e-01	3.918940e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.445945e-02	1.929892e-02	3.273608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.924677e-01	1.411502e-01	9.406841e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.596233e+00	7.628477e-01	3.823475e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.685204e+00	4.560483e-01	1.113259e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.345324e+00	3.498300e-01	4.566386e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.108941e+00	3.071037e-01	6.046571e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.084808e+00	1.265183e-01	4.122299e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.583149e-01	4.366516e-02	1.648373e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.744793e-02	1.010704e-02	1.389701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.542091e+00	4.670281e-01	3.310727e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.119035e+00	4.254408e-01	2.546910e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.235062e+00	3.177464e-01	3.363057e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.541860e+00	1.977057e-01	3.516334e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.470548e-01	9.921336e-02	2.125141e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.564231e-01	3.683390e-02	1.051877e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.329986e-01	2.602089e-02	4.076841e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.793276e-03	4.004838e-03	3.346645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.559444e+00	1.345322e+00	1.060284e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.463688e+00	2.824483e-01	4.270310e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.964188e+00	4.601519e-01	5.383520e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.083361e+00	2.080159e-01	3.491839e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.533853e-02	1.012490e-02	1.721924e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.558332e-02	3.630141e-02	5.697597e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.748956e-01	1.906078e-01	1.767388e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.045788e+00	3.985222e-01	3.769654e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.021480e+00	6.533865e-01	3.705567e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.898600e+00	7.199170e-01	2.822860e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.593229e+00	4.770085e-01	8.214665e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.668403e+00	1.912827e-01	9.632632e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.291420e+00	3.409558e-01	3.862073e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.591432e+00	2.591906e-01	5.644037e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.823867e+00	2.245510e-01	4.952835e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.182975e+00	1.531771e-01	3.482681e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.854787e-01	7.752374e-02	2.262870e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.322948e-01	3.975710e-02	1.150780e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.088106e-02	4.953780e-03	8.969447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.211846e-01	1.374298e-01	2.052211e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.333511e+00	5.161638e-01	6.117171e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.750308e+00	8.090122e-01	7.469136e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.089448e+00	9.316227e-01	6.079937e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.920236e+00	8.900336e-01	4.600166e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.113773e+00	4.792636e-01	1.301422e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.726452e+00	1.385512e-01	2.702832e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.866843e+00	3.533179e-01	3.075625e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.835453e+00	2.330735e-01	4.660194e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.073327e+00	3.030070e-01	2.902527e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.343973e+00	1.344652e-01	3.208256e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.309409e-01	7.883792e-02	2.177509e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.755796e-01	6.063068e-02	1.147747e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.322702e-01	3.173095e-02	6.103681e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.594539e-02	3.629873e-03	6.202631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.048876e+00	8.383356e-01	1.596965e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.495978e+00	1.859186e+00	2.468288e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.060282e+00	2.184736e+00	1.926540e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.097432e+01	1.682660e+00	1.086395e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.031737e+01	6.898893e-01	5.165701e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.429476e+00	4.907720e-01	6.908560e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.731539e+00	4.845163e-01	5.343075e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.768456e+00	5.067019e-01	5.576125e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.237528e+00	3.397686e-01	5.093239e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.271127e+00	2.118512e-01	3.311995e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.785553e-01	1.251318e-01	2.505159e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.630575e-02	5.767154e-03	9.705266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.527566e-01	1.648172e-01	1.918135e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.761403e+00	6.152444e-01	5.097849e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.181909e+00	5.234869e-01	1.486903e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.135219e+00	3.101306e-01	1.741083e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.127066e+00	3.210204e-01	4.871798e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.168086e+00	1.770208e-01	4.094853e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.398308e-01	5.782113e-02	2.095137e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.891635e-01	3.871288e-02	7.673620e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.055585e-02	6.206093e-03	6.476749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.170095e+00	6.636734e-01	7.038846e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.142724e+00	1.194305e+00	9.456668e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.148952e+00	5.945601e-01	3.961460e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.702534e+00	2.330505e-01	2.628263e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.307351e+00	3.427539e-01	3.181684e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.289414e+00	1.793103e-01	2.755245e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.544234e-01	1.032535e-01	1.733046e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.153595e-01	2.679582e-02	8.781738e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.657784e-02	6.819376e-03	8.750825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.381957e+01	1.363447e+01	1.107293e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.941462e+01	3.547756e+00	4.059673e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.138135e+01	6.338795e-01	1.021483e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.594401e+00	4.172568e-01	2.073754e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.514822e+00	3.804352e-01	3.772902e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.394761e+00	2.878937e-01	3.353509e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.698664e-01	1.260211e-01	2.315936e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.912157e-02	8.145442e-03	1.120383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.061835e-01	1.793309e-01	2.225944e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.124617e-01	3.603559e-01	3.472633e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.494190e+00	5.263926e-01	3.927608e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.976739e+00	5.747224e-01	4.599859e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.616299e+00	5.662251e-01	3.426229e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.118980e+00	4.331286e-01	5.007107e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.192148e+00	2.137211e-01	1.270995e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.855527e+00	2.573101e-01	2.847751e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.363530e+00	2.848227e-01	3.702544e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.757730e+00	2.128147e-01	4.133804e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.171115e+00	1.473015e-01	3.422478e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.687677e-01	7.438660e-02	2.209536e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.220924e-01	3.657104e-02	1.164161e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.118081e-02	4.968078e-03	9.261104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.696987e+00	7.532201e-01	7.390174e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.080006e+00	1.277536e+00	8.166643e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.929557e+00	1.124673e+00	9.357046e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.261457e+00	8.890535e-01	7.301301e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.075826e+00	6.818826e-01	4.203390e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.521309e+00	4.200366e-01	1.952544e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.782292e+00	1.628830e-01	2.409667e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.939056e+00	2.367918e-01	2.873195e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.153299e+00	2.085446e-01	2.802534e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.406564e+00	1.820906e-01	2.697504e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.097457e-01	8.839258e-02	1.736771e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.955326e-01	4.659330e-02	1.104845e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.260318e-02	5.203887e-03	8.100728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.525353e+01	1.316536e+01	9.893344e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.554346e+01	4.789960e+00	3.706861e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.463336e+01	2.410454e+00	2.254660e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.729312e+01	1.281295e+00	1.357307e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.169550e+01	1.043578e+00	9.540184e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.097290e+00	1.595503e-01	5.698654e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.713829e+00	2.114503e-01	3.605733e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.475189e+00	2.708508e-01	2.191839e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.585713e+00	3.409247e-01	3.223220e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.648898e+00	2.842503e-01	3.673125e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.015564e-01	1.617737e-01	2.462366e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.699235e-02	7.586581e-03	1.384474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.783106e-01	2.209524e-01	2.372413e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.269474e+00	8.962178e-01	5.606159e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.682833e+00	1.564966e-01	1.525520e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.727254e+00	4.505326e-01	5.147290e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.696673e+00	3.520422e-01	5.361883e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.025151e-01	2.022666e-01	3.901704e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.961950e-01	8.472690e-02	1.924180e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.199732e-02	6.002634e-03	1.668337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.864282e+00	7.660250e-01	7.152041e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.835707e+00	4.545283e-01	4.458228e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.823434e+00	4.370952e-01	4.233278e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.524754e+00	2.605774e-01	3.832753e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.165844e-01	1.753395e-01	2.357202e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.052751e-01	5.476744e-02	1.478396e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.561242e-01	4.258450e-02	7.356634e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.802735e-03	2.534309e-03	5.983174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.243286e+00	2.041830e+00	2.019638e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.548697e+00	7.830755e-01	8.395523e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.360727e+00	7.241470e-01	8.213884e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.495141e+00	3.473262e-01	4.469432e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.542323e-02	1.663590e-02	3.567671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.825923e-02	2.849461e-02	4.689730e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.348465e-01	2.632948e-01	3.868320e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.450120e+00	6.951957e-01	6.686107e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.617331e+00	9.441182e-01	5.794583e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.427971e+00	6.611792e-01	3.520379e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.742831e+00	2.732127e-01	3.498530e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.362950e+00	2.710446e-01	2.093739e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.779432e+00	3.524276e-01	5.005241e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.251948e+00	4.293812e-01	4.140888e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.593302e+00	2.652411e-01	5.030056e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.059427e+00	2.415677e-01	3.970628e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.280573e-01	1.205502e-01	2.688581e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.061929e-01	6.000181e-02	1.619376e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.061993e-02	4.488067e-03	1.175151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.513695e-01	1.395265e-01	3.205964e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.731095e+00	8.500494e-01	1.202129e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.386707e+00	1.337587e+00	1.443215e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.562220e+00	1.334088e+00	1.010254e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.127016e+00	9.779740e-01	4.986865e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.883803e+00	2.837998e-01	2.137563e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.299415e+00	3.929193e-01	1.550905e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.439071e+00	3.400210e-01	3.943141e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.693942e+00	4.477400e-01	3.680909e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.925717e+00	2.983502e-01	4.002622e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.357157e+00	2.215974e-01	3.560514e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.811749e-01	1.948420e-01	2.778689e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.378597e-01	8.626181e-02	1.419456e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.674042e-01	4.617811e-02	1.140103e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.949464e-02	4.303627e-03	9.873255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.097250e+00	6.651885e-01	1.418999e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.900452e+00	2.032231e+00	3.386379e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.361605e+00	2.965747e+00	3.717540e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.851566e+00	3.012163e+00	1.996248e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.860204e+00	1.523860e+00	6.685857e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.007355e+00	5.285861e-01	4.667866e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.008656e+00	8.825890e-01	7.012340e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.098186e+00	7.567783e-01	7.991179e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.651709e+00	6.262103e-01	7.221591e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.651683e+00	3.431375e-01	5.309147e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.651994e-01	2.247164e-01	3.768393e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.838271e-02	1.070918e-02	2.287877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.110029e-01	3.215324e-01	3.484753e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.494271e+00	7.211554e-01	5.944105e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.024937e+00	2.395124e-01	6.210628e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.612943e+00	3.477822e-01	3.274317e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.830562e+00	2.829367e-01	4.187114e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.037970e+00	2.384365e-01	3.662526e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.959842e-01	8.734449e-02	2.132211e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.608158e-01	4.392014e-02	1.052687e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.969722e-03	3.025734e-03	6.186887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.433706e+00	1.588196e+00	1.679927e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.490402e+00	1.250802e+00	1.123542e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.722191e+00	2.468175e-01	9.461481e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.843033e+00	3.103951e-01	1.941758e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.198490e+00	3.041515e-01	2.523099e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.280746e+00	1.938792e-01	2.951152e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.420971e-01	1.113004e-01	1.884037e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.666733e-01	6.031443e-02	1.260948e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.881655e-02	7.811754e-03	1.605890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.041455e+02	1.678407e+01	1.840693e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.063197e+01	1.958507e+00	1.349070e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.613177e+00	5.208699e-01	1.073033e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.837110e+00	1.854730e-01	1.669141e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.599557e+00	3.185096e-01	2.189326e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.721759e+00	2.611479e-01	3.671253e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.634824e-01	2.145886e-01	3.208856e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.054762e-02	1.149379e-02	2.582408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.238120e-01	2.642115e-01	2.914252e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.364904e+00	5.425545e-01	6.750544e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.220325e+00	7.942653e-01	5.538907e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.664940e+00	6.955546e-01	4.500391e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.945337e+00	4.247023e-01	2.366804e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.961364e+00	1.436602e-01	9.742051e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.834441e+00	2.885990e-01	1.244363e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.501674e+00	2.962585e-01	2.753418e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.026402e+00	2.396723e-01	3.685436e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.553540e+00	2.271215e-01	3.970446e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.059627e+00	1.985357e-01	3.641179e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.286269e-01	1.222888e-01	2.407559e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.958543e-01	5.392413e-02	1.551081e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.073305e-02	4.590933e-03	1.147409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.215538e+00	1.523592e+00	1.621215e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.210793e+00	1.721937e+00	1.572826e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.727462e+00	1.368918e+00	1.029108e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.391023e+00	7.519511e-01	6.827333e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.054927e+00	2.868848e-01	4.600667e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.402335e+00	1.255752e-01	2.751991e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.953960e+00	2.419897e-01	1.123619e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.606638e+00	3.237496e-01	1.826338e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.010262e+00	1.935241e-01	2.739559e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.394207e+00	1.781221e-01	2.598834e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.590886e-01	1.557604e-01	2.388280e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.533508e-01	7.346403e-02	1.357507e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.721545e-02	7.421032e-03	1.636538e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.007304e+02	1.636634e+01	1.441864e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.029861e+01	3.178703e+00	4.056550e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.747583e+01	1.128756e+00	2.217419e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.199385e+01	7.707124e-01	6.896985e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.058505e+00	7.832694e-01	3.320286e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.393727e+00	3.318979e-01	1.980653e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.894844e+00	1.918151e-01	9.032653e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.145619e+00	2.381106e-01	3.402713e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.559353e+00	3.205654e-01	2.690266e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.923894e+00	2.654264e-01	4.283097e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.196642e+00	2.411846e-01	3.664355e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.552012e-02	1.470312e-02	2.683118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.093677e-01	1.449656e-01	1.118948e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.057596e+00	7.883228e-01	3.568845e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.892246e+00	2.345944e-01	6.375347e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.999534e+00	3.262874e-01	5.219321e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.683087e+00	2.242098e-01	5.497811e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.022217e-01	9.733609e-02	2.961996e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.866678e-01	2.256507e-02	1.231872e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.032251e-02	1.054098e-02	1.021562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.132241e+00	5.151495e-01	3.312042e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.047148e+00	3.442352e-01	2.444897e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.691611e+00	2.646235e-01	3.491538e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.308835e+00	1.389287e-01	2.951190e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.036309e-01	6.449707e-02	1.534042e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.603802e-01	3.439408e-02	8.636001e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.260392e-01	3.117010e-02	3.508966e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.938313e-03	3.604831e-03	3.265692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.743972e+00	1.352483e+00	9.291292e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.799050e+00	3.464542e-01	4.348722e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.491576e+00	3.500248e-01	5.020474e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.023761e+00	1.400545e-01	2.930544e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.407297e-02	9.627682e-03	1.468992e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.685432e-02	4.350755e-02	6.357192e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.911831e-01	2.358757e-01	2.460532e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.376252e+00	5.452292e-01	4.166358e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.398436e+00	7.351102e-01	3.918869e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.376196e+00	7.605687e-01	1.716628e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.680179e+00	1.672551e-01	1.510449e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.576934e+00	2.682366e-01	2.465493e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.998033e+00	2.956469e-01	4.651281e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.277870e+00	2.415333e-01	5.440008e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.595776e+00	2.176085e-01	4.397058e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.020144e+00	1.268969e-01	2.677486e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.013530e-01	7.341534e-02	1.766474e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.621303e-01	2.700232e-02	9.637467e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.720517e-02	5.587720e-03	5.057847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.962421e-01	1.467562e-01	2.421128e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.910173e+00	6.008116e-01	6.465710e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.724107e+00	1.030944e+00	8.385442e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.040158e+00	1.091098e+00	5.920990e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.422898e+00	6.333210e-01	2.543417e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.197423e+00	2.234198e-01	1.366916e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.400178e+00	2.237799e-01	3.488998e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.473967e+00	2.517797e-01	3.360811e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.511955e+00	2.858543e-01	3.971424e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.729641e+00	1.668996e-01	3.223767e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.207273e+00	1.681752e-01	2.092153e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.854842e-01	9.025497e-02	1.509308e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.366847e-01	4.216009e-02	1.129601e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.028385e-01	2.160085e-02	5.219868e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.415895e-02	3.625669e-03	3.826375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.796371e+00	1.228523e+00	1.703490e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.639347e+00	2.487163e+00	2.492802e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.113097e+01	2.459154e+00	1.872787e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.203983e+01	1.435830e+00	9.645443e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.063418e+01	4.670440e-01	4.663831e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.731005e+00	3.310014e-01	6.427760e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.121970e+00	6.239104e-01	6.004354e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.263635e+00	4.648649e-01	4.573644e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.990844e+00	2.662126e-01	4.391690e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.152445e+00	1.669015e-01	3.222049e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.102445e-01	9.785279e-02	1.802888e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.355379e-02	6.738486e-03	8.588359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.782224e-01	2.104952e-01	2.002050e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.206288e+00	6.949540e-01	5.056388e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.335636e+00	3.497793e-01	5.608530e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.890956e+00	3.570949e-01	3.299800e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.883929e+00	2.896267e-01	4.693243e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.006986e+00	1.147026e-01	3.254948e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.715390e-01	4.876231e-02	1.619715e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.522896e-01	4.242189e-02	7.330535e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.239445e-03	5.389754e-03	3.613870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.155908e+00	9.190415e-01	9.336289e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.446877e+00	1.346305e+00	9.907853e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.178016e+00	4.608579e-01	2.273039e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.188246e+00	2.716810e-01	2.984312e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.090005e+00	3.113103e-01	3.123749e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.141650e+00	1.480924e-01	2.543892e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.261719e-01	5.829416e-02	1.428094e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.136601e-01	2.650578e-02	7.535614e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.298414e-02	6.444332e-03	8.461183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.086902e+01	1.432607e+01	1.198421e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.020035e+01	3.119752e+00	3.339125e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.008321e+01	3.052720e-01	7.345775e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.294649e+00	3.293405e-01	2.214318e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.319837e+00	3.806387e-01	3.214834e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.314354e+00	1.714992e-01	3.385039e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.541456e-01	9.680244e-02	2.067713e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.725432e-02	8.621584e-03	9.835682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.841551e-01	2.173349e-01	2.522557e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.160893e+00	4.887994e-01	3.916061e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.742532e+00	5.695161e-01	4.971817e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.392569e+00	6.512097e-01	4.122436e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.987018e+00	6.551350e-01	1.928433e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.254355e+00	2.632372e-01	6.434596e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.039853e+00	1.981485e-01	1.922213e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.678712e+00	2.672073e-01	3.922729e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.157730e+00	2.744165e-01	3.915430e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.569466e+00	1.948033e-01	3.643259e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.036132e+00	1.343310e-01	2.829016e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.936464e-01	6.776017e-02	1.787038e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.605584e-01	2.521262e-02	9.423047e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.776569e-02	5.864017e-03	6.227522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.477827e+00	9.083094e-01	9.048274e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.287500e+00	1.309758e+00	9.267067e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.064569e+00	1.306017e+00	9.725305e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.092011e+00	1.033008e+00	5.724386e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.285740e+00	5.167951e-01	3.522623e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.424064e+00	2.166585e-01	1.645947e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.354362e+00	1.739911e-01	3.215335e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.672071e+00	2.252608e-01	2.643551e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.997903e+00	2.106020e-01	2.578772e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.293396e+00	1.569263e-01	2.145071e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.552600e-01	8.388889e-02	1.460884e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.599424e-01	2.435722e-02	9.551481e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.915011e-02	4.880754e-03	7.922690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.956670e+01	1.439084e+01	1.043714e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.922397e+01	5.321766e+00	3.311918e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.556170e+01	2.206837e+00	2.792763e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.691280e+01	1.039030e+00	1.182236e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.040007e+01	3.356905e-01	7.297797e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.515964e+00	1.677622e-01	4.626457e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.400455e+00	1.912591e-01	2.305752e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.229758e+00	3.153976e-01	1.841990e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.375088e+00	3.003957e-01	3.051915e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.575519e+00	2.260253e-01	3.282935e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.426210e-01	1.057319e-01	2.412616e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.440946e-02	8.220829e-03	1.171915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.712259e-01	2.613386e-01	2.411503e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.385267e+00	9.086923e-01	4.860711e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.605334e+00	1.702073e-01	1.358168e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.601644e+00	4.330292e-01	5.550255e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.616434e+00	3.229211e-01	5.754923e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.557915e-01	1.662002e-01	3.658560e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.612621e-01	7.971670e-02	1.949815e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.013204e-02	5.283724e-03	1.523064e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.069097e+00	7.992215e-01	7.015085e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.771384e+00	4.586786e-01	4.414126e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.741216e+00	4.316628e-01	4.442734e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.447475e+00	2.497537e-01	3.935393e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.737054e-01	1.188162e-01	2.324041e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.781881e-01	7.863082e-02	1.446729e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.445470e-01	2.709139e-02	7.198440e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.622149e-03	2.533039e-03	5.753713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.638945e+00	2.065501e+00	1.937535e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.454188e+00	7.722875e-01	8.413699e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.262524e+00	6.893579e-01	7.707357e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.387439e+00	3.106886e-01	4.637600e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.015680e-02	1.480086e-02	3.609790e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.252993e-02	3.116953e-02	5.065346e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.932459e-01	3.001145e-01	4.017004e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.563151e+00	7.413272e-01	7.778501e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.695676e+00	8.638988e-01	6.216713e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.556210e+00	6.778906e-01	2.211470e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.679974e+00	1.652277e-01	5.911951e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.392605e+00	3.959826e-01	2.232885e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.746043e+00	3.935907e-01	4.574803e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.132740e+00	3.892815e-01	5.209889e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.537535e+00	2.983857e-01	4.814855e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.005911e+00	2.042499e-01	3.668407e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.927065e-01	1.202095e-01	2.727045e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.957805e-01	6.190113e-02	1.479463e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.893857e-02	4.561207e-03	1.218288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.026576e-01	1.593510e-01	3.023669e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.875633e+00	9.208006e-01	1.344630e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.619834e+00	1.427746e+00	1.509423e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.781976e+00	1.326024e+00	9.811788e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.224943e+00	8.311831e-01	3.920967e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.969298e+00	3.691581e-01	1.397366e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.281126e+00	3.378888e-01	2.037035e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.382405e+00	4.125228e-01	4.099063e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.545024e+00	4.181737e-01	4.084868e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.918892e+00	3.653396e-01	3.831863e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.297803e+00	2.292539e-01	3.508046e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.423361e-01	1.490512e-01	2.597492e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.105440e-01	8.894200e-02	1.680473e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.464097e-01	4.100435e-02	1.036111e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.851692e-02	4.199976e-03	9.635603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.263132e+00	7.140365e-01	1.532534e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.403587e+00	2.286487e+00	3.510170e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.933018e+00	3.259637e+00	3.923987e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.001907e+01	2.719094e+00	1.975373e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.833884e+00	1.366187e+00	5.564199e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.127695e+00	6.681698e-01	3.612166e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.906288e+00	8.953347e-01	7.501911e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.965378e+00	8.110255e-01	8.426766e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.610993e+00	5.730381e-01	6.554428e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.598900e+00	3.774530e-01	5.232600e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.768713e-01	1.970241e-01	3.786401e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.614024e-02	1.018859e-02	2.164155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.908443e-01	3.634488e-01	3.469436e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.567208e+00	7.589387e-01	5.791639e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.062681e+00	2.089405e-01	7.442098e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.608920e+00	3.627874e-01	3.197024e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.729892e+00	2.790567e-01	4.902078e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.780915e-01	1.848473e-01	3.524011e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.559649e-01	9.728124e-02	2.076287e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.538677e-01	3.566496e-02	9.160073e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.899548e-03	2.035875e-03	5.921473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.947117e+00	1.790154e+00	1.618795e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.580752e+00	1.294625e+00	1.119827e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.718981e+00	2.477391e-01	8.609289e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.853088e+00	2.714469e-01	1.787665e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.132177e+00	2.888438e-01	2.781800e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.261310e+00	1.941594e-01	2.929248e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.906868e-01	1.169225e-01	1.915371e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.446186e-01	5.928657e-02	1.242524e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.757142e-02	5.977956e-03	1.568952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.113616e+02	1.918332e+01	1.845958e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.032808e+01	1.926285e+00	1.315741e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.425945e+00	3.655812e-01	1.823440e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.753707e+00	1.579943e-01	5.724605e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.538684e+00	2.827946e-01	2.308440e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.685854e+00	2.915274e-01	3.525959e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.133982e-01	1.848142e-01	3.255940e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.836578e-02	1.082139e-02	2.511014e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.748783e-01	2.797747e-01	3.243243e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.494762e+00	6.034693e-01	6.250636e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.160064e+00	6.897798e-01	6.453998e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.767104e+00	7.144475e-01	3.801663e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.032271e+00	4.411321e-01	1.956125e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.952797e+00	1.707811e-01	1.092978e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.864341e+00	3.373853e-01	1.468538e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.437126e+00	2.977692e-01	3.146234e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.986759e+00	2.934740e-01	4.185079e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.533206e+00	2.445476e-01	3.642827e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.025226e+00	1.936651e-01	3.272219e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.808219e-01	1.009844e-01	2.435535e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.860040e-01	5.375426e-02	1.411837e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.873855e-02	3.756709e-03	1.242199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.694079e+00	1.617458e+00	1.606074e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.349250e+00	1.714840e+00	1.651776e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.744689e+00	1.207825e+00	1.133764e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.535094e+00	8.440258e-01	5.364467e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.224497e+00	3.964830e-01	3.089183e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.370870e+00	1.361931e-01	6.806091e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.897078e+00	2.524350e-01	1.585350e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.505165e+00	2.216759e-01	2.137325e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.010918e+00	2.703092e-01	2.483915e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.390652e+00	1.940682e-01	2.520001e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.274750e-01	1.300781e-01	2.130931e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.286116e-01	6.878613e-02	1.384741e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.441604e-02	6.396451e-03	1.753252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.056934e+02	1.634539e+01	1.530599e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.003935e+01	3.512588e+00	3.587256e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.809286e+01	1.611096e+00	8.965427e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.177100e+01	9.088031e-01	5.960024e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.924900e+00	4.111099e-01	1.961935e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.314986e+00	2.214983e-01	1.941823e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.784737e+00	1.386078e-01	5.159230e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.046526e+00	2.245457e-01	4.202678e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.586461e+00	3.391973e-01	2.556136e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.899999e+00	3.171969e-01	3.897292e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.138100e+00	2.222162e-01	3.799970e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.227514e-02	1.292288e-02	2.694094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.739331e-01	1.647713e-01	1.037984e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.184233e+00	8.337103e-01	3.443675e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.775980e+00	2.338921e-01	4.569217e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.894907e+00	2.827868e-01	5.053328e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.683650e+00	2.367938e-01	5.622924e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.195411e-01	8.405947e-02	3.235534e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.610891e-01	2.342014e-02	1.530470e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.239042e-02	1.089584e-02	7.224964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.295796e+00	5.088027e-01	3.462816e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.963204e+00	3.251637e-01	1.767374e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.670014e+00	2.622378e-01	3.535990e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.306645e+00	1.620810e-01	2.790846e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.547233e-01	6.788205e-02	1.499198e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.884482e-01	2.233028e-02	1.071548e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.121322e-01	3.317812e-02	3.278467e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.173124e-03	3.650492e-03	2.262111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.002255e+01	1.357563e+00	9.587908e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.648195e+00	3.221020e-01	4.933182e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.492682e+00	4.010127e-01	4.480886e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.145410e-01	1.265708e-01	3.340985e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.161488e-02	9.619655e-03	1.462874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.133071e-02	5.119795e-02	6.188588e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.255052e-01	2.457478e-01	2.192983e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.445474e+00	5.410657e-01	4.243994e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.471829e+00	6.701589e-01	4.734343e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.403397e+00	5.886347e-01	1.698359e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.796684e+00	3.407146e-01	5.270759e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.536537e+00	2.563348e-01	1.916569e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.957450e+00	2.977937e-01	4.198447e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.236827e+00	2.514307e-01	5.114217e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.560910e+00	2.209040e-01	4.300956e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.564986e-01	9.895852e-02	3.446354e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.292759e-01	4.532625e-02	2.121239e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.705981e-01	2.765985e-02	8.142731e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.586719e-02	5.615819e-03	6.159625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.789549e-01	1.996088e-01	2.171246e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.064384e+00	6.779045e-01	7.325935e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.835976e+00	9.646325e-01	8.733526e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.082874e+00	8.928179e-01	6.980629e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.490367e+00	6.107966e-01	2.771862e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.242934e+00	2.697497e-01	9.768488e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.403903e+00	3.148784e-01	2.052845e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.450986e+00	4.118832e-01	3.070714e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.467901e+00	2.092056e-01	3.597248e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.726591e+00	1.785108e-01	3.202043e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.175082e+00	1.454383e-01	2.156115e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.176088e-01	7.100598e-02	1.721933e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.113897e-01	4.229309e-02	1.015884e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.986987e-01	2.095418e-02	5.763711e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.302950e-02	3.059284e-03	4.265134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.274830e+00	1.522527e+00	1.776522e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.846480e+00	2.333707e+00	2.993400e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.163184e+01	2.535964e+00	1.898985e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.218234e+01	1.417861e+00	1.059311e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.066511e+01	6.463210e-01	3.428199e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.718903e+00	5.644598e-01	6.447193e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.031538e+00	6.233494e-01	5.610472e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.223692e+00	4.507124e-01	5.013006e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.847723e+00	2.233092e-01	4.310041e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.109559e+00	1.684399e-01	3.177462e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.036869e-01	1.178200e-01	1.828424e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.169028e-02	5.143469e-03	9.156594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.243687e-01	2.295069e-01	2.139496e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.298420e+00	7.416818e-01	4.817212e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.333380e+00	3.250092e-01	3.016028e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.833407e+00	3.180112e-01	3.434688e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.846271e+00	2.721472e-01	4.697569e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.835851e-01	1.159961e-01	3.579038e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.431882e-01	3.570345e-02	1.710961e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.495727e-01	3.963654e-02	6.189364e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.846746e-03	5.428345e-03	3.087598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.474678e+00	1.042681e+00	8.096917e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.606756e+00	1.333030e+00	1.003833e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.134112e+00	4.218353e-01	2.250965e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.172599e+00	2.685927e-01	2.848651e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.087632e+00	2.979518e-01	3.155492e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.143107e+00	1.339969e-01	2.487364e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.945586e-01	6.426316e-02	1.378578e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.545907e-01	2.683277e-02	9.785806e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.104700e-02	7.901463e-03	6.515612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.553134e+01	1.560250e+01	1.232054e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.045116e+01	3.053202e+00	3.202963e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.742209e+00	2.157988e-01	6.286450e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.168081e+00	3.883276e-01	1.392833e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.366724e+00	3.286925e-01	3.222701e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.225139e+00	1.858205e-01	3.263995e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.387595e-01	8.554699e-02	2.009535e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.607976e-02	6.896698e-03	1.033063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.209151e-01	2.262704e-01	2.446570e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.201157e+00	4.667515e-01	4.181670e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.791445e+00	5.593605e-01	4.765030e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.468489e+00	6.278727e-01	3.691969e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.975482e+00	4.964290e-01	2.019600e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.293351e+00	3.092818e-01	5.375690e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.140804e+00	2.323073e-01	9.861565e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.668290e+00	2.672676e-01	2.954645e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.091209e+00	2.425968e-01	4.139615e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.521880e+00	1.948405e-01	4.143236e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.979052e-01	1.214134e-01	3.188096e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.336616e-01	4.899206e-02	2.096591e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.656315e-01	3.124059e-02	8.160190e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.656532e-02	5.811676e-03	6.309841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.818862e+00	1.003926e+00	8.152061e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.565690e+00	1.593462e+00	9.857255e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.151890e+00	1.136969e+00	8.396063e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.039500e+00	8.428434e-01	5.500599e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.328506e+00	4.934113e-01	3.194409e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.415582e+00	2.136374e-01	1.900861e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.486805e+00	2.054034e-01	1.974505e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.691567e+00	2.596569e-01	2.313788e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.944432e+00	2.343201e-01	2.913432e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.249820e+00	1.357449e-01	2.172875e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.930122e-01	6.464161e-02	1.705000e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.446963e-01	3.063460e-02	9.045738e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.652545e-02	4.690012e-03	7.933668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.260650e+01	1.434988e+01	1.054326e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.794144e+01	3.949882e+00	4.226182e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.591613e+01	2.167028e+00	1.552083e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.684298e+01	1.049690e+00	1.188758e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.040662e+01	4.284895e-01	8.716694e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.640356e+00	2.327223e-01	3.319581e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.397641e+00	3.012398e-01	1.031628e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.216280e+00	2.959861e-01	2.388858e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.340548e+00	2.675075e-01	3.378632e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.477817e+00	1.867025e-01	3.156378e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.430337e-01	1.320008e-01	2.382356e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.384860e-02	5.758947e-03	1.221669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.516677e-01	2.857972e-01	2.743719e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.700911e+00	8.272674e-01	4.086150e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.459794e+00	3.019005e-01	1.767692e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.308289e+00	3.978122e-01	5.714998e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.400620e+00	2.552393e-01	4.755192e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.467600e-01	1.317730e-01	2.878655e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.119507e-01	7.536027e-02	1.440354e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.538435e-02	4.295251e-03	1.117970e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.593945e+00	7.924933e-01	6.356271e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.455920e+00	3.377729e-01	4.541585e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.459035e+00	3.448152e-01	4.091994e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.325563e+00	2.142339e-01	3.216917e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.002395e-01	1.068849e-01	1.912126e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.580155e-01	6.129918e-02	1.126715e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.350398e-01	3.064098e-02	5.651884e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.029498e-03	1.497080e-03	4.889484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.762523e+00	1.999818e+00	1.707291e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.897832e+00	7.107677e-01	8.665595e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.869810e+00	5.356638e-01	6.944205e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.249715e+00	2.468418e-01	3.579417e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.665116e-02	1.526339e-02	2.704533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.842155e-02	3.243408e-02	6.382286e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.382290e-01	3.702985e-01	4.330953e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.896360e+00	7.645816e-01	7.554983e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.157766e+00	8.858045e-01	5.156166e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.834582e+00	5.490215e-01	1.336998e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.690742e+00	1.969324e-01	1.069859e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.178527e+00	3.870133e-01	3.498498e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.531890e+00	3.813220e-01	4.506569e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.897884e+00	3.499544e-01	4.746890e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.339654e+00	2.174539e-01	4.302103e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.849810e-01	1.830073e-01	3.109362e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.168827e-01	9.453658e-02	2.064605e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.438416e-01	4.847089e-02	1.096204e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.491703e-02	3.524234e-03	7.473102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.315966e-01	2.351511e-01	4.144752e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.473591e+00	1.042714e+00	1.546188e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.504871e+00	1.559375e+00	1.220215e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.346166e+00	1.126058e+00	9.671476e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.511728e+00	6.200272e-01	1.851268e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.935745e+00	2.591590e-01	9.521988e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.031524e+00	3.693750e-01	3.192875e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.168147e+00	4.182921e-01	3.666793e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.327498e+00	3.646990e-01	3.881501e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.683069e+00	2.608074e-01	3.793350e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.175685e+00	1.795223e-01	2.881282e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.767513e-01	1.289402e-01	1.877600e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.673576e-01	7.763548e-02	1.275096e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.278824e-01	3.725416e-02	8.360915e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.554747e-02	3.164034e-03	7.353611e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.503429e+00	8.467972e-01	1.906092e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.561741e+00	2.692439e+00	3.961050e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.837870e+00	3.650331e+00	3.385358e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.134897e+01	2.375628e+00	1.628194e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.009857e+01	6.945344e-01	5.024633e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.914667e+00	8.803335e-01	5.239242e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.453825e+00	8.715802e-01	8.699507e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.581473e+00	6.392601e-01	7.367966e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.239930e+00	4.468208e-01	5.647100e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.414240e+00	2.731894e-01	3.850236e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.060774e-01	1.704383e-01	3.312805e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.202332e-02	9.168341e-03	1.619806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.218252e-01	3.944649e-01	3.876631e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.754206e+00	7.157462e-01	5.366698e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.119428e+00	2.146574e-01	6.110573e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.496561e+00	3.420424e-01	4.040649e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.605702e+00	2.656702e-01	4.228803e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.803198e-01	1.434153e-01	2.963965e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.185097e-01	8.936385e-02	1.629159e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.197003e-01	3.047809e-02	7.399437e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.570496e-03	1.152844e-03	4.331624e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.027680e+00	1.848748e+00	1.855461e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.466719e+00	1.040826e+00	1.030256e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.625993e+00	1.845432e-01	2.887097e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.882885e+00	3.062180e-01	2.480094e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.094910e+00	2.479806e-01	2.712872e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.197333e+00	1.799000e-01	2.402838e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.356887e-01	7.774929e-02	1.678833e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.333543e-01	6.303510e-02	9.552418e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.372507e-02	5.364703e-03	1.293360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.167953e+02	1.705963e+01	1.901002e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.938733e+01	1.390293e+00	7.150217e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.522171e+00	3.765123e-01	1.748258e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.809888e+00	1.934205e-01	1.142459e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.551492e+00	2.359957e-01	2.471665e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.592107e+00	2.581337e-01	3.282683e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.573662e-01	1.685440e-01	2.637793e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.525739e-02	1.092613e-02	1.918452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.335890e-01	2.908587e-01	3.443449e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.745881e+00	6.996191e-01	6.315339e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.402560e+00	7.000091e-01	6.584179e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.977086e+00	6.899430e-01	3.584728e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.151017e+00	3.547095e-01	1.552199e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.067921e+00	2.034254e-01	3.901758e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.787229e+00	3.074269e-01	2.663798e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.366453e+00	2.865834e-01	3.381358e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.864271e+00	2.549923e-01	3.865037e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.391221e+00	2.442513e-01	3.576878e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.213100e-01	1.573579e-01	2.856120e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.101935e-01	7.656364e-02	2.015553e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.482709e-01	5.221096e-02	9.824457e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.522131e-02	3.528827e-03	7.508311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.771477e+00	1.880318e+00	1.793538e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.285660e+00	1.789916e+00	1.661010e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.009153e+00	1.111499e+00	9.455880e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.312234e+00	5.238690e-01	6.605493e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.142415e+00	3.167315e-01	1.024390e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.363939e+00	1.787397e-01	4.879170e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.940262e+00	2.784207e-01	2.256187e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.492750e+00	2.357059e-01	2.660331e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.919844e+00	2.453417e-01	2.509320e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.271441e+00	1.881651e-01	2.521310e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.688522e-01	1.039472e-01	1.651393e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.956200e-01	6.169110e-02	1.152325e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.091714e-02	5.380622e-03	1.198873e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.137882e+02	1.488436e+01	1.576513e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.971779e+01	3.061795e+00	2.374209e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.744004e+01	1.022256e+00	1.198371e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.178215e+01	6.647680e-01	2.264263e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.907861e+00	3.782065e-01	1.017186e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.370019e+00	3.623071e-01	9.462679e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.738752e+00	1.543227e-01	1.973562e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.023214e+00	1.598230e-01	5.587053e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.479655e+00	2.402829e-01	3.116050e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.804927e+00	3.154308e-01	3.035008e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.052801e+00	1.856709e-01	3.084080e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.667672e-02	1.179209e-02	2.152166e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.217419e-01	2.067517e-01	1.270335e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.420439e+00	7.666742e-01	3.623652e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.745632e+00	1.502225e-01	1.290567e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.628351e+00	3.217066e-01	5.304003e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.480843e+00	2.096666e-01	4.401078e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.486717e-01	7.400884e-02	2.640471e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.095358e-01	1.814297e-02	1.083572e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.473151e-02	9.439851e-03	6.927880e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.746203e+00	5.276403e-01	3.598659e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.650279e+00	2.045212e-01	1.443118e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.338128e+00	2.559233e-01	3.546112e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.217454e+00	1.352998e-01	2.489757e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.239421e-01	6.719499e-02	1.379803e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.216402e-01	2.591515e-02	7.117286e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.093079e-01	1.791960e-02	3.543949e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.399954e-03	3.729444e-03	2.023365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.080099e+01	1.273714e+00	9.268655e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.936459e+00	3.844034e-01	4.049917e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.310504e+00	3.253914e-01	4.307737e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.685359e-01	1.552562e-01	2.314067e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.848101e-02	9.991366e-03	1.404337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.021745e-02	4.776243e-02	6.128817e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.036293e-01	2.836827e-01	2.551495e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.685983e+00	6.124022e-01	4.441957e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.848716e+00	7.435874e-01	3.972302e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.665863e+00	5.587072e-01	1.234527e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.863613e+00	1.207079e-01	1.216110e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.414949e+00	2.951012e-01	3.124779e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.731784e+00	2.895564e-01	5.007202e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.042013e+00	2.539018e-01	4.256867e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.358481e+00	1.415345e-01	4.086160e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.764276e-01	1.143407e-01	2.419019e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.887304e-01	4.489983e-02	1.633482e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.204488e-01	2.888667e-02	7.961059e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.369953e-02	5.011907e-03	4.460768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.315988e-01	2.167565e-01	2.384268e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.614805e+00	9.288127e-01	7.452048e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.555150e+00	1.012262e+00	9.576602e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.576877e+00	9.860019e-01	5.862549e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.841936e+00	5.213089e-01	1.877631e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.143507e+00	1.213420e-01	2.242662e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.183223e+00	3.376881e-01	3.068410e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.107750e+00	2.981987e-01	4.135862e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.251368e+00	2.428406e-01	2.867510e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.570067e+00	1.530193e-01	2.854611e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.093074e+00	1.259824e-01	1.931231e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.959899e-01	7.990018e-02	1.378809e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.927508e-01	3.130024e-02	1.000740e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.812762e-01	1.921327e-02	5.406937e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.281039e-02	3.440791e-03	3.286344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.705097e+00	1.638012e+00	2.078883e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.595953e+00	2.878200e+00	2.865950e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.317962e+01	2.549390e+00	1.867731e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.296754e+01	1.096004e+00	8.373573e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.030255e+01	3.798748e-01	6.331051e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.082263e+00	6.410735e-01	5.769095e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.606097e+00	5.602184e-01	5.735819e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.866236e+00	3.621952e-01	4.755773e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.810744e+00	2.942466e-01	3.351741e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.045236e+00	1.435717e-01	2.881763e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.163355e-01	8.326078e-02	1.753299e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.169253e-02	4.474432e-03	8.995002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.242540e-01	2.760029e-01	2.438903e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.480065e+00	7.152393e-01	5.267602e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.388992e+00	2.060194e-01	7.813687e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.751597e+00	3.853791e-01	3.596500e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.706550e+00	2.524022e-01	4.502269e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.109276e-01	1.095341e-01	2.937390e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.075920e-01	3.477641e-02	1.375914e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.177898e-01	3.950254e-02	6.088846e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.853786e-03	5.152380e-03	2.668279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.307162e+00	1.325238e+00	1.054959e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.950179e+00	1.285777e+00	1.161150e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.842492e+00	2.477424e-01	3.397942e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.073457e+00	3.644950e-01	2.628433e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.013241e+00	2.936018e-01	3.117850e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.102921e+00	1.366082e-01	2.253859e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.835872e-01	5.608891e-02	1.251683e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.822155e-01	2.609953e-02	6.651316e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.935975e-02	6.735710e-03	6.107660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.757696e+01	1.601516e+01	1.351568e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.739818e+01	2.147168e+00	3.092061e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.108657e+00	3.829121e-01	3.654899e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.082736e+00	3.486675e-01	1.876211e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.427494e+00	3.458886e-01	3.112358e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.251519e+00	1.742674e-01	2.893525e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.748341e-01	1.004902e-01	1.771426e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.375745e-02	6.304331e-03	9.990399e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.309582e-01	2.278308e-01	2.499870e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.357907e+00	5.338164e-01	4.422754e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.044180e+00	6.703970e-01	4.737234e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.691777e+00	6.557926e-01	4.051163e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.153339e+00	4.435833e-01	2.164356e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.339834e+00	2.254195e-01	1.069416e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.045816e+00	2.416523e-01	2.002885e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.588414e+00	2.953160e-01	3.508733e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.995703e+00	2.553435e-01	3.991615e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.417603e+00	1.810596e-01	3.491919e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.143869e-01	1.060313e-01	2.553350e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.963698e-01	4.334504e-02	1.724334e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.232624e-01	3.140780e-02	7.773510e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.409976e-02	4.858607e-03	4.961455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.369734e+00	1.223114e+00	9.696139e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.523058e+00	1.681175e+00	1.165948e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.740087e+00	1.174596e+00	1.091834e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.273809e+00	8.090432e-01	6.928788e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.245817e+00	3.979732e-01	2.244894e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.166123e+00	1.095031e-01	3.213369e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.258665e+00	2.430948e-01	2.159919e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.566315e+00	2.493830e-01	2.904484e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.888136e+00	2.051926e-01	2.615251e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.218474e+00	1.493329e-01	2.025884e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.952857e-01	7.295215e-02	1.349648e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.325332e-01	2.515063e-02	8.272058e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.534351e-02	4.454940e-03	7.356592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.423458e+01	1.432715e+01	1.110909e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.855891e+01	3.547974e+00	3.398993e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.361327e+01	1.532185e+00	2.951519e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.536671e+01	6.271494e-01	1.431314e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.890264e+00	2.933667e-01	3.665474e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.234233e+00	2.399641e-01	1.499835e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.161948e+00	2.226892e-01	1.884962e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.085095e+00	2.900514e-01	2.172908e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.352905e+00	2.747636e-01	3.100183e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.522144e+00	2.138383e-01	2.833512e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.227925e-01	1.098951e-01	2.307774e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.101310e-02	7.702961e-03	1.147390e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.999574e-01	2.971049e-01	2.807099e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.765344e+00	7.189626e-01	3.581587e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.278810e+00	2.946596e-01	2.059308e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.182061e+00	3.864784e-01	5.489104e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.337156e+00	2.542511e-01	3.896734e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.858012e-01	1.056780e-01	2.867592e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.973652e-01	5.905375e-02	1.425972e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.443109e-02	3.950326e-03	8.186553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.854091e+00	7.405310e-01	6.608072e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.326875e+00	3.432546e-01	3.642413e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.317759e+00	3.486716e-01	4.141189e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.255979e+00	2.101743e-01	2.654676e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.593953e-01	1.004297e-01	2.004351e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.436118e-01	4.901457e-02	1.036097e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.245548e-01	2.613664e-02	7.485358e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.003582e-03	4.278977e-03	3.978561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.259032e+00	1.924556e+00	1.771253e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.602591e+00	8.283221e-01	7.812386e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.759976e+00	5.408668e-01	6.123146e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.183585e+00	2.299254e-01	3.912142e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.314341e-02	1.299605e-02	2.545931e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.514233e-02	5.171637e-02	7.942917e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.360881e-01	4.341308e-01	5.044923e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.201536e+00	7.885800e-01	8.161506e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.386088e+00	8.512932e-01	4.176036e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.807516e+00	4.043959e-01	6.145013e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.555284e+00	2.355091e-01	1.247700e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.993932e+00	4.095812e-01	3.782617e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.389779e+00	3.897887e-01	4.357635e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.795432e+00	3.234792e-01	4.393172e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.273858e+00	2.156065e-01	3.832843e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.373519e-01	1.588762e-01	2.897655e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.816463e-01	8.276822e-02	2.029539e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.254469e-01	3.580025e-02	8.941964e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.333687e-02	2.535272e-03	8.523931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.953850e-01	3.171018e-01	4.874559e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.149967e+00	1.334622e+00	1.556880e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.843104e+00	1.369795e+00	1.503462e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.677368e+00	1.080816e+00	6.476856e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.500704e+00	4.946364e-01	1.783918e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.797985e+00	3.241928e-01	1.305042e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.886431e+00	4.445691e-01	2.727220e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.929776e+00	3.761269e-01	4.173250e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.226010e+00	3.196655e-01	3.641156e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.636641e+00	2.860836e-01	3.306907e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.142552e+00	1.817561e-01	2.451396e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.372172e-01	1.165517e-01	2.121435e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.332684e-01	6.466645e-02	1.462427e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.180643e-01	3.357841e-02	6.379454e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.436702e-02	2.367071e-03	8.401792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.050403e+00	1.193362e+00	2.166686e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.604638e+00	3.059947e+00	4.277287e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.058381e+01	3.648808e+00	3.720777e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.158274e+01	2.193827e+00	1.456192e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.022957e+01	6.639234e-01	5.369665e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.660603e+00	1.000045e+00	6.764703e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.194817e+00	8.476280e-01	7.097053e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.417361e+00	6.449595e-01	7.043397e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.206459e+00	4.405024e-01	5.348959e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.296149e+00	2.515971e-01	4.692002e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.776619e-01	1.834922e-01	2.238182e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.069936e-02	7.448777e-03	1.971659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.128849e+00	4.330428e-01	4.232804e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.875026e+00	6.306134e-01	4.691394e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.022059e+00	2.815907e-01	5.358585e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.401079e+00	3.277692e-01	3.503609e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.512967e+00	2.520199e-01	4.006690e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.189165e-01	1.256036e-01	2.782122e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.832585e-01	6.676321e-02	1.604936e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.165078e-01	2.871191e-02	7.580330e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.799330e-03	3.877479e-03	2.901463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.172327e+00	1.883039e+00	2.007927e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.680860e+00	9.722076e-01	9.048905e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.470534e+00	1.864290e-01	5.627628e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.817403e+00	3.229148e-01	1.893350e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.981554e+00	2.447602e-01	2.883080e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.137122e+00	1.533499e-01	2.206826e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.013795e-01	8.321750e-02	1.714827e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.062559e-01	4.661907e-02	9.475038e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.336691e-02	5.526330e-03	1.044498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.278155e+02	1.676355e+01	1.935685e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.875223e+01	1.370178e+00	4.794152e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.310196e+00	3.966113e-01	1.625348e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.661866e+00	1.533054e-01	3.677874e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.433115e+00	2.524560e-01	2.360869e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.524238e+00	2.445180e-01	3.463540e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.080593e-01	1.535288e-01	2.767732e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.416323e-02	9.135944e-03	1.759604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.991528e-01	3.571626e-01	3.721269e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.940117e+00	6.837347e-01	7.633319e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.662406e+00	7.040076e-01	6.659896e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.114205e+00	5.743169e-01	2.540224e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.182933e+00	3.433966e-01	4.973059e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.944999e+00	2.130262e-01	5.119851e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.645775e+00	2.506635e-01	2.416185e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.253602e+00	2.733173e-01	3.478999e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.800676e+00	2.456450e-01	3.612765e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.322164e+00	2.401673e-01	3.279801e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.712624e-01	1.407189e-01	2.767357e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.847292e-01	6.948437e-02	1.988823e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.289437e-01	3.697614e-02	8.326518e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.420629e-02	2.951955e-03	7.865599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.876930e+00	1.876963e+00	1.968663e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.936537e+00	1.665676e+00	1.775312e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.228748e+00	9.646284e-01	9.402151e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.463818e+00	6.302992e-01	3.537674e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.069662e+00	2.787437e-01	5.104945e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.199481e+00	1.226996e-01	2.447910e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.836659e+00	2.506511e-01	1.383167e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.404039e+00	2.203140e-01	2.036837e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.832545e+00	1.822634e-01	2.586259e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.249566e+00	2.023783e-01	2.091579e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.257398e-01	9.855568e-02	1.828291e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.721791e-01	5.605335e-02	1.204491e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.876221e-02	4.541013e-03	1.065675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.228968e+02	1.499455e+01	1.558667e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.843198e+01	2.534052e+00	2.431111e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.745080e+01	1.149350e+00	4.313941e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.155426e+01	6.946201e-01	2.139597e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.536145e+00	3.034045e-01	1.875953e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.256262e+00	3.576759e-01	3.150591e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.692204e+00	1.813129e-01	2.645321e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.909578e+00	1.399067e-01	4.205410e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.432593e+00	2.517631e-01	2.578909e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.710893e+00	2.768106e-01	3.669160e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.011959e+00	1.856988e-01	2.654486e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.382014e-02	1.025481e-02	2.467699e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.611207e-01	1.994590e-01	1.231504e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.659942e+00	7.410767e-01	3.195622e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.533639e+00	1.443775e-01	7.870638e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.386321e+00	2.979060e-01	5.050821e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.386574e+00	1.649879e-01	4.269268e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.806948e-01	8.374708e-02	2.362806e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.846465e-01	3.035343e-02	1.027162e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.377086e-02	9.583423e-03	6.287584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.077677e+00	4.823153e-01	3.512234e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.402747e+00	1.599582e-01	6.433323e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.226718e+00	2.236008e-01	3.430288e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.160608e+00	1.297050e-01	2.151391e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.644680e-01	5.189816e-02	1.487281e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.950595e-01	2.442942e-02	6.894541e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.248567e-02	3.613493e-02	2.715643e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.629554e-03	4.524934e-03	2.339549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.141327e+01	1.235084e+00	9.318419e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.606528e+00	4.315834e-01	3.192878e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.115133e+00	3.018485e-01	4.478489e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.071756e-01	1.265843e-01	2.264359e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.556339e-02	1.197648e-02	1.281619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.132303e-01	6.511742e-02	8.011373e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.886019e-01	3.407438e-01	2.801213e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.033555e+00	6.696129e-01	4.307952e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.070856e+00	6.774407e-01	3.681525e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.723830e+00	4.540882e-01	1.501709e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.730662e+00	2.355883e-01	8.108274e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.241788e+00	2.650258e-01	3.639625e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.517976e+00	2.719206e-01	5.297957e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.902448e+00	2.347605e-01	4.072996e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.292105e+00	1.713842e-01	3.454814e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.084303e-01	9.406553e-02	2.400927e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.532130e-01	3.219252e-02	1.422930e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.006310e-01	2.946657e-02	7.591736e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.301542e-02	5.528412e-03	3.165795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.348644e-01	2.852517e-01	2.809318e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.342181e+00	9.620490e-01	9.226722e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.417495e+00	1.144293e+00	8.163266e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.018115e+00	8.124592e-01	5.079595e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.794383e+00	3.923334e-01	1.034259e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.979382e+00	2.199162e-01	1.095975e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.819993e+00	2.416353e-01	3.995983e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.882509e+00	2.461013e-01	3.504711e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.125684e+00	2.325651e-01	3.027753e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.498660e+00	2.055853e-01	2.341067e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.813441e-01	1.085704e-01	2.032094e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.417699e-01	5.617592e-02	1.252752e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.592935e-01	2.512972e-02	9.098050e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.738735e-01	2.972934e-02	4.850320e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.146700e-02	3.975072e-03	3.104453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.864055e+00	2.140742e+00	2.450355e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.130296e+01	3.104007e+00	3.197530e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.451963e+01	2.635669e+00	1.505800e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.304911e+01	9.192312e-01	6.613232e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.983958e+00	2.956243e-01	6.389356e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.704989e+00	5.365413e-01	5.566126e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.254685e+00	4.363115e-01	6.480785e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.765560e+00	4.696494e-01	4.127450e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.697949e+00	2.610315e-01	3.213917e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.929477e-01	1.382169e-01	2.652145e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.454879e-01	8.565088e-02	1.780785e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.950108e-02	6.737085e-03	7.287645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.752377e-01	3.066893e-01	2.396975e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.769794e+00	7.133468e-01	5.240017e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.335296e+00	1.394002e-01	9.430972e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.551479e+00	3.802080e-01	3.918614e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.583950e+00	2.263267e-01	4.233750e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.431260e-01	9.956763e-02	2.667231e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.735173e-01	2.480198e-02	1.421132e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.128161e-01	4.348901e-02	4.589068e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.837039e-03	5.465543e-03	2.240391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.122993e+00	1.395696e+00	1.046677e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.519442e+00	1.224364e+00	1.136233e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.798495e+00	2.074749e-01	3.740212e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.895899e+00	3.442076e-01	2.504774e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.886515e+00	2.979991e-01	3.179763e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.035976e+00	1.110551e-01	2.037453e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.290663e-01	5.035430e-02	1.287701e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.680070e-01	2.754717e-02	6.169716e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.700139e-02	8.832588e-03	5.936682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.096927e+02	1.541580e+01	1.432501e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.769205e+01	1.906729e+00	2.434001e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.573409e+00	3.732826e-01	2.721869e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.878115e+00	3.797175e-01	1.323576e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.287303e+00	2.937178e-01	3.019193e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.210587e+00	1.693984e-01	2.879916e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.776021e-01	9.577566e-02	1.888941e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.193282e-02	9.400501e-03	8.621295e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.624461e-01	2.824739e-01	2.574326e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.599688e+00	5.885038e-01	4.279984e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.270584e+00	6.364952e-01	4.988801e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.874045e+00	5.887704e-01	4.170556e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.263177e+00	3.925810e-01	1.258057e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.240392e+00	1.382530e-01	1.143917e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.958898e+00	2.937980e-01	2.002451e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.453280e+00	2.831355e-01	3.406458e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.868781e+00	2.270294e-01	3.724070e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.331498e+00	1.769986e-01	3.637683e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.574163e-01	9.608036e-02	2.323895e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.622235e-01	3.600894e-02	1.484222e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.023210e-01	2.926299e-02	7.471689e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.357366e-02	5.673120e-03	3.256191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.302142e+00	1.470297e+00	1.053179e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.254920e+00	1.524395e+00	1.250785e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.270711e+00	1.115787e+00	1.006965e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.364622e+00	6.957907e-01	7.196495e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.301938e+00	3.418571e-01	3.006657e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.079921e+00	1.494892e-01	2.232204e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.162771e+00	2.565491e-01	1.881842e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.413659e+00	2.378221e-01	2.592776e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.789225e+00	1.971196e-01	2.459423e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.150506e+00	1.395932e-01	1.931550e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.561720e-01	6.234599e-02	1.312243e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.055862e-01	2.925563e-02	7.786699e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.301985e-02	6.566910e-03	5.903361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.041360e+02	1.467269e+01	1.179828e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.876634e+01	3.540724e+00	4.413008e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.391560e+01	1.671600e+00	1.562217e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.512549e+01	6.153164e-01	1.404185e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.408292e+00	2.605889e-01	6.880114e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.188394e+00	3.678026e-01	2.470801e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.174963e+00	3.097828e-01	1.246134e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.930109e+00	2.079712e-01	2.127270e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.152432e+00	2.668029e-01	3.028425e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.396089e+00	2.327353e-01	2.871400e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.702060e-01	1.065290e-01	1.977312e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.002556e-02	7.218676e-03	1.045268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.296007e+00	3.882622e-01	3.155633e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.900094e+00	6.393165e-01	3.622702e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.034918e+00	4.110625e-01	4.476235e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.863710e+00	3.445726e-01	5.231451e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.125894e+00	2.130011e-01	3.866698e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.059541e-01	9.737222e-02	2.349409e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.516594e-01	5.005375e-02	1.177170e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.111933e-02	3.683110e-03	6.867620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.463684e+00	7.604619e-01	6.008703e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.908190e+00	2.936908e-01	2.530459e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.049739e+00	2.848128e-01	4.026341e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.113636e+00	1.749017e-01	2.531599e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.628670e-01	9.798499e-02	1.677760e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.209350e-01	4.950942e-02	9.087699e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.084623e-01	1.862462e-02	5.045730e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.365738e-03	2.102388e-03	3.737138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.055054e+01	1.796006e+00	1.448084e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.782763e+00	6.578408e-01	7.099758e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.478699e+00	4.199323e-01	5.213756e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.054207e+00	1.931986e-01	3.112008e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.334473e-02	1.291662e-02	2.340099e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.624904e-02	5.252945e-02	9.288294e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.917679e-01	5.070690e-01	6.848715e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.673967e+00	9.997875e-01	7.513904e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.830098e+00	8.356364e-01	4.093474e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.952307e+00	1.956016e-01	1.545959e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.513654e+00	3.445926e-01	2.797408e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.791580e+00	4.745602e-01	4.446830e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.111862e+00	3.481552e-01	4.647931e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.564565e+00	2.724118e-01	4.634950e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.099753e+00	2.057989e-01	3.469252e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.364819e-01	1.548827e-01	2.383898e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.187928e-01	6.800926e-02	1.681202e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.900606e-01	4.139210e-02	8.784746e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.040080e-02	2.378319e-03	6.206721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.007133e-01	4.269099e-01	6.776761e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.862417e+00	1.538987e+00	1.979145e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.734176e+00	1.502765e+00	1.231585e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.349550e+00	1.007042e+00	4.063692e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.697852e+00	2.549765e-01	2.229973e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.694406e+00	3.907945e-01	2.410680e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.614022e+00	3.710149e-01	4.133659e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.720352e+00	4.228924e-01	3.936904e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.999070e+00	3.170376e-01	3.755956e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.428883e+00	2.257780e-01	2.700469e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.823731e-01	1.557189e-01	2.295060e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.193848e-01	7.896600e-02	1.978421e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.088065e-01	8.224459e-02	1.008507e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.006099e-01	3.540280e-02	6.902880e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.308409e-02	3.121954e-03	6.118927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.358279e+00	1.252252e+00	2.757460e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.354092e+00	3.703949e+00	5.027968e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.279831e+01	3.790279e+00	3.203070e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.282553e+01	1.716385e+00	1.037470e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.035493e+01	9.345241e-01	5.086329e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.168574e+00	9.393251e-01	7.726606e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.652310e+00	8.275515e-01	8.161041e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.003537e+00	5.034618e-01	6.183488e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.965553e+00	3.096756e-01	4.837240e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.216800e+00	2.498098e-01	3.237937e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.288506e-01	1.283767e-01	2.504783e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.516114e-02	8.802048e-03	1.418983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.282621e+00	5.521374e-01	5.716174e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.948439e+00	6.195934e-01	4.713336e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.179965e+00	3.933804e-01	1.110699e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.287370e+00	3.484581e-01	4.412013e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.348911e+00	2.380746e-01	4.138018e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.479970e-01	1.171796e-01	2.576277e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.348901e-01	6.130219e-02	1.409500e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.670420e-02	2.287302e-02	5.409857e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.366197e-03	1.444488e-03	2.248521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.422200e+00	2.474188e+00	2.530748e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.200105e+00	7.744974e-01	8.002168e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.594561e+00	2.535336e-01	9.656895e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.932383e+00	3.564283e-01	2.395448e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.901077e+00	2.403468e-01	3.054501e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.013780e+00	1.514058e-01	2.335295e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.506584e-01	8.869140e-02	1.517082e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.076537e-01	4.487600e-02	7.757282e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.008293e-02	4.666941e-03	1.063977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.329557e+02	1.840075e+01	2.114011e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.850874e+01	1.152036e+00	4.466250e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.593780e+00	4.478452e-01	1.315704e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.667491e+00	1.292549e-01	7.019808e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.394583e+00	2.573277e-01	2.699242e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.474401e+00	2.226299e-01	3.426493e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.102944e-01	1.445063e-01	2.202068e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.748698e-02	8.639796e-03	1.685138e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.294673e-01	4.001066e-01	4.608728e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.138311e+00	8.213808e-01	8.650990e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.836801e+00	7.776813e-01	7.356852e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.286087e+00	6.309878e-01	2.317928e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.304750e+00	2.438910e-01	7.062357e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.010247e+00	2.795953e-01	1.854341e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.699288e+00	3.391009e-01	3.464867e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.245497e+00	3.559445e-01	3.702948e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.653811e+00	2.600779e-01	4.134219e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.165414e+00	1.933359e-01	3.381354e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.739266e-01	1.328108e-01	2.502367e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.455961e-01	8.187425e-02	1.625256e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.871491e-01	3.963476e-02	8.552994e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.047042e-02	2.256242e-03	6.306388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.302219e+00	2.598105e+00	2.541560e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.321421e+00	1.732525e+00	1.929725e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.114458e+00	8.546700e-01	1.051955e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.280129e+00	5.141905e-01	1.609934e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.031992e+00	1.608798e-01	7.919766e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.271286e+00	1.923356e-01	1.637584e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.939559e+00	3.140543e-01	2.626994e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.404302e+00	2.706539e-01	2.695883e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.774705e+00	2.581336e-01	2.430976e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.122116e+00	1.591314e-01	2.101390e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.386457e-01	8.067627e-02	1.843112e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.474831e-01	6.597122e-02	9.752770e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.542986e-02	5.261188e-03	1.034878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.305092e+02	1.646421e+01	1.888811e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.719721e+01	1.661904e+00	1.014618e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.724785e+01	8.002537e-01	5.838838e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.173836e+01	7.729608e-01	3.401892e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.797833e+00	5.155438e-01	1.566259e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.338251e+00	1.710625e-01	1.617745e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.684780e+00	2.136923e-01	4.255639e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.869399e+00	2.055671e-01	4.525759e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.298395e+00	2.505678e-01	3.031330e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.645802e+00	2.344672e-01	3.492641e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.381480e-01	1.503962e-01	2.664991e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.564599e-02	1.184969e-02	1.901338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.101885e+00	3.077595e-01	1.864190e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.780881e+00	6.798814e-01	3.803167e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.362734e+00	2.759939e-01	3.209360e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.140267e+00	3.376604e-01	5.686911e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.200484e+00	1.860680e-01	4.050432e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.895648e-01	6.550113e-02	2.219728e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.420439e-01	2.822341e-02	8.755635e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.013490e-02	9.465742e-03	4.243313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.490717e+00	5.848431e-01	3.838757e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.095997e+00	1.253418e-01	1.324248e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.047410e+00	2.356116e-01	3.607646e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.059452e+00	1.353267e-01	2.156428e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.307331e-01	6.745598e-02	1.322632e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.612738e-01	2.195588e-02	7.117901e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.027366e-02	2.160671e-02	2.993306e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.984093e-03	2.908013e-03	2.212608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.208400e+01	1.268861e+00	9.125994e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.076628e+00	4.209501e-01	3.981018e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.019184e+00	2.845460e-01	4.239182e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.239600e-01	1.547197e-01	2.275434e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.303892e-02	7.407479e-03	1.338787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.471505e-02	4.662066e-02	8.563732e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.414459e-01	3.877834e-01	4.247659e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.278288e+00	7.918380e-01	6.159730e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.493696e+00	7.852919e-01	4.564545e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.049826e+00	4.547634e-01	1.279793e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.773957e+00	3.379183e-01	2.295682e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.059563e+00	3.818144e-01	4.775224e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.341781e+00	3.711456e-01	4.725813e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.652257e+00	2.194594e-01	4.819808e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.172634e+00	1.752657e-01	3.350246e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.865522e-01	7.778323e-02	2.422096e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.889790e-01	5.325809e-02	1.494113e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.766224e-01	4.673289e-02	6.222691e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.661247e-03	5.138353e-03	3.682998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.732435e-01	2.934723e-01	4.560058e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.968896e+00	1.329281e+00	1.192078e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.883614e+00	1.163638e+00	1.251331e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.559261e+00	9.373375e-01	4.125655e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.856829e+00	2.372248e-01	4.045573e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.809454e+00	2.827169e-01	3.326493e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.795165e+00	4.742063e-01	2.919193e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.683555e+00	2.972424e-01	4.073755e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.941322e+00	2.073540e-01	3.388517e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.394966e+00	2.030981e-01	2.453780e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.154482e-01	1.179757e-01	1.965797e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.818281e-01	7.353064e-02	1.286625e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.267612e-01	3.463151e-02	9.949414e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.575704e-01	2.348035e-02	4.311822e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.044437e-02	3.936702e-03	3.057019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.874685e+00	1.795776e+00	3.313541e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.319215e+01	3.928324e+00	2.961742e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.560514e+01	2.626571e+00	1.900143e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.349229e+01	8.256751e-01	9.230925e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.728641e+00	6.338803e-01	7.792134e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.322195e+00	6.492229e-01	5.747451e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.088603e+00	5.531658e-01	5.025790e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.595172e+00	3.277661e-01	4.600342e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.554166e+00	2.620132e-01	3.350926e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.198717e-01	1.606434e-01	2.351062e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.033067e-01	1.001794e-01	1.572303e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.718272e-02	4.930048e-03	7.904906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.614913e-01	3.835855e-01	3.568879e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.886573e+00	7.711695e-01	5.909720e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.401409e+00	2.887112e-01	1.366279e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.529509e+00	4.534929e-01	4.636103e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.496053e+00	2.358917e-01	4.769203e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.427674e-01	9.333575e-02	2.830270e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.215702e-01	4.268395e-02	1.217422e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.412313e-02	4.230257e-02	3.993349e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.631662e-03	4.687771e-03	2.459059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.220609e+00	1.850667e+00	1.752230e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.647100e+00	1.320748e+00	1.172774e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.356729e+00	1.631112e-01	3.865818e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.898582e+00	4.938206e-01	3.304080e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.914848e+00	2.847462e-01	3.285757e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.012895e+00	1.385102e-01	2.099556e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.811461e-01	6.324170e-02	1.333557e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.421014e-01	1.962268e-02	6.516956e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.623932e-02	5.933698e-03	5.544241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.240319e+02	1.974767e+01	1.876713e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.423334e+01	1.280719e+00	2.337195e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.111731e+00	6.366569e-01	3.722549e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.894430e+00	3.839617e-01	1.790545e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.364917e+00	3.368785e-01	3.241318e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.134673e+00	2.012077e-01	2.883689e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.523655e-01	8.615398e-02	1.873682e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.862643e-02	6.487925e-03	9.045003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.240042e-01	2.781784e-01	3.486651e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.704334e+00	6.868498e-01	6.286766e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.455566e+00	7.422292e-01	7.027844e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.113039e+00	6.936384e-01	4.570869e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.410805e+00	4.195696e-01	1.442658e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.379287e+00	2.463101e-01	1.227362e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.937281e+00	4.102788e-01	2.734245e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.359197e+00	3.507129e-01	4.066539e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.772025e+00	2.685284e-01	4.283197e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.264268e+00	2.077042e-01	3.498242e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.692959e-01	9.467534e-02	2.691112e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.044580e-01	4.788116e-02	1.580420e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.840939e-01	5.339298e-02	6.489443e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.007827e-02	5.205019e-03	4.182628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.877098e+00	1.659748e+00	1.760681e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.400444e+00	2.021692e+00	1.685560e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.579951e+00	1.246101e+00	1.346421e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.566577e+00	7.058918e-01	6.135472e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.986272e+00	2.409152e-01	4.651231e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.888968e+00	2.935204e-01	1.808592e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.090098e+00	3.645354e-01	2.406349e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.403572e+00	3.219351e-01	3.633642e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.761117e+00	2.589299e-01	2.708185e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.093855e+00	1.435984e-01	2.048017e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.009732e-01	6.892733e-02	1.321967e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.864222e-01	3.054279e-02	8.231900e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.187273e-02	5.699021e-03	6.383754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.172458e+02	1.720742e+01	1.577159e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.544041e+01	2.675923e+00	4.546829e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.089229e+01	8.956933e-01	2.270462e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.390423e+01	3.000950e-01	5.134903e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.852001e+00	2.658969e-01	3.966605e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.873251e+00	3.207606e-01	3.736662e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.001912e+00	3.974260e-01	1.281231e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.965613e+00	4.215933e-01	2.074279e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.265185e+00	2.491985e-01	3.790650e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.432577e+00	2.467986e-01	2.885706e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.966883e-01	1.358625e-01	2.026428e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.644863e-02	6.454876e-03	1.042684e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.532328e+00	4.073135e-01	2.962924e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.883496e+00	4.836528e-01	3.515322e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.810029e+00	3.869563e-01	4.195946e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.690312e+00	3.087287e-01	4.994874e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.049007e+00	1.956885e-01	3.519290e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.597994e-01	9.479127e-02	1.913139e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.037682e-01	3.534632e-02	1.053282e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.325616e-03	2.771133e-03	7.791896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.756017e+00	7.329304e-01	5.731914e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.730691e+00	3.025226e-01	2.619197e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.906658e+00	2.797086e-01	3.650180e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.037222e+00	1.666409e-01	2.343810e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.550802e-01	6.995635e-02	1.530252e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.742225e-01	4.569741e-02	8.220918e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.042282e-01	1.969023e-02	5.191176e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.673228e-03	1.511062e-03	3.856739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.109897e+01	1.755386e+00	1.418870e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.512475e+00	6.861516e-01	6.312767e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.282789e+00	4.231221e-01	5.363315e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.830754e-01	1.791950e-01	2.876198e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.215843e-02	1.038290e-02	2.259500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.321028e-01	8.374334e-02	1.246799e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.408558e+00	6.872032e-01	6.948100e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.129541e+00	9.693405e-01	7.315348e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.886795e+00	5.428586e-01	2.648574e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.848493e+00	1.388967e-01	1.523046e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.289130e+00	3.692157e-01	2.598737e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.534045e+00	4.081367e-01	4.711476e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.924610e+00	3.119657e-01	4.974288e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.463791e+00	2.547892e-01	3.936120e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.045175e+00	1.967979e-01	2.774125e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.647763e-01	1.145818e-01	2.243341e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.767755e-01	6.888175e-02	1.425448e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.692718e-01	3.546156e-02	7.432040e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.024264e-02	2.728424e-03	4.651258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.104201e+00	5.167925e-01	9.686425e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.976204e+00	1.858150e+00	1.728078e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.375444e+00	1.407695e+00	1.120968e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.329829e+00	6.438290e-01	4.322798e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.571709e+00	1.904989e-01	1.241638e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.383258e+00	3.903120e-01	3.739879e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.452432e+00	4.811019e-01	3.261836e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.565731e+00	3.692298e-01	3.703285e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.827287e+00	2.650033e-01	3.387182e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.335764e+00	2.088938e-01	2.842494e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.279104e-01	1.559030e-01	2.151528e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.196453e-01	8.978662e-02	1.463008e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.589616e-01	5.300865e-02	1.054690e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.827268e-01	3.465383e-02	6.498463e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.237887e-02	4.124766e-03	5.392349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.239332e+00	1.756398e+00	3.259815e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.824362e+00	4.147404e+00	5.057941e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.388359e+01	3.664118e+00	3.259544e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.318874e+01	1.604953e+00	8.245325e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.004455e+01	8.667498e-01	7.662890e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.802304e+00	9.376370e-01	8.622031e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.430520e+00	7.762910e-01	6.849218e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.828122e+00	5.371025e-01	5.868301e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.778281e+00	2.956210e-01	5.271376e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.121160e+00	2.496187e-01	3.112168e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.545839e-01	1.493066e-01	2.041398e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.435362e-02	6.619459e-03	1.386205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.597374e+00	5.929613e-01	5.726730e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.095420e+00	5.459977e-01	3.407406e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.005218e+00	3.164346e-01	1.871003e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.142884e+00	3.707827e-01	4.107980e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.261452e+00	2.169705e-01	3.860732e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.802761e-01	1.070207e-01	2.163494e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.733035e-01	4.527346e-02	1.222703e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.592528e-02	1.916037e-02	5.386951e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.768412e-03	1.198069e-03	2.728455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.101758e+01	2.477613e+00	2.487576e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.321454e+00	6.926156e-01	4.926889e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.446808e+00	1.868974e-01	1.369693e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.726465e+00	3.026299e-01	2.755532e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.810085e+00	2.556354e-01	2.959974e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.657903e-01	1.516344e-01	1.875475e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.272953e-01	6.579787e-02	1.283572e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.535519e-01	5.361036e-02	7.499337e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.831906e-02	3.706385e-03	1.172824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.452643e+02	1.831417e+01	2.098080e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.803165e+01	1.426335e+00	3.577042e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.187657e+00	2.750991e-01	1.831768e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.564343e+00	1.344388e-01	1.725163e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.251888e+00	2.887846e-01	2.598974e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.337185e+00	1.990223e-01	3.072115e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.015277e-01	1.362875e-01	2.209203e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.665100e-02	7.616317e-03	1.625664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.095216e+00	4.696266e-01	5.205963e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.602405e+00	9.137495e-01	7.988911e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.182287e+00	7.779879e-01	5.469553e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.303324e+00	4.258330e-01	3.202578e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.172103e+00	1.488129e-01	1.058647e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.934544e+00	3.423209e-01	1.915137e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.532714e+00	3.494381e-01	2.921869e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.049237e+00	3.108286e-01	3.690290e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.543590e+00	2.511461e-01	3.594937e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.106517e+00	1.736249e-01	2.830400e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.186858e-01	1.221177e-01	2.140661e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.898059e-01	7.066338e-02	1.399435e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.721051e-01	3.907101e-02	7.168675e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.067296e-02	3.055210e-03	4.823821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.039166e+01	2.154327e+00	1.735629e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.064867e+01	2.076345e+00	1.738269e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.531010e+00	9.273995e-01	1.246190e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.187947e+00	3.816596e-01	4.484791e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.931535e+00	2.207556e-01	1.264126e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.190005e+00	1.867228e-01	7.231515e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.779970e+00	2.824240e-01	1.916486e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.272847e+00	2.911252e-01	2.299463e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.660565e+00	2.315417e-01	2.294720e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.038221e+00	1.401931e-01	2.125070e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.222036e-01	9.086895e-02	1.397507e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.147330e-01	4.775725e-02	9.423560e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.517880e-02	6.399327e-03	9.174539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.422016e+02	1.642776e+01	1.834977e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.661572e+01	1.455003e+00	2.211710e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.642589e+01	7.317374e-01	6.540954e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.126255e+01	6.746733e-01	1.221107e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.603636e+00	2.577557e-01	2.164367e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.108223e+00	3.019750e-01	3.976795e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.497720e+00	2.046869e-01	4.613536e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.703422e+00	2.248935e-01	6.680160e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.150806e+00	2.384327e-01	2.967102e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.542487e+00	2.522361e-01	3.418383e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.046505e-01	1.880953e-01	2.386204e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.651303e-02	9.283594e-03	1.710487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.307349e+00	3.059959e-01	1.674863e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.980668e+00	6.910278e-01	3.161799e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.110107e+00	2.361577e-01	3.591017e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.894797e+00	2.892171e-01	5.300670e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.030576e+00	1.388020e-01	3.621505e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.348365e-01	6.804147e-02	1.950378e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.134325e-01	2.406254e-02	8.025893e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.250698e-03	7.449606e-03	3.801996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.874997e+00	5.357805e-01	3.581835e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.822330e+00	1.277403e-01	1.553498e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.913944e+00	2.484705e-01	3.101475e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.640079e-01	1.151373e-01	2.048701e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.780546e-01	4.853372e-02	1.289681e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.273102e-01	3.082108e-02	6.338546e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.581193e-02	2.255871e-02	2.520806e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.703388e-03	3.330770e-03	1.872242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.255443e+01	1.187374e+00	8.547495e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.891720e+00	4.288435e-01	3.372801e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.862405e+00	2.543818e-01	4.206773e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.401055e-01	1.165846e-01	2.135984e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.038955e-02	9.638229e-03	1.210123e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.506051e-01	8.113985e-02	8.508013e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.120813e+00	4.498739e-01	4.890884e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.826516e+00	9.004670e-01	5.168931e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.856007e+00	7.346956e-01	2.783137e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.025801e+00	2.749953e-01	9.318805e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.486838e+00	2.654919e-01	3.127273e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.804813e+00	3.231036e-01	4.503490e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.079865e+00	2.743209e-01	4.581966e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.456107e+00	1.923233e-01	4.741548e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.018590e+00	1.315985e-01	2.963157e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.319569e-01	8.416576e-02	2.080642e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.631993e-01	4.759809e-02	1.268988e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.555247e-01	2.933131e-02	5.993545e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.665898e-03	4.530061e-03	2.737097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.065027e+00	3.681893e-01	5.148305e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.832643e+00	1.317749e+00	1.355576e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.829269e+00	1.296059e+00	8.286042e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.802095e+00	8.997354e-01	3.000796e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.775975e+00	1.344238e-01	3.341025e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.564726e+00	2.599178e-01	3.163876e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.474170e+00	3.170403e-01	3.214333e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.552230e+00	2.932220e-01	3.580142e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.740256e+00	1.978216e-01	3.502160e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.260973e+00	1.409636e-01	2.232875e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.394696e-01	1.058427e-01	1.898199e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.122945e-01	5.051570e-02	1.398830e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.200405e-01	5.311947e-02	7.643693e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.438983e-01	2.207878e-02	4.326838e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.559460e-03	2.885042e-03	3.621174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.359734e+00	1.964476e+00	2.830340e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.461885e+01	3.821852e+00	3.449705e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.718189e+01	2.536223e+00	2.318421e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.375275e+01	7.775658e-01	6.969016e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.476824e+00	5.187402e-01	6.860355e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.935563e+00	6.347099e-01	6.480754e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.801903e+00	4.874101e-01	5.155823e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.334414e+00	3.446027e-01	4.392206e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.439976e+00	2.103316e-01	3.625762e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.690193e-01	1.611855e-01	2.361238e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.731333e-01	8.292124e-02	1.505417e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.676108e-02	5.243327e-03	6.909623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.107594e+00	4.244004e-01	3.995940e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.259801e+00	7.536925e-01	5.047933e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.281557e+00	2.935469e-01	1.452643e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.271487e+00	3.599837e-01	4.642002e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.299594e+00	2.003858e-01	4.221007e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.765652e-01	8.556416e-02	2.525496e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.913195e-01	4.012273e-02	1.044478e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.967702e-02	3.350131e-02	3.718159e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.362785e-03	4.000472e-03	2.010279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.537188e+00	1.842262e+00	1.768950e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.149931e+00	1.182156e+00	8.864405e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.262777e+00	2.184390e-01	2.727667e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.709655e+00	4.116176e-01	3.319323e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.770567e+00	2.731974e-01	3.144198e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.047326e-01	1.102049e-01	2.027718e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.386135e-01	4.625918e-02	1.183929e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.059977e-01	3.630147e-02	6.030818e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.453287e-02	5.316326e-03	4.786306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.349854e+02	1.836131e+01	1.922436e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.401368e+01	1.258797e+00	1.686150e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.704478e+00	6.419780e-01	3.150721e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.727680e+00	3.616495e-01	1.857621e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.177923e+00	3.129703e-01	3.421071e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.132208e+00	1.736797e-01	2.627921e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.122344e-01	8.400666e-02	1.667507e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.823171e-02	7.931437e-03	8.143998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.170089e-01	3.328106e-01	4.101438e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.110566e+00	7.919365e-01	6.125412e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.912536e+00	8.716518e-01	5.555722e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.394823e+00	6.659923e-01	3.606591e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.579992e+00	3.376750e-01	8.360448e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.181377e+00	2.449784e-01	2.253864e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.724454e+00	3.497759e-01	3.229147e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.179980e+00	3.070013e-01	3.907148e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.568413e+00	2.150440e-01	4.276157e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.090967e+00	1.421381e-01	3.434324e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.947804e-01	8.341277e-02	2.201511e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.708655e-01	4.930677e-02	1.334595e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.585080e-01	3.057997e-02	5.451030e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.978803e-03	4.714927e-03	2.884305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.428151e+00	1.782917e+00	1.819119e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.465897e+00	2.003438e+00	1.619060e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.221286e+00	1.155432e+00	8.178923e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.706919e+00	8.850197e-01	2.882944e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.889645e+00	1.376525e-01	3.512624e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.717168e+00	2.119913e-01	2.603550e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.926856e+00	3.390965e-01	2.822649e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.307469e+00	3.141735e-01	2.686046e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.580978e+00	2.197359e-01	2.723926e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.748301e-01	1.097148e-01	2.153632e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.309953e-01	5.496602e-02	1.319943e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.822343e-01	4.234219e-02	6.656252e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.957259e-02	4.286394e-03	6.130052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.276568e+02	1.551400e+01	1.460589e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.741014e+01	3.945186e+00	3.114774e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.140073e+01	8.228917e-01	2.124422e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.328879e+01	3.863402e-01	6.970577e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.547878e+00	2.665512e-01	4.199468e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.547243e+00	3.618674e-01	2.170834e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.784812e+00	3.255020e-01	1.498640e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.828103e+00	2.720438e-01	1.803996e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.065468e+00	2.769721e-01	3.271331e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.302324e+00	1.799418e-01	2.799587e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.760662e-01	1.294846e-01	1.985199e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.540149e-02	7.751733e-03	9.511691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.630325e+00	3.891488e-01	2.659806e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.751316e+00	3.814181e-01	2.905011e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.747996e+00	3.641734e-01	4.198673e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.722513e+00	2.259026e-01	4.496327e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.023557e+00	1.815943e-01	2.955835e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.317572e-01	8.775734e-02	1.623023e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.064356e-01	4.342386e-02	8.885709e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.040226e-03	3.295732e-03	5.618660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.803198e+00	6.219441e-01	4.881959e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.507507e+00	2.620588e-01	2.280553e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.846763e+00	1.996623e-01	3.621438e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.181341e+00	1.514900e-01	1.740753e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.663824e-01	7.293421e-02	1.174476e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.888462e-01	4.051099e-02	7.513239e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.019153e-01	2.564215e-02	3.805873e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.033123e-03	1.296794e-03	3.529884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.125802e+01	1.452453e+00	1.156984e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.113414e+00	5.165194e-01	5.331834e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.358296e+00	3.336924e-01	4.136717e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.049507e+00	1.380120e-01	2.443982e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.193924e-02	1.218652e-02	1.854723e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.410663e-01	8.509183e-02	1.071514e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.527275e+00	6.794904e-01	6.159883e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.168977e+00	8.197704e-01	5.995810e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.024397e+00	5.980653e-01	1.842072e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.702590e+00	1.292781e-01	2.068482e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.201371e+00	3.414498e-01	3.040027e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.553473e+00	3.412054e-01	4.012045e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.938593e+00	2.729872e-01	3.996217e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.452519e+00	2.366814e-01	3.532839e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.007421e+00	1.559754e-01	2.737224e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.338757e-01	9.982149e-02	1.909839e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.592392e-01	6.694917e-02	1.296129e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.618251e-01	3.699524e-02	6.958675e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.397977e-03	3.177542e-03	4.040500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.322353e+00	5.859356e-01	9.042420e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.142654e+00	1.650284e+00	1.337744e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.360843e+00	1.153286e+00	9.119924e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.274461e+00	5.706132e-01	3.051036e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.448774e+00	3.718160e-01	1.976624e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.138417e+00	2.249885e-01	4.745304e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.288025e+00	3.859083e-01	3.030771e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.480180e+00	3.163887e-01	3.072387e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.837079e+00	1.973679e-01	3.281513e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.508459e+00	2.400025e-01	1.902358e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.789149e-01	9.306236e-02	1.924011e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.333572e-01	6.728183e-02	1.352913e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.578295e-01	5.296816e-02	9.130762e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.869886e-01	4.766465e-02	5.344023e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.049698e-02	2.063466e-03	5.182328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.850557e+00	1.985377e+00	3.300080e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.100216e+01	4.074042e+00	5.070824e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.459530e+01	3.285044e+00	2.450201e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.317169e+01	1.199049e+00	6.692197e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.421936e+00	7.595828e-01	1.008088e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.306710e+00	7.742206e-01	8.117566e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.178918e+00	4.490192e-01	7.201351e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.976461e+00	5.006040e-01	4.277602e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.836108e+00	3.063968e-01	3.420882e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.168337e+00	2.102044e-01	2.520859e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.433601e-01	1.099080e-01	1.962960e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.297975e-02	6.465172e-03	1.197318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.616433e+00	5.633195e-01	5.369453e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.945227e+00	4.470383e-01	2.836777e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.111551e+00	3.469024e-01	1.481262e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.130309e+00	2.675940e-01	4.621824e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.305223e+00	2.394031e-01	3.060646e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.631842e-01	9.810457e-02	1.969036e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.770117e-01	4.343035e-02	1.110347e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.984698e-02	2.871934e-02	4.223916e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.603073e-03	1.297320e-03	1.734212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.058790e+01	2.165622e+00	2.365044e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.792855e+00	5.625056e-01	3.870984e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.556150e+00	1.362421e-01	1.107231e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.790331e+00	3.183984e-01	2.254284e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.849013e+00	1.911693e-01	2.964217e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.108192e+00	1.412760e-01	1.697463e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.365926e-01	7.022132e-02	1.091159e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.591043e-01	3.639400e-02	6.940897e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.888225e-02	4.767729e-03	8.331838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.344327e+02	1.428394e+01	1.939632e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.808958e+01	1.233195e+00	3.674939e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.542944e+00	3.552186e-01	3.368594e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.658480e+00	1.342366e-01	5.687846e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.493058e+00	2.430201e-01	2.140186e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.403855e+00	2.305932e-01	2.489628e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.116329e-01	1.177520e-01	1.844008e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.563054e-02	6.882785e-03	1.364210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.111821e+00	4.669782e-01	4.728483e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.484800e+00	7.852797e-01	8.297483e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.085155e+00	6.668831e-01	4.919892e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.258086e+00	4.379490e-01	2.244085e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.204084e+00	1.701593e-01	6.793314e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.914402e+00	2.346268e-01	2.149138e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.623340e+00	3.421335e-01	2.660985e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.121045e+00	2.737078e-01	3.300468e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.557876e+00	2.168568e-01	3.544078e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.121461e+00	1.814737e-01	2.789007e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.144802e-01	1.326768e-01	2.076316e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.717957e-01	6.268489e-02	1.370390e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.628823e-01	3.398670e-02	7.385332e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.519730e-03	3.157952e-03	4.111729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.139457e+01	2.455213e+00	2.284774e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.419635e+00	1.349669e+00	1.660420e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.577203e+00	5.973867e-01	7.763548e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.917746e+00	3.968433e-01	2.262070e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.907501e+00	1.850293e-01	8.805893e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.184452e+00	1.205441e-01	1.584116e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.844011e+00	2.843908e-01	1.662644e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.359566e+00	2.999731e-01	2.104276e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.676316e+00	1.883598e-01	2.368305e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.146811e+00	1.217905e-01	1.652127e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.616417e-01	7.538051e-02	1.255657e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.194893e-01	4.717899e-02	8.720023e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.391829e-02	5.859299e-03	8.049961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.355938e+02	1.294584e+01	1.711015e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.538807e+01	1.855132e+00	1.492232e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.694535e+01	7.569808e-01	7.063173e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.131998e+01	3.262397e-01	6.366885e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.676100e+00	4.813403e-01	4.154135e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.339939e+00	2.883021e-01	1.575207e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.603360e+00	2.431327e-01	4.434779e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.777100e+00	1.292735e-01	5.307838e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.292615e+00	2.501939e-01	2.595858e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.643464e+00	2.134532e-01	2.704888e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.282984e-01	1.609811e-01	2.233180e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.606208e-02	8.817572e-03	1.424090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.439134e+00	3.202617e-01	1.382679e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.876018e+00	4.793167e-01	2.767271e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.041285e+00	2.223733e-01	3.681142e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.829672e+00	2.623199e-01	4.609825e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.002281e+00	1.123501e-01	3.101531e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.891963e-01	4.478799e-02	1.750200e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.113674e-01	2.730397e-02	6.473252e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.283771e-03	8.709052e-03	3.484673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.978676e+00	5.122925e-01	2.883855e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.639285e+00	9.436203e-02	1.911921e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.953995e+00	2.316017e-01	2.515703e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.251006e-01	8.745317e-02	1.961538e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.695726e-01	4.227174e-02	1.195938e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.316255e-01	2.301937e-02	6.318559e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.132569e-02	1.888096e-02	2.775426e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.160869e-03	3.772974e-03	1.629747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.278874e+01	1.105945e+00	7.239425e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.542764e+00	3.360561e-01	4.240620e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.893202e+00	2.277985e-01	3.071391e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.552510e-01	1.254049e-01	1.931222e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.983864e-02	8.384743e-03	1.211789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.577765e-01	8.501069e-02	7.281621e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.253876e+00	5.124152e-01	4.030186e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.971481e+00	8.630255e-01	4.471264e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.812676e+00	6.189891e-01	3.653401e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.092039e+00	1.535502e-01	1.278466e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.502323e+00	2.329321e-01	3.060952e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.639606e+00	2.479844e-01	5.560785e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.976973e+00	2.084044e-01	4.718461e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.482470e+00	2.175825e-01	3.387179e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.985011e-01	1.412533e-01	2.572032e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.037825e-01	7.625433e-02	1.663731e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.369935e-01	3.164997e-02	1.112832e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.442426e-01	2.533386e-02	5.164767e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.795986e-03	4.680091e-03	2.172927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.414705e+00	4.880635e-01	4.392098e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.420613e+00	1.344177e+00	1.007197e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.635143e+00	1.082320e+00	7.337246e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.619781e+00	5.388550e-01	3.249716e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.613334e+00	1.277960e-01	3.355064e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.373344e+00	2.268753e-01	3.708428e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.296631e+00	2.234533e-01	3.536805e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.539212e+00	2.445115e-01	2.912158e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.794557e+00	1.621061e-01	2.542534e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.325968e+00	2.037895e-01	1.998458e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.109129e-01	1.085822e-01	1.839910e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.241743e-01	5.235508e-02	1.167905e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.078627e-01	4.635395e-02	6.826095e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.374740e-01	2.224384e-02	4.878820e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.502900e-03	3.167640e-03	3.406209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.242879e+00	3.077228e+00	2.958560e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.653967e+01	4.090505e+00	3.150192e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.683383e+01	1.684541e+00	1.313084e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.285758e+01	3.819832e-01	8.032726e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.924003e+00	6.398172e-01	9.098324e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.780791e+00	5.716753e-01	4.250316e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.571452e+00	3.735444e-01	5.269773e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.357392e+00	2.934190e-01	3.779956e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.478792e+00	1.937044e-01	2.698565e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.947255e-01	1.495328e-01	1.937356e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.799955e-01	8.785419e-02	1.374529e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.591570e-02	5.231511e-03	7.338188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.196396e+00	4.563794e-01	3.388888e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.170192e+00	6.296910e-01	4.427104e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.245723e+00	2.808222e-01	1.447159e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.342845e+00	3.160981e-01	4.316227e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.310996e+00	1.898982e-01	3.559051e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.163594e-01	6.458417e-02	2.353985e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.777058e-01	3.628470e-02	9.645541e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.427856e-02	4.316914e-02	2.385368e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.311743e-03	3.816615e-03	2.005044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.240924e+00	1.895306e+00	1.518928e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.423234e+00	8.799738e-01	8.390085e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.965600e+00	2.324710e-01	2.320012e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.883014e+00	2.939135e-01	2.606355e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.909662e+00	2.357956e-01	2.635263e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.078752e-01	8.896023e-02	1.885726e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.434417e-01	3.974582e-02	1.237126e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.092222e-01	3.467981e-02	6.062736e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.515001e-02	5.883357e-03	4.151778e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.333828e+02	1.624889e+01	1.824055e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.157926e+01	9.437038e-01	8.650876e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.035383e+00	5.270550e-01	4.669293e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.988490e+00	2.901001e-01	2.883931e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.251265e+00	2.821747e-01	2.753810e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.161936e+00	1.348704e-01	2.540444e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.484536e-01	7.365405e-02	1.438555e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.843680e-02	7.084497e-03	7.834450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.791296e-01	3.670350e-01	3.203570e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.176747e+00	7.541656e-01	5.753307e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.956334e+00	8.319645e-01	4.804449e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.298964e+00	5.005483e-01	3.867398e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.504501e+00	2.746556e-01	1.064241e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.175564e+00	2.305693e-01	1.949484e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.702721e+00	2.667695e-01	4.214096e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.171303e+00	2.636772e-01	4.274752e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.608593e+00	2.309074e-01	3.521612e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.108886e+00	1.548284e-01	2.829612e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.816789e-01	1.049503e-01	1.899292e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.541751e-01	3.035003e-02	1.277917e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.510412e-01	2.929942e-02	4.729217e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.316552e-03	5.041897e-03	2.263379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.960503e+00	2.096631e+00	1.484258e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.550364e+00	1.752611e+00	1.302889e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.944428e+00	9.136475e-01	9.914805e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.159628e+00	4.337788e-01	4.355487e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.675503e+00	1.810482e-01	3.010617e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.560622e+00	1.650910e-01	3.426948e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.946112e+00	2.309711e-01	2.431231e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.370298e+00	2.258314e-01	2.902926e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.692921e+00	1.842349e-01	2.154249e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.010868e+00	1.251850e-01	1.673807e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.572769e-01	6.181103e-02	1.086435e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.737216e-01	3.275636e-02	5.993411e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.838413e-02	3.964621e-03	5.881006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.304415e+02	1.563528e+01	1.277395e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.196952e+01	1.665421e+00	2.665819e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.913205e+01	5.448215e-01	1.407755e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.299811e+01	3.471118e-01	8.621419e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.671585e+00	6.381637e-01	5.273757e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.711127e+00	2.448087e-01	6.700307e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.968382e+00	2.189131e-01	3.636129e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.806229e+00	3.108312e-01	2.532214e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.200547e+00	2.830194e-01	2.726819e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.363935e+00	2.095683e-01	2.398777e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.833215e-01	1.074312e-01	1.721555e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.537236e-02	6.867987e-03	9.170173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.873373e+00	3.771897e-01	3.039248e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.702478e+00	3.642780e-01	2.430865e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.545689e+00	3.223726e-01	3.925363e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.539907e+00	2.474263e-01	3.796512e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.214731e-01	1.364921e-01	2.617772e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.891997e-01	7.521992e-02	1.576632e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.865447e-01	3.800268e-02	7.135287e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.147406e-03	2.606495e-03	5.668145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.118021e+00	5.863789e-01	4.823885e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.353733e+00	2.789932e-01	2.111101e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.809444e+00	2.106734e-01	2.515540e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.639714e-01	1.228002e-01	1.952638e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.366877e-01	7.906985e-02	1.089465e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.633722e-01	3.871003e-02	7.600303e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.477062e-02	2.237702e-02	3.691167e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.602909e-03	1.075488e-03	3.976431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.196175e+01	1.421781e+00	1.170042e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.790412e+00	5.931488e-01	4.751003e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.092708e+00	2.865359e-01	4.015205e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.732742e-01	1.693217e-01	2.393269e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.924977e-02	1.104388e-02	1.865511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.064382e-01	1.159799e-01	1.455208e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.904647e+00	7.390278e-01	7.929604e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.653535e+00	9.210922e-01	5.036215e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.944980e+00	3.051038e-01	2.042616e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.730504e+00	3.077555e-01	8.283642e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.976237e+00	3.361122e-01	3.786778e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.407741e+00	3.663451e-01	3.535886e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.729150e+00	2.051089e-01	3.802279e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.285801e+00	1.880975e-01	3.139401e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.990294e-01	1.333947e-01	2.593014e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.829419e-01	9.910678e-02	1.863994e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.471790e-01	7.079046e-02	9.976664e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.422337e-01	2.817131e-02	5.664498e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.179728e-03	1.555211e-03	4.221896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.811658e+00	7.914811e-01	9.210534e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.064935e+00	1.629813e+00	1.813578e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.933466e+00	1.143435e+00	7.711168e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.351232e+00	3.972948e-01	3.720977e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.204215e+00	3.435503e-01	2.566497e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.101731e+00	3.692127e-01	3.337818e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.192043e+00	3.524094e-01	3.046231e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.342522e+00	2.592221e-01	3.191436e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.769934e+00	2.710014e-01	2.393276e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.222888e+00	1.497652e-01	2.378217e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.304126e-01	8.689014e-02	2.054280e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.067739e-01	1.055758e-01	1.124008e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.498598e-01	5.763384e-02	7.912924e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.587395e-01	2.678788e-02	6.200652e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.699725e-03	1.863764e-03	6.503961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.817009e+00	2.548920e+00	3.748674e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.259612e+01	4.408856e+00	5.814610e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.584145e+01	2.982516e+00	2.056380e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.325526e+01	9.611636e-01	8.084465e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.437722e+00	9.248416e-01	8.727701e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.048424e+00	7.047907e-01	7.894479e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.978823e+00	7.184765e-01	5.240737e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.591011e+00	4.318733e-01	4.612096e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.680517e+00	2.942509e-01	3.883202e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.087613e+00	1.729785e-01	2.795784e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.188071e-01	1.326741e-01	2.023434e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.117269e-02	6.636409e-03	1.121994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.988621e+00	6.250928e-01	5.688412e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.029073e+00	3.812482e-01	1.908231e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.914107e+00	3.099753e-01	2.320835e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.040575e+00	3.183258e-01	3.676184e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.133911e+00	1.543195e-01	3.229765e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.169614e-01	8.896005e-02	1.691420e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.467449e-01	4.914287e-02	9.687198e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.099548e-02	1.428164e-02	3.559214e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.293918e-03	1.526853e-03	2.345839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.267231e+01	2.345193e+00	2.319823e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.771150e+00	4.479950e-01	3.128078e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.319516e+00	1.912783e-01	7.326969e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.716832e+00	3.011152e-01	2.353520e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.751889e+00	1.887735e-01	2.785040e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.414708e-01	1.150887e-01	1.674784e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.080546e-01	6.911077e-02	1.040373e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.356774e-01	3.628647e-02	6.667814e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.675058e-02	4.353049e-03	7.971965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.486215e+02	1.519838e+01	1.657033e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.782498e+01	7.147471e-01	9.874263e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.330017e+00	4.670785e-01	1.976721e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.417461e+00	1.355552e-01	1.222262e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.230991e+00	2.349080e-01	2.510496e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.370348e+00	2.049540e-01	2.430874e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.674582e-01	1.029824e-01	1.975567e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.318549e-02	7.765575e-03	1.310422e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.430100e+00	5.634989e-01	5.378092e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.922648e+00	8.248867e-01	8.261855e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.306927e+00	6.425773e-01	3.552879e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.298420e+00	2.899449e-01	4.096805e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.072866e+00	1.579683e-01	1.985941e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.925383e+00	3.555584e-01	1.965865e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.476490e+00	3.332572e-01	2.932355e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.980821e+00	2.630336e-01	3.227049e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.400397e+00	1.888532e-01	3.314399e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.867431e-01	1.263660e-01	2.663225e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.264272e-01	8.410479e-02	2.048541e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.576851e-01	6.723827e-02	1.044929e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.432321e-01	2.489735e-02	5.439509e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.314620e-03	1.672867e-03	4.480460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.351375e+01	2.564937e+00	2.494295e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.015183e+01	1.504580e+00	1.150521e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.675126e+00	5.429372e-01	6.179187e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.811856e+00	2.401263e-01	3.571008e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.812725e+00	1.317157e-01	8.697727e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.115232e+00	2.273709e-01	6.227644e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.777467e+00	3.002297e-01	1.708737e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.248438e+00	2.392695e-01	2.129398e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.585474e+00	1.754977e-01	2.377134e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.622893e-01	1.015717e-01	2.174050e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.221264e-01	9.852314e-02	1.130049e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.975264e-01	3.711259e-02	8.339468e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.185038e-02	5.074403e-03	7.686181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.483437e+02	1.435558e+01	1.492315e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.510170e+01	1.141045e+00	2.338033e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.626026e+01	5.208607e-01	1.120095e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.121830e+01	7.435714e-01	2.279723e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.724112e+00	5.986162e-01	2.195453e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.959774e+00	1.906334e-01	5.811746e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.428623e+00	1.833959e-01	1.621447e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.718345e+00	1.681700e-01	1.199058e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.118018e+00	2.161590e-01	3.396710e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.493197e+00	2.689562e-01	2.998780e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.448101e-01	1.230185e-01	2.323218e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.303921e-02	9.233524e-03	1.429833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.668146e+00	3.006280e-01	1.835468e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.826869e+00	4.513669e-01	2.028479e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.704119e+00	2.516882e-01	3.810341e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.723850e+00	2.422622e-01	3.928775e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.819704e-01	1.120852e-01	2.737671e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.956565e-01	4.902745e-02	1.430395e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.635106e-01	2.282193e-02	6.802135e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.504175e-03	8.492922e-03	3.206251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.334181e+00	4.665878e-01	3.226652e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.347081e+00	1.364452e-01	1.249007e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.646446e+00	2.052152e-01	2.623722e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.471708e-01	1.122391e-01	1.561327e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.048472e-01	4.768279e-02	1.081811e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.008116e-01	2.343123e-02	6.393720e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.703912e-02	2.002351e-02	2.266938e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.371893e-03	3.562868e-03	1.634320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.316473e+01	9.946169e-01	8.082408e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.344620e+00	4.301238e-01	3.249850e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.670854e+00	2.335438e-01	3.061773e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.349637e-01	1.029365e-01	1.715153e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.742699e-02	9.477009e-03	1.181927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.156445e-01	1.070190e-01	1.408745e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.697449e+00	6.321783e-01	4.257169e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.337541e+00	7.621702e-01	5.821115e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.035523e+00	5.410719e-01	1.055139e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.741537e+00	1.841823e-01	2.301579e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.256380e+00	3.938374e-01	3.010127e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.511611e+00	3.261592e-01	4.665610e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.814729e+00	1.841744e-01	4.115147e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.374086e+00	1.809376e-01	3.099994e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.222610e-01	9.459430e-02	2.365770e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.463579e-01	4.732881e-02	1.822293e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.031378e-01	2.921583e-02	9.946496e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.318649e-01	2.682452e-02	4.773659e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.082318e-03	4.805643e-03	1.864792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.773577e+00	5.159839e-01	4.811146e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.539300e+00	1.353675e+00	1.090678e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.268134e+00	9.463835e-01	6.428734e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.655759e+00	4.357287e-01	1.897673e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.240002e+00	1.486149e-01	4.452764e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.187722e+00	3.309333e-01	2.339670e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.211716e+00	3.800212e-01	2.720649e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.169460e+00	2.016085e-01	3.824927e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.680229e+00	2.671028e-01	2.295191e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.157744e+00	9.906893e-02	2.144009e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.249732e-01	7.943790e-02	1.424926e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.378801e-01	6.636561e-02	9.479393e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.694447e-01	1.932949e-02	8.844311e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.373877e-01	3.343803e-02	3.290904e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.162661e-03	3.402290e-03	2.174404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.656126e+00	3.124672e+00	3.445979e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.919239e+01	4.122593e+00	3.019915e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.724054e+01	1.574459e+00	1.657589e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.302769e+01	4.189583e-01	6.077150e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.353575e+00	4.999559e-01	7.179902e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.441605e+00	6.953382e-01	4.430663e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.443486e+00	4.166352e-01	4.803396e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.162947e+00	3.293959e-01	3.314527e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.354117e+00	1.874218e-01	2.606682e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.971799e-01	9.392181e-02	2.447318e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.751603e-01	9.116423e-02	1.434184e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.346260e-02	5.393668e-03	6.612257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.477634e+00	4.776233e-01	4.317192e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.409929e+00	6.149019e-01	3.280847e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.031578e+00	3.452707e-01	2.037242e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.076173e+00	2.713092e-01	4.292542e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.238669e+00	1.777684e-01	3.281708e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.299529e-01	7.328259e-02	1.877778e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.368994e-01	1.927562e-02	8.375287e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.948676e-02	3.841126e-02	2.372655e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.626224e-03	3.543923e-03	2.014217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.862484e+00	1.964729e+00	2.122944e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.627596e+00	8.727353e-01	4.006352e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.796426e+00	1.640486e-01	3.447404e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.634916e+00	3.500633e-01	2.803129e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.651520e+00	1.986673e-01	2.710435e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.495041e-01	1.273133e-01	1.580124e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.576919e-01	3.597757e-02	1.020650e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.970449e-01	2.253262e-02	5.495633e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.231780e-02	5.507512e-03	4.213144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.521460e+02	1.775591e+01	1.966170e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.961517e+01	6.973575e-01	1.023557e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.759543e+00	4.481531e-01	7.558374e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.554491e+00	2.852250e-01	1.242664e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.155786e+00	2.295224e-01	2.859626e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.118213e+00	1.815132e-01	2.226824e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.320846e-01	9.038869e-02	1.531077e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.355226e-02	8.271663e-03	7.848487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.125254e+00	4.318226e-01	4.114264e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.599098e+00	8.016975e-01	6.337011e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.326302e+00	7.610308e-01	4.351795e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.525976e+00	4.975680e-01	1.428901e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.336990e+00	1.291351e-01	1.626052e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.905346e+00	2.512510e-01	2.446024e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.560364e+00	3.139910e-01	4.077678e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.033385e+00	2.856534e-01	3.578190e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.459936e+00	1.649579e-01	3.678712e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.054156e+00	1.420577e-01	2.530222e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.451936e-01	7.027570e-02	1.703639e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.265381e-01	3.119268e-02	1.072428e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.371112e-01	2.732612e-02	4.301917e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.327547e-03	4.629840e-03	2.045664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.799607e+00	1.966861e+00	1.743333e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.042771e+01	1.531160e+00	1.604261e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.324263e+00	1.107672e+00	4.161501e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.000816e+00	4.368897e-01	3.486479e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.435490e+00	1.176287e-01	3.923399e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.561413e+00	2.085466e-01	2.048860e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.730117e+00	1.984697e-01	3.649544e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.217936e+00	2.995190e-01	2.473295e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.519708e+00	1.777975e-01	2.101691e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.658113e-01	8.499690e-02	1.638741e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.549736e-01	5.069176e-02	9.793628e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.397881e-01	2.468071e-02	6.188875e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.782407e-02	4.477936e-03	4.978479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.438482e+02	1.576310e+01	1.394262e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.016050e+01	1.901570e+00	9.858394e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.763234e+01	3.910350e-01	1.561232e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.309420e+01	6.015596e-01	8.559935e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.227567e+00	3.410459e-01	1.390259e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.503561e+00	2.522903e-01	5.508360e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.747724e+00	2.913902e-01	1.553179e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.799589e+00	3.088150e-01	1.532778e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.973258e+00	2.660696e-01	2.724046e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.266675e+00	1.814985e-01	2.388251e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.613550e-01	7.546785e-02	1.998128e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.314675e-02	6.982441e-03	8.911080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.167187e+00	4.111904e-01	3.038537e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.784989e+00	2.793354e-01	1.831863e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.183790e+00	3.124006e-01	5.238313e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.349306e+00	2.536759e-01	3.861877e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.722052e-01	1.315895e-01	2.655485e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.149747e-01	7.906608e-02	1.351539e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.349784e-01	2.625515e-02	7.898493e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.864302e-03	2.406523e-03	4.270858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.601691e+00	5.927911e-01	4.330322e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.094336e+00	2.099027e-01	2.219730e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.582667e+00	2.264330e-01	2.750848e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.224091e-01	1.029347e-01	2.100251e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.621933e-01	8.067363e-02	1.010714e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.384583e-01	3.199385e-02	6.268871e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.130558e-02	1.729712e-02	3.577821e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.221375e-03	1.217761e-03	3.061139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.281822e+01	1.340785e+00	1.023249e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.296599e+00	4.880406e-01	5.396154e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.949139e+00	2.970069e-01	3.320909e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.138587e-01	1.501433e-01	2.094576e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.209348e-02	7.476021e-03	1.762139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.088353e-01	1.634425e-01	2.251726e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.446555e+00	8.686955e-01	9.758186e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.003569e+00	7.424084e-01	4.787523e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.245289e+00	2.364451e-01	7.672662e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.616215e+00	4.707786e-01	2.158312e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.777062e+00	4.155176e-01	4.193302e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.041938e+00	3.211255e-01	3.888507e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.496123e+00	2.670904e-01	4.231751e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.107915e+00	1.763268e-01	2.995912e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.704618e-01	1.154222e-01	2.159239e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.979705e-01	1.032844e-01	1.527348e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.875475e-01	5.936601e-02	9.461609e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.225476e-01	3.276445e-02	5.058694e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.164768e-03	2.399607e-03	3.374662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.901673e+00	1.208462e+00	1.235628e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.482454e+00	1.551655e+00	2.276530e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.670396e+00	8.658484e-01	5.938199e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.326026e+00	2.375683e-01	2.104871e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.942958e+00	5.507764e-01	2.562648e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.817716e+00	4.954881e-01	2.250547e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.834930e+00	3.174354e-01	3.697291e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.090473e+00	3.289639e-01	3.769779e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.481286e+00	1.692744e-01	2.883039e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.078075e+00	1.272669e-01	1.898121e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.409480e-01	1.270052e-01	1.676029e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.998231e-01	1.032215e-01	1.038818e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.862448e-01	5.762894e-02	9.084553e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.588492e-01	4.539802e-02	4.832510e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.102213e-03	3.157442e-03	3.927251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.298288e+00	3.493398e+00	5.694597e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.668494e+01	5.208321e+00	5.511141e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.788756e+01	2.534150e+00	1.583113e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.306096e+01	6.981391e-01	1.065760e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.803682e+00	1.373226e+00	6.598015e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.442926e+00	7.752189e-01	7.446613e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.356272e+00	3.852743e-01	7.489976e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.285125e+00	2.745573e-01	4.715887e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.539023e+00	2.688663e-01	2.646802e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.183449e-01	1.885084e-01	2.297859e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.983754e-01	1.102474e-01	1.923705e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.906608e-02	6.564096e-03	9.375189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.281273e+00	7.015512e-01	6.443014e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.287733e+00	4.248613e-01	1.535582e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.835451e+00	3.673440e-01	2.908521e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.774413e+00	2.865418e-01	4.616939e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.015361e+00	1.872723e-01	2.787735e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.157492e-01	9.230219e-02	1.634419e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.921746e-01	3.399205e-02	9.639608e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.057311e-02	1.572571e-02	3.365030e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.621683e-03	9.214945e-04	1.632232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.476732e+01	2.737231e+00	2.792357e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.753351e+00	3.770364e-01	1.814231e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.301692e+00	2.090986e-01	4.445353e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.567332e+00	3.291671e-01	2.888932e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.604832e+00	2.189359e-01	2.626686e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.050799e-01	1.052624e-01	2.000177e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.331005e-01	6.154098e-02	1.036814e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.100258e-01	3.270389e-02	6.297827e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.296817e-02	3.854029e-03	7.770143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.646571e+02	1.660620e+01	1.701254e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.747963e+01	3.851240e-01	5.317067e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.067036e+00	4.011107e-01	2.358749e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.254281e+00	1.270775e-01	7.521190e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.119881e+00	2.359828e-01	2.284252e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.143852e+00	1.659637e-01	2.638607e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.779249e-01	1.227195e-01	1.583990e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.861309e-02	5.005899e-03	1.297622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.684376e+00	6.259403e-01	7.106630e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.308060e+00	9.274664e-01	1.100285e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.604565e+00	6.310590e-01	3.065271e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.492772e+00	2.319059e-01	7.803055e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.262256e+00	3.296412e-01	5.762239e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.830475e+00	4.610111e-01	2.554536e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.277328e+00	3.028359e-01	3.851016e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.698413e+00	2.412857e-01	4.081199e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.274867e+00	2.363564e-01	2.976998e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.527661e-01	1.290786e-01	3.162976e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.459392e-01	9.553593e-02	1.639836e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.983269e-01	6.020830e-02	1.097826e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.251064e-01	3.427779e-02	5.173138e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.271243e-03	2.039897e-03	3.469274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.649661e+01	2.912288e+00	3.857313e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.045952e+01	1.316620e+00	1.191048e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.728184e+00	4.122761e-01	3.860962e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.933183e+00	3.424290e-01	1.057605e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.891735e+00	3.506519e-01	5.969039e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.978689e+00	2.906895e-01	1.467477e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.626583e+00	2.990085e-01	2.173726e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.051428e+00	2.153649e-01	3.239307e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.415637e+00	1.751980e-01	2.046731e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.443574e-01	9.932352e-02	2.397986e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.382589e-01	1.032486e-01	1.101826e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.646472e-01	4.572855e-02	6.689415e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.881858e-02	5.539684e-03	7.031650e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.637888e+02	1.391708e+01	1.612992e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.550783e+01	8.798294e-01	6.795155e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.708213e+01	9.020708e-01	3.010795e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.104243e+01	1.058777e+00	1.714861e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.795212e+00	1.795496e-01	2.542931e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.876615e+00	4.370144e-01	8.186726e-04
4.125000e-02	8.750000e-03	8.750000e-03	3.242246e+00	1.223572e-01	5.391600e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.354784e+00	1.146621e-01	1.582023e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.963824e+00	2.163186e-01	3.237439e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.382826e+00	1.946247e-01	2.308578e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.301310e-01	1.462991e-01	2.166870e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.917263e-02	9.841770e-03	1.230580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.936699e+00	3.703470e-01	1.892745e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.993505e+00	3.710626e-01	3.925053e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.517578e+00	4.384070e-01	4.269112e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.364480e+00	2.362473e-01	4.932155e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.848792e-01	1.067196e-01	2.958515e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.802325e-01	4.726823e-02	1.533721e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.382368e-01	3.644686e-02	6.016134e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.749003e-03	5.524831e-03	2.565049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.846201e+00	5.023514e-01	3.301645e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.103476e+00	1.714651e-01	1.686224e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.415960e+00	2.039458e-01	2.718800e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.678272e-01	1.004887e-01	1.676978e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.950746e-01	3.972182e-02	1.127001e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.843920e-01	2.244168e-02	5.807515e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.516751e-02	1.878914e-02	2.057970e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.152941e-03	2.765399e-03	1.571055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.404563e+01	1.037430e+00	7.137280e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.799815e+00	3.531832e-01	4.542634e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.522115e+00	2.258862e-01	2.877327e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.514389e-01	9.427082e-02	1.905091e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.335824e-02	7.722909e-03	1.051690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.620843e-01	1.216816e-01	1.525383e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.040339e+00	7.802115e-01	6.781480e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.812286e+00	8.779212e-01	7.553799e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.249403e+00	5.282879e-01	1.115314e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.832709e+00	3.088701e-01	2.535795e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.089581e+00	3.886415e-01	3.836063e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.277279e+00	4.486520e-01	4.578385e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.619872e+00	2.658322e-01	4.493399e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.137956e+00	2.140825e-01	3.154382e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.122875e-01	9.256727e-02	2.944954e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.606437e-01	5.486470e-02	1.774042e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.764711e-01	5.386481e-02	9.303386e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.124935e-01	3.203898e-02	4.254003e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.687046e-03	3.925988e-03	2.302955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.082878e+00	9.360591e-01	8.567506e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.271898e+00	1.772750e+00	1.629678e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.626695e+00	7.840283e-01	5.603743e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.444322e+00	1.615140e-01	2.885368e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.185186e+00	3.045030e-01	1.936567e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.814232e+00	4.201840e-01	3.313257e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.840943e+00	4.214337e-01	3.184394e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.981041e+00	3.284769e-01	3.122884e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.394394e+00	1.652818e-01	2.731327e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.613606e-01	1.114304e-01	2.084493e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.265495e-01	7.020058e-02	1.867268e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.558677e-01	9.181704e-02	9.822507e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.536424e-01	2.757265e-02	7.038149e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.055061e-01	1.196422e-02	4.649677e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.084368e-03	4.137681e-03	2.558340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.534231e+01	4.928750e+00	4.737798e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.447219e+01	4.193810e+00	4.500317e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.845197e+01	1.783517e+00	1.270891e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.148203e+01	5.623702e-01	5.394671e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.552784e+00	7.996330e-01	5.861665e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.572488e+00	6.422312e-01	5.919044e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.953528e+00	4.170967e-01	4.753280e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.843746e+00	3.033837e-01	3.481233e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.156065e+00	1.573023e-01	3.446760e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.397131e-01	1.353621e-01	1.757143e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.888868e-01	5.438816e-02	1.680299e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.376151e-02	5.476184e-03	5.807950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.818048e+00	5.848533e-01	5.101466e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.551783e+00	5.766404e-01	4.189610e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.078931e+00	5.065608e-01	2.656579e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.901557e+00	3.510624e-01	4.645605e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.836685e-01	1.636812e-01	3.845615e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.849563e-01	6.453921e-02	1.956377e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.065026e-01	3.885935e-02	7.784810e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.492448e-02	2.852299e-02	2.420268e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.454517e-03	2.685708e-03	1.057380e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.229524e+01	2.458781e+00	2.285618e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.608920e+00	6.775393e-01	5.747118e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.764856e+00	4.154375e-01	1.345536e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.492246e+00	3.136638e-01	3.727860e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.461464e+00	2.135751e-01	2.783447e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.571620e-01	9.384745e-02	1.616560e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.812366e-01	3.933889e-02	9.506528e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.768137e-01	1.819381e-02	4.653266e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.072449e-02	4.819600e-03	4.155029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.666633e+02	1.897098e+01	1.971336e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.065223e+01	1.022036e+00	9.997695e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.353841e+00	3.879540e-01	2.263733e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.297103e+00	3.356314e-01	2.195473e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.894292e+00	2.809704e-01	2.732108e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.670831e-01	1.338958e-01	2.454326e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.551987e-01	6.270470e-02	1.527917e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.277536e-02	4.739858e-03	8.765904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.261083e+00	4.786691e-01	5.543203e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.798430e+00	8.916641e-01	9.268144e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.590117e+00	7.661771e-01	7.440978e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.771428e+00	5.156099e-01	1.212135e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.466784e+00	2.908873e-01	1.203000e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.042941e+00	4.535109e-01	2.628554e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.580873e+00	5.410276e-01	3.505946e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.841516e+00	3.364125e-01	4.320856e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.301660e+00	2.075832e-01	3.500605e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.114889e-01	1.141651e-01	3.429757e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.214972e-01	6.558498e-02	2.293232e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.974964e-01	6.506314e-02	1.000059e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.104649e-01	2.487084e-02	4.484784e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.027800e-03	4.063703e-03	2.397656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.199499e+01	2.460291e+00	2.930973e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.200507e+01	1.987172e+00	1.920072e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.542073e+00	9.151377e-01	7.931912e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.983574e+00	3.388898e-01	2.498693e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.280078e+00	2.180270e-01	2.759822e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.368479e+00	4.217174e-01	1.823919e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.741733e+00	4.242598e-01	2.552212e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.963167e+00	2.659832e-01	2.613708e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.397236e+00	2.005608e-01	2.638033e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.148979e-01	8.859476e-02	1.968086e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.655956e-01	7.255902e-02	9.925549e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.131580e-01	2.112547e-02	7.358300e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.433494e-02	3.551497e-03	5.083507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.590921e+02	1.584163e+01	1.623889e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.239781e+01	2.132342e+00	3.679885e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.934734e+01	9.782052e-01	1.086368e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.214031e+01	7.660198e-01	3.561713e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.696834e+00	3.145832e-01	4.326738e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.212666e+00	4.390808e-01	1.270118e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.506709e+00	4.007792e-01	1.190643e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.386000e+00	2.442694e-01	2.395896e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.849708e+00	2.885317e-01	2.772179e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.083206e+00	1.445422e-01	3.044160e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.694802e-01	1.014121e-01	1.736756e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.994428e-02	5.433365e-03	9.514710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.408620e+00	4.561004e-01	3.543641e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.534034e+00	2.127221e-01	2.088642e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.078511e+00	4.035342e-01	4.415322e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.223707e+00	2.206040e-01	3.749110e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.354451e-01	1.418936e-01	2.554819e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.736137e-01	6.684173e-02	1.302672e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.296492e-01	2.607497e-02	6.339496e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.327178e-03	1.778405e-03	3.886394e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.915207e+00	5.907568e-01	5.047139e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.816083e+00	3.148551e-01	2.645912e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.452523e+00	2.308675e-01	2.641593e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.028435e-01	1.413234e-01	1.559002e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.254886e-01	6.916557e-02	1.090336e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.063330e-01	3.385585e-02	6.284751e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.291445e-02	1.338411e-02	3.664725e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.734484e-03	9.741687e-04	3.179803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.331964e+01	1.354560e+00	1.112116e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.131892e+00	5.512672e-01	5.479169e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.673040e+00	3.261149e-01	3.578289e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.832338e-01	1.293052e-01	2.321771e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.180138e-02	8.649577e-03	1.485079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.606285e-01	1.763644e-01	2.372917e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.829800e+00	1.043653e+00	1.186792e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.350183e+00	8.058943e-01	4.148839e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.155911e+00	2.319935e-01	7.407373e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.389716e+00	4.515082e-01	3.571101e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.606454e+00	4.507962e-01	3.956464e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.895731e+00	3.054297e-01	5.258222e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.457504e+00	2.704033e-01	3.375799e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.090227e+00	2.487550e-01	2.772127e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.098390e-01	1.264891e-01	2.424945e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.534719e-01	6.840928e-02	1.606210e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.354619e-01	4.049308e-02	1.037317e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.145558e-01	2.997014e-02	4.975178e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.578062e-03	1.540281e-03	3.378874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.216456e+00	1.198396e+00	1.658285e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.019073e+00	1.841443e+00	1.850756e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.124300e+00	1.016043e+00	5.539979e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.586612e+00	3.575495e-01	3.840171e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.779325e+00	4.271151e-01	5.094512e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.704511e+00	5.126329e-01	2.922818e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.695823e+00	4.531933e-01	2.730150e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.917482e+00	2.543171e-01	3.579269e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.395402e+00	2.495815e-01	2.922930e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.002475e+00	1.802623e-01	2.081788e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.011516e-01	1.169656e-01	1.463311e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.501448e-01	6.108946e-02	1.193759e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.801466e-01	6.350073e-02	7.208648e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.246624e-01	2.586389e-02	5.100630e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.756796e-03	1.770920e-03	4.561723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.712754e+00	4.241106e+00	5.547952e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.827348e+01	5.619610e+00	6.604194e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.799299e+01	1.922149e+00	2.053059e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.310252e+01	1.060171e+00	7.594112e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.651568e+00	1.133425e+00	9.650710e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.301985e+00	6.856786e-01	8.506975e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.396613e+00	7.407837e-01	5.113688e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.127099e+00	4.116109e-01	4.039052e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.330670e+00	2.666055e-01	3.398464e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.039343e-01	1.269042e-01	2.734528e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.023869e-01	1.169770e-01	1.604508e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.725757e-02	5.329880e-03	8.987147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.546416e+00	7.617794e-01	8.045783e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.260568e+00	3.322006e-01	8.698480e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.727860e+00	4.037528e-01	3.509681e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.706793e+00	3.368832e-01	4.071991e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.216516e-01	1.642522e-01	2.945550e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.928393e-01	9.497826e-02	1.551745e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.872749e-01	3.327144e-02	8.114569e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.252367e-02	1.146124e-02	3.461157e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.376647e-03	8.301228e-04	1.313616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.622941e+01	2.821230e+00	3.480394e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.739140e+00	3.597357e-01	7.690358e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.279361e+00	2.504961e-01	7.704855e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.397735e+00	3.773082e-01	2.889060e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.452784e+00	2.399702e-01	2.570883e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.788780e-01	1.467181e-01	1.549076e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.015755e-01	5.931445e-02	1.050947e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.917244e-01	3.377228e-02	5.668933e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.115314e-02	2.836029e-03	7.785445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.762363e+02	1.641417e+01	2.067203e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.748901e+01	4.038513e-01	1.925711e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.959255e+00	4.971728e-01	5.054177e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.140736e+00	2.154768e-01	9.410073e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.876032e+00	2.722897e-01	2.481658e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.064790e+00	1.820368e-01	2.506881e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.208276e-01	9.116343e-02	1.874056e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.697177e-02	5.408477e-03	1.174233e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.883653e+00	6.968560e-01	9.626516e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.660406e+00	1.078366e+00	9.237171e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.698653e+00	6.633458e-01	2.449402e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.514914e+00	2.646440e-01	1.355516e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.224773e+00	4.466881e-01	1.097426e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.714166e+00	3.949747e-01	3.335996e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.071850e+00	3.018971e-01	4.957221e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.681020e+00	2.872375e-01	3.578449e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.218560e+00	2.507365e-01	3.008986e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.834963e-01	1.233004e-01	2.633152e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.142413e-01	9.668153e-02	1.646971e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.676630e-01	4.698775e-02	9.714561e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.145203e-01	2.677471e-02	5.311333e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.977039e-03	1.688619e-03	3.389402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.859793e+01	3.346076e+00	3.987009e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.056309e+01	1.133106e+00	1.163258e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.700304e+00	5.308943e-01	2.216392e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.935127e+00	3.190488e-01	1.539665e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.781050e+00	2.511934e-01	8.599037e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.868733e+00	2.044799e-01	2.397966e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.546371e+00	3.578611e-01	2.435482e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.901907e+00	2.526701e-01	2.585495e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.354471e+00	2.284928e-01	2.224355e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.113303e-01	1.141871e-01	1.694624e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.772583e-01	8.059092e-02	1.194979e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.448130e-01	4.830239e-02	6.647307e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.641588e-02	3.428491e-03	8.231913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.745102e+02	1.479366e+01	1.880063e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.491976e+01	1.038909e+00	7.533812e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.625487e+01	1.301177e+00	2.038079e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.082965e+01	7.080548e-01	2.864915e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.469473e+00	5.120352e-01	1.259735e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.405079e+00	1.557328e-01	1.297718e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.143618e+00	2.887429e-01	5.922394e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.311907e+00	2.455831e-01	6.786528e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.836879e+00	2.979762e-01	2.597997e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.200623e+00	2.019859e-01	2.969865e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.570830e-01	1.210986e-01	2.183027e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.683453e-02	7.392008e-03	1.262647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.116726e+00	3.676222e-01	2.859673e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.964913e+00	4.919000e-01	1.419851e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.250068e+00	3.416831e-01	5.564515e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.299221e+00	2.177897e-01	4.605045e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.347450e-01	1.315520e-01	2.586334e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.499424e-01	4.744975e-02	1.558745e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.337443e-01	2.318823e-02	5.727864e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.403375e-03	5.410606e-03	2.625902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.069303e+00	5.666460e-01	3.546159e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.946271e+00	1.871939e-01	2.776368e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.336071e+00	2.064400e-01	2.721763e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.955255e-01	1.164008e-01	1.624880e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.601929e-01	4.279590e-02	1.099380e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.677141e-01	2.232534e-02	5.218338e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.199802e-02	2.031677e-02	2.405784e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.058812e-03	2.193171e-03	1.250228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.437166e+01	1.065075e+00	7.562791e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.665510e+00	3.930499e-01	3.815671e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.397800e+00	2.126700e-01	3.405868e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.075475e-01	1.054827e-01	1.780412e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.202929e-02	7.067336e-03	1.065835e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.203294e-01	1.586181e-01	1.656519e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.275016e+00	8.356440e-01	8.953361e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.239263e+00	1.044384e+00	5.770505e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.378037e+00	5.486672e-01	8.680653e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.733307e+00	3.539360e-01	2.260730e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.882073e+00	4.163026e-01	5.409913e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.003016e+00	3.052166e-01	5.604274e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.487184e+00	2.790706e-01	4.315900e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.045602e+00	2.067275e-01	3.285384e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.985761e-01	1.056290e-01	2.640774e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.233974e-01	6.065820e-02	1.800399e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.335529e-01	3.081733e-02	1.106545e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.084233e-01	2.973012e-02	4.478139e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.021055e-03	2.561716e-03	2.607865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.745337e+00	7.388341e-01	1.061181e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.994594e+00	2.029535e+00	1.720168e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.487439e+00	1.276739e+00	5.852197e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.864720e+00	2.559007e-01	3.042754e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.969777e+00	4.162313e-01	3.491999e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.570621e+00	3.543887e-01	5.260527e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.686817e+00	3.138723e-01	3.492963e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.888025e+00	2.957383e-01	3.133328e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.325996e+00	1.826986e-01	2.698325e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.367796e-01	1.706869e-01	1.931599e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.231692e-01	9.887531e-02	1.371942e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.585224e-01	4.519120e-02	1.522410e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.401813e-01	3.571107e-02	7.288749e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.110980e-01	2.647967e-02	3.487530e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.056393e-03	1.930041e-03	2.676150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.456097e+01	4.365492e+00	6.235800e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.425255e+01	4.573437e+00	4.019730e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.905767e+01	1.722716e+00	6.809463e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.209926e+01	4.910669e-01	9.259523e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.674058e+00	6.419354e-01	8.736323e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.649187e+00	5.759394e-01	5.382108e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.805713e+00	4.339412e-01	4.291215e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.795250e+00	3.229770e-01	3.459787e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.116101e+00	1.923820e-01	3.325139e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.630072e-01	1.040810e-01	1.913528e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.502903e-01	7.827827e-02	1.478792e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.204130e-02	3.737174e-03	5.889532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.016781e+00	6.533812e-01	6.841634e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.706117e+00	6.622206e-01	3.304780e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.918078e+00	5.174408e-01	3.242536e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.723655e+00	3.391508e-01	5.709878e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.696384e-01	1.776948e-01	3.689586e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.509527e-01	7.093581e-02	2.011540e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.896923e-01	2.865197e-02	7.834870e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.440235e-02	2.936168e-02	2.449230e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.277876e-03	2.279450e-03	1.094140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.377865e+01	2.784289e+00	3.003803e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.701289e+00	7.441421e-01	3.116783e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.441737e+00	3.577461e-01	2.195511e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.515370e+00	4.442406e-01	3.758809e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.353176e+00	2.158467e-01	3.133663e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.954856e-01	1.145928e-01	1.728693e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.444278e-01	4.248305e-02	1.036151e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.436143e-01	1.821444e-02	4.764989e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.079993e-02	4.052643e-03	4.545648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.764351e+02	2.061679e+01	2.218452e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.999547e+01	1.373282e+00	1.128786e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.848905e+00	4.697821e-01	3.748489e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.165624e+00	3.496282e-01	1.801936e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.890970e+00	2.643662e-01	2.929614e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.684136e-01	1.366095e-01	2.926545e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.279736e-01	9.319448e-02	1.543004e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.269537e-02	4.913552e-03	7.033234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.414079e+00	5.506591e-01	7.502675e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.291431e+00	1.088695e+00	9.866152e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.935881e+00	9.757292e-01	5.556330e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.724939e+00	3.585811e-01	1.586402e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.368360e+00	2.802154e-01	2.084110e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.092502e+00	6.468914e-01	3.004761e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.225098e+00	3.361727e-01	5.226269e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.685003e+00	2.768280e-01	4.840912e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.196305e+00	2.052401e-01	3.741188e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.432348e-01	1.678580e-01	2.719269e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.781238e-01	6.944382e-02	2.089952e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.542683e-01	3.387004e-02	1.158277e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.160441e-01	3.254971e-02	4.620243e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.040165e-03	2.619006e-03	2.975494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.267818e+01	2.605074e+00	3.275514e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.323786e+01	2.483605e+00	1.771429e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.632025e+00	7.625345e-01	7.718060e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.200378e+00	4.858589e-01	2.696637e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.246896e+00	3.146711e-01	1.708221e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.256498e+00	4.067516e-01	2.293362e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.559697e+00	3.363640e-01	2.887564e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.925309e+00	2.708971e-01	3.370638e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.311950e+00	1.812356e-01	2.507089e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.588472e-01	1.031803e-01	1.632509e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.976806e-01	4.989538e-02	1.363113e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.045784e-01	3.218542e-02	6.435902e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.428596e-02	3.179512e-03	4.854215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.680513e+02	1.725680e+01	2.015871e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.313186e+01	3.506956e+00	1.600933e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.882762e+01	1.954034e+00	7.362753e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.144417e+01	4.603076e-01	1.060893e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.381377e+00	6.280399e-01	2.779298e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.720979e+00	3.759512e-01	3.221750e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.466614e+00	4.542572e-01	1.541107e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.430902e+00	2.317073e-01	2.104805e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.670625e+00	2.583565e-01	2.915583e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.046062e+00	1.581160e-01	3.038323e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.083438e-01	8.041916e-02	1.821470e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.990592e-02	5.368668e-03	8.243349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.352600e+00	3.659780e-01	2.817986e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.457399e+00	1.407373e-01	1.686351e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.120176e+00	3.116522e-01	3.412866e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.318148e+00	2.159885e-01	3.328287e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.082593e-01	1.141653e-01	1.888856e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.914827e-01	6.311840e-02	1.172074e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.414065e-01	3.113706e-02	5.560996e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.084218e-03	2.079641e-03	4.847904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.729649e+00	4.826699e-01	3.956230e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.791796e+00	2.042339e-01	2.403792e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.595588e+00	2.149139e-01	1.977965e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.773917e-01	1.037653e-01	1.314970e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.640564e-01	5.674768e-02	9.309700e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.246754e-01	2.751987e-02	6.715994e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.301568e-02	2.127545e-02	3.097126e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.470692e-03	8.124587e-04	3.062349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.306442e+01	1.071063e+00	9.394935e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.069526e+00	4.634493e-01	4.416715e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.869688e+00	2.645170e-01	2.683636e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.949600e-01	1.263055e-01	1.707037e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.533815e-02	7.067772e-03	1.322581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.813050e-01	1.516016e-01	2.294499e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.807219e+00	8.685576e-01	8.013861e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.233928e+00	6.961160e-01	2.931025e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.077908e+00	1.467104e-01	7.642955e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.287722e+00	2.225438e-01	2.666191e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.567804e+00	3.166262e-01	4.024358e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.019459e+00	3.138836e-01	3.083131e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.494853e+00	2.096616e-01	2.977479e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.107230e+00	1.536025e-01	2.830828e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.698247e-01	1.231017e-01	2.045999e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.974145e-01	8.656622e-02	1.313175e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.711146e-01	5.346592e-02	7.935088e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.018199e-01	1.820563e-02	5.614199e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.444245e-03	1.375746e-03	3.468071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.299742e+00	1.052099e+00	1.468454e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.755590e+00	1.498375e+00	1.060949e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.389347e+00	6.845449e-01	4.988160e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.295802e+00	2.838498e-01	1.643309e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.779656e+00	2.552711e-01	3.801365e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.619543e+00	2.738811e-01	2.856565e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.760467e+00	3.345450e-01	2.192331e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.021781e+00	2.167625e-01	2.576058e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.551448e+00	1.720762e-01	2.110818e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.152468e+00	1.617635e-01	1.505577e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.423087e-01	7.737502e-02	1.558963e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.012627e-01	7.626979e-02	9.356228e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.891263e-01	3.427208e-02	8.309464e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.503193e-01	2.440056e-02	3.885486e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.208461e-03	1.327628e-03	4.625129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.793493e+00	3.791508e+00	5.614677e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.854472e+01	5.145481e+00	4.617589e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.740144e+01	1.421530e+00	1.478559e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.277055e+01	1.022626e+00	7.641516e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.524941e+00	6.995638e-01	8.066134e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.259797e+00	7.750635e-01	7.161591e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.334999e+00	4.850473e-01	3.361859e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.171279e+00	2.451357e-01	4.139675e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.451156e+00	1.625001e-01	3.263699e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.164052e-01	1.938387e-01	1.793668e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.609422e-01	8.345788e-02	1.453707e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.763974e-02	4.053656e-03	8.133986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.431866e+00	6.358597e-01	6.263766e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.184441e+00	2.487740e-01	8.667744e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.785637e+00	3.196338e-01	2.738447e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.772762e+00	2.772328e-01	3.301604e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.830133e-01	1.580681e-01	2.338671e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.122846e-01	8.261187e-02	1.451573e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.029186e-01	3.538157e-02	7.872040e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.376121e-02	1.313288e-02	3.000133e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.374387e-03	8.487587e-04	1.484853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.466584e+01	2.148969e+00	2.396878e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.574260e+00	3.110355e-01	1.360023e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.519048e+00	2.019415e-01	6.855457e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.388024e+00	2.644898e-01	2.962077e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.628667e+00	2.107351e-01	1.964625e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.541037e-01	9.402036e-02	1.400945e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.359177e-01	5.284627e-02	8.655785e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.158882e-01	2.630582e-02	6.829785e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.366186e-02	3.245163e-03	6.188063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.625415e+02	1.292753e+01	1.490584e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.692995e+01	6.396670e-01	5.809323e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.310794e+00	1.408782e-01	1.835282e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.481958e+00	1.657593e-01	2.288221e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.985147e+00	2.068323e-01	2.101705e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.204557e+00	1.663640e-01	1.984101e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.179496e-01	8.001500e-02	1.641506e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.898873e-02	4.672285e-03	1.041678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.904926e+00	6.337911e-01	6.941399e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.330230e+00	7.981516e-01	7.296425e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.466503e+00	4.279595e-01	2.962164e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.475002e+00	2.984594e-01	9.681712e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.215850e+00	2.804622e-01	9.624806e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.634616e+00	2.406367e-01	3.044381e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.248383e+00	2.770072e-01	3.062805e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.763842e+00	2.621660e-01	2.951685e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.245027e+00	1.638988e-01	2.819549e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.382650e-01	1.051770e-01	2.470939e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.845110e-01	1.190589e-01	1.473173e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.929998e-01	5.429484e-02	8.395046e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.064912e-01	1.753728e-02	5.624630e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.503933e-03	1.130072e-03	3.523007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.761235e+01	2.676623e+00	2.833090e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.485523e+00	8.739058e-01	1.089664e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.315107e+00	5.490968e-01	7.402150e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.620715e+00	1.375065e-01	3.117610e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.881791e+00	1.850655e-01	7.307804e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.058351e+00	1.476220e-01	1.046397e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.584578e+00	2.301635e-01	2.355763e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.062881e+00	2.926130e-01	2.017762e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.437244e+00	1.306564e-01	2.123081e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.377797e-01	1.155051e-01	1.332263e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.138898e-01	5.411782e-02	1.161165e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.663852e-01	3.286555e-02	6.808888e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.731917e-02	2.835752e-03	5.930172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.619230e+02	1.181173e+01	1.374425e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.377268e+01	7.091616e-01	1.025983e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.576125e+01	1.089159e+00	8.458843e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.034395e+01	4.399759e-01	2.609506e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.165439e+00	6.173582e-01	1.313953e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.085526e+00	1.812109e-01	3.811273e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.438403e+00	6.691968e-02	1.621957e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.503124e+00	1.851842e-01	4.863218e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.889580e+00	1.914500e-01	2.611636e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.334823e+00	1.630105e-01	2.548622e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.576572e-01	1.390603e-01	1.671292e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.786210e-02	5.135192e-03	1.223182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.054401e+00	3.040712e-01	1.645304e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.868906e+00	3.007316e-01	9.210844e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.381681e+00	2.100504e-01	3.968721e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.324291e+00	1.573620e-01	3.628057e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.509210e-01	1.316767e-01	2.066540e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.991897e-01	2.966861e-02	1.379155e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.821572e-01	3.197716e-02	4.093621e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.403555e-03	6.418031e-03	2.577730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.799360e+00	4.272160e-01	2.636718e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.996993e+00	1.606912e-01	1.949225e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.503277e+00	1.528825e-01	2.197692e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.674167e-01	8.209663e-02	1.525272e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.820499e-01	4.882988e-02	9.098449e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.498072e-01	2.301014e-02	4.618886e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.017760e-02	1.484643e-02	2.204760e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.275614e-03	3.292991e-03	1.392391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.353287e+01	8.102612e-01	6.410794e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.132439e+00	3.191954e-01	2.909301e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.638708e+00	2.355574e-01	2.507101e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.503022e-01	7.505247e-02	1.604003e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.323249e-02	8.170885e-03	8.699607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.117203e-01	1.293073e-01	1.847991e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.311127e+00	7.100416e-01	6.415784e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.099402e+00	9.551177e-01	3.114853e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.197009e+00	2.282369e-01	6.825010e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.639156e+00	2.169112e-01	2.718752e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.899812e+00	2.848206e-01	4.385806e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.056193e+00	1.949649e-01	4.309478e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.537705e+00	2.145248e-01	3.174555e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.057522e+00	1.140542e-01	3.031740e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.340110e-01	9.123933e-02	2.062928e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.794929e-01	3.962398e-02	1.604264e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.093358e-01	4.813055e-02	6.901936e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.304534e-01	3.206484e-02	3.304238e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.748300e-03	4.423601e-03	1.446297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.212100e+00	7.166290e-01	1.003579e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.330392e+00	1.614946e+00	1.042994e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.524008e+00	6.958470e-01	3.542288e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.397160e+00	4.457064e-01	2.030267e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.823715e+00	2.586152e-01	3.480890e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.543133e+00	2.164007e-01	4.072920e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.734337e+00	1.944554e-01	3.513636e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.120726e+00	2.425613e-01	2.227168e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.518324e+00	1.811789e-01	1.886965e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.023333e+00	8.250394e-02	1.802524e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.004886e-01	8.751363e-02	1.166970e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.132144e-01	3.388688e-02	1.053058e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.539559e-01	1.809045e-02	7.346208e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.550192e-01	3.221811e-02	2.762786e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.995118e-03	2.687576e-03	3.001037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.572470e+01	3.932364e+00	5.395911e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.373822e+01	3.704806e+00	2.723928e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.838786e+01	1.551101e+00	4.748860e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.098755e+01	3.556010e-01	9.716865e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.976627e+00	4.562878e-01	6.523948e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.680025e+00	5.143093e-01	4.731789e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.170317e+00	4.302105e-01	3.357825e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.118929e+00	3.507555e-01	2.838648e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.227664e+00	1.431316e-01	2.715327e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.747535e-01	1.169843e-01	1.622370e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.190056e-01	5.265386e-02	1.426345e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.337768e-02	5.251378e-03	5.125746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.029756e+00	5.523425e-01	4.526651e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.449386e+00	4.341367e-01	1.929537e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.937042e+00	3.443388e-01	2.604063e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.824351e+00	2.257173e-01	4.415963e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.635249e-01	1.318336e-01	2.660697e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.248341e-01	4.844018e-02	1.548688e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.498664e-01	3.696060e-02	5.760402e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.548827e-02	3.343129e-02	1.560443e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.162646e-03	2.869951e-03	1.033147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.304160e+01	2.170706e+00	2.129946e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.725011e+00	5.447352e-01	1.906948e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.372592e+00	2.839557e-01	2.072411e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.708667e+00	2.119858e-01	3.064259e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.594196e+00	1.851381e-01	2.150472e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.770714e-01	6.899345e-02	1.729017e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.703941e-01	3.513634e-02	7.892231e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.501935e-01	2.632451e-02	3.833595e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.262378e-02	5.314215e-03	3.391398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.644041e+02	1.594151e+01	1.634231e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.826231e+01	8.859649e-01	5.112788e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.703158e+00	2.851077e-01	4.314435e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.365341e+00	1.792375e-01	2.658616e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.275880e+00	2.251972e-01	2.100692e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.027561e+00	1.358707e-01	1.825935e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.380124e-01	1.154092e-01	1.148170e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.305170e-02	5.117239e-03	6.986394e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.510328e+00	5.312153e-01	4.796146e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.103086e+00	8.144201e-01	7.343731e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.587679e+00	6.669750e-01	3.307143e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.498973e+00	2.551720e-01	1.960794e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.307598e+00	1.985728e-01	1.370889e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.946808e+00	3.814275e-01	2.367189e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.445763e+00	2.752153e-01	3.448784e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.789571e+00	1.928998e-01	3.521820e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.275622e+00	1.597704e-01	2.871764e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.470577e-01	1.125077e-01	2.160318e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.291967e-01	4.673372e-02	1.691615e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.031938e-01	3.193182e-02	7.490489e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.288155e-01	3.093950e-02	3.102921e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.991252e-03	4.215705e-03	1.602728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.389472e+01	2.433622e+00	2.330957e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.151989e+01	1.403701e+00	1.269720e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.596742e+00	7.299479e-01	4.304321e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.032993e+00	1.168424e-01	4.460237e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.943893e+00	3.060643e-01	1.125661e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.236635e+00	2.176484e-01	1.434941e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.734538e+00	2.340552e-01	2.728107e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.170577e+00	2.246830e-01	2.125069e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.430196e+00	1.597027e-01	1.838228e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.308963e-01	7.204629e-02	1.520519e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.695767e-01	3.643994e-02	1.018783e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.497269e-01	1.567928e-02	5.496905e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.882034e-02	5.459127e-03	3.921553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.591971e+02	1.355056e+01	1.506181e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.890253e+01	1.581195e+00	4.453886e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.792647e+01	1.913843e+00	5.738061e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.114956e+01	3.655867e-01	5.548054e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.234773e+00	2.359192e-01	5.781936e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.057805e+00	3.806784e-01	2.613044e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.162460e+00	1.613409e-01	2.500227e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.823884e+00	2.514016e-01	1.251262e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.120942e+00	3.237506e-01	2.341828e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.108852e+00	1.180327e-01	2.946671e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.480252e-01	6.577715e-02	1.400298e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.135278e-02	5.968437e-03	6.914083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.665813e+00	4.105994e-01	2.570420e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.240981e+00	6.488556e-02	1.305588e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.946907e+00	3.405761e-01	3.671872e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.150363e+00	1.649985e-01	3.029331e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.926194e-01	1.057376e-01	1.841970e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.326029e-01	6.396978e-02	1.181186e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.203310e-01	2.900709e-02	5.180134e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.973904e-03	1.535116e-03	4.290400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.075325e+00	5.200913e-01	3.816011e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.632721e+00	1.493783e-01	2.842660e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.371712e+00	2.322550e-01	2.201927e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.145389e-01	1.201864e-01	1.296872e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.887355e-01	4.892247e-02	8.527521e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.203737e-01	3.355969e-02	5.486461e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.299530e-02	1.754729e-02	3.363495e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.158465e-03	1.464323e-03	3.192854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.353929e+01	1.122868e+00	8.601540e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.837688e+00	3.492674e-01	4.578914e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.702525e+00	2.617162e-01	2.926363e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.643430e-01	1.269402e-01	1.820395e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.187124e-02	8.857932e-03	1.391175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.288212e-01	3.075339e-01	2.738948e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.585693e+00	1.022344e+00	9.021280e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.307659e+00	4.255420e-01	2.556863e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.831129e+00	2.294165e-01	7.027754e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.080776e+00	4.114579e-01	2.688427e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.354324e+00	2.812716e-01	3.969524e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.743769e+00	2.117519e-01	4.199631e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.307043e+00	1.670474e-01	3.241699e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.018465e+00	1.569042e-01	2.253794e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.074952e-01	1.317967e-01	1.721442e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.312290e-01	7.332820e-02	1.316913e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.573651e-01	5.932775e-02	7.807964e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.390803e-02	1.764541e-02	5.375324e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.551328e-03	8.838743e-04	3.614783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.558593e+00	1.582815e+00	1.602591e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.065127e+00	1.468746e+00	1.404519e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.877251e+00	1.128094e+00	2.931799e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.622988e+00	1.044630e-01	5.740007e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.535734e+00	4.593919e-01	1.541136e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.333157e+00	2.388430e-01	2.893010e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.447722e+00	2.773947e-01	4.168851e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.804241e+00	1.717853e-01	3.132447e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.406843e+00	1.405876e-01	1.973724e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.012288e+00	1.624144e-01	1.534157e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.118320e-01	1.244048e-01	1.214436e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.472773e-01	5.716820e-02	8.632534e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.681013e-01	5.643478e-02	7.338009e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.231112e-01	1.762330e-02	6.238712e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.807456e-03	2.391282e-03	3.821612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.159660e+01	5.288393e+00	7.513657e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.159904e+01	5.442312e+00	4.986132e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.867888e+01	2.163186e+00	1.310263e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.213521e+01	1.087191e+00	8.743740e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.507445e+00	8.035926e-01	1.114545e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.757583e+00	4.124436e-01	6.896044e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.122447e+00	4.811965e-01	5.359111e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.112704e+00	3.084857e-01	3.019183e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.340103e+00	2.191928e-01	2.459057e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.502948e-01	1.358714e-01	2.335314e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.620809e-01	8.220637e-02	1.780542e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.742281e-02	6.503476e-03	8.636288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.986674e+00	7.241941e-01	6.811515e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.042891e+00	2.168724e-01	5.544999e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.581568e+00	3.338938e-01	3.636682e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.633713e+00	2.824938e-01	3.241028e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.690531e-01	1.247373e-01	2.259553e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.524016e-01	7.279798e-02	1.282025e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.613872e-01	2.826471e-02	7.799279e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.326869e-02	1.448309e-02	2.679436e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.768201e-03	1.098676e-03	1.210072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.759929e+01	2.518718e+00	2.769552e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.238355e+00	3.192047e-01	3.175078e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.146056e+00	1.244238e-01	1.346693e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.324727e+00	3.004903e-01	3.050735e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.420921e+00	1.945969e-01	2.146438e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.019258e-01	1.258448e-01	1.303598e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.729055e-01	4.688305e-02	8.512550e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.915959e-01	2.976161e-02	5.112238e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.180929e-02	3.376720e-03	6.772261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.819972e+02	1.505742e+01	1.603533e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.586171e+01	5.593396e-01	2.980463e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.627799e+00	1.519607e-01	2.672654e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.025266e+00	9.533518e-02	1.132681e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.932377e+00	2.283337e-01	2.026837e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.097653e+00	2.157167e-01	2.020064e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.326995e-01	8.046621e-02	1.549946e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.818308e-02	5.767593e-03	1.013219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.632583e+00	9.542552e-01	8.006496e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.805774e+00	8.241772e-01	9.740801e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.427321e+00	3.347398e-01	2.547428e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.292381e+00	3.129296e-01	3.382807e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.914350e+00	3.219870e-01	2.460168e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.502120e+00	3.829108e-01	3.144567e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.072562e+00	2.710875e-01	3.665558e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.570838e+00	2.104120e-01	3.220071e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.104220e+00	1.490452e-01	3.014709e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.104323e-01	1.506576e-01	1.933113e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.767024e-01	7.148235e-02	1.469239e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.698879e-01	6.931148e-02	8.163173e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.576893e-02	1.752675e-02	5.165572e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.758327e-03	9.984991e-04	3.887458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.254322e+01	3.771745e+00	3.238325e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.168238e+00	6.997376e-01	1.125942e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.675346e+00	1.649157e-01	2.032799e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.317107e+00	9.271735e-02	1.440399e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.468207e+00	2.306376e-01	1.473244e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.903717e+00	2.135353e-01	1.601821e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.386873e+00	2.719907e-01	2.570556e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.855281e+00	1.876855e-01	3.097911e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.336578e+00	1.802449e-01	1.907598e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.239252e-01	1.161375e-01	1.339013e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.712550e-01	6.800915e-02	9.712615e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.470042e-01	4.069443e-02	6.235405e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.595776e-02	3.107675e-03	7.066073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.811759e+02	1.431338e+01	1.549485e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.270660e+01	6.319786e-01	8.718989e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.443776e+01	7.702058e-01	3.584294e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.059896e+01	6.946498e-01	5.520363e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.010768e+00	2.859879e-01	5.640568e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.164317e+00	3.045620e-01	1.581161e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.050184e+00	8.173444e-02	1.731195e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.270477e+00	1.594724e-01	1.066488e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.890955e+00	2.836399e-01	2.354318e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.187461e+00	1.772431e-01	2.367275e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.090942e-01	1.278926e-01	1.698337e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.652169e-02	7.277905e-03	1.095901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.509424e+00	3.559324e-01	2.331454e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.497565e+00	2.523842e-01	1.483898e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.004587e+00	3.200136e-01	3.975671e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.187665e+00	1.560253e-01	3.368948e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.901052e-01	9.500082e-02	1.980028e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.421434e-01	4.265477e-02	1.246411e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.152211e-01	2.362896e-02	4.829547e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.119150e-03	5.175565e-03	1.862631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.245372e+00	4.365740e-01	3.222570e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.657689e+00	2.196385e-01	2.002693e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.302436e+00	1.406469e-01	2.221123e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.032463e-01	8.147935e-02	1.435027e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.766052e-01	5.467065e-02	8.885721e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.664298e-01	1.650055e-02	4.523716e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.441406e-02	1.943290e-02	1.949281e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.034833e-03	2.668642e-03	1.040809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.452437e+01	8.861364e-01	7.888498e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.452610e+00	5.605778e-01	3.429008e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.385199e+00	1.818773e-01	2.828031e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.296365e-01	1.176605e-01	1.566372e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.255963e-02	6.075073e-03	1.023300e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.807328e-01	2.030271e-01	2.060778e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.331319e+00	1.149189e+00	7.217514e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.484130e+00	6.460378e-01	5.663997e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.002763e+00	1.500111e-01	2.550785e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.098735e+00	3.157350e-01	4.935185e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.537737e+00	4.536155e-01	4.022069e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.844427e+00	2.356841e-01	4.265334e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.379185e+00	2.188223e-01	3.165489e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.627561e-01	1.200351e-01	3.011771e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.495627e-01	8.212935e-02	2.020060e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.015891e-01	5.764230e-02	1.296668e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.274765e-01	4.052862e-02	7.272130e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.970669e-02	3.516767e-02	3.324331e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.717402e-03	3.856903e-03	1.804968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.520950e+00	1.215619e+00	9.667011e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.020033e+01	1.568027e+00	1.204273e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.920269e+00	8.311424e-01	4.211487e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.873100e+00	1.763115e-01	5.088649e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.508787e+00	3.336758e-01	2.646148e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.162398e+00	2.685149e-01	4.517126e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.447180e+00	2.282738e-01	3.536133e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.853596e+00	2.475673e-01	2.359954e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.266155e+00	1.511474e-01	2.476766e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.904313e-01	1.162809e-01	1.791706e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.130007e-01	8.824949e-02	1.192495e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.928042e-01	3.951747e-02	1.083321e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.276635e-01	3.373746e-02	5.732867e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.101696e-01	2.767105e-02	3.221815e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.626114e-03	2.860391e-03	2.115481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.074276e+01	6.380726e+00	5.337006e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.636602e+01	3.463438e+00	4.064185e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.796697e+01	1.056962e+00	4.435402e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.112592e+01	1.432857e+00	9.814601e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.798055e+00	5.681952e-01	7.990129e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.269557e+00	4.773170e-01	4.440616e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.609726e+00	2.935904e-01	5.412377e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.774795e+00	2.940938e-01	3.701030e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.122589e+00	1.957362e-01	2.114203e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.784722e-01	1.014633e-01	2.087695e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.879558e-01	9.852602e-02	1.116674e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.171458e-02	3.816048e-03	5.098614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.752324e+00	7.416975e-01	5.533659e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.353485e+00	3.216465e-01	2.607640e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.443767e+00	4.669973e-01	3.852868e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.713134e+00	2.683708e-01	4.332074e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.134160e-01	1.258245e-01	2.704110e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.441749e-01	7.121027e-02	1.465371e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.725653e-01	2.283058e-02	6.216373e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.970209e-02	2.929279e-02	1.803354e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.307422e-03	2.385790e-03	8.212966e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.725461e+01	2.895753e+00	2.540607e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.032390e+00	2.395290e-01	4.113272e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.158589e+00	3.708842e-01	1.720022e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.326308e+00	3.490988e-01	3.054002e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.397864e+00	1.609795e-01	2.369827e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.792516e-01	9.349115e-02	1.379596e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.459884e-01	5.222942e-02	8.643666e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.609015e-01	2.443520e-02	4.336493e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.779180e-03	4.861101e-03	3.796392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.867720e+02	1.708276e+01	1.957222e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.774863e+01	1.127800e+00	4.690450e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.333362e+00	4.035959e-01	2.424948e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.250012e+00	2.836439e-01	1.275547e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.803028e+00	1.949901e-01	2.592948e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.965354e-01	1.554361e-01	2.122724e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.093170e-01	6.541761e-02	1.103709e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.328116e-02	5.038602e-03	6.147931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.038601e+00	9.356722e-01	6.051464e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.843717e+00	9.358348e-01	8.782410e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.985169e+00	5.743513e-01	5.276471e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.374843e+00	1.623380e-01	3.147911e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.039234e+00	3.397810e-01	2.631613e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.729663e+00	5.576072e-01	3.243571e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.098811e+00	3.012034e-01	3.665350e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.596925e+00	2.204221e-01	4.156102e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.148822e+00	1.810448e-01	2.702154e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.853060e-01	1.061965e-01	2.240717e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.492355e-01	6.836263e-02	1.810518e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.478113e-01	3.912792e-02	7.877121e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.029473e-01	3.501784e-02	3.421100e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.778439e-03	3.805497e-03	1.785551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.794566e+01	4.250932e+00	2.744817e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.267045e+01	1.350185e+00	1.814513e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.488511e+00	3.710806e-01	3.307655e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.829906e+00	2.046392e-01	2.530266e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.699957e+00	2.021707e-01	1.106313e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.997891e+00	3.032905e-01	1.965889e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.449447e+00	3.452071e-01	3.941303e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.909387e+00	2.002458e-01	2.530892e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.244511e+00	1.598821e-01	2.018104e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.685978e-01	1.138148e-01	1.505900e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.046569e-01	4.924234e-02	1.198557e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.931632e-01	3.108185e-02	4.623181e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.413142e-02	4.636536e-03	3.854076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.809110e+02	1.895581e+01	1.617575e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.682214e+01	6.684709e-01	2.500345e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.725934e+01	1.320427e+00	9.807453e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.092699e+01	5.695663e-01	1.664884e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.640580e+00	2.807480e-01	3.465945e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.485855e+00	3.932798e-01	2.332512e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.382894e+00	4.674952e-01	3.225875e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.386026e+00	1.824857e-01	2.498011e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.638566e+00	2.363169e-01	2.778941e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.085954e+00	2.172467e-01	2.055495e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.124382e-01	8.464261e-02	1.626546e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.057456e-02	3.967217e-03	6.809041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.637941e+00	4.270200e-01	2.925142e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.250320e+00	8.183444e-02	7.159007e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.951619e+00	2.831641e-01	4.076638e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.202251e+00	1.950840e-01	2.818504e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.961442e-01	9.671590e-02	2.317815e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.450506e-01	6.545487e-02	1.160004e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.112846e-01	2.259023e-02	6.339956e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.127941e-03	2.908588e-03	3.543173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.985173e+00	5.393809e-01	3.288806e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.682201e+00	1.593373e-01	2.749027e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.479536e+00	1.852011e-01	2.158140e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.689998e-01	9.563141e-02	1.563776e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.076251e-01	5.447912e-02	1.383203e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.315867e-01	5.125797e-02	5.987589e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.023106e-02	1.952950e-02	2.730302e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.023113e-03	1.367633e-03	2.572987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.352401e+01	1.164736e+00	7.100076e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.861948e+00	2.883595e-01	4.111498e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.709057e+00	1.994250e-01	3.418275e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.564514e-01	1.311124e-01	2.091851e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.166464e-02	6.959359e-03	1.314508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.558322e-01	1.823699e-01	3.794557e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.312509e+00	1.097056e+00	8.761891e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.416147e+00	6.356501e-01	2.304205e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.963233e+00	1.656156e-01	2.279982e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.195269e+00	3.433494e-01	3.315426e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.550933e+00	3.640661e-01	3.542562e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.866708e+00	3.063143e-01	3.556130e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.334124e+00	2.122833e-01	3.503021e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.876839e-01	1.534148e-01	2.500154e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.953717e-01	9.659856e-02	2.123161e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.080200e-01	5.751561e-02	1.641701e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.386835e-01	5.124970e-02	7.980890e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.956587e-02	2.112510e-02	5.035602e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.957457e-03	2.039232e-03	2.668065e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.097713e+00	1.282331e+00	1.749465e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.467218e+00	1.462359e+00	1.122499e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.812187e+00	6.951183e-01	2.527208e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.135233e+00	2.350607e-01	4.540032e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.538210e+00	4.038152e-01	4.380291e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.448455e+00	4.505369e-01	2.303740e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.657684e+00	2.704507e-01	2.572836e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.862966e+00	1.849762e-01	3.573768e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.440954e+00	2.162658e-01	1.878775e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.952303e-01	1.170554e-01	2.222717e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.839131e-01	7.463060e-02	2.141164e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.549696e-01	5.454386e-02	1.280813e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.762877e-01	3.392455e-02	8.047479e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.360240e-01	2.459220e-02	4.400877e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.033918e-03	3.811612e-03	3.969155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.069181e+01	4.514779e+00	7.438508e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.189961e+01	5.212303e+00	3.888142e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.834950e+01	1.317947e+00	1.530236e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.268193e+01	1.277846e+00	5.210907e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.468520e+00	9.125043e-01	7.517669e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.784872e+00	5.587505e-01	7.008385e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.014879e+00	3.328480e-01	5.361520e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.112430e+00	3.202961e-01	2.881844e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.351025e+00	2.221609e-01	3.368729e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.212384e-01	1.690733e-01	2.078756e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.672234e-01	6.738352e-02	2.162346e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.960706e-02	5.985045e-03	9.207870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.621519e+00	7.521135e-01	6.634499e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.194780e+00	2.523768e-01	1.163844e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.840440e+00	3.632878e-01	3.524748e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.623238e+00	2.378538e-01	4.220747e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.901283e-01	1.337471e-01	2.485389e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.777001e-01	8.317366e-02	1.362320e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.859822e-01	4.443205e-02	7.041328e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.338603e-02	9.833674e-03	4.142993e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.081654e-03	6.344593e-04	1.455277e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.544712e+01	2.582720e+00	2.335159e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.526674e+00	3.948494e-01	2.001275e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.486760e+00	2.499489e-01	1.836178e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.546712e+00	2.805566e-01	3.475684e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.514514e+00	1.751816e-01	2.274248e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.686390e-01	9.029113e-02	1.408106e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.854213e-01	4.543480e-02	1.437596e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.128019e-01	5.895121e-02	5.316887e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.225616e-02	3.436392e-03	6.895767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.650960e+02	1.450120e+01	1.367732e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.833911e+01	8.056934e-01	5.988555e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.345815e+00	3.274475e-01	6.220176e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.232460e+00	1.181171e-01	3.335420e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.012525e+00	1.932743e-01	2.678501e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.070966e+00	1.422322e-01	2.656805e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.657484e-01	1.198463e-01	1.362198e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.897684e-02	4.909276e-03	1.034271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.159428e+00	7.278880e-01	8.234158e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.437541e+00	1.267058e+00	6.839862e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.462829e+00	5.043064e-01	4.000916e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.436213e+00	1.333666e-01	2.858773e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.238584e+00	3.675375e-01	1.857840e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.789787e+00	4.107434e-01	3.210666e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.168881e+00	2.605514e-01	4.377850e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.666155e+00	2.824444e-01	3.130281e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.137555e+00	1.822402e-01	3.111611e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.751158e-01	1.104613e-01	2.429199e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.967589e-01	6.988783e-02	1.580343e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.636485e-01	6.408227e-02	8.411827e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.695073e-02	2.262499e-02	4.851424e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.160127e-03	2.127488e-03	2.761622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.926058e+01	3.495442e+00	3.178461e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.918914e+00	9.008392e-01	8.018599e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.997640e+00	2.830550e-01	3.763723e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.958765e+00	3.799064e-01	1.670047e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.050953e+00	2.973737e-01	2.285298e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.931874e+00	1.883711e-01	1.754407e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.563986e+00	2.657702e-01	3.042370e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.947228e+00	1.901933e-01	3.212409e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.430126e+00	2.065825e-01	1.856604e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.129497e-01	9.028302e-02	2.299324e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.024228e-01	8.738638e-02	1.140151e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.529874e-01	3.700394e-02	8.324822e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.692042e-02	4.459479e-03	6.491608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.668105e+02	1.238347e+01	1.281495e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.536370e+01	2.200568e+00	3.265330e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.666026e+01	1.178154e+00	5.316378e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.131868e+01	5.267474e-01	8.785327e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.339639e+00	3.184478e-01	3.700886e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.065770e+00	1.629358e-01	1.448502e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.984920e+00	1.085926e-01	1.749069e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.341138e+00	1.349220e-01	2.311840e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.923869e+00	1.914044e-01	3.128116e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.328821e+00	2.842425e-01	2.243447e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.308845e-01	8.598787e-02	2.551181e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.892082e-02	8.056174e-03	1.167385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.360998e+00	3.840831e-01	2.592478e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.550524e+00	2.002940e-01	9.823102e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.192631e+00	2.934215e-01	4.437751e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.330791e+00	2.467981e-01	3.301910e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.873355e-01	7.968104e-02	2.422651e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.303862e-01	4.356929e-02	1.134887e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.204392e-01	1.465736e-02	5.573531e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.867305e-03	5.761941e-03	2.106975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.034596e+00	4.482486e-01	3.616190e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.838553e+00	3.106666e-01	1.993286e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.324389e+00	1.597331e-01	2.230393e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.679977e-01	8.268304e-02	1.473457e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.349357e-01	3.601458e-02	1.075250e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.770030e-01	2.988897e-02	4.584489e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.554740e-02	1.196960e-02	2.709505e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.309934e-03	2.148511e-03	1.724729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.399579e+01	8.533106e-01	6.919534e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.852000e+00	3.750436e-01	3.272908e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.530019e+00	1.737748e-01	2.964759e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.845391e-01	1.352550e-01	1.464465e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.098089e-02	6.236287e-03	9.961527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.305899e-01	1.442324e-01	1.826004e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.703186e+00	8.279610e-01	7.497484e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.278277e+00	9.583386e-01	4.326716e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.206242e+00	1.688622e-01	3.567851e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.719353e+00	4.933244e-01	2.937820e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.541180e+00	2.799662e-01	5.588840e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.002223e+00	2.748601e-01	3.778747e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.559722e+00	3.068091e-01	3.431801e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.742930e-01	1.170924e-01	3.339418e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.195870e-01	1.132161e-01	1.973707e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.173831e-01	5.762659e-02	1.303504e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.181133e-01	3.735235e-02	8.792575e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.384343e-02	1.601607e-02	5.577975e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.922227e-03	2.789835e-03	1.743417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.058678e+00	9.658663e-01	1.246894e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.580026e+00	2.063236e+00	1.123982e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.325588e+00	4.458428e-01	4.747043e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.992664e+00	1.619011e-01	5.335575e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.086420e+00	4.419161e-01	4.844037e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.786162e+00	2.421690e-01	5.070384e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.745363e+00	5.065050e-01	2.654009e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.843823e+00	1.914500e-01	2.631914e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.282485e+00	1.353710e-01	2.328174e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.869975e-01	1.103129e-01	2.049715e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.425857e-01	1.229387e-01	1.175912e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.191684e-01	5.598094e-02	1.187589e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.153032e-01	2.088660e-02	7.872030e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.035539e-01	1.159117e-02	4.300232e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.095651e-03	2.536224e-03	2.297214e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.938356e+01	5.419547e+00	4.700899e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.513125e+01	3.770611e+00	4.005532e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.730505e+01	7.685238e-01	1.041468e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.083658e+01	8.715085e-01	4.941052e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.858147e+00	6.838764e-01	6.747652e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.541499e+00	3.881373e-01	5.527029e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.104455e+00	5.407404e-01	3.451662e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.842669e+00	2.001648e-01	3.988394e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.283837e+00	2.132453e-01	2.232564e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.251981e-01	1.311380e-01	1.996711e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.995260e-01	1.044610e-01	1.158043e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.126078e-02	3.702691e-03	6.202030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.234236e+00	6.717337e-01	6.366685e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.454828e+00	4.889668e-01	1.360677e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.897142e+00	3.573083e-01	3.320137e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.832552e+00	3.094603e-01	4.138561e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.213496e-01	1.228402e-01	3.427036e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.185391e-01	5.412640e-02	1.709130e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.715071e-01	3.007730e-02	6.444249e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.211676e-02	2.913227e-02	2.490128e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.027309e-03	2.216717e-03	9.274770e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.385494e+01	2.535675e+00	2.666008e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.393844e+00	5.606044e-01	3.096515e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.650191e+00	2.486061e-01	3.006996e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.758920e+00	3.177172e-01	3.000600e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.414800e+00	1.871865e-01	2.695136e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.436827e-01	8.706294e-02	1.381471e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.281551e-01	3.591477e-02	9.568479e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.468043e-01	2.179240e-02	4.555281e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.034256e-02	3.207673e-03	3.637279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.615462e+02	1.717686e+01	1.589883e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.943030e+01	8.604571e-01	1.909891e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.743915e+00	6.036542e-01	3.972915e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.439950e+00	2.505731e-01	2.480632e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.061643e+00	2.019517e-01	2.486181e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.760397e-01	1.682430e-01	2.518083e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.694426e-01	1.085683e-01	1.219870e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.251545e-02	4.110584e-03	6.139827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.521917e+00	5.455544e-01	6.640336e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.347938e+00	1.037231e+00	8.013677e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.620582e+00	9.197073e-01	4.366894e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.815624e+00	4.919791e-01	1.521129e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.371947e+00	2.204276e-01	4.104752e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.904995e+00	3.818701e-01	3.058442e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.260509e+00	2.983139e-01	5.233886e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.817438e+00	3.409356e-01	3.753359e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.208500e+00	1.544596e-01	3.826602e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.328645e-01	1.247770e-01	2.241045e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.956875e-01	7.759678e-02	1.492614e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.408946e-01	3.844411e-02	7.833983e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.060751e-02	1.459488e-02	6.081441e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.227825e-03	2.748863e-03	1.919476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.481207e+01	2.804822e+00	3.156074e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.116844e+01	1.323463e+00	1.535212e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.466872e+00	7.046020e-01	3.674270e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.027628e+00	1.777591e-01	7.060752e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.961313e+00	1.975376e-01	3.874099e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.483810e+00	3.483035e-01	2.342562e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.974745e+00	3.736342e-01	2.234034e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.993214e+00	2.112996e-01	3.178899e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.343920e+00	1.934362e-01	2.209081e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.728496e-01	1.298190e-01	1.586032e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.351799e-01	4.254940e-02	1.123173e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.881550e-01	2.134846e-02	6.688002e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.259763e-02	2.370510e-03	6.155602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.599110e+02	1.438104e+01	1.504635e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.616520e+01	5.490288e-01	3.827742e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.938456e+01	1.694500e+00	1.611619e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.339065e+01	7.525165e-01	1.581310e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.820463e+00	1.228777e+00	2.325947e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.116919e+00	2.141945e-01	4.982466e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.555539e+00	2.480836e-01	2.652579e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.534298e+00	2.323640e-01	1.569045e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.860247e+00	2.086932e-01	3.413198e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.150828e+00	1.469633e-01	2.263188e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.777930e-01	1.159956e-01	1.365288e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.826411e-02	4.810596e-03	8.231516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.008075e+00	3.696353e-01	2.316693e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.912270e+00	4.778672e-02	1.095860e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.753478e+00	2.951668e-01	2.981625e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.048109e+00	1.307199e-01	2.474658e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.586603e-01	1.086702e-01	1.520808e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.242424e-01	3.228472e-02	1.522960e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.343573e-02	2.485555e-02	5.632073e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.078225e-03	1.912224e-03	3.077320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.406613e+00	4.561816e-01	2.904978e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.381662e+00	2.154170e-01	1.926967e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.245140e+00	1.497182e-01	1.933704e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.880697e-01	7.007645e-02	1.779510e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.031256e-01	6.081651e-02	7.219532e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.934846e-01	3.395664e-02	4.736279e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.333931e-02	1.635811e-02	2.850781e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.006436e-03	1.553832e-03	2.489640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.411047e+01	1.020337e+00	6.614114e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.503642e+00	3.259156e-01	3.426261e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.542143e+00	1.764930e-01	3.575084e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.084684e-01	1.188133e-01	1.766046e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.872481e-02	8.834306e-03	1.298130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.876961e-01	3.751991e-01	3.764749e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.170467e+00	9.173428e-01	9.350312e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.529586e+00	4.679406e-01	1.585002e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.612351e+00	1.930156e-01	2.310694e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.907604e+00	4.087289e-01	2.796984e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.108558e+00	2.806390e-01	3.396620e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.568927e+00	2.301107e-01	2.811647e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.015343e+00	1.160849e-01	4.469463e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.019392e-01	1.108714e-01	1.974534e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.897320e-01	1.426896e-01	1.502528e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.169577e-01	1.244488e-01	1.035912e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.153580e-01	4.739081e-02	6.338253e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.844968e-02	1.741437e-02	2.709862e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.083014e-03	1.286160e-03	2.609813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.213475e+00	1.876380e+00	1.645380e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.325617e+00	1.020461e+00	1.218766e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.423326e+00	3.818544e-01	5.448485e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.839803e+00	5.472369e-01	3.488524e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.412549e+00	5.099433e-01	1.839610e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.036991e+00	2.753696e-01	3.237453e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.310097e+00	2.317030e-01	2.134987e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.677156e+00	1.479283e-01	2.849143e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.241834e+00	1.503391e-01	2.241679e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.475248e-01	5.537843e-02	5.004708e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.233971e-01	1.785519e-01	1.158064e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.534333e-01	1.885656e-01	9.879034e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.415194e-01	3.243963e-02	5.214981e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.279521e-01	4.554662e-02	3.648962e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.235348e-03	1.999300e-03	3.753761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.554446e+01	6.297284e+00	7.599002e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.494578e+01	4.820083e+00	3.956380e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.817072e+01	1.531072e+00	1.688031e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.156466e+01	1.581844e+00	1.087086e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.325466e+00	8.555534e-01	4.500541e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.407115e+00	5.291289e-01	5.792545e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.686626e+00	2.680829e-01	7.081440e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.946041e+00	3.160107e-01	2.768830e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.127760e+00	1.369125e-01	3.289810e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.471994e-01	1.591510e-01	1.692287e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.448956e-01	8.194922e-02	1.552397e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.625147e-02	6.496017e-03	7.666230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.395700e+00	7.125892e-01	6.284357e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.165686e+00	1.827688e-01	2.200467e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.303517e+00	2.970307e-01	4.258769e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.424229e+00	2.110863e-01	3.024538e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.157156e-01	1.159726e-01	1.803610e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.743719e-01	4.906938e-02	1.473204e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.568403e-01	3.762133e-02	5.419725e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.301623e-02	1.914324e-02	2.002040e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.273707e-03	8.200552e-04	1.071788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.871063e+01	2.384482e+00	2.137154e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.270045e+00	1.661933e-01	1.882666e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.071528e+00	1.550814e-01	7.876413e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.295276e+00	3.063106e-01	2.639184e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.331537e+00	1.428939e-01	1.898100e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.857481e-01	7.190010e-02	1.720003e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.768164e-01	5.612325e-02	6.956967e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.723770e-01	2.406732e-02	4.838191e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.073185e-02	4.129951e-03	5.814890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.904853e+02	1.379619e+01	1.297404e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.629643e+01	4.641946e-01	5.205707e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.017541e+00	2.375543e-01	7.096796e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.089672e+00	8.135716e-02	9.077278e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.728218e+00	1.722934e-01	2.658487e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.045840e+00	1.416891e-01	1.820284e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.285273e-01	1.039977e-01	1.302727e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.538170e-02	4.493871e-03	9.636330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.965870e+00	8.215698e-01	8.997287e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.966882e+00	7.981960e-01	6.528100e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.717472e+00	3.987725e-01	3.915787e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.274302e+00	2.514319e-01	2.200019e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.922649e+00	2.995727e-01	2.324863e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.491723e+00	3.740449e-01	2.924723e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.842841e+00	2.333905e-01	3.425187e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.405219e+00	1.816289e-01	2.833824e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.909330e-01	1.077210e-01	3.613413e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.687734e-01	1.343206e-01	1.698137e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.703915e-01	1.115043e-01	1.140658e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.423976e-01	6.864536e-02	7.015612e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.987273e-02	2.942277e-02	3.011920e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.983909e-03	1.049004e-03	3.027368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.365049e+01	2.963430e+00	3.131613e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.679821e+00	1.038754e+00	3.809758e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.160914e+00	3.647766e-01	2.654025e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.170765e+00	8.892561e-02	3.374620e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.455211e+00	1.696578e-01	1.310228e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.866935e+00	2.693171e-01	1.053392e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.378920e+00	2.872039e-01	1.881405e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.761507e+00	1.629369e-01	2.739922e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.208165e+00	1.204161e-01	2.295875e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.060213e-01	6.369028e-02	2.845346e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.690347e-01	1.727390e-01	9.886372e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.219650e-01	4.366390e-02	5.196735e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.335891e-02	3.210253e-03	5.298053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.895359e+02	1.278206e+01	1.158528e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.299195e+01	2.063794e+00	1.205978e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.451751e+01	4.747779e-01	5.503227e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.825980e+00	2.155897e-01	2.881625e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.471041e+00	1.392068e-01	4.859596e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.420090e+00	1.959596e-01	1.307372e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.073859e+00	2.059377e-01	7.394086e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.013262e+00	7.615564e-02	2.839642e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.789492e+00	2.216501e-01	2.228702e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.116978e+00	1.354680e-01	2.463357e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.844124e-01	1.134537e-01	1.604073e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.370257e-02	8.502574e-03	9.891514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.815916e+00	3.041131e-01	2.214810e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.289010e+00	1.592971e-01	2.340789e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.743017e+00	2.031953e-01	4.120248e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.135357e+00	1.454829e-01	2.435152e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.751057e-01	6.047799e-02	1.486927e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.859515e-01	1.764347e-02	9.775257e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.311497e-02	2.586298e-02	3.579838e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.045943e-03	5.755653e-03	2.338505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.530447e+00	3.952907e-01	2.109610e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.400556e+00	1.937751e-01	1.946316e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.270284e+00	1.042396e-01	1.940381e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.819164e-01	5.205476e-02	1.270441e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.358287e-01	2.404416e-02	9.488507e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.621736e-01	9.797922e-03	3.770321e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.864832e-02	2.661135e-02	1.303008e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.373753e-03	3.036353e-03	1.363869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.476960e+01	8.129380e-01	4.813692e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.245239e+00	2.753054e-01	3.534473e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.405018e+00	1.513480e-01	2.358000e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.618636e-01	6.225042e-02	1.561475e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.076312e-02	8.720729e-03	7.286878e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.323968e-01	2.636024e-01	2.433228e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.736889e+00	9.401551e-01	7.563384e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.595104e+00	3.973320e-01	3.444708e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.197538e+00	5.069434e-01	1.307355e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.047121e+00	3.171386e-01	3.143965e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.248378e+00	2.329457e-01	4.004448e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.656122e+00	1.746740e-01	3.365575e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.196526e+00	1.308700e-01	3.454850e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.604148e-01	1.431909e-01	2.204994e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.884756e-01	7.338624e-02	1.411312e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.626574e-01	3.017642e-02	1.055039e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.834536e-01	1.806626e-02	5.907001e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.950137e-02	3.044256e-02	2.438464e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.160407e-03	4.966053e-03	9.261663e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.104349e+00	1.201692e+00	1.457655e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.065664e+01	1.431692e+00	8.802024e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.388038e+00	3.047961e-01	2.873295e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.784350e+00	7.125492e-01	1.697054e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.046809e+00	2.683657e-01	5.745687e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.128008e+00	2.513916e-01	2.680568e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.353131e+00	2.390563e-01	2.505483e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.667192e+00	1.659851e-01	2.977138e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.199423e+00	1.856118e-01	1.636802e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.175195e-01	7.887982e-02	1.240051e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.329905e-01	4.253951e-02	1.238239e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.553783e-01	2.450886e-02	1.171502e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.174164e-01	2.363678e-02	5.987448e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.069472e-01	3.319299e-02	1.980820e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.375083e-03	3.100690e-03	1.242000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.667907e+01	6.427594e+00	6.619261e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.935609e+01	3.205660e+00	3.470122e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.806178e+01	1.355738e+00	8.376112e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.821315e+00	7.162197e-01	7.283993e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.692311e+00	6.895277e-01	6.320591e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.632602e+00	3.683852e-01	6.443758e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.588127e+00	3.826828e-01	3.235838e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.703451e+00	1.632812e-01	3.102605e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.082820e+00	1.616135e-01	2.015853e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.222139e-01	7.820361e-02	1.838180e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.425910e-01	6.468514e-02	1.123376e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.189339e-02	6.219149e-03	4.182527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.994010e+00	6.653942e-01	5.907365e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.468538e+00	2.641831e-01	6.418750e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.518019e+00	3.286254e-01	4.232884e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.471264e+00	1.900215e-01	3.572831e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.011218e-01	1.394951e-01	2.001462e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.614359e-01	2.834016e-02	1.242871e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.269285e-01	2.339352e-02	5.922750e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.728245e-02	3.354244e-02	1.351826e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.831017e-04	1.870572e-03	8.449120e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.755961e+01	2.373282e+00	2.272881e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.342695e+00	4.333814e-01	1.068548e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.095351e+00	1.954642e-01	2.965474e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.379123e+00	2.826124e-01	2.677827e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.336070e+00	1.251799e-01	2.001712e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.805475e-01	5.385756e-02	1.434172e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.355595e-01	2.242373e-02	8.614099e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.350709e-01	9.334376e-03	3.920156e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.074711e-02	6.890877e-03	2.499370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.876106e+02	1.682565e+01	1.233321e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.944803e+01	1.118971e+00	9.996991e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.041757e+00	3.227833e-01	2.397787e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.041826e+00	1.746816e-01	2.230653e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.851767e+00	1.503391e-01	2.454498e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.032415e-01	1.009090e-01	1.848859e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.028733e-01	5.496168e-02	1.295949e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.270131e-02	6.736021e-03	5.026906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.239360e+00	6.842180e-01	7.980711e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.229252e+00	9.592280e-01	7.321012e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.046182e+00	7.291616e-01	2.145660e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.683025e+00	3.807590e-01	1.657601e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.162745e+00	3.906461e-01	2.085952e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.417941e+00	2.698014e-01	5.409984e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.037276e+00	2.804146e-01	3.408300e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.497277e+00	1.669726e-01	3.288115e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.766383e-01	1.050440e-01	2.780396e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.056161e-01	1.244362e-01	1.580252e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.996058e-01	2.981962e-02	1.433728e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.028132e-01	2.678605e-02	6.155178e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.818690e-02	3.654388e-02	2.194638e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.383141e-03	5.042334e-03	9.194353e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.894645e+01	2.715744e+00	3.121760e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.227062e+01	1.636414e+00	9.998239e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.746820e+00	5.365009e-01	4.136327e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.126867e+00	2.911169e-01	8.099144e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.867496e+00	3.585825e-01	1.079947e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.759360e+00	1.761962e-01	3.627368e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.358111e+00	1.990753e-01	3.041267e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.934200e+00	2.435119e-01	2.147226e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.194573e+00	1.743130e-01	1.760330e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.702869e-01	5.548480e-02	1.340991e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.832957e-01	2.689167e-02	1.084248e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.814448e-01	2.712387e-02	4.491666e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.435774e-02	7.184639e-03	2.811421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.828339e+02	1.343831e+01	1.136148e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.823234e+01	7.348840e-01	1.139847e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.719370e+01	5.131107e-01	5.973006e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.061933e+01	1.411926e+00	1.168479e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.614760e+00	7.407603e-01	4.738808e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.447635e+00	1.750669e-01	5.342430e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.142814e+00	2.458114e-01	1.366403e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.266375e+00	1.275399e-01	1.924801e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.643762e+00	1.670010e-01	2.512739e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.777855e-01	1.033946e-01	2.612542e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.359818e-01	1.030106e-01	1.375052e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.744604e-02	8.313031e-03	6.414565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.209933e+00	4.237573e-01	2.556397e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.861601e+00	1.230805e-01	1.745562e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.492025e+00	2.292364e-01	3.663729e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.364762e-01	1.766215e-01	2.307462e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.842558e-01	1.091682e-01	1.528394e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.448553e-01	3.959483e-02	1.315795e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.703440e-02	1.695424e-02	5.527775e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.226317e-03	2.020804e-03	2.394190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.631732e+00	4.029612e-01	3.673286e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.294964e+00	2.991635e-01	1.907890e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.156362e+00	1.603319e-01	1.986308e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.686734e-01	1.145741e-01	1.113893e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.925450e-01	4.308775e-02	8.479353e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.642552e-01	1.935816e-02	7.532514e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.004876e-02	1.290487e-02	2.742859e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.379022e-03	1.109620e-03	2.491254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.473245e+01	9.784408e-01	6.172245e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.510316e+00	3.225521e-01	3.512482e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.246228e+00	1.837473e-01	2.613666e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.441906e-01	8.669482e-02	1.848739e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.296953e-02	5.154903e-03	1.309940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.101040e+00	4.271904e-01	6.397695e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.431498e+00	9.367581e-01	1.025993e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.550366e+00	2.824798e-01	2.046209e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.681332e+00	3.414842e-01	1.569414e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.809659e+00	4.880373e-01	3.379718e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.926020e+00	3.040480e-01	3.741814e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.522939e+00	3.078912e-01	3.140656e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.110762e+00	2.577892e-01	2.684543e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.640709e-01	1.082146e-01	3.029384e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.253987e-01	7.602327e-02	1.711233e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.664258e-01	9.091802e-02	1.054342e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.503183e-01	2.390506e-02	1.265057e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.346708e-02	2.722427e-02	2.876771e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.103927e-03	9.999857e-04	2.266264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.478516e+00	1.911861e+00	2.182683e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.020691e+01	1.064843e+00	1.318714e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.641071e+00	5.603197e-01	1.490284e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.304990e+00	2.548311e-01	7.241772e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.158506e+00	7.230324e-01	2.448084e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.867763e+00	3.192287e-01	2.653780e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.226378e+00	3.873555e-01	2.454449e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.555693e+00	2.426196e-01	2.444221e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.027408e+00	1.123376e-01	3.432522e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.013716e-01	1.019805e-01	2.156045e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.398256e-01	7.245779e-02	1.273334e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.908641e-01	9.355779e-02	7.816241e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.958887e-01	2.579026e-02	8.273815e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.771771e-02	2.207590e-02	3.933613e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.618908e-03	1.063747e-03	4.862689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.232099e+01	8.836272e+00	9.259800e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.827662e+01	3.684686e+00	4.702031e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.799732e+01	9.118822e-01	1.560965e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.087301e+01	1.472804e+00	8.586557e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.322034e+00	8.519985e-01	6.478034e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.001184e+00	3.866586e-01	4.825188e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.696957e+00	4.653026e-01	3.345825e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.501433e+00	1.723383e-01	5.447014e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.123227e+00	2.209534e-01	2.318847e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.917742e-01	1.694423e-01	1.762765e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.359522e-01	6.309395e-02	1.469598e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.207805e-02	2.924307e-03	7.285361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.546975e+00	7.888677e-01	7.857646e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.190033e+00	2.238070e-01	2.655375e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.430487e+00	4.439157e-01	3.597103e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.276380e+00	2.200720e-01	2.998149e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.867407e-01	1.029980e-01	2.505806e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.658410e-01	7.949880e-02	1.038200e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.029166e-01	2.095744e-02	8.609431e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.647489e-02	1.048877e-02	1.854325e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.960799e-04	4.922937e-04	9.498380e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.918557e+01	2.442984e+00	2.802431e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.620525e+00	2.882349e-01	8.824094e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.268415e+00	2.159389e-01	1.492045e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.139042e+00	2.936130e-01	2.700357e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.262420e+00	2.111255e-01	1.839424e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.354979e-01	9.663345e-02	1.298102e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.913874e-01	3.789661e-02	8.228328e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.351273e-01	1.845329e-02	6.364420e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.217678e-03	2.260898e-03	6.390028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.954007e+02	1.284741e+01	1.500475e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.836793e+01	9.443305e-01	5.568092e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.535936e+00	2.790299e-01	1.596510e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.712739e+00	1.942906e-01	3.172237e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.676138e+00	1.868324e-01	2.185513e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.817574e-01	1.587228e-01	1.744888e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.785431e-01	6.593785e-02	1.645381e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.280855e-02	3.410201e-03	1.017513e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.156215e+00	9.226362e-01	1.086305e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.903547e+00	7.225177e-01	8.856813e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.799163e+00	5.555991e-01	3.718148e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.481751e+00	3.660296e-01	1.308543e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.909374e+00	3.363975e-01	3.672459e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.585947e+00	6.246178e-01	3.455594e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.703169e+00	2.365422e-01	4.724951e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.363091e+00	2.693443e-01	3.230176e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.976820e-01	1.347381e-01	3.394458e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.633396e-01	1.374374e-01	1.644220e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.133097e-01	1.022519e-01	1.142636e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.739685e-01	2.693822e-02	1.223872e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.472474e-02	2.771310e-02	3.009937e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.069500e-03	8.548089e-04	2.552831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.499722e+01	3.293583e+00	4.364550e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.167317e+00	1.138608e+00	2.753858e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.296932e+00	5.314228e-01	8.670639e-03
4.250000e-02	7.500000e-03	7.500000e-03	4.525117e+00	1.496114e-01	3.091451e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.713352e+00	3.301982e-01	1.543957e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.935862e+00	4.507994e-01	1.219307e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.185438e+00	2.599604e-01	3.880877e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.764162e+00	3.446398e-01	2.097688e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.097952e+00	1.272386e-01	2.252560e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.724361e-01	8.014469e-02	1.299581e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.894626e-01	8.178246e-02	9.560109e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.851736e-01	2.535221e-02	7.123057e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.154579e-02	1.963545e-03	6.008785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.937587e+02	1.156964e+01	1.529506e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.707755e+01	1.933769e+00	7.400987e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.609201e+01	1.364453e+00	4.584696e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.002040e+01	4.200876e-01	6.791481e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.495165e+00	3.967032e-01	3.118258e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.506286e+00	5.153486e-01	5.625665e-03
4.125000e-02	8.750000e-03	8.750000e-03	2.691457e+00	1.358050e-01	2.029514e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.009495e+00	1.426387e-01	1.293345e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.609817e+00	2.042084e-01	3.214490e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.079527e+00	2.088315e-01	1.995733e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.151858e-01	8.226530e-02	1.711553e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.957876e-02	4.072364e-03	1.093406e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.985745e+00	3.709429e-01	2.497216e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.158768e+00	3.864851e-02	9.180382e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.743784e+00	3.352962e-01	3.965716e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.439454e-01	1.468874e-01	3.024468e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.097704e-01	8.748528e-02	1.671590e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.698712e-01	4.182494e-02	8.473604e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.655637e-02	1.479585e-02	6.219369e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.649701e-03	4.210999e-03	1.915233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.703417e+00	4.061810e-01	3.113644e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.389434e+00	2.320763e-01	2.105865e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.146129e+00	1.726114e-01	1.864805e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.546631e-01	7.727889e-02	1.432244e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.070203e-01	4.040870e-02	6.564251e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.147819e-01	2.658435e-02	4.454622e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.214521e-02	1.414713e-02	1.598061e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.499859e-03	2.570822e-03	1.307283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.541505e+01	7.829828e-01	6.572806e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.865333e+00	3.544212e-01	3.386718e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.216567e+00	2.146882e-01	2.189892e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.934473e-01	7.856207e-02	1.469967e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.823958e-02	5.533813e-03	7.530450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.339061e-01	2.756056e-01	4.096629e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.009258e+00	1.052592e+00	9.530983e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.648513e+00	4.462979e-01	4.212077e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.937477e+00	4.321404e-01	2.693492e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.140624e+00	5.505644e-01	4.412231e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.195365e+00	3.149491e-01	3.938578e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.669673e+00	3.596724e-01	3.589958e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.178866e+00	2.944525e-01	2.882724e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.855693e-01	1.460802e-01	2.079799e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.063668e-01	1.011099e-01	2.119463e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.101811e-01	4.143986e-02	1.193188e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.636941e-01	1.826730e-02	8.342190e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.768167e-02	1.300018e-02	4.575465e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.965571e-03	2.085132e-03	3.904594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.522412e+00	1.492042e+00	1.982745e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.019140e+01	1.197484e+00	1.567555e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.556256e+00	4.536326e-01	1.782763e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.546013e+00	5.099027e-01	3.803218e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.844838e+00	3.951825e-01	5.730340e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.986214e+00	4.248679e-01	3.850142e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.481470e+00	5.763946e-01	2.849741e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.550903e+00	2.131505e-01	2.142106e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.213720e+00	2.554420e-01	1.814525e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.366648e-01	1.303674e-01	1.843758e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.744348e-01	7.478083e-02	1.512960e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.172721e-01	7.476694e-02	9.851275e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.582233e-01	1.603700e-02	1.030645e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.442161e-02	1.087716e-02	4.236921e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.286543e-03	1.740082e-03	3.074458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.013765e+01	7.095135e+00	6.740360e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.988795e+01	2.962789e+00	3.968578e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.758974e+01	6.958068e-01	1.696474e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.978995e+00	7.585133e-01	7.166878e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.780261e+00	7.709291e-01	6.316298e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.546610e+00	5.089676e-01	4.316739e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.584625e+00	6.007433e-01	3.454334e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.517820e+00	2.990228e-01	3.031114e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.087615e-01	2.034902e-01	2.821805e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.546712e-01	1.521483e-01	1.363215e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.561429e-01	3.515624e-02	2.122625e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.964744e-03	2.894933e-03	4.470031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.184860e+00	7.870068e-01	7.781607e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.360185e+00	2.334609e-01	2.373034e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.543606e+00	4.371822e-01	5.321743e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.462932e+00	2.957549e-01	3.691391e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.675090e-01	1.052993e-01	2.293090e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.471431e-01	6.951243e-02	1.107080e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.227231e-01	1.225462e-02	6.984338e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.070029e-02	2.193426e-02	1.261360e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.341524e-04	2.398141e-03	1.177624e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.901963e+01	2.799336e+00	3.289649e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.848139e+00	4.042924e-01	2.251855e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.239909e+00	3.091502e-01	2.434483e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.292358e+00	3.379299e-01	3.232886e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.209776e+00	1.965855e-01	2.141058e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.750226e-01	9.792214e-02	1.161745e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.926356e-01	5.056144e-02	6.346903e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.206536e-01	1.122537e-02	5.605406e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.072622e-03	4.640341e-03	3.321698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.926577e+02	1.712033e+01	1.787462e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.840477e+01	1.056957e+00	1.183380e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.211194e+00	5.541521e-01	3.577073e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.077827e+00	2.505680e-01	2.196350e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.575651e+00	1.981535e-01	2.248021e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.951064e-01	1.577835e-01	1.669791e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.947368e-01	4.646657e-02	1.352843e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.161940e-02	5.221796e-03	5.359197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.455768e+00	7.678489e-01	9.976684e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.143032e+00	9.305628e-01	1.137195e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.985087e+00	4.399602e-01	3.945737e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.698342e+00	4.380485e-01	1.024114e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.274018e+00	6.095732e-01	2.528590e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.369214e+00	3.317798e-01	6.515619e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.017710e+00	4.486691e-01	3.819724e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.524519e+00	3.606791e-01	3.420623e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.588367e-01	1.876069e-01	2.494507e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.796018e-01	7.464253e-02	2.566436e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.725540e-01	6.391819e-02	1.265534e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.906028e-01	2.840767e-02	7.094121e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.106297e-02	1.249784e-02	5.075218e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.053323e-03	2.042308e-03	3.812043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.178661e+01	3.403786e+00	4.436708e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.102080e+01	9.617259e-01	2.053694e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.246089e+00	1.156145e+00	7.073295e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.064540e+00	5.438520e-01	1.320138e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.781491e+00	3.807616e-01	3.136163e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.942300e+00	2.379038e-01	4.528959e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.371995e+00	2.430322e-01	3.847540e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.867218e+00	4.878169e-01	2.464797e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.105661e+00	1.772227e-01	1.704102e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.333169e-01	1.251855e-01	1.494855e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.465353e-01	4.275007e-02	1.158984e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.326326e-01	1.316843e-02	9.219392e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.052359e-02	2.485814e-03	6.502869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.897622e+02	1.465375e+01	1.736415e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.778539e+01	1.567592e+00	2.507521e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.625967e+01	1.243817e+00	3.566015e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.251263e+01	1.422602e+00	1.449789e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.305439e+00	5.314211e-01	2.565351e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.322177e+00	2.618193e-01	2.562765e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.201658e+00	3.698264e-01	1.730881e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.210600e+00	3.133728e-01	1.550428e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.470791e+00	1.819625e-01	2.898297e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.829848e-01	1.858420e-01	1.934338e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.349740e-01	9.577034e-02	1.260477e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.347148e-02	3.034202e-03	8.250438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.462073e+00	3.650556e-01	2.497158e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.613382e+00	1.022825e-01	1.728725e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.396196e+00	2.733735e-01	3.173182e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.920559e-01	1.620966e-01	1.949074e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.808591e-01	7.469274e-02	1.549979e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.478284e-01	6.672597e-02	7.434638e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.946389e-02	1.550657e-02	4.178685e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.047238e-03	1.102675e-03	2.492392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.904146e+00	3.935352e-01	3.650783e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.004762e+00	2.516126e-01	2.345647e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.063283e+00	1.259445e-01	1.584675e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.852399e-01	1.049390e-01	1.021848e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.068552e-01	5.244429e-02	6.681406e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.736574e-01	3.016053e-02	4.303334e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.370752e-02	1.045174e-02	2.470613e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.071461e-03	8.767145e-04	2.006815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.510876e+01	8.229455e-01	8.414872e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.892569e+00	4.641185e-01	3.342037e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.289970e+00	2.129889e-01	2.118355e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.351778e-01	1.037790e-01	1.311550e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.078774e-02	6.335683e-03	1.179172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.473390e+00	5.412540e-01	4.756072e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.191207e+00	9.582331e-01	7.980232e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.440155e+00	1.531265e-01	7.912707e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.300648e+00	3.002862e-01	4.259601e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.507871e+00	3.296561e-01	3.337261e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.718939e+00	2.633265e-01	4.172034e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.347802e+00	2.533162e-01	3.368685e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.671204e-01	1.732750e-01	2.189167e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.888806e-01	1.077629e-01	2.347057e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.742504e-01	7.177843e-02	1.380906e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.239129e-01	8.720767e-02	8.932219e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.759761e-01	5.000274e-02	5.583229e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.453531e-02	1.120375e-02	2.571908e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.001491e-03	1.366876e-03	2.129282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.062144e+00	2.268727e+00	1.778326e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.007074e+01	8.767572e-01	1.389067e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.438420e+00	3.553976e-01	4.858939e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.220079e+00	2.448724e-01	4.960917e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.740441e+00	4.562073e-01	3.552416e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.765649e+00	5.147228e-01	2.789526e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.025354e+00	2.961840e-01	2.208538e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.443027e+00	2.075488e-01	2.220708e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.552477e-01	1.125003e-01	1.996637e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.341121e-01	9.376999e-02	1.420547e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.814313e-01	7.156268e-02	1.142350e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.258312e-01	1.229778e-01	8.053015e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.900656e-01	3.791203e-02	8.103372e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.390636e-02	1.997385e-02	3.280377e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.611677e-03	2.025716e-03	2.801276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.602650e+01	1.011004e+01	9.694847e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.042429e+01	4.086567e+00	3.286434e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.694550e+01	4.352506e-01	2.238335e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.002122e+01	9.971468e-01	1.371437e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.221084e+00	6.718580e-01	7.551620e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.734334e+00	6.534088e-01	3.831149e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.310085e+00	3.743622e-01	4.169979e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.637438e+00	3.729109e-01	3.174361e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.010779e+00	1.517534e-01	2.817186e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.802034e-01	1.050621e-01	1.624505e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.041541e-01	1.184773e-01	1.206155e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.160270e-02	3.821585e-03	7.437436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.963548e+00	7.861685e-01	7.268692e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.170046e+00	2.318262e-01	7.086889e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.134353e+00	3.072299e-01	4.034366e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.187610e+00	2.182042e-01	2.642254e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.991067e-01	1.011868e-01	2.064448e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.346835e-01	8.835623e-02	9.478101e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.096678e-01	2.078927e-02	5.983861e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.306618e-02	6.914856e-03	2.015565e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.052613e-04	4.669553e-04	9.535577e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.145394e+01	2.500713e+00	2.737228e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.183538e+00	3.424753e-01	4.750960e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.103979e+00	1.653480e-01	1.102011e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.934149e+00	2.719024e-01	2.766665e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.139207e+00	1.662240e-01	1.692993e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.596181e-01	8.784605e-02	1.059090e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.879370e-01	4.544233e-02	6.330956e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.527677e-01	2.361173e-02	4.544950e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.152435e-03	2.514810e-03	5.255164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.093610e+02	1.364357e+01	1.333435e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.668995e+01	3.158683e-01	6.768319e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.954509e+00	2.932070e-01	1.401507e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.067037e+00	3.495450e-01	1.673402e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.783064e+00	2.144843e-01	1.719016e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.204344e-01	1.652774e-01	1.641573e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.085845e-01	9.503057e-02	1.115644e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.124089e-02	3.826900e-03	1.098211e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.977952e+00	1.068274e+00	1.054699e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.142550e+00	6.572439e-01	4.289536e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.547039e+00	2.518179e-01	7.376787e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.410014e+00	3.624511e-01	2.020364e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.538472e+00	2.662228e-01	5.917105e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.329195e+00	4.766482e-01	3.226711e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.612750e+00	2.403915e-01	4.096771e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.268537e+00	2.499486e-01	2.630366e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.008397e-01	1.481262e-01	2.795755e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.450011e-01	9.392358e-02	1.780074e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.660198e-01	9.079783e-02	9.633597e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.970772e-01	5.221990e-02	6.042850e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.595045e-02	1.070251e-02	2.737098e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.140790e-03	1.217960e-03	2.117926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.896004e+01	3.284487e+00	4.311355e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.565809e+00	7.522807e-01	3.985831e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.093042e+00	6.056363e-01	2.237896e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.181373e+00	1.944232e-01	2.356875e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.136547e+00	1.036337e-01	5.020384e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.743399e+00	2.899481e-01	2.765426e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.105842e+00	5.267064e-01	2.706754e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.630926e+00	2.873699e-01	2.004462e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.871138e-01	1.150065e-01	1.976973e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.151603e-01	8.690576e-02	1.153732e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.737035e-01	8.566957e-02	7.465989e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.841657e-01	4.873177e-02	6.633276e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.125769e-02	2.391783e-03	4.537670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.082459e+02	1.204887e+01	1.376787e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.314162e+01	1.582390e+00	7.862067e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.289632e+01	2.425668e-01	3.682912e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.074020e+01	1.166863e+00	1.472052e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.138529e+00	4.196268e-01	8.579970e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.922555e+00	9.723266e-02	2.973958e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.706946e+00	1.872612e-01	9.804053e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.936217e+00	5.701764e-01	6.777602e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.443415e+00	2.051814e-01	2.738005e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.519871e-01	1.524304e-01	2.352101e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.878792e-01	1.064048e-01	1.405794e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.713870e-02	7.186017e-03	8.466449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.274996e+00	3.695670e-01	2.062730e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.953484e+00	1.045526e-01	7.762104e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.459345e+00	2.085101e-01	4.099737e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.862598e-01	1.322360e-01	3.029501e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.654894e-01	9.487806e-02	1.446775e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.946457e-01	4.021890e-02	7.404237e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.217680e-02	1.395097e-02	4.669827e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.635345e-03	3.104156e-03	1.433189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.949241e+00	3.772693e-01	2.589868e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.990054e+00	1.604906e-01	2.449005e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.178465e+00	1.537914e-01	2.031882e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.525037e-01	8.184722e-02	1.016296e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.855613e-01	4.255126e-02	6.081708e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.023488e-01	2.170869e-02	3.798634e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.965277e-02	9.854853e-03	2.350609e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.366041e-03	2.039068e-03	9.688588e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.582219e+01	7.882098e-01	5.413927e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.689037e+00	2.789135e-01	4.051707e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.078283e+00	1.710454e-01	2.137303e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.360374e-01	7.995836e-02	1.212675e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.591211e-02	6.590090e-03	7.146066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.051358e+00	4.226538e-01	3.457847e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.752872e+00	1.047547e+00	9.565781e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.917637e+00	4.523886e-01	1.296987e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.620066e+00	3.871600e-01	2.987288e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.719427e+00	4.344800e-01	3.458582e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.888067e+00	2.532089e-01	5.843118e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.379160e+00	1.900836e-01	3.885208e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.014120e+00	1.696902e-01	2.508915e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.246194e-01	1.355601e-01	2.304503e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.985927e-01	9.167620e-02	1.576031e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.479727e-01	3.264415e-02	1.394430e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.346796e-01	2.135495e-02	6.099919e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.198322e-02	2.991700e-02	2.303253e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.424640e-03	1.378589e-03	1.411686e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.064309e+00	1.936273e+00	1.465607e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.097047e+01	1.080826e+00	1.185966e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.498688e+00	3.128874e-01	4.583648e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.021316e+00	4.665050e-01	3.835885e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.800888e+00	6.148999e-01	3.009506e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.540836e+00	2.256361e-01	5.172208e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.048699e+00	1.861346e-01	3.866810e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.562252e+00	3.101638e-01	2.043954e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.081414e+00	2.683469e-01	1.676021e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.515507e-01	7.639455e-02	2.184173e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.685952e-01	6.613551e-02	9.656960e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.523353e-01	2.952753e-02	1.445351e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.464976e-01	1.720071e-02	5.161761e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.870646e-02	3.654006e-02	2.536533e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.571034e-03	1.592537e-03	1.779029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.736290e+01	8.902707e+00	7.638479e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.107635e+01	2.569293e+00	3.469838e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.641050e+01	7.716808e-01	1.762115e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.206264e+00	1.037084e+00	5.114830e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.777630e+00	9.442798e-01	5.171451e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.197379e+00	3.696873e-01	6.591940e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.283792e+00	3.538034e-01	3.052720e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.313079e+00	1.599145e-01	4.294153e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.986958e-01	1.926458e-01	1.866872e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.892072e-01	9.337255e-02	1.437785e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.784073e-01	7.933444e-02	8.915084e-02
6.140000e-01	3.860000e-01	3.860000e-01	6.886750e-03	2.471995e-03	5.411860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.636013e+00	7.830060e-01	7.906840e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.211526e+00	2.362434e-01	8.142799e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.408924e+00	4.269634e-01	3.922310e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.279794e+00	1.909981e-01	4.116910e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.536626e-01	1.295466e-01	1.862839e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.048917e-01	6.830968e-02	1.029680e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.332411e-02	1.183284e-02	5.865624e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.261987e-02	1.795775e-02	1.185901e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.741078e-04	1.304210e-03	5.017473e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.151633e+01	2.925104e+00	2.853969e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.322482e+00	3.975303e-01	2.153339e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.995973e+00	3.553639e-01	2.250532e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.149208e+00	2.385164e-01	4.266539e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.112858e+00	1.987344e-01	1.985076e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.508529e-01	8.574480e-02	1.219268e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.603309e-01	3.885090e-02	6.754081e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.306925e-02	1.418071e-02	4.243658e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.481330e-03	3.074401e-03	3.091968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.112325e+02	1.826210e+01	1.844513e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.653490e+01	2.440914e+00	7.031428e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.973105e+00	3.092965e-01	7.341695e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.934732e+00	2.816788e-01	2.568764e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.585330e+00	1.913487e-01	2.042219e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.348157e-01	1.350336e-01	1.709134e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.353445e-01	1.000416e-01	1.226245e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.944347e-03	5.168407e-03	5.051319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.209048e+00	9.441785e-01	9.000347e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.752000e+00	1.029922e+00	6.826624e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.042673e+00	3.838643e-01	1.233748e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.444116e+00	6.235435e-01	1.356398e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.903823e+00	4.063785e-01	3.081235e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.213587e+00	2.843311e-01	4.932291e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.653766e+00	2.304775e-01	6.529983e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.299371e+00	2.243761e-01	3.136444e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.843259e-01	1.556164e-01	2.267414e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.688408e-01	8.362248e-02	2.383856e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.118624e-01	4.522451e-02	1.394832e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.422353e-01	2.004442e-02	6.950096e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.919043e-02	2.582942e-02	2.236606e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.555552e-03	1.374862e-03	1.401728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.560394e+01	3.893274e+00	3.349625e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.285239e+01	1.694635e+00	9.615847e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.207076e+00	4.632610e-01	1.116937e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.173570e+00	6.331606e-01	1.424103e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.129801e+00	4.095044e-01	2.350618e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.611597e+00	2.648445e-01	3.619880e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.002386e+00	1.934473e-01	5.978542e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.585823e+00	2.262392e-01	2.689852e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.070707e+00	1.769835e-01	1.653793e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.972699e-01	6.690670e-02	1.356763e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.143418e-01	3.561774e-02	1.195846e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.383633e-01	2.037495e-02	4.066579e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.304726e-03	3.266047e-03	3.295452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.108874e+02	1.638883e+01	1.422641e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.530779e+01	1.914807e+00	1.569400e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.508162e+01	1.308964e+00	6.322826e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.940806e+00	8.976537e-01	8.882139e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.898939e+00	1.099443e+00	2.837739e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.925109e+00	1.962752e-01	7.368592e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.129079e+00	3.030146e-01	1.059796e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.929888e+00	2.538310e-01	1.451764e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.402169e+00	1.484058e-01	3.197898e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.356079e-01	1.244301e-01	2.301579e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.360904e-01	1.225357e-01	1.217764e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.136603e-02	3.042563e-03	8.216209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.513351e+00	3.373070e-01	2.574575e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.490672e+00	2.024619e-01	1.288360e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.441524e+00	2.464217e-01	2.552169e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.487518e-01	1.107031e-01	2.457013e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.197129e-01	6.092245e-02	1.942505e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.374261e-01	7.071087e-02	7.278770e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.474582e-02	1.607341e-02	4.995599e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.714108e-03	1.335165e-03	1.973140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.942472e+00	4.073191e-01	2.596542e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.938303e+00	1.899462e-01	2.134494e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.833800e-01	1.072775e-01	1.807796e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.666230e-01	5.976939e-02	1.403290e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.056414e-01	6.442391e-02	6.049216e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.621500e-01	2.624741e-02	3.756293e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.369252e-02	1.234358e-02	2.071348e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.218700e-03	1.222153e-03	2.140257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.520368e+01	8.549093e-01	6.061609e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.016327e+00	3.991340e-01	2.939212e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.190267e+00	1.420027e-01	2.856500e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.590825e-01	1.108668e-01	1.215715e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.138052e-02	5.427724e-03	9.697655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.736639e+00	4.886611e-01	8.939143e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.347847e+00	1.250291e+00	6.333106e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.090945e+00	1.435052e-01	5.770775e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.185886e+00	3.154012e-01	2.949812e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.378613e+00	3.507107e-01	3.501192e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.769366e+00	2.928350e-01	3.207601e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.291963e+00	1.639252e-01	3.029940e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.133064e+00	2.622190e-01	2.147186e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.900311e-01	1.197216e-01	1.963727e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.277909e-01	6.035238e-02	1.949606e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.929928e-01	4.509201e-02	8.159163e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.267863e-01	2.170149e-02	7.435156e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.501269e-02	1.837820e-02	3.181935e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.838310e-03	1.068901e-03	2.432774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.746304e+00	1.789810e+00	1.861643e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.067386e+01	1.115234e+00	6.042717e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.108508e+00	4.232737e-01	3.174733e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.065702e+00	3.749600e-01	4.771491e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.482131e+00	5.279758e-01	3.634853e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.404813e+00	2.182888e-01	3.982143e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.832148e+00	2.094250e-01	3.460317e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.453537e+00	2.341020e-01	1.653374e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.173195e+00	2.349661e-01	1.429710e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.349734e-01	8.806559e-02	2.221740e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.350053e-01	8.321362e-02	7.699798e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.595600e-01	3.815759e-02	1.566375e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.229592e-02	6.037209e-02	4.559298e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.056077e-02	4.923888e-02	2.755270e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.908258e-03	1.976313e-03	3.143341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.004429e+01	8.615711e+00	9.203128e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.012663e+01	3.128260e+00	2.987420e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.687968e+01	1.211868e+00	1.732185e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.705641e+00	9.777616e-01	8.617547e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.020890e+00	8.684991e-01	4.026918e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.720201e+00	4.024248e-01	3.637042e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.295747e+00	2.215179e-01	5.119082e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.591664e+00	3.070085e-01	3.432977e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.292274e-01	1.410720e-01	2.068414e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.000041e-01	9.401250e-02	2.038531e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.469506e-01	6.753888e-02	1.207506e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.082332e-02	3.603618e-03	5.471256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.106676e+00	7.733517e-01	6.613772e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.055811e+00	2.292318e-01	1.039010e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.000868e+00	3.210294e-01	3.878845e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.270195e+00	1.706171e-01	2.812112e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.167995e-01	8.693109e-02	1.837071e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.991579e-01	5.961979e-02	8.624033e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.154476e-01	3.559738e-02	4.595138e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.209126e-02	7.658043e-03	1.573250e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.728521e-04	6.143256e-04	6.482548e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.199749e+01	2.340264e+00	2.261928e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.118292e+00	2.089199e-01	6.983273e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.942081e+00	2.176047e-01	1.883788e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.875699e+00	2.611654e-01	3.006569e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.075986e+00	1.203773e-01	2.147881e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.392565e-01	6.354897e-02	1.293822e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.021144e-01	6.970221e-02	5.886173e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.436132e-01	3.328830e-02	3.775517e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.017178e-03	2.403300e-03	4.763396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.133440e+02	1.298364e+01	1.268120e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.594236e+01	4.639570e-01	6.814861e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.834844e+00	2.049908e-01	2.571432e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.462113e+00	1.552789e-01	5.436772e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.663135e+00	1.521085e-01	2.027038e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.679604e-01	1.163510e-01	1.520090e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.888909e-01	6.783711e-02	1.170302e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.195139e-02	3.851167e-03	7.579022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.262690e+00	1.103161e+00	1.081882e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.994350e+00	1.113163e+00	4.653933e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.418328e+00	1.493372e-01	5.596983e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.144118e+00	3.404373e-01	2.490015e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.661548e+00	3.807520e-01	3.406147e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.128467e+00	2.794839e-01	3.644359e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.712216e+00	3.223710e-01	3.012948e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.267625e+00	2.115790e-01	2.336546e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.201644e-01	1.969720e-01	1.907250e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.148467e-01	7.019061e-02	1.895295e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.020275e-01	4.691585e-02	1.447570e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.600190e-01	3.704850e-02	5.645714e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.745967e-02	1.925533e-02	3.029856e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.858225e-03	1.025676e-03	2.645550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.053441e+01	3.717214e+00	3.688127e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.682825e+00	5.068203e-01	8.069755e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.404652e+00	2.397940e-01	3.617421e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.232807e+00	2.716727e-01	2.512947e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.251038e+00	2.485447e-01	1.762543e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.682678e+00	4.135738e-01	1.745879e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.044679e+00	2.063252e-01	3.661989e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.513023e+00	2.315767e-01	1.785558e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.106739e+00	1.967951e-01	1.383434e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.694450e-01	5.809912e-02	2.075940e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.938992e-01	1.021747e-01	6.861812e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.625663e-01	2.288207e-02	5.081269e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.106756e-02	3.310343e-03	4.633082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.117813e+02	1.355007e+01	1.265120e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.340706e+01	1.161182e+00	5.215959e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.325237e+01	2.836288e-01	1.773947e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.470312e+00	6.940386e-01	1.885153e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.687386e+00	1.870314e-01	6.287218e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.066463e+00	3.377491e-01	7.768877e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.642694e+00	2.295951e-01	8.088683e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.019959e+00	2.310640e-01	1.143129e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.519420e+00	1.629913e-01	3.076669e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.048444e-01	1.162429e-01	1.679916e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.891168e-01	8.286936e-02	1.448765e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.786364e-02	5.422253e-03	7.390612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.439693e+00	3.582411e-01	2.196190e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.793267e+00	1.426751e-01	1.826553e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.377362e+00	2.538167e-01	3.068445e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.002389e-01	1.268576e-01	2.610375e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.381151e-01	6.118950e-02	1.436061e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.654354e-01	2.267199e-02	1.035402e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.295437e-02	2.306137e-02	2.797864e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.721409e-03	2.839596e-03	2.338032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.109652e+00	3.617563e-01	2.599849e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.006849e+00	2.069160e-01	2.211592e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.557801e-01	1.386655e-01	1.579362e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.132752e-01	5.441309e-02	1.135075e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.828024e-01	3.118666e-02	5.417167e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.011578e-01	1.500181e-02	3.417644e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.048612e-02	9.609004e-03	2.074584e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.059304e-04	1.439574e-03	1.329676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.596641e+01	7.481459e-01	4.791727e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.475990e+00	2.582752e-01	3.299949e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.087635e+00	1.422992e-01	1.977755e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.692857e-01	6.655726e-02	1.413234e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.455461e-02	4.099538e-03	7.866691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.304578e+00	4.143871e-01	5.415822e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.171038e+00	9.723558e-01	1.196783e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.770719e+00	7.941563e-01	8.865159e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.337885e+00	3.112468e-01	5.630131e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.587270e+00	4.513464e-01	3.674039e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.847576e+00	3.468907e-01	3.702724e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.303755e+00	2.344102e-01	2.885668e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.705880e-01	1.833883e-01	2.296806e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.254390e-01	8.645081e-02	2.614110e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.691382e-01	9.159106e-02	1.399922e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.479340e-01	4.501764e-02	1.165206e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.518221e-01	4.447808e-02	4.657594e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.585544e-02	9.816521e-03	6.308113e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.620033e-03	2.778876e-03	1.071099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.692643e+00	1.575385e+00	2.538718e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.099788e+01	2.008793e+00	6.196108e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.291621e+00	1.621346e-01	6.415039e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.221980e+00	3.517057e-01	3.147702e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.768247e+00	3.947918e-01	2.917451e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.601871e+00	2.456037e-01	3.955375e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.901800e+00	3.552918e-01	2.249522e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.348689e+00	2.320843e-01	1.890413e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.387795e-01	9.350159e-02	2.913685e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.476406e-01	7.359828e-02	1.612992e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.695488e-01	8.359778e-02	1.173798e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.377493e-01	6.982279e-02	6.674608e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.680331e-01	4.162960e-02	5.186523e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.979565e-02	6.346707e-03	5.424130e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.265801e-03	2.094361e-03	1.520678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.164286e+01	7.357065e+00	6.574914e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.030459e+01	2.505382e+00	3.552289e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.565093e+01	6.678969e-01	1.546078e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.588446e+00	1.318859e+00	5.036110e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.276734e+00	5.483010e-01	5.458870e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.245556e+00	4.240194e-01	3.992090e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.992946e+00	3.172610e-01	3.635429e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.418777e+00	1.794227e-01	2.347995e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.189449e-01	1.626038e-01	1.880403e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.165862e-01	8.675865e-02	1.412767e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.703860e-01	6.583195e-02	9.023282e-02
6.140000e-01	3.860000e-01	3.860000e-01	5.955773e-03	2.191901e-03	5.704730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.988994e+00	7.860889e-01	8.953620e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.129464e+00	3.731902e-01	5.702792e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.251201e+00	4.526234e-01	4.085638e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.176571e+00	1.920652e-01	3.660889e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.730371e-01	8.124063e-02	1.941330e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.837247e-01	3.545994e-02	9.631533e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.416775e-02	2.022191e-02	3.889965e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.828731e-02	1.707207e-02	1.819097e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.025623e-04	8.358300e-04	1.162029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.196988e+01	2.677038e+00	3.007600e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.445001e+00	5.954147e-01	7.617251e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.164515e+00	3.444133e-01	1.983778e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.978134e+00	2.726123e-01	2.684229e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.016827e+00	1.252113e-01	1.974438e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.999841e-01	6.545532e-02	1.184852e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.382836e-01	3.471489e-02	6.789049e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.163437e-01	2.020934e-02	3.804336e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.764128e-03	2.895979e-03	3.958853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.129653e+02	1.508458e+01	1.644200e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.767570e+01	1.462357e+00	4.161459e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.957564e+00	6.197837e-01	2.574268e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.912620e+00	1.795949e-01	2.446438e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.422363e+00	1.565658e-01	2.364380e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.229717e-01	1.238013e-01	1.408753e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.223221e-01	4.481099e-02	1.028786e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.506118e-03	3.634122e-03	5.425862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.419884e+00	9.224566e-01	1.159053e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.027555e+00	1.247247e+00	5.836116e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.954057e+00	2.044043e-01	2.110257e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.209874e+00	7.366940e-01	2.745552e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.744787e+00	3.544716e-01	6.953018e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.319185e+00	4.533808e-01	3.589362e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.726427e+00	3.370053e-01	3.319067e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.206780e+00	1.973029e-01	2.806756e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.173193e-01	1.606828e-01	2.349928e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.810545e-01	6.075045e-02	2.117713e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.300480e-01	8.287120e-02	1.122234e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.684299e-01	4.190543e-02	5.243312e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.879147e-02	1.169983e-02	6.381809e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.881378e-03	2.865254e-03	1.149823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.742577e+01	3.542690e+00	4.363905e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.113310e+01	1.167355e+00	1.231911e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.377153e+00	2.144527e+00	1.971652e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.402844e+00	4.090930e-01	4.963254e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.419547e+00	3.709813e-01	2.160653e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.900346e+00	3.185126e-01	2.929503e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.148909e+00	2.823459e-01	2.405724e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.468822e+00	1.610635e-01	3.135772e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.870456e-01	1.015773e-01	2.143205e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.674727e-01	8.834405e-02	1.416794e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.481611e-01	7.695695e-02	6.806852e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.150517e-01	1.431817e-02	6.582428e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.129227e-03	3.770512e-03	3.038912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.120056e+02	1.385097e+01	1.403252e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.597694e+01	1.363400e+00	1.249556e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.394872e+01	2.482325e+00	1.642071e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.090237e+01	7.827081e-01	2.991817e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.729914e+00	8.830807e-01	2.172389e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.040769e+00	2.129196e-01	5.301676e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.788322e+00	1.967501e-01	1.041439e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.851505e+00	1.484599e-01	2.533975e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.342140e+00	1.617636e-01	2.509472e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.816619e-01	1.826193e-01	1.814139e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.010496e-01	5.937098e-02	1.148205e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.190700e-02	2.884624e-03	6.293832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.754675e+00	2.975338e-01	2.312592e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.337702e+00	2.220253e-01	1.511635e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.153944e+00	1.586577e-01	3.276980e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.625443e-01	1.522790e-01	1.650330e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.186938e-01	5.925195e-02	1.155373e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.964139e-01	3.165516e-02	7.105564e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.044757e-02	2.184863e-02	2.647220e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.125334e-03	9.451981e-04	1.819732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.124866e+00	3.208162e-01	2.547752e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.837229e+00	1.660045e-01	1.829671e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.020116e+00	1.199139e-01	1.394230e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.154528e-01	6.821793e-02	1.064943e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.841891e-01	6.174916e-02	5.544281e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.374292e-01	2.001398e-02	4.213138e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.033382e-02	1.344270e-02	1.803781e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.667170e-03	7.016784e-04	1.823871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.545292e+01	7.678852e-01	5.397864e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.846568e+00	2.448473e-01	3.053875e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.147020e+00	1.626282e-01	2.427099e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.363432e-01	9.011882e-02	1.157856e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.908308e-02	5.003964e-03	9.168237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.097945e+00	6.250316e-01	6.232869e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.457075e+00	7.496249e-01	6.290745e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.111753e+00	2.842108e-01	3.093152e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.212253e+00	4.325496e-01	2.517814e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.337335e+00	3.928594e-01	2.975500e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.468440e+00	1.805891e-01	4.883294e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.285800e+00	2.794258e-01	2.300090e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.585241e-01	1.187285e-01	2.120929e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.236678e-01	8.755697e-02	1.979438e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.284091e-01	6.803028e-02	1.324157e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.683226e-01	7.179128e-02	7.232729e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.381424e-01	4.317698e-02	4.961711e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.378781e-02	8.725477e-03	3.223485e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.469218e-03	1.406138e-03	1.644688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.129105e+01	2.069694e+00	2.081498e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.011578e+01	6.146592e-01	6.243377e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.686367e+00	2.623826e-01	6.251417e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.133501e+00	7.947370e-01	1.962826e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.244560e+00	3.398027e-01	3.956282e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.477274e+00	3.567761e-01	2.336157e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.690818e+00	1.512917e-01	2.924857e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.360369e+00	1.472277e-01	1.986753e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.063071e+00	2.371721e-01	1.326686e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.828599e-01	7.163875e-02	1.878637e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.710446e-01	7.103588e-02	1.227485e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.258463e-01	6.841345e-02	5.867895e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.772700e-01	2.886028e-02	5.545147e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.566297e-02	1.977170e-02	3.575978e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.102720e-03	2.136199e-03	2.319770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.515634e+01	9.693033e+00	1.054741e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.084484e+01	2.512226e+00	3.452354e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.561820e+01	1.568606e+00	1.168140e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.973997e+00	1.136995e+00	4.323282e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.012398e+00	6.296369e-01	5.774475e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.515714e+00	3.003141e-01	4.657442e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.190606e+00	2.470748e-01	5.173258e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.467210e+00	2.277631e-01	2.233225e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.006221e+00	2.102612e-01	1.716247e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.691365e-01	7.983992e-02	2.004138e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.274128e-01	7.577683e-02	1.110323e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.114428e-02	4.753631e-03	5.953598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.381891e+00	7.205404e-01	6.240836e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.996087e+00	1.857624e-01	1.737311e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.069891e+00	3.361643e-01	3.137431e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.993922e-01	1.412029e-01	2.644634e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.876154e-01	1.149274e-01	1.525457e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.638682e-01	6.206132e-02	9.021097e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.987503e-02	2.987313e-02	4.133038e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.860830e-02	5.540736e-03	1.387070e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.687229e-04	2.965963e-04	8.791834e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.318438e+01	2.216645e+00	2.226060e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.219606e+00	2.385695e-01	2.510753e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.658511e+00	1.432785e-01	1.145307e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.862970e+00	2.768996e-01	2.540908e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.089615e+00	1.363982e-01	1.553450e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.231604e-01	7.995834e-02	9.325679e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.491428e-01	3.629154e-02	6.548879e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.456709e-01	2.532652e-02	3.256503e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.566506e-03	1.752384e-03	4.502433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.204099e+02	1.162379e+01	1.242692e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.670642e+01	5.386253e-01	5.561493e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.885061e+00	3.062389e-01	5.005755e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.644693e+00	1.839221e-01	5.624989e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.437057e+00	1.555851e-01	1.997289e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.606347e-01	1.103656e-01	1.756563e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.711550e-01	7.481619e-02	1.109601e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.115073e-02	3.950851e-03	6.785149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.584175e+00	1.056611e+00	1.090916e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.978264e+00	5.484576e-01	2.974449e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.669289e+00	3.888855e-01	9.772528e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.048389e+00	2.756491e-01	5.242226e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.729082e+00	6.043928e-01	3.167976e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.116449e+00	3.501612e-01	2.936538e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.432935e+00	1.840054e-01	3.898128e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.188918e+00	2.441984e-01	2.186821e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.385674e-01	9.655621e-02	2.164816e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.161324e-01	1.110833e-01	2.026240e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.960571e-01	4.541095e-02	9.697591e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.540878e-01	4.350848e-02	4.636126e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.465411e-02	8.911778e-03	3.408457e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.659303e-03	1.474382e-03	1.415737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.102621e+01	3.338683e+00	3.806377e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.164580e+00	4.422080e-01	2.655097e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.647946e+00	1.179963e-01	8.554364e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.147548e+00	4.042004e-01	1.224568e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.064597e+00	4.786950e-01	1.736336e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.489391e+00	3.421877e-01	1.361399e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.979871e+00	2.962275e-01	2.462781e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.485470e+00	1.814563e-01	1.909084e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.005594e+00	1.644429e-01	1.257223e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.824173e-01	6.225444e-02	1.217826e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.271679e-01	4.491248e-02	7.915893e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.596578e-01	3.804681e-02	3.789137e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.433664e-03	1.645414e-03	4.577441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.186424e+02	1.066131e+01	1.404393e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.230104e+01	2.361289e-01	2.369669e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.386394e+01	1.005836e+00	9.432743e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.789876e+00	1.011940e+00	1.015777e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.279256e+00	4.917500e-01	2.788408e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.395997e+00	2.199374e-01	3.759677e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.811319e+00	5.531675e-01	8.247866e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.956752e+00	1.947658e-01	4.293345e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.354879e+00	1.540364e-01	2.440710e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.195030e-01	1.153991e-01	1.897804e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.849412e-01	8.465185e-02	1.206494e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.588145e-02	5.461495e-03	7.276082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.609463e+00	3.405048e-01	1.819995e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.571357e+00	8.771466e-02	1.849114e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.287856e+00	1.951026e-01	3.350794e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.782417e-01	1.256305e-01	2.721892e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.289023e-01	7.069036e-02	1.288689e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.198358e-01	3.681881e-02	6.019914e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.369726e-02	1.176917e-02	2.937481e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.628747e-03	2.564427e-03	1.245974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.245698e+00	3.558260e-01	2.286282e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.766145e+00	1.544904e-01	2.501157e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.041060e+00	1.605817e-01	1.463167e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.051157e-01	4.723326e-02	1.066922e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.354989e-01	3.717873e-02	5.586846e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.769742e-01	2.704888e-02	2.724419e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.238193e-02	5.776727e-03	2.370657e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.903956e-04	1.752592e-03	8.575089e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.620345e+01	6.846779e-01	4.654064e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.249581e+00	2.753232e-01	3.115732e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.981674e-01	1.494491e-01	1.927952e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.458190e-01	5.619052e-02	1.192680e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.941426e-02	6.262263e-03	7.293740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.464278e+00	4.634602e-01	4.799553e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.275685e+00	8.980961e-01	1.074836e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.830889e+00	3.595766e-01	1.491261e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.627731e+00	6.468398e-01	2.766531e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.285335e+00	2.687000e-01	5.115350e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.681931e+00	2.182837e-01	4.735561e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.139876e+00	1.501733e-01	2.806284e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.339851e-01	1.426505e-01	3.049169e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.456269e-01	1.341099e-01	1.795277e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.245715e-01	8.451239e-02	1.037358e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.658824e-01	2.909097e-02	1.252843e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.456972e-01	4.167987e-02	4.093759e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.163367e-02	2.574192e-02	2.573248e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.596278e-03	2.209795e-03	1.615337e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.085109e+01	2.019706e+00	1.744050e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.137930e+01	9.114976e-01	5.375184e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.991684e+00	2.053000e-01	7.722295e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.926101e+00	4.169738e-01	2.751165e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.601232e+00	4.689754e-01	2.947775e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.409447e+00	2.873958e-01	2.978056e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.723632e+00	3.204769e-01	2.583141e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.132212e+00	1.219907e-01	2.695809e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.582263e-01	1.622469e-01	1.439250e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.871547e-01	6.055075e-02	1.803747e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.813439e-01	4.818769e-02	1.661997e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.768151e-01	4.450489e-02	5.415547e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.834198e-01	5.870320e-02	3.470423e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.427208e-02	3.041248e-02	3.266714e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.286459e-03	1.877473e-03	1.623260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.627764e+01	7.958437e+00	9.616630e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.257693e+01	2.942897e+00	1.601289e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.528481e+01	8.559352e-01	1.393844e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.019393e+00	6.287285e-01	8.347953e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.184275e+00	8.551389e-01	4.986813e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.810556e+00	3.219662e-01	6.401642e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.910108e+00	4.363305e-01	2.933554e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.111441e+00	1.365047e-01	4.208489e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.449665e-01	1.168210e-01	2.144667e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.557081e-01	1.238145e-01	1.107042e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.266912e-01	1.026339e-01	8.153426e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.762868e-03	3.447276e-03	6.619105e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.177776e+00	7.398853e-01	5.920218e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.167321e+00	2.665147e-01	4.425156e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.025189e+00	2.884382e-01	5.469720e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.169147e+00	2.251836e-01	2.757104e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.074235e-01	7.035513e-02	1.890451e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.010965e-01	5.312570e-02	7.739789e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.042146e-01	2.571780e-02	3.185836e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.635007e-02	1.449395e-02	1.185221e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.685193e-04	9.801732e-04	4.382944e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.277470e+01	2.579109e+00	2.232450e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.428316e+00	2.050419e-01	2.990568e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.997042e+00	2.439077e-01	1.904701e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.801352e+00	2.277214e-01	3.312394e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.071670e+00	1.885211e-01	1.631376e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.320088e-01	4.983989e-02	1.036871e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.375119e-01	4.052385e-02	5.274715e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.430987e-01	2.937485e-02	3.179377e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.424852e-03	2.980982e-03	2.655907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.204350e+02	1.412935e+01	1.422466e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.656802e+01	1.220920e+00	6.614416e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.456057e+00	2.648907e-01	2.831173e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.525724e+00	2.830803e-01	1.469087e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.292763e+00	1.459686e-01	2.252900e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.850113e-01	1.490103e-01	1.298469e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.881926e-01	6.461966e-02	1.133729e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.773359e-03	4.427606e-03	4.519026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.940453e+00	9.964659e-01	9.604103e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.769578e+00	8.652189e-01	6.929953e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.759457e+00	2.243488e-01	2.719811e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.431001e+00	5.073660e-01	1.971981e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.833170e+00	5.049351e-01	3.955121e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.966340e+00	2.519064e-01	5.906725e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.565261e+00	3.812640e-01	3.683859e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.117249e+00	1.946072e-01	2.745201e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.139668e-01	1.197481e-01	2.374688e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.986702e-01	1.078882e-01	1.453736e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.957879e-01	3.164245e-02	1.088737e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.791934e-01	5.311981e-02	4.752616e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.914107e-02	3.071284e-02	2.436914e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.597981e-03	2.140924e-03	1.720711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.858306e+01	3.886919e+00	3.746777e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.047376e+01	7.657102e-01	1.383611e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.869693e+00	5.609296e-01	5.315594e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.617068e+00	4.022302e-01	5.589084e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.308854e+00	1.770172e-01	6.139127e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.690810e+00	4.912371e-01	2.013339e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.096171e+00	4.774423e-01	2.168384e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.306485e+00	1.456187e-01	3.243204e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.228543e-01	1.634414e-01	1.793114e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.765446e-01	4.942498e-02	1.639468e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.116531e-01	5.457366e-02	5.859132e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.608635e-01	4.083994e-02	3.188520e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.195249e-02	4.222776e-03	2.962776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.202655e+02	1.626801e+01	1.544584e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.403351e+01	1.715786e+00	1.780215e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.206546e+01	6.173230e-01	1.289034e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.056229e+01	1.046026e+00	1.068040e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.666732e+00	2.494281e-01	4.146500e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.332275e+00	6.036623e-01	1.126234e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.630070e+00	3.117200e-01	3.026811e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.616819e+00	1.558236e-01	1.973641e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.266496e+00	2.516683e-01	1.844706e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.590917e-01	8.649573e-02	2.622634e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.622370e-01	1.390635e-01	1.031106e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.439257e-02	4.727172e-03	6.953553e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF1_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.451656e-02	4.654883e-02	5.860338e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.190384e-01	4.276057e-01	4.774567e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.383356e+00	7.383852e-01	7.726999e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.764657e+00	4.456317e-01	1.526355e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.697932e+00	6.397930e-01	3.070503e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.280942e+00	5.646300e-01	6.941293e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.032657e+00	2.571210e-01	4.938056e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.972594e-02	1.852044e-02	4.603841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.438773e-01	2.261320e-01	3.757382e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.348503e+00	8.790204e-01	9.529599e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.534676e+00	4.992980e-01	1.252176e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.129868e+00	6.097642e-01	4.122437e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.533217e+00	3.264136e-01	4.921237e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.151655e-01	1.493292e-01	2.979423e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.612030e-01	6.028450e-02	1.402164e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.394635e-02	3.098565e-03	1.034897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.538387e+00	9.222140e-01	1.353814e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.028838e+00	1.746214e+00	1.069729e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.977158e+00	7.607207e-01	4.060603e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.734293e+00	7.305057e-01	9.179463e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.042912e-01	3.101736e-02	6.906703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.456494e-02	1.021288e-02	1.213433e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.871819e-02	5.877616e-02	7.059519e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.897146e-01	1.620394e-01	2.288163e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.557217e-01	2.932553e-01	4.483486e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.311450e+00	4.300579e-01	6.088828e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.177709e+00	6.108926e-01	6.434923e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.941973e+00	4.633927e-01	4.115854e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.511029e+00	2.986067e-01	7.471970e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.564859e+00	3.292443e-01	5.066662e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.149721e+00	5.498074e-01	3.458090e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.313011e+00	4.788741e-01	5.088261e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.501307e+00	3.817158e-01	4.602404e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.634311e-01	1.680126e-01	3.175240e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.646039e-02	1.314061e-02	3.502546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.830663e-02	2.519981e-02	5.862919e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.094439e-01	1.064073e-01	2.104934e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.028904e-01	3.094171e-01	4.660629e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.115863e+00	4.303504e-01	8.071828e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.960280e+00	6.105180e-01	9.154673e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.914597e+00	7.864451e-01	1.008861e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.840906e+00	7.965696e-01	5.761578e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.155361e+00	4.138625e-01	1.475614e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.063080e+00	3.185714e-01	5.296245e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.465770e+00	5.294075e-01	1.698693e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.514299e+00	4.263638e-01	4.316796e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.687017e+00	3.520924e-01	3.943040e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.740228e-01	2.178793e-01	3.132186e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.598726e-01	8.245784e-02	2.177308e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.639467e-02	8.258542e-03	1.886037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.873081e-01	1.285508e-01	4.679806e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.085144e-01	3.477263e-01	9.288433e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.971751e+00	8.418048e-01	1.673671e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.813699e+00	1.461042e+00	1.949069e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.666349e+00	1.734405e+00	1.858271e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.858607e+00	1.481607e+00	1.145618e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.291418e+00	1.077202e+00	1.913479e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.162563e+00	5.818535e-01	2.639655e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.528054e+00	7.763359e-01	7.401445e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.953686e+00	6.623740e-01	7.485396e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.657136e+00	4.275166e-01	6.316090e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.722822e-02	2.037288e-02	4.311396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.322269e-01	8.316615e-02	1.036819e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.915364e-01	3.785774e-01	4.466108e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.044641e+00	6.311813e-01	5.049241e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.069107e+00	4.533655e-01	7.125718e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.954463e+00	3.706794e-01	2.615849e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.035062e+00	3.922222e-01	6.183017e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.094385e+00	2.455692e-01	4.924911e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.375560e-01	1.042668e-01	2.652435e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.210178e-02	4.664849e-03	1.561874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.588530e-01	2.994355e-01	4.771272e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.357671e+00	7.994724e-01	1.059398e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.627401e+00	1.008589e+00	7.508382e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.714568e+00	6.641407e-01	7.890311e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.909338e+00	2.501182e-01	1.393150e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.047516e+00	3.160347e-01	4.238281e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.144374e+00	2.086213e-01	4.065289e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.700923e-01	1.056190e-01	2.601476e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.619519e-02	1.017331e-02	2.814770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.636244e+01	6.717298e+00	1.055771e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.976096e+01	4.986896e+00	3.998369e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.106134e+01	2.667739e+00	8.341105e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.109359e+00	6.237294e-01	7.532681e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.232935e+00	2.245576e-01	2.799462e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.291719e+00	3.452290e-01	6.257374e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.350633e+00	3.351848e-01	6.198961e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.837837e-02	1.518167e-02	4.376237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.818061e-01	9.749208e-02	1.018588e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.052959e-01	1.878853e-01	2.619393e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.491456e-01	2.464648e-01	3.495219e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.005182e+00	3.393098e-01	4.148854e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.495546e+00	4.587046e-01	4.852327e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.085549e+00	4.720181e-01	4.911245e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.652108e+00	4.935931e-01	1.607770e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.869642e+00	2.356986e-01	9.161618e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.896077e+00	2.740324e-01	1.116267e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.599182e+00	3.835945e-01	3.103597e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.003252e+00	3.604949e-01	4.968644e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.296221e+00	2.863104e-01	3.706378e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.735043e-01	1.317774e-01	3.235107e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.337781e-02	1.158815e-02	3.237715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.240482e+00	5.476980e-01	4.706395e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.721932e+00	5.175603e-01	8.887602e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.388077e+00	7.589563e-01	8.258315e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.805727e+00	7.062207e-01	9.181776e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.324779e+00	8.027121e-01	8.794954e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.447142e+00	6.909832e-01	5.162412e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.419170e+00	5.159500e-01	1.439385e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.083322e+00	2.146926e-01	6.191764e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.805284e+00	3.231885e-01	1.358350e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.190579e+00	3.039792e-01	2.983895e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.404529e+00	2.008714e-01	3.626127e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.421368e-01	1.362113e-01	2.832474e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.405810e-02	1.264405e-02	3.257508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.008151e+01	6.567168e+00	1.064645e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.049558e+01	3.783361e+00	5.451325e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.709799e+01	3.541093e+00	3.453838e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.384100e+01	2.784443e+00	1.666053e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.029876e+01	2.191039e+00	7.519308e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.038172e+00	1.244266e+00	2.489656e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.039650e+00	7.482796e-01	4.602349e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.964327e+00	2.578516e-01	6.741857e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.365100e+00	2.564528e-01	2.116233e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.628667e+00	2.864612e-01	5.421198e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.748197e+00	3.521274e-01	5.527966e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.517144e-02	2.135033e-02	5.058499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.000360e-01	4.919886e-02	3.860284e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.323398e-01	3.143464e-01	2.649967e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.004745e+00	5.049396e-01	4.771735e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.216788e+00	3.470407e-01	3.291530e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.816890e+00	2.805899e-01	1.916306e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.872680e+00	6.254250e-01	5.701539e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.250468e+00	2.303309e-01	4.057250e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.649902e-02	2.471727e-02	2.810561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.133138e-01	1.370908e-01	2.048350e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.923835e+00	4.904203e-01	5.830288e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.158428e+00	2.619771e-01	2.120027e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.652983e+00	4.653154e-01	2.182425e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.885781e+00	3.852474e-01	3.323588e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.773697e-01	8.420407e-02	2.004256e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.842706e-01	6.683517e-02	7.665192e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.206453e-03	7.336304e-03	3.957775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.131750e+00	6.041267e-01	1.160940e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.519906e+00	7.629923e-01	5.982315e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.971207e+00	7.619511e-01	1.883104e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.407638e+00	5.319940e-01	5.300416e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.531289e-02	2.003044e-02	3.557051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.524266e-02	3.696263e-02	3.592551e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.865535e-01	8.194813e-02	7.659360e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.732825e-01	1.138587e-01	2.188438e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.210010e-01	2.377916e-01	2.433915e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.303381e+00	2.967075e-01	4.037321e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.939076e+00	3.388800e-01	5.167999e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.627972e+00	2.932917e-01	3.421138e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.194497e+00	1.872332e-01	1.890449e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.480361e+00	2.737337e-01	7.677335e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.288576e+00	4.045790e-01	2.319447e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.536810e+00	4.474525e-01	3.785730e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.610919e+00	2.972941e-01	3.318830e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.499857e-01	1.123975e-01	1.965835e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.940140e-02	1.813513e-02	1.383747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.012942e-01	7.850094e-02	1.087322e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.446528e-01	9.053602e-02	2.159613e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.014581e-01	1.705236e-01	3.614241e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.166261e+00	2.703419e-01	5.090609e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.907719e+00	3.716066e-01	6.495541e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.664339e+00	4.256317e-01	5.795368e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.242735e+00	3.412170e-01	6.353750e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.785831e+00	2.367808e-01	3.312154e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.038258e+00	2.105388e-01	1.291951e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.661523e+00	5.047428e-01	1.145028e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.867428e+00	4.293206e-01	2.445742e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.847718e+00	2.798811e-01	2.457355e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.001844e+00	1.599070e-01	1.640178e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.132011e-01	7.573681e-02	1.052335e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.934414e-02	1.066505e-02	6.870565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.019718e+00	2.674194e-01	9.153958e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.437139e+00	3.331743e-01	1.206301e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.957223e+00	6.073745e-01	1.724804e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.654972e+00	8.054682e-01	1.511730e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.149542e+00	8.264899e-01	1.366932e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.290290e+00	5.755049e-01	5.960092e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.305221e+00	3.654617e-01	2.589199e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.233531e+00	7.153393e-01	1.906381e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.389949e+00	7.433929e-01	3.658954e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.586877e+00	4.494590e-01	4.015920e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.320835e+00	2.726188e-01	3.277685e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.674306e-02	1.402438e-02	1.450928e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.125592e-01	6.556434e-02	5.966724e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.540195e-01	2.272735e-01	2.618455e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.522463e+00	4.189154e-01	3.844118e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.748976e+00	3.418208e-01	2.509914e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.390580e+00	2.663292e-01	1.292509e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.596522e+00	4.781365e-01	4.704804e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.258995e+00	2.021079e-01	3.952106e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.166940e-01	1.150466e-01	1.752475e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.789156e-02	1.477310e-02	9.484001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.609462e-01	1.747484e-01	1.484745e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.233220e+00	3.523334e-01	6.447102e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.668289e+00	5.954375e-01	5.606464e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.609155e+00	4.860645e-01	3.231300e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.611159e+00	1.994030e-01	1.136120e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.525579e+00	3.545934e-01	3.073917e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.263159e+00	2.231831e-01	2.790060e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.821397e-01	6.927510e-02	1.866846e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.079037e-02	1.458773e-02	1.395623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.218737e+01	2.916954e+00	4.155863e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.326962e+01	2.575210e+00	3.811490e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.120318e+01	1.614990e+00	1.630721e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.468948e+00	7.827162e-01	3.334173e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.106952e+00	4.813150e-01	2.580845e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.145210e+00	3.136655e-01	4.863598e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.371850e-01	1.683682e-01	4.303084e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.881001e-02	1.428510e-02	2.053134e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.633918e-01	1.098234e-01	8.933163e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.821302e-01	1.267051e-01	1.864148e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.713725e-01	2.346207e-01	1.650922e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.311038e-01	2.242269e-01	4.286885e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.292716e+00	3.134958e-01	3.472483e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.767313e+00	3.184008e-01	3.816759e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.333231e+00	2.678781e-01	2.288197e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.754000e+00	1.738178e-01	2.249096e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.063814e+00	2.352282e-01	7.164838e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.902115e+00	3.554723e-01	2.302338e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.254271e+00	3.833489e-01	3.443309e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.382306e+00	2.208414e-01	3.032029e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.551243e-01	1.042895e-01	1.801214e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.607342e-02	1.656584e-02	1.393679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.595079e+00	6.346100e-01	3.389618e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.032579e+00	2.597352e-01	4.804944e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.542228e+00	3.276244e-01	6.223496e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.883178e+00	3.904665e-01	7.827652e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.551187e+00	4.670277e-01	5.229609e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.973080e+00	4.531267e-01	4.204836e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.313681e+00	3.223426e-01	4.367173e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.383739e+00	1.310085e-01	1.982495e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.195650e+00	2.890202e-01	8.781238e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.531313e+00	2.778516e-01	2.308998e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.504961e+00	1.808868e-01	2.297195e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.404679e-01	1.236468e-01	1.312005e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.324178e-02	1.627358e-02	1.247998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.076197e+01	3.970875e+00	5.257901e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.295575e+01	2.342438e+00	5.657338e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.325480e+01	2.056835e+00	2.904209e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.208351e+01	1.667936e+00	1.494303e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.971749e+00	1.087102e+00	1.632046e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.382463e+00	6.593696e-01	6.131972e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.753340e+00	6.412519e-01	2.474962e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.210053e+00	3.614908e-01	1.426015e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.851590e+00	3.450267e-01	2.388717e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.603583e+00	3.419461e-01	3.431923e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.451882e+00	2.272811e-01	3.414082e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.940804e-02	1.753437e-02	1.999862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.655193e-02	5.445439e-02	6.386307e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.695658e-01	4.488375e-01	5.410146e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.410491e+00	6.658754e-01	7.229569e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.748174e+00	4.249892e-01	1.276378e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.680679e+00	6.672454e-01	3.355905e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.212021e+00	5.341092e-01	7.218819e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.014759e+00	2.456063e-01	4.851896e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.042434e-02	2.087451e-02	4.063910e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.060533e-01	2.651585e-01	4.140952e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.406399e+00	8.479005e-01	9.127177e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.485873e+00	4.253790e-01	1.145806e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.101421e+00	6.224744e-01	3.659277e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.487972e+00	3.229232e-01	4.982936e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.864014e-01	1.351385e-01	3.114382e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.711656e-01	6.234664e-02	1.357918e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.417161e-02	2.648643e-03	9.805315e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.643695e+00	9.783611e-01	1.494684e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.262098e+00	1.784976e+00	9.610973e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.861024e+00	8.797222e-01	4.749831e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.639948e+00	6.857120e-01	9.092520e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.012237e-01	2.852908e-02	6.721788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.763446e-02	1.397230e-02	2.203914e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.865373e-02	6.345986e-02	8.220279e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.051938e-01	1.613445e-01	2.672373e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.022000e-01	3.028412e-01	4.740703e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.301549e+00	4.043838e-01	6.132689e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.124495e+00	5.214529e-01	6.962846e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.977432e+00	4.787091e-01	4.468335e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.538323e+00	3.213369e-01	7.334965e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.596612e+00	3.549587e-01	5.099837e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.146403e+00	5.931077e-01	3.279240e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.245356e+00	4.691845e-01	4.635141e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.461505e+00	3.423555e-01	4.917114e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.631908e-01	1.840001e-01	3.442981e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.930599e-02	1.674669e-02	2.437953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.872300e-02	3.351170e-02	7.806820e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.247738e-01	1.114614e-01	2.698349e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.826452e-01	2.237953e-01	5.202506e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.252434e+00	5.425342e-01	8.806951e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.030660e+00	6.293162e-01	9.384330e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.962221e+00	7.855152e-01	8.716592e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.785191e+00	6.839745e-01	5.822497e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.223678e+00	5.000398e-01	1.415244e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.011291e+00	3.159849e-01	4.994623e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.406529e+00	5.387519e-01	1.892386e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.499422e+00	4.562914e-01	3.515523e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.659042e+00	3.562318e-01	3.926677e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.533482e-01	1.901506e-01	3.512014e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.738948e-01	9.763011e-02	2.064631e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.700881e-02	7.628935e-03	1.551750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.945336e-01	1.548904e-01	5.612710e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.667854e-01	3.281712e-01	9.688309e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.065752e+00	7.926488e-01	1.838715e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.768133e+00	1.403161e+00	2.300867e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.691582e+00	1.746777e+00	1.779011e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.190244e+00	1.642893e+00	8.906489e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.164535e+00	7.833944e-01	1.368736e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.123019e+00	6.686229e-01	1.960799e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.485977e+00	8.354322e-01	5.576101e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.892691e+00	6.511678e-01	8.083178e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.639514e+00	4.367702e-01	7.139725e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.766177e-02	2.029988e-02	3.832461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.452816e-01	9.236460e-02	1.080852e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.183875e-01	3.880211e-01	4.990797e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.090142e+00	6.698693e-01	4.417273e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.054793e+00	3.866460e-01	7.922542e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.910382e+00	3.670182e-01	2.647845e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.025298e+00	3.882384e-01	6.158645e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.067421e+00	2.339407e-01	4.839407e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.385746e-01	1.104365e-01	2.491275e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.258893e-02	6.305924e-03	1.451356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.383551e-01	3.277638e-01	5.375086e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.496359e+00	8.393422e-01	1.111188e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.656122e+00	1.010620e+00	7.514000e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.705398e+00	6.575288e-01	6.688567e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.871524e+00	2.425361e-01	1.446034e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.014400e+00	3.041171e-01	4.402936e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.135155e+00	2.077016e-01	3.876700e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.618356e-01	1.043790e-01	2.608897e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.714616e-02	9.309775e-03	2.679519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.777287e+01	6.994438e+00	1.176705e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.991063e+01	4.949231e+00	4.518765e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.141315e+01	2.771589e+00	8.600074e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.013344e+00	6.103796e-01	6.774765e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.187554e+00	2.412744e-01	2.872705e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.294022e+00	3.836517e-01	5.884654e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.324322e+00	2.943480e-01	6.037585e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.502902e-02	1.545699e-02	4.216885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.017545e-01	1.077351e-01	1.137281e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.234173e-01	1.868859e-01	2.630636e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.356581e-01	2.407910e-01	4.481134e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.018462e+00	3.668034e-01	4.843565e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.510140e+00	4.205332e-01	5.196390e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.106233e+00	5.061374e-01	3.898182e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.600764e+00	4.541226e-01	1.906832e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.870586e+00	2.068572e-01	1.103002e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.863405e+00	2.333363e-01	1.312299e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.589748e+00	3.831584e-01	3.093920e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.009903e+00	3.921739e-01	3.821648e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.273848e+00	2.842114e-01	4.645343e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.903709e-01	1.598055e-01	3.004151e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.562207e-02	1.516544e-02	2.370986e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.298795e+00	4.827254e-01	5.616690e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.717610e+00	5.150472e-01	8.441480e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.376530e+00	6.790975e-01	1.046353e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.777782e+00	6.821073e-01	1.169675e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.306761e+00	8.079671e-01	7.892121e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.540772e+00	7.787083e-01	3.715567e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.436243e+00	5.092963e-01	1.019117e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.117090e+00	2.206527e-01	7.143462e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.723066e+00	2.308766e-01	1.232963e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.172227e+00	2.721766e-01	2.752858e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.406823e+00	2.503886e-01	3.467758e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.477949e-01	1.464519e-01	2.830204e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.583577e-02	1.299178e-02	2.791439e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.123542e+01	6.780597e+00	1.174160e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.052258e+01	3.876854e+00	6.462183e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.693054e+01	3.550648e+00	3.338715e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.396955e+01	3.113474e+00	1.591010e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.043493e+01	2.404547e+00	7.242972e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.216907e+00	1.154767e+00	2.514515e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.947226e+00	5.931085e-01	4.248700e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.910066e+00	2.557462e-01	9.850541e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.271447e+00	2.247403e-01	3.320926e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.639132e+00	3.703675e-01	4.914850e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.728574e+00	3.739572e-01	6.131744e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.605754e-02	2.338714e-02	4.497662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.145501e-01	6.225043e-02	4.140980e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.992259e-01	3.352013e-01	2.939892e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.074820e+00	5.216353e-01	4.698757e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.173211e+00	3.272139e-01	3.488351e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.783564e+00	3.785285e-01	1.926148e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.787123e+00	5.563589e-01	5.669197e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.219991e+00	2.440684e-01	4.037929e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.734366e-02	2.280341e-02	2.671066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.542154e-01	1.429305e-01	2.572066e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.078788e+00	5.109491e-01	4.880341e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.136577e+00	2.562793e-01	2.567074e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.599417e+00	5.117318e-01	2.250159e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.814837e+00	3.568454e-01	3.440548e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.395406e-01	8.940632e-02	2.234243e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.840528e-01	6.099841e-02	8.079022e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.678973e-03	6.761312e-03	3.254015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.381076e+00	6.903796e-01	1.205190e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.568979e+00	7.491526e-01	6.293548e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.847090e+00	8.587662e-01	2.315046e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.276640e+00	4.652005e-01	5.422127e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.559299e-02	1.629440e-02	3.640589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.403490e-02	3.272152e-02	5.303135e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.972464e-01	8.446624e-02	8.384817e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.236420e-01	1.293155e-01	1.968943e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.956280e-01	2.182759e-01	3.359758e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.353780e+00	3.036482e-01	4.214706e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.025845e+00	3.646132e-01	3.513117e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.625863e+00	3.286168e-01	3.692780e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.290381e+00	2.069214e-01	1.367607e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.465825e+00	1.990103e-01	7.738960e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.178238e+00	3.750265e-01	2.704791e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.485086e+00	3.945359e-01	3.686085e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.557072e+00	2.931925e-01	3.337690e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.744763e-01	1.561582e-01	2.008890e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.742163e-02	1.297895e-02	1.344079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.222456e-01	7.603245e-02	1.354136e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.978070e-01	1.213206e-01	2.440612e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.279869e-01	1.904672e-01	4.116018e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.278319e+00	2.965010e-01	4.617294e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.936402e+00	3.639593e-01	7.288062e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.774001e+00	4.072494e-01	5.462189e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.354095e+00	3.578089e-01	4.618098e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.916665e+00	2.615074e-01	1.429555e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.975641e+00	1.826266e-01	1.152877e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.571475e+00	2.818300e-01	1.485793e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.805584e+00	4.874734e-01	2.423785e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.803566e+00	3.179246e-01	2.453471e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.485725e-01	1.571369e-01	1.829199e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.196913e-01	8.190976e-02	8.447168e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.775204e-02	8.123203e-03	8.242429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.913857e-01	2.424774e-01	1.167745e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.718896e+00	4.083113e-01	1.233403e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.039763e+00	6.207133e-01	1.802340e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.761974e+00	8.148979e-01	1.705011e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.377475e+00	8.477355e-01	1.234208e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.462152e+00	9.253206e-01	3.992274e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.288704e+00	2.987216e-01	2.603014e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.180243e+00	7.477391e-01	1.994685e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.248672e+00	6.995956e-01	3.783253e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.537381e+00	5.457049e-01	4.301184e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.293365e+00	2.384530e-01	3.044140e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.447350e-02	1.128145e-02	1.822862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.273664e-01	7.291494e-02	6.389465e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.017144e-01	2.578844e-01	2.693256e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.586038e+00	4.429821e-01	4.448718e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.776716e+00	3.442100e-01	2.148743e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.345064e+00	3.280184e-01	1.308117e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.524495e+00	4.149970e-01	4.755612e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.215102e+00	2.278044e-01	4.071086e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.182670e-01	1.062105e-01	1.765888e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.723699e-02	1.334810e-02	8.296708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.947627e-01	1.984543e-01	1.541580e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.332220e+00	3.805708e-01	6.092265e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.797154e+00	6.070366e-01	5.569263e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.656743e+00	5.327728e-01	3.774714e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.593188e+00	2.594852e-01	1.149800e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.463687e+00	3.294697e-01	3.230358e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.208218e+00	1.855910e-01	2.994979e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.698439e-01	8.413545e-02	1.808215e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.077351e-02	1.328300e-02	1.323069e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.301418e+01	3.096959e+00	4.707486e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.374997e+01	2.603287e+00	3.292731e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.146422e+01	1.794760e+00	1.346697e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.377503e+00	7.837072e-01	3.278591e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.083511e+00	4.458793e-01	2.527832e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.081012e+00	3.027766e-01	5.012097e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.935197e-01	1.650485e-01	4.260710e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.010255e-02	1.324052e-02	2.063159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.807255e-01	1.093854e-01	9.471621e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.759277e-01	1.151730e-01	2.122725e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.466655e-01	1.856974e-01	2.259571e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.179011e-01	2.414001e-01	3.188981e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.308391e+00	3.110636e-01	3.697365e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.828302e+00	3.326956e-01	3.648885e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.386033e+00	3.194528e-01	1.955435e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.808171e+00	1.801346e-01	1.698560e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.056301e+00	2.321392e-01	7.568692e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.770080e+00	2.738549e-01	2.694136e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.216996e+00	3.442167e-01	3.336967e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.358994e+00	2.377961e-01	2.991882e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.743483e-01	1.535470e-01	1.833060e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.321169e-02	1.156115e-02	1.306173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.504655e+00	5.404882e-01	3.307166e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.117822e+00	2.849493e-01	5.144556e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.590214e+00	3.704245e-01	6.178359e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.039678e+00	4.180740e-01	5.546844e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.384861e+00	3.755466e-01	7.026519e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.003260e+00	4.447102e-01	4.043006e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.301083e+00	3.413498e-01	3.039764e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.454315e+00	1.859032e-01	8.927820e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.232921e+00	3.121483e-01	7.549307e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.492815e+00	3.341799e-01	2.070940e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.511898e+00	1.998678e-01	2.287466e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.975368e-01	7.851325e-02	1.621317e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.494258e-02	1.319827e-02	1.344301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.119539e+01	4.068261e+00	6.020292e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.435744e+01	2.436500e+00	4.257010e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.344898e+01	2.126000e+00	3.178849e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.227582e+01	1.745223e+00	1.839027e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.033901e+01	1.164996e+00	1.286978e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.272341e+00	8.594510e-01	5.886840e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.711710e+00	5.825630e-01	2.433214e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.310093e+00	5.641008e-01	1.707414e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.750464e+00	2.684651e-01	2.881070e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.569797e+00	3.772754e-01	3.497989e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.412490e+00	2.116629e-01	3.408460e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.668264e-02	1.316234e-02	2.433614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.025066e-01	6.134095e-02	6.994135e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.060550e+00	5.305538e-01	6.224418e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.499505e+00	8.679887e-01	8.044993e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.668947e+00	6.552626e-01	6.867958e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.404458e+00	6.075519e-01	3.249362e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.254108e+00	6.044907e-01	8.294919e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.066514e+00	3.041528e-01	6.776997e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.773674e-02	2.356484e-02	6.023973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.496930e-01	3.367881e-01	4.654872e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.353416e+00	1.107559e+00	9.948368e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.163020e+00	5.675669e-01	1.036836e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.066754e+00	6.036226e-01	4.472425e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.663870e+00	4.042807e-01	6.493478e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.595774e-01	1.610372e-01	4.222381e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.915918e-01	6.931467e-02	1.786918e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.705494e-02	3.823346e-03	1.467230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.548511e+00	1.193091e+00	1.571594e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.366753e+00	1.958591e+00	1.196660e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.707764e+00	8.440091e-01	3.079314e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.085420e+00	8.058472e-01	1.130892e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.330068e-01	3.960247e-02	9.973854e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.610391e-03	7.501679e-03	1.212812e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.179408e-02	5.655380e-02	9.318352e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.937472e-01	1.706096e-01	3.075809e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.411346e-01	3.856016e-01	5.259445e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.368090e+00	5.659188e-01	7.723705e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.160629e+00	6.767756e-01	7.489228e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.999503e+00	7.245812e-01	3.870765e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.449194e+00	5.245792e-01	4.484331e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.443419e+00	4.430959e-01	7.301678e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.035335e+00	5.753556e-01	3.427047e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.230564e+00	4.767770e-01	6.447793e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.515102e+00	3.993659e-01	6.293463e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.504997e-01	2.405681e-01	4.426090e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.756237e-02	1.886225e-02	4.803410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.959661e-02	2.438690e-02	4.619891e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.216787e-01	1.317631e-01	3.114868e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.461483e-01	3.472147e-01	6.038422e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.275854e+00	6.113363e-01	9.895347e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.081201e+00	8.418158e-01	1.169033e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.959394e+00	1.023147e+00	1.039111e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.548644e+00	8.893145e-01	6.737313e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.003617e+00	7.068134e-01	8.341636e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.816367e+00	3.607704e-01	4.174459e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.343206e+00	5.076832e-01	2.188157e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.562513e+00	5.281513e-01	4.844804e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.756287e+00	3.908560e-01	5.228805e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.047147e+00	2.210670e-01	4.492854e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.243475e-01	1.313414e-01	2.844423e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.294676e-02	1.000065e-02	2.640703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.318606e-01	1.223385e-01	3.786916e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.988589e-01	4.329774e-01	1.139066e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.062090e+00	1.121583e+00	1.921183e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.637332e+00	1.672425e+00	2.345395e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.358498e+00	2.201715e+00	2.023979e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.333375e+00	1.939839e+00	1.214957e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.642203e+00	1.235663e+00	1.489676e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.869799e+00	6.140773e-01	1.378523e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.623035e+00	8.525408e-01	6.738593e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.240055e+00	8.072863e-01	9.077805e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.930735e+00	4.962531e-01	9.190101e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.683833e-02	2.776824e-02	6.350181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.636945e-01	9.786434e-02	1.279085e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.562439e-01	4.774699e-01	5.485622e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.163523e+00	7.572500e-01	4.640079e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.829916e+00	4.543686e-01	8.342079e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.715728e+00	2.900322e-01	2.689269e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.069316e+00	4.356065e-01	6.593266e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.160320e+00	2.935572e-01	6.237875e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.798719e-01	1.357961e-01	3.457770e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.788597e-02	9.690920e-03	2.341533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.061006e+00	4.080433e-01	6.431123e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.006487e+00	1.180429e+00	1.274222e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.650784e+00	1.156478e+00	6.408043e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.109917e+00	5.467556e-01	5.429346e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.629914e+00	1.685844e-01	1.847403e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.116135e+00	3.296194e-01	4.096612e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.293984e+00	2.745513e-01	5.140431e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.299737e-01	1.219547e-01	3.385768e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.397995e-02	1.247834e-02	3.672130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.566747e+01	1.087819e+01	1.365359e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.037996e+01	6.045574e+00	3.867821e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.100760e+00	2.322812e+00	4.189552e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.087970e+00	4.678604e-01	2.748819e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.117806e+00	1.815733e-01	1.972192e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.567233e+00	4.261174e-01	5.557764e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.626429e+00	3.936022e-01	7.024502e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.635059e-02	2.117824e-02	6.245023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.878599e-01	9.694472e-02	1.218751e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.525320e-01	2.069067e-01	3.114893e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.156507e-01	3.153012e-01	4.862483e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.152971e+00	4.805905e-01	5.396256e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.609990e+00	5.544247e-01	5.221520e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.140529e+00	5.887811e-01	4.610252e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.540183e+00	5.457550e-01	2.353544e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.743597e+00	3.227604e-01	1.163482e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.690807e+00	2.725368e-01	1.331265e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.472787e+00	3.773243e-01	2.914599e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.979693e+00	3.834023e-01	5.119708e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.362496e+00	3.256575e-01	5.338065e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.603050e-01	2.070518e-01	3.858951e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.489135e-02	1.761426e-02	4.627515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.379750e+00	5.015310e-01	6.729076e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.100760e+00	6.085171e-01	1.250646e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.824856e+00	9.696670e-01	1.247738e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.269711e+00	1.014651e+00	1.120268e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.403611e+00	9.460151e-01	6.894801e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.355434e+00	8.707582e-01	3.671270e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.049064e+00	5.245380e-01	1.096233e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.807688e+00	2.749995e-01	5.701017e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.540215e+00	1.365528e-01	1.655042e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.185603e+00	3.204961e-01	2.853435e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.505868e+00	2.885150e-01	4.290987e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.358659e-01	1.794062e-01	3.485848e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.477156e-02	1.617284e-02	4.350597e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.722877e+01	9.258753e+00	1.364837e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.254076e+01	5.707316e+00	6.373813e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.731965e+01	4.429544e+00	3.337605e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.309502e+01	3.396703e+00	1.095001e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.849850e+00	2.305650e+00	4.131504e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.995241e+00	1.204602e+00	1.736462e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.170336e+00	5.523829e-01	3.044911e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.447726e+00	1.576713e-01	1.072054e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.264954e+00	2.722741e-01	1.861440e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.808482e+00	4.362432e-01	4.236925e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.962826e+00	3.743722e-01	6.782431e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.085258e-01	3.009161e-02	6.807270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.389802e-01	6.629853e-02	3.748923e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.089177e+00	3.800106e-01	3.741710e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.467906e+00	5.391782e-01	4.791564e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.516095e+00	2.472083e-01	2.344151e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.609906e+00	5.281897e-01	3.253777e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.253242e+00	4.273189e-01	5.407949e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.865909e-01	1.380013e-01	3.376696e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.350797e-02	2.348537e-02	2.139955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.837041e-01	1.801324e-01	2.655396e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.634019e+00	5.211115e-01	5.631846e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.323584e+00	1.618323e-01	9.535641e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.073106e+00	5.121384e-01	2.754677e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.426115e+00	2.106994e-01	3.100512e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.922224e-01	4.881786e-02	1.840050e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.032837e-01	4.272429e-02	6.647949e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.116000e-02	6.053232e-03	3.510864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.158975e+00	7.737827e-01	1.198602e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.018527e+00	7.311433e-01	3.190034e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.120033e+00	7.195275e-01	3.006796e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.956033e+00	3.240587e-01	5.205515e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.110235e-02	1.369521e-02	3.280135e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.501231e-02	2.593037e-02	3.120161e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.893591e-01	8.671553e-02	8.038965e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.549679e-01	1.567546e-01	2.161404e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.910694e-01	2.635587e-01	3.667379e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.486101e+00	3.489829e-01	5.278295e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.262896e+00	3.896362e-01	4.334882e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.962228e+00	3.166975e-01	2.127933e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.410757e+00	1.208152e-01	1.318650e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.529637e+00	3.482097e-01	1.208093e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.009394e+00	4.241424e-01	3.006183e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.233024e+00	4.558832e-01	3.836847e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.344505e+00	2.045130e-01	3.008713e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.596628e-01	8.369969e-02	1.854086e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.599768e-02	1.425622e-02	1.177876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.557653e-01	4.919136e-02	1.221857e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.091263e-01	1.190915e-01	2.604360e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.080994e-01	2.408952e-01	3.834969e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.586403e+00	3.643603e-01	6.313379e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.371745e+00	4.398796e-01	8.300065e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.281786e+00	4.689547e-01	5.189652e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.825261e+00	3.637944e-01	3.634904e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.148898e+00	1.799674e-01	1.390863e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.952418e+00	2.441292e-01	1.064012e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.364390e+00	5.008631e-01	2.000962e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.404914e+00	3.791559e-01	2.484941e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.541673e+00	2.471750e-01	2.306655e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.456075e-01	1.053859e-01	1.588910e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.848114e-01	5.251345e-02	9.300437e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.862481e-02	6.200916e-03	8.231165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.201468e-01	2.261582e-01	1.047879e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.856030e+00	4.515628e-01	1.487195e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.737218e+00	9.061176e-01	1.606612e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.736356e+00	9.700963e-01	1.834514e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.337396e+00	8.678481e-01	1.177762e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.999831e+00	7.150821e-01	2.394888e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.270348e+00	4.289737e-01	2.429604e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.636425e+00	7.570399e-01	2.490031e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.813560e+00	6.328714e-01	3.638372e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.218264e+00	3.634449e-01	4.471172e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.188727e+00	1.876352e-01	3.160464e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.510335e-02	9.351570e-03	1.723511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.506358e-01	8.253865e-02	7.746130e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.291575e-01	2.936043e-01	3.460558e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.948732e+00	4.922326e-01	4.097331e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.040951e+00	2.592403e-01	1.491408e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.141251e+00	3.697235e-01	2.215614e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.095633e+00	3.571679e-01	4.716673e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.040289e+00	1.156774e-01	3.552383e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.025685e-01	9.896098e-02	1.407800e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.077324e-02	1.242738e-02	7.129687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.474768e-01	2.291817e-01	2.141513e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.871589e+00	5.202014e-01	7.928829e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.559543e+00	7.076200e-01	6.324024e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.951859e+00	4.013450e-01	1.732718e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.315451e+00	3.844583e-01	1.311664e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.041132e+00	2.939779e-01	3.015206e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.015470e+00	1.009980e-01	2.904632e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.657029e-01	4.843826e-02	1.541756e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.710407e-02	1.126546e-02	1.241118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.792153e+01	4.105720e+00	6.909602e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.839482e+01	3.218501e+00	3.537076e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.256468e+01	1.714178e+00	1.045662e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.925963e+00	7.045257e-01	2.605002e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.339946e+00	3.364305e-01	3.145954e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.880984e+00	2.192877e-01	4.280062e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.372559e-01	1.165824e-01	3.800396e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.775150e-02	1.059673e-02	2.020038e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.631001e-01	9.918680e-02	9.997921e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.590260e-01	1.540461e-01	2.071622e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.910945e-01	2.231762e-01	3.476115e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.035591e+00	2.853608e-01	3.866604e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.521129e+00	3.690111e-01	3.867093e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.055013e+00	3.654808e-01	3.653636e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.624899e+00	3.135394e-01	1.577315e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.961309e+00	1.165697e-01	1.118456e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.990337e+00	2.675383e-01	1.058193e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.625732e+00	3.656549e-01	3.033100e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.980087e+00	3.419460e-01	3.602968e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.177227e+00	1.645920e-01	2.923039e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.808132e-01	6.736584e-02	1.776350e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.361120e-02	1.264943e-02	1.205680e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.510131e+00	5.282070e-01	3.295757e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.430850e+00	3.375821e-01	5.710716e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.987194e+00	4.531947e-01	8.401375e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.491509e+00	5.168554e-01	9.609200e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.258283e+00	5.934200e-01	5.898886e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.488949e+00	4.487970e-01	3.636626e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.696870e+00	3.996613e-01	2.078064e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.441578e+00	1.017154e-01	9.302052e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.986138e+00	2.934599e-01	1.610354e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.136380e+00	2.864388e-01	2.337068e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.325689e+00	1.752086e-01	2.070003e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.470474e-01	6.472263e-02	1.316466e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.116710e-02	7.912954e-03	1.488962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.575835e+01	4.876867e+00	7.838451e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.802410e+01	2.939921e+00	6.011838e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.729390e+01	2.552219e+00	2.031800e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.429525e+01	1.914687e+00	1.605758e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.154342e+01	1.264826e+00	9.942049e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.629139e+00	9.619818e-01	3.244910e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.524757e+00	8.365236e-01	1.871055e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.499156e+00	3.382141e-01	1.158581e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.382900e+00	3.644024e-01	2.679721e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.340907e+00	2.951338e-01	3.214253e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.324607e+00	1.646592e-01	3.415518e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.702924e-02	9.416961e-03	2.295902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.137543e-01	6.676901e-02	8.937878e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.154574e+00	5.656283e-01	6.214175e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.598389e+00	8.600118e-01	6.792669e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.595235e+00	4.981106e-01	1.534868e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.365512e+00	6.431865e-01	3.332099e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.147827e+00	5.650531e-01	8.411507e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.056519e+00	3.348474e-01	6.053566e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.513289e-02	2.381458e-02	5.392255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.232898e-01	3.596530e-01	5.128022e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.531052e+00	1.127277e+00	8.832944e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.090622e+00	4.501564e-01	8.483328e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.967219e+00	6.025358e-01	4.924144e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.590614e+00	3.895905e-01	6.328347e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.559853e-01	1.822151e-01	3.697770e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.852890e-01	7.551384e-02	1.654455e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.735269e-02	5.318698e-03	1.287642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.722324e+00	1.227493e+00	1.677033e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.591707e+00	1.963526e+00	1.050076e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.643859e+00	8.071098e-01	3.905989e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.934118e+00	8.251059e-01	1.121852e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.260471e-01	4.031103e-02	9.339277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.075407e-02	8.485475e-03	1.805275e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.539616e-02	6.419610e-02	1.100779e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.465318e-01	2.148631e-01	3.142468e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.826528e-01	3.844646e-01	5.375513e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.491726e+00	6.203654e-01	7.235927e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.234762e+00	6.811574e-01	7.422833e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.010272e+00	6.487714e-01	3.960918e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.422892e+00	3.979529e-01	1.088291e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.381362e+00	4.333055e-01	8.195286e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.920464e+00	5.058634e-01	4.304409e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.251534e+00	6.047523e-01	5.705421e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.491286e+00	4.133844e-01	5.368598e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.085361e-01	2.281883e-01	4.264645e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.525154e-02	1.902872e-02	4.419344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.860231e-02	2.410982e-02	8.115935e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.778129e-01	1.608497e-01	3.328118e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.069373e-01	3.812029e-01	6.846245e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.417559e+00	6.709455e-01	9.614285e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.224394e+00	9.008186e-01	1.168851e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.103014e+00	1.044433e+00	9.189566e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.738703e+00	9.615861e-01	5.788177e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.918127e+00	5.382209e-01	2.080350e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.776522e+00	3.110739e-01	5.085997e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.211667e+00	4.958698e-01	3.262582e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.513832e+00	5.642025e-01	4.820098e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.709405e+00	3.986202e-01	5.131629e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.024986e+00	2.494589e-01	3.943703e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.182927e-01	1.293237e-01	2.485787e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.170214e-02	1.113891e-02	2.579313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.155425e-01	1.109755e-01	5.495134e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.375071e-01	5.452486e-01	1.280551e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.182446e+00	1.109354e+00	2.086032e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.831412e+00	1.754386e+00	2.396045e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.579562e+00	2.220319e+00	2.077558e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.497133e+00	1.861373e+00	1.185544e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.610709e+00	1.027282e+00	2.399211e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.931399e+00	7.414130e-01	1.332138e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.559987e+00	9.909487e-01	6.679033e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.094623e+00	7.710101e-01	9.519823e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.879989e+00	5.267774e-01	8.437256e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.310594e-02	2.656104e-02	5.863734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.836497e-01	1.124517e-01	1.469079e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.032095e+00	5.140134e-01	5.198848e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.162940e+00	6.892030e-01	4.832024e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.840397e+00	4.181609e-01	9.633525e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.707749e+00	2.993526e-01	2.799082e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.011289e+00	4.300527e-01	6.614188e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.130809e+00	3.193796e-01	6.041783e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.636522e-01	1.275468e-01	2.938870e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.684754e-02	9.194273e-03	2.196684e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.215013e+00	4.923892e-01	7.423029e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.215226e+00	1.224457e+00	1.225917e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.710383e+00	1.107691e+00	6.143495e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.126379e+00	4.964140e-01	9.111032e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.606204e+00	1.806044e-01	1.855646e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.038680e+00	3.133050e-01	4.514261e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.241434e+00	2.578575e-01	4.973512e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.209346e-01	1.417637e-01	3.151533e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.454407e-02	1.357747e-02	3.169921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.840728e+01	1.157990e+01	1.430126e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.090227e+01	5.953839e+00	3.565755e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.181432e+00	2.243080e+00	4.376238e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.147496e+00	4.274970e-01	1.905921e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.080911e+00	1.698510e-01	2.110694e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.461158e+00	3.985669e-01	5.692286e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.549016e+00	3.774971e-01	7.595935e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.414604e-02	2.347976e-02	5.652218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.033504e-01	1.110473e-01	1.430027e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.779432e-01	2.179607e-01	3.280906e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.947574e-01	3.447039e-01	4.744037e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.197262e+00	4.634608e-01	5.481502e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.723178e+00	6.208030e-01	4.910587e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.187468e+00	5.900160e-01	4.333605e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.548960e+00	4.815139e-01	2.479374e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.738317e+00	2.606673e-01	9.051484e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.677017e+00	2.405116e-01	1.714759e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.394041e+00	3.467395e-01	3.750653e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.942119e+00	3.911682e-01	5.093989e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.322377e+00	3.412965e-01	4.431341e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.303873e-01	1.999116e-01	3.922565e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.288540e-02	1.798796e-02	4.044004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.538392e+00	6.115863e-01	7.238794e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.247452e+00	6.783151e-01	1.231052e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.101509e+00	1.013361e+00	1.149220e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.392621e+00	1.044892e+00	1.086776e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.468711e+00	9.470954e-01	7.238646e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.402898e+00	8.111228e-01	3.334444e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.106716e+00	5.401474e-01	1.389535e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.788429e+00	2.594041e-01	1.608423e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.526011e+00	2.279510e-01	1.469165e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.085875e+00	2.769269e-01	3.776887e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.472161e+00	2.896879e-01	4.004625e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.170760e-01	1.965097e-01	3.099358e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.305283e-02	1.746176e-02	3.931051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.955591e+01	9.843723e+00	1.455895e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.382637e+01	6.170654e+00	5.167413e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.751543e+01	4.289726e+00	3.581544e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.302527e+01	3.352487e+00	1.722628e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.028979e+00	2.092963e+00	3.898438e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.974710e+00	1.147805e+00	2.726869e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.271420e+00	5.343568e-01	1.220153e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.456817e+00	1.448054e-01	1.298977e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.172656e+00	2.363003e-01	2.036370e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.747934e+00	4.191677e-01	4.721442e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.906980e+00	4.319788e-01	6.470798e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.043484e-01	2.951742e-02	6.365198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.457506e-01	6.692135e-02	5.463777e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.169436e+00	3.952701e-01	3.748572e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.452420e+00	5.120795e-01	4.854258e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.501607e+00	2.251448e-01	2.601737e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.550590e+00	4.472439e-01	3.166880e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.245089e+00	4.376296e-01	5.301223e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.886238e-01	1.658746e-01	3.207538e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.097690e-02	2.395366e-02	2.161209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.606330e-01	2.009268e-01	3.097701e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.704994e+00	5.186366e-01	5.589590e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.305672e+00	2.087354e-01	1.292019e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.980971e+00	4.388603e-01	2.859192e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.389993e+00	2.322805e-01	3.031214e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.909914e-01	5.928898e-02	1.771918e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.902246e-01	4.781269e-02	6.958873e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.054087e-02	8.004138e-03	2.543484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.442253e+00	8.581164e-01	1.283163e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.100085e+00	7.403914e-01	3.151392e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.915069e+00	6.672066e-01	3.197681e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.890490e+00	3.711664e-01	5.226280e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.918598e-02	1.350301e-02	3.176395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.895964e-02	3.134761e-02	4.234189e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.921831e-01	7.611156e-02	1.068152e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.859934e-01	1.581613e-01	2.494329e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.526175e-01	2.905177e-01	3.615337e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.543185e+00	3.482615e-01	4.837643e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.299345e+00	3.979584e-01	4.176885e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.992188e+00	3.036158e-01	1.934924e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.408174e+00	1.261904e-01	1.479500e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.408454e+00	2.470636e-01	1.194690e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.077867e+00	4.893757e-01	3.340370e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.127898e+00	4.163111e-01	3.685371e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.322761e+00	2.173699e-01	2.954495e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.515854e-01	9.173815e-02	1.850722e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.433407e-02	1.290948e-02	1.366359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.783999e-01	6.411316e-02	1.206001e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.464887e-01	1.298137e-01	3.575172e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.750682e-01	2.594049e-01	5.408671e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.711605e+00	3.982835e-01	7.005537e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.623346e+00	5.143611e-01	6.244013e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.284992e+00	4.411253e-01	6.049236e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.825926e+00	3.534157e-01	4.385417e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.098476e+00	1.538820e-01	1.428007e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.973934e+00	3.473367e-01	1.010572e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.281901e+00	4.018138e-01	2.135238e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.390656e+00	3.901962e-01	2.708190e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.509551e+00	2.686829e-01	2.245277e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.074562e-01	1.067278e-01	1.908493e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.692418e-01	3.508099e-02	1.081003e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.777712e-02	7.990556e-03	7.386354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.791398e-01	2.667868e-01	1.171709e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.100888e+00	5.190483e-01	1.477405e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.987598e+00	8.530998e-01	1.889581e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.078847e+00	1.245185e+00	1.657961e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.474118e+00	1.000443e+00	1.053201e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.941916e+00	5.005502e-01	4.220108e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.246790e+00	5.159290e-01	2.480878e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.541476e+00	6.879311e-01	2.540690e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.740960e+00	6.773149e-01	3.818801e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.192023e+00	4.314271e-01	4.358886e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.132183e+00	1.750079e-01	3.493797e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.298154e-02	8.198378e-03	1.837853e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.621980e-01	9.342132e-02	8.478942e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.979078e-01	3.174367e-01	3.817691e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.988106e+00	4.956269e-01	3.924666e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.011456e+00	2.420002e-01	1.952143e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.105399e+00	3.780756e-01	2.537483e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.069783e+00	3.559991e-01	4.716326e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.023970e+00	1.458423e-01	3.624442e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.821336e-01	8.944905e-02	1.442581e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.094677e-02	1.490114e-02	6.563576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.434965e-01	2.884334e-01	2.321094e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.042913e+00	5.673599e-01	8.686044e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.738781e+00	8.377216e-01	5.580948e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.902763e+00	3.280955e-01	1.356553e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.240975e+00	3.163721e-01	1.525835e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.970435e+00	2.742274e-01	3.372993e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.019868e+00	1.255751e-01	2.844714e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.755237e-01	3.957318e-02	1.470236e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.314089e-02	1.416073e-02	1.224266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.992944e+01	4.563924e+00	8.163535e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.949135e+01	3.638976e+00	3.210579e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.263549e+01	1.621393e+00	8.065554e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.725029e+00	5.889165e-01	2.337536e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.289269e+00	3.789826e-01	3.029717e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.810756e+00	2.222633e-01	4.862549e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.284493e-01	1.160564e-01	3.725406e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.805961e-02	9.561441e-03	1.870762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.686113e-01	1.146886e-01	1.260069e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.720148e-01	1.630900e-01	2.212148e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.487448e-01	2.362246e-01	3.202500e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.045128e+00	3.006019e-01	4.147641e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.573359e+00	3.723880e-01	3.296089e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.142568e+00	3.763640e-01	3.563318e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.579209e+00	2.693399e-01	1.565173e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.972456e+00	1.319259e-01	7.461322e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.953315e+00	2.721412e-01	1.274934e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.609515e+00	3.472462e-01	3.120254e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.927229e+00	3.100405e-01	3.483307e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.175945e+00	1.892806e-01	2.758244e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.712177e-01	7.223204e-02	1.826049e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.218348e-02	1.242972e-02	1.379840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.572409e+00	4.854259e-01	4.180801e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.472279e+00	3.412410e-01	7.583005e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.178050e+00	5.096576e-01	7.212343e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.639595e+00	5.330427e-01	9.690093e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.327611e+00	5.598817e-01	5.661837e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.557949e+00	4.544328e-01	4.264994e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.603644e+00	2.569808e-01	1.526959e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.433937e+00	1.649319e-01	7.475316e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.940629e+00	2.893486e-01	1.578089e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.157989e+00	2.932371e-01	2.379041e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.305091e+00	1.883084e-01	2.030373e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.258328e-01	6.150402e-02	1.551509e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.922632e-02	8.344389e-03	1.471279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.752693e+01	5.309294e+00	9.208178e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.000053e+01	3.104155e+00	5.035211e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.704202e+01	2.408600e+00	3.446063e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.458841e+01	1.986461e+00	1.889178e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.154566e+01	1.286741e+00	6.334130e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.675033e+00	8.348208e-01	2.678388e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.276567e+00	5.571341e-01	1.858383e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.555674e+00	4.345456e-01	1.391596e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.308803e+00	3.666582e-01	2.756364e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.261099e+00	2.998359e-01	3.754509e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.303829e+00	2.022847e-01	3.460159e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.628081e-02	9.903685e-03	2.265299e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.066142e-01	1.120141e-01	1.250809e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.756904e+00	7.372576e-01	7.533373e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.330922e+00	8.711914e-01	4.207277e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.613528e+00	3.798637e-01	6.625572e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.731258e+00	5.825565e-01	6.471430e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.565698e+00	3.899809e-01	6.976580e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.278914e-01	1.862395e-01	4.801926e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.514083e-02	1.725724e-02	4.096751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.339379e+00	5.339130e-01	6.370542e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.469606e+00	1.161147e+00	5.419263e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.842848e+00	4.251130e-01	2.291611e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.307762e+00	4.834582e-01	6.043950e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.223312e+00	2.696847e-01	4.973673e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.933523e-01	1.017957e-01	3.127115e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.446092e-01	5.585324e-02	1.278113e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.575598e-02	4.706132e-03	1.225858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.051796e+00	1.733732e+00	1.845374e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.572898e+00	1.628787e+00	4.257689e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.854054e+00	8.539957e-01	7.364138e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.191539e+00	5.366647e-01	1.047100e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.040458e-01	2.940081e-02	7.059892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.345449e-02	1.008172e-02	2.349418e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.512679e-01	1.037391e-01	1.584062e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.501434e-01	3.270852e-01	4.367278e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.210077e+00	5.737437e-01	6.669585e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.120383e+00	7.857927e-01	7.632555e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.938128e+00	7.586499e-01	4.807290e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.485903e+00	5.034854e-01	9.169069e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.460322e+00	3.146118e-01	4.805043e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.121665e+00	5.311531e-01	2.685243e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.434718e+00	4.762364e-01	5.879392e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.694423e+00	3.691086e-01	6.183630e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.111302e+00	2.899857e-01	4.812243e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.762175e-01	1.419438e-01	3.568974e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.892321e-02	1.494910e-02	3.085639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.903257e-02	4.304664e-02	1.154328e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.009772e-01	2.922724e-01	5.285422e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.244240e+00	6.206145e-01	1.052147e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.242591e+00	9.909275e-01	1.180109e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.305676e+00	1.224009e+00	1.085029e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.035843e+00	1.117186e+00	6.554997e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.274701e+00	7.739780e-01	1.504952e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.084682e+00	3.019433e-01	2.593422e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.478897e+00	4.425374e-01	2.186430e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.794365e+00	4.996163e-01	3.982344e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.948549e+00	3.242006e-01	5.801264e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.362359e+00	3.102585e-01	4.715595e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.021670e-01	1.611635e-01	3.422211e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.150990e-01	8.995148e-02	1.967132e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.399051e-02	8.660923e-03	2.090039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.724627e-01	2.223307e-01	7.094466e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.442919e+00	8.003866e-01	1.882036e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.518260e+00	1.832568e+00	2.612762e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.738271e+00	2.569606e+00	2.568956e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.269439e+00	2.494894e+00	1.623198e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.557693e+00	1.677538e+00	4.077185e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.790609e+00	5.065931e-01	9.892005e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.366497e+00	8.194440e-01	5.426152e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.849880e+00	8.022143e-01	8.335368e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.410001e+00	5.499988e-01	1.004445e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.469740e+00	3.861506e-01	7.422660e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.618674e-02	1.971703e-02	4.638529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.004426e-01	1.701668e-01	1.995158e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.512893e+00	6.659943e-01	6.081088e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.723516e+00	7.072120e-01	2.611261e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.799307e+00	2.208975e-01	1.541062e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.386543e+00	3.668869e-01	4.125265e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.572064e+00	3.030449e-01	5.779404e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.268716e-01	1.927296e-01	4.866605e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.537451e-01	1.032811e-01	2.116323e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.157409e-02	7.290115e-03	1.864963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.156643e+00	8.144659e-01	1.081072e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.645208e+00	1.576769e+00	1.233082e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.183102e+00	1.046525e+00	2.757112e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.909838e+00	2.431903e-01	1.660953e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.396410e+00	2.096512e-01	2.504017e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.744814e+00	2.690403e-01	4.254060e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.982884e-01	1.872305e-01	3.907002e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.157558e-01	9.253020e-02	2.528801e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.857749e-02	1.151306e-02	2.887291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.956485e+01	1.574182e+01	1.558591e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.414057e+01	6.267393e+00	2.271143e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.203034e+00	1.291795e+00	3.347410e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.836849e+00	1.864382e-01	2.381271e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.859078e+00	2.021128e-01	2.368203e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.140409e+00	3.432468e-01	5.886798e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.298342e+00	2.877951e-01	5.938322e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.537439e-02	1.844279e-02	4.552624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.820939e-01	1.534556e-01	1.715920e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.931728e-01	3.180753e-01	4.166946e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.161337e+00	4.963277e-01	5.370479e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.653607e+00	5.930744e-01	6.054630e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.244839e+00	6.867947e-01	4.301789e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.657491e+00	5.818382e-01	2.274021e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.812068e+00	3.811290e-01	4.016292e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.716235e+00	2.238866e-01	1.397087e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.494437e+00	2.859528e-01	2.783204e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.062412e+00	3.115815e-01	4.693841e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.557500e+00	2.772337e-01	4.837950e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.011990e+00	2.191533e-01	4.531032e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.423122e-01	1.362091e-01	3.121928e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.723151e-02	1.343640e-02	3.053081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.315696e+00	8.269512e-01	1.032610e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.639137e+00	1.066774e+00	1.436749e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.359828e+00	1.241399e+00	1.266523e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.492083e+00	1.245964e+00	8.911110e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.247013e+00	1.065471e+00	3.656644e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.659028e+00	7.337299e-01	8.095485e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.051191e+00	3.099861e-01	7.914709e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.645230e+00	1.602719e-01	1.884294e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.353456e+00	2.167873e-01	1.709452e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.798992e+00	2.272447e-01	3.977483e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.207385e+00	2.125880e-01	3.593942e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.339796e-01	1.113654e-01	3.059763e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.138492e-02	1.431515e-02	3.102147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.844470e+01	1.330056e+01	1.510902e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.958193e+01	7.176691e+00	3.881445e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.063973e+01	4.941112e+00	1.539447e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.376804e+01	3.137485e+00	6.667325e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.481104e+00	1.454403e+00	5.291631e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.614790e+00	6.492829e-01	1.454668e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.899532e+00	2.828382e-01	1.900287e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.265863e+00	1.023415e-01	9.684644e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.968407e+00	2.481610e-01	2.246613e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.394573e+00	3.040463e-01	5.284256e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.615978e+00	3.344791e-01	6.040296e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.579465e-02	2.219533e-02	5.361381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.199343e-01	8.725473e-02	5.869498e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.661469e+00	4.824754e-01	4.061231e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.075408e+00	4.996213e-01	4.272763e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.832185e+00	2.111506e-01	7.767106e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.960257e+00	4.529456e-01	4.726829e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.579845e+00	2.859175e-01	4.540125e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.604060e-01	8.330847e-02	2.503976e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.987419e-02	1.994867e-02	1.467581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.504861e+00	2.824412e-01	3.449709e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.550150e+00	5.106986e-01	4.356029e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.167761e+00	3.752578e-01	9.557946e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.194608e+00	3.277813e-01	3.124646e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.953567e-01	1.128375e-01	2.526624e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.572646e-01	4.292757e-02	1.336696e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.831803e-01	3.769871e-02	4.868025e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.280303e-02	6.586950e-03	2.480678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.087857e+00	9.598899e-01	1.328754e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.458075e+00	8.279983e-01	1.782167e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.853075e+00	5.692738e-01	4.705122e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.408563e+00	2.001658e-01	4.668411e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.116818e-02	1.084258e-02	2.388033e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.103978e-02	2.507999e-02	4.090067e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.382398e-01	1.047527e-01	1.339839e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.755720e-01	2.651962e-01	2.498030e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.276872e+00	3.750623e-01	4.457241e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.011548e+00	4.556462e-01	4.536511e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.830136e+00	4.019569e-01	3.863020e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.451523e+00	2.238068e-01	1.059659e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.556677e+00	2.228489e-01	7.438388e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.256672e+00	4.158087e-01	2.763255e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.547464e+00	4.265073e-01	3.905047e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.651439e+00	2.455291e-01	3.688867e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.943909e-01	1.456146e-01	2.572483e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.873316e-01	6.692843e-02	1.354601e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.440247e-02	8.985143e-03	1.045215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.654102e-01	5.881038e-02	1.811688e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.798576e-01	2.132319e-01	4.375215e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.569095e+00	4.382352e-01	6.666057e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.507609e+00	5.418680e-01	8.000488e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.539492e+00	5.907437e-01	6.078105e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.157743e+00	4.680291e-01	4.699109e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.530346e+00	2.590377e-01	1.378758e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.301583e+00	2.698582e-01	9.597476e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.662605e+00	4.711729e-01	1.840963e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.731237e+00	4.064445e-01	2.590866e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.846588e+00	2.528660e-01	2.592365e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.120987e+00	1.325652e-01	2.268974e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.249809e-01	6.169474e-02	1.487096e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.993031e-01	3.518288e-02	7.138032e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.407055e-02	5.813984e-03	6.434409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.122588e+00	3.773081e-01	1.504601e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.131012e+00	9.226848e-01	1.922129e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.713194e+00	1.264291e+00	2.274334e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.028687e+00	1.224105e+00	1.755310e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.252320e+00	9.497720e-01	4.842546e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.718016e+00	5.966036e-01	2.447162e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.878999e+00	7.626060e-01	2.320264e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.642932e+00	6.153953e-01	3.834058e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.902247e+00	4.588701e-01	5.185188e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.677270e+00	2.836339e-01	4.057625e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.138086e-01	1.273531e-01	2.465339e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.627558e-02	5.725299e-03	1.483259e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.307575e-01	1.183376e-01	1.081676e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.183676e+00	4.360419e-01	4.168436e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.533762e+00	5.034399e-01	3.466142e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.293454e+00	1.998103e-01	8.471684e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.635780e+00	3.657470e-01	3.926149e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.550485e+00	2.311024e-01	4.512443e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.523196e-01	8.842686e-02	2.940285e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.946096e-01	5.812629e-02	1.116920e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.185172e-02	1.309366e-02	5.470084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.157522e+00	3.679903e-01	3.829549e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.228940e+00	8.185522e-01	9.973755e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.556218e+00	7.339056e-01	4.549759e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.146380e+00	2.778650e-01	1.009751e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.794494e+00	3.260193e-01	2.582327e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.569422e+00	1.791806e-01	3.222701e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.815119e-01	7.433300e-02	2.418787e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.708205e-01	4.080507e-02	1.291579e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.704621e-02	1.211232e-02	8.581678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.428277e+01	7.009353e+00	1.048416e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.510370e+01	3.894657e+00	2.708687e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.345768e+01	1.753204e+00	4.360880e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.622657e+00	5.249857e-01	1.834339e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.795967e+00	2.678887e-01	4.007157e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.591173e+00	1.877987e-01	4.323987e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.776727e-01	9.709592e-02	3.311240e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.595528e-02	1.069330e-02	1.452732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.060013e-01	1.249919e-01	1.373363e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.351486e-01	2.321741e-01	2.500904e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.699590e-01	3.053830e-01	3.991653e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.460830e+00	4.176632e-01	3.723221e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.974900e+00	4.437747e-01	3.903423e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.590268e+00	3.846826e-01	2.002322e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.971477e+00	2.397410e-01	1.019546e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.037648e+00	1.719195e-01	8.159075e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.808684e+00	3.456340e-01	2.487361e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.199726e+00	3.149598e-01	3.609055e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.509503e+00	1.908770e-01	3.596316e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.145084e-01	1.255206e-01	2.415924e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.480845e-01	5.595232e-02	1.345665e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.391829e-02	8.609957e-03	1.053679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.844445e+00	4.860975e-01	4.941994e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.301163e+00	5.547745e-01	9.138586e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.982320e+00	6.216650e-01	1.161146e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.000450e+00	7.779928e-01	6.375448e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.132955e+00	5.575401e-01	6.109171e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.200040e+00	4.299291e-01	2.118316e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.869538e+00	2.299061e-01	9.229780e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.356329e+00	3.005868e-01	9.212331e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.598727e+00	3.126561e-01	2.154891e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.745296e+00	1.872261e-01	2.416821e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.019516e+00	1.096489e-01	2.052997e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.081134e-01	5.637335e-02	1.131077e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.417974e-02	7.936517e-03	1.018523e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.981600e+01	6.917105e+00	1.113220e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.714037e+01	3.821815e+00	4.067041e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.179495e+01	3.050049e+00	1.862944e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.677342e+01	1.667462e+00	1.311790e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.256958e+01	1.662665e+00	3.974233e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.465835e+00	7.960070e-01	1.912814e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.704734e+00	4.619949e-01	1.576478e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.864887e+00	2.722796e-01	2.042125e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.861356e+00	2.511364e-01	3.278792e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.933000e+00	2.329980e-01	4.002193e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.089545e+00	1.192798e-01	3.105108e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.972084e-02	8.606631e-03	1.780830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.302657e-01	1.206632e-01	1.331901e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.873104e+00	7.580591e-01	7.655515e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.337668e+00	7.769557e-01	3.895809e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.594673e+00	4.138656e-01	8.903925e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.647800e+00	5.639537e-01	6.601375e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.491015e+00	3.639843e-01	7.013915e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.191387e-01	1.933411e-01	4.224123e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.276234e-02	1.911124e-02	3.943986e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.474691e+00	5.818471e-01	6.685152e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.480906e+00	1.041845e+00	4.878372e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.752915e+00	4.633133e-01	2.366422e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.256201e+00	4.298111e-01	5.723321e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.176572e+00	2.561356e-01	4.800192e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.863039e-01	1.280779e-01	2.834087e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.354887e-01	6.008663e-02	1.303835e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.512736e-02	4.997630e-03	1.103382e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.341349e+00	1.826019e+00	1.920937e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.565056e+00	1.439501e+00	4.146054e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.734599e+00	8.599172e-01	7.645434e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.130251e+00	5.621881e-01	9.511976e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.948502e-02	2.973038e-02	6.933293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.868077e-02	1.482382e-02	2.281203e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.725702e-01	1.157425e-01	1.825542e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.814419e-01	3.226862e-01	5.001493e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.307555e+00	5.980442e-01	7.195340e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.174083e+00	7.065849e-01	7.775898e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.009257e+00	7.444823e-01	4.604493e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.487396e+00	4.621763e-01	6.441823e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.404963e+00	3.059239e-01	8.206101e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.108641e+00	5.688997e-01	2.765232e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.367868e+00	4.627068e-01	5.765401e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.683938e+00	4.037507e-01	5.749184e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.061142e+00	2.869002e-01	4.535021e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.609353e-01	1.465664e-01	3.282361e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.503423e-02	1.387568e-02	3.187484e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.536320e-02	4.452257e-02	1.267193e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.766196e-01	3.225540e-01	5.916149e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.372183e+00	6.571803e-01	1.100699e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.433751e+00	1.046018e+00	1.246454e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.474959e+00	1.255102e+00	1.060478e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.085722e+00	1.002538e+00	6.723366e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.274191e+00	6.452685e-01	1.085772e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.029151e+00	3.067759e-01	3.947401e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.440585e+00	4.758674e-01	1.833025e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.676684e+00	4.202169e-01	4.784797e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.986117e+00	4.092989e-01	4.989457e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.302462e+00	2.849118e-01	4.389673e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.810739e-01	1.817810e-01	3.249623e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.997507e-01	8.969094e-02	1.997361e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.254479e-02	8.758980e-03	1.937229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.354836e-01	2.529472e-01	7.799158e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.651848e+00	8.930930e-01	1.971366e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.726586e+00	1.906497e+00	2.773488e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.017316e+00	2.617879e+00	2.535971e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.569449e+00	2.608185e+00	1.601002e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.538764e+00	1.388352e+00	4.598173e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.776634e+00	5.335216e-01	1.103053e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.282556e+00	8.025618e-01	5.621228e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.690219e+00	7.665393e-01	9.489354e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.419103e+00	5.988761e-01	8.436634e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.423425e+00	4.079057e-01	7.033492e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.318412e-02	1.923706e-02	4.536401e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.291324e-01	1.824857e-01	2.219837e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.584745e+00	6.737584e-01	6.416406e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.732434e+00	6.595985e-01	2.022863e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.802071e+00	2.682439e-01	1.982184e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.336266e+00	3.372486e-01	4.419163e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.531571e+00	3.257245e-01	5.890914e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.168143e-01	1.910028e-01	4.099000e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.386394e-01	1.116457e-01	2.131090e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.010575e-02	7.572778e-03	1.622067e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.329039e+00	8.299253e-01	1.210175e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.846409e+00	1.600903e+00	1.261809e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.123880e+00	9.272288e-01	2.522048e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.943200e+00	2.795842e-01	1.297816e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.394786e+00	2.129837e-01	2.646720e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.687368e+00	2.566601e-01	4.279909e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.675422e-01	1.860011e-01	3.694739e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.163034e-01	1.088714e-01	2.376266e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.619053e-02	1.229957e-02	2.874719e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.358485e+01	1.622641e+01	1.675248e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.395035e+01	5.854912e+00	2.166328e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.151477e+00	1.170987e+00	3.559803e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.839717e+00	2.095161e-01	2.393974e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.858265e+00	2.085478e-01	2.288272e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.103752e+00	3.580145e-01	5.175486e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.247324e+00	2.993452e-01	5.796921e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.133770e-02	1.763513e-02	4.732501e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.983460e-01	1.631550e-01	2.008838e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.441152e-01	3.319591e-01	4.576076e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.195035e+00	4.761667e-01	6.051903e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.740133e+00	6.062039e-01	5.669329e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.278133e+00	6.641677e-01	4.286050e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.700818e+00	6.065692e-01	1.507866e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.781159e+00	2.963414e-01	8.852214e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.696267e+00	2.292614e-01	1.854061e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.451848e+00	3.085997e-01	2.549949e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.079425e+00	2.934086e-01	4.407953e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.541211e+00	3.018616e-01	4.802606e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.832937e-01	2.455227e-01	3.932092e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.143549e-01	1.202736e-01	3.027492e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.401926e-02	1.371024e-02	3.099071e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.480116e+00	8.351440e-01	1.183656e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.877381e+00	1.132146e+00	1.604874e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.571648e+00	1.294875e+00	1.266951e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.565563e+00	1.209732e+00	8.769140e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.278355e+00	1.060215e+00	3.434979e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.675493e+00	7.164652e-01	6.426207e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.999382e+00	2.893762e-01	1.366855e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.673906e+00	1.993065e-01	1.876891e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.296649e+00	1.920945e-01	2.355295e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.785784e+00	2.210755e-01	3.733716e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.182377e+00	2.363539e-01	3.516212e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.224912e-01	1.300297e-01	2.631633e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.795623e-02	1.310650e-02	3.230503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.187621e+01	1.384183e+01	1.644166e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.029416e+01	7.369420e+00	3.643823e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.085255e+01	5.044617e+00	1.581777e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.363713e+01	2.912993e+00	6.275509e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.415267e+00	1.368165e+00	4.516796e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.559946e+00	6.333549e-01	1.070067e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.864213e+00	2.472465e-01	2.107520e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.208784e+00	1.017919e-01	1.499675e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.962234e+00	2.586997e-01	2.161672e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.347626e+00	3.217964e-01	5.377610e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.579031e+00	3.644107e-01	5.775506e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.240435e-02	2.290310e-02	5.231641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.488437e-01	9.819870e-02	6.034908e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.784089e+00	5.142147e-01	4.473262e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.169872e+00	4.938459e-01	3.595648e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.660070e+00	1.956381e-01	1.646297e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.871411e+00	4.746177e-01	4.973904e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.538839e+00	2.704261e-01	4.472910e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.477440e-01	7.280905e-02	2.176099e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.735271e-02	1.960884e-02	1.420649e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.667923e+00	3.092615e-01	3.591406e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.668447e+00	5.156873e-01	4.019313e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.990576e+00	3.869144e-01	9.268888e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.089442e+00	3.133547e-01	3.220221e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.507166e-01	1.187571e-01	2.583985e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.499994e-01	3.165696e-02	1.374684e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.777968e-01	3.567085e-02	4.287086e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.191160e-02	7.113882e-03	2.573397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.519291e+00	1.108786e+00	1.304751e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.371858e+00	7.772748e-01	2.033493e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.703586e+00	5.317132e-01	5.645690e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.297762e+00	1.954765e-01	4.376685e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.731955e-02	1.420819e-02	2.189396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.865984e-02	4.083045e-02	3.400068e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.538233e-01	1.170291e-01	1.501626e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.663717e-01	2.406528e-01	3.323254e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.367353e+00	3.860197e-01	4.587336e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.151728e+00	4.664165e-01	4.920976e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.913354e+00	4.042424e-01	3.269697e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.404537e+00	2.067979e-01	1.419551e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.528643e+00	2.764026e-01	8.671375e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.142035e+00	4.073163e-01	2.880845e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.481775e+00	4.071134e-01	3.938836e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.651927e+00	3.157351e-01	3.619426e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.589670e-01	1.433200e-01	2.501959e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.614573e-01	4.913738e-02	1.277618e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.476870e-02	1.064841e-02	8.898871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.318927e-01	9.304187e-02	1.353981e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.470643e-01	2.403958e-01	4.669989e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.676370e+00	4.286519e-01	6.146790e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.688283e+00	5.859976e-01	8.478633e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.632408e+00	5.944845e-01	7.988090e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.352209e+00	4.572458e-01	4.042668e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.517530e+00	2.488791e-01	1.610651e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.311552e+00	3.065226e-01	1.162651e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.488074e+00	3.892200e-01	2.032146e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.622312e+00	4.011356e-01	2.672577e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.815055e+00	2.954086e-01	2.676147e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.107309e+00	1.805707e-01	2.028428e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.916191e-01	4.435479e-02	1.662919e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.986521e-01	3.477376e-02	6.606929e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.357474e-02	5.786539e-03	5.015320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.350654e+00	4.614065e-01	1.312522e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.348101e+00	8.719771e-01	2.067853e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.082620e+00	1.337987e+00	2.321440e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.443069e+00	1.431952e+00	1.665658e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.384648e+00	9.500247e-01	6.721231e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.708020e+00	6.029883e-01	2.935743e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.699798e+00	6.445453e-01	2.578027e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.581322e+00	6.767362e-01	3.848979e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.812353e+00	4.981073e-01	4.882448e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.601604e+00	2.552490e-01	4.051377e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.600857e-01	1.422539e-01	2.841650e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.633810e-02	8.460487e-03	1.081243e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.421613e-01	1.229267e-01	1.200797e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.261685e+00	4.631947e-01	4.532411e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.605233e+00	5.095949e-01	3.410079e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.272226e+00	2.216017e-01	1.128755e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.586395e+00	3.847726e-01	4.236574e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.491027e+00	2.303990e-01	4.727411e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.245810e-01	6.991296e-02	2.599770e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.904591e-01	5.791333e-02	9.908505e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.057186e-02	1.272561e-02	5.409041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.249403e+00	4.074135e-01	4.348967e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.507304e+00	8.865270e-01	1.022086e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.753675e+00	8.127062e-01	4.707156e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.140295e+00	2.707842e-01	1.240136e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.654925e+00	2.973588e-01	2.896534e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.484721e+00	1.891690e-01	3.473546e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.750254e-01	7.508541e-02	2.216361e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.926777e-01	2.661530e-02	1.174727e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.300675e-02	1.284703e-02	8.612661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.703024e+01	7.539499e+00	1.105277e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.627090e+01	4.175218e+00	3.005780e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.352061e+01	1.773052e+00	4.678232e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.591724e+00	4.294768e-01	2.333717e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.627268e+00	2.847062e-01	4.629831e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.486564e+00	2.000201e-01	4.330320e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.655156e-01	1.002445e-01	2.746452e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.757224e-02	9.289772e-03	1.336432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.195743e-01	1.325356e-01	1.506694e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.400108e-01	2.381725e-01	3.195956e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.042279e+00	3.371768e-01	3.839768e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.510736e+00	4.168347e-01	4.384191e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.080122e+00	4.476337e-01	3.809519e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.594835e+00	3.758573e-01	2.478564e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.933276e+00	2.037744e-01	1.618513e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.043879e+00	2.440258e-01	7.691393e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.715027e+00	3.297991e-01	2.538824e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.197226e+00	3.277583e-01	3.641435e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.515477e+00	2.413907e-01	3.436600e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.737610e-01	1.207192e-01	2.354264e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.287178e-01	3.454399e-02	1.249321e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.455384e-02	1.043197e-02	9.070484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.953380e+00	5.367196e-01	6.215378e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.500130e+00	6.245607e-01	9.126189e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.398138e+00	7.420677e-01	1.022306e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.124310e+00	7.700324e-01	7.648833e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.412222e+00	6.818988e-01	5.719223e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.179878e+00	3.974191e-01	3.341658e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.944154e+00	2.630108e-01	9.499250e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.257373e+00	2.551771e-01	1.162728e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.517432e+00	3.047738e-01	2.381221e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.686305e+00	1.923484e-01	2.809066e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.935265e-01	1.374262e-01	1.931398e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.794948e-01	3.472352e-02	1.295573e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.216685e-02	8.090462e-03	9.329373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.245656e+01	7.540340e+00	1.111597e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.847884e+01	3.974914e+00	4.669464e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.243582e+01	2.909768e+00	2.384170e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.700442e+01	1.835971e+00	1.584297e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.260916e+01	1.504572e+00	4.087063e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.561479e+00	8.315345e-01	3.105850e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.654546e+00	4.565428e-01	2.137197e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.883413e+00	3.139514e-01	2.014804e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.723132e+00	2.462222e-01	3.853047e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.840979e+00	2.556089e-01	3.783722e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.023727e+00	1.208357e-01	3.173676e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.818534e-02	1.169626e-02	1.510849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.893475e-01	1.833784e-01	1.802206e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.610897e+00	8.618676e-01	7.787100e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.789297e+00	5.120234e-01	1.209494e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.228528e+00	5.829161e-01	3.721513e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.003877e+00	4.334078e-01	7.190510e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.107524e+00	2.494311e-01	4.882160e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.992008e-01	1.221305e-01	2.774147e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.227953e-02	9.295354e-03	2.367947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.193657e+00	7.225670e-01	7.299209e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.998365e+00	7.200125e-01	2.972142e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.275784e+00	5.226849e-01	4.145451e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.740924e+00	3.207393e-01	5.305337e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.046313e-01	1.687938e-01	3.359014e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.672565e-01	8.913903e-02	1.913791e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.806583e-01	3.927380e-02	9.643072e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.062618e-02	3.124261e-03	7.006952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.979648e+00	2.143104e+00	1.973568e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.899047e+00	8.557456e-01	4.747845e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.960965e+00	7.827856e-01	9.373059e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.583490e+00	3.704564e-01	7.331958e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.585649e-02	2.024445e-02	4.460604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.549171e-02	1.965867e-02	3.353545e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.632623e-01	1.657950e-01	2.735253e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.242672e-01	4.767083e-01	6.578891e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.883819e+00	7.383299e-01	8.019353e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.899578e+00	7.847330e-01	6.494058e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.541158e+00	5.278684e-01	1.880593e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.698697e+00	3.713677e-01	3.292824e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.294269e+00	5.461882e-01	2.440039e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.546325e+00	4.811691e-01	5.251799e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.894503e+00	3.771030e-01	6.151145e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.276885e+00	2.747384e-01	4.949529e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.948850e-01	1.860417e-01	3.143005e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.006089e-01	9.659446e-02	2.139765e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.858183e-02	8.754580e-03	1.877744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.485045e-01	8.424597e-02	1.969332e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.001207e+00	5.353563e-01	9.374042e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.291711e+00	1.034671e+00	1.410037e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.490572e+00	1.211067e+00	1.325396e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.551135e+00	1.223798e+00	8.392599e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.850786e+00	8.290069e-01	2.142188e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.485965e+00	2.298327e-01	3.290623e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.925333e+00	5.871524e-01	1.373647e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.036087e+00	5.266440e-01	3.495619e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.167711e+00	3.407131e-01	5.469752e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.548754e+00	2.831004e-01	4.874031e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.045682e+00	2.262643e-01	3.096977e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.989849e-01	1.097493e-01	2.411916e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.097707e-01	6.762395e-02	1.289735e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.301977e-02	5.427525e-03	1.358680e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.062779e-01	4.233460e-01	1.017999e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.491113e+00	1.254478e+00	2.885668e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.576231e+00	2.620410e+00	3.267954e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.992888e+00	2.850414e+00	2.689082e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.105660e+00	2.279668e+00	1.053805e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.346266e+00	9.308166e-01	1.393945e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.590983e+00	9.772488e-01	4.401048e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.577421e+00	7.734444e-01	8.670778e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.065110e+00	6.144015e-01	8.529120e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.886110e+00	4.744531e-01	7.603347e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.061208e+00	2.682162e-01	5.157561e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.662387e-02	1.474524e-02	2.884005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.890014e-01	2.519256e-01	2.736755e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.110778e+00	7.647775e-01	6.593175e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.087500e+00	5.324289e-01	4.130421e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.708490e+00	2.904821e-01	3.064658e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.993235e+00	3.226171e-01	5.291518e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.217979e+00	2.433553e-01	4.495185e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.974324e-01	1.197375e-01	2.989515e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.215390e-01	5.897745e-02	1.449837e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.203688e-02	3.600826e-03	9.820215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.752322e+00	1.251513e+00	1.489780e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.143700e+00	1.684352e+00	1.142226e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.129355e+00	6.374676e-01	9.466157e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.816350e+00	2.406594e-01	2.323578e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.240377e+00	2.483394e-01	3.288378e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.444015e+00	2.217214e-01	3.474381e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.822009e-01	1.258907e-01	2.685345e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.097184e-01	7.406080e-02	1.742738e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.585901e-02	8.274150e-03	1.974308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.807254e+01	1.881923e+01	1.696316e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.395754e+01	4.614336e+00	1.554964e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.512710e+00	4.350687e-01	3.838662e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.793005e+00	9.915862e-02	1.729670e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.672967e+00	2.370588e-01	2.963673e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.840366e+00	3.179342e-01	4.403404e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.905568e-01	2.092615e-01	4.529334e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.793881e-02	1.308676e-02	3.076613e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.977949e-01	2.105672e-01	2.324828e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.949790e-01	4.120065e-01	6.000872e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.623737e+00	6.219340e-01	6.704301e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.243733e+00	6.526465e-01	5.766727e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.775774e+00	6.552969e-01	3.337777e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.969792e+00	4.050951e-01	8.237368e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.951107e+00	3.395339e-01	4.233737e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.612612e+00	2.734258e-01	2.995163e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.210765e+00	2.949567e-01	3.912377e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.723681e+00	2.669704e-01	4.969672e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.256404e+00	2.516711e-01	4.052239e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.621574e-01	1.696110e-01	2.864875e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.773077e-01	8.223829e-02	1.945281e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.821724e-02	8.050030e-03	1.898089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.586723e+00	1.057548e+00	1.543853e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.459359e+00	1.418923e+00	1.772296e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.877192e+00	1.395647e+00	1.233595e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.621552e+00	1.393680e+00	6.113178e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.458413e+00	7.146964e-01	2.530929e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.622641e+00	4.403527e-01	6.200784e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.991057e+00	2.838849e-01	1.319183e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.556210e+00	2.063422e-01	2.513909e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.128864e+00	2.193986e-01	3.049966e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.529179e+00	1.839592e-01	3.545469e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.921734e-01	1.920319e-01	2.609279e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.970097e-01	8.402013e-02	1.904657e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.334775e-02	9.987892e-03	2.152573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.331307e+01	1.527616e+01	1.703553e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.310347e+01	6.415213e+00	2.878798e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.044075e+01	3.668422e+00	1.031992e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.281923e+01	1.770892e+00	3.348713e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.138284e+00	7.400246e-01	4.480371e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.420208e+00	3.712402e-01	3.030406e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.866986e+00	1.416410e-01	1.234101e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.111619e+00	1.300571e-01	1.178244e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.708560e+00	2.757964e-01	2.995315e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.079321e+00	2.987800e-01	4.834426e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.320817e+00	3.179903e-01	4.746210e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.398453e-02	1.728835e-02	3.505385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.562108e-01	1.248000e-01	8.313946e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.361916e+00	6.172461e-01	5.015593e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.653387e+00	4.093654e-01	2.448908e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.572357e+00	4.239637e-01	2.706058e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.253276e+00	4.260133e-01	5.572529e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.093489e+00	1.471070e-01	3.859124e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.659997e-01	3.450108e-02	1.807255e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.297296e-02	1.774300e-02	9.907895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.332837e+00	3.792916e-01	4.023102e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.201713e+00	5.044130e-01	2.391099e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.396487e+00	3.973902e-01	2.386460e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.604964e+00	2.241273e-01	3.310240e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.579482e-01	7.680242e-02	2.198932e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.575278e-01	2.712865e-02	1.106306e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.382782e-01	4.455831e-02	3.725279e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.693378e-03	4.924937e-03	1.986199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.134671e+00	1.202641e+00	1.134938e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.888451e+00	6.170214e-01	1.999455e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.012163e+00	3.875473e-01	5.957233e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.075431e+00	1.539343e-01	3.757559e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.760996e-02	9.242254e-03	1.907701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.139932e-02	3.855541e-02	4.599621e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.342918e-01	1.548963e-01	1.760523e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.226315e-01	3.451484e-01	4.595945e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.776353e+00	5.017532e-01	5.067157e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.668760e+00	5.264941e-01	4.632700e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.415176e+00	3.816669e-01	2.318071e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.769569e+00	2.384313e-01	7.491149e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.436937e+00	4.105704e-01	2.178860e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.812183e+00	4.412224e-01	4.228219e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.977701e+00	3.109456e-01	4.313113e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.261474e+00	1.979229e-01	3.409709e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.104208e-01	1.115700e-01	2.151180e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.414563e-01	4.372809e-02	1.086831e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.392470e-02	6.360306e-03	6.759241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.556659e-01	8.781232e-02	2.111637e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.136123e+00	3.562809e-01	6.750292e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.420097e+00	6.292504e-01	8.718563e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.740199e+00	7.506804e-01	8.870170e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.667522e+00	6.534905e-01	6.050054e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.070966e+00	4.309091e-01	1.942887e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.901694e+00	3.601816e-01	1.361871e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.014109e+00	3.978991e-01	1.545999e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.050176e+00	4.489530e-01	2.951936e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.130600e+00	3.097131e-01	2.982116e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.390312e+00	1.603359e-01	3.011218e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.628936e-01	9.007528e-02	1.979255e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.773361e-01	4.378962e-02	1.296639e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.304666e-01	4.095528e-02	6.836558e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.820121e-02	4.027911e-03	4.265119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.624852e+00	5.376771e-01	1.754468e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.672763e+00	1.252772e+00	2.689056e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.308145e+00	1.824705e+00	2.434523e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.059571e+01	1.529283e+00	1.290283e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.069653e+01	1.156909e+00	3.230284e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.648908e+00	6.501814e-01	3.532697e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.003550e+00	7.374532e-01	4.215235e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.861953e+00	5.350806e-01	4.985849e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.268300e+00	3.501244e-01	5.006614e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.257377e+00	1.621194e-01	4.202632e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.746354e-01	1.110667e-01	2.494747e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.818122e-02	7.531650e-03	9.670651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.402112e-01	1.663043e-01	1.539642e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.688153e+00	6.010996e-01	5.024157e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.089960e+00	4.815628e-01	2.282050e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.235914e+00	3.440994e-01	1.375746e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.153294e+00	3.197884e-01	5.039938e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.171473e+00	1.758187e-01	4.156559e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.537308e-01	5.233238e-02	2.155991e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.156049e-01	7.035169e-02	7.113035e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.394997e-02	8.606536e-03	3.482873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.968416e+00	5.946071e-01	7.017292e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.071000e+00	1.220376e+00	1.034365e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.297833e+00	7.581131e-01	3.067269e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.797033e+00	3.774833e-01	1.300132e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.277609e+00	2.709035e-01	4.052176e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.261803e+00	1.523071e-01	3.323499e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.419290e-01	6.713683e-02	1.860320e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.151720e-01	3.255636e-02	9.873200e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.692142e-02	1.182516e-02	7.384928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.834247e+01	1.094932e+01	1.341031e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.051224e+01	4.726126e+00	2.767585e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.219807e+01	1.366828e+00	3.645010e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.566166e+00	3.100250e-01	2.006468e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.446014e+00	2.784766e-01	4.787660e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.357932e+00	1.897421e-01	3.893662e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.577201e-01	9.203832e-02	2.742280e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.051023e-02	9.086721e-03	1.122351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.813029e-01	1.700460e-01	1.783375e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.132193e-01	3.022237e-01	3.936643e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.290876e+00	4.219860e-01	5.019545e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.924226e+00	5.159027e-01	4.759976e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.518048e+00	5.152502e-01	3.345347e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.017768e+00	3.679736e-01	1.756259e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.235062e+00	1.956628e-01	6.789075e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.934681e+00	2.695132e-01	1.825392e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.505818e+00	4.116965e-01	3.683860e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.803631e+00	2.319516e-01	4.000328e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.219603e+00	1.581409e-01	3.294114e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.749689e-01	9.307882e-02	2.315399e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.299524e-01	3.202471e-02	1.047104e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.439785e-02	5.997506e-03	6.801250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.525711e+00	6.824254e-01	7.724953e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.467009e+00	8.301195e-01	1.273947e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.670718e+00	9.761049e-01	1.024693e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.111351e+00	8.805531e-01	8.072514e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.118097e+00	7.950166e-01	3.637165e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.689221e+00	5.839867e-01	1.084507e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.825591e+00	2.358355e-01	1.031125e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.996202e+00	2.722018e-01	2.028110e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.213096e+00	2.619418e-01	2.688316e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.418589e+00	1.435631e-01	2.699765e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.075786e-01	7.609761e-02	2.105513e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.945367e-01	3.554979e-02	1.077107e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.453493e-02	5.673322e-03	8.781623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.867573e+01	9.752889e+00	1.361380e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.482881e+01	4.862837e+00	3.501552e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.568818e+01	3.347551e+00	1.966016e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.857509e+01	2.403674e+00	8.265503e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.193506e+01	1.146164e+00	3.227727e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.617778e+00	6.380786e-01	2.034343e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.857806e+00	3.018994e-01	1.309139e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.478843e+00	2.644877e-01	2.174294e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.551100e+00	2.479285e-01	4.006788e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.627596e+00	1.911118e-01	4.039912e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.767740e-01	1.123206e-01	3.020335e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.921644e-02	8.742399e-03	1.436637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.376298e-01	1.984604e-01	1.916224e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.693299e+00	8.552042e-01	7.976705e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.800858e+00	5.043295e-01	8.912503e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.102051e+00	5.086124e-01	4.713790e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.939731e+00	3.738649e-01	7.050766e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.066147e+00	2.559898e-01	4.873713e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.903713e-01	1.235444e-01	2.474809e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.224003e-02	1.180690e-02	2.043879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.348062e+00	7.476295e-01	7.311942e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.957889e+00	6.271722e-01	2.770709e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.163546e+00	4.909011e-01	4.669673e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.669968e+00	2.909585e-01	5.009675e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.023698e-01	1.730194e-01	3.117195e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.574954e-01	1.012305e-01	1.746182e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.768285e-01	4.474742e-02	9.154045e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.091133e-02	4.333362e-03	6.046935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.301612e+00	2.183477e+00	1.997334e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.868447e+00	8.886972e-01	5.454490e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.718837e+00	7.133301e-01	1.003235e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.596217e+00	3.494377e-01	6.404164e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.454012e-02	2.324492e-02	4.259350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.371768e-02	2.724378e-02	2.977684e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.098188e-01	2.011465e-01	2.950801e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.047195e+00	5.324348e-01	6.381725e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.968372e+00	7.145009e-01	8.168270e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.992015e+00	7.726504e-01	5.473552e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.620895e+00	5.340987e-01	1.124604e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.664409e+00	3.857995e-01	4.436723e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.084240e+00	4.052044e-01	3.470448e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.482807e+00	4.362034e-01	5.539596e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.874516e+00	4.111046e-01	5.299153e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.267241e+00	2.869937e-01	4.177975e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.347928e-01	1.326823e-01	3.836721e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.904618e-01	1.060784e-01	1.804974e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.708378e-02	7.796532e-03	1.867324e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.597119e-01	9.179991e-02	2.165873e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.126793e+00	5.967221e-01	1.018161e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.528114e+00	1.136969e+00	1.392464e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.703742e+00	1.271444e+00	1.309331e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.657748e+00	1.175526e+00	6.857280e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.852746e+00	7.510313e-01	1.799760e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.543676e+00	2.660261e-01	4.331759e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.812681e+00	5.013286e-01	1.843450e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.861151e+00	4.069710e-01	5.207442e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.213342e+00	4.315483e-01	4.192336e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.482246e+00	2.786836e-01	4.539594e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.693213e-01	1.343772e-01	3.541764e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.074537e-01	1.189655e-01	2.070551e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.017212e-01	6.551699e-02	1.334039e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.407424e-02	7.790127e-03	1.185548e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.945541e-01	3.880153e-01	1.224957e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.851617e+00	1.454655e+00	2.880283e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.954632e+00	2.749092e+00	3.296388e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.545900e+00	3.060123e+00	2.511619e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.198536e+00	2.155101e+00	9.083680e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.319929e+00	6.922953e-01	1.185553e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.463516e+00	8.450403e-01	5.358757e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.523339e+00	8.145219e-01	8.233359e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.890564e+00	6.348018e-01	8.838735e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.769178e+00	3.263649e-01	7.308325e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.081400e+00	2.976325e-01	4.740326e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.550260e-02	1.457862e-02	2.770772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.363654e-01	2.700366e-01	3.060899e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.196108e+00	7.772116e-01	6.175759e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.090681e+00	4.744047e-01	6.426343e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.675754e+00	2.906883e-01	3.021454e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.935099e+00	2.850996e-01	5.437318e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.166073e+00	2.455599e-01	4.440253e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.934801e-01	1.341755e-01	2.557218e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.191579e-01	6.559102e-02	1.317683e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.217119e-02	4.899750e-03	7.100437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.998242e+00	1.260327e+00	1.657897e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.216688e+00	1.625077e+00	1.111801e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.140699e+00	6.181235e-01	8.031640e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.817586e+00	2.404655e-01	2.987261e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.203633e+00	2.628601e-01	3.239250e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.380638e+00	1.743043e-01	3.515236e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.933143e-01	1.470086e-01	2.419671e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.070172e-01	8.557522e-02	1.536789e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.528772e-02	1.048318e-02	1.787236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.188623e+01	1.903331e+01	1.787568e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.350423e+01	4.148147e+00	1.352460e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.608099e+00	3.753788e-01	5.160883e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.785471e+00	1.092346e-01	1.574993e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.594098e+00	2.419865e-01	2.890827e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.784413e+00	2.845647e-01	4.195224e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.968701e-01	1.975882e-01	4.416973e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.830933e-02	1.694708e-02	2.898943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.323516e-01	2.253951e-01	2.457194e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.106990e+00	4.633495e-01	5.735242e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.697703e+00	6.139111e-01	6.591086e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.270566e+00	6.122543e-01	5.964161e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.864824e+00	6.557872e-01	2.664781e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.040175e+00	4.478388e-01	1.799825e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.881678e+00	2.614197e-01	1.088270e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.529776e+00	2.426436e-01	3.207024e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.162643e+00	2.597267e-01	4.081372e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.746296e+00	3.160327e-01	4.112791e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.190309e+00	2.165367e-01	4.015221e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.251842e-01	1.433864e-01	3.070751e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.751176e-01	9.870498e-02	1.703218e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.740420e-02	7.793561e-03	1.767531e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.994891e+00	1.239127e+00	1.370083e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.784185e+00	1.458885e+00	1.809894e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.899352e+00	1.277037e+00	1.302748e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.451952e+00	1.140676e+00	5.908465e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.605589e+00	8.204046e-01	1.898785e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.637775e+00	3.911914e-01	2.110600e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.943152e+00	2.185520e-01	1.240977e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.553925e+00	2.025264e-01	2.552529e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.094069e+00	2.077678e-01	2.880080e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.500499e+00	2.292735e-01	3.196466e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.254946e-01	1.229251e-01	2.750695e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.064752e-01	9.356577e-02	1.744428e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.379471e-02	1.143578e-02	1.974893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.669780e+01	1.536384e+01	1.704255e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.365826e+01	6.844563e+00	2.773437e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.020793e+01	3.061314e+00	9.407938e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.307060e+01	1.578734e+00	2.921021e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.096332e+00	6.795982e-01	3.794865e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.388155e+00	2.938336e-01	2.773671e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.787272e+00	1.222031e-01	1.186735e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.113835e+00	1.605148e-01	6.430768e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.632334e+00	2.389763e-01	3.444767e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.027815e+00	3.199042e-01	4.772596e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.254851e+00	2.308486e-01	4.465399e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.398498e-02	1.882444e-02	3.321056e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.000267e-01	1.487091e-01	8.650946e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.464472e+00	6.310865e-01	5.141087e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.591831e+00	3.626757e-01	2.046985e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.487802e+00	4.923081e-01	3.141605e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.174876e+00	3.730390e-01	5.387219e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.105851e+00	1.475610e-01	3.911872e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.505560e-01	3.590628e-02	1.725961e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.158925e-02	1.424836e-02	9.755692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.484098e+00	4.090350e-01	3.890658e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.115977e+00	4.223829e-01	2.577490e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.327964e+00	4.106480e-01	2.434042e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.562280e+00	2.181250e-01	3.312141e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.224828e-01	7.464139e-02	2.370860e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.584725e-01	3.888329e-02	1.031383e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.319043e-01	2.492652e-02	4.186277e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.860274e-03	5.071836e-03	2.279648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.515572e+00	1.301449e+00	1.104156e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.637500e+00	4.562605e-01	2.532189e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.944565e+00	4.405288e-01	5.579750e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.032068e+00	1.567223e-01	4.004775e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.438215e-02	9.168520e-03	1.817562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.712615e-02	4.784425e-02	4.543314e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.740902e-01	1.898024e-01	1.775442e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.009229e+00	3.619628e-01	4.135248e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.895040e+00	5.269465e-01	4.969968e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.680193e+00	5.015099e-01	5.006932e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.467319e+00	3.510984e-01	2.080567e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.695005e+00	2.178850e-01	6.972406e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.437183e+00	4.867183e-01	2.404448e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.747646e+00	4.154052e-01	4.081890e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.903974e+00	3.046577e-01	4.151768e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.199060e+00	1.692619e-01	3.321833e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.919456e-01	8.399062e-02	2.198202e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.380569e-01	4.551921e-02	1.093159e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.342741e-02	7.500136e-03	6.423091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.936746e-01	1.099198e-01	2.327311e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.282680e+00	4.653332e-01	6.625478e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.682640e+00	7.413445e-01	8.145813e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.924153e+00	7.663277e-01	7.732886e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.641218e+00	6.110160e-01	7.390343e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.004163e+00	3.696529e-01	2.397529e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.873895e+00	2.859944e-01	1.228400e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.007685e+00	4.941598e-01	1.667206e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.004712e+00	4.023329e-01	2.967600e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.062288e+00	2.919673e-01	3.012923e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.355714e+00	1.462069e-01	3.090838e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.352290e-01	8.312601e-02	2.134628e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.733157e-01	5.836673e-02	1.170387e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.285925e-01	2.805324e-02	6.471452e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.698959e-02	4.674079e-03	5.158426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.809819e+00	5.992784e-01	1.836023e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.041251e+00	1.404459e+00	2.923015e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.712418e+00	1.836872e+00	2.274404e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.079321e+01	1.501549e+00	1.267506e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.054941e+01	9.219329e-01	2.845265e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.758305e+00	8.196004e-01	3.620276e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.936353e+00	6.893305e-01	3.294934e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.749840e+00	4.880860e-01	5.762283e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.162169e+00	2.644096e-01	5.846828e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.248539e+00	1.892627e-01	3.537879e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.824129e-01	1.289895e-01	2.466582e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.535371e-02	4.815107e-03	1.065731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.780167e-01	1.900773e-01	1.665534e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.761930e+00	6.157707e-01	5.092585e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.132416e+00	4.739938e-01	1.981835e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.159813e+00	3.347241e-01	1.495147e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.123109e+00	3.170637e-01	4.911364e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.143396e+00	1.523309e-01	4.341752e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.419505e-01	5.994086e-02	2.073939e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.974793e-01	4.702866e-02	6.842043e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.329219e-02	8.942439e-03	3.740402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.154996e+00	6.485749e-01	7.189831e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.105132e+00	1.156713e+00	9.832589e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.285218e+00	7.308265e-01	2.598796e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.813504e+00	3.440209e-01	1.518560e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.229469e+00	2.648725e-01	3.960497e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.266050e+00	1.559457e-01	2.988891e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.152895e-01	6.411964e-02	2.124385e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.194154e-01	3.085169e-02	8.376151e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.726075e-02	7.502284e-03	8.067918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.187284e+01	1.168774e+01	1.301966e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.086623e+01	4.999371e+00	2.608058e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.199845e+01	1.250980e+00	4.043825e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.476745e+00	2.996007e-01	3.250315e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.419107e+00	2.847199e-01	4.730055e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.338445e+00	2.315781e-01	3.916666e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.382104e-01	9.436509e-02	2.632496e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.843566e-02	7.459534e-03	1.188974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.344574e-01	2.076048e-01	1.943205e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.811089e-01	3.290031e-01	3.786161e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.426316e+00	4.585177e-01	4.606357e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.928277e+00	5.262610e-01	5.084472e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.531326e+00	4.812525e-01	4.275954e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.026616e+00	3.407642e-01	1.424355e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.263325e+00	2.848983e-01	5.592237e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.944095e+00	3.458787e-01	1.962065e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.364519e+00	2.858110e-01	3.692660e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.779991e+00	2.350750e-01	3.911200e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.176322e+00	1.525091e-01	3.370402e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.709504e-01	7.656928e-02	2.187709e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.211094e-01	3.558802e-02	1.173991e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.369413e-02	7.481398e-03	6.747784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.750624e+00	8.068575e-01	6.853800e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.683812e+00	8.813420e-01	1.212859e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.779296e+00	9.744116e-01	1.085966e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.306548e+00	9.341445e-01	6.850391e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.988064e+00	5.941205e-01	5.081011e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.637698e+00	5.364249e-01	7.886603e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.904292e+00	2.848821e-01	1.189676e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.013829e+00	3.115642e-01	2.125471e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.159079e+00	2.143250e-01	2.744730e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.361291e+00	1.368183e-01	3.150227e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.996237e-01	7.827053e-02	1.837991e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.951019e-01	4.616260e-02	1.109152e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.186327e-02	4.463973e-03	8.840643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.241787e+01	1.032970e+01	1.272901e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.575003e+01	4.996535e+00	3.500286e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.528655e+01	3.063653e+00	1.601461e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.796206e+01	1.950236e+00	6.883664e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.233742e+01	1.685494e+00	3.121028e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.442671e+00	5.049316e-01	2.244841e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.846598e+00	3.442192e-01	2.278044e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.463938e+00	2.596001e-01	2.304346e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.491405e+00	2.466164e-01	4.166303e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.555440e+00	1.907924e-01	4.607704e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.823370e-01	1.425543e-01	2.654560e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.591951e-02	6.513744e-03	1.491758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.920978e-01	2.347396e-01	2.234541e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.212721e+00	8.394650e-01	6.173687e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.738336e+00	2.119994e-01	9.704918e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.734240e+00	4.575187e-01	5.077430e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.676251e+00	3.316207e-01	5.566097e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.058888e-01	2.056403e-01	3.867967e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.816339e-01	7.016577e-02	2.069792e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.225257e-02	6.257890e-03	1.642811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.895907e+00	7.976503e-01	6.835788e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.888777e+00	5.075979e-01	3.927532e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.793965e+00	4.076264e-01	4.527965e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.488967e+00	2.247910e-01	4.190618e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.007723e-01	1.595273e-01	2.515323e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.005840e-01	5.007631e-02	1.525308e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.484031e-01	3.486340e-02	8.128745e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.582117e-03	3.313692e-03	5.203792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.524594e+00	2.323138e+00	1.738330e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.485315e+00	7.196938e-01	9.029340e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.252045e+00	6.154649e-01	9.300705e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.429445e+00	2.816300e-01	5.126394e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.366732e-02	1.487999e-02	3.743262e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.341221e-02	3.364759e-02	4.174432e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.552032e-01	2.836515e-01	3.664753e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.394228e+00	6.393037e-01	7.245027e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.501482e+00	8.282696e-01	6.953069e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.429282e+00	6.624900e-01	3.507272e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.769740e+00	3.001214e-01	8.076566e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.396426e+00	3.045209e-01	1.758975e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.879790e+00	4.527858e-01	4.001659e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.224664e+00	4.020972e-01	4.413729e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.618636e+00	2.905752e-01	4.776715e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.024435e+00	2.065764e-01	4.320541e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.371360e-01	1.296288e-01	2.597794e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.086278e-01	6.243680e-02	1.595026e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.070652e-02	4.574660e-03	1.166491e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.656414e-01	1.537984e-01	3.063245e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.709109e+00	8.280635e-01	1.224115e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.378040e+00	1.328919e+00	1.451883e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.639647e+00	1.411515e+00	9.328270e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.116887e+00	9.678444e-01	5.088162e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.045754e+00	4.457512e-01	5.180492e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.263500e+00	3.570045e-01	1.910054e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.482137e+00	3.830869e-01	3.512483e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.632770e+00	3.865687e-01	4.292623e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.923463e+00	2.960957e-01	4.025167e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.314541e+00	1.789810e-01	3.986677e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.547746e-01	1.684416e-01	3.042692e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.527223e-01	1.011245e-01	1.270830e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.540052e-01	3.277911e-02	1.274093e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.971132e-02	4.520306e-03	9.656576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.046838e+00	6.147766e-01	1.469411e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.942312e+00	2.074090e+00	3.344520e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.733724e+00	3.337866e+00	3.345421e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.975471e+00	3.136068e+00	1.872343e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.007626e+01	1.739914e+00	4.525321e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.082794e+00	6.040248e-01	3.913479e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.966758e+00	8.406908e-01	7.431322e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.954693e+00	6.132855e-01	9.426108e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.603523e+00	5.780243e-01	7.703451e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.625959e+00	3.174137e-01	5.566386e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.162110e-01	1.757280e-01	4.258277e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.739158e-02	9.718047e-03	2.386990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.278934e-01	3.384229e-01	3.315848e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.527751e+00	7.546357e-01	5.609301e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.053108e+00	2.676837e-01	3.393502e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.557722e+00	2.925616e-01	3.826522e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.806902e+00	2.592770e-01	4.423711e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.042006e+00	2.424719e-01	3.622172e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.856414e-01	7.700162e-02	2.235640e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.631128e-01	4.621711e-02	1.029717e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.774217e-03	2.830229e-03	6.382393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.488262e+00	1.642752e+00	1.625371e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.709044e+00	1.469444e+00	9.049004e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.792262e+00	3.168887e-01	2.454362e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.772811e+00	2.401732e-01	2.643977e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.122965e+00	2.286271e-01	3.278344e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.299069e+00	2.122024e-01	2.767920e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.242679e-01	9.347116e-02	2.062329e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.527957e-01	4.643687e-02	1.399724e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.842317e-02	7.418373e-03	1.645229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.077670e+02	2.040559e+01	1.478541e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.110125e+01	2.427783e+00	8.797939e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.397717e+00	3.054105e-01	3.227627e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.747949e+00	9.631179e-02	2.560754e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.557272e+00	2.762246e-01	2.612176e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.706910e+00	2.462992e-01	3.819741e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.304581e-01	1.815642e-01	3.539100e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.913583e-02	1.008200e-02	2.723586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.421019e-01	2.825014e-01	2.731353e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.383951e+00	5.616012e-01	6.560077e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.061095e+00	6.350352e-01	7.131208e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.695511e+00	7.261253e-01	4.194684e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.063432e+00	5.427971e-01	1.185856e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.011328e+00	1.936244e-01	4.745627e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.759763e+00	2.139207e-01	1.991147e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.450459e+00	2.450437e-01	3.265566e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.050668e+00	2.639376e-01	3.442783e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.544811e+00	2.183921e-01	4.057739e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.062159e+00	2.010675e-01	3.615861e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.238797e-01	1.175416e-01	2.455031e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.975046e-01	5.557448e-02	1.534577e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.141706e-02	5.274942e-03	1.079008e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.080522e+00	1.388577e+00	1.756230e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.141380e+00	1.652523e+00	1.642239e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.862465e+00	1.503922e+00	8.941044e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.658614e+00	1.019542e+00	4.151422e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.423994e+00	6.559515e-01	9.099994e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.376576e+00	9.981563e-02	5.327943e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.900711e+00	1.887406e-01	1.656110e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.483234e+00	2.003461e-01	3.060373e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.004058e+00	1.873198e-01	2.801603e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.376190e+00	1.601053e-01	2.779002e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.445661e-01	1.412379e-01	2.533505e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.541994e-01	7.431261e-02	1.349021e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.614750e-02	6.353076e-03	1.743334e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.019270e+02	1.756297e+01	1.322201e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.221328e+01	5.093371e+00	2.141882e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.910083e+01	2.753762e+00	5.924126e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.197536e+01	7.522215e-01	7.081894e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.874988e+00	5.997518e-01	2.167204e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.319442e+00	2.576130e-01	2.723503e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.793114e+00	9.008578e-02	1.920559e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.018340e+00	1.108316e-01	1.613061e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.505055e+00	2.662672e-01	3.233248e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.937085e+00	2.786180e-01	4.151181e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.168983e+00	2.135255e-01	3.940946e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.382720e-02	1.301020e-02	2.852411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.089269e-01	1.445248e-01	1.123355e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.897212e+00	6.279394e-01	5.172678e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.888666e+00	2.310149e-01	6.733288e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.111901e+00	4.386546e-01	4.095649e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.751141e+00	2.922637e-01	4.817272e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.038664e-01	9.898071e-02	2.945550e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.870524e-01	2.294966e-02	1.228026e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.400128e-02	1.421976e-02	6.536846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.024459e+00	4.073676e-01	4.389861e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.168149e+00	4.652365e-01	1.234885e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.751952e+00	3.249644e-01	2.888128e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.317434e+00	1.475279e-01	2.865199e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.992521e-01	6.011836e-02	1.577829e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.455891e-01	1.960295e-02	1.011511e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.292960e-01	3.442690e-02	3.183286e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.512786e-03	5.179304e-03	1.691219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.704853e+00	1.313363e+00	9.682489e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.937299e+00	4.847035e-01	2.966228e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.441416e+00	2.998654e-01	5.522068e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.008481e+00	1.247746e-01	3.083343e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.442010e-02	9.974818e-03	1.434279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.860006e-02	5.525328e-02	5.182619e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.861994e-01	2.308919e-01	2.510370e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.278826e+00	4.478036e-01	5.140614e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.228938e+00	5.656125e-01	5.613846e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.114247e+00	4.986198e-01	4.336117e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.742372e+00	2.294484e-01	8.885161e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.717974e+00	4.092768e-01	1.055092e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.115307e+00	4.129206e-01	3.478544e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.390839e+00	3.545013e-01	4.310327e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.653174e+00	2.750065e-01	3.823078e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.991417e-01	1.058948e-01	2.887507e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.071125e-01	7.917488e-02	1.708878e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.780620e-01	4.293408e-02	8.044292e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.794680e-02	6.329345e-03	4.316222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.733366e-01	1.238508e-01	2.650183e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.825195e+00	5.158329e-01	7.315497e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.476534e+00	7.833702e-01	1.086118e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.733938e+00	7.848783e-01	8.983186e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.346986e+00	5.574094e-01	3.302533e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.214655e+00	2.406520e-01	1.194594e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.638564e+00	4.621660e-01	1.105136e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.569572e+00	3.473839e-01	2.404768e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.621282e+00	3.951806e-01	2.878161e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.774205e+00	2.114638e-01	2.778126e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.172937e+00	1.338397e-01	2.435509e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.749648e-01	7.973559e-02	1.614502e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.388338e-01	4.430916e-02	1.108110e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.084526e-01	2.721497e-02	4.658457e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.453471e-02	4.001431e-03	3.450613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.314849e+00	7.470012e-01	2.185012e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.928368e+00	1.776184e+00	3.203781e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.079169e+01	2.119869e+00	2.212073e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.225559e+01	1.651594e+00	7.487813e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.076043e+01	5.932903e-01	3.401368e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.985696e+00	5.856923e-01	3.880850e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.272816e+00	7.747561e-01	4.495897e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.245588e+00	4.468186e-01	4.754107e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.944749e+00	2.201177e-01	4.852639e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.148981e+00	1.634378e-01	3.256686e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.191131e-01	1.067214e-01	1.714202e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.328887e-02	6.473569e-03	8.853276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.854788e-01	2.177515e-01	1.929487e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.169146e+00	6.578120e-01	5.427808e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.330740e+00	3.448834e-01	6.098115e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.934037e+00	4.001759e-01	2.868990e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.846893e+00	2.525903e-01	5.063606e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.013404e+00	1.211210e-01	3.190763e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.674383e-01	4.466155e-02	1.660723e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.723563e-01	6.248851e-02	5.323873e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.691470e-03	6.841779e-03	2.161844e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.061455e+00	8.245885e-01	1.028082e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.445556e+00	1.344984e+00	9.921062e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.290665e+00	5.735067e-01	1.146551e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.271809e+00	3.552446e-01	2.148676e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.014338e+00	2.356435e-01	3.880417e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.117641e+00	1.240834e-01	2.783982e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.191592e-01	5.128146e-02	1.498221e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.094248e-01	2.227047e-02	7.959145e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.541230e-02	8.872495e-03	6.033019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.920825e+01	1.266530e+01	1.364498e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.155371e+01	4.473113e+00	1.985764e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.042628e+01	6.483394e-01	3.915101e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.200840e+00	2.355310e-01	3.152413e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.199505e+00	2.603065e-01	4.418156e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.310823e+00	1.679687e-01	3.420344e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.384897e-01	8.114655e-02	2.224272e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.776077e-02	9.128035e-03	9.329231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.200468e-01	2.532266e-01	2.163639e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.072442e+00	4.003478e-01	4.800576e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.718446e+00	5.454303e-01	5.212676e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.312396e+00	5.710367e-01	4.924165e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.791540e+00	4.596572e-01	3.883211e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.279178e+00	2.880598e-01	3.952335e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.158516e+00	3.168110e-01	7.355882e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.783816e+00	3.723116e-01	2.871687e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.149912e+00	2.665992e-01	3.993604e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.572109e+00	1.974464e-01	3.616828e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.015438e+00	1.136370e-01	3.035956e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.021718e-01	7.628548e-02	1.701785e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.752525e-01	3.990673e-02	7.953636e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.916441e-02	7.262741e-03	4.828798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.399659e+00	8.301422e-01	9.829946e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.080433e+00	1.102691e+00	1.133773e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.848809e+00	1.090258e+00	1.188290e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.921741e+00	8.627390e-01	7.427081e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.399680e+00	6.307358e-01	2.383217e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.505064e+00	2.976589e-01	8.359436e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.550208e+00	3.698371e-01	1.256875e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.690170e+00	2.433595e-01	2.462563e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.973775e+00	1.864739e-01	2.820053e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.263729e+00	1.272584e-01	2.441749e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.400271e-01	6.865598e-02	1.613214e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.668762e-01	3.129105e-02	8.858098e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.020548e-02	5.936125e-03	6.867318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.605516e+01	1.087930e+01	1.394869e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.937065e+01	5.468449e+00	3.165235e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.687286e+01	3.517999e+00	1.481600e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.763954e+01	1.765770e+00	4.554955e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.082636e+01	7.619785e-01	3.034917e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.776365e+00	4.281625e-01	2.022454e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.448865e+00	2.396687e-01	1.821655e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.194742e+00	2.803821e-01	2.192146e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.309299e+00	2.346073e-01	3.709799e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.520976e+00	1.714815e-01	3.828373e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.357008e-01	9.881161e-02	2.481818e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.495591e-02	8.767275e-03	1.117271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.757905e-01	2.659031e-01	2.365858e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.277942e+00	8.013676e-01	5.933957e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.674921e+00	2.397949e-01	6.622917e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.649959e+00	4.813445e-01	5.067102e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.613280e+00	3.197670e-01	5.786464e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.458389e-01	1.562476e-01	3.758086e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.674481e-01	8.590276e-02	1.887954e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.141104e-02	6.562724e-03	1.395164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.079487e+00	8.096117e-01	6.911183e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.838401e+00	5.256957e-01	3.743955e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.699226e+00	3.896724e-01	4.862637e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.424727e+00	2.270060e-01	4.162870e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.588681e-01	1.039789e-01	2.472414e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.836905e-01	8.413325e-02	1.391704e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.437768e-01	2.632125e-02	7.275454e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.767427e-03	2.678316e-03	5.608436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.814377e+00	2.240932e+00	1.762103e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.490560e+00	8.086593e-01	8.049980e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.133150e+00	5.599841e-01	9.001095e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.339766e+00	2.630157e-01	5.114329e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.035553e-02	1.499960e-02	3.589916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.277960e-02	4.141920e-02	4.040379e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.241519e-01	3.310205e-01	3.707944e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.517406e+00	6.955824e-01	8.235949e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.617682e+00	7.859056e-01	6.996646e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.430923e+00	5.526030e-01	3.464346e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.738978e+00	2.242311e-01	1.160505e-04
2.900000e-01	2.000000e-02	2.000000e-02	3.443705e+00	4.470821e-01	1.721890e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.799529e+00	4.470768e-01	4.039942e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.169266e+00	4.258078e-01	4.844626e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.549667e+00	3.105177e-01	4.693536e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.819849e-01	1.803233e-01	3.907673e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.989285e-01	1.264316e-01	2.664825e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.923150e-01	5.843561e-02	1.514118e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.964530e-02	5.267937e-03	1.147615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.065740e-01	1.632675e-01	2.984504e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.907686e+00	9.528533e-01	1.312577e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.577411e+00	1.385323e+00	1.551846e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.772365e+00	1.316413e+00	9.907902e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.199055e+00	8.052953e-01	4.179845e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.066924e+00	4.667838e-01	4.211096e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.329734e+00	3.864968e-01	1.550954e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.388565e+00	4.186830e-01	4.037461e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.593675e+00	4.668247e-01	3.598358e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.841026e+00	2.874731e-01	4.610527e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.302487e+00	2.339380e-01	3.461205e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.263379e-01	1.330530e-01	2.757474e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.874324e-01	6.583047e-02	1.911588e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.536596e-01	4.825418e-02	9.636125e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.835266e-02	4.035712e-03	9.799867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.206727e+00	6.576320e-01	1.588939e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.379716e+00	2.262616e+00	3.534041e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.014582e+00	3.341200e+00	3.842424e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.022272e+01	2.922741e+00	1.771725e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.983883e+00	1.516186e+00	4.064206e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.228513e+00	7.689874e-01	2.603990e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.934310e+00	9.233563e-01	7.221695e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.899298e+00	7.449457e-01	9.087564e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.501693e+00	4.637374e-01	7.647435e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.535737e+00	3.142898e-01	5.864233e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.794056e-01	1.995584e-01	3.761058e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.573910e-02	9.787451e-03	2.204269e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.901335e-01	3.627380e-01	3.476545e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.572211e+00	7.639420e-01	5.741606e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.127067e+00	2.733263e-01	1.003513e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.550555e+00	3.044228e-01	3.780670e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.712017e+00	2.611818e-01	5.080827e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.722654e-01	1.790212e-01	3.582273e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.622932e-01	1.036095e-01	2.013005e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.628779e-01	4.467523e-02	8.259046e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.931516e-03	2.067843e-03	5.889505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.856978e+00	1.700015e+00	1.708934e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.790685e+00	1.504557e+00	9.098944e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.792931e+00	3.216891e-01	1.214287e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.837250e+00	2.556088e-01	1.946046e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.084305e+00	2.409713e-01	3.260525e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.240445e+00	1.732946e-01	3.137896e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.721260e-01	9.836169e-02	2.100979e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.399818e-01	5.464978e-02	1.288892e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.817289e-02	6.579426e-03	1.508805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.137758e+02	2.159748e+01	1.604542e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.092206e+01	2.520264e+00	7.217617e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.334764e+00	2.744008e-01	2.735244e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.700148e+00	1.044352e-01	1.108052e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.497210e+00	2.413204e-01	2.723182e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.621678e+00	2.273519e-01	4.167714e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.868358e-01	1.582518e-01	3.521564e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.876358e-02	1.121919e-02	2.471234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.031470e-01	3.080434e-01	2.960556e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.461570e+00	5.702773e-01	6.582555e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.179903e+00	7.096185e-01	6.255610e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.712403e+00	6.597461e-01	4.348677e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.085106e+00	4.939674e-01	1.427773e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.992119e+00	2.101029e-01	6.997591e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.749240e+00	2.222851e-01	2.619540e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.459697e+00	3.203409e-01	2.920517e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.039863e+00	3.465786e-01	3.654032e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.502583e+00	2.139250e-01	3.949053e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.984092e-01	1.668485e-01	3.540385e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.810292e-01	1.011917e-01	2.433463e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.898665e-01	5.761678e-02	1.373212e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.967695e-02	4.695111e-03	1.148359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.564504e+00	1.487883e+00	1.735650e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.498336e+00	1.863926e+00	1.502690e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.859685e+00	1.322821e+00	1.018768e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.669113e+00	9.780445e-01	4.024280e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.444322e+00	6.163084e-01	8.909292e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.412858e+00	1.781813e-01	2.607275e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.862538e+00	2.178951e-01	1.930749e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.496652e+00	2.131620e-01	2.222463e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.964561e+00	2.239522e-01	2.947485e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.357412e+00	1.608281e-01	2.852402e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.987018e-01	1.013049e-01	2.418663e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.205272e-01	6.070176e-02	1.465585e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.493913e-02	6.919540e-03	1.700943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.072448e+02	1.789683e+01	1.375455e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.172021e+01	5.193452e+00	1.906392e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.823344e+01	1.751675e+00	7.559641e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.222318e+01	1.360975e+00	1.438310e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.002579e+00	4.887888e-01	1.185146e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.267233e+00	1.737450e-01	2.419357e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.726990e+00	8.086058e-02	1.093395e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.937855e+00	1.158745e-01	1.506979e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.493435e+00	2.461708e-01	3.486401e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.870988e+00	2.881865e-01	4.187396e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.113288e+00	1.974036e-01	4.048096e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.145853e-02	1.210628e-02	2.775754e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.906471e-01	1.814853e-01	8.708443e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.974226e+00	6.237035e-01	5.543743e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.730344e+00	1.882556e-01	9.132872e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.992648e+00	3.805279e-01	4.075917e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.770005e+00	3.231487e-01	4.759376e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.602516e-01	1.247700e-01	2.828429e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.896441e-01	5.197513e-02	1.244920e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.335587e-02	1.186130e-02	6.259513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.214849e+00	4.278565e-01	4.272279e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.994498e+00	3.564579e-01	1.454431e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.714469e+00	3.066930e-01	3.091438e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.323126e+00	1.785617e-01	2.626040e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.531010e-01	6.625979e-02	1.515421e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.164148e-01	5.029686e-02	7.918822e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.144390e-01	3.548488e-02	3.047791e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.557121e-03	4.034490e-03	1.878114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.996131e+00	1.331140e+00	9.852136e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.712343e+00	3.862499e-01	4.291703e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.443047e+00	3.513781e-01	4.977232e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.392245e-01	1.512543e-01	3.094150e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.208746e-02	1.009224e-02	1.415615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.190277e-02	6.177001e-02	5.131382e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.391580e-01	2.594006e-01	2.056455e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.357364e+00	4.529558e-01	5.125094e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.368015e+00	5.663451e-01	5.772480e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.282847e+00	4.680850e-01	2.903856e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.656357e+00	2.003880e-01	1.930342e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.561029e+00	2.808265e-01	1.671652e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.048198e+00	3.885415e-01	3.290968e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.330891e+00	3.454943e-01	4.173580e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.609994e+00	2.699874e-01	3.810122e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.023549e+00	1.660093e-01	2.775847e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.748802e-01	9.093051e-02	1.665196e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.664532e-01	2.351493e-02	8.557223e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.732890e-02	7.077536e-03	4.697909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.350587e-01	1.557125e-01	2.610209e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.969298e+00	5.828186e-01	8.276794e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.737145e+00	8.658014e-01	9.721836e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.980949e+00	7.908938e-01	7.999870e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.393074e+00	5.135032e-01	3.744795e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.152938e+00	1.797539e-01	1.876806e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.479303e+00	3.902785e-01	1.298844e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.517414e+00	4.783115e-01	2.406431e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.508320e+00	2.496247e-01	3.193057e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.784776e+00	2.366955e-01	2.620196e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.188526e+00	1.588823e-01	2.021675e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.425214e-01	9.591855e-02	1.472807e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.194542e-01	5.035759e-02	9.352392e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.977013e-01	1.995681e-02	5.863448e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.392489e-02	3.954673e-03	3.369745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.646557e+00	8.942540e-01	2.404795e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.385771e+00	1.872998e+00	3.454109e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.150014e+01	2.404256e+00	2.030693e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.248926e+01	1.724783e+00	7.523894e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.067723e+01	6.584346e-01	3.307062e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.779182e+00	6.247389e-01	5.844402e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.162336e+00	7.541472e-01	4.302495e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.189172e+00	4.161932e-01	5.358198e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.881047e+00	2.566335e-01	3.976797e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.099999e+00	1.588801e-01	3.273059e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.891358e-01	1.032689e-01	1.973935e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.241062e-02	5.863813e-03	8.436251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.443350e-01	2.494732e-01	1.939833e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.214996e+00	6.582581e-01	5.651449e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.306428e+00	2.980574e-01	5.711205e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.841808e+00	3.264121e-01	3.350680e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.855065e+00	2.809409e-01	4.609632e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.022494e+00	1.549052e-01	3.189947e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.604157e-01	5.293089e-02	1.538686e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.604347e-01	5.049851e-02	5.103167e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.899130e-03	6.480728e-03	2.035215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.323569e+00	8.915718e-01	9.608012e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.558733e+00	1.285008e+00	1.051856e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.234443e+00	5.221660e-01	1.247658e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.247536e+00	3.435296e-01	2.099282e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.025098e+00	2.354180e-01	3.780830e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.134096e+00	1.249856e-01	2.577478e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.848992e-01	5.460372e-02	1.475172e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.804381e-01	5.268018e-02	7.201065e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.176589e-02	8.620349e-03	5.796727e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.333858e+01	1.340974e+01	1.451330e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.170332e+01	4.305367e+00	1.950798e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.009890e+01	5.724869e-01	2.719570e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.032000e+00	2.522471e-01	2.753638e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.296451e+00	2.584197e-01	3.925429e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.211898e+00	1.725802e-01	3.396398e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.498385e-01	9.662591e-02	1.898746e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.593305e-02	6.749994e-03	1.047733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.457984e-01	2.511537e-01	2.197737e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.150216e+00	4.158104e-01	4.691082e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.770252e+00	5.381677e-01	4.976958e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.397374e+00	5.567586e-01	4.403110e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.928450e+00	4.493970e-01	2.489919e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.208865e+00	2.247956e-01	1.382431e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.158145e+00	2.496485e-01	8.127448e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.665030e+00	2.640078e-01	2.987243e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.098285e+00	2.496737e-01	4.068846e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.567478e+00	2.404390e-01	3.687251e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.036916e+00	1.604244e-01	2.797985e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.733557e-01	8.868617e-02	1.699650e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.624626e-01	2.807168e-02	8.477081e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.748674e-02	6.733099e-03	5.388418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.771180e+00	9.562444e-01	8.628880e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.069028e+00	1.096800e+00	1.482387e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.099449e+00	1.084528e+00	8.920480e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.058503e+00	8.618466e-01	5.310567e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.424172e+00	5.890768e-01	2.237754e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.489244e+00	2.872993e-01	1.164242e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.572443e+00	2.910413e-01	1.118126e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.675183e+00	2.432730e-01	2.477627e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.888349e+00	1.782374e-01	3.474259e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.256442e+00	1.423666e-01	2.106659e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.189460e-01	9.057543e-02	1.445662e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.515947e-01	3.753300e-02	8.355898e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.682195e-02	4.986518e-03	7.637162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.967474e+01	1.141812e+01	1.347502e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.923087e+01	5.239313e+00	2.936751e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.626654e+01	2.517440e+00	1.201670e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.757283e+01	1.779545e+00	4.589037e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.094497e+01	9.668314e-01	3.333275e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.778882e+00	3.712480e-01	1.934324e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.298008e+00	2.016070e-01	2.027956e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.127360e+00	2.070661e-01	3.278059e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.302292e+00	2.292523e-01	3.761185e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.469791e+00	1.786767e-01	3.236636e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.258530e-01	1.148201e-01	2.554163e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.467776e-02	6.588107e-03	1.138753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.604471e-01	2.945767e-01	2.655925e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.652563e+00	7.789189e-01	4.569635e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.507710e+00	3.498169e-01	1.288528e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.293667e+00	3.831896e-01	5.861224e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.385549e+00	2.401685e-01	4.905900e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.630176e-01	1.480305e-01	2.716080e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.076972e-01	7.110684e-02	1.482888e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.566057e-02	4.571470e-03	1.090348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.627866e+00	8.264134e-01	6.017071e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.483688e+00	3.655415e-01	4.263899e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.418813e+00	3.045931e-01	4.494214e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.287781e+00	1.764519e-01	3.594737e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.017068e-01	1.083522e-01	1.897452e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.571202e-01	6.040393e-02	1.135667e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.363264e-01	3.192753e-02	5.523230e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.176473e-03	1.644056e-03	4.742509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.003855e+00	2.241150e+00	1.465959e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.749353e+00	5.622887e-01	1.015038e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.828812e+00	4.946653e-01	7.354190e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.213759e+00	2.108863e-01	3.938972e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.452539e-02	1.313762e-02	2.917110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.036055e-02	4.437308e-02	5.188386e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.497951e-01	3.818647e-01	4.215291e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.853583e+00	7.218046e-01	7.982752e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.103646e+00	8.316839e-01	5.697372e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.820228e+00	5.346677e-01	1.480536e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.755671e+00	2.618615e-01	4.205674e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.210177e+00	4.186632e-01	3.181998e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.508279e+00	3.577112e-01	4.742677e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.906255e+00	3.583251e-01	4.663183e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.339983e+00	2.177823e-01	4.298819e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.685185e-01	1.665449e-01	3.273987e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.235769e-01	1.012308e-01	1.997662e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.481657e-01	5.279501e-02	1.052962e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.520299e-02	3.810198e-03	7.187138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.386146e-01	2.421691e-01	4.074573e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.583649e+00	1.152773e+00	1.436129e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.442317e+00	1.496821e+00	1.282768e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.489012e+00	1.268904e+00	8.243015e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.502635e+00	6.109336e-01	1.942203e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.978156e+00	3.015699e-01	5.280895e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.052594e+00	3.904453e-01	2.982173e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.081913e+00	3.320577e-01	4.529136e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.352451e+00	3.896519e-01	3.631972e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.639832e+00	2.175698e-01	4.225726e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.166536e+00	1.703731e-01	2.972774e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.664661e-01	1.186549e-01	1.980452e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.502445e-01	6.052241e-02	1.446227e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.347015e-01	4.407324e-02	7.679007e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.557533e-02	3.191889e-03	7.325757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.485705e+00	8.290733e-01	1.923816e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.659916e+00	2.790614e+00	3.862874e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.009524e+01	3.907702e+00	3.127987e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.165777e+01	2.684436e+00	1.319386e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.034416e+01	9.401203e-01	2.568774e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.748635e+00	7.143014e-01	6.899563e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.394838e+00	8.125931e-01	9.289378e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.525780e+00	5.835674e-01	7.924893e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.185115e+00	3.920049e-01	6.195258e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.358653e+00	2.176024e-01	4.406106e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.072135e-01	1.715743e-01	3.301445e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.088848e-02	8.033503e-03	1.733289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.205680e-01	3.932077e-01	3.889203e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.821179e+00	7.827192e-01	4.696968e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.089017e+00	1.842459e-01	9.151721e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.468538e+00	3.140191e-01	4.320883e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.584493e+00	2.444610e-01	4.440896e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.969844e-01	1.600799e-01	2.797319e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.082636e-01	7.911772e-02	1.731620e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.252638e-01	3.604161e-02	6.843085e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.942760e-03	1.525108e-03	3.959360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.022710e+00	1.843778e+00	1.860432e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.748604e+00	1.322711e+00	7.483708e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.580050e+00	1.385997e-01	7.481440e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.836258e+00	2.595907e-01	2.946367e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.078341e+00	2.314116e-01	2.878563e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.167915e+00	1.504823e-01	2.697015e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.378953e-01	7.995587e-02	1.656768e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.276222e-01	5.730306e-02	1.012562e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.394948e-02	5.589116e-03	1.270918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.201357e+02	2.040006e+01	1.566960e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.955099e+01	1.553959e+00	5.513556e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.387105e+00	2.414464e-01	3.098918e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.720182e+00	1.037145e-01	2.039518e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.548141e+00	2.326440e-01	2.505182e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.553071e+00	2.190982e-01	3.673038e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.472306e-01	1.584083e-01	2.739149e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.337487e-02	9.043607e-03	2.106705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.392720e-01	2.965418e-01	3.386618e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.669120e+00	6.228581e-01	7.082949e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.450594e+00	7.480436e-01	6.103833e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.991231e+00	7.040885e-01	3.443273e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.252517e+00	4.562099e-01	5.371953e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.067994e+00	2.034984e-01	3.894466e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.723472e+00	2.436696e-01	3.301371e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.345495e+00	2.656261e-01	3.590931e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.871751e+00	2.624721e-01	3.790239e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.353199e+00	2.062293e-01	3.957099e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.255559e-01	1.616038e-01	2.813661e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.249856e-01	9.135575e-02	1.867631e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.467702e-01	5.071025e-02	9.974529e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.548768e-02	3.795200e-03	7.241939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.503022e+00	1.611863e+00	2.061993e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.397919e+00	1.902174e+00	1.548752e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.185386e+00	1.287733e+00	7.693543e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.687634e+00	8.992688e-01	2.851495e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.225526e+00	3.998426e-01	1.932788e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.354829e+00	1.696302e-01	5.790118e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.851869e+00	1.900276e-01	3.140118e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.472048e+00	2.150044e-01	2.867346e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.899253e+00	2.247513e-01	2.715224e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.247528e+00	1.642517e-01	2.760444e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.614655e-01	9.656049e-02	1.725259e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.906626e-01	5.673373e-02	1.201899e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.166872e-02	6.132196e-03	1.123716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.157637e+02	1.685982e+01	1.378966e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.047320e+01	3.817200e+00	1.618803e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.824826e+01	1.830480e+00	3.901481e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.173627e+01	6.188876e-01	2.723066e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.871373e+00	3.417184e-01	1.382067e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.150292e+00	1.425803e-01	3.143536e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.665299e+00	8.086896e-02	2.708099e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.975549e+00	1.121573e-01	1.035362e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.504675e+00	2.653029e-01	2.865851e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.743519e+00	2.540232e-01	3.649084e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.045304e+00	1.781744e-01	3.159046e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.566165e-02	1.077701e-02	2.253674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.179042e-01	2.029140e-01	1.308712e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.302536e+00	6.487705e-01	4.802690e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.809665e+00	2.142556e-01	6.502369e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.675801e+00	3.691568e-01	4.829500e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.485966e+00	2.147897e-01	4.349847e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.657262e-01	9.106334e-02	2.469926e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.153620e-01	2.396922e-02	1.025310e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.667080e-02	1.137914e-02	4.988587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.693394e+00	4.748313e-01	4.126749e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.757915e+00	3.121568e-01	3.667618e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.344225e+00	2.620205e-01	3.485140e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.212233e+00	1.300786e-01	2.541969e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.102044e-01	5.345724e-02	1.517181e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.187939e-01	2.306887e-02	7.401914e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.111354e-01	1.974705e-02	3.361205e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.790279e-03	4.119769e-03	1.633040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.089393e+01	1.366652e+00	8.339278e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.946184e+00	3.941286e-01	3.952665e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.267686e+00	2.825728e-01	4.735923e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.287574e-01	1.154777e-01	2.711852e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.813011e-02	9.640465e-03	1.439428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.308749e-02	6.063247e-02	4.841813e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.099228e-01	2.899763e-01	2.488559e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.604747e+00	5.311663e-01	5.254316e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.723069e+00	6.179401e-01	5.228775e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.548742e+00	4.415868e-01	2.405731e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.915579e+00	1.726740e-01	6.964498e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.503469e+00	3.836213e-01	2.239578e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.825826e+00	3.835990e-01	4.066776e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.026452e+00	2.383410e-01	4.412474e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.416681e+00	1.997344e-01	3.504160e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.604255e-01	9.833860e-02	2.579040e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.972560e-01	5.342541e-02	1.548226e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.265893e-01	3.502718e-02	7.347008e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.422438e-02	5.536757e-03	3.935918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.812893e-01	1.664469e-01	2.887363e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.540082e+00	8.540897e-01	8.199279e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.541584e+00	9.986970e-01	9.712254e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.349779e+00	7.589039e-01	8.133528e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.859467e+00	5.388402e-01	1.702318e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.188278e+00	1.661135e-01	1.794947e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.315767e+00	4.702323e-01	1.742968e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.233161e+00	4.236098e-01	2.881751e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.235075e+00	2.265478e-01	3.030438e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.574787e+00	1.577392e-01	2.807412e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.065252e+00	9.816055e-02	2.209450e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.829616e-01	6.687189e-02	1.509092e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.985240e-01	3.707343e-02	9.430079e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.815522e-01	1.948925e-02	5.379339e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.283032e-02	3.460721e-03	3.266414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.262294e+00	1.195209e+00	2.521686e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.143422e+00	2.425668e+00	3.318481e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.320644e+01	2.576217e+00	1.840904e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.315458e+01	1.283051e+00	6.503102e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.056778e+01	6.451093e-01	3.678707e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.238994e+00	7.978039e-01	4.201791e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.595844e+00	5.499657e-01	5.838346e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.885843e+00	3.818015e-01	4.559711e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.721077e+00	2.045795e-01	4.248412e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.028458e+00	1.267931e-01	3.049548e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.029380e-01	6.986322e-02	1.887275e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.116055e-02	3.942448e-03	9.526986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.168399e-01	2.685887e-01	2.513044e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.519662e+00	7.548362e-01	4.871632e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.420878e+00	2.379052e-01	4.625109e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.699370e+00	3.331528e-01	4.118762e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.680141e+00	2.259927e-01	4.766364e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.054790e-01	1.040855e-01	2.991875e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.124816e-01	3.966601e-02	1.327018e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.344711e-01	5.618375e-02	4.420725e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.519300e-03	5.817895e-03	2.002765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.095912e+00	1.113989e+00	1.266208e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.148865e+00	1.484464e+00	9.624640e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.032681e+00	4.379319e-01	1.496047e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.999392e+00	2.904300e-01	3.369083e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.953362e+00	2.337234e-01	3.716633e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.084459e+00	1.181455e-01	2.438487e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.787412e-01	5.124289e-02	1.300143e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.809056e-01	2.478962e-02	6.782308e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.980906e-02	7.185016e-03	5.658354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.733780e+01	1.577600e+01	1.375484e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.916146e+01	3.910448e+00	1.328781e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.967955e+00	2.422100e-01	5.061920e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.977615e+00	2.435462e-01	2.927423e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.337280e+00	2.556746e-01	4.014499e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.241715e+00	1.644633e-01	2.991566e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.514319e-01	7.708802e-02	2.005448e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.424457e-02	6.791447e-03	9.503283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.499982e-01	2.468708e-01	2.309469e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.306748e+00	4.826575e-01	4.934343e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.954810e+00	5.810266e-01	5.630938e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.665763e+00	6.297787e-01	4.311302e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.177303e+00	4.675473e-01	1.924717e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.387926e+00	2.735112e-01	5.884989e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.107434e+00	3.032697e-01	1.386711e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.588435e+00	2.953365e-01	3.508528e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.970988e+00	2.306286e-01	4.238765e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.407759e+00	1.712160e-01	3.590354e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.036444e-01	9.528880e-02	2.660775e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.029267e-01	4.990195e-02	1.658765e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.259645e-01	3.410999e-02	7.503291e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.490696e-02	5.665802e-03	4.154260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.178865e+00	1.032245e+00	1.160483e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.173104e+00	1.331220e+00	1.515902e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.728370e+00	1.162879e+00	1.103551e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.480792e+00	1.016026e+00	4.858956e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.349293e+00	5.014495e-01	1.210131e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.377991e+00	3.213709e-01	1.094691e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.234079e+00	2.185083e-01	2.405784e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.600471e+00	2.835382e-01	2.562932e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.861639e+00	1.786964e-01	2.880214e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.180377e+00	1.112361e-01	2.406852e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.809316e-01	5.859804e-02	1.493189e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.308655e-01	2.348291e-02	8.438829e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.550648e-02	4.617913e-03	7.193619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.244312e+01	1.253569e+01	1.290055e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.929967e+01	4.288727e+00	2.658240e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.566049e+01	3.579401e+00	9.043020e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.629290e+01	1.553339e+00	5.051252e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.888542e+00	2.916448e-01	3.682693e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.230290e+00	2.360212e-01	1.539264e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.150974e+00	2.117153e-01	1.994701e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.008095e+00	2.130511e-01	2.942911e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.313880e+00	2.357383e-01	3.490436e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.481695e+00	1.733888e-01	3.238007e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.066451e-01	9.374768e-02	2.469248e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.017839e-02	6.868253e-03	1.230861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.006815e+00	3.039623e-01	2.738525e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.708808e+00	6.624260e-01	4.146953e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.303177e+00	3.190272e-01	1.815631e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.190869e+00	3.952857e-01	5.401031e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.313564e+00	2.306586e-01	4.132659e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.234383e-01	1.433151e-01	2.491221e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.983168e-01	6.000543e-02	1.416455e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.460980e-02	4.129039e-03	8.007839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.892010e+00	7.784495e-01	6.228887e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.302063e+00	3.184427e-01	3.890531e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.294498e+00	3.254102e-01	4.373803e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.240463e+00	1.946585e-01	2.809834e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.623197e-01	1.033542e-01	1.975107e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.431302e-01	4.853291e-02	1.040914e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.250935e-01	2.667528e-02	7.431495e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.900629e-03	4.176023e-03	4.081514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.460104e+00	2.125628e+00	1.570181e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.497667e+00	7.233983e-01	8.861624e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.681306e+00	4.621967e-01	6.909848e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.168841e+00	2.151810e-01	4.059587e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.273398e-02	1.258662e-02	2.586874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.786804e-02	6.444209e-02	6.670346e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.399124e-01	4.379551e-01	5.006681e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.202394e+00	7.894381e-01	8.152926e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.235142e+00	7.003476e-01	5.685491e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.795714e+00	3.925938e-01	7.325231e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.614522e+00	2.947469e-01	6.553219e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.040201e+00	4.558499e-01	3.319930e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.391164e+00	3.911734e-01	4.343788e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.799569e+00	3.276158e-01	4.351806e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.289373e+00	2.311219e-01	3.677689e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.374058e-01	1.589302e-01	2.897116e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.797920e-01	8.091398e-02	2.048082e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.267336e-01	3.708696e-02	8.813292e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.412877e-02	3.327173e-03	7.732029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.076739e-01	3.293906e-01	4.751671e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.192821e+00	1.377476e+00	1.514026e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.871033e+00	1.397725e+00	1.475533e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.600584e+00	1.004033e+00	7.244690e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.558152e+00	5.520846e-01	1.209435e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.794501e+00	3.207093e-01	1.339877e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.882827e+00	4.409644e-01	2.763268e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.952614e+00	3.989648e-01	3.944871e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.235721e+00	3.293762e-01	3.544048e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.590693e+00	2.401356e-01	3.766387e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.148682e+00	1.878869e-01	2.390088e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.207008e-01	1.000353e-01	2.286598e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.340136e-01	6.541170e-02	1.454974e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.189956e-01	3.450975e-02	6.286320e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.469093e-02	2.690989e-03	8.077875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.041972e+00	1.184931e+00	2.175117e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.565668e+00	3.020978e+00	4.316256e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.094072e+01	4.005717e+00	3.363867e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.179228e+01	2.403365e+00	1.246654e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.034482e+01	7.791733e-01	4.217167e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.603121e+00	9.425625e-01	7.339523e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.129276e+00	7.820863e-01	7.752470e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.347265e+00	5.748641e-01	7.744351e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.131266e+00	3.653096e-01	6.100888e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.297707e+00	2.531550e-01	4.676423e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.507962e-01	1.566265e-01	2.506839e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.120974e-02	7.959157e-03	1.920621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.146726e+00	4.509203e-01	4.054029e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.922651e+00	6.782382e-01	4.215146e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.946953e+00	2.064852e-01	1.286913e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.389012e+00	3.157022e-01	3.624278e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.513030e+00	2.520832e-01	4.006058e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.292293e-01	1.359164e-01	2.678994e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.910189e-01	7.452363e-02	1.527331e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.159311e-01	2.813524e-02	7.637998e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.919086e-03	3.997235e-03	2.781706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.220231e+00	1.930943e+00	1.960023e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.922710e+00	1.214057e+00	6.630412e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.363761e+00	7.965528e-02	1.630500e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.745891e+00	2.514023e-01	2.608475e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.986894e+00	2.501001e-01	2.829681e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.128376e+00	1.446038e-01	2.294287e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.061484e-01	8.798640e-02	1.667138e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.087325e-01	4.909574e-02	9.227371e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.341610e-02	5.575518e-03	1.039579e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.315976e+02	2.054563e+01	1.557476e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.836465e+01	9.826053e-01	8.669884e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.152283e+00	2.386986e-01	3.204475e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.595161e+00	8.660040e-02	1.034838e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.434884e+00	2.542252e-01	2.343177e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.498159e+00	2.184396e-01	3.724324e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.904170e-01	1.358865e-01	2.944155e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.477402e-02	9.746731e-03	1.698525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.069326e-01	3.649423e-01	3.643472e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.963690e+00	7.073080e-01	7.397586e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.656748e+00	6.983494e-01	6.716478e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.091041e+00	5.511531e-01	2.771861e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.186311e+00	3.467751e-01	4.635212e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.925745e+00	1.937723e-01	7.045235e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.639178e+00	2.440665e-01	2.482155e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.287220e+00	3.069351e-01	3.142821e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.781776e+00	2.267452e-01	3.801764e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.299509e+00	2.175128e-01	3.506346e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.843445e-01	1.538010e-01	2.636537e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.825654e-01	6.732059e-02	2.010461e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.325446e-01	4.057702e-02	7.966430e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.449441e-02	3.240074e-03	7.577480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.751334e+00	1.751367e+00	2.094259e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.080428e+00	1.809567e+00	1.631421e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.469537e+00	1.205417e+00	6.994260e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.586986e+00	7.534666e-01	2.306000e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.051966e+00	2.610481e-01	6.874505e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.182238e+00	1.054569e-01	4.172177e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.782424e+00	1.964152e-01	1.925525e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.398283e+00	2.145571e-01	2.094406e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.822958e+00	1.726764e-01	2.682129e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.240077e+00	1.928892e-01	2.186470e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.181837e-01	9.099958e-02	1.903852e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.651787e-01	4.905303e-02	1.274495e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.948228e-02	5.261075e-03	9.936689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.247255e+02	1.682325e+01	1.375798e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.953564e+01	3.637712e+00	1.327451e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.715103e+01	8.495809e-01	7.311635e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.131006e+01	4.504262e-01	4.581536e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.684184e+00	4.514437e-01	3.955611e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.094599e+00	1.960132e-01	1.931686e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.585115e+00	7.422384e-02	1.335422e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.900197e+00	1.305256e-01	5.143520e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.411176e+00	2.303457e-01	2.793083e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.700498e+00	2.664151e-01	3.773116e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.910161e-01	1.647560e-01	2.863914e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.382030e-02	1.025497e-02	2.467683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.626783e-01	2.010166e-01	1.215928e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.526137e+00	6.072716e-01	4.533674e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.565564e+00	1.763025e-01	4.678136e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.433861e+00	3.454453e-01	4.575428e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.425395e+00	2.038097e-01	3.881050e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.964504e-01	9.950264e-02	2.205250e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.945027e-01	4.020963e-02	9.286000e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.582492e-02	1.163749e-02	4.233520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.051631e+00	4.562701e-01	3.772686e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.448761e+00	2.059716e-01	1.831982e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.213363e+00	2.102459e-01	3.563836e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.161571e+00	1.306683e-01	2.141758e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.688170e-01	5.624716e-02	1.443791e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.971383e-01	2.650828e-02	6.686655e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.295394e-02	3.660319e-02	2.668817e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.152073e-03	5.047453e-03	1.817029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.150373e+01	1.325551e+00	8.413746e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.585386e+00	4.104407e-01	3.404305e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.071843e+00	2.585589e-01	4.911386e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.927104e-01	1.121191e-01	2.409012e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.520528e-02	1.161838e-02	1.317430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.304592e-01	8.234636e-02	6.288479e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.615745e-01	3.137164e-01	3.071486e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.943540e+00	5.795979e-01	5.208103e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.973197e+00	5.797823e-01	4.658110e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.618126e+00	3.483843e-01	2.558748e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.717756e+00	2.226819e-01	9.398917e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.328807e+00	3.520447e-01	2.769437e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.643470e+00	3.974146e-01	4.043017e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.923003e+00	2.553153e-01	3.867447e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.319389e+00	1.986677e-01	3.181979e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.298989e-01	1.155341e-01	2.186241e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.535938e-01	3.257330e-02	1.419122e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.151168e-01	4.395238e-02	6.143155e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.281663e-02	5.329622e-03	3.364584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.815859e-01	2.319733e-01	3.342103e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.171172e+00	7.910398e-01	1.093681e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.334381e+00	1.061179e+00	8.994403e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.921071e+00	7.154151e-01	6.050036e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.790049e+00	3.880000e-01	1.077593e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.947198e+00	1.877319e-01	1.417818e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.003015e+00	4.246567e-01	2.165769e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.952337e+00	3.159288e-01	2.806437e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.138967e+00	2.458479e-01	2.894924e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.481932e+00	1.888568e-01	2.508352e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.005300e+00	1.325261e-01	1.792537e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.364025e-01	5.080850e-02	1.306426e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.687509e-01	3.458712e-02	8.152311e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.716258e-01	2.748160e-02	5.075094e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.182997e-02	4.338044e-03	2.741482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.279365e+00	1.556052e+00	3.035045e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.113964e+01	2.940682e+00	3.360855e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.445706e+01	2.573103e+00	1.568367e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.314870e+01	1.018813e+00	5.617414e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.021999e+01	5.316540e-01	4.029060e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.808895e+00	6.404480e-01	4.527060e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.301908e+00	4.835346e-01	6.008553e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.739711e+00	4.437999e-01	4.385945e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.633095e+00	1.961772e-01	3.862460e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.761962e-01	1.214654e-01	2.819659e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.593340e-01	9.949692e-02	1.642324e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.909122e-02	6.327227e-03	7.697504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.774162e-01	3.088678e-01	2.375191e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.787982e+00	7.315353e-01	5.058132e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.358624e+00	1.627281e-01	7.098180e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.488944e+00	3.176731e-01	4.543962e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.561198e+00	2.035740e-01	4.461277e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.562361e-01	1.126778e-01	2.536130e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.950818e-01	4.636655e-02	1.205487e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.219947e-01	5.266755e-02	3.671215e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.067647e-03	5.696151e-03	2.009783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.910567e+00	1.183271e+00	1.259103e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.766588e+00	1.471509e+00	8.890872e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.936491e+00	3.454710e-01	2.360251e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.833160e+00	2.814684e-01	3.132166e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.802464e+00	2.139479e-01	4.020276e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.031887e+00	1.069660e-01	2.078344e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.317760e-01	5.306403e-02	1.260603e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.691924e-01	2.873260e-02	6.051173e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.787308e-02	9.704279e-03	5.064991e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.100181e+02	1.574121e+01	1.399960e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.909551e+01	3.310184e+00	1.030547e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.477255e+00	2.771288e-01	3.683408e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.727641e+00	2.292431e-01	2.828320e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.228124e+00	2.345384e-01	3.610987e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.196897e+00	1.557088e-01	3.016812e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.693092e-01	8.748279e-02	1.971870e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.211472e-02	9.582408e-03	8.439388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.756420e-01	2.956699e-01	2.442367e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.540420e+00	5.292361e-01	4.872661e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.255141e+00	6.210521e-01	5.143232e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.875941e+00	5.906665e-01	4.151595e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.235122e+00	3.645254e-01	1.538612e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.280185e+00	1.780460e-01	7.459876e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.932894e+00	2.677945e-01	2.262486e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.446834e+00	2.766899e-01	3.470915e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.850940e+00	2.091887e-01	3.902478e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.366399e+00	2.118991e-01	3.288678e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.613130e-01	9.997702e-02	2.284928e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.698579e-01	4.364337e-02	1.407877e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.150201e-01	4.196212e-02	6.201776e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.352070e-02	5.620161e-03	3.309150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.971537e+00	1.139692e+00	1.383784e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.119522e+00	1.388997e+00	1.386183e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.274927e+00	1.120003e+00	1.002749e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.674357e+00	1.005526e+00	4.099147e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.426998e+00	4.669163e-01	1.756065e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.161553e+00	2.311211e-01	1.415885e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.152143e+00	2.459216e-01	1.988117e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.396219e+00	2.203823e-01	2.767174e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.755986e+00	1.638803e-01	2.791816e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.145093e+00	1.341807e-01	1.985675e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.451175e-01	5.129151e-02	1.422787e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.077539e-01	3.142334e-02	7.569928e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.329953e-02	6.846587e-03	5.623684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.022765e+02	1.281319e+01	1.365777e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.084557e+01	5.619947e+00	2.333785e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.478631e+01	2.542306e+00	6.915106e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.597654e+01	1.466362e+00	5.531386e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.622399e+00	4.746956e-01	4.739048e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.003752e+00	1.831602e-01	4.317225e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.055511e+00	1.903308e-01	2.440655e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.928038e+00	2.059003e-01	2.147979e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.120562e+00	2.349335e-01	3.347119e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.325554e+00	1.622005e-01	3.576748e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.726124e-01	1.089353e-01	1.953249e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.017382e-02	7.366935e-03	1.030442e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.280351e+00	3.726068e-01	3.312187e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.901264e+00	6.404864e-01	3.611003e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.063454e+00	4.395983e-01	4.190877e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.870151e+00	3.510129e-01	5.167048e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.120179e+00	2.072864e-01	3.923844e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.144107e-01	1.058288e-01	2.264843e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.517470e-01	5.014132e-02	1.176294e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.108479e-02	3.648566e-03	6.902164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.483238e+00	7.800154e-01	5.813168e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.901362e+00	2.868627e-01	2.598740e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.051890e+00	2.869637e-01	4.004832e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.107586e+00	1.688514e-01	2.592102e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.529253e-01	8.804324e-02	1.777177e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.102611e-01	3.883557e-02	1.015508e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.147845e-01	2.494681e-02	4.413510e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.701454e-03	1.438104e-03	4.401421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.070294e+01	1.948405e+00	1.295685e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.723282e+00	5.983593e-01	7.694573e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.423051e+00	3.642844e-01	5.770235e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.046404e+00	1.853959e-01	3.190036e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.149234e-02	1.106423e-02	2.525338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.286058e-02	6.914100e-02	7.627139e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.913075e-01	5.066085e-01	6.853320e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.582285e+00	9.081052e-01	8.430727e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.736259e+00	7.417980e-01	5.031858e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.081957e+00	3.252519e-01	2.494561e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.598733e+00	4.296715e-01	1.946618e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.778191e+00	4.611708e-01	4.580725e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.083343e+00	3.196362e-01	4.933121e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.556857e+00	2.647039e-01	4.712029e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.114371e+00	2.204170e-01	3.323071e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.381140e-01	1.565149e-01	2.367577e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.106177e-01	5.983422e-02	1.762953e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.832165e-01	3.454799e-02	9.469157e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.002461e-02	2.002129e-03	6.582910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.511310e-01	4.773275e-01	6.272585e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.812294e+00	1.488864e+00	2.029267e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.869437e+00	1.638026e+00	1.096325e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.270115e+00	9.276067e-01	4.858044e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.823827e+00	3.809518e-01	9.702199e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.763601e+00	4.599890e-01	1.718736e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.608669e+00	3.656614e-01	4.187194e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.640737e+00	3.432769e-01	4.733059e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.995078e+00	3.130450e-01	3.795881e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.389562e+00	1.864572e-01	3.093677e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.753445e-01	1.486903e-01	2.365346e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.485445e-01	1.081258e-01	1.686823e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.745320e-01	4.797005e-02	1.351252e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.047912e-01	3.958410e-02	6.484750e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.202904e-02	2.066904e-03	7.173977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.364046e+00	1.258019e+00	2.751693e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.632087e+00	3.981944e+00	4.749972e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.311909e+01	4.111053e+00	2.882296e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.309868e+01	1.989533e+00	7.643227e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.046445e+01	1.044043e+00	3.991139e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.029118e+00	7.998691e-01	9.121167e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.520564e+00	6.958057e-01	9.478499e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.975181e+00	4.751057e-01	6.467050e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.924568e+00	2.686909e-01	5.247088e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.179117e+00	2.121270e-01	3.614765e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.428005e-01	1.423266e-01	2.365284e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.291325e-02	6.554152e-03	1.643772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.266830e+00	5.363466e-01	5.874082e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.026492e+00	6.976472e-01	3.932798e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.097288e+00	3.107037e-01	1.937465e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.302280e+00	3.633676e-01	4.262918e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.353215e+00	2.423793e-01	4.094970e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.473740e-01	1.165566e-01	2.582507e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.375231e-01	6.393524e-02	1.383170e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.071477e-02	2.688359e-02	5.008801e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.356631e-03	1.434922e-03	2.258087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.342130e+00	2.394118e+00	2.610819e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.494673e+00	1.069065e+00	5.056493e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.464862e+00	1.238354e-01	2.262671e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.896913e+00	3.209580e-01	2.750152e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.923881e+00	2.631509e-01	2.826460e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.013233e+00	1.508591e-01	2.340762e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.395087e-01	7.754162e-02	1.628579e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.026952e-01	3.991750e-02	8.253132e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.010392e-02	4.687932e-03	1.061878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.361867e+02	2.163183e+01	1.790902e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.808448e+01	7.277715e-01	8.708900e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.315892e+00	1.699570e-01	4.094586e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.690663e+00	1.524268e-01	4.702611e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.386335e+00	2.490794e-01	2.781726e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.473237e+00	2.214658e-01	3.438134e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.039135e-01	1.381254e-01	2.265878e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.665713e-02	7.809948e-03	1.768123e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.268975e-01	3.975367e-01	4.634426e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.092067e+00	7.751362e-01	9.113435e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.917821e+00	8.587015e-01	6.546650e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.280580e+00	6.254809e-01	2.372997e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.355944e+00	2.950847e-01	1.942985e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.001202e+00	2.705502e-01	1.944792e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.668812e+00	3.086255e-01	3.769621e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.208725e+00	3.191721e-01	4.070673e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.658611e+00	2.648778e-01	4.086220e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.177116e+00	2.050378e-01	3.264335e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.891356e-01	1.480198e-01	2.350277e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.334373e-01	6.971544e-02	1.746844e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.802355e-01	3.272118e-02	9.244353e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.060676e-02	2.392585e-03	6.170046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.040778e+00	2.336663e+00	2.803001e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.633666e+00	2.044769e+00	1.617480e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.538677e+00	1.278889e+00	6.277364e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.327681e+00	5.617418e-01	1.134421e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.992727e+00	1.216142e-01	1.184633e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.247030e+00	1.680792e-01	1.880148e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.886886e+00	2.613820e-01	3.153718e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.383621e+00	2.499723e-01	2.902699e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.744080e+00	2.275092e-01	2.737220e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.121108e+00	1.581235e-01	2.111470e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.639522e-01	1.059827e-01	1.590048e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.301218e-01	4.860987e-02	1.148890e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.444022e-02	4.271553e-03	1.133842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.338951e+02	1.985014e+01	1.550217e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.730182e+01	1.766515e+00	9.100064e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.708951e+01	6.419074e-01	7.422301e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.128501e+01	3.196069e-01	7.935432e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.463712e+00	1.814230e-01	4.907468e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.353398e+00	1.862094e-01	1.466276e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.572783e+00	1.016945e-01	1.545542e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.853588e+00	1.897560e-01	6.106868e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.308038e+00	2.602116e-01	2.934892e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.625551e+00	2.142162e-01	3.695151e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.581770e-01	1.704252e-01	2.464701e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.336221e-02	9.565914e-03	2.129716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.057728e+00	2.636033e-01	2.305752e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.771427e+00	6.704272e-01	3.897709e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.437624e+00	3.508839e-01	2.460460e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.161455e+00	3.588485e-01	5.475030e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.212634e+00	1.982183e-01	3.928929e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.995013e-01	7.543762e-02	2.120363e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.426319e-01	2.881138e-02	8.696838e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.053018e-02	9.861028e-03	3.848028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.470203e+00	5.643293e-01	4.043895e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.126914e+00	1.562592e-01	1.015074e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.067540e+00	2.557418e-01	3.406344e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.042946e+00	1.188200e-01	2.321495e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.252233e-01	6.194620e-02	1.377730e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.625928e-01	2.327485e-02	6.986004e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.259845e-02	2.393150e-02	2.760827e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.710604e-03	3.634524e-03	1.486097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.214163e+01	1.326493e+00	8.549673e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.062315e+00	4.066372e-01	4.124147e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.003804e+00	2.691661e-01	4.392981e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.054810e-01	1.362407e-01	2.460225e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.257358e-02	6.942135e-03	1.385321e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.003077e-01	6.221328e-02	7.004470e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.210836e-01	3.674211e-01	4.451281e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.184893e+00	6.984427e-01	7.093683e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.426048e+00	7.176445e-01	5.241018e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.979931e+00	3.848688e-01	1.978739e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.854990e+00	4.189515e-01	1.485350e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.149316e+00	4.715680e-01	3.877687e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.351120e+00	3.804844e-01	4.632425e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.710639e+00	2.778419e-01	4.235983e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.147213e+00	1.498450e-01	3.604453e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.983816e-01	8.961258e-02	2.303802e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.037767e-01	6.805574e-02	1.346136e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.691476e-01	3.925802e-02	6.970178e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.008099e-02	5.558098e-03	3.263254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.405108e-01	2.607396e-01	4.887386e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.759531e+00	1.119916e+00	1.401443e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.880551e+00	1.160575e+00	1.254395e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.461572e+00	8.396481e-01	5.102550e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.094490e+00	4.748853e-01	1.668969e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.928262e+00	4.015257e-01	2.138405e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.747569e+00	4.266099e-01	3.395156e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.733421e+00	3.471083e-01	3.575096e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.963236e+00	2.292672e-01	3.169384e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.347401e+00	1.555325e-01	2.929437e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.917414e-01	9.426897e-02	2.202864e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.743132e-01	6.601571e-02	1.361774e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.324670e-01	4.033725e-02	9.378840e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.582667e-01	2.417668e-02	4.242188e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.041121e-02	3.903541e-03	3.090180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.466402e+00	1.387493e+00	3.721824e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.261095e+01	3.347126e+00	3.542940e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.585016e+01	2.871593e+00	1.655121e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.398346e+01	1.316839e+00	4.319287e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.827120e+00	7.323589e-01	6.807347e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.398420e+00	7.254484e-01	4.985196e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.999195e+00	4.637574e-01	5.919875e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.586147e+00	3.187409e-01	4.690595e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.495770e+00	2.036176e-01	3.934883e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.955471e-01	1.363187e-01	2.594309e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.994960e-01	9.636870e-02	1.610411e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.713817e-02	4.885491e-03	7.949463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.446894e-01	3.667835e-01	3.736898e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.943780e+00	8.283769e-01	5.337646e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.423725e+00	3.110273e-01	1.143118e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.456678e+00	3.806622e-01	5.364411e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.483435e+00	2.232735e-01	4.895385e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.638651e-01	1.144335e-01	2.619293e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.205255e-01	4.163928e-02	1.227869e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.846402e-02	4.664347e-02	3.559260e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.286311e-03	5.342421e-03	1.804409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.072356e+00	1.702414e+00	1.900484e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.878867e+00	1.552515e+00	9.410071e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.512093e+00	3.184747e-01	2.312182e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.761003e+00	3.562420e-01	4.679866e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.882199e+00	2.520976e-01	3.612244e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.913315e-01	1.169470e-01	2.315187e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.831171e-01	6.521267e-02	1.313847e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.433860e-01	2.090721e-02	6.388503e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.666630e-02	6.360672e-03	5.117267e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.241659e+02	1.988165e+01	1.863315e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.576877e+01	2.816146e+00	8.017681e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.903132e+00	4.280576e-01	5.808542e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.787498e+00	2.770306e-01	2.859856e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.303755e+00	2.757170e-01	3.852933e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.115142e+00	1.816761e-01	3.079005e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.451387e-01	7.892718e-02	1.945950e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.886922e-02	6.730720e-03	8.802209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.477352e-01	3.019094e-01	3.249341e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.637884e+00	6.204003e-01	6.951261e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.475495e+00	7.621588e-01	6.828547e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.128130e+00	7.087302e-01	4.419951e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.483280e+00	4.920444e-01	7.179097e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.370510e+00	2.375328e-01	1.315136e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.950893e+00	4.238900e-01	2.598134e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.326120e+00	3.176349e-01	4.397318e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.761562e+00	2.580659e-01	4.387822e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.219707e+00	1.631432e-01	3.943851e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.738911e-01	9.927051e-02	2.645160e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.225526e-01	6.597575e-02	1.399474e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.705602e-01	3.985932e-02	7.842809e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.078410e-02	5.910851e-03	3.476796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.760112e+00	1.542762e+00	1.877667e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.186431e+00	1.807678e+00	1.899573e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.834052e+00	1.500202e+00	1.092320e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.795092e+00	9.344070e-01	3.850320e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.256247e+00	5.108895e-01	1.951488e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.920097e+00	3.246496e-01	1.497300e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.056537e+00	3.309744e-01	2.741959e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.351575e+00	2.699376e-01	4.153616e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.694338e+00	1.921503e-01	3.375980e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.067361e+00	1.171042e-01	2.312959e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.935837e-01	6.153781e-02	1.395862e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.849463e-01	2.906690e-02	8.379490e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.221241e-02	6.038702e-03	6.044072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.169245e+02	1.688610e+01	1.609291e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.807196e+01	5.307470e+00	1.915282e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.267472e+01	2.678123e+00	4.880327e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.404766e+01	4.435273e-01	3.700580e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.945935e+00	3.598302e-01	3.027272e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.820302e+00	2.678119e-01	4.266148e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.840980e+00	2.364941e-01	2.890550e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.784708e+00	2.406878e-01	3.883334e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.259448e+00	2.434615e-01	3.848020e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.361610e+00	1.758321e-01	3.595371e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.999050e-01	1.390792e-01	1.994261e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.650883e-02	6.515079e-03	1.036664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.534972e+00	4.099567e-01	2.936492e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.882906e+00	4.830633e-01	3.521218e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.782378e+00	3.593049e-01	4.472460e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.710099e+00	3.285155e-01	4.797006e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.041909e+00	1.885905e-01	3.590270e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.628177e-01	9.780953e-02	1.882956e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.111474e-01	4.272553e-02	9.794896e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.606683e-03	3.052200e-03	7.510829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.804577e+00	7.814907e-01	5.246312e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.694548e+00	2.663797e-01	2.980626e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.869995e+00	2.430457e-01	4.016810e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.031357e+00	1.607761e-01	2.402458e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.578919e-01	7.276799e-02	1.502136e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.700624e-01	4.153734e-02	8.636925e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.042486e-01	1.971056e-02	5.189143e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.701679e-03	1.539512e-03	3.828289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.125892e+01	1.915331e+00	1.258926e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.394926e+00	5.686029e-01	7.488255e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.227514e+00	3.678474e-01	5.916062e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.897063e-01	1.858259e-01	2.809889e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.172634e-02	9.950812e-03	2.302708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.496510e-01	1.012915e-01	1.071318e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.393454e+00	6.720992e-01	7.099139e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.055186e+00	8.949857e-01	8.058896e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.903159e+00	5.592218e-01	2.484942e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.958992e+00	2.493957e-01	4.180562e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.227602e+00	3.076872e-01	3.214023e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.523055e+00	3.971464e-01	4.821379e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.945992e+00	3.333480e-01	4.760465e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.456330e+00	2.473284e-01	4.010728e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.025652e+00	1.772747e-01	2.969357e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.705677e-01	1.203732e-01	2.185427e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.834880e-01	7.559429e-02	1.358322e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.778067e-01	4.399651e-02	6.578545e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.704580e-03	2.190362e-03	5.189320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.151090e+00	5.636808e-01	9.217543e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.935157e+00	1.817103e+00	1.769124e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.528924e+00	1.561176e+00	9.674877e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.462684e+00	7.766846e-01	2.994242e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.567744e+00	1.865338e-01	1.281289e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.412739e+00	4.197928e-01	3.445070e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.347471e+00	3.761402e-01	4.311452e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.530093e+00	3.335916e-01	4.059667e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.811614e+00	2.493301e-01	3.543914e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.312526e+00	1.856561e-01	3.074872e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.152219e-01	1.432146e-01	2.278413e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.139243e-01	8.406562e-02	1.520218e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.744254e-01	6.847245e-02	9.000523e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.780196e-01	2.994659e-02	6.969187e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.125822e-02	3.004113e-03	6.513003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.290936e+00	1.808002e+00	3.208210e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.017103e+01	4.494071e+00	4.711274e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.432164e+01	4.102168e+00	2.821495e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.336114e+01	1.777349e+00	6.521362e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.932169e+00	7.543734e-01	8.786654e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.686839e+00	8.221724e-01	9.776677e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.246869e+00	5.926394e-01	8.685734e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.806826e+00	5.158067e-01	6.081260e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.812439e+00	3.297793e-01	4.929793e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.120931e+00	2.493902e-01	3.114453e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.154688e-01	1.101915e-01	2.432549e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.409329e-02	6.359129e-03	1.412238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.625934e+00	6.215208e-01	5.441136e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.098148e+00	5.487263e-01	3.380121e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.999610e+00	3.108270e-01	1.927079e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.087463e+00	3.153620e-01	4.662187e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.262669e+00	2.181874e-01	3.848563e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.889918e-01	1.157365e-01	2.076336e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.825992e-01	5.456924e-02	1.129745e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.930722e-02	2.254231e-02	5.048757e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.118361e-03	1.548018e-03	2.378506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.117942e+01	2.639458e+00	2.325731e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.417936e+00	7.890972e-01	3.962073e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.360165e+00	1.002549e-01	2.236118e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.753359e+00	3.295245e-01	2.486586e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.776806e+00	2.223563e-01	3.292765e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.561029e-01	1.419470e-01	1.972349e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.276951e-01	6.619765e-02	1.279574e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.457896e-01	4.584801e-02	8.275573e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.897282e-02	4.360142e-03	1.107448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.493431e+02	2.239295e+01	1.690203e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.726945e+01	6.641382e-01	1.119901e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.092876e+00	1.803185e-01	2.779573e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.557170e+00	1.272654e-01	2.442502e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.206610e+00	2.435060e-01	3.051760e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.346880e+00	2.087167e-01	2.975172e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.835345e-01	1.182943e-01	2.389135e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.705371e-02	8.019027e-03	1.585393e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.117282e+00	4.916924e-01	4.985305e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.562762e+00	8.741061e-01	8.385345e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.150750e+00	7.464511e-01	5.784921e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.482908e+00	6.054174e-01	1.406734e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.209844e+00	1.865545e-01	6.812315e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.854029e+00	2.618064e-01	2.720283e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.480919e+00	2.976434e-01	3.439815e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.027904e+00	2.894950e-01	3.903627e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.541609e+00	2.491649e-01	3.614748e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.109070e+00	1.761777e-01	2.804871e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.156473e-01	1.190791e-01	2.171047e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.940428e-01	7.490029e-02	1.357066e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.775046e-01	4.447048e-02	6.628728e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.029511e-02	2.677361e-03	5.201671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.034980e+01	2.112476e+00	1.777480e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.072132e+01	2.148994e+00	1.665620e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.955306e+00	1.351695e+00	8.218943e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.428659e+00	6.223718e-01	2.077668e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.822349e+00	1.115697e-01	2.355985e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.148347e+00	1.450643e-01	1.139737e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.735972e+00	2.384255e-01	2.356471e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.211094e+00	2.293730e-01	2.916986e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.624478e+00	1.954551e-01	2.655587e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.048400e+00	1.503718e-01	2.023283e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.235687e-01	9.223406e-02	1.383856e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.156968e-01	4.872111e-02	9.327174e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.389121e-02	5.111742e-03	1.046212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.458307e+02	2.005688e+01	1.472066e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.664163e+01	1.480911e+00	2.185802e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.624092e+01	5.467669e-01	8.390659e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.089961e+01	3.117344e-01	4.850496e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.663076e+00	3.171957e-01	1.569967e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.921517e+00	1.152694e-01	2.264735e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.383841e+00	9.080821e-02	1.600140e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.612205e+00	1.336759e-01	1.580192e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.162157e+00	2.497846e-01	2.853583e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.560028e+00	2.697776e-01	3.242968e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.945129e-01	1.779577e-01	2.487580e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.502033e-02	7.790899e-03	1.859756e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.301963e+00	3.006104e-01	1.728719e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.840784e+00	5.511436e-01	4.560641e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.214446e+00	3.404964e-01	2.547630e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.939306e+00	3.337264e-01	4.855578e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.045024e+00	1.532503e-01	3.477022e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.449466e-01	7.815158e-02	1.849277e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.173773e-01	2.800732e-02	7.631415e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.584348e-03	7.783256e-03	3.468346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.859650e+00	5.204329e-01	3.735310e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.891151e+00	1.965612e-01	8.652884e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.865526e+00	2.000524e-01	3.585656e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.728876e-01	1.240170e-01	1.959904e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.790813e-01	4.956040e-02	1.279415e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.293140e-01	3.282489e-02	6.138165e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.177898e-02	1.852576e-02	2.924100e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.901376e-03	3.528757e-03	1.674254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.268484e+01	1.317790e+00	7.243342e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.765064e+00	3.021873e-01	4.639363e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.849685e+00	2.416617e-01	4.333974e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.345865e-01	1.110656e-01	2.191173e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.990180e-02	9.150471e-03	1.258899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.524099e-01	8.294466e-02	8.327532e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.109232e+00	4.382925e-01	5.006699e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.712040e+00	7.859917e-01	6.313684e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.726873e+00	6.055617e-01	4.074476e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.957355e+00	2.065494e-01	1.616339e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.616154e+00	3.948087e-01	1.834106e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.870276e+00	3.885672e-01	3.848853e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.118124e+00	3.125797e-01	4.199378e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.546521e+00	2.827374e-01	3.837407e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.007217e+00	1.202248e-01	3.076894e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.425612e-01	9.477007e-02	1.974599e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.741293e-01	5.852814e-02	1.159688e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.508458e-01	2.465235e-02	6.461442e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.134786e-03	3.998949e-03	3.268209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.038761e+00	3.419237e-01	5.410961e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.764452e+00	1.249558e+00	1.423767e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.738995e+00	1.205785e+00	9.188781e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.648567e+00	7.462079e-01	4.536071e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.899321e+00	2.577707e-01	2.107556e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.665656e+00	3.608476e-01	2.154578e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.468464e+00	3.113345e-01	3.271391e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.608300e+00	3.492915e-01	3.019447e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.774636e+00	2.322015e-01	3.158361e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.252100e+00	1.320903e-01	2.321609e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.207286e-01	8.710176e-02	2.085608e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.265854e-01	6.480662e-02	1.255921e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.045646e-01	3.764354e-02	9.191286e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.385179e-01	1.669844e-02	4.864872e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.656293e-03	2.981875e-03	3.524341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.885363e+00	1.490104e+00	3.304711e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.431228e+01	3.515274e+00	3.756283e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.776192e+01	3.116247e+00	1.738397e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.390401e+01	9.288251e-01	5.456424e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.526867e+00	5.687825e-01	6.359932e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.945433e+00	6.445799e-01	6.382054e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.769422e+00	4.549285e-01	5.480640e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.297688e+00	3.078772e-01	4.759462e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.447091e+00	2.174461e-01	3.554617e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.248367e-01	1.170029e-01	2.803065e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.589191e-01	6.870703e-02	1.647559e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.637824e-02	4.860486e-03	7.292464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.144723e+00	4.615300e-01	3.624643e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.217072e+00	7.109641e-01	5.475217e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.274061e+00	2.860511e-01	1.527601e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.254856e+00	3.433527e-01	4.808311e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.294909e+00	1.957014e-01	4.267851e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.998538e-01	1.088527e-01	2.292610e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.878346e-01	3.663787e-02	1.079326e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.288937e-02	3.671366e-02	3.396924e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.824432e-03	4.462118e-03	1.548633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.668383e+00	1.973457e+00	1.637754e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.265557e+00	1.297782e+00	7.708151e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.318029e+00	2.736909e-01	2.175147e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.616364e+00	3.183271e-01	4.252228e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.712806e+00	2.154362e-01	3.721810e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.167985e-01	1.222708e-01	1.907059e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.409825e-01	4.862825e-02	1.160238e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.035664e-01	3.387017e-02	6.273947e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.413942e-02	4.922875e-03	5.179758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.380048e+02	2.138074e+01	1.620493e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.475852e+01	2.003634e+00	9.413136e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.415213e+00	3.527129e-01	6.043373e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.608994e+00	2.429635e-01	3.044481e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.106491e+00	2.415389e-01	4.135384e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.140425e+00	1.818971e-01	2.545747e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.012730e-01	7.304532e-02	1.777120e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.791558e-02	7.615307e-03	8.460128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.857906e-01	4.015923e-01	3.413621e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.988068e+00	6.694381e-01	7.350397e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.939522e+00	8.986380e-01	5.285860e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.307243e+00	5.784124e-01	4.482390e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.537376e+00	2.950593e-01	1.262203e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.295031e+00	3.586315e-01	1.117334e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.680135e+00	3.054565e-01	3.672341e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.154555e+00	2.815758e-01	4.161402e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.594260e+00	2.408910e-01	4.017688e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.095072e+00	1.462426e-01	3.393279e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.944455e-01	8.307786e-02	2.204860e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.816970e-01	6.013825e-02	1.226280e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.534736e-01	2.554561e-02	5.954465e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.336581e-03	4.072705e-03	3.526527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.342496e+00	1.697262e+00	1.904774e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.578838e+00	2.116378e+00	1.506120e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.245885e+00	1.180031e+00	7.932933e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.776039e+00	9.541401e-01	2.191739e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.050667e+00	2.986743e-01	1.902406e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.837209e+00	3.320321e-01	1.403142e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.839291e+00	2.515308e-01	3.698306e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.297813e+00	3.045175e-01	2.782606e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.526528e+00	1.652857e-01	3.268428e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.688946e-01	1.037793e-01	2.212987e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.429505e-01	6.692115e-02	1.200391e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.651107e-01	2.521851e-02	8.368620e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.886387e-02	3.577671e-03	6.838775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.282724e+02	1.612953e+01	1.399035e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.876176e+01	5.296801e+00	1.763158e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.279048e+01	2.212644e+00	7.346701e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.364147e+01	7.390251e-01	3.443728e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.567717e+00	2.863900e-01	4.001080e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.417169e+00	2.317925e-01	3.471583e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.672363e+00	2.130528e-01	2.623132e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.757278e+00	2.012186e-01	2.512247e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.021300e+00	2.328041e-01	3.713011e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.288734e+00	1.663515e-01	2.935490e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.356214e-01	8.903975e-02	2.389647e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.480290e-02	7.153146e-03	1.011028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.618369e+00	3.771931e-01	2.779363e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.799918e+00	4.300208e-01	2.418984e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.754842e+00	3.710191e-01	4.130216e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.710888e+00	2.142779e-01	4.612573e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.015096e+00	1.731336e-01	3.040441e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.160073e-01	7.200743e-02	1.780522e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.125583e-01	4.954650e-02	8.273445e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.134581e-03	2.390087e-03	6.524305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.857523e+00	6.762694e-01	4.338706e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.460875e+00	2.154276e-01	2.746865e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.862041e+00	2.149400e-01	3.468662e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.143869e+00	1.140184e-01	2.115469e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.596526e-01	6.620441e-02	1.241774e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.922779e-01	4.394264e-02	7.170075e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.239255e-02	1.611937e-02	4.758152e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.029324e-03	1.292996e-03	3.533682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.141579e+01	1.610219e+00	9.992175e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.062041e+00	4.651459e-01	5.845569e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.279626e+00	2.550225e-01	4.923416e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.050483e+00	1.389882e-01	2.434220e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.047148e-02	1.071876e-02	2.001499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.607080e-01	1.047335e-01	8.750971e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.486836e+00	6.390515e-01	6.564272e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.158482e+00	8.092759e-01	6.100755e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.959849e+00	5.335174e-01	2.487551e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.852578e+00	2.792661e-01	5.686022e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.242569e+00	3.826470e-01	2.628055e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.506039e+00	2.937716e-01	4.486384e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.957770e+00	2.921646e-01	3.804443e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.428260e+00	2.124219e-01	3.775434e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.923068e-01	1.408616e-01	2.888362e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.155225e-01	8.146833e-02	2.093371e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.732180e-01	8.092792e-02	1.156342e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.514837e-01	2.665388e-02	7.992811e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.131137e-03	2.910701e-03	4.307341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.432573e+00	6.961562e-01	7.940214e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.159605e+00	1.667235e+00	1.320793e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.431097e+00	1.223540e+00	8.417383e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.316413e+00	6.125655e-01	2.631512e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.452512e+00	3.755538e-01	1.939246e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.294159e+00	3.807304e-01	3.187886e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.180936e+00	2.788190e-01	4.101663e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.393957e+00	2.301657e-01	3.934617e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.857854e+00	2.181427e-01	3.073765e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.414124e+00	1.456675e-01	2.845707e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.921841e-01	1.063316e-01	1.791320e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.497520e-01	8.367666e-02	1.188965e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.547655e-01	4.990411e-02	9.437167e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.667895e-01	2.746561e-02	7.363927e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.066061e-02	2.227097e-03	5.018696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.948383e+00	2.083203e+00	3.202254e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.151915e+01	4.591035e+00	4.553830e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.523291e+01	3.922658e+00	1.812586e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.303573e+01	1.063089e+00	8.051797e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.450615e+00	7.882619e-01	9.794088e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.208555e+00	6.760656e-01	9.099116e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.159340e+00	4.294416e-01	7.397128e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.793859e+00	3.180023e-01	6.103619e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.856252e+00	3.265414e-01	3.219436e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.107551e+00	1.494187e-01	3.128716e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.342760e-01	1.008239e-01	2.053801e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.279679e-02	6.282211e-03	1.215614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.643654e+00	5.905402e-01	5.097246e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.963283e+00	4.650946e-01	2.656214e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.058702e+00	2.940532e-01	2.009754e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.170891e+00	3.081764e-01	4.216000e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.271463e+00	2.056434e-01	3.398243e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.607429e-01	9.566327e-02	1.993449e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.870126e-01	5.343124e-02	1.010338e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.623018e-02	1.510253e-02	5.585597e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.502976e-03	1.197223e-03	1.834309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.088340e+01	2.461121e+00	2.069545e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.827263e+00	5.969141e-01	3.526899e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.497112e+00	7.720454e-02	1.697606e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.779424e+00	3.074913e-01	2.363355e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.849253e+00	1.914101e-01	2.961810e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.072023e+00	1.051066e-01	2.059157e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.335004e-01	6.712909e-02	1.122082e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.611038e-01	3.839347e-02	6.740951e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.760265e-02	3.488127e-03	9.611440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.393840e+02	1.923519e+01	1.444506e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.747486e+01	6.184705e-01	9.822180e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.386068e+00	1.983424e-01	4.937356e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.651243e+00	1.269991e-01	6.411605e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.449372e+00	1.993348e-01	2.577039e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.372170e+00	1.989082e-01	2.806479e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.076197e-01	1.137388e-01	1.884140e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.495343e-02	6.205680e-03	1.431921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.072910e+00	4.280673e-01	5.117592e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.574334e+00	8.748136e-01	7.402144e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.110181e+00	6.919089e-01	4.669633e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.399380e+00	5.792439e-01	8.311366e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.198254e+00	1.643293e-01	7.376305e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.931199e+00	2.514236e-01	1.981170e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.545133e+00	2.639268e-01	3.443052e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.080895e+00	2.335578e-01	3.701967e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.567190e+00	2.261712e-01	3.450933e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.139120e+00	1.991320e-01	2.612423e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.711779e-01	8.937450e-02	2.509340e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.910490e-01	8.193812e-02	1.177858e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.554270e-01	2.653140e-02	8.130862e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.264068e-03	2.902291e-03	4.367390e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.133305e+01	2.393691e+00	2.346296e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.882670e+00	1.812704e+00	1.197385e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.997740e+00	1.017924e+00	3.558177e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.997944e+00	4.770418e-01	1.460085e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.836096e+00	1.136245e-01	1.594637e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.190161e+00	1.262532e-01	1.527025e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.775968e+00	2.163481e-01	2.343071e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.263588e+00	2.039949e-01	3.064059e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.668356e+00	1.804001e-01	2.447902e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.135367e+00	1.103466e-01	1.766565e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.556155e-01	6.935422e-02	1.315920e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.158521e-01	4.354179e-02	9.083743e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.243394e-02	4.374944e-03	9.534317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.398856e+02	1.723757e+01	1.281842e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.559945e+01	2.066506e+00	1.280858e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.685463e+01	6.662621e-01	7.970360e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.132623e+01	3.324943e-01	6.304339e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.369613e+00	1.748535e-01	7.219003e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.165069e+00	1.134328e-01	3.323900e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.453484e+00	9.325648e-02	1.942240e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.782062e+00	1.342350e-01	4.811685e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.246531e+00	2.041107e-01	3.056689e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.659777e+00	2.297657e-01	2.541763e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.943900e-01	1.270727e-01	2.572264e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.428761e-02	7.043098e-03	1.601537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.386856e+00	2.679833e-01	1.905463e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.875968e+00	4.792669e-01	2.767768e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.112714e+00	2.938023e-01	2.966852e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.859488e+00	2.921354e-01	4.311670e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.019739e+00	1.298077e-01	2.926955e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.006613e-01	5.625306e-02	1.635550e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.100865e-01	2.602300e-02	6.601349e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.692146e-03	9.117426e-03	3.076298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.966147e+00	4.997635e-01	3.009145e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.664875e+00	1.199517e-01	1.656025e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.914287e+00	1.918942e-01	2.912778e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.438587e-01	1.062112e-01	1.773958e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.722398e-01	4.493892e-02	1.169266e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.391915e-01	3.058529e-02	5.561967e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.211699e-02	1.967227e-02	2.696295e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.333677e-03	3.945781e-03	1.456939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.284170e+01	1.158910e+00	6.709779e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.498657e+00	2.919488e-01	4.681694e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.878181e+00	2.127768e-01	3.221608e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.348424e-01	1.049963e-01	2.135308e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.127240e-02	9.818507e-03	1.068412e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.610593e-01	8.829351e-02	6.953340e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.223382e+00	4.819209e-01	4.335129e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.804219e+00	6.957634e-01	6.143885e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.708816e+00	5.151291e-01	4.692000e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.133887e+00	1.953974e-01	8.599948e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.593489e+00	3.240982e-01	2.149290e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.814452e+00	4.228300e-01	3.812329e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.050691e+00	2.821221e-01	3.981284e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.457082e+00	1.921938e-01	3.641066e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.574873e-01	1.002394e-01	2.982171e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.822216e-01	5.469350e-02	1.879339e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.472861e-01	4.194259e-02	1.009906e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.523059e-01	3.339712e-02	4.358441e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.934545e-03	4.818650e-03	2.034368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.321711e+00	3.950693e-01	5.322040e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.397560e+00	1.321124e+00	1.030251e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.485320e+00	9.324967e-01	8.835477e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.537117e+00	4.561909e-01	4.076357e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.772171e+00	2.866329e-01	1.766695e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.541184e+00	3.947152e-01	2.030028e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.402890e+00	3.297123e-01	2.474214e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.513335e+00	2.186340e-01	3.170934e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.818687e+00	1.862359e-01	2.301237e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.275399e+00	1.532210e-01	2.504142e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.709403e-01	6.860966e-02	2.239636e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.184003e-01	4.658107e-02	1.225645e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.099583e-01	4.844955e-02	6.616535e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.343412e-01	1.911109e-02	5.192095e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.405748e-03	4.070487e-03	2.503361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.382184e+00	2.216532e+00	3.819256e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.686142e+01	4.412250e+00	2.828447e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.686747e+01	1.718185e+00	1.279440e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.317449e+01	6.988963e-01	4.863595e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.211972e+00	9.277857e-01	6.218640e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.616380e+00	4.072643e-01	5.894426e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.522786e+00	3.248784e-01	5.756433e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.340299e+00	2.763255e-01	3.950890e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.463359e+00	1.782708e-01	2.852901e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.479086e-01	1.027159e-01	2.405525e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.666714e-01	7.453004e-02	1.507770e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.700188e-02	6.317689e-03	6.252010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.173933e+00	4.339163e-01	3.613519e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.247393e+00	7.068915e-01	3.655099e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.197343e+00	2.324425e-01	1.930956e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.335339e+00	3.085928e-01	4.391280e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.295569e+00	1.744713e-01	3.713321e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.294591e-01	7.768390e-02	2.222988e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.865318e-01	4.511074e-02	8.762937e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.339158e-02	4.228216e-02	2.474065e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.788171e-03	4.293043e-03	1.528617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.187503e+00	1.841886e+00	1.572349e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.706038e+00	1.162778e+00	5.562045e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.879223e+00	1.460945e-01	3.183778e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.858724e+00	2.696229e-01	2.849260e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.858123e+00	1.842570e-01	3.150649e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.109402e-01	9.202521e-02	1.855076e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.552999e-01	5.160402e-02	1.118543e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.174759e-01	4.293355e-02	5.237362e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.492861e-02	5.661963e-03	4.373173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.373604e+02	2.022654e+01	1.426290e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.167659e+01	1.041036e+00	7.677558e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.780598e+00	2.722705e-01	7.217138e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.888514e+00	1.901243e-01	3.883689e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.187910e+00	2.188194e-01	3.387363e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.163279e+00	1.362133e-01	2.527015e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.480529e-01	7.325336e-02	1.442562e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.894695e-02	7.594642e-03	7.324305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.599138e-01	3.478192e-01	3.395728e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.103425e+00	6.808428e-01	6.486536e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.861890e+00	7.375199e-01	5.748895e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.445690e+00	6.472748e-01	2.400134e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.468397e+00	2.385517e-01	1.425280e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.256304e+00	3.113089e-01	1.142088e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.772888e+00	3.369369e-01	3.512422e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.172888e+00	2.652629e-01	4.258895e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.594893e+00	2.172071e-01	3.658615e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.081989e+00	1.279314e-01	3.098582e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.453294e-01	6.860079e-02	2.262787e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.728207e-01	4.899564e-02	1.091461e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.543281e-01	3.258629e-02	4.400530e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.335696e-03	5.061041e-03	2.244235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.493766e+00	1.629893e+00	1.950996e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.456529e+00	1.658776e+00	1.396724e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.337487e+00	1.306707e+00	5.984213e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.426139e+00	7.002903e-01	1.690372e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.757275e+00	2.628199e-01	2.192900e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.664638e+00	2.691072e-01	2.386786e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.937799e+00	2.226573e-01	2.514369e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.342477e+00	1.980102e-01	3.181139e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.662267e+00	1.535807e-01	2.460791e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.745236e-01	8.884080e-02	2.037249e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.441542e-01	4.868831e-02	1.217663e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.722581e-01	3.129289e-02	6.139758e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.879436e-02	4.374852e-03	5.470775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.311084e+02	1.630218e+01	1.210705e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.360642e+01	3.302319e+00	1.028922e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.018953e+01	1.602300e+00	3.502766e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.293889e+01	2.878962e-01	9.213575e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.548740e+00	5.153186e-01	6.502208e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.845306e+00	3.789874e-01	5.358519e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.916733e+00	1.672641e-01	4.152620e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.669151e+00	1.737536e-01	3.902990e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.148870e+00	2.313428e-01	3.243586e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.327111e+00	1.727442e-01	2.767018e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.584011e-01	8.251083e-02	1.970759e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.619698e-02	7.692607e-03	8.345554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.889064e+00	3.928802e-01	2.882343e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.637165e+00	2.989655e-01	3.083990e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.588432e+00	3.651160e-01	3.497930e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.529567e+00	2.370856e-01	3.899918e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.358118e-01	1.508308e-01	2.474385e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.787954e-01	6.481559e-02	1.680676e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.840986e-01	3.555656e-02	7.379899e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.347024e-03	2.806114e-03	5.468527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.166719e+00	6.350770e-01	4.336904e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.313314e+00	2.385739e-01	2.515294e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.774576e+00	1.758052e-01	2.864222e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.736948e-01	1.325236e-01	1.855404e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.274950e-01	6.987707e-02	1.181392e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.645744e-01	3.991220e-02	7.480086e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.687558e-02	1.448198e-02	4.480671e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.942638e-03	1.415218e-03	3.636702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.212936e+01	1.589394e+00	1.002428e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.600442e+00	4.031788e-01	6.650703e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.135499e+00	3.293267e-01	3.587297e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.359680e-01	1.320154e-01	2.766331e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.761773e-02	9.411841e-03	2.028715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.473726e-01	1.569143e-01	1.045864e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.962530e+00	7.969108e-01	7.350774e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.544162e+00	8.117196e-01	6.129941e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.968174e+00	3.282979e-01	1.810676e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.663591e+00	2.408425e-01	1.497495e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.961378e+00	3.212529e-01	3.935371e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.375014e+00	3.336184e-01	3.863153e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.757461e+00	2.334206e-01	3.519161e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.308122e+00	2.104183e-01	2.916193e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.223523e-01	1.567176e-01	2.359785e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.049010e-01	1.210659e-01	1.644403e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.206454e-01	4.425689e-02	1.263002e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.340226e-01	1.996018e-02	6.485610e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.696800e-03	2.072283e-03	3.704824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.864596e+00	8.444193e-01	8.681152e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.214979e+00	1.779856e+00	1.663535e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.987453e+00	1.197422e+00	7.171297e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.374266e+00	4.203287e-01	3.490638e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.148963e+00	2.882976e-01	3.119024e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.019764e+00	2.872456e-01	4.157490e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.126027e+00	2.863935e-01	3.706391e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.346960e+00	2.636604e-01	3.147053e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.742959e+00	2.440259e-01	2.663030e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.240506e+00	1.673834e-01	2.202035e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.813511e-01	1.378286e-01	1.544895e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.819925e-01	8.079430e-02	1.371822e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.320213e-01	3.979539e-02	9.696768e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.497780e-01	1.782634e-02	7.096805e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.105826e-02	3.222303e-03	5.145422e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.002727e+00	2.734638e+00	3.562955e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.342367e+01	5.236406e+00	4.987060e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.599189e+01	3.132953e+00	1.905943e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.313986e+01	8.457660e-01	9.238441e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.404206e+00	8.913254e-01	9.062862e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.000797e+00	6.571631e-01	8.370754e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.869249e+00	6.089027e-01	6.336475e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.620209e+00	4.610709e-01	4.320120e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.622294e+00	2.360281e-01	4.465430e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.060140e+00	1.455055e-01	3.070513e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.332330e-01	1.471000e-01	1.879175e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.883560e-02	4.299322e-03	1.355703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.011996e+00	6.484675e-01	5.454664e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.998108e+00	3.502839e-01	2.217874e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.909259e+00	3.051268e-01	2.369320e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.019517e+00	2.972671e-01	3.886772e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.163800e+00	1.842080e-01	2.930880e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.096479e-01	8.164652e-02	1.764556e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.504854e-01	5.288339e-02	9.313146e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.057092e-02	1.385708e-02	3.601670e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.777592e-03	2.010527e-03	1.862165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.284519e+01	2.518077e+00	2.146939e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.783346e+00	4.601910e-01	3.006118e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.215738e+00	8.750110e-02	1.770469e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.687605e+00	2.718876e-01	2.645796e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.803215e+00	2.401003e-01	2.271772e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.398745e-01	1.134924e-01	1.690748e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.039859e-01	6.504204e-02	1.081060e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.292662e-01	2.987525e-02	7.308937e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.550271e-02	3.105174e-03	9.219840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.507463e+02	1.732312e+01	1.444560e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.769513e+01	5.848979e-01	1.117276e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.031974e+00	1.690349e-01	4.957158e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.454049e+00	1.721432e-01	8.563821e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.256714e+00	2.606313e-01	2.253264e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.356780e+00	1.913860e-01	2.566554e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.655939e-01	1.011181e-01	1.994210e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.082303e-02	5.403109e-03	1.546668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.441558e+00	5.749566e-01	5.263516e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.933384e+00	8.356229e-01	8.154494e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.232938e+00	5.685890e-01	4.292763e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.288046e+00	2.795711e-01	5.134187e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.203608e+00	2.887101e-01	6.785235e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.838871e+00	2.690460e-01	2.830989e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.394377e+00	2.511441e-01	3.753486e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.954913e+00	2.371258e-01	3.486127e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.445183e+00	2.336389e-01	2.866542e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.013431e+00	1.530539e-01	2.396346e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.589189e-01	1.165964e-01	1.723624e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.382343e-01	4.778742e-02	1.239438e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.386201e-01	2.028531e-02	5.900713e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.946275e-03	2.304522e-03	3.848805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.353725e+01	2.588433e+00	2.470798e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.014747e+01	1.500223e+00	1.154878e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.936207e+00	8.040190e-01	3.568370e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.007042e+00	4.353125e-01	1.619147e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.776529e+00	9.551988e-02	1.231731e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.015523e+00	1.276620e-01	1.619853e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.678237e+00	2.009998e-01	2.701036e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.215800e+00	2.066320e-01	2.455773e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.622327e+00	2.123512e-01	2.008599e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.897790e-01	1.290614e-01	1.899154e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.944978e-01	7.089453e-02	1.406335e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.075502e-01	4.713642e-02	7.337085e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.971748e-02	2.941494e-03	9.819090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.504162e+02	1.642813e+01	1.285060e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.579258e+01	1.831924e+00	1.647154e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.659489e+01	8.554981e-01	7.854578e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.074076e+01	2.660354e-01	7.055083e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.311214e+00	1.857184e-01	6.324431e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.910406e+00	1.412656e-01	1.074853e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.375482e+00	1.302553e-01	2.152854e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.721234e+00	1.710590e-01	1.170168e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.191678e+00	2.898189e-01	2.660111e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.464591e+00	2.403499e-01	3.284842e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.494982e-01	1.277066e-01	2.276337e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.987148e-02	6.065787e-03	1.746607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.692887e+00	3.253687e-01	1.588061e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.747469e+00	3.719665e-01	2.822483e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.717156e+00	2.647252e-01	3.679971e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.713834e+00	2.322469e-01	4.028928e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.964322e-01	1.265470e-01	2.593053e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.010712e-01	5.444214e-02	1.376248e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.683726e-01	2.768394e-02	6.315935e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.754800e-03	8.743548e-03	2.955626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.346095e+00	4.785019e-01	3.107511e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.349531e+00	1.388955e-01	1.224504e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.646955e+00	2.057239e-01	2.618634e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.126559e-01	7.772424e-02	1.906476e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.199394e-01	6.277501e-02	9.308888e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.974810e-01	2.010060e-02	6.726782e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.890574e-02	2.189013e-02	2.080276e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.647640e-03	3.838614e-03	1.358573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.331338e+01	1.143271e+00	6.595867e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.210983e+00	2.964863e-01	4.586225e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.641779e+00	2.044680e-01	3.352530e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.250397e-01	9.301247e-02	1.814393e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.768254e-02	9.732561e-03	1.156371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.571854e-01	1.485600e-01	9.933359e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.686392e+00	6.211216e-01	4.367735e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.316569e+00	7.411985e-01	6.030833e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.886778e+00	3.923268e-01	2.542590e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.712029e+00	1.546748e-01	2.596654e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.262385e+00	3.998426e-01	2.950075e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.588624e+00	4.031723e-01	3.895480e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.845863e+00	2.153084e-01	3.803807e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.330748e+00	1.375992e-01	3.533377e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.290638e-01	1.013971e-01	2.297743e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.784877e-01	7.945862e-02	1.500995e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.166453e-01	4.272335e-02	8.595744e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.406129e-01	3.557251e-02	3.898860e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.207093e-03	4.930419e-03	1.740016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.757870e+00	5.002774e-01	4.968211e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.638512e+00	1.452887e+00	9.914656e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.187429e+00	8.656784e-01	7.235785e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.603517e+00	3.834871e-01	2.420090e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.418532e+00	3.271445e-01	2.667467e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.119490e+00	2.627011e-01	3.021992e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.165736e+00	3.340419e-01	3.180442e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.239546e+00	2.716943e-01	3.124069e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.549154e+00	1.360285e-01	3.605934e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.192497e+00	1.338219e-01	1.796479e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.334698e-01	8.793445e-02	1.339961e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.096746e-01	3.816017e-02	1.229994e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.993241e-01	4.920885e-02	5.856375e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.393100e-01	3.536039e-02	3.098669e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.203396e-03	3.443025e-03	2.133669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.319512e+00	2.788059e+00	3.782592e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.913555e+01	4.065758e+00	3.076750e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.787151e+01	2.205430e+00	1.026618e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.303768e+01	4.289538e-01	5.977195e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.400021e+00	5.464015e-01	6.715445e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.263594e+00	5.173280e-01	6.210765e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.355652e+00	3.288010e-01	5.681737e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.126052e+00	2.925001e-01	3.683486e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.351734e+00	1.850385e-01	2.630515e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.158939e-01	1.126359e-01	2.260178e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.796927e-01	9.569666e-02	1.388860e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.443456e-02	6.365631e-03	5.640293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.537067e+00	5.370560e-01	3.722865e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.403885e+00	6.088583e-01	3.341283e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.971222e+00	2.849151e-01	2.640799e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.084384e+00	2.795208e-01	4.210426e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.210480e+00	1.495794e-01	3.563598e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.404031e-01	8.373287e-02	1.773275e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.329495e-01	1.532575e-02	8.770273e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.279692e-02	4.172142e-02	2.041639e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.114076e-03	4.031775e-03	1.526365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.024130e+01	2.343545e+00	1.744128e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.585640e+00	8.307789e-01	4.425916e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.804633e+00	1.722556e-01	3.365333e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.541283e+00	2.564296e-01	3.739466e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.656531e+00	2.036787e-01	2.660322e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.011221e-01	7.893134e-02	2.063943e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.726870e-01	5.097264e-02	8.706997e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.014384e-01	2.692614e-02	5.056282e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.267940e-02	5.869106e-03	3.851550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.558536e+02	2.146358e+01	1.595404e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.941479e+01	4.969770e-01	3.027362e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.648399e+00	3.370095e-01	8.669810e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.472852e+00	2.035862e-01	2.059051e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.139881e+00	2.136170e-01	3.018680e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.074075e+00	1.373750e-01	2.668206e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.203959e-01	7.869999e-02	1.647964e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.465342e-02	9.372824e-03	6.747326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.165372e+00	4.719410e-01	3.713081e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.654796e+00	8.573955e-01	5.780030e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.256983e+00	6.917115e-01	5.044988e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.423648e+00	3.952403e-01	2.452178e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.338532e+00	1.306763e-01	1.610641e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.927744e+00	2.736490e-01	2.222044e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.636166e+00	3.897923e-01	3.319664e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.969743e+00	2.220114e-01	4.214610e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.457935e+00	1.629574e-01	3.698718e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.037267e+00	1.251680e-01	2.699119e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.437366e-01	6.881874e-02	1.718208e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.429424e-01	4.759697e-02	9.083846e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.412766e-01	3.149159e-02	3.885369e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.481520e-03	4.783813e-03	1.891691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.787638e+00	1.954893e+00	1.755302e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.084787e+01	1.951323e+00	1.184098e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.943344e+00	7.267529e-01	7.970695e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.091048e+00	5.271222e-01	2.584154e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.577741e+00	2.598798e-01	2.500888e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.570381e+00	2.175140e-01	1.959185e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.809823e+00	2.781752e-01	2.852489e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.109842e+00	1.914245e-01	3.554241e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.476054e+00	1.341430e-01	2.538236e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.660449e-01	8.523052e-02	1.636405e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.464184e-01	4.213658e-02	1.064915e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.503934e-01	3.528602e-02	5.128344e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.841038e-02	5.064243e-03	4.392172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.449089e+02	1.682377e+01	1.288195e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.048769e+01	2.228757e+00	6.586524e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.885981e+01	1.618505e+00	3.337613e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.303679e+01	5.441490e-01	9.134041e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.541119e+00	6.545973e-01	1.076707e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.471701e+00	2.204303e-01	5.826960e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.624275e+00	1.679418e-01	2.787663e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.663811e+00	1.730369e-01	2.890559e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.908073e+00	2.008849e-01	3.375893e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.252695e+00	1.675189e-01	2.528047e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.612268e-01	7.533965e-02	1.999410e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.412082e-02	7.956513e-03	7.937008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.132301e+00	3.763044e-01	3.387396e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.846908e+00	3.412547e-01	1.212669e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.195479e+00	3.240900e-01	5.121419e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.327131e+00	2.315008e-01	4.083628e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.025611e-01	1.619454e-01	2.351927e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.968237e-01	6.091516e-02	1.533048e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.462554e-01	3.753216e-02	6.770792e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.487667e-03	2.029888e-03	4.647494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.629740e+00	6.208405e-01	4.049828e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.040629e+00	1.561958e-01	2.756799e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.559062e+00	2.028279e-01	2.986899e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.743780e-01	1.549035e-01	1.580562e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.373114e-01	5.579181e-02	1.259532e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.370235e-01	3.055907e-02	6.412349e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.082144e-02	1.681297e-02	3.626236e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.084454e-03	1.080840e-03	3.198060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.286269e+01	1.385255e+00	9.787795e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.289887e+00	4.813291e-01	5.463269e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.922037e+00	2.699046e-01	3.591933e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.122751e-01	1.485597e-01	2.110412e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.178934e-02	7.171879e-03	1.792553e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.500147e-01	2.046219e-01	1.839932e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.440908e+00	8.630483e-01	9.814658e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.955700e+00	6.945391e-01	5.266216e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.233623e+00	2.247789e-01	8.839279e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.670320e+00	5.248843e-01	1.617255e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.837807e+00	4.762631e-01	3.585848e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.984457e+00	2.636448e-01	4.463314e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.470377e+00	2.413445e-01	4.489210e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.124618e+00	1.930300e-01	2.828879e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.693722e-01	1.143326e-01	2.170135e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.923905e-01	9.770445e-02	1.583148e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.780847e-01	4.990322e-02	1.040789e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.098565e-01	2.007339e-02	6.327801e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.734718e-03	1.969556e-03	3.804712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.739499e+00	1.046289e+00	1.397802e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.794269e+00	1.863471e+00	1.964714e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.637114e+00	8.325664e-01	6.271019e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.442528e+00	3.540711e-01	9.398425e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.985274e+00	5.930928e-01	2.139485e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.785912e+00	4.636837e-01	2.568590e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.891186e+00	3.736919e-01	3.134726e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.954884e+00	1.933748e-01	5.125669e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.545428e+00	2.334160e-01	2.241623e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.074088e+00	1.232795e-01	1.937994e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.671396e-01	1.531968e-01	1.414113e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.537608e-01	5.715921e-02	1.499441e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.031729e-01	7.455702e-02	7.391745e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.349299e-01	2.147875e-02	7.224437e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.344145e-03	1.399373e-03	5.685320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.824980e+00	3.020090e+00	6.167906e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.735796e+01	5.881338e+00	4.838125e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.813454e+01	2.781133e+00	1.336130e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.311899e+01	7.561690e-01	1.007730e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.734307e+00	1.303850e+00	7.291772e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.300120e+00	6.324132e-01	8.874670e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.468250e+00	4.972526e-01	6.370194e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.315762e+00	3.051942e-01	4.409518e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.492881e+00	2.227242e-01	3.108224e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.926637e-01	1.628271e-01	2.554671e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.768802e-01	8.875230e-02	2.138657e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.637089e-02	3.868905e-03	1.207038e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.265457e+00	6.857352e-01	6.601174e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.295495e+00	4.326238e-01	1.457958e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.831162e+00	3.630543e-01	2.951417e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.803223e+00	3.153517e-01	4.328840e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.008232e+00	1.801429e-01	2.859029e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.008661e-01	7.741908e-02	1.783250e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.057189e-01	4.753642e-02	8.285170e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.764981e-02	1.280241e-02	3.657360e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.667544e-03	9.673559e-04	1.586371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.497181e+01	2.941719e+00	2.587868e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.696083e+00	3.197692e-01	2.386903e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.259221e+00	1.666274e-01	8.692469e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.545370e+00	3.072050e-01	3.108552e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.577889e+00	1.919924e-01	2.896121e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.518737e-01	1.520562e-01	1.532240e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.260591e-01	5.449955e-02	1.107228e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.056360e-01	2.831413e-02	6.736802e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.271915e-02	3.605013e-03	8.019159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.658098e+02	1.775891e+01	1.585983e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.744802e+01	3.535127e-01	5.633181e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.956727e+00	2.908023e-01	1.338960e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.252477e+00	1.252738e-01	7.701564e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.100598e+00	2.167000e-01	2.477081e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.160070e+00	1.821808e-01	2.476436e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.589577e-01	1.037524e-01	1.773661e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.901687e-02	5.409682e-03	1.257244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.701011e+00	6.425747e-01	6.940286e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.348376e+00	9.677826e-01	1.059969e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.563086e+00	5.895805e-01	3.480055e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.531228e+00	2.703612e-01	3.957526e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.201470e+00	2.688554e-01	1.184082e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.788003e+00	4.185391e-01	2.979257e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.269912e+00	2.954198e-01	3.925177e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.752229e+00	2.951019e-01	3.543037e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.231214e+00	1.927027e-01	3.413536e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.219488e-01	1.982613e-01	2.471149e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.416214e-01	9.121817e-02	1.683013e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.911613e-01	5.304271e-02	1.169482e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.117787e-01	2.095004e-02	6.505913e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.850021e-03	1.618675e-03	3.890496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.658289e+01	2.998567e+00	3.771033e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.069913e+01	1.556229e+00	9.514390e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.970437e+00	6.545291e-01	1.438432e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.829796e+00	2.390423e-01	2.091471e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.667090e+00	1.260071e-01	2.843352e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.014373e+00	3.263730e-01	1.110642e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.571530e+00	2.439548e-01	2.724263e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.070763e+00	2.346991e-01	3.045964e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.403020e+00	1.625801e-01	2.172910e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.259150e-01	1.808811e-01	1.582410e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.964515e-01	6.144130e-02	1.519899e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.602706e-01	4.135200e-02	7.127070e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.618930e-02	2.910404e-03	9.660929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.658166e+02	1.594494e+01	1.410206e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.591221e+01	1.284209e+00	2.751363e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.651733e+01	3.372696e-01	8.658806e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.017861e+01	1.949608e-01	1.035302e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.022355e+00	4.066923e-01	2.715037e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.571897e+00	1.322968e-01	3.055363e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.263481e+00	1.435924e-01	3.268077e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.433945e+00	1.938232e-01	7.904123e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.029660e+00	2.821547e-01	2.579078e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.362599e+00	1.743977e-01	2.510847e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.544132e-01	1.705813e-01	1.924048e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.465944e-02	5.328581e-03	1.681899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.893641e+00	3.272884e-01	2.323330e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.023833e+00	4.013902e-01	3.621777e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.490615e+00	4.114443e-01	4.538738e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.436403e+00	3.081700e-01	4.212927e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.014654e-01	1.233058e-01	2.792654e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.964917e-01	6.352736e-02	1.371130e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.401409e-01	3.835097e-02	5.825723e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.830228e-03	5.606055e-03	2.483824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.831742e+00	4.878923e-01	3.446236e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.102850e+00	1.708387e-01	1.692489e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.432040e+00	2.200254e-01	2.558005e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.560731e-01	8.873462e-02	1.794519e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.086737e-01	5.332092e-02	9.910100e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.918678e-01	2.991743e-02	5.059940e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.158057e-02	1.520221e-02	2.416663e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.368503e-03	2.980961e-03	1.355493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.407431e+01	1.066106e+00	6.850522e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.769401e+00	3.227687e-01	4.846779e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.516938e+00	2.207093e-01	2.929096e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.473832e-01	9.021509e-02	1.945649e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.375631e-02	8.120978e-03	1.011883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.792284e-01	1.388257e-01	1.353942e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.064649e+00	8.045221e-01	6.538375e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.706215e+00	7.718500e-01	8.614511e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.098767e+00	3.776515e-01	2.621677e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.953807e+00	4.299688e-01	1.324807e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.105964e+00	4.050238e-01	3.672240e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.297489e+00	4.688617e-01	4.376288e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.667273e+00	3.132332e-01	4.019389e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.081046e+00	1.571732e-01	3.723476e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.748461e-01	1.551258e-01	2.319369e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.683751e-01	6.259612e-02	1.696728e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.502883e-01	2.768197e-02	1.192167e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.135213e-01	3.306676e-02	4.151225e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.261579e-03	3.500521e-03	2.728422e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.080257e+00	9.334380e-01	8.593717e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.048412e+00	1.549264e+00	1.853164e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.716826e+00	8.741600e-01	4.702427e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.562966e+00	2.801583e-01	1.698925e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.214672e+00	3.339891e-01	1.641706e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.842765e+00	4.487165e-01	3.027932e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.714708e+00	2.951995e-01	4.446737e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.006751e+00	3.541867e-01	2.865786e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.398202e+00	1.690896e-01	2.693249e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.751179e-01	1.251876e-01	1.946921e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.708730e-01	1.145240e-01	1.424034e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.065330e-01	4.248236e-02	1.475597e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.629293e-01	3.685957e-02	6.109456e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.198540e-01	2.631207e-02	3.214892e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.152888e-03	3.206201e-03	3.489819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.416769e+01	3.754128e+00	5.912419e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.462411e+01	4.345735e+00	4.348392e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.894211e+01	2.273664e+00	7.807435e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.135514e+01	4.354841e-01	6.663533e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.649760e+00	8.966089e-01	4.891906e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.666917e+00	7.366604e-01	4.974753e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.895898e+00	3.594664e-01	5.329583e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.775357e+00	2.349942e-01	4.165128e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.240697e+00	2.419350e-01	2.600433e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.990057e-01	9.465472e-02	2.164217e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.970043e-01	6.250565e-02	1.599124e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.335344e-02	5.068107e-03	6.216028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.824387e+00	5.911922e-01	5.038077e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.600094e+00	6.249513e-01	3.706501e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.963509e+00	3.911392e-01	3.810795e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.910556e+00	3.600612e-01	4.555617e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.028028e+00	2.080412e-01	3.402015e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.008344e-01	8.041733e-02	1.797596e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.942815e-01	2.663832e-02	9.006913e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.747257e-02	3.107109e-02	2.165459e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.102047e-03	2.333238e-03	1.409850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.230625e+01	2.469786e+00	2.274613e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.810014e+00	8.786339e-01	3.736172e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.587038e+00	2.376189e-01	3.123722e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.500542e+00	3.219596e-01	3.644902e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.473578e+00	2.256885e-01	2.662313e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.562733e-01	9.295875e-02	1.625447e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.887138e-01	4.681608e-02	8.758809e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.778306e-01	1.921079e-02	4.551569e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.027064e-02	4.365742e-03	4.608886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.690693e+02	2.137703e+01	1.730731e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.018240e+01	5.522022e-01	1.469604e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.339122e+00	3.732351e-01	2.410922e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.207043e+00	2.455714e-01	3.096073e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.843185e+00	2.298633e-01	3.243179e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.000252e+00	1.670644e-01	2.122640e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.674043e-01	7.491025e-02	1.405862e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.460707e-02	6.571569e-03	6.934194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.295328e+00	5.129146e-01	5.200748e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.953525e+00	1.046759e+00	7.717196e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.547896e+00	7.239567e-01	7.863182e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.734720e+00	4.789019e-01	1.579215e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.476734e+00	3.008370e-01	1.103503e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.048378e+00	4.589486e-01	2.574177e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.361362e+00	3.215169e-01	5.701054e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.877156e+00	3.720525e-01	3.964455e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.290711e+00	1.966339e-01	3.610098e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.479082e-01	1.505844e-01	3.065564e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.703534e-01	1.144411e-01	1.804671e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.618905e-01	2.945724e-02	1.356118e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.129705e-01	2.737652e-02	4.234217e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.588664e-03	3.624567e-03	2.836792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.218083e+01	2.646135e+00	2.745130e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.173618e+01	1.718280e+00	2.188963e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.898091e+00	1.271156e+00	4.371728e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.032473e+00	3.877888e-01	2.009703e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.420753e+00	3.587023e-01	1.353069e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.181246e+00	2.344843e-01	3.696250e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.699553e+00	3.820801e-01	2.974009e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.928906e+00	2.317214e-01	2.956325e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.353822e+00	1.571471e-01	3.072170e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.536471e-01	1.273440e-01	1.580593e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.390119e-01	4.597532e-02	1.258392e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.314595e-01	3.942703e-02	5.528144e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.467604e-02	3.892601e-03	4.742403e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.597761e+02	1.652560e+01	1.555492e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.459623e+01	4.330760e+00	1.481467e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.920449e+01	8.353573e-01	1.229215e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.167638e+01	3.020945e-01	8.200966e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.806548e+00	4.242970e-01	3.229600e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.145147e+00	3.715615e-01	1.945310e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.313727e+00	2.077969e-01	3.120465e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.337082e+00	1.953511e-01	2.885079e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.775931e+00	2.147547e-01	3.509949e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.154258e+00	2.155949e-01	2.333633e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.441082e-01	7.604008e-02	1.990476e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.127621e-02	6.765294e-03	8.182781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.418345e+00	4.658259e-01	3.446386e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.539525e+00	2.182131e-01	2.033731e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.069347e+00	3.943701e-01	4.506962e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.209778e+00	2.066752e-01	3.888398e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.334142e-01	1.398627e-01	2.575128e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.644681e-01	5.769613e-02	1.394128e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.323649e-01	2.879058e-02	6.067936e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.270738e-03	1.721965e-03	3.942835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.976790e+00	6.523401e-01	4.431307e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.782200e+00	2.809728e-01	2.984736e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.401240e+00	1.795844e-01	3.154425e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.983622e-01	1.368421e-01	1.603816e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.096809e-01	5.335786e-02	1.248413e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.100064e-01	3.752922e-02	5.917414e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.268341e-02	1.315307e-02	3.687829e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.064948e-03	1.304633e-03	2.849339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.347044e+01	1.505365e+00	9.613107e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.061653e+00	4.810275e-01	6.181565e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.602460e+00	2.555346e-01	4.284093e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.945256e-01	1.405971e-01	2.208853e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.039648e-02	7.244681e-03	1.625568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.979479e-01	2.136838e-01	1.999723e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.914747e+00	1.128600e+00	1.101845e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.218656e+00	6.743672e-01	5.464110e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.071119e+00	1.472021e-01	1.588652e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.494636e+00	5.564278e-01	2.521904e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.596812e+00	4.411545e-01	4.052881e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.959612e+00	3.693097e-01	4.619422e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.439742e+00	2.526413e-01	3.553419e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.023370e+00	1.818982e-01	3.440695e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.959525e-01	1.126026e-01	2.563810e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.622605e-01	7.719785e-02	1.518324e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.397436e-01	4.477470e-02	9.945003e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.042137e-01	1.962809e-02	6.009383e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.193102e-03	1.155321e-03	3.763834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.249185e+00	1.231125e+00	1.625556e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.232651e+00	2.055021e+00	1.637177e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.191976e+00	1.083719e+00	4.863222e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.501639e+00	2.725762e-01	4.689905e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.962033e+00	6.098235e-01	3.267428e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.575733e+00	3.838556e-01	4.210591e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.685080e+00	4.424504e-01	2.837578e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.906224e+00	2.430595e-01	3.691845e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.408958e+00	2.631373e-01	2.787373e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.456109e-01	1.233982e-01	2.650429e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.979278e-01	1.137418e-01	1.495549e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.471180e-01	5.806267e-02	1.224027e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.511437e-01	3.449781e-02	1.010894e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.188318e-01	2.003332e-02	5.683688e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.107229e-03	2.121353e-03	4.211290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.317358e+00	3.845709e+00	5.943348e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.898436e+01	6.330482e+00	5.893322e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.870608e+01	2.635234e+00	1.339974e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.302650e+01	9.841433e-01	8.354391e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.523841e+00	1.005698e+00	1.092798e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.314289e+00	6.979825e-01	8.383936e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.184901e+00	5.290725e-01	7.230800e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.121197e+00	4.057089e-01	4.098072e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.270482e+00	2.064173e-01	4.000345e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.171783e-01	1.401482e-01	2.602088e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.728852e-01	8.747531e-02	1.899525e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.685587e-02	4.928178e-03	9.388849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.614701e+00	8.300641e-01	7.362937e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.187714e+00	2.593468e-01	1.598386e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.762945e+00	4.388386e-01	3.158823e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.673589e+00	3.036796e-01	4.404027e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.146514e-01	1.572520e-01	3.015552e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.830106e-01	8.514960e-02	1.650032e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.905217e-01	3.651823e-02	7.789890e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.274016e-02	1.167773e-02	3.439508e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.246476e-03	6.999524e-04	1.443787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.677210e+01	3.363923e+00	2.937701e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.641488e+00	2.620836e-01	1.745556e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.221195e+00	1.923303e-01	1.352143e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.371486e+00	3.510588e-01	3.151554e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.415393e+00	2.025793e-01	2.944792e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.746039e-01	1.424441e-01	1.591817e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.946559e-01	5.239490e-02	1.120143e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.893944e-01	3.144226e-02	5.901935e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.128844e-02	2.971325e-03	7.650149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.793875e+02	1.956536e+01	1.752084e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.743282e+01	3.476657e-01	2.487567e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.695569e+00	2.334862e-01	3.142283e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.101836e+00	1.765771e-01	4.830980e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.835033e+00	2.312908e-01	2.891647e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.066332e+00	1.835785e-01	2.491464e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.310516e-01	1.013874e-01	1.771817e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.656967e-02	5.006379e-03	1.214443e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.038078e+00	8.512815e-01	8.082261e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.564408e+00	9.823680e-01	1.019715e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.559580e+00	5.242732e-01	3.840128e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.419700e+00	1.694297e-01	2.307659e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.172546e+00	3.944605e-01	1.619703e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.748496e+00	4.293046e-01	2.992697e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.198525e+00	4.285723e-01	3.690469e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.664599e+00	2.708163e-01	3.742662e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.190323e+00	2.224996e-01	3.291355e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.914477e-01	1.312518e-01	2.553637e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.956500e-01	7.809017e-02	1.832885e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.645811e-01	4.390585e-02	1.002275e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.082235e-01	2.047790e-02	5.941014e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.490698e-03	1.202278e-03	3.875743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.898045e+01	3.728591e+00	3.604494e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.080819e+01	1.378208e+00	9.181557e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.508485e+00	3.390752e-01	4.134584e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.948126e+00	3.320481e-01	1.409672e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.704425e+00	1.745688e-01	1.626150e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.978004e+00	3.137507e-01	1.305259e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.484537e+00	2.960277e-01	3.053815e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.887695e+00	2.384577e-01	2.727619e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.350394e+00	2.244156e-01	2.265127e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.050680e-01	1.079248e-01	1.757247e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.568057e-01	6.013831e-02	1.399505e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.312846e-01	3.477403e-02	8.000144e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.591331e-02	2.925920e-03	8.734484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.777563e+02	1.803974e+01	1.555455e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.548729e+01	1.606436e+00	1.858543e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.526471e+01	3.110147e-01	1.193970e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.097340e+01	8.518132e-01	1.427331e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.251019e+00	2.935807e-01	3.444280e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.517153e+00	2.678073e-01	1.769729e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.030664e+00	1.757882e-01	1.721786e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.214535e+00	1.482113e-01	1.652370e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.777967e+00	2.390642e-01	3.187117e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.213790e+00	2.151531e-01	2.838193e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.452835e-01	1.092992e-01	2.301022e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.597525e-02	6.532731e-03	1.348575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.170994e+00	4.218905e-01	2.316989e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.774797e+00	3.017837e-01	3.321014e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.324820e+00	4.164349e-01	4.816997e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.304546e+00	2.231148e-01	4.551795e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.344047e-01	1.312117e-01	2.589737e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.653884e-01	6.289580e-02	1.404285e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.259736e-01	1.541749e-02	6.504937e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.203665e-03	5.210895e-03	2.825612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.081036e+00	5.783792e-01	3.428828e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.944818e+00	1.857404e-01	2.790903e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.318135e+00	1.885041e-01	2.901122e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.890287e-01	1.099040e-01	1.689849e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.735239e-01	5.612692e-02	9.660702e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.682788e-01	2.289012e-02	5.161861e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.767549e-02	1.599423e-02	2.838037e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.730674e-03	1.865033e-03	1.578365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.440689e+01	1.100299e+00	7.210551e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.631395e+00	3.589351e-01	4.156818e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.401358e+00	2.162280e-01	3.370289e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.120695e-01	1.100047e-01	1.735192e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.094903e-02	5.987084e-03	1.173860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.294354e-01	1.677241e-01	1.565459e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.398292e+00	9.589198e-01	7.720603e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.037559e+00	8.426801e-01	7.787544e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.151045e+00	3.216746e-01	3.137992e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.720137e+00	3.407656e-01	2.392434e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.015339e+00	5.495687e-01	4.077252e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.107687e+00	4.098877e-01	4.557564e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.515080e+00	3.069671e-01	4.036935e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.977450e-01	1.588708e-01	3.763950e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.230303e-01	1.300832e-01	2.396232e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.464961e-01	8.375689e-02	1.569412e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.424473e-01	3.971177e-02	1.017601e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.645734e-02	1.776413e-02	5.674738e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.373658e-03	2.914319e-03	2.255262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.807753e+00	8.012501e-01	9.987647e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.888179e+00	1.923119e+00	1.826583e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.292729e+00	1.082030e+00	7.799295e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.780133e+00	1.713139e-01	3.888621e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.055140e+00	5.015941e-01	2.638371e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.700311e+00	4.840778e-01	3.963636e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.702437e+00	3.294926e-01	3.336760e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.872844e+00	2.805581e-01	3.285130e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.349027e+00	2.057303e-01	2.468007e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.333903e-01	1.672976e-01	1.965492e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.110314e-01	8.673744e-02	1.493321e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.843559e-01	7.102470e-02	1.264075e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.313425e-01	2.687228e-02	8.172628e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.011919e-01	1.657361e-02	4.478136e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.498844e-03	2.372492e-03	2.233698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.411527e+01	3.919789e+00	6.681504e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.464589e+01	4.966782e+00	3.626384e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.880118e+01	1.466227e+00	9.374356e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.228368e+01	6.754901e-01	7.415291e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.740918e+00	7.087948e-01	8.067728e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.678286e+00	6.050389e-01	5.091112e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.755202e+00	3.834299e-01	4.796328e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.755227e+00	2.829539e-01	3.860018e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.138987e+00	2.152679e-01	3.096280e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.693360e-01	1.104097e-01	1.850241e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.305982e-01	5.858614e-02	1.675713e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.206434e-02	3.760220e-03	5.866486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.083911e+00	7.205111e-01	6.170336e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.608141e+00	5.642440e-01	4.284546e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.855610e+00	4.549735e-01	3.867209e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.797687e+00	4.131830e-01	4.969556e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.551244e-01	1.631808e-01	3.834726e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.735578e-01	9.354094e-02	1.785489e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.829873e-01	2.194695e-02	8.505371e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.493216e-02	2.989149e-02	2.396249e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.235996e-03	2.237570e-03	1.136020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.395414e+01	2.959782e+00	2.828311e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.688723e+00	7.315757e-01	3.242447e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.409176e+00	3.251855e-01	2.521117e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.428992e+00	3.578619e-01	4.622596e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.370907e+00	2.335777e-01	2.956353e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.044306e-01	1.235378e-01	1.639244e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.556210e-01	5.367617e-02	9.242197e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.437157e-01	1.831590e-02	4.754844e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.041044e-02	3.663152e-03	4.935139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.792021e+02	2.338380e+01	1.941750e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.922005e+01	5.978621e-01	1.904206e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.899643e+00	5.205209e-01	3.241101e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.093611e+00	2.776144e-01	2.522074e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.860236e+00	2.336314e-01	3.236963e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.353319e-01	2.035278e-01	2.257362e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.005674e-01	6.578828e-02	1.817066e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.287691e-02	5.095082e-03	6.851703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.568243e+00	7.048234e-01	5.961032e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.165218e+00	9.624826e-01	1.112828e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.750594e+00	7.904425e-01	7.409197e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.784118e+00	4.177604e-01	9.946099e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.442940e+00	3.547953e-01	1.338311e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.785620e+00	3.400096e-01	6.073579e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.344291e+00	4.553665e-01	4.034331e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.738273e+00	3.300986e-01	4.308206e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.199465e+00	2.083999e-01	3.709591e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.101710e-01	1.347943e-01	3.049906e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.094514e-01	1.007714e-01	1.776676e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.605597e-01	4.016150e-02	1.095362e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.015858e-01	1.809136e-02	6.066078e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.755419e-03	3.334260e-03	2.260240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.312325e+01	3.050152e+00	2.830437e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.261954e+01	1.865279e+00	2.389755e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.012016e+00	1.142525e+00	3.918152e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.079180e+00	3.646607e-01	3.908619e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.172884e+00	2.406589e-01	2.448342e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.204438e+00	3.546919e-01	2.813959e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.522514e+00	2.991818e-01	3.259386e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.949635e+00	2.952224e-01	3.127384e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.325264e+00	1.945495e-01	2.373949e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.536168e-01	9.794990e-02	1.684813e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.092181e-01	6.143291e-02	1.247737e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.008857e-01	2.849267e-02	6.805177e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.379731e-02	2.690854e-03	5.342872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.703765e+02	1.958199e+01	1.783351e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.351577e+01	3.890859e+00	1.217030e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.729750e+01	4.239124e-01	2.266397e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.147936e+01	4.954967e-01	1.025704e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.469353e+00	7.160158e-01	1.899539e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.644784e+00	2.997569e-01	3.983692e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.319475e+00	3.071179e-01	3.012500e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.400534e+00	2.013393e-01	2.408485e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.680353e+00	2.680845e-01	2.818304e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.063962e+00	1.760159e-01	2.859324e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.112966e-01	8.337204e-02	1.791941e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.897091e-02	4.433659e-03	9.178358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.380733e+00	3.941119e-01	2.536646e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.437010e+00	1.203475e-01	1.890249e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.095548e+00	2.870243e-01	3.659144e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.303405e+00	2.012452e-01	3.475719e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.916186e-01	9.752463e-02	2.055263e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.969209e-01	6.855657e-02	1.117692e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.385340e-01	2.826454e-02	5.848248e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.162765e-03	3.158188e-03	3.769357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.760176e+00	5.131970e-01	3.650959e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.796970e+00	2.094075e-01	2.352056e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.550429e+00	1.697553e-01	2.429552e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.600958e-01	8.646940e-02	1.487929e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.676942e-01	6.038548e-02	8.945920e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.373498e-01	4.019424e-02	5.448557e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.408435e-02	1.234412e-02	3.990259e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.990203e-03	1.331969e-03	2.542838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.318986e+01	1.196504e+00	8.140526e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.993893e+00	3.878163e-01	5.173044e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.821495e+00	2.163239e-01	3.165567e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.947618e-01	1.261072e-01	1.709020e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.490515e-02	6.634778e-03	1.365880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.463636e-01	2.166602e-01	1.643914e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.822282e+00	8.836209e-01	7.863228e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.104435e+00	5.666230e-01	4.225956e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.037767e+00	1.065694e-01	1.165706e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.370575e+00	3.053970e-01	1.837659e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.649739e+00	3.985611e-01	3.205009e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.916141e+00	2.105661e-01	4.116306e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.496895e+00	2.117044e-01	2.957052e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.150627e+00	1.969994e-01	2.396859e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.375410e-01	9.081798e-02	2.368836e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.914142e-01	8.056591e-02	1.373178e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.582781e-01	4.062939e-02	9.218741e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.033000e-01	1.968568e-02	5.466194e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.242982e-03	2.174482e-03	2.669335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.323057e+00	1.075414e+00	1.445139e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.793612e+00	1.536397e+00	1.022927e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.536483e+00	8.316813e-01	3.516796e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.201068e+00	1.891162e-01	2.590644e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.852594e+00	3.282090e-01	3.071986e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.632912e+00	2.872500e-01	2.722876e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.711121e+00	2.851990e-01	2.685791e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.015119e+00	2.101009e-01	2.642674e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.550182e+00	1.708103e-01	2.123477e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.108635e+00	1.179306e-01	1.943907e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.398681e-01	7.493438e-02	1.583369e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.752681e-01	5.027519e-02	1.195569e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.002588e-01	4.540456e-02	7.196216e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.465742e-01	2.065542e-02	4.260000e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.435089e-03	2.554257e-03	3.398500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.904858e+00	3.902873e+00	5.503312e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.901693e+01	5.617691e+00	4.145379e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.781056e+01	1.830654e+00	1.069435e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.247431e+01	7.263793e-01	1.060398e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.513842e+00	6.884652e-01	8.177119e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.132409e+00	6.476749e-01	8.435478e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.255826e+00	4.058739e-01	4.153593e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.210168e+00	2.840246e-01	3.750786e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.499856e+00	2.112002e-01	2.776697e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.515457e-01	1.289792e-01	2.442263e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.593972e-01	8.191291e-02	1.469157e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.735215e-02	3.766068e-03	8.421574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.509057e+00	7.130502e-01	5.491861e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.152397e+00	2.167296e-01	1.187218e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.745645e+00	2.796423e-01	3.138362e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.760590e+00	2.650612e-01	3.423320e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.552255e-01	1.302803e-01	2.616548e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.205340e-01	9.086118e-02	1.369080e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.096132e-01	4.207611e-02	7.202586e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.445541e-02	1.382708e-02	2.930713e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.550502e-03	1.024874e-03	1.308738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.502773e+01	2.510858e+00	2.034988e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.534835e+00	2.716106e-01	1.754271e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.380458e+00	6.335094e-02	2.071451e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.450094e+00	3.265595e-01	2.341379e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.576413e+00	1.584819e-01	2.487158e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.512366e-01	9.115322e-02	1.429616e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.400637e-01	5.699229e-02	8.241182e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.313489e-01	4.176652e-02	5.283715e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.308305e-02	2.666352e-03	6.766874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.644692e+02	1.485523e+01	1.297814e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.661881e+01	3.285271e-01	8.920722e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.290331e+00	1.204158e-01	2.039906e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.400800e+00	8.460177e-02	1.040397e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.996920e+00	2.186050e-01	1.983978e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.184717e+00	1.465236e-01	2.182505e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.417780e-01	1.038435e-01	1.403221e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.875934e-02	4.442895e-03	1.064617e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.979193e+00	7.080575e-01	6.198735e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.323573e+00	7.914941e-01	7.363000e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.569836e+00	5.312922e-01	1.928836e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.303092e+00	1.265489e-01	1.815922e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.140650e+00	2.052615e-01	1.714488e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.687710e+00	2.937310e-01	2.513438e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.252216e+00	2.808400e-01	3.024477e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.701486e+00	1.998104e-01	3.575241e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.266872e+00	1.857447e-01	2.601090e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.719030e-01	1.388151e-01	2.134558e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.623239e-01	9.687173e-02	1.695045e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.808974e-01	4.219241e-02	9.605289e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.161220e-01	2.716813e-02	4.661546e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.391754e-03	2.017893e-03	2.635186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.776890e+01	2.833167e+00	2.676546e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.902305e+00	1.290687e+00	6.728830e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.234273e+00	4.682624e-01	1.548559e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.637195e+00	1.539868e-01	2.952808e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.747776e+00	5.105087e-02	2.070926e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.079996e+00	1.692675e-01	8.299409e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.560828e+00	2.064136e-01	2.593263e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.983939e+00	2.136714e-01	2.807179e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.460466e+00	1.538779e-01	1.890865e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.119000e-01	8.962547e-02	1.591060e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.226230e-01	6.285099e-02	1.073833e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.732317e-01	3.971207e-02	6.124236e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.740120e-02	2.917776e-03	5.848148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.640697e+02	1.395849e+01	1.159749e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.429835e+01	1.234832e+00	5.003126e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.500070e+01	3.286041e-01	1.606439e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.007799e+01	1.740206e-01	2.920504e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.695356e+00	1.472749e-01	6.014786e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.103945e+00	1.996297e-01	1.969392e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.483095e+00	1.116115e-01	1.175038e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.416426e+00	9.848659e-02	1.353297e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.903141e+00	2.050111e-01	2.476025e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.374832e+00	2.030196e-01	2.148531e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.157823e-01	9.718538e-02	2.090041e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.942204e-02	6.695126e-03	1.067189e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.040680e+00	2.903501e-01	1.782516e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.842292e+00	2.741175e-01	1.187225e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.426894e+00	2.552628e-01	3.516596e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.347304e+00	1.803755e-01	3.397923e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.370603e-01	1.178160e-01	2.205147e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.130404e-01	4.351938e-02	1.240647e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.811672e-01	3.098714e-02	4.192623e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.369519e-03	6.383995e-03	2.611766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.820325e+00	4.481803e-01	2.427075e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.995531e+00	1.592286e-01	1.963851e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.478243e+00	1.278484e-01	2.448033e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.874763e-01	1.021562e-01	1.324676e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.639626e-01	3.074258e-02	1.090718e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.394117e-01	1.261473e-02	5.658428e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.467705e-02	1.934589e-02	1.754815e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.814458e-03	2.831836e-03	1.853546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.366136e+01	9.387466e-01	5.125940e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.094945e+00	2.817006e-01	3.284250e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.561310e+00	1.581597e-01	3.281078e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.667056e-01	9.145587e-02	1.439969e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.174469e-02	6.683082e-03	1.018741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.684636e-01	1.860506e-01	1.280558e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.372424e+00	7.713385e-01	5.802816e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.759258e+00	6.149731e-01	6.516299e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.173587e+00	2.048153e-01	9.167171e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.646974e+00	2.247293e-01	2.640572e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.002050e+00	3.870596e-01	3.363416e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.141348e+00	2.801200e-01	3.457926e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.530490e+00	2.073093e-01	3.246709e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.098116e+00	1.546480e-01	2.625802e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.117947e-01	6.902303e-02	2.285091e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.931548e-01	5.328589e-02	1.467645e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.001608e-01	3.895553e-02	7.819438e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.327563e-01	3.436774e-02	3.073947e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.943003e-03	3.618303e-03	2.251595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.390705e+00	8.952346e-01	8.249739e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.937755e+00	1.222309e+00	1.435631e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.605917e+00	7.777555e-01	2.723203e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.353378e+00	4.019249e-01	2.468083e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.883098e+00	3.179982e-01	2.887060e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.699199e+00	3.724659e-01	2.512268e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.774584e+00	2.347027e-01	3.111163e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.079000e+00	2.008353e-01	2.644429e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.452372e+00	1.152261e-01	2.546493e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.049968e+00	1.091395e-01	1.536169e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.687269e-01	5.575191e-02	1.484587e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.218887e-01	4.256113e-02	9.663159e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.603510e-01	2.448560e-02	6.706692e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.379272e-01	1.512603e-02	4.471995e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.857296e-03	3.549754e-03	2.138859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.567064e+01	3.878297e+00	5.449978e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.359860e+01	3.565190e+00	2.863544e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.825334e+01	1.416573e+00	6.094132e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.141410e+01	7.821507e-01	5.451367e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.177316e+00	6.569769e-01	4.517057e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.754680e+00	5.889638e-01	3.985243e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.994756e+00	2.546494e-01	5.113436e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.998068e+00	2.298944e-01	4.047259e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.216122e+00	1.315898e-01	2.830746e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.855567e-01	1.277876e-01	1.514338e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.530197e-01	8.666803e-02	1.086203e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.172106e-02	3.594756e-03	6.782368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.073258e+00	5.958454e-01	4.091622e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.407163e+00	3.919140e-01	2.351764e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.877764e+00	2.850606e-01	3.196846e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.885103e+00	2.864685e-01	3.808451e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.509217e-01	1.192305e-01	2.786728e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.348760e-01	5.848203e-02	1.448269e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.387583e-01	2.585249e-02	6.871212e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.425764e-02	3.220065e-02	1.683506e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.102402e-03	2.809707e-03	1.093391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.331706e+01	2.446172e+00	1.854481e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.721810e+00	5.415347e-01	1.938952e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.288539e+00	1.999020e-01	2.912949e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.715896e+00	2.192143e-01	2.991973e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.554754e+00	1.456963e-01	2.544891e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.165464e-01	1.084685e-01	1.334267e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.652123e-01	2.995455e-02	8.410410e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.350639e-01	1.119494e-02	5.346552e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.161405e-02	4.304493e-03	4.401120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.670287e+02	1.856614e+01	1.371769e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.779010e+01	4.137524e-01	9.834913e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.736453e+00	3.184026e-01	3.981485e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.399828e+00	2.137250e-01	2.313741e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.240068e+00	1.893848e-01	2.458816e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.001632e+00	1.099421e-01	2.085220e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.227059e-01	1.001026e-01	1.301236e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.267699e-02	4.742530e-03	7.361104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.514908e+00	5.357955e-01	4.750344e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.189152e+00	9.004857e-01	6.483075e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.484840e+00	5.641359e-01	4.335534e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.627084e+00	3.832823e-01	6.796905e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.333270e+00	2.242449e-01	1.114168e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.802380e+00	2.369987e-01	3.811478e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.463255e+00	2.927077e-01	3.273859e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.808268e+00	2.115969e-01	3.334850e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.272420e+00	1.565683e-01	2.903785e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.320559e-01	9.750600e-02	2.310336e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.443548e-01	6.189182e-02	1.540034e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.041337e-01	3.287182e-02	7.396490e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.246018e-01	2.672574e-02	3.524297e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.236104e-03	3.460556e-03	2.357876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.392255e+01	2.461458e+00	2.303122e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.150583e+01	1.389642e+00	1.283779e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.907889e+00	1.041095e+00	1.192847e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.194936e+00	2.787856e-01	2.840805e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.872643e+00	2.348141e-01	1.838163e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.202892e+00	1.839057e-01	1.772369e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.671314e+00	1.708320e-01	3.360339e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.106238e+00	1.603435e-01	2.768463e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.425684e+00	1.551901e-01	1.883354e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.535768e-01	9.472685e-02	1.293713e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.735967e-01	4.045993e-02	9.785836e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.527590e-01	1.871141e-02	5.193692e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.654047e-02	3.179263e-03	6.201417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.624762e+02	1.682961e+01	1.178276e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.884894e+01	1.527606e+00	4.989780e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.628078e+01	2.681540e-01	2.219495e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.109381e+01	3.098307e-01	6.105614e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.572359e+00	5.735059e-01	2.406068e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.839811e+00	1.626840e-01	4.792988e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.248122e+00	2.470029e-01	1.643607e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.766025e+00	1.935428e-01	1.829850e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.970057e+00	1.728646e-01	3.850687e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.173809e+00	1.829897e-01	2.297100e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.596577e-01	7.740964e-02	1.283973e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.979321e-02	4.408874e-03	8.473646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.651759e+00	3.965445e-01	2.710968e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.293788e+00	1.176934e-01	7.775100e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.921069e+00	3.147378e-01	3.930255e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.173780e+00	1.884155e-01	2.795160e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.904625e-01	1.035807e-01	1.863539e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.163369e-01	4.770373e-02	1.343847e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.170752e-01	2.575129e-02	5.505714e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.183333e-03	1.744544e-03	4.080972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.107074e+00	5.518402e-01	3.498521e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.633918e+00	1.505751e-01	2.830692e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.376293e+00	2.368352e-01	2.156124e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.785296e-01	8.417707e-02	1.656965e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.901484e-01	5.033534e-02	8.386234e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.127251e-01	2.591108e-02	6.251322e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.520173e-02	9.753717e-03	4.142852e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.613755e-03	1.919613e-03	2.737564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.363166e+01	1.215239e+00	7.677827e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.862456e+00	3.740349e-01	4.331238e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.656868e+00	2.160590e-01	3.382935e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.448036e-01	1.074009e-01	2.015789e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.961316e-02	6.599854e-03	1.616983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.613598e-01	3.400725e-01	2.413562e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.570365e+00	1.007017e+00	9.174551e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.303114e+00	4.209973e-01	2.602309e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.854444e+00	2.527311e-01	4.696292e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.087666e+00	4.183477e-01	2.619529e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.331705e+00	2.586529e-01	4.195711e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.816623e+00	2.846062e-01	3.471088e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.311832e+00	1.718358e-01	3.193815e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.879504e-01	1.263893e-01	2.558943e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.645584e-01	8.885986e-02	2.150810e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.151432e-01	5.724241e-02	1.477771e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.347819e-01	3.674454e-02	1.006629e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.069479e-01	3.068526e-02	4.071339e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.814289e-03	1.146835e-03	3.351822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.688728e+00	1.712950e+00	1.472457e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.923346e+00	1.326965e+00	1.546300e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.821680e+00	1.072524e+00	3.487503e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.856748e+00	3.382226e-01	3.402411e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.402429e+00	3.260869e-01	2.874185e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.396256e+00	3.019423e-01	2.262017e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.418382e+00	2.480547e-01	4.462251e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.877810e+00	2.453541e-01	2.396759e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.419095e+00	1.528393e-01	1.851207e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.467082e-01	9.683419e-02	2.189960e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.809700e-01	9.354282e-02	1.523056e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.435409e-01	5.343180e-02	9.006174e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.409758e-01	2.930934e-02	1.005055e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.422216e-01	3.673377e-02	4.327665e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.449763e-03	2.033589e-03	4.179305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.224975e+01	5.941543e+00	6.860507e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.186609e+01	5.709362e+00	4.719082e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.852442e+01	2.008733e+00	1.464716e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.204068e+01	9.926556e-01	9.689097e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.672374e+00	9.685217e-01	9.496158e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.839664e+00	4.945240e-01	6.075241e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.935669e+00	2.944183e-01	7.226893e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.096516e+00	2.922976e-01	3.181064e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.281521e+00	1.606107e-01	3.044878e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.775657e-01	1.631423e-01	2.062605e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.931199e-01	1.132454e-01	1.470152e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.436718e-02	3.447848e-03	1.169192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.006349e+00	7.438693e-01	6.614763e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.072977e+00	2.469582e-01	2.536416e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.585139e+00	3.374646e-01	3.600973e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.572479e+00	2.212597e-01	3.853369e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.786466e-01	1.343309e-01	2.163618e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.438372e-01	6.423358e-02	1.367670e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.701178e-01	3.699531e-02	6.926220e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.835894e-02	9.573337e-03	3.170411e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.459546e-03	7.900203e-04	1.518727e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.799140e+01	2.910827e+00	2.377443e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.090460e+00	1.713095e-01	1.796460e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.159804e+00	1.381726e-01	1.209205e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.298966e+00	2.747285e-01	3.308353e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.435292e+00	2.089678e-01	2.002729e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.608046e-01	8.472354e-02	1.714811e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.779221e-01	5.189958e-02	8.010898e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.873656e-01	2.553132e-02	5.535267e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.086696e-02	2.434391e-03	7.714590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.838330e+02	1.689324e+01	1.419951e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.557811e+01	2.757356e-01	5.816503e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.671139e+00	1.953008e-01	2.239252e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.125517e+00	1.955855e-01	1.301770e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.897684e+00	1.936412e-01	2.373762e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.021544e+00	1.396072e-01	2.781160e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.479667e-01	9.573342e-02	1.397273e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.687041e-02	4.454915e-03	1.144487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.584969e+00	9.066406e-01	8.482641e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.101963e+00	1.120366e+00	6.778913e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.527076e+00	4.344951e-01	1.549875e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.196885e+00	2.174328e-01	1.293249e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.884455e+00	2.920917e-01	2.759121e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.408718e+00	2.895091e-01	4.078584e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.054398e+00	2.529229e-01	3.847204e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.570425e+00	2.099994e-01	3.224196e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.156136e+00	2.009604e-01	2.495556e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.714763e-01	1.117016e-01	2.322673e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.790399e-01	7.381992e-02	1.445863e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.366283e-01	3.605187e-02	1.148913e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.067665e-01	2.852436e-02	4.065810e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.933447e-03	1.173619e-03	3.712338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.246123e+01	3.689751e+00	3.320319e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.820088e+00	1.351588e+00	4.740924e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.810513e+00	3.000833e-01	6.811233e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.353816e+00	1.294261e-01	1.073312e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.370846e+00	1.332763e-01	2.446857e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.834879e+00	1.446973e-01	2.290201e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.345107e+00	2.302247e-01	2.988217e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.876790e+00	2.091944e-01	2.882822e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.323484e+00	1.671511e-01	2.038536e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.930077e-01	8.522007e-02	1.648188e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.676614e-01	6.441558e-02	1.007197e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.351655e-01	2.885571e-02	7.419277e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.671210e-02	3.862012e-03	6.311736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.839128e+02	1.705020e+01	1.275803e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.304738e+01	9.727602e-01	5.311173e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.393127e+01	2.637174e-01	8.649177e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.067521e+01	7.709057e-01	4.757803e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.862977e+00	1.381970e-01	7.118477e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.991434e+00	1.316793e-01	3.309988e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.155719e+00	1.872693e-01	6.758464e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.218204e+00	1.071993e-01	1.589219e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.850733e+00	2.434178e-01	2.756539e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.160035e+00	1.498166e-01	2.641540e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.130037e-01	1.318022e-01	1.659241e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.474713e-02	5.503343e-03	1.273357e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.485142e+00	3.316506e-01	2.574272e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.583507e+00	3.383264e-01	6.244758e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.974714e+00	2.901405e-01	4.274402e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.199985e+00	1.683458e-01	3.245743e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.747803e-01	7.967596e-02	2.133277e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.444794e-01	4.499074e-02	1.223051e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.124924e-01	2.090024e-02	5.102419e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.398779e-03	4.455195e-03	2.583001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.299775e+00	4.909761e-01	2.678549e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.594140e+00	1.560888e-01	2.638189e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.319125e+00	1.573362e-01	2.054230e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.920732e-01	7.030617e-02	1.546758e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.578827e-01	3.594812e-02	1.075797e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.664612e-01	1.653191e-02	4.520579e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.755647e-02	1.257532e-02	2.635039e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.752178e-03	2.385987e-03	1.323464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.466093e+01	1.022690e+00	6.522965e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.354769e+00	4.627369e-01	4.407418e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.374861e+00	1.715394e-01	2.931410e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.049118e-01	9.293585e-02	1.813619e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.138492e-02	4.900363e-03	1.140771e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.084213e-01	2.307155e-01	1.783894e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.225923e+00	1.043794e+00	8.271466e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.539867e+00	7.017749e-01	5.106625e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.005986e+00	1.532344e-01	2.228452e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.239923e+00	4.569226e-01	3.523309e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.471636e+00	3.875154e-01	4.683070e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.898386e+00	2.896433e-01	3.725742e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.322202e+00	1.618388e-01	3.735324e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.004667e+00	1.619464e-01	2.592658e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.430617e-01	7.562838e-02	2.085070e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.876613e-01	4.371453e-02	1.435946e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.079840e-01	2.103611e-02	9.221381e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.503644e-02	2.049742e-02	4.791356e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.635729e-03	2.775229e-03	2.886641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.451440e+00	1.146109e+00	1.036211e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.014306e+01	1.510754e+00	1.261546e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.698268e+00	6.091411e-01	6.431500e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.246747e+00	5.499588e-01	1.352176e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.545143e+00	3.700321e-01	2.282585e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.325988e+00	4.321048e-01	2.881226e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.464744e+00	2.458373e-01	3.360498e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.796706e+00	1.906766e-01	2.928860e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.239260e+00	1.242519e-01	2.745720e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.667816e-01	9.263120e-02	2.028203e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.831995e-01	5.844837e-02	1.490506e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.915406e-01	3.825384e-02	1.095958e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.324502e-01	3.852419e-02	5.254193e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.490973e-02	1.241117e-02	4.747803e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.887265e-03	2.121543e-03	2.854329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.939975e+01	5.037713e+00	6.680018e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.748633e+01	4.583746e+00	2.943876e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.794669e+01	1.036688e+00	4.638145e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.127706e+01	1.583997e+00	8.303205e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.733237e+00	5.033771e-01	8.638311e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.267687e+00	4.754476e-01	4.459311e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.759240e+00	4.431038e-01	3.917244e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.678722e+00	1.980201e-01	4.661766e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.059600e+00	1.327475e-01	2.744091e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.665405e-01	8.953158e-02	2.207012e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.824480e-01	9.301817e-02	1.171752e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.116974e-02	3.271205e-03	5.643457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.747261e+00	7.366342e-01	5.584292e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.451342e+00	4.195034e-01	1.629071e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.382674e+00	4.059038e-01	4.463804e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.701311e+00	2.565473e-01	4.450309e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.062222e-01	1.186307e-01	2.776048e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.478885e-01	7.492382e-02	1.428235e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.667136e-01	1.697880e-02	6.801551e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.040602e-02	1.999673e-02	2.732961e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.905293e-04	1.968897e-03	1.238189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.733846e+01	2.979607e+00	2.456753e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.309045e+00	5.161841e-01	1.346721e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.029173e+00	2.414682e-01	3.014182e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.291340e+00	3.141314e-01	3.403676e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.413271e+00	1.763871e-01	2.215750e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.579205e-01	7.216006e-02	1.592907e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.349290e-01	4.117005e-02	9.749603e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.591995e-01	2.273316e-02	4.506697e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.359315e-03	3.441236e-03	5.216257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.908556e+02	2.116637e+01	1.548862e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.713196e+01	5.111285e-01	1.085716e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.275959e+00	3.461924e-01	2.998983e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.205691e+00	2.393225e-01	1.718762e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.801290e+00	1.932513e-01	2.610336e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.596033e-01	1.185039e-01	2.492046e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.027859e-01	5.888648e-02	1.169020e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.248106e-02	4.238505e-03	6.948028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.012115e+00	9.091856e-01	6.316330e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.852522e+00	9.446394e-01	8.694364e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.197081e+00	7.862626e-01	3.157358e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.517945e+00	3.054401e-01	1.716889e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.143392e+00	4.439389e-01	1.590034e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.492150e+00	3.200934e-01	5.618709e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.097252e+00	2.996440e-01	3.680943e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.599897e+00	2.233946e-01	4.126378e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.118548e+00	1.507706e-01	3.004896e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.966970e-01	1.175875e-01	2.126807e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.308036e-01	4.993073e-02	1.994837e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.328586e-01	2.417522e-02	9.372391e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.977237e-02	2.184294e-02	4.738590e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.929367e-03	2.956424e-03	2.634623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.754524e+01	3.850518e+00	3.145231e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.340346e+01	2.083194e+00	1.081504e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.693319e+00	5.758891e-01	1.259570e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.065641e+00	4.403746e-01	1.729122e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.713902e+00	2.161157e-01	9.668636e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.897654e+00	2.030533e-01	2.968261e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.419558e+00	3.153185e-01	4.240188e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.923146e+00	2.140045e-01	2.393305e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.212849e+00	1.282202e-01	2.334723e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.341666e-01	7.938361e-02	1.850212e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.953108e-01	3.989629e-02	1.292017e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.913993e-01	2.931792e-02	4.799574e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.239460e-02	2.899723e-03	5.590889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.836278e+02	2.167261e+01	1.345894e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.863199e+01	2.478325e+00	6.904918e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.621879e+01	2.798828e-01	2.021290e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.078592e+01	4.284949e-01	3.075598e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.794070e+00	4.342384e-01	1.931042e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.312590e+00	2.200155e-01	4.065155e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.323797e+00	4.083985e-01	3.816842e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.364908e+00	1.613679e-01	2.709189e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.587925e+00	1.856753e-01	3.285358e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.931784e-01	1.244715e-01	2.983247e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.327762e-01	1.049806e-01	1.423166e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.016528e-02	3.557935e-03	7.218323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.601361e+00	3.904401e-01	3.290941e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.318053e+00	1.495680e-01	3.856513e-03
2.850000e-01	3.500000e-02	3.500000e-02	1.949908e+00	2.814528e-01	4.093751e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.184975e+00	1.778076e-01	2.991267e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.237560e-01	1.243276e-01	2.041698e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.468304e-01	6.723469e-02	1.142206e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.175084e-01	2.881400e-02	5.717580e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.818658e-03	1.599305e-03	4.852456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.940117e+00	4.943249e-01	3.739366e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.785766e+00	2.629032e-01	1.713368e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.449701e+00	1.553658e-01	2.456492e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.617051e-01	8.833678e-02	1.636723e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.545865e-01	1.014406e-01	9.135882e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.044090e-01	2.408024e-02	8.705362e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.888489e-02	1.818332e-02	2.864919e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.526627e-03	8.711466e-04	3.069474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.348088e+01	1.121606e+00	7.531379e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.903210e+00	3.296216e-01	3.698877e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.737762e+00	2.281299e-01	3.131227e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.329323e-01	1.075932e-01	2.327043e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.176186e-02	7.056580e-03	1.304786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.718787e-01	2.984164e-01	2.634092e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.040287e+00	8.248332e-01	1.148412e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.402215e+00	6.217175e-01	2.443531e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.084242e+00	2.866253e-01	1.069885e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.275951e+00	4.240311e-01	2.508609e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.485209e+00	2.983412e-01	4.199811e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.885145e+00	3.247511e-01	3.371762e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.296058e+00	1.742176e-01	3.883677e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.005466e+00	1.711967e-01	2.322335e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.190113e-01	1.202381e-01	1.886766e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.295618e-01	7.905745e-02	1.426282e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.371460e-01	4.971215e-02	8.134646e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.117797e-02	2.273720e-02	4.874392e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.862312e-03	9.440869e-04	3.763211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.168500e+00	1.353117e+00	1.678679e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.324019e+00	1.319159e+00	1.265698e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.704182e+00	5.871132e-01	3.607259e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.359402e+00	4.592296e-01	2.298342e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.578431e+00	4.440364e-01	3.978079e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.325079e+00	3.271603e-01	3.537507e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.599398e+00	2.121643e-01	3.155699e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.925250e+00	2.472606e-01	2.950924e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.377807e+00	1.531192e-01	2.510240e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.840809e-01	1.059061e-01	2.334211e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.723125e-01	1.630299e-01	1.257171e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.569634e-01	5.653765e-02	1.260875e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.785648e-01	3.620167e-02	7.819766e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.305681e-01	1.913630e-02	4.946466e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.367581e-03	1.145276e-03	6.635492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.066872e+01	4.491687e+00	7.461600e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.217820e+01	5.490888e+00	3.609557e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.889274e+01	1.861188e+00	9.869950e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.204018e+01	6.361013e-01	1.162835e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.362056e+00	8.060402e-01	8.582310e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.978736e+00	7.526151e-01	5.069739e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.971094e+00	2.890635e-01	5.799365e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.117864e+00	3.257304e-01	2.827501e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.323012e+00	1.941485e-01	3.648854e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.533776e-01	2.012126e-01	1.757364e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.845608e-01	8.472091e-02	1.988972e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.729713e-02	3.675119e-03	1.151780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.631585e+00	7.621788e-01	6.533846e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.101151e+00	1.587476e-01	1.052676e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.897107e+00	4.199551e-01	2.958076e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.641271e+00	2.558870e-01	4.040416e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.901531e-01	1.337720e-01	2.485141e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.824262e-01	8.789976e-02	1.315059e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.723334e-01	3.078320e-02	8.406213e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.730648e-02	2.375412e-02	2.750948e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.383568e-03	9.363737e-04	1.153363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.532656e+01	2.462158e+00	2.455721e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.385435e+00	2.536107e-01	3.413662e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.514832e+00	2.780201e-01	1.555466e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.633666e+00	3.675112e-01	2.606139e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.511227e+00	1.718948e-01	2.307115e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.684994e-01	9.015156e-02	1.409501e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.411333e-01	1.011468e-01	8.804760e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.764626e-01	2.261187e-02	8.950822e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.136491e-02	2.545141e-03	7.787019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.636703e+02	1.307553e+01	1.510299e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.795948e+01	4.260634e-01	9.784854e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.671272e+00	6.529048e-01	2.965603e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.227524e+00	1.131810e-01	3.829030e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.045138e+00	2.258870e-01	2.352374e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.095277e+00	1.665432e-01	2.413695e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.243042e-01	7.840210e-02	1.776640e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.969937e-02	5.631811e-03	9.620175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.198035e+00	7.664954e-01	7.848084e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.897108e+00	7.266254e-01	1.224419e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.733787e+00	7.752646e-01	1.291335e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.651268e+00	3.484220e-01	7.082197e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.126283e+00	2.552370e-01	2.980845e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.753948e+00	3.749041e-01	3.569059e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.219668e+00	3.113376e-01	3.869988e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.664158e+00	2.804478e-01	3.150247e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.184233e+00	2.289183e-01	2.644830e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.968519e-01	1.321975e-01	2.211838e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.163473e-01	8.947619e-02	1.384459e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.464952e-01	4.692901e-02	1.012715e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.002817e-01	2.595601e-02	4.518323e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.018706e-03	9.860671e-04	3.903042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.878611e+01	3.020972e+00	3.652930e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.157438e+00	1.139363e+00	5.633358e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.271046e+00	5.564606e-01	1.029667e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.726825e+00	1.479662e-01	3.989449e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.059524e+00	3.059444e-01	2.199592e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.977000e+00	2.334971e-01	1.303148e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.531427e+00	2.332111e-01	3.367960e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.040901e+00	2.838657e-01	2.275685e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.362470e+00	1.389266e-01	2.533163e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.036316e-01	1.809650e-01	1.392504e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.864170e-01	7.138063e-02	1.300208e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.475255e-01	3.154204e-02	8.871012e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.499178e-02	2.530834e-03	8.420252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.672128e+02	1.278581e+01	1.241260e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.384750e+01	6.843659e-01	1.842735e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.636607e+01	8.839685e-01	8.258237e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.144349e+01	6.515569e-01	7.537232e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.236792e+00	2.156011e-01	4.729353e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.159400e+00	2.565657e-01	5.122032e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.101424e+00	2.250965e-01	5.840310e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.308628e+00	1.024119e-01	2.636941e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.007651e+00	2.751861e-01	2.290299e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.249994e+00	2.054154e-01	3.031718e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.044102e-01	1.595136e-01	1.815924e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.649217e-02	5.627529e-03	1.410250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.342537e+00	3.656221e-01	2.777088e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.608105e+00	2.578752e-01	4.064984e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.172632e+00	2.734224e-01	4.637742e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.291259e+00	2.072664e-01	3.697227e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.252015e-01	1.175470e-01	2.043991e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.268957e-01	4.007882e-02	1.169791e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.189911e-01	1.320926e-02	5.718341e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.864369e-03	5.759004e-03	2.109911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.107806e+00	5.214592e-01	2.884084e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.701856e+00	1.739699e-01	3.360253e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.326230e+00	1.615735e-01	2.211989e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.630783e-01	7.776360e-02	1.522652e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.534783e-01	5.455717e-02	8.898237e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.622040e-01	1.508997e-02	6.064389e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.257143e-02	1.899363e-02	2.007102e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.143447e-03	1.982025e-03	1.891215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.411269e+01	9.702141e-01	5.750499e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.755965e+00	2.790088e-01	4.233255e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.561757e+00	2.055128e-01	2.647379e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.298166e-01	8.053261e-02	2.011689e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.985091e-02	5.106311e-03	1.109150e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.596922e-01	1.733347e-01	1.534981e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.726207e+00	8.509821e-01	7.267273e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.946429e+00	6.264910e-01	7.645192e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.368312e+00	3.309324e-01	1.947150e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.732896e+00	5.068672e-01	2.802391e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.697492e+00	4.362784e-01	4.025718e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.975976e+00	2.486130e-01	4.041218e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.466488e+00	2.135752e-01	4.364140e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.040149e+00	1.829483e-01	2.680859e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.889796e-01	8.260862e-02	2.279781e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.220133e-01	6.225681e-02	1.257202e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.037330e-01	2.297205e-02	1.023061e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.681730e-02	3.898995e-02	3.280588e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.632598e-03	2.500206e-03	2.033047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.312817e+00	1.220006e+00	9.927540e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.741693e+00	1.224903e+00	1.962315e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.626642e+00	7.468972e-01	1.736500e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.303918e+00	4.731555e-01	2.223031e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.999649e+00	3.551445e-01	5.711754e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.928849e+00	3.848567e-01	3.643507e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.600841e+00	3.619826e-01	4.099234e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.826304e+00	1.739314e-01	2.807100e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.291491e+00	1.443770e-01	2.238114e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.030021e+00	1.533361e-01	1.619483e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.183576e-01	9.871057e-02	1.418193e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.012873e-01	3.809984e-02	1.366400e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.266438e-01	3.222719e-02	6.737970e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.064727e-01	1.451002e-02	4.008348e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.073723e-03	1.514295e-03	3.319143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.879710e+01	4.833088e+00	5.287358e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.618921e+01	4.828570e+00	2.947573e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.720392e+01	6.673918e-01	1.142600e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.055725e+01	5.921841e-01	7.734296e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.086294e+00	9.120239e-01	4.466178e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.667671e+00	5.143100e-01	4.265302e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.836387e+00	2.726726e-01	6.132339e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.964051e+00	3.215466e-01	2.774575e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.229508e+00	1.589166e-01	2.775851e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.488968e-01	1.548368e-01	1.759723e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.495693e-01	5.450438e-02	1.657610e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.013639e-02	2.578294e-03	7.326428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.275639e+00	7.131363e-01	5.952659e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.331962e+00	3.661005e-01	2.589340e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.932147e+00	3.923140e-01	2.970081e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.826233e+00	3.031408e-01	4.201757e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.469866e-01	1.484772e-01	3.170666e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.430968e-01	7.868413e-02	1.463552e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.572923e-01	1.586250e-02	7.865729e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.916609e-02	3.618160e-02	1.785195e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.944193e-04	1.883827e-03	1.260366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.420998e+01	2.890712e+00	2.310972e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.326952e+00	4.937125e-01	3.765433e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.567240e+00	1.656550e-01	3.836507e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.708313e+00	2.671103e-01	3.506670e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.446384e+00	2.187708e-01	2.379293e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.280432e-01	7.142341e-02	1.537866e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.437689e-01	5.152855e-02	8.007100e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.386533e-01	1.364141e-02	5.370380e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.358753e-03	2.223864e-03	4.621088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.630553e+02	1.868596e+01	1.438973e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.973992e+01	1.170074e+00	1.600274e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.384898e+00	2.446371e-01	7.563086e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.385710e+00	1.963331e-01	3.023032e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.066033e+00	2.063421e-01	2.442277e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.047233e+00	2.394364e-01	1.806149e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.159206e-01	5.504632e-02	1.755090e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.213103e-02	3.726169e-03	6.524242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.634919e+00	6.585561e-01	5.510319e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.328646e+00	1.017939e+00	8.206597e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.265004e+00	5.641302e-01	7.922665e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.719387e+00	3.957419e-01	2.483500e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.552209e+00	4.006897e-01	2.302130e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.956806e+00	4.336806e-01	2.540337e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.236553e+00	2.743572e-01	5.473453e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.768794e+00	2.922923e-01	4.239792e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.210013e+00	1.559726e-01	3.811473e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.397078e-01	1.316203e-01	2.172612e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.008674e-01	8.277670e-02	1.440815e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.283506e-01	2.590009e-02	9.088385e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.064020e-01	4.038940e-02	3.501990e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.070263e-03	2.591301e-03	2.077039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.527672e+01	3.269467e+00	2.691429e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.108844e+01	1.243461e+00	1.615214e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.142361e+00	3.800908e-01	6.919381e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.398029e+00	5.481601e-01	3.356742e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.096799e+00	3.330230e-01	2.519244e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.286095e+00	1.505880e-01	4.319717e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.871869e+00	2.707581e-01	3.262795e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.015335e+00	2.334198e-01	2.957698e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.282070e+00	1.315860e-01	2.827583e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.917821e-01	1.487515e-01	1.396707e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.425544e-01	4.992389e-02	1.049428e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.854484e-01	1.864188e-02	6.958660e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.266941e-02	2.442293e-03	6.083819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.623857e+02	1.685576e+01	1.257163e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.817616e+01	2.559991e+00	1.816779e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.857127e+01	8.812103e-01	2.424909e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.325659e+01	6.184623e-01	1.715365e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.913018e+00	3.213315e-01	1.140040e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.166948e+00	2.642237e-01	4.482175e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.491133e+00	1.836772e-01	3.296643e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.462998e+00	1.610642e-01	2.282043e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.954624e+00	3.030708e-01	2.469422e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.144334e+00	1.404697e-01	2.328124e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.408882e-01	7.909082e-02	1.734336e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.744880e-02	3.995282e-03	9.046829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.973980e+00	3.355408e-01	2.657639e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.983446e+00	1.189628e-01	3.840993e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.713206e+00	2.548957e-01	3.384336e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.053568e+00	1.361796e-01	2.420060e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.390681e-01	8.907805e-02	1.716729e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.869274e-01	9.496966e-02	8.961104e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.521545e-02	1.663526e-02	6.454101e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.449703e-03	2.283702e-03	2.705842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.419469e+00	4.690376e-01	2.776418e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.322384e+00	1.561391e-01	2.519746e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.219540e+00	1.241186e-01	2.189700e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.527408e-01	1.347475e-01	1.132799e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.015393e-01	5.923022e-02	7.378161e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.916650e-01	3.213705e-02	4.918238e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.670470e-02	9.723512e-03	3.514241e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.744408e-03	1.291803e-03	2.751669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.413491e+01	1.044773e+00	6.369753e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.445819e+00	2.680932e-01	4.004485e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.558983e+00	1.933324e-01	3.406689e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.214222e-01	1.317671e-01	1.636508e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.793018e-02	8.039671e-03	1.377594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.759341e-01	4.634371e-01	2.882369e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.200909e+00	9.477845e-01	9.045896e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.335345e+00	2.736996e-01	3.527412e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.703628e+00	2.842926e-01	1.397924e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.876753e+00	3.778774e-01	3.105500e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.113682e+00	2.857635e-01	3.345376e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.513889e+00	1.750725e-01	3.362029e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.214745e+00	3.154872e-01	2.475439e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.167223e-01	1.256545e-01	1.826703e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.301989e-01	8.315652e-02	2.097859e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.375704e-01	4.506143e-02	1.829785e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.972606e-01	2.929337e-02	8.147997e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.528671e-02	1.425139e-02	3.026160e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.098186e-03	1.301332e-03	2.594641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.259713e+00	1.922618e+00	1.599142e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.478042e+00	1.172886e+00	1.066342e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.430281e+00	3.888092e-01	5.378937e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.796648e+00	5.040815e-01	3.920078e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.276037e+00	3.734308e-01	3.204734e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.978469e+00	2.168475e-01	3.822674e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.264420e+00	1.860264e-01	2.591753e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.736788e+00	2.075606e-01	2.252820e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.303403e+00	2.119087e-01	1.625983e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.950726e-01	4.029262e-01	1.529230e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.066814e-01	6.183628e-02	2.325221e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.198154e-01	5.494773e-02	2.324082e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.396063e-01	3.052651e-02	5.406293e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.709040e-02	1.468489e-02	6.735135e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.143794e-03	1.907746e-03	3.845315e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.610987e+01	6.862692e+00	7.033593e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.557541e+01	5.449714e+00	3.326750e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.810704e+01	1.467398e+00	1.751705e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.127470e+01	1.291888e+00	1.377042e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.187500e+00	7.175871e-01	5.880204e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.232222e+00	3.542366e-01	7.541468e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.949996e+00	5.314531e-01	4.447738e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.840508e+00	2.104776e-01	3.824161e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.249813e+00	2.589659e-01	2.069277e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.037798e-01	1.157314e-01	2.126483e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.347202e-01	7.177382e-02	1.654151e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.277997e-02	3.024526e-03	1.113772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.418459e+00	7.353489e-01	6.056760e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.050364e+00	6.744747e-02	1.175218e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.390367e+00	3.838812e-01	3.390264e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.415375e+00	2.022323e-01	3.113078e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.017192e-01	1.019761e-01	1.943574e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.185168e-01	9.321422e-02	1.031756e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.432553e-01	2.403630e-02	6.778228e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.123566e-02	7.362675e-03	3.180097e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.478517e-03	1.024865e-03	8.669781e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.872587e+01	2.399715e+00	2.121920e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.226461e+00	1.226092e-01	2.318507e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.077662e+00	1.612155e-01	7.263003e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.235023e+00	2.460575e-01	3.241715e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.340591e+00	1.519473e-01	1.807565e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.445436e-01	1.306956e-01	1.132048e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.684450e-01	4.775184e-02	7.794108e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.726423e-01	2.433267e-02	4.811656e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.832305e-03	2.230404e-03	7.714436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.895989e+02	1.290976e+01	1.386047e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.648251e+01	6.502727e-01	3.344926e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.952772e+00	1.727849e-01	1.357374e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.092389e+00	8.407396e-02	8.805598e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.771110e+00	2.151858e-01	2.229563e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.046592e+00	1.424414e-01	1.812762e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.016565e-01	7.712697e-02	1.571435e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.603711e-02	5.149278e-03	8.980923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.082356e+00	9.380551e-01	7.832435e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.857999e+00	6.893123e-01	7.616937e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.574965e+00	2.562650e-01	1.816654e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.395857e+00	3.729866e-01	9.844720e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.941179e+00	3.181020e-01	2.139570e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.371903e+00	2.542249e-01	4.122923e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.892327e+00	2.828764e-01	2.930329e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.401474e+00	1.778842e-01	2.871270e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.045508e+00	2.622960e-01	2.067663e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.279985e-01	9.354571e-02	2.105886e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.136961e-01	5.480888e-02	1.707612e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.032708e-01	2.951854e-02	1.092830e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.490180e-02	1.445184e-02	4.509013e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.291376e-03	1.356471e-03	2.719902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.378244e+01	3.095375e+00	2.999668e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.371175e+00	7.301086e-01	6.896208e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.958071e+00	1.619340e-01	2.293828e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.432744e+00	3.509042e-01	7.548339e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.513834e+00	2.282811e-01	7.239947e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.727996e+00	1.303781e-01	2.442783e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.319542e+00	2.278265e-01	2.475178e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.845450e+00	2.468797e-01	1.900494e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.275965e+00	1.882163e-01	1.617874e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.349862e-01	1.926551e-01	1.555697e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.470012e-01	5.070551e-02	2.208973e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.038058e-01	2.550470e-02	7.012654e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.219924e-02	2.050587e-03	6.457718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.885830e+02	1.182924e+01	1.253811e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.253777e+01	1.609613e+00	5.747788e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.488299e+01	8.402577e-01	1.848429e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.941603e+00	3.312128e-01	1.725393e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.572090e+00	2.402556e-01	3.849108e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.464006e+00	2.398755e-01	8.682132e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.083266e+00	2.153446e-01	6.453392e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.112933e+00	1.758262e-01	1.842937e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.781656e+00	2.138141e-01	2.307061e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.146873e+00	1.653624e-01	2.164414e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.863213e-01	1.153626e-01	1.584985e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.948293e-02	4.282932e-03	1.411116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.854337e+00	3.425344e-01	1.830597e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.173638e+00	4.392487e-02	1.387801e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.768491e+00	2.286691e-01	3.865510e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.123307e+00	1.334324e-01	2.555657e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.839925e-01	6.936479e-02	1.398059e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.943871e-01	2.607908e-02	8.931696e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.037962e-01	3.654417e-02	2.511719e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.260030e-03	4.969740e-03	3.124418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.524162e+00	3.890058e-01	2.172459e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.347737e+00	1.409563e-01	2.474504e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.269665e+00	1.036213e-01	1.946564e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.003697e-01	7.050806e-02	1.085908e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.689057e-01	5.712112e-02	6.180811e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.632718e-01	1.089604e-02	3.660509e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.753281e-02	2.549583e-02	1.414560e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.411548e-03	3.074148e-03	1.326074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.474447e+01	7.878072e-01	5.065000e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.248089e+00	2.781547e-01	3.505980e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.393851e+00	1.401815e-01	2.469665e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.937186e-01	9.410541e-02	1.242925e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.083926e-02	8.796869e-03	7.210738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.875518e-01	3.187574e-01	1.881677e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.856876e+00	1.060142e+00	6.363511e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.629100e+00	4.313279e-01	3.104749e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.883428e+00	1.928332e-01	4.448458e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.015038e+00	2.850557e-01	3.464794e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.305734e+00	2.903021e-01	3.430884e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.680188e+00	1.987395e-01	3.124919e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.200897e+00	1.352407e-01	3.411143e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.573254e-01	1.401015e-01	2.235888e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.656015e-01	5.051211e-02	1.640053e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.813003e-01	4.881931e-02	8.686096e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.943400e-01	2.895269e-02	4.818358e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.370184e-02	3.464304e-02	2.018416e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.376166e-03	3.181812e-03	2.710407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.508802e+00	1.606146e+00	1.053202e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.040473e+01	1.179779e+00	1.132115e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.335912e+00	2.526710e-01	3.394546e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.367426e+00	2.956252e-01	5.866294e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.349786e+00	5.713426e-01	2.715917e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.104497e+00	2.278806e-01	2.915678e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.356472e+00	2.423975e-01	2.472071e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.634526e+00	1.333191e-01	3.303798e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.107487e+00	9.367559e-02	2.556164e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.153048e-01	7.666511e-02	1.262198e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.430890e-01	5.263799e-02	1.137254e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.043445e-01	7.347515e-02	6.818389e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.358535e-01	4.207387e-02	4.143739e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.668405e-02	1.292986e-02	4.007134e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.884983e-03	2.610590e-03	1.732100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.619326e+01	5.941780e+00	7.105075e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.030391e+01	4.153480e+00	2.522302e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.754080e+01	8.347599e-01	1.358589e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.949151e+00	8.440558e-01	6.005632e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.582789e+00	5.800051e-01	7.415817e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.779906e+00	5.156895e-01	4.970714e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.434976e+00	2.295320e-01	4.767346e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.718458e+00	1.782884e-01	2.952533e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.095060e+00	1.738533e-01	1.893455e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.526441e-01	1.086338e-01	1.533878e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.632052e-01	8.529929e-02	9.172343e-02
6.140000e-01	3.860000e-01	3.860000e-01	9.756696e-03	4.082456e-03	6.319220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.098014e+00	7.693978e-01	4.867329e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.350665e+00	1.463104e-01	1.820601e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.503806e+00	3.144126e-01	4.375012e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.469281e+00	1.880388e-01	3.592659e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.583279e-01	9.670127e-02	2.429401e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.871383e-01	5.404248e-02	9.858482e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.485301e-01	4.499512e-02	3.762589e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.824180e-02	3.450179e-02	1.255891e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.973990e-04	2.184869e-03	5.306147e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.786457e+01	2.678244e+00	1.967919e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.053179e+00	1.438651e-01	3.963711e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.095224e+00	1.953370e-01	2.966746e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.323086e+00	2.265749e-01	3.238202e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.350144e+00	1.392535e-01	1.860976e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.064493e-01	7.975935e-02	1.175154e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.627408e-01	4.960501e-02	5.895971e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.435354e-01	1.779895e-02	3.073699e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.629421e-03	5.773184e-03	3.617063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.873851e+02	1.660013e+01	1.255873e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.881764e+01	4.885892e-01	1.630081e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.055385e+00	3.364119e-01	2.261501e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.031325e+00	1.641810e-01	2.335659e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.895631e+00	1.942027e-01	2.015863e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.275569e-01	1.252244e-01	1.605704e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.366228e-01	8.871111e-02	9.584548e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.224446e-02	6.279168e-03	5.483759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.447909e+00	8.927674e-01	5.895217e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.130803e+00	8.607792e-01	8.305500e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.714381e+00	3.973609e-01	5.463667e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.502381e+00	2.001159e-01	3.464031e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.111202e+00	3.391030e-01	2.601383e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.618930e+00	4.707900e-01	3.400098e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.985733e+00	2.288716e-01	3.923730e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.515184e+00	1.848801e-01	3.109040e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.003876e+00	1.322819e-01	2.508017e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.464656e-01	6.528575e-02	2.171757e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.408381e-01	7.105186e-02	1.021406e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.153787e-01	3.935151e-02	4.898632e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.881375e-02	3.717072e-02	2.131954e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.714386e-03	3.373579e-03	2.588190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.969749e+01	3.466781e+00	2.370723e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.164226e+01	1.008048e+00	1.628190e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.547782e+00	3.374627e-01	6.126709e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.046992e+00	2.112422e-01	1.608661e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.683086e+00	1.741728e-01	2.924043e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.946189e+00	3.630248e-01	1.759081e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.433315e+00	2.742792e-01	2.289228e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.893676e+00	2.029873e-01	2.552472e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.112933e+00	9.267282e-02	2.576732e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.940013e-01	7.919912e-02	1.103848e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.217880e-01	6.538396e-02	6.993255e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.912570e-01	3.693616e-02	3.510437e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.080752e-02	3.634425e-03	6.361634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.833072e+02	1.391162e+01	1.088816e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.854221e+01	1.044747e+00	8.299835e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.700389e+01	3.233021e-01	7.871092e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.544275e+00	3.368747e-01	1.191899e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.546528e+00	6.725279e-01	5.421132e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.833350e+00	5.607813e-01	1.485286e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.045656e+00	1.486528e-01	2.337989e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.267851e+00	1.290161e-01	1.910039e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.620259e+00	1.434986e-01	2.747763e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.059115e+00	1.847237e-01	1.799251e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.536827e-01	1.207115e-01	1.198043e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.438061e-02	5.247602e-03	9.479994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.214440e+00	4.282641e-01	2.511329e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.831838e+00	9.331753e-02	2.043191e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.509070e+00	2.462810e-01	3.493283e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.322683e-01	1.724136e-01	2.349541e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.541185e-01	7.903091e-02	1.829767e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.867293e-01	8.146889e-02	8.970546e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.924890e-02	1.916874e-02	5.306325e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.488827e-03	1.283313e-03	3.131681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.654780e+00	4.260089e-01	3.442810e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.257463e+00	2.616622e-01	2.282902e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.124230e+00	1.281999e-01	2.307629e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.552473e-01	1.011480e-01	1.248154e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.009489e-01	5.149159e-02	7.638968e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.956057e-01	5.070865e-02	4.397465e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.650730e-02	9.363412e-03	3.097004e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.614602e-03	1.345200e-03	2.255674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.464497e+01	8.909572e-01	7.047081e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.507775e+00	3.200110e-01	3.537894e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.271496e+00	2.090156e-01	2.360983e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.761619e-01	1.186661e-01	1.529025e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.448061e-02	6.665986e-03	1.158832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.287445e+00	6.135952e-01	4.533647e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.421304e+00	9.265638e-01	1.036187e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.487069e+00	2.191835e-01	2.679172e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.640482e+00	3.006342e-01	1.977914e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.627919e+00	3.062968e-01	5.197122e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.878104e+00	2.561327e-01	4.220967e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.472951e+00	2.579030e-01	3.640538e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.097662e+00	2.446887e-01	2.815548e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.647793e-01	2.089229e-01	2.022301e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.527390e-01	1.033635e-01	1.437831e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.242437e-01	4.873593e-02	1.476163e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.071252e-01	8.071196e-02	6.969878e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.787588e-02	1.163307e-02	4.435891e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.128796e-03	1.024854e-03	2.241395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.755618e+00	2.188963e+00	1.905581e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.019395e+01	1.051889e+00	1.331668e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.641597e+00	5.608454e-01	1.485028e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.404803e+00	3.546450e-01	6.243633e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.711000e+00	2.755269e-01	6.923138e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.881666e+00	3.331325e-01	2.514743e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.096921e+00	2.578980e-01	3.749024e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.472583e+00	1.595091e-01	3.275326e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.147007e+00	2.319373e-01	2.236525e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.782910e-01	1.788999e-01	1.386851e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.528809e-01	8.551310e-02	1.142781e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.500037e-01	5.269738e-02	1.190228e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.264361e-01	5.633770e-02	5.219072e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.253135e-02	1.688954e-02	4.452249e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.140965e-03	2.585804e-03	3.340632e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.158496e+01	8.100246e+00	9.995826e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.993006e+01	5.338127e+00	3.048590e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.807847e+01	9.930296e-01	1.479818e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.025873e+01	8.585307e-01	1.472929e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.944109e+00	4.740744e-01	1.025728e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.009662e+00	3.951367e-01	4.740406e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.505809e+00	2.741540e-01	5.257311e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.721961e+00	3.928657e-01	3.241741e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.145551e+00	2.432781e-01	2.095600e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.051178e-01	1.827859e-01	1.629329e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.382441e-01	6.538584e-02	1.446679e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.284941e-02	3.695659e-03	6.514009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.578976e+00	8.208694e-01	7.537629e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.176982e+00	2.107562e-01	3.960449e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.339467e+00	3.528960e-01	4.507301e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.273174e+00	2.168654e-01	3.030216e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.461964e-01	1.624538e-01	1.911249e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.538406e-01	6.749846e-02	1.158203e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.248611e-01	4.290190e-02	6.414985e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.621916e-02	1.023304e-02	1.879899e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.831937e-04	6.794075e-04	7.627242e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.950458e+01	2.761987e+00	2.483428e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.444379e+00	1.120896e-01	2.643863e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.252161e+00	1.996852e-01	1.654583e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.147298e+00	3.018688e-01	2.617798e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.198137e+00	1.468426e-01	2.482253e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.509682e-01	1.121037e-01	1.143399e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.058572e-01	5.236640e-02	6.781350e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.582429e-01	4.156888e-02	4.052862e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.087263e-03	2.130483e-03	6.520443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.959734e+02	1.342013e+01	1.443203e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.808459e+01	6.609856e-01	8.401541e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.565451e+00	3.085451e-01	1.301359e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.659950e+00	1.415023e-01	8.451066e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.677000e+00	1.876944e-01	2.176893e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.404251e-01	1.173904e-01	2.158211e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.285260e-01	1.159208e-01	1.145551e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.508553e-02	5.687184e-03	7.898147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.283284e+00	1.049705e+00	9.592366e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.994061e+00	8.130313e-01	7.951678e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.666962e+00	4.233974e-01	1.693832e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.467351e+00	3.516296e-01	1.452542e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.882787e+00	3.098108e-01	3.938326e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.262782e+00	3.014533e-01	6.687240e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.776821e+00	3.101945e-01	3.988428e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.386511e+00	2.927636e-01	2.995983e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.004712e+00	2.417682e-01	2.324157e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.143098e-01	8.840770e-02	2.134518e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.962312e-01	8.517340e-02	1.313421e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.226062e-01	7.557590e-02	7.374951e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.900704e-02	1.199541e-02	4.581707e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.272076e-03	1.057385e-03	2.350254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.560163e+01	3.897998e+00	3.760135e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.124421e+00	1.095712e+00	3.182820e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.875517e+00	1.100075e-01	4.300860e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.532217e+00	1.567116e-01	3.020449e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.690861e+00	3.077068e-01	1.768871e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.640927e+00	1.558645e-01	4.168656e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.357717e+00	4.322392e-01	2.158088e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.610425e+00	1.909029e-01	3.635058e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.159599e+00	1.888864e-01	1.636083e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.864604e-01	9.416902e-02	1.159338e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.042975e-01	9.661736e-02	8.076619e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.935653e-01	3.374395e-02	6.283883e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.245814e-02	2.875893e-03	5.096437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.955490e+02	1.335991e+01	1.350479e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.583102e+01	6.872394e-01	1.986628e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.549487e+01	7.673096e-01	1.055613e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.823175e+00	2.228643e-01	8.763714e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.519963e+00	4.215005e-01	6.385347e-03
2.625000e-02	6.250000e-03	6.250000e-03	4.145056e+00	1.541187e-01	3.668556e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.848740e+00	2.930882e-01	4.566819e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.979240e+00	1.123838e-01	1.595894e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.658619e+00	2.530100e-01	2.726474e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.036931e+00	1.662360e-01	2.421688e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.530709e-01	1.201505e-01	1.332701e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.175733e-02	6.250927e-03	8.755499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.981988e+00	3.671860e-01	2.534785e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.236174e+00	1.160543e-01	1.439804e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.659139e+00	2.506511e-01	4.812168e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.370540e-01	1.399960e-01	3.093382e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.123546e-01	9.006948e-02	1.645748e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.568701e-01	2.882382e-02	9.773716e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.010973e-01	3.933679e-02	3.765274e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.152570e-03	3.713867e-03	2.412365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.744105e+00	4.468691e-01	2.706764e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.340216e+00	1.828579e-01	2.598050e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.100592e+00	1.270738e-01	2.320181e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.830628e-01	1.056785e-01	1.148248e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.962431e-01	2.963159e-02	7.641963e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.224645e-01	3.426691e-02	3.686366e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.160372e-02	1.360564e-02	1.652210e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.515159e-04	2.022478e-03	1.855626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.549988e+01	8.678107e-01	5.724526e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.814144e+00	3.032320e-01	3.898609e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.174151e+00	1.722719e-01	2.614054e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.142242e-01	9.933887e-02	1.262199e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.724388e-02	4.538114e-03	8.526148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.370974e-01	3.787969e-01	3.064716e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.125820e+00	1.169154e+00	8.365358e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.610687e+00	4.084717e-01	4.590339e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.002163e+00	4.968264e-01	2.046632e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.989014e+00	3.989537e-01	5.928337e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.169136e+00	2.887200e-01	4.200869e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.561808e+00	2.518077e-01	4.668605e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.048888e+00	1.644750e-01	4.182499e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.455624e-01	1.060733e-01	2.479868e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.514081e-01	1.461512e-01	1.669050e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.228280e-01	5.408684e-02	1.066718e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.885134e-01	4.308666e-02	5.860255e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.876433e-02	2.408284e-02	3.467199e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.823613e-03	2.943175e-03	3.046551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.967528e+00	1.937158e+00	1.537629e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.049816e+01	1.504243e+00	1.260796e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.430429e+00	3.278061e-01	3.041028e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.380253e+00	3.441427e-01	5.460818e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.810704e+00	3.610482e-01	6.071684e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.063693e+00	5.023469e-01	3.075353e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.116763e+00	2.116875e-01	6.496813e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.499177e+00	1.614245e-01	2.659366e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.092848e+00	1.345703e-01	3.023242e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.791388e-01	1.728414e-01	1.419018e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.231671e-01	1.235132e-01	1.025637e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.729833e-01	3.047817e-02	1.428015e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.122487e-01	7.006235e-02	4.903915e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.369656e-02	1.015211e-02	4.309426e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.977369e-03	1.430908e-03	3.383631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.995678e+01	6.914264e+00	6.921230e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.151469e+01	4.589523e+00	2.341843e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.732868e+01	4.347468e-01	1.957534e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.011575e+01	8.952696e-01	5.799316e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.517628e+00	5.082964e-01	8.942626e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.450347e+00	4.127045e-01	5.279370e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.376918e+00	3.930366e-01	5.531400e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.395188e+00	1.763906e-01	4.257436e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.959690e-01	2.906976e-01	1.949731e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.186740e-01	1.161511e-01	1.723187e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.185183e-01	9.753165e-02	1.498871e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.350460e-03	2.280648e-03	5.084316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.291108e+00	8.932545e-01	6.719130e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.253328e+00	1.266040e-01	1.305872e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.508432e+00	4.020077e-01	5.673488e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.453644e+00	2.864659e-01	3.784281e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.796515e-01	1.174418e-01	2.171665e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.427142e-01	6.508348e-02	1.151369e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.409076e-01	3.043913e-02	5.165886e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.668719e-02	1.792116e-02	1.662670e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.779935e-04	2.041982e-03	1.533783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.962789e+01	3.407599e+00	2.681386e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.606124e+00	1.622777e-01	2.645333e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.206527e+00	2.757680e-01	2.768305e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.311114e+00	3.566857e-01	3.045328e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.164502e+00	1.513123e-01	2.593790e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.594842e-01	8.238376e-02	1.317129e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.819451e-01	3.987100e-02	7.415947e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.425214e-01	3.309316e-02	3.418627e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.215555e-03	3.783274e-03	4.178765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.948979e+02	1.936052e+01	1.563444e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.800719e+01	6.593704e-01	1.580967e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.243832e+00	5.867897e-01	3.250697e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.034463e+00	2.072044e-01	2.629987e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.576044e+00	1.985467e-01	2.244090e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.614035e-01	1.240806e-01	2.006820e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.225033e-01	7.423305e-02	1.075178e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.010700e-02	3.709397e-03	6.871597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.659529e+00	9.716095e-01	7.939079e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.190143e+00	9.776742e-01	1.090083e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.978293e+00	4.331658e-01	4.013682e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.556243e+00	2.959500e-01	2.445099e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.109463e+00	4.450183e-01	4.174139e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.568513e+00	5.310785e-01	4.522631e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.823746e+00	2.547056e-01	5.759359e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.373313e+00	2.094727e-01	4.932686e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.600853e-01	1.888556e-01	2.482021e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.256595e-01	1.207003e-01	2.105859e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.816416e-01	7.300584e-02	1.174658e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.007894e-01	3.859434e-02	6.075454e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.465628e-02	2.609115e-02	3.715887e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.102178e-03	3.091162e-03	2.763189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.288307e+01	4.500248e+00	3.340246e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.103326e+01	9.741844e-01	2.041235e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.627656e+00	5.377123e-01	6.891661e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.022939e+00	5.022510e-01	1.736148e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.769289e+00	3.685602e-01	3.258177e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.061887e+00	3.574906e-01	3.333090e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.381334e+00	2.523712e-01	3.754149e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.553147e+00	1.737463e-01	5.605503e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.098721e+00	1.702819e-01	1.773509e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.623160e-01	1.541847e-01	1.204864e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.386887e-01	3.490342e-02	1.237450e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.813544e-01	6.189028e-02	4.347207e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.805651e-03	1.767879e-03	7.220804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.916896e+02	1.658117e+01	1.543673e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.988716e+01	3.669360e+00	4.057530e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.572866e+01	7.128101e-01	8.876087e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.163543e+01	5.454036e-01	2.326987e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.355208e+00	5.811909e-01	2.067653e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.304472e+00	2.441135e-01	2.739823e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.027874e+00	1.960422e-01	3.468724e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.124813e+00	2.275855e-01	2.408302e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.469343e+00	1.805139e-01	2.912783e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.959656e-01	1.988228e-01	1.804530e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.246743e-01	8.547063e-02	1.363474e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.457801e-02	4.140737e-03	7.143904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.481299e+00	3.842810e-01	2.304904e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.652411e+00	1.413121e-01	1.338429e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.319120e+00	1.962980e-01	3.943936e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.864616e-01	1.565023e-01	2.005017e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.966103e-01	9.044393e-02	1.392467e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.156286e-01	3.452620e-02	1.065462e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.660426e-02	2.264695e-02	3.464648e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.027292e-03	1.082730e-03	2.512338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.945701e+00	4.350901e-01	3.235234e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.961137e+00	2.079883e-01	2.781890e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.067568e+00	1.302296e-01	1.541824e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.648095e-01	8.450855e-02	1.226152e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.088190e-01	5.440807e-02	6.485028e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.633848e-01	1.988790e-02	5.330596e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.557727e-02	1.232150e-02	2.283638e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.102994e-03	9.082477e-04	1.975282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.525066e+01	9.648436e-01	6.995891e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.793537e+00	3.650865e-01	4.332356e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.240970e+00	1.639886e-01	2.608358e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.251008e-01	9.370199e-02	1.412319e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.124136e-02	6.789301e-03	1.133810e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.508254e+00	5.761183e-01	4.407428e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.198749e+00	9.657759e-01	7.904804e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.406650e+00	1.196216e-01	1.126319e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.472369e+00	4.720072e-01	2.542391e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.462426e+00	2.842114e-01	3.791707e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.681445e+00	2.258331e-01	4.546969e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.275357e+00	1.808706e-01	4.093141e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.250147e-01	1.311693e-01	2.610224e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.456871e-01	1.645694e-01	1.778991e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.711625e-01	6.869048e-02	1.411786e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.953306e-01	5.862538e-02	1.179045e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.607258e-01	3.475247e-02	7.108257e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.640127e-02	1.306970e-02	2.385313e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.660821e-03	1.026207e-03	2.469952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.149264e+00	2.355847e+00	1.691206e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.042989e+01	1.235903e+00	1.029921e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.335376e+00	2.523536e-01	5.889378e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.345055e+00	3.698489e-01	3.711152e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.827127e+00	5.428932e-01	2.685557e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.591156e+00	3.402293e-01	4.534460e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.923775e+00	1.946046e-01	3.224331e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.388792e+00	1.533137e-01	2.763058e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.000571e+00	1.578238e-01	1.543403e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.449327e-01	1.045906e-01	1.312341e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.645861e-01	5.471744e-02	1.310803e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.445989e-01	4.174556e-02	1.617624e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.190345e-01	6.688099e-02	5.206477e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.219241e-02	1.825989e-02	3.451772e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.700143e-03	1.114181e-03	3.712811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.729791e+01	1.138146e+01	8.423430e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.944825e+01	3.110523e+00	4.262478e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.782652e+01	1.316269e+00	1.357317e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.019672e+01	1.172646e+00	1.195938e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.999085e+00	4.498592e-01	9.771608e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.667418e+00	5.864926e-01	4.500311e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.210788e+00	2.750648e-01	5.162953e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.578169e+00	3.136416e-01	3.767055e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.994184e-01	1.403931e-01	2.930789e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.741522e-01	9.901100e-02	1.685016e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.675093e-01	8.183246e-02	1.572603e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.230075e-02	4.519635e-03	6.739386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.032058e+00	8.546786e-01	6.583591e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.093420e+00	1.552004e-01	1.474947e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.187140e+00	3.600164e-01	3.506500e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.154950e+00	1.855447e-01	2.968849e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.920748e-01	9.415486e-02	2.134768e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.979216e-01	5.159430e-02	1.315429e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.232462e-01	3.436768e-02	4.626019e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.634520e-02	1.019388e-02	1.687663e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.841041e-04	4.457980e-04	9.747150e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.189289e+01	2.939667e+00	2.298274e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.966458e+00	1.253947e-01	6.921766e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.074351e+00	1.357209e-01	1.398283e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.969809e+00	3.075626e-01	2.410063e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.127551e+00	1.545678e-01	1.809555e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.409599e-01	6.918791e-02	1.245672e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.871421e-01	4.464743e-02	6.410445e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.482953e-01	1.913931e-02	4.992191e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.290727e-03	2.653103e-03	5.116871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.093842e+02	1.366685e+01	1.331107e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.710561e+01	7.315323e-01	2.611679e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.860796e+00	1.994933e-01	2.338644e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.071863e+00	3.543705e-01	1.625146e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.758140e+00	1.895605e-01	1.968253e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.990163e-01	1.438593e-01	1.855754e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.067421e-01	9.318818e-02	1.134068e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.237730e-02	4.963312e-03	9.845701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.064638e+00	1.154959e+00	9.680130e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.158184e+00	6.728775e-01	4.133200e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.421358e+00	1.261368e-01	1.994490e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.348455e+00	3.008921e-01	2.635954e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.841134e+00	5.688843e-01	2.890490e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.121966e+00	2.694190e-01	5.299004e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.597716e+00	2.253580e-01	4.247107e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.222938e+00	2.043493e-01	3.086358e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.171158e-01	1.644023e-01	2.632994e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.478961e-01	9.681857e-02	1.751124e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.398513e-01	6.462934e-02	1.225045e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.883784e-01	4.352112e-02	6.912728e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.948180e-02	1.423386e-02	2.383964e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.972465e-03	1.049635e-03	2.286252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.989101e+01	4.215463e+00	3.380380e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.067361e+00	2.538327e-01	8.970311e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.632134e+00	1.447280e-01	6.846978e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.240710e+00	2.537602e-01	1.763505e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.564158e+00	5.312447e-01	7.442742e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.606835e+00	1.533844e-01	4.131063e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.041599e+00	4.624631e-01	3.349187e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.518491e+00	1.749348e-01	3.128812e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.012197e+00	1.400899e-01	1.726139e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.239794e-01	9.572487e-02	1.065541e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.291753e-01	4.114139e-02	1.191881e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.016011e-01	6.616722e-02	4.889731e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.094410e-02	2.078197e-03	4.851256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.093514e+02	1.315433e+01	1.266241e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.214003e+01	5.807954e-01	1.787802e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.655731e+01	3.903565e+00	2.191347e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.005192e+01	4.785825e-01	8.354853e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.881472e+00	1.625699e-01	3.428567e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.167423e+00	3.421009e-01	5.252760e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.611589e+00	9.190417e-02	1.933976e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.844689e+00	4.786484e-01	1.593040e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.412191e+00	1.739581e-01	3.050238e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.272582e-01	1.277015e-01	2.599390e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.892626e-01	1.077882e-01	1.391960e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.624831e-02	6.295623e-03	9.356843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.279037e+00	3.736080e-01	2.022320e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.906241e+00	5.730949e-02	1.248641e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.537469e+00	2.866339e-01	3.318499e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.990415e-01	1.450176e-01	2.901684e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.331537e-01	6.254239e-02	1.770132e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.809211e-01	2.649430e-02	8.776697e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.599853e-02	1.777270e-02	4.287654e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.180729e-03	2.649539e-03	1.887806e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.964509e+00	3.925378e-01	2.437183e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.032786e+00	2.032218e-01	2.021693e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.133128e+00	1.084546e-01	2.485251e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.507765e-01	8.012004e-02	1.033568e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.725808e-01	2.957083e-02	7.379751e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.665207e-02	1.601193e-02	4.368309e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.540823e-02	1.561032e-02	1.775062e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.674843e-04	1.640511e-03	1.367416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.584719e+01	8.132110e-01	5.163915e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.731998e+00	3.218750e-01	3.622093e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.050730e+00	1.434923e-01	2.412834e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.328784e-01	7.679936e-02	1.244265e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.447615e-02	5.154128e-03	8.582027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.066372e+00	4.376680e-01	3.307705e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.905187e+00	1.199862e+00	8.042632e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.659497e+00	1.942491e-01	3.878382e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.668866e+00	4.359608e-01	2.499280e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.585857e+00	3.009102e-01	4.794280e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.001654e+00	3.667960e-01	4.707247e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.449559e+00	2.604827e-01	3.181217e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.026471e+00	1.820404e-01	2.385413e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.796317e-01	9.057233e-02	2.754380e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.681571e-01	6.124058e-02	1.880387e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.673192e-01	5.199065e-02	1.200965e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.315250e-01	1.820036e-02	6.415378e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.858438e-02	2.651816e-02	2.643138e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.579414e-03	1.533363e-03	1.256913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.034207e+00	1.906171e+00	1.495708e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.143849e+01	1.548843e+00	7.179493e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.391092e+00	2.052916e-01	5.659607e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.880997e+00	3.261856e-01	5.239079e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.503670e+00	3.176816e-01	5.981688e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.781549e+00	4.663485e-01	2.765084e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.182981e+00	3.204169e-01	2.523987e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.501203e+00	2.491142e-01	2.654450e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.111041e-01	9.803721e-02	3.379118e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.001339e-01	1.249777e-01	1.698341e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.705601e-01	6.810037e-02	9.460474e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.669764e-01	4.416865e-02	1.298939e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.521182e-01	2.282136e-02	4.599696e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.670898e-02	2.454258e-02	3.736281e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.301734e-03	1.323236e-03	2.048329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.710395e+01	8.643759e+00	7.897427e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.243239e+01	3.925337e+00	2.113795e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.629470e+01	6.558872e-01	1.877909e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.895397e+00	7.262174e-01	8.223499e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.573098e+00	7.397480e-01	7.216769e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.260231e+00	4.325389e-01	5.963424e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.177238e+00	2.472494e-01	4.118260e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.458989e+00	3.058249e-01	2.835049e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.176720e-01	1.116220e-01	2.677110e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.700250e-01	7.419035e-02	1.629607e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.589914e-01	5.991861e-02	1.085667e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.435987e-03	3.021233e-03	4.862622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.804794e+00	9.517870e-01	6.219030e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.049350e+00	7.406732e-02	2.436041e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.353459e+00	3.714983e-01	4.476960e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.335133e+00	2.463372e-01	3.563519e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.131695e-01	8.905343e-02	2.267770e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.980809e-01	6.149890e-02	1.097788e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.647418e-02	1.498292e-02	5.550617e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.924669e-02	1.458458e-02	1.523219e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.129822e-04	1.043085e-03	7.628728e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.188393e+01	3.292697e+00	2.486376e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.148520e+00	2.235689e-01	3.892953e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.871367e+00	2.307580e-01	3.496591e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.308474e+00	3.977828e-01	2.673875e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.046496e+00	1.323722e-01	2.648699e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.662422e-01	1.011341e-01	1.065374e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.487341e-01	2.725407e-02	7.913764e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.527971e-02	1.639116e-02	4.022612e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.235530e-03	2.828601e-03	3.337768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.151935e+02	2.222306e+01	1.448417e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.479578e+01	7.017946e-01	2.442262e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.458000e+00	7.941912e-01	2.492748e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.822519e+00	1.694662e-01	3.690890e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.564401e+00	1.704199e-01	2.251508e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.537121e-01	1.539300e-01	1.520170e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.584108e-01	1.231079e-01	9.955823e-02
6.150000e-01	3.850000e-01	3.850000e-01	6.322447e-03	3.546508e-03	6.673219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.310909e+00	1.046040e+00	7.981736e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.755457e+00	1.033379e+00	6.792053e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.982882e+00	3.240733e-01	1.831659e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.098648e+00	2.780753e-01	4.811081e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.855116e+00	3.576714e-01	3.568306e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.244018e+00	3.147618e-01	4.627984e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.944153e+00	5.208641e-01	3.626117e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.240188e+00	1.651935e-01	3.728270e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.464401e-01	1.177306e-01	2.646272e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.585698e-01	7.335150e-02	2.486566e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.100517e-01	4.341381e-02	1.412939e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.566325e-01	3.444162e-02	5.510376e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.375906e-02	2.039805e-02	2.779743e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.544678e-03	1.363988e-03	1.412602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.577501e+01	4.064349e+00	3.178551e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.308907e+01	1.931315e+00	7.249051e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.158994e+00	4.151796e-01	1.165019e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.821539e+00	2.811299e-01	4.944410e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.969533e+00	2.492359e-01	3.953303e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.565029e+00	2.182763e-01	4.085562e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.362213e+00	5.532743e-01	2.380272e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.521932e+00	1.623475e-01	3.328769e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.005162e+00	1.114382e-01	2.309246e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.010595e-01	7.069631e-02	1.318867e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.184913e-01	3.976723e-02	1.154352e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.336653e-01	1.567695e-02	4.536380e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.307950e-03	3.269271e-03	3.292228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.121470e+02	1.764847e+01	1.296677e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.433460e+01	9.416192e-01	2.542589e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.471985e+01	9.471962e-01	9.940498e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.544921e+00	5.017687e-01	1.284099e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.411043e+00	6.115466e-01	7.716707e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.532304e+00	8.034702e-01	1.296641e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.059167e+00	2.331028e-01	1.758914e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.815899e+00	1.398419e-01	2.591655e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.518390e+00	2.646276e-01	2.035680e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.269253e-01	1.157475e-01	2.388405e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.721763e-01	5.862157e-02	1.856905e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.367398e-02	5.350512e-03	5.908259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.496057e+00	3.200131e-01	2.747514e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.487548e+00	1.993383e-01	1.319596e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.420796e+00	2.256938e-01	2.759449e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.712711e-01	1.332224e-01	2.231820e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.909638e-01	1.321733e-01	1.229996e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.987927e-01	3.207750e-02	1.114211e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.854086e-02	2.986845e-02	3.616095e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.813557e-03	1.434614e-03	1.873691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.913723e+00	3.785705e-01	2.884028e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.951180e+00	2.028232e-01	2.005724e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.022855e+00	1.467522e-01	1.413050e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.000814e-01	9.322783e-02	1.068706e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.753667e-01	3.414927e-02	9.076680e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.560174e-01	2.011476e-02	4.369558e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.204585e-02	1.069691e-02	2.236016e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.396838e-03	1.400291e-03	1.962120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.523918e+01	8.904151e-01	5.706550e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.876780e+00	2.595870e-01	4.334681e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.276710e+00	2.284456e-01	1.992070e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.397724e-01	9.155676e-02	1.408816e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.098060e-02	5.027802e-03	1.009758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.069668e+00	8.216899e-01	5.608856e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.919738e+00	8.221825e-01	1.061419e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.141376e+00	1.939365e-01	5.266463e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.219000e+00	3.485155e-01	2.618669e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.308169e+00	2.802677e-01	4.205623e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.788071e+00	3.115398e-01	3.020553e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.353858e+00	2.258202e-01	2.410990e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.983784e-01	1.275332e-01	3.494043e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.344463e-01	1.641368e-01	1.519575e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.312187e-01	6.378017e-02	1.915329e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.932349e-01	4.533406e-02	8.134959e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.400339e-01	3.494909e-02	6.110395e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.841106e-02	2.177656e-02	2.842098e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.429984e-03	1.660576e-03	1.841099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.013298e+01	2.176490e+00	1.474962e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.045843e+01	8.998049e-01	8.197008e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.864472e+00	1.792375e-01	5.615096e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.310534e+00	6.197925e-01	2.323166e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.208719e+00	2.545640e-01	6.368972e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.543507e+00	3.569830e-01	2.595200e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.805118e+00	1.823955e-01	3.730612e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.379131e+00	1.596967e-01	2.397426e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.046710e+00	1.084807e-01	2.694564e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.460602e-01	1.991524e-01	1.110872e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.048845e-01	5.309277e-02	1.071188e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.113721e-01	8.996967e-02	1.048255e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.244045e-02	6.051661e-02	4.544846e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.345407e-02	3.213218e-02	4.465940e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.077979e-03	2.146034e-03	2.973620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.126622e+01	9.837640e+00	7.981199e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.087695e+01	3.878577e+00	2.237103e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.621267e+01	5.448596e-01	2.399193e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.715249e+00	9.873696e-01	8.521467e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.571337e+00	4.189459e-01	8.522449e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.669353e+00	3.515763e-01	4.145528e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.352579e+00	2.783496e-01	4.550764e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.611545e+00	3.268890e-01	3.234172e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.072494e-01	1.190941e-01	2.288193e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.700171e-01	1.640256e-01	1.338400e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.373093e-01	5.789763e-02	1.303918e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.937664e-03	2.717960e-03	6.356914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.069888e+00	7.365640e-01	6.981650e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.042046e+00	2.154662e-01	1.176666e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.058641e+00	3.788023e-01	3.301116e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.262961e+00	1.633828e-01	2.884455e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.453140e-01	1.154457e-01	1.551926e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.846423e-01	4.510423e-02	1.007559e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.097746e-01	2.992437e-02	5.162439e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.161892e-02	7.185705e-03	1.620484e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.039421e-04	7.454156e-04	5.171648e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.192245e+01	2.265223e+00	2.336969e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.093503e+00	1.841312e-01	9.462144e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.872286e+00	1.478094e-01	2.581740e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.944030e+00	3.294970e-01	2.323253e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.125650e+00	1.700408e-01	1.651247e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.528601e-01	7.715259e-02	1.157786e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.640270e-01	3.161485e-02	9.694908e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.405742e-01	3.024934e-02	4.079412e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.338544e-03	2.724666e-03	4.442030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.121273e+02	1.176689e+01	1.389795e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.611751e+01	6.391082e-01	5.063349e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.860822e+00	2.309686e-01	2.311654e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.493855e+00	1.870216e-01	2.262501e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.660142e+00	1.491152e-01	2.056971e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.594725e-01	1.078632e-01	1.604968e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.074321e-01	8.637827e-02	9.848900e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.183230e-02	3.732082e-03	7.698107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.280845e+00	1.121315e+00	1.063727e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.094308e+00	1.213120e+00	3.654358e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.443215e+00	1.742250e-01	5.348105e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.110497e+00	3.068165e-01	2.826223e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.574766e+00	2.939700e-01	4.273967e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.198593e+00	3.496100e-01	2.943098e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.717204e+00	3.273589e-01	2.963069e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.214058e+00	1.580128e-01	2.872207e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.344493e-01	1.112568e-01	2.764401e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.581527e-01	1.134966e-01	1.462235e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.320089e-01	7.689718e-02	1.147757e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.481117e-01	2.514121e-02	6.836443e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.842399e-02	2.021965e-02	2.933424e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.601142e-03	1.768593e-03	1.902633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.085045e+01	4.033255e+00	3.372085e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.525602e+00	3.495976e-01	9.641982e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.709008e+00	5.441494e-01	5.738670e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.147383e+00	1.862491e-01	3.367184e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.116849e+00	1.143565e-01	3.104425e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.720332e+00	4.512276e-01	1.369341e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.097833e+00	2.594800e-01	3.130441e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.443554e+00	1.621080e-01	2.480245e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.017858e+00	1.079138e-01	2.272247e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.823690e-01	1.710231e-01	9.466996e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.284161e-01	3.669164e-02	1.341012e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.658003e-01	2.611606e-02	4.757869e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.141186e-02	3.654642e-03	4.288783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.130740e+02	1.484279e+01	1.135848e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.305642e+01	8.105425e-01	8.722353e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.447287e+01	1.504129e+00	5.534473e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.029709e+00	2.534350e-01	6.291189e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.003200e+00	5.028448e-01	3.129084e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.852361e+00	1.236466e-01	2.917913e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.568820e+00	1.557204e-01	8.196341e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.885891e+00	9.699565e-02	2.483813e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.606635e+00	2.502067e-01	2.204515e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.147703e-01	1.261687e-01	1.580658e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.775329e-01	7.128543e-02	1.564604e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.652934e-02	4.087952e-03	8.724912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.457183e+00	3.757303e-01	2.021298e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.738833e+00	8.824167e-02	2.370888e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.352855e+00	2.293099e-01	3.313514e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.085800e-01	1.351987e-01	2.526964e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.509141e-01	7.398853e-02	1.308071e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.840274e-01	4.126406e-02	8.494817e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.354375e-02	2.365075e-02	2.738926e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.594312e-03	3.712498e-03	1.465130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.131364e+00	3.834684e-01	2.382728e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.971387e+00	1.714548e-01	2.566204e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.398545e-01	1.227399e-01	1.738618e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.206043e-01	6.174224e-02	1.061783e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.806978e-01	2.908210e-02	5.627623e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.918147e-02	1.302544e-02	3.615281e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.610789e-02	1.523077e-02	1.512407e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.224548e-03	1.758192e-03	1.011059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.593227e+01	7.139981e-01	5.133206e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.495169e+00	2.774542e-01	3.108160e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.099649e+00	1.543126e-01	1.857621e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.592645e-01	5.653602e-02	1.513447e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.552391e-02	5.068842e-03	6.897386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.438163e+00	5.479724e-01	4.079969e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.184570e+00	9.858873e-01	1.183251e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.594704e+00	6.181406e-01	2.646672e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.399153e+00	3.725147e-01	5.017452e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.531090e+00	3.951662e-01	4.235841e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.813384e+00	3.126988e-01	4.044644e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.304599e+00	2.352535e-01	2.877235e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.125461e-01	1.253464e-01	2.877225e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.051015e-01	1.661133e-01	1.817486e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.258243e-01	4.827710e-02	1.833062e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.344880e-01	3.157158e-02	1.299666e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.503203e-01	4.297628e-02	4.807774e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.550810e-02	3.946918e-02	3.342847e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.991234e-03	2.150077e-03	1.699899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.011039e+01	1.993134e+00	2.120969e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.034032e+01	1.351231e+00	1.277173e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.750242e+00	6.207558e-01	1.828826e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.234157e+00	3.638828e-01	3.025931e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.674914e+00	3.014587e-01	3.850781e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.603077e+00	2.468102e-01	3.943310e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.809609e+00	2.631012e-01	3.171428e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.317835e+00	2.012300e-01	2.198956e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.802338e-01	1.349558e-01	2.499143e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.873362e-01	1.132938e-01	1.216037e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.328733e-01	4.692226e-02	1.540553e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.058641e-01	3.793762e-02	9.863125e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.414780e-01	1.507443e-02	7.842039e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.398881e-02	3.053986e-02	3.004814e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.839394e-03	1.667955e-03	1.947085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.207675e+01	7.790960e+00	6.141020e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.118352e+01	3.384315e+00	2.673356e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.536922e+01	3.861856e-01	1.827789e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.307225e+00	1.037638e+00	7.848321e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.298507e+00	5.700741e-01	5.241139e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.258477e+00	4.369412e-01	3.862873e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.903443e+00	2.277583e-01	4.530456e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.435842e+00	1.964879e-01	2.177343e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.576381e-01	1.012970e-01	2.493471e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.363902e-01	1.065626e-01	1.214727e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.416604e-01	3.710633e-02	1.189584e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.158223e-03	3.394351e-03	4.502281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.082547e+00	8.796419e-01	8.018090e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.032234e+00	2.759604e-01	1.029326e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.192446e+00	3.938683e-01	4.673189e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.175029e+00	1.905234e-01	3.676307e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.980067e-01	1.062102e-01	1.691635e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.894950e-01	4.123030e-02	9.054497e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.642584e-02	2.247999e-02	3.664156e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.384314e-02	2.262790e-02	1.263514e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.711138e-04	1.504382e-03	4.934774e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.248147e+01	3.188628e+00	2.496009e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.111374e+00	2.617877e-01	4.097995e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.117713e+00	2.976105e-01	2.451807e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.975440e+00	2.699181e-01	2.711170e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.044102e+00	1.524865e-01	1.701687e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.887589e-01	5.423021e-02	1.297103e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.518812e-01	4.831247e-02	5.429290e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.072175e-01	1.108316e-02	4.716953e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.600418e-03	3.732268e-03	3.122563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.149289e+02	1.704820e+01	1.447838e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.692506e+01	7.117154e-01	1.166788e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.725714e+00	3.879340e-01	4.892765e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.993090e+00	2.600654e-01	1.641734e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.466390e+00	2.005927e-01	1.924112e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.959337e-01	9.676339e-02	1.679132e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.190387e-01	4.152761e-02	1.061619e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.097821e-03	4.225826e-03	4.834158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.629290e+00	1.131863e+00	9.496465e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.754810e+00	9.745013e-01	8.563571e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.936443e+00	1.867900e-01	2.286401e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.157608e+00	6.844273e-01	3.268218e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.867907e+00	4.775913e-01	5.721822e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.191651e+00	3.258473e-01	4.864698e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.668304e+00	2.788815e-01	3.900304e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.186643e+00	1.771667e-01	3.008117e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.350521e-01	1.784156e-01	2.172600e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.293952e-01	1.090911e-01	1.634307e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.765752e-01	2.939840e-02	1.656962e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.604710e-01	3.394658e-02	6.039197e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.114449e-02	4.405285e-02	3.146507e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.040801e-03	2.024676e-03	1.990401e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.809238e+01	4.209301e+00	3.697294e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.051617e+01	5.504305e-01	1.848835e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.090946e+00	1.858320e+00	4.833718e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.651255e+00	6.575042e-01	2.479142e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.487699e+00	4.391338e-01	1.479129e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.802130e+00	2.202967e-01	3.911662e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.074696e+00	2.081336e-01	3.147848e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.571768e+00	2.640098e-01	2.106310e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.176095e-01	1.321412e-01	1.837566e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.388559e-01	5.972732e-02	1.702961e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.115149e-01	4.031079e-02	1.047147e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.238866e-01	2.315306e-02	5.698939e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.460505e-03	2.101790e-03	4.707633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.131615e+02	1.500689e+01	1.287660e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.574447e+01	1.130933e+00	3.574234e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.334188e+01	1.875479e+00	2.248917e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.083597e+01	7.163136e-01	3.655762e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.588383e+00	7.415504e-01	3.587692e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.023064e+00	1.952153e-01	5.478719e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.760948e+00	1.693762e-01	1.315178e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.974200e+00	2.711550e-01	1.307024e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.390595e+00	2.102186e-01	2.024921e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.976093e-01	9.856675e-02	2.654665e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.000286e-01	5.834994e-02	1.158416e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.183678e-02	2.814402e-03	6.364054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.757095e+00	2.999531e-01	2.288400e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.292886e+00	1.772099e-01	1.959788e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.225015e+00	2.297282e-01	2.566276e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.346905e-01	1.244252e-01	1.928868e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.137422e-01	5.430037e-02	1.204889e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.089266e-01	4.416779e-02	5.854301e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.984115e-02	1.124220e-02	3.707862e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.328815e-03	1.148679e-03	1.616251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.130304e+00	3.262543e-01	2.493371e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.838589e+00	1.673646e-01	1.816070e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.027567e+00	1.273647e-01	1.319721e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.172780e-01	7.004311e-02	1.046691e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.778017e-01	5.536172e-02	6.183026e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.337632e-01	1.634802e-02	4.579734e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.448536e-02	7.594234e-03	2.388628e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.722500e-03	7.570083e-04	1.768541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.547194e+01	7.869015e-01	5.207702e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.854605e+00	2.528849e-01	2.973500e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.139358e+00	1.549664e-01	2.503717e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.206356e-01	7.441123e-02	1.314932e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.914763e-02	5.068505e-03	9.103696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.140064e+00	6.671506e-01	5.811680e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.473165e+00	7.657149e-01	6.129845e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.260454e+00	4.329125e-01	1.606135e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.065159e+00	2.854560e-01	3.988749e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.179530e+00	2.350548e-01	4.553546e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.551583e+00	2.637316e-01	4.051869e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.226052e+00	2.196778e-01	2.897569e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.930075e-01	1.532118e-01	1.776096e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.406181e-01	1.045073e-01	1.809934e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.159311e-01	5.555226e-02	1.448937e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.696143e-01	7.308299e-02	7.103559e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.445543e-01	4.958885e-02	4.320524e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.282862e-02	1.776628e-02	2.319404e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.517617e-03	4.545365e-04	2.596289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.161928e+01	2.397924e+00	1.753268e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.031901e+01	8.178810e-01	4.211159e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.634066e+00	2.100816e-01	6.774428e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.579686e+00	2.409218e-01	7.500978e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.354255e+00	4.494970e-01	2.859338e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.430229e+00	3.097312e-01	2.806606e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.760731e+00	2.212052e-01	2.225723e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.397564e+00	1.844231e-01	1.614799e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.153259e-01	8.942696e-02	2.804137e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.611236e-01	1.499024e-01	1.096000e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.492060e-01	4.919729e-02	1.445871e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.102314e-01	5.279847e-02	7.429393e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.907062e-01	4.229644e-02	4.201531e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.938363e-02	2.349235e-02	3.203912e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.017843e-03	1.051321e-03	3.404647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.606873e+01	1.060542e+01	9.635019e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.086940e+01	2.536792e+00	3.427788e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.559138e+01	1.541789e+00	1.194957e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.877124e+00	1.040122e+00	5.292012e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.780437e+00	3.976758e-01	8.094086e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.562619e+00	3.472190e-01	4.188393e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.306561e+00	3.630303e-01	4.013704e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.399792e+00	1.603448e-01	2.907408e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.145042e-01	1.185439e-01	2.633420e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.376672e-01	1.483706e-01	1.318832e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.148890e-01	6.325303e-02	1.235561e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.048111e-02	4.090461e-03	6.616767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.407755e+00	7.464038e-01	5.982202e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.992101e+00	1.817765e-01	1.777170e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.012127e+00	2.784004e-01	3.715071e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.050232e+00	1.920430e-01	2.136232e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.620292e-01	8.934115e-02	1.781319e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.636594e-01	6.185252e-02	9.041977e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.034776e-01	3.347568e-02	3.772784e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.014628e-02	7.078712e-03	1.233272e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.414931e-04	2.693665e-04	9.064132e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.333643e+01	2.368687e+00	2.074018e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.110445e+00	1.294084e-01	3.602364e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.667941e+00	1.527091e-01	1.051000e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.896135e+00	3.100654e-01	2.209250e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.064443e+00	1.112258e-01	1.805173e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.246924e-01	8.149041e-02	9.172472e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.555838e-01	4.273257e-02	5.904776e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.370934e-01	1.674904e-02	4.114251e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.730553e-03	1.916430e-03	4.338387e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.211097e+02	1.232360e+01	1.172711e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.649883e+01	3.310275e-01	7.637471e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.806272e+00	2.274491e-01	1.288474e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.690187e+00	2.294155e-01	1.075649e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.428234e+00	1.467621e-01	2.085519e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.545043e-01	1.042352e-01	1.817867e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.874516e-01	9.111287e-02	9.466338e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.038727e-02	3.187388e-03	7.548612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.726497e+00	1.198933e+00	9.485939e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.039595e+00	6.097879e-01	2.361145e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.516149e+00	2.357457e-01	2.508651e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.265490e+00	4.927497e-01	3.071219e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.396320e+00	2.716304e-01	6.495601e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.048972e+00	2.826847e-01	3.611303e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.542059e+00	2.931294e-01	2.806887e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.115900e+00	1.711799e-01	2.917006e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.909755e-01	1.489643e-01	1.640735e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.104541e-01	1.054051e-01	2.083023e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.149257e-01	6.427957e-02	7.810729e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.447252e-01	3.414593e-02	5.572380e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.282985e-02	1.708752e-02	2.590883e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.659418e-03	4.744970e-04	2.415622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.182899e+01	4.141458e+00	3.003602e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.142103e+00	4.197311e-01	2.879866e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.880017e+00	3.500672e-01	6.233654e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.887252e+00	1.439041e-01	3.827532e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.708534e+00	1.226319e-01	5.296967e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.411148e+00	2.639441e-01	2.143834e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.038092e+00	3.544485e-01	1.880571e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.464906e+00	1.608919e-01	2.114728e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.318993e-01	9.074851e-02	1.994167e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.111898e-01	9.102694e-02	9.301009e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.437886e-01	6.153321e-02	6.253821e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.594845e-01	3.787355e-02	3.806462e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.732865e-03	1.944615e-03	4.278240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.221361e+02	1.415498e+01	1.055026e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.251209e+01	4.471730e-01	2.158624e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.384272e+01	9.846145e-01	9.644960e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.010971e+00	2.330338e-01	1.794683e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.536259e+00	7.487538e-01	2.183698e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.754111e+00	5.780512e-01	1.785394e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.316784e+00	5.863191e-02	5.770143e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.838132e+00	7.614616e-02	1.615531e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.351527e+00	1.506848e-01	2.474226e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.228864e-01	1.187825e-01	1.863969e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.881732e-01	8.788376e-02	1.174175e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.589424e-02	5.474285e-03	7.263292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.603168e+00	3.342100e-01	1.882942e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.573990e+00	9.034750e-02	1.822786e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.328185e+00	2.354315e-01	2.947505e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.420108e-01	8.939956e-02	3.084201e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.444981e-01	8.628614e-02	1.132731e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.039924e-01	2.097547e-02	7.604248e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.741915e-02	1.549106e-02	2.565292e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.548542e-03	2.484222e-03	1.326180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.242101e+00	3.522293e-01	2.322249e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.822953e+00	2.112986e-01	1.933075e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.744877e-01	9.400898e-02	2.128894e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.146890e-01	5.680661e-02	9.711881e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.402213e-01	4.190115e-02	5.114604e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.759143e-01	2.598893e-02	2.830414e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.659248e-02	9.987276e-03	1.949602e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.349638e-04	1.597160e-03	1.012941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.616721e+01	6.484382e-01	5.016461e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.272649e+00	2.983918e-01	2.885046e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.002334e+00	1.536153e-01	1.886290e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.448650e-01	5.523653e-02	1.202220e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.028437e-02	7.132376e-03	6.423627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.563199e+00	5.623817e-01	3.810338e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.342259e+00	9.646696e-01	1.008262e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.608494e+00	1.371815e-01	3.715212e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.596637e+00	6.157452e-01	3.077477e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.337785e+00	3.211504e-01	4.590846e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.674779e+00	2.111316e-01	4.807082e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.152194e+00	1.624912e-01	2.683104e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.945029e-01	1.031682e-01	3.443991e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.654441e-01	1.539272e-01	1.597104e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.130130e-01	7.295385e-02	1.152944e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.830083e-01	4.621695e-02	1.081583e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.315219e-01	2.750453e-02	5.511293e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.446840e-02	1.857665e-02	3.289775e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.141002e-03	2.754518e-03	1.070614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.078264e+01	1.951258e+00	1.812499e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.139192e+01	9.241162e-01	5.248998e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.452001e+00	6.656174e-01	3.119121e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.892748e+00	3.836210e-01	3.084694e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.405816e+00	2.735593e-01	4.901936e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.422850e+00	3.007980e-01	2.844034e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.551048e+00	1.478924e-01	4.308987e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.212843e+00	2.026219e-01	1.889497e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.865756e-01	9.059618e-02	2.155757e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.592062e-01	1.326023e-01	1.083232e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.154062e-01	8.224999e-02	1.321374e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.753028e-01	4.299257e-02	5.566779e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.408365e-01	1.611989e-02	7.728754e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.047242e-01	4.086459e-02	2.221503e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.345463e-03	1.936477e-03	1.564255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.732717e+01	9.007962e+00	8.567105e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.282389e+01	3.189861e+00	1.354325e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.492119e+01	4.923104e-01	1.757469e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.994182e+00	6.035173e-01	8.600066e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.792323e+00	4.631868e-01	8.906335e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.028923e+00	5.403331e-01	4.217973e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.680662e+00	2.068843e-01	5.228016e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.268471e+00	2.935343e-01	2.638193e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.593708e-01	1.312253e-01	2.000623e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.432082e-01	1.113146e-01	1.232041e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.045115e-01	8.045421e-02	1.037140e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.871616e-03	3.556024e-03	6.510357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.206461e+00	7.685700e-01	5.633371e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.107812e+00	2.070061e-01	1.037602e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.109442e+00	3.726908e-01	4.627194e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.106151e+00	1.621870e-01	3.387070e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.367112e-01	9.964284e-02	1.597574e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.872729e-01	3.930213e-02	9.122146e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.992249e-02	1.142565e-02	4.615051e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.616753e-02	1.431141e-02	1.203475e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.791870e-04	8.908409e-04	5.276268e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.267702e+01	2.481436e+00	2.330123e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.558186e+00	3.349119e-01	1.691868e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.994041e+00	2.409061e-01	1.934718e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.873820e+00	3.001897e-01	2.587710e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.922332e-01	1.090840e-01	2.425747e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.483323e-01	6.616342e-02	8.736358e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.323714e-01	3.538336e-02	5.788764e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.422566e-01	2.853274e-02	3.263588e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.983844e-03	2.539974e-03	3.096915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.214348e+02	1.512918e+01	1.322484e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.638020e+01	1.033099e+00	8.492623e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.485036e+00	2.938695e-01	2.541386e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.416396e+00	1.737522e-01	2.562369e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.337548e+00	1.907534e-01	1.805052e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.523726e-01	1.163716e-01	1.624856e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.122113e-01	8.863839e-02	8.935420e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.003469e-02	4.688933e-03	4.257699e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.053740e+00	1.109752e+00	8.471241e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.746092e+00	8.417322e-01	7.164819e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.947779e+00	4.126701e-01	8.365986e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.253231e+00	3.295960e-01	3.749680e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.744975e+00	4.167407e-01	4.837065e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.069109e+00	3.546756e-01	4.879033e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.378370e+00	1.943733e-01	5.552766e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.142138e+00	2.194965e-01	2.496308e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.861940e-01	9.197530e-02	2.652416e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.047781e-01	1.139961e-01	1.392658e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.222729e-01	5.812746e-02	8.238868e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.590262e-01	3.295262e-02	6.769334e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.394907e-02	2.552084e-02	2.956114e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.234878e-03	2.777821e-03	1.083813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.858169e+01	3.885548e+00	3.748148e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.136409e+01	1.656043e+00	4.932786e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.040151e+00	7.313877e-01	3.611013e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.424999e+00	2.101611e-01	7.509776e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.510891e+00	3.790545e-01	4.118754e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.524520e+00	3.249466e-01	3.676244e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.797580e+00	1.788511e-01	5.154295e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.331001e+00	1.701346e-01	2.998045e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.168826e-01	1.574697e-01	1.852831e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.479886e-01	1.208689e-01	9.250288e-02
3.275000e-01	3.750000e-02	3.750000e-02	2.931213e-01	3.604185e-02	7.712312e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.374779e-01	1.745428e-02	5.527086e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.171019e-02	3.980470e-03	3.205082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.239787e+02	1.998116e+01	1.173269e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.317806e+01	8.603435e-01	2.635657e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.294134e+01	1.493201e+00	4.131553e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.862343e+00	3.460827e-01	1.767984e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.683330e+00	2.660264e-01	3.980518e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.023567e+00	2.949544e-01	4.213312e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.454168e+00	1.358182e-01	4.785829e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.682206e+00	2.212107e-01	1.319770e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.155346e+00	1.405184e-01	2.956205e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.744856e-01	2.018896e-01	1.468695e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.136114e-01	9.043795e-02	1.517362e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.513552e-02	5.470121e-03	6.210604e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF1_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.086383e-01	7.067055e-02	3.448166e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.100256e+00	6.088233e-01	2.962391e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.768465e+00	1.123495e+00	3.875906e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.880588e+00	5.615627e-01	3.670448e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.386162e+00	3.280225e-01	6.188208e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.008347e+00	2.920355e-01	9.667238e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.174988e-01	1.419632e-01	6.089635e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.107959e-02	9.874090e-03	5.468476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.755293e-01	4.577840e-01	1.440862e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.859060e+00	1.389577e+00	4.424034e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.379026e+00	3.436483e-01	2.808673e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.767015e+00	2.469111e-01	7.750969e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.389432e+00	1.826277e-01	6.359096e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.591752e-01	9.333893e-02	3.539326e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.382252e-01	3.730676e-02	1.631942e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.329196e-02	2.444180e-03	1.100336e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.375015e+00	1.758842e+00	5.171859e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.513475e+00	2.230852e+00	5.850921e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.464777e+00	2.483396e-01	9.184414e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.345100e+00	3.413125e-01	1.307139e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.288442e-02	1.961059e-02	8.047381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.611971e-02	1.176765e-02	1.057956e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.031580e-01	7.321600e-02	5.615534e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.585922e-01	2.309170e-01	1.599387e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.509105e-01	4.884441e-01	2.531598e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.592773e+00	7.113806e-01	3.275601e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.524437e+00	9.576210e-01	2.967639e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.216124e+00	7.375439e-01	1.374343e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.579543e+00	3.671202e-01	6.206204e-03
3.700000e-01	2.000000e-02	2.000000e-02	3.430387e+00	1.947730e-01	1.851380e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.862501e+00	2.625873e-01	6.330291e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.066724e+00	2.325869e-01	7.551133e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.282157e+00	1.625661e-01	6.793901e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.851018e-01	8.968335e-02	3.958533e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.022261e-02	6.902825e-03	4.126325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.376278e-02	5.065596e-02	3.317304e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.006707e-01	1.976341e-01	1.192666e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.216073e-01	5.281341e-01	2.473459e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.548950e+00	8.634369e-01	3.740964e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.414188e+00	1.064427e+00	4.615586e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.501980e+00	1.373828e+00	4.214784e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.155737e+00	1.111401e+00	2.613265e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.258999e+00	5.175005e-01	4.392345e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.866058e+00	1.215495e-01	2.499843e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.135804e+00	1.994410e-01	4.998358e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.297223e+00	2.092877e-01	6.487557e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.498319e+00	1.633945e-01	5.830018e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.603892e-01	1.042458e-01	4.268521e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.333387e-01	5.592390e-02	2.442648e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.295175e-02	4.815628e-03	2.230328e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.329298e-01	3.741725e-01	2.223589e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.313181e+00	8.523933e-01	4.241762e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.903914e+00	1.773968e+00	7.415078e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.894255e+00	2.541597e+00	8.685136e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.685113e+00	2.753168e+00	8.395073e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.530114e+00	2.153114e+00	4.741110e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.058908e+00	8.446913e-01	4.238585e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.819422e+00	2.387130e-01	6.071060e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.100603e+00	3.488845e-01	1.167596e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.602339e+00	3.110269e-01	1.099887e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.448386e+00	2.187662e-01	8.403594e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.789082e-02	1.103548e-02	5.245136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.396914e-01	9.063065e-02	9.621743e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.587514e-01	4.457924e-01	3.793958e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.178084e+00	7.646246e-01	3.714809e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.112710e+00	4.969685e-01	2.765422e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.909116e+00	3.253319e-01	3.069324e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.940597e+00	2.977575e-01	7.127665e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.010250e+00	1.614334e-01	5.766270e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.978913e-01	6.460210e-02	3.049082e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.088973e-02	3.452807e-03	1.683079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.730281e-01	4.136106e-01	3.629521e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.608932e+00	1.050733e+00	8.081368e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.747161e+00	1.128350e+00	6.310780e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.688753e+00	6.383260e-01	1.047177e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.897476e+00	2.382557e-01	1.511774e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.984095e+00	2.526140e-01	4.872487e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.091855e+00	1.561015e-01	4.590487e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.461187e-01	8.164542e-02	2.841211e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.324326e-02	7.221375e-03	3.109963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.957833e+01	9.933186e+00	7.341826e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.041408e+01	5.640010e+00	3.345255e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.083646e+01	2.442862e+00	1.058987e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.976171e+00	4.905413e-01	2.085150e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.312516e+00	3.041389e-01	2.003648e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.255263e+00	3.087723e-01	6.621940e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.248277e+00	2.328288e-01	7.222520e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.555327e-02	1.235657e-02	4.658747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.833108e-01	9.899672e-02	1.003541e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.698455e-01	2.524349e-01	1.973897e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.181411e-01	3.154603e-01	2.805264e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.088309e+00	4.224369e-01	3.317583e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.646170e+00	6.093285e-01	3.346088e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.308487e+00	6.949559e-01	2.681866e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.716870e+00	5.583551e-01	9.601493e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.956617e+00	3.226735e-01	4.641270e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.851960e+00	2.299154e-01	1.557436e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.471427e+00	2.558397e-01	4.381145e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.877174e+00	2.344177e-01	6.229416e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.165875e+00	1.559646e-01	5.009835e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.283269e-01	8.659991e-02	3.686881e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.892149e-02	7.131827e-03	3.683348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.292847e+00	6.000632e-01	4.182743e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.038393e+00	8.340205e-01	5.723000e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.537303e+00	9.081825e-01	6.766053e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.096639e+00	9.971327e-01	6.272656e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.638454e+00	1.116387e+00	5.658206e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.608742e+00	8.525828e-01	3.546415e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.484663e+00	5.814426e-01	7.844582e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.109650e+00	2.410208e-01	3.558939e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.685490e+00	2.033942e-01	2.556293e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.083029e+00	1.964292e-01	4.059396e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.358793e+00	1.551352e-01	4.083489e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.928539e-01	8.692847e-02	3.325303e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.963991e-02	8.225859e-03	3.699327e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.380130e+01	1.028696e+01	6.926657e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.243493e+01	5.722710e+00	3.511976e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.817674e+01	4.619845e+00	2.375086e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.414247e+01	3.085911e+00	1.364585e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.028511e+01	2.177380e+00	7.655892e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.980681e+00	1.186775e+00	3.064566e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.981931e+00	6.905600e-01	1.037431e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.827986e+00	1.215108e-01	2.037594e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.338130e+00	2.294824e-01	2.385937e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.624283e+00	2.820772e-01	5.465038e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.629705e+00	2.336359e-01	6.712880e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.803438e-02	1.421327e-02	5.772206e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.113460e-01	6.050886e-02	2.729284e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.228324e-01	4.048390e-01	1.745041e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.243965e+00	7.441595e-01	2.379535e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.486969e+00	6.172218e-01	5.897182e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.749875e+00	2.135753e-01	2.586452e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.486246e+00	2.389905e-01	9.565885e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.114200e+00	9.406313e-02	5.419928e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.445465e-02	2.267290e-02	3.014998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.296796e-01	2.534566e-01	8.846922e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.248962e+00	8.155474e-01	2.579016e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.299265e+00	4.028139e-01	7.116582e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.374308e+00	1.866403e-01	4.969176e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.638820e+00	1.382869e-01	5.793192e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.533380e-01	6.017238e-02	2.244573e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.825701e-01	6.513466e-02	7.835244e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.579385e-03	8.709237e-03	2.584843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.869029e+00	1.341406e+00	4.236604e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.763826e+00	1.006912e+00	3.543116e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.457274e+00	2.480181e-01	7.022435e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.127548e+00	2.519036e-01	8.101320e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.483515e-02	1.955270e-02	3.604825e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.448829e-02	4.620825e-02	2.667989e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.012314e-01	9.662608e-02	6.191565e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.906389e-01	2.312151e-01	1.014874e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.997504e-01	3.165409e-01	1.646422e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.537185e+00	5.305116e-01	1.699280e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.270703e+00	6.705071e-01	1.851728e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.898324e+00	5.636434e-01	7.176205e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.310114e+00	3.028505e-01	7.342764e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.329085e+00	1.224574e-01	2.280497e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.070610e+00	1.866130e-01	4.499107e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.254256e+00	1.648982e-01	6.611274e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.423102e+00	1.094775e-01	5.196995e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.878776e-01	5.028942e-02	2.586916e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.191516e-02	1.064890e-02	2.132371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.580472e-01	1.352540e-01	5.197918e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.697987e-01	2.156819e-01	9.081543e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.087963e-01	3.778618e-01	1.540859e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.466999e+00	5.710797e-01	2.083231e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.288800e+00	7.526868e-01	2.684739e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.035488e+00	7.967806e-01	2.083879e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.715448e+00	8.139308e-01	1.626612e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.033092e+00	4.840423e-01	8.395387e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.896439e+00	6.872060e-02	2.710133e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.308704e+00	1.519236e-01	4.673220e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.587481e+00	1.493741e-01	5.245207e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.675755e+00	1.079184e-01	4.176983e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.995402e-01	5.760289e-02	2.663219e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.798201e-01	4.235578e-02	1.386145e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.666886e-02	7.989772e-03	9.545842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.603314e+00	8.510156e-01	3.317996e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.223148e+00	1.119183e+00	4.202920e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.065473e+00	1.715624e+00	6.165543e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.506714e+00	1.657210e+00	6.599876e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.989528e+00	1.666475e+00	5.269462e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.617862e+00	9.030769e-01	2.684371e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.117264e+00	1.775047e-01	4.468769e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.772234e+00	2.540422e-01	6.519353e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.922007e+00	2.754506e-01	8.338377e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.355457e+00	2.180387e-01	6.330123e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.171127e+00	1.229110e-01	4.774763e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.222849e-02	9.509808e-03	1.902385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.020912e-01	5.509636e-02	7.013521e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.177043e-01	2.909583e-01	1.981607e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.633038e+00	5.294904e-01	2.738368e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.937859e+00	5.307036e-01	6.210867e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.345517e+00	2.212653e-01	1.743148e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.372498e+00	2.541128e-01	6.945041e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.177019e+00	1.201320e-01	4.771865e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.046579e-01	1.030106e-01	1.872835e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.817835e-02	1.505988e-02	9.197217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.134923e-01	1.272946e-01	1.959283e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.532560e+00	6.516730e-01	3.453705e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.822942e+00	7.500904e-01	4.059934e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.731588e+00	6.084978e-01	2.006967e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.555508e+00	1.437515e-01	1.692634e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.402242e+00	2.312566e-01	4.307285e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.160847e+00	1.208715e-01	3.813176e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.883700e-01	7.550542e-02	1.804542e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.245620e-02	1.625356e-02	1.229040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.354438e+01	4.273957e+00	2.798861e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.444597e+01	3.751564e+00	2.635136e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.182625e+01	2.238060e+00	1.007650e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.237150e+00	5.509180e-01	5.652155e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.894542e+00	2.689048e-01	4.704947e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.089284e+00	2.577389e-01	5.422865e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.623206e-01	1.935038e-01	4.051728e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.030605e-02	1.578115e-02	1.903529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.657210e-01	1.121527e-01	8.700239e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.396063e-01	1.841811e-01	1.289388e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.860722e-01	2.493205e-01	1.503925e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.068032e+00	4.611553e-01	1.917601e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.417789e+00	4.385685e-01	2.221756e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.986025e+00	5.371133e-01	1.629634e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.456603e+00	3.912498e-01	1.054480e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.913405e+00	3.332231e-01	6.550439e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.975812e+00	1.472262e-01	1.596504e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.743869e+00	1.972266e-01	3.884795e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.053876e+00	1.829537e-01	5.447261e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.274938e+00	1.134727e-01	4.105716e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.090441e-01	5.820928e-02	2.262016e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.975744e-02	1.024986e-02	2.025277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.493078e+00	5.326085e-01	4.409633e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.266010e+00	4.931655e-01	2.470641e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.872069e+00	6.574657e-01	2.925083e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.355280e+00	8.625686e-01	3.106631e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.752424e+00	6.682646e-01	3.217240e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.995702e+00	4.757484e-01	3.978619e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.598102e+00	6.067635e-01	1.522964e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.486541e+00	2.338104e-01	9.544763e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.035697e+00	1.290666e-01	2.477659e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.410795e+00	1.573332e-01	3.514181e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.435839e+00	1.117646e-01	2.988417e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.716825e-01	5.486140e-02	1.999859e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.797702e-02	1.100882e-02	1.774474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.258804e+01	5.796940e+00	3.431836e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.631666e+01	5.703344e+00	2.296432e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.417348e+01	2.975510e+00	1.985534e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.242787e+01	2.012296e+00	1.149944e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.084714e+01	1.962494e+00	7.566543e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.647000e+00	9.239063e-01	3.486606e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.616101e+00	5.040124e-01	3.847357e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.985506e+00	1.369435e-01	3.671489e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.736652e+00	2.300884e-01	3.538100e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.473984e+00	2.123469e-01	4.727915e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.368470e+00	1.438700e-01	4.248194e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.438448e-02	1.251081e-02	2.502217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.228753e-01	8.077777e-02	3.753968e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.202375e+00	6.816471e-01	3.082051e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.760725e+00	1.016110e+00	3.727221e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.829500e+00	5.063158e-01	4.631133e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.344451e+00	3.310175e-01	6.718184e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.967992e+00	2.900808e-01	9.659103e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.107990e-01	1.416458e-01	5.891501e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.920339e-02	9.653565e-03	5.186005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.632836e-01	5.223888e-01	1.568649e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.881852e+00	1.323354e+00	4.372646e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.308427e+00	2.479334e-01	2.920263e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.730977e+00	2.520302e-01	7.363719e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.348358e+00	1.833091e-01	6.379077e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.434230e-01	9.216008e-02	3.544167e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.463286e-01	3.750958e-02	1.606288e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.400623e-02	2.483266e-03	9.970693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.581430e+00	1.916096e+00	5.569490e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.641885e+00	2.164764e+00	5.813100e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.243730e+00	2.624286e-01	1.092277e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.309477e+00	3.552416e-01	1.239722e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.258873e-02	1.989415e-02	7.585282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.368469e-02	2.002253e-02	1.598892e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.146356e-01	7.944168e-02	6.622097e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.020333e-01	2.581841e-01	1.703978e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.011225e-01	5.017636e-01	2.751478e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.586791e+00	6.896260e-01	3.280266e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.540117e+00	9.370747e-01	2.806628e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.291675e+00	7.929521e-01	1.325904e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.525266e+00	3.082800e-01	8.640662e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.449054e+00	2.074007e-01	1.985564e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.820143e+00	2.668471e-01	6.541846e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.007629e+00	2.314577e-01	7.012409e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.280093e+00	1.609430e-01	6.731238e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.672125e-01	8.802182e-02	4.402764e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.894704e-02	6.387744e-03	3.473848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.460023e-02	6.938893e-02	4.219097e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.620283e-01	2.487159e-01	1.325804e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.288013e-01	4.699514e-01	2.740945e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.714289e+00	1.004389e+00	4.188400e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.518918e+00	1.117575e+00	4.501745e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.431007e+00	1.254302e+00	4.028727e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.127198e+00	1.025981e+00	2.402436e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.325927e+00	6.022885e-01	3.927567e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.824003e+00	1.286963e-01	2.372348e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.078077e+00	2.102995e-01	5.176911e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.252546e+00	2.094154e-01	5.984284e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.461859e+00	1.590495e-01	5.898501e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.674722e-01	1.042746e-01	4.370774e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.321231e-01	5.585837e-02	2.482349e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.400936e-02	4.629485e-03	1.851695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.096338e-01	4.699907e-01	2.461708e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.380414e+00	8.417999e-01	4.552021e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.091374e+00	1.818271e+00	8.130921e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.105657e+00	2.740685e+00	9.633435e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.674395e+00	2.729590e+00	7.961980e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.622969e+00	2.075618e+00	4.579240e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.124719e+00	7.435781e-01	1.766898e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.705734e+00	2.513377e-01	6.133651e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.009867e+00	3.593228e-01	1.033719e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.560346e+00	3.188227e-01	1.140663e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.422363e+00	2.196191e-01	9.311236e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.789169e-02	1.052979e-02	4.809470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.491842e-01	9.626726e-02	1.041826e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.173759e-01	4.870094e-01	4.000913e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.175897e+00	7.556249e-01	3.559716e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.113954e+00	4.458073e-01	2.006411e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.866239e+00	3.228752e-01	3.089275e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.939419e+00	3.023601e-01	7.017429e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.935989e-01	1.601190e-01	5.577624e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.928714e-01	6.473340e-02	2.948307e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.943824e-02	3.155237e-03	1.766425e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.840490e-01	4.734577e-01	3.918146e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.746495e+00	1.089478e+00	8.610521e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.807115e+00	1.161613e+00	6.004074e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.595100e+00	5.472308e-01	1.771837e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.864932e+00	2.359437e-01	1.511958e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.964646e+00	2.543625e-01	4.900481e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.087461e+00	1.600072e-01	4.353645e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.375062e-01	8.004968e-02	2.852191e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.512839e-02	7.292010e-03	2.881296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.176127e+01	1.098284e+01	7.778650e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.101903e+01	6.057635e+00	3.410360e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.076351e+01	2.121951e+00	1.509646e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.978073e+00	5.751093e-01	1.030180e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.218133e+00	2.718532e-01	2.566916e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.227547e+00	3.171769e-01	6.549402e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.270884e+00	2.409107e-01	6.571958e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.175825e-02	1.218622e-02	4.543962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.010735e-01	1.070541e-01	1.144092e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.799029e-01	2.433714e-01	2.065781e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.930024e-01	3.981353e-01	2.907691e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.148836e+00	4.971780e-01	3.539819e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.703938e+00	6.143314e-01	3.258407e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.245574e+00	6.454780e-01	2.504775e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.693887e+00	5.472461e-01	9.755971e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.976731e+00	3.130020e-01	4.155321e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.837678e+00	2.076087e-01	1.569576e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.470852e+00	2.642624e-01	4.282881e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.849349e+00	2.316199e-01	5.427188e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.142105e+00	1.524684e-01	5.962774e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.166748e-01	8.610932e-02	3.741112e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.699148e-02	6.534849e-03	3.234045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.404166e+00	5.880971e-01	4.562974e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.960429e+00	7.578661e-01	6.013292e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.742668e+00	1.045235e+00	6.802154e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.265434e+00	1.169759e+00	6.820234e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.559010e+00	1.060216e+00	5.369629e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.591301e+00	8.292369e-01	3.210281e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.401327e+00	4.743799e-01	1.368282e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.152556e+00	2.561195e-01	3.596781e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.679920e+00	1.877309e-01	1.664420e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.101514e+00	2.014635e-01	3.459989e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.306998e+00	1.505636e-01	4.466008e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.881976e-01	8.685457e-02	3.426178e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.081689e-02	7.972892e-03	3.293327e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.577234e+01	1.131752e+01	7.204680e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.334709e+01	6.701360e+00	3.637677e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.802433e+01	4.644446e+00	2.244917e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.416973e+01	3.313658e+00	1.390826e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.015130e+01	2.120919e+00	1.007924e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.980878e+00	9.187379e-01	4.874804e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.925787e+00	5.716695e-01	6.392600e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.936753e+00	2.824332e-01	7.181844e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.291381e+00	2.446741e-01	3.121588e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.551674e+00	2.829091e-01	5.789434e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.596134e+00	2.415178e-01	7.456138e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.642457e-02	1.375417e-02	5.460959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.243259e-01	7.202626e-02	3.163398e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.990222e-01	4.349975e-01	1.941930e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.313445e+00	7.602602e-01	2.312507e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.470971e+00	6.249741e-01	5.107488e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.613405e+00	2.083697e-01	3.627735e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.482795e+00	2.520304e-01	8.712481e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.071378e+00	9.545502e-02	5.524063e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.588536e-02	2.134511e-02	2.816896e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.141885e-01	3.029036e-01	9.723351e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.313230e+00	7.453907e-01	2.535925e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.295764e+00	4.154664e-01	9.752029e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.270866e+00	1.831804e-01	5.535673e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.601618e+00	1.436258e-01	5.572744e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.123101e-01	6.217589e-02	2.506548e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.987615e-01	7.570705e-02	6.608157e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.293742e-03	7.376081e-03	2.639246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.118075e+00	1.427378e+00	4.681913e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.775656e+00	9.558302e-01	4.226771e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.255503e+00	2.671785e-01	8.230922e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.081445e+00	2.700062e-01	7.374070e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.699414e-02	1.769555e-02	3.500474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.511237e-02	5.379899e-02	3.195388e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.167818e-01	1.040016e-01	6.431282e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.889471e-01	1.946206e-01	1.315892e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.611230e-01	3.837710e-01	1.704807e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.594574e+00	5.444418e-01	1.806770e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.219118e+00	5.578860e-01	1.580390e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.925181e+00	6.279357e-01	6.995907e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.279821e+00	1.963612e-01	1.473208e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.385999e+00	1.191837e-01	1.572162e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.995245e+00	1.920333e-01	4.534722e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.264087e+00	1.735374e-01	5.896070e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.370888e+00	1.070090e-01	5.199526e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.686515e-01	5.033338e-02	3.067138e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.408384e-02	9.641152e-03	1.677858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.954167e-01	1.492036e-01	6.224240e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.406073e-01	2.641209e-01	1.012609e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.670257e-01	4.295061e-01	1.725630e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.517955e+00	5.361371e-01	2.220933e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.418828e+00	8.463854e-01	2.463801e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.061981e+00	6.952285e-01	2.582398e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.659377e+00	6.630906e-01	1.565281e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.963663e+00	3.085057e-01	9.595712e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.980284e+00	1.872699e-01	1.106444e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.435469e+00	1.458243e-01	2.845850e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.468935e+00	1.508244e-01	5.790275e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.597217e+00	1.115757e-01	4.516961e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.556370e-01	6.420143e-02	2.758554e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.884129e-01	5.063138e-02	1.157501e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.693198e-02	7.303149e-03	9.062483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.790070e+00	1.041162e+00	3.690600e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.451354e+00	1.140769e+00	5.009448e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.127326e+00	1.708276e+00	7.147777e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.811068e+00	1.863992e+00	6.559165e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.061164e+00	1.531425e+00	5.505191e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.596659e+00	1.059827e+00	2.647208e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.232689e+00	2.427066e-01	3.163163e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.657773e+00	2.252694e-01	7.219382e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.829408e+00	2.803319e-01	7.975890e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.208101e+00	2.164252e-01	7.593981e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.198360e+00	1.434483e-01	3.994188e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.224205e-02	9.049995e-03	2.046008e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.216742e-01	6.722273e-02	6.958685e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.184698e-01	2.746399e-01	2.525701e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.744384e+00	6.013283e-01	2.865256e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.926837e+00	4.943308e-01	6.475361e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.252060e+00	2.350143e-01	2.238157e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.392848e+00	2.833498e-01	6.072084e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.111701e+00	1.244036e-01	5.105094e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.080647e-01	9.600818e-02	1.867911e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.855851e-02	1.466963e-02	6.975185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.306380e-01	1.343296e-01	2.182828e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.573577e+00	6.219285e-01	3.678688e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.922099e+00	7.319826e-01	4.319803e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.837572e+00	7.136011e-01	1.966430e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.471785e+00	1.380825e-01	2.363828e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.372954e+00	2.387374e-01	4.137681e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.144924e+00	1.222976e-01	3.627913e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.671208e-01	8.141234e-02	1.835446e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.316110e-02	1.567059e-02	1.084310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.467644e+01	4.759213e+00	3.045232e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.485080e+01	3.704114e+00	2.191903e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.182414e+01	2.154678e+00	9.867791e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.132003e+00	5.382066e-01	5.733596e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.906685e+00	2.690535e-01	4.296090e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.042511e+00	2.642760e-01	5.397104e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.267656e-01	1.982944e-01	3.928251e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.247133e-02	1.560930e-02	1.826282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.801821e-01	1.088420e-01	9.525961e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.517055e-01	1.909509e-01	1.364947e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.002962e-01	2.393281e-01	1.723264e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.034279e+00	3.577778e-01	2.025203e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.463658e+00	4.663307e-01	2.144694e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.007841e+00	5.122345e-01	1.853496e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.475344e+00	4.087635e-01	1.062328e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.910559e+00	2.825228e-01	6.746773e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.006529e+00	1.823670e-01	1.254591e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.690111e+00	1.938861e-01	3.493824e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.061552e+00	1.887730e-01	4.891405e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.237319e+00	1.161217e-01	4.208625e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.780332e-01	5.723191e-02	2.796211e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.188164e-02	1.023110e-02	1.439178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.529938e+00	5.657713e-01	3.054334e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.284402e+00	4.515289e-01	3.478760e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.894715e+00	6.749257e-01	3.133347e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.312654e+00	6.910493e-01	2.817090e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.727863e+00	7.185479e-01	3.596506e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.174294e+00	6.157438e-01	2.332670e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.507768e+00	5.480355e-01	9.729058e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.382049e+00	1.136367e-01	1.615447e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.203628e+00	2.828558e-01	1.047856e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.310266e+00	1.516302e-01	3.896437e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.420463e+00	1.084326e-01	3.201817e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.693258e-01	5.030232e-02	1.903426e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.117594e-02	9.431638e-03	1.720965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.355550e+01	6.428365e+00	3.660187e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.640187e+01	4.480930e+00	2.212580e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.492463e+01	3.601646e+00	1.703204e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.284586e+01	2.315260e+00	1.268991e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.083446e+01	1.660443e+00	7.915306e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.540872e+00	1.127981e+00	3.201535e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.530574e+00	4.014269e-01	4.244575e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.008424e+00	2.624323e-01	4.724100e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.704173e+00	2.221742e-01	3.343978e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.408797e+00	2.162760e-01	5.107983e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.347303e+00	1.464755e-01	4.060334e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.552176e-02	1.200146e-02	2.549702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.366360e-01	9.547033e-02	3.581197e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.373941e+00	8.439453e-01	3.090503e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.976656e+00	1.345140e+00	3.273483e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.671346e+00	6.576616e-01	6.628063e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.085245e+00	2.883385e-01	6.441497e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.902997e+00	2.533793e-01	1.180603e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.943623e-01	1.320006e-01	8.498518e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.445764e-02	1.028575e-02	7.351882e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.065198e+00	6.522932e-01	1.499821e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.959362e+00	1.713504e+00	3.888912e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.975564e+00	3.801111e-01	2.911394e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.660911e+00	1.977795e-01	8.530856e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.423481e+00	1.638914e-01	8.897370e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.896648e-01	9.112451e-02	4.921507e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.606815e-01	3.840441e-02	2.096021e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.603764e-02	2.806046e-03	1.568960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.627905e+00	2.272485e+00	4.921999e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.110227e+00	2.702065e+00	4.531861e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.044048e+00	1.802925e-01	9.716479e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.565550e+00	2.859773e-01	1.650762e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.137705e-01	2.036621e-02	1.189748e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.260479e-02	1.049607e-02	9.133729e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.099516e-01	8.471130e-02	6.502603e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.255017e-01	3.023641e-01	1.758264e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.835132e-01	6.279802e-01	2.835659e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.807066e+00	1.004895e+00	3.333946e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.656056e+00	1.172202e+00	2.534962e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.293824e+00	1.018902e+00	9.275520e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.473272e+00	5.486571e-01	2.076548e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.193506e+00	1.931829e-01	3.229298e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.693735e+00	2.337554e-01	6.843049e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.964807e+00	2.110199e-01	9.105365e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.267655e+00	1.519182e-01	8.767940e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.967547e-01	8.682315e-02	5.963539e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.580375e-02	7.103625e-03	5.979272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.069046e-02	4.548075e-02	2.510507e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.781768e-01	2.882612e-01	1.549887e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.601376e-01	6.612040e-01	2.898529e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.847487e+00	1.182969e+00	4.179017e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.807847e+00	1.568462e+00	4.423859e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.648560e+00	1.712313e+00	3.499450e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.043029e+00	1.383699e+00	1.793466e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.009827e+00	7.130235e-01	7.720630e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.576941e+00	1.213439e-01	2.811710e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.009873e+00	1.743501e-01	5.521488e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.214398e+00	1.800371e-01	8.325945e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.509869e+00	1.444382e-01	7.692983e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.266850e-01	1.006054e-01	5.697470e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.471871e-01	5.418091e-02	3.616028e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.797540e-02	5.029289e-03	3.137840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.174485e-01	3.079264e-01	1.931037e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.451836e+00	1.085954e+00	4.860895e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.201846e+00	2.261340e+00	7.814270e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.119930e+00	3.155023e+00	8.627970e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.645965e+00	3.489182e+00	7.365127e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.191501e+00	2.797964e+00	3.568325e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.666072e+00	1.259533e+00	1.250981e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.455733e+00	2.000114e-01	5.519183e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.051184e+00	2.806899e-01	1.245710e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.708988e+00	2.762194e-01	1.438847e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.644800e+00	2.103172e-01	1.204946e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.061426e-02	1.154418e-02	7.972587e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.775684e-01	1.117383e-01	1.140346e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.086101e+00	6.073266e-01	4.187055e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.345998e+00	9.397250e-01	2.815329e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.908317e+00	5.327688e-01	5.020558e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.695391e+00	2.696952e-01	2.892639e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.891506e+00	2.577964e-01	8.371368e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.022108e+00	1.553448e-01	7.619999e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.088419e-01	6.476609e-02	4.168070e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.192147e-02	3.726428e-03	2.937982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.225107e+00	5.721446e-01	4.790110e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.370718e+00	1.544660e+00	9.099912e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.826243e+00	1.331937e+00	4.653455e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.145932e+00	5.827705e-01	1.827850e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.664705e+00	2.033751e-01	1.499496e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.984885e+00	1.983689e-01	5.409117e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.166133e+00	1.467000e-01	6.418944e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.907846e-01	8.276559e-02	3.777659e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.939831e-02	7.896699e-03	4.130294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.043119e+01	1.564191e+01	8.889873e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.138463e+01	7.050245e+00	2.863151e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.932843e+00	2.154895e+00	5.868721e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.302808e+00	6.826979e-01	6.004440e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.134444e+00	1.982118e-01	1.805807e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.392595e+00	2.514795e-01	7.304143e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.445943e+00	2.131170e-01	8.829354e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.865823e-02	1.348589e-02	7.014258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.004625e-01	1.095473e-01	1.092726e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.242785e-01	2.786531e-01	2.397429e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.704825e-01	4.701330e-01	3.314165e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.330913e+00	6.585328e-01	3.616833e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.807769e+00	7.522045e-01	3.243722e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.398187e+00	8.464385e-01	2.033678e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.735989e+00	7.415613e-01	3.954808e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.837792e+00	4.169547e-01	2.215387e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.627789e+00	2.095188e-01	1.961444e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.322453e+00	2.269901e-01	4.417941e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.799681e+00	2.033904e-01	6.919828e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.185301e+00	1.484625e-01	7.110015e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.377509e-01	8.449772e-02	5.084492e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.439647e-02	7.119379e-03	5.677002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.557684e+00	6.794656e-01	4.949730e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.632384e+00	1.140141e+00	7.190226e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.305180e+00	1.449991e+00	7.674135e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.699634e+00	1.444574e+00	6.903448e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.645761e+00	1.188166e+00	4.473296e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.507868e+00	1.023192e+00	2.146929e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.150724e+00	6.261982e-01	7.963026e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.814822e+00	2.821337e-01	4.987598e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.563567e+00	1.599048e-01	1.421522e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.033338e+00	1.682308e-01	4.376088e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.351687e+00	1.343336e-01	5.832801e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.436565e-01	8.719679e-02	4.407942e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.697642e-02	8.377699e-03	5.130110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.290761e+01	1.493759e+01	7.969540e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.542563e+01	8.592188e+00	3.488941e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.871054e+01	5.820442e+00	1.946707e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.319591e+01	3.497588e+00	9.941163e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.842409e+00	2.298209e+00	4.205915e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.041226e+00	1.250587e+00	1.276612e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.422426e+00	8.044727e-01	5.240139e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.511355e+00	2.213004e-01	4.357625e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.185530e+00	1.928497e-01	2.655685e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.611204e+00	2.389653e-01	6.209704e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.807417e+00	2.189633e-01	8.336519e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.277276e-02	1.433853e-02	8.382579e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.448562e-01	7.217454e-02	3.161322e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.247844e+00	5.386772e-01	2.155044e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.711648e+00	7.829196e-01	2.354150e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.686806e+00	4.179188e-01	6.370459e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.335309e+00	2.535926e-01	5.999748e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.034604e+00	2.086802e-01	7.594336e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.224030e-01	7.381339e-02	4.018575e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.868573e-02	1.866313e-02	2.622179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.040343e+00	3.367716e-01	1.089004e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.934352e+00	8.214451e-01	2.628510e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.291446e+00	1.296943e-01	1.274944e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.742790e+00	1.818222e-01	6.057840e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.331859e+00	1.164431e-01	4.043075e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.834586e-01	4.005406e-02	1.927688e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.049584e-01	4.439903e-02	6.480476e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.119369e-02	6.086916e-03	3.477180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.881502e+00	1.496310e+00	4.760752e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.931719e+00	6.443348e-01	4.058118e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.679220e+00	2.787149e-01	7.414922e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.842224e+00	2.102497e-01	6.343605e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.117057e-02	1.376343e-02	3.273313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.261883e-02	3.353689e-02	2.359509e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.032979e-01	1.006543e-01	6.645083e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.388952e-01	2.406819e-01	1.322131e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.062694e+00	4.351829e-01	1.951137e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.805855e+00	6.687364e-01	2.080760e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.527057e+00	6.537972e-01	1.693272e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.123857e+00	4.783256e-01	5.116518e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.469352e+00	1.794104e-01	7.326991e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.346325e+00	1.648976e-01	3.041213e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.785897e+00	2.006454e-01	5.241152e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.932131e+00	1.549906e-01	6.845774e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.235535e+00	9.554279e-02	4.098415e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.198189e-01	4.385585e-02	2.252524e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.062319e-02	8.881729e-03	1.715325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.264008e-01	1.198269e-01	5.155016e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.446768e-01	2.546420e-01	1.248855e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.081147e+00	4.139426e-01	2.104495e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.925814e+00	7.037715e-01	2.919267e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.905026e+00	9.731605e-01	2.967256e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.568075e+00	7.552443e-01	2.326756e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.063222e+00	6.017553e-01	1.255295e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.209343e+00	2.404123e-01	7.864149e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.826774e+00	1.184845e-01	2.320459e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.034657e+00	1.711303e-01	5.298289e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.173885e+00	1.481269e-01	4.795231e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.395957e+00	1.014591e-01	3.763813e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.954504e-01	5.522877e-02	2.090481e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.666373e-01	3.433930e-02	1.111785e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.777863e-02	5.354741e-03	9.077340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.504490e+00	9.105017e-01	3.635357e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.767225e+00	1.362757e+00	5.759999e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.597451e+00	1.766351e+00	7.463791e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.826193e+00	2.059933e+00	7.446776e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.980230e+00	1.510682e+00	5.349277e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.963695e+00	6.789455e-01	2.756253e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.976001e+00	1.346260e-01	5.373081e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.157374e+00	2.779889e-01	7.280540e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.458800e+00	2.781113e-01	7.185974e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.054295e+00	1.994752e-01	6.110869e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.113671e+00	1.125790e-01	3.911026e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.335912e-02	7.607346e-03	1.897934e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.415880e-01	7.349085e-02	8.650911e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.068695e-01	3.713163e-01	2.683438e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.080805e+00	6.243061e-01	2.776596e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.105197e+00	3.234865e-01	8.489459e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.044885e+00	2.733575e-01	3.179274e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.973641e+00	2.351756e-01	5.936596e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.023602e+00	9.899046e-02	3.719253e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.729170e-01	6.930947e-02	1.704315e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.992491e-02	1.157905e-02	7.978014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.136948e-01	1.953998e-01	2.479333e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.179266e+00	8.278785e-01	4.852058e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.733143e+00	8.812196e-01	4.588029e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.029508e+00	4.789938e-01	9.562296e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.128276e+00	1.972838e-01	3.183409e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.946822e+00	1.996684e-01	3.958301e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.024887e+00	1.104147e-01	2.810464e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.793078e-01	6.204317e-02	1.405707e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.724965e-02	1.141104e-02	1.226560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.032151e+01	6.505691e+00	4.509630e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.939265e+01	4.216334e+00	2.539243e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.281056e+01	1.960059e+00	7.997814e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.451760e+00	2.303221e-01	7.347038e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.273838e+00	2.703224e-01	3.807035e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.886027e+00	2.243300e-01	4.229639e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.633972e-01	1.427238e-01	3.538983e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.998374e-02	1.282897e-02	1.796815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.607659e-01	9.685255e-02	1.023135e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.781711e-01	1.731912e-01	1.880171e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.242423e-01	3.563240e-01	2.144637e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.174909e+00	4.246787e-01	2.473425e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.669806e+00	5.176882e-01	2.380323e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.238117e+00	5.485852e-01	1.822592e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.715579e+00	4.042186e-01	6.705223e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.005366e+00	1.606271e-01	6.778816e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.926084e+00	2.032853e-01	1.700723e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.478596e+00	2.185188e-01	4.504461e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.812878e+00	1.747366e-01	5.275062e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.110966e+00	9.833092e-02	3.585650e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.554694e-01	4.202200e-02	2.029788e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.958308e-02	8.621312e-03	1.608491e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.236109e+00	2.541856e-01	6.035971e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.679774e+00	5.865060e-01	3.221478e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.417853e+00	8.838543e-01	4.094778e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.023424e+00	1.048770e+00	4.290058e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.463186e+00	7.983233e-01	3.849853e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.619378e+00	5.792253e-01	2.332342e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.793882e+00	4.966734e-01	1.107943e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.447361e+00	1.074981e-01	8.723782e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.858324e+00	1.656461e-01	2.888492e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.006084e+00	1.561428e-01	3.640028e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.251269e+00	1.007892e-01	2.814197e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.253792e-01	4.305435e-02	1.533149e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.060943e-02	7.355284e-03	1.544729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.914093e+01	8.259446e+00	4.455872e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.129211e+01	6.207924e+00	2.743835e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.750402e+01	2.762346e+00	1.821673e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.473727e+01	2.356701e+00	1.163744e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.188039e+01	1.601800e+00	6.572302e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.711305e+00	1.044147e+00	2.423254e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.981192e+00	2.929583e-01	7.306708e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.401185e+00	2.402437e-01	2.138285e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.245569e+00	2.270719e-01	4.053026e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.250467e+00	2.046943e-01	4.118649e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.292874e+00	1.329269e-01	3.732841e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.715157e-02	9.539293e-03	2.283669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.616193e-01	1.146340e-01	4.151379e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.460589e+00	8.716430e-01	3.154028e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.972572e+00	1.234195e+00	3.050837e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.739791e+00	6.426663e-01	8.931044e-03
4.150000e-01	3.500000e-02	3.500000e-02	3.005361e+00	2.830355e-01	6.933610e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.832369e+00	2.495948e-01	1.156609e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.485003e-01	1.268289e-01	8.133751e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.140011e-02	1.008179e-02	6.765533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.172994e+00	7.093572e-01	1.630980e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.035279e+00	1.631504e+00	3.790671e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.967159e+00	3.266926e-01	2.082970e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.568540e+00	2.038573e-01	8.910929e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.363019e+00	1.619946e-01	8.604307e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.636092e-01	8.983899e-02	4.621531e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.472699e-01	3.749470e-02	2.034646e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.476370e-02	2.729710e-03	1.546541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.882925e+00	2.388094e+00	5.164320e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.195735e+00	2.567554e+00	4.460481e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.033095e+00	1.963457e-01	1.001363e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.397629e+00	2.886168e-01	1.658341e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.058730e-01	2.013693e-02	1.135669e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.616289e-02	1.389429e-02	1.264393e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.299597e-01	9.875966e-02	7.551438e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.650283e-01	3.333595e-01	1.957504e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.032563e+00	6.343749e-01	2.876410e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.887787e+00	1.016427e+00	3.275312e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.731699e+00	1.178094e+00	2.453465e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.323446e+00	9.619446e-01	8.291866e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.509712e+00	4.847723e-01	2.200973e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.145087e+00	1.970308e-01	3.182275e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.664781e+00	2.501813e-01	6.861231e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.862541e+00	2.157596e-01	9.595348e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.223808e+00	1.459063e-01	8.043378e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.643796e-01	8.403183e-02	5.706210e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.325007e-02	7.027251e-03	5.619491e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.155771e-02	6.706521e-02	3.820395e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.425708e-01	3.256076e-01	1.680539e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.064321e+00	7.385865e-01	3.272408e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.946293e+00	1.199680e+00	4.326943e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.950418e+00	1.626842e+00	4.428276e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.687139e+00	1.628558e+00	3.348315e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.140074e+00	1.362958e+00	1.774459e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.108527e+00	7.286211e-01	1.763481e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.586794e+00	1.213459e-01	2.405879e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.906069e+00	1.902713e-01	6.318567e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.133791e+00	1.841609e-01	8.620514e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.455507e+00	1.447215e-01	7.670616e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.763482e-01	1.008212e-01	5.430080e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.418334e-01	5.286433e-02	3.250380e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.538502e-02	4.821791e-03	3.211025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.292773e-01	4.247104e-01	2.357785e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.667345e+00	1.275087e+00	5.507123e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.425670e+00	2.352578e+00	8.428083e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.348072e+00	3.271046e+00	8.793847e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.932784e+00	3.573542e+00	7.243358e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.335917e+00	2.700156e+00	3.467605e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.754652e+00	1.171225e+00	9.597849e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.408674e+00	2.186888e-01	6.559381e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.881411e+00	3.123724e-01	1.346480e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.595580e+00	2.719667e-01	1.451026e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.559808e+00	2.065968e-01	1.163906e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.771277e-02	1.116788e-02	7.403051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.035112e-01	1.323132e-01	1.270464e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.121586e+00	6.035042e-01	4.303940e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.392195e+00	9.184576e-01	2.539478e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.933645e+00	5.114090e-01	3.087158e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.683091e+00	2.746943e-01	3.045665e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.830793e+00	2.495563e-01	8.419152e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.565429e-01	1.451135e-01	7.784444e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.016335e-01	6.552815e-02	3.559056e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.131055e-02	3.657282e-03	2.750383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.414600e+00	6.919757e-01	5.427164e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.500604e+00	1.509835e+00	9.405396e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.892257e+00	1.289565e+00	4.324753e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.192838e+00	5.628726e-01	2.465172e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.632455e+00	2.068561e-01	1.593129e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.929039e+00	2.036640e-01	5.610671e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.128131e+00	1.445544e-01	6.106543e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.569836e-01	7.781273e-02	3.791043e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.898638e-02	8.019780e-03	3.725690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.336495e+01	1.653757e+01	9.343585e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.171192e+01	6.763494e+00	2.756100e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.111932e+00	2.173579e+00	5.071241e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.278202e+00	5.582030e-01	5.988607e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.127340e+00	2.162801e-01	1.646403e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.318520e+00	2.559289e-01	7.118666e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.382270e+00	2.107509e-01	9.263397e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.399458e-02	1.332830e-02	6.667363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.215146e-01	1.292115e-01	1.248385e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.497878e-01	2.898054e-01	2.562460e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.216920e-01	4.716386e-01	3.474691e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.385984e+00	6.521826e-01	3.594283e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.900767e+00	7.983927e-01	3.134690e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.435839e+00	8.383874e-01	1.849892e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.760485e+00	6.930392e-01	3.641210e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.799904e+00	3.222545e-01	2.892763e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.650526e+00	2.140201e-01	1.979674e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.284750e+00	2.374489e-01	4.843559e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.757525e+00	2.065746e-01	6.939926e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.123521e+00	1.424410e-01	6.419896e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.115339e-01	8.105817e-02	5.111099e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.196926e-02	7.071826e-03	5.135618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.718961e+00	7.921554e-01	5.433103e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.723528e+00	1.154391e+00	7.549755e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.431024e+00	1.342877e+00	8.197042e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.830549e+00	1.482820e+00	6.488476e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.749484e+00	1.227869e+00	4.430910e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.543460e+00	9.516841e-01	1.928831e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.236875e+00	6.703063e-01	8.794479e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.900813e+00	3.717882e-01	4.845825e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.472221e+00	1.741613e-01	2.007062e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.981228e+00	1.722793e-01	4.823362e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.317600e+00	1.351263e-01	5.550241e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.060228e-01	8.545657e-02	4.209889e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.385563e-02	8.264549e-03	4.850772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.583216e+01	1.611998e+01	8.282699e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.562150e+01	7.965790e+00	3.372278e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.915194e+01	5.926237e+00	1.945033e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.373159e+01	4.058815e+00	1.016301e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.891725e+00	1.955709e+00	5.270980e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.144401e+00	1.317496e+00	1.029962e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.350748e+00	6.136852e-01	4.268699e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.533867e+00	2.218562e-01	5.284689e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.135705e+00	1.993490e-01	2.405882e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.576278e+00	2.475120e-01	6.437999e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.684065e+00	2.090634e-01	8.699953e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.897584e-02	1.414488e-02	7.902453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.666770e-01	8.784774e-02	3.371139e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.327148e+00	5.529829e-01	2.171444e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.720704e+00	7.803628e-01	2.171425e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.581429e+00	3.049672e-01	1.803513e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.343894e+00	2.405480e-01	5.233839e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.008186e+00	2.007268e-01	7.670251e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.962366e-01	7.348738e-02	4.131410e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.555088e-02	1.852764e-02	2.703811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.150443e+00	3.907365e-01	1.199604e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.998642e+00	8.122848e-01	2.653108e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.174301e+00	7.736438e-02	2.605729e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.732104e+00	1.899937e-01	5.347858e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.274109e+00	1.163964e-01	4.190055e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.734477e-01	4.174530e-02	1.947354e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.905926e-01	4.818073e-02	6.922069e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.911727e-03	7.374994e-03	3.172628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.213944e+00	1.629808e+00	5.114710e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.906893e+00	5.471994e-01	5.083313e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.544794e+00	2.969319e-01	6.900428e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.738384e+00	2.190604e-01	6.747340e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.884059e-02	1.315762e-02	3.210934e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.170332e-02	4.409129e-02	2.959821e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.211560e-01	1.050845e-01	7.784226e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.896714e-01	2.618394e-01	1.457548e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.110942e+00	4.488422e-01	2.032093e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.808689e+00	6.137658e-01	2.182600e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.564982e+00	6.635952e-01	1.520517e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.145394e+00	4.568221e-01	4.028601e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.428097e+00	1.461136e-01	1.280268e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.350798e+00	1.894080e-01	1.771245e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.792185e+00	2.036938e-01	6.197189e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.865685e+00	1.540982e-01	6.307501e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.199102e+00	9.371054e-02	4.191088e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.985356e-01	3.868832e-02	2.381220e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.984091e-02	8.416316e-03	1.815675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.352967e-01	1.210099e-01	6.370337e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.520159e-01	3.353409e-01	1.519900e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.267968e+00	5.523050e-01	2.479670e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.088042e+00	7.747205e-01	3.241167e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.927506e+00	8.185214e-01	3.202409e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.657037e+00	8.131702e-01	2.328786e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.156986e+00	6.844760e-01	1.074814e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.063766e+00	1.191723e-01	1.775103e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.768997e+00	1.424000e-01	3.059939e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.059039e+00	1.789517e-01	4.363859e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.152215e+00	1.517552e-01	5.092600e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.339492e+00	9.862397e-02	3.945866e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.522451e-01	5.151664e-02	2.460605e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.669886e-01	3.282782e-02	1.103535e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.542808e-02	5.641514e-03	9.735396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.646623e+00	9.342703e-01	5.042256e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.909040e+00	1.327200e+00	6.692531e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.049190e+00	1.914692e+00	8.279887e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.971868e+00	2.138205e+00	7.649403e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.001711e+00	1.528036e+00	5.256079e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.151987e+00	7.106208e-01	2.119402e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.892472e+00	1.616108e-01	6.024061e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.152906e+00	2.993608e-01	6.426392e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.343043e+00	2.793985e-01	7.797965e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.958824e+00	1.982272e-01	6.690885e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.072462e+00	1.152872e-01	4.091003e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.153419e-02	6.751030e-03	1.982587e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.511615e-01	8.238486e-02	9.582588e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.867949e-01	4.063238e-01	2.928820e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.100133e+00	6.076538e-01	2.804397e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.110197e+00	3.407405e-01	9.647397e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.007240e+00	2.799172e-01	3.519067e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.953245e+00	2.394606e-01	5.881711e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.784466e-01	1.003193e-01	4.079671e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.583663e-01	6.568184e-02	1.680253e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.860611e-02	1.256047e-02	8.904240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.276107e-01	2.725476e-01	2.479953e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.387604e+00	9.120505e-01	5.239137e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.813888e+00	9.128277e-01	4.829886e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.945745e+00	3.710780e-01	9.267280e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.142767e+00	2.181643e-01	2.507913e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.898913e+00	2.027056e-01	4.088211e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.944085e-01	1.001155e-01	3.099310e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.777875e-01	4.183700e-02	1.447598e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.270527e-02	1.372511e-02	1.267828e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.349320e+01	8.127681e+00	4.599778e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.003507e+01	4.182698e+00	2.666856e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.267118e+01	1.657082e+00	7.708658e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.442658e+00	3.065461e-01	5.161240e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.201576e+00	2.912896e-01	3.906646e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.814160e+00	2.256675e-01	4.828506e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.387540e-01	1.263611e-01	3.622359e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.920466e-02	1.070650e-02	1.756256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.908980e-01	1.369753e-01	1.037202e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.363336e-01	2.274088e-01	1.568960e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.473418e-01	3.348217e-01	2.216529e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.216644e+00	4.721183e-01	2.432478e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.644932e+00	4.439612e-01	2.580357e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.331956e+00	5.657520e-01	1.669439e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.679218e+00	3.693483e-01	5.650888e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.981269e+00	1.407381e-01	6.580104e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.869932e+00	1.887575e-01	2.108771e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.494520e+00	2.322508e-01	4.270207e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.796717e+00	1.795290e-01	4.788421e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.085794e+00	9.912976e-02	3.659752e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.470256e-01	4.803994e-02	2.067970e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.808511e-02	8.331354e-03	1.789677e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.649986e+00	5.630024e-01	3.405035e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.784891e+00	6.538532e-01	4.456883e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.499325e+00	8.309318e-01	3.999601e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.155409e+00	1.048857e+00	4.531946e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.501987e+00	7.342574e-01	3.918080e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.741054e+00	6.375376e-01	2.433945e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.688074e+00	3.414107e-01	6.826597e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.381553e+00	1.125478e-01	1.271373e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.814026e+00	1.627461e-01	2.844114e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.021299e+00	1.565467e-01	3.745945e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.220547e+00	1.037642e-01	2.875816e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.049600e-01	4.063117e-02	1.760238e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.824970e-02	7.367773e-03	1.568941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.197992e+01	9.762284e+00	4.755189e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.235641e+01	5.460032e+00	2.679335e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.822721e+01	3.593797e+00	2.260867e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.524765e+01	2.645696e+00	1.229943e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.159827e+01	1.339345e+00	5.808083e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.643190e+00	8.029778e-01	2.996817e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.070822e+00	3.513887e-01	3.915837e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.308300e+00	1.871715e-01	3.865337e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.177149e+00	2.350042e-01	4.072904e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.168260e+00	2.069968e-01	4.682900e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.246521e+00	1.449765e-01	4.033241e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.514878e-02	8.771654e-03	2.378503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.725657e-01	1.779656e-01	5.912938e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.124563e+00	1.104916e+00	3.856784e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.544909e+00	1.085178e+00	2.067408e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.445315e+00	2.116505e-01	2.344689e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.432547e+00	2.838460e-01	9.458535e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.365537e+00	1.898198e-01	8.978190e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.326821e-01	9.103015e-02	5.754020e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.556743e-02	7.683850e-03	5.054090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.768391e+00	9.629259e-01	2.080414e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.679696e+00	1.371238e+00	3.318358e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.536982e+00	1.192472e-01	5.350269e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.021743e+00	1.974392e-01	8.904141e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.081567e+00	1.279396e-01	6.391124e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.606718e-01	6.911516e-02	3.453920e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.212010e-01	3.244503e-02	1.512195e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.360708e-02	2.557231e-03	1.440748e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.294595e+00	2.976532e+00	6.025744e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.548490e+00	1.604379e+00	4.501770e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.269747e+00	2.696885e-01	1.320721e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.906414e+00	2.515397e-01	1.332225e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.093467e-02	1.628968e-02	8.371005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.093405e-02	1.756128e-02	1.601462e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.973861e-01	1.498572e-01	1.122881e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.181651e-01	4.951070e-01	2.687060e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.515883e+00	8.795501e-01	3.611521e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.544313e+00	1.209722e+00	3.393258e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.251505e+00	1.072027e+00	1.673515e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.576271e+00	5.938532e-01	1.322939e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.340250e+00	1.945400e-01	1.681223e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.836432e+00	2.459205e-01	5.537569e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.188467e+00	2.299856e-01	8.341900e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.507466e+00	1.821515e-01	8.053201e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.418765e-01	1.205601e-01	6.506499e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.003540e-01	6.608034e-02	4.327608e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.912535e-02	5.151231e-03	4.065426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.279630e-01	1.019770e-01	5.650242e-02
3.125000e-02	8.750000e-03	8.750000e-03	7.615232e-01	5.528184e-01	2.679961e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.818178e+00	1.194552e+00	4.782089e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.880827e+00	1.629163e+00	5.418729e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.942597e+00	1.860929e+00	4.481087e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.442463e+00	1.523805e+00	2.488799e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.381508e+00	8.807849e-01	4.368830e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.887271e+00	1.045325e-01	2.233449e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.221418e+00	1.850580e-01	4.761224e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.487558e+00	1.928101e-01	7.050405e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.787114e+00	1.627649e-01	7.415621e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.176635e+00	1.245340e-01	6.572840e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.238233e-01	8.281982e-02	4.205648e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.703617e-01	4.521417e-02	2.414505e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.938521e-02	4.055622e-03	2.550569e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.533033e-01	6.031712e-01	3.286061e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.517264e+00	1.874732e+00	8.076906e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.026098e+00	3.340407e+00	1.104923e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.294909e+00	4.126244e+00	1.012318e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.259225e+00	3.484681e+00	6.334120e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.789320e+00	1.909165e+00	1.760922e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.497864e+00	2.138476e-01	3.916656e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.836776e+00	2.897233e-01	1.072336e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.355895e+00	3.082292e-01	1.327522e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.107282e+00	2.472796e-01	1.307164e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.263042e+00	1.794519e-01	9.489647e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.601831e-02	9.548604e-03	5.655372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.243126e-01	1.940368e-01	1.756458e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.616390e+00	7.694909e-01	5.046122e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.842944e+00	8.266404e-01	1.416977e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.865244e+00	2.868340e-01	8.816972e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.304015e+00	2.843586e-01	4.950548e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.479101e+00	2.100820e-01	6.709033e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.398487e-01	1.057067e-01	5.736834e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.987685e-01	4.830452e-02	2.666088e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.736117e-02	3.077185e-03	2.286256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.421342e+00	1.079165e+00	8.163729e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.820688e+00	1.752248e+00	1.057603e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.141317e+00	1.004740e+00	3.174962e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.029917e+00	3.632699e-01	4.601566e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.430754e+00	2.439956e-01	2.160573e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.659801e+00	1.840273e-01	5.104190e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.253092e-01	1.142513e-01	4.636794e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.864762e-01	6.325059e-02	2.821597e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.411078e-02	7.046341e-03	3.333963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.355129e+01	1.972826e+01	1.159947e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.348304e+01	5.609864e+00	2.928672e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.389943e+00	1.478704e+00	1.478320e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.038311e+00	3.879006e-01	3.666469e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.897332e+00	2.403672e-01	1.985659e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.038311e+00	2.411488e-01	6.907777e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.189531e+00	1.789834e-01	7.026439e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.810409e-02	1.117249e-02	5.279654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.939258e-01	1.652876e-01	1.597600e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.711158e-01	3.960184e-01	3.387516e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.277223e+00	6.122135e-01	4.211621e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.838269e+00	7.777363e-01	4.208011e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.386837e+00	8.287921e-01	2.881816e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.792950e+00	7.172978e-01	9.194255e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.851581e+00	4.206421e-01	6.498109e-04
2.950000e-01	2.500000e-02	2.500000e-02	2.744535e+00	2.521870e-01	1.114084e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.445372e+00	2.368876e-01	3.273855e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.970556e+00	2.197259e-01	5.612397e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.461093e+00	1.808262e-01	5.802025e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.154017e-01	1.225648e-01	5.496917e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.710076e-01	6.490452e-02	3.834974e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.909555e-02	5.300441e-03	3.866676e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.583561e+00	1.094817e+00	7.647439e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.065986e+00	1.493623e+00	1.009900e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.688952e+00	1.570522e+00	9.374002e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.724996e+00	1.478877e+00	6.581977e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.257794e+00	1.076252e+00	3.548836e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.666124e+00	7.408262e-01	7.385857e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.102492e+00	3.612874e-01	2.784580e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.723568e+00	2.386095e-01	1.100918e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.318870e+00	1.822012e-01	2.055312e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.732165e+00	1.604180e-01	4.645750e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.114572e+00	1.197752e-01	4.522071e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.934965e-01	7.088226e-02	3.464594e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.419819e-02	7.128417e-03	3.820820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.356594e+01	1.842180e+01	9.987774e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.013905e+01	7.733811e+00	3.324326e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.000542e+01	4.306804e+00	2.173755e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.335743e+01	2.726873e+00	1.077345e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.801116e+00	1.774415e+00	2.091504e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.733458e+00	7.679512e-01	2.679849e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.072062e+00	4.553679e-01	1.749889e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.318415e+00	1.548938e-01	4.429410e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.937542e+00	2.172957e-01	2.555266e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.332984e+00	2.424567e-01	5.900151e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.474842e+00	1.933430e-01	7.451656e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.577035e-02	1.217103e-02	6.363812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.383057e-01	1.056261e-01	4.032357e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.820143e+00	6.411494e-01	2.474492e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.325206e+00	7.494188e-01	1.774788e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.752060e+00	1.310249e-01	1.577967e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.761694e+00	2.543828e-01	6.712457e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.442215e+00	1.482880e-01	5.916420e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.212265e-01	4.412900e-02	2.895771e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.446122e-02	1.453569e-02	2.008878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.697599e+00	4.751792e-01	1.522329e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.745079e+00	7.056274e-01	2.406741e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.915052e+00	1.225491e-01	3.482882e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.041625e+00	1.747984e-01	4.654475e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.697008e-01	8.718162e-02	2.783183e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.453497e-01	3.101262e-02	1.455846e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.777271e-01	3.224547e-02	5.413349e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.132469e-02	5.108604e-03	3.959024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.833994e+00	1.706027e+00	5.826165e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.947666e+00	3.175886e-01	6.886264e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.601234e+00	3.174326e-01	7.223534e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.378032e+00	1.696350e-01	4.973719e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.104137e-02	1.071576e-02	2.400714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.156371e-02	3.560392e-02	3.037674e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.716039e-01	1.381168e-01	1.006198e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.250178e-01	3.146420e-01	2.003572e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.464019e+00	5.622091e-01	2.585773e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.240230e+00	6.843281e-01	2.249692e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.090439e+00	6.622596e-01	1.259993e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.510173e+00	2.824568e-01	4.731595e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.496311e+00	1.624827e-01	1.347500e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.068334e+00	2.274708e-01	4.646634e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.324762e+00	2.038048e-01	6.132072e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.541288e+00	1.353778e-01	4.790380e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.196651e-01	7.088878e-02	3.319741e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.487819e-01	2.837873e-02	1.740098e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.183096e-02	6.413634e-03	1.302366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.646241e-01	1.580243e-01	8.195496e-02
3.125000e-02	8.750000e-03	8.750000e-03	8.923442e-01	4.257185e-01	2.250349e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.867697e+00	7.368373e-01	3.680036e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.907317e+00	9.415756e-01	4.003412e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.788364e+00	8.396159e-01	3.589383e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.426246e+00	7.365321e-01	2.014079e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.573859e+00	3.025509e-01	9.436257e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.186916e+00	1.551914e-01	2.106416e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.391827e+00	2.003946e-01	4.548746e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.510469e+00	1.856763e-01	4.798548e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.733112e+00	1.393902e-01	3.727123e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.072235e+00	8.381334e-02	2.756492e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.048551e-01	4.156893e-02	1.688354e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.910095e-01	2.688927e-02	7.967394e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.270710e-02	4.450533e-03	7.797860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.988414e+00	1.243134e+00	6.387746e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.082068e+00	1.873741e+00	9.710721e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.854119e+00	2.405216e+00	1.133409e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.867531e+00	2.062948e+00	9.164671e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.301493e+00	9.989451e-01	4.350815e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.453858e+00	3.324450e-01	5.088749e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.413707e+00	2.973138e-01	6.973186e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.375353e+00	3.478162e-01	6.509849e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.719768e+00	2.763913e-01	7.009976e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.569426e+00	1.757904e-01	5.136060e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.846717e-01	9.821609e-02	2.756708e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.615044e-02	5.600160e-03	1.495773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.216701e-01	1.092502e-01	1.172549e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.233096e+00	4.854619e-01	3.674236e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.647422e+00	6.171001e-01	2.329541e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.297110e+00	2.034665e-01	8.106063e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.578596e+00	3.085624e-01	4.497995e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.500872e+00	1.814894e-01	5.008573e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.291471e-01	6.525427e-02	3.172011e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.856735e-01	4.919022e-02	1.206281e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.729962e-02	8.541556e-03	1.002219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.209430e+00	4.198987e-01	3.310464e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.518197e+00	1.107809e+00	7.081185e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.599417e+00	7.771037e-01	4.117777e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.051326e+00	1.828115e-01	1.960286e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.721707e+00	2.532321e-01	3.310198e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.556219e+00	1.659780e-01	3.354727e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.931324e-01	8.595356e-02	2.302582e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.753384e-01	4.532305e-02	1.246399e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.467833e-02	9.744441e-03	1.094955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.819095e+01	1.091753e+01	6.575981e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.503324e+01	3.824198e+00	2.779146e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.299888e+01	1.294400e+00	8.948920e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.330206e+00	2.325351e-01	4.758844e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.877677e+00	3.495987e-01	3.190057e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.613496e+00	2.101217e-01	4.100757e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.118291e-01	1.312523e-01	2.969676e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.581310e-02	1.055112e-02	1.466949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.201500e-01	1.391407e-01	1.231876e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.682348e-01	2.652603e-01	2.170041e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.085128e+00	4.205520e-01	2.839963e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.540509e+00	4.973418e-01	2.926435e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.104556e+00	5.734307e-01	2.606864e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.667278e+00	4.616928e-01	1.232220e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.035817e+00	3.040814e-01	3.761427e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.037479e+00	1.717501e-01	8.176017e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.699148e+00	2.360975e-01	3.582726e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.096776e+00	2.120091e-01	4.638561e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.466845e+00	1.482195e-01	4.022891e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.653064e-01	7.631857e-02	2.907944e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.225706e-01	3.043840e-02	1.600804e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.178837e-02	6.480031e-03	1.266671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.928116e+00	5.697681e-01	4.105288e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.691564e+00	9.451758e-01	5.234573e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.565590e+00	1.204934e+00	5.778770e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.961561e+00	7.391035e-01	6.764341e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.355688e+00	7.802737e-01	3.881835e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.230697e+00	4.605856e-01	1.811752e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.890851e+00	2.512196e-01	7.098428e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.239532e+00	1.837897e-01	2.089203e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.500033e+00	2.139627e-01	3.141824e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.707001e+00	1.489308e-01	2.799774e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.937802e-01	8.391363e-02	2.310351e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.856206e-01	3.388064e-02	1.356004e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.251245e-02	6.269225e-03	1.185252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.456555e+01	1.166665e+01	6.382653e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.817957e+01	4.861017e+00	3.027839e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.184052e+01	3.095614e+00	1.817379e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.704990e+01	1.943944e+00	1.035308e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.212779e+01	1.220880e+00	8.392088e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.974379e+00	3.045517e-01	6.827366e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.445399e+00	2.026603e-01	4.169824e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.898500e+00	3.058925e-01	1.705995e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.847481e+00	2.372612e-01	3.417543e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.892013e+00	1.920112e-01	4.412061e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.093525e+00	1.232604e-01	3.065302e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.879437e-02	7.680162e-03	1.873477e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.002648e-01	1.906623e-01	6.319102e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.245708e+00	1.130663e+00	3.929472e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.547653e+00	9.869400e-01	1.795965e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.394774e+00	2.139665e-01	2.889383e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.368432e+00	2.845857e-01	9.395056e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.311166e+00	1.841345e-01	8.812413e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.151406e-01	8.934300e-02	5.264105e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.059643e-02	6.945339e-03	5.160577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.918176e+00	1.025332e+00	2.250308e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.656222e+00	1.217161e+00	3.125210e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.426019e+00	1.364179e-01	5.635375e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.025574e+00	1.991841e-01	8.029591e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.045638e+00	1.252011e-01	6.109537e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.257938e-01	6.756780e-02	3.439188e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.056211e-01	3.021899e-02	1.602511e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.248152e-02	2.351796e-03	1.367966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.625144e+00	3.109814e+00	6.371421e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.526039e+00	1.400485e+00	4.536218e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.162057e+00	2.873753e-01	1.337085e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.818127e+00	2.500647e-01	1.263321e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.551044e-02	1.575580e-02	8.330751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.356782e-02	1.971087e-02	1.792498e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.313291e-01	1.745014e-01	1.237954e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.947184e-01	5.359627e-01	2.868728e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.646433e+00	9.369228e-01	3.806555e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.616408e+00	1.148910e+00	3.352647e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.331472e+00	1.066697e+00	1.382346e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.495398e+00	4.701781e-01	5.641649e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.314845e+00	2.158059e-01	1.721790e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.793031e+00	2.532902e-01	5.921326e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.140222e+00	2.350611e-01	8.041858e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.459515e+00	1.793275e-01	7.993416e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.862725e-01	1.120309e-01	6.283714e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.773184e-01	6.294958e-02	4.118530e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.596919e-02	4.810640e-03	4.093988e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.406391e-01	1.097985e-01	6.144339e-02
3.125000e-02	8.750000e-03	8.750000e-03	8.676386e-01	6.135730e-01	3.005958e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.968065e+00	1.253062e+00	5.048173e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.112588e+00	1.724856e+00	5.676163e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.080374e+00	1.860517e+00	4.550625e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.524984e+00	1.441800e+00	2.330750e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.353677e+00	7.247543e-01	2.909133e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.852303e+00	1.299275e-01	2.163225e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.155104e+00	1.903863e-01	4.687836e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.456981e+00	2.005140e-01	6.981826e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.742868e+00	1.660499e-01	7.421948e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.141515e+00	1.239645e-01	5.999145e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.755038e-01	7.621091e-02	4.305324e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.543563e-01	4.429655e-02	2.451305e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.758325e-02	3.797441e-03	2.433383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.492904e-01	6.667540e-01	3.661090e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.751481e+00	1.992727e+00	8.717322e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.339836e+00	3.519747e+00	1.160238e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.507478e+00	4.108041e+00	1.045809e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.545541e+00	3.584277e+00	6.249099e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.878639e+00	1.728227e+00	1.199422e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.412464e+00	1.693518e-01	4.744751e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.787329e+00	3.073353e-01	1.057349e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.223992e+00	3.003116e-01	1.415163e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.072568e+00	2.523414e-01	1.190198e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.186230e+00	1.707110e-01	9.405439e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.305482e-02	9.107760e-03	5.549330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.555063e-01	2.088596e-01	1.956098e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.704693e+00	7.937063e-01	5.216926e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.818058e+00	7.452219e-01	1.166629e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.889742e+00	3.559143e-01	1.105480e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.287509e+00	2.884924e-01	4.906725e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.407878e+00	2.020313e-01	7.127846e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.337886e-01	1.079771e-01	4.929258e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.699480e-01	4.295430e-02	2.818004e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.543750e-02	2.904531e-03	2.088892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.652266e+00	1.153152e+00	8.869488e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.027147e+00	1.781641e+00	1.081071e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.114299e+00	9.176479e-01	2.617857e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.023851e+00	3.602354e-01	4.913036e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.432287e+00	2.504851e-01	2.271707e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.616680e+00	1.859727e-01	4.986783e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.949825e-01	1.134413e-01	4.420336e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.690029e-01	6.157097e-02	2.849271e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.033196e-02	6.440998e-03	3.460576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.791370e+01	2.055527e+01	1.242362e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.330978e+01	5.214341e+00	2.806899e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.384720e+00	1.404230e+00	1.227374e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.036288e+00	4.060871e-01	4.282635e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.881392e+00	2.316753e-01	2.056997e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.997515e+00	2.517771e-01	6.237860e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.126627e+00	1.786489e-01	7.003884e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.441341e-02	1.071084e-02	5.424930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.258052e-01	1.906142e-01	1.734246e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.491006e-01	4.369445e-01	3.526222e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.364125e+00	6.452569e-01	4.361001e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.876521e+00	7.425912e-01	4.305457e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.428987e+00	8.150209e-01	2.777517e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.777902e+00	6.836530e-01	7.370277e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.864029e+00	3.792105e-01	5.652960e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.743733e+00	2.767275e-01	1.379400e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.381898e+00	2.386498e-01	3.249447e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.019165e+00	2.331486e-01	5.010553e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.420575e+00	1.812250e-01	6.008972e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.500390e-01	1.122680e-01	5.264639e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.558302e-01	6.174886e-02	3.612740e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.524041e-02	4.931399e-03	3.976955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.835326e+00	1.190354e+00	8.284460e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.403972e+00	1.658737e+00	1.078283e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.887377e+00	1.610604e+00	9.512215e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.782711e+00	1.426880e+00	6.597664e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.278312e+00	1.060172e+00	3.435410e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.612988e+00	6.539598e-01	1.267675e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.106131e+00	3.961245e-01	2.993718e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.734159e+00	2.595602e-01	1.274354e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.293636e+00	1.890815e-01	2.385425e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.730827e+00	1.661182e-01	4.283289e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.064154e+00	1.181314e-01	4.698437e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.605112e-01	6.804960e-02	3.251433e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.154390e-02	6.694166e-03	3.871736e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.763629e+01	1.960191e+01	1.068158e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.065703e+01	7.732294e+00	3.280949e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.040562e+01	4.597686e+00	2.028708e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.321862e+01	2.494487e+00	1.046057e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.700763e+00	1.653660e+00	1.661841e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.664588e+00	7.379969e-01	2.364745e-03
4.125000e-02	8.750000e-03	8.750000e-03	4.069962e+00	4.529955e-01	5.003015e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.316460e+00	2.094676e-01	4.229177e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.929380e+00	2.258451e-01	2.490217e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.269951e+00	2.441211e-01	6.154363e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.406488e+00	1.918680e-01	7.500932e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.132349e-02	1.182224e-02	6.339727e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.630635e-01	1.124185e-01	4.612924e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.953236e+00	6.833617e-01	2.781793e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.358039e+00	6.820121e-01	1.713986e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.619791e+00	1.553594e-01	2.049083e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.669175e+00	2.723817e-01	6.996264e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.417871e+00	1.494573e-01	5.682598e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.203047e-01	4.536973e-02	2.450492e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.208696e-02	1.434310e-02	1.947223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.855030e+00	4.963683e-01	1.720339e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.825257e+00	6.724976e-01	2.451209e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.740005e+00	1.363431e-01	3.432601e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.964535e+00	1.884475e-01	4.469293e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.211359e-01	8.917644e-02	2.879791e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.523883e-01	3.404588e-02	1.350794e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.706295e-01	2.850357e-02	5.003814e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.029567e-02	5.497950e-03	4.189329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.201106e+00	1.790601e+00	6.229352e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.889166e+00	2.945827e-01	6.860414e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.499482e+00	3.276086e-01	7.686736e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.286901e+00	1.846151e-01	4.485300e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.488003e-02	1.176867e-02	2.433349e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.415715e-02	3.632775e-02	3.850337e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.958387e-01	1.590444e-01	1.081473e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.916095e-01	3.658905e-01	2.070876e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.556924e+00	5.755898e-01	2.691635e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.402247e+00	7.169352e-01	2.415789e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.130113e+00	6.210008e-01	1.102113e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.503357e+00	3.056179e-01	4.313510e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.424783e+00	1.725427e-01	1.905737e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.954620e+00	2.199014e-01	4.754994e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.282567e+00	2.079049e-01	5.930921e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.473321e+00	1.371291e-01	5.405486e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.882856e-01	7.263864e-02	3.208773e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.413458e-01	2.902582e-02	1.478734e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.030789e-02	6.187598e-03	1.335969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.801398e-01	1.412890e-01	8.715099e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.742997e-01	4.676313e-01	2.397634e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.929199e+00	6.814809e-01	3.618500e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.106944e+00	1.004658e+00	4.292030e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.060662e+00	1.022738e+00	3.705556e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.558328e+00	6.633648e-01	1.981478e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.595816e+00	3.271644e-01	8.277979e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.142609e+00	1.375796e-01	2.852081e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.290415e+00	1.915610e-01	4.008736e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.411478e+00	1.903016e-01	4.780917e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.666119e+00	1.464723e-01	4.165510e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.011522e+00	8.478394e-02	2.986296e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.906833e-01	4.341895e-02	1.672277e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.901030e-01	2.622467e-02	7.461837e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.179948e-02	4.011276e-03	6.790582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.020171e+00	1.130924e+00	6.430047e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.428410e+00	1.952286e+00	9.875435e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.267771e+00	2.523138e+00	1.136289e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.192447e+00	2.181330e+00	9.162802e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.642146e+00	1.207523e+00	4.146246e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.409589e+00	3.045577e-01	5.920048e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.351230e+00	2.959773e-01	6.063708e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.247398e+00	3.428130e-01	7.188211e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.592501e+00	2.782553e-01	7.080968e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.528412e+00	1.820572e-01	4.783295e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.165771e-01	9.874528e-02	3.276737e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.358380e-02	5.706187e-03	1.356673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.437183e-01	1.244837e-01	1.185227e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.328015e+00	5.295246e-01	3.869112e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.717919e+00	6.222809e-01	2.283220e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.233080e+00	1.824562e-01	1.520210e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.519019e+00	3.173972e-01	4.910328e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.447274e+00	1.866466e-01	5.164935e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.223078e-01	6.763975e-02	2.622502e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.790055e-01	4.645976e-02	1.105386e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.642124e-02	8.574991e-03	9.559659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.316064e+00	4.740745e-01	3.682357e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.767868e+00	1.147092e+00	7.615213e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.788483e+00	8.475147e-01	4.359071e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.970339e+00	1.008279e-01	2.939699e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.634113e+00	2.765471e-01	3.104651e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.471256e+00	1.757040e-01	3.608196e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.897635e-01	8.982351e-02	2.068980e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.044451e-01	3.838269e-02	1.057053e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.058841e-02	1.042869e-02	1.103100e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.092487e+01	1.143413e+01	7.158143e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.644479e+01	4.349104e+00	2.831893e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.284859e+01	1.101031e+00	1.139844e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.387234e+00	2.249868e-01	4.378618e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.703328e+00	3.607664e-01	3.869230e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.520811e+00	2.342675e-01	3.987845e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.859058e-01	1.206347e-01	2.542550e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.575451e-02	7.472039e-03	1.518205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.401107e-01	1.530720e-01	1.301330e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.193347e-01	3.174964e-01	2.402716e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.124580e+00	4.194786e-01	3.016750e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.629289e+00	5.353880e-01	3.198658e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.204258e+00	5.717694e-01	2.568161e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.716489e+00	4.975118e-01	1.262019e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.026492e+00	2.969906e-01	6.863505e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.986039e+00	1.861854e-01	1.347544e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.621836e+00	2.366074e-01	3.470742e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.088703e+00	2.192360e-01	4.726657e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.422791e+00	1.487051e-01	4.363456e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.289421e-01	7.590032e-02	2.802453e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.254596e-01	3.128587e-02	1.281902e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.011802e-02	5.996149e-03	1.350631e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.020598e+00	6.039385e-01	5.543189e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.692226e+00	8.166570e-01	7.205226e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.797768e+00	1.141698e+00	6.226759e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.291783e+00	9.375061e-01	5.974096e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.585248e+00	8.549248e-01	3.988963e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.327916e+00	5.454564e-01	1.861285e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.858881e+00	1.777371e-01	1.802662e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.171138e+00	1.689420e-01	2.025079e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.449116e+00	2.364574e-01	3.064385e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.651753e+00	1.577962e-01	3.154588e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.411310e-01	8.503078e-02	2.455352e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.796169e-01	3.484560e-02	1.294352e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.021840e-02	6.142013e-03	1.127782e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.672679e+01	1.181057e+01	6.845738e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.987351e+01	5.369587e+00	3.274791e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.290524e+01	3.379184e+00	1.914754e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.752323e+01	2.354782e+00	1.065487e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.201377e+01	9.091811e-01	1.004097e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.208530e+00	4.785856e-01	6.635339e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.443194e+00	2.451906e-01	4.250719e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.815424e+00	2.459626e-01	2.694692e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.739209e+00	2.622990e-01	3.692279e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.790471e+00	2.051007e-01	4.288804e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.044245e+00	1.413537e-01	2.968496e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.459026e-02	8.101187e-03	1.870356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.760247e-01	2.700556e-01	9.354345e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.929887e+00	1.180857e+00	4.597205e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.788597e+00	5.113233e-01	1.216494e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.964448e+00	3.188368e-01	6.362306e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.830802e+00	2.603330e-01	8.921257e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.008282e+00	1.501893e-01	5.874578e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.471911e-01	7.012076e-02	3.294244e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.823641e-02	5.252239e-03	2.772258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.639451e+00	1.168361e+00	2.841273e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.870756e+00	5.924034e-01	4.248234e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.961997e+00	2.088985e-01	7.283314e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.606432e+00	1.862478e-01	6.650253e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.452521e-01	1.094146e-01	3.952807e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.355115e-01	5.739404e-02	2.231240e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.678391e-01	2.645460e-02	1.092499e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.466093e-03	1.964177e-03	8.167037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.209136e+00	3.372591e+00	7.440802e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.371156e+00	3.278548e-01	1.002675e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.509525e+00	3.313465e-01	1.388745e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.437998e+00	2.249650e-01	8.786871e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.922710e-02	1.361505e-02	5.123544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.340938e-02	2.757633e-02	2.561779e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.486742e-01	2.512069e-01	1.881134e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.178061e+00	7.305015e-01	4.040958e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.228492e+00	1.083003e+00	4.572620e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.259975e+00	1.145130e+00	2.890085e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.698121e+00	6.848316e-01	3.109612e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.523774e+00	1.964448e-01	2.078512e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.028536e+00	2.804553e-01	5.097368e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.329676e+00	2.645208e-01	7.418282e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.735199e+00	2.177989e-01	7.744185e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.157857e+00	1.557110e-01	6.139803e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.065057e-01	9.766237e-02	4.026798e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.563312e-01	5.231675e-02	2.582542e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.334589e-02	3.518645e-03	2.401338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.420809e-01	1.778224e-01	1.033568e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.453427e+00	9.875771e-01	4.851833e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.986284e+00	1.729245e+00	7.154635e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.181331e+00	1.901826e+00	6.346378e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.994817e+00	1.667480e+00	3.955781e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.961913e+00	9.401338e-01	1.030919e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.424344e+00	1.682114e-01	9.452754e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.543612e+00	2.054308e-01	5.190864e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.731661e+00	2.222180e-01	6.539879e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.024072e+00	1.970743e-01	6.906140e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.422648e+00	1.569945e-01	6.135090e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.302329e-01	1.108150e-01	4.251469e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.590009e-01	6.976526e-02	2.811756e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.797474e-01	3.760066e-02	1.589968e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.076898e-02	3.176737e-03	1.583759e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.188000e+00	9.050685e-01	5.362765e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.123137e+00	2.886502e+00	1.253644e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.373426e+00	4.417605e+00	1.470760e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.594705e+00	4.452232e+00	1.087264e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.664066e+00	2.838075e+00	4.953980e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.048511e+00	6.330616e-01	4.371495e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.903465e+00	2.897306e-01	1.127623e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.160024e+00	3.560472e-01	1.284475e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.769930e+00	3.192217e-01	1.148092e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.644183e+00	2.325262e-01	1.002262e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.492418e-01	1.562501e-01	6.277222e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.952140e-02	7.642772e-03	3.594252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.074248e-01	2.703490e-01	2.552520e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.179412e+00	8.334106e-01	5.906844e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.099948e+00	5.448769e-01	2.885614e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.768203e+00	3.501946e-01	2.467533e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.956232e+00	2.856142e-01	5.661548e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.149185e+00	1.745618e-01	5.183119e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.637110e-01	8.601605e-02	3.326729e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.970403e-01	3.447870e-02	1.694825e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.046265e-02	2.026600e-03	1.139444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.983708e+00	1.482898e+00	1.258395e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.141189e+00	1.681840e+00	1.144737e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.049075e+00	5.571876e-01	1.749416e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.920154e+00	3.444638e-01	1.285533e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.275338e+00	2.832995e-01	2.938776e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.394880e+00	1.725862e-01	3.965733e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.574185e-01	1.011083e-01	2.933169e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.890630e-01	5.340539e-02	1.949292e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.327331e-02	5.688452e-03	2.232878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.985027e+01	2.059696e+01	1.518543e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.289917e+01	3.555964e+00	2.613337e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.844837e+00	7.671953e-01	5.173969e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.928320e+00	2.344736e-01	3.765203e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.725392e+00	2.894838e-01	2.439423e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.767930e+00	2.454979e-01	5.127767e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.468395e-01	1.655441e-01	4.966508e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.414133e-02	9.289278e-03	3.456362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.088937e-01	2.216660e-01	2.213839e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.121930e+00	5.389571e-01	4.731366e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.759602e+00	7.577988e-01	5.345652e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.361927e+00	7.708413e-01	4.584779e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.877572e+00	7.570945e-01	2.319801e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.036470e+00	4.717732e-01	1.569562e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.849087e+00	2.375136e-01	1.443577e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.660211e+00	3.210249e-01	2.519172e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.177572e+00	2.617642e-01	4.244302e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.677834e+00	2.211236e-01	5.428140e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.167299e+00	1.625665e-01	4.943285e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.910772e-01	9.853080e-02	3.575676e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.466444e-01	5.157496e-02	2.251915e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.388836e-02	3.721150e-03	2.330977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.981499e+00	1.452324e+00	1.149077e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.864444e+00	1.824008e+00	1.367210e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.064308e+00	1.582762e+00	1.046479e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.536799e+00	1.308926e+00	6.960714e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.506371e+00	7.626552e-01	2.051341e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.509193e+00	3.269052e-01	1.196483e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.054870e+00	3.476978e-01	6.810548e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.622650e+00	2.727826e-01	1.849505e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.110486e+00	2.010215e-01	3.233737e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.508064e+00	1.628442e-01	3.756619e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.072258e-01	1.070843e-01	3.458755e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.732431e-01	6.025348e-02	2.142323e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.916947e-02	5.809605e-03	2.570402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.757034e+01	1.953343e+01	1.277825e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.249009e+01	5.801831e+00	3.492180e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.966721e+01	2.894883e+00	1.805532e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.243779e+01	1.389453e+00	7.163109e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.506257e+00	1.107997e+00	8.006445e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.690703e+00	6.417351e-01	3.254565e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.974505e+00	2.491605e-01	1.589057e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.191696e+00	2.101340e-01	3.774750e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.680367e+00	2.476026e-01	3.277253e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.032522e+00	2.519810e-01	5.302415e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.184976e+00	1.821490e-01	6.104623e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.697430e-02	1.027812e-02	4.206408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.766121e-01	1.452013e-01	6.273816e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.527644e+00	7.829745e-01	3.358309e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.786935e+00	5.429139e-01	1.113423e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.407190e+00	2.587971e-01	4.357724e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.093558e+00	2.662959e-01	7.169703e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.067083e+00	1.207016e-01	4.123178e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.651251e-01	3.362646e-02	1.816001e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.547278e-02	1.024282e-02	1.740807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.515526e+00	5.619806e-01	2.196212e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.167885e+00	4.705854e-01	2.729375e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.208563e+00	2.094656e-01	4.265706e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.550298e+00	1.694621e-01	3.856892e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.607333e-01	7.958748e-02	2.171081e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.710037e-01	4.060452e-02	9.715471e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.195778e-01	2.585786e-02	5.595325e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.712028e-03	3.943588e-03	2.967548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.606601e+00	1.674571e+00	6.630076e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.390279e+00	1.188499e-01	6.981171e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.945720e+00	3.211043e-01	6.621663e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.091600e+00	1.701035e-01	3.595867e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.688998e-02	8.522267e-03	1.979699e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.908725e-02	4.624334e-02	3.830827e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.642021e-01	1.848066e-01	1.461421e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.081485e+00	5.040016e-01	3.007413e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.945573e+00	6.709739e-01	3.374950e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.886531e+00	7.442644e-01	2.454997e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.590654e+00	5.571443e-01	5.632968e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.667655e+00	1.365178e-01	1.768250e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.269899e+00	2.435320e-01	3.849244e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.639628e+00	2.686678e-01	5.953765e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.870688e+00	2.039325e-01	5.383245e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.188707e+00	1.251552e-01	4.137386e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.582632e-01	5.941242e-02	2.672755e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.250270e-01	2.729880e-02	1.251124e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.250791e-02	4.943516e-03	8.176031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.502203e-01	1.823668e-01	1.166093e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.431194e+00	6.513513e-01	3.799588e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.736847e+00	9.460000e-01	5.551067e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.086925e+00	1.097407e+00	5.402909e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.872584e+00	8.585523e-01	3.999436e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.156549e+00	5.164924e-01	1.087053e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.704851e+00	1.633380e-01	3.330308e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.843862e+00	2.276523e-01	3.248467e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.837148e+00	2.359253e-01	5.082213e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.015395e+00	1.945075e-01	4.134172e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.362362e+00	1.323863e-01	3.290714e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.523259e-01	7.950757e-02	2.084932e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.756450e-01	4.209847e-02	1.313551e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.107747e-01	2.126341e-02	8.805745e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.799049e-02	3.817194e-03	4.475835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.535702e+00	1.448527e+00	8.436185e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.006651e+00	2.586660e+00	1.355169e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.293314e+00	2.809874e+00	1.449354e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.100113e+01	1.934701e+00	8.848646e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.042198e+01	8.823593e-01	5.975778e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.220820e+00	2.220938e-01	7.813573e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.653063e+00	3.869663e-01	7.720104e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.693029e+00	3.661560e-01	6.675095e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.177651e+00	2.594758e-01	5.913100e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.275840e+00	1.805817e-01	4.018009e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.499182e-01	8.634957e-02	2.741919e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.683193e-02	6.182363e-03	1.101994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.348098e-01	1.609029e-01	1.593656e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.715735e+00	6.286823e-01	4.748330e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.155323e+00	5.469258e-01	1.628420e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.196030e+00	3.042155e-01	1.774584e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.146805e+00	3.132995e-01	5.104827e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.166271e+00	1.706167e-01	4.208579e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.643357e-01	6.293729e-02	2.049942e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.801456e-01	3.489238e-02	1.065897e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.108963e-02	5.746187e-03	6.343222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.102325e+00	7.285161e-01	5.678202e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.132001e+00	1.281377e+00	9.733637e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.220661e+00	6.809418e-01	3.838982e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.670162e+00	2.506124e-01	2.568841e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.313147e+00	3.064420e-01	3.696792e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.289502e+00	1.800066e-01	3.046504e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.642609e-01	8.946875e-02	1.637000e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.268405e-01	4.422484e-02	8.706352e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.274106e-02	7.644802e-03	1.156529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.105230e+01	1.365915e+01	1.070048e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.958944e+01	3.803316e+00	3.690394e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.149395e+01	6.626982e-01	1.068631e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.577457e+00	3.213154e-01	1.893563e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.581465e+00	4.139274e-01	3.433152e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.389409e+00	2.212193e-01	3.578890e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.974606e-01	1.317788e-01	2.344875e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.828397e-02	6.860461e-03	1.344977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.916012e-01	1.803443e-01	1.680392e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.098600e-01	3.988644e-01	2.970236e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.404493e+00	5.356024e-01	3.883380e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.029273e+00	6.209502e-01	3.709502e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.582362e+00	5.795646e-01	2.702203e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.080068e+00	4.302731e-01	1.133264e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.181545e+00	1.421462e-01	1.214074e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.912270e+00	2.471015e-01	2.049509e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.357928e+00	2.638061e-01	5.162764e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.789456e+00	2.177767e-01	4.142078e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.201692e+00	1.402299e-01	3.473225e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.459703e-01	6.408026e-02	2.605385e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.218472e-01	2.391951e-02	1.128156e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.320740e-02	4.807047e-03	7.991708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.609327e+00	7.660414e-01	6.888793e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.958688e+00	1.321798e+00	7.822684e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.860587e+00	1.165973e+00	8.348242e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.275534e+00	1.044736e+00	6.430690e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.039276e+00	7.161948e-01	4.425383e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.551048e+00	4.458136e-01	2.466237e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.777121e+00	1.873655e-01	1.515824e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.951092e+00	2.270912e-01	2.479216e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.157065e+00	2.059104e-01	3.248630e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.423080e+00	1.480541e-01	2.654855e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.208436e-01	8.936256e-02	1.972863e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.915755e-01	3.258865e-02	1.106718e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.412307e-02	5.261460e-03	9.193486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.331012e+01	1.438728e+01	8.979410e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.479028e+01	4.824308e+00	3.540081e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.576475e+01	3.424117e+00	1.889450e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.752433e+01	1.352910e+00	1.877314e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.154633e+01	7.574257e-01	7.115114e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.208121e+00	2.284214e-01	6.130914e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.777486e+00	2.215791e-01	2.112342e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.449994e+00	2.356387e-01	2.462784e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.578089e+00	2.749174e-01	3.736899e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.682002e+00	2.455179e-01	3.495852e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.192852e-01	1.548317e-01	2.595224e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.696587e-02	6.491832e-03	1.661694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.274769e-01	2.883075e-01	1.017753e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.027738e+00	1.189643e+00	4.632313e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.682068e+00	3.855393e-01	2.079152e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.906472e+00	3.130326e-01	6.669587e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.830178e+00	2.643117e-01	8.146298e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.574985e-01	1.473416e-01	5.960195e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.349863e-01	6.815939e-02	3.028659e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.534249e-02	4.909361e-03	2.733633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.783243e+00	1.182810e+00	2.960135e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.812717e+00	4.819998e-01	4.222433e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.886330e+00	2.136848e-01	7.441836e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.567817e+00	1.888077e-01	6.031183e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.373357e-01	1.079853e-01	3.767536e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.121504e-01	5.588552e-02	2.199632e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.583101e-01	2.622897e-02	1.100589e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.397007e-03	1.819036e-03	8.561261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.534182e+00	3.416047e+00	7.647636e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.266824e+00	2.870739e-01	1.147072e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.343367e+00	3.378607e-01	1.378704e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.473580e+00	2.268006e-01	7.630534e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.411194e-02	1.281674e-02	5.302168e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.696691e-02	3.049301e-02	2.652761e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.953678e-01	2.866955e-01	2.095310e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.256240e+00	7.414794e-01	4.291279e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.326859e+00	1.072988e+00	4.583395e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.272749e+00	1.053385e+00	2.666207e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.714954e+00	6.281570e-01	1.840216e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.489345e+00	2.107356e-01	2.194311e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.961326e+00	2.822904e-01	4.699589e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.313328e+00	2.667238e-01	7.234392e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.680330e+00	2.169193e-01	7.241006e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.129268e+00	1.490211e-01	5.557701e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.003305e-01	9.822000e-02	4.181344e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.322043e-01	4.782094e-02	2.387549e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.298216e-02	3.694911e-03	2.277486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.642396e-01	1.963276e-01	1.120597e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.596985e+00	1.066914e+00	5.479696e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.172688e+00	1.781543e+00	7.478896e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.366512e+00	1.934214e+00	6.465614e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.979951e+00	1.497729e+00	3.635251e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.906951e+00	8.052361e-01	1.257712e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.394574e+00	1.169244e-01	1.924193e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.528549e+00	2.171967e-01	4.684768e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.683887e+00	2.297063e-01	6.980089e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.981255e+00	1.994620e-01	6.513198e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.353190e+00	1.496276e-01	5.830154e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.473281e-01	1.123839e-01	3.761697e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.564842e-01	6.799605e-02	2.580246e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.737448e-01	3.754061e-02	1.613803e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.944223e-02	3.158121e-03	1.648749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.346362e+00	1.039823e+00	5.731495e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.402452e+00	3.005490e+00	1.329448e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.732159e+00	4.526619e+00	1.518861e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.962556e+00	4.476779e+00	1.094963e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.656007e+00	2.612572e+00	4.508969e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.914966e+00	2.873328e-01	5.235178e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.930159e+00	3.116826e-01	1.069233e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.084275e+00	3.754575e-01	1.262400e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.558574e+00	3.028116e-01	1.215864e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.679106e+00	2.362929e-01	8.209045e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.362070e-01	1.524392e-01	6.192259e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.852363e-02	7.599662e-03	3.468669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.601836e-01	2.938548e-01	2.822717e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.233167e+00	8.142709e-01	5.805167e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.136297e+00	5.200212e-01	1.864697e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.712624e+00	3.275587e-01	2.652751e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.944261e+00	2.942620e-01	5.345694e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.094241e+00	1.737274e-01	5.158578e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.429139e-01	8.360934e-02	3.062880e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.865235e-01	3.295662e-02	1.644027e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.093807e-03	1.822370e-03	1.017782e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.317021e+00	1.579106e+00	1.339118e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.209828e+00	1.618217e+00	1.118661e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.009587e+00	4.870108e-01	2.114292e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.979699e+00	4.025784e-01	1.366131e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.203419e+00	2.626464e-01	3.241387e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.385305e+00	1.789721e-01	3.468558e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.471278e-01	1.008221e-01	2.881536e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.741283e-01	5.268638e-02	1.865677e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.022483e-02	5.420288e-03	2.293525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.413968e+01	2.128676e+01	1.562223e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.252314e+01	3.167058e+00	2.333550e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.008066e+00	7.753461e-01	1.161210e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.896269e+00	2.200321e-01	4.670186e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.629625e+00	2.775129e-01	2.535564e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.748929e+00	2.490808e-01	4.550063e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.592499e-01	1.599681e-01	4.793174e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.016906e-02	8.806807e-03	3.712971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.352616e-01	2.283051e-01	2.428093e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.163476e+00	5.198354e-01	5.170383e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.824709e+00	7.409168e-01	5.321029e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.432557e+00	7.742453e-01	4.344251e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.921170e+00	7.121327e-01	2.101327e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.977099e+00	3.847631e-01	8.107399e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.935319e+00	3.150602e-01	5.518644e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.588290e+00	3.011580e-01	2.621879e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.169458e+00	2.665423e-01	4.013216e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.653412e+00	2.231487e-01	5.041631e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.129320e+00	1.555480e-01	4.625107e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.796103e-01	9.781258e-02	3.526490e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.244347e-01	4.802203e-02	2.210048e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.339653e-02	3.785892e-03	2.168298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.114235e+00	1.358470e+00	1.250740e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.183076e+00	1.857777e+00	1.411002e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.185808e+00	1.563493e+00	1.016292e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.496437e+00	1.185161e+00	5.463614e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.494743e+00	7.095585e-01	3.007246e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.604501e+00	3.579166e-01	5.438082e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.000072e+00	2.754718e-01	6.717790e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.624516e+00	2.731172e-01	1.846621e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.095718e+00	2.094166e-01	2.863592e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.429426e+00	1.582000e-01	3.907201e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.127401e-01	1.101707e-01	2.878240e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.729496e-01	6.004018e-02	2.079684e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.799888e-02	5.639952e-03	2.554476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.064999e+01	1.931603e+01	1.309036e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.175938e+01	4.945685e+00	4.672315e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.988166e+01	2.735042e+00	1.267066e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.303110e+01	1.539235e+00	3.316009e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.389332e+00	9.725982e-01	8.648644e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.634891e+00	5.405705e-01	3.063027e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.874288e+00	2.092190e-01	3.165761e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.129220e+00	1.759004e-01	4.892211e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.662556e+00	2.691981e-01	3.142550e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.958083e+00	2.501715e-01	5.469922e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.207207e+00	1.832040e-01	4.941844e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.517382e-02	1.001329e-02	4.202172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.178081e-01	1.664906e-01	6.872806e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.639426e+00	8.060401e-01	3.391550e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.714588e+00	4.854323e-01	8.194185e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.275200e+00	2.797057e-01	5.267629e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.053642e+00	2.518048e-01	6.599561e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.072435e+00	1.141451e-01	4.246031e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.458227e-01	3.117303e-02	1.773294e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.744507e-02	1.010417e-02	1.389988e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.644920e+00	5.698570e-01	2.282438e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.115822e+00	4.222285e-01	2.579033e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.126684e+00	2.093687e-01	4.446835e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.514345e+00	1.701906e-01	3.791485e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.420679e-01	9.422645e-02	2.175010e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.474210e-01	2.783183e-02	1.141898e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.301954e-01	2.321765e-02	4.357164e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.460775e-03	3.672337e-03	3.679147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.926824e+00	1.712701e+00	6.929046e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.292412e+00	1.111722e-01	5.983071e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.826546e+00	3.225105e-01	6.759933e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.030417e+00	1.550720e-01	4.021279e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.490140e-02	9.687772e-03	1.765637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.919100e-02	4.990910e-02	4.336829e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.889610e-01	2.046732e-01	1.626733e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.118936e+00	4.716704e-01	3.038172e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.052734e+00	6.846402e-01	3.393030e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.922756e+00	7.440731e-01	2.581300e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.628992e+00	5.127714e-01	4.638372e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.641859e+00	1.647389e-01	1.228701e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.211517e+00	2.610524e-01	4.661107e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.595828e+00	2.635868e-01	5.600074e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.796079e+00	1.967626e-01	5.230719e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.150475e+00	1.206773e-01	3.807679e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.710698e-01	6.311482e-02	2.406960e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.138783e-01	2.134052e-02	1.334946e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.295435e-02	7.027071e-03	6.896156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.913616e-01	2.076067e-01	1.350442e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.533625e+00	7.162779e-01	4.116030e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.924668e+00	9.833728e-01	5.725529e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.146383e+00	9.885578e-01	5.510585e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.032280e+00	1.002078e+00	3.479725e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.020811e+00	3.863017e-01	2.231041e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.719533e+00	1.316324e-01	2.772020e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.753135e+00	2.396104e-01	4.212700e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.845319e+00	2.429397e-01	4.561532e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.956959e+00	1.866391e-01	4.066206e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.343508e+00	1.340004e-01	3.212903e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.324263e-01	8.032333e-02	2.162655e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.535015e-01	3.855257e-02	1.368528e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.213222e-01	2.078293e-02	7.198483e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.773455e-02	5.419031e-03	4.413474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.759634e+00	1.549094e+00	8.862071e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.489994e+00	2.853201e+00	1.474272e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.528062e+00	2.652516e+00	1.458761e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.122875e+01	1.937093e+00	8.319618e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.021719e+01	5.897081e-01	6.167513e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.191284e+00	2.525800e-01	9.290481e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.614965e+00	3.679431e-01	6.508808e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.615226e+00	3.534721e-01	7.108422e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.157522e+00	2.597619e-01	5.893306e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.224535e+00	1.652585e-01	3.777921e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.412619e-01	8.783841e-02	2.878093e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.626099e-02	5.722388e-03	9.750033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.721806e-01	1.842412e-01	1.723895e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.777900e+00	6.317414e-01	4.932878e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.198257e+00	5.398352e-01	1.323420e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.121979e+00	2.968909e-01	1.873479e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.110117e+00	3.040717e-01	5.041285e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.151003e+00	1.599375e-01	4.265686e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.324635e-01	5.045383e-02	2.168810e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.875188e-01	3.706814e-02	7.838094e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.011847e-02	5.768716e-03	6.914125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.257798e+00	7.513765e-01	6.161815e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.098311e+00	1.149892e+00	9.900795e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.229288e+00	6.748968e-01	3.158093e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.729923e+00	2.604399e-01	2.354369e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.270517e+00	3.059198e-01	3.550024e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.273263e+00	1.631591e-01	2.916756e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.444110e-01	9.324112e-02	1.833170e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.125516e-01	2.398790e-02	9.062531e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.614929e-02	6.390821e-03	9.179380e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.412657e+01	1.394147e+01	1.076594e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.982024e+01	3.953383e+00	3.654046e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.138558e+01	6.381175e-01	1.017245e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.627026e+00	4.498815e-01	1.747508e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.541204e+00	4.068169e-01	3.509084e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.297579e+00	1.907117e-01	4.325329e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.632945e-01	1.194491e-01	2.381656e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.819904e-02	7.222912e-03	1.212636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.039806e-01	1.771280e-01	2.247973e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.217813e-01	3.696755e-01	3.379437e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.478101e+00	5.103030e-01	4.088505e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.067995e+00	6.659782e-01	3.687301e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.705027e+00	6.549536e-01	2.538944e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.026082e+00	3.402310e-01	1.429687e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.187329e+00	2.089019e-01	1.319187e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.860275e+00	2.620586e-01	2.800267e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.347110e+00	2.684025e-01	3.866745e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.758999e+00	2.140837e-01	4.121114e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.155789e+00	1.319757e-01	3.575736e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.594462e-01	6.506508e-02	2.302751e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.069479e-01	2.142652e-02	1.315606e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.334277e-02	7.130037e-03	7.099146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.752522e+00	8.087555e-01	6.834820e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.067236e+00	1.264766e+00	8.294348e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.875423e+00	1.070538e+00	9.898395e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.277439e+00	9.050353e-01	7.141483e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.140519e+00	7.465752e-01	3.556464e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.556453e+00	4.551803e-01	1.601106e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.742714e+00	1.233042e-01	2.805456e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.965630e+00	2.633655e-01	2.607459e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.153872e+00	2.091177e-01	2.796803e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.409054e+00	1.845812e-01	2.672598e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.004891e-01	7.913597e-02	1.829337e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.808038e-01	3.186447e-02	1.252133e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.195014e-02	4.550843e-03	8.753773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.574686e+01	1.365869e+01	9.400014e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.558077e+01	4.827274e+00	3.669547e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.518263e+01	2.959733e+00	1.705381e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.766769e+01	1.655871e+00	9.827316e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.140991e+01	7.579871e-01	1.239609e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.275359e+00	3.376195e-01	3.917962e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.919465e+00	4.170865e-01	1.549371e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.435616e+00	2.312774e-01	2.587573e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.506631e+00	2.618427e-01	4.014041e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.610786e+00	2.461382e-01	4.054246e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.580573e-01	1.182746e-01	2.897357e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.659816e-02	7.192394e-03	1.423893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.054910e-01	3.481328e-01	1.100608e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.419857e+00	1.046600e+00	4.102333e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.611977e+00	8.564037e-02	2.234082e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.566012e+00	2.892913e-01	6.759703e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.555972e+00	2.113415e-01	6.768890e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.122631e-01	1.120146e-01	4.804223e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.668295e-01	5.536144e-02	2.217835e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.005924e-02	4.064560e-03	1.862144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.287333e+00	1.189076e+00	2.921533e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.625963e+00	2.447836e-01	6.555674e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.591041e+00	2.047028e-01	6.557202e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.419241e+00	1.550644e-01	4.887883e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.282409e-01	8.699598e-02	3.240637e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.069319e-01	5.642424e-02	1.461828e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.350634e-01	2.152375e-02	9.462710e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.851658e-03	1.583232e-03	6.934251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.513687e+00	3.312231e+00	7.492371e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.904750e+00	1.391285e-01	1.483499e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.945641e+00	3.090616e-01	1.236474e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.336802e+00	1.889866e-01	6.052828e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.020514e-02	1.141780e-02	4.089480e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.094228e-02	4.117766e-02	3.421426e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.685762e-01	3.970245e-01	2.531024e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.649406e+00	8.944820e-01	4.693244e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.782227e+00	1.109014e+00	4.145623e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.629552e+00	8.627597e-01	1.504575e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.672234e+00	2.026160e-01	1.055820e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.318578e+00	2.266722e-01	2.537462e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.687118e+00	2.601143e-01	5.928373e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.055421e+00	2.328544e-01	6.106156e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.514080e+00	1.860196e-01	5.822271e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.354508e-01	1.175919e-01	5.210386e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.875858e-01	8.007866e-02	3.093296e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.873615e-01	4.117045e-02	1.807690e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.908921e-02	2.957345e-03	1.328223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.217843e-01	3.099413e-01	1.501816e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.308895e+00	1.427849e+00	6.243292e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.061890e+00	2.012769e+00	7.680327e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.031402e+00	1.803270e+00	5.410723e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.396982e+00	1.247940e+00	2.287205e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.756061e+00	1.560573e-01	3.414988e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.060673e+00	1.541768e-01	3.938330e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.301082e+00	2.020313e-01	5.323038e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.445015e+00	1.988132e-01	6.170177e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.801518e+00	1.741508e-01	5.244616e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.268246e+00	1.326857e-01	4.449631e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.733804e-01	8.704745e-02	3.856634e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.118695e-01	6.027163e-02	1.679358e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.557624e-01	3.453627e-02	1.256522e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.797862e-02	2.787599e-03	1.138928e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.783145e+00	1.351083e+00	7.331046e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.763145e+00	3.894923e+00	1.523686e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.526666e+00	5.130808e+00	1.552479e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.089573e+01	4.056325e+00	9.520865e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.975290e+00	1.638947e+00	5.534993e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.653633e+00	1.748641e-01	8.205086e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.453192e+00	3.271249e-01	1.256698e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.685020e+00	3.436124e-01	1.212284e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.292465e+00	2.669661e-01	1.081403e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.510446e+00	2.019001e-01	6.721521e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.800337e-01	1.395506e-01	4.620051e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.461695e-02	6.943422e-03	2.664452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.470340e-01	3.575635e-01	3.124442e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.569846e+00	7.967313e-01	5.188346e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.085012e+00	2.995874e-01	2.031344e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.620235e+00	3.550747e-01	3.201392e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.787729e+00	2.401039e-01	4.615442e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.310113e-01	1.314776e-01	4.732115e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.786479e-01	7.000812e-02	2.305575e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.428993e-01	2.600368e-02	1.231852e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.337661e-03	1.393672e-03	7.818949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.660674e+00	1.815164e+00	1.452959e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.552370e+00	1.312770e+00	1.061574e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.812644e+00	3.372704e-01	4.161920e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.877903e+00	3.452652e-01	1.593057e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.149548e+00	2.552093e-01	3.012521e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.230572e+00	1.437053e-01	3.452891e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.174526e-01	8.665579e-02	2.130483e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.587873e-01	5.242852e-02	1.339807e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.557745e-02	4.572652e-03	1.929801e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.068243e+02	1.946290e+01	1.572810e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.089308e+01	2.219610e+00	1.087967e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.651805e+00	5.594985e-01	6.867470e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.971479e+00	3.198413e-01	3.254581e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.515650e+00	2.346025e-01	3.028397e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.682977e+00	2.223660e-01	4.059072e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.904472e-01	1.415533e-01	3.939209e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.688293e-02	7.829104e-03	2.948876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.408885e-01	2.812880e-01	2.743487e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.473639e+00	6.512889e-01	5.663200e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.179670e+00	7.536106e-01	5.945454e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.739217e+00	7.698316e-01	3.757621e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.044968e+00	5.243334e-01	1.370493e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.058784e+00	2.410807e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.792648e+00	2.468053e-01	1.662301e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.471188e+00	2.657729e-01	3.058274e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.024286e+00	2.375559e-01	3.706601e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.518816e+00	1.923979e-01	4.317681e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.887413e-01	1.276498e-01	4.350038e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.871491e-01	8.081098e-02	2.822338e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.828287e-01	4.089857e-02	1.681337e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.919313e-02	3.051013e-03	1.301401e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.441015e+00	1.749069e+00	1.395738e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.350359e+00	1.861503e+00	1.433260e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.802830e+00	1.444286e+00	9.537399e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.413081e+00	7.740094e-01	6.606750e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.359733e+00	5.916904e-01	1.552611e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.416217e+00	1.394572e-01	1.363782e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.969479e+00	2.575087e-01	9.684295e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.569383e+00	2.864950e-01	2.198884e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.001585e+00	1.848475e-01	2.826326e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.358296e+00	1.422110e-01	2.957945e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.925659e-01	8.923763e-02	3.053508e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.320469e-01	5.216017e-02	1.570546e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.491324e-02	5.118816e-03	1.866760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.026462e+02	1.828215e+01	1.250284e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.077756e+01	3.657658e+00	3.577595e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.861221e+01	2.265138e+00	1.081037e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.247447e+01	1.251323e+00	2.090883e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.902490e+00	6.272541e-01	1.892182e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.546276e+00	4.844473e-01	4.551597e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.955491e+00	2.524625e-01	2.967914e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.144848e+00	2.373399e-01	3.479777e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.472677e+00	2.338893e-01	3.557028e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.890833e+00	2.323655e-01	4.613706e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.118112e+00	1.626552e-01	4.449649e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.002236e-02	9.205363e-03	3.232894e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.505277e-01	1.861256e-01	7.073472e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.106436e+00	8.371631e-01	3.080441e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.830593e+00	1.729417e-01	1.254061e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.946585e+00	2.733388e-01	5.748808e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.658936e+00	2.000583e-01	5.739326e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.856770e-01	8.079135e-02	3.127443e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.830931e-01	1.899031e-02	1.267620e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.955943e-02	9.777904e-03	1.097870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.232462e+00	6.153706e-01	2.309830e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.956924e+00	2.540106e-01	3.347143e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.642121e+00	2.151333e-01	3.986440e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.301470e+00	1.315635e-01	3.024843e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.965080e-01	5.737418e-02	1.605271e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.531753e-01	2.718913e-02	9.356496e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.177101e-01	2.284094e-02	4.341882e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.093315e-03	4.759833e-03	2.110690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.001047e+01	1.618978e+00	6.626338e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.586758e+00	1.341623e-01	6.471641e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.426588e+00	2.850374e-01	5.670349e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.028045e+00	1.443386e-01	2.887703e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.260194e-02	8.156656e-03	1.616095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.861085e-02	5.526407e-02	5.181540e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.358130e-01	2.805056e-01	2.014234e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.434584e+00	6.035612e-01	3.583037e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.444104e+00	7.807785e-01	3.462186e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.341837e+00	7.262089e-01	2.060227e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.766312e+00	2.533884e-01	6.491166e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.546880e+00	2.381827e-01	2.766032e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.973646e+00	2.712595e-01	4.895155e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.263718e+00	2.273808e-01	5.581533e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.535743e+00	1.575750e-01	4.997393e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.828278e-01	8.958098e-02	3.050645e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.707168e-01	4.277918e-02	2.072835e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.620895e-01	2.696156e-02	9.641544e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.714929e-02	5.531838e-03	5.113729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.877409e-01	2.382551e-01	1.506140e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.072785e+00	7.634233e-01	4.839593e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.924907e+00	1.231743e+00	6.377443e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.106973e+00	1.157913e+00	5.252839e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.374749e+00	5.851719e-01	3.024908e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.245404e+00	2.714009e-01	8.871051e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.372303e+00	1.959054e-01	3.767743e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.459593e+00	2.374048e-01	3.504560e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.431352e+00	2.052516e-01	4.777452e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.720647e+00	1.579061e-01	3.313703e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.142032e+00	1.029346e-01	2.744560e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.565421e-01	6.131291e-02	1.798728e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.231062e-01	2.858156e-02	1.265386e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.037473e-01	2.250967e-02	5.128987e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.412924e-02	3.595962e-03	3.856082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.437782e+00	1.869933e+00	1.062080e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.357590e+00	3.205406e+00	1.774559e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.157557e+01	2.903750e+00	1.428192e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.211362e+01	1.509615e+00	8.907595e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.059141e+01	4.242740e-01	5.091531e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.708762e+00	3.087576e-01	6.650197e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.888206e+00	3.901461e-01	8.341997e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.123254e+00	3.244844e-01	5.977449e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.961234e+00	2.366036e-01	4.687781e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.123463e+00	1.379200e-01	3.511864e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.949536e-01	8.256185e-02	1.955797e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.206015e-02	5.244845e-03	1.008200e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.948877e-01	2.271605e-01	1.835397e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.231108e+00	7.197744e-01	4.808184e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.353577e+00	3.677200e-01	3.814461e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.859095e+00	3.252337e-01	3.618412e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.863327e+00	2.690250e-01	4.899259e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.009417e+00	1.171336e-01	3.230638e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.558249e-01	3.304822e-02	1.776856e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.493686e-01	3.950081e-02	7.622642e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.849409e-03	5.999718e-03	3.003905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.307472e+00	1.070605e+00	7.820654e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.443779e+00	1.343207e+00	9.938831e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.149524e+00	4.323654e-01	2.557964e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.201684e+00	2.851191e-01	2.849931e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.051420e+00	2.727252e-01	3.509599e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.149367e+00	1.558090e-01	2.466726e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.350903e-01	6.721256e-02	1.338910e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.046140e-01	1.745970e-02	8.440222e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.302776e-02	6.487957e-03	8.417557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.162802e+01	1.508508e+01	1.122521e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.018681e+01	3.106206e+00	3.352671e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.000187e+01	2.239292e-01	8.159202e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.308056e+00	3.427466e-01	2.080257e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.299404e+00	3.602052e-01	3.419169e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.332296e+00	1.894416e-01	3.205615e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.688633e-01	1.115201e-01	1.920536e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.514818e-02	6.515442e-03	1.194182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.087735e-01	2.419534e-01	2.276372e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.171828e+00	4.997341e-01	3.806713e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.763412e+00	5.903961e-01	4.763017e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.423660e+00	6.823005e-01	3.811527e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.997848e+00	6.659654e-01	1.820129e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.233027e+00	2.419087e-01	8.567450e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.088563e+00	2.468582e-01	1.435116e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.686462e+00	2.749574e-01	3.845228e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.126020e+00	2.427073e-01	4.232523e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.555714e+00	1.810519e-01	3.780773e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.004646e+00	1.028451e-01	3.143876e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.713536e-01	4.546731e-02	2.009967e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.627790e-01	2.743326e-02	9.200983e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.798138e-02	6.079703e-03	6.011835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.621159e+00	1.051642e+00	7.614947e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.238095e+00	1.260353e+00	9.761112e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.188858e+00	1.430307e+00	8.482409e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.040238e+00	9.812353e-01	6.242117e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.352479e+00	5.835349e-01	2.855226e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.356123e+00	1.487181e-01	2.325351e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.468094e+00	2.877224e-01	2.078022e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.668672e+00	2.218617e-01	2.677542e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.974984e+00	1.876835e-01	2.807957e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.256773e+00	1.203023e-01	2.511311e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.340925e-01	6.272138e-02	1.672560e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.588852e-01	2.330009e-02	9.657194e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.914502e-02	4.875663e-03	7.927781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.033759e+01	1.516173e+01	9.666254e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.888736e+01	4.985159e+00	3.648525e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.569472e+01	2.339852e+00	2.659748e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.682965e+01	9.558836e-01	1.265382e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.033628e+01	2.718946e-01	7.935756e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.723080e+00	3.748782e-01	2.555298e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.523024e+00	3.138282e-01	1.080060e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.118221e+00	2.038612e-01	2.957354e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.357660e+00	2.829676e-01	3.226196e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.567341e+00	2.178468e-01	3.364720e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.398966e-01	1.030075e-01	2.439860e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.310199e-02	6.913358e-03	1.302662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.864063e-01	3.765190e-01	1.259699e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.461343e+00	9.847686e-01	4.099948e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.550570e+00	1.154440e-01	1.905800e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.473085e+00	3.044697e-01	6.835850e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.501767e+00	2.082543e-01	6.901591e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.049119e-01	1.153207e-01	4.167356e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.337025e-01	5.215712e-02	2.225410e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.866285e-02	3.814533e-03	1.669983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.457966e+00	1.188090e+00	3.126395e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.531203e+00	2.184978e-01	6.815934e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.527300e+00	2.177469e-01	6.581893e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.352486e+00	1.547653e-01	4.885277e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.472685e-01	9.237926e-02	2.588410e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.460624e-01	4.650511e-02	1.767986e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.401069e-01	2.265137e-02	7.642442e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.645918e-03	1.556808e-03	6.729944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.794905e+00	3.221461e+00	7.815748e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.794159e+00	1.122585e-01	1.501399e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.891711e+00	3.185456e-01	1.141548e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.272753e+00	1.960032e-01	5.784454e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.658396e-02	1.122803e-02	3.967074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.559880e-02	4.423840e-02	3.758459e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.138065e-01	4.206752e-01	2.811397e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.839406e+00	1.017583e+00	5.015945e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.905904e+00	1.074127e+00	4.114431e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.642924e+00	7.646039e-01	1.344336e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.701060e+00	1.863131e-01	3.803407e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.247655e+00	2.510326e-01	3.682385e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.627350e+00	2.748983e-01	5.761728e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.978993e+00	2.355342e-01	6.747362e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.425949e+00	1.867996e-01	5.930716e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.243669e-01	1.227053e-01	4.483853e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.485946e-01	7.609773e-02	3.168163e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.746647e-01	4.078526e-02	1.690621e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.704156e-02	2.664198e-03	1.407988e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.441215e-01	3.008149e-01	1.609030e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.524179e+00	1.569346e+00	6.960839e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.314792e+00	2.122704e+00	8.144655e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.223970e+00	1.768018e+00	5.391852e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.393989e+00	1.000230e+00	2.230500e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.862762e+00	2.626220e-01	2.462727e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.118508e+00	1.752703e-01	3.663219e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.186059e+00	2.161773e-01	6.062518e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.329994e+00	2.031435e-01	6.235170e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.736276e+00	1.827235e-01	5.658024e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.199719e+00	1.311694e-01	4.488891e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.844655e-01	9.118052e-02	3.176198e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.822696e-01	6.066766e-02	1.963217e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.369407e-01	3.153528e-02	1.130801e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.709036e-02	2.773412e-03	1.106217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.001052e+00	1.451957e+00	7.946138e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.240350e+00	4.123249e+00	1.673407e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.018517e+01	5.511792e+00	1.671832e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.110342e+01	3.803437e+00	8.910292e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.957669e+00	1.489972e+00	4.326345e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.668734e+00	2.092083e-01	8.201781e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.363947e+00	3.529935e-01	1.292532e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.486516e+00	3.321630e-01	1.321539e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.318940e+00	2.809843e-01	9.474966e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.426540e+00	2.050927e-01	6.956204e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.115443e-01	1.316971e-01	4.439671e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.266413e-02	6.712482e-03	2.511766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.076226e-01	3.802270e-01	3.301654e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.629111e+00	8.208417e-01	5.172609e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.125608e+00	2.718677e-01	1.149382e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.578627e+00	3.324946e-01	3.499952e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.699106e+00	2.482704e-01	5.209941e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.324039e-01	1.391597e-01	3.980887e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.234785e-01	6.479484e-02	2.401151e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.452697e-01	2.706698e-02	1.001987e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.213467e-03	1.349794e-03	6.607554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.020938e+00	1.863974e+00	1.544975e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.705941e+00	1.419813e+00	9.946379e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.787088e+00	3.158458e-01	1.798623e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.867494e+00	2.858530e-01	1.643604e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.121761e+00	2.784276e-01	2.885962e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.215610e+00	1.484593e-01	3.386249e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.580568e-01	8.429243e-02	2.241671e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.301589e-01	4.482685e-02	1.387121e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.628139e-02	4.687920e-03	1.697955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.134389e+02	2.126059e+01	1.638231e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.051563e+01	2.113842e+00	1.128184e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.567272e+00	5.069084e-01	4.101691e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.783313e+00	1.876005e-01	2.763987e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.517771e+00	2.618811e-01	2.517575e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.620225e+00	2.258985e-01	4.182248e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.683187e-01	1.397348e-01	3.706735e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.528641e-02	7.742018e-03	2.818951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.997940e-01	3.046905e-01	2.994085e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.548107e+00	6.568144e-01	5.717185e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.246384e+00	7.761000e-01	5.590796e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.787249e+00	7.345924e-01	3.600214e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.133637e+00	5.424981e-01	9.424662e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.046002e+00	2.639857e-01	1.609315e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.838814e+00	3.118591e-01	1.723800e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.401809e+00	2.624529e-01	3.499397e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.935362e+00	2.420772e-01	4.699046e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.483326e+00	1.946679e-01	4.141623e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.632296e-01	1.316690e-01	3.892180e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.583805e-01	7.854296e-02	2.659950e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.730334e-01	4.078368e-02	1.541543e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.779630e-02	2.814461e-03	1.336424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.821406e+00	1.744786e+00	1.478747e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.543078e+00	1.908668e+00	1.457949e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.993150e+00	1.456286e+00	8.853034e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.573069e+00	8.820004e-01	4.984721e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.372598e+00	5.445837e-01	1.608177e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.416949e+00	1.822720e-01	2.198207e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.943119e+00	2.984766e-01	1.124934e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.501400e+00	2.179109e-01	2.174975e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.928058e+00	1.874496e-01	3.312511e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.343266e+00	1.466819e-01	2.993864e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.895150e-01	9.211807e-02	2.510531e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.128055e-01	5.298005e-02	1.542802e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.286593e-02	4.846344e-03	1.908263e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.077617e+02	1.841373e+01	1.323765e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.080575e+01	4.278993e+00	2.820850e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.848344e+01	2.001674e+00	5.059653e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.221754e+01	1.355342e+00	1.494634e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.052970e+00	5.391800e-01	6.812341e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.467579e+00	3.740915e-01	4.158919e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.805594e+00	1.594646e-01	3.073546e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.048286e+00	2.263061e-01	4.026639e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.489885e+00	2.426211e-01	3.521899e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.813186e+00	2.303842e-01	4.765419e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.080362e+00	1.644782e-01	4.377350e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.827227e-02	8.920013e-03	3.094381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.007178e-01	1.915560e-01	7.701373e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.212180e+00	8.616573e-01	3.164205e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.740447e+00	1.983594e-01	8.122491e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.884729e+00	2.726082e-01	5.155114e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.641038e+00	1.941823e-01	6.049039e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.247968e-01	8.931522e-02	3.182977e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.585559e-01	2.088693e-02	1.555802e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.019791e-02	8.703336e-03	9.417473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.401064e+00	6.140712e-01	2.410132e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.869042e+00	2.310014e-01	2.708996e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.621393e+00	2.136168e-01	4.022200e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.277603e+00	1.330388e-01	3.081268e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.475130e-01	6.067178e-02	1.571301e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.015195e-01	3.540152e-02	9.408356e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.034668e-01	2.451269e-02	4.145009e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.639872e-03	4.117240e-03	1.795364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.030606e+01	1.641066e+00	6.752872e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.466339e+00	1.402458e-01	6.751744e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.376087e+00	2.844176e-01	5.646837e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.408310e-01	1.528607e-01	3.078085e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.991528e-02	7.920062e-03	1.632833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.234824e-02	6.221548e-02	5.086834e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.466565e-01	2.668991e-01	1.981470e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.526465e+00	6.220569e-01	3.434082e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.606416e+00	8.047464e-01	3.388468e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.380599e+00	5.658367e-01	1.926340e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.729476e+00	2.735072e-01	1.199150e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.508355e+00	2.281526e-01	2.198391e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.925796e+00	2.661389e-01	4.514994e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.217104e+00	2.317081e-01	5.311442e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.500161e+00	1.601545e-01	4.908452e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.500321e-01	9.249199e-02	3.511020e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.347928e-01	5.084308e-02	2.066071e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.686685e-01	2.573024e-02	8.335692e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.497111e-02	4.719745e-03	7.055700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.316342e-01	2.522881e-01	1.644453e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.282221e+00	8.957419e-01	5.147561e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.044169e+00	1.172825e+00	6.651596e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.265157e+00	1.075102e+00	5.157793e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.541486e+00	6.619161e-01	2.260667e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.182732e+00	2.095476e-01	1.578870e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.304943e+00	2.159181e-01	3.042449e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.278721e+00	2.396187e-01	4.793360e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.472737e+00	2.140420e-01	3.548884e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.703533e+00	1.554523e-01	3.432628e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.134896e+00	1.052516e-01	2.557982e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.087026e-01	6.209973e-02	1.810995e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.993182e-01	3.022155e-02	1.136600e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.013034e-01	2.355893e-02	5.503236e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.328733e-02	3.317107e-03	4.007311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.879916e+00	2.127614e+00	1.171436e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.981029e+00	3.468256e+00	1.858851e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.201844e+01	2.922556e+00	1.512392e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.253507e+01	1.770588e+00	7.065842e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.032898e+01	3.101848e-01	6.789561e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.520069e+00	3.656266e-01	8.435525e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.795755e+00	3.875657e-01	7.968310e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.102428e+00	3.294483e-01	6.225647e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.855549e+00	2.311349e-01	4.231783e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.083225e+00	1.421058e-01	3.440802e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.604340e-01	7.456711e-02	2.260953e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.204879e-02	5.501976e-03	8.798088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.255487e-01	2.306869e-01	2.127696e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.297296e+00	7.405586e-01	4.828444e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.326739e+00	3.183682e-01	3.680123e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.862616e+00	3.472203e-01	3.142598e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.820589e+00	2.464648e-01	4.954393e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.918681e-01	1.242791e-01	3.496208e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.421894e-01	3.470461e-02	1.720949e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.445775e-01	3.464134e-02	6.688884e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.785476e-03	5.367075e-03	3.148868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.490791e+00	1.058794e+00	7.935789e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.625542e+00	1.351817e+00	9.850469e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.080980e+00	3.687033e-01	2.782285e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.218190e+00	3.141843e-01	2.392736e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.076321e+00	2.866409e-01	3.268601e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.144823e+00	1.357126e-01	2.470208e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.876003e-01	5.730482e-02	1.448161e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.670537e-01	3.929573e-02	8.539510e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.999905e-02	6.853506e-03	7.563569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.598968e+01	1.606084e+01	1.186221e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.022663e+01	2.828673e+00	3.427492e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.772781e+00	2.463708e-01	5.980731e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.166271e+00	3.865184e-01	1.410924e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.369836e+00	3.318046e-01	3.191580e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.237572e+00	1.982541e-01	3.139660e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.387083e-01	8.549573e-02	2.010048e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.510592e-02	5.922864e-03	1.130446e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.226228e-01	2.279781e-01	2.429493e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.242578e+00	5.081729e-01	3.767457e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.828081e+00	5.959968e-01	4.398667e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.462515e+00	6.218986e-01	3.751709e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.999438e+00	5.203848e-01	1.780041e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.254508e+00	2.704390e-01	9.259970e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.118488e+00	2.099907e-01	1.209322e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.671411e+00	2.703887e-01	2.923433e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.095115e+00	2.465037e-01	4.100545e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.504197e+00	1.771580e-01	4.320060e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.955211e-01	1.190292e-01	3.211937e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.397171e-01	5.504757e-02	2.036036e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.654879e-01	3.109697e-02	8.174552e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.542589e-02	4.672248e-03	7.449269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.830759e+00	1.015823e+00	8.033090e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.548989e+00	1.576761e+00	1.002427e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.168175e+00	1.153253e+00	8.233223e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.085130e+00	8.884737e-01	5.044296e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.378120e+00	5.430247e-01	2.698274e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.416411e+00	2.144664e-01	1.892572e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.468137e+00	1.867353e-01	2.161186e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.653950e+00	2.220402e-01	2.689955e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.958506e+00	2.483949e-01	2.772684e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.237712e+00	1.236372e-01	2.293953e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.003832e-01	7.201269e-02	1.631290e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.405142e-01	2.645257e-02	9.463940e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.675959e-02	4.924153e-03	7.699526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.313739e+01	1.488077e+01	1.001237e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.805386e+01	4.062304e+00	4.113760e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.575692e+01	2.007815e+00	1.711295e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.690029e+01	1.107002e+00	1.131447e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.048635e+01	5.082166e-01	7.919423e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.571848e+00	1.642142e-01	4.004662e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.377553e+00	2.811516e-01	1.232511e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.179711e+00	2.594168e-01	2.754552e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.361505e+00	2.884647e-01	3.169061e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.495389e+00	2.042742e-01	2.980661e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.104914e-01	9.945855e-02	2.707779e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.406289e-02	5.973231e-03	1.200241e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.748731e-01	4.090027e-01	1.511665e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.721776e+00	8.481325e-01	3.877498e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.363502e+00	2.056093e-01	2.730604e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.200065e+00	2.895878e-01	6.797242e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.332156e+00	1.867762e-01	5.439824e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.168011e-01	1.018140e-01	3.178245e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.825397e-01	4.594936e-02	1.734463e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.433075e-02	3.241658e-03	1.223330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.895690e+00	1.094238e+00	3.338828e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.227829e+00	1.096819e-01	6.822495e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.326936e+00	2.127168e-01	5.412978e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.253837e+00	1.425077e-01	3.934179e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.763195e-01	8.296485e-02	2.151326e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.406686e-01	4.395234e-02	1.300183e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.239165e-01	1.951770e-02	6.764212e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.365070e-03	1.832653e-03	4.553912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.675383e+00	2.912678e+00	7.944306e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.308432e+00	1.213675e-01	1.455960e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.633367e+00	2.992209e-01	9.308634e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.179476e+00	1.766030e-01	4.281806e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.159793e-02	1.021016e-02	3.209856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.742321e-02	5.143573e-02	4.482121e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.434542e-01	4.755237e-01	3.278701e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.107767e+00	9.759878e-01	5.440920e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.296930e+00	1.024968e+00	3.764532e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.908483e+00	6.229232e-01	5.979806e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.679871e+00	1.860610e-01	1.178572e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.065933e+00	2.744193e-01	4.624437e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.420647e+00	2.700790e-01	5.618999e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.763658e+00	2.157281e-01	6.089154e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.289635e+00	1.674350e-01	4.802293e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.116241e-01	1.096505e-01	3.842931e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.928388e-01	7.049266e-02	2.305044e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.306159e-01	3.524522e-02	1.228460e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.377128e-02	2.378482e-03	8.618854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.228676e-01	4.264221e-01	2.232042e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.163470e+00	1.732593e+00	8.563091e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.906166e+00	1.960669e+00	8.189204e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.816392e+00	1.596284e+00	4.969217e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.463513e+00	5.718116e-01	2.333424e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.797000e+00	1.204143e-01	2.339646e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.871683e+00	2.095347e-01	4.791279e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.973356e+00	2.235014e-01	5.614700e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.157205e+00	1.944060e-01	5.584432e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.581108e+00	1.588465e-01	4.812959e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.118480e+00	1.223168e-01	3.453337e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.321543e-01	8.434310e-02	2.323571e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.442829e-01	5.456076e-02	1.505843e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.205567e-01	2.992848e-02	9.093483e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.486148e-02	2.478046e-03	8.039600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.482279e+00	1.825647e+00	9.272421e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.623489e+00	4.754187e+00	1.899302e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.154993e+01	5.362391e+00	1.673297e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.214892e+01	3.175580e+00	8.282426e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.976521e+00	5.724831e-01	6.245145e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.318720e+00	2.843859e-01	1.119872e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.940007e+00	3.577625e-01	1.383768e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.269244e+00	3.270311e-01	1.049026e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.045778e+00	2.526688e-01	7.588620e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.328366e+00	1.873152e-01	4.708978e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.598390e-01	1.241998e-01	3.775190e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.888008e-02	6.025100e-03	1.934130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.296898e-01	4.023295e-01	3.797985e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.784710e+00	7.462495e-01	5.061664e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.141432e+00	2.366615e-01	3.910164e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.523092e+00	3.685732e-01	3.775341e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.570306e+00	2.302749e-01	4.582757e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.598656e-01	1.229611e-01	3.168507e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.878299e-01	5.868400e-02	1.935957e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.117991e-01	2.257689e-02	8.189557e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.734701e-03	1.317049e-03	4.167419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.104833e+00	1.925901e+00	1.778309e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.546760e+00	1.120866e+00	9.502156e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.614641e+00	1.731912e-01	4.022291e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.940360e+00	3.636934e-01	1.905341e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.085687e+00	2.387583e-01	2.805096e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.156792e+00	1.393589e-01	2.808249e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.358071e-01	7.786769e-02	1.677649e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.107400e-01	4.042082e-02	1.181385e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.263694e-02	4.276570e-03	1.402173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.182055e+02	1.846989e+01	1.759976e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.949758e+01	1.500545e+00	6.047702e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.563163e+00	4.175042e-01	1.338340e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.877396e+00	2.609276e-01	4.673875e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.556161e+00	2.406645e-01	2.424977e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.544966e+00	2.109924e-01	3.754096e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.203000e-01	1.314778e-01	3.008455e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.141490e-02	7.083644e-03	2.302701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.561090e-01	3.133788e-01	3.218248e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.720126e+00	6.738648e-01	6.572882e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.489007e+00	7.864563e-01	5.719707e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.011845e+00	7.247026e-01	3.237132e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.181605e+00	3.852981e-01	1.246313e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.071728e+00	2.072317e-01	3.521131e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.846096e+00	3.662940e-01	2.075128e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.371390e+00	2.915203e-01	3.331989e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.842548e+00	2.332694e-01	4.082266e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.324344e+00	1.773748e-01	4.245643e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.861753e-01	1.222231e-01	3.207468e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.065968e-01	7.296692e-02	2.051520e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.318872e-01	3.582731e-02	1.146282e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.408326e-02	2.390781e-03	8.646357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.828247e+00	1.937088e+00	1.736768e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.412294e+00	1.916550e+00	1.534376e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.138206e+00	1.240553e+00	8.165350e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.429935e+00	6.415702e-01	5.428481e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.106846e+00	2.811632e-01	1.380072e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.364434e+00	1.792354e-01	4.829603e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.032019e+00	3.701780e-01	1.338614e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.541165e+00	2.841214e-01	2.176176e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.860344e+00	1.858418e-01	3.104319e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.215849e+00	1.325724e-01	3.077237e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.526458e-01	8.774076e-02	1.813457e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.826955e-01	4.876660e-02	1.281570e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.997710e-02	4.440582e-03	1.292877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.161138e+02	1.720996e+01	1.343952e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.924945e+01	2.593456e+00	2.842548e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.774922e+01	1.331440e+00	8.891883e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.194629e+01	8.289007e-01	6.229354e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.820855e+00	2.912005e-01	1.887247e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.404377e+00	3.966651e-01	6.026880e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.903633e+00	3.192028e-01	3.247611e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.019825e+00	1.564333e-01	5.926019e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.479183e+00	2.398109e-01	3.120771e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.707270e+00	2.177735e-01	4.011581e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.022052e+00	1.549223e-01	3.391567e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.306130e-02	8.176665e-03	2.513709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.515136e-01	2.365235e-01	9.726176e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.459967e+00	8.062017e-01	3.228377e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.697984e+00	1.025749e-01	1.767044e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.589344e+00	2.826989e-01	5.694079e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.444084e+00	1.729079e-01	4.768665e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.455584e-01	7.089550e-02	2.671604e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.134399e-01	2.204707e-02	1.044531e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.465871e-02	9.367051e-03	7.000680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.834723e+00	6.161603e-01	2.713459e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.568474e+00	1.227162e-01	2.261168e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.303249e+00	2.210443e-01	3.894902e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.202069e+00	1.199144e-01	2.643612e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.128730e-01	5.612586e-02	1.490495e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.188863e-01	2.316125e-02	7.392676e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.107486e-01	1.936024e-02	3.399885e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.301257e-03	3.630746e-03	2.122062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.102653e+01	1.499255e+00	7.013245e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.777451e+00	2.253957e-01	5.639994e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.250018e+00	2.649047e-01	4.912603e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.631613e-01	1.498815e-01	2.367814e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.723329e-02	8.743648e-03	1.529109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.681386e-02	5.435884e-02	5.469176e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.303155e-01	3.103689e-01	2.284632e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.730052e+00	6.564710e-01	4.001269e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.897568e+00	7.924389e-01	3.483787e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.671491e+00	5.643351e-01	1.178247e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.876143e+00	1.332374e-01	1.090815e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.372658e+00	2.528108e-01	3.547683e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.712456e+00	2.702290e-01	5.200476e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.004908e+00	2.167969e-01	4.627916e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.361590e+00	1.446434e-01	4.055070e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.418089e-01	7.972197e-02	2.765207e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.833389e-01	3.950828e-02	1.687397e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.160742e-01	2.451210e-02	8.398516e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.340763e-02	4.720005e-03	4.752670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.847348e-01	2.698925e-01	1.852908e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.735922e+00	1.049929e+00	6.240881e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.783144e+00	1.240257e+00	7.296656e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.672411e+00	1.081536e+00	4.907207e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.830724e+00	5.100969e-01	1.989751e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.141778e+00	1.196131e-01	2.259950e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.084303e+00	2.387681e-01	4.057609e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.052605e+00	2.430535e-01	4.687314e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.208622e+00	2.000951e-01	3.294966e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.562672e+00	1.456239e-01	2.928565e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.063335e+00	9.624361e-02	2.228620e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.718197e-01	5.572995e-02	1.620512e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.909015e-01	2.945087e-02	1.019233e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.857197e-01	2.365678e-02	4.962586e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.258376e-02	3.214165e-03	3.512971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.425262e+00	2.358177e+00	1.358718e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.037842e+01	3.660668e+00	2.083481e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.350795e+01	2.877723e+00	1.539398e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.309246e+01	1.220930e+00	7.124315e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.015292e+01	2.302435e-01	7.827365e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.856902e+00	4.157123e-01	8.022707e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.453442e+00	4.075644e-01	7.262359e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.805354e+00	3.013132e-01	5.364593e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.739158e+00	2.226603e-01	4.067605e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.044705e+00	1.430408e-01	2.887072e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.078707e-01	7.479599e-02	1.837947e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.194498e-02	4.726887e-03	8.742547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.276036e-01	2.793524e-01	2.405407e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.494659e+00	7.298334e-01	5.121661e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.392296e+00	2.093238e-01	7.483242e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.745971e+00	3.797534e-01	3.652757e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.701462e+00	2.473141e-01	4.553150e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.011849e-01	9.979145e-02	3.034816e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.027202e-01	2.990464e-02	1.424632e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.207757e-01	4.248841e-02	5.790259e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.858474e-03	5.157069e-03	2.663591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.261107e+00	1.279183e+00	1.101014e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.015934e+00	1.351532e+00	1.095396e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.844751e+00	2.500016e-01	3.375349e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.098794e+00	3.898318e-01	2.375065e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.995040e+00	2.754015e-01	3.299852e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.100314e+00	1.340010e-01	2.279931e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.794418e-01	5.194348e-02	1.293138e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.774509e-01	2.133492e-02	7.127778e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.913350e-02	6.509460e-03	6.333910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.776759e+01	1.620579e+01	1.332505e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.761550e+01	2.364492e+00	2.874737e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.024681e+00	2.989360e-01	4.494660e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.082099e+00	3.480299e-01	1.882587e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.411348e+00	3.297433e-01	3.273812e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.265713e+00	1.884620e-01	2.751578e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.636009e-01	8.925702e-02	1.883758e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.366713e-02	6.214006e-03	1.008072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.417473e-01	2.386199e-01	2.391978e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.304289e+00	4.801991e-01	4.958927e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.014574e+00	6.407907e-01	5.033297e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.716178e+00	6.801940e-01	3.807150e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.229843e+00	5.200874e-01	1.399316e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.266793e+00	1.523790e-01	1.799821e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.079752e+00	2.755883e-01	1.663525e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.606886e+00	3.137876e-01	3.324016e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.995824e+00	2.554645e-01	3.990405e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.407521e+00	1.709775e-01	3.592740e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.065977e-01	9.824208e-02	2.631242e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.979777e-01	4.495293e-02	1.708255e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.171212e-01	2.526668e-02	8.387622e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.393768e-02	4.696524e-03	5.123538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.356617e+00	1.209996e+00	9.827314e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.342473e+00	1.500589e+00	1.346534e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.895109e+00	1.329618e+00	9.368120e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.306847e+00	8.420817e-01	6.598403e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.236610e+00	3.887667e-01	2.336958e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.183822e+00	1.272020e-01	3.036380e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.276935e+00	2.613648e-01	1.977219e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.581996e+00	2.650641e-01	2.747673e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.876656e+00	1.937129e-01	2.730049e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.199255e+00	1.301139e-01	2.218075e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.902009e-01	6.786742e-02	1.400495e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.334073e-01	2.602474e-02	8.184646e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.571496e-02	4.826391e-03	6.985141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.408750e+01	1.418007e+01	1.125617e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.920093e+01	4.189992e+00	2.756974e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.389863e+01	1.817548e+00	2.666155e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.536805e+01	6.284827e-01	1.429981e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.842161e+00	2.452639e-01	4.146502e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.190350e+00	1.960817e-01	1.938659e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.243333e+00	3.040741e-01	1.071113e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.057642e+00	2.625982e-01	2.447440e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.319033e+00	2.408912e-01	3.438907e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.519586e+00	2.112802e-01	2.859093e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.232299e-01	1.103325e-01	2.303400e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.056508e-02	7.254943e-03	1.192192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.131905e+00	4.290525e-01	1.487623e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.773206e+00	7.268245e-01	3.502968e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.183730e+00	1.995800e-01	3.010103e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.050679e+00	2.550960e-01	6.802927e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.250584e+00	1.676786e-01	4.762459e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.728304e-01	9.270727e-02	2.997299e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.810434e-01	4.273202e-02	1.589189e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.342871e-02	2.947948e-03	9.188930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.189455e+00	1.075895e+00	3.254435e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.052535e+00	6.891379e-02	6.385821e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.165897e+00	1.968098e-01	5.659807e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.179090e+00	1.332860e-01	3.423559e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.353023e-01	7.633672e-02	2.245282e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.368855e-01	4.228820e-02	1.103361e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.176776e-01	1.925945e-02	8.173077e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.667868e-03	3.943263e-03	4.314275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.022371e+01	2.889231e+00	8.065772e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.905578e+00	1.313096e-01	1.478251e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.513625e+00	2.945156e-01	8.586659e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.122559e+00	1.688996e-01	4.522400e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.035625e-02	1.020888e-02	2.824648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.790891e-02	7.448295e-02	5.666259e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.679171e-01	5.659597e-01	3.726634e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.487060e+00	1.074104e+00	5.306264e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.502865e+00	9.680707e-01	3.008261e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.845320e+00	4.422000e-01	2.364608e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.525914e+00	2.061393e-01	1.541398e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.839393e+00	2.550421e-01	5.328009e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.246346e+00	2.463560e-01	5.791962e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.669568e+00	1.976157e-01	5.651807e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.209743e+00	1.514916e-01	4.473991e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.784520e-01	9.997635e-02	3.486654e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.613971e-01	6.251907e-02	2.232031e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.229228e-01	3.327616e-02	9.194372e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.303979e-02	2.238188e-03	8.821014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.247242e-01	5.464409e-01	2.581168e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.817988e+00	2.002643e+00	8.888595e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.558689e+00	2.085381e+00	7.878768e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.935212e+00	1.338660e+00	3.898415e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.451510e+00	4.454430e-01	2.275852e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.603214e+00	1.294220e-01	3.252749e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.647201e+00	2.053392e-01	5.119519e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.763025e+00	2.093756e-01	5.840763e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.094660e+00	1.883158e-01	4.954653e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.500089e+00	1.495315e-01	4.672429e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.074416e+00	1.136203e-01	3.132754e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.980205e-01	7.735504e-02	2.513401e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.193618e-01	5.075989e-02	1.601492e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.132876e-01	2.880173e-02	6.857122e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.445762e-02	2.457672e-03	8.311192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.101847e+00	2.244806e+00	1.115242e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.802162e+00	5.257471e+00	2.079762e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.262797e+01	5.692975e+00	1.676610e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.231332e+01	2.924407e+00	7.256126e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.859905e+00	2.942563e-01	9.066336e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.962380e+00	3.018210e-01	1.374694e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.717468e+00	3.702785e-01	1.187055e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.100157e+00	3.277557e-01	1.021544e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.019073e+00	2.531166e-01	7.222817e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.220868e+00	1.763166e-01	5.444807e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.149054e-01	1.207357e-01	2.865747e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.924480e-02	5.994218e-03	2.117115e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.157915e+00	4.621088e-01	3.942144e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.926512e+00	6.820989e-01	4.176539e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.044323e+00	3.038554e-01	3.132111e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.367635e+00	2.943255e-01	3.838045e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.469178e+00	2.082314e-01	4.444575e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.067186e-01	1.134057e-01	2.904101e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.703775e-01	5.388221e-02	1.733746e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.090504e-01	2.125447e-02	8.326074e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.164529e-03	3.242678e-03	3.536263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.406475e+00	2.117187e+00	1.773779e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.703959e+00	9.953063e-01	8.817919e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.513182e+00	2.290766e-01	1.362874e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.793067e+00	2.985786e-01	2.136712e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.955447e+00	2.186532e-01	3.144149e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.115695e+00	1.319232e-01	2.421093e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.905406e-01	7.237860e-02	1.823216e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.990964e-01	3.945960e-02	1.019098e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.189036e-02	4.049772e-03	1.192153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.295079e+02	1.845592e+01	1.766447e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.879283e+01	1.410781e+00	4.388130e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.403831e+00	4.902464e-01	6.889974e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.673639e+00	1.650781e-01	2.500602e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.415543e+00	2.348844e-01	2.536585e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.486745e+00	2.070250e-01	3.838470e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.807369e-01	1.262064e-01	3.040956e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.193914e-02	6.911853e-03	1.982013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.145686e-01	3.725783e-01	3.567112e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.036962e+00	7.805793e-01	6.664872e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.799424e+00	8.410259e-01	5.289713e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.108260e+00	5.683723e-01	2.599669e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.204972e+00	3.654354e-01	2.769174e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.940231e+00	2.082579e-01	5.596680e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.658617e+00	2.635061e-01	2.287759e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.232814e+00	2.525296e-01	3.686877e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.773245e+00	2.182143e-01	3.887073e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.242004e+00	1.600073e-01	4.081401e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.404456e-01	1.099021e-01	3.075526e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.807942e-01	6.554935e-02	2.028173e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.256348e-01	3.366721e-02	8.657411e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.354517e-02	2.290834e-03	8.526720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.071517e+00	2.071549e+00	1.774077e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.264074e+00	1.993213e+00	1.447775e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.353767e+00	1.089648e+00	8.151956e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.475587e+00	6.420678e-01	3.419988e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.105764e+00	3.148452e-01	1.494797e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.210208e+00	1.334271e-01	1.375162e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.810234e+00	2.242258e-01	1.647420e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.397259e+00	2.135335e-01	2.104642e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.833065e+00	1.827827e-01	2.581066e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.172616e+00	1.254286e-01	2.861077e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.082460e-01	8.106188e-02	2.003229e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.619593e-01	4.583355e-02	1.306689e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.853225e-02	4.311053e-03	1.088671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.253155e+02	1.741322e+01	1.316801e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.909020e+01	3.192278e+00	1.772885e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.758618e+01	1.284727e+00	2.960174e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.168572e+01	8.260819e-01	8.249784e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.677553e+00	4.448124e-01	4.618736e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.108389e+00	2.098031e-01	1.793788e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.682037e+00	1.711454e-01	3.662068e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.881624e+00	1.119523e-01	7.000852e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.414266e+00	2.334356e-01	2.762184e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.649587e+00	2.155041e-01	4.282225e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.762259e-01	1.499658e-01	3.011816e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.164201e-02	8.076677e-03	2.685512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.862684e-01	2.246066e-01	9.800272e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.690170e+00	7.713042e-01	2.893348e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.513833e+00	1.245715e-01	9.851236e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.348303e+00	2.598881e-01	5.430999e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.372869e+00	1.512831e-01	4.406316e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.548878e-01	5.794007e-02	2.620876e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.833517e-01	2.905862e-02	1.040110e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.335784e-02	9.170405e-03	6.700601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.169820e+00	5.744586e-01	2.590801e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.314382e+00	7.159244e-02	1.526990e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.203686e+00	2.005691e-01	3.660604e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.136459e+00	1.055561e-01	2.392880e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.611406e-01	4.857073e-02	1.520555e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.920419e-01	2.141190e-02	7.196293e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.753638e-02	3.118564e-02	3.210572e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.344031e-03	4.239411e-03	2.625072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.165315e+01	1.474968e+00	6.919578e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.411929e+00	2.369842e-01	5.138870e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.070937e+00	2.576525e-01	4.920450e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.089382e-01	1.283469e-01	2.246734e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.348110e-02	9.894198e-03	1.489848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.123671e-01	6.425428e-02	8.097687e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.036405e-01	3.557824e-01	2.650827e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.054110e+00	6.901679e-01	4.102402e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.137244e+00	7.438288e-01	3.017644e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.825247e+00	5.555056e-01	4.875351e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.672987e+00	1.779127e-01	1.387583e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.255711e+00	2.789489e-01	3.500395e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.497005e+00	2.509495e-01	5.507668e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.856003e+00	1.883148e-01	4.537452e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.241902e+00	1.211811e-01	3.956845e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.830340e-01	6.866919e-02	2.654890e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.595626e-01	3.854218e-02	1.359433e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.013526e-01	3.018817e-02	7.519576e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.209393e-02	4.606918e-03	4.087288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.948977e-01	3.452850e-01	2.208986e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.539985e+00	1.159853e+00	7.248680e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.489598e+00	1.216397e+00	7.442229e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.107448e+00	9.017921e-01	4.186266e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.722321e+00	3.202719e-01	1.754874e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.923969e+00	1.645030e-01	1.650107e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.861249e+00	2.828910e-01	3.583425e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.875075e+00	2.386673e-01	3.579051e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.083573e+00	1.904543e-01	3.448860e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.423347e+00	1.302726e-01	3.094194e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.581463e-01	8.537267e-02	2.264072e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.392993e-01	5.370532e-02	1.277458e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.676305e-01	3.346676e-02	8.264347e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.687436e-01	2.459947e-02	5.363307e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.113700e-02	3.645079e-03	3.434446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.663072e+00	2.939760e+00	1.651338e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.218192e+01	3.982965e+00	2.318572e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.444247e+01	2.558514e+00	1.582956e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.307795e+01	9.480659e-01	6.324886e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.938574e+00	2.502403e-01	6.843196e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.603041e+00	4.345935e-01	6.585604e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.223204e+00	4.048313e-01	6.795587e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.589917e+00	2.940059e-01	5.883885e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.674409e+00	2.374906e-01	3.449326e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.879266e-01	1.331958e-01	2.702355e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.386428e-01	7.880570e-02	1.849236e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.858131e-02	5.817314e-03	8.207417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.667327e-01	2.981842e-01	2.482026e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.825078e+00	7.686314e-01	4.687171e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.333374e+00	1.374782e-01	9.623173e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.541588e+00	3.703178e-01	4.017515e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.565272e+00	2.076481e-01	4.420536e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.256083e-01	8.204996e-02	2.842407e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.824950e-01	3.377972e-02	1.331355e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.118947e-01	4.256757e-02	4.681212e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.016113e-03	4.644617e-03	3.061317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.124446e+00	1.397150e+00	1.045224e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.584803e+00	1.289725e+00	1.070872e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.803696e+00	2.126759e-01	3.688202e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.899893e+00	3.482015e-01	2.464835e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.872869e+00	2.843534e-01	3.316220e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.033104e+00	1.081838e-01	2.066166e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.236039e-01	4.489190e-02	1.342325e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.650666e-01	2.460682e-02	6.463752e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.614775e-02	7.978954e-03	6.790316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.105332e+02	1.625632e+01	1.348449e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.763772e+01	1.852393e+00	2.488337e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.558230e+00	3.581041e-01	2.873654e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.863040e+00	3.646428e-01	1.474323e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.289966e+00	2.963808e-01	2.992564e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.212833e+00	1.716441e-01	2.857459e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.761910e-01	9.436464e-02	1.903052e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.043738e-02	7.905062e-03	1.011673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.519843e-01	2.720121e-01	2.678944e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.577633e+00	5.664489e-01	4.500533e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.296962e+00	6.628727e-01	4.725026e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.973217e+00	6.879425e-01	3.178835e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.306630e+00	4.360333e-01	8.235329e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.268644e+00	1.665045e-01	8.614021e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.923842e+00	2.587423e-01	2.353008e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.435430e+00	2.652862e-01	3.584951e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.856554e+00	2.148029e-01	3.846335e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.293940e+00	1.394404e-01	4.013266e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.439872e-01	8.265124e-02	2.458186e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.646899e-01	3.847527e-02	1.459558e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.110420e-01	3.798397e-02	6.599591e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.250654e-02	4.606000e-03	4.323311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.161248e+00	1.329403e+00	1.194073e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.187023e+00	1.456497e+00	1.318683e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.459869e+00	1.304945e+00	8.178072e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.569448e+00	9.006170e-01	5.148232e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.339181e+00	3.790994e-01	2.634235e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.067703e+00	1.372715e-01	2.354381e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.173652e+00	2.674301e-01	1.773032e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.398723e+00	2.228860e-01	2.742137e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.771514e+00	1.794085e-01	2.636534e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.109830e+00	9.891693e-02	2.338312e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.624788e-01	6.865280e-02	1.249175e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.101266e-01	3.379610e-02	7.332652e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.227665e-02	5.823713e-03	6.646559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.044867e+02	1.502337e+01	1.144760e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.947768e+01	4.252060e+00	3.701672e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.362056e+01	1.376560e+00	1.857257e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.499054e+01	4.803618e-01	1.539139e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.734506e+00	5.868029e-01	3.617975e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.228609e+00	4.080173e-01	2.068654e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.069820e+00	2.046398e-01	2.297565e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.930294e+00	2.081564e-01	2.125418e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.112594e+00	2.269654e-01	3.426800e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.395434e+00	2.320807e-01	2.877946e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.573226e-01	9.364559e-02	2.106147e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.978567e-02	6.978782e-03	1.069258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.399338e+00	4.915939e-01	2.122316e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.875535e+00	6.147573e-01	3.868293e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.944238e+00	3.203818e-01	5.383042e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.800976e+00	2.818383e-01	5.858794e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.078010e+00	1.651171e-01	4.345537e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.944079e-01	8.582601e-02	2.464871e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.394658e-01	3.786012e-02	1.299106e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.957673e-03	2.521449e-03	8.029281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.677221e+00	9.739992e-01	3.873330e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.704521e+00	9.002136e-02	4.567153e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.984764e+00	2.198379e-01	4.676090e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.074021e+00	1.352863e-01	2.927753e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.381272e-01	7.324517e-02	1.925158e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.109329e-01	3.950737e-02	1.008790e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.085599e-01	1.872226e-02	5.035966e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.566042e-03	1.302692e-03	4.536833e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.113189e+01	2.377350e+00	8.667410e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.364010e+00	2.390876e-01	1.128729e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.352187e+00	2.934207e-01	6.478872e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.021183e+00	1.601745e-01	3.442250e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.968434e-02	9.256229e-03	2.706138e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.667854e-02	7.295895e-02	7.245344e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.154594e+00	6.698955e-01	5.220450e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.791519e+00	1.117339e+00	6.338389e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.967813e+00	9.733515e-01	2.716323e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.978923e+00	2.222180e-01	1.279795e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.472226e+00	3.031639e-01	3.211695e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.624110e+00	3.070899e-01	6.121534e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.040448e+00	2.767406e-01	5.362077e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.505457e+00	2.133043e-01	5.226025e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.041170e+00	1.472166e-01	4.055076e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.767165e-01	9.511738e-02	2.981552e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.151928e-01	6.440928e-02	1.717202e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.776698e-01	2.900123e-02	1.002383e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.838959e-03	1.816474e-03	6.768566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.062158e+00	6.883548e-01	4.162312e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.611992e+00	2.288562e+00	1.229570e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.127558e+00	1.896147e+00	8.382036e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.361512e+00	1.019004e+00	3.944074e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.611157e+00	1.682814e-01	3.096924e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.541155e+00	2.375434e-01	3.943191e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.513925e+00	2.709180e-01	5.134628e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.540131e+00	2.426714e-01	5.739114e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.883978e+00	2.019450e-01	4.906881e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.359418e+00	1.563133e-01	3.395115e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.416091e-01	1.149549e-01	2.702700e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.180943e-01	7.767549e-02	1.991326e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.785624e-01	5.200049e-02	1.310948e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.906785e-01	2.547136e-02	7.896024e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.253238e-02	2.570239e-03	6.670642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.697327e+00	2.591300e+00	1.418412e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.077730e+01	6.127161e+00	2.604756e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.420450e+01	5.196464e+00	1.796885e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.320787e+01	2.098718e+00	6.551376e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.663710e+00	2.433029e-01	1.199854e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.638408e+00	4.091593e-01	1.302826e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.217740e+00	3.929819e-01	1.250674e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.827557e+00	3.274813e-01	7.943293e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.905015e+00	2.491383e-01	5.442613e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.135340e+00	1.683499e-01	4.052536e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.177169e-01	1.172430e-01	2.616120e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.152601e-02	5.166919e-03	1.782496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.303872e+00	5.733889e-01	5.503659e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.974846e+00	6.460004e-01	4.449265e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.168876e+00	3.822913e-01	1.221589e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.291118e+00	3.522059e-01	4.374534e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.327728e+00	2.168916e-01	4.349848e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.395275e-01	1.087101e-01	2.660972e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.226580e-01	4.907007e-02	1.531821e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.251466e-02	1.868347e-02	5.828812e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.008691e-03	1.086982e-03	2.606027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.516338e+00	2.568326e+00	2.436611e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.241594e+00	8.159860e-01	7.587283e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.584895e+00	2.438681e-01	1.062344e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.926064e+00	3.501089e-01	2.458642e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.922771e+00	2.620409e-01	2.837560e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.967220e-01	1.343478e-01	2.505875e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.319648e-01	6.999779e-02	1.704018e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.992940e-01	3.651631e-02	8.593251e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.919141e-02	3.775417e-03	1.153129e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.339306e+02	1.937572e+01	2.016514e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.866556e+01	1.308855e+00	2.898066e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.508241e+00	3.623064e-01	2.171093e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.697001e+00	1.587649e-01	4.068800e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.407591e+00	2.703359e-01	2.569160e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.454620e+00	2.028485e-01	3.624307e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.879289e-01	1.221408e-01	2.425723e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.510917e-02	6.261992e-03	1.922918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.264532e-01	3.970925e-01	4.638868e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.160596e+00	8.436654e-01	8.428143e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.967480e+00	9.083608e-01	6.050057e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.228127e+00	5.730279e-01	2.897527e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.310889e+00	2.500296e-01	6.448495e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.096495e+00	3.658429e-01	9.918643e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.748263e+00	3.880760e-01	2.975116e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.186357e+00	2.968048e-01	4.294345e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.634380e+00	2.406470e-01	4.328528e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.141549e+00	1.694705e-01	3.620008e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.502161e-01	1.091002e-01	2.739473e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.284413e-01	6.471948e-02	1.796804e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.768835e-01	2.936917e-02	9.579554e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.013523e-02	1.921056e-03	6.641574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.327190e+00	2.623075e+00	2.516589e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.603477e+00	2.014580e+00	1.647669e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.215056e+00	9.552674e-01	9.513576e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.147460e+00	3.815206e-01	2.936633e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.033127e+00	1.620146e-01	7.806289e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.349940e+00	2.709898e-01	8.510428e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.008010e+00	3.825054e-01	1.942483e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.426449e+00	2.928002e-01	2.474420e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.709309e+00	1.927376e-01	3.084936e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.095213e+00	1.322281e-01	2.370423e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.445069e-01	8.653742e-02	1.784501e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.252933e-01	4.378140e-02	1.197175e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.400050e-02	3.831828e-03	1.177814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.316231e+02	1.757815e+01	1.777416e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.722793e+01	1.692626e+00	9.838949e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.750961e+01	1.062005e+00	3.221328e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.184650e+01	8.811017e-01	2.320483e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.805395e+00	5.231056e-01	1.490642e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.446821e+00	2.796321e-01	5.320485e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.690184e+00	2.190962e-01	3.715254e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.821447e+00	1.576150e-01	9.320969e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.300959e+00	2.531317e-01	3.005691e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.635106e+00	2.237709e-01	3.599604e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.350140e-01	1.472622e-01	2.696331e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.095664e-02	7.160342e-03	2.370273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.130028e+00	3.359033e-01	1.582752e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.787272e+00	6.862720e-01	3.739261e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.354409e+00	2.676695e-01	3.292605e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.104732e+00	3.021254e-01	6.042261e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.172802e+00	1.583858e-01	4.327254e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.990080e-01	7.494430e-02	2.125296e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.309030e-01	1.708244e-02	9.869732e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.856141e-03	8.186984e-03	5.522072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.547966e+00	6.420926e-01	3.266262e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.049250e+00	7.859464e-02	1.791719e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.036252e+00	2.244537e-01	3.719225e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.042154e+00	1.180280e-01	2.329415e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.163245e-01	5.304742e-02	1.466718e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.604681e-01	2.115018e-02	7.198471e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.833852e-02	1.967157e-02	3.186820e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.285348e-03	3.209268e-03	1.911353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.221991e+01	1.404766e+00	7.766942e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.975512e+00	3.198346e-01	4.992174e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.000012e+00	2.653734e-01	4.430908e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.868222e-01	1.175819e-01	2.646813e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.359527e-02	7.963831e-03	1.283152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.356867e-02	5.547428e-02	7.678370e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.965945e-01	4.429320e-01	3.696173e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.326843e+00	8.403932e-01	5.674178e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.566630e+00	8.582257e-01	3.835206e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.109052e+00	5.139900e-01	6.875268e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.710415e+00	2.743759e-01	2.931106e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.025099e+00	3.473504e-01	5.119864e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.262158e+00	2.915218e-01	5.522051e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.648975e+00	2.161781e-01	4.852621e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.140759e+00	1.433909e-01	3.668994e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.000441e-01	9.127515e-02	2.287176e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.735008e-01	3.777982e-02	1.648895e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.569072e-01	2.701767e-02	8.194213e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.649149e-03	4.126255e-03	4.695096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.030431e-01	4.232719e-01	3.262063e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.083577e+00	1.443962e+00	1.077397e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.205503e+00	1.485527e+00	9.294420e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.485779e+00	8.638551e-01	4.860480e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.863335e+00	2.437306e-01	3.980516e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.812480e+00	2.857430e-01	3.296232e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.636698e+00	3.157396e-01	4.503860e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.657491e+00	2.711781e-01	4.334398e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.952775e+00	2.188061e-01	3.273995e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.337918e+00	1.460503e-01	3.024258e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.126566e-01	1.151842e-01	1.993712e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.662548e-01	5.795733e-02	1.442358e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.216299e-01	2.950014e-02	1.046255e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.512190e-01	1.712893e-02	4.946963e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.401169e-03	2.893505e-03	4.100217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.225376e+00	3.146468e+00	1.962849e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.345150e+01	4.187672e+00	2.702394e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.590291e+01	2.924337e+00	1.602377e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.365788e+01	9.912574e-01	7.575103e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.447247e+00	3.524859e-01	1.060608e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.168797e+00	4.958251e-01	7.281430e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.953963e+00	4.185250e-01	6.372198e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.575499e+00	3.080930e-01	4.797074e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.551863e+00	2.597106e-01	3.373953e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.872616e-01	1.280332e-01	2.677164e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.711540e-01	6.802672e-02	1.893830e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.672555e-02	4.472875e-03	8.362079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.637536e-01	3.858477e-01	3.546256e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.923385e+00	8.079811e-01	5.541603e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.408489e+00	2.957911e-01	1.295480e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.505323e+00	4.293068e-01	4.877965e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.490635e+00	2.304739e-01	4.823380e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.414919e-01	9.206030e-02	2.843025e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.069581e-01	2.807180e-02	1.363544e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.441660e-02	4.259604e-02	3.964002e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.895843e-03	3.951952e-03	3.194878e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.263949e+00	1.894007e+00	1.708891e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.667195e+00	1.340843e+00	1.152679e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.411943e+00	2.183247e-01	3.313683e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.875057e+00	4.702960e-01	3.539326e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.905610e+00	2.755089e-01	3.378130e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.004499e+00	1.301143e-01	2.183515e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.675950e-01	4.969051e-02	1.469069e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.430620e-01	2.058331e-02	6.420894e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.567317e-02	5.367546e-03	6.110393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.246225e+02	2.033826e+01	1.817654e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.438640e+01	1.433776e+00	2.184138e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.123085e+00	6.480104e-01	3.609014e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.884282e+00	3.738141e-01	1.892021e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.348633e+00	3.205946e-01	3.404157e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.104078e+00	1.706129e-01	3.189637e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.563182e-01	9.010672e-02	1.834155e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.871982e-02	6.581322e-03	8.951606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.380501e-01	2.922243e-01	3.346192e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.700446e+00	6.829624e-01	6.325639e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.538092e+00	8.247552e-01	6.202584e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.189177e+00	7.697772e-01	3.809481e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.464382e+00	4.731461e-01	9.068933e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.372664e+00	2.396871e-01	1.293592e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.859393e+00	3.323901e-01	3.513133e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.352851e+00	3.443669e-01	4.129999e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.751493e+00	2.479967e-01	4.488514e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.227748e+00	1.711849e-01	3.863434e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.901678e-01	1.155472e-01	2.482393e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.986435e-01	4.206664e-02	1.638565e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.579490e-01	2.724814e-02	9.103927e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.044338e-03	4.171085e-03	5.216562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.027056e+00	1.809706e+00	1.610723e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.257809e+00	1.879056e+00	1.828195e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.939067e+00	1.605216e+00	9.873051e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.546502e+00	6.858167e-01	6.336223e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.076011e+00	3.306541e-01	3.753843e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.818399e+00	2.229514e-01	2.514283e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.028319e+00	3.027567e-01	3.024136e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.424549e+00	3.429119e-01	3.423874e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.753962e+00	2.517740e-01	2.779744e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.074232e+00	1.239759e-01	2.244242e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.972095e-01	6.516359e-02	1.359604e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.804719e-01	2.459251e-02	8.826928e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.996049e-02	3.786783e-03	8.295992e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.179971e+02	1.795880e+01	1.502021e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.625791e+01	3.493420e+00	3.729332e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.104833e+01	1.051732e+00	2.114423e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.385500e+01	2.508667e-01	5.627187e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.877743e+00	2.916390e-01	3.709184e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.822828e+00	2.703374e-01	4.240893e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.002006e+00	3.975199e-01	1.280292e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.858506e+00	3.144855e-01	3.145357e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.327106e+00	3.111202e-01	3.171433e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.418269e+00	2.324904e-01	3.028788e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.562530e-01	9.542720e-02	2.430781e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.601633e-02	6.022580e-03	1.085914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.621037e+00	4.960220e-01	2.075840e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.875576e+00	4.757333e-01	3.594517e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.718094e+00	2.950206e-01	5.115303e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.633730e+00	2.521473e-01	5.560688e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.001471e+00	1.481530e-01	3.994646e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.438213e-01	7.881317e-02	2.072920e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.045101e-01	3.608823e-02	1.045863e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.782994e-03	2.228510e-03	8.334518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.963181e+00	9.400948e-01	3.660271e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.518342e+00	9.017348e-02	4.742688e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.832083e+00	2.051329e-01	4.395937e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.962327e-01	1.256515e-01	2.753704e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.542845e-01	6.916063e-02	1.538209e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.653047e-01	3.677960e-02	9.112699e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.018497e-01	1.731170e-02	5.429029e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.445432e-03	1.283265e-03	4.084536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.165560e+01	2.312016e+00	8.622406e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.075549e+00	2.492266e-01	1.068202e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.145952e+00	2.862853e-01	6.731684e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.600817e-01	1.562013e-01	3.106135e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.105198e-02	9.276452e-03	2.370144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.642062e-01	1.158467e-01	9.257656e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.539337e+00	8.179822e-01	5.640309e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.273938e+00	1.113737e+00	5.871378e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.977610e+00	6.336727e-01	1.740433e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.878781e+00	1.691844e-01	1.220169e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.210651e+00	2.907369e-01	3.383526e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.412919e+00	2.870107e-01	5.922736e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.857699e+00	2.450551e-01	5.643394e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.402488e+00	1.934866e-01	4.549146e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.827347e-01	1.343578e-01	3.398526e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.410949e-01	9.090044e-02	2.480154e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.620096e-01	5.411580e-02	1.573107e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.607645e-01	2.695429e-02	8.282767e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.198697e-03	1.684480e-03	5.695202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.575203e+00	9.877941e-01	4.976410e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.488888e+00	2.370835e+00	1.215393e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.747115e+00	1.779367e+00	7.492971e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.378420e+00	6.924206e-01	3.836883e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.480494e+00	9.928361e-02	2.153791e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.225207e+00	2.322605e-01	5.320394e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.224055e+00	2.527246e-01	5.545609e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.430503e+00	2.340018e-01	5.055565e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.753077e+00	1.907931e-01	4.129284e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.275404e+00	1.485335e-01	3.446097e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.780130e-01	1.060057e-01	2.650502e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.039908e-01	7.413211e-02	1.619554e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.519127e-01	4.595972e-02	1.125180e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.736596e-01	2.558661e-02	7.405184e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.019519e-02	1.941084e-03	7.576032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.857859e+00	3.374924e+00	1.641288e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.219573e+01	6.518771e+00	2.686573e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.541571e+01	5.196235e+00	1.727428e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.318158e+01	1.597795e+00	8.316904e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.438189e+00	2.603929e-01	1.372646e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.280295e+00	4.156281e-01	1.384212e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.056705e+00	4.024761e-01	1.058737e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.608460e+00	3.174400e-01	8.064926e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.720701e+00	2.380411e-01	5.847175e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.039258e+00	1.677175e-01	3.931180e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.226499e-01	1.173725e-01	2.360739e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.298816e-02	5.253999e-03	1.522751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.596748e+00	5.923350e-01	5.732993e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.117895e+00	5.684732e-01	3.182651e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.047114e+00	3.583310e-01	1.452040e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.108595e+00	3.364940e-01	4.450867e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.240126e+00	1.956441e-01	4.073996e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.723798e-01	9.912450e-02	2.242456e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.759424e-01	4.791235e-02	1.196314e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.342413e-02	1.665922e-02	5.637066e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.724383e-03	1.154040e-03	2.772484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.104493e+01	2.504968e+00	2.460221e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.296389e+00	6.675502e-01	5.177542e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.524797e+00	2.648860e-01	5.898062e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.755405e+00	3.315699e-01	2.466132e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.788014e+00	2.335642e-01	3.180687e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.395888e-01	1.254329e-01	2.137490e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.316172e-01	7.011973e-02	1.240353e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.339721e-01	3.403060e-02	9.457313e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.883951e-02	4.226831e-03	1.120779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.452726e+02	1.832252e+01	2.097246e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.826201e+01	1.656690e+00	1.273497e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.345095e+00	4.325375e-01	2.573834e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.552590e+00	1.226859e-01	2.900452e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.223533e+00	2.604292e-01	2.882529e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.339893e+00	2.017304e-01	3.045034e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.805990e-01	1.153588e-01	2.418490e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.529703e-02	6.262341e-03	1.761062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.097799e+00	4.722095e-01	5.180133e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.584123e+00	8.954673e-01	8.171732e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.218445e+00	8.141460e-01	5.107972e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.416291e+00	5.387998e-01	2.072909e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.254250e+00	2.309599e-01	2.371768e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.970137e+00	3.779143e-01	1.559204e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.513150e+00	3.298744e-01	3.117505e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.007781e+00	2.693724e-01	4.104853e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.506857e+00	2.144129e-01	3.962269e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.088997e+00	1.561052e-01	3.005597e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.990825e-01	1.025143e-01	2.336695e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.766867e-01	5.754412e-02	1.530627e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.600318e-01	2.699771e-02	8.376004e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.337660e-03	1.719911e-03	6.159120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.034548e+01	2.108148e+00	1.781808e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.062423e+01	2.051910e+00	1.762704e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.782535e+00	1.178924e+00	9.946653e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.385268e+00	5.789801e-01	2.511586e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.008977e+00	2.981984e-01	4.896980e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.214789e+00	2.115065e-01	4.753140e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.782664e+00	2.851179e-01	1.889547e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.246568e+00	2.648463e-01	2.562252e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.613080e+00	1.840571e-01	2.769566e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.024611e+00	1.265826e-01	2.261176e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.085894e-01	7.725469e-02	1.533649e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.097109e-01	4.273514e-02	9.925771e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.246676e-02	3.687286e-03	1.188658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.428170e+02	1.704317e+01	1.773437e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.794293e+01	2.782210e+00	8.845027e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.698315e+01	1.288994e+00	9.683858e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.124828e+01	6.604090e-01	1.363751e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.735935e+00	3.900541e-01	8.413827e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.109156e+00	3.029089e-01	3.883403e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.530128e+00	2.370952e-01	1.372700e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.619121e+00	1.405918e-01	1.511032e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.162057e+00	2.496839e-01	2.854590e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.499989e+00	2.097387e-01	3.843357e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.569067e-01	1.403516e-01	2.863641e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.454663e-02	7.317196e-03	1.907127e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.327399e+00	3.260456e-01	1.474367e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.962103e+00	6.724628e-01	3.347449e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.108844e+00	2.348943e-01	3.603651e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.871700e+00	2.661209e-01	5.531633e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.039192e+00	1.474177e-01	3.535349e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.221250e-01	5.532996e-02	2.077493e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.099960e-01	2.062606e-02	8.369541e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.441537e-03	7.640446e-03	3.611156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.928067e+00	5.888502e-01	3.051137e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.782756e+00	8.816621e-02	1.949239e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.877162e+00	2.116887e-01	3.469293e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.538187e-01	1.049482e-01	2.150592e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.832520e-01	5.373103e-02	1.237708e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.229664e-01	2.647724e-02	6.772929e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.526290e-02	2.200968e-02	2.575708e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.623932e-03	3.251313e-03	1.951699e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.268607e+01	1.319021e+00	7.231029e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.754996e+00	2.921194e-01	4.740041e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.858953e+00	2.509299e-01	4.241291e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.415098e-01	1.179889e-01	2.121940e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.915245e-02	8.401125e-03	1.333833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.564349e-01	8.696972e-02	7.925026e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.211413e+00	5.404734e-01	3.984889e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.797490e+00	8.714419e-01	5.459182e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.858867e+00	7.375553e-01	2.754539e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.960324e+00	2.095182e-01	1.586651e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.521275e+00	2.999296e-01	2.782896e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.794055e+00	3.123453e-01	4.611072e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.062924e+00	2.573796e-01	4.751379e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.448882e+00	1.850981e-01	4.813800e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.022750e+00	1.357584e-01	2.921558e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.128653e-01	6.507420e-02	2.271558e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.532964e-01	3.769519e-02	1.368017e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.591796e-01	3.298619e-02	5.628058e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.235513e-03	4.099676e-03	3.167482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.228654e+00	5.318163e-01	3.512034e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.142940e+00	1.628045e+00	1.045280e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.828103e+00	1.294893e+00	8.297698e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.601785e+00	6.994255e-01	5.003896e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.783802e+00	1.422517e-01	3.262746e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.575762e+00	2.709537e-01	3.053516e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.429200e+00	2.720708e-01	3.664028e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.495670e+00	2.366615e-01	4.145748e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.721271e+00	1.788370e-01	3.692005e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.261305e+00	1.412954e-01	2.229557e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.191917e-01	8.556486e-02	2.100977e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.171754e-01	5.539659e-02	1.350021e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.029754e-01	3.605431e-02	9.350209e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.421039e-01	2.028439e-02	4.506277e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.725567e-03	3.051149e-03	3.455067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.640418e+00	3.245160e+00	1.549656e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.548336e+01	4.686358e+00	2.585198e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.720794e+01	2.562264e+00	2.292379e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.367427e+01	6.990910e-01	7.753765e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.307451e+00	3.493668e-01	8.554089e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.757378e+00	4.565253e-01	8.262600e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.708980e+00	3.944873e-01	6.085051e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.277777e+00	2.879667e-01	4.958567e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.423970e+00	1.943259e-01	3.785818e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.525352e-01	1.447014e-01	2.526080e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.570260e-01	6.681392e-02	1.666491e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.590066e-02	4.382903e-03	7.770047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.099752e+00	4.165582e-01	4.074362e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.283911e+00	7.778024e-01	4.806834e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.259403e+00	2.713933e-01	1.674179e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.266805e+00	3.553022e-01	4.688816e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.307295e+00	2.080872e-01	4.143993e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.893048e-01	9.830376e-02	2.398100e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.761375e-01	2.494076e-02	1.196297e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.729434e-02	4.111863e-02	2.956427e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.075214e-03	3.712901e-03	2.297850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.477332e+00	1.782406e+00	1.828805e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.209846e+00	1.242071e+00	8.265258e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.211038e+00	1.667002e-01	3.245055e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.745273e+00	4.472358e-01	2.963142e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.770804e+00	2.734345e-01	3.141827e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.019855e-01	1.074579e-01	2.055188e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.405949e-01	4.824057e-02	1.164115e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.081570e-01	3.846085e-02	5.814880e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.406162e-02	4.845071e-03	5.257561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.351634e+02	1.853935e+01	1.904632e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.390336e+01	1.148476e+00	1.796471e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.707432e+00	6.449316e-01	3.121185e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.768223e+00	4.021928e-01	1.452188e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.184170e+00	3.192179e-01	3.358595e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.116028e+00	1.574997e-01	2.789721e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.099040e-01	8.167624e-02	1.690811e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.769911e-02	7.398845e-03	8.676590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.458534e-01	3.616551e-01	3.812994e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.053653e+00	7.350231e-01	6.694547e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.831647e+00	7.907633e-01	6.364608e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.441404e+00	7.125727e-01	3.140788e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.568026e+00	3.257095e-01	9.556999e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.191311e+00	2.549119e-01	2.154530e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.749844e+00	3.751657e-01	2.975249e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.163798e+00	2.908191e-01	4.068969e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.594339e+00	2.409702e-01	4.016895e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.099104e+00	1.502742e-01	3.352963e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.936169e-01	8.224920e-02	2.213146e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.610738e-01	3.951508e-02	1.432512e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.587151e-01	3.078704e-02	5.430323e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.535189e-03	4.271313e-03	3.327919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.591040e+00	1.945807e+00	1.656229e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.183927e+00	1.721467e+00	1.901031e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.263604e+00	1.197750e+00	7.755742e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.635761e+00	8.138614e-01	3.594527e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.934441e+00	1.824482e-01	3.064667e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.794116e+00	2.889395e-01	1.834068e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.942978e+00	3.552181e-01	2.661433e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.232289e+00	2.389941e-01	3.437840e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.605985e+00	2.447430e-01	2.473855e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.766233e-01	1.115080e-01	2.135700e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.420540e-01	6.602466e-02	1.209356e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.696509e-01	2.975879e-02	7.914592e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.934737e-02	4.061172e-03	6.355274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.286014e+02	1.645856e+01	1.366133e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.642685e+01	2.961896e+00	4.098064e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.148316e+01	9.053287e-01	2.041985e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.357593e+01	6.734845e-01	4.099134e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.709629e+00	4.283019e-01	2.581960e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.530139e+00	3.447634e-01	2.341873e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.795339e+00	3.360288e-01	1.393373e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.798027e+00	2.419674e-01	2.104759e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.068828e+00	2.803318e-01	3.237734e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.298094e+00	1.757114e-01	2.841891e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.627589e-01	1.161772e-01	2.118273e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.391833e-02	6.268580e-03	1.099484e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.697722e+00	4.565453e-01	1.985841e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.779374e+00	4.094770e-01	2.624422e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.646400e+00	2.625770e-01	5.214637e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.706022e+00	2.094119e-01	4.661234e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.719138e-01	1.299514e-01	3.472263e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.171880e-01	7.318818e-02	1.768714e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.965814e-01	3.356969e-02	9.871126e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.366322e-03	2.621828e-03	6.292564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.963121e+00	7.818674e-01	3.282725e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.345333e+00	9.988529e-02	3.902289e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.818564e+00	1.714627e-01	3.903434e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.134030e+00	1.041794e-01	2.213859e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.550581e-01	6.160998e-02	1.287718e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.837218e-01	3.538660e-02	8.025679e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.704644e-02	2.077326e-02	4.292762e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.071348e-03	1.335019e-03	3.491659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.165734e+01	1.851766e+00	7.576703e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.837168e+00	2.402733e-01	8.094294e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.259596e+00	2.349926e-01	5.123715e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.052345e+00	1.408507e-01	2.415596e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.797702e-02	8.224303e-03	2.250945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.650329e-01	1.090584e-01	8.318487e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.621299e+00	7.735148e-01	5.219639e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.287990e+00	9.387835e-01	4.805679e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.086372e+00	6.600399e-01	1.222326e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.785750e+00	2.124379e-01	1.236884e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.103778e+00	2.438567e-01	4.015959e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.453381e+00	2.411135e-01	5.012965e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.871127e+00	2.055216e-01	4.670873e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.381048e+00	1.652101e-01	4.247551e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.727530e-01	1.213077e-01	3.083900e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.484352e-01	1.143810e-01	1.764244e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.410135e-01	4.872346e-02	1.478386e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.511331e-01	2.630327e-02	8.027872e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.692918e-03	1.472483e-03	5.745559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.752247e+00	1.015830e+00	4.743476e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.463196e+00	1.970826e+00	1.017202e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.668896e+00	1.461339e+00	6.039394e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.409556e+00	7.057082e-01	1.700086e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.188467e+00	1.115093e-01	4.579691e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.103631e+00	1.902016e-01	5.093174e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.113307e+00	2.111902e-01	4.777951e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.355423e+00	1.916317e-01	4.319957e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.798934e+00	1.592232e-01	3.662960e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.387435e+00	1.189784e-01	3.112599e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.928993e-01	1.070468e-01	1.784167e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.367729e-01	7.069760e-02	1.318756e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.469607e-01	4.209928e-02	1.021765e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.632538e-01	2.392986e-02	7.717502e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.031913e-02	1.885620e-03	5.360173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.523437e+00	3.658257e+00	1.627200e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.357165e+01	6.643533e+00	2.501333e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.560545e+01	4.295197e+00	1.440048e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.261649e+01	6.438500e-01	1.224418e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.964665e+00	3.023116e-01	1.465359e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.907878e+00	3.753881e-01	1.210589e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.057176e+00	3.272777e-01	8.418766e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.734615e+00	2.587576e-01	6.696066e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.732511e+00	2.028001e-01	4.456849e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.116831e+00	1.586983e-01	3.035920e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.406936e-01	1.072414e-01	1.989626e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.130167e-02	4.787089e-03	1.365126e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.640878e+00	5.877638e-01	5.125010e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.990704e+00	4.925159e-01	2.382001e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.049122e+00	2.844731e-01	2.105554e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.209400e+00	3.466850e-01	3.830914e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.227558e+00	1.617386e-01	3.837291e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.554059e-01	9.032631e-02	2.046819e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.780414e-01	4.446003e-02	1.100050e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.230736e-02	2.117972e-02	4.977878e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.257337e-03	9.515842e-04	2.079948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.070762e+01	2.285347e+00	2.245319e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.873280e+00	6.429306e-01	3.066734e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.545195e+00	1.252876e-01	1.216776e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.776887e+00	3.049539e-01	2.388729e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.846571e+00	1.887273e-01	2.988637e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.082973e+00	1.160574e-01	1.949649e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.303186e-01	6.394735e-02	1.153899e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.560970e-01	3.338669e-02	7.241628e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.773939e-02	3.624869e-03	9.474697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.363703e+02	1.622145e+01	1.745880e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.800546e+01	1.149066e+00	4.516228e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.613156e+00	4.254301e-01	2.666479e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.652957e+00	1.287127e-01	6.240238e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.486205e+00	2.361675e-01	2.208712e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.348229e+00	1.749668e-01	3.045893e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.976104e-01	1.037294e-01	1.984234e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.465965e-02	5.911898e-03	1.461299e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.097879e+00	4.530361e-01	4.867904e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.543111e+00	8.435907e-01	7.714373e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.158222e+00	7.399506e-01	4.189217e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.317839e+00	4.977028e-01	1.646547e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.258245e+00	2.243204e-01	1.377199e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.967934e+00	2.881588e-01	1.613818e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.534957e+00	2.537504e-01	3.544816e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.103111e+00	2.557735e-01	3.479810e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.525174e+00	1.841553e-01	3.871092e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.076407e+00	1.364190e-01	3.239553e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.289221e-01	1.471187e-01	1.931898e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.610866e-01	5.197578e-02	1.477481e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.554409e-01	2.654531e-02	8.129471e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.862719e-03	1.500942e-03	5.768739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.136706e+01	2.427703e+00	2.312283e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.739955e+00	1.669989e+00	1.340100e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.735722e+00	7.559057e-01	6.178359e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.080334e+00	5.594317e-01	6.361869e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.834549e+00	1.120774e-01	1.610108e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.262845e+00	1.989372e-01	8.001850e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.831641e+00	2.720212e-01	1.786340e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.289095e+00	2.295014e-01	2.808994e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.641632e+00	1.536755e-01	2.715147e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.135571e+00	1.105506e-01	1.764525e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.647609e-01	7.849970e-02	1.224465e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.110712e-01	3.876094e-02	9.561829e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.156810e-02	3.509104e-03	1.040016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.369769e+02	1.432887e+01	1.572712e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.622679e+01	2.693852e+00	6.535121e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.677630e+01	5.879275e-01	8.753706e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.153910e+01	5.453616e-01	4.175666e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.862348e+00	6.675884e-01	2.291654e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.364746e+00	3.131099e-01	1.327129e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.435073e+00	7.484539e-02	2.126351e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.764510e+00	1.166827e-01	6.566918e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.293489e+00	2.510681e-01	2.587115e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.613397e+00	1.833859e-01	3.005561e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.970117e-01	1.296944e-01	2.546047e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.383619e-02	6.591680e-03	1.646679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.431052e+00	3.121793e-01	1.463503e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.922707e+00	5.260055e-01	2.300382e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.050859e+00	2.319477e-01	3.585399e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.778165e+00	2.108134e-01	5.124891e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.007184e+00	1.172527e-01	3.052505e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.978698e-01	5.346153e-02	1.663465e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.013435e-01	1.728003e-02	7.475646e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.821430e-03	8.246710e-03	3.947014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.005017e+00	5.386338e-01	2.620442e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.637325e+00	9.240213e-02	1.931520e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.882325e+00	1.599326e-01	3.232393e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.519159e-01	1.142684e-01	1.693386e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.708737e-01	4.357280e-02	1.182927e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.261118e-01	1.750564e-02	6.869932e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.590043e-02	2.345571e-02	2.317951e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.007308e-03	3.619412e-03	1.783309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.286475e+01	1.181956e+00	6.479318e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.489599e+00	2.828912e-01	4.772270e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.877986e+00	2.125819e-01	3.223557e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.246125e-01	9.476639e-02	2.237607e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.100112e-02	9.547229e-03	1.095540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.563451e-01	8.357931e-02	7.424760e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.290476e+00	5.490148e-01	3.664190e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.883715e+00	7.752592e-01	5.348927e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.892168e+00	6.984816e-01	2.858476e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.091299e+00	1.528094e-01	1.285874e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.563746e+00	2.943548e-01	2.446725e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.679560e+00	2.879382e-01	5.161247e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.981073e+00	2.125039e-01	4.677465e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.415820e+00	1.509320e-01	4.053684e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.675701e-01	1.103223e-01	2.881342e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.785638e-01	5.103567e-02	1.915918e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.312702e-01	2.592672e-02	1.170065e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.470448e-01	2.813603e-02	4.884550e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.768438e-03	4.652542e-03	2.200476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.483689e+00	5.570474e-01	3.702258e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.494414e+00	1.417978e+00	9.333965e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.756082e+00	1.203259e+00	6.127853e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.551297e+00	4.703709e-01	3.934557e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.672865e+00	1.873273e-01	2.759751e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.372567e+00	2.260986e-01	3.716194e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.357637e+00	2.844591e-01	2.926747e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.493963e+00	1.992625e-01	3.364648e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.780592e+00	1.481407e-01	2.682188e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.228305e+00	1.061270e-01	2.975083e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.084520e-01	1.061213e-01	1.864519e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.156001e-01	4.378090e-02	1.253647e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.935093e-01	3.200056e-02	8.261434e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.508297e-01	3.559960e-02	3.543243e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.226136e-03	2.890875e-03	3.682974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.967421e+00	3.801770e+00	2.234018e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.705363e+01	4.604459e+00	2.636238e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.694222e+01	1.792930e+00	1.204695e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.290172e+01	4.261308e-01	7.591250e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.679451e+00	3.952645e-01	1.154385e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.711642e+00	5.025255e-01	4.941813e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.571290e+00	3.733820e-01	5.271397e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.309560e+00	2.455872e-01	4.258273e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.454311e+00	1.692235e-01	2.943373e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.621356e-01	1.169428e-01	2.263256e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.631764e-01	7.103509e-02	1.542720e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.576881e-02	5.084616e-03	7.485084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.166793e+00	4.267762e-01	3.684920e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.222595e+00	6.820935e-01	3.903078e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.263689e+00	2.987885e-01	1.267496e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.320480e+00	2.937333e-01	4.539875e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.282985e+00	1.618868e-01	3.839165e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.512617e-01	9.948654e-02	2.004961e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.601549e-01	1.873387e-02	1.140062e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.118398e-02	4.007456e-02	2.694826e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.350346e-03	3.855218e-03	1.966441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.202471e+00	1.856854e+00	1.557381e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.475957e+00	9.326968e-01	7.862855e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.991726e+00	2.585970e-01	2.058753e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.845126e+00	2.560248e-01	2.985242e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.880269e+00	2.064032e-01	2.929187e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.285257e-01	1.096107e-01	1.679221e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.520520e-01	4.835609e-02	1.151023e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.078500e-01	3.330768e-02	6.199948e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.513783e-02	5.871180e-03	4.163956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.344549e+02	1.732101e+01	1.716843e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.137920e+01	7.436399e-01	1.065151e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.087739e+00	5.794116e-01	4.145728e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.939391e+00	2.410011e-01	3.374921e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.254608e+00	2.855175e-01	2.720382e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.166028e+00	1.389623e-01	2.499525e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.461939e-01	7.139433e-02	1.461152e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.770855e-02	6.356243e-03	8.562705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.606974e-01	3.486028e-01	3.387893e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.175621e+00	7.530396e-01	5.764568e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.808462e+00	6.840920e-01	6.283175e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.469930e+00	6.715147e-01	2.157735e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.544690e+00	3.148444e-01	6.623530e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.188790e+00	2.437953e-01	1.817224e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.825829e+00	3.898776e-01	2.983014e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.149615e+00	2.419894e-01	4.491631e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.575196e+00	1.975097e-01	3.855590e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.073066e+00	1.190084e-01	3.187812e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.487888e-01	7.206023e-02	2.228193e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.547052e-01	3.088019e-02	1.272616e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.501652e-01	2.842342e-02	4.816817e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.130102e-03	4.855448e-03	2.449828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.841214e+00	1.977341e+00	1.603548e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.392259e+00	1.594506e+00	1.460994e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.042181e+00	1.011401e+00	8.937273e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.280006e+00	5.541565e-01	3.151710e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.602859e+00	1.084043e-01	3.737056e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.729658e+00	3.341277e-01	1.736582e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.983100e+00	2.679590e-01	2.061352e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.385486e+00	2.410193e-01	2.751047e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.657655e+00	1.489681e-01	2.506917e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.908084e-01	1.051256e-01	1.874400e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.422491e-01	4.678328e-02	1.236713e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.633729e-01	2.240762e-02	7.028285e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.959015e-02	5.170645e-03	4.674982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.299835e+02	1.517726e+01	1.323197e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.203738e+01	1.733275e+00	2.597966e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.938503e+01	7.977953e-01	1.154781e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.307988e+01	4.288834e-01	7.803703e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.735282e+00	7.018611e-01	4.636784e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.915666e+00	4.493478e-01	4.654915e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.023351e+00	2.738827e-01	3.086434e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.900097e+00	4.046988e-01	1.593538e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.121734e+00	2.042070e-01	3.514943e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.301012e+00	1.466455e-01	3.028005e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.753796e-01	9.948933e-02	1.800974e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.479060e-02	6.286223e-03	9.751938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.974707e+00	4.785239e-01	2.025906e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.621634e+00	2.834342e-01	3.239303e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.478542e+00	2.552259e-01	4.596830e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.486195e+00	1.937143e-01	4.333631e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.034764e-01	1.184954e-01	2.797739e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.785701e-01	6.459032e-02	1.682929e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.771659e-01	2.862381e-02	8.073173e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.718260e-03	2.177349e-03	6.097292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.278104e+00	7.464613e-01	3.223061e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.185117e+00	1.103768e-01	3.797265e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.764775e+00	1.660040e-01	2.962234e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.426924e-01	1.015212e-01	2.165427e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.160933e-01	5.847544e-02	1.295409e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.562918e-01	3.162964e-02	8.308342e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.348356e-02	2.108996e-02	3.819873e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.679846e-03	1.152425e-03	3.899494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.234519e+01	1.805220e+00	7.866021e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.470358e+00	2.730954e-01	7.951537e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.048866e+00	2.426944e-01	4.453620e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.486551e-01	1.447025e-01	2.639460e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.624940e-02	8.043511e-03	2.165548e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.443218e-01	1.538635e-01	1.076372e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.107769e+00	9.421490e-01	5.898391e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.723005e+00	9.905621e-01	4.341515e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.013977e+00	3.741010e-01	1.352645e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.606954e+00	1.842060e-01	2.063859e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.889952e+00	2.498275e-01	4.649625e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.285430e+00	2.440340e-01	4.758996e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.724931e+00	2.008899e-01	3.844468e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.251274e+00	1.535704e-01	3.484671e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.752870e-01	1.096523e-01	2.830438e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.526517e-01	6.881655e-02	2.166897e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.374270e-01	6.103839e-02	1.095187e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.442580e-01	3.019556e-02	5.462073e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.018889e-03	1.394372e-03	4.382735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.200951e+00	1.180774e+00	5.317601e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.758276e+00	2.323153e+00	1.120238e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.173700e+00	1.383669e+00	5.308829e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.252351e+00	2.984140e-01	4.709785e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.985712e+00	1.250470e-01	4.751530e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.943938e+00	2.114202e-01	4.915743e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.049963e+00	2.103301e-01	4.467025e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.272640e+00	1.893405e-01	3.890253e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.656475e+00	1.575417e-01	3.527872e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.191640e+00	1.185170e-01	2.690699e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.312359e-01	8.771348e-02	2.046046e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.631450e-01	6.194682e-02	1.560297e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.346278e-01	4.240182e-02	9.436126e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.640079e-01	3.205627e-02	5.673812e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.792255e-03	1.956294e-03	6.411431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.678808e+00	4.410719e+00	1.886875e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.565305e+01	7.465782e+00	2.757684e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.651741e+01	3.658478e+00	1.380419e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.280844e+01	5.143506e-01	1.255259e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.833379e+00	3.204990e-01	1.477113e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.740317e+00	3.966835e-01	1.097555e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.608595e+00	3.482481e-01	8.943021e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.432352e+00	2.732141e-01	6.198688e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.582437e+00	1.961705e-01	4.864005e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.058599e+00	1.439650e-01	3.085919e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.815382e-01	9.540519e-02	2.396123e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.141099e-02	6.874708e-03	1.098164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.017007e+00	6.534783e-01	5.404556e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.038903e+00	3.910783e-01	1.809930e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.933251e+00	3.291188e-01	2.129401e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.980801e+00	2.585520e-01	4.273922e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.147238e+00	1.676463e-01	3.096497e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.105351e-01	8.253373e-02	1.755683e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.338934e-01	3.629141e-02	1.097234e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.323925e-02	1.652540e-02	3.334837e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.782715e-03	1.015650e-03	2.857042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.280607e+01	2.478959e+00	2.186057e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.792914e+00	4.697585e-01	2.910443e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.304483e+00	1.762460e-01	8.830198e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.723225e+00	3.075082e-01	2.289590e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.748205e+00	1.850902e-01	2.821873e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.294319e-01	1.030498e-01	1.795174e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.954455e-01	5.650168e-02	1.166463e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.319267e-01	3.253571e-02	7.042890e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.602065e-02	3.623114e-03	8.701901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.491121e+02	1.568896e+01	1.607976e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.828411e+01	1.173879e+00	5.282941e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.203900e+00	3.409616e-01	3.237890e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.475516e+00	1.936106e-01	6.417079e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.205651e+00	2.095682e-01	2.763894e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.336592e+00	1.711979e-01	2.768435e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.727954e-01	1.083196e-01	1.922195e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.104459e-02	5.624675e-03	1.524512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.452386e+00	5.857847e-01	5.155235e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.025893e+00	9.281312e-01	7.229411e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.300010e+00	6.356606e-01	3.622046e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.286839e+00	2.783637e-01	5.254923e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.134622e+00	2.197240e-01	1.368384e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.848898e+00	2.790733e-01	2.730716e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.455162e+00	3.119283e-01	3.145643e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.944903e+00	2.271163e-01	3.586223e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.384863e+00	1.733189e-01	3.469742e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.979260e-01	1.375489e-01	2.551396e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.223963e-01	8.007391e-02	2.088850e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.531971e-01	6.275028e-02	1.089809e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.461276e-01	2.779280e-02	5.149964e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.098693e-03	1.456940e-03	4.696388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.374619e+01	2.797377e+00	2.261855e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.024715e+01	1.599902e+00	1.055199e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.783116e+00	6.509280e-01	5.099280e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.956902e+00	3.851725e-01	2.120546e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.765120e+00	8.411127e-02	1.345817e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.040877e+00	1.530160e-01	1.366313e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.758322e+00	2.810851e-01	1.900183e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.212287e+00	2.031191e-01	2.490902e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.564772e+00	1.547961e-01	2.584150e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.853889e-01	1.246713e-01	1.943054e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.879048e-01	6.430156e-02	1.472265e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.000035e-01	3.958965e-02	8.091762e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.106845e-02	4.292465e-03	8.468119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.495522e+02	1.556412e+01	1.371461e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.666546e+01	2.704802e+00	7.742761e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.671867e+01	9.792714e-01	6.616845e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.109107e+01	6.163455e-01	3.551982e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.447682e+00	3.221858e-01	4.959757e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.859683e+00	9.054274e-02	1.582081e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.513526e+00	2.682992e-01	7.724150e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.641908e+00	9.173259e-02	1.963432e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.140953e+00	2.390945e-01	3.167354e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.401828e+00	1.775875e-01	3.912467e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.689894e-01	1.471979e-01	2.081425e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.119426e-02	7.388572e-03	1.614328e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.709324e+00	3.418061e-01	1.423686e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.822882e+00	4.473800e-01	2.068348e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.681697e+00	2.292667e-01	4.034555e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.665770e+00	1.841828e-01	4.509569e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.645480e-01	9.466284e-02	2.911894e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.865013e-01	3.987233e-02	1.521946e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.704488e-01	2.976012e-02	6.108317e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.888772e-03	7.877520e-03	3.821654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.398485e+00	5.308919e-01	2.583611e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.324730e+00	1.140940e-01	1.472519e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.597164e+00	1.559330e-01	3.116543e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.256447e-01	9.071295e-02	1.776589e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.940037e-01	3.683934e-02	1.190246e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.022278e-01	2.484746e-02	6.252096e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.967894e-02	2.266334e-02	2.002956e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.081500e-03	3.272475e-03	1.924713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.334318e+01	1.173070e+00	6.297873e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.199994e+00	2.854974e-01	4.696115e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.648028e+00	2.107179e-01	3.290031e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.198128e-01	8.778556e-02	1.866662e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.625119e-02	8.301211e-03	1.299506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.252600e-01	1.166345e-01	1.312591e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.666355e+00	6.010840e-01	4.568112e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.484805e+00	9.094341e-01	4.348476e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.015281e+00	5.208300e-01	1.257558e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.865615e+00	3.082609e-01	1.060793e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.118564e+00	2.560222e-01	4.388280e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.429083e+00	2.436314e-01	5.490889e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.837446e+00	2.068922e-01	3.887969e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.363791e+00	1.706426e-01	3.202944e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.136262e-01	8.595941e-02	2.452119e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.544210e-01	5.539196e-02	1.741661e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.945426e-01	2.062070e-02	1.080601e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.320468e-01	2.700641e-02	4.755469e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.327320e-03	4.050646e-03	2.619789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.859791e+00	6.021977e-01	3.949008e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.616734e+00	1.431110e+00	1.013243e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.394189e+00	1.072438e+00	5.168187e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.702824e+00	4.827941e-01	1.427020e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.410748e+00	3.193608e-01	2.745304e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.080338e+00	2.235491e-01	3.413512e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.061739e+00	2.300448e-01	4.220413e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.152604e+00	1.847529e-01	3.993483e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.600701e+00	1.875749e-01	3.090471e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.190214e+00	1.315387e-01	1.819311e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.098806e-01	6.434529e-02	1.575853e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.267071e-01	5.519267e-02	1.059669e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.843325e-01	3.421722e-02	7.355538e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.253075e-01	2.135790e-02	4.498918e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.658945e-03	2.898574e-03	2.678120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.067747e+01	4.146018e+00	2.424633e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.953597e+01	4.466177e+00	2.676331e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.756309e+01	1.897006e+00	1.335042e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.294146e+01	3.327311e-01	6.939422e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.269488e+00	4.158688e-01	8.020773e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.164202e+00	4.179360e-01	7.204685e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.410883e+00	3.840324e-01	5.129423e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.072785e+00	2.392337e-01	4.216150e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.330093e+00	1.633978e-01	2.846921e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.487703e-01	1.455122e-01	1.931414e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.562267e-01	7.223063e-02	1.623520e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.328124e-02	5.212308e-03	6.793616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.519355e+00	5.193443e-01	3.899983e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.409876e+00	6.148498e-01	3.281368e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.031256e+00	3.449490e-01	2.040460e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.080371e+00	2.755077e-01	4.250557e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.202822e+00	1.419205e-01	3.640187e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.119422e-01	5.527195e-02	2.057884e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.362288e-01	1.860510e-02	8.442339e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.829973e-02	3.722423e-02	2.491358e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.516902e-03	3.434601e-03	2.123539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.003060e+01	2.132841e+00	1.954832e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.534387e+00	7.795256e-01	4.938449e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.881369e+00	2.489920e-01	2.597970e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.641852e+00	3.569987e-01	2.733776e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.629642e+00	1.767899e-01	2.929210e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.039892e-01	8.179837e-02	2.035273e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.694716e-01	4.775726e-02	9.028534e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.904871e-01	1.597476e-02	6.151420e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.280674e-02	5.996449e-03	3.724207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.532554e+02	1.886537e+01	1.855225e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.955343e+01	6.356215e-01	1.640917e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.928825e+00	6.174349e-01	5.865556e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.519300e+00	2.500343e-01	1.594571e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.146360e+00	2.200966e-01	2.953883e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.067830e+00	1.311304e-01	2.730652e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.295079e-01	8.781200e-02	1.556844e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.349481e-02	8.214214e-03	7.905935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.112489e+00	4.190579e-01	4.241911e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.599239e+00	8.018386e-01	6.335600e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.314292e+00	7.490202e-01	4.471901e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.512624e+00	4.842162e-01	1.562419e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.409564e+00	2.017084e-01	9.003199e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.963638e+00	3.095437e-01	1.863098e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.522382e+00	2.760091e-01	4.457496e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.001912e+00	2.541804e-01	3.892919e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.502636e+00	2.076585e-01	3.251707e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.018508e+00	1.064094e-01	2.886705e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.406712e-01	6.575331e-02	1.748863e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.190173e-01	2.367193e-02	1.147635e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.371460e-01	2.736095e-02	4.298433e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.699273e-03	4.001566e-03	2.673938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.752600e+00	1.919855e+00	1.790340e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.057755e+01	1.681000e+00	1.454421e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.112872e+00	8.962813e-01	6.275411e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.152433e+00	5.885067e-01	1.970310e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.508430e+00	1.905686e-01	3.194001e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.546653e+00	1.937862e-01	2.196464e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.843592e+00	3.119447e-01	2.514794e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.125642e+00	2.072242e-01	3.396244e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.501442e+00	1.595309e-01	2.284357e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.719871e-01	9.117266e-02	1.576983e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.469096e-01	4.262780e-02	1.060002e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.388431e-01	2.373573e-02	6.283373e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.743787e-02	4.091742e-03	5.364673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.443214e+02	1.623630e+01	1.346942e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.938021e+01	1.121282e+00	1.766127e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.820207e+01	9.607656e-01	9.915011e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.308283e+01	5.901875e-01	8.673656e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.969441e+00	1.082920e+00	6.483850e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.607263e+00	3.559921e-01	4.471343e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.654767e+00	1.984339e-01	2.482743e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.713146e+00	2.223725e-01	2.397203e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.909265e+00	2.020767e-01	3.363975e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.245295e+00	1.601190e-01	2.602047e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.626964e-01	7.680926e-02	1.984714e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.294242e-02	6.778109e-03	9.115412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.229874e+00	4.738769e-01	2.411671e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.720982e+00	2.153288e-01	2.471928e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.178015e+00	3.066257e-01	5.296062e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.291405e+00	1.957746e-01	4.440890e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.594453e-01	1.188296e-01	2.783085e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.991761e-01	6.326750e-02	1.509525e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.413098e-01	3.258652e-02	7.265356e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.615626e-03	2.157847e-03	4.519534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.689373e+00	6.804732e-01	3.453501e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.039414e+00	1.549812e-01	2.768945e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.529004e+00	1.727699e-01	3.287478e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.177052e-01	9.823071e-02	2.147290e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.383525e-01	5.683283e-02	1.249122e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.403285e-01	3.386408e-02	6.081847e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.720053e-02	1.319207e-02	3.988326e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.082391e-03	1.078778e-03	3.200123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.308829e+01	1.610853e+00	7.531809e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.099972e+00	2.914134e-01	7.362426e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.874752e+00	2.226195e-01	4.064784e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.894303e-01	1.257149e-01	2.338860e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.230540e-02	7.687940e-03	1.740947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.583731e-01	2.129803e-01	1.756348e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.633373e+00	1.055514e+00	7.890001e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.104387e+00	8.432262e-01	3.779345e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.291986e+00	2.831418e-01	3.002989e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.425679e+00	2.802433e-01	4.063665e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.665441e+00	3.038971e-01	5.309508e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.042810e+00	3.219978e-01	3.879784e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.434847e+00	2.058147e-01	4.844508e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.092648e+00	1.610600e-01	3.148580e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.713222e-01	1.162826e-01	2.150635e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.652641e-01	7.057804e-02	1.854412e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.715679e-01	4.338635e-02	1.105957e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.175237e-01	2.774060e-02	5.561079e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.144716e-03	1.379554e-03	4.394714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.299389e+00	1.606178e+00	8.379121e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.397533e+00	2.466734e+00	1.361451e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.598007e+00	7.934601e-01	6.662082e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.240009e+00	1.515513e-01	2.965041e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.623522e+00	2.313411e-01	5.757001e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.587394e+00	2.651659e-01	4.553769e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.766184e+00	2.486896e-01	4.384749e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.027170e+00	2.656605e-01	4.402812e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.469335e+00	1.573236e-01	3.002547e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.091960e+00	1.411522e-01	1.759267e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.997349e-01	8.579212e-02	2.088160e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.880883e-01	9.148667e-02	1.156167e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.638283e-01	3.521248e-02	1.132620e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.452967e-01	3.184553e-02	6.187759e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.602107e-03	2.657336e-03	4.427357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.020434e+01	6.399451e+00	2.788544e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.910741e+01	7.630793e+00	3.088670e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.796190e+01	2.608493e+00	1.508770e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.270194e+01	3.391267e-01	1.424772e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.842538e+00	4.120823e-01	1.620945e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.087250e+00	4.195431e-01	1.100337e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.323649e+00	3.526515e-01	7.816205e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.271401e+00	2.608340e-01	4.853120e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.456967e+00	1.868106e-01	3.467359e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.595435e-01	1.297069e-01	2.885873e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.919905e-01	1.038626e-01	1.987553e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.736338e-02	4.861402e-03	1.107788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.292887e+00	7.131649e-01	6.326878e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.295042e+00	4.321707e-01	1.462488e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.849784e+00	3.816763e-01	2.765198e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.776399e+00	2.885278e-01	4.597079e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.850238e-01	1.569350e-01	3.091108e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.044702e-01	8.102320e-02	1.747209e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.990380e-01	4.085546e-02	8.953267e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.724824e-02	1.240084e-02	3.697517e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.705075e-03	1.004886e-03	1.548840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.482785e+01	2.797761e+00	2.731826e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.815348e+00	4.390340e-01	1.194255e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.241364e+00	1.487705e-01	1.047816e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.594246e+00	3.560807e-01	2.619795e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.590780e+00	2.048841e-01	2.767204e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.993882e-01	9.957074e-02	2.057094e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.397573e-01	6.819783e-02	9.702454e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.081937e-01	3.087181e-02	6.481035e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.186825e-02	2.754108e-03	8.870063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.649690e+02	1.691807e+01	1.670067e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.795960e+01	8.650926e-01	5.173811e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.841985e+00	1.760596e-01	2.486386e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.306925e+00	1.797224e-01	2.256705e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.098469e+00	2.145708e-01	2.498372e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.142046e+00	1.641574e-01	2.656670e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.471269e-01	9.192154e-02	1.891970e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.883869e-02	5.231506e-03	1.275062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.709843e+00	6.514067e-01	6.851966e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.529332e+00	1.148738e+00	8.790134e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.539614e+00	5.661085e-01	3.714776e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.545848e+00	2.849816e-01	2.495487e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.186510e+00	2.538952e-01	1.333684e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.683213e+00	3.137491e-01	4.027157e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.296745e+00	3.222528e-01	3.656848e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.762374e+00	3.052461e-01	3.441595e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.221602e+00	1.830905e-01	3.509657e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.864658e-01	1.627783e-01	2.825979e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.359548e-01	8.555157e-02	1.739679e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.826897e-01	4.457107e-02	1.254198e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.228612e-01	3.203261e-02	5.397656e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.736371e-03	1.505024e-03	4.004147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.719592e+01	3.611591e+00	3.158010e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.021506e+01	1.072165e+00	1.435503e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.837116e+00	5.212087e-01	2.771636e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.748640e+00	1.578857e-01	2.903037e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.801786e+00	2.607028e-01	1.496395e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.873997e+00	1.859977e-01	2.514395e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.640594e+00	3.130193e-01	2.033618e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.093284e+00	2.572205e-01	2.820750e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.396372e+00	1.559328e-01	2.239382e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.898356e-01	1.448018e-01	1.943203e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.067901e-01	7.177991e-02	1.416513e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.528177e-01	3.389903e-02	7.872367e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.659111e-02	3.312213e-03	9.259120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.653479e+02	1.547620e+01	1.457081e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.550898e+01	8.809837e-01	6.783613e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.652205e+01	3.419844e-01	8.611659e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.119207e+01	1.208425e+00	2.183793e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.973430e+00	3.577675e-01	7.607520e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.634594e+00	1.949938e-01	2.428393e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.216863e+00	9.697464e-02	7.929852e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.448062e+00	2.079411e-01	6.492330e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.964702e+00	2.171970e-01	3.228654e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.372084e+00	1.838835e-01	2.415989e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.924944e-01	1.086625e-01	2.543236e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.746527e-02	8.134411e-03	1.401316e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.891758e+00	3.254057e-01	2.342158e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.205759e+00	5.833163e-01	1.802517e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.382135e+00	3.029640e-01	5.623541e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.344207e+00	2.159746e-01	5.134881e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.165950e-01	1.384354e-01	2.641358e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.758415e-01	4.287717e-02	1.577632e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.302606e-01	2.847068e-02	6.813752e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.755586e-03	5.531413e-03	2.558466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.863302e+00	5.194522e-01	3.130637e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.092923e+00	1.609117e-01	1.791759e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.388217e+00	1.762022e-01	2.996236e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.631525e-01	9.581404e-02	1.723724e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.163310e-01	6.097819e-02	9.144372e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.788244e-01	1.687408e-02	6.364274e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.497558e-02	1.859721e-02	2.077163e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.841846e-03	2.454304e-03	1.882150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.409192e+01	1.083723e+00	6.674352e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.769605e+00	3.229729e-01	4.844736e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.501781e+00	2.055530e-01	3.080660e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.731512e-01	1.159832e-01	1.687968e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.199923e-02	6.363896e-03	1.187591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.834174e-01	1.430147e-01	1.312052e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.968858e+00	7.087304e-01	7.496291e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.037998e+00	1.103633e+00	5.296679e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.283586e+00	5.624705e-01	7.734877e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.858711e+00	3.348726e-01	2.275769e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.051977e+00	3.510370e-01	4.212108e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.106967e+00	2.783394e-01	6.281511e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.579359e+00	2.253186e-01	4.898535e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.128213e+00	2.043397e-01	3.251810e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.612618e-01	1.415416e-01	2.455211e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.645058e-01	5.872689e-02	1.735420e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.597054e-01	3.709910e-02	1.097996e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.010864e-01	2.063194e-02	5.394707e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.852072e-03	4.091014e-03	2.137929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.160960e+00	1.014141e+00	7.786685e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.452138e+00	1.952990e+00	1.449438e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.684324e+00	8.416578e-01	5.027448e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.564290e+00	2.814820e-01	1.685688e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.173516e+00	2.928329e-01	2.053268e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.715206e+00	3.211573e-01	4.303524e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.704867e+00	2.853579e-01	4.545152e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.859505e+00	2.069405e-01	4.338248e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.429417e+00	2.003048e-01	2.381097e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.851381e-01	1.352079e-01	1.846718e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.626003e-01	1.062514e-01	1.506760e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.228481e-01	5.879745e-02	1.312447e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.534182e-01	2.734847e-02	7.060566e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.164273e-01	2.288545e-02	3.557554e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.646302e-03	2.699615e-03	3.996405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.632638e+01	5.912816e+00	3.753731e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.538544e+01	5.107063e+00	3.587064e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.783815e+01	1.169700e+00	1.884707e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.155766e+01	6.380001e-01	4.638372e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.353740e+00	6.005892e-01	7.852103e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.398095e+00	4.678383e-01	7.662973e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.002705e+00	4.662733e-01	4.261514e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.834726e+00	2.943639e-01	3.571432e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.179000e+00	1.802373e-01	3.217410e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.113070e-01	1.069560e-01	2.041204e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.982609e-01	6.376225e-02	1.586558e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.240385e-02	4.118517e-03	7.165617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.826864e+00	5.936698e-01	5.013302e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.641610e+00	6.664667e-01	3.291347e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.011692e+00	4.393221e-01	3.328967e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.867966e+00	3.174706e-01	4.981524e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.004368e+00	1.843802e-01	3.638624e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.841875e-01	6.377043e-02	1.964065e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.865118e-01	1.886858e-02	9.783886e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.367404e-02	2.727255e-02	2.545312e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.152180e-03	2.383371e-03	1.359718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.234459e+01	2.508131e+00	2.236268e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.664311e+00	7.329305e-01	5.193206e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.677819e+00	3.283999e-01	2.215912e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.540686e+00	3.621031e-01	3.243467e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.450608e+00	2.027184e-01	2.892014e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.545605e-01	9.124588e-02	1.642576e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.853720e-01	4.347433e-02	9.092984e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.735962e-01	1.497640e-02	4.975008e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.022016e-02	4.315269e-03	4.659359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.667078e+02	1.901551e+01	1.966883e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.045448e+01	8.242865e-01	1.197519e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.424357e+00	4.584694e-01	1.558579e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.345346e+00	3.838739e-01	1.713048e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.848107e+00	2.347854e-01	3.193958e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.848676e-01	1.516803e-01	2.276481e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.579872e-01	6.549319e-02	1.500032e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.308077e-02	5.045267e-03	8.460495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.312522e+00	5.301080e-01	5.028814e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.948887e+00	1.042121e+00	7.763577e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.792291e+00	9.683515e-01	5.419234e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.656152e+00	4.003334e-01	2.364900e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.416394e+00	2.404972e-01	1.706901e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.990634e+00	4.012038e-01	3.151625e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.462048e+00	4.222024e-01	4.694198e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.760107e+00	2.550032e-01	5.134948e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.292327e+00	1.982504e-01	3.593933e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.934134e-01	1.960896e-01	2.610512e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.303115e-01	7.439924e-02	2.205090e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.765646e-01	4.413133e-02	1.209377e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.066929e-01	2.109887e-02	4.861982e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.148220e-03	4.184122e-03	2.277237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.249155e+01	2.956850e+00	2.434414e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.231635e+01	2.298444e+00	1.608799e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.347350e+00	7.204143e-01	9.879146e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.860796e+00	2.161119e-01	3.726472e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.321552e+00	2.595011e-01	2.345082e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.254547e+00	3.077859e-01	2.963234e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.607163e+00	2.896893e-01	3.897917e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.918161e+00	2.209769e-01	3.063771e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.433068e+00	2.363925e-01	2.279716e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.468972e-01	1.205941e-01	1.648093e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.517640e-01	5.872739e-02	1.130871e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.136631e-01	2.163057e-02	7.307790e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.478883e-02	4.005387e-03	4.629617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.607798e+02	1.752934e+01	1.455118e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.158394e+01	1.318466e+00	4.493761e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.945922e+01	1.090085e+00	9.744876e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.177226e+01	3.979750e-01	7.242161e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.023318e+00	6.410677e-01	1.061894e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.035963e+00	2.623769e-01	3.037156e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.424805e+00	3.188752e-01	2.009683e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.451459e+00	3.097284e-01	1.741306e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.821051e+00	2.598739e-01	3.058758e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.095973e+00	1.573093e-01	2.916489e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.653854e-01	9.731719e-02	1.777705e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.927871e-02	4.767786e-03	1.018029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.495760e+00	5.432409e-01	2.672236e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.461911e+00	1.405987e-01	2.809875e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.000555e+00	3.255784e-01	5.194879e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.208102e+00	2.049985e-01	3.905165e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.043059e-01	1.107544e-01	2.866211e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.666607e-01	5.988872e-02	1.372203e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.309277e-01	2.735341e-02	6.211653e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.147137e-03	1.598364e-03	4.066435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.049132e+00	7.246827e-01	3.707881e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.687376e+00	1.861486e-01	3.932978e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.414019e+00	1.923634e-01	3.026635e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.627228e-01	1.012026e-01	1.960210e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.169125e-01	6.058947e-02	1.176097e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.013365e-01	2.885931e-02	6.784405e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.464398e-02	1.511364e-02	3.491772e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.866213e-03	1.105898e-03	3.048074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.362864e+01	1.663559e+00	8.031169e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.904038e+00	3.234128e-01	7.757713e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.589948e+00	2.430220e-01	4.409218e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.769868e-01	1.230583e-01	2.384240e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.053521e-02	7.383407e-03	1.611696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.962701e-01	2.120060e-01	2.016501e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.083978e+00	1.297831e+00	9.326136e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.362803e+00	8.185143e-01	4.022638e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.150605e+00	2.266875e-01	7.937975e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.291584e+00	3.533759e-01	4.552423e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.497259e+00	3.416008e-01	5.048417e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.879013e+00	2.887111e-01	5.425408e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.404252e+00	2.171506e-01	3.908326e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.999749e-01	1.585027e-01	3.674650e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.908703e-01	1.075203e-01	2.614633e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.662864e-01	8.122375e-02	1.478065e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.412528e-01	4.628393e-02	9.794081e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.087385e-01	2.415280e-02	5.556912e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.401266e-03	1.363486e-03	3.555669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.839683e+00	1.821623e+00	1.035058e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.504676e+00	2.327046e+00	1.365152e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.239603e+00	1.131346e+00	4.386950e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.386862e+00	1.577994e-01	5.837672e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.636182e+00	2.839721e-01	6.525942e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.505290e+00	3.134124e-01	4.915023e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.514218e+00	2.715885e-01	4.546197e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.890097e+00	2.269317e-01	3.853123e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.315942e+00	1.701209e-01	3.717536e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.525610e-01	1.303483e-01	2.580928e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.719327e-01	8.774673e-02	1.755499e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.625765e-01	7.352117e-02	1.069442e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.572888e-01	4.064289e-02	9.494431e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.310443e-01	3.224577e-02	4.462442e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.583021e-03	1.597145e-03	4.735498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.108331e+01	6.611662e+00	3.177396e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.141111e+01	8.757232e+00	3.466572e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.815875e+01	2.087907e+00	1.887301e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.241948e+01	3.771326e-01	1.442450e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.976317e+00	4.581743e-01	1.640322e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.082309e+00	4.660029e-01	1.070373e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.016080e+00	3.602511e-01	8.919013e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.995058e+00	2.795698e-01	5.359463e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.258186e+00	1.941210e-01	4.123309e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.647129e-01	1.876828e-01	2.126742e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.805864e-01	9.517648e-02	1.822513e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.623988e-02	4.312193e-03	1.000483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.617306e+00	8.326689e-01	7.336888e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.203377e+00	2.750095e-01	1.441759e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.747859e+00	4.237525e-01	3.309683e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.674258e+00	3.043480e-01	4.397343e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.188529e-01	1.614534e-01	2.973537e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.722714e-01	7.441038e-02	1.757424e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.913803e-01	3.737681e-02	7.704032e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.358845e-02	1.252601e-02	3.354680e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.367181e-03	8.206565e-04	1.323083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.648320e+01	3.075023e+00	3.226601e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.737942e+00	3.585379e-01	7.810135e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.244832e+00	2.159678e-01	1.115769e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.391438e+00	3.710106e-01	2.952036e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.463129e+00	2.503153e-01	2.467432e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.336046e-01	1.014447e-01	2.001810e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.012976e-01	5.903657e-02	1.053726e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.849516e-01	2.699941e-02	6.346221e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.173800e-02	3.420884e-03	7.200590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.781643e+02	1.834217e+01	1.874403e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.751555e+01	4.303893e-01	1.660331e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.794443e+00	3.323601e-01	2.153544e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.080114e+00	1.548546e-01	7.003220e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.881824e+00	2.780825e-01	2.423730e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.052196e+00	1.694432e-01	2.632817e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.252142e-01	9.554999e-02	1.830191e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.659865e-02	5.035357e-03	1.211545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.000009e+00	8.132122e-01	8.462954e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.618268e+00	1.036228e+00	9.658554e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.648048e+00	6.127407e-01	2.955453e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.522888e+00	2.726176e-01	1.275779e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.097551e+00	3.194654e-01	2.369654e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.685781e+00	3.665893e-01	3.619850e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.196605e+00	4.266526e-01	3.709667e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.656633e+00	2.628506e-01	3.822319e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.158145e+00	1.903221e-01	3.613131e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.034415e-01	1.432457e-01	2.433699e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.182856e-01	1.007258e-01	1.606529e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.676783e-01	4.700308e-02	9.713027e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.134192e-01	2.567367e-02	5.421437e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.629858e-03	1.341438e-03	3.736583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.895839e+01	3.706529e+00	3.626555e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.075902e+01	1.329037e+00	9.673265e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.732666e+00	5.632562e-01	1.892773e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.894416e+00	2.783382e-01	1.946771e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.681016e+00	1.511593e-01	1.860245e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.899707e+00	2.354542e-01	2.088224e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.509852e+00	3.213426e-01	2.800667e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.894164e+00	2.449267e-01	2.662929e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.296819e+00	1.708407e-01	2.800876e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.063025e-01	1.091593e-01	1.744902e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.891410e-01	9.247363e-02	1.076152e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.298228e-01	3.331216e-02	8.146331e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.710397e-02	4.116581e-03	7.543823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.769481e+02	1.723163e+01	1.636267e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.530414e+01	1.423284e+00	3.690056e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.633669e+01	1.382997e+00	1.219874e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.038499e+01	2.634027e-01	7.311437e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.447604e+00	4.901661e-01	1.478426e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.489473e+00	2.401265e-01	4.537805e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.982970e+00	1.280948e-01	2.198720e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.303906e+00	2.375825e-01	7.586588e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.771000e+00	2.320970e-01	3.256789e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.182944e+00	1.843067e-01	3.146657e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.887483e-01	1.527639e-01	1.866374e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.529794e-02	5.855416e-03	1.416307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.176765e+00	4.276619e-01	2.259276e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.822989e+00	3.499755e-01	2.839096e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.245606e+00	3.372212e-01	5.609134e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.350860e+00	2.694294e-01	4.088649e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.129107e-01	1.097177e-01	2.804677e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.497596e-01	4.726697e-02	1.560573e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.347243e-01	2.416824e-02	5.629863e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.997926e-03	5.005157e-03	3.031351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.071475e+00	5.688181e-01	3.524438e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.961307e+00	2.022294e-01	2.626012e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.343404e+00	2.137724e-01	2.648440e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.705214e-01	9.139659e-02	1.874922e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.713507e-01	5.395373e-02	9.878020e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.668915e-01	2.150275e-02	5.300598e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.644351e-02	1.476225e-02	2.961235e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.052999e-03	2.187358e-03	1.256040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.441408e+01	1.107491e+00	7.138631e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.630160e+00	3.576998e-01	4.169172e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.400990e+00	2.158603e-01	3.373966e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.964500e-01	9.438522e-02	1.891387e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.166721e-02	6.705258e-03	1.102042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.112494e-01	1.495381e-01	1.747319e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.393341e+00	9.539688e-01	7.770114e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.140934e+00	9.460554e-01	6.753791e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.339928e+00	5.105580e-01	1.249157e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.753162e+00	3.737906e-01	2.062183e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.853988e+00	3.882174e-01	5.690764e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.036546e+00	3.387468e-01	5.268973e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.443824e+00	2.357109e-01	4.749497e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.045904e+00	2.070300e-01	3.282359e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.060134e-01	1.130663e-01	2.566400e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.223810e-01	5.964170e-02	1.810564e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.417784e-01	3.904281e-02	1.024291e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.098030e-01	3.110981e-02	4.340171e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.974246e-03	2.514907e-03	2.654675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.996526e+00	9.900231e-01	8.099917e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.092188e+00	2.127129e+00	1.622574e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.052813e+00	8.421132e-01	1.019846e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.917266e+00	3.084469e-01	2.517291e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.890435e+00	3.368890e-01	4.285422e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.709326e+00	4.930930e-01	3.873484e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.688934e+00	3.159891e-01	3.471795e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.823973e+00	2.316872e-01	3.773839e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.318581e+00	1.752839e-01	2.772472e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.853835e-01	1.192908e-01	2.445560e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.187613e-01	9.446736e-02	1.416022e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.937758e-01	8.044462e-02	1.169876e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.464528e-01	4.198261e-02	6.661595e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.061132e-01	2.149489e-02	3.986008e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.288812e-03	2.162460e-03	2.443731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.657719e+01	6.381705e+00	4.219588e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.434712e+01	4.668009e+00	3.925158e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.857382e+01	1.238869e+00	1.164793e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.204872e+01	4.405225e-01	9.764967e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.631208e+00	5.990854e-01	9.164823e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.569487e+00	4.962391e-01	6.179111e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.749051e+00	3.772792e-01	4.857835e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.724753e+00	2.524799e-01	4.164758e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.089575e+00	1.658552e-01	3.590407e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.679839e-01	1.090577e-01	1.863761e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.687520e-01	9.673994e-02	1.294176e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.212093e-02	3.816807e-03	5.809898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.059588e+00	6.961887e-01	6.413560e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.625866e+00	5.819690e-01	4.107296e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.880120e+00	4.794833e-01	3.622110e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.766491e+00	3.819869e-01	5.281517e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.001798e+00	2.098547e-01	3.367987e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.457734e-01	6.575649e-02	2.063334e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.891938e-01	2.815340e-02	7.884727e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.825275e-02	2.321208e-02	3.064190e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.433478e-03	2.435052e-03	9.385384e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.384626e+01	2.851898e+00	2.936194e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.587954e+00	6.308076e-01	4.250129e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.444511e+00	3.605206e-01	2.167766e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.538336e+00	4.672063e-01	3.529151e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.383163e+00	2.458338e-01	2.833792e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.736588e-01	9.276596e-02	1.946962e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.481636e-01	4.621881e-02	9.987932e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.437492e-01	1.834934e-02	4.751500e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.054844e-02	3.801150e-03	4.797141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.758190e+02	2.000073e+01	2.280057e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.008839e+01	1.466206e+00	1.035862e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.905047e+00	5.259246e-01	3.187064e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.161036e+00	3.450399e-01	1.847819e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.879324e+00	2.527201e-01	3.046075e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.821309e-01	1.503268e-01	2.789372e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.409442e-01	1.061651e-01	1.413298e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.190459e-02	4.122766e-03	7.824019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.475450e+00	6.120305e-01	6.888961e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.283187e+00	1.080452e+00	9.948585e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.826050e+00	8.658981e-01	6.654640e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.830298e+00	4.639405e-01	5.328089e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.378390e+00	2.902453e-01	1.983811e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.920221e+00	4.746103e-01	4.727572e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.262483e+00	3.735584e-01	4.852411e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.704603e+00	2.964280e-01	4.644912e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.204034e+00	2.129690e-01	3.663899e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.180736e-01	1.426968e-01	2.970881e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.914376e-01	8.275757e-02	1.956814e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.667571e-01	4.635882e-02	1.033389e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.132797e-01	2.978528e-02	4.896686e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.547942e-03	3.126783e-03	2.467717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.315958e+01	3.086475e+00	2.794114e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.268130e+01	1.927042e+00	2.327992e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.998208e+00	1.128717e+00	4.056231e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.897308e+00	1.827890e-01	5.727336e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.177364e+00	2.451389e-01	2.403543e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.280171e+00	4.304250e-01	2.056629e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.565827e+00	3.424945e-01	2.826260e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.903208e+00	2.487959e-01	3.591650e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.306390e+00	1.756758e-01	2.562687e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.602149e-01	1.045480e-01	1.618832e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.097480e-01	6.196283e-02	1.242438e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.106086e-01	3.821560e-02	5.832884e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.399670e-02	2.890249e-03	5.143478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.703631e+02	1.956857e+01	1.784694e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.191867e+01	2.293764e+00	2.814125e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.751193e+01	6.383444e-01	2.051964e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.215849e+01	1.174624e+00	3.465773e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.133169e+00	3.798314e-01	5.261384e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.870307e+00	5.252793e-01	1.728468e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.239337e+00	2.269805e-01	3.813874e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.462417e+00	2.632223e-01	1.789655e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.633384e+00	2.211156e-01	3.287992e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.046691e+00	1.587456e-01	3.032028e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.361649e-01	1.082403e-01	1.543258e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.997426e-02	5.437009e-03	8.175008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.421618e+00	4.349967e-01	2.127798e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.443775e+00	1.271130e-01	1.822594e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.049664e+00	2.411398e-01	4.117990e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.253262e+00	1.511024e-01	3.977147e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.024915e-01	1.083976e-01	1.946533e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.800383e-01	5.167396e-02	1.286518e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.338077e-01	2.353829e-02	6.320874e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.895311e-03	1.890733e-03	5.036812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.823174e+00	5.761952e-01	3.020978e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.738178e+00	1.506154e-01	2.939977e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.517492e+00	1.368175e-01	2.758929e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.707005e-01	9.707414e-02	1.381881e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.557483e-01	4.843959e-02	1.014051e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.233950e-01	2.623948e-02	6.844032e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.681941e-02	1.507918e-02	3.716753e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.044627e-03	1.386394e-03	2.488414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.333170e+01	1.338340e+00	6.722164e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.871767e+00	2.656902e-01	6.394306e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.801783e+00	1.966117e-01	3.362689e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.770275e-01	1.083730e-01	1.886362e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.484396e-02	6.573584e-03	1.371999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.446461e-01	2.149427e-01	1.661088e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.949963e+00	1.011301e+00	6.586423e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.202767e+00	6.649553e-01	3.242633e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.102940e+00	1.717423e-01	5.139768e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.291888e+00	2.267099e-01	2.624529e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.491396e+00	2.402181e-01	4.788439e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.935197e+00	2.296216e-01	3.925751e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.452490e+00	1.672995e-01	3.401100e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.079068e+00	1.254406e-01	3.112447e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.753141e-01	1.285910e-01	1.991106e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.716238e-01	6.077556e-02	1.571081e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.555446e-01	3.789595e-02	9.492085e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.070192e-01	2.340487e-02	5.094274e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.119799e-03	1.051300e-03	3.792517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.971545e+00	1.723902e+00	7.966509e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.814844e+00	1.557629e+00	1.001695e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.404130e+00	6.993282e-01	4.840327e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.126189e+00	1.142372e-01	3.339434e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.685034e+00	1.606488e-01	4.747588e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.554858e+00	2.091955e-01	3.503422e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.623361e+00	1.974394e-01	3.563387e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.973884e+00	1.688652e-01	3.055032e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.508817e+00	1.294455e-01	2.537124e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.090094e+00	9.938908e-02	2.129321e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.490953e-01	8.416158e-02	1.491097e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.799834e-01	5.499053e-02	1.148415e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.071793e-01	5.232511e-02	6.504161e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.443322e-01	1.841347e-02	4.484196e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.490343e-03	1.609511e-03	4.343246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.170846e+01	6.706472e+00	2.699713e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.047070e+01	7.071460e+00	2.691609e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.739836e+01	1.418454e+00	1.481635e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.202717e+01	2.792379e-01	1.507540e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.162289e+00	3.369124e-01	1.169265e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.822688e+00	3.379541e-01	1.153269e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.150137e+00	3.001848e-01	5.210484e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.163427e+00	2.372838e-01	4.218194e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.491983e+00	2.033271e-01	2.855428e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.327570e-01	1.101905e-01	2.630150e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.673785e-01	8.989421e-02	1.389344e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.803889e-02	4.452814e-03	7.734828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.480993e+00	6.849867e-01	5.772496e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.178995e+00	2.433277e-01	9.212375e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.807039e+00	3.410361e-01	2.524424e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.719702e+00	2.241728e-01	3.832203e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.830499e-01	1.581047e-01	2.338304e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.942237e-01	6.455091e-02	1.632183e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.984290e-01	3.089193e-02	8.321004e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.111624e-02	1.048791e-02	3.264630e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.366009e-03	8.403810e-04	1.493231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.479311e+01	2.276243e+00	2.269604e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.588170e+00	3.249451e-01	1.220927e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.516774e+00	1.996673e-01	7.082876e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.397401e+00	2.738668e-01	2.868307e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.586555e+00	1.686235e-01	2.385742e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.641909e-01	1.041076e-01	1.300072e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.295373e-01	4.646592e-02	9.293819e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.147564e-01	2.517400e-02	6.942967e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.312967e-02	2.712979e-03	6.720246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.624692e+02	1.285522e+01	1.497815e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.717313e+01	8.828441e-01	3.377552e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.447758e+00	2.778424e-01	4.656399e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.441648e+00	1.254500e-01	6.319144e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.970317e+00	1.920021e-01	2.250007e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.177889e+00	1.396955e-01	2.250787e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.210989e-01	8.316434e-02	1.610012e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.893198e-02	4.615534e-03	1.047354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.951849e+00	6.807135e-01	6.472175e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.382054e+00	8.499756e-01	6.778185e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.487916e+00	4.493722e-01	2.748036e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.374059e+00	1.975162e-01	1.106249e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.204785e+00	2.693972e-01	1.073131e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.704727e+00	3.107481e-01	2.343267e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.210549e+00	2.391727e-01	3.441150e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.735760e+00	2.340838e-01	3.232506e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.230905e+00	1.497774e-01	2.960762e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.891278e-01	1.560399e-01	1.962310e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.334573e-01	6.800516e-02	1.983710e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.833495e-01	4.464450e-02	9.360081e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.131386e-01	2.418474e-02	4.959884e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.448448e-03	1.074587e-03	3.578492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.781972e+01	2.883985e+00	2.625728e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.490861e+00	8.792437e-01	1.084327e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.033818e+00	2.678077e-01	3.553106e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.852507e+00	3.692983e-01	7.996920e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.830404e+00	1.336788e-01	1.244647e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.091833e+00	1.811041e-01	7.115753e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.638211e+00	2.837965e-01	1.819433e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.952260e+00	1.819926e-01	3.123966e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.474863e+00	1.682755e-01	1.746890e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.090529e-01	8.677827e-02	1.619532e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.180366e-01	5.826457e-02	1.119697e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.667908e-01	3.327124e-02	6.768319e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.716170e-02	2.678277e-03	6.087647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.618048e+02	1.169359e+01	1.386239e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.460964e+01	1.546117e+00	1.890278e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.605103e+01	1.378939e+00	5.561042e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.007733e+01	1.733592e-01	2.927118e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.059586e+00	5.115050e-01	2.372485e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.024055e+00	1.197399e-01	9.958373e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.458517e+00	8.703362e-02	1.420818e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.490850e+00	1.729103e-01	6.090599e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.923610e+00	2.254798e-01	2.271338e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.336895e+00	1.650830e-01	2.527897e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.276359e-01	1.090390e-01	1.971504e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.848375e-02	5.756839e-03	1.161017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.065803e+00	3.154734e-01	1.531283e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.831787e+00	2.636125e-01	1.292275e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.419259e+00	2.476283e-01	3.592941e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.362791e+00	1.958626e-01	3.243051e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.920741e-01	7.282969e-02	2.655010e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.107708e-01	4.124975e-02	1.263343e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.738847e-01	2.370462e-02	4.920875e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.350779e-03	6.365255e-03	2.630506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.825150e+00	4.530057e-01	2.378821e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.964594e+00	1.282923e-01	2.273214e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.521838e+00	1.714442e-01	2.012075e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.528345e-01	6.751436e-02	1.671095e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.740763e-01	4.085628e-02	9.895808e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.545966e-01	2.779954e-02	4.139947e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.514237e-02	9.811210e-03	2.708282e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.811647e-03	2.829024e-03	1.856358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.364433e+01	9.217217e-01	5.296189e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.051792e+00	2.385476e-01	3.715779e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.612760e+00	2.096093e-01	2.766582e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.586709e-01	8.342119e-02	1.520316e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.165952e-02	6.597919e-03	1.027257e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.542179e-01	1.718048e-01	1.423016e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.410334e+00	8.092484e-01	5.423716e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.980979e+00	8.366943e-01	4.299086e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.142025e+00	1.732528e-01	1.232342e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.734491e+00	3.122465e-01	1.765400e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.850493e+00	2.355023e-01	4.878989e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.092523e+00	2.312947e-01	3.946180e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.481467e+00	1.582867e-01	3.736935e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.074284e+00	1.308161e-01	2.864121e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.229114e-01	8.013980e-02	2.173923e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.979068e-01	5.803790e-02	1.420125e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.851289e-01	2.392367e-02	9.322624e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.141984e-01	1.580982e-02	4.929739e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.576336e-03	3.251636e-03	2.618262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.517343e+00	1.021872e+00	6.983361e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.407538e+00	1.692092e+00	9.658482e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.347528e+00	5.193666e-01	5.307093e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.218063e+00	2.666101e-01	3.821231e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.785053e+00	2.199532e-01	3.867510e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.717553e+00	3.908206e-01	2.328721e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.729679e+00	1.897974e-01	3.560215e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.029548e+00	1.513827e-01	3.138955e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.465849e+00	1.287032e-01	2.411722e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.051013e+00	1.101843e-01	1.525721e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.669089e-01	5.393391e-02	1.502767e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.193603e-01	4.003274e-02	9.915998e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.778656e-01	4.200020e-02	4.955232e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.343192e-01	1.151808e-02	4.832789e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.094739e-03	2.787197e-03	2.901416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.759270e+01	5.800361e+00	3.527914e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.375741e+01	3.723997e+00	2.704737e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.768502e+01	8.482568e-01	1.177730e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.120958e+01	5.776237e-01	7.496637e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.087055e+00	5.667153e-01	5.419674e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.524917e+00	3.592010e-01	6.282872e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.143247e+00	4.031407e-01	3.628523e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.955795e+00	1.876208e-01	4.469995e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.284489e+00	1.999572e-01	2.147071e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.347136e-01	7.694443e-02	2.022769e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.421290e-01	7.577726e-02	1.195111e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.338850e-02	5.262196e-03	5.114928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.042705e+00	5.652922e-01	4.397154e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.435037e+00	4.197884e-01	2.073020e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.943530e+00	3.508270e-01	2.539182e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.849395e+00	2.507609e-01	4.165527e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.481591e-01	1.164678e-01	2.814355e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.192121e-01	4.281812e-02	1.604908e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.403328e-01	2.742701e-02	6.713761e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.233814e-02	3.028116e-02	1.875455e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.772364e-04	2.584541e-03	1.318557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.321621e+01	2.345323e+00	1.955330e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.548695e+00	3.684191e-01	3.670108e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.428097e+00	3.394600e-01	1.517368e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.743347e+00	2.466661e-01	2.717456e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.569541e+00	1.604832e-01	2.397021e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.820424e-01	7.396442e-02	1.679308e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.741001e-01	3.884234e-02	7.521632e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.428612e-01	1.899219e-02	4.566827e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.130412e-02	3.994555e-03	4.711057e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.638053e+02	1.534274e+01	1.694108e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.843115e+01	1.054810e+00	3.424339e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.812489e+00	3.944386e-01	3.221125e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.434838e+00	2.487351e-01	1.963640e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.249265e+00	1.985822e-01	2.366842e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.022659e+00	1.309688e-01	1.874954e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.835166e-01	6.091339e-02	1.693128e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.425014e-02	6.315679e-03	5.787954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.499971e+00	5.208588e-01	4.899710e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.219553e+00	9.308871e-01	6.179061e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.611391e+00	6.906871e-01	3.070022e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.480265e+00	2.364632e-01	2.147881e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.357804e+00	2.487792e-01	8.688256e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.911168e+00	3.457872e-01	2.723592e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.413110e+00	2.425626e-01	3.775311e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.803672e+00	2.070006e-01	3.380813e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.255443e+00	1.395914e-01	3.073554e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.200768e-01	8.552688e-02	2.430127e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.498246e-01	6.736167e-02	1.485335e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.907380e-01	1.947609e-02	8.736063e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.158338e-01	1.795776e-02	4.401095e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.096934e-03	3.321387e-03	2.497045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.405980e+01	2.598712e+00	2.165868e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.172929e+01	1.613105e+00	1.060316e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.220485e+00	3.536908e-01	8.066892e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.359472e+00	4.433209e-01	1.195452e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.805378e+00	1.675497e-01	2.510806e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.219653e+00	2.006661e-01	1.604764e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.813052e+00	3.125694e-01	1.942965e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.117329e+00	1.714341e-01	2.657557e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.385434e+00	1.149407e-01	2.285848e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.424362e-01	8.358628e-02	1.405119e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.796802e-01	4.654340e-02	9.177489e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.606802e-01	2.663253e-02	4.401580e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.611439e-02	2.753183e-03	6.627498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.602431e+02	1.459655e+01	1.401582e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.889491e+01	1.573578e+00	4.530056e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.693835e+01	9.257262e-01	1.561923e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.155515e+01	7.711750e-01	1.492171e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.379443e+00	3.805898e-01	4.335229e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.011746e+00	3.346198e-01	3.073629e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.298900e+00	2.977812e-01	1.135824e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.762102e+00	1.896198e-01	1.869080e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.956663e+00	1.594715e-01	3.984619e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.165620e+00	1.748012e-01	2.378986e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.582885e-01	7.604042e-02	1.297665e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.102508e-02	5.640740e-03	7.241780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.697109e+00	4.418951e-01	2.257462e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.278535e+00	1.024398e-01	9.300458e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.841623e+00	2.352920e-01	4.724713e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.141392e+00	1.560284e-01	3.119032e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.799088e-01	9.302700e-02	1.969076e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.453841e-01	7.675100e-02	1.053374e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.135474e-01	2.222353e-02	5.858490e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.104106e-03	1.665318e-03	4.160198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.149273e+00	5.940394e-01	3.076530e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.643649e+00	1.603061e-01	2.733382e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.277735e+00	1.382776e-01	3.141701e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.884975e-01	9.414501e-02	1.557286e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.910783e-01	5.126533e-02	8.293236e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.131383e-01	2.632426e-02	6.210003e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.650350e-02	2.105549e-02	3.012674e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.555786e-03	8.616448e-04	3.795532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.371122e+01	1.294804e+00	6.882181e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.761805e+00	2.733837e-01	5.337750e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.642403e+00	2.015934e-01	3.527591e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.547825e-01	1.173798e-01	1.916000e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.007469e-02	7.061378e-03	1.570830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.651634e-01	3.438760e-01	2.375526e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.669941e+00	1.106593e+00	8.178796e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.315271e+00	4.331541e-01	2.480742e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.815055e+00	2.133427e-01	8.635132e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.934015e+00	2.646973e-01	4.156033e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.390918e+00	3.178662e-01	3.603578e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.776769e+00	2.447523e-01	3.869627e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.317156e+00	1.771601e-01	3.140572e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.009717e+00	1.481561e-01	2.341276e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.703849e-01	9.468640e-02	2.092545e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.244440e-01	6.654321e-02	1.384763e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.321754e-01	3.413804e-02	1.032694e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.970750e-02	2.344488e-02	4.795377e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.760929e-03	1.093475e-03	3.405182e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.147721e+00	2.171943e+00	1.013464e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.403178e+00	1.806797e+00	1.066467e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.155232e+00	4.060760e-01	1.015198e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.725691e+00	2.071658e-01	4.712979e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.312085e+00	2.357431e-01	3.777623e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.334150e+00	2.398367e-01	2.883073e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.362693e+00	1.923655e-01	5.019142e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.842690e+00	2.102346e-01	2.747953e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.419084e+00	1.528284e-01	1.851316e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.008753e+00	1.588785e-01	1.569517e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.608427e-01	7.341555e-02	1.724329e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.419668e-01	5.185770e-02	9.163584e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.622459e-01	5.057945e-02	7.923542e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.337098e-01	2.822197e-02	5.178844e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.717131e-03	1.300958e-03	4.911936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.556287e+01	9.254660e+00	3.547389e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.361780e+01	7.461073e+00	2.967371e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.755236e+01	1.036673e+00	2.436776e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.136702e+01	3.189932e-01	1.642572e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.112649e+00	4.087971e-01	1.509340e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.733832e+00	3.886924e-01	7.133557e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.957016e+00	3.157655e-01	7.013421e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.041444e+00	2.372261e-01	3.731779e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.341683e+00	2.207732e-01	2.443253e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.306984e-01	1.162750e-01	2.531278e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.587429e-01	7.886844e-02	1.813922e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.582017e-02	4.900843e-03	1.023892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.040021e+00	7.775413e-01	6.278044e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.965996e+00	1.399772e-01	1.323452e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.635496e+00	3.878216e-01	3.097404e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.590153e+00	2.389339e-01	3.676626e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.756214e-01	1.313056e-01	2.193870e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.436263e-01	6.402266e-02	1.369779e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.653256e-01	3.220310e-02	7.405441e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.436295e-02	1.557735e-02	2.570010e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.245273e-03	5.757467e-04	1.733001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.776691e+01	2.686343e+00	2.601927e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.150835e+00	2.316847e-01	1.192708e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.143913e+00	1.222812e-01	1.368119e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.385127e+00	3.608900e-01	2.446738e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.387103e+00	1.607793e-01	2.484614e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.881792e-01	1.120982e-01	1.441064e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.745159e-01	4.849339e-02	8.351517e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.866256e-01	2.479130e-02	5.609269e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.229973e-02	3.867160e-03	6.281821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.821946e+02	1.525486e+01	1.583790e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.603213e+01	7.297567e-01	1.276292e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.662153e+00	1.863146e-01	2.329114e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.071217e+00	1.412857e-01	6.731751e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.901389e+00	1.973457e-01	2.336717e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.073223e+00	1.912862e-01	2.264370e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.347878e-01	8.255452e-02	1.529062e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.720367e-02	4.788173e-03	1.111161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.500794e+00	8.224656e-01	9.324391e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.921545e+00	9.399483e-01	8.583089e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.600975e+00	5.083942e-01	8.108843e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.205885e+00	2.264333e-01	1.203244e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.957775e+00	3.654118e-01	2.025921e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.427215e+00	3.080059e-01	3.893616e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.124631e+00	3.231561e-01	3.144872e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.603767e+00	2.433408e-01	2.890782e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.158407e+00	2.032320e-01	2.472840e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.671644e-01	1.073897e-01	2.365793e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.722808e-01	6.706077e-02	1.513454e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.464310e-01	4.585464e-02	1.050886e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.033775e-01	2.513529e-02	4.404718e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.807732e-03	1.047904e-03	3.838053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.191689e+01	3.145408e+00	3.864663e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.501860e+00	1.033360e+00	7.923204e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.699518e+00	1.890877e-01	1.791079e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.438668e+00	2.142782e-01	2.247909e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.586544e+00	3.489745e-01	2.898751e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.867175e+00	1.769927e-01	1.967247e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.329679e+00	2.147961e-01	3.142503e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.960467e+00	2.928714e-01	2.046052e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.349934e+00	1.936009e-01	1.774038e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.114554e-01	1.036678e-01	1.463711e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.568261e-01	5.358028e-02	1.115550e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.454060e-01	3.909623e-02	6.395225e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.537202e-02	2.521934e-03	7.651813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.793617e+02	1.249911e+01	1.730912e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.311619e+01	1.041571e+00	4.623066e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.478498e+01	1.117423e+00	1.121251e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.086034e+01	9.560296e-01	2.906565e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.404258e+00	6.794782e-01	1.705665e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.116030e+00	2.562753e-01	2.064028e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.206438e+00	2.379887e-01	1.686518e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.329669e+00	2.186649e-01	4.745633e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.802020e+00	1.947049e-01	3.243668e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.208695e+00	1.984765e-01	2.154942e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.830522e-01	1.018506e-01	1.958757e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.438065e-02	5.136862e-03	1.310006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.550688e+00	3.971961e-01	1.918817e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.404936e+00	1.597558e-01	2.410183e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.989553e+00	3.049795e-01	4.126013e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.195894e+00	1.642541e-01	3.286660e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.940419e-01	9.893755e-02	1.940661e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.564208e-01	5.693216e-02	1.103637e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.143805e-01	2.278832e-02	4.913611e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.480037e-03	4.536453e-03	2.501743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.272176e+00	4.633777e-01	2.954533e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.597509e+00	1.594577e-01	2.604500e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.299807e+00	1.380181e-01	2.247411e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.164426e-01	9.467557e-02	1.303064e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.861345e-01	6.419995e-02	7.932791e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.656648e-01	1.573549e-02	4.600222e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.778277e-02	1.280161e-02	2.612410e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.859126e-03	2.492935e-03	1.216516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.471702e+01	1.078784e+00	5.962024e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.182346e+00	2.903146e-01	6.131640e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.396941e+00	1.936190e-01	2.710614e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.215663e-01	1.095903e-01	1.647074e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.371374e-02	7.229189e-03	9.078883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.770289e-01	1.993232e-01	2.097818e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.111789e+00	9.296594e-01	9.412813e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.708686e+00	8.705937e-01	3.418438e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.015810e+00	1.630583e-01	1.246065e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.271727e+00	4.887269e-01	3.205266e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.383575e+00	2.994540e-01	5.563685e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.839714e+00	2.309709e-01	4.312467e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.383527e+00	2.231645e-01	3.122068e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.835767e-01	1.408558e-01	2.803564e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.704895e-01	1.030561e-01	1.810792e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.122455e-01	6.829870e-02	1.190104e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.295783e-01	4.263040e-02	7.061952e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.358656e-02	1.904754e-02	4.936344e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.233330e-03	2.372831e-03	3.289040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.588757e+00	1.283426e+00	8.988937e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.010357e+01	1.471265e+00	1.301035e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.631215e+00	5.420889e-01	7.102022e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.886135e+00	1.893464e-01	4.958299e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.528939e+00	3.538285e-01	2.444621e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.289639e+00	3.957565e-01	3.244710e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.519976e+00	3.010702e-01	2.808168e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.773739e+00	1.677097e-01	3.158529e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.320262e+00	2.052539e-01	1.935701e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.072304e-01	1.330799e-01	1.623715e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.087619e-01	8.401077e-02	1.234882e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.173732e-01	6.408644e-02	8.376316e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.200220e-01	2.609600e-02	6.497013e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.818485e-02	1.568629e-02	4.420291e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.885115e-03	2.119393e-03	2.856479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.166404e+01	7.302002e+00	4.415730e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.722109e+01	4.318501e+00	3.209121e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.754409e+01	6.340804e-01	8.664217e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.010456e+01	4.115027e-01	2.002814e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.106805e+00	8.769455e-01	4.902627e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.276304e+00	4.840643e-01	4.373144e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.656424e+00	3.402881e-01	4.945400e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.803929e+00	3.232278e-01	3.409690e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.113690e+00	1.868378e-01	2.203188e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.210972e-01	1.440882e-01	1.661446e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.387348e-01	4.930494e-02	1.608884e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.181483e-02	3.916303e-03	4.998359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.699560e+00	6.889333e-01	6.061301e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.462658e+00	4.308190e-01	1.515915e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.359292e+00	3.825223e-01	4.697618e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.749662e+00	3.048983e-01	3.966799e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.128771e-01	1.252856e-01	2.709500e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.514984e-01	7.853370e-02	1.392136e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.749503e-01	2.521555e-02	5.977876e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.524906e-02	2.483976e-02	2.248658e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.253069e-03	2.331437e-03	8.756498e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.703993e+01	2.681074e+00	2.755286e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.276368e+00	4.835073e-01	1.673488e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.158306e+00	3.706018e-01	1.722846e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.252070e+00	2.748611e-01	3.796380e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.403365e+00	1.664809e-01	2.314813e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.867122e-01	1.009517e-01	1.304990e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.557169e-01	6.195800e-02	7.670808e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.513591e-01	1.489276e-02	5.290737e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.369050e-03	4.450971e-03	4.206522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.868077e+02	1.711850e+01	1.953648e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.790771e+01	1.286878e+00	3.099667e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.401901e+00	4.721347e-01	1.739560e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.153440e+00	1.870720e-01	2.241267e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.818534e+00	2.104958e-01	2.437891e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.146071e-01	1.735078e-01	1.942007e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.985898e-01	5.469041e-02	1.210981e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.286245e-02	4.619901e-03	6.566632e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.774790e+00	6.718606e-01	8.689580e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.962240e+00	1.054358e+00	7.597182e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.085678e+00	6.748604e-01	4.271379e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.657916e+00	4.454115e-01	3.171762e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.104405e+00	4.049513e-01	1.979910e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.599110e+00	4.270541e-01	4.549102e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.092331e+00	2.947230e-01	3.730153e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.662172e+00	2.856697e-01	3.503627e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.128669e+00	1.608919e-01	2.903683e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.925548e-01	1.134452e-01	2.168230e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.897349e-01	1.088621e-01	1.405523e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.507174e-01	4.203400e-02	7.586512e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.686590e-02	1.893647e-02	5.029238e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.237025e-03	2.264082e-03	3.326965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.668208e+01	2.987358e+00	4.008391e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.327952e+01	1.959257e+00	1.205442e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.615906e+00	4.984761e-01	2.033699e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.913979e+00	2.887123e-01	1.689535e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.708705e+00	2.109178e-01	1.018842e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.008891e+00	3.142908e-01	1.855887e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.593016e+00	4.887763e-01	2.505610e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.922128e+00	2.129869e-01	2.403481e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.261498e+00	1.768695e-01	1.848229e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.612561e-01	1.064731e-01	1.579317e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.348854e-01	7.947091e-02	8.962711e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.847702e-01	2.268887e-02	5.462479e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.252547e-02	3.030585e-03	5.460027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.770853e+02	1.513011e+01	2.000145e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.740054e+01	1.246876e+00	1.921941e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.791439e+01	1.975478e+00	3.256952e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.073362e+01	3.761971e-01	3.598577e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.853246e+00	4.934142e-01	1.339284e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.595924e+00	5.033496e-01	1.231814e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.571576e+00	6.561771e-01	1.339055e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.448184e+00	2.446437e-01	1.876431e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.619674e+00	2.174245e-01	2.967866e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.067684e+00	1.989770e-01	2.238192e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.350428e-01	1.072473e-01	1.400499e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.040454e-02	3.797193e-03	6.979065e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.673194e+00	4.622728e-01	2.572614e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.204971e+00	3.648540e-02	1.169391e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.925992e+00	2.575372e-01	4.332907e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.174560e+00	1.673927e-01	3.095416e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.260071e-01	1.265788e-01	2.019187e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.287682e-01	4.917252e-02	1.322828e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.175349e-01	2.884050e-02	5.714930e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.401470e-03	2.182116e-03	4.269645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.990470e+00	5.446780e-01	3.235835e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.736964e+00	2.141004e-01	2.201396e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.442685e+00	1.483495e-01	2.526656e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.683786e-01	9.501027e-02	1.569988e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.018289e-01	4.868299e-02	1.441164e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.266861e-01	4.635740e-02	6.477646e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.538158e-02	1.468001e-02	3.215250e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.719051e-03	1.063572e-03	2.877049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.354187e+01	1.182602e+00	6.921423e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.868039e+00	2.944503e-01	4.050590e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.722463e+00	2.128308e-01	3.284218e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.289832e-01	1.036442e-01	2.366534e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.112314e-02	6.417862e-03	1.368657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.561547e-01	2.826924e-01	2.791332e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.392405e+00	1.176951e+00	7.962935e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.326896e+00	5.463993e-01	3.196713e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.005400e+00	2.077832e-01	1.858306e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.149479e+00	2.975591e-01	3.773328e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.455405e+00	2.685379e-01	4.497844e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.796134e+00	2.357402e-01	4.261871e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.336602e+00	2.147618e-01	3.478235e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.632317e-01	1.289626e-01	2.744675e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.928527e-01	9.407954e-02	2.148351e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.430940e-01	9.258962e-02	1.290961e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.227864e-01	3.535255e-02	9.570606e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.918727e-02	3.074649e-02	4.073463e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.491631e-03	1.573406e-03	3.133891e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.734203e+00	1.918820e+00	1.112976e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.539428e+00	1.534568e+00	1.050289e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.564796e+00	4.477278e-01	5.001112e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.076957e+00	1.767847e-01	5.122792e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.382921e+00	2.485267e-01	5.933177e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.251529e+00	2.536105e-01	4.273005e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.674395e+00	2.871612e-01	2.405731e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.854534e+00	1.765441e-01	3.658089e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.365835e+00	1.411468e-01	2.629964e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.902158e-01	1.120410e-01	2.272862e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.884439e-01	7.916134e-02	2.095857e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.516970e-01	5.127119e-02	1.313540e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.912417e-01	4.887856e-02	6.552078e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.424171e-01	3.098530e-02	3.761567e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.136877e-03	2.914572e-03	4.866195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.451044e+01	8.333415e+00	3.619872e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.281778e+01	6.130472e+00	2.969973e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.806328e+01	1.031729e+00	1.816455e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.179798e+01	3.938967e-01	1.405040e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.993733e+00	4.377180e-01	1.226553e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.642905e+00	4.167839e-01	8.428051e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.161399e+00	4.793681e-01	3.896319e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.020813e+00	2.286787e-01	3.798018e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.291847e+00	1.629836e-01	3.960502e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.602236e-01	1.080585e-01	2.688904e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.247803e-01	1.249405e-01	1.586777e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.818728e-02	4.565269e-03	1.062765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.593947e+00	7.245415e-01	6.910219e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.196516e+00	2.541131e-01	9.902068e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.863163e+00	3.860106e-01	3.297521e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.652597e+00	2.672127e-01	3.927159e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.973855e-01	1.410043e-01	2.412817e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.591315e-01	6.460510e-02	1.548006e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.713187e-01	2.976858e-02	8.507675e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.877730e-02	1.522494e-02	3.603867e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.097572e-03	6.503774e-04	1.439359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.523878e+01	2.374373e+00	2.543507e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.595739e+00	4.639139e-01	1.310630e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.435414e+00	1.986023e-01	2.349645e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.643201e+00	3.770463e-01	2.510788e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.514163e+00	1.748304e-01	2.277760e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.706913e-01	9.234348e-02	1.387582e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.913561e-01	5.136958e-02	1.378248e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.974168e-01	4.356607e-02	6.855401e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.225118e-02	3.431419e-03	6.900741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.639149e+02	1.332013e+01	1.485839e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.824037e+01	7.069509e-01	6.975980e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.439117e+00	4.207490e-01	5.287161e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.236037e+00	1.216946e-01	2.977673e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.077432e+00	2.581809e-01	2.029435e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.086505e+00	1.577715e-01	2.501412e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.253609e-01	7.945880e-02	1.766072e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.836504e-02	4.297475e-03	1.095451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.180676e+00	7.491364e-01	8.021673e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.357630e+00	1.187147e+00	7.638978e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.364771e+00	4.062488e-01	4.981492e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.499771e+00	1.969244e-01	2.223195e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.276830e+00	4.057842e-01	1.475374e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.833410e+00	4.543666e-01	2.774434e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.204413e+00	2.960825e-01	4.022539e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.605763e+00	2.220524e-01	3.734202e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.111568e+00	1.562530e-01	3.371483e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.181778e-01	1.535234e-01	1.998579e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.150339e-01	8.816281e-02	1.397593e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.364688e-01	3.690262e-02	1.112979e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.039118e-01	2.958603e-02	4.155321e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.519815e-03	1.487176e-03	3.401934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.930286e+01	3.537718e+00	3.136185e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.753065e+00	7.349902e-01	9.677090e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.965028e+00	2.504424e-01	4.089849e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.926705e+00	3.478463e-01	1.990649e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.091068e+00	3.374888e-01	1.884147e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.981813e+00	2.383104e-01	1.255015e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.651461e+00	3.532447e-01	2.167625e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.944005e+00	1.869704e-01	3.244638e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.406316e+00	1.827731e-01	2.094698e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.132890e-01	9.062233e-02	2.295931e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.679245e-01	5.288805e-02	1.485134e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.737123e-01	5.772881e-02	6.252335e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.570178e-02	3.240832e-03	7.710254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.670616e+02	1.263463e+01	1.256378e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.475584e+01	1.592705e+00	9.343967e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.629092e+01	8.088187e-01	9.009734e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.155222e+01	7.602811e-01	6.449990e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.465601e+00	4.444095e-01	2.441270e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.000735e+00	9.790117e-02	2.098848e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.039053e+00	1.627261e-01	1.207735e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.510018e+00	3.038022e-01	6.230369e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.937115e+00	2.046508e-01	2.995652e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.193475e+00	1.488965e-01	3.596908e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.609115e-01	1.160149e-01	2.250911e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.767597e-02	6.811324e-03	1.291870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.408338e+00	4.314231e-01	2.119078e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.469257e+00	1.190267e-01	1.794983e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.214244e+00	3.150346e-01	4.221620e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.240458e+00	1.564649e-01	4.205241e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.252056e-01	1.175511e-01	2.043950e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.228139e-01	3.599707e-02	1.210609e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.301411e-01	2.435929e-02	4.603339e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.795777e-03	4.690413e-03	3.178503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.096663e+00	5.103163e-01	2.995514e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.727775e+00	1.998889e-01	3.101063e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.316454e+00	1.517979e-01	2.309745e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.547459e-01	6.943121e-02	1.605976e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.612183e-01	6.229712e-02	8.124242e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.699167e-01	2.280271e-02	5.293115e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.736865e-02	1.379085e-02	2.527379e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.467781e-03	2.306358e-03	1.566881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.404588e+01	9.034000e-01	6.418640e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.800054e+00	3.230974e-01	3.792370e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.538457e+00	1.822124e-01	2.880383e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.553385e-01	1.060545e-01	1.756470e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.182762e-02	7.083021e-03	9.114793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.485946e-01	1.622370e-01	1.645957e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.771902e+00	8.966768e-01	6.810326e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.364942e+00	1.045004e+00	3.460060e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.255198e+00	2.178185e-01	3.078289e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.504505e+00	2.784761e-01	5.086302e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.587723e+00	3.265086e-01	5.123416e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.987480e+00	2.601171e-01	3.926177e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.425405e+00	1.724919e-01	4.774973e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.047077e+00	1.898760e-01	2.611582e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.946738e-01	8.830280e-02	2.222840e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.163910e-01	5.663449e-02	1.313425e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.165865e-01	3.582556e-02	8.945254e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.441733e-02	3.658997e-02	3.520585e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.871045e-03	2.738653e-03	1.794600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.157208e+00	1.064396e+00	1.148364e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.668055e+00	2.151265e+00	1.035953e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.577279e+00	6.975337e-01	2.230134e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.100049e+00	2.692864e-01	4.261722e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.905039e+00	2.605345e-01	6.657853e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.798313e+00	2.543205e-01	4.948869e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.438229e+00	1.993714e-01	5.725346e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.862177e+00	2.098044e-01	2.448369e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.314759e+00	1.676449e-01	2.005435e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.019802e+00	1.431173e-01	1.721671e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.840348e-01	6.438773e-02	1.761421e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.103825e-01	4.719503e-02	1.275448e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.390086e-01	4.459194e-02	5.501495e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.134802e-01	2.151743e-02	3.307607e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.578192e-03	2.018765e-03	2.814673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.981284e+01	5.848823e+00	4.271624e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.584533e+01	4.484694e+00	3.291448e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.787363e+01	1.337099e+00	4.728930e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.046099e+01	4.959182e-01	8.696955e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.631446e+00	4.571756e-01	9.014660e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.610214e+00	4.568525e-01	4.839878e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.866227e+00	3.025126e-01	5.833939e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.857781e+00	2.152765e-01	3.837276e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.201711e+00	1.311194e-01	3.053823e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.678182e-01	1.737582e-01	1.570510e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.703115e-01	7.524655e-02	1.450188e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.221955e-02	4.661461e-03	5.243261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.309068e+00	7.465653e-01	5.618369e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.293906e+00	3.280444e-01	2.969901e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.926641e+00	3.868073e-01	3.025147e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.787197e+00	2.641048e-01	4.592116e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.897940e-01	1.912846e-01	2.742593e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.375518e-01	7.313908e-02	1.519003e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.735478e-01	3.211798e-02	6.240181e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.615870e-02	2.317420e-02	3.085935e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.517748e-04	2.041183e-03	1.103011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.410872e+01	2.789456e+00	2.412227e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.078666e+00	2.454269e-01	6.248289e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.692098e+00	2.905134e-01	2.587924e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.770801e+00	3.295983e-01	2.881789e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.424887e+00	1.972744e-01	2.594257e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.442255e-01	8.760573e-02	1.376043e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.395036e-01	4.726324e-02	8.433632e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.489819e-01	2.397007e-02	4.337513e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.025093e-02	3.116042e-03	3.728910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.601707e+02	1.580135e+01	1.727435e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.971160e+01	1.141761e+00	1.628587e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.580431e+00	4.401704e-01	5.607753e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.446547e+00	2.571702e-01	2.414661e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.076437e+00	2.167461e-01	2.338236e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.040112e+00	2.323155e-01	1.877358e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.512245e-01	9.035020e-02	1.402051e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.248445e-02	4.079592e-03	6.170819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.573899e+00	5.975365e-01	6.120515e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.376802e+00	1.066095e+00	7.725038e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.749761e+00	1.048887e+00	3.075096e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.583233e+00	2.595879e-01	3.845041e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.418928e+00	2.674083e-01	3.634944e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.835837e+00	3.127117e-01	3.750026e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.293245e+00	3.310500e-01	4.906525e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.709186e+00	2.326841e-01	4.835874e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.285643e+00	2.316026e-01	3.055172e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.042039e-01	9.611645e-02	2.527651e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.021237e-01	8.403298e-02	1.428252e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.390157e-01	3.656514e-02	8.021880e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.041964e-01	3.818375e-02	3.722555e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.199947e-03	2.720985e-03	1.947355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.507159e+01	3.064341e+00	2.896555e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.168308e+01	1.838104e+00	1.020571e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.124647e+00	3.623765e-01	7.096524e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.104550e+00	2.546813e-01	6.291531e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.934714e+00	1.709382e-01	4.140093e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.444687e+00	3.091799e-01	2.733799e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.814969e+00	2.138578e-01	3.831798e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.994678e+00	2.127635e-01	3.164261e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.368215e+00	2.177304e-01	1.966139e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.424670e-01	9.943647e-02	1.889858e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.352500e-01	4.261952e-02	1.122472e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.059935e-01	3.918700e-02	4.904148e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.363753e-02	3.410417e-03	5.115695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.616975e+02	1.616758e+01	1.325981e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.688047e+01	1.264292e+00	3.112478e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.905657e+01	1.366510e+00	1.939609e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.376869e+01	1.130555e+00	1.203272e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.785209e+00	1.935229e-01	1.267848e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.283728e+00	3.810033e-01	3.314379e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.550098e+00	2.426422e-01	2.706993e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.498465e+00	1.965315e-01	1.927370e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.835173e+00	1.836197e-01	3.663933e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.164307e+00	1.604427e-01	2.128394e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.583298e-01	9.653241e-02	1.559920e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.920338e-02	5.749865e-03	7.292246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.027572e+00	3.891330e-01	2.121717e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.920222e+00	5.573932e-02	1.016334e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.655114e+00	1.968028e-01	3.965264e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.075447e+00	1.580585e-01	2.201272e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.271464e-01	7.715632e-02	1.835946e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.776103e-01	8.565258e-02	9.892813e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.333221e-02	2.475203e-02	5.642424e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.521678e-03	1.355677e-03	3.633867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.415818e+00	4.653865e-01	2.812930e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.319132e+00	1.528873e-01	2.552264e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.270971e+00	1.755499e-01	1.675386e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.266212e-01	1.086279e-01	1.393995e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.924285e-01	5.011937e-02	8.289246e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.826127e-01	2.308470e-02	5.823473e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.532529e-02	1.834409e-02	2.652183e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.357874e-03	9.052691e-04	3.138203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.411535e+01	1.025216e+00	6.565326e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.476886e+00	2.991598e-01	3.693819e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.571190e+00	2.055397e-01	3.284617e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.329052e-01	1.432501e-01	1.521678e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.588137e-02	5.990864e-03	1.582474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.252667e-01	4.127697e-01	3.389043e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.399998e+00	1.146874e+00	7.055001e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.283398e+00	2.217525e-01	4.046883e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.692900e+00	2.735647e-01	1.505202e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.755608e+00	2.567324e-01	4.316950e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.054655e+00	2.267365e-01	3.935646e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.574514e+00	2.356973e-01	2.755781e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.167886e+00	2.686281e-01	2.944030e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.159043e-01	1.248365e-01	1.834883e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.309129e-01	8.387051e-02	2.090719e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.770032e-01	8.449423e-02	1.435457e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.959049e-01	2.793769e-02	8.283565e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.708857e-02	1.605326e-02	2.845973e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.682866e-03	1.886012e-03	2.009961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.719471e+00	2.382376e+00	1.139384e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.475604e+00	1.170448e+00	1.068780e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.288674e+00	2.472025e-01	6.795004e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.488116e+00	1.955498e-01	7.005396e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.135948e+00	2.333423e-01	4.605620e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.036891e+00	2.752689e-01	3.238460e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.301962e+00	2.235682e-01	2.216335e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.686590e+00	1.573625e-01	2.754801e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.209872e+00	1.183778e-01	2.561292e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.871584e-01	3.950120e-01	1.608372e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.796600e-01	1.348149e-01	1.595435e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.097395e-01	4.487176e-02	2.424842e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.387237e-01	2.964395e-02	5.494549e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.119240e-01	2.951848e-02	5.251777e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.905522e-03	2.669474e-03	3.083588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.920940e+01	9.962222e+00	3.934063e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.614909e+01	6.023388e+00	2.753075e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.737451e+01	7.348682e-01	2.484235e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.043291e+01	4.501026e-01	2.218827e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.914150e+00	4.442375e-01	8.613700e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.308952e+00	4.309667e-01	6.774167e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.876324e+00	4.577805e-01	5.184464e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.902285e+00	2.722541e-01	3.206396e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.222147e+00	2.312991e-01	2.345945e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.949529e-01	1.069046e-01	2.214751e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.371542e-01	7.420790e-02	1.629810e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.495299e-02	5.197537e-03	8.964711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.419810e+00	7.366992e-01	6.043257e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.070788e+00	8.787098e-02	9.709827e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.389941e+00	3.834548e-01	3.394527e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.402479e+00	1.893359e-01	3.242042e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.165477e-01	1.168047e-01	1.795289e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.878835e-01	6.258092e-02	1.338089e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.431102e-01	2.389120e-02	6.792738e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.167094e-02	1.779796e-02	2.136569e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.036793e-03	5.831406e-04	1.308703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.858893e+01	2.262777e+00	2.258858e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.300635e+00	1.967836e-01	1.576763e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.025410e+00	1.089637e-01	1.248817e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.330866e+00	3.419012e-01	2.283278e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.339871e+00	1.512272e-01	1.814767e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.102703e-01	9.642227e-02	1.474781e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.730880e-01	5.239484e-02	7.329808e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.706821e-01	2.237246e-02	5.007676e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.825333e-03	3.223433e-03	6.721408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.898177e+02	1.312857e+01	1.364166e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.614775e+01	3.155138e-01	6.692515e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.068258e+00	2.882710e-01	2.025124e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.092449e+00	8.413404e-02	8.799590e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.799925e+00	2.440002e-01	1.941419e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.032820e+00	1.286689e-01	1.950487e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.990414e-01	7.451190e-02	1.597585e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.528909e-02	4.401267e-03	9.728934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.037864e+00	8.935631e-01	8.277354e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.990036e+00	8.213501e-01	6.296559e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.505224e+00	1.865242e-01	2.514062e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.299698e+00	2.768276e-01	1.946062e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.892679e+00	2.696027e-01	2.624563e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.424076e+00	3.063981e-01	3.601191e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.901490e+00	2.920389e-01	2.838704e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.423454e+00	1.998646e-01	2.651467e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.030053e+00	2.468413e-01	2.222210e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.351203e-01	1.006675e-01	2.034668e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.322537e-01	7.336657e-02	1.522035e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.193614e-01	4.560915e-02	9.319234e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.732463e-02	1.687468e-02	4.266729e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.954573e-03	2.019668e-03	2.056705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.381677e+01	3.129703e+00	2.965340e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.189491e+00	5.484237e-01	8.713058e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.931869e+00	1.357314e-01	2.555854e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.349879e+00	2.680398e-01	1.583478e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.387015e+00	1.014622e-01	1.992184e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.842582e+00	2.449635e-01	1.296929e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.379882e+00	2.881661e-01	1.871782e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.790457e+00	1.918868e-01	2.450423e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.254890e+00	1.671413e-01	1.828624e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.766628e-01	2.343318e-01	1.138931e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.435781e-01	4.728240e-02	2.243204e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.125585e-01	3.425743e-02	6.137382e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.385631e-02	3.707653e-03	4.800652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.884738e+02	1.172001e+01	1.264734e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.132316e+01	3.950050e-01	1.789387e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.426907e+01	2.263385e-01	7.987620e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.005342e+01	4.430289e-01	6.072327e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.787844e+00	4.560090e-01	1.691574e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.312794e+00	8.866293e-02	2.380339e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.083811e+00	2.158894e-01	6.398919e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.222583e+00	2.854770e-01	7.464282e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.777858e+00	2.100166e-01	2.345036e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.169757e+00	1.882470e-01	1.935568e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.780570e-01	1.070983e-01	1.667628e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.082242e-02	5.622429e-03	1.277166e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.877060e+00	3.652573e-01	1.603369e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.162039e+00	3.232531e-02	1.503797e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.772449e+00	2.326267e-01	3.825934e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.096583e+00	1.067091e-01	2.822890e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.656105e-01	5.098279e-02	1.581879e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.971165e-01	2.880852e-02	8.658752e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.654301e-02	2.929102e-02	3.237034e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.247454e-03	4.957164e-03	3.136993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.529815e+00	3.946594e-01	2.115923e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.360593e+00	1.538119e-01	2.345948e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.296477e+00	1.304330e-01	1.678447e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.901686e-01	6.030703e-02	1.187918e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.380247e-01	2.624016e-02	9.268907e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.684164e-01	1.604071e-02	3.146042e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.449933e-02	2.246236e-02	1.717907e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.044580e-03	2.707181e-03	1.693041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.476664e+01	8.099788e-01	4.843284e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.221433e+00	2.514985e-01	3.772542e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.424916e+00	1.712463e-01	2.159016e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.782680e-01	7.865482e-02	1.397431e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.951041e-02	7.468014e-03	8.539593e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.581088e-01	2.893144e-01	2.176108e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.822459e+00	1.025725e+00	6.707682e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.673067e+00	4.752953e-01	2.665075e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.988001e+00	2.974064e-01	3.402725e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.999702e+00	2.697204e-01	3.618147e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.252123e+00	2.366905e-01	3.967000e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.675628e+00	1.941794e-01	3.170520e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.190531e+00	1.248746e-01	3.514804e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.871639e-01	1.699400e-01	1.937502e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.937474e-01	7.865797e-02	1.358594e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.575586e-01	2.507762e-02	1.106027e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.895458e-01	2.415852e-02	5.297775e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.410380e-02	2.504500e-02	2.978221e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.132608e-03	3.938254e-03	1.953965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.504841e+00	1.602185e+00	1.057163e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.065508e+01	1.430138e+00	8.817562e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.249426e+00	1.661842e-01	4.259414e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.341711e+00	2.699094e-01	6.123452e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.116015e+00	3.375717e-01	5.053627e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.131348e+00	2.547318e-01	2.647167e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.370130e+00	2.560556e-01	2.335489e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.659711e+00	1.585045e-01	3.051944e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.173532e+00	1.597204e-01	1.895715e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.174653e-01	7.882557e-02	1.240593e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.663866e-01	7.593559e-02	9.042781e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.619431e-01	3.107366e-02	1.105854e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.171122e-01	2.333261e-02	6.017865e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.022772e-01	2.852297e-02	2.447822e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.927672e-03	2.653279e-03	1.689411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.840016e+01	8.148681e+00	4.898174e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.978330e+01	3.632871e+00	3.042911e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.707907e+01	3.730315e-01	1.820318e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.638661e+00	5.335655e-01	9.110535e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.520314e+00	5.175305e-01	8.040564e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.845268e+00	5.810518e-01	4.317091e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.525287e+00	3.198431e-01	3.864236e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.765421e+00	2.252517e-01	2.482899e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.069011e+00	1.478039e-01	2.153949e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.153021e-01	7.129175e-02	1.907298e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.367757e-01	5.886979e-02	1.181529e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.093536e-02	5.261124e-03	5.140552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.032349e+00	7.037327e-01	5.523980e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.382303e+00	1.779481e-01	1.504225e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.574696e+00	3.853020e-01	3.666117e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.497826e+00	2.165835e-01	3.307212e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.403018e-01	7.867517e-02	2.609662e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.711697e-01	3.807394e-02	1.145534e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.391848e-01	3.564980e-02	4.697121e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.247936e-02	2.873935e-02	1.832135e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.026101e-04	1.790080e-03	9.254036e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.755870e+01	2.372376e+00	2.273786e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.160437e+00	2.511239e-01	2.891123e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.228185e+00	3.282978e-01	1.637138e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.334978e+00	2.384669e-01	3.119283e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.339838e+00	1.289479e-01	1.964032e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.931936e-01	6.650373e-02	1.307711e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.438158e-01	3.068005e-02	7.788467e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.417588e-01	1.602237e-02	3.251357e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.373414e-03	5.517176e-03	3.873071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.859882e+02	1.520330e+01	1.395556e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.931239e+01	9.833328e-01	1.135337e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.088064e+00	3.690906e-01	1.934714e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.142891e+00	2.757474e-01	1.219995e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.883764e+00	1.823356e-01	2.134534e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.006698e-01	9.833727e-02	1.874576e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.976282e-01	4.971659e-02	1.348400e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.185200e-02	5.886707e-03	5.876221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.298901e+00	7.437591e-01	7.385300e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.165257e+00	8.952335e-01	7.960957e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.143760e+00	8.267400e-01	1.169877e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.551362e+00	2.490967e-01	2.974223e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.042268e+00	2.701698e-01	3.290715e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.521722e+00	3.735823e-01	4.372175e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.987829e+00	2.309672e-01	3.902774e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.509206e+00	1.789021e-01	3.168820e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.030065e+00	1.584711e-01	2.246125e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.857011e-01	1.045212e-01	1.779402e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.080574e-01	3.827119e-02	1.349212e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.064259e-01	3.039868e-02	5.793916e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.871290e-02	2.706988e-02	3.142038e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.353427e-03	4.012620e-03	1.949149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.908365e+01	2.852948e+00	2.984556e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.259058e+01	1.956371e+00	6.798667e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.401086e+00	1.907671e-01	7.593665e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.971001e+00	1.352509e-01	2.368574e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.745049e+00	2.361363e-01	2.304408e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.920415e+00	3.372510e-01	2.016819e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.397067e+00	2.380313e-01	2.651706e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.847358e+00	1.566694e-01	3.015651e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.213783e+00	1.935232e-01	1.568228e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.947675e-01	7.996532e-02	1.096186e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.947521e-01	3.834811e-02	9.696840e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.815949e-01	2.727398e-02	4.476655e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.255707e-02	5.383973e-03	4.612086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.821645e+02	1.276890e+01	1.203088e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.792882e+01	4.313605e-01	1.443370e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.773421e+01	1.053622e+00	5.678947e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.038799e+01	1.180586e+00	3.481877e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.148636e+00	2.746361e-01	9.400050e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.605888e+00	3.333199e-01	3.759900e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.175706e+00	2.787028e-01	1.037489e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.330790e+00	1.919551e-01	1.280650e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.693352e+00	2.165915e-01	2.016833e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.018952e+00	1.445607e-01	2.200881e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.006344e-01	6.766325e-02	1.728526e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.676723e-02	7.634219e-03	7.093377e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.213927e+00	4.277509e-01	2.516461e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.873033e+00	1.345129e-01	1.631238e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.501667e+00	2.388788e-01	3.567305e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.972192e-01	1.373644e-01	2.700033e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.746618e-01	9.957411e-02	1.624335e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.435317e-01	3.827129e-02	1.329030e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.876201e-02	2.868185e-02	4.355015e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.300071e-03	2.094558e-03	2.320436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.701397e+00	4.726257e-01	2.976642e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.181083e+00	1.852818e-01	3.046707e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.148614e+00	1.525847e-01	2.063781e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.260360e-01	7.193672e-02	1.540267e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.091083e-01	5.965100e-02	6.823028e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.867808e-01	4.188382e-02	5.279948e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.340447e-02	1.626058e-02	2.407287e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.097237e-03	8.278352e-04	2.773039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.471647e+01	9.624651e-01	6.332002e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.464487e+00	2.767229e-01	3.970775e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.242577e+00	1.800966e-01	2.650173e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.608362e-01	1.033405e-01	1.682282e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.540411e-02	7.589484e-03	1.066482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.165417e+00	4.915677e-01	5.753922e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.658075e+00	1.163335e+00	7.994162e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.484729e+00	2.168432e-01	2.702575e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.624487e+00	2.846390e-01	2.137866e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.696268e+00	3.746457e-01	4.513634e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.895105e+00	2.731337e-01	4.050957e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.425041e+00	2.099935e-01	4.119634e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.991880e-01	1.462148e-01	3.800286e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.334920e-01	1.776356e-01	2.335174e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.551683e-01	1.057929e-01	1.413537e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.284753e-01	5.296747e-02	1.433847e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.895270e-01	6.311368e-02	8.729706e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.773587e-02	2.149306e-02	3.449892e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.790359e-03	6.864178e-04	2.579832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.132140e+00	2.565485e+00	1.529059e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.012915e+01	9.870831e-01	1.396474e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.206733e+00	1.259817e-01	5.833664e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.419984e+00	3.698254e-01	6.091830e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.962298e+00	5.268253e-01	4.410154e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.846481e+00	2.979468e-01	2.866599e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.048963e+00	2.099404e-01	4.228600e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.486264e+00	1.731906e-01	3.138511e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.134838e+00	2.197680e-01	2.358218e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.902526e-01	9.086154e-02	2.267235e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.668025e-01	9.943473e-02	1.003565e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.399113e-01	4.260502e-02	1.291152e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.237151e-01	5.361661e-02	5.491181e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.044097e-01	2.876787e-02	3.264416e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.554600e-03	9.994391e-04	4.926997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.633043e+01	1.284571e+01	5.250359e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.834883e+01	3.756903e+00	4.629815e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.741084e+01	3.253960e-01	2.147451e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.892999e+00	4.927976e-01	1.838663e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.066220e+00	5.961853e-01	9.036166e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.096657e+00	4.821310e-01	3.870464e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.509779e+00	2.781238e-01	5.217612e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.625169e+00	2.960735e-01	4.209663e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.155226e+00	2.529526e-01	1.998855e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.148041e-01	9.247220e-02	2.532466e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.629643e-01	9.010595e-02	1.199478e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.328162e-02	4.127869e-03	6.081799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.619183e+00	8.610762e-01	7.135561e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.095233e+00	1.290072e-01	1.213535e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.400527e+00	4.139556e-01	3.896705e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.267189e+00	2.108802e-01	3.090068e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.172316e-01	1.334889e-01	2.200897e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.582593e-01	7.191709e-02	1.114017e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.262915e-01	4.433235e-02	6.271940e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.719037e-02	1.120425e-02	1.782778e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.300499e-04	4.262637e-04	1.015868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.940887e+01	2.666282e+00	2.579134e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.523975e+00	1.916848e-01	1.847911e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.203264e+00	1.507882e-01	2.143552e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.142309e+00	2.968806e-01	2.667680e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.255145e+00	2.038500e-01	1.912180e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.145580e-01	7.569354e-02	1.507501e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.081782e-01	5.468741e-02	6.549248e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.541176e-01	3.744356e-02	4.465394e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.341178e-03	3.384399e-03	5.266528e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.963399e+02	1.378663e+01	1.406553e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.796424e+01	5.406385e-01	9.605012e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.462928e+00	2.060221e-01	2.326589e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.663378e+00	1.449303e-01	8.108269e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.707970e+00	2.186641e-01	1.867196e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.682546e-01	1.452200e-01	1.879915e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.929590e-01	8.035379e-02	1.501221e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.488397e-02	5.485618e-03	8.099713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.254063e+00	1.020484e+00	9.884571e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.181238e+00	1.000209e+00	6.079905e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.436953e+00	1.933887e-01	3.993919e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.510015e+00	3.942934e-01	1.025904e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.026416e+00	4.534397e-01	2.502037e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.368410e+00	4.070810e-01	5.630963e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.753592e+00	2.869655e-01	4.220718e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.291943e+00	1.981958e-01	3.941661e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.311595e-01	1.682155e-01	3.059683e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.583305e-01	1.324284e-01	1.694311e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.917110e-01	8.065324e-02	1.358622e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.988368e-01	5.180651e-02	9.751890e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.152302e-02	2.451138e-02	3.330109e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.943476e-03	7.287851e-04	2.678855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.590999e+01	4.206360e+00	3.451772e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.489659e+00	4.609503e-01	9.530437e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.248751e+00	4.832417e-01	5.685175e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.591238e+00	2.157325e-01	2.430240e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.730089e+00	3.469347e-01	1.376591e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.855877e+00	3.708148e-01	2.019153e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.139781e+00	2.143035e-01	4.337446e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.674493e+00	2.549707e-01	2.994380e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.102010e+00	1.312968e-01	2.211978e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.871671e-01	9.487566e-02	1.152271e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.650173e-01	5.733708e-02	1.200465e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.063477e-01	4.652632e-02	5.005645e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.294192e-02	3.359669e-03	4.612660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.962874e+02	1.409832e+01	1.276639e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.563886e+01	4.950805e-01	2.178787e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.566881e+01	9.412505e-01	8.816721e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.057291e+01	9.726024e-01	1.266332e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.294822e+00	1.963594e-01	2.315264e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.164567e+00	1.736292e-01	3.473451e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.679013e+00	1.233617e-01	2.153947e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.068729e+00	2.018728e-01	7.010043e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.573991e+00	1.683827e-01	3.572747e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.089007e+00	2.183122e-01	1.900927e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.245658e-01	9.164531e-02	1.617753e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.006129e-02	4.554896e-03	1.045153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.016583e+00	4.017807e-01	2.188838e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.162642e+00	4.252184e-02	8.793048e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.657686e+00	2.491982e-01	4.826696e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.686748e-01	1.716168e-01	2.777174e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.967915e-01	7.450639e-02	1.801379e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.647020e-01	3.665579e-02	8.990519e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.944533e-02	2.768481e-02	4.930472e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.086130e-03	2.647428e-03	3.478805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.744903e+00	4.476676e-01	2.698778e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.361908e+00	2.045504e-01	2.381125e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.136887e+00	1.633695e-01	1.957224e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.411802e-01	6.379595e-02	1.567074e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.008194e-01	3.420784e-02	7.184337e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.147198e-01	2.652228e-02	4.460829e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.632434e-02	8.326256e-03	2.180148e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.280573e-03	2.351535e-03	1.526569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.551956e+01	8.874883e-01	5.527750e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.860583e+00	3.496709e-01	3.434220e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.156654e+00	1.547753e-01	2.789020e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.839719e-01	6.908667e-02	1.564721e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.708317e-02	4.377397e-03	8.686865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.842687e-01	3.259682e-01	3.593003e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.015919e+00	1.059253e+00	9.464366e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.920597e+00	7.183810e-01	1.491246e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.787780e+00	2.824439e-01	4.190457e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.199605e+00	6.095449e-01	3.822426e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.202366e+00	3.219497e-01	3.868573e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.526206e+00	2.162057e-01	5.024625e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.080134e+00	1.957210e-01	3.870040e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.547234e-01	1.152343e-01	2.388258e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.695592e-01	6.430230e-02	2.487539e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.064326e-01	3.769140e-02	1.230673e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.647027e-01	1.927598e-02	8.241323e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.585543e-02	3.117394e-02	2.758089e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.263483e-03	4.383044e-03	1.606682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.580625e+00	1.550255e+00	1.924532e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.080500e+01	1.811085e+00	9.539534e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.270394e+00	1.677712e-01	4.641378e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.581493e+00	5.453823e-01	3.448422e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.070000e+00	6.203439e-01	3.478727e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.847252e+00	2.859059e-01	5.239762e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.346208e+00	4.411319e-01	4.202369e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.523019e+00	1.852660e-01	2.420951e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.106127e+00	1.478498e-01	2.890447e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.841049e-01	7.780750e-02	2.369357e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.544412e-01	5.478724e-02	1.712896e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.077325e-01	6.522729e-02	1.080524e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.715597e-01	2.937341e-02	8.972810e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.004805e-01	2.693607e-02	2.631031e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.402716e-03	2.856255e-03	1.958284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.128140e+01	8.238880e+00	5.596615e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.985413e+01	2.928965e+00	4.002402e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.807725e+01	1.183315e+00	1.208966e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.799834e+00	5.793532e-01	8.958480e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.879795e+00	8.704627e-01	5.320963e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.466274e+00	4.286316e-01	5.120100e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.244501e+00	2.606194e-01	6.855572e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.568814e+00	3.500167e-01	2.521175e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.181328e-01	1.128614e-01	3.728093e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.728888e-01	7.036587e-02	2.181039e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.633742e-01	1.423875e-01	1.050312e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.729741e-03	2.659930e-03	4.705034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.222101e+00	8.242469e-01	7.409206e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.271858e+00	1.451343e-01	1.120569e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.660209e+00	5.537850e-01	4.155715e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.392549e+00	2.253712e-01	4.395228e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.788004e-01	1.165908e-01	2.180175e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.186211e-01	4.099043e-02	1.392300e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.439105e-01	3.344194e-02	4.865605e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.397933e-02	1.521330e-02	1.933456e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.630031e-04	2.426992e-03	1.148773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.937554e+01	3.155248e+00	2.933737e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.668228e+00	2.243810e-01	2.024299e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.280483e+00	3.497241e-01	2.028744e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.317874e+00	3.634458e-01	2.977728e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.176956e+00	1.637655e-01	2.469258e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.423801e-01	6.527964e-02	1.488170e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.911567e-01	4.908253e-02	6.494794e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.397174e-01	3.028915e-02	3.699028e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.113588e-03	2.681306e-03	5.280733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.917490e+02	1.621168e+01	1.878328e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.896299e+01	1.615170e+00	6.251673e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.195095e+00	5.380522e-01	3.738072e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.154851e+00	3.275923e-01	1.426107e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.563108e+00	1.856107e-01	2.373449e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.408201e-01	1.034972e-01	2.212654e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.101899e-01	6.191969e-02	1.198312e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.877264e-03	3.479659e-03	7.101335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.529554e+00	8.416343e-01	9.238831e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.339913e+00	1.127444e+00	9.403131e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.122905e+00	5.777784e-01	2.567555e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.514752e+00	2.544585e-01	2.860014e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.986098e+00	3.216526e-01	5.407796e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.637620e+00	6.001851e-01	3.831565e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.002038e+00	4.329969e-01	3.976446e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.391022e+00	2.271814e-01	4.755599e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.173681e-01	1.461383e-01	2.909193e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.909095e-01	8.595025e-02	2.453359e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.552885e-01	4.665269e-02	1.438189e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.822753e-01	2.008026e-02	7.926863e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.214163e-02	3.357650e-02	2.967352e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.305490e-03	4.294474e-03	1.559877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.175479e+01	3.371962e+00	4.468533e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.227024e+01	2.211166e+00	8.042534e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.212843e+00	1.228997e-01	1.103979e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.119108e+00	5.984197e-01	7.744612e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.957054e+00	5.563250e-01	1.380529e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.954543e+00	2.501461e-01	4.406535e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.492295e+00	3.633323e-01	2.644538e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.780205e+00	4.008044e-01	3.334922e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.052243e+00	1.238043e-01	2.238285e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.738948e-01	6.576339e-02	2.089077e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.422067e-01	3.842150e-02	1.202270e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.527192e-01	3.325508e-02	7.210726e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.286082e-02	4.823052e-03	4.165631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.906025e+02	1.549408e+01	1.652382e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.872686e+01	2.509056e+00	1.566057e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.565351e+01	6.376537e-01	9.627652e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.298568e+01	1.895651e+00	9.767400e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.076883e+00	3.028657e-01	4.850905e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.420102e+00	3.597437e-01	1.583521e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.252514e+00	4.206819e-01	1.222327e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.052117e+00	1.548896e-01	3.135261e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.530670e+00	2.418413e-01	2.299509e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.100742e-01	1.129314e-01	2.663444e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.981048e-01	5.890110e-02	1.629169e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.541211e-02	4.974830e-03	6.309810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.475818e+00	3.788007e-01	2.359708e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.620265e+00	1.091654e-01	1.659896e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.423733e+00	3.009101e-01	2.897816e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.473174e-01	1.173580e-01	2.396460e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.761768e-01	7.001048e-02	1.596802e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.179852e-01	3.688276e-02	1.041896e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.424471e-02	2.028739e-02	3.700603e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.929138e-03	9.845757e-04	2.610492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.990627e+00	4.800157e-01	2.785978e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.928316e+00	1.751674e-01	3.110099e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.059649e+00	1.223109e-01	1.621011e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.480848e-01	6.778390e-02	1.393399e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.920011e-01	3.759013e-02	8.166821e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.698668e-01	2.636989e-02	4.682397e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.344923e-02	1.019345e-02	2.496443e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.003963e-03	8.092173e-04	2.074312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.534062e+01	1.054802e+00	6.096303e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.717718e+00	2.892673e-01	5.090548e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.242268e+00	1.652866e-01	2.595379e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.184616e-01	8.706279e-02	1.478712e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.975973e-02	5.307672e-03	1.281973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.475146e+00	5.430100e-01	4.738512e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.260449e+00	1.027476e+00	7.287804e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.413635e+00	1.266072e-01	1.056464e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.287254e+00	2.868929e-01	4.393534e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.483998e+00	3.057828e-01	3.575994e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.778454e+00	3.228420e-01	3.576880e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.343011e+00	2.485248e-01	3.416599e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.724694e-01	1.786241e-01	2.135676e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.784219e-01	9.730422e-02	2.451643e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.810903e-01	7.861835e-02	1.312507e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.789259e-01	4.222072e-02	1.343091e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.525389e-01	2.656560e-02	7.926944e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.342127e-02	1.008971e-02	2.683312e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.365015e-03	1.730400e-03	1.765759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.342758e+00	2.549341e+00	1.497712e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.046619e+01	1.272205e+00	9.936191e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.201697e+00	1.186744e-01	7.226171e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.519547e+00	5.443407e-01	1.966234e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.534541e+00	2.503073e-01	5.611416e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.475376e+00	2.244494e-01	5.692260e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.982036e+00	2.528660e-01	2.641718e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.456669e+00	2.211907e-01	2.084288e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.005556e+00	1.628090e-01	1.493550e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.273626e-01	8.702048e-02	1.488043e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.916693e-01	8.180070e-02	1.039970e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.706086e-01	6.775533e-02	1.357527e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.763100e-01	2.415642e-02	9.478933e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.665099e-02	1.271848e-02	4.005914e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.576559e-03	1.990598e-03	2.836395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.012378e+01	1.420733e+01	5.597561e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.988746e+01	3.549736e+00	3.823265e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.691966e+01	4.094137e-01	2.264172e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.505521e+00	4.814469e-01	1.887137e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.142246e+00	5.930197e-01	8.340003e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.435214e+00	3.542885e-01	6.822352e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.296308e+00	3.605850e-01	4.307751e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.691468e+00	4.269407e-01	2.634064e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.886953e-01	1.296701e-01	3.038020e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.800100e-01	1.048688e-01	1.626438e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.461657e-01	6.048880e-02	1.786040e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.065288e-02	2.871760e-03	8.387260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.924951e+00	7.475710e-01	7.654667e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.195913e+00	2.576935e-01	4.500160e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.205275e+00	3.781518e-01	3.325146e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.162445e+00	1.930399e-01	2.893896e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.082389e-01	1.103190e-01	1.973127e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.967433e-01	5.041597e-02	1.327213e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.143134e-01	2.543485e-02	5.519302e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.323916e-02	7.087830e-03	1.998268e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.074982e-03	7.366763e-04	6.838367e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.125055e+01	2.297322e+00	2.940619e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.481226e+00	6.401632e-01	1.774082e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.062785e+00	1.241541e-01	1.513950e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.952697e+00	2.904499e-01	2.581190e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.116724e+00	1.437409e-01	1.917824e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.418572e-01	7.008517e-02	1.236699e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.792229e-01	3.672818e-02	7.202370e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.540410e-01	2.488502e-02	4.417621e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.852647e-03	2.215022e-03	5.554952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.086567e+02	1.293929e+01	1.403862e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.735136e+01	9.772771e-01	1.542311e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.077931e+00	4.166290e-01	1.672871e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.072275e+00	3.547830e-01	1.621022e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.729589e+00	1.610088e-01	2.253771e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.039812e-01	1.488242e-01	1.806104e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.761399e-01	6.258606e-02	1.440089e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.206086e-02	4.646872e-03	1.016214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.990928e+00	1.081249e+00	1.041723e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.094701e+00	6.093948e-01	4.768027e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.454547e+00	1.593260e-01	1.662598e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.451458e+00	4.038950e-01	1.605926e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.693363e+00	4.211139e-01	4.368194e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.247947e+00	3.954005e-01	4.039188e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.701894e+00	3.295355e-01	3.205331e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.196690e+00	1.781011e-01	3.348841e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.795940e-01	2.268804e-01	2.008213e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.261164e-01	7.503883e-02	1.968922e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.248669e-01	4.964493e-02	1.374889e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.725270e-01	2.766976e-02	8.497864e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.711214e-02	1.186420e-02	2.620930e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.511497e-03	1.588666e-03	1.747220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.905113e+01	3.375583e+00	4.220260e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.768281e+00	9.547527e-01	1.961111e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.102415e+00	6.150092e-01	2.144166e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.115438e+00	1.284878e-01	3.016229e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.589938e+00	5.570247e-01	4.864744e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.740406e+00	2.869556e-01	2.795351e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.785387e+00	2.062516e-01	5.911302e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.632864e+00	2.893077e-01	1.985083e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.034847e+00	1.627398e-01	1.499640e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.006637e-01	7.240919e-02	1.298698e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.690974e-01	8.106347e-02	7.926598e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.569214e-01	2.148745e-02	9.357708e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.159811e-02	2.732207e-03	4.197246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.101503e+02	1.395332e+01	1.186343e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.233962e+01	7.803838e-01	1.588213e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.512796e+01	2.474214e+00	1.451264e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.070681e+01	1.133477e+00	1.805909e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.209901e+00	4.909991e-01	1.442743e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.138887e+00	3.135646e-01	8.106386e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.789562e+00	2.698774e-01	1.542434e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.471846e+00	1.058046e-01	5.321477e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.508871e+00	2.706376e-01	2.083443e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.696806e-01	1.701239e-01	2.175166e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.738971e-01	9.242269e-02	1.545615e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.380327e-02	3.850588e-03	1.180188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.258387e+00	3.529587e-01	2.228813e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.976999e+00	1.280677e-01	5.410592e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.501893e+00	2.510582e-01	3.674256e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.763908e-01	1.223670e-01	3.128191e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.443033e-01	7.369195e-02	1.658636e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.959467e-01	4.151991e-02	7.274136e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.153169e-02	1.330586e-02	4.734338e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.618476e-03	3.087286e-03	1.450059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.942273e+00	3.703013e-01	2.659549e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.004006e+00	1.744423e-01	2.309488e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.213370e+00	1.886966e-01	1.682830e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.314283e-01	6.077182e-02	1.227050e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.746481e-01	3.163809e-02	7.173025e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.031973e-01	2.255719e-02	3.713783e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.915332e-02	9.355404e-03	2.400554e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.370304e-03	2.043331e-03	9.645960e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.577579e+01	7.418163e-01	5.877862e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.730092e+00	3.199691e-01	3.641152e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.088448e+00	1.812106e-01	2.035651e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.424549e-01	8.637593e-02	1.148499e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.555308e-02	6.231058e-03	7.505098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.595683e-01	3.308640e-01	4.375744e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.754218e+00	1.048893e+00	9.552316e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.764265e+00	2.990162e-01	2.830711e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.692212e+00	4.593067e-01	2.265821e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.726841e+00	4.418942e-01	3.384440e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.997636e+00	3.627787e-01	4.747420e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.453537e+00	2.644604e-01	3.141439e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.816950e-01	1.372649e-01	2.833168e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.438529e-01	1.547935e-01	2.112168e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.825782e-01	7.566170e-02	1.736176e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.979463e-01	8.261772e-02	8.946947e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.454766e-01	3.215192e-02	5.020222e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.158792e-02	1.952170e-02	3.342783e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.295237e-03	1.249186e-03	1.541090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.881153e+00	1.753117e+00	1.648763e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.095314e+01	1.063492e+00	1.203300e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.578526e+00	3.927250e-01	3.785273e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.167545e+00	6.127333e-01	2.373602e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.789419e+00	6.034306e-01	3.124199e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.585263e+00	2.700626e-01	4.727943e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.107949e+00	2.453842e-01	3.274314e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.389253e+00	1.371646e-01	3.773946e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.028035e+00	2.149682e-01	2.209808e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.019919e-01	1.268358e-01	1.679761e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.701028e-01	6.764303e-02	9.506208e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.270373e-01	1.042295e-01	6.983312e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.593476e-01	3.005068e-02	3.876765e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.375085e-02	1.158445e-02	5.032094e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.606138e-03	1.627641e-03	1.743925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.863477e+01	1.017457e+01	6.366614e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.119004e+01	2.682981e+00	3.356150e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.618207e+01	5.432526e-01	1.990544e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.770719e+00	6.015393e-01	9.470281e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.528867e+00	6.955170e-01	7.659079e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.182860e+00	3.551685e-01	6.737128e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.226378e+00	2.963893e-01	3.626862e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.501106e+00	3.479414e-01	2.413884e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.031929e-01	1.971429e-01	1.821902e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.088154e-01	1.129808e-01	1.241703e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.529658e-01	5.389302e-02	1.145923e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.958456e-03	3.543702e-03	4.340153e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.621019e+00	7.680116e-01	8.056784e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.216140e+00	2.408569e-01	7.681451e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.367365e+00	3.854041e-01	4.337903e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.369394e+00	2.805981e-01	3.220910e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.437910e-01	1.196750e-01	1.961555e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.749582e-01	3.837621e-02	1.329015e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.336238e-02	2.187111e-02	4.861797e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.930825e-02	1.464613e-02	1.517063e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.758796e-04	1.305982e-03	4.999755e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.131989e+01	2.728657e+00	3.050415e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.264865e+00	3.399131e-01	2.729511e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.028942e+00	3.883330e-01	1.920841e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.230713e+00	3.200214e-01	3.451488e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.122024e+00	2.078998e-01	1.893422e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.441224e-01	7.901433e-02	1.286573e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.507614e-01	2.928144e-02	7.711027e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.033386e-01	2.445005e-02	3.216724e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.966576e-03	2.559647e-03	3.606722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.085796e+02	1.560916e+01	2.109807e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.644507e+01	2.351084e+00	7.929723e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.405136e+00	7.413274e-01	3.021385e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.937653e+00	2.845999e-01	2.539553e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.589658e+00	1.956768e-01	1.998938e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.417046e-01	1.419225e-01	1.640244e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.471424e-01	1.118395e-01	1.108266e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.224515e-03	4.448576e-03	5.771151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.148624e+00	8.837542e-01	9.604589e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.605326e+00	8.832485e-01	8.293360e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.949626e+00	2.908166e-01	2.164226e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.404504e+00	5.839316e-01	1.752517e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.882243e+00	3.847986e-01	3.297034e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.328853e+00	3.995969e-01	3.779634e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.791060e+00	3.677713e-01	5.157045e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.320980e+00	2.459856e-01	2.920348e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.749697e-01	1.462601e-01	2.360977e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.707147e-01	8.549636e-02	2.365117e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.468322e-01	8.019439e-02	1.045133e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.545686e-01	3.237772e-02	5.716766e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.667236e-02	1.331135e-02	3.488413e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.487546e-03	1.306857e-03	1.469733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.497663e+01	3.265968e+00	3.976931e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.233801e+01	1.180250e+00	1.475969e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.572482e+00	8.286668e-01	7.515315e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.076979e+00	5.365702e-01	2.390007e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.204687e+00	4.843900e-01	1.601762e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.768781e+00	4.220286e-01	2.048040e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.085973e+00	2.770336e-01	5.142679e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.557123e+00	1.975383e-01	2.976861e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.044276e+00	1.505518e-01	1.918110e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.190391e-01	8.867585e-02	1.139072e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.623112e-01	8.358709e-02	7.161529e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.394937e-01	2.150537e-02	3.953537e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.906899e-03	1.868221e-03	4.693279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.083976e+02	1.389908e+01	1.671616e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.501609e+01	1.623109e+00	1.861098e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.433265e+01	5.599991e-01	1.381247e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.052255e+01	1.479402e+00	3.064661e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.087253e+00	2.877572e-01	1.095460e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.467364e+00	7.385310e-01	1.946033e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.028234e+00	2.021692e-01	2.068249e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.946429e+00	2.703718e-01	1.286355e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.496462e+00	2.426991e-01	2.254965e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.924530e-01	1.812752e-01	1.733128e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.054493e-01	9.189457e-02	1.524175e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.386565e-02	5.542181e-03	5.716590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.546372e+00	3.703281e-01	2.244364e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.415250e+00	1.270403e-01	2.042576e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.371648e+00	1.765457e-01	3.250930e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.005622e-01	1.625135e-01	1.938909e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.649655e-01	1.061750e-01	1.489979e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.259243e-01	5.920910e-02	8.428947e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.399129e-02	1.531888e-02	5.071051e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.453384e-03	1.074441e-03	2.233864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.931056e+00	3.959028e-01	2.710705e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.913080e+00	1.647236e-01	2.386720e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.022891e+00	1.467885e-01	1.412687e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.827506e-01	7.589702e-02	1.242014e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.034317e-01	6.221421e-02	6.270186e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.572812e-01	2.137858e-02	4.243176e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.032588e-02	8.976941e-03	2.408012e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.757642e-03	7.610952e-04	2.601315e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.526020e+01	9.114351e-01	5.496351e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.870181e+00	2.529875e-01	4.400676e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.277733e+00	2.294683e-01	1.981843e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.266609e-01	7.844528e-02	1.539931e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.082054e-02	4.867745e-03	1.025763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.930242e+00	6.822639e-01	7.003115e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.852272e+00	7.547171e-01	1.128885e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.608176e+00	6.607362e-01	5.984648e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.170653e+00	3.001683e-01	3.102141e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.299776e+00	2.718739e-01	4.289561e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.688602e+00	2.120703e-01	4.015248e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.342251e+00	2.142133e-01	2.527059e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.017974e+00	1.471290e-01	3.298085e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.634972e-01	9.318769e-02	2.229066e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.709477e-01	1.035092e-01	1.518039e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.919212e-01	4.402039e-02	8.266326e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.520612e-01	4.697647e-02	4.907657e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.818184e-02	1.154735e-02	3.865020e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.243182e-03	1.473773e-03	2.027902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.004390e+01	2.087401e+00	1.564051e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.056643e+01	1.007799e+00	7.117071e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.106648e+00	4.214137e-01	3.193333e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.946110e+00	2.553683e-01	5.967407e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.307502e+00	3.533466e-01	5.381146e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.450582e+00	2.640578e-01	3.524452e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.970459e+00	3.477368e-01	2.077199e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.358117e+00	1.386826e-01	2.607568e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.039142e+00	1.009125e-01	2.770246e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.215656e-01	1.746578e-01	1.355818e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.199124e-01	6.812075e-02	9.209085e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.024203e-01	8.101789e-02	1.137772e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.120112e-02	4.927728e-02	5.668779e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.690165e-02	4.557976e-02	3.121182e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.605495e-03	2.673550e-03	2.446104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.383984e+01	1.241127e+01	5.407574e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.960132e+01	2.602952e+00	3.512728e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.655601e+01	8.881941e-01	2.055859e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.180385e+00	4.525054e-01	1.387011e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.780115e+00	6.277234e-01	6.434675e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.654983e+00	3.372067e-01	4.289224e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.401018e+00	3.267888e-01	4.066372e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.446820e+00	1.621644e-01	4.881418e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.713247e-01	1.831694e-01	1.647440e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.914099e-01	8.541833e-02	2.124473e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.659806e-01	8.656886e-02	1.017206e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.017069e-02	2.950988e-03	6.123886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.061370e+00	7.280465e-01	7.066825e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.092834e+00	2.662542e-01	6.687860e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.985288e+00	3.054500e-01	4.034639e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.291773e+00	1.921950e-01	2.596333e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.498213e-01	1.199529e-01	1.506853e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.944517e-01	5.491363e-02	9.094649e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.000868e-01	2.023658e-02	6.131218e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.258704e-02	8.153824e-03	1.523672e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.954797e-04	2.369532e-04	1.025627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.187331e+01	2.216086e+00	2.386106e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.158909e+00	2.495375e-01	2.921510e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.860364e+00	1.358872e-01	2.700962e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.893105e+00	2.785714e-01	2.832509e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.128742e+00	1.731332e-01	1.620323e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.607872e-01	8.507975e-02	1.078514e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.965154e-01	6.410320e-02	6.446073e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.288001e-01	1.847519e-02	5.256828e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.632388e-03	2.018509e-03	5.148186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.124807e+02	1.212033e+01	1.354451e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.602243e+01	5.440229e-01	6.014202e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.890794e+00	2.609402e-01	2.011938e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.417960e+00	1.111267e-01	9.852001e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.706915e+00	1.958892e-01	1.589231e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.754674e-01	1.238581e-01	1.445019e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.812938e-01	6.024004e-02	1.246272e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.144719e-02	3.346969e-03	8.083221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.357985e+00	1.198456e+00	9.865870e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.331328e+00	4.501406e-01	1.128416e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.933818e+00	6.648274e-01	4.420816e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.200374e+00	3.966932e-01	1.927455e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.692245e+00	4.114487e-01	3.099179e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.116332e+00	2.673484e-01	3.765714e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.600949e+00	2.111040e-01	4.125618e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.266665e+00	2.106199e-01	2.346136e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.515059e-01	1.283135e-01	2.593835e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.481656e-01	1.035095e-01	1.562106e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.423757e-01	8.726402e-02	1.044089e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.664752e-01	4.350474e-02	5.000090e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.007881e-02	1.187448e-02	3.767942e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.304085e-03	1.471536e-03	2.199690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.036064e+01	3.543444e+00	3.861897e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.265969e+00	1.089964e+00	2.238314e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.525680e+00	3.608217e-01	2.407144e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.104341e+00	1.432066e-01	3.797608e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.275578e+00	2.730852e-01	1.517139e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.409734e+00	1.406289e-01	4.475329e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.155827e+00	3.174734e-01	2.550507e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.516602e+00	2.351557e-01	1.749769e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.031230e+00	1.212854e-01	2.138531e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.570926e-01	1.457467e-01	1.199464e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.646987e-01	7.297431e-02	9.781855e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.641776e-01	2.449332e-02	4.920144e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.066473e-02	2.907517e-03	5.035908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.132217e+02	1.499041e+01	1.121086e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.264191e+01	3.960315e-01	1.286746e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.457483e+01	1.606095e+00	4.514816e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.155835e+00	3.795613e-01	5.029926e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.686141e+00	1.857866e-01	6.299666e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.924440e+00	1.957258e-01	2.197121e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.608026e+00	1.949272e-01	4.275654e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.987735e+00	1.988400e-01	1.465369e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.507903e+00	1.514744e-01	3.191838e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.182755e-01	1.296739e-01	1.545606e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.117652e-01	1.055177e-01	1.222281e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.602920e-02	3.587811e-03	9.225053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.415543e+00	3.340908e-01	2.437693e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.881401e+00	2.308100e-01	9.452048e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.317584e+00	1.940387e-01	3.666225e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.823742e-01	1.089929e-01	2.789022e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.449872e-01	6.806156e-02	1.367341e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.939187e-01	5.115537e-02	7.505686e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.994195e-02	2.004895e-02	3.099106e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.836255e-03	2.954441e-03	2.223187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.111960e+00	3.640635e-01	2.576777e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.028151e+00	2.282183e-01	1.998569e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.240188e-01	1.069042e-01	1.896975e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.148072e-01	5.594511e-02	1.119755e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.815555e-01	2.993977e-02	5.541855e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.045524e-01	1.839641e-02	3.078184e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.218865e-02	1.131154e-02	1.904330e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.123506e-03	1.657150e-03	1.112101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.592148e+01	7.032174e-01	5.241012e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.509289e+00	2.915741e-01	2.966960e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.076370e+00	1.310344e-01	2.090403e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.919416e-01	8.921320e-02	1.186675e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.498766e-02	4.532590e-03	7.433639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.295940e+00	4.057486e-01	5.502207e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.600418e+00	1.401735e+00	7.674033e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.090998e+00	1.144348e-01	7.683731e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.621633e+00	5.949942e-01	2.792656e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.555359e+00	4.194349e-01	3.993153e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.737951e+00	2.372652e-01	4.798980e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.267814e+00	1.984684e-01	3.245086e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.522324e-01	1.650327e-01	2.480362e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.596895e-01	1.207013e-01	2.271606e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.446152e-01	6.706802e-02	1.645153e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.806495e-01	7.773314e-02	8.380509e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.247064e-01	1.736237e-02	7.369165e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.657938e-02	5.054047e-02	2.235718e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.256005e-03	2.414848e-03	1.435128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.061616e+01	2.498904e+00	1.615200e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.626446e+00	6.373578e-01	1.991046e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.626381e+00	4.968946e-01	3.067439e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.309775e+00	4.395010e-01	2.269749e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.668519e+00	2.950644e-01	3.914725e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.641623e+00	2.853554e-01	3.557858e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.723146e+00	1.766383e-01	4.036057e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.306106e+00	1.895019e-01	2.316237e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.876584e-01	1.423804e-01	2.424896e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.657997e-01	9.175737e-02	1.431402e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.985942e-01	1.126432e-01	8.833439e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.966836e-01	2.875705e-02	1.078118e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.585672e-01	3.216366e-02	6.133117e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.950737e-02	3.605843e-02	2.452958e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.264078e-03	2.092639e-03	1.522401e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.060574e+01	6.319945e+00	7.612035e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.209527e+01	4.296067e+00	1.761603e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.592426e+01	9.412243e-01	1.272751e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.825607e+00	5.560208e-01	1.266449e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.358977e+00	6.305440e-01	4.636439e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.147463e+00	3.259264e-01	4.973020e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.900618e+00	2.249328e-01	4.558711e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.440340e+00	2.009856e-01	2.132367e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.730684e-01	1.167273e-01	2.339168e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.312939e-01	1.014664e-01	1.265689e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.798418e-01	7.528768e-02	8.077708e-02
6.140000e-01	3.860000e-01	3.860000e-01	7.679384e-03	3.915512e-03	3.981120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.218487e+00	1.015582e+00	6.658692e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.909932e+00	1.536585e-01	2.252346e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.161831e+00	3.632535e-01	4.979337e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.171460e+00	1.869551e-01	3.711991e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.942964e-01	1.025000e-01	1.728737e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.918535e-01	4.358872e-02	8.818656e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.534725e-02	1.140140e-02	4.772015e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.260217e-02	2.138693e-02	1.387611e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.804113e-04	1.213679e-03	7.841800e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.214389e+01	2.851051e+00	2.833586e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.437081e+00	5.874949e-01	8.409231e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.047769e+00	2.276673e-01	3.151238e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.970658e+00	2.651365e-01	2.758987e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.035646e+00	1.440301e-01	1.786250e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.994610e-01	6.493225e-02	1.190083e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.510674e-01	4.749869e-02	5.510669e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.146151e-01	1.848073e-02	3.977197e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.909739e-03	3.041589e-03	3.813242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.131751e+02	1.529444e+01	1.623214e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.767149e+01	1.458147e+00	4.203559e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.724759e+00	3.869788e-01	4.902316e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.930112e+00	1.970871e-01	2.271517e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.474738e+00	2.089409e-01	1.840629e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.946577e-01	9.548736e-02	1.691893e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.394555e-01	6.194442e-02	8.574513e-02
6.150000e-01	3.850000e-01	3.850000e-01	7.441295e-03	3.569299e-03	5.490685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.711001e+00	1.213574e+00	8.679355e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.656474e+00	8.761659e-01	9.546925e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.127048e+00	3.773952e-01	3.803484e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.582320e+00	1.091400e-01	9.021092e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.096256e+00	7.059402e-01	3.438333e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.173928e+00	3.081239e-01	5.041932e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.677745e+00	2.883228e-01	3.805891e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.182514e+00	1.730371e-01	3.049413e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.649778e-01	1.083413e-01	2.873342e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.448530e-01	1.245490e-01	1.479728e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.419877e-01	9.481087e-02	1.002838e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.460420e-01	1.951751e-02	7.482105e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.942934e-02	5.233770e-02	2.318022e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.456787e-03	2.440663e-03	1.574414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.834036e+01	4.457280e+00	3.449316e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.194145e+01	1.975703e+00	4.235628e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.451041e+00	2.184151e-01	2.123277e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.742235e+00	7.484845e-01	1.569339e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.453280e+00	4.047148e-01	1.823319e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.791378e+00	2.095448e-01	4.019181e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.162659e+00	2.960963e-01	2.268221e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.474778e+00	1.670195e-01	3.076213e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.949732e-01	1.095049e-01	2.063930e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.025021e-01	1.233735e-01	1.066499e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.027717e-01	3.156751e-02	1.134580e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.415125e-01	4.077904e-02	3.936342e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.779031e-03	2.420316e-03	4.389108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.124514e+02	1.429681e+01	1.358668e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.534498e+01	7.314424e-01	7.569137e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.486496e+01	3.398558e+00	7.258378e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.059417e+01	4.745106e-01	6.073793e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.138099e+00	2.912658e-01	8.090538e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.319804e+00	4.919545e-01	2.511327e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.775650e+00	1.840777e-01	1.168163e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.841656e+00	1.386110e-01	2.632464e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.386363e+00	2.059864e-01	2.067243e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.402097e-01	1.411671e-01	2.228661e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.125705e-01	7.089184e-02	1.032997e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.290691e-02	3.884534e-03	5.293923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.781300e+00	3.241587e-01	2.046344e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.239700e+00	1.240232e-01	2.491655e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.242854e+00	2.475669e-01	2.387889e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.057310e-01	9.546562e-02	2.218464e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.275081e-01	6.806631e-02	1.067229e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.955748e-01	3.081603e-02	7.189476e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.932244e-02	2.072349e-02	2.759733e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.173105e-03	9.929688e-04	1.771961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.141791e+00	3.377407e-01	2.378507e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.849014e+00	1.777895e-01	1.711821e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.000446e+00	1.002440e-01	1.590928e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.038035e-01	5.656865e-02	1.181436e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.740479e-01	5.160796e-02	6.558401e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.449303e-01	2.751512e-02	3.463025e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.734858e-02	1.045746e-02	2.102305e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.883259e-03	9.177675e-04	1.607782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.545207e+01	7.670364e-01	5.406352e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.880163e+00	2.784422e-01	2.717927e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.126186e+00	1.417941e-01	2.635440e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.369019e-01	9.067754e-02	1.152269e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.897988e-02	4.900764e-03	9.271437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.194534e+00	7.216205e-01	5.266980e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.570693e+00	8.632433e-01	5.154562e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.000947e+00	1.734048e-01	4.201212e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.134216e+00	3.545130e-01	3.298179e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.260836e+00	3.163607e-01	3.740488e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.567353e+00	2.795022e-01	3.894162e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.177210e+00	1.708363e-01	3.385984e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.821704e-01	1.423747e-01	1.884467e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.162714e-01	8.016060e-02	2.053402e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.361682e-01	7.578941e-02	1.246566e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.289132e-01	3.238188e-02	1.117367e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.290190e-01	3.405358e-02	5.874051e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.623300e-02	2.117066e-02	1.978966e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.885301e-03	1.822221e-03	1.228605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.179929e+01	2.577937e+00	1.573255e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.005045e+01	5.493247e-01	6.896722e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.682717e+00	2.587326e-01	6.287917e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.923404e+00	5.846404e-01	4.063792e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.145360e+00	2.406027e-01	4.948281e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.423483e+00	3.029852e-01	2.874065e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.775781e+00	2.362546e-01	2.075229e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.352478e+00	1.393368e-01	2.065662e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.520507e-01	1.261517e-01	2.436890e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.993187e-01	8.809755e-02	1.714049e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.850866e-01	8.507789e-02	1.087065e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.906926e-01	3.325972e-02	9.383268e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.691797e-01	2.076997e-02	6.354178e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.665909e-02	3.076781e-02	2.476366e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.577222e-03	1.610701e-03	2.845268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.948038e+01	1.401707e+01	6.223367e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.082753e+01	2.494923e+00	3.469658e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.446885e+01	4.192518e-01	2.317494e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.397364e+00	5.603617e-01	1.008961e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.797925e+00	4.151642e-01	7.919201e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.645442e+00	4.300424e-01	3.360159e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.172735e+00	2.292037e-01	5.351969e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.480531e+00	2.410845e-01	2.100011e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.099390e-01	1.139787e-01	2.679072e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.343933e-01	1.450967e-01	1.351571e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.405893e-01	8.895340e-02	9.785573e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.649534e-03	2.258887e-03	8.448342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.376862e+00	7.155116e-01	6.291125e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.038015e+00	2.276909e-01	1.318026e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.028961e+00	2.952340e-01	3.546734e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.037388e+00	1.791989e-01	2.264673e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.492337e-01	7.654570e-02	1.909273e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.809538e-01	7.914693e-02	7.312537e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.654848e-02	1.654659e-02	5.465692e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.889930e-02	5.831734e-03	1.357970e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.673777e-04	2.952511e-04	8.805286e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.326230e+01	2.294566e+00	2.148139e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.197419e+00	2.163823e-01	2.732625e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.660283e+00	1.450506e-01	1.127586e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.860952e+00	2.748822e-01	2.561083e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.096119e+00	1.429016e-01	1.488416e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.011160e-01	5.791402e-02	1.153011e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.618916e-01	4.904040e-02	5.273993e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.367033e-01	1.635888e-02	4.153266e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.787320e-03	1.973197e-03	4.281620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.203637e+02	1.157761e+01	1.247310e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.685498e+01	6.871780e-01	4.075966e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.895890e+00	3.170671e-01	3.922934e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.558328e+00	9.755627e-02	1.426157e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.475186e+00	1.937134e-01	1.616005e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.523332e-01	1.020640e-01	1.839578e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.859760e-01	8.963724e-02	9.613901e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.019185e-02	2.991970e-03	7.744030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.734285e+00	1.206720e+00	9.408066e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.808050e+00	3.782431e-01	4.676594e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.435851e+00	1.554480e-01	3.311628e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.190496e+00	4.177557e-01	3.821159e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.744567e+00	6.198773e-01	3.013132e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.009303e+00	2.430152e-01	4.007998e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.560237e+00	3.113068e-01	2.625113e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.144569e+00	1.998489e-01	2.630317e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.842855e-01	1.422743e-01	1.707635e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.679892e-01	6.294016e-02	2.507672e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.900342e-01	3.938799e-02	1.029989e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.409259e-01	3.034664e-02	5.952310e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.834145e-02	2.259912e-02	2.039723e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.866226e-03	1.681305e-03	1.208814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.135636e+01	3.668832e+00	3.476228e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.945607e+00	2.232354e-01	4.844823e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.093848e+00	5.638981e-01	4.095345e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.976360e+00	2.330128e-01	2.936445e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.024016e+00	4.381141e-01	2.142145e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.304242e+00	1.570383e-01	3.212892e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.029858e+00	3.462144e-01	1.962912e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.515911e+00	2.118966e-01	1.604682e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.668095e-01	1.256587e-01	1.645065e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.895928e-01	6.942991e-02	1.146071e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.188306e-01	3.657515e-02	8.749626e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.526277e-01	3.101672e-02	4.492145e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.026782e-02	2.479566e-03	3.743290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.197521e+02	1.177098e+01	1.293425e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.383698e+01	1.772060e+00	8.337373e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.313988e+01	2.817748e-01	1.667336e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.575547e+00	7.976105e-01	1.230106e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.177332e+00	3.898259e-01	3.807649e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.460748e+00	2.846882e-01	3.112169e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.658755e+00	4.006034e-01	2.350428e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.940321e+00	1.783346e-01	5.936464e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.363352e+00	1.625095e-01	2.355979e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.276859e-01	1.235820e-01	1.815974e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.734664e-01	7.317703e-02	1.321242e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.490972e-02	4.489766e-03	8.247811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.579765e+00	3.108062e-01	2.116981e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.611663e+00	1.280209e-01	1.446052e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.277076e+00	1.843218e-01	3.458602e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.529995e-01	2.003883e-01	1.974313e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.038025e-01	4.559053e-02	1.539688e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.138184e-01	3.080145e-02	6.621650e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.637804e-02	1.444995e-02	2.669403e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.833632e-03	2.769313e-03	1.041089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.215118e+00	3.252464e-01	2.592078e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.818774e+00	2.071190e-01	1.974871e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.023085e+00	1.426065e-01	1.642919e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.288057e-01	7.092332e-02	8.300210e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.328067e-01	3.448654e-02	5.856065e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.660284e-01	1.610311e-02	3.818996e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.996850e-02	1.336330e-02	1.612000e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.338671e-04	1.396063e-03	1.214037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.621090e+01	6.921326e-01	4.579518e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.227569e+00	2.533115e-01	3.335849e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.017923e+00	1.692049e-01	1.730394e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.437867e-01	5.415815e-02	1.213004e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.870252e-02	5.550524e-03	8.005479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.423070e+00	4.222528e-01	5.211627e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.656742e+00	1.279153e+00	6.937788e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.603519e+00	1.322069e-01	3.764957e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.265399e+00	2.845072e-01	6.389857e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.439431e+00	4.227968e-01	3.574382e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.684420e+00	2.207721e-01	4.710678e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.164720e+00	1.750175e-01	2.557842e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.497492e-01	1.584145e-01	2.891528e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.305442e-01	1.190273e-01	1.946103e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.209359e-01	8.087673e-02	1.073715e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.122276e-01	7.543624e-02	7.893901e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.167940e-01	1.277662e-02	6.984084e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.854172e-02	1.264997e-02	3.882443e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.142434e-03	1.755951e-03	2.069181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.109698e+01	2.265600e+00	1.498157e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.118543e+01	7.176266e-01	7.313894e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.139844e+00	3.534597e-01	6.240698e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.811963e+00	3.028357e-01	3.892547e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.431472e+00	2.992150e-01	4.645380e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.349449e+00	2.273976e-01	3.578038e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.753572e+00	3.504166e-01	2.283745e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.178249e+00	1.680283e-01	2.235433e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.946806e-01	9.870117e-02	2.074707e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.546396e-01	1.280356e-01	1.128898e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.649690e-01	1.318128e-01	8.257463e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.577442e-01	2.543395e-02	7.322641e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.650476e-01	4.033105e-02	5.307638e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.331099e-02	9.451379e-03	5.362823e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.992077e-03	1.583091e-03	1.917642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.888764e+01	1.056843e+01	7.006634e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.139508e+01	1.761049e+00	2.783137e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.533657e+01	9.076941e-01	1.342085e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.001137e+00	6.104728e-01	8.530511e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.840293e+00	5.111571e-01	8.426632e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.823732e+00	3.351421e-01	6.269883e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.846892e+00	3.731143e-01	3.565716e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.314851e+00	3.399146e-01	2.174389e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.206055e-01	9.245990e-02	2.388277e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.404032e-01	1.085096e-01	1.260091e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.798246e-01	5.576734e-02	1.284009e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.056244e-03	2.740652e-03	7.325729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.180902e+00	7.430113e-01	5.888958e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.008190e+00	1.073844e-01	2.033819e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.203386e+00	4.666355e-01	3.687747e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.135768e+00	1.918049e-01	3.090891e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.452676e-01	1.081993e-01	1.512009e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.768249e-01	2.885409e-02	1.016695e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.921952e-02	2.072267e-02	3.685348e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.897314e-02	1.711702e-02	9.229143e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.256954e-04	7.373493e-04	6.811184e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.271070e+01	2.515117e+00	2.296442e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.484998e+00	2.617231e-01	2.423756e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.951982e+00	1.988472e-01	2.355306e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.840681e+00	2.670508e-01	2.919100e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.067157e+00	1.840081e-01	1.676506e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.405916e-01	5.842265e-02	9.510435e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.424790e-01	4.549096e-02	4.778004e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.296693e-01	1.594537e-02	4.522325e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.203517e-03	2.759648e-03	2.877242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.213135e+02	1.500781e+01	1.334621e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.608928e+01	7.421746e-01	1.140187e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.530377e+00	3.392105e-01	2.087975e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.540577e+00	2.979341e-01	1.320550e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.316196e+00	1.694014e-01	2.018572e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.628825e-01	1.268815e-01	1.519757e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.910504e-01	6.747743e-02	1.105152e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.076852e-03	3.731099e-03	5.215533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.966216e+00	1.022228e+00	9.346479e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.961967e+00	1.057608e+00	5.006064e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.658224e+00	1.231153e-01	3.732146e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.228535e+00	3.048994e-01	3.996646e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.627018e+00	2.987838e-01	6.016634e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.157330e+00	4.428964e-01	3.996825e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.613970e+00	4.299732e-01	3.196766e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.092645e+00	1.700034e-01	2.991239e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.671736e-01	1.729548e-01	1.842621e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.169587e-01	1.261767e-01	1.270851e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.208383e-01	5.669285e-02	8.382329e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.417478e-01	1.567420e-02	8.497176e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.143411e-02	1.300588e-02	4.207610e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.381076e-03	1.924019e-03	1.937616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.925643e+01	4.560289e+00	3.073406e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.037297e+01	6.649238e-01	1.484398e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.530805e+00	2.220424e-01	8.704466e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.559351e+00	3.445133e-01	6.166254e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.533858e+00	4.020210e-01	3.889089e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.381861e+00	1.822882e-01	5.102827e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.044506e+00	4.257769e-01	2.685037e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.356205e+00	1.953386e-01	2.746005e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.573991e-01	1.979862e-01	1.447666e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.237369e-01	9.661723e-02	1.167546e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.864289e-01	2.934939e-02	8.381559e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.471809e-01	2.715732e-02	4.556782e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.444005e-03	1.714286e-03	5.471266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.218485e+02	1.785098e+01	1.386287e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.286438e+01	5.466568e-01	2.949344e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.274602e+01	1.297886e+00	6.084702e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.047662e+01	9.603631e-01	1.153704e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.928797e+00	5.114932e-01	1.525849e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.895196e+00	1.665837e-01	5.497019e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.772026e+00	4.536766e-01	1.607246e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.620539e+00	1.595435e-01	1.936441e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.256907e+00	2.420797e-01	1.940591e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.081793e-01	1.355833e-01	2.131758e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.121419e-01	8.896838e-02	1.532057e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.345479e-02	3.789395e-03	7.891330e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF2_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.117293e-02	3.320520e-02	7.194701e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.434034e-01	3.519708e-01	5.530916e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.300607e+00	6.556360e-01	8.554491e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.732603e+00	4.135774e-01	1.846898e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.694624e+00	6.364851e-01	3.103582e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.381765e+00	6.654538e-01	5.933055e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.115249e+00	3.397133e-01	4.112133e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.808531e-02	2.687981e-02	3.767904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.537771e-01	1.360318e-01	4.658385e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.078612e+00	6.091290e-01	1.222851e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.412447e+00	3.770696e-01	2.474461e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.317159e+00	7.970555e-01	2.249524e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.681147e+00	4.743435e-01	3.441938e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.833795e-01	2.175433e-01	2.297283e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.878177e-01	8.689920e-02	1.136017e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.529041e-02	4.442625e-03	9.004910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.074408e+00	4.582350e-01	1.817793e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.201457e+00	9.188337e-01	1.897110e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.288954e+00	1.072516e+00	9.426449e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.140096e+00	1.136308e+00	5.121437e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.234953e-01	5.022150e-02	4.986290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.038400e-03	4.686339e-03	1.766087e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.898829e-02	2.904626e-02	1.003251e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.372037e-01	1.095285e-01	2.813272e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.043635e-01	2.418971e-01	4.997068e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.300415e+00	4.190229e-01	6.199178e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.069390e+00	5.025732e-01	7.518118e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.943733e+00	4.651534e-01	4.098248e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.483224e+00	2.708016e-01	1.025248e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.497892e+00	2.622781e-01	1.176328e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.117295e+00	5.173810e-01	3.782354e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.396145e+00	5.620082e-01	4.256919e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.571074e+00	4.514826e-01	3.904736e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.285452e-01	2.331267e-01	2.524099e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.780261e-02	2.448282e-02	2.368325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.994943e-02	1.684261e-02	6.698640e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.818681e-01	7.883145e-02	2.380692e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.568250e-01	1.633518e-01	6.121282e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.991494e-01	3.136365e-01	9.238967e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.804452e+00	4.546905e-01	1.071295e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.681825e+00	5.536724e-01	1.241634e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.567433e+00	5.230960e-01	8.496314e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.092468e+00	3.509690e-01	2.104549e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.971261e+00	2.267525e-01	1.447813e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.480319e+00	5.439558e-01	1.553211e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.684943e+00	5.970074e-01	2.610360e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.802099e+00	4.671740e-01	2.792223e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.056107e+00	2.999632e-01	2.311347e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.308488e-01	1.534340e-01	1.467546e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.105901e-02	1.292289e-02	1.419602e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.494427e-01	9.068539e-02	5.058460e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.040776e-01	2.432895e-01	1.033280e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.621063e+00	4.911172e-01	2.024359e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.094369e+00	7.417114e-01	2.668399e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.868116e+00	9.361719e-01	2.656504e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.227893e+00	8.508926e-01	1.776332e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.754135e+00	5.399186e-01	7.286312e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.317617e+00	7.369081e-01	1.089108e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.979407e+00	1.227688e+00	2.887923e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.278797e+00	9.874850e-01	4.234286e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.874256e+00	6.446359e-01	4.144897e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.154392e-02	3.468858e-02	2.879826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.194321e-01	7.037135e-02	1.164767e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.781254e-01	3.651663e-01	4.600219e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.977879e+00	5.644198e-01	5.716856e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.926474e+00	3.107330e-01	2.138898e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.958848e+00	3.750640e-01	2.572002e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.152129e+00	5.092887e-01	5.012352e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.169874e+00	3.210582e-01	4.170022e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.841789e-01	1.508897e-01	2.186205e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.443502e-02	6.998096e-03	1.328550e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.569167e-01	2.974992e-01	4.790635e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.353509e+00	7.953100e-01	1.063560e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.400673e+00	7.818616e-01	9.775659e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.382041e+00	3.316140e-01	4.114297e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.912129e+00	2.529088e-01	1.365244e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.179694e+00	4.482128e-01	2.916500e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.257912e+00	3.221586e-01	2.929916e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.297276e-01	1.652543e-01	2.005122e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.114651e-02	1.512463e-02	2.319638e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.697093e+01	7.325786e+00	9.949226e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.848240e+01	3.708335e+00	5.276930e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.723422e+00	1.329821e+00	2.172029e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.795707e+00	3.100780e-01	3.889782e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.348002e+00	3.396247e-01	1.648791e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.547811e+00	6.013209e-01	3.696455e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.531308e+00	5.158597e-01	4.392212e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.881672e-02	2.562002e-02	3.332402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.526062e-01	6.829218e-02	1.310587e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.758173e-01	1.584067e-01	2.914179e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.747992e-01	2.721184e-01	3.238683e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.027160e+00	3.612879e-01	3.929073e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.482059e+00	4.452172e-01	4.987202e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.070792e+00	4.572616e-01	5.058809e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.522583e+00	3.640678e-01	2.903023e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.794675e+00	1.607311e-01	1.665837e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.784162e+00	1.621167e-01	2.235424e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.594841e+00	3.792536e-01	3.147006e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.109046e+00	4.662895e-01	3.910699e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.327590e+00	3.176795e-01	3.392686e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.564705e-01	2.147436e-01	2.405445e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.305675e-02	2.126709e-02	2.269821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.046248e+00	3.534641e-01	6.648734e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.776781e+00	5.724087e-01	8.339117e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.272999e+00	6.438782e-01	9.409095e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.937048e+00	8.375417e-01	7.868566e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.207967e+00	6.858999e-01	9.963076e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.261075e+00	5.049156e-01	7.023088e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.186778e+00	2.835580e-01	3.763304e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.938838e+00	7.020875e-02	2.064015e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.728503e+00	2.464074e-01	2.126161e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.266649e+00	3.800490e-01	2.223198e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.522557e+00	3.188990e-01	2.445851e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.290314e-01	2.231060e-01	1.963528e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.335556e-02	2.194150e-02	2.327763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.080098e+01	7.286634e+00	9.926982e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.059033e+01	3.878110e+00	5.356577e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.630918e+01	2.752283e+00	4.242647e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.294386e+01	1.887303e+00	2.563194e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.242711e+00	1.134985e+00	1.807984e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.377309e+00	5.834025e-01	9.098288e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.579173e+00	2.878027e-01	5.065004e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.791004e+00	8.452888e-02	2.407413e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.429225e+00	3.205774e-01	1.474988e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.838641e+00	4.964354e-01	3.321456e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.920425e+00	5.243562e-01	3.805677e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.015805e-01	3.775938e-02	3.417594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.559051e-02	4.475339e-02	4.304830e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.552559e-01	3.372625e-01	2.420806e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.132841e+00	6.330352e-01	3.490778e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.406427e+00	5.366802e-01	1.395135e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.817028e+00	2.807283e-01	1.914922e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.676979e+00	4.297238e-01	7.658552e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.154441e+00	1.343039e-01	5.017520e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.403234e-02	2.225059e-02	3.057229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.234257e-01	1.472027e-01	1.947231e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.001844e+00	5.684288e-01	5.050203e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.290818e+00	3.943667e-01	7.961303e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.568617e+00	3.809497e-01	3.026082e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.778892e+00	2.783586e-01	4.392475e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.722567e-01	7.909107e-02	2.055386e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.884293e-01	7.099385e-02	7.249325e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.275907e-03	7.405758e-03	3.888321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.125450e+00	5.978276e-01	1.167239e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.616575e+00	8.596606e-01	5.015632e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.859533e+00	6.502771e-01	2.999845e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.408580e+00	5.329356e-01	5.291000e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.920832e-02	2.392588e-02	3.167507e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.031539e-02	2.203535e-02	5.085279e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.683525e-01	6.374718e-02	9.479455e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.120149e-01	1.525911e-01	1.801114e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.402596e-01	2.570502e-01	2.241329e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.424816e+00	4.181423e-01	2.822972e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.112844e+00	5.126486e-01	3.430313e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.868094e+00	5.334135e-01	1.019920e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.326818e+00	3.195540e-01	5.672418e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.419849e+00	2.132219e-01	1.372852e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.170249e+00	2.862521e-01	3.502716e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.376614e+00	2.872558e-01	5.387697e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.440186e+00	1.265617e-01	5.026154e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.324761e-01	9.488790e-02	2.140931e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.618653e-02	1.492026e-02	1.705234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.672793e-01	4.448604e-02	1.427471e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.703770e-01	1.162602e-01	1.902371e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.486572e-01	2.177226e-01	3.142251e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.330452e+00	4.345332e-01	3.448696e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.983174e+00	4.470615e-01	5.740992e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.737019e+00	4.983120e-01	5.068565e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.628285e+00	7.267675e-01	2.498245e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.915305e+00	3.662545e-01	2.017417e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.079760e+00	2.520413e-01	8.769260e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.612413e+00	4.556330e-01	1.636126e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.686548e+00	2.484407e-01	4.254541e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.691165e+00	1.233281e-01	4.022886e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.380101e-01	9.607278e-02	2.278520e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.184579e-01	8.099356e-02	9.997670e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.790231e-02	9.223224e-03	8.312391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.859268e-01	2.336285e-01	9.491867e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.663584e+00	5.596201e-01	9.798552e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.120413e+00	7.705647e-01	1.561614e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.705778e+00	8.562735e-01	1.460924e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.546709e+00	1.223656e+00	9.697651e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.418726e+00	7.039407e-01	4.675734e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.237991e+00	2.982319e-01	3.261497e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.110621e+00	5.924289e-01	3.135485e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.213864e+00	5.673076e-01	5.419807e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.556018e+00	4.186005e-01	4.324505e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.327056e+00	2.788402e-01	3.215471e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.553440e-02	1.281572e-02	1.571794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.037675e-01	5.677264e-02	6.845894e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.931911e-01	2.664451e-01	2.226738e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.612523e+00	5.089750e-01	2.943522e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.843136e+00	4.359804e-01	1.568318e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.366747e+00	2.424955e-01	1.530846e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.465248e+00	3.468621e-01	6.017549e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.214121e+00	1.572343e-01	4.400842e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.973276e-01	9.568024e-02	1.946139e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.765089e-02	1.453242e-02	9.724675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.568556e-01	1.706579e-01	1.525650e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.337255e+00	4.563687e-01	5.406748e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.777840e+00	7.049882e-01	4.510956e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.643637e+00	5.205469e-01	2.886476e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.551334e+00	1.395779e-01	1.734371e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.464745e+00	2.937591e-01	3.682260e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.238814e+00	1.988388e-01	3.033503e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.006259e-01	8.776127e-02	1.681984e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.151527e-02	1.531263e-02	1.323133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.332783e+01	4.057414e+00	3.015403e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.415850e+01	3.464095e+00	2.922606e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.137011e+01	1.781922e+00	1.463789e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.175120e+00	4.888881e-01	6.272454e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.945527e+00	3.198900e-01	4.195095e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.195339e+00	3.637946e-01	4.362307e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.004967e+00	2.361502e-01	3.625263e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.075534e-02	1.623044e-02	1.858600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.392840e-01	8.571572e-02	1.134394e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.549378e-01	1.995127e-01	1.136073e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.427875e-01	2.060358e-01	1.936771e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.757240e-01	3.688472e-01	2.840682e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.385646e+00	4.064257e-01	2.543184e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.956029e+00	5.071165e-01	1.929602e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.404139e+00	3.387860e-01	1.579118e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.889436e+00	3.092544e-01	8.947303e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.041361e+00	2.127755e-01	9.410106e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.748980e+00	2.023375e-01	3.833686e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.115827e+00	2.449050e-01	4.827748e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.283840e+00	1.223757e-01	4.016686e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.391813e-01	8.834646e-02	1.960644e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.321776e-02	1.371018e-02	1.679245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.265356e+00	3.048870e-01	6.686848e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.247432e+00	4.745878e-01	2.656418e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.760995e+00	5.463911e-01	4.035829e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.042485e+00	5.497728e-01	6.234589e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.662573e+00	5.784138e-01	4.115748e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.171393e+00	6.514393e-01	2.221711e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.468158e+00	4.768201e-01	2.822398e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.482575e+00	2.298451e-01	9.941290e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.114562e+00	2.079318e-01	1.689008e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.399149e+00	1.456874e-01	3.630640e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.469863e+00	1.457889e-01	2.648175e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.068395e-01	9.001842e-02	1.648289e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.134304e-02	1.437484e-02	1.437872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.146747e+01	4.676371e+00	4.552405e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.537502e+01	4.761707e+00	3.238069e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.414303e+01	2.945063e+00	2.015981e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.238150e+01	1.965929e+00	1.196310e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.076980e+01	1.885154e+00	8.339945e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.511954e+00	7.888603e-01	4.837065e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.463740e+00	3.516521e-01	5.370961e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.996798e+00	1.482356e-01	3.558567e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.706396e+00	1.998326e-01	3.840658e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.539398e+00	2.777611e-01	4.073773e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.458191e+00	2.335909e-01	3.350984e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.918483e-02	1.731116e-02	2.022182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.736890e-02	3.527136e-02	8.304609e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.704288e-01	3.497005e-01	6.401517e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.406116e+00	6.615004e-01	7.273319e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.721120e+00	3.979350e-01	1.546920e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.630610e+00	6.171765e-01	3.856594e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.341921e+00	6.640092e-01	5.919819e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.095424e+00	3.262705e-01	4.045255e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.502656e-02	2.547673e-02	3.603688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.809122e-01	1.400174e-01	5.392362e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.177128e+00	6.186292e-01	1.141989e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.425492e+00	3.649984e-01	1.749612e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.235863e+00	7.569162e-01	2.314859e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.639792e+00	4.747434e-01	3.464734e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.698494e-01	2.185865e-01	2.279903e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.946459e-01	8.582695e-02	1.123114e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.542076e-02	3.897787e-03	8.556171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.138450e+00	4.731162e-01	1.999929e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.446811e+00	9.696895e-01	1.776384e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.235699e+00	1.254397e+00	1.003079e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.024777e+00	1.070541e+00	5.244231e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.191200e-01	4.642546e-02	4.932151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.024603e-03	4.362443e-03	3.164900e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.065578e-02	3.546191e-02	1.102007e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.636463e-01	1.197970e-01	3.087849e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.456409e-01	2.462820e-01	5.306294e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.314877e+00	4.177114e-01	5.999412e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.116168e+00	5.131256e-01	7.046119e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.978911e+00	4.801883e-01	4.453542e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.451300e+00	2.343147e-01	1.603718e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.486037e+00	2.443835e-01	1.615735e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.133818e+00	5.805227e-01	3.405090e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.295005e+00	5.188341e-01	4.138645e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.566957e+00	4.478072e-01	3.862597e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.485511e-01	2.693605e-01	2.589378e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.255107e-02	1.999177e-02	2.113445e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.413295e-02	1.892164e-02	9.265826e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.942452e-01	8.093269e-02	3.003635e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.488840e-01	1.900342e-01	5.540118e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.004771e+00	2.948717e-01	1.128358e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.867378e+00	4.660342e-01	1.101715e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.741069e+00	5.643638e-01	1.092811e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.636465e+00	5.352476e-01	7.309766e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.080469e+00	3.568310e-01	2.847332e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.987844e+00	2.925379e-01	7.339327e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.457917e+00	5.901393e-01	1.378513e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.585603e+00	5.424717e-01	2.653720e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.772468e+00	4.696582e-01	2.792414e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.070482e+00	3.072840e-01	2.340680e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.329526e-01	1.566879e-01	1.474054e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.938536e-02	1.000549e-02	1.314094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.309003e-01	9.125713e-02	6.249043e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.182066e-01	2.795923e-01	1.017410e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.792454e+00	5.193514e-01	2.112012e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.115751e+00	7.507787e-01	2.953250e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.895713e+00	9.509080e-01	2.574880e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.438653e+00	8.913019e-01	1.642240e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.927835e+00	5.466942e-01	3.735738e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.217874e+00	7.634776e-01	1.012252e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.772788e+00	1.122243e+00	2.707989e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.244158e+00	1.002634e+00	4.568512e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.913154e+00	7.104110e-01	4.403317e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.864749e-02	3.128560e-02	2.733889e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.334067e-01	8.048972e-02	1.199601e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.090095e-01	3.786430e-01	5.084577e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.983517e+00	5.632447e-01	5.483519e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.972665e+00	3.045184e-01	1.613531e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.910261e+00	3.668968e-01	2.649060e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.132666e+00	4.956063e-01	5.084966e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.143341e+00	3.098607e-01	4.080207e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.762345e-01	1.480964e-01	2.114676e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.399894e-02	7.715935e-03	1.310355e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.824290e-01	3.718377e-01	4.934346e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.480688e+00	8.236712e-01	1.126859e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.438079e+00	7.925770e-01	9.694433e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.371634e+00	3.237648e-01	4.006496e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.879709e+00	2.507211e-01	1.364184e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.150740e+00	4.404569e-01	3.039538e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.229312e+00	3.018580e-01	2.935136e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.242605e-01	1.668039e-01	1.984648e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.150214e-02	1.366576e-02	2.243921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.922673e+01	8.448303e+00	1.031319e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.867529e+01	3.713892e+00	5.754103e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.002590e+01	1.384338e+00	2.247259e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.735356e+00	3.323923e-01	3.457350e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.335380e+00	3.891009e-01	1.394439e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.496455e+00	5.860842e-01	3.860329e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.484411e+00	4.544371e-01	4.436694e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.447804e-02	2.490601e-02	3.271984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.724916e-01	7.847220e-02	1.429910e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.127262e-01	1.761948e-01	2.737547e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.930011e-01	2.981341e-01	3.907704e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.008793e+00	3.571349e-01	4.940250e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.540467e+00	4.508607e-01	4.893115e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.063891e+00	4.637948e-01	4.321607e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.506342e+00	3.597006e-01	2.851052e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.808312e+00	1.445827e-01	1.725746e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.831843e+00	2.017736e-01	1.627926e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.582837e+00	3.762469e-01	3.163036e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.979765e+00	3.620357e-01	4.123030e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.383670e+00	3.940341e-01	3.547117e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.546108e-01	2.240454e-01	2.361752e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.888638e-02	1.842974e-02	2.044555e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.199644e+00	3.835753e-01	6.608191e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.951619e+00	7.490561e-01	6.101391e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.455463e+00	7.580300e-01	9.674208e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.895967e+00	8.002926e-01	1.051490e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.175375e+00	6.765808e-01	9.205984e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.289977e+00	5.279126e-01	6.223524e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.213683e+00	2.867367e-01	3.244713e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.992861e+00	9.642403e-02	1.956633e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.675928e+00	1.837392e-01	1.704337e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.219329e+00	3.192783e-01	2.281841e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.498479e+00	3.420450e-01	2.551194e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.319765e-01	2.306335e-01	1.988388e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.147363e-02	1.862964e-02	2.227652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.249113e+01	8.036302e+00	1.048589e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.055409e+01	3.908365e+00	6.430672e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.607183e+01	2.691941e+00	4.197422e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.276527e+01	1.909199e+00	2.795285e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.130055e+00	1.099675e+00	2.029169e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.697200e+00	6.350599e-01	7.711584e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.657894e+00	3.037763e-01	3.318192e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.732310e+00	7.799103e-02	2.762606e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.394401e+00	3.476944e-01	2.091385e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.784796e+00	5.160315e-01	3.458210e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.937114e+00	5.824972e-01	4.046344e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.819918e-02	3.552878e-02	3.283498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.795710e-02	4.565744e-02	5.800280e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.149045e-01	3.508798e-01	2.783107e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.216886e+00	6.637015e-01	3.278095e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.375284e+00	5.292865e-01	1.467625e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.733536e+00	3.285004e-01	2.426429e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.628351e+00	3.975870e-01	7.256915e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.158434e+00	1.825117e-01	4.653496e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.349612e-02	1.895586e-02	3.055820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.642596e-01	1.529747e-01	2.471624e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.108414e+00	5.405752e-01	4.584081e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.293857e+00	4.135593e-01	9.942746e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.480241e+00	3.925555e-01	3.441922e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.736239e+00	2.782468e-01	4.226533e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.571191e-01	1.069849e-01	2.058458e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.902092e-01	6.715479e-02	7.463384e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.273099e-03	6.355438e-03	3.659889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.334700e+00	6.440036e-01	1.251566e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.668637e+00	8.488104e-01	5.296970e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.753276e+00	7.649522e-01	3.253185e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.281379e+00	4.699400e-01	5.374732e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.024790e-02	2.094931e-02	3.175098e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.968911e-02	2.837573e-02	5.737714e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.814458e-01	6.866555e-02	9.964886e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.496772e-01	1.553507e-01	1.708591e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.984387e-01	3.210866e-01	2.331650e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.434732e+00	3.845996e-01	3.405192e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.144177e+00	4.829452e-01	2.329797e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.818864e+00	5.216182e-01	1.762766e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.266586e+00	1.831262e-01	1.605559e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.426096e+00	1.592810e-01	1.171189e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.121368e+00	3.181563e-01	3.273492e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.384747e+00	2.941969e-01	4.689475e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.475553e+00	2.116731e-01	4.152884e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.089262e-01	9.060808e-02	2.664391e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.396155e-02	9.518860e-03	1.690087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.961616e-01	4.994853e-02	1.614975e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.862488e-01	1.097624e-01	2.556194e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.067518e-01	2.692322e-01	3.328369e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.451098e+00	4.692804e-01	2.889499e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.141015e+00	5.685728e-01	5.241928e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.887499e+00	5.207469e-01	4.327214e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.513145e+00	5.168590e-01	3.027597e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.940425e+00	2.852680e-01	1.191949e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.992476e+00	1.994609e-01	9.845328e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.474230e+00	1.845857e-01	2.458236e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.682996e+00	3.648851e-01	3.649668e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.701958e+00	2.163166e-01	3.469552e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.365172e-01	1.450816e-01	1.949752e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.998349e-01	6.205333e-02	1.043281e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.829935e-02	8.670517e-03	7.695115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.188648e+00	4.397394e-01	9.704827e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.736375e+00	4.257903e-01	1.215924e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.390420e+00	9.713698e-01	1.451683e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.060324e+00	1.113248e+00	1.406661e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.546561e+00	1.016822e+00	1.065122e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.217727e+00	6.808950e-01	6.436530e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.329693e+00	3.397098e-01	2.193131e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.053630e+00	6.211266e-01	3.260810e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.117603e+00	5.685268e-01	5.093941e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.523988e+00	5.323120e-01	4.435113e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.275132e+00	2.202198e-01	3.226472e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.701774e-02	1.382569e-02	1.568438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.185751e-01	6.412356e-02	7.268602e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.568525e-01	3.130226e-01	2.141874e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.667680e+00	5.246240e-01	3.632298e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.835741e+00	4.032345e-01	1.558499e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.326944e+00	3.098980e-01	1.489321e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.406521e+00	2.970234e-01	5.935348e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.182097e+00	1.947991e-01	4.401139e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.996857e-01	8.762911e-02	1.951702e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.644076e-02	1.255188e-02	9.092935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.607383e-01	1.644299e-01	1.881824e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.510922e+00	5.592734e-01	4.305238e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.901659e+00	7.115419e-01	4.524209e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.591861e+00	4.678906e-01	4.423536e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.529067e+00	1.953649e-01	1.791004e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.441112e+00	3.068952e-01	3.456104e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.205646e+00	1.830192e-01	3.020697e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.824632e-01	9.675472e-02	1.682022e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.085212e-02	1.336161e-02	1.315208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.425213e+01	4.334912e+00	3.469534e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.475911e+01	3.612426e+00	2.283592e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.132504e+01	1.655580e+00	1.485877e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.058047e+00	4.642504e-01	6.473158e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.984111e+00	3.464798e-01	3.521827e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.138735e+00	3.604999e-01	4.434864e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.625798e-01	2.341086e-01	3.570109e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.220491e-02	1.534289e-02	1.852923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.723004e-01	1.009602e-01	1.031413e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.508281e-01	1.900734e-01	1.373721e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.868588e-01	2.258907e-01	1.857638e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.008376e+00	3.318753e-01	2.284229e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.386130e+00	3.888022e-01	2.919980e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.933665e+00	4.380585e-01	2.595255e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.469139e+00	4.025585e-01	1.124378e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.849780e+00	2.217441e-01	1.282465e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.976578e+00	1.524156e-01	1.554105e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.769158e+00	2.729327e-01	2.703358e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.119503e+00	2.467233e-01	4.311901e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.284907e+00	1.637092e-01	3.732751e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.213406e-01	1.005393e-01	2.363137e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.100482e-02	9.354281e-03	1.526860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.350356e+00	3.861893e-01	4.850155e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.052827e+00	2.199541e-01	5.794508e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.868696e+00	6.489061e-01	3.393543e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.189691e+00	5.680868e-01	4.046715e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.808495e+00	7.991808e-01	2.790177e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.003201e+00	4.446509e-01	4.043599e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.384997e+00	4.252636e-01	2.200625e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.438465e+00	1.700527e-01	1.051287e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.104917e+00	1.841445e-01	2.034969e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.392836e+00	2.342007e-01	3.070732e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.505642e+00	1.936113e-01	2.350030e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.044582e-01	8.543465e-02	1.552103e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.438369e-02	1.263938e-02	1.400191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.228940e+01	5.162270e+00	4.926283e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.623050e+01	4.309562e+00	2.383948e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.407788e+01	2.754900e+00	2.549949e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.229522e+01	1.764623e+00	1.819627e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.078257e+01	1.608560e+00	8.434136e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.190830e+00	7.779401e-01	6.701949e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.475278e+00	3.461311e-01	4.797533e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.879093e+00	1.331007e-01	6.017416e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.801918e+00	3.199184e-01	2.366537e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.550149e+00	3.576276e-01	3.694468e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.419038e+00	2.182109e-01	3.342981e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.076182e-02	1.724152e-02	2.025696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.875574e-02	2.759007e-02	1.036922e-01
2.100000e-01	4.000000e-02	4.000000e-02	8.441853e-01	3.141892e-01	8.388064e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.212670e+00	5.811539e-01	1.091334e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.409088e+00	3.954035e-01	3.285388e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.590616e+00	7.937095e-01	1.387787e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.572846e+00	9.232283e-01	5.107543e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.304396e+00	5.420348e-01	4.398176e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.413284e-02	3.996094e-02	4.384363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.217152e-01	1.088103e-01	6.934651e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.724543e+00	4.786851e-01	1.623710e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.959548e+00	3.640952e-01	3.071553e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.436776e+00	9.736449e-01	7.722017e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.013515e+00	7.539261e-01	2.997024e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.393562e-01	3.408159e-01	2.424593e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.454262e-01	1.231491e-01	1.248574e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.081775e-02	7.586153e-03	1.090949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.670398e+00	3.149779e-01	2.449707e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.111334e+00	7.031717e-01	2.452080e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.921481e+00	1.057726e+00	9.421493e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.904796e+00	1.625224e+00	3.115149e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.785838e-01	8.517946e-02	5.416155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.232824e-03	3.124112e-03	1.650569e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.256582e-02	2.732554e-02	1.224118e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.260301e-01	1.028925e-01	3.752980e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.874218e-01	2.318888e-01	6.796573e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.162666e+00	3.604951e-01	9.777942e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.945575e+00	4.617216e-01	9.639768e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.703573e+00	4.286510e-01	6.830067e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.190765e+00	2.661502e-01	3.032724e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.431502e+00	4.311791e-01	8.493364e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.152289e+00	6.923099e-01	2.257504e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.504958e+00	7.511711e-01	3.703852e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.759539e+00	6.438025e-01	3.849096e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.020472e+00	4.105402e-01	2.726369e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.772198e-02	3.902186e-02	2.787448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.642383e-02	1.121412e-02	5.937169e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.480771e-01	5.816152e-02	3.850883e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.535947e-01	1.546612e-01	7.963958e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.287639e-01	2.642464e-01	1.336625e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.627563e+00	3.881780e-01	1.622670e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.384553e+00	4.483057e-01	1.613952e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.093843e+00	4.345130e-01	1.128533e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.629634e+00	3.328302e-01	4.573996e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.737666e+00	2.820689e-01	1.204461e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.496887e+00	6.613641e-01	6.513487e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.860726e+00	8.263651e-01	1.862665e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.035702e+00	6.702713e-01	2.434652e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.269474e+00	4.433940e-01	2.269584e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.526772e-01	2.596710e-01	1.561127e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.303017e-02	2.008406e-02	1.632362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.696055e-01	6.008336e-02	4.409467e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.458456e-01	1.799641e-01	1.392080e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.301882e+00	3.613753e-01	2.681391e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.527251e+00	5.623446e-01	3.455476e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.841867e+00	6.850845e-01	3.540610e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.068777e+00	6.752409e-01	2.479556e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.925157e+00	5.186174e-01	8.660134e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.973608e+00	7.178869e-01	3.404271e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.175528e+00	1.405034e+00	1.213662e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.842008e+00	1.409239e+00	3.058282e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.473171e+00	1.038688e+00	3.765750e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.178742e-01	5.880411e-02	3.246593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.502079e-01	8.437775e-02	1.413951e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.468876e-01	3.681136e-01	6.579185e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.887126e+00	4.808522e-01	7.404057e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.602443e+00	2.268950e-01	3.108944e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.794145e+00	3.684499e-01	1.905092e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.327365e+00	6.936556e-01	4.012775e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.364212e+00	4.974487e-01	4.198960e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.830135e-01	2.389377e-01	2.426354e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.343377e-02	1.523873e-02	1.786753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.034662e+00	3.816994e-01	6.694562e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.637822e+00	8.117644e-01	1.642887e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.117663e+00	6.233577e-01	1.173925e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.752282e+00	1.891207e-01	4.119283e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.629015e+00	1.676851e-01	1.856396e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.346394e+00	5.598780e-01	1.794026e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.539842e+00	5.204098e-01	2.681847e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.568450e-01	2.488260e-01	2.117055e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.394040e-02	2.243879e-02	2.676085e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.232509e+01	7.535812e+00	1.699597e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.732793e+01	2.993548e+00	6.919847e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.623225e+00	8.452764e-01	1.896490e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.851171e+00	2.310610e-01	5.116813e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.211596e+00	2.753634e-01	1.034291e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.909422e+00	7.683062e-01	2.135876e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.968364e+00	7.355372e-01	3.605152e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.003018e-01	4.512945e-02	3.849902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.677915e-01	7.687625e-02	1.419436e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.277307e-01	1.821053e-01	3.362907e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.772290e-01	2.768794e-01	5.246701e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.026625e+00	3.542445e-01	6.659716e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.474584e+00	4.190188e-01	6.575579e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.951563e+00	3.998150e-01	6.499912e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.286612e+00	2.921844e-01	4.889250e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.546731e+00	1.258941e-01	3.132145e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.646802e+00	2.285318e-01	1.771314e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.551282e+00	4.558194e-01	2.129647e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.166296e+00	5.700053e-01	3.253679e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.550343e+00	5.135046e-01	3.459593e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.954582e-01	3.422050e-01	2.507419e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.377008e-02	3.649299e-02	2.739641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.276336e+00	3.981173e-01	7.763213e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.130846e+00	6.386033e-01	1.220560e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.572972e+00	7.177835e-01	1.499621e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.966343e+00	7.112836e-01	1.423635e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.034684e+00	5.770882e-01	1.058407e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.884074e+00	3.993978e-01	8.384873e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.714073e+00	1.895471e-01	4.446141e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.591453e+00	5.876424e-02	2.732454e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.563553e+00	1.598907e-01	1.421663e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.315215e+00	4.501079e-01	1.557317e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.716192e+00	4.988388e-01	2.187749e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.871914e-01	3.307317e-01	1.972593e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.230734e-02	3.370862e-02	2.597018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.518070e+01	7.210680e+00	1.569644e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.023126e+01	3.397817e+00	8.683313e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.515875e+01	2.268650e+00	5.498499e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.104630e+01	1.347984e+00	3.143720e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.296066e+00	7.518661e-01	1.966934e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.218091e+00	4.274523e-01	9.507963e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.834788e+00	2.168342e-01	6.400398e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.385687e+00	9.563221e-02	1.692444e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.339183e+00	3.465035e-01	1.119147e-01
1.375000e-01	2.250000e-02	2.250000e-02	3.020191e+00	6.479519e-01	2.119838e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.323441e+00	7.349872e-01	3.176280e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.403543e-01	6.192003e-02	3.624429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.241249e-01	5.144321e-02	5.234456e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.139041e+00	4.298742e-01	3.243074e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.583012e+00	6.542839e-01	3.640508e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.629754e+00	3.608668e-01	1.207566e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.480060e+00	3.983435e-01	4.552239e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.185388e+00	3.594646e-01	6.086492e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.712805e-01	1.226909e-01	3.529800e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.002059e-02	1.999799e-02	2.488693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.799924e-01	1.764207e-01	2.692513e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.725867e+00	6.129592e-01	4.713369e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.344578e+00	1.828257e-01	7.436295e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.954298e+00	3.933303e-01	3.942758e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.438159e+00	2.227430e-01	2.980075e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.091070e-01	6.570248e-02	1.671204e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.060507e-01	4.549128e-02	6.371251e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.098628e-02	5.879511e-03	3.684585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.043523e+00	6.583305e-01	1.314054e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.998158e+00	7.107740e-01	3.393726e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.076704e+00	6.761982e-01	3.440089e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.046391e+00	4.144161e-01	4.301941e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.640737e-02	1.900022e-02	2.749633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.738896e-02	1.830702e-02	3.882496e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.713600e-01	6.871644e-02	9.838873e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.774842e-01	1.792709e-01	1.936241e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.483307e-01	3.208200e-01	3.094766e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.636131e+00	4.990132e-01	3.777992e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.402823e+00	5.295631e-01	2.935613e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.100283e+00	4.547521e-01	7.473866e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.429367e+00	1.394249e-01	1.132553e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.424315e+00	2.428876e-01	2.261314e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.882477e+00	2.972254e-01	4.275352e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.115981e+00	3.388404e-01	5.007275e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.300740e+00	1.607473e-01	3.446370e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.583317e-01	8.236860e-02	1.867397e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.344871e-02	1.170725e-02	1.432773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.487417e-01	4.216777e-02	1.292093e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.079333e-01	1.178985e-01	2.616290e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.072671e-01	2.400630e-01	3.843292e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.640595e+00	4.185522e-01	5.771460e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.556872e+00	6.250068e-01	6.448793e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.379824e+00	5.669932e-01	4.209267e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.965408e+00	5.039410e-01	2.233438e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.147754e+00	1.788231e-01	1.402306e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.875963e+00	1.676741e-01	1.828563e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.240638e+00	3.771109e-01	3.238483e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.352240e+00	3.264820e-01	3.011680e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.509652e+00	2.151535e-01	2.626870e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.378442e-01	9.762252e-02	1.666544e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.914806e-01	5.918267e-02	8.633515e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.985521e-02	7.431318e-03	7.000763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.734971e-01	2.795085e-01	9.945289e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.848831e+00	4.443635e-01	1.494394e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.591582e+00	7.604814e-01	1.752248e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.740702e+00	9.744416e-01	1.830169e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.439610e+00	9.700614e-01	1.075549e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.895254e+00	6.105042e-01	3.440666e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.200016e+00	3.586414e-01	3.132927e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.554207e+00	6.748223e-01	3.312206e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.781805e+00	6.011160e-01	3.955926e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.296402e+00	4.415823e-01	3.689799e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.227231e+00	2.261391e-01	2.775425e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.802327e-02	1.227149e-02	1.431519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.396151e-01	7.151792e-02	8.848204e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.925257e-01	3.569725e-01	2.826876e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.997257e+00	5.407577e-01	3.612080e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.077340e+00	2.956295e-01	1.127516e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.067253e+00	2.957245e-01	2.955603e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.063479e+00	3.250133e-01	5.038219e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.033164e+00	1.085519e-01	3.623638e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.846018e-01	8.099423e-02	1.587468e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.935161e-02	1.100575e-02	8.551311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.382452e-01	2.199501e-01	2.233829e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.160209e+00	8.088209e-01	5.042634e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.591693e+00	7.397696e-01	6.002529e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.902187e+00	3.516734e-01	2.229434e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.181148e+00	2.501557e-01	2.654689e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.025525e+00	2.783707e-01	3.171278e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.054350e+00	1.398776e-01	2.515836e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.813773e-01	6.411267e-02	1.385012e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.713119e-02	1.129258e-02	1.238406e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.055599e+01	6.740175e+00	4.275147e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.857725e+01	3.400936e+00	3.354641e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.229507e+01	1.444568e+00	1.315273e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.454648e+00	2.332103e-01	7.318156e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.376839e+00	3.733229e-01	2.777030e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.943798e+00	2.821011e-01	3.651928e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.021979e+00	2.013054e-01	2.953167e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.074056e-02	1.358579e-02	1.721132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.598892e-01	9.597589e-02	1.031901e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.784343e-01	1.734544e-01	1.877539e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.944493e-01	3.265310e-01	2.442566e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.110745e+00	3.605151e-01	3.115061e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.601059e+00	4.489411e-01	3.067794e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.185602e+00	4.960695e-01	2.347749e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.664914e+00	3.535546e-01	1.177163e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.983937e+00	1.391977e-01	8.921763e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.893362e+00	1.705635e-01	2.027940e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.537224e+00	2.771473e-01	3.918176e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.871664e+00	2.335224e-01	4.687204e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.169269e+00	1.566345e-01	3.002614e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.828985e-01	6.945110e-02	1.755497e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.169683e-02	1.073506e-02	1.397117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.452017e+00	4.700936e-01	3.876891e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.591800e+00	4.985318e-01	4.101219e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.326479e+00	7.924797e-01	5.008525e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.778370e+00	8.037163e-01	6.740592e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.295979e+00	6.311161e-01	5.521924e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.506799e+00	4.666470e-01	3.458126e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.677607e+00	3.803983e-01	2.270694e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.414381e+00	7.451823e-02	1.202177e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.877970e+00	1.852921e-01	2.692032e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.119255e+00	2.693139e-01	2.508317e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.293163e+00	1.426826e-01	2.395263e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.424135e-01	6.008873e-02	1.362805e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.306966e-02	9.815519e-03	1.298705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.850696e+01	7.625482e+00	5.089836e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.046882e+01	5.384636e+00	3.567123e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.738855e+01	2.646873e+00	1.937146e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.422119e+01	1.840618e+00	1.679827e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.142672e+01	1.148131e+00	1.110899e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.219884e+00	5.527269e-01	7.337460e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.092258e+00	4.040249e-01	6.196042e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.334729e+00	1.737873e-01	2.802848e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.350443e+00	3.319459e-01	3.004286e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.338289e+00	2.925163e-01	3.240429e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.379383e+00	2.194353e-01	2.867758e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.187461e-02	1.426233e-02	1.811365e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.761899e-02	3.063372e-02	1.255141e-01
2.100000e-01	4.000000e-02	4.000000e-02	9.244656e-01	3.355199e-01	8.515259e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.316251e+00	5.778736e-01	9.614050e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.452216e+00	3.550918e-01	2.965056e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.536924e+00	8.145980e-01	1.617984e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.479609e+00	8.968357e-01	5.093681e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.239775e+00	5.181037e-01	4.221003e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.691568e-02	3.559736e-02	4.213976e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.835480e-01	1.199112e-01	7.525440e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.899330e+00	4.955547e-01	1.515016e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.975666e+00	3.352003e-01	1.997894e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.360132e+00	9.954488e-01	9.950140e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.926991e+00	7.259674e-01	2.964578e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.911324e-01	3.173622e-01	2.346298e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.294169e-01	1.196416e-01	1.213177e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.972677e-02	7.692778e-03	1.050234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.841006e+00	3.461750e-01	2.558351e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.342854e+00	7.146730e-01	2.298929e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.955911e+00	1.119162e+00	7.854671e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.723293e+00	1.614281e+00	3.326769e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.661632e-01	8.042713e-02	5.327667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.298878e-03	3.030281e-03	2.350794e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.320141e-02	3.200135e-02	1.422727e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.400192e-01	1.083504e-01	4.207595e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.478987e-01	2.497105e-01	6.723054e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.259894e+00	3.885340e-01	9.554242e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.011781e+00	4.581760e-01	9.652647e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.772803e+00	4.113023e-01	6.335609e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.260275e+00	2.353357e-01	2.714463e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.409465e+00	4.614083e-01	5.384998e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.108337e+00	6.937367e-01	2.425677e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.448000e+00	8.012186e-01	3.740758e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.661696e+00	5.837938e-01	3.664504e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.677724e-01	3.874246e-01	2.672282e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.367140e-02	3.744858e-02	2.577358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.709107e-02	1.259858e-02	9.267059e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.869061e-01	6.994296e-02	4.237186e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.862660e-01	1.605315e-01	9.052959e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.039333e+00	2.927189e-01	1.339655e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.727801e+00	4.042247e-01	1.665445e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.518316e+00	4.597353e-01	1.503654e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.209632e+00	4.325152e-01	1.107889e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.691271e+00	3.113647e-01	4.348912e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.743820e+00	2.783718e-01	8.356207e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.472505e+00	7.567073e-01	6.542065e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.800653e+00	8.510238e-01	1.951886e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.971735e+00	6.609501e-01	2.508330e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.203148e+00	4.276205e-01	2.162087e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.177275e-01	2.287584e-01	1.491439e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.215339e-02	2.159015e-02	1.534188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.696984e-01	6.513137e-02	5.953575e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.960553e-01	2.037968e-01	1.622002e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.477210e+00	4.041179e-01	2.791269e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.672782e+00	5.957550e-01	3.554675e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.078963e+00	7.197204e-01	3.578157e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.326339e+00	6.905787e-01	2.356338e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.082124e+00	4.986971e-01	7.685062e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.012807e+00	8.228210e-01	5.180578e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.100353e+00	1.531315e+00	1.275371e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.727136e+00	1.403522e+00	3.194700e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.342576e+00	9.893649e-01	3.811381e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.107471e-01	5.420224e-02	3.099615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.632752e-01	9.207726e-02	1.672824e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.113542e-01	3.932728e-01	6.406254e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.952030e+00	4.782930e-01	6.941123e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.617848e+00	1.956119e-01	3.188843e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.779613e+00	3.712166e-01	2.080442e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.271559e+00	6.903230e-01	4.011485e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.323108e+00	5.116786e-01	4.118793e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.285373e-01	1.924320e-01	2.290018e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.184694e-02	1.419367e-02	1.696744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.139546e+00	4.169220e-01	8.177701e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.849823e+00	8.590533e-01	1.591321e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.220495e+00	6.178035e-01	1.104237e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.806996e+00	1.770307e-01	4.104935e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.595254e+00	1.696551e-01	1.965140e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.297095e+00	5.717200e-01	1.930111e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.472478e+00	4.889020e-01	2.663067e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.316692e-01	2.524983e-01	2.044187e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.058725e-02	1.962065e-02	2.565603e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.478333e+01	7.955950e+00	1.792520e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.802552e+01	3.077087e+00	6.442506e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.777505e+00	8.391519e-01	1.841551e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.951734e+00	2.317351e-01	3.863539e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.147455e+00	2.363959e-01	1.445246e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.802607e+00	7.400161e-01	2.277794e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.939939e+00	7.684200e-01	3.686706e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.281083e-02	4.214454e-02	3.785739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.724853e-01	8.018222e-02	1.738678e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.516622e-01	1.916797e-01	3.543716e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.474508e-01	2.973973e-01	5.217103e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.113945e+00	3.801431e-01	6.314679e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.528834e+00	4.264592e-01	6.854025e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.984970e+00	3.875177e-01	6.358588e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.344079e+00	2.766330e-01	4.528183e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.585227e+00	1.075767e-01	2.436054e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.647600e+00	2.110939e-01	2.008936e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.535114e+00	4.878127e-01	2.339921e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.122396e+00	5.714453e-01	3.291218e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.442531e+00	4.614509e-01	3.229797e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.732867e-01	3.428110e-01	2.493571e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.813509e-02	3.323765e-02	2.519035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.358719e+00	4.319131e-01	9.035526e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.217057e+00	6.479202e-01	1.261446e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.834970e+00	7.468226e-01	1.415758e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.059211e+00	7.114819e-01	1.420186e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.105477e+00	5.838620e-01	1.087098e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.978023e+00	3.862480e-01	7.583192e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.743432e+00	1.768635e-01	5.022374e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.604654e+00	7.562899e-02	3.446174e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.573068e+00	2.750084e-01	9.985906e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.293679e+00	4.847308e-01	1.698847e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.655182e+00	4.727082e-01	2.174422e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.388047e-01	3.182384e-01	1.882070e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.815706e-02	3.256599e-02	2.420628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.707772e+01	7.365536e+00	1.703714e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.123307e+01	3.577361e+00	7.760706e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.548999e+01	2.264289e+00	5.606982e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.104919e+01	1.376407e+00	3.698709e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.665741e+00	7.297248e-01	1.753082e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.214875e+00	3.879703e-01	1.032522e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.959660e+00	2.225970e-01	4.337751e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.403877e+00	9.186553e-02	1.828376e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.289603e+00	3.532472e-01	8.669002e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.996638e+00	6.678718e-01	2.234401e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.235338e+00	7.603368e-01	3.187219e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.325275e-01	5.769650e-02	3.547290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.314775e-01	5.264823e-02	6.891090e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.189325e+00	4.151594e-01	3.549679e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.607052e+00	6.667109e-01	3.307944e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.643232e+00	3.667699e-01	1.185486e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.422711e+00	3.193652e-01	4.445667e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.158925e+00	3.514662e-01	6.162857e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.541125e-01	1.313632e-01	3.552652e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.832405e-02	2.130081e-02	2.426493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.459149e-01	1.862087e-01	3.244882e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.809013e+00	6.226554e-01	4.549402e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.311603e+00	2.146658e-01	1.232715e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.885909e+00	3.437989e-01	3.809805e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.403657e+00	2.459450e-01	2.894569e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.032508e-01	7.154837e-02	1.649324e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.956376e-01	5.322569e-02	6.417573e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.553412e-03	7.016680e-03	3.530942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.285658e+00	7.015217e-01	1.439757e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.055062e+00	6.953680e-01	3.601627e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.935522e+00	6.876599e-01	2.993148e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.976807e+00	4.574833e-01	4.363111e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.378478e-02	1.810181e-02	2.716514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.794303e-02	2.033101e-02	5.335850e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.916997e-01	7.562811e-02	1.072986e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.124452e-01	1.846132e-01	2.229810e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.653931e-01	3.032934e-01	3.487581e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.689232e+00	4.943088e-01	3.377170e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.460085e+00	5.586986e-01	2.569483e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.086383e+00	3.978107e-01	9.929745e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.414716e+00	1.327327e-01	1.414077e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.382405e+00	2.210146e-01	1.455179e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.874109e+00	2.856184e-01	5.377944e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.045458e+00	3.338712e-01	4.509771e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.278857e+00	1.734655e-01	3.393538e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.560365e-01	9.618928e-02	1.806211e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.457171e-02	1.314712e-02	1.342595e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.654487e-01	5.116194e-02	1.335513e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.875002e-01	1.708253e-01	3.165056e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.829027e-01	2.672394e-01	5.330326e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.768056e+00	4.547348e-01	6.441025e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.600429e+00	4.914447e-01	6.473177e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.444356e+00	6.004896e-01	4.455593e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.000352e+00	5.278418e-01	2.641156e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.145705e+00	2.011105e-01	9.557213e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.869588e+00	2.429910e-01	2.054029e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.147401e+00	2.673138e-01	3.480237e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.290523e+00	2.900630e-01	3.709522e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.487459e+00	2.465910e-01	2.466196e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.350791e-01	1.343507e-01	1.632264e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.902767e-01	5.611587e-02	8.706546e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.831329e-02	8.526726e-03	6.850184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.769033e-01	2.645503e-01	1.173946e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.125127e+00	5.432867e-01	1.453166e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.972760e+00	8.382618e-01	1.904419e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.813534e+00	9.798718e-01	1.923274e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.411900e+00	9.382247e-01	1.115420e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.052331e+00	6.109648e-01	3.115961e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.197392e+00	4.665312e-01	2.974857e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.400093e+00	5.465486e-01	3.954515e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.690184e+00	6.265387e-01	4.326564e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.256476e+00	4.958794e-01	3.714363e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.205440e+00	2.482649e-01	2.761226e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.737651e-02	1.259335e-02	1.398356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.476347e-01	7.885798e-02	9.935276e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.484289e-01	3.679578e-01	3.312480e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.023543e+00	5.310644e-01	3.570291e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.079208e+00	3.097522e-01	1.274622e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.043829e+00	3.165064e-01	3.153175e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.015392e+00	3.016074e-01	5.260243e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.024723e+00	1.465956e-01	3.616909e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.708368e-01	7.815229e-02	1.555548e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.865344e-02	1.260780e-02	8.856912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.794835e-01	2.244204e-01	2.961224e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.288170e+00	8.126169e-01	6.233473e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.634474e+00	7.334143e-01	6.624020e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.919623e+00	3.449555e-01	1.187953e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.136349e+00	2.117463e-01	2.572093e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.994066e+00	2.978588e-01	3.136679e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.058449e+00	1.641556e-01	2.458909e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.850640e-01	4.911348e-02	1.374833e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.328084e-02	1.430068e-02	1.210272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.230219e+01	6.936670e+00	5.790788e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.925434e+01	3.401969e+00	3.447585e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.244427e+01	1.430172e+00	9.977763e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.335761e+00	1.996494e-01	6.230207e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.287246e+00	3.769604e-01	3.049939e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.930397e+00	3.419047e-01	3.666135e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.006071e+00	1.936784e-01	2.949186e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.004163e-02	1.154346e-02	1.672560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.546527e-01	1.007300e-01	1.399655e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.175835e-01	2.086587e-01	1.756462e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.275971e-01	3.150769e-01	2.413977e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.135593e+00	3.910672e-01	3.242989e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.622846e+00	4.218755e-01	2.801214e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.231732e+00	4.655275e-01	2.671684e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.669463e+00	3.595939e-01	6.626331e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.947392e+00	1.068614e-01	9.967770e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.881349e+00	2.001744e-01	1.994602e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.503496e+00	2.412266e-01	4.180449e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.878295e+00	2.611067e-01	3.972644e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.136474e+00	1.498092e-01	3.152957e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.814245e-01	8.243883e-02	1.723981e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.238140e-02	1.262764e-02	1.360048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.468826e+00	3.818419e-01	5.216640e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.702956e+00	5.719182e-01	5.276234e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.405937e+00	7.375442e-01	4.933477e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.912183e+00	8.056313e-01	6.964207e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.374985e+00	6.072553e-01	5.188101e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.608003e+00	5.044869e-01	3.764453e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.640752e+00	2.940889e-01	1.155878e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.397850e+00	1.288452e-01	1.108399e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.823966e+00	1.726856e-01	2.744719e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.083254e+00	2.185024e-01	3.126388e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.284695e+00	1.679122e-01	2.234335e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.453426e-01	8.101385e-02	1.356411e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.156899e-02	1.068706e-02	1.237012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.962376e+01	7.406125e+00	7.111347e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.133105e+01	4.434670e+00	3.704697e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.818125e+01	3.547831e+00	2.306832e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.435774e+01	1.755791e+00	2.119848e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.139609e+01	1.137167e+00	7.829867e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.416134e+00	5.759212e-01	5.267383e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.900378e+00	1.809443e-01	5.620281e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.371793e+00	2.506637e-01	3.230415e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.238855e+00	2.967096e-01	3.455849e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.293452e+00	3.321886e-01	3.430981e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.362221e+00	2.606770e-01	2.876236e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.132209e-02	1.494496e-02	1.761172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.435462e-01	4.894610e-02	1.881489e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.479670e+00	4.600234e-01	1.030571e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.021020e+00	5.612899e-01	7.306292e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.609941e+00	3.762761e-01	6.984328e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.010099e+00	8.613978e-01	3.683016e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.817752e+00	6.420347e-01	4.456042e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.107531e-01	3.691012e-01	2.973310e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.695956e-02	2.907598e-02	2.914878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.760099e-01	1.705443e-01	1.000423e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.846367e+00	5.379082e-01	1.165165e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.022546e+00	6.048104e-01	4.946380e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.702230e+00	8.779254e-01	2.099279e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.469881e+00	5.162539e-01	2.507980e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.318884e-01	2.403317e-01	1.741754e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.810054e-01	9.224947e-02	9.141507e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.893698e-02	7.887132e-03	9.077580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.755289e+00	4.372255e-01	3.141881e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.663539e+00	7.194286e-01	1.335128e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.520143e+00	1.520084e+00	7.032576e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.870474e+00	1.215600e+00	3.681644e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.340999e-01	5.945486e-02	4.054487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.572802e-03	5.200033e-03	2.837586e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.016401e-01	5.411130e-02	2.080340e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.003921e-01	1.773339e-01	5.864790e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.934784e-01	3.571452e-01	8.835570e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.816638e+00	4.820473e-01	1.067001e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.654765e+00	4.752874e-01	7.640915e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.287120e+00	3.047022e-01	2.904739e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.428818e+00	2.831071e-01	7.955516e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.170702e+00	5.801901e-01	2.194874e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.684373e+00	7.258919e-01	3.382837e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.957054e+00	6.317399e-01	3.557316e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.282802e+00	4.614860e-01	3.097240e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.311775e-01	2.969038e-01	2.019374e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.061241e-02	2.663829e-02	1.916720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.354153e-02	1.755560e-02	1.409239e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.226814e-01	1.139767e-01	7.068379e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.942195e-01	2.705938e-01	1.402168e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.673034e+00	4.213705e-01	1.749666e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.604207e+00	5.225392e-01	1.786498e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.408155e+00	4.894971e-01	1.283188e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.863020e+00	3.622969e-01	5.621764e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.001445e+00	2.187066e-01	1.091709e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.646625e+00	6.102659e-01	5.091447e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.042240e+00	7.474916e-01	1.503590e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.308397e+00	6.840484e-01	2.202787e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.613482e+00	5.613808e-01	2.204373e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.630363e-01	3.220328e-01	1.813518e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.953191e-01	1.701716e-01	1.164931e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.219529e-02	1.686570e-02	1.269561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.367651e-01	8.663310e-02	8.451442e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.452081e-01	3.026758e-01	2.379747e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.260955e+00	5.752635e-01	3.870067e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.963901e+00	7.952355e-01	4.343327e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.616272e+00	8.417275e-01	3.276365e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.533218e+00	6.530628e-01	1.432194e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.616347e+00	3.323312e-01	2.731819e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.807658e+00	1.260605e+00	1.014540e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.455344e+00	1.407678e+00	2.280732e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.073760e+00	1.213757e+00	3.406864e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.874997e+00	7.914078e-01	3.370088e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.789599e-02	4.142628e-02	2.467604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.672388e-01	1.369630e-01	2.327196e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.362022e+00	5.151228e-01	7.589803e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.455547e+00	4.392427e-01	5.290954e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.720597e+00	1.421876e-01	2.328161e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.504194e+00	4.845373e-01	2.948761e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.762331e+00	4.933125e-01	3.876728e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.006687e+00	3.725449e-01	3.068451e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.084840e-01	1.580200e-01	1.568933e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.733019e-02	1.304621e-02	1.289353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.003380e+00	6.612028e-01	1.234335e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.138071e+00	1.069632e+00	1.740220e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.642864e+00	5.062870e-01	8.159493e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.777426e+00	1.107788e-01	2.985068e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.478852e+00	2.920934e-01	1.679594e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.948097e+00	4.723230e-01	2.221232e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.173203e+00	3.621454e-01	2.157853e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.156170e-01	1.923914e-01	1.530190e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.650759e-02	1.944315e-02	2.094282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.433342e+01	1.051039e+01	2.081734e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.060948e+01	2.736301e+00	5.802235e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.464049e+00	5.528103e-01	1.073726e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.803030e+00	1.526194e-01	2.719459e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.958203e+00	3.012382e-01	1.376949e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.465816e+00	6.686539e-01	2.632726e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.571462e+00	5.609143e-01	3.207130e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.207456e-02	3.514296e-02	2.882607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.424975e-01	1.138593e-01	2.111883e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.564572e-01	2.813598e-01	4.534102e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.065283e+00	4.002736e-01	6.331019e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.534706e+00	4.741731e-01	7.243642e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.029764e+00	4.717198e-01	6.452539e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.431268e+00	3.556156e-01	4.536247e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.586937e+00	1.559973e-01	2.652946e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.621429e+00	1.290804e-01	2.345149e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.500189e+00	2.917049e-01	2.725682e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.238571e+00	4.877408e-01	2.932248e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.720434e+00	4.401675e-01	3.208612e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.183473e+00	3.906365e-01	2.816200e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.680593e-01	2.619562e-01	1.864457e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.877643e-02	2.498133e-02	1.898588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.104536e+00	6.157916e-01	1.243769e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.542722e+00	9.703588e-01	1.533164e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.089102e+00	9.706720e-01	1.537250e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.037576e+00	7.914573e-01	1.345618e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.715031e+00	5.334889e-01	8.976469e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.192218e+00	2.669197e-01	5.477651e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.807497e+00	6.629170e-02	3.228415e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.601442e+00	1.164839e-01	2.322173e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.378976e+00	2.423073e-01	1.454251e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.008376e+00	4.366287e-01	1.883643e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.368653e+00	3.738558e-01	1.981265e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.829952e-01	2.603810e-01	1.569607e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.269633e-02	2.562656e-02	1.971006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.451715e+01	9.373014e+00	1.903656e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.589293e+01	3.487696e+00	7.570440e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.763690e+01	1.938289e+00	4.542270e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.165357e+01	1.023018e+00	2.781200e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.555467e+00	5.287659e-01	1.454800e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.269834e+00	3.043277e-01	4.904221e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.781422e+00	1.647281e-01	3.081387e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.282541e+00	1.190193e-01	8.016862e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.046678e+00	3.264317e-01	1.463906e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.671261e+00	5.807337e-01	2.517382e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.911885e+00	6.303861e-01	3.081226e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.108602e-01	4.726091e-02	2.854823e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.023084e-01	6.962880e-02	7.632091e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.698298e+00	5.193041e-01	3.692945e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.254349e+00	6.785620e-01	2.483356e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.805870e+00	1.848349e-01	1.039868e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.867481e+00	3.601704e-01	5.654580e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.523458e+00	2.295308e-01	5.103992e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.742030e-01	9.710546e-02	2.366006e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.640775e-02	1.648223e-02	1.814225e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.465156e+00	2.427360e-01	3.846762e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.694997e+00	6.555449e-01	2.907566e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.068920e+00	2.764166e-01	1.944207e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.185743e+00	3.189160e-01	3.213299e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.021972e+00	1.394526e-01	2.260473e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.714494e-01	5.711239e-02	1.194848e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.832710e-01	3.778941e-02	4.858956e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.153361e-02	5.317527e-03	3.750100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.945651e+00	8.176845e-01	1.470959e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.290976e+00	6.608993e-01	3.453157e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.937708e+00	6.539067e-01	3.858793e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.523463e+00	3.150656e-01	3.519412e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.418298e-02	1.385738e-02	2.086553e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.749935e-02	2.153956e-02	4.444110e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.312051e-01	9.771798e-02	1.410186e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.442347e-01	2.338589e-01	2.811404e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.317295e+00	4.154856e-01	4.053008e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.167272e+00	6.113701e-01	2.979273e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.024676e+00	5.964973e-01	1.917616e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.466774e+00	2.390575e-01	9.071525e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.538979e+00	2.051511e-01	9.208169e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.141753e+00	3.008894e-01	3.912449e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.423279e+00	3.023222e-01	5.146897e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.600207e+00	1.942974e-01	4.201184e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.823311e-01	1.335548e-01	2.693081e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.844785e-01	6.407530e-02	1.383132e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.547705e-02	1.005972e-02	9.377570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.778824e-01	7.128254e-02	1.686967e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.964195e-01	2.297938e-01	4.209596e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.528603e+00	3.977436e-01	7.070972e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.543082e+00	5.773413e-01	7.645756e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.551704e+00	6.029563e-01	5.955980e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.368855e+00	6.791406e-01	2.587994e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.581825e+00	3.105166e-01	8.639693e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.235529e+00	2.038039e-01	1.620291e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.549721e+00	3.582888e-01	2.969803e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.640098e+00	3.153054e-01	3.502258e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.831484e+00	2.377619e-01	2.743405e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.143764e+00	1.553422e-01	2.041203e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.401891e-01	7.690289e-02	1.335015e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.030191e-01	3.889879e-02	6.766441e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.505261e-02	6.796044e-03	5.452349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.186869e+00	4.415897e-01	1.440319e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.966632e+00	7.583051e-01	2.086508e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.657016e+00	1.208113e+00	2.330512e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.022354e+00	1.217772e+00	1.761644e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.226840e+00	9.242919e-01	5.097347e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.522778e+00	4.013649e-01	4.399550e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.717975e+00	6.015820e-01	3.930504e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.642530e+00	6.149934e-01	3.838076e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.008208e+00	5.648309e-01	4.125580e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.750508e+00	3.568716e-01	3.325247e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.300276e-01	1.435720e-01	2.303149e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.989912e-02	9.348848e-03	1.120904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.199082e-01	1.074882e-01	1.190169e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.203984e+00	4.563504e-01	3.965351e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.581841e+00	5.515190e-01	2.985351e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.269717e+00	1.760732e-01	1.084539e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.604264e+00	3.342301e-01	4.241318e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.538787e+00	2.194035e-01	4.629432e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.789322e-01	1.150394e-01	2.674160e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.015902e-01	6.510696e-02	1.047113e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.801457e-02	9.256514e-03	9.307233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.168802e+00	3.792707e-01	3.716744e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.429458e+00	1.019070e+00	7.968578e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.546468e+00	7.241548e-01	4.647267e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.012854e+00	1.443389e-01	2.345012e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.721161e+00	2.526860e-01	3.315660e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.601952e+00	2.117115e-01	2.897393e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.275572e-01	1.203783e-01	1.958334e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.934493e-01	6.343393e-02	1.065290e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.451517e-02	9.581278e-03	1.111272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.680445e+01	9.531029e+00	7.962482e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.484376e+01	3.634715e+00	2.968628e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.280058e+01	1.096100e+00	1.093192e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.317806e+00	2.201348e-01	4.882848e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.878791e+00	3.507127e-01	3.178917e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.698813e+00	2.954392e-01	3.247582e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.602522e-01	1.796755e-01	2.485444e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.685145e-02	1.158947e-02	1.363114e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.980508e-01	1.170414e-01	1.452868e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.447165e-01	2.417420e-01	2.405225e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.056967e+00	3.923915e-01	3.121568e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.495791e+00	4.526244e-01	3.373609e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.104171e+00	5.730456e-01	2.610714e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.629293e+00	4.237073e-01	1.612075e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.947670e+00	2.159343e-01	1.257613e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.021618e+00	1.558890e-01	9.762131e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.713496e+00	2.504460e-01	3.439242e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.135780e+00	2.510130e-01	4.248522e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.517550e+00	1.989241e-01	3.515845e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.900481e-01	1.010603e-01	2.660527e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.501004e-01	5.796818e-02	1.325507e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.485192e-02	9.543586e-03	9.603160e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.826395e+00	4.680469e-01	5.122500e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.517383e+00	7.709944e-01	6.976387e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.355753e+00	9.950974e-01	7.877139e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.988192e+00	7.657346e-01	6.498030e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.323830e+00	7.484151e-01	4.200422e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.200841e+00	4.307296e-01	2.110312e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.788604e+00	1.489723e-01	1.732316e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.220917e+00	1.651745e-01	2.275355e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.542415e+00	2.563443e-01	2.718008e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.744323e+00	1.862525e-01	2.426557e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.036266e+00	1.263996e-01	1.885491e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.087602e-01	5.702019e-02	1.124608e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.408733e-02	7.844109e-03	1.027764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.271391e+01	9.815007e+00	8.234294e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.781914e+01	4.500586e+00	3.388271e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.141455e+01	2.669646e+00	2.243347e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.689046e+01	1.784499e+00	1.194753e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.177507e+01	8.681608e-01	1.191928e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.052963e+00	3.831357e-01	6.041526e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.392926e+00	1.501868e-01	4.694559e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.790305e+00	1.976974e-01	2.787947e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.898153e+00	2.879336e-01	2.910820e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.011802e+00	3.118006e-01	3.214167e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.147505e+00	1.772398e-01	2.525507e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.254040e-02	1.142619e-02	1.498874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.636277e-01	5.402519e-02	1.998281e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.591452e+00	4.764069e-01	1.047204e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.105637e+00	5.449243e-01	6.216123e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.554536e+00	3.737289e-01	1.291760e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.924703e+00	8.408564e-01	3.832349e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.756589e+00	6.295581e-01	4.358177e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.577895e-01	3.319919e-01	2.837616e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.454804e-02	3.089694e-02	2.765416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.077253e+00	1.844082e-01	1.065954e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.981525e+00	5.424643e-01	9.872180e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.965480e+00	6.758788e-01	2.407660e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.608361e+00	7.819718e-01	2.201714e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.413762e+00	4.933254e-01	2.428294e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.984621e-01	2.402361e-01	1.712506e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.749495e-01	9.954741e-02	9.092270e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.768683e-02	7.557096e-03	8.474355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.986916e+00	4.715855e-01	3.275371e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.857422e+00	7.318680e-01	1.122239e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.412776e+00	1.538094e+00	8.636632e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.715561e+00	1.147498e+00	3.658873e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.285974e-01	5.884274e-02	4.022057e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.039622e-02	6.539266e-03	3.109658e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.187306e-01	6.190283e-02	2.363939e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.566308e-01	1.978752e-01	6.249603e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.081545e+00	3.720347e-01	9.455436e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.966836e+00	4.993380e-01	9.848367e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.728398e+00	4.636226e-01	7.413090e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.301823e+00	2.766034e-01	2.499912e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.397564e+00	2.985250e-01	8.945994e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.120215e+00	5.804745e-01	2.649484e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.597976e+00	6.928150e-01	3.464319e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.894978e+00	6.147906e-01	3.638785e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.227571e+00	4.533293e-01	2.870730e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.959611e-01	2.815922e-01	1.932103e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.883826e-02	2.767972e-02	1.807081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.201632e-02	2.117569e-02	1.500662e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.854177e-01	1.313521e-01	7.828168e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.017576e+00	3.025725e-01	1.455307e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.837715e+00	4.499816e-01	1.842490e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.743983e+00	5.241266e-01	1.791453e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.579234e+00	4.960501e-01	1.178825e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.990832e+00	3.619098e-01	3.919359e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.966404e+00	2.440288e-01	1.022211e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.562274e+00	5.975563e-01	6.161364e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.994722e+00	7.382556e-01	1.604410e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.253531e+00	6.767127e-01	2.315320e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.519479e+00	5.019284e-01	2.219506e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.299075e-01	3.306146e-01	1.761288e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.853679e-01	1.753081e-01	1.141189e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.010386e-02	1.631805e-02	1.181322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.962907e-01	1.137543e-01	9.191087e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.097977e+00	3.392218e-01	2.525237e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.440013e+00	6.199237e-01	4.060061e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.241571e+00	8.421338e-01	4.311717e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.824175e+00	8.629114e-01	3.346276e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.812417e+00	6.620054e-01	1.186164e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.658471e+00	4.153584e-01	2.284685e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.721827e+00	1.241833e+00	1.228517e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.383058e+00	1.459378e+00	2.560965e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.912122e+00	1.091895e+00	3.506445e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.795778e+00	7.802589e-01	3.309960e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.440646e-02	4.045940e-02	2.414166e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.005276e-01	1.538809e-01	2.505885e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.445942e+00	5.349559e-01	7.804430e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.491321e+00	4.184852e-01	4.433995e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.701174e+00	1.673465e-01	2.991159e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.475933e+00	4.769161e-01	3.022488e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.731259e+00	5.254122e-01	3.894037e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.363852e-01	3.105738e-01	2.903291e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.985257e-01	1.715320e-01	1.532227e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.459214e-02	1.205917e-02	1.173429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.227364e+00	7.282508e-01	1.311850e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.344644e+00	1.099138e+00	1.763574e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.676508e+00	4.798569e-01	6.995767e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.783217e+00	1.196011e-01	2.897647e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.457758e+00	2.759557e-01	2.017000e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.888949e+00	4.582412e-01	2.264099e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.125331e+00	3.437901e-01	2.116849e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.013937e-01	1.939617e-01	1.525363e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.466365e-02	2.077269e-02	2.027407e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.863456e+01	1.127612e+01	2.170277e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.074739e+01	2.651943e+00	5.369297e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.510415e+00	5.299247e-01	9.970425e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.784061e+00	1.538596e-01	2.950539e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.953052e+00	3.033351e-01	1.340399e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.349686e+00	6.039486e-01	2.716145e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.515741e+00	5.677627e-01	3.112747e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.955887e-02	3.585630e-02	2.910384e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.599448e-01	1.247538e-01	2.392850e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.078195e-01	2.956634e-01	4.939033e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.138431e+00	4.195621e-01	6.617949e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.618667e+00	4.847377e-01	6.883992e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.079626e+00	4.656608e-01	6.271119e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.430081e+00	3.358322e-01	4.215236e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.627820e+00	1.430022e-01	2.418613e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.612797e+00	1.457909e-01	2.688766e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.481377e+00	3.381287e-01	2.254659e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.212750e+00	4.267342e-01	3.074697e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.696457e+00	4.571072e-01	3.250149e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.113235e+00	3.754639e-01	2.632680e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.353173e-01	2.412360e-01	1.817868e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.726984e-02	2.696082e-02	1.774013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.328796e+00	6.838236e-01	1.334977e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.735209e+00	9.899732e-01	1.747047e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.275238e+00	9.984654e-01	1.563360e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.141334e+00	7.855033e-01	1.301143e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.741255e+00	5.231156e-01	8.805978e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.212391e+00	2.533631e-01	5.273642e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.789367e+00	7.936109e-02	3.467006e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.606156e+00	1.315570e-01	2.554386e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.400390e+00	2.958354e-01	1.317887e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.964914e+00	4.002057e-01	1.942414e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.333399e+00	3.873762e-01	2.005989e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.352110e-01	2.427494e-01	1.504435e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.108395e-02	2.623421e-02	1.917731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.793938e+01	9.904998e+00	2.037849e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.644768e+01	3.522944e+00	7.490299e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.775808e+01	1.950152e+00	4.676243e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.176187e+01	1.037731e+00	2.502813e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.577233e+00	5.301305e-01	1.289714e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.199576e+00	2.729857e-01	4.673759e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.760445e+00	1.434784e-01	3.145201e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.257249e+00	1.502569e-01	1.015024e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.050483e+00	3.469485e-01	1.279184e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.623010e+00	5.971802e-01	2.623772e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.848262e+00	6.336416e-01	3.083196e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.060507e-01	4.654946e-02	2.867005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.284012e-01	7.775623e-02	8.079156e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.821913e+00	5.520396e-01	4.095014e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.276652e+00	6.006259e-01	2.527848e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.711470e+00	2.470387e-01	1.132290e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.766836e+00	3.700425e-01	6.019656e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.523708e+00	2.552942e-01	4.624228e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.389267e-01	6.399175e-02	2.264272e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.463881e-02	1.689494e-02	1.692039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.626535e+00	2.678727e-01	4.005294e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.739440e+00	5.866804e-01	3.309382e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.949910e+00	3.462480e-01	1.333552e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.085465e+00	3.093779e-01	3.259990e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.841637e-01	1.522043e-01	2.249513e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.683841e-01	5.004173e-02	1.190836e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.734485e-01	3.132260e-02	4.721911e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.066680e-02	5.869084e-03	3.818194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.263142e+00	8.526364e-01	1.560900e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.307128e+00	7.125447e-01	2.680794e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.867307e+00	6.954338e-01	4.008484e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.378661e+00	2.763752e-01	3.567698e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.873339e-02	1.562203e-02	2.048012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.123968e-02	2.341028e-02	5.142084e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.446146e-01	1.078203e-01	1.593714e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.242848e-01	2.985659e-01	2.744122e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.432731e+00	4.513978e-01	3.933556e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.260665e+00	5.753527e-01	3.831614e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.977066e+00	4.679545e-01	2.632576e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.463491e+00	2.657522e-01	8.300074e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.504095e+00	2.518546e-01	1.112617e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.053688e+00	3.189700e-01	3.764309e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.408126e+00	3.334644e-01	4.675326e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.590175e+00	2.539829e-01	4.236948e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.504514e-01	1.348044e-01	2.587115e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.599467e-01	4.762678e-02	1.292724e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.254907e-02	8.428777e-03	1.111851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.041751e-01	6.532430e-02	1.631157e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.290641e-01	2.223956e-01	4.849991e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.702354e+00	4.546359e-01	5.886950e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.759655e+00	6.573694e-01	7.764916e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.763721e+00	7.257973e-01	6.674962e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.392158e+00	4.971941e-01	3.643185e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.570985e+00	3.023339e-01	1.076103e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.209101e+00	2.040720e-01	2.187157e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.456443e+00	3.575891e-01	2.348455e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.595881e+00	3.747042e-01	2.936891e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.759603e+00	2.399564e-01	3.230669e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.103941e+00	1.772029e-01	2.062106e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.275817e-01	8.031741e-02	1.303293e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.986506e-01	3.477232e-02	6.607073e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.304019e-02	5.251985e-03	5.549874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.280262e+00	3.910147e-01	1.382914e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.306419e+00	8.302951e-01	2.109535e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.954926e+00	1.210293e+00	2.449134e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.236468e+00	1.225350e+00	1.872260e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.325276e+00	8.906528e-01	7.314950e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.653047e+00	5.480149e-01	3.485477e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.673853e+00	6.185997e-01	2.837484e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.573159e+00	6.685738e-01	3.930603e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.893356e+00	5.791104e-01	4.072417e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.676272e+00	3.299166e-01	3.304701e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.122860e-01	1.944542e-01	2.319648e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.627875e-02	8.401136e-03	1.087178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.390334e-01	1.197989e-01	1.232076e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.288889e+00	4.903986e-01	4.260372e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.632147e+00	5.365089e-01	3.140939e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.256629e+00	2.060050e-01	1.284722e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.538487e+00	3.368653e-01	4.715648e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.517540e+00	2.569117e-01	4.462285e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.297983e-01	7.513029e-02	2.547596e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.899681e-01	5.742232e-02	9.957606e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.671584e-02	8.869589e-03	9.265060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.297265e+00	4.552760e-01	3.870342e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.683532e+00	1.062756e+00	8.458572e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.674354e+00	7.333858e-01	5.500361e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.978398e+00	1.088871e-01	2.859108e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.637910e+00	2.803443e-01	3.066679e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.535962e+00	2.404094e-01	2.961141e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.051673e-01	1.052273e-01	1.914942e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.096492e-01	4.358681e-02	1.005011e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.125891e-02	1.109920e-02	1.036049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.011719e+01	1.062645e+01	7.965824e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.581909e+01	3.723407e+00	3.457590e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.271748e+01	9.699216e-01	1.270954e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.367916e+00	2.056687e-01	4.571798e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.765362e+00	4.228007e-01	3.248887e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.575523e+00	2.889800e-01	3.440720e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.004534e-01	1.351823e-01	2.397074e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.801816e-02	9.735696e-03	1.291840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.214946e-01	1.344559e-01	1.487491e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.883582e-01	2.865199e-01	2.712481e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.140636e+00	4.355347e-01	2.856190e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.547395e+00	4.534937e-01	4.017600e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.150027e+00	5.175392e-01	3.110463e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.623261e+00	4.042829e-01	2.194308e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.967204e+00	2.377025e-01	1.279231e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.961870e+00	1.620163e-01	1.589234e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.670373e+00	2.851446e-01	2.985369e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.137094e+00	2.676263e-01	4.242755e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.505362e+00	2.312756e-01	3.537751e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.696481e-01	1.166063e-01	2.395393e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.307942e-01	3.662041e-02	1.228557e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.245977e-02	8.337905e-03	1.116455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.994739e+00	5.780787e-01	5.801787e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.792521e+00	9.169521e-01	6.202275e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.657248e+00	1.001178e+00	7.631955e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.186753e+00	8.324760e-01	7.024397e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.386933e+00	6.566101e-01	5.972110e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.185478e+00	4.030186e-01	3.285664e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.813974e+00	1.328299e-01	2.251734e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.177265e+00	1.750690e-01	1.963808e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.469108e+00	2.564500e-01	2.864459e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.715321e+00	2.213643e-01	2.518907e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.946841e-01	1.385839e-01	1.919821e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.010927e-01	5.632142e-02	1.079594e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.081955e-02	6.743167e-03	1.067667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.588344e+01	1.096721e+01	7.689092e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.946113e+01	4.957207e+00	3.687171e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.218738e+01	2.661328e+00	2.632610e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.680067e+01	1.632228e+00	1.788040e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.194312e+01	8.385401e-01	1.074738e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.054413e+00	3.244691e-01	8.176504e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.352125e+00	1.541215e-01	5.161410e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.835023e+00	2.655614e-01	2.498704e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.800773e+00	3.238630e-01	3.076639e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.890451e+00	3.050813e-01	3.288998e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.082231e+00	1.793395e-01	2.588637e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.883163e-02	1.234256e-02	1.446219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.951816e-01	8.921252e-02	2.743865e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.394755e+00	6.457259e-01	9.948517e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.686535e+00	4.092612e-01	2.237115e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.353236e+00	7.076251e-01	2.474424e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.248327e+00	6.778579e-01	4.746008e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.228414e+00	3.703213e-01	3.673258e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.705861e-01	1.935158e-01	2.060293e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.822967e-02	1.524549e-02	1.772933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.737662e+00	2.665715e-01	1.185916e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.812802e+00	5.344498e-01	4.827769e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.627964e+00	8.748650e-01	6.236493e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.003146e+00	5.829613e-01	2.683117e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.027625e+00	2.917879e-01	2.129073e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.243855e-01	1.462680e-01	1.342501e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.060177e-01	6.463313e-02	7.107140e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.146554e-02	3.963620e-03	6.167594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.460267e+00	6.237228e-01	3.492949e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.942391e+00	8.990896e-01	4.314405e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.682677e+00	1.504498e+00	2.155938e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.954996e+00	7.419628e-01	3.616894e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.906367e-02	3.345163e-02	3.139886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.652797e-02	1.069493e-02	4.249919e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.025396e-01	1.050723e-01	3.342481e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.702476e-01	3.226886e-01	8.119087e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.687357e+00	5.418677e-01	9.983976e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.693069e+00	5.782248e-01	8.559141e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.413131e+00	3.998411e-01	3.160866e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.604741e+00	2.774115e-01	1.268845e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.240394e+00	4.923133e-01	2.978788e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.732118e+00	6.669623e-01	3.393868e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.114118e+00	5.967176e-01	3.954999e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.436206e+00	4.340598e-01	3.356315e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.701647e-01	2.613214e-01	2.390208e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.684342e-01	1.644198e-01	1.461512e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.527152e-02	1.544427e-02	1.208775e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.044470e-01	4.018853e-02	2.409907e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.947357e-01	2.288855e-01	1.243875e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.735539e+00	4.784994e-01	1.966209e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.920148e+00	6.406431e-01	1.895820e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.964359e+00	6.370224e-01	1.426036e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.490730e+00	4.689502e-01	5.742755e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.472563e+00	2.164307e-01	4.630831e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.003246e+00	6.650656e-01	5.945154e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.231570e+00	7.221272e-01	1.540787e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.479689e+00	6.526913e-01	2.349970e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.796320e+00	5.306662e-01	2.398374e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.154988e+00	3.355697e-01	2.003922e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.891252e-01	1.998896e-01	1.510512e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.474900e-01	1.053432e-01	9.125424e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.724949e-02	9.657248e-03	9.357078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.616217e-01	1.786898e-01	1.262655e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.768683e+00	5.320485e-01	3.608097e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.871981e+00	9.161605e-01	4.972204e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.267965e+00	1.125492e+00	4.414004e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.774048e+00	9.480559e-01	2.385417e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.975169e+00	5.597191e-01	5.104920e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.917352e+00	1.303618e+00	1.137359e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.248981e+00	1.445004e+00	1.955179e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.574042e+00	1.123334e+00	3.439791e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.283663e+00	8.720056e-01	3.627822e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.278641e+00	4.856497e-01	2.983225e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.638472e-02	2.450610e-02	1.907920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.607641e-01	2.236883e-01	3.019128e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.004637e+00	6.586360e-01	7.654590e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.881860e+00	3.267888e-01	2.469443e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.730783e+00	3.127750e-01	2.841729e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.121363e+00	4.507456e-01	4.010233e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.306669e+00	3.320455e-01	3.608282e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.704962e-01	1.928013e-01	2.258876e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.569919e-01	9.443032e-02	1.095309e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.492895e-02	6.492899e-03	6.928143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.606171e+00	1.105361e+00	1.635932e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.715877e+00	1.256528e+00	1.570049e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.829379e+00	3.374921e-01	3.946372e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.830309e+00	2.546191e-01	2.183981e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.329384e+00	3.373461e-01	2.398310e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.550103e+00	3.278096e-01	2.413499e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.640779e-01	2.077677e-01	1.866575e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.597380e-01	1.240803e-01	1.242543e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.009841e-02	1.251355e-02	1.550368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.340076e+01	1.414746e+01	2.163493e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.146936e+01	2.126156e+00	4.043144e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.461428e+00	3.837871e-01	4.351478e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.832233e+00	1.383872e-01	1.337385e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.784190e+00	3.482813e-01	1.851447e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.979471e+00	4.570392e-01	3.012354e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.154980e+00	3.736844e-01	2.885105e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.627680e-02	2.142475e-02	2.242815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.590922e-01	1.718645e-01	2.711855e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.014692e+00	4.317198e-01	5.803740e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.550184e+00	5.483813e-01	7.439828e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.194110e+00	6.030243e-01	6.262949e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.607942e+00	4.874648e-01	5.016098e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.822402e+00	2.577055e-01	2.297633e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.774403e+00	1.628293e-01	2.190420e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.589261e+00	2.500741e-01	3.228680e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.290479e+00	3.746711e-01	3.115232e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.869806e+00	4.130955e-01	3.508421e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.348370e+00	3.436372e-01	3.132577e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.180378e-01	2.254913e-01	2.306071e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.344133e-01	1.393439e-01	1.374225e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.492110e-02	1.475389e-02	1.227703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.522520e+00	9.933452e-01	1.608056e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.383319e+00	1.342883e+00	1.848336e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.627457e+00	1.145911e+00	1.483330e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.029458e+00	8.015852e-01	1.203412e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.182891e+00	4.391747e-01	5.286146e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.334765e+00	1.524771e-01	2.940764e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.854677e+00	1.475053e-01	2.682980e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.612859e+00	2.629915e-01	1.947416e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.215514e+00	3.060493e-01	2.183459e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.671110e+00	3.258903e-01	2.126159e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.068208e+00	2.680663e-01	1.848935e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.579805e-01	1.449908e-01	1.294949e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.974453e-02	1.638467e-02	1.512895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.016535e+01	1.212844e+01	2.018324e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.994043e+01	3.252175e+00	6.041836e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.826761e+01	1.495278e+00	3.205137e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.180574e+01	7.573991e-01	1.348364e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.820125e+00	4.218657e-01	7.661960e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.267705e+00	2.187372e-01	4.555436e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.845716e+00	1.203711e-01	1.446799e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.140679e+00	1.591174e-01	8.876419e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.812661e+00	3.798968e-01	1.954311e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.263974e+00	4.834338e-01	2.987887e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.496734e+00	4.939067e-01	2.987045e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.554624e-02	2.885006e-02	2.349213e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.363797e-01	1.049689e-01	1.029706e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.425997e+00	6.813266e-01	4.374788e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.748023e+00	5.040014e-01	1.502548e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.489064e+00	3.406710e-01	3.538985e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.191116e+00	3.638540e-01	6.194123e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.107736e+00	1.613541e-01	3.716653e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.781147e-01	4.661603e-02	1.686106e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.083565e-02	1.560569e-02	1.204520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.290038e+00	3.364922e-01	4.451097e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.204404e+00	5.071048e-01	2.364181e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.374356e+00	3.752592e-01	2.607770e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.635907e+00	2.550706e-01	3.000807e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.923325e-01	1.111867e-01	1.855089e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.714441e-01	4.104489e-02	9.671434e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.391583e-01	4.543843e-02	3.637268e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.979759e-03	4.211319e-03	2.699817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.859767e+00	9.277368e-01	1.409842e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.815418e+00	5.439885e-01	2.729784e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.184260e+00	5.596439e-01	4.236267e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.154226e+00	2.327292e-01	2.969609e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.013447e-02	1.176676e-02	1.655250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.065750e-02	2.781359e-02	5.673803e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.260250e-01	1.466295e-01	1.843192e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.412154e-01	3.637322e-01	4.410107e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.821559e+00	5.469597e-01	4.615091e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.809118e+00	6.668517e-01	3.229124e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.506986e+00	4.734766e-01	1.399973e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.696543e+00	1.654054e-01	1.479374e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.390802e+00	3.644347e-01	2.640217e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.704860e+00	3.338992e-01	5.301451e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.942851e+00	2.760960e-01	4.661609e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.245220e+00	1.816689e-01	3.572249e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.175190e-01	1.186682e-01	2.080197e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.463453e-01	4.861703e-02	1.037941e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.438936e-02	6.824963e-03	6.294584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.545525e-01	8.669895e-02	2.122771e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.154344e+00	3.745015e-01	6.568086e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.445110e+00	6.542631e-01	8.468436e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.798677e+00	8.091581e-01	8.285393e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.697228e+00	6.831961e-01	5.752999e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.105167e+00	4.651099e-01	1.600879e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.737294e+00	1.957809e-01	3.005878e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.944819e+00	3.286099e-01	2.238891e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.009789e+00	4.085665e-01	3.355801e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.108107e+00	2.872200e-01	3.207048e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.445630e+00	2.156542e-01	2.458035e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.787081e-01	1.058898e-01	1.821110e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.980764e-01	6.452989e-02	1.089237e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.398031e-01	5.029187e-02	5.902899e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.853025e-02	4.356949e-03	3.936081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.606682e+00	5.195066e-01	1.772639e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.633627e+00	1.213636e+00	2.728193e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.051283e+00	1.567843e+00	2.691386e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.044094e+01	1.374510e+00	1.445056e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.029218e+01	7.525647e-01	7.273725e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.509720e+00	5.109940e-01	4.924571e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.123634e+00	8.575373e-01	3.014394e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.895487e+00	5.686141e-01	4.650515e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.374970e+00	4.567949e-01	3.939909e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.374624e+00	2.793656e-01	3.030170e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.266567e-01	1.630880e-01	1.974535e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.869592e-02	8.046351e-03	9.155950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.297276e-01	1.558207e-01	1.644478e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.675594e+00	5.885410e-01	5.149744e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.142436e+00	5.340390e-01	1.757288e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.171892e+00	2.800782e-01	2.015957e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.171537e+00	3.380316e-01	4.857507e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.190645e+00	1.949907e-01	3.964838e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.639686e-01	6.257016e-02	2.053613e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.170352e-01	7.178200e-02	6.970005e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.163519e-02	6.291756e-03	5.797653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.040638e+00	6.668295e-01	6.295068e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.011908e+00	1.161284e+00	1.093457e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.203593e+00	6.638738e-01	4.009661e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.638728e+00	2.191788e-01	2.883177e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.340928e+00	3.342231e-01	3.418980e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.324340e+00	2.148439e-01	2.698131e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.678910e-01	9.309884e-02	1.600700e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.268977e-01	4.428206e-02	8.700630e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.634433e-02	1.124807e-02	7.962020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.964196e+01	1.224881e+01	1.211083e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.962933e+01	3.843212e+00	3.650499e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.131616e+01	4.849152e-01	1.246413e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.593971e+00	3.378300e-01	1.728418e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.575099e+00	4.075613e-01	3.496812e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.431250e+00	2.630603e-01	3.160480e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.228309e-01	1.571492e-01	2.091172e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.083953e-02	9.416014e-03	1.089421e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.678559e-01	1.565990e-01	1.917845e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.508984e-01	3.399028e-01	3.559852e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.376285e+00	5.073946e-01	4.165458e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.958803e+00	5.504796e-01	4.414208e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.572922e+00	5.701239e-01	2.796610e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.020470e+00	3.706752e-01	1.729243e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.173354e+00	1.339555e-01	1.295981e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.940592e+00	2.754238e-01	1.766286e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.399569e+00	3.054477e-01	4.746349e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.799970e+00	2.282912e-01	4.036933e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.216004e+00	1.545421e-01	3.330102e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.996979e-01	1.178078e-01	2.068109e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.304577e-01	3.252997e-02	1.042051e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.475779e-02	6.357437e-03	6.441318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.569254e+00	7.259681e-01	7.289525e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.791092e+00	1.154203e+00	9.498639e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.879674e+00	1.185061e+00	8.157371e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.151773e+00	9.209744e-01	7.668301e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.929231e+00	6.061502e-01	5.525830e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.520538e+00	4.153037e-01	2.771336e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.743099e+00	1.533441e-01	1.856039e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.963830e+00	2.398297e-01	2.351831e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.177267e+00	2.261133e-01	3.046602e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.448022e+00	1.729960e-01	2.405436e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.484654e-01	1.169844e-01	1.696645e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.119462e-01	5.295933e-02	9.030111e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.559672e-02	6.735108e-03	7.719837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.196269e+01	1.303985e+01	1.032683e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.427114e+01	4.305170e+00	4.059219e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.505778e+01	2.717145e+00	2.596421e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.750061e+01	1.329197e+00	1.901027e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.136570e+01	5.768026e-01	8.921344e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.219242e+00	2.395418e-01	6.019711e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.770282e+00	2.143752e-01	2.184380e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.491958e+00	2.776033e-01	2.043138e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.580456e+00	2.772853e-01	3.713220e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.721314e+00	2.848301e-01	3.102730e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.507097e-01	1.862563e-01	2.280978e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.115705e-02	1.068301e-02	1.242576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.399644e-01	1.007949e-01	2.892878e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.486968e+00	6.488734e-01	1.004001e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.672846e+00	3.763170e-01	2.171375e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.295987e+00	7.025482e-01	2.774431e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.174486e+00	6.086198e-01	4.703217e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.194039e+00	3.838826e-01	3.594786e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.404831e-01	1.736562e-01	1.973691e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.599891e-02	1.556578e-02	1.667991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.886030e+00	2.855969e-01	1.193227e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.846817e+00	5.160996e-01	3.881435e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.543051e+00	8.704060e-01	8.746247e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.900415e+00	5.214059e-01	2.705200e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.006791e+00	2.774405e-01	2.072984e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.010796e-01	1.448147e-01	1.310340e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.975660e-01	6.548491e-02	7.080295e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.100402e-02	4.426048e-03	5.954249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.778858e+00	6.607232e-01	3.520088e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.003894e+00	1.024144e+00	4.100021e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.480113e+00	1.474606e+00	2.419585e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.879067e+00	6.322877e-01	3.575663e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.647279e-02	3.517758e-02	3.066084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.759773e-02	1.112383e-02	4.589679e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.244910e-01	1.158187e-01	3.804079e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.725576e-01	3.577973e-01	8.128100e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.806594e+00	5.527229e-01	9.786049e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.800400e+00	5.810362e-01	7.389694e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.454517e+00	3.677204e-01	2.788387e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.547327e+00	2.687175e-01	1.614492e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.227240e+00	5.482047e-01	2.040445e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.684737e+00	6.381330e-01	3.520300e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.013420e+00	5.500093e-01	3.910106e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.356194e+00	3.759467e-01	3.288446e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.768690e-01	2.747585e-01	2.415960e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.331560e-01	1.487727e-01	1.378031e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.417786e-02	1.489061e-02	1.157916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.097920e-01	4.188000e-02	2.665073e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.940353e-01	2.639643e-01	1.350919e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.911653e+00	5.205076e-01	2.008925e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.102897e+00	6.705982e-01	1.910177e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.120996e+00	6.387736e-01	1.222481e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.551903e+00	4.501880e-01	4.808192e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.521161e+00	2.435113e-01	6.583242e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.924684e+00	6.133319e-01	7.234174e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.204911e+00	7.507305e-01	1.769847e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.393751e+00	6.119578e-01	2.388240e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.698914e+00	4.953516e-01	2.372914e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.124261e+00	2.893167e-01	1.992369e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.695221e-01	1.810339e-01	1.449867e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.430217e-01	1.068175e-01	9.210340e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.690579e-02	1.062168e-02	9.023925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.825835e-01	1.760448e-01	1.436928e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.986614e+00	5.896524e-01	3.745285e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.173918e+00	9.683782e-01	5.077102e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.645945e+00	1.160168e+00	4.411574e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.006942e+00	9.635071e-01	2.099962e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.162681e+00	5.350471e-01	2.758036e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.861211e+00	1.242735e+00	1.381809e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.111591e+00	1.402773e+00	2.350844e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.420683e+00	1.164921e+00	3.537546e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.154416e+00	7.116033e-01	3.455941e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.262795e+00	4.790268e-01	2.926383e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.445287e-02	2.352889e-02	1.875745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.069760e-01	2.406472e-01	3.354793e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.090160e+00	6.712633e-01	7.235242e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.920862e+00	3.045857e-01	2.340824e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.710378e+00	3.253125e-01	2.675212e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.065483e+00	4.154834e-01	4.133480e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.251871e+00	3.313574e-01	3.582278e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.319872e-01	1.726827e-01	2.172147e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.466272e-01	9.306032e-02	1.042990e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.305319e-02	5.781753e-03	6.218434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.916277e+00	1.178361e+00	1.739862e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.846597e+00	1.254985e+00	1.481892e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.834977e+00	3.124013e-01	3.860387e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.842381e+00	2.652605e-01	2.739310e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.297599e+00	3.568263e-01	2.299588e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.491112e+00	2.847782e-01	2.410496e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.515531e-01	2.052474e-01	1.837284e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.405947e-01	1.191527e-01	1.201014e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.795397e-02	1.314944e-02	1.520610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.751214e+01	1.465922e+01	2.224977e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.135865e+01	2.002566e+00	3.498041e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.647682e+00	4.149618e-01	4.765054e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.815489e+00	1.392522e-01	1.274817e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.681333e+00	3.292211e-01	2.018482e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.900668e+00	4.008202e-01	3.032669e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.154109e+00	3.548275e-01	2.844580e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.504752e-02	2.368526e-02	2.225125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.920315e-01	1.850750e-01	2.860394e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.094920e+00	4.512794e-01	5.855942e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.659729e+00	5.759373e-01	6.970824e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.256819e+00	5.985077e-01	6.101627e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.674260e+00	4.652233e-01	4.570420e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.830307e+00	2.379708e-01	2.278663e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.783826e+00	1.635669e-01	2.066798e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.559473e+00	2.723403e-01	2.910057e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.257872e+00	3.549563e-01	3.129076e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.806124e+00	3.758606e-01	3.514512e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.283603e+00	3.098313e-01	3.082275e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.065981e-01	2.248004e-01	2.256611e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.100219e-01	1.336093e-01	1.354175e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.352878e-02	1.391814e-02	1.155073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.819353e+00	1.063588e+00	1.545621e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.734448e+00	1.409148e+00	1.859630e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.768349e+00	1.146034e+00	1.433751e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.079247e+00	7.679707e-01	9.635518e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.205803e+00	4.206190e-01	5.896641e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.381075e+00	1.344908e-01	2.778065e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.874364e+00	1.497645e-01	1.928852e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.589924e+00	2.385258e-01	2.192535e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.176236e+00	2.899351e-01	2.058407e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.606157e+00	3.349315e-01	2.139885e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.019211e+00	2.166415e-01	1.813532e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.530775e-01	1.401680e-01	1.278406e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.872936e-02	1.637043e-02	1.481428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.384641e+01	1.251246e+01	1.989394e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.000922e+01	3.195525e+00	6.422475e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.861549e+01	1.468867e+00	2.533241e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.223722e+01	7.453575e-01	1.125479e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.821383e+00	4.046496e-01	6.544351e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.294393e+00	2.000725e-01	3.711282e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.770534e+00	1.054648e-01	1.354118e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.121996e+00	1.686764e-01	5.614605e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.741522e+00	3.481646e-01	2.352884e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.201706e+00	4.937951e-01	3.033687e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.413837e+00	3.898341e-01	2.875544e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.389983e-02	2.873930e-02	2.329571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.627885e-01	1.114710e-01	1.237476e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.569545e+00	7.361594e-01	4.090357e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.684718e+00	4.555629e-01	1.118113e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.337915e+00	3.424209e-01	4.640477e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.149275e+00	3.474372e-01	5.643237e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.134443e+00	1.761532e-01	3.625950e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.644229e-01	4.977320e-02	1.587292e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.972528e-02	1.238438e-02	1.161967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.431086e+00	3.560232e-01	4.420776e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.152087e+00	4.584933e-01	2.216386e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.271464e+00	3.541484e-01	2.999038e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.591690e+00	2.475352e-01	3.018039e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.764317e-01	1.285902e-01	1.831372e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.671433e-01	4.755417e-02	9.446744e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.379802e-01	3.100244e-02	3.578685e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.926183e-03	4.137745e-03	3.213738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.187023e+00	9.729009e-01	1.432705e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.688130e+00	5.068898e-01	2.025895e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.069357e+00	5.653216e-01	4.331823e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.131307e+00	2.559615e-01	3.012384e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.621425e-02	1.100062e-02	1.634352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.862846e-02	2.934656e-02	6.393083e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.347412e-01	1.504534e-01	2.168932e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.036484e+00	3.892182e-01	3.862694e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.934989e+00	5.668954e-01	4.570478e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.919567e+00	7.408843e-01	2.613187e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.542921e+00	4.267006e-01	1.324546e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.647795e+00	1.706745e-01	1.169346e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.296031e+00	3.455669e-01	3.815962e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.606170e+00	2.739291e-01	5.496652e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.895947e+00	2.966306e-01	4.232040e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.204647e+00	1.748489e-01	3.265964e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.053865e-01	9.743155e-02	2.063792e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.467756e-01	5.423789e-02	1.005972e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.320352e-02	7.276242e-03	6.646984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.734047e-01	8.964987e-02	2.530010e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.171668e+00	3.543211e-01	7.735598e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.580250e+00	6.389548e-01	9.169709e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.966597e+00	8.087713e-01	7.308451e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.864541e+00	8.343393e-01	5.157110e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.124049e+00	4.895395e-01	1.198663e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.689473e+00	1.015719e-01	3.072625e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.885720e+00	3.721956e-01	2.886849e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.955235e+00	3.528557e-01	3.462373e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.044406e+00	2.740860e-01	3.191736e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.419974e+00	2.104671e-01	2.448236e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.735556e-01	1.214526e-01	1.751363e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.836074e-01	6.865848e-02	1.067469e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.377910e-01	3.725170e-02	5.551606e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.764986e-02	5.334350e-03	4.498155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.734346e+00	5.238056e-01	1.911495e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.826515e+00	1.189722e+00	3.137751e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.493353e+00	1.617807e+00	2.493469e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.068472e+01	1.393067e+00	1.375988e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.033634e+01	7.088567e-01	4.976028e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.402314e+00	4.636098e-01	7.180182e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.950393e+00	7.033704e-01	3.154535e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.898411e+00	6.366572e-01	4.276571e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.356390e+00	4.586304e-01	3.904620e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.308891e+00	2.496150e-01	2.934356e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.228648e-01	1.694413e-01	2.062064e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.722301e-02	6.684405e-03	8.788015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.554269e-01	1.674875e-01	1.891432e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.787200e+00	6.410407e-01	4.839885e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.121596e+00	4.631739e-01	2.090033e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.121018e+00	2.959295e-01	1.883093e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.133695e+00	3.276494e-01	4.805508e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.187207e+00	1.961416e-01	3.903645e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.516557e-01	6.964606e-02	1.976887e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.966699e-01	4.621925e-02	6.922983e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.115921e-02	6.809460e-03	5.873382e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.165074e+00	6.586530e-01	7.089050e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.148252e+00	1.199833e+00	9.401384e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.146017e+00	5.916250e-01	3.990811e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.661908e+00	1.924250e-01	3.034519e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.299789e+00	3.351921e-01	3.257301e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.296428e+00	1.863239e-01	2.685108e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.671301e-01	1.159603e-01	1.605979e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.190062e-01	3.044254e-02	8.417066e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.821860e-02	8.460130e-03	7.110072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.326839e+01	1.308329e+01	1.162412e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.970298e+01	3.836116e+00	3.771313e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.119607e+01	4.486072e-01	1.206755e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.584846e+00	4.077021e-01	2.169302e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.513574e+00	3.791871e-01	3.785382e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.410050e+00	3.031832e-01	3.200614e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.912763e-01	1.474310e-01	2.101837e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.963768e-02	8.661558e-03	1.068772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.901318e-01	1.632792e-01	2.386461e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.366806e-01	3.845749e-01	3.230443e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.449644e+00	4.818457e-01	4.373077e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.044924e+00	6.429074e-01	3.918008e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.663054e+00	6.129801e-01	2.958679e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.010427e+00	3.245753e-01	1.586244e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.104493e+00	1.260662e-01	2.147545e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.864757e+00	2.665408e-01	2.755445e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.353451e+00	2.747429e-01	3.803341e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.781077e+00	2.361611e-01	3.900340e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.197105e+00	1.732918e-01	3.162575e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.871840e-01	9.280282e-02	2.025374e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.388017e-01	5.328033e-02	9.970679e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.296509e-02	6.752354e-03	7.476828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.625220e+00	6.814538e-01	8.107837e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.982296e+00	1.179827e+00	9.143741e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.039585e+00	1.234701e+00	8.256768e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.360012e+00	9.876085e-01	6.315751e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.035948e+00	6.420043e-01	4.602173e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.381091e+00	2.798186e-01	3.354724e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.766405e+00	1.469961e-01	2.568537e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.910872e+00	2.086075e-01	3.155039e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.167318e+00	2.225636e-01	2.662344e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.436600e+00	2.121271e-01	2.397139e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.178929e-01	9.653973e-02	1.655299e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.124203e-01	6.348100e-02	9.359676e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.307887e-02	5.679576e-03	7.625040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.502889e+01	1.294071e+01	1.011799e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.507328e+01	4.319785e+00	4.177036e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.464897e+01	2.426065e+00	2.239049e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.752908e+01	1.517255e+00	1.121347e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.112817e+01	4.762402e-01	1.521356e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.127823e+00	1.900837e-01	5.393320e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.758212e+00	2.558328e-01	3.161908e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.447452e+00	2.431133e-01	2.469214e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.588493e+00	3.437047e-01	3.195420e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.700843e+00	3.361956e-01	3.153672e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.141585e-01	1.743757e-01	2.336345e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.864524e-02	9.239478e-03	1.219184e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.788923e-01	1.215341e-01	3.366595e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.050705e+00	6.774481e-01	7.793857e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.782856e+00	2.565195e-01	5.252912e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.879793e+00	6.030717e-01	3.621900e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.803166e+00	4.585350e-01	4.296955e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.950932e-01	2.948447e-01	2.975922e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.329648e-01	1.214967e-01	1.556482e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.624093e-02	1.024624e-02	1.243976e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.417525e+00	3.192684e-01	1.161961e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.016901e+00	6.357218e-01	2.646293e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.082434e+00	6.960957e-01	1.643273e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.658834e+00	3.946582e-01	2.491946e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.730941e-01	2.318492e-01	1.792105e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.434035e-01	9.289578e-02	1.097113e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.709495e-01	5.740988e-02	5.874096e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.967116e-03	3.698690e-03	4.818794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.930129e+00	7.286733e-01	3.332795e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.062189e+00	1.296568e+00	3.260596e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.872483e+00	1.235903e+00	3.096326e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.623414e+00	4.755988e-01	3.186706e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.467830e-02	2.589096e-02	2.642164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.526430e-02	1.549968e-02	5.989223e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.411244e-01	1.695727e-01	4.805542e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.213054e+00	4.581295e-01	9.056769e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.271363e+00	5.981500e-01	9.254265e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.296197e+00	5.294052e-01	4.838119e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.687402e+00	2.177839e-01	9.041408e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.487813e+00	3.959073e-01	8.451116e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.993327e+00	5.663225e-01	2.866291e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.312079e+00	4.895127e-01	3.539573e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.740637e+00	4.125767e-01	3.556699e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.168701e+00	3.508417e-01	2.877888e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.943600e-01	1.868529e-01	2.025554e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.556525e-01	1.094614e-01	1.124780e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.363625e-02	7.504388e-03	8.735187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.692299e-01	5.738696e-02	4.027360e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.249415e+00	3.683695e-01	1.683809e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.700758e+00	6.516369e-01	2.129165e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.940558e+00	7.124258e-01	1.631916e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.742464e+00	5.934219e-01	8.832386e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.937232e+00	3.372290e-01	1.603271e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.418438e+00	5.119418e-01	3.606807e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.721600e+00	6.225499e-01	1.117853e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.857867e+00	6.116657e-01	2.041653e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.095407e+00	4.680405e-01	2.305719e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.496175e+00	3.606152e-01	2.170336e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.801156e-01	2.937826e-01	1.789282e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.592128e-01	1.076149e-01	1.205925e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.031420e-01	8.191586e-02	7.827256e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.163300e-02	6.441985e-03	7.734897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.863660e-01	2.543043e-01	1.829884e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.610581e+00	7.423596e-01	4.676250e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.576102e+00	1.180244e+00	5.503043e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.080173e+00	1.240770e+00	3.767641e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.245739e+00	9.093956e-01	1.283050e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.315374e+00	8.366047e-01	1.587680e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.532519e+00	1.406452e+00	1.773710e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.604458e+00	1.263050e+00	2.928464e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.016556e+00	9.910571e-01	3.573122e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.867060e+00	5.585144e-01	3.155379e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.082212e+00	3.417288e-01	2.598269e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.481269e-02	1.713916e-02	1.644879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.857699e-01	2.962995e-01	3.737082e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.455145e+00	6.820298e-01	6.335360e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.949098e+00	1.636727e-01	1.379460e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.611867e+00	3.467061e-01	3.285077e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.859526e+00	3.119005e-01	3.897476e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.096296e+00	2.967621e-01	3.079270e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.311601e-01	1.225203e-01	1.780452e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.866470e-01	6.975129e-02	7.943756e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.505699e-03	4.561711e-03	4.650910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.232541e+00	1.387031e+00	1.881093e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.382410e+00	1.142809e+00	1.231535e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.675807e+00	2.004337e-01	1.409986e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.789671e+00	2.570326e-01	2.475383e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.196644e+00	3.023058e-01	2.541557e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.356765e+00	2.698982e-01	2.190962e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.704000e-01	1.396032e-01	1.601009e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.914878e-01	8.512900e-02	1.012802e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.212088e-02	1.111608e-02	1.275458e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.022164e+02	1.485496e+01	2.033604e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.021014e+01	1.536670e+00	1.770907e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.403084e+00	3.107766e-01	3.173965e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.741523e+00	8.988535e-02	2.625018e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.621876e+00	3.408282e-01	1.966140e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.801418e+00	3.408066e-01	2.874666e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.031086e+00	2.821923e-01	2.532820e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.706821e-02	1.801438e-02	1.930348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.893113e-01	2.297108e-01	3.259259e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.372864e+00	5.505147e-01	6.670942e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.063803e+00	6.377429e-01	7.104131e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.562830e+00	5.934447e-01	5.521490e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.916989e+00	3.963540e-01	2.650287e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.934499e+00	1.167956e-01	1.242851e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.758596e+00	2.127533e-01	2.002821e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.464062e+00	2.586466e-01	3.129537e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.061624e+00	2.748937e-01	3.333222e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.619343e+00	2.929242e-01	3.312418e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.145720e+00	2.846284e-01	2.780252e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.737165e-01	1.673783e-01	1.956664e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.415812e-01	9.965105e-02	1.093812e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.335153e-02	7.209407e-03	8.855614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.955954e+00	1.264008e+00	1.880799e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.989196e+00	1.500340e+00	1.794423e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.446437e+00	1.087893e+00	1.310133e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.285812e+00	6.467395e-01	7.879449e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.143495e+00	3.754530e-01	3.714985e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.349058e+00	7.229778e-02	8.079728e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.871571e+00	1.596012e-01	1.947504e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.493678e+00	2.107900e-01	2.955934e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.080367e+00	2.636287e-01	2.038514e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.455357e+00	2.392722e-01	1.987332e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.327478e-01	2.294195e-01	1.651688e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.796970e-01	9.981021e-02	1.094045e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.081741e-02	1.102299e-02	1.276342e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.706149e+01	1.269742e+01	1.808757e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.975098e+01	2.631077e+00	4.604176e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.812546e+01	1.778392e+00	1.567783e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.184988e+01	6.267364e-01	8.336745e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.598930e+00	3.236943e-01	4.927779e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.243654e+00	1.818247e-01	3.481385e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.820542e+00	1.175129e-01	1.646288e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.077064e+00	1.695556e-01	1.025821e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.616963e+00	3.781758e-01	2.114162e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.056779e+00	3.983116e-01	2.954245e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.295231e+00	3.397744e-01	2.678456e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.194510e-02	2.112810e-02	2.040621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.907714e-01	1.263693e-01	1.304911e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.984632e+00	7.153587e-01	4.298485e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.909793e+00	2.521410e-01	4.620682e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.017550e+00	3.443037e-01	5.039159e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.737484e+00	2.786062e-01	4.953847e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.207411e-01	1.158555e-01	2.776802e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.954877e-01	3.138497e-02	1.143673e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.268287e-02	1.290134e-02	7.855265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.980859e+00	3.637681e-01	4.825856e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.141444e+00	4.385307e-01	1.501943e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.763429e+00	3.364417e-01	2.773356e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.356954e+00	1.870481e-01	2.469997e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.132619e-01	7.412808e-02	1.437732e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.721806e-01	4.619449e-02	7.455961e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.217730e-01	2.690391e-02	3.935585e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.444502e-03	5.111020e-03	1.759503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.324766e+00	9.332764e-01	1.348336e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.066776e+00	6.141799e-01	1.671465e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.596370e+00	4.548192e-01	3.972530e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.072689e+00	1.889823e-01	2.441266e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.567374e-02	1.122846e-02	1.308915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.517406e-02	4.182729e-02	6.525218e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.665703e-01	2.112629e-01	2.706660e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.306982e+00	4.759593e-01	4.859057e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.368278e+00	7.049525e-01	4.220447e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.184704e+00	5.690763e-01	3.631552e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.785705e+00	2.727813e-01	4.551867e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.611714e+00	3.030163e-01	2.117696e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.015789e+00	3.134027e-01	4.473724e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.356323e+00	3.199855e-01	4.655486e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.636569e+00	2.584016e-01	3.989127e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.022337e+00	1.290903e-01	2.655551e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.995842e-01	7.164655e-02	1.784162e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.840375e-01	4.890955e-02	7.446745e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.753614e-02	5.918682e-03	4.726885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.615578e-01	1.120720e-01	2.767971e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.820301e+00	5.109397e-01	7.364429e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.456962e+00	7.637986e-01	1.105689e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.768326e+00	8.192661e-01	8.639307e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.366507e+00	5.769303e-01	3.107323e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.169736e+00	1.957326e-01	1.643788e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.567956e+00	3.915582e-01	1.811214e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.549942e+00	3.277540e-01	2.601067e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.593243e+00	3.671421e-01	3.158546e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.786780e+00	2.240391e-01	2.652372e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.193870e+00	1.547719e-01	2.226187e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.954023e-01	1.001731e-01	1.410126e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.617003e-01	6.717566e-02	8.794452e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.080081e-01	2.677049e-02	4.702904e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.494272e-02	4.409441e-03	3.042603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.375823e+00	8.079748e-01	2.124039e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.721105e+00	1.568921e+00	3.411044e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.037722e+01	1.705408e+00	2.626534e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.182660e+01	1.222601e+00	1.177774e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.063638e+01	4.692379e-01	4.641892e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.029545e+00	6.295408e-01	3.442366e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.356593e+00	8.585333e-01	3.658125e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.308094e+00	5.093241e-01	4.129052e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.078062e+00	3.534307e-01	3.519509e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.219411e+00	2.338681e-01	2.552383e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.242156e-01	1.118239e-01	1.663177e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.475384e-02	7.938539e-03	7.388306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.656901e-01	1.979629e-01	2.127373e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.171242e+00	6.599084e-01	5.406844e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.314439e+00	3.285825e-01	7.728213e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.926546e+00	3.926843e-01	2.943906e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.886549e+00	2.922462e-01	4.667047e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.016456e+00	1.241729e-01	3.160244e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.825874e-01	5.981065e-02	1.509232e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.653821e-01	5.551437e-02	6.021286e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.929497e-03	6.079806e-03	2.923817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.092687e+00	8.558201e-01	9.968502e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.336897e+00	1.236325e+00	1.100765e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.099414e+00	3.822552e-01	3.059065e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.264799e+00	3.482346e-01	2.218776e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.087366e+00	3.086710e-01	3.150141e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.172006e+00	1.784486e-01	2.240330e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.343015e-01	6.642375e-02	1.346799e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.227148e-01	3.556046e-02	6.630147e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.383739e-02	7.297588e-03	7.607927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.900495e+01	1.246201e+01	1.384828e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.984463e+01	2.764031e+00	3.694846e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.008431e+01	3.063742e-01	7.334752e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.351310e+00	3.860008e-01	1.647715e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.329324e+00	3.901255e-01	3.119966e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.376287e+00	2.334328e-01	2.765703e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.708981e-01	1.135549e-01	1.900188e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.769733e-02	9.064593e-03	9.392672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.746856e-01	2.078654e-01	2.617251e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.137650e+00	4.655568e-01	4.148487e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.791804e+00	6.187889e-01	4.479090e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.318660e+00	5.773007e-01	4.861525e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.908599e+00	5.767156e-01	2.712626e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.196935e+00	2.058172e-01	1.217660e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.139891e+00	2.981861e-01	9.218372e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.689975e+00	2.784706e-01	3.810097e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.161914e+00	2.786014e-01	3.873582e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.566352e+00	1.916902e-01	3.674390e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.051480e+00	1.496792e-01	2.675535e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.056905e-01	7.980424e-02	1.666598e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.808896e-01	4.554382e-02	7.389927e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.765681e-02	5.755139e-03	6.336400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.408095e+00	8.385781e-01	9.745586e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.251473e+00	1.273731e+00	9.627340e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.026138e+00	1.267587e+00	1.010961e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.963889e+00	9.048865e-01	7.005605e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.250151e+00	4.812061e-01	3.878513e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.354239e+00	1.468337e-01	2.344195e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.456685e+00	2.763139e-01	2.192107e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.712736e+00	2.659255e-01	2.236904e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.976222e+00	1.889212e-01	2.795580e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.284421e+00	1.479504e-01	2.234829e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.641845e-01	9.281342e-02	1.371639e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.813182e-01	4.573302e-02	7.413901e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.968928e-02	5.419922e-03	7.383522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.865932e+01	1.348345e+01	1.134453e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.776455e+01	3.862348e+00	4.771337e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.532987e+01	1.975011e+00	3.024588e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.672955e+01	8.557836e-01	1.365482e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.035739e+01	2.930044e-01	7.724658e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.794509e+00	4.463068e-01	1.841012e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.489026e+00	2.798300e-01	1.420042e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.149413e+00	2.350529e-01	2.645438e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.362278e+00	2.875865e-01	3.180008e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.618745e+00	2.692508e-01	2.850680e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.860709e-01	1.491817e-01	1.978117e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.602129e-02	9.832663e-03	1.010732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.495973e-01	1.397099e-01	3.627790e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.166906e+00	6.903315e-01	7.044319e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.722412e+00	2.872858e-01	1.873822e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.760300e+00	5.916848e-01	3.963699e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.763598e+00	4.700850e-01	4.283284e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.332627e-01	2.436714e-01	2.883848e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.064811e-01	1.249357e-01	1.497625e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.389083e-02	9.042515e-03	1.147185e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.615357e+00	3.454817e-01	1.155248e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.962206e+00	6.495011e-01	2.505901e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.993941e+00	6.843874e-01	1.915487e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.591232e+00	3.935106e-01	2.497824e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.309298e-01	1.760405e-01	1.751797e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.148515e-01	1.152942e-01	1.080095e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.591694e-01	4.171388e-02	5.736191e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.607778e-03	3.518668e-03	4.768084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.354237e+00	7.807925e-01	3.222243e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.996393e+00	1.314492e+00	2.991656e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.706506e+00	1.133340e+00	3.267535e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.531543e+00	4.547928e-01	3.196558e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.019778e-02	2.484185e-02	2.605692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.068877e-02	1.932838e-02	6.249461e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.851304e-01	1.919990e-01	5.098159e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.304545e+00	4.827212e-01	1.036456e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.460309e+00	6.285318e-01	8.570383e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.390218e+00	5.118981e-01	3.871395e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.710260e+00	1.955136e-01	2.883354e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.417788e+00	4.211654e-01	1.981057e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.889316e+00	5.368638e-01	3.142072e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.280188e+00	5.367290e-01	3.735415e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.665416e+00	4.262661e-01	3.536052e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.093390e+00	2.917286e-01	2.793619e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.706348e-01	1.981379e-01	1.947762e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.350115e-01	1.011321e-01	1.087153e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.306122e-02	8.683860e-03	8.060223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.187247e-01	7.541810e-02	3.862998e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.356555e+00	4.017222e-01	1.863708e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.883914e+00	6.918253e-01	2.245344e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.203406e+00	7.474538e-01	1.559749e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.984200e+00	5.904409e-01	6.328388e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.915115e+00	3.149746e-01	1.939202e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.416014e+00	4.727765e-01	6.881567e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.660331e+00	6.904490e-01	1.319801e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.734914e+00	6.080635e-01	2.185970e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.061525e+00	5.079722e-01	2.405537e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.429780e+00	3.612312e-01	2.188273e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.314449e-01	2.381600e-01	1.706404e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.538143e-01	1.322124e-01	1.247769e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.745926e-01	6.918718e-02	7.542825e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.084212e-02	6.525173e-03	7.310407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.541456e-01	3.050504e-01	1.941520e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.954730e+00	8.376289e-01	4.959027e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.945888e+00	1.272506e+00	5.911118e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.600278e+00	1.300299e+00	3.394167e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.354429e+00	8.867321e-01	1.035875e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.379171e+00	9.196454e-01	1.097410e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.440463e+00	1.429510e+00	2.160156e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.494400e+00	1.340047e+00	3.136551e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.905560e+00	8.676045e-01	3.608764e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.794546e+00	5.730988e-01	3.276142e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.002561e+00	3.227134e-01	2.529508e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.211942e-02	1.616776e-02	1.566238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.500731e-01	3.226776e-01	3.877149e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.483384e+00	6.751143e-01	6.629883e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.004503e+00	1.507619e-01	1.325995e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.611436e+00	3.653035e-01	3.171864e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.817469e+00	3.666335e-01	4.026310e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.027014e+00	2.337695e-01	3.034789e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.924979e-01	1.338142e-01	1.710958e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.707696e-01	5.256692e-02	7.469877e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.498740e-03	3.635067e-03	4.322281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.649752e+00	1.492789e+00	1.916160e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.415657e+00	1.129529e+00	1.284922e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.658252e+00	1.870103e-01	1.468216e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.835561e+00	2.539200e-01	1.962934e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.164091e+00	3.207577e-01	2.462661e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.329690e+00	2.625395e-01	2.245446e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.248671e-01	1.511027e-01	1.573568e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.701211e-01	8.478907e-02	9.874986e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.065247e-02	9.059002e-03	1.260847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.078113e+02	1.563303e+01	2.200987e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.984306e+01	1.441274e+00	1.800752e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.391722e+00	3.313583e-01	2.165670e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.744167e+00	1.484548e-01	6.678559e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.558622e+00	3.027318e-01	2.109068e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.743482e+00	3.491554e-01	2.949679e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.897040e-01	2.611200e-01	2.492882e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.464541e-02	1.710101e-02	1.883051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.460136e-01	2.509100e-01	3.531890e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.451875e+00	5.605825e-01	6.679504e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.115410e+00	6.451260e-01	6.900536e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.634480e+00	5.818234e-01	5.127904e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.977312e+00	3.861729e-01	2.505718e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.893034e+00	1.110174e-01	1.690614e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.766569e+00	2.396139e-01	2.446252e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.443387e+00	3.040306e-01	3.083620e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.067430e+00	3.741448e-01	3.378370e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.570552e+00	2.818934e-01	3.269368e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.081575e+00	2.500147e-01	2.708723e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.377134e-01	1.578759e-01	1.866620e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.213389e-01	8.908922e-02	1.058487e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.300885e-02	8.027009e-03	8.151692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.454500e+00	1.377879e+00	1.845654e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.149678e+00	1.515268e+00	1.851348e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.628929e+00	1.092065e+00	1.249524e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.324555e+00	6.334870e-01	7.469856e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.120518e+00	2.925038e-01	4.128976e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.300099e+00	6.542213e-02	1.388319e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.812134e+00	1.674917e-01	2.434782e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.539647e+00	2.561579e-01	1.792505e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.050479e+00	3.098710e-01	2.088297e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.441698e+00	2.451141e-01	2.009542e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.790489e-01	1.816519e-01	1.615192e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.592794e-01	9.945393e-02	1.078063e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.956260e-02	1.154301e-02	1.238596e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.026388e+02	1.329084e+01	1.836053e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.905514e+01	2.528375e+00	4.571469e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.756254e+01	1.080775e+00	1.426864e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.141492e+01	5.527190e-01	9.520865e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.847889e+00	3.340994e-01	2.732040e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.316871e+00	2.233829e-01	1.922978e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.754186e+00	1.080566e-01	8.214349e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.000132e+00	1.781518e-01	8.842065e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.589335e+00	3.420710e-01	2.527399e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.995249e+00	4.124475e-01	2.944786e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.247011e+00	3.311264e-01	2.710868e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.952586e-02	2.017361e-02	1.969021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.475261e-01	1.383643e-01	1.302055e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.092910e+00	7.423870e-01	4.356908e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.788713e+00	2.466252e-01	3.295914e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.970184e+00	3.580636e-01	4.300560e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.720804e+00	2.739482e-01	5.251381e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.427717e-01	1.072901e-01	3.003228e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.895607e-01	5.189172e-02	1.245755e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.279818e-02	1.130361e-02	6.817203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.167611e+00	3.806178e-01	4.744666e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.007571e+00	3.695303e-01	1.323707e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.749406e+00	3.416291e-01	2.742077e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.337503e+00	1.929388e-01	2.482268e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.593731e-01	7.253184e-02	1.452700e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.184724e-01	5.235446e-02	7.713062e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.132078e-01	3.425366e-02	3.170913e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.229071e-03	4.706439e-03	1.206164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.620979e+00	9.559872e-01	1.360366e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.923630e+00	5.975368e-01	2.178834e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.548325e+00	4.566555e-01	3.924458e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.004576e+00	2.166061e-01	2.440632e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.258452e-02	1.058929e-02	1.365910e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.968416e-02	3.955140e-02	7.353242e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.898445e-01	2.100872e-01	2.549589e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.396834e+00	4.924263e-01	4.730389e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.421412e+00	6.197419e-01	5.238513e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.356872e+00	5.421102e-01	2.163604e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.775395e+00	3.194259e-01	7.399633e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.582248e+00	3.020457e-01	1.459460e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.962973e+00	3.033162e-01	4.143222e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.301123e+00	3.157265e-01	4.471259e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.582419e+00	2.424124e-01	4.085873e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.639417e-01	1.064017e-01	3.371923e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.711643e-01	8.721461e-02	1.702355e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.721453e-01	2.920698e-02	7.988018e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.811875e-02	7.867382e-03	3.908062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.094905e-01	1.301444e-01	2.865890e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.894127e+00	5.076483e-01	9.028497e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.638769e+00	7.674254e-01	1.070560e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.968689e+00	7.786334e-01	8.122474e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.454192e+00	5.746212e-01	3.133616e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.177596e+00	2.044117e-01	1.630228e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.493849e+00	4.048246e-01	1.153383e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.480654e+00	4.415517e-01	2.774030e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.553598e+00	2.949028e-01	2.740276e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.776520e+00	2.284399e-01	2.702752e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.184859e+00	1.552145e-01	2.058353e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.422832e-01	9.568034e-02	1.475189e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.260991e-01	5.700241e-02	8.687910e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.116544e-01	3.390992e-02	4.468137e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.431061e-02	4.340390e-03	2.984029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.510673e+00	7.583704e-01	2.540679e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.139077e+00	1.626304e+00	3.700803e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.089996e+01	1.804075e+00	2.630874e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.196194e+01	1.197456e+00	1.279716e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.065096e+01	6.321669e-01	3.569740e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.994691e+00	8.402483e-01	3.689307e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.215862e+00	8.076728e-01	3.767239e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.314566e+00	5.415866e-01	4.104264e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.944236e+00	3.198218e-01	3.344915e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.169830e+00	2.287115e-01	2.574746e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.207447e-01	1.348779e-01	1.657846e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.338716e-02	6.840344e-03	7.459720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.115580e-01	2.166961e-01	2.267603e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.241106e+00	6.843684e-01	5.390346e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.321726e+00	3.133548e-01	4.181463e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.869719e+00	3.543234e-01	3.071567e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.864391e+00	2.902671e-01	4.516370e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.877989e-01	1.202099e-01	3.536900e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.618697e-01	5.438490e-02	1.524146e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.550125e-01	4.507635e-02	5.645383e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.008806e-03	6.590405e-03	1.925538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.363477e+00	9.314805e-01	9.208925e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.505915e+00	1.232190e+00	1.104674e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.088473e+00	3.761962e-01	2.707356e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.213790e+00	3.097840e-01	2.436738e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.093113e+00	3.034325e-01	3.100686e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.168184e+00	1.590738e-01	2.236595e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.943361e-01	6.404061e-02	1.380803e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.837456e-01	5.598760e-02	6.870323e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.172912e-02	8.583579e-03	5.833496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.406885e+01	1.414001e+01	1.378303e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.021388e+01	2.815928e+00	3.440237e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.709829e+00	1.834192e-01	6.610246e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.167344e+00	3.875908e-01	1.400200e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.378038e+00	3.400063e-01	3.109563e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.277332e+00	2.380134e-01	2.742067e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.628666e-01	1.096541e-01	1.768464e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.739893e-02	8.215871e-03	9.011453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.036040e-01	2.089593e-01	2.619682e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.187936e+00	4.535311e-01	4.313875e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.824393e+00	5.923083e-01	4.435551e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.449389e+00	6.087734e-01	3.882962e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.929272e+00	4.502189e-01	2.481700e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.236955e+00	2.528857e-01	1.101530e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.141754e+00	2.332569e-01	9.766611e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.666370e+00	2.653475e-01	2.973846e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.128943e+00	2.803308e-01	3.762274e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.545303e+00	2.182642e-01	3.908998e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.885249e-01	1.120331e-01	3.281899e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.667597e-01	8.209020e-02	1.765610e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.633947e-01	2.900373e-02	8.383876e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.865368e-02	7.900042e-03	4.221475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.667896e+00	8.529606e-01	9.661719e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.556248e+00	1.584020e+00	9.951677e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.113479e+00	1.098557e+00	8.780182e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.984618e+00	7.879619e-01	6.049414e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.309745e+00	4.746502e-01	3.382020e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.332530e+00	1.305855e-01	2.731380e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.494206e+00	2.128037e-01	1.900502e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.676016e+00	2.441061e-01	2.469296e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.984281e+00	2.741695e-01	2.514937e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.251976e+00	1.379006e-01	2.151319e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.132952e-01	8.492465e-02	1.502170e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.603132e-01	4.625150e-02	7.484048e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.827964e-02	6.444202e-03	6.179478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.171489e+01	1.345827e+01	1.143487e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.777988e+01	3.788330e+00	4.387734e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.566944e+01	1.920343e+00	1.798767e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.663223e+01	8.389395e-01	1.399509e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.021464e+01	2.365051e-01	1.063654e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.631067e+00	2.234332e-01	3.412472e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.366075e+00	2.696736e-01	1.347290e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.275559e+00	3.552650e-01	1.796070e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.330129e+00	2.570888e-01	3.482820e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.515793e+00	2.246787e-01	2.776617e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.807031e-01	1.696703e-01	2.005662e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.584851e-02	7.758854e-03	1.021678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.472561e-01	1.813856e-01	3.787835e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.559357e+00	6.857130e-01	5.501693e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.578833e+00	4.209401e-01	5.772958e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.444625e+00	5.341477e-01	4.351643e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.494628e+00	3.492482e-01	3.815103e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.961792e-01	1.811921e-01	2.384464e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.333932e-01	9.680284e-02	1.225928e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.787331e-02	6.784213e-03	8.690741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.191949e+00	3.904968e-01	1.037624e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.753519e+00	6.353719e-01	1.565595e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.634820e+00	5.206009e-01	2.334136e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.420435e+00	3.091059e-01	2.268198e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.406546e-01	1.473000e-01	1.507974e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.783543e-01	8.163803e-02	9.233265e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.426326e-01	3.823373e-02	4.892609e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.075358e-03	2.542940e-03	3.843624e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.606815e+00	8.441105e-01	2.862999e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.609132e+00	1.422068e+00	1.552594e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.215381e+00	8.812343e-01	3.488500e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.333373e+00	3.305000e-01	2.742836e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.168000e-02	2.029223e-02	2.201649e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.896393e-02	2.297645e-02	7.328049e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.119649e-01	2.440345e-01	5.593593e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.724609e+00	5.928301e-01	9.272497e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.943155e+00	6.711933e-01	7.302278e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.720622e+00	4.350622e-01	2.476591e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.748841e+00	2.550310e-01	4.888721e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.293372e+00	5.018579e-01	2.350052e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.616739e+00	4.661709e-01	3.658079e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.002703e+00	4.547735e-01	3.698699e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.443404e+00	3.212042e-01	3.264601e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.495911e-01	2.476175e-01	2.463260e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.588171e-01	1.364710e-01	1.645260e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.659901e-01	7.061940e-02	8.747185e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.628061e-02	4.887816e-03	6.109520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.957119e-01	9.926639e-02	5.503600e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.002050e+00	5.711734e-01	2.017729e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.777860e+00	8.323636e-01	1.947226e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.989987e+00	7.698789e-01	1.323327e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.385274e+00	4.935728e-01	3.115812e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.999221e+00	3.226356e-01	3.174334e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.249613e+00	5.874647e-01	1.011979e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.337358e+00	5.875031e-01	1.974682e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.481382e+00	5.185826e-01	2.342666e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.830754e+00	4.084924e-01	2.316500e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.266599e+00	2.704358e-01	1.972147e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.130031e-01	1.651919e-01	1.515083e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.888040e-01	9.908191e-02	1.060632e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.463769e-01	5.574867e-02	6.511464e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.693661e-02	4.553174e-03	5.964471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.003649e+00	3.470175e-01	2.405872e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.912546e+00	1.043244e+00	5.610244e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.690230e+00	1.502691e+00	5.532998e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.032524e+01	1.351901e+00	2.651921e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.013625e+01	7.322116e-01	4.647860e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.250195e+00	1.215862e+00	1.883962e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.066624e+00	1.484379e+00	2.571519e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.966446e+00	1.024233e+00	3.518233e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.468501e+00	6.753914e-01	3.361393e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.518199e+00	3.771483e-01	2.810647e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.095526e-01	2.739134e-01	2.278054e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.499561e-02	1.214063e-02	1.322577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.049669e-01	3.776067e-01	4.045214e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.688436e+00	6.499759e-01	6.024400e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.080858e+00	1.760874e-01	9.967567e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.517137e+00	3.626185e-01	3.834888e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.642464e+00	3.024324e-01	3.861182e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.145968e-01	1.776923e-01	2.621195e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.356257e-01	1.064798e-01	1.457999e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.340667e-01	4.484452e-02	5.962795e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.959539e-03	2.541888e-03	2.942581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.903265e+00	1.724333e+00	1.979877e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.384947e+00	9.590539e-01	1.112028e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.560023e+00	1.185735e-01	9.484065e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.858328e+00	2.816613e-01	2.725661e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.117873e+00	2.709439e-01	2.483239e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.232145e+00	2.147120e-01	2.054717e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.664735e-01	1.085341e-01	1.370985e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.430366e-01	7.271745e-02	8.584182e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.611824e-02	7.757871e-03	1.054043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.149445e+02	1.520885e+01	2.086081e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.912594e+01	1.128910e+00	9.764047e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.479702e+00	3.340436e-01	2.172946e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.736380e+00	1.199115e-01	1.877548e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.585570e+00	2.700737e-01	2.130886e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.645084e+00	3.111107e-01	2.752912e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.021769e-01	2.133547e-01	2.189686e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.831953e-02	1.398827e-02	1.612239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.218771e-01	2.791468e-01	3.560567e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.666393e+00	6.201316e-01	7.110214e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.394726e+00	6.921749e-01	6.662520e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.867033e+00	5.798903e-01	4.685255e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.122246e+00	3.259391e-01	1.839903e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.027286e+00	1.627901e-01	7.965289e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.742099e+00	2.622964e-01	3.115104e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.391781e+00	3.119112e-01	3.128080e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.906622e+00	2.973433e-01	3.441527e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.432353e+00	2.853832e-01	3.165560e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.588823e-01	1.949302e-01	2.480397e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.491328e-01	1.155030e-01	1.626159e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.594113e-01	6.335134e-02	8.710420e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.648567e-02	4.793195e-03	6.243944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.618920e+00	1.727762e+00	1.946095e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.080625e+00	1.584881e+00	1.866045e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.903871e+00	1.006218e+00	1.050869e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.299163e+00	5.107980e-01	6.736204e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.041986e+00	2.163031e-01	2.028673e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.271589e+00	8.638953e-02	1.411419e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.933939e+00	2.720977e-01	2.319417e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.495110e+00	2.380665e-01	2.636725e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.955894e+00	2.813917e-01	2.148820e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.328928e+00	2.456514e-01	1.946447e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.883370e-01	1.234320e-01	1.456545e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.156819e-01	8.175301e-02	9.517063e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.275395e-02	7.217430e-03	1.015192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.121825e+02	1.327863e+01	1.737085e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.876396e+01	2.107964e+00	3.328040e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.730163e+01	8.838550e-01	1.336773e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.158132e+01	4.639330e-01	4.272613e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.786651e+00	2.569966e-01	2.229286e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.234687e+00	2.269751e-01	2.299588e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.737710e+00	1.532807e-01	1.983982e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.016138e+00	1.527466e-01	6.294689e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.554244e+00	3.148718e-01	2.370162e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.827757e+00	3.382605e-01	2.806711e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.117567e+00	2.504368e-01	2.436421e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.110699e-02	1.622236e-02	1.709139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.840694e-01	1.690792e-01	1.647060e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.394194e+00	7.404290e-01	3.886105e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.768274e+00	1.728644e-01	1.064149e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.651912e+00	3.452674e-01	5.068395e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.504165e+00	2.329894e-01	4.167850e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.786217e-01	1.039588e-01	2.340972e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.224149e-01	3.102207e-02	9.547814e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.686502e-02	1.157336e-02	4.794370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.635794e+00	4.172317e-01	4.702745e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.709275e+00	2.635167e-01	8.531630e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.396570e+00	3.143650e-01	2.961695e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.244937e+00	1.627823e-01	2.214932e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.357689e-01	7.902174e-02	1.261536e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.225738e-01	2.684880e-02	7.023920e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.193371e-01	2.794881e-02	2.541029e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.130954e-03	4.460444e-03	1.292365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.050241e+01	9.751370e-01	1.225443e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.152782e+00	6.007260e-01	1.886691e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.375116e+00	3.900028e-01	3.661623e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.795155e-01	1.662358e-01	2.204271e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.073937e-02	1.224973e-02	1.178501e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.089470e-02	3.843968e-02	7.061091e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.568527e-01	2.369061e-01	3.019261e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.639489e+00	5.659081e-01	4.906899e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.822863e+00	7.177336e-01	4.230840e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.595623e+00	4.884676e-01	1.936923e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.873551e+00	1.306458e-01	1.116732e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.468246e+00	3.483991e-01	2.591800e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.766926e+00	3.246992e-01	4.655774e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.056913e+00	2.688024e-01	4.107861e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.378896e+00	1.619498e-01	3.882006e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.848162e-01	1.227293e-01	2.335133e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.124897e-01	6.865908e-02	1.395889e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.384317e-01	4.686951e-02	6.162775e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.460804e-02	5.920413e-03	3.552263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.586535e-01	1.438111e-01	3.113721e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.293584e+00	6.075919e-01	1.066426e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.464997e+00	9.221095e-01	1.047813e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.562743e+00	9.718684e-01	6.003883e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.751871e+00	4.312445e-01	2.778274e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.223475e+00	2.013100e-01	1.442982e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.202994e+00	3.574596e-01	2.870695e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.206533e+00	3.969816e-01	3.148033e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.264938e+00	2.564106e-01	2.731811e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.617724e+00	2.006761e-01	2.378043e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.083177e+00	1.160852e-01	2.030203e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.069944e-01	9.090468e-02	1.268764e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.140449e-01	5.259432e-02	7.877989e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.967075e-01	3.464456e-02	3.863808e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.357119e-02	4.201588e-03	2.525547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.932177e+00	8.650920e-01	2.851803e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.657040e+00	1.939287e+00	3.804862e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.254332e+01	1.913099e+00	2.504023e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.304883e+01	1.177302e+00	7.560592e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.041757e+01	4.948984e-01	5.180815e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.315309e+00	8.741193e-01	3.438638e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.756095e+00	7.102169e-01	4.235834e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.953608e+00	4.495663e-01	3.882062e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.784946e+00	2.684481e-01	3.609727e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.106745e+00	2.050799e-01	2.266681e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.400509e-01	1.069762e-01	1.516145e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.396174e-02	6.743646e-03	6.725788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.054997e-01	2.572486e-01	2.626446e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.474720e+00	7.098946e-01	5.321048e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.378513e+00	1.955405e-01	8.861578e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.739857e+00	3.736394e-01	3.713897e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.720507e+00	2.663585e-01	4.362707e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.264743e-01	1.250808e-01	2.781923e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.128916e-01	4.007607e-02	1.322917e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.340431e-01	5.575582e-02	4.463518e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.441426e-03	5.740020e-03	2.080639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.173869e+00	1.191945e+00	1.188252e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.892239e+00	1.227838e+00	1.219090e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.840237e+00	2.454872e-01	3.420493e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.080513e+00	3.715507e-01	2.557876e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.026086e+00	3.064473e-01	2.989394e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.119940e+00	1.536272e-01	2.083669e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.886265e-01	6.112824e-02	1.201290e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.870598e-01	3.094386e-02	6.166884e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.113680e-02	8.512758e-03	4.330612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.562992e+01	1.406813e+01	1.546271e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.757778e+01	2.326766e+00	2.912463e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.058239e+00	3.324936e-01	4.159084e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.119235e+00	3.851664e-01	1.511221e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.418594e+00	3.369887e-01	3.201357e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.285826e+00	2.085747e-01	2.550452e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.733241e-01	9.898020e-02	1.786526e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.591060e-02	8.457482e-03	7.837249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.163106e-01	2.131832e-01	2.646346e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.313666e+00	4.895762e-01	4.865155e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.018432e+00	6.446489e-01	4.994715e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.630882e+00	5.948982e-01	4.660107e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.164922e+00	4.551656e-01	2.048533e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.320577e+00	2.061625e-01	1.261986e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.103245e+00	2.990811e-01	1.428597e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.569178e+00	2.760799e-01	3.701093e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.009940e+00	2.695810e-01	3.849240e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.411224e+00	1.746804e-01	3.555711e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.203766e-01	1.120210e-01	2.493453e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.247813e-01	7.175657e-02	1.440218e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.383278e-01	4.647327e-02	6.266963e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.513990e-02	5.898745e-03	3.921317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.230835e+00	1.084215e+00	1.108513e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.358978e+00	1.517095e+00	1.330028e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.683157e+00	1.117666e+00	1.148763e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.279279e+00	8.145136e-01	6.874084e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.258248e+00	4.104044e-01	2.120582e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.152103e+00	9.548329e-02	3.353567e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.314462e+00	2.988921e-01	1.601947e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.552858e+00	2.359260e-01	3.039054e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.903916e+00	2.209726e-01	2.457452e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.204334e+00	1.351938e-01	2.167276e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.017575e-01	7.942394e-02	1.284930e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.482794e-01	4.089679e-02	6.697442e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.727023e-02	6.381656e-03	5.429876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.243413e+01	1.252671e+01	1.290953e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.878180e+01	3.770858e+00	3.176109e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.386480e+01	1.783719e+00	2.699984e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.553088e+01	7.913191e-01	1.267145e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.784881e+00	1.879842e-01	4.719300e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.222180e+00	2.279110e-01	1.620366e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.175229e+00	2.359703e-01	1.752151e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.118454e+00	3.234098e-01	1.839324e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.326375e+00	2.482333e-01	3.365487e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.505255e+00	1.969487e-01	3.002408e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.677539e-01	1.548564e-01	1.858160e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.328186e-02	9.971726e-03	9.205139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.919442e-01	1.890918e-01	3.887230e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.666885e+00	6.205030e-01	4.566183e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.390004e+00	4.058534e-01	9.473694e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.320638e+00	5.250555e-01	4.103333e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.383482e+00	3.005770e-01	3.433476e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.515139e-01	1.713907e-01	2.210465e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.245493e-01	8.623785e-02	1.154131e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.539508e-02	4.914317e-03	7.222562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.506830e+00	3.932695e-01	1.008069e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.569925e+00	5.863047e-01	1.211911e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.501226e+00	5.321387e-01	2.306517e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.310394e+00	2.645898e-01	2.110521e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.145247e-01	1.555592e-01	1.453057e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.574100e-01	6.281275e-02	8.981153e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.466988e-01	4.828059e-02	5.270964e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.984472e-03	1.259867e-03	6.997671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.214912e+00	8.804358e-01	2.815373e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.275106e+00	1.500837e+00	1.087234e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.022215e+00	8.031055e-01	3.500759e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.298921e+00	3.452608e-01	2.758789e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.720330e-02	1.705594e-02	2.139942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.578983e-02	3.236387e-02	9.878167e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.131182e-01	3.111609e-01	6.274623e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.045047e+00	6.320908e-01	9.726398e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.133037e+00	5.982426e-01	6.706541e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.719373e+00	3.162530e-01	1.495930e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.632640e+00	3.128655e-01	4.741364e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.126057e+00	5.417058e-01	2.461372e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.483613e+00	4.836224e-01	3.419298e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.887837e+00	4.158840e-01	3.469123e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.353878e+00	2.956269e-01	3.032638e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.955437e-01	2.170680e-01	2.315738e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.306729e-01	1.317948e-01	1.539273e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.395609e-01	4.991430e-02	7.530558e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.628534e-02	5.483740e-03	5.575463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.022603e-01	1.239771e-01	6.805806e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.454561e+00	6.392159e-01	2.252286e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.338088e+00	8.647795e-01	2.008478e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.305979e+00	7.094271e-01	1.019075e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.431215e+00	4.251475e-01	2.478807e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.909941e+00	4.361489e-01	1.854807e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.074154e+00	6.322913e-01	8.499984e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.157708e+00	6.040586e-01	1.893933e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.363545e+00	4.572006e-01	2.265805e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.746305e+00	3.957474e-01	2.210269e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.199457e+00	2.386618e-01	1.882339e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.000057e-01	1.793402e-01	1.493550e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.745126e-01	1.059107e-01	1.049985e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.150554e-01	3.056951e-02	6.680344e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.684190e-02	4.841953e-03	5.926911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.300308e+00	4.432660e-01	2.916782e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.761135e+00	1.216445e+00	6.120789e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.532846e+00	1.597847e+00	5.771738e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.069501e+01	1.306098e+00	2.343921e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.034973e+01	7.840859e-01	4.168041e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.144999e+00	1.484441e+00	1.920739e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.656671e+00	1.309482e+00	2.478512e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.765497e+00	9.930956e-01	3.562036e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.402369e+00	6.364124e-01	3.389860e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.476011e+00	4.314596e-01	2.893378e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.922376e-01	1.980679e-01	2.092425e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.639877e-02	1.314819e-02	1.401718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.113670e+00	4.178642e-01	4.384591e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.844441e+00	6.000281e-01	4.997247e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.960706e+00	2.202377e-01	1.149389e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.408925e+00	3.356157e-01	3.425143e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.554022e+00	2.930756e-01	3.596134e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.536676e-01	1.603548e-01	2.434611e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.083686e-01	9.187334e-02	1.353834e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.342452e-01	4.644933e-02	5.806588e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.525242e-03	1.603391e-03	5.175550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.089099e+00	1.799811e+00	2.091155e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.585886e+00	8.772327e-01	9.998654e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.422424e+00	1.383192e-01	1.043862e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.747825e+00	2.533369e-01	2.589129e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.029197e+00	2.924033e-01	2.406649e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.163418e+00	1.796460e-01	1.943865e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.395477e-01	1.213857e-01	1.333145e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.175939e-01	5.795708e-02	8.341237e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.416710e-02	6.326517e-03	9.644788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.264979e+02	1.544593e+01	2.067446e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.853863e+01	1.156583e+00	6.930111e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.223325e+00	3.097407e-01	2.494054e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.625345e+00	1.167844e-01	7.329976e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.411123e+00	2.304646e-01	2.580783e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.592085e+00	3.123655e-01	2.785064e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.668614e-01	2.123309e-01	2.179711e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.651772e-02	1.149043e-02	1.524155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.827658e-01	3.407755e-01	3.885140e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.940844e+00	6.844616e-01	7.626050e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.628716e+00	6.703177e-01	6.996795e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.048033e+00	5.081454e-01	3.201939e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.057509e+00	2.179730e-01	1.751542e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.918288e+00	1.863151e-01	7.790959e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.650166e+00	2.550550e-01	2.372270e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.253030e+00	2.727455e-01	3.484717e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.834319e+00	2.792876e-01	3.276340e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.353261e+00	2.712645e-01	2.968829e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.146058e-01	1.840622e-01	2.333924e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.311523e-01	1.159075e-01	1.524592e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.356355e-01	4.366791e-02	7.657341e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.638402e-02	5.129687e-03	5.687868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.790757e+00	1.790790e+00	2.054836e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.827013e+00	1.556152e+00	1.884836e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.181907e+00	9.177880e-01	9.870554e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.273329e+00	4.398104e-01	5.442562e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.967366e+00	1.764476e-01	1.533455e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.175735e+00	9.895423e-02	4.822445e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.774343e+00	1.883346e-01	2.006331e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.397351e+00	2.136251e-01	2.103726e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.885394e+00	2.351125e-01	2.057768e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.273555e+00	2.263674e-01	1.851688e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.663824e-01	1.391982e-01	1.421866e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.981783e-01	8.205260e-02	9.444988e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.034051e-02	6.119308e-03	9.078457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.213033e+02	1.340105e+01	1.718017e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.774965e+01	1.851728e+00	3.113435e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.712221e+01	8.207564e-01	7.599880e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.146320e+01	6.035671e-01	3.050127e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.476274e+00	2.435342e-01	2.474656e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.034014e+00	1.354276e-01	2.537543e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.627463e+00	1.165715e-01	9.119457e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.897243e+00	1.275713e-01	5.438952e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.442426e+00	2.615954e-01	2.480585e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.795043e+00	3.609606e-01	2.827660e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.052913e+00	2.266533e-01	2.244942e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.073465e-02	1.716931e-02	1.776248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.425874e-01	1.809256e-01	1.416838e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.624511e+00	7.056457e-01	3.549933e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.521037e+00	1.317754e-01	9.130843e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.422198e+00	3.337823e-01	4.692058e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.406401e+00	1.848156e-01	4.070991e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.122971e-01	1.153493e-01	2.046783e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.903939e-01	3.610083e-02	9.696880e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.550820e-02	1.132077e-02	4.550239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.004167e+00	4.088062e-01	4.247325e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.393594e+00	1.508054e-01	7.348601e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.288335e+00	2.852173e-01	2.814123e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.175958e+00	1.450558e-01	1.997883e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.973532e-01	8.478333e-02	1.158429e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.963658e-01	2.573579e-02	6.763903e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.412927e-02	3.777852e-02	2.551284e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.501598e-03	5.396979e-03	1.467504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.114146e+01	9.632723e-01	1.203653e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.754912e+00	5.799670e-01	1.709043e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.204804e+00	3.915194e-01	3.581781e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.307364e-01	1.501451e-01	2.028752e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.679499e-02	1.320809e-02	1.158459e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.024278e-01	5.431493e-02	9.091621e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.494798e-01	3.016217e-01	3.192434e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.955267e+00	5.913246e-01	5.090836e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.061125e+00	6.677102e-01	3.778830e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.700856e+00	4.311144e-01	1.731446e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.715034e+00	2.199602e-01	9.671079e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.240990e+00	2.642277e-01	3.647606e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.591288e+00	3.452318e-01	4.564845e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.919087e+00	2.513993e-01	3.906608e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.309320e+00	1.885984e-01	3.282672e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.204388e-01	1.060741e-01	2.280841e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.752372e-01	5.421677e-02	1.202688e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.237740e-01	5.260962e-02	5.277431e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.339560e-02	5.908587e-03	2.785619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.340693e-01	1.844566e-01	3.817270e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.140836e+00	7.607042e-01	1.124017e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.214288e+00	9.410864e-01	1.019533e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.032199e+00	8.265434e-01	4.938753e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.716695e+00	3.146452e-01	1.811141e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.927217e+00	1.677511e-01	1.617626e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.945988e+00	3.676299e-01	2.736037e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.951462e+00	3.150546e-01	2.815178e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.162923e+00	2.698038e-01	2.655366e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.513684e+00	2.206093e-01	2.190827e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.013080e+00	1.403062e-01	1.714737e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.516520e-01	6.605802e-02	1.153931e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.797364e-01	4.557267e-02	7.053755e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.870869e-01	4.294274e-02	3.528980e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.198781e-02	4.495885e-03	2.583640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.875061e+00	1.151749e+00	3.439349e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.044515e+01	2.246192e+00	4.055345e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.377657e+01	1.892615e+00	2.248854e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.311148e+01	9.815996e-01	5.989548e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.016893e+01	4.805941e-01	4.539658e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.930261e+00	7.618138e-01	3.313401e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.471777e+00	6.534035e-01	4.309865e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.793951e+00	4.980405e-01	3.843540e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.723668e+00	2.867496e-01	2.956736e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.044636e+00	1.899054e-01	2.135260e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.821003e-01	1.222632e-01	1.414661e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.071343e-02	7.949435e-03	6.075295e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.554305e-01	2.868820e-01	2.595048e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.769057e+00	7.126099e-01	5.247386e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.309690e+00	1.137947e-01	1.199152e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.537475e+00	3.662041e-01	4.058653e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.602644e+00	2.450205e-01	4.046812e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.677590e-01	1.242007e-01	2.420900e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.903631e-01	4.164780e-02	1.252674e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.180515e-01	4.872436e-02	4.065533e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.383167e-03	6.011671e-03	1.694263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.050904e+00	1.323607e+00	1.118767e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.478932e+00	1.183853e+00	1.176743e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.746013e+00	1.549923e-01	4.265038e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.872878e+00	3.211860e-01	2.734991e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.920099e+00	3.315830e-01	2.843924e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.050651e+00	1.257300e-01	1.890704e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.505372e-01	7.182514e-02	1.072992e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.688815e-01	2.842173e-02	6.082260e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.809905e-02	9.930253e-03	4.839017e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.087723e+02	1.449544e+01	1.524537e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.748265e+01	1.697323e+00	2.643408e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.451545e+00	2.514188e-01	3.940507e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.862422e+00	3.640239e-01	1.480511e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.308590e+00	3.150050e-01	2.806321e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.255200e+00	2.140115e-01	2.433785e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.128789e-01	1.310525e-01	1.536173e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.265856e-02	1.012625e-02	7.895549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.567323e-01	2.767602e-01	2.631463e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.551796e+00	5.406123e-01	4.758899e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.283996e+00	6.499071e-01	4.854681e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.856503e+00	5.712288e-01	4.345971e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.234745e+00	3.641485e-01	1.542381e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.233465e+00	1.313254e-01	1.213193e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.916616e+00	2.515165e-01	2.425266e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.449445e+00	2.793009e-01	3.444804e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.879967e+00	2.382156e-01	3.612209e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.351627e+00	1.971280e-01	3.436390e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.705357e-01	1.091997e-01	2.192701e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.859042e-01	5.968962e-02	1.247415e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.235125e-01	5.045446e-02	5.352543e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.396263e-02	6.062088e-03	2.867223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.200128e+00	1.368284e+00	1.155193e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.285805e+00	1.555280e+00	1.219900e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.274096e+00	1.119172e+00	1.003580e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.321756e+00	6.529249e-01	7.625153e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.240137e+00	2.800554e-01	3.624674e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.026707e+00	9.627542e-02	2.764342e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.123996e+00	2.177748e-01	2.269585e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.427192e+00	2.513553e-01	2.457445e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.800424e+00	2.083187e-01	2.347432e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.167523e+00	1.566102e-01	1.761379e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.675522e-01	7.372624e-02	1.198440e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.231814e-01	4.685083e-02	6.027179e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.442595e-02	7.973014e-03	4.497258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.038834e+02	1.442011e+01	1.205085e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.818076e+01	2.955140e+00	4.998591e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.339128e+01	1.147281e+00	2.086536e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.504220e+01	5.320278e-01	1.487473e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.322402e+00	1.746988e-01	7.739016e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.169468e+00	3.488761e-01	2.660067e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.126921e+00	2.617412e-01	1.726551e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.964103e+00	2.419653e-01	1.787328e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.158039e+00	2.724102e-01	2.972352e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.429561e+00	2.662078e-01	2.536675e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.973416e-01	1.336646e-01	1.705956e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.196982e-02	9.162938e-03	8.508420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.177054e+00	2.693096e-01	4.345159e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.872455e+00	6.116776e-01	3.899091e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.174882e+00	5.510259e-01	3.076601e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.942016e+00	4.228786e-01	4.448391e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.180673e+00	2.677800e-01	3.318909e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.425907e-01	1.340088e-01	1.983043e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.714374e-01	6.983177e-02	9.793897e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.149425e-02	4.058023e-03	6.492707e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.173525e+00	4.703028e-01	8.910294e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.134162e+00	5.196629e-01	2.707371e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.185852e+00	4.209255e-01	2.665215e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.164277e+00	2.255427e-01	2.025189e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.983768e-01	1.334947e-01	1.322662e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.313055e-01	5.987994e-02	8.050646e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.169204e-01	2.708275e-02	4.199917e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.385458e-03	2.122108e-03	3.717417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.735606e+00	9.810698e-01	2.263021e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.376544e+00	1.251622e+00	1.161946e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.645625e+00	5.868588e-01	3.544491e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.122606e+00	2.615974e-01	2.428021e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.739261e-02	1.696450e-02	1.935310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.455640e-02	3.083682e-02	1.145756e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.729195e-01	3.882205e-01	8.037200e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.446675e+00	7.724953e-01	9.786825e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.665214e+00	6.707526e-01	5.742311e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.011294e+00	2.545891e-01	9.560834e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.574948e+00	4.058867e-01	2.184466e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.890841e+00	5.738212e-01	3.454221e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.185842e+00	4.221353e-01	3.908130e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.664023e+00	3.718698e-01	3.640371e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.155029e+00	2.610752e-01	2.916490e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.639616e-01	1.823624e-01	2.109101e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.484406e-01	9.765712e-02	1.384724e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.062625e-01	5.759397e-02	7.164559e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.194952e-02	3.927031e-03	4.658009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.691973e-01	1.953939e-01	9.091921e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.206287e+00	8.828571e-01	2.635274e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.252891e+00	1.021480e+00	1.712871e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.081288e+00	7.387794e-01	6.746317e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.826671e+00	3.837953e-01	9.417851e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.794824e+00	4.912125e-01	1.406500e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.850502e+00	6.074945e-01	1.768864e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.866776e+00	5.693163e-01	2.472665e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.122757e+00	4.407242e-01	2.519090e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.481334e+00	2.782293e-01	2.175956e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.032806e+00	2.061523e-01	1.790726e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.807035e-01	1.402847e-01	1.365234e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.142711e-01	8.770918e-02	9.538610e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.122059e-01	4.699881e-02	5.743280e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.408638e-02	4.124236e-03	5.116645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.663855e+00	5.578285e-01	3.451884e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.208527e+00	1.558384e+00	7.173533e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.091378e+01	1.905749e+00	5.087600e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.241651e+01	1.307362e+00	1.446494e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.065901e+01	1.238606e+00	2.045506e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.670655e+00	1.441406e+00	2.705802e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.125570e+00	1.300811e+00	3.428445e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.253503e+00	7.534280e-01	3.683827e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.120895e+00	4.650176e-01	3.283820e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.280442e+00	3.134512e-01	2.601523e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.858591e-01	1.853852e-01	1.934698e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.756312e-02	1.120402e-02	1.178785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.246620e+00	5.161373e-01	6.076174e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.915652e+00	5.868066e-01	5.041204e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.146277e+00	3.596928e-01	1.447574e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.304521e+00	3.656086e-01	4.240508e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.392002e+00	2.811658e-01	3.707106e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.752201e-01	1.444027e-01	2.304046e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.551549e-01	8.156699e-02	1.206852e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.275850e-02	2.892731e-02	4.804428e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.584069e-03	1.662360e-03	2.030649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.189506e+00	2.241494e+00	2.763442e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.155033e+00	7.294257e-01	8.452885e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.550971e+00	2.099437e-01	1.401588e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.897582e+00	3.216269e-01	2.743462e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.947747e+00	2.870171e-01	2.587798e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.055163e+00	1.927884e-01	1.921469e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.769734e-01	1.150063e-01	1.253933e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.055279e-01	4.275023e-02	7.969859e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.155313e-02	6.137137e-03	9.169573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.306343e+02	1.607944e+01	2.346142e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.851700e+01	1.160293e+00	4.383681e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.401429e+00	2.554942e-01	3.239215e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.686398e+00	1.481621e-01	5.129088e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.399180e+00	2.619247e-01	2.653273e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.547210e+00	2.954391e-01	2.698401e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.349392e-01	1.691511e-01	1.955620e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.038666e-02	1.153948e-02	1.395170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.820852e-01	3.527244e-01	5.082549e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.079685e+00	7.627547e-01	9.237250e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.849998e+00	7.908789e-01	7.224877e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.219442e+00	5.643427e-01	2.984380e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.276754e+00	2.158947e-01	9.861985e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.010127e+00	2.794754e-01	1.855540e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.723322e+00	3.631348e-01	3.224528e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.195167e+00	3.056140e-01	4.206253e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.705000e+00	3.112667e-01	3.622331e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.204448e+00	2.323699e-01	2.991014e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.032616e-01	1.621458e-01	2.209017e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.643434e-01	1.006216e-01	1.437783e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.016233e-01	5.410905e-02	7.105566e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.202148e-02	3.807301e-03	4.755330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.903183e+00	2.199069e+00	2.940596e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.368291e+00	1.779394e+00	1.882855e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.103737e+00	8.439487e-01	1.062676e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.119808e+00	3.538687e-01	3.213152e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.024604e+00	1.534920e-01	8.658554e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.290584e+00	2.116336e-01	1.444604e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.868912e+00	2.434074e-01	3.333463e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.426406e+00	2.927578e-01	2.474844e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.793184e+00	2.766132e-01	2.246180e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.147711e+00	1.847265e-01	1.845439e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.872718e-01	1.293024e-01	1.356851e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.586688e-01	7.715687e-02	8.634205e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.697276e-02	6.804084e-03	8.805888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.282327e+02	1.418774e+01	2.116457e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.706396e+01	1.528658e+00	1.147864e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.745237e+01	1.004771e+00	3.793662e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.163430e+01	6.688979e-01	4.442522e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.599047e+00	3.167578e-01	3.554120e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.281797e+00	1.146084e-01	2.182285e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.689862e+00	2.187741e-01	3.747459e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.797003e+00	1.331708e-01	1.176539e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.349141e+00	3.013137e-01	2.523871e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.712195e+00	3.008603e-01	2.828710e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.839713e-01	1.962196e-01	2.206758e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.938017e-02	1.558387e-02	1.527920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.050953e+00	2.568280e-01	2.373504e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.781453e+00	6.804539e-01	3.797442e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.376900e+00	2.901601e-01	3.067698e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.186040e+00	3.834333e-01	5.229182e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.235400e+00	2.209843e-01	3.701269e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.066567e-01	8.259299e-02	2.048809e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.537168e-01	3.989623e-02	7.588353e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.115163e-02	1.048247e-02	3.226583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.380245e+00	4.743715e-01	4.943474e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.146880e+00	1.762250e-01	8.154157e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.108584e+00	2.967859e-01	2.995903e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.076368e+00	1.522420e-01	1.987275e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.484606e-01	8.518351e-02	1.145357e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.740939e-01	3.477598e-02	5.835891e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.544194e-02	2.677499e-02	2.476478e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.053512e-03	3.977432e-03	1.143189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.182429e+01	1.009146e+00	1.172314e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.204084e+00	5.484069e-01	2.706450e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.102909e+00	3.682705e-01	3.401938e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.349257e-01	1.656854e-01	2.165777e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.588280e-02	1.025135e-02	1.054399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.132296e-02	4.322857e-02	8.902941e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.947192e-01	3.410567e-01	4.714925e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.219372e+00	7.329216e-01	6.748894e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.449085e+00	7.406810e-01	5.010653e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.978141e+00	3.830784e-01	1.996643e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.832759e+00	3.967202e-01	1.707663e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.078226e+00	4.004783e-01	4.588585e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.359673e+00	3.890371e-01	4.546898e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.725680e+00	2.928827e-01	4.085575e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.168008e+00	1.706401e-01	3.396502e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.213320e-01	1.125630e-01	2.074298e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.994817e-01	6.376070e-02	1.389087e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.850286e-01	5.513908e-02	5.382072e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.031103e-02	5.788139e-03	3.033213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.224628e-01	2.426916e-01	5.067866e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.627514e+00	9.878990e-01	1.533460e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.886833e+00	1.166857e+00	1.248112e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.321151e+00	6.992274e-01	6.506756e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.905321e+00	2.857164e-01	3.560657e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.917560e+00	3.908237e-01	2.245425e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.786031e+00	4.650724e-01	3.010532e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.776460e+00	3.901472e-01	3.144707e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.000256e+00	2.662873e-01	2.799184e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.380417e+00	1.885493e-01	2.599268e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.433893e-01	1.459169e-01	1.686385e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.786491e-01	7.035159e-02	1.318415e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.547769e-01	6.264718e-02	7.147847e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.661626e-01	3.207260e-02	3.452596e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.085574e-02	4.348070e-03	2.645651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.399511e+00	1.320602e+00	3.788715e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.184187e+01	2.578039e+00	4.312027e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.502731e+01	2.048735e+00	2.477979e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.377762e+01	1.111004e+00	6.377633e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.943357e+00	8.485964e-01	5.644972e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.479162e+00	8.061896e-01	4.177784e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.141649e+00	6.062112e-01	4.495336e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.679817e+00	4.124108e-01	3.753895e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.604440e+00	3.122879e-01	2.848179e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.481190e-01	1.888906e-01	2.068590e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.207453e-01	1.176180e-01	1.397917e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.913894e-02	6.886262e-03	5.948692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.429874e-01	3.650816e-01	3.753917e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.873700e+00	7.582969e-01	6.038446e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.337653e+00	2.249552e-01	2.003839e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.543897e+00	4.678810e-01	4.492223e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.541754e+00	2.815919e-01	4.312200e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.604027e-01	1.109710e-01	2.653917e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.373121e-01	5.842588e-02	1.060003e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.949507e-02	4.767451e-02	3.456156e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.422815e-03	5.478925e-03	1.667905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.118951e+00	1.749008e+00	1.853889e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.510940e+00	1.184588e+00	1.308935e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.352982e+00	1.593644e-01	3.903286e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.931008e+00	5.262467e-01	2.979819e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.917152e+00	2.870501e-01	3.262718e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.024536e+00	1.501511e-01	1.983147e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.057722e-01	8.786771e-02	1.087297e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.539425e-01	3.146376e-02	5.332848e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.722464e-02	6.919011e-03	4.558928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.215871e+02	1.730284e+01	2.121196e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.417028e+01	1.217659e+00	2.400254e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.255929e+00	7.808547e-01	2.280571e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.881604e+00	3.711366e-01	1.918796e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.339799e+00	3.117613e-01	3.492490e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.181396e+00	2.479309e-01	2.416457e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.910644e-01	1.248529e-01	1.486693e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.078706e-02	8.648562e-03	6.884367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.091132e-01	2.632874e-01	3.635561e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.615115e+00	5.976311e-01	7.178952e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.473073e+00	7.597370e-01	6.852766e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.123572e+00	7.041722e-01	4.465531e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.416287e+00	4.250518e-01	1.387836e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.335951e+00	2.029745e-01	1.660718e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.922874e+00	3.958713e-01	2.878321e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.370779e+00	3.622946e-01	3.950722e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.802084e+00	2.985870e-01	3.982610e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.251358e+00	1.947946e-01	3.627337e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.927273e-01	1.181067e-01	2.456798e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.246970e-01	6.812015e-02	1.378030e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.906737e-01	5.997287e-02	5.831454e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.099740e-02	6.124151e-03	3.263495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.770232e+00	1.552882e+00	1.867547e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.054607e+00	1.675855e+00	2.031397e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.714690e+00	1.380840e+00	1.211682e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.521014e+00	6.603288e-01	6.591102e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.024275e+00	2.789173e-01	4.271211e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.800331e+00	2.048838e-01	2.694958e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.066451e+00	3.408880e-01	2.642823e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.479085e+00	3.974484e-01	2.878509e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.746751e+00	2.445633e-01	2.851851e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.096411e+00	1.461542e-01	2.022458e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.150540e-01	8.300819e-02	1.181158e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.068932e-01	5.101383e-02	6.184797e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.312004e-02	6.946328e-03	5.136447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.146303e+02	1.459195e+01	1.838706e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.557038e+01	2.805893e+00	4.416859e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.133756e+01	1.340970e+00	1.825186e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.398158e+01	3.774475e-01	4.361379e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.895724e+00	3.096200e-01	3.529374e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.014191e+00	4.617001e-01	2.327266e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.970569e+00	3.660832e-01	1.594659e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.882525e+00	3.385047e-01	2.905165e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.307271e+00	2.912844e-01	3.369791e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.441733e+00	2.559547e-01	2.794145e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.313827e-01	1.705569e-01	1.679484e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.864179e-02	8.648038e-03	8.233679e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.395224e+00	2.702092e-01	4.333968e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.909846e+00	5.100033e-01	3.251817e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.927246e+00	5.041729e-01	3.023780e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.786306e+00	4.047229e-01	4.034931e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.101807e+00	2.484888e-01	2.991288e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.781180e-01	1.131098e-01	1.729953e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.242125e-01	5.579060e-02	8.488389e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.133893e-02	4.784443e-03	5.778585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.476928e+00	4.538411e-01	8.522807e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.964107e+00	5.359383e-01	2.850396e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.021406e+00	3.944566e-01	2.502701e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.082826e+00	2.122450e-01	1.887769e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.876215e-01	1.024976e-01	1.204840e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.834882e-01	5.496314e-02	7.294344e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.147016e-01	3.016362e-02	4.143837e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.331125e-03	2.168959e-03	3.198842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.034327e+01	9.996817e-01	2.174575e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.030067e+00	1.203744e+00	1.136839e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.463623e+00	6.039561e-01	3.554975e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.038588e+00	2.347071e-01	2.321077e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.615631e-02	1.438078e-02	1.859711e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.018050e-01	5.344554e-02	1.549777e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.204834e+00	4.834789e-01	8.985342e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.926449e+00	7.662490e-01	9.346263e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.877246e+00	5.333096e-01	2.744065e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.866295e+00	1.566990e-01	1.345023e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.347889e+00	4.279751e-01	2.011143e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.662043e+00	5.361338e-01	3.431505e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.051565e+00	4.389206e-01	3.704740e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.526040e+00	3.170390e-01	3.313623e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.063401e+00	2.150244e-01	2.591861e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.013013e-01	1.511068e-01	1.878091e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.991070e-01	9.121328e-02	1.202132e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.805108e-01	4.670062e-02	6.308135e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.081931e-02	3.305096e-03	4.074586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.303273e-01	2.429186e-01	1.242516e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.104672e+00	9.866183e-01	2.599609e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.953908e+00	9.861599e-01	1.542504e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.321008e+00	6.350086e-01	4.411003e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.659060e+00	2.778493e-01	3.681333e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.659502e+00	6.665561e-01	9.774381e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.590903e+00	6.195722e-01	1.877133e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.694663e+00	4.981623e-01	2.413960e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.927844e+00	3.655603e-01	2.381612e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.413227e+00	2.863568e-01	2.067864e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.762627e-01	2.042553e-01	1.668005e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.411077e-01	1.112490e-01	1.248385e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.787339e-01	7.278091e-02	8.569678e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.934464e-01	4.537342e-02	5.426504e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.240634e-02	4.152236e-03	5.364880e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.168286e+00	6.853514e-01	4.330861e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.429934e+00	1.752976e+00	7.452369e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.219418e+01	1.974706e+00	4.948957e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.282626e+01	1.242468e+00	1.187017e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.060426e+01	1.426464e+00	2.065746e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.389213e+00	1.524546e+00	2.752942e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.755798e+00	1.101569e+00	3.596441e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.044065e+00	7.530454e-01	3.708872e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.981987e+00	4.993268e-01	3.234318e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.183668e+00	3.121269e-01	2.487086e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.695290e-01	1.642517e-01	1.891947e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.691950e-02	9.185345e-03	1.129616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.554853e+00	5.504404e-01	6.151939e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.053257e+00	5.038353e-01	3.829030e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.002660e+00	3.138767e-01	1.896582e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.153743e+00	3.816416e-01	3.999391e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.309330e+00	2.648485e-01	3.381952e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.876505e-01	1.143952e-01	2.089749e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.929655e-01	6.493555e-02	1.026082e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.796582e-02	3.120092e-02	4.182896e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.661801e-03	2.091458e-03	1.835066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.078597e+01	2.246002e+00	2.719187e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.252146e+00	6.233075e-01	5.619970e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.368437e+00	1.085263e-01	2.153404e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.782824e+00	3.589894e-01	2.191937e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.855284e+00	3.008344e-01	2.507985e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.766265e-01	1.624706e-01	1.767114e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.436036e-01	8.210613e-02	1.120489e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.551828e-01	5.524123e-02	7.336250e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.102950e-02	6.416827e-03	9.017798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.426371e+02	1.568696e+01	2.360802e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.793030e+01	1.324989e+00	4.590509e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.203970e+00	2.914123e-01	1.668636e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.533806e+00	1.039019e-01	4.778852e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.277165e+00	3.140611e-01	2.346210e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.388931e+00	2.507680e-01	2.554658e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.320808e-01	1.668406e-01	1.903671e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.933518e-02	1.030050e-02	1.357247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.065029e+00	4.394398e-01	5.507831e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.502700e+00	8.140441e-01	8.985964e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.083638e+00	6.793395e-01	6.456037e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.352324e+00	4.748329e-01	2.712579e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.186901e+00	1.636110e-01	9.106660e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.910588e+00	3.183651e-01	2.154696e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.536049e+00	3.527730e-01	2.888520e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.079627e+00	3.412180e-01	3.386396e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.577551e+00	2.851068e-01	3.255330e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.119992e+00	1.871006e-01	2.695643e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.354729e-01	1.389047e-01	1.972790e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.057903e-01	8.664771e-02	1.239591e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.807414e-01	4.770730e-02	6.305045e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.104541e-02	3.427665e-03	4.451366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.020368e+01	1.966349e+00	1.923606e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.020466e+01	1.632334e+00	2.182279e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.589551e+00	9.859398e-01	1.187650e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.177238e+00	3.709502e-01	4.591884e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.937423e+00	2.266440e-01	1.205242e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.143319e+00	1.400368e-01	1.190011e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.792365e+00	2.948186e-01	1.792540e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.286986e+00	3.052646e-01	2.158070e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.679335e+00	2.503122e-01	2.107016e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.078394e+00	1.803657e-01	1.723345e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.379688e-01	1.066341e-01	1.239855e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.293736e-01	6.239787e-02	7.959498e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.553296e-02	6.753489e-03	8.820378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.396073e+02	1.383349e+01	2.094405e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.677699e+01	1.616267e+00	2.050446e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.634437e+01	6.502110e-01	7.356219e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.134701e+01	7.591350e-01	3.764905e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.555810e+00	2.099296e-01	2.642628e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.078691e+00	2.724434e-01	6.929957e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.504012e+00	2.109794e-01	3.984282e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.674945e+00	1.964163e-01	9.527875e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.177763e+00	2.653904e-01	2.697525e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.614381e+00	3.241300e-01	2.699444e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.277265e-01	2.111714e-01	2.155443e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.887372e-02	1.164428e-02	1.474418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.248673e+00	2.473201e-01	2.261621e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.978188e+00	6.885478e-01	3.186599e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.144523e+00	2.705733e-01	3.246861e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.941158e+00	3.355787e-01	4.837055e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.074812e+00	1.830380e-01	3.179145e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.400730e-01	7.327803e-02	1.898013e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.222563e-01	3.288637e-02	7.143510e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.045010e-02	9.649008e-03	1.602594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.787137e+00	4.479196e-01	4.460443e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.854628e+00	1.600377e-01	1.230524e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.955708e+00	2.902342e-01	2.683838e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.916936e-01	1.428230e-01	1.771844e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.044104e-01	7.488950e-02	1.026123e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.259306e-01	2.944141e-02	6.476513e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.743561e-02	2.418239e-02	2.358437e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.779040e-03	4.406421e-03	7.965905e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.231814e+01	9.510854e-01	1.091038e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.977193e+00	5.143164e-01	2.518072e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.964886e+00	3.568625e-01	3.181965e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.681211e-01	1.446002e-01	1.855827e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.127738e-02	1.052606e-02	1.121340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.392181e-01	6.975292e-02	9.646706e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.081142e+00	4.102022e-01	5.287601e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.648059e+00	7.220104e-01	6.953497e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.783788e+00	6.624768e-01	3.505325e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.976584e+00	2.257787e-01	1.424046e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.576686e+00	3.553398e-01	2.228794e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.850494e+00	3.687851e-01	4.046674e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.108525e+00	3.029810e-01	4.295365e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.560748e+00	2.969637e-01	3.695144e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.044742e+00	1.577502e-01	2.701640e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.597603e-01	1.119692e-01	1.802608e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.600271e-01	4.442589e-02	1.300710e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.714899e-01	4.529644e-02	4.397033e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.696461e-03	5.560624e-03	1.706534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.794102e-01	2.825728e-01	6.004470e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.549345e+00	1.034450e+00	1.638875e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.578250e+00	1.045040e+00	1.079623e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.479883e+00	5.775242e-01	6.222908e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.897056e+00	2.555048e-01	2.130215e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.697805e+00	3.929968e-01	1.833085e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.529484e+00	3.723551e-01	2.661185e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.613488e+00	3.544803e-01	2.967559e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.840818e+00	2.983839e-01	2.496537e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.273788e+00	1.537783e-01	2.104728e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.757402e-01	1.421134e-01	1.535492e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.473007e-01	8.552197e-02	1.048767e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.022083e-01	3.528727e-02	9.426913e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.552185e-01	3.339907e-02	3.194809e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.015163e-02	4.477208e-03	2.029008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.512068e+00	1.116809e+00	3.678006e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.332920e+01	2.532193e+00	4.739364e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.666528e+01	2.019611e+00	2.835032e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.382883e+01	8.536474e-01	6.208200e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.705635e+00	7.475509e-01	4.572248e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.196395e+00	8.955422e-01	3.872431e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.895871e+00	5.813780e-01	4.216144e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.415533e+00	4.257227e-01	3.581007e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.526425e+00	2.967802e-01	2.761275e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.089739e-01	2.011401e-01	1.961693e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.844910e-01	9.427891e-02	1.391841e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.737372e-02	5.855967e-03	6.296984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.076957e+00	3.937639e-01	4.302305e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.195648e+00	6.895401e-01	5.689457e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.282918e+00	2.949076e-01	1.439036e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.303421e+00	3.919184e-01	4.322655e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.343274e+00	2.440659e-01	3.784206e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.847977e-01	9.379659e-02	2.443171e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.909372e-01	3.974041e-02	1.048301e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.358029e-02	4.740459e-02	2.327832e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.564841e-03	5.202528e-03	8.082229e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.332504e+00	1.637578e+00	1.973634e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.031454e+00	1.063679e+00	1.004918e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.263925e+00	2.195870e-01	2.716186e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.724741e+00	4.267037e-01	3.168462e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.808574e+00	3.112047e-01	2.764125e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.258082e-01	1.312805e-01	1.816962e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.609021e-01	6.854785e-02	9.610421e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.048371e-01	3.514093e-02	6.146871e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.529707e-02	6.080529e-03	4.022103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.331113e+02	1.648724e+01	2.109843e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.366250e+01	9.076108e-01	2.037336e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.832856e+00	7.703565e-01	1.866936e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.714960e+00	3.489304e-01	1.984812e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.242953e+00	3.780008e-01	2.770766e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.142517e+00	1.839892e-01	2.524826e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.387816e-01	1.105539e-01	1.402034e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.815649e-02	7.856219e-03	8.219216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.168037e-01	3.326054e-01	4.103491e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.027823e+00	7.091936e-01	6.952842e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.772878e+00	7.319938e-01	6.952303e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.327819e+00	5.989879e-01	4.276635e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.505268e+00	2.629512e-01	1.583283e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.218568e+00	2.821690e-01	1.881958e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.762144e+00	3.874660e-01	2.852247e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.192965e+00	3.199858e-01	3.777302e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.633350e+00	2.799812e-01	3.626785e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.142825e+00	1.939953e-01	2.915752e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.165806e-01	1.052129e-01	1.983509e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.701010e-01	4.854234e-02	1.342239e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.678521e-01	3.992407e-02	4.516619e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.919968e-03	5.656092e-03	1.943140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.232886e+00	1.587652e+00	2.014383e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.371283e+00	1.908824e+00	1.713675e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.092262e+00	1.026407e+00	9.469165e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.315750e+00	4.938507e-01	6.794634e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.972750e+00	2.207577e-01	2.681573e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.691184e+00	1.860068e-01	2.863395e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.988033e+00	4.002730e-01	2.210885e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.310743e+00	3.174477e-01	2.653305e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.626600e+00	2.653581e-01	2.267704e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.021603e+00	1.564882e-01	1.685898e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.581924e-01	8.216304e-02	1.047972e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.714964e-01	3.160430e-02	7.730041e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.143063e-02	6.144429e-03	4.272017e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.260656e+02	1.392277e+01	1.619711e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.582970e+01	2.364746e+00	4.695214e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.154178e+01	9.639479e-01	1.983366e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.303245e+01	1.299983e-01	9.533996e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.678649e+00	3.973213e-01	2.891766e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.612745e+00	4.273686e-01	1.515822e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.831939e+00	3.726284e-01	1.027376e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.840649e+00	2.845897e-01	1.678536e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.111027e+00	3.225311e-01	2.815741e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.346675e+00	2.242931e-01	2.356074e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.127953e-01	1.662136e-01	1.617909e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.584231e-02	8.192554e-03	9.070870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.530363e+00	2.891868e-01	3.659426e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.792379e+00	4.224816e-01	2.494376e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.833506e+00	4.496828e-01	3.343579e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.808116e+00	3.115054e-01	3.640298e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.049271e+00	2.073090e-01	2.698688e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.340466e-01	9.004673e-02	1.600129e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.120706e-01	4.905888e-02	8.322207e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.605831e-03	3.861338e-03	5.053054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.624378e+00	4.431242e-01	6.670157e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.643369e+00	3.979212e-01	9.219295e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.980021e+00	3.329203e-01	2.288858e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.192198e+00	1.623468e-01	1.632185e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.750538e-01	8.160559e-02	1.087762e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.919862e-01	4.365097e-02	7.199242e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.014636e-01	2.519043e-02	3.851045e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.671817e-03	1.935488e-03	2.891189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.073950e+01	9.339349e-01	1.675501e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.497124e+00	9.002286e-01	1.494741e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.472842e+00	4.482383e-01	2.991257e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.091445e+00	1.799507e-01	2.024595e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.369790e-02	1.394518e-02	1.678857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.121731e-01	5.619855e-02	1.360447e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.363375e+00	5.155905e-01	7.798881e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.077979e+00	7.287723e-01	6.905791e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.886096e+00	4.597646e-01	3.225079e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.819382e+00	2.460699e-01	9.005643e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.284764e+00	4.248426e-01	2.206100e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.625402e+00	4.131347e-01	3.292752e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.004546e+00	3.389401e-01	3.336688e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.502429e+00	2.865913e-01	3.033739e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.038290e+00	1.868445e-01	2.428532e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.519761e-01	1.179219e-01	1.728835e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.688842e-01	7.659414e-02	1.199680e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.736673e-01	4.883741e-02	5.774458e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.248529e-03	3.028093e-03	4.189949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.021235e+00	2.848179e-01	1.205360e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.511253e+00	1.018883e+00	1.969145e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.112581e+00	9.050235e-01	1.160255e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.222490e+00	5.186423e-01	3.570744e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.551838e+00	4.748797e-01	9.459873e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.440514e+00	5.270848e-01	1.724342e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.390459e+00	4.883418e-01	2.006435e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.567049e+00	4.032574e-01	2.203700e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.957169e+00	3.174586e-01	2.080606e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.503656e+00	2.351995e-01	1.950387e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.023357e+00	1.375044e-01	1.479591e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.472687e-01	8.119332e-02	1.213799e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.680320e-01	6.317059e-02	8.110519e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.837281e-01	4.440414e-02	5.670074e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.135583e-02	2.922321e-03	4.323473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.623941e+00	7.587608e-01	4.526696e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.822839e+00	1.894722e+00	7.250143e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.324559e+01	1.935331e+00	3.799914e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.307933e+01	1.106690e+00	7.615780e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.010181e+01	1.439457e+00	3.282140e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.771796e+00	1.239306e+00	3.466712e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.559995e+00	8.300963e-01	3.390580e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.087919e+00	6.120619e-01	3.163023e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.910894e+00	3.811831e-01	2.673019e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.198932e+00	2.407996e-01	2.214907e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.695368e-01	1.360846e-01	1.701193e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.485642e-02	8.341833e-03	1.009652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.609196e+00	5.560824e-01	5.441824e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.925312e+00	4.271235e-01	3.035925e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.036746e+00	2.720974e-01	2.229312e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.218537e+00	3.558221e-01	3.739543e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.307303e+00	2.414839e-01	3.039838e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.709565e-01	1.058768e-01	1.891314e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.832528e-01	4.967144e-02	1.047936e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.014591e-02	2.901827e-02	4.194024e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.594741e-03	1.288988e-03	1.742544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.056965e+01	2.147374e+00	2.383292e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.734037e+00	5.036879e-01	4.459161e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.509299e+00	8.939110e-02	1.575740e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.743011e+00	2.710775e-01	2.727492e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.921306e+00	2.634625e-01	2.241286e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.122102e+00	1.551861e-01	1.558362e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.317295e-01	6.535824e-02	1.139790e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.607421e-01	3.803175e-02	6.777123e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.922413e-02	5.109605e-03	7.989962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.346094e+02	1.446061e+01	1.921965e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.778423e+01	9.278428e-01	6.728457e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.511235e+00	3.235093e-01	3.685687e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.603236e+00	7.899205e-02	1.121231e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.514656e+00	2.646182e-01	1.924205e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.422371e+00	2.491095e-01	2.304466e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.265385e-01	1.326576e-01	1.694952e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.708036e-02	8.332606e-03	1.219228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.069789e+00	4.249469e-01	5.148796e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.522582e+00	8.230618e-01	7.919663e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.074145e+00	6.558728e-01	5.029994e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.193808e+00	3.736718e-01	2.886857e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.159738e+00	1.258132e-01	1.122792e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.980835e+00	3.010597e-01	1.484809e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.565306e+00	2.840996e-01	3.241324e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.133270e+00	2.859320e-01	3.178226e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.607552e+00	2.665325e-01	3.047321e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.143962e+00	2.039741e-01	2.564003e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.055890e-01	1.237856e-01	2.165229e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.804568e-01	7.134598e-02	1.283779e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.775211e-01	4.862556e-02	5.921446e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.520695e-03	3.158918e-03	4.110763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.120007e+01	2.260719e+00	2.479268e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.557886e+00	1.487920e+00	1.522169e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.681868e+00	7.020519e-01	6.716897e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.761889e+00	2.409870e-01	3.820634e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.854146e+00	1.316744e-01	1.414138e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.235431e+00	1.715233e-01	1.074323e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.809355e+00	2.497353e-01	2.009199e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.313468e+00	2.538747e-01	2.565260e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.722854e+00	2.348975e-01	1.902928e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.156765e+00	1.317442e-01	1.552589e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.721552e-01	8.589400e-02	1.150522e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.316537e-01	5.934340e-02	7.503582e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.377559e-02	5.716594e-03	8.192667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.352683e+02	1.262036e+01	1.743563e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.463218e+01	1.099233e+00	2.248130e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.704927e+01	8.608978e-01	6.024003e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.152345e+01	5.297121e-01	4.332161e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.603332e+00	4.085723e-01	4.881816e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.270895e+00	2.192584e-01	2.265644e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.530339e+00	1.701112e-01	1.173693e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.747882e+00	1.000549e-01	8.229699e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.328980e+00	2.865590e-01	2.232206e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.671974e+00	2.419631e-01	2.419789e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.562868e-01	1.889695e-01	1.953296e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.716391e-02	9.919398e-03	1.313907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.375146e+00	2.562733e-01	2.022563e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.906014e+00	5.093125e-01	2.467312e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.076147e+00	2.572360e-01	3.332516e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.863433e+00	2.960808e-01	4.272216e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.021207e+00	1.312755e-01	2.912277e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.178815e-01	7.347324e-02	1.463348e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.161236e-01	3.206017e-02	5.997632e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.129250e-03	9.554531e-03	2.639193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.884654e+00	4.182704e-01	3.824076e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.698303e+00	1.533800e-01	1.321742e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.964662e+00	2.422688e-01	2.409032e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.587566e-01	1.211091e-01	1.624979e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.976069e-01	7.030601e-02	9.155952e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.373259e-01	2.871975e-02	5.748521e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.529275e-02	2.284803e-02	2.378719e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.600967e-03	4.213072e-03	1.189649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.255971e+01	8.769192e-01	9.529685e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.676879e+00	4.701714e-01	2.899467e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.926787e+00	2.613830e-01	2.735546e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.859773e-01	1.561312e-01	1.623958e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.283445e-02	1.138056e-02	9.122076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.397504e-01	6.698465e-02	9.084225e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.171200e+00	4.297390e-01	4.856948e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.810494e+00	7.020376e-01	6.081143e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.941982e+00	7.482957e-01	2.360335e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.046415e+00	1.079260e-01	1.734709e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.504021e+00	2.346296e-01	3.043977e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.791848e+00	4.002261e-01	4.038368e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.010707e+00	2.421377e-01	4.381128e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.445052e+00	1.801644e-01	3.761360e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.005704e+00	1.484564e-01	2.500001e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.092276e-01	8.169943e-02	1.609280e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.526785e-01	4.733492e-02	9.559826e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.553411e-01	3.643233e-02	4.054920e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.333121e-03	5.217226e-03	1.635792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.272036e+00	3.453943e-01	5.818790e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.181352e+00	1.104915e+00	1.246459e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.397124e+00	8.443003e-01	9.717440e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.692170e+00	6.112446e-01	2.525820e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.718950e+00	2.334115e-01	2.298909e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.424585e+00	2.781166e-01	3.196014e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.392660e+00	3.194822e-01	2.576516e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.569850e+00	2.751497e-01	2.605777e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.823270e+00	1.908189e-01	2.255406e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.266382e+00	1.442040e-01	2.594312e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.589215e-01	1.565908e-01	1.359824e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.467248e-01	7.490560e-02	9.424000e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.930608e-01	3.155200e-02	8.306290e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.539612e-01	3.873106e-02	3.230097e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.458544e-03	4.123283e-03	2.450566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.948463e+00	1.782811e+00	4.252977e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.516889e+01	2.719720e+00	4.520976e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.679523e+01	1.645937e+00	1.351688e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.313723e+01	6.616389e-01	5.236170e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.202424e+00	9.182380e-01	6.314116e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.806517e+00	5.974015e-01	3.993054e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.708408e+00	5.105001e-01	3.900216e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.421880e+00	3.579071e-01	3.135074e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.518134e+00	2.330456e-01	2.305153e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.166113e-01	1.714185e-01	1.718499e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.016304e-01	1.094891e-01	1.158180e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.745113e-02	6.766937e-03	5.802762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.134847e+00	3.948304e-01	4.004378e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.183973e+00	6.434714e-01	4.289300e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.262788e+00	2.978875e-01	1.276506e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.351625e+00	3.248783e-01	4.228424e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.304813e+00	1.837144e-01	3.620889e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.476402e-01	9.586499e-02	2.041177e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.838362e-01	4.241517e-02	9.032494e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.931121e-02	4.820179e-02	1.882102e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.855199e-03	4.360071e-03	1.461589e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.003749e+00	1.658132e+00	1.756103e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.427000e+00	8.837395e-01	8.352428e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.949512e+00	2.163834e-01	2.480889e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.893483e+00	3.043817e-01	2.501673e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.899528e+00	2.256621e-01	2.736598e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.351232e-01	1.162082e-01	1.613246e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.786886e-01	7.499266e-02	8.846571e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.093224e-01	3.478002e-02	6.052714e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.609586e-02	6.829205e-03	3.205930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.325777e+02	1.544378e+01	1.904566e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.141894e+01	7.833842e-01	1.025407e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.971794e+00	4.634667e-01	5.305177e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.950002e+00	2.516122e-01	3.268809e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.252114e+00	2.830230e-01	2.745327e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.219713e+00	1.926471e-01	1.962677e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.592038e-01	8.440428e-02	1.331053e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.051749e-02	9.165186e-03	5.753762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.305229e-01	3.184283e-01	3.689637e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.118650e+00	6.960686e-01	6.334277e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.905837e+00	7.814672e-01	5.309423e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.336935e+00	5.385196e-01	3.487686e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.437188e+00	2.073426e-01	1.737371e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.196996e+00	2.520013e-01	1.735164e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.801364e+00	3.654125e-01	3.227666e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.231039e+00	3.234137e-01	3.677387e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.572398e+00	1.947118e-01	3.883568e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.107473e+00	1.534154e-01	2.843742e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.761985e-01	9.946994e-02	1.954096e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.806262e-01	5.680112e-02	1.013406e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.588814e-01	3.713957e-02	3.945202e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.540486e-03	5.265832e-03	2.039444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.723362e+00	1.859489e+00	1.721400e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.296773e+00	1.499020e+00	1.556480e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.959860e+00	9.290794e-01	9.760485e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.109094e+00	3.832454e-01	4.860821e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.717840e+00	2.233853e-01	2.587246e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.607483e+00	2.119529e-01	2.958330e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.945907e+00	2.307656e-01	2.433286e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.419182e+00	2.747149e-01	2.414091e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.681692e+00	1.730053e-01	2.266545e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.027641e+00	1.419586e-01	1.506070e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.704455e-01	7.497964e-02	9.547494e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.697875e-01	2.882221e-02	6.386825e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.997463e-02	5.555128e-03	4.290499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.277938e+02	1.298761e+01	1.542162e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.229165e+01	1.987553e+00	2.343688e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.934970e+01	7.624658e-01	1.190111e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.332574e+01	6.747425e-01	5.345112e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.256666e+00	2.232454e-01	9.422940e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.913336e+00	4.470177e-01	4.678216e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.039415e+00	2.899464e-01	2.925797e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.849856e+00	3.544578e-01	2.095948e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.143199e+00	2.256721e-01	3.300293e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.393102e+00	2.387357e-01	2.107103e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.123428e-01	1.364525e-01	1.431343e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.684066e-02	8.336289e-03	7.701872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.788959e+00	2.927751e-01	3.883394e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.749809e+00	4.116093e-01	1.957552e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.608109e+00	3.847927e-01	3.301162e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.581733e+00	2.892518e-01	3.378257e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.469226e-01	1.619416e-01	2.363277e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.036005e-01	8.962065e-02	1.432625e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.902782e-01	4.173618e-02	6.761937e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.694175e-03	4.153265e-03	4.121376e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.965073e+00	4.334309e-01	6.353365e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.505931e+00	4.311912e-01	5.891216e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.844129e+00	2.453577e-01	2.168697e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.995111e-01	1.583399e-01	1.597240e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.424339e-01	8.481603e-02	1.032003e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.738742e-01	4.921208e-02	6.550098e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.711905e-02	2.472546e-02	3.456324e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.770069e-03	2.242649e-03	2.809271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.150629e+01	9.663181e-01	1.625504e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.121023e+00	9.237601e-01	1.444890e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.187818e+00	3.816460e-01	3.064104e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.010797e+00	2.068444e-01	2.018041e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.148665e-02	1.328076e-02	1.641823e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.703636e-01	7.990532e-02	1.815954e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.785180e+00	6.195601e-01	9.124281e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.420437e+00	6.879941e-01	7.367196e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.029671e+00	3.897954e-01	1.195700e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.739584e+00	3.168354e-01	7.375658e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.093929e+00	4.538040e-01	2.609861e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.421244e+00	3.798485e-01	3.400851e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.791727e+00	2.676860e-01	3.176508e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.325335e+00	2.276314e-01	2.744062e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.406765e-01	1.750418e-01	2.176543e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.134534e-01	1.296183e-01	1.558879e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.472483e-01	7.085978e-02	9.969733e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.513649e-01	3.730250e-02	4.751379e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.728254e-03	2.103737e-03	3.673370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.372921e+00	3.527449e-01	1.359790e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.565061e+00	1.129938e+00	2.313453e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.636547e+00	8.465164e-01	1.068035e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.462930e+00	5.089928e-01	2.603997e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.371994e+00	5.113294e-01	8.887054e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.285306e+00	5.527883e-01	1.502062e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.291948e+00	4.523146e-01	2.047180e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.442401e+00	3.591016e-01	2.192641e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.797042e+00	2.981093e-01	2.122197e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.281645e+00	2.085221e-01	1.790648e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.942261e-01	1.507037e-01	1.416144e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.001765e-01	9.897834e-02	1.189982e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.471415e-01	5.491551e-02	8.184756e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.739373e-01	4.198572e-02	4.680868e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.042573e-02	2.589773e-03	5.777952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.207692e+00	9.396024e-01	5.357991e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.035023e+01	2.162963e+00	8.060503e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.483296e+01	1.974028e+00	3.064869e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.342409e+01	1.129997e+00	6.396133e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.976141e+00	1.463261e+00	3.343505e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.541022e+00	1.197388e+00	2.968502e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.145958e+00	8.856115e-01	3.569387e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.717092e+00	5.579542e-01	3.351287e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.789807e+00	4.035404e-01	2.790307e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.147888e+00	2.332542e-01	2.193027e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.385094e-01	1.523764e-01	1.826411e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.279699e-02	8.260715e-03	9.595633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.964929e+00	6.013999e-01	5.925340e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.035566e+00	3.877419e-01	1.843294e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.900128e+00	2.959967e-01	2.460621e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.014862e+00	2.926125e-01	3.933317e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.181143e+00	2.015507e-01	2.757453e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.174406e-01	8.943917e-02	1.686629e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.573329e-01	5.973087e-02	8.628398e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.486259e-02	1.814874e-02	3.172503e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.839628e-03	2.072563e-03	1.800129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.255922e+01	2.232103e+00	2.432913e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.802660e+00	4.795049e-01	2.812979e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.306086e+00	1.778482e-01	8.669982e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.682920e+00	2.672028e-01	2.692644e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.769608e+00	2.064930e-01	2.607844e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.543572e-01	1.279751e-01	1.545921e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.139817e-01	7.503786e-02	9.811016e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.415698e-01	4.217881e-02	6.078581e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.730323e-02	4.905696e-03	7.419318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.478108e+02	1.438766e+01	1.738105e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.810899e+01	9.987603e-01	7.034131e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.253490e+00	3.905514e-01	2.741992e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.360195e+00	7.828931e-02	1.794921e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.222246e+00	2.261627e-01	2.597949e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.384676e+00	2.192820e-01	2.287595e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.020290e-01	1.375533e-01	1.629858e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.438639e-02	8.966470e-03	1.190332e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.392731e+00	5.261300e-01	5.751782e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.943694e+00	8.459322e-01	8.051401e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.219606e+00	5.552564e-01	4.426088e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.254886e+00	2.464112e-01	8.450172e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.233382e+00	3.184835e-01	3.807890e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.815316e+00	2.454915e-01	3.066533e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.464671e+00	3.214373e-01	3.050553e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.960795e+00	2.430085e-01	3.427300e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.417388e+00	2.058443e-01	3.144487e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.023910e+00	1.635327e-01	2.291558e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.528771e-01	1.105547e-01	1.784042e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.598410e-01	6.939416e-02	1.023370e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.497055e-01	3.137073e-02	4.792171e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.764330e-03	2.122577e-03	4.030750e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.333408e+01	2.385264e+00	2.673967e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.895056e+00	1.247804e+00	1.407297e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.881850e+00	7.496614e-01	4.111946e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.020233e+00	4.485037e-01	1.487234e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.793910e+00	1.129005e-01	1.057925e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.046565e+00	1.587037e-01	1.309436e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.724999e+00	2.477622e-01	2.233412e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.211174e+00	2.020062e-01	2.502031e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.582070e+00	1.720939e-01	2.411172e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.027808e+00	1.670902e-01	1.518865e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.144604e-01	9.085710e-02	1.206710e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.042266e-01	4.381275e-02	7.669453e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.262742e-02	5.851439e-03	6.909145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.468927e+02	1.290459e+01	1.637414e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.672359e+01	2.762926e+00	7.161515e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.688631e+01	1.146910e+00	4.940454e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.099734e+01	5.226120e-01	4.489317e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.460154e+00	3.346577e-01	4.835038e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.917098e+00	1.479573e-01	1.007935e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.300884e+00	5.565746e-02	2.898832e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.637720e+00	8.754483e-02	2.005310e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.141404e+00	2.395454e-01	3.162845e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.546651e+00	3.224100e-01	2.464242e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.732798e-01	1.514883e-01	2.038521e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.477629e-02	1.097060e-02	1.256126e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.630385e+00	2.628667e-01	2.213080e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.834487e+00	4.589842e-01	1.952306e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.752251e+00	2.998199e-01	3.329024e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.706196e+00	2.246081e-01	4.105317e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.988560e-01	1.289708e-01	2.568814e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.945435e-01	4.791447e-02	1.441524e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.881192e-01	4.743055e-02	4.341274e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.146546e-03	1.013529e-02	1.563880e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.276720e+00	4.091266e-01	3.801264e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.355289e+00	1.446536e-01	1.166923e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.678083e+00	2.368521e-01	2.307353e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.585813e-01	1.236496e-01	1.447223e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.046662e-01	4.750179e-02	1.083621e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.218053e-01	4.442490e-02	4.294352e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.361087e-02	2.659527e-02	1.609762e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.197152e-03	4.388126e-03	8.090613e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.302295e+01	8.528345e-01	9.500231e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.380459e+00	4.659626e-01	2.891462e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.708489e+00	2.711784e-01	2.685427e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.468680e-01	1.148408e-01	1.596110e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.087699e-02	1.292702e-02	8.369260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.045651e-01	9.593959e-02	1.519540e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.610632e+00	5.453613e-01	5.125339e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.274366e+00	6.989947e-01	6.452870e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.981259e+00	4.868081e-01	1.597777e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.840814e+00	2.834601e-01	1.308801e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.205321e+00	3.427787e-01	3.520715e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.541039e+00	3.555872e-01	4.371330e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.879022e+00	2.484678e-01	3.472213e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.365964e+00	1.728152e-01	3.181218e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.317393e-01	1.040725e-01	2.270988e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.790234e-01	7.999428e-02	1.495638e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.290595e-01	5.513757e-02	7.354322e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.440206e-01	3.898017e-02	3.558093e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.626945e-03	5.350271e-03	1.320164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.664750e+00	4.071569e-01	5.899416e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.365185e+00	1.179561e+00	1.264792e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.131580e+00	8.098289e-01	7.794280e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.540470e+00	3.204399e-01	3.050561e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.415605e+00	3.242170e-01	2.696742e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.200216e+00	3.434278e-01	2.214725e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.162081e+00	3.303870e-01	3.216991e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.303576e+00	3.357248e-01	2.483763e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.614142e+00	2.010163e-01	2.956057e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.201302e+00	1.426270e-01	1.708429e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.421730e-01	9.663770e-02	1.252928e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.382139e-01	6.669940e-02	9.446015e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.013073e-01	5.119203e-02	5.658056e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.452132e-01	4.126359e-02	2.508348e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.192762e-03	3.432391e-03	2.144303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.537574e+00	2.006120e+00	4.564531e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.801903e+01	2.949231e+00	4.193277e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.761340e+01	1.947321e+00	1.284728e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.294277e+01	3.340469e-01	6.926263e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.561930e+00	7.083106e-01	5.096355e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.413443e+00	6.671769e-01	4.712276e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.533081e+00	5.062305e-01	3.907442e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.185515e+00	3.519640e-01	3.088846e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.380330e+00	2.136347e-01	2.344553e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.839320e-01	1.806739e-01	1.579797e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.074474e-01	1.234514e-01	1.111313e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.511255e-02	7.043616e-03	4.962308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.477766e+00	4.777556e-01	4.315869e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.339750e+00	5.447230e-01	3.982636e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.040315e+00	3.540079e-01	1.949871e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.110844e+00	3.059808e-01	3.945825e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.227593e+00	1.666918e-01	3.392474e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.389683e-01	8.229800e-02	1.787624e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.568663e-01	3.924255e-02	6.378594e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.815811e-02	4.708261e-02	1.505520e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.427861e-03	4.345559e-03	1.212581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.877386e+00	1.979630e+00	2.108043e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.410839e+00	6.559782e-01	6.173923e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.802954e+00	1.705770e-01	3.382119e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.652907e+00	3.680541e-01	2.623221e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.687744e+00	2.348912e-01	2.348196e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.418377e-01	1.196470e-01	1.656787e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.670115e-01	4.529714e-02	9.274546e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.131435e-01	3.863119e-02	3.885777e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.370087e-02	6.890582e-03	2.830075e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.507784e+02	1.638831e+01	2.102931e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.932969e+01	4.118810e-01	3.878322e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.793130e+00	4.817403e-01	7.222502e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.541526e+00	2.722603e-01	1.372310e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.191989e+00	2.657259e-01	2.497591e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.106622e+00	1.699221e-01	2.342735e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.706176e-01	1.289217e-01	1.145747e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.609287e-02	1.081228e-02	5.307871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.102407e+00	4.089761e-01	4.342730e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.534068e+00	7.366672e-01	6.987313e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.270434e+00	7.051626e-01	4.910477e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.421881e+00	3.934734e-01	2.469847e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.329139e+00	1.212837e-01	1.704567e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.962775e+00	3.086802e-01	1.871732e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.603366e+00	3.569923e-01	3.647665e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.044417e+00	2.966855e-01	3.467869e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.487775e+00	1.927969e-01	3.400322e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.059758e+00	1.476596e-01	2.474203e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.448098e-01	6.989194e-02	1.707476e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.503499e-01	5.500446e-02	8.343097e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.465630e-01	3.677798e-02	3.356731e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.879990e-03	5.182282e-03	1.493222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.709951e+00	1.877206e+00	1.832989e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.046723e+01	1.570679e+00	1.564742e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.978823e+00	7.622320e-01	7.615904e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.811256e+00	2.473297e-01	5.382079e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.541549e+00	2.236876e-01	2.862811e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.490889e+00	1.380218e-01	2.754108e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.878429e+00	3.467813e-01	2.166428e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.173105e+00	2.546874e-01	2.921612e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.523737e+00	1.818258e-01	2.061407e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.920118e-01	1.111974e-01	1.376736e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.636045e-01	5.932262e-02	8.930542e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.582370e-01	4.312963e-02	4.343983e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.851030e-02	5.164166e-03	4.292249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.417732e+02	1.368808e+01	1.601764e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.916507e+01	9.061395e-01	1.981270e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.815278e+01	9.114820e-01	1.040785e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.285319e+01	3.605474e-01	1.097006e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.882853e+00	9.963319e-01	7.349727e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.637577e+00	3.863059e-01	4.168204e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.656544e+00	2.002100e-01	2.464981e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.701480e+00	2.107062e-01	2.513866e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.992829e+00	2.856405e-01	2.528337e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.254286e+00	1.691101e-01	2.512135e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.276617e-01	1.417746e-01	1.335061e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.541525e-02	9.250937e-03	6.642584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.092958e+00	3.369618e-01	3.780823e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.769906e+00	2.642525e-01	1.982692e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.309367e+00	4.379779e-01	3.982540e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.401041e+00	3.054110e-01	3.344526e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.909589e-01	1.503433e-01	2.467948e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.029549e-01	6.704634e-02	1.471737e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.521767e-01	4.345347e-02	6.178661e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.488015e-03	3.030235e-03	3.647146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.455475e+00	4.465754e-01	5.792480e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.215461e+00	3.310277e-01	1.008480e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.638237e+00	2.820029e-01	2.195149e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.851592e-01	1.656847e-01	1.472750e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.477574e-01	6.623773e-02	1.155073e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.399574e-01	3.349295e-02	6.118960e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.693224e-02	2.292378e-02	3.015155e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.717411e-03	1.713797e-03	2.565103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.239710e+01	9.196574e-01	1.444377e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.624198e+00	8.156395e-01	2.120165e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.011664e+00	3.595317e-01	2.695661e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.411319e-01	1.774165e-01	1.821844e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.549085e-02	1.087338e-02	1.422402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.608536e-01	1.154608e-01	2.731543e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.347035e+00	7.691753e-01	1.075339e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.972750e+00	7.115895e-01	5.095712e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.255243e+00	2.463992e-01	6.677256e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.574271e+00	4.288352e-01	2.577746e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.859914e+00	4.983700e-01	3.364778e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.080042e+00	3.592297e-01	3.507465e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.584428e+00	3.553959e-01	3.348696e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.118066e+00	1.864777e-01	2.894402e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.818180e-01	1.267784e-01	2.045677e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.042678e-01	1.095817e-01	1.464375e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.894569e-01	6.127543e-02	9.270666e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.280409e-01	3.825779e-02	4.509360e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.872195e-03	3.107034e-03	2.667235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.230927e+00	5.377159e-01	1.906374e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.284042e+00	1.353243e+00	2.474942e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.623477e+00	8.189298e-01	6.407386e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.453079e+00	3.646220e-01	8.343338e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.085681e+00	6.934997e-01	1.135416e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.848509e+00	5.262813e-01	1.942614e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.964068e+00	4.465731e-01	2.405914e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.228561e+00	4.670514e-01	2.388903e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.563062e+00	2.510500e-01	2.065283e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.095986e+00	1.451776e-01	1.719013e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.681449e-01	1.542021e-01	1.404060e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.982978e-01	1.016962e-01	1.054071e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.018034e-01	7.318753e-02	7.528694e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.429579e-01	2.950677e-02	6.421635e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.520348e-03	3.575576e-03	3.509116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.190317e+00	1.385426e+00	7.802569e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.414192e+01	2.665297e+00	8.054165e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.724769e+01	1.894280e+00	2.222983e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.373301e+01	1.370198e+00	3.937006e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.072194e+00	1.641738e+00	3.912898e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.826793e+00	1.159087e+00	3.607937e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.727343e+00	7.563452e-01	3.779268e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.454844e+00	4.442763e-01	3.018697e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.549956e+00	2.797999e-01	2.537467e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.546770e-01	2.248404e-01	1.934538e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.359947e-01	1.478668e-01	1.547512e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.871180e-02	6.209816e-03	9.729469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.271832e+00	6.921102e-01	6.537425e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.186934e+00	3.240628e-01	2.543568e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.864601e+00	3.964942e-01	2.617018e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.847779e+00	3.599080e-01	3.883277e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.015207e+00	1.871183e-01	2.789275e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.069071e-01	8.346016e-02	1.722840e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.064136e-01	4.823106e-02	8.215706e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.563367e-02	2.078626e-02	2.858974e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.108858e-03	1.408670e-03	1.145057e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.448699e+01	2.456905e+00	3.072683e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.713301e+00	3.369871e-01	2.214724e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.300266e+00	2.076723e-01	4.587983e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.559868e+00	3.217026e-01	2.963577e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.646070e+00	2.601735e-01	2.214310e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.435549e-01	1.437375e-01	1.615427e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.303096e-01	5.875011e-02	1.064723e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.164923e-01	3.917046e-02	5.651170e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.409147e-02	4.977333e-03	6.646839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.623277e+02	1.427680e+01	1.934194e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.761666e+01	5.221490e-01	3.946817e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.992873e+00	3.269476e-01	9.775060e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.241893e+00	1.146905e-01	8.759897e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.151033e+00	2.671348e-01	1.972732e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.196348e+00	2.184595e-01	2.113649e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.690900e-01	1.138847e-01	1.672338e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.114381e-02	7.536618e-03	1.044551e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.691664e+00	6.332281e-01	7.033752e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.342292e+00	9.616988e-01	1.066053e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.519565e+00	5.460589e-01	3.915272e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.470977e+00	2.101110e-01	9.982547e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.209007e+00	2.763922e-01	1.108714e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.744700e+00	3.752358e-01	3.412290e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.331746e+00	3.572545e-01	3.306830e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.774694e+00	3.175669e-01	3.318387e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.279872e+00	2.413606e-01	2.926957e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.617939e-01	1.381064e-01	3.072698e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.377343e-01	8.733106e-02	1.721884e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.079800e-01	6.986143e-02	1.001294e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.289940e-01	3.816543e-02	4.784374e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.991305e-03	2.759959e-03	2.749213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.658661e+01	3.002284e+00	3.767316e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.034531e+01	1.202407e+00	1.305261e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.696696e+00	3.807886e-01	4.175837e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.737219e+00	1.464656e-01	3.017239e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.848989e+00	3.079058e-01	1.024365e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.915574e+00	2.275740e-01	2.098632e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.590057e+00	2.624815e-01	2.538996e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.155355e+00	3.192919e-01	2.200036e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.432963e+00	1.925237e-01	1.873473e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.934728e-01	1.484389e-01	1.906832e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.214752e-01	8.646501e-02	1.269662e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.608395e-01	4.192086e-02	7.070184e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.892856e-02	5.649663e-03	6.921670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.627871e+02	1.291540e+01	1.713161e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.562266e+01	9.946593e-01	5.646856e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.640599e+01	2.259300e-01	9.772203e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.076720e+01	7.835516e-01	4.467110e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.811927e+00	1.962651e-01	2.375777e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.798876e+00	3.592760e-01	7.855710e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.282930e+00	1.630410e-01	1.323212e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.363151e+00	1.230299e-01	1.498345e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.032734e+00	2.852289e-01	2.548336e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.393977e+00	2.057764e-01	2.197060e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.653292e-01	1.814973e-01	1.814888e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.960555e-02	1.027470e-02	1.187288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.878372e+00	3.120194e-01	2.476021e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.071089e+00	4.486468e-01	3.149211e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.484698e+00	4.055268e-01	4.597913e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.391975e+00	2.637424e-01	4.657204e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.261285e-01	1.479689e-01	2.546023e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.962742e-01	6.330992e-02	1.373304e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.367247e-01	3.493476e-02	6.167345e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.862006e-03	6.637834e-03	1.452046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.781242e+00	4.373923e-01	3.951236e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.118264e+00	1.862529e-01	1.538347e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.446243e+00	2.342286e-01	2.415973e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.893929e-01	1.220545e-01	1.461320e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.136320e-01	5.827918e-02	9.414273e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.887394e-01	2.678902e-02	5.372781e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.969524e-02	2.331687e-02	1.605197e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.598597e-03	3.211054e-03	1.125400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.385385e+01	8.456467e-01	9.055113e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.932478e+00	4.858459e-01	3.216007e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.554657e+00	2.584290e-01	2.551899e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.826932e-01	1.255252e-01	1.592548e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.412692e-02	8.491591e-03	9.748215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.611132e-01	1.207105e-01	1.535094e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.032711e+00	7.725835e-01	6.857761e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.754155e+00	8.197897e-01	8.135114e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.261384e+00	5.402680e-01	9.955120e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.815036e+00	2.911977e-01	2.712518e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.084513e+00	3.835732e-01	3.886746e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.270081e+00	4.414539e-01	4.650366e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.594433e+00	2.403928e-01	4.747793e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.154146e+00	2.302730e-01	2.992477e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.720257e-01	1.523055e-01	2.347572e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.944354e-01	8.865641e-02	1.436125e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.603731e-01	3.776677e-02	1.091319e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.122513e-01	3.179679e-02	4.278222e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.677465e-03	3.916407e-03	2.312536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.808907e+00	6.620878e-01	1.130722e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.289220e+00	1.790071e+00	1.612357e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.652845e+00	8.101786e-01	5.342240e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.548911e+00	2.661034e-01	1.839473e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.165803e+00	2.851198e-01	2.130399e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.867614e+00	4.735652e-01	2.779444e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.784975e+00	3.654659e-01	3.744072e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.931696e+00	2.791317e-01	3.616337e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.418878e+00	1.897661e-01	2.486484e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.993018e-01	1.493715e-01	1.705082e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.915581e-01	1.352092e-01	1.217182e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.430750e-01	7.902432e-02	1.110178e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.582052e-01	3.213543e-02	6.581871e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.230591e-01	2.951719e-02	2.894380e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.643527e-03	2.696840e-03	3.999180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.343058e+01	3.017023e+00	6.649525e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.396269e+01	3.684314e+00	5.009813e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.863971e+01	1.971265e+00	1.083143e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.173124e+01	8.115837e-01	2.902537e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.617511e+00	8.643594e-01	5.214401e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.698664e+00	7.684077e-01	4.657280e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.922669e+00	3.862371e-01	5.061876e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.900992e+00	3.606295e-01	2.908776e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.214737e+00	2.159743e-01	2.860040e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.501274e-01	1.457764e-01	1.653000e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.505152e-01	1.160166e-01	1.064015e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.284870e-02	4.563372e-03	6.720763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.786911e+00	5.537163e-01	5.412836e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.557269e+00	5.821267e-01	4.134747e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.010019e+00	4.376487e-01	3.345700e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.936245e+00	3.857498e-01	4.298731e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.020987e+00	2.009993e-01	3.472434e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.152807e-01	9.486360e-02	1.653133e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.985104e-01	3.086720e-02	8.584025e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.128689e-02	3.488541e-02	1.784027e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.775222e-03	3.006413e-03	7.366756e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.208781e+01	2.251348e+00	2.493051e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.589567e+00	6.581861e-01	5.940650e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.669136e+00	3.197175e-01	2.302736e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.570329e+00	3.917466e-01	2.947032e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.489188e+00	2.412990e-01	2.506208e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.752330e-01	1.119185e-01	1.435850e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.908683e-01	4.897056e-02	8.543360e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.819522e-01	2.333239e-02	4.139409e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.098919e-02	5.084293e-03	3.890335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.644404e+02	1.674808e+01	2.193625e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.038522e+01	7.550249e-01	1.266781e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.418175e+00	4.522872e-01	1.620401e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.325993e+00	3.645208e-01	1.906579e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.906445e+00	2.931233e-01	2.610578e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.001427e+00	1.682400e-01	2.110884e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.933895e-01	1.008955e-01	1.146009e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.390883e-02	5.873334e-03	7.632429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.306578e+00	5.241639e-01	5.088255e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.873684e+00	9.669174e-01	8.515611e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.577667e+00	7.537277e-01	7.565472e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.743704e+00	4.878858e-01	1.489376e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.426945e+00	2.510478e-01	1.601395e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.928628e+00	3.391980e-01	3.771683e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.469425e+00	4.295800e-01	4.620422e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.851188e+00	3.460846e-01	4.224135e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.326720e+00	2.326430e-01	3.250008e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.890114e-01	1.916876e-01	2.654532e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.544092e-01	9.849691e-02	1.964113e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.799628e-01	4.752959e-02	1.175394e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.165676e-01	3.097357e-02	3.874511e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.878612e-03	3.914515e-03	2.546844e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.208037e+01	2.545670e+00	2.845594e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.189616e+01	1.878264e+00	2.028980e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.754904e+00	1.127969e+00	5.803599e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.775983e+00	1.312992e-01	4.574599e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.325692e+00	2.636418e-01	2.303674e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.257599e+00	3.108370e-01	2.932723e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.611574e+00	2.941006e-01	3.853805e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.969388e+00	2.722034e-01	2.551506e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.416598e+00	2.199224e-01	2.444417e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.712074e-01	1.449043e-01	1.404990e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.704474e-01	7.741083e-02	9.440368e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.231296e-01	3.109715e-02	6.361132e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.512138e-02	4.337937e-03	4.297068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.584783e+02	1.522785e+01	1.685267e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.226699e+01	2.001515e+00	3.810712e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.877549e+01	4.063546e-01	1.658218e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.190740e+01	5.331143e-01	5.890768e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.808849e+00	4.265979e-01	3.206591e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.106251e+00	3.326657e-01	2.334268e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.399992e+00	2.940619e-01	2.257816e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.449575e+00	3.078444e-01	1.760146e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.839305e+00	2.781282e-01	2.876215e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.147332e+00	2.086688e-01	2.402894e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.094896e-01	1.414215e-01	1.336662e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.066449e-02	6.153569e-03	8.794506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.316758e+00	3.642389e-01	4.462256e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.633447e+00	3.121352e-01	1.094510e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.106729e+00	4.317518e-01	4.133146e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.264795e+00	2.616914e-01	3.338236e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.685489e-01	1.749974e-01	2.223781e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.795993e-01	7.282741e-02	1.242816e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.326187e-01	2.904441e-02	6.042552e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.007181e-03	2.458408e-03	3.206391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.798474e+00	4.740247e-01	6.214461e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.943385e+00	4.421576e-01	1.372888e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.487435e+00	2.657802e-01	2.292467e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.055666e-01	1.440464e-01	1.531772e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.389495e-01	8.262645e-02	9.557271e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.088422e-01	3.636504e-02	6.033831e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.986814e-02	2.033780e-02	2.969357e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.421262e-03	1.660947e-03	2.493025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.294636e+01	9.812768e-01	1.485399e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.432859e+00	8.522335e-01	2.469506e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.732100e+00	3.851749e-01	2.987689e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.296454e-01	1.757168e-01	1.857655e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.246712e-02	9.315326e-03	1.418504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.388473e-01	1.545832e-01	2.590729e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.663094e+00	8.769468e-01	1.353498e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.268513e+00	7.242238e-01	4.965544e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.168591e+00	2.446737e-01	6.139356e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.469149e+00	5.309411e-01	2.776771e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.633461e+00	4.778026e-01	3.686400e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.027498e+00	4.371961e-01	3.940558e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.415775e+00	2.286739e-01	3.793093e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.094800e+00	2.533275e-01	2.726402e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.493048e-01	1.659548e-01	2.030287e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.678485e-01	8.278589e-02	1.462444e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.544968e-01	5.952793e-02	8.469681e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.203816e-01	3.579591e-02	4.392601e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.494133e-03	2.456352e-03	2.462803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.707184e+00	6.891238e-01	2.167557e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.628400e+00	1.450770e+00	2.241428e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.913562e+00	8.053052e-01	7.647360e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.782081e+00	5.530183e-01	1.885483e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.089146e+00	7.369358e-01	1.996305e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.756574e+00	5.646967e-01	2.402180e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.700308e+00	4.576787e-01	2.685295e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.022602e+00	3.594375e-01	2.528065e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.465815e+00	3.199944e-01	2.218801e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.033564e+00	2.113511e-01	1.770900e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.127332e-01	1.285472e-01	1.347495e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.724705e-01	8.341510e-02	9.705030e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.729882e-01	5.634229e-02	7.924492e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.342991e-01	3.550063e-02	4.136957e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.727359e-03	2.741483e-03	3.591160e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.172397e+00	1.700749e+00	8.088309e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.568005e+01	3.026174e+00	9.197630e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.806444e+01	1.993593e+00	1.981615e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.351875e+01	1.476398e+00	3.431844e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.092536e+00	1.574393e+00	5.241029e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.752014e+00	1.135707e+00	4.006687e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.511710e+00	8.558815e-01	3.962710e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.198323e+00	4.828349e-01	3.326812e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.406733e+00	3.426683e-01	2.637836e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.834650e-01	2.064349e-01	1.939221e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.094962e-01	1.240863e-01	1.533415e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.789273e-02	5.965036e-03	8.351992e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.557462e+00	7.728251e-01	7.935327e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.214470e+00	2.861022e-01	1.330831e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.753849e+00	4.297420e-01	3.249789e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.670247e+00	3.003373e-01	4.437450e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.465874e-01	1.891880e-01	2.696192e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.954932e-01	9.763212e-02	1.525207e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.940933e-01	4.008981e-02	7.432733e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.080730e-02	1.974487e-02	2.632794e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.830885e-03	1.284361e-03	8.593783e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.618793e+01	2.779750e+00	3.521874e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.708316e+00	3.289112e-01	1.077280e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.232907e+00	2.040430e-01	1.235016e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.408461e+00	3.880337e-01	2.781804e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.475905e+00	2.630915e-01	2.339670e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.744494e-01	1.422895e-01	1.593362e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.164864e-01	7.422536e-02	9.018384e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.904791e-01	3.252699e-02	5.793463e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.254131e-02	4.224201e-03	6.397273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.760408e+02	1.621868e+01	2.086752e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.733454e+01	2.493793e-01	3.470431e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.680029e+00	2.179462e-01	3.297684e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.137079e+00	2.118197e-01	1.306719e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.891059e+00	2.873174e-01	2.331381e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.097878e+00	2.151253e-01	2.175996e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.600566e-01	1.303924e-01	1.481767e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.839620e-02	6.832913e-03	1.031790e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.932968e+00	7.461709e-01	9.133367e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.544365e+00	9.623245e-01	1.039758e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.597379e+00	5.620717e-01	3.462142e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.584799e+00	3.345293e-01	6.566629e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.134956e+00	3.568705e-01	1.995603e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.670014e+00	3.508222e-01	3.777521e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.176888e+00	4.069357e-01	3.906835e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.690414e+00	2.966316e-01	3.484508e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.200529e+00	2.327060e-01	3.189291e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.248677e-01	1.646718e-01	2.219437e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.101713e-01	9.261154e-02	1.687671e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.743753e-01	5.370006e-02	9.043329e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.230798e-01	3.533423e-02	4.455381e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.758072e-03	2.469652e-03	2.608369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.861615e+01	3.364297e+00	3.968788e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.054834e+01	1.118357e+00	1.178007e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.794532e+00	6.251224e-01	1.274111e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.698813e+00	8.273500e-02	3.902803e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.701322e+00	1.714662e-01	1.657175e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.928853e+00	2.645998e-01	1.796768e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.472766e+00	2.842563e-01	3.171529e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.934337e+00	2.850996e-01	2.261200e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.373348e+00	2.473694e-01	2.035589e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.333464e-01	1.362031e-01	1.474464e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.776781e-01	8.101071e-02	1.190781e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.435947e-01	4.708411e-02	6.769136e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.832107e-02	5.333680e-03	6.326724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.748149e+02	1.509840e+01	1.849589e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.456815e+01	6.872987e-01	1.104991e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.569892e+01	7.452181e-01	7.597664e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.052980e+01	4.082078e-01	5.863385e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.100949e+00	1.435111e-01	4.944976e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.511564e+00	2.622179e-01	2.328673e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.195998e+00	3.411220e-01	6.844745e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.307497e+00	2.411733e-01	7.227500e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.808199e+00	2.692957e-01	2.884801e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.258404e+00	2.597669e-01	2.392054e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.799868e-01	1.440024e-01	1.953989e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.806743e-02	8.624915e-03	1.139357e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.124451e+00	3.753474e-01	2.782421e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.799070e+00	3.260570e-01	3.078281e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.348455e+00	4.400697e-01	4.580649e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.343652e+00	2.622207e-01	4.160736e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.444435e-01	1.412505e-01	2.489349e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.643337e-01	6.184109e-02	1.414832e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.425340e-01	3.197791e-02	4.848895e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.646488e-03	5.653718e-03	2.382790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.975848e+00	4.731913e-01	4.480706e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.045240e+00	2.861629e-01	1.786678e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.355181e+00	2.255503e-01	2.530661e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.010420e-01	1.219173e-01	1.569715e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.859117e-01	6.851476e-02	8.421918e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.698163e-01	2.442757e-02	5.008116e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.164740e-02	1.996614e-02	2.440847e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.399166e-03	2.533525e-03	9.098732e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.421709e+01	9.104997e-01	9.108542e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.695420e+00	4.229601e-01	3.516569e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.464395e+00	2.792651e-01	2.739918e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.335130e-01	1.314482e-01	1.520757e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.342368e-02	8.461725e-03	9.263957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.043723e-01	1.426611e-01	1.816089e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.218172e+00	7.787999e-01	9.521802e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.209086e+00	1.014207e+00	6.072274e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.205674e+00	3.763045e-01	2.591692e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.771713e+00	3.923417e-01	1.876672e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.919942e+00	4.541714e-01	5.031225e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.098139e+00	4.003398e-01	4.653042e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.505694e+00	2.975808e-01	4.130798e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.069848e+00	2.309737e-01	3.042922e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.262931e-01	1.333460e-01	2.363603e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.309403e-01	6.820105e-02	1.724971e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.605736e-01	5.783797e-02	8.363391e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.096758e-01	3.098258e-02	4.352893e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.385739e-03	2.926400e-03	2.243181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.745429e+00	7.389266e-01	1.061088e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.619931e+00	1.654871e+00	2.094831e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.351629e+00	1.140930e+00	7.210295e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.757324e+00	1.485052e-01	4.116708e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.002215e+00	4.486693e-01	3.167619e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.765797e+00	5.495642e-01	3.308772e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.690948e+00	3.180031e-01	3.451655e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.918647e+00	3.263609e-01	2.827101e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.352938e+00	2.096405e-01	2.428905e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.494554e-01	1.833627e-01	1.804841e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.098173e-01	8.552341e-02	1.505461e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.223662e-01	1.090350e-01	8.839723e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.396192e-01	3.514894e-02	7.344961e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.079788e-01	2.336053e-02	3.799444e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.600959e-03	2.474607e-03	2.131584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.340053e+01	3.205052e+00	7.396240e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.348203e+01	3.802920e+00	4.790247e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.874060e+01	1.405640e+00	9.980220e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.235179e+01	7.435933e-01	6.734259e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.008312e+00	9.761889e-01	5.393788e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.650562e+00	5.773149e-01	5.368353e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.824690e+00	4.529182e-01	4.101445e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.826165e+00	3.538919e-01	3.150637e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.211411e+00	2.876917e-01	2.372042e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.945986e-01	1.356724e-01	1.597614e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.698100e-01	9.779794e-02	1.283596e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.244131e-02	4.137192e-03	5.489514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.017495e+00	6.540954e-01	6.834493e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.568809e+00	5.249121e-01	4.677864e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.923343e+00	5.227066e-01	3.189877e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.818587e+00	4.340825e-01	4.760561e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.765201e-01	1.845765e-01	3.620769e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.737453e-01	9.372844e-02	1.783614e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.913079e-01	3.026754e-02	7.673312e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.001463e-02	3.497397e-02	1.888001e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.326659e-03	2.328233e-03	1.045357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.373041e+01	2.736046e+00	3.052046e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.495870e+00	5.387231e-01	5.170973e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.462256e+00	3.782651e-01	1.990321e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.500968e+00	4.298386e-01	3.902829e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.404255e+00	2.669256e-01	2.622874e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.983118e-01	1.174190e-01	1.700432e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.670066e-01	6.506182e-02	8.103632e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.506724e-01	2.527256e-02	4.059178e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.144570e-02	4.698412e-03	3.899879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.748243e+02	1.900600e+01	2.379530e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.973517e+01	1.112981e+00	1.389087e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.980116e+00	6.009930e-01	2.436380e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.086626e+00	2.706297e-01	2.591920e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.922276e+00	2.956719e-01	2.616557e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.315248e-01	1.997207e-01	2.295433e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.380130e-01	1.032338e-01	1.442610e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.369307e-02	5.911245e-03	6.035540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.402376e+00	5.389566e-01	7.619700e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.294161e+00	1.091426e+00	9.838846e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.705500e+00	7.453482e-01	7.860140e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.767547e+00	4.011895e-01	1.160319e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.374912e+00	2.867678e-01	2.018587e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.940152e+00	4.945409e-01	4.528266e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.340480e+00	4.515546e-01	4.072449e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.766519e+00	3.583448e-01	4.025744e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.231553e+00	2.404874e-01	3.388715e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.163689e-01	1.409921e-01	2.987928e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.005242e-01	9.184418e-02	1.865948e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.800013e-01	5.960306e-02	9.009464e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.141399e-01	3.064554e-02	4.810660e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.543675e-03	3.122516e-03	2.471984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.293652e+01	2.863416e+00	3.017172e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.270541e+01	1.951151e+00	2.303883e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.747226e+00	8.777356e-01	6.566050e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.138241e+00	4.237212e-01	3.318014e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.143232e+00	2.110071e-01	2.744861e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.120466e+00	2.707201e-01	3.653677e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.531247e+00	3.079142e-01	3.172062e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.991782e+00	3.373692e-01	2.705916e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.330062e+00	1.993477e-01	2.325968e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.711358e-01	1.154689e-01	1.509623e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.414854e-01	9.370014e-02	9.250651e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.030969e-01	3.070394e-02	6.584050e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.474786e-02	3.641410e-03	4.392316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.704205e+02	1.962602e+01	1.778949e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.046503e+01	8.401195e-01	4.267769e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.777133e+01	8.977493e-01	1.792560e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.170567e+01	7.218017e-01	7.993992e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.194722e+00	4.413848e-01	4.645849e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.796341e+00	4.513131e-01	2.468130e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.291096e+00	2.787389e-01	3.296290e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.417244e+00	2.180490e-01	2.241388e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.681656e+00	2.693879e-01	2.805269e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.131179e+00	2.432328e-01	2.187155e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.420946e-01	1.141700e-01	1.483961e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.997030e-02	5.433050e-03	8.178967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.301158e+00	3.145360e-01	3.332406e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.554374e+00	2.377120e-01	7.166039e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.098689e+00	2.901647e-01	3.627740e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.369880e+00	2.677207e-01	2.810965e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.996968e-01	1.056029e-01	1.974480e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.819605e-01	5.359623e-02	1.267296e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.443367e-01	3.406730e-02	5.267972e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.177296e-03	3.172718e-03	3.754827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.651821e+00	4.048418e-01	4.734512e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.910089e+00	3.225269e-01	1.220862e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.607732e+00	2.270576e-01	1.856528e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.633792e-01	8.975283e-02	1.455094e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.708798e-01	6.357117e-02	8.627351e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.340775e-01	3.692192e-02	5.775789e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.849361e-02	1.675338e-02	3.549334e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.535199e-03	1.876965e-03	1.997842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.283866e+01	8.452988e-01	1.165258e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.282700e+00	6.766234e-01	2.284974e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.892447e+00	2.872753e-01	2.456052e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.081043e-01	1.394498e-01	1.575595e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.618444e-02	7.914064e-03	1.237951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.818224e-01	1.521190e-01	2.289325e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.692668e+00	7.540064e-01	9.159373e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.079527e+00	5.417148e-01	4.475037e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.135959e+00	2.047612e-01	1.837876e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.336946e+00	2.717673e-01	2.173956e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.675255e+00	4.240771e-01	2.949849e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.009844e+00	3.042687e-01	3.179280e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.514079e+00	2.288877e-01	2.785218e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.132517e+00	1.788897e-01	2.577956e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.985107e-01	1.517876e-01	1.759140e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.944610e-01	8.361272e-02	1.342710e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.571999e-01	3.955121e-02	9.326560e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.194322e-01	3.581786e-02	3.852976e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.044244e-03	1.975744e-03	2.868073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.863056e+00	6.154128e-01	1.905141e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.433762e+00	1.176547e+00	1.382777e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.309700e+00	6.048977e-01	5.784632e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.412291e+00	4.003386e-01	4.784200e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.093857e+00	5.694716e-01	6.593597e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.722236e+00	3.765734e-01	1.829642e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.739036e+00	3.131146e-01	2.406635e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.073942e+00	2.689236e-01	2.054447e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.586427e+00	2.070552e-01	1.761027e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.137934e+00	1.472287e-01	1.650925e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.828344e-01	1.179007e-01	1.153706e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.057638e-01	8.077090e-02	8.906117e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.953724e-01	4.051821e-02	7.684850e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.489312e-01	2.301241e-02	4.024301e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.507167e-03	2.626335e-03	3.326422e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.583877e+00	1.581892e+00	7.824293e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.612406e+01	2.724821e+00	7.038248e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.758917e+01	1.609264e+00	1.290825e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.319700e+01	1.449076e+00	3.377020e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.009277e+00	1.183900e+00	3.222771e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.636645e+00	1.151911e+00	3.393116e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.329447e+00	4.794951e-01	3.417382e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.301691e+00	3.755475e-01	2.835557e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.557803e+00	2.691467e-01	2.197232e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.896224e-01	1.670559e-01	2.061496e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.737324e-01	9.624814e-02	1.325804e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.863915e-02	5.053071e-03	7.134571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.448152e+00	6.521457e-01	6.100906e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.168236e+00	2.325686e-01	1.028829e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.808359e+00	3.423558e-01	2.511227e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.750637e+00	2.551080e-01	3.522851e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.636300e-01	1.386848e-01	2.532504e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.176527e-01	8.797995e-02	1.397892e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.029191e-01	3.538202e-02	7.871995e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.108291e-02	2.045458e-02	2.267963e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.009714e-03	1.484086e-03	8.495260e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.476301e+01	2.246143e+00	2.299703e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.560050e+00	2.968254e-01	1.502124e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.453639e+00	1.365325e-01	1.339636e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.428704e+00	3.051700e-01	2.555275e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.617048e+00	1.991167e-01	2.080809e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.507415e-01	9.065811e-02	1.434567e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.345981e-01	5.152671e-02	8.787741e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.222916e-01	3.270928e-02	6.189439e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.382613e-02	3.409435e-03	6.023791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.625326e+02	1.291866e+01	1.491471e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.707422e+01	7.839397e-01	4.366595e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.343441e+00	1.735254e-01	1.508810e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.429152e+00	1.129540e-01	7.568746e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.970556e+00	1.922416e-01	2.247611e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.193195e+00	1.550015e-01	2.097727e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.295754e-01	9.164089e-02	1.525247e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.055435e-02	6.237908e-03	8.851162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.930688e+00	6.595530e-01	6.683780e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.380613e+00	8.485349e-01	6.792592e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.438314e+00	3.997704e-01	3.244054e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.368574e+00	1.920317e-01	1.161094e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.144356e+00	2.089682e-01	1.677420e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.707587e+00	3.136077e-01	2.314672e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.258675e+00	2.872989e-01	2.959888e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.749232e+00	2.475560e-01	3.097784e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.260474e+00	1.793463e-01	2.665074e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.721517e-01	1.390638e-01	2.132071e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.535574e-01	8.810523e-02	1.782710e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.806737e-01	4.196865e-02	9.627665e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.236518e-01	3.469792e-02	3.908567e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.357641e-03	1.983780e-03	2.669299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.770800e+01	2.772273e+00	2.737439e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.555768e+00	9.441501e-01	1.019420e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.139159e+00	3.731489e-01	2.499694e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.715217e+00	2.320083e-01	2.172592e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.874437e+00	1.777119e-01	8.043157e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.013852e+00	1.031236e-01	1.491380e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.581672e+00	2.272580e-01	2.384818e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.984915e+00	2.146473e-01	2.797419e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.485022e+00	1.784342e-01	1.645302e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.196835e-01	9.740889e-02	1.513226e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.386957e-01	7.892369e-02	9.131063e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.668298e-01	3.331017e-02	6.764426e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.761728e-02	3.133865e-03	5.632059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.621333e+02	1.202208e+01	1.353389e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.432368e+01	1.260157e+00	4.749880e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.610908e+01	1.436986e+00	4.980564e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.013043e+01	2.264653e-01	2.396057e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.707086e+00	1.590052e-01	5.897483e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.971369e+00	6.705390e-02	1.522697e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.549766e+00	1.782825e-01	5.083292e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.424416e+00	1.064758e-01	1.273406e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.925281e+00	2.271509e-01	2.254627e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.336712e+00	1.648993e-01	2.529734e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.583933e-01	1.397964e-01	1.663931e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.028521e-02	7.558300e-03	9.808711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.059541e+00	3.092108e-01	1.593909e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.778708e+00	2.105339e-01	1.823061e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.421924e+00	2.502933e-01	3.566291e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.333960e+00	1.670309e-01	3.531368e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.615404e-01	1.422960e-01	1.960346e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.374146e-01	6.789352e-02	9.969058e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.709013e-01	2.072122e-02	5.219215e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.168856e-03	7.183332e-03	1.812429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.734818e+00	3.626739e-01	3.282139e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.049156e+00	2.128541e-01	1.427596e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.518762e+00	1.683680e-01	2.042837e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.799895e-01	9.466938e-02	1.399544e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.046804e-01	7.146041e-02	6.835396e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.453975e-01	1.860045e-02	5.059856e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.324820e-02	1.791704e-02	1.897699e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.446193e-03	3.463570e-03	1.221812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.343216e+01	7.095464e-01	7.417942e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.158387e+00	3.451425e-01	2.649830e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.673082e+00	2.699313e-01	2.163362e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.765814e-01	1.013317e-01	1.341211e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.384893e-02	8.787320e-03	8.083171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.534442e-01	1.710312e-01	1.430752e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.286293e+00	6.852075e-01	6.664125e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.903355e+00	7.590704e-01	5.075326e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.122362e+00	1.535896e-01	1.428974e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.675844e+00	2.535997e-01	2.351868e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.946060e+00	3.310695e-01	3.923317e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.099907e+00	2.386795e-01	3.872331e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.532624e+00	2.094436e-01	3.225367e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.101801e+00	1.583332e-01	2.588950e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.742371e-01	1.314655e-01	1.660666e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.283718e-01	8.850292e-02	1.115475e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.877423e-01	2.653699e-02	9.061292e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.243664e-01	2.597781e-02	3.912940e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.552578e-03	4.227878e-03	1.642020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.296252e+00	8.007813e-01	9.194271e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.258626e+00	1.543180e+00	1.114760e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.288526e+00	4.603647e-01	5.897112e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.024899e+00	7.344557e-02	5.752876e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.943362e+00	3.782618e-01	2.284424e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.663265e+00	3.365324e-01	2.871603e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.856694e+00	3.168132e-01	2.290058e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.071167e+00	1.930017e-01	2.722765e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.481714e+00	1.445683e-01	2.253071e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.050434e+00	1.096051e-01	1.531513e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.142936e-01	1.013186e-01	1.028920e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.488478e-01	6.952020e-02	6.967252e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.838911e-01	4.802571e-02	4.352681e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.457669e-01	2.296573e-02	3.688025e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.863916e-03	2.556373e-03	3.132239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.484755e+01	3.055211e+00	6.273064e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.306065e+01	3.027233e+00	3.401502e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.802042e+01	1.183659e+00	8.423273e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.141541e+01	7.834565e-01	5.438310e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.212020e+00	6.916803e-01	4.170024e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.630089e+00	4.643734e-01	5.231147e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.148638e+00	4.085310e-01	3.574620e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.112748e+00	3.445744e-01	2.900460e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.303284e+00	2.187513e-01	1.959130e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.063323e-01	1.485631e-01	1.306582e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.502992e-01	8.394749e-02	1.113408e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.481677e-02	6.690464e-03	3.686660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.025296e+00	5.478834e-01	4.571241e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.398540e+00	3.832915e-01	2.437990e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.924944e+00	3.322406e-01	2.725046e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.865710e+00	2.670762e-01	4.002374e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.726216e-01	1.409303e-01	2.569730e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.521021e-01	7.570815e-02	1.276008e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.320747e-01	1.916887e-02	7.539575e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.150475e-02	3.944777e-02	9.587944e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.406467e-03	3.113772e-03	7.893259e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.305026e+01	2.179371e+00	2.121282e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.562420e+00	3.821444e-01	3.532855e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.367236e+00	2.785998e-01	2.125971e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.786449e+00	2.897676e-01	2.286441e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.577468e+00	1.684097e-01	2.317756e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.974318e-01	8.935383e-02	1.525414e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.846028e-01	4.934507e-02	6.471359e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.416668e-01	1.779783e-02	4.686263e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.275027e-02	5.440705e-03	3.264908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.628954e+02	1.443284e+01	1.785098e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.826661e+01	8.902646e-01	5.069791e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.951304e+00	5.332537e-01	1.832974e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.364630e+00	1.785264e-01	2.665727e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.227711e+00	1.770286e-01	2.582379e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.051992e+00	1.603018e-01	1.581623e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.312352e-01	1.086320e-01	1.215942e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.551776e-02	7.583298e-03	4.520335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.499891e+00	5.207790e-01	4.900508e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.096947e+00	8.082806e-01	7.405126e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.470627e+00	5.499229e-01	4.477664e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.536180e+00	2.923788e-01	1.588726e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.329112e+00	2.200869e-01	1.155748e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.890155e+00	3.247744e-01	2.933720e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.414544e+00	2.439958e-01	3.760979e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.831528e+00	2.348567e-01	3.102252e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.276072e+00	1.602204e-01	2.867264e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.736431e-01	1.390932e-01	1.894464e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.723361e-01	8.987310e-02	1.260221e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.082032e-01	3.694128e-02	6.989544e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.236354e-01	2.575939e-02	3.620932e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.572058e-03	3.796511e-03	2.021921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.375619e+01	2.295098e+00	2.469481e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.137893e+01	1.262747e+00	1.410674e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.474344e+00	6.075502e-01	5.528297e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.159520e+00	2.433694e-01	3.194967e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.827516e+00	1.896878e-01	2.289426e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.219506e+00	2.005193e-01	1.606232e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.782334e+00	2.818515e-01	2.250144e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.165064e+00	2.191692e-01	2.180207e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.429280e+00	1.587859e-01	1.847396e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.614386e-01	1.025886e-01	1.215095e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.992379e-01	6.610115e-02	7.221714e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.608969e-01	2.684927e-02	4.379906e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.713734e-02	3.776128e-03	5.604552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.584161e+02	1.276954e+01	1.584283e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.791151e+01	5.901750e-01	1.436409e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.799899e+01	1.986369e+00	5.012796e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.121983e+01	4.358474e-01	4.845447e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.447100e+00	4.482462e-01	3.658666e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.082346e+00	4.052193e-01	2.367635e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.233716e+00	2.325970e-01	1.787666e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.674262e+00	1.017802e-01	2.747476e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.058235e+00	2.610427e-01	2.968906e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.237292e+00	2.464732e-01	1.662265e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.634538e-01	8.120576e-02	1.246012e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.219601e-02	6.811667e-03	6.070853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.584082e+00	3.288680e-01	3.387733e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.334904e+00	1.588090e-01	3.663534e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.978589e+00	3.722585e-01	3.355048e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.190698e+00	2.053335e-01	2.625981e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.020050e-01	1.151232e-01	1.748114e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.359335e-01	6.730035e-02	1.147880e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.241793e-01	3.285546e-02	4.795298e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.396009e-03	2.957221e-03	2.868296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.962550e+00	4.073169e-01	4.943754e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.781681e+00	2.983380e-01	1.353062e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.406169e+00	2.667117e-01	1.857360e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.089235e-01	1.145709e-01	1.353026e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.923958e-01	5.258280e-02	8.161488e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.254786e-01	3.866459e-02	4.975970e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.671577e-02	2.126777e-02	2.991447e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.308313e-03	1.614172e-03	3.043005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.329174e+01	8.753170e-01	1.107705e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.049348e+00	5.609276e-01	2.462312e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.743604e+00	3.027945e-01	2.515580e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.873376e-01	1.499349e-01	1.590449e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.209982e-02	9.086512e-03	1.368317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.205054e-01	1.992180e-01	3.822106e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.470928e+00	9.075798e-01	1.016893e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.331719e+00	4.496021e-01	2.316261e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.819184e+00	2.174710e-01	8.222308e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.106267e+00	4.369487e-01	2.433519e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.436987e+00	3.639347e-01	3.142893e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.855476e+00	3.234587e-01	3.082564e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.364490e+00	2.244942e-01	2.667231e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.002903e+00	1.413419e-01	2.409417e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.950194e-01	1.193209e-01	1.846200e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.472637e-01	8.936298e-02	1.156565e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.522231e-01	5.418579e-02	8.322161e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.066225e-01	3.035991e-02	4.103875e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.049016e-03	2.381562e-03	2.117095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.742257e+00	7.664794e-01	2.418927e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.906542e+00	1.310161e+00	1.563104e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.802408e+00	1.053252e+00	3.680221e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.115677e+00	5.971515e-01	8.131222e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.500625e+00	4.242835e-01	1.892220e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.413153e+00	3.188396e-01	2.093044e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.635634e+00	4.653071e-01	2.289727e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.915318e+00	2.828625e-01	2.021675e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.416969e+00	1.507142e-01	1.872458e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.024072e+00	1.741978e-01	1.416324e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.186720e-01	1.312448e-01	1.146036e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.445205e-01	5.441142e-02	8.908211e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.806327e-01	6.896622e-02	6.084865e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.302540e-01	2.476618e-02	5.524424e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.503708e-03	3.087534e-03	3.125359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.238619e+00	1.930412e+00	1.087164e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.927440e+01	3.117677e+00	7.310767e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.868988e+01	2.174184e+00	1.299265e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.271231e+01	1.664293e+00	2.972727e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.259952e+00	1.556100e+00	3.620374e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.089362e+00	7.442220e-01	3.578261e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.308183e+00	6.669328e-01	3.501748e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.130523e+00	3.263047e-01	2.840993e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.367158e+00	2.462479e-01	2.188506e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.080713e-01	1.936479e-01	1.757549e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.804380e-01	1.005635e-01	1.596971e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.823712e-02	7.317786e-03	7.821978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.969711e+00	7.072313e-01	6.981143e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.037881e+00	2.118620e-01	6.046041e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.587119e+00	3.394449e-01	3.581170e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.635925e+00	2.847059e-01	3.218906e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.761155e-01	1.317998e-01	2.188929e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.471549e-01	6.755124e-02	1.334493e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.782100e-01	4.508757e-02	6.116994e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.667755e-02	1.789195e-02	2.338550e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.530915e-03	8.613892e-04	1.447358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.745712e+01	2.376552e+00	2.911718e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.198672e+00	2.795209e-01	7.143456e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.192760e+00	1.711279e-01	8.796516e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.338859e+00	3.146219e-01	2.909418e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.432717e+00	2.063935e-01	2.028471e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.919337e-01	1.158527e-01	1.403519e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.759263e-01	4.990377e-02	8.210478e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.960391e-01	3.420482e-02	4.667917e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.274235e-02	4.309777e-03	5.839204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.802934e+02	1.335364e+01	1.773912e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.604245e+01	7.400762e-01	1.173097e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.745803e+00	2.699645e-01	1.492615e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.041698e+00	1.117673e-01	9.683596e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.930586e+00	2.265426e-01	2.044748e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.083980e+00	2.020432e-01	2.156799e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.506464e-01	9.841303e-02	1.370477e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.882519e-02	6.409701e-03	9.490086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.553006e+00	8.746784e-01	8.802264e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.008599e+00	1.027002e+00	7.712556e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.373184e+00	2.806033e-01	3.088794e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.193487e+00	2.140351e-01	1.327226e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.890429e+00	2.980656e-01	2.699382e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.537375e+00	4.181653e-01	2.792022e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.087412e+00	2.859375e-01	3.517058e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.571891e+00	2.114650e-01	3.209540e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.141975e+00	1.867999e-01	2.637162e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.692665e-01	1.094918e-01	2.344772e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.967843e-01	9.156425e-02	1.268420e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.680726e-01	6.749618e-02	8.344702e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.058179e-01	2.757569e-02	4.160678e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.389459e-03	2.629631e-03	2.256326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.225002e+01	3.478541e+00	3.531529e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.201191e+00	7.326905e-01	1.092990e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.786958e+00	2.765282e-01	9.166742e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.315637e+00	9.124702e-02	1.455103e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.344314e+00	1.067449e-01	2.712171e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.948424e+00	2.582420e-01	1.154754e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.459838e+00	3.449553e-01	1.840910e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.867281e+00	1.996857e-01	2.977909e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.300687e+00	1.443537e-01	2.266511e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.312491e-01	1.234614e-01	1.265774e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.810344e-01	7.778852e-02	8.734678e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.532576e-01	4.694781e-02	5.610067e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.712821e-02	4.278120e-03	5.895628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.803602e+02	1.349767e+01	1.631056e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.331773e+01	1.243105e+00	2.607723e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.451958e+01	8.520261e-01	2.766091e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.008775e+01	1.834387e-01	1.063247e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.124363e+00	3.995824e-01	4.504623e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.302398e+00	4.426431e-01	2.003497e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.078872e+00	1.104224e-01	1.444315e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.251993e+00	1.409893e-01	1.251319e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.810738e+00	2.034227e-01	3.156490e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.226462e+00	2.162436e-01	1.977270e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.251430e-01	1.439414e-01	1.537849e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.746082e-02	8.217038e-03	1.001988e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.475146e+00	3.216541e-01	2.674237e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.558446e+00	3.132655e-01	8.750852e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.960231e+00	2.756577e-01	4.419230e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.230728e+00	1.990881e-01	2.938321e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.905764e-01	9.547205e-02	1.975316e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.439647e-01	4.447607e-02	1.228198e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.285361e-01	3.694391e-02	3.498051e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.059220e-03	6.115636e-03	9.225605e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.196072e+00	3.872740e-01	3.715570e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.686792e+00	2.487414e-01	1.711664e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.332968e+00	1.711792e-01	1.915800e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.182150e-01	9.644804e-02	1.285340e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.631470e-01	4.121245e-02	1.023154e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.753144e-01	2.538515e-02	3.635256e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.012319e-02	2.514203e-02	1.378367e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.274489e-03	2.908298e-03	8.011526e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.438977e+01	7.515301e-01	9.234561e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.495088e+00	6.030564e-01	3.004222e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.451733e+00	2.484108e-01	2.162696e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.147834e-01	1.028074e-01	1.714903e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.489432e-02	8.409769e-03	7.898303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.557050e-01	1.779993e-01	2.311057e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.182651e+00	1.000521e+00	8.704194e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.608260e+00	7.701676e-01	4.422699e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.006580e+00	1.538283e-01	2.169064e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.155926e+00	3.729260e-01	4.363275e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.442781e+00	3.586596e-01	4.971629e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.889716e+00	2.809728e-01	3.812447e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.368399e+00	2.080356e-01	3.273356e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.012051e+00	1.693302e-01	2.518820e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.775892e-01	1.101558e-01	1.739795e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.046056e-01	6.065884e-02	1.266503e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.383329e-01	5.138500e-02	6.186492e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.034523e-01	3.891331e-02	2.949767e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.857889e-03	2.997389e-03	2.664481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.151565e+00	8.462340e-01	1.336086e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.005309e+01	1.420783e+00	1.351518e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.059924e+00	9.707973e-01	2.814937e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.040570e+00	3.437813e-01	3.413951e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.462205e+00	2.870945e-01	3.111961e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.242960e+00	3.490772e-01	3.711503e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.515321e+00	2.964150e-01	2.854721e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.797573e+00	1.915434e-01	2.920193e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.290094e+00	1.750863e-01	2.237377e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.298121e-01	1.556616e-01	1.397898e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.312643e-01	1.065132e-01	1.009858e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.052860e-01	5.199928e-02	9.585031e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.209417e-01	2.701569e-02	6.405043e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.196411e-01	3.714255e-02	2.274665e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.469286e-03	2.703563e-03	2.272309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.818903e+01	3.826995e+00	7.890736e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.657849e+01	3.675909e+00	3.851714e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.785472e+01	9.447145e-01	5.557876e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.143581e+01	1.742749e+00	6.715682e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.831653e+00	6.017938e-01	7.654143e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.231964e+00	4.397246e-01	4.816540e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.809639e+00	4.935030e-01	3.413251e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.884527e+00	4.038260e-01	2.603707e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.135237e+00	2.083848e-01	1.987718e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.939281e-01	1.169191e-01	1.933137e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.710345e-01	8.160464e-02	1.285887e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.284390e-02	4.945371e-03	3.969290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.668335e+00	6.577089e-01	6.373545e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.403585e+00	3.717467e-01	2.106638e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.476468e+00	4.996980e-01	3.525861e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.707821e+00	2.630575e-01	4.385208e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.455724e-01	1.579809e-01	2.382547e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.318530e-01	5.888831e-02	1.588590e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.759556e-01	2.622086e-02	5.877344e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.487396e-02	3.446466e-02	1.286168e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.345650e-03	2.424018e-03	7.830681e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.687245e+01	2.513599e+00	2.922761e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.137984e+00	3.451234e-01	3.057328e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.147478e+00	3.597736e-01	1.831128e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.358508e+00	3.812992e-01	2.731999e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.414856e+00	1.779721e-01	2.199901e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.975617e-01	1.118012e-01	1.196495e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.341358e-01	4.037688e-02	9.828920e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.697701e-01	3.330376e-02	3.449637e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.114110e-02	6.223020e-03	2.434473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.855035e+02	1.581426e+01	2.084072e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.775136e+01	1.130531e+00	4.663134e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.291793e+00	3.620265e-01	2.840642e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.228895e+00	2.625271e-01	1.486715e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.850837e+00	2.427988e-01	2.114861e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.000170e-01	1.589177e-01	2.087908e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.173985e-01	7.349908e-02	1.022894e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.460336e-02	6.360808e-03	4.825726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.924940e+00	8.220104e-01	7.188082e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.850669e+00	9.427859e-01	8.712899e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.109234e+00	6.984161e-01	4.035822e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.581435e+00	3.689302e-01	1.081989e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.989368e+00	2.899143e-01	3.130280e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.583614e+00	4.115576e-01	4.704067e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.094919e+00	2.973105e-01	3.704278e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.642533e+00	2.660305e-01	3.700019e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.158493e+00	1.907156e-01	2.605446e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.887145e-01	1.096050e-01	2.206632e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.843377e-01	1.034649e-01	1.459495e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.453780e-01	3.669456e-02	8.120457e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.044159e-01	3.648646e-02	3.274238e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.031413e-03	3.058471e-03	2.532577e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.744004e+01	3.745316e+00	3.250433e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.316631e+01	1.846043e+00	1.318656e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.453308e+00	3.358774e-01	3.659686e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.875548e+00	2.502813e-01	2.073845e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.693242e+00	1.954550e-01	1.173470e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.986472e+00	2.918712e-01	2.080082e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.347497e+00	2.432568e-01	4.960805e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.924365e+00	2.152238e-01	2.381112e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.271968e+00	1.873394e-01	1.743531e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.982665e-01	1.434835e-01	1.209213e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.157358e-01	6.032129e-02	1.087767e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.905194e-01	2.843803e-02	4.887564e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.454468e-02	5.049800e-03	3.440812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.799701e+02	1.801486e+01	1.711669e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.774472e+01	1.591049e+00	1.577767e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.687047e+01	9.315620e-01	1.369611e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.094475e+01	5.873309e-01	1.487238e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.825612e+00	4.657804e-01	1.615622e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.398899e+00	3.063244e-01	3.202066e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.069941e+00	1.545426e-01	6.355401e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.491529e+00	2.879887e-01	1.442981e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.704316e+00	3.020662e-01	2.121448e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.073783e+00	2.050761e-01	2.177201e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.297321e-01	1.019366e-01	1.453606e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.110769e-02	4.500342e-03	6.275916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.581748e+00	3.708269e-01	3.487073e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.274345e+00	1.058595e-01	4.756503e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.002057e+00	3.336021e-01	3.572258e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.189308e+00	1.821411e-01	2.947933e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.396883e-01	1.402600e-01	1.882375e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.551992e-01	7.560354e-02	1.058517e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.252378e-01	3.654338e-02	4.944642e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.473117e-03	3.253764e-03	3.197997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.871418e+00	4.256262e-01	4.426353e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.778243e+00	2.553803e-01	1.788597e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.506724e+00	2.123891e-01	1.886259e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.968644e-01	1.234960e-01	1.285130e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.377295e-01	8.458359e-02	1.082158e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.381883e-01	5.785956e-02	5.327430e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.393418e-02	1.323261e-02	3.359990e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.257237e-03	1.601757e-03	2.338863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.322025e+01	8.609798e-01	1.013764e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.001564e+00	4.279759e-01	2.715334e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.813297e+00	3.036650e-01	2.375875e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.101611e-01	1.848221e-01	1.554754e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.216116e-02	7.455879e-03	1.264856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.834504e-01	2.099881e-01	3.518375e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.133140e+00	9.176870e-01	1.055558e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.291164e+00	5.106666e-01	3.554040e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.034126e+00	2.365087e-01	1.571050e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.252067e+00	4.001471e-01	2.747448e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.570868e+00	3.840001e-01	3.343221e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.848018e+00	2.876248e-01	3.743025e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.394661e+00	2.728206e-01	2.897648e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.850188e-01	1.507497e-01	2.526805e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.280600e-01	1.292869e-01	1.796278e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.527311e-01	1.022267e-01	1.194589e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.436330e-01	5.619920e-02	7.485941e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.028242e-01	3.438339e-02	3.709773e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.771035e-03	1.852810e-03	2.854487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.715107e+00	8.997240e-01	2.132072e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.267856e+00	1.262997e+00	1.321861e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.687010e+00	5.699415e-01	3.778975e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.115694e+00	2.155218e-01	4.735420e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.753500e+00	6.191057e-01	2.227387e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.416645e+00	4.187267e-01	2.621843e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.677577e+00	2.903428e-01	2.373915e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.011683e+00	3.336930e-01	2.086601e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.405834e+00	1.811458e-01	2.229974e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.063617e+00	1.854422e-01	1.538850e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.005930e-01	9.131048e-02	1.974366e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.963008e-01	9.587508e-02	8.675008e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.889440e-01	4.658094e-02	6.781840e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.324010e-01	2.096918e-02	4.763179e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.203684e-03	3.981378e-03	3.799389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.220311e+00	2.043282e+00	9.910005e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.991189e+01	3.224576e+00	5.875869e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.870319e+01	1.671641e+00	1.176542e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.263761e+01	1.233531e+00	5.654056e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.865533e+00	1.309518e+00	3.547531e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.103463e+00	8.773413e-01	3.822477e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.221344e+00	5.393131e-01	3.296869e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.138165e+00	3.460312e-01	2.624493e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.467948e+00	3.390847e-01	2.199491e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.467751e-01	1.946101e-01	1.823389e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.489529e-01	1.491130e-01	1.345051e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.788708e-02	4.265065e-03	1.092785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.595813e+00	7.264069e-01	6.891565e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.160981e+00	2.185772e-01	4.543800e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.798809e+00	3.216572e-01	3.941055e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.702327e+00	3.169429e-01	3.429856e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.098744e-01	1.534933e-01	2.287927e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.751758e-01	8.064937e-02	1.387563e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.839438e-01	4.239362e-02	7.245170e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.546992e-02	2.191756e-02	2.934605e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.628944e-03	1.181750e-03	9.079867e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.532428e+01	2.459876e+00	2.458004e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.509745e+00	3.779200e-01	2.170569e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.327191e+00	9.038000e-02	3.431867e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.621458e+00	3.553024e-01	2.728226e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.542153e+00	2.028202e-01	1.997862e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.845954e-01	1.062475e-01	1.248542e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.310721e-01	9.108557e-02	9.810885e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.939399e-01	4.008918e-02	7.203091e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.339453e-02	4.574760e-03	5.757400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.637868e+02	1.319199e+01	1.498653e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.799650e+01	4.630777e-01	9.414711e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.172418e+00	1.540502e-01	7.954148e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.249690e+00	1.353475e-01	1.612382e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.050686e+00	2.314348e-01	2.296896e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.154658e+00	2.259242e-01	1.819885e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.645103e-01	1.186081e-01	1.374579e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.007564e-02	6.008081e-03	9.243905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.181975e+00	7.504351e-01	8.008687e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.296891e+00	1.126408e+00	8.246362e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.444363e+00	4.858412e-01	4.185569e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.576488e+00	2.736418e-01	1.456021e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.129975e+00	2.589290e-01	2.943925e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.654370e+00	2.753268e-01	4.564832e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.291067e+00	3.827371e-01	3.155993e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.659168e+00	2.754578e-01	3.200148e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.149234e+00	1.939197e-01	2.994816e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.125082e-01	1.478538e-01	2.055274e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.186688e-01	9.179772e-02	1.361244e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.669646e-01	6.739846e-02	8.080207e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.069491e-01	3.262333e-02	3.851590e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.830672e-03	1.798032e-03	3.091077e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.903290e+01	3.267761e+00	3.406142e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.041771e+00	1.023697e+00	6.790025e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.999231e+00	2.846455e-01	3.747818e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.883485e+00	3.046262e-01	2.422850e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.834212e+00	8.063249e-02	4.452711e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.884008e+00	1.405048e-01	2.233070e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.573298e+00	2.750813e-01	2.949259e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.074796e+00	3.177614e-01	1.936728e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.404833e+00	1.812894e-01	2.109535e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.462823e-01	1.236156e-01	1.965998e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.255034e-01	1.104670e-01	9.093449e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.542142e-01	3.823077e-02	8.202139e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.688822e-02	4.427271e-03	6.523815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.661941e+02	1.176712e+01	1.343129e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.494379e+01	1.780656e+00	7.464452e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.574215e+01	2.600463e-01	1.449746e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.107668e+01	2.847404e-01	1.120540e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.156598e+00	1.354073e-01	5.531292e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.054460e+00	1.516259e-01	1.561601e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.157658e+00	2.813311e-01	2.168478e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.319589e+00	1.133735e-01	2.527324e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.934276e+00	2.018118e-01	3.024042e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.355127e+00	3.105481e-01	1.980391e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.369320e-01	1.920354e-01	1.490706e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.677319e-02	5.908551e-03	1.382148e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.352777e+00	3.758623e-01	2.674686e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.500725e+00	1.504952e-01	1.480298e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.223983e+00	3.247732e-01	4.124234e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.313389e+00	2.293963e-01	3.475928e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.190360e-01	1.113816e-01	2.105645e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.415018e-01	5.468488e-02	1.023731e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.339407e-01	2.815895e-02	4.223373e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.571409e-03	6.466045e-03	1.402871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.024413e+00	4.380656e-01	3.718020e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.752129e+00	2.242426e-01	2.857526e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.352008e+00	1.873518e-01	1.954206e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.975170e-01	1.122023e-01	1.178265e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.569138e-01	5.799267e-02	8.554687e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.748704e-01	2.775637e-02	4.797749e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.763260e-02	1.405480e-02	2.500985e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.598991e-03	3.437568e-03	4.356718e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.393848e+01	7.960061e-01	7.492580e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.802005e+00	3.250490e-01	3.772854e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.605167e+00	2.489227e-01	2.213281e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.607739e-01	1.114899e-01	1.702116e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.307299e-02	8.328392e-03	7.869421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.563881e-01	1.700306e-01	1.568022e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.681267e+00	8.060418e-01	7.716677e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.127230e+00	8.072919e-01	5.837183e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.196907e+00	1.595273e-01	3.661200e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.662793e+00	4.367634e-01	3.503429e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.724965e+00	4.637504e-01	3.750998e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.974963e+00	2.475996e-01	4.051353e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.472972e+00	2.200586e-01	4.299307e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.057777e+00	2.005765e-01	2.504577e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.978382e-01	9.146719e-02	2.191196e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.138916e-01	5.413509e-02	1.338419e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.424581e-01	6.169715e-02	6.358095e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.033558e-01	4.552840e-02	2.626742e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.846041e-03	3.713649e-03	8.196034e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.021078e+00	9.282668e-01	1.284493e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.249313e+00	1.732523e+00	1.454695e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.348739e+00	4.689935e-01	4.515537e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.114250e+00	2.834871e-01	4.119715e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.096066e+00	4.515619e-01	4.747579e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.797738e+00	2.537451e-01	4.954623e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.698702e+00	4.598440e-01	3.120620e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.874958e+00	2.225855e-01	2.320559e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.305421e+00	1.583067e-01	2.098817e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.865460e-01	1.098615e-01	2.054230e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.909812e-01	7.133413e-02	1.691957e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.605988e-01	9.741130e-02	7.732855e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.382403e-01	4.382369e-02	5.578320e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.227622e-01	3.079948e-02	2.379401e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.208118e-03	2.648690e-03	2.184748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.757892e+01	3.614905e+00	6.505542e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.445055e+01	3.089915e+00	4.686227e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.748376e+01	9.472280e-01	8.627637e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.114166e+01	1.176597e+00	1.890162e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.109717e+00	9.354465e-01	4.231951e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.629826e+00	4.764645e-01	4.643758e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.973704e+00	4.099898e-01	4.759167e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.947439e+00	3.049349e-01	2.940692e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.326957e+00	2.563656e-01	1.801361e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.097598e-01	1.156998e-01	2.151094e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.203735e-01	1.253086e-01	9.495680e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.306184e-02	5.503749e-03	4.400973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.243931e+00	6.814284e-01	6.269738e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.357683e+00	3.918214e-01	2.332131e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.911544e+00	3.717105e-01	3.176115e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.834710e+00	3.116184e-01	4.116980e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.681480e-01	1.696386e-01	2.959052e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.297038e-01	6.529107e-02	1.597483e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.739145e-01	3.248471e-02	6.203509e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.946934e-02	3.648484e-02	1.754871e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.463676e-03	2.653084e-03	4.911099e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.391543e+01	2.596167e+00	2.605516e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.141275e+00	3.080356e-01	5.622202e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.658335e+00	2.567504e-01	2.925553e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.776620e+00	3.354179e-01	2.823593e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.426452e+00	1.988388e-01	2.578613e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.649679e-01	1.083481e-01	1.168619e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.426119e-01	5.037159e-02	8.122796e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.569152e-01	3.190334e-02	3.544187e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.118119e-02	4.046298e-03	2.798654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.603307e+02	1.596130e+01	1.711439e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.921667e+01	6.468322e-01	2.123516e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.756382e+00	6.161215e-01	3.848242e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.424051e+00	2.346740e-01	2.639623e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.066608e+00	2.069169e-01	2.436528e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.056713e+00	2.489160e-01	1.711353e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.487011e-01	8.782683e-02	1.427285e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.409151e-02	5.686649e-03	4.563762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.615925e+00	6.395623e-01	5.700257e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.146357e+00	8.356502e-01	1.002948e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.596234e+00	8.953595e-01	4.610372e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.758733e+00	4.350881e-01	2.090038e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.401293e+00	2.497734e-01	3.811293e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.796669e+00	2.735438e-01	4.141705e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.420706e+00	4.585104e-01	3.631920e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.715571e+00	2.390693e-01	4.772022e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.245547e+00	1.915065e-01	3.456134e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.476196e-01	1.395322e-01	2.093493e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.833697e-01	6.527898e-02	1.615792e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.529645e-01	5.051403e-02	6.626991e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.093242e-01	4.331159e-02	3.209770e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.204200e-03	3.725238e-03	9.431021e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.481063e+01	2.803382e+00	3.157514e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.113449e+01	1.289511e+00	1.569165e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.233387e+00	4.711167e-01	6.009122e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.266753e+00	4.168849e-01	4.669495e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.910217e+00	1.464414e-01	4.385060e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.414800e+00	2.792934e-01	3.032663e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.836662e+00	2.355512e-01	3.614863e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.084730e+00	3.028150e-01	2.263746e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.352063e+00	2.015782e-01	2.127661e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.329957e-01	8.996520e-02	1.984570e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.694258e-01	7.679533e-02	7.807137e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.011452e-01	3.433867e-02	5.388981e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.554225e-02	5.315139e-03	3.210973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.589362e+02	1.340627e+01	1.602112e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.842371e+01	2.807533e+00	1.569237e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.827407e+01	5.840126e-01	2.722106e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.324441e+01	6.062806e-01	1.727546e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.534004e+00	9.423178e-01	5.190534e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.146594e+00	2.438699e-01	4.685713e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.453646e+00	1.461906e-01	3.671509e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.505126e+00	2.031921e-01	1.860764e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.882740e+00	2.311871e-01	3.188259e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.211595e+00	2.077302e-01	1.655519e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.713764e-01	1.095790e-01	1.429454e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.004095e-02	6.587437e-03	6.454674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.954404e+00	3.159646e-01	2.853400e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.973532e+00	1.090487e-01	4.832400e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.730182e+00	2.718709e-01	3.214584e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.070790e+00	1.534009e-01	2.247847e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.335692e-01	8.357917e-02	1.771718e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.957074e-01	1.037497e-01	8.083098e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.106214e-01	4.204119e-02	3.913508e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.184887e-03	2.018887e-03	2.970658e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.321540e+00	3.711086e-01	3.755708e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.428964e+00	2.627192e-01	1.453946e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.273106e+00	1.776847e-01	1.654039e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.555761e-01	1.375829e-01	1.104446e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.860625e-01	4.375341e-02	8.925842e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.921126e-01	3.258464e-02	4.873479e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.956659e-02	2.258540e-02	2.228052e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.101471e-03	1.648867e-03	2.394605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.390935e+01	8.192125e-01	8.625359e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.580376e+00	4.026497e-01	2.658920e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.667866e+00	3.022156e-01	2.317858e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.956779e-01	1.060227e-01	1.893951e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.890970e-02	9.019194e-03	1.279641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.701966e-01	2.576996e-01	4.939744e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.138271e+00	8.851464e-01	9.672277e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.595915e+00	5.342696e-01	9.217121e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.694246e+00	2.749111e-01	1.491738e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.828040e+00	3.291651e-01	3.592622e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.150071e+00	3.221527e-01	2.981483e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.587738e+00	2.489210e-01	2.623544e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.235768e+00	3.365107e-01	2.265204e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.964824e-01	1.054146e-01	2.029102e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.238141e-01	7.677170e-02	2.161707e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.925201e-01	1.000112e-01	1.280288e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.050549e-01	3.708774e-02	7.368560e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.890705e-02	1.787173e-02	2.664126e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.850841e-03	1.053987e-03	2.841986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.309756e+00	9.726617e-01	2.549098e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.577991e+00	1.272835e+00	9.663923e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.776643e+00	7.351713e-01	1.915315e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.911280e+00	6.187134e-01	2.773760e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.300262e+00	3.976562e-01	2.962480e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.154010e+00	3.923887e-01	2.067262e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.322296e+00	2.439019e-01	2.012998e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.775965e+00	2.467376e-01	1.861050e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.257281e+00	1.657863e-01	2.087206e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.224627e-01	4.303163e-01	1.255329e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.554825e-01	1.106373e-01	1.837211e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.212967e-01	5.642901e-02	2.309269e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.399924e-01	3.091257e-02	5.367687e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.226545e-01	4.024899e-02	4.178725e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.667588e-03	1.431540e-03	4.321522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.186759e+01	2.620412e+00	1.127587e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.343476e+01	3.309063e+00	5.467400e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.899399e+01	2.354345e+00	8.647580e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.207071e+01	2.087901e+00	5.810288e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.307613e+00	8.376999e-01	4.679076e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.608154e+00	7.301684e-01	3.782149e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.066096e+00	6.475529e-01	3.286741e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.933440e+00	3.034088e-01	2.894849e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.253953e+00	2.631060e-01	2.027876e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.069506e-01	1.189023e-01	2.094774e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.776509e-01	1.147046e-01	1.224843e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.536365e-02	5.608202e-03	8.554046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.370821e+00	6.877102e-01	6.533147e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.039557e+00	5.664017e-02	1.283291e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.428027e+00	4.215411e-01	3.013664e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.451266e+00	2.381228e-01	2.754173e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.144788e-01	1.147357e-01	1.815978e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.820829e-01	5.678033e-02	1.396094e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.546475e-01	3.542853e-02	5.639005e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.476817e-02	2.089519e-02	1.826846e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.183064e-03	7.294119e-04	1.162431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.853528e+01	2.209130e+00	2.312506e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.221014e+00	1.171627e-01	2.372972e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.062816e+00	1.463692e-01	8.747626e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.300168e+00	3.112031e-01	2.590259e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.353934e+00	1.652900e-01	1.674138e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.341618e-01	1.203137e-01	1.235867e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.629144e-01	4.222122e-02	8.347170e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.787848e-01	3.047509e-02	4.197413e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.075483e-02	4.152931e-03	5.791910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.889006e+02	1.221141e+01	1.455882e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.625605e+01	4.238098e-01	5.609555e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.953490e+00	1.735024e-01	1.350198e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.084658e+00	7.634384e-02	9.578610e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.803041e+00	2.471162e-01	1.910259e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.048678e+00	1.445274e-01	1.791902e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.327539e-01	1.082243e-01	1.260461e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.606470e-02	5.176872e-03	8.953329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.983624e+00	8.393232e-01	8.819753e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.042110e+00	8.734239e-01	5.775821e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.648420e+00	3.297206e-01	1.082098e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.226738e+00	2.038676e-01	2.675662e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.920331e+00	2.972547e-01	2.348043e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.438722e+00	3.210436e-01	3.454736e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.836405e+00	2.269539e-01	3.489553e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.441061e+00	2.174715e-01	2.475398e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.026090e+00	2.428782e-01	2.261841e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.280032e-01	9.355042e-02	2.105839e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.415880e-01	8.270080e-02	1.428693e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.171950e-01	4.344270e-02	9.535878e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.935381e-02	1.890386e-02	4.063812e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.000659e-03	1.065754e-03	3.010618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.380500e+01	3.117939e+00	2.977104e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.314644e+00	6.735770e-01	7.461524e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.013879e+00	2.177419e-01	1.735749e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.317480e+00	2.356409e-01	1.907467e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.395081e+00	1.095278e-01	1.911528e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.842074e+00	2.444554e-01	1.302010e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.291846e+00	2.001299e-01	2.752144e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.842416e+00	2.438458e-01	1.930833e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.238454e+00	1.507045e-01	1.992991e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.600214e-01	2.176904e-01	1.305345e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.531771e-01	5.688142e-02	2.147213e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.205276e-01	4.222651e-02	5.340474e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.298192e-02	2.833270e-03	5.675035e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.886281e+02	1.187431e+01	1.249303e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.203365e+01	1.105494e+00	1.078898e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.506424e+01	1.021502e+00	3.598330e-03
1.000000e-02	2.500000e-03	2.500000e-03	9.768636e+00	1.582465e-01	3.455057e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.728297e+00	3.964626e-01	2.287037e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.327118e+00	1.029873e-01	2.237095e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.921438e+00	5.351592e-02	2.263626e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.243840e+00	3.067335e-01	5.338632e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.760020e+00	1.921780e-01	2.523423e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.148176e+00	1.666651e-01	2.151386e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.756245e-01	1.046658e-01	1.691953e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.279748e-02	7.597489e-03	1.079660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.809156e+00	2.973534e-01	2.282407e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.192841e+00	6.312753e-02	1.195775e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.826907e+00	2.870852e-01	3.281349e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.113455e+00	1.235804e-01	2.654177e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.873199e-01	7.269221e-02	1.364785e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.210381e-01	5.273005e-02	6.266599e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.034620e-01	3.620999e-02	2.545137e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.653803e-03	6.363512e-03	1.730645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.448374e+00	3.132177e-01	2.930340e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.427678e+00	2.208973e-01	1.675094e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.289430e+00	1.233858e-01	1.748919e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.218940e-01	9.203243e-02	8.706642e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.570868e-01	4.530229e-02	7.362694e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.677231e-01	1.534736e-02	3.215377e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.426422e-02	3.222725e-02	7.414185e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.826540e-03	3.489140e-03	9.110817e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.459371e+01	6.370397e-01	6.572675e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.322007e+00	3.520735e-01	2.766793e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.451749e+00	1.980794e-01	1.890685e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.915330e-01	9.191981e-02	1.264781e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.238386e-02	1.034147e-02	5.666138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.682600e-01	1.994656e-01	3.074595e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.650186e+00	8.534518e-01	8.430417e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.760227e+00	5.624549e-01	1.793479e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.066306e+00	3.757111e-01	2.619678e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.055858e+00	3.258764e-01	3.056588e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.265274e+00	2.498422e-01	3.835483e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.681854e+00	2.004060e-01	3.108254e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.297317e+00	2.316609e-01	2.446941e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.076655e-01	9.044158e-02	2.732487e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.044865e-01	8.939709e-02	1.251203e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.824328e-01	4.995183e-02	8.572845e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.077501e-01	4.236282e-02	3.477345e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.724582e-02	2.818702e-02	2.664019e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.116961e-03	4.922607e-03	9.696128e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.910581e+00	1.007924e+00	1.651423e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.041157e+01	1.186624e+00	1.125270e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.586497e+00	5.032554e-01	8.887017e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.606569e+00	5.347675e-01	3.474871e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.197877e+00	4.194337e-01	4.235007e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.124073e+00	2.474568e-01	2.719917e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.299712e+00	1.856376e-01	3.039670e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.779526e+00	2.783190e-01	1.853799e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.145402e+00	1.315899e-01	2.177021e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.229246e-01	8.428490e-02	1.186000e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.761587e-01	8.570772e-02	8.065568e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.946357e-01	6.376629e-02	7.789275e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.202625e-01	2.648288e-02	5.702839e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.112395e-01	3.748531e-02	1.551588e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.700789e-03	3.426397e-03	9.162936e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.457236e+01	4.320881e+00	8.725975e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.900114e+01	2.850710e+00	3.825072e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.759741e+01	8.913715e-01	1.301978e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.013193e+01	1.026839e+00	4.177804e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.895941e+00	8.931569e-01	4.284299e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.852233e+00	5.880170e-01	4.247439e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.580216e+00	3.747715e-01	3.314951e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.802278e+00	2.621084e-01	2.114333e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.057225e+00	1.360180e-01	2.271808e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.928883e-01	1.488779e-01	1.131437e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.760917e-01	9.818583e-02	7.883689e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.306510e-02	7.390856e-03	3.010819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.975613e+00	6.469964e-01	6.091343e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.353075e+00	1.487203e-01	1.796503e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.570824e+00	3.814307e-01	3.704831e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.517818e+00	2.365759e-01	3.107287e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.871729e-01	1.255463e-01	2.140951e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.980193e-01	6.492349e-02	8.770381e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.368023e-01	3.326725e-02	4.935376e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.365805e-02	3.991804e-02	7.142664e-03
8.200000e-01	1.800000e-01	1.800000e-01	9.825732e-04	2.370043e-03	3.454406e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.750294e+01	2.316617e+00	2.329546e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.003158e+00	9.384477e-02	4.463914e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.203452e+00	3.035654e-01	1.884462e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.352700e+00	2.561897e-01	2.942055e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.355317e+00	1.444263e-01	1.809248e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.355850e-01	1.088951e-01	8.837974e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.455430e-01	3.240726e-02	7.615747e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.448222e-01	1.908574e-02	2.945020e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.117148e-02	7.315242e-03	2.075005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.835407e+02	1.275577e+01	1.640309e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.954681e+01	1.217750e+00	9.009201e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.060728e+00	3.417543e-01	2.208077e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.054263e+00	1.871190e-01	2.106279e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.910182e+00	2.087543e-01	1.870346e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.506627e-01	1.483302e-01	1.374647e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.420849e-01	9.417320e-02	9.038339e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.325696e-02	7.291670e-03	4.471258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.199436e+00	6.442937e-01	8.379954e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.239556e+00	9.695317e-01	7.217975e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.999877e+00	6.828569e-01	2.608707e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.696500e+00	3.942346e-01	1.522844e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.057599e+00	2.855002e-01	3.137411e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.441503e+00	2.933634e-01	5.174364e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.047006e+00	2.901444e-01	3.311002e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.551919e+00	2.216148e-01	2.741693e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.004898e+00	1.333036e-01	2.497799e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.791360e-01	9.795614e-02	1.845053e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.341536e-01	6.436739e-02	1.088251e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.255773e-01	4.955012e-02	3.878772e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.258529e-02	3.094226e-02	2.754800e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.437350e-03	5.096543e-03	8.652259e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.883530e+01	2.604592e+00	3.232912e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.236495e+01	1.730744e+00	9.054936e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.503339e+00	2.930193e-01	6.571143e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.018853e+00	1.831036e-01	1.890047e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.811295e+00	3.023819e-01	1.641952e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.910429e+00	3.272648e-01	2.116681e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.361143e+00	2.021075e-01	3.010945e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.881135e+00	1.904463e-01	2.677882e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.181011e+00	1.607506e-01	1.895953e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.137333e-01	9.893113e-02	9.065276e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.099370e-01	5.353293e-02	8.178358e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.899457e-01	3.562485e-02	3.641568e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.397053e-02	6.797433e-03	3.198627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.812180e+02	1.182245e+01	1.297733e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.801382e+01	5.163636e-01	1.358367e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.779100e+01	1.110411e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.033127e+01	1.123866e+00	4.049077e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.106772e+00	2.327727e-01	9.818684e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.614487e+00	3.419186e-01	3.673913e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.100520e+00	2.035167e-01	1.789350e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.339355e+00	2.005204e-01	1.194997e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.653325e+00	1.765637e-01	2.417112e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.030075e+00	1.556837e-01	2.089650e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.454104e-01	1.124392e-01	1.280766e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.973390e-02	1.060089e-02	4.126708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.140875e+00	3.546994e-01	3.246976e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.958775e+00	2.202552e-01	7.738150e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.539771e+00	2.769822e-01	3.186271e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.165494e-01	1.566947e-01	2.506730e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.834576e-01	1.083700e-01	1.536376e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.545158e-01	4.925532e-02	1.219190e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.396748e-02	3.388732e-02	3.834467e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.259466e-03	2.053953e-03	2.361041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.606393e+00	3.776216e-01	3.926682e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.256688e+00	2.608871e-01	2.290654e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.193012e+00	1.969822e-01	1.619806e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.674416e-01	1.133423e-01	1.126212e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.976347e-01	4.817744e-02	7.970384e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.890612e-01	4.416420e-02	5.051910e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.126432e-02	1.412043e-02	2.621303e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.805132e-03	1.535730e-03	2.065144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.451238e+01	7.583746e-01	8.372907e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.571937e+00	3.841731e-01	2.896273e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.309441e+00	2.469612e-01	1.981526e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.015824e-01	1.440867e-01	1.274820e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.496838e-02	7.153750e-03	1.110056e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.020274e+00	3.464249e-01	7.205350e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.513648e+00	1.018908e+00	9.438433e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.718166e+00	4.502798e-01	3.682090e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.614312e+00	2.744633e-01	2.239623e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.691413e+00	3.697907e-01	4.562184e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.964185e+00	3.422135e-01	3.360159e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.437335e+00	2.222878e-01	3.996691e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.134716e+00	2.817433e-01	2.445002e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.125622e-01	1.567058e-01	2.544472e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.294091e-01	8.003362e-02	1.671130e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.292843e-01	5.377652e-02	1.425757e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.983713e-01	7.195797e-02	7.845277e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.327209e-02	1.702928e-02	3.896270e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.860094e-03	1.756153e-03	1.510097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.823528e+00	1.256873e+00	2.837671e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.049342e+01	1.351360e+00	1.032197e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.480208e+00	3.994560e-01	3.098921e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.809720e+00	7.595618e-01	2.194466e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.047774e+00	6.123010e-01	3.555398e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.812371e+00	2.638371e-01	3.207696e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.129077e+00	2.900544e-01	3.427460e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.600476e+00	2.874018e-01	1.996399e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.203912e+00	2.888418e-01	1.667479e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.272227e-01	1.278316e-01	1.897534e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.363107e-01	6.894286e-02	1.308484e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.481123e-01	5.080593e-02	1.209143e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.298457e-01	5.974722e-02	4.878119e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.200204e-02	1.636022e-02	4.505181e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.699107e-03	3.143946e-03	2.782490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.688908e+01	3.404358e+00	1.469171e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.804570e+01	3.453766e+00	4.932951e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.908418e+01	1.998736e+00	4.741109e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.124709e+01	1.846891e+00	4.845689e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.536431e+00	1.066395e+00	4.334065e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.069318e+00	4.547920e-01	4.143853e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.662170e+00	4.305150e-01	3.693701e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.806747e+00	4.776519e-01	2.393878e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.051151e+00	1.488781e-01	3.039600e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.247787e-01	2.024468e-01	1.432720e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.758614e-01	1.030031e-01	1.070506e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.295461e-02	3.800866e-03	6.408802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.526019e+00	7.679118e-01	8.067205e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.183750e+00	2.175245e-01	3.283622e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.407830e+00	4.212586e-01	3.823675e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.276344e+00	2.200356e-01	2.998513e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.361675e-01	1.524249e-01	2.011538e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.395572e-01	5.321502e-02	1.301038e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.375899e-01	5.563075e-02	5.142100e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.635862e-02	1.037249e-02	1.865953e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.193957e-03	8.901712e-04	5.519605e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.924493e+01	2.502343e+00	2.743072e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.519339e+00	1.870490e-01	1.894268e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.207786e+00	1.553105e-01	2.098330e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.170736e+00	3.253074e-01	2.383413e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.266177e+00	2.148826e-01	1.801853e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.248006e-01	8.593615e-02	1.405075e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.117915e-01	5.830067e-02	6.187922e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.489857e-01	3.231162e-02	4.978587e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.629882e-03	3.673103e-03	4.977824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.956648e+02	1.311153e+01	1.474064e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.775944e+01	3.358357e-01	1.165304e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.503242e+00	2.463363e-01	1.923447e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.682095e+00	1.636473e-01	6.236570e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.674875e+00	1.855688e-01	2.198149e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.063562e-01	1.833215e-01	1.498900e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.157162e-01	1.031110e-01	1.273649e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.562653e-02	6.228182e-03	7.357149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.239480e+00	1.005901e+00	1.003040e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.181758e+00	1.000728e+00	6.074705e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.564770e+00	3.212058e-01	2.715748e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.382557e+00	2.668359e-01	2.300480e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.976596e+00	4.036196e-01	3.000238e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.341780e+00	3.804504e-01	5.897269e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.855314e+00	3.886874e-01	3.203499e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.305832e+00	2.120844e-01	3.802775e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.433191e-01	1.803752e-01	2.938087e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.323379e-01	1.064358e-01	1.954237e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.684901e-01	5.743232e-02	1.590832e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.160400e-01	6.900978e-02	8.031563e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.757529e-02	2.056365e-02	3.724882e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.025658e-03	1.810967e-03	1.596673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.560684e+01	3.903209e+00	3.754923e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.899493e+00	8.707839e-01	5.432101e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.979029e+00	2.135194e-01	3.265740e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.722693e+00	3.471872e-01	1.115693e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.488122e+00	1.049680e-01	3.796259e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.843386e+00	3.583241e-01	2.144061e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.239816e+00	3.143385e-01	3.337096e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.725238e+00	3.057152e-01	2.486934e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.144971e+00	1.742581e-01	1.782365e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.769956e-01	8.470416e-02	1.253986e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.577163e-01	5.003607e-02	1.273475e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.001652e-01	4.034384e-02	5.623893e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.327155e-02	3.689300e-03	4.283029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.961442e+02	1.395510e+01	1.290960e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.557009e+01	4.263035e-01	2.247564e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.498991e+01	2.623569e-01	1.560566e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.989416e+00	3.891049e-01	7.101308e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.466623e+00	3.681613e-01	5.972449e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.227674e+00	2.367367e-01	2.842376e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.654444e+00	9.879270e-02	2.399637e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.002489e+00	1.356321e-01	1.363411e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.736250e+00	3.306417e-01	1.950157e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.009122e+00	1.384271e-01	2.699777e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.592089e-01	1.262885e-01	1.271321e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.144975e-02	5.943356e-03	9.063070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.964172e+00	3.493699e-01	2.712945e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.228836e+00	1.087165e-01	2.173587e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.681772e+00	2.732847e-01	4.585831e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.636255e-01	1.665675e-01	2.827667e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.010538e-01	7.876868e-02	1.758756e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.715377e-01	4.349143e-02	8.306955e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.361751e-02	3.185699e-02	4.513255e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.920899e-03	5.482197e-03	6.440355e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.697083e+00	3.998470e-01	3.176984e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.341054e+00	1.836966e-01	2.589663e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.157657e+00	1.841387e-01	1.749532e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.866362e-01	1.092520e-01	1.112513e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.029312e-01	3.631961e-02	6.973161e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.224477e-01	3.425009e-02	3.688049e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.183640e-02	1.383832e-02	1.628941e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.815012e-03	2.885975e-03	9.921299e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.539643e+01	7.643569e-01	6.759064e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.856579e+00	3.456674e-01	3.474256e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.205743e+00	2.038640e-01	2.298134e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.249801e-01	1.100948e-01	1.154640e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.848687e-02	5.781104e-03	7.283158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.238710e-01	2.655705e-01	4.196980e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.968990e+00	1.012324e+00	9.933661e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.946279e+00	7.440632e-01	1.234424e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.052758e+00	5.474216e-01	1.540680e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.942050e+00	3.519898e-01	6.397976e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.181444e+00	3.010278e-01	4.077791e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.580302e+00	2.703012e-01	4.483670e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.051154e+00	1.667405e-01	4.159844e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.835222e-01	1.440331e-01	2.100270e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.135503e-01	1.082933e-01	2.047628e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.364608e-01	6.771958e-02	9.303909e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.838245e-01	3.839777e-02	6.329144e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.182805e-02	1.714655e-02	4.160828e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.041125e-03	3.160686e-03	2.829040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.421789e+00	1.391419e+00	2.083368e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.037996e+01	1.386037e+00	1.379001e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.595696e+00	4.930724e-01	1.388365e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.735141e+00	6.990303e-01	1.911942e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.110630e+00	6.609742e-01	3.072423e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.896730e+00	3.353845e-01	4.744977e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.131708e+00	2.266326e-01	6.347362e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.558811e+00	2.210587e-01	2.063024e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.094092e+00	1.358149e-01	3.010796e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.675830e-01	1.612856e-01	1.534576e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.805065e-01	8.085250e-02	1.452243e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.483867e-01	1.058815e-01	6.739819e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.674683e-01	2.528200e-02	9.381951e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.803410e-02	1.448965e-02	3.875673e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.369961e-03	1.823499e-03	2.991040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.807627e+01	5.033751e+00	8.801743e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.031374e+01	3.388576e+00	3.542791e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.831859e+01	1.424654e+00	9.676267e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.006387e+01	8.433908e-01	6.318103e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.708425e+00	6.990929e-01	7.034660e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.480768e+00	4.431255e-01	4.975161e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.458230e+00	4.743481e-01	4.718286e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.503002e+00	2.842042e-01	3.179300e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.507366e-01	2.454653e-01	2.402054e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.526022e-01	1.500793e-01	1.383904e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.353808e-01	1.143942e-01	1.330246e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.927986e-03	2.858175e-03	4.506789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.221688e+00	8.238348e-01	7.413327e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.286995e+00	1.602715e-01	9.691974e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.546714e+00	4.402901e-01	5.290664e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.453608e+00	2.864307e-01	3.784632e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.910432e-01	1.288336e-01	2.057747e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.389459e-01	6.131516e-02	1.189053e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.399856e-01	2.951713e-02	5.258086e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.369678e-02	2.493074e-02	9.617119e-03
8.200000e-01	1.800000e-01	1.800000e-01	8.024125e-04	2.466401e-03	1.109364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.913922e+01	2.918932e+00	3.170053e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.783029e+00	3.391829e-01	8.762803e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.220769e+00	2.900095e-01	2.625890e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.247924e+00	2.934954e-01	3.677231e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.237602e+00	2.244122e-01	1.862791e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.752116e-01	9.811115e-02	1.159855e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.770304e-01	3.495622e-02	7.907425e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.426928e-01	3.326459e-02	3.401485e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.163207e-03	4.730925e-03	3.231114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.918988e+02	1.636146e+01	1.863350e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.872222e+01	1.374401e+00	8.659365e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.988913e+00	3.318705e-01	5.799889e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.086662e+00	2.594029e-01	2.108001e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.605851e+00	2.283536e-01	1.946021e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.717901e-01	1.344672e-01	1.902954e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.489963e-01	1.007261e-01	8.102477e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.055788e-02	4.160275e-03	6.420718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.438595e+00	7.506754e-01	1.014842e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.430682e+00	1.218212e+00	8.495449e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.218466e+00	6.733396e-01	1.611943e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.466060e+00	2.057666e-01	3.346933e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.036640e+00	3.721954e-01	4.902368e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.508833e+00	4.713991e-01	5.119426e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.004371e+00	4.353304e-01	3.953111e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.388462e+00	2.246223e-01	4.781191e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.269690e-01	1.557393e-01	2.813183e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.580185e-01	1.530593e-01	1.782269e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.755464e-01	6.691065e-02	1.235610e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.958539e-01	3.365885e-02	6.569003e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.694761e-02	1.838248e-02	4.486755e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.152265e-03	3.141249e-03	2.713102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.167837e+01	3.295542e+00	4.544953e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.213246e+01	2.073392e+00	9.420279e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.054786e+00	9.648428e-01	2.620356e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.743823e+00	2.231355e-01	4.527303e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.625651e+00	2.249218e-01	4.694561e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.162670e+00	4.582735e-01	2.325261e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.376704e+00	2.477412e-01	3.800449e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.638807e+00	2.594065e-01	4.748901e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.118119e+00	1.896800e-01	1.579528e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.159855e-01	1.078541e-01	1.668169e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.907640e-01	8.697879e-02	7.166968e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.491511e-01	2.968693e-02	7.567542e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.089446e-02	2.856684e-03	6.131999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.922381e+02	1.712971e+01	1.488819e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.642400e+01	2.061962e-01	3.868917e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.599736e+01	9.815034e-01	6.189154e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.255155e+01	1.461522e+00	1.410869e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.293144e+00	5.191260e-01	2.688302e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.314008e+00	2.536500e-01	2.644458e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.990303e+00	1.584708e-01	3.844438e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.177304e+00	2.800770e-01	1.883386e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.500406e+00	2.115773e-01	2.602149e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.497196e-01	1.525769e-01	2.266989e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.575141e-01	1.183105e-01	1.035075e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.567762e-02	5.240345e-03	6.044295e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.419270e+00	3.222525e-01	2.925190e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.683814e+00	1.727146e-01	1.024404e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.402478e+00	2.796551e-01	3.110365e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.787691e-01	1.488098e-01	2.081942e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.097985e-01	1.036321e-01	1.260585e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.345007e-01	5.339827e-02	8.767408e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.820552e-02	2.424820e-02	3.304522e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.766074e-03	1.821512e-03	1.773556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.860664e+00	3.500526e-01	4.085609e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.061171e+00	3.080224e-01	1.781549e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.072942e+00	1.356040e-01	1.488080e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.824989e-01	1.021979e-01	1.049258e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.035893e-01	4.917839e-02	7.007995e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.811744e-01	3.767751e-02	3.551635e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.737409e-02	1.411832e-02	2.103956e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.232308e-03	1.037562e-03	1.845968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.503246e+01	7.466431e-01	9.177896e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.943925e+00	5.154739e-01	2.828483e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.291034e+00	2.140520e-01	2.107724e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.411715e-01	1.097727e-01	1.251612e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.250782e-02	8.055767e-03	1.007164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.345363e+00	4.132275e-01	6.036337e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.117175e+00	8.842011e-01	8.720552e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.394697e+00	1.076689e-01	1.245847e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.430492e+00	4.301307e-01	2.961156e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.539554e+00	3.613388e-01	3.020434e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.843489e+00	3.878768e-01	2.926532e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.411132e+00	3.166461e-01	2.735386e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.364257e-01	1.425803e-01	2.496114e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.908580e-01	1.097403e-01	2.327282e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.970996e-01	9.462766e-02	1.152414e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.133977e-01	7.669254e-02	9.983731e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.699593e-01	4.398598e-02	6.184906e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.971182e-02	1.638026e-02	2.054257e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.370066e-03	7.354512e-04	2.760707e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.125369e+00	1.331953e+00	2.715100e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.058987e+01	1.395886e+00	8.699385e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.729103e+00	6.460805e-01	1.952110e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.268193e+00	2.929869e-01	4.479772e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.879393e+00	5.951587e-01	2.162902e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.810825e+00	5.598984e-01	2.337770e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.990479e+00	2.613087e-01	2.557291e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.482142e+00	2.466633e-01	1.829562e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.849814e-01	1.422341e-01	1.699299e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.643915e-01	1.240494e-01	1.117753e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.128384e-01	1.029698e-01	8.282790e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.540099e-01	5.115663e-02	1.523514e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.140060e-01	6.185243e-02	5.709333e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.906355e-02	2.513104e-02	2.764658e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.977676e-03	1.391714e-03	3.435278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.966827e+01	3.751813e+00	1.605308e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.026082e+01	3.923093e+00	3.449908e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.866169e+01	2.151441e+00	5.221453e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.086699e+01	1.842914e+00	5.256701e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.543107e+00	9.938812e-01	4.331388e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.661120e+00	5.801951e-01	4.563286e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.420386e+00	4.846635e-01	3.066966e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.461085e+00	1.965577e-01	4.937894e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.116733e+00	2.577076e-01	1.757644e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.078592e-01	1.327180e-01	1.347946e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.016056e-01	1.159287e-01	1.231641e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.160383e-02	3.822711e-03	7.436309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.940277e+00	7.628969e-01	7.501408e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.132292e+00	1.940722e-01	1.086229e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.211077e+00	3.839538e-01	3.267126e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.163368e+00	1.939626e-01	2.884669e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.443398e-01	1.464199e-01	1.612118e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.921426e-01	4.581528e-02	1.373220e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.170356e-01	2.815709e-02	5.247078e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.926571e-02	1.311438e-02	1.395613e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.602655e-04	4.219594e-04	9.985536e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.137136e+01	2.418133e+00	2.819808e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.123049e+00	2.819857e-01	5.355857e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.139916e+00	2.012855e-01	7.426367e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.939614e+00	2.773667e-01	2.712022e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.127475e+00	1.544919e-01	1.810314e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.748197e-01	1.030477e-01	9.070739e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.870596e-01	4.456485e-02	6.418703e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.651288e-01	3.597285e-02	3.308838e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.745904e-03	3.108279e-03	4.661695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.070899e+02	1.137254e+01	1.560538e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.713491e+01	7.608353e-01	2.318648e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.039180e+00	3.778776e-01	5.548011e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.102332e+00	3.848400e-01	1.320451e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.760272e+00	1.916919e-01	1.946939e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.825107e-01	1.273537e-01	2.020810e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.251258e-01	1.115719e-01	9.502306e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.447133e-02	7.057345e-03	7.751667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.888331e+00	9.786524e-01	1.144320e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.044411e+00	5.591045e-01	5.270931e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.468616e+00	1.733950e-01	1.521908e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.365237e+00	3.176739e-01	2.468137e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.876927e+00	6.046770e-01	2.532563e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.213565e+00	3.610177e-01	4.383017e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.731244e+00	3.588860e-01	2.911826e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.230464e+00	2.118751e-01	3.011100e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.695801e-01	1.168665e-01	3.108351e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.858497e-01	1.347721e-01	1.371589e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.618416e-01	8.661961e-02	1.005142e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.956111e-01	5.075381e-02	6.189459e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.180167e-02	1.655372e-02	2.151977e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.582159e-03	6.593280e-04	2.676558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.876348e+01	3.087933e+00	4.507910e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.150517e+00	3.369881e-01	8.138757e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.068201e+00	5.807952e-01	2.486307e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.349385e+00	3.624353e-01	6.767542e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.195907e+00	1.629934e-01	4.426787e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.895545e+00	4.420942e-01	1.243965e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.181309e+00	6.021737e-01	1.952081e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.537717e+00	1.941616e-01	2.936544e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.005257e+00	1.331495e-01	1.795543e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.168206e-01	8.856614e-02	1.137128e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.661812e-01	7.814730e-02	8.218216e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.877949e-01	5.236093e-02	6.270360e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.122780e-02	2.361893e-03	4.567560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.064120e+02	1.021497e+01	1.560177e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.235849e+01	7.992604e-01	1.569337e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.498942e+01	2.335672e+00	1.589806e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.068292e+01	1.109584e+00	2.044838e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.175314e+00	4.564124e-01	4.901411e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.164798e+00	3.394755e-01	5.515299e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.673155e+00	1.534704e-01	1.318313e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.810438e+00	4.443972e-01	1.935552e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.432068e+00	1.938350e-01	2.851469e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.024644e+00	2.250870e-01	1.625535e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.784786e-01	9.700426e-02	1.499800e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.709885e-02	7.146159e-03	8.506307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.221878e+00	3.164498e-01	2.593902e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.970425e+00	1.214938e-01	6.067986e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.512081e+00	2.612464e-01	3.572373e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.539622e-01	1.999384e-01	2.352477e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.513170e-01	8.070569e-02	1.588499e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.889575e-01	3.453070e-02	7.973057e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.329390e-02	3.506807e-02	2.558117e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.227991e-03	2.696802e-03	1.840543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.899141e+00	3.271700e-01	3.090861e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.061793e+00	2.322297e-01	1.731615e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.191685e+00	1.670117e-01	1.899679e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.347990e-01	6.414256e-02	1.193343e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.869086e-01	4.389861e-02	5.946974e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.130024e-01	3.236223e-02	2.733280e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.683495e-02	1.703704e-02	1.632390e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.768887e-04	1.649916e-03	1.358012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.569427e+01	6.602904e-01	6.693121e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.801360e+00	3.912372e-01	2.928471e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.096211e+00	1.889731e-01	1.958026e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.435486e-01	8.746955e-02	1.137563e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.643318e-02	7.111158e-03	6.624997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.607176e-01	3.320133e-01	4.364251e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.782771e+00	1.077446e+00	9.266787e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.814406e+00	3.491574e-01	2.329298e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.526374e+00	2.934687e-01	3.924201e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.647100e+00	3.621526e-01	4.181857e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.106182e+00	4.713238e-01	3.661969e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.413603e+00	2.245268e-01	3.540776e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.005803e+00	1.613728e-01	2.592090e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.735157e-01	1.844563e-01	1.815541e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.275307e-01	1.206142e-01	1.286651e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.751408e-01	5.981222e-02	1.122750e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.503216e-01	3.699693e-02	4.535721e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.686431e-02	1.479809e-02	3.815144e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.193912e-03	2.147861e-03	6.424148e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.559928e+00	1.431892e+00	1.969987e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.125179e+01	1.362144e+00	9.046482e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.508735e+00	3.229347e-01	4.483176e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.020081e+00	4.652700e-01	3.848235e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.656099e+00	4.701107e-01	4.457398e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.656289e+00	3.410887e-01	4.017682e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.117145e+00	2.545801e-01	3.182355e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.494270e+00	2.421818e-01	2.723774e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.068765e+00	2.556984e-01	1.802506e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.565725e-01	1.814163e-01	1.133955e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.680148e-01	6.555511e-02	9.714999e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.075634e-01	8.475565e-02	8.930695e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.632504e-01	3.395347e-02	3.486485e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.602169e-02	2.385530e-02	3.805009e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.830732e-03	1.852235e-03	1.519330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.428565e+01	5.825460e+00	1.071573e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.168520e+01	3.178138e+00	2.860993e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.721471e+01	1.575891e+00	9.579053e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.051158e+00	8.819782e-01	6.665891e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.383514e+00	5.501641e-01	9.112607e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.490594e+00	6.629027e-01	3.659787e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.232291e+00	3.023029e-01	3.567725e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.490681e+00	3.375171e-01	2.518127e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.628452e-01	1.567952e-01	2.225378e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.238135e-01	1.279788e-01	1.091722e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.859548e-01	8.688201e-02	8.160328e-02
6.140000e-01	3.860000e-01	3.860000e-01	7.713464e-03	3.298710e-03	4.585145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.623340e+00	7.703328e-01	8.033572e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.222662e+00	2.473787e-01	7.029269e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.344512e+00	3.625515e-01	4.566429e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.347666e+00	2.588699e-01	3.438192e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.517726e-01	1.276566e-01	1.881739e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.881028e-01	5.152078e-02	1.197569e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.076294e-01	3.613810e-02	3.435098e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.046407e-02	1.580196e-02	1.401481e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.951001e-04	1.425202e-03	3.807550e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.123765e+01	2.646422e+00	3.132651e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.266145e+00	3.411932e-01	2.716710e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.973694e+00	3.330852e-01	2.473319e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.264179e+00	3.534879e-01	3.116823e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.124012e+00	2.098883e-01	1.873537e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.342768e-01	6.916878e-02	1.385028e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.800680e-01	5.858803e-02	4.780368e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.065465e-01	2.765796e-02	2.895933e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.669527e-03	3.262598e-03	2.903771e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.098661e+02	1.689565e+01	1.981158e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.576171e+01	1.667728e+00	1.476329e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.227205e+00	5.633968e-01	4.800692e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.098534e+00	4.454809e-01	9.307427e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.581941e+00	1.879599e-01	2.076107e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.109142e-01	1.111320e-01	1.948149e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.587141e-01	1.234112e-01	9.925491e-02
6.150000e-01	3.850000e-01	3.850000e-01	7.941187e-03	5.165248e-03	5.054479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.123485e+00	8.586151e-01	9.855981e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.557890e+00	8.358128e-01	8.767717e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.010798e+00	3.519887e-01	1.552505e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.343338e+00	5.227658e-01	2.364176e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.813663e+00	3.162185e-01	3.982835e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.368096e+00	4.388401e-01	3.387202e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.819916e+00	3.966275e-01	4.868483e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.314540e+00	2.395452e-01	2.984753e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.670594e-01	1.383498e-01	2.440080e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.469877e-01	1.617694e-01	1.602387e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.342503e-01	6.761242e-02	1.170953e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.572050e-01	3.501412e-02	5.453125e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.895887e-02	1.559786e-02	3.259763e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.272281e-03	2.091592e-03	6.849982e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.544728e+01	3.736620e+00	3.506279e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.176193e+01	6.041714e-01	2.052049e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.222772e+00	4.789574e-01	1.101241e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.201863e+00	6.614544e-01	1.141165e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.085182e+00	3.648851e-01	2.796811e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.656728e+00	3.099756e-01	3.168570e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.089190e+00	2.802510e-01	5.110505e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.669740e+00	3.101561e-01	1.850683e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.092494e+00	1.987698e-01	1.435929e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.348421e-01	1.044789e-01	9.810410e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.355220e-01	5.679791e-02	9.840447e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.485102e-01	3.052181e-02	3.051894e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.442619e-03	2.403940e-03	4.157559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.068889e+02	1.239035e+01	1.822488e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.478760e+01	1.394622e+00	2.089586e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.498125e+01	1.208601e+00	7.326451e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.789475e+00	7.463227e-01	1.039545e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.967520e+00	1.168024e+00	2.151929e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.335580e+00	6.067469e-01	3.263874e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.105210e+00	2.791457e-01	1.298484e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.936875e+00	2.608173e-01	1.381901e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.516533e+00	2.627697e-01	2.054258e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.375535e-01	1.263757e-01	2.282123e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.396032e-01	1.260485e-01	1.182636e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.431883e-02	5.995360e-03	5.263411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.486764e+00	3.107200e-01	2.840446e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.478619e+00	1.904086e-01	1.408893e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.428398e+00	2.332958e-01	2.683429e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.176740e-01	1.796252e-01	1.767791e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.533790e-01	9.458849e-02	1.605844e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.249340e-01	5.821872e-02	8.527985e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.479421e-02	2.612181e-02	3.990759e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.914072e-03	1.535130e-03	1.773176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.856286e+00	3.211329e-01	3.458403e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.978339e+00	2.299828e-01	1.734128e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.048192e+00	1.720892e-01	1.159680e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.190957e-01	1.122421e-01	8.785635e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.864156e-01	4.519810e-02	7.971797e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.624819e-01	2.657931e-02	3.723103e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.259703e-02	1.124809e-02	2.180897e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.247864e-03	1.251317e-03	2.111093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.499804e+01	6.492715e-01	8.117987e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.075737e+00	4.585436e-01	2.345116e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.305654e+00	2.573893e-01	1.702634e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.602884e-01	1.120728e-01	1.203656e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.253270e-02	6.579904e-03	8.545475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.806907e+00	5.589290e-01	8.236464e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.975352e+00	8.777967e-01	1.005805e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.237410e+00	2.899697e-01	4.306131e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.235896e+00	3.654114e-01	2.449710e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.416826e+00	3.889241e-01	3.119059e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.811547e+00	3.350162e-01	2.785789e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.337001e+00	2.089632e-01	2.579560e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.072446e+00	2.016010e-01	2.753365e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.635156e-01	9.320613e-02	2.228882e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.060990e-01	1.386605e-01	1.166525e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.966281e-01	4.872733e-02	7.795632e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.358334e-01	3.074861e-02	6.530443e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.464640e-02	2.801190e-02	2.218564e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.563679e-03	7.942707e-04	2.707404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.346394e+00	1.389900e+00	2.261552e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.032738e+01	7.687479e-01	9.507579e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.161548e+00	4.763139e-01	2.644331e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.157458e+00	4.667167e-01	3.853924e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.616990e+00	6.628350e-01	2.286261e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.567138e+00	3.806146e-01	2.358885e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.957745e+00	3.350225e-01	2.204342e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.418060e+00	1.986252e-01	2.008141e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.158914e+00	2.206845e-01	1.572525e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.289008e-01	8.199290e-02	2.282467e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.275242e-01	7.573253e-02	8.447907e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.499318e-01	1.285293e-01	6.626579e-02
3.935000e-01	3.150000e-02	3.150000e-02	6.941433e-02	5.749049e-02	4.847457e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.499539e-02	4.367350e-02	3.311808e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.294806e-03	1.362861e-03	3.756793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.582058e+01	4.392003e+00	1.342684e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.969193e+01	2.693563e+00	3.422117e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.775969e+01	2.091874e+00	8.521790e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.996385e+00	1.268505e+00	5.710113e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.022077e+00	8.696856e-01	4.015053e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.720470e+00	4.026941e-01	3.634350e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.559454e+00	4.852252e-01	2.482008e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.729743e+00	4.450866e-01	2.052196e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.306871e-01	1.425318e-01	2.053816e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.351352e-01	1.291437e-01	1.687219e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.603252e-01	8.091352e-02	1.073759e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.126924e-02	4.049534e-03	5.025340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.087206e+00	7.538819e-01	6.808471e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.000127e+00	1.735480e-01	1.595848e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.018755e+00	3.389161e-01	3.699978e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.322359e+00	2.227815e-01	2.290468e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.424864e-01	1.126180e-01	1.580203e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.895203e-01	4.998225e-02	9.587786e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.063103e-01	2.646004e-02	5.508872e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.439241e-02	9.959197e-03	1.343134e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.511583e-04	5.926318e-04	6.699486e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.180823e+01	2.151003e+00	2.451189e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.093968e+00	1.845960e-01	9.415660e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.834203e+00	1.097261e-01	2.962573e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.899640e+00	2.851066e-01	2.767157e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.157298e+00	2.016891e-01	1.334764e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.833674e-01	1.076599e-01	8.527128e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.828769e-01	5.046470e-02	7.809923e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.396963e-01	2.937139e-02	4.167207e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.086188e-03	2.472310e-03	4.694386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.110966e+02	1.073616e+01	1.492868e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.615384e+01	6.754418e-01	4.700013e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.799504e+00	1.696505e-01	2.924835e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.446965e+00	1.401314e-01	6.951526e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.714376e+00	2.033493e-01	1.514630e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.861727e-01	1.345633e-01	1.337967e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.890480e-01	6.799417e-02	1.168731e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.321366e-02	5.113435e-03	6.316755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.143556e+00	9.840259e-01	1.201017e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.950881e+00	1.069693e+00	5.088629e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.447653e+00	1.786630e-01	5.303726e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.154707e+00	3.510268e-01	2.384119e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.731423e+00	4.506271e-01	2.707395e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.166576e+00	3.175927e-01	3.263271e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.688160e+00	2.983145e-01	3.253513e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.267040e+00	2.109945e-01	2.342391e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.601172e-01	1.369247e-01	2.507722e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.790023e-01	1.343463e-01	1.253739e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.574406e-01	1.023290e-01	8.934394e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.600396e-01	3.706912e-02	5.643652e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.541188e-02	2.720754e-02	2.234635e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.653880e-03	8.213311e-04	2.849895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.974829e+01	2.931097e+00	4.474243e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.811157e+00	6.351525e-01	6.786433e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.374048e+00	2.091899e-01	3.923462e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.455169e+00	4.940349e-01	2.893262e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.264348e+00	2.618548e-01	1.629442e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.482527e+00	2.134228e-01	3.747389e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.220297e+00	3.819436e-01	1.905805e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.496962e+00	2.155154e-01	1.946171e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.109099e+00	1.991547e-01	1.359837e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.429332e-01	1.315873e-01	1.341058e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.926880e-01	1.009635e-01	6.982932e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.749217e-01	3.523749e-02	3.845726e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.869574e-03	2.112359e-03	5.831066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.079538e+02	9.722570e+00	1.647870e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.338596e+01	1.140083e+00	5.426952e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.464819e+01	1.679451e+00	3.781253e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.276337e+00	5.000629e-01	3.824910e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.180967e+00	6.806125e-01	1.351407e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.820511e+00	9.179667e-02	3.236412e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.516544e+00	1.034452e-01	1.342386e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.078246e+00	2.893504e-01	5.602650e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.672394e+00	3.159656e-01	1.546926e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.210284e-01	1.324268e-01	1.518077e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.129278e-01	1.066803e-01	1.210655e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.713423e-02	4.692842e-03	8.120023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.404429e+00	3.229771e-01	2.548830e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.786844e+00	1.362528e-01	1.890777e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.364763e+00	2.412172e-01	3.194440e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.550234e-01	1.816420e-01	2.062531e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.462748e-01	6.934922e-02	1.354464e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.086756e-01	6.591221e-02	6.030002e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.461872e-02	2.472573e-02	2.631429e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.670328e-03	3.788515e-03	1.389113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.068560e+00	3.206635e-01	3.010776e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.994261e+00	1.943284e-01	2.337468e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.704679e-01	1.533533e-01	1.432484e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.438361e-01	8.497396e-02	8.294663e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.874170e-01	3.580126e-02	4.955707e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.111045e-01	2.494852e-02	2.422973e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.361671e-02	1.273959e-02	1.761525e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.794022e-03	2.327666e-03	4.415844e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.579692e+01	5.786552e-01	6.486635e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.522968e+00	3.052527e-01	2.830174e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.130624e+00	1.852877e-01	1.547871e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.235579e-01	1.208294e-01	8.705124e-02
6.025000e-01	3.975000e-01	3.975000e-01	1.585166e-02	5.396590e-03	6.569638e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.365118e+00	4.749266e-01	4.810427e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.144892e+00	9.462093e-01	1.222929e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.477555e+00	5.009923e-01	3.818156e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.583535e+00	5.568968e-01	3.173631e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.457539e+00	3.216157e-01	4.971346e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.877884e+00	3.771983e-01	3.399648e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.258548e+00	1.892033e-01	3.337738e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.855380e-01	1.983383e-01	2.147305e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.339375e-01	9.494935e-02	2.529125e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.993500e-01	1.218029e-01	1.097804e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.613326e-01	5.841618e-02	1.031220e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.554381e-01	4.809406e-02	4.295996e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.422106e-02	4.818214e-02	2.471551e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.018829e-03	2.177672e-03	1.672304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.804147e+00	1.686888e+00	2.427215e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.047845e+01	1.489363e+00	1.139041e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.421383e+00	2.918962e-01	5.117422e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.176835e+00	3.065611e-01	3.599148e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.726653e+00	3.531981e-01	3.333388e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.723462e+00	3.671949e-01	2.739463e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.874327e+00	3.278186e-01	2.524254e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.254761e+00	1.381569e-01	2.829687e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.869632e-01	2.416852e-01	1.431849e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.075315e-01	1.334891e-01	1.014084e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.403748e-01	5.442379e-02	1.465538e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.074264e-01	3.949988e-02	9.706899e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.853135e-01	5.891001e-02	3.458482e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.677323e-02	2.332429e-02	3.726372e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.457743e-03	2.286304e-03	1.328736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.056901e+01	6.283220e+00	7.648759e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.962887e+01	1.829658e+00	4.228013e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.663576e+01	1.652720e+00	5.612545e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.294674e+00	1.025087e+00	7.973830e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.169196e+00	4.407635e-01	6.534245e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.189483e+00	3.679470e-01	4.552815e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.099529e+00	4.238437e-01	2.569602e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.426471e+00	1.871175e-01	2.271048e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.749883e-01	2.186472e-01	1.319969e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.197217e-01	8.989415e-02	1.381412e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.806205e-01	7.606644e-02	7.999833e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.637402e-03	4.873531e-03	3.023101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.946071e+00	7.431653e-01	9.382855e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.131188e+00	3.749147e-01	3.978374e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.178676e+00	3.800981e-01	4.810891e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.249516e+00	2.650106e-01	2.931435e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.971024e-01	1.053059e-01	1.700678e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.964558e-01	4.819102e-02	8.358425e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.033125e-01	2.936670e-02	2.975486e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.375774e-02	2.254250e-02	1.272054e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.304175e-04	1.263685e-03	7.341738e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.193607e+01	2.643225e+00	3.041413e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.288044e+00	4.384573e-01	2.331299e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.099436e+00	2.793336e-01	2.634576e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.987236e+00	2.817142e-01	2.593210e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.056581e+00	1.649656e-01	1.576896e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.359485e-01	1.014198e-01	8.252073e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.441832e-01	4.061448e-02	6.199089e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.285049e-01	3.237059e-02	2.588211e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.402450e-03	3.534300e-03	3.320531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.111584e+02	1.327775e+01	1.824883e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.727270e+01	1.059361e+00	8.191423e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.030135e+00	6.923546e-01	1.848558e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.909400e+00	1.763753e-01	2.478635e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.465794e+00	1.999973e-01	1.930066e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.467631e-01	1.475927e-01	1.170839e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.561673e-01	7.865621e-02	6.903334e-02
6.150000e-01	3.850000e-01	3.850000e-01	8.555306e-03	4.683310e-03	4.376674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.622561e+00	1.125134e+00	9.563754e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.464790e+00	6.844812e-01	1.146377e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.880282e+00	1.306290e-01	2.848010e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.306703e+00	8.335225e-01	1.777266e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.760652e+00	3.703360e-01	6.794374e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.297060e+00	4.312564e-01	3.810606e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.649951e+00	2.605284e-01	4.083835e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.239104e+00	2.296273e-01	2.483512e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.266151e-01	1.699786e-01	2.256969e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.436238e-01	1.233198e-01	1.492020e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.254379e-01	7.826110e-02	1.168335e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.751057e-01	4.858128e-02	4.575728e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.727775e-02	5.018611e-02	2.533181e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.125350e-03	2.109226e-03	1.905851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.728942e+01	3.406344e+00	4.500252e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.049484e+01	5.290944e-01	1.870171e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.494729e+00	2.262103e+00	7.958920e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.291099e+00	2.973483e-01	6.080701e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.271347e+00	2.227820e-01	3.642647e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.979319e+00	3.974862e-01	2.139766e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.173179e+00	3.066164e-01	2.163020e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.537667e+00	2.299087e-01	2.447320e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.690710e-01	1.836027e-01	1.322951e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.851415e-01	1.060128e-01	1.240106e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.150243e-01	4.382017e-02	1.012053e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.521512e-01	5.141770e-02	2.872475e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.788421e-03	2.429706e-03	4.379718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.093830e+02	1.122836e+01	1.665513e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.519681e+01	5.832716e-01	9.050845e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.358117e+01	2.114770e+00	2.009626e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.099470e+01	8.750384e-01	2.068515e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.313131e+00	4.662979e-01	6.340217e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.444431e+00	6.165815e-01	1.265056e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.740702e+00	1.491299e-01	1.517641e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.952333e+00	2.492888e-01	1.525685e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.347900e+00	1.675233e-01	2.451874e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.342604e-01	2.352178e-01	1.288154e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.357223e-01	9.404368e-02	8.014782e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.290469e-02	3.882311e-03	5.296145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.748273e+00	2.911309e-01	2.376622e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.329434e+00	2.137570e-01	1.594317e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.179548e+00	1.842612e-01	3.020945e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.389809e-01	1.287155e-01	1.885965e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.367446e-01	7.730280e-02	9.748644e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.937358e-01	2.897702e-02	7.373377e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.229182e-02	2.369287e-02	2.462795e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.531032e-03	1.350896e-03	1.414034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.115209e+00	3.111593e-01	2.644321e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.820946e+00	1.497215e-01	1.992501e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.037269e+00	1.370669e-01	1.222699e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.419287e-01	9.469386e-02	8.001838e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.572593e-01	3.481930e-02	8.237268e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.484036e-01	3.098839e-02	3.115698e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.953435e-02	1.264322e-02	1.883729e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.898412e-03	9.329210e-04	1.592629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.532087e+01	6.358341e-01	6.718376e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.889162e+00	2.874417e-01	2.627932e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.218437e+00	2.340451e-01	1.712930e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.430476e-01	9.682323e-02	1.090812e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.939129e-02	5.312170e-03	8.860032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.009947e+00	5.370327e-01	7.112858e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.405694e+00	6.982441e-01	6.804553e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.310777e+00	4.832355e-01	1.102904e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.114769e+00	3.350653e-01	3.492657e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.265194e+00	3.207189e-01	3.696906e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.690130e+00	4.022795e-01	2.666390e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.156052e+00	1.496777e-01	3.597570e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.518539e-01	1.120582e-01	2.187632e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.844439e-01	1.483331e-01	1.371677e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.594717e-01	9.909285e-02	1.013531e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.703735e-01	7.384215e-02	7.027643e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.155558e-01	2.059031e-02	7.220378e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.824564e-02	1.318330e-02	2.777702e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.562313e-03	1.499233e-03	1.551593e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.071880e+01	1.497442e+00	2.653750e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.023420e+01	7.330704e-01	5.059265e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.109609e+00	6.856243e-01	2.019001e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.063812e+00	7.250479e-01	2.659717e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.414869e+00	5.101113e-01	2.253195e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.329400e+00	2.089018e-01	3.814900e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.798360e+00	2.588342e-01	1.849433e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.345406e+00	1.322651e-01	2.136379e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.056964e+00	2.310650e-01	1.387757e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.258908e-01	1.146697e-01	1.448327e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.167984e-01	1.167897e-01	7.699472e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.077994e-01	5.036655e-02	7.672585e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.870743e-01	3.866458e-02	4.564717e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.867533e-02	1.278406e-02	4.274741e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.040417e-03	1.073896e-03	3.382073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.054259e+01	5.079281e+00	1.516116e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.174457e+01	3.411960e+00	2.552621e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.631293e+01	2.263336e+00	4.734096e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.893695e+00	1.056693e+00	5.126302e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.140714e+00	7.579529e-01	4.491314e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.597651e+00	3.822513e-01	3.838069e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.438977e+00	4.954455e-01	2.689551e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.464407e+00	2.249606e-01	2.261250e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.026203e+00	2.302428e-01	1.516431e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.138898e-01	1.245932e-01	1.556605e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.106680e-01	5.903203e-02	1.277771e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.078384e-02	4.393191e-03	6.314038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.349788e+00	6.884375e-01	6.561865e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.049393e+00	2.390691e-01	1.204244e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.015921e+00	2.821947e-01	3.677127e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.047938e+00	1.897485e-01	2.159178e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.078817e-01	1.351936e-01	1.322794e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.361847e-01	3.437784e-02	1.178945e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.412003e-02	2.411814e-02	4.708537e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.132948e-02	8.261912e-03	1.114952e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.837854e-04	8.116588e-04	3.641209e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.298722e+01	2.019487e+00	2.423218e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.302315e+00	3.212781e-01	1.683667e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.667058e+00	1.518259e-01	1.059833e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.819990e+00	2.339198e-01	2.970706e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.116346e+00	1.631294e-01	1.286138e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.376136e-01	9.441159e-02	7.880354e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.474513e-01	3.460007e-02	6.718025e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.411616e-01	2.081721e-02	3.707434e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.581122e-03	2.767000e-03	3.487818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.189598e+02	1.017371e+01	1.387699e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.712620e+01	9.583979e-01	1.363767e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.784570e+00	2.057478e-01	1.505487e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.547597e+00	8.682566e-02	1.533463e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.480686e+00	1.992135e-01	1.561004e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.060464e-01	1.557773e-01	1.302445e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.605334e-01	6.419465e-02	1.215816e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.211099e-02	4.911109e-03	5.824891e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.512333e+00	9.847684e-01	1.162758e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.914583e+00	4.847764e-01	3.611261e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.680895e+00	4.004911e-01	8.611973e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.341429e+00	5.686885e-01	2.311832e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.708687e+00	5.839970e-01	3.371935e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.008422e+00	2.421348e-01	4.016802e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.520312e+00	2.713818e-01	3.024363e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.095298e+00	1.505780e-01	3.123026e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.421377e-01	1.001266e-01	2.129113e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.941792e-01	1.891302e-01	1.245772e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.022751e-01	5.162895e-02	9.075791e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.332376e-01	2.265832e-02	6.721141e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.864424e-02	1.290191e-02	3.009444e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.564626e-03	1.379705e-03	1.510414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.053321e+01	2.845685e+00	4.299375e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.255775e+00	5.334027e-01	1.743150e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.374239e+00	8.442889e-01	1.291437e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.203242e+00	4.598944e-01	6.676287e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.161941e+00	5.760392e-01	7.628934e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.299860e+00	1.526565e-01	3.256710e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.878650e+00	1.950063e-01	3.474993e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.444831e+00	1.408172e-01	2.315475e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.005830e+00	1.646788e-01	1.254864e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.198759e-01	9.971306e-02	8.432396e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.503036e-01	6.804817e-02	5.602325e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.445957e-01	2.298474e-02	5.295344e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.928767e-03	2.140517e-03	4.082338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.172797e+02	9.298550e+00	1.540669e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.467071e+01	2.605797e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.462485e+01	1.766752e+00	1.823588e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.049085e+01	1.712916e+00	3.148007e-01
1.625000e-02	3.750000e-03	3.750000e-03	4.992840e+00	2.053345e-01	5.652563e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.293946e+00	1.178866e-01	4.780185e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.462099e+00	2.039471e-01	4.316991e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.846844e+00	8.485816e-02	1.528411e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.442573e+00	2.417311e-01	1.563763e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.653562e-01	1.612523e-01	1.439271e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.963167e-01	9.602731e-02	1.092739e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.425158e-02	3.831624e-03	8.905953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.564664e+00	2.957052e-01	2.267991e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.649244e+00	1.656022e-01	1.070239e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.286945e+00	1.941912e-01	3.359908e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.839802e-01	1.313690e-01	2.664507e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.362039e-01	7.799188e-02	1.215674e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.143541e-01	3.133719e-02	6.568075e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.611385e-02	2.418577e-02	1.695822e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.891834e-03	2.827515e-03	9.828869e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.220371e+00	3.304990e-01	2.539551e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.809751e+00	1.980963e-01	2.065098e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.928914e-01	1.124126e-01	1.944858e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.284667e-01	7.058433e-02	8.334109e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.404952e-01	4.217503e-02	5.087216e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.732355e-01	2.331020e-02	3.098287e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.608378e-02	1.947858e-02	1.000472e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.243378e-03	2.005574e-03	6.045267e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.611794e+01	5.991715e-01	5.509129e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.291254e+00	3.169968e-01	2.698996e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.936594e-01	1.449410e-01	1.973033e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.818436e-01	9.221506e-02	8.324345e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.054320e-02	7.391210e-03	6.164793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.455360e+00	4.545421e-01	4.888734e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.324099e+00	9.465101e-01	1.026422e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.690686e+00	2.193731e-01	2.893295e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.385265e+00	4.043737e-01	5.191192e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.403808e+00	3.871732e-01	3.930617e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.829498e+00	3.658499e-01	3.259899e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.162249e+00	1.725463e-01	2.582554e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.472281e-01	2.558934e-01	1.916739e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.958008e-01	8.428389e-02	2.293537e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.919311e-01	5.187193e-02	1.363763e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.847937e-01	4.800229e-02	1.063730e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.391042e-01	3.508686e-02	4.753060e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.285324e-02	3.696149e-02	1.451291e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.823603e-03	1.437119e-03	2.388012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.033337e+01	1.501989e+00	2.261768e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.122682e+01	7.590155e-01	6.900005e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.435967e+00	6.495826e-01	3.279469e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.950668e+00	4.415409e-01	2.505495e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.568879e+00	4.366226e-01	3.271303e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.462137e+00	3.400857e-01	2.451157e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.720345e+00	3.171892e-01	2.616019e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.249661e+00	2.394404e-01	1.521312e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.346609e-01	1.386815e-01	1.674904e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.340646e-01	1.074606e-01	1.334648e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.810909e-01	4.793469e-02	1.664527e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.863555e-01	5.404528e-02	4.461508e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.836224e-01	5.890581e-02	3.450162e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.721425e-02	3.335464e-02	2.972497e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.058586e-03	1.649600e-03	1.851133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.486715e+01	6.547948e+00	1.102712e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.154863e+01	1.914601e+00	2.629585e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.604718e+01	1.618300e+00	6.314795e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.275598e+00	8.849340e-01	5.785898e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.898039e+00	5.689028e-01	7.849174e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.087140e+00	5.985502e-01	3.635802e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.713985e+00	2.402074e-01	4.894785e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.283020e+00	3.080841e-01	2.492695e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.349051e-01	2.067595e-01	1.245281e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.090018e-01	7.710818e-02	1.574105e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.857763e-01	6.171903e-02	1.224492e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.243468e-02	7.119090e-03	2.947291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.156762e+00	7.188708e-01	6.130363e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.096277e+00	1.954713e-01	1.152950e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.127265e+00	3.905138e-01	4.448964e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.134065e+00	1.901013e-01	3.107927e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.450962e-01	1.080279e-01	1.513723e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.858838e-01	3.791303e-02	9.261056e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.085591e-01	3.006224e-02	2.751391e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.995617e-02	1.810006e-02	8.246111e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.688512e-04	1.180505e-03	2.379626e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.259972e+01	2.404131e+00	2.407428e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.457035e+00	2.337602e-01	2.703385e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.997066e+00	2.439314e-01	1.904464e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.858141e+00	2.845102e-01	2.744506e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.029343e+00	1.461938e-01	2.054649e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.554021e-01	7.323314e-02	8.029385e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.360849e-01	3.909693e-02	5.417406e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.557462e-01	4.202231e-02	1.914631e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.746268e-03	3.302398e-03	2.334491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.189855e+02	1.267988e+01	1.567414e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.644117e+01	1.094067e+00	7.882938e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.612943e+00	4.217772e-01	1.262308e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.469004e+00	2.263611e-01	2.036280e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.353000e+00	2.062061e-01	1.650526e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.306629e-01	9.466186e-02	1.841954e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.441886e-01	1.206157e-01	5.737694e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.071204e-02	5.366291e-03	3.580341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.877205e+00	9.332171e-01	1.023659e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.547972e+00	6.436128e-01	9.146013e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.748054e+00	2.129450e-01	2.833849e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.263573e+00	3.399373e-01	3.646267e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.896729e+00	5.684947e-01	3.319525e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.238965e+00	5.245316e-01	3.180474e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.592319e+00	4.083218e-01	3.413280e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.085495e+00	1.628535e-01	3.062739e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.772049e-01	1.829861e-01	1.742308e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.572085e-01	6.642653e-02	1.868353e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.254124e-01	6.126691e-02	7.924922e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.749130e-01	4.883942e-02	5.180655e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.788822e-02	3.945999e-02	1.562199e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.927429e-03	1.470372e-03	2.391263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.783898e+01	3.142841e+00	4.490855e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.004766e+01	3.396190e-01	1.809703e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.771431e+00	4.626680e-01	6.298209e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.920819e+00	7.059811e-01	2.551576e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.774677e+00	6.428397e-01	1.480902e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.630393e+00	4.308199e-01	2.617510e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.019127e+00	4.003982e-01	2.938824e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.462400e+00	3.015334e-01	1.684057e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.639441e-01	1.045312e-01	2.382216e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.029502e-01	7.583056e-02	1.375413e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.098086e-01	5.272916e-02	6.043581e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.585355e-01	3.851196e-02	3.421318e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.246490e-02	4.735183e-03	2.450370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.149249e+02	1.092743e+01	2.078642e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.534840e+01	3.030674e+00	4.653264e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.288227e+01	1.434128e+00	4.722283e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.100876e+01	1.492498e+00	6.215686e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.772151e+00	3.548467e-01	3.092314e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.211728e+00	4.831152e-01	2.331705e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.824896e+00	5.065464e-01	1.078548e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.624685e+00	1.636904e-01	1.894973e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.201004e+00	1.861764e-01	2.499625e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.027690e-01	2.301731e-01	1.185861e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.886541e-01	6.548063e-02	1.766935e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.762026e-02	7.954866e-03	3.725859e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF2_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.475921e-02	4.679149e-02	5.836072e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.805963e-01	4.891637e-01	4.158987e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.545242e+00	9.002714e-01	6.108138e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.775980e+00	4.569547e-01	1.413125e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.552325e+00	4.941861e-01	4.526572e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.187518e+00	4.712066e-01	7.875526e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.016966e+00	2.414305e-01	5.094961e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.180681e-02	2.060132e-02	4.395753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.922014e-01	2.744561e-01	3.274141e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.476615e+00	1.007132e+00	8.248482e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.427947e+00	3.925692e-01	2.319464e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.040883e+00	5.207788e-01	5.012291e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.525576e+00	3.187725e-01	4.997649e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.150625e-01	1.492263e-01	2.980453e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.770524e-01	7.613389e-02	1.243670e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.395838e-02	3.110597e-03	1.033694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.600131e+00	9.839585e-01	1.292069e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.072157e+00	1.789533e+00	1.026411e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.857577e+00	6.411393e-01	5.256416e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.703104e+00	6.993170e-01	9.491350e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.094111e-01	3.613722e-02	6.394717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.073878e-02	6.386718e-03	1.596049e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.473535e-02	5.479332e-02	7.457803e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.132222e-01	1.855470e-01	2.053087e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.289893e-01	3.665229e-01	3.750810e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.436697e+00	5.553049e-01	4.836358e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.272447e+00	7.056305e-01	5.487545e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.058078e+00	5.794980e-01	2.954802e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.485700e+00	2.732774e-01	1.000490e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.521609e+00	2.859951e-01	9.391579e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.995154e+00	3.952402e-01	5.003762e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.220833e+00	3.866956e-01	6.010045e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.438794e+00	3.192034e-01	5.227528e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.765525e-01	1.811340e-01	3.044026e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.779253e-02	1.447275e-02	3.369332e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.880847e-02	2.570165e-02	5.812735e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.339013e-01	1.308647e-01	1.860360e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.403331e-01	3.468598e-01	4.286202e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.306183e+00	6.206701e-01	6.168632e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.100102e+00	7.503403e-01	7.756450e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.020312e+00	8.921602e-01	9.031463e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.896463e+00	8.521260e-01	5.206014e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.208741e+00	4.672421e-01	9.418181e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.888149e+00	1.436403e-01	2.278935e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.288332e+00	3.519687e-01	3.473081e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.494578e+00	4.066422e-01	4.514012e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.647755e+00	3.128303e-01	4.335660e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.708683e-01	2.147249e-01	3.163730e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.892579e-01	1.118431e-01	1.883456e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.726562e-02	9.129498e-03	1.798941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.964514e-01	1.376940e-01	4.588374e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.785626e-01	5.177745e-01	7.587950e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.189516e+00	1.059570e+00	1.455906e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.945044e+00	1.592387e+00	1.817724e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.665728e+00	1.733784e+00	1.858892e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.062499e+00	1.685499e+00	9.417258e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.017276e+00	8.030596e-01	4.654903e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.063440e+00	4.827311e-01	3.630879e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.440169e+00	6.884509e-01	8.280295e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.931902e+00	6.405898e-01	7.703238e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.693202e+00	4.635827e-01	5.955429e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.961022e-02	2.275488e-02	4.073196e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.384306e-01	8.936989e-02	9.747818e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.304069e-01	4.174478e-01	4.077403e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.045539e+00	6.320794e-01	5.040261e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.052692e+00	4.369509e-01	8.767178e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.894716e+00	3.109320e-01	3.213322e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.049646e+00	4.068056e-01	6.037184e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.087407e+00	2.385902e-01	4.994701e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.581502e-01	1.248610e-01	2.446493e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.257778e-02	5.140850e-03	1.514274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.578365e-01	3.984190e-01	3.781437e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.520225e+00	9.620267e-01	8.968435e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.564899e+00	9.460878e-01	8.133397e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.512338e+00	4.619108e-01	2.811330e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.884396e+00	2.251759e-01	1.642573e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.089074e+00	3.575926e-01	3.822701e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.173840e+00	2.380865e-01	3.770637e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.753321e-01	1.108588e-01	2.549078e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.033822e-02	1.431634e-02	2.400467e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.918172e+01	9.536572e+00	7.738439e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.935452e+01	4.580455e+00	4.404810e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.026687e+01	1.873268e+00	1.628581e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.879878e+00	3.942485e-01	3.048077e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.311063e+00	3.026861e-01	2.018176e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.392896e+00	4.464061e-01	5.245603e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.393669e+00	3.782208e-01	5.768600e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.255148e-02	1.935478e-02	3.958926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.802066e-01	9.589260e-02	1.034582e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.550219e-01	2.376113e-01	2.122132e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.043187e-01	3.016379e-01	2.943488e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.063615e+00	3.977429e-01	3.564522e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.545800e+00	5.089589e-01	4.349784e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.147143e+00	5.336117e-01	4.295309e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.605228e+00	4.467126e-01	2.076575e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.869293e+00	2.353497e-01	9.196510e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.874412e+00	2.523667e-01	1.332923e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.480511e+00	2.649238e-01	4.290304e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.970206e+00	3.274489e-01	5.299104e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.287254e+00	2.773434e-01	3.796047e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.004134e-01	1.586865e-01	2.966016e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.472231e-02	1.293265e-02	3.103265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.227399e+00	5.346155e-01	4.837220e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.899185e+00	6.948127e-01	7.115077e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.482885e+00	8.537644e-01	7.310234e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.988264e+00	8.887583e-01	7.356400e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.330350e+00	8.082837e-01	8.739238e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.398026e+00	6.418667e-01	5.653576e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.294178e+00	3.909578e-01	2.689306e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.072202e+00	2.035731e-01	7.303712e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.690003e+00	2.079070e-01	2.511165e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.162302e+00	2.757024e-01	3.266664e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.464374e+00	2.607163e-01	3.027678e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.591841e-01	1.532586e-01	2.662002e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.845296e-02	1.703891e-02	2.818023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.331105e+01	9.796701e+00	7.416916e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.150620e+01	4.793980e+00	4.440706e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.743109e+01	3.874195e+00	3.120735e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.314029e+01	2.083732e+00	2.366764e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.636421e+00	1.528696e+00	1.414274e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.732722e+00	9.388158e-01	5.544154e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.805767e+00	5.143960e-01	2.799071e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.815111e+00	1.086361e-01	2.166340e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.347700e+00	2.390524e-01	2.290238e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.691446e+00	3.492409e-01	4.793401e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.798024e+00	4.019548e-01	5.029692e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.072659e-02	2.690548e-02	4.502985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.045186e-01	5.368152e-02	3.412018e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.083930e-01	3.903996e-01	1.889435e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.220747e+00	7.209413e-01	2.611717e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.424513e+00	5.547662e-01	1.214275e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.740496e+00	2.041964e-01	2.680241e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.638817e+00	3.915617e-01	8.040173e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.103505e+00	8.336799e-02	5.526879e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.058542e-02	1.880368e-02	3.401920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.955608e-01	2.193377e-01	1.225881e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.138389e+00	7.049739e-01	3.684752e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.277394e+00	3.809423e-01	9.303742e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.456532e+00	2.688651e-01	4.146928e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.747516e+00	2.469822e-01	4.706239e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.267347e-01	3.356912e-02	2.510606e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.841128e-01	6.667731e-02	7.680979e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.043737e-03	7.173588e-03	4.120491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.555897e+00	1.028274e+00	7.367919e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.678854e+00	9.219401e-01	4.392837e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.662804e+00	4.535476e-01	4.967139e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.266405e+00	3.907606e-01	6.712750e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.368615e-02	1.840371e-02	3.719725e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.934420e-02	4.106417e-02	3.182397e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.990662e-01	9.446083e-02	6.408090e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.706243e-01	2.112005e-01	1.215020e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.607106e-01	2.775012e-01	2.036819e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.517746e+00	5.110725e-01	1.893670e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.157585e+00	5.573898e-01	2.982901e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.841541e+00	5.068601e-01	1.285453e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.295790e+00	2.885261e-01	8.775203e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.388945e+00	1.823181e-01	1.681890e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.124035e+00	2.400381e-01	3.964856e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.345057e+00	2.556997e-01	5.703259e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.431533e+00	1.179082e-01	5.112689e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.918506e-01	5.426240e-02	2.547186e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.356511e-02	1.229884e-02	1.967376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.305356e-01	1.077424e-01	7.949077e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.266340e-01	1.725172e-01	1.339801e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.758525e-01	3.449180e-01	1.870297e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.401463e+00	5.055445e-01	2.738583e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.199668e+00	6.635553e-01	3.576054e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.838696e+00	5.999885e-01	4.051801e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.669321e+00	7.678036e-01	2.087884e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.916986e+00	3.679354e-01	2.000607e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.899556e+00	7.183746e-02	2.678964e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.525650e+00	3.688700e-01	2.503756e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.672630e+00	2.345226e-01	4.393722e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.694504e+00	1.266676e-01	3.989490e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.909030e-01	4.896574e-02	2.749591e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.076156e-01	7.015124e-02	1.108190e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.664216e-02	7.963074e-03	9.572540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.367100e+00	6.148016e-01	5.680136e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.112633e+00	1.008669e+00	5.308063e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.475488e+00	1.125640e+00	1.206539e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.264377e+00	1.414873e+00	9.023254e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.683642e+00	1.360590e+00	8.328314e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.465242e+00	7.504566e-01	4.210575e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.199589e+00	2.598297e-01	3.645518e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.918108e+00	3.999161e-01	5.060614e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.110322e+00	4.637652e-01	6.455231e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.487717e+00	3.502994e-01	5.007516e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.228374e+00	1.801577e-01	4.202295e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.176025e-02	9.041570e-03	1.949209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.098834e-01	6.288857e-02	6.234301e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.121291e-01	2.853832e-01	2.037358e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.660918e+00	5.573706e-01	2.459567e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.843603e+00	4.364474e-01	1.563648e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.378914e+00	2.546632e-01	1.409169e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.452546e+00	3.341606e-01	6.144563e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.158591e+00	1.017047e-01	4.956138e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.758908e-01	7.424347e-02	2.160506e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.596952e-02	1.285106e-02	1.140604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.505990e-01	1.644013e-01	1.588216e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.478549e+00	5.976622e-01	3.993813e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.863642e+00	7.907904e-01	3.652934e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.593403e+00	4.703130e-01	3.388816e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.575662e+00	1.639054e-01	1.491095e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.450837e+00	2.798511e-01	3.821340e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.193963e+00	1.539876e-01	3.482015e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.754839e-01	6.261930e-02	1.933404e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.062166e-02	1.441902e-02	1.412494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.352588e+01	4.255465e+00	2.817353e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.513471e+01	4.440303e+00	1.946397e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.122130e+01	1.633115e+00	1.612596e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.218559e+00	5.323276e-01	5.838059e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.945477e+00	3.198401e-01	4.195594e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.159680e+00	3.281355e-01	4.718898e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.218259e-01	1.530091e-01	4.456675e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.989441e-02	1.536951e-02	1.944694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.725148e-01	1.189465e-01	8.020859e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.567369e-01	2.013117e-01	1.118082e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.534292e-01	2.166775e-01	1.830355e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.014319e+00	4.074418e-01	2.454737e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.368727e+00	3.895064e-01	2.712377e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.992178e+00	5.432656e-01	1.568111e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.463999e+00	3.986455e-01	9.805235e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.842515e+00	2.623329e-01	1.363945e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.978018e+00	1.494324e-01	1.574443e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.772459e+00	2.258164e-01	3.598898e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.136103e+00	2.651812e-01	4.624986e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.272181e+00	1.107166e-01	4.133277e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.060537e-01	5.521892e-02	2.291920e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.102136e-02	1.151378e-02	1.898885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.497583e+00	5.371137e-01	4.364581e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.230960e+00	4.581161e-01	2.821135e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.621308e+00	4.067047e-01	5.432693e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.268587e+00	7.758750e-01	3.973567e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.657269e+00	5.731102e-01	4.168784e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.164999e+00	6.450453e-01	2.285650e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.377288e+00	3.859497e-01	3.731103e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.471912e+00	2.191817e-01	1.100763e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.146038e+00	2.394074e-01	1.374252e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.431611e+00	1.781498e-01	3.306016e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.451280e+00	1.272056e-01	2.834007e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.710404e-01	5.421931e-02	2.006280e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.120557e-02	1.423738e-02	1.451618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.192348e+01	5.132380e+00	4.096397e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.676300e+01	6.149689e+00	1.850087e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.468268e+01	3.484714e+00	1.476330e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.246837e+01	2.052793e+00	1.109447e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.060482e+01	1.720169e+00	9.989793e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.496004e+00	7.729109e-01	4.996559e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.490925e+00	3.788371e-01	5.099111e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.980265e+00	1.317028e-01	3.723896e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.739769e+00	2.332055e-01	3.506929e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.564184e+00	3.025462e-01	3.825922e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.382542e+00	1.579416e-01	4.107477e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.467584e-02	1.280217e-02	2.473081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.514452e-02	5.304697e-02	6.527048e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.021610e+00	5.008819e-01	4.889703e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.581968e+00	8.373527e-01	5.514796e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.814936e+00	4.917510e-01	6.087604e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.509260e+00	4.958260e-01	5.070098e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.122128e+00	4.442159e-01	8.117752e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.021972e+00	2.528183e-01	4.779776e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.518929e-02	1.563946e-02	4.587415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.295649e-01	2.886701e-01	3.905836e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.533022e+00	9.745232e-01	7.860951e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.477675e+00	4.171813e-01	1.227783e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.961595e+00	4.826485e-01	5.057536e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.486697e+00	3.216486e-01	4.995682e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.015188e-01	1.502559e-01	2.963208e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.661408e-01	5.732179e-02	1.408166e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.482084e-02	3.297868e-03	9.156090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.760182e+00	1.094849e+00	1.378197e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.113600e+00	1.636479e+00	1.109595e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.835415e+00	8.541131e-01	5.005923e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.641314e+00	6.870782e-01	9.078857e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.032072e-01	3.051265e-02	6.523431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.194157e-02	8.279408e-03	2.773204e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.005733e-01	6.537948e-02	8.028317e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.379784e-01	1.941291e-01	2.344528e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.851174e-01	3.857586e-01	3.911529e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.496129e+00	5.989638e-01	4.186888e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.230308e+00	6.272656e-01	5.904719e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.056465e+00	5.577420e-01	3.678005e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.596131e+00	3.791449e-01	1.554168e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.512680e+00	2.710268e-01	1.349302e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.976359e+00	4.230633e-01	4.979684e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.150291e+00	3.741203e-01	5.585783e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.421842e+00	3.026921e-01	5.313748e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.391758e-01	1.599851e-01	3.683131e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.471835e-02	1.215905e-02	2.896718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.987958e-02	2.466828e-02	8.691162e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.612056e-01	1.478931e-01	2.334031e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.425839e-01	3.837341e-01	3.603119e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.328372e+00	6.184726e-01	8.047567e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.248862e+00	8.475183e-01	7.202309e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.103515e+00	9.268095e-01	7.303649e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.757293e+00	6.560755e-01	6.101487e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.238807e+00	5.151686e-01	1.263956e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.934831e+00	2.395241e-01	1.264071e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.287813e+00	4.200354e-01	3.079552e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.440337e+00	3.972057e-01	4.106380e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.625474e+00	3.226640e-01	4.262355e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.564772e-01	1.932796e-01	3.480724e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.508166e-01	7.455190e-02	2.295413e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.813881e-02	8.758939e-03	1.438749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.664841e-01	2.268409e-01	4.893206e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.017723e+00	4.791091e-01	8.178930e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.207495e+00	9.343921e-01	1.696971e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.167735e+00	1.802763e+00	1.901265e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.794522e+00	1.849717e+00	1.676071e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.043797e+00	1.496446e+00	1.037096e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.134523e+00	7.533824e-01	1.668855e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.039099e+00	5.847027e-01	2.800001e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.422247e+00	7.717018e-01	6.213404e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.858849e+00	6.173255e-01	8.421601e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.635058e+00	4.323145e-01	7.184282e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.753171e-02	2.016982e-02	3.845467e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.507748e-01	9.785781e-02	1.025920e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.580711e-01	4.277047e-01	4.593960e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.090035e+00	6.697631e-01	4.418335e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.058068e+00	3.899206e-01	7.595081e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.884301e+00	3.409366e-01	2.908661e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.004806e+00	3.677469e-01	6.363561e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.080125e+00	2.466449e-01	4.712366e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.224126e-01	9.427461e-02	2.652895e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.256230e-02	6.279291e-03	1.454020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.547041e-01	4.441128e-01	4.211595e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.621960e+00	9.649430e-01	9.855874e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.639880e+00	9.943784e-01	7.676420e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.513087e+00	4.652183e-01	2.591962e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.871310e+00	2.423215e-01	1.448180e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.052495e+00	3.422120e-01	4.021986e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.137328e+00	2.098745e-01	3.854972e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.717884e-01	1.143318e-01	2.509370e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.819272e-02	1.035633e-02	2.574863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.019440e+01	9.415972e+00	9.345520e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.997681e+01	5.015411e+00	4.452584e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.043264e+01	1.791087e+00	1.840510e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.892148e+00	4.891837e-01	1.889435e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.298461e+00	3.521817e-01	1.763631e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.332498e+00	4.221275e-01	5.499896e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.346722e+00	3.167481e-01	5.813584e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.809972e-02	1.852769e-02	3.909815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.870183e-01	9.299887e-02	1.284644e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.694053e-01	2.328738e-01	2.170757e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.627669e-01	3.678999e-01	3.210046e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.077660e+00	4.260013e-01	4.251585e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.607015e+00	5.174082e-01	4.227639e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.205636e+00	6.055398e-01	2.904157e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.576490e+00	4.298491e-01	2.149567e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.838717e+00	1.749879e-01	1.421694e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.850089e+00	2.200197e-01	1.445465e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.529763e+00	3.231734e-01	3.693771e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.944393e+00	3.266637e-01	4.476750e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.256836e+00	2.672002e-01	4.815456e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.587062e-01	1.281407e-01	3.320798e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.348428e-02	1.302765e-02	2.584765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.298052e+00	4.819831e-01	5.624113e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.019817e+00	8.172549e-01	5.419403e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.644395e+00	9.469622e-01	7.784885e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.182557e+00	1.086883e+00	7.648998e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.388333e+00	8.895390e-01	7.076402e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.427571e+00	6.655067e-01	4.847583e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.284843e+00	3.578960e-01	2.533120e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.998895e+00	1.024583e-01	1.896290e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.709470e+00	2.172811e-01	1.368918e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.158094e+00	2.580436e-01	2.894188e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.420306e+00	2.638719e-01	3.332925e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.441831e-01	1.428401e-01	2.866322e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.526921e-02	1.242522e-02	2.848094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.450452e+01	1.004969e+01	8.472503e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.241131e+01	5.765587e+00	4.573450e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.751770e+01	4.137811e+00	2.751552e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.350366e+01	2.647588e+00	2.056896e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.501347e+00	1.470967e+00	1.657876e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.730922e+00	6.687819e-01	7.374363e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.788869e+00	4.347508e-01	2.008447e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.826493e+00	1.721738e-01	1.820779e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.397858e+00	3.511510e-01	2.056819e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.649327e+00	3.805625e-01	4.812901e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.737876e+00	3.832592e-01	6.038724e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.662568e-02	2.395528e-02	4.440849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.127779e-01	6.047820e-02	4.318203e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.605920e-01	3.965673e-01	2.326232e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.236527e+00	6.833424e-01	3.081686e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.460493e+00	6.144961e-01	6.155288e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.705258e+00	3.002229e-01	2.709203e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.521619e+00	2.908541e-01	8.324244e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.116798e+00	1.408759e-01	5.069854e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.277236e-02	1.823211e-02	3.128196e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.323565e-01	2.210716e-01	1.790656e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.201420e+00	6.335806e-01	3.654026e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.339637e+00	4.593397e-01	5.364704e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.374085e+00	2.864000e-01	4.503477e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.665150e+00	2.071580e-01	4.937421e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.296753e-01	7.954108e-02	2.332896e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.883548e-01	6.530039e-02	7.648824e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.160863e-03	6.243202e-03	3.772125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.695127e+00	1.004430e+00	8.911390e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.880122e+00	1.060296e+00	3.182114e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.497442e+00	5.091175e-01	5.811532e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.146165e+00	3.347257e-01	6.726875e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.560149e-02	1.630290e-02	3.639739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.454775e-02	1.323437e-02	7.251851e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.087303e-01	9.595010e-02	7.236431e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.068901e-01	2.125636e-01	1.136462e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.098036e-01	3.324516e-01	2.218001e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.505573e+00	4.554414e-01	2.696774e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.212259e+00	5.510271e-01	1.648978e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.838430e+00	5.411842e-01	1.567105e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.371210e+00	2.877507e-01	5.593134e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.412523e+00	1.457081e-01	1.306918e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.063163e+00	2.599518e-01	3.855538e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.269996e+00	1.794460e-01	5.836984e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.400013e+00	1.361341e-01	4.908275e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.983388e-01	8.002064e-02	2.770266e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.366019e-02	9.217502e-03	1.720223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.172823e-01	7.106917e-02	1.403768e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.137185e-01	1.372321e-01	2.281497e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.211237e-01	3.836040e-01	2.184650e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.497944e+00	5.161261e-01	2.421043e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.206896e+00	6.344535e-01	4.583121e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.126216e+00	7.594638e-01	1.940045e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.628048e+00	6.317616e-01	1.878571e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.000846e+00	3.456881e-01	5.877469e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.881039e+00	8.802416e-02	2.098901e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.442193e+00	1.525483e-01	2.778610e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.603272e+00	2.851619e-01	4.446900e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.654429e+00	1.687869e-01	3.944848e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.744362e-01	8.300059e-02	2.570562e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.934871e-01	5.570555e-02	1.106759e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.724610e-02	7.617269e-03	8.748362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.410592e+00	6.616837e-01	7.485384e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.193444e+00	8.828594e-01	7.588549e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.777992e+00	1.358942e+00	1.064112e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.522720e+00	1.575645e+00	9.442641e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.973890e+00	1.444151e+00	6.377929e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.650074e+00	1.113243e+00	2.113054e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.221394e+00	2.314117e-01	3.276112e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.715945e+00	2.834411e-01	6.637665e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.985839e+00	4.367627e-01	6.411582e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.327458e+00	3.357825e-01	6.400408e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.217624e+00	1.627116e-01	3.801555e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.192007e-02	8.728018e-03	2.078205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.157360e-01	6.128447e-02	7.552511e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.595915e-01	3.157616e-01	2.114484e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.671425e+00	5.283690e-01	3.594848e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.924899e+00	4.923929e-01	6.669148e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.311832e+00	2.947860e-01	1.640441e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.358776e+00	2.492786e-01	6.412796e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.153496e+00	1.661983e-01	4.687147e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.971841e-01	8.512750e-02	1.976718e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.599142e-02	1.210254e-02	9.542273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.668477e-01	1.705393e-01	1.820730e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.595360e+00	6.437110e-01	3.460863e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.834817e+00	6.447002e-01	5.192627e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.849133e+00	7.251628e-01	1.850813e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.509834e+00	1.761320e-01	1.983332e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.376295e+00	2.420775e-01	4.104281e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.145531e+00	1.229047e-01	3.621842e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.649841e-01	7.927566e-02	1.856813e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.095967e-02	1.346916e-02	1.304454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.438832e+01	4.471100e+00	3.333345e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.475378e+01	3.607095e+00	2.288923e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.172137e+01	2.051908e+00	1.089549e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.217167e+00	6.233711e-01	4.881952e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.939407e+00	3.017756e-01	3.968869e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.065079e+00	2.868437e-01	5.171427e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.964513e-01	1.679801e-01	4.231394e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.034885e-02	1.348683e-02	2.038529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.656673e-01	9.432719e-02	1.097744e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.708188e-01	2.100641e-01	1.173814e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.891021e-01	2.281340e-01	1.835205e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.028117e+00	3.516160e-01	2.086822e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.450831e+00	4.535031e-01	2.272971e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.905275e+00	4.096685e-01	2.879156e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.513959e+00	4.473788e-01	6.761751e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.916064e+00	2.880275e-01	6.196301e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.014496e+00	1.903340e-01	1.174920e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.754658e+00	2.584323e-01	2.848362e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.033613e+00	1.608337e-01	5.170798e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.238683e+00	1.174849e-01	4.194994e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.120869e-01	9.128565e-02	2.455674e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.073102e-02	9.080478e-03	1.554240e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.218941e+00	2.547742e-01	6.164306e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.388921e+00	5.560481e-01	2.433568e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.813019e+00	5.932295e-01	3.950309e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.309044e+00	6.874401e-01	2.853183e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.794578e+00	7.852637e-01	2.929348e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.180051e+00	6.215014e-01	2.275094e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.443362e+00	4.836289e-01	1.616972e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.480034e+00	2.116223e-01	6.355911e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.048844e+00	1.280715e-01	2.595698e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.444734e+00	2.860987e-01	2.551752e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.435547e+00	1.235163e-01	3.050981e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.658805e-01	4.685701e-02	1.937880e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.005528e-02	8.310977e-03	1.833031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.182555e+01	4.698418e+00	5.390135e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.681459e+01	4.893653e+00	1.799857e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.501782e+01	3.694840e+00	1.610009e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.310790e+01	2.577298e+00	1.006952e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.102061e+01	1.846598e+00	6.053755e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.630382e+00	1.217492e+00	2.306427e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.470777e+00	3.416298e-01	4.842545e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.922772e+00	1.767799e-01	5.580623e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.679607e+00	1.976076e-01	3.589645e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.464794e+00	2.722726e-01	4.548017e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.364206e+00	1.633782e-01	3.891307e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.576604e-02	1.224574e-02	2.525273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.756760e-02	5.640194e-02	7.488036e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.078350e+00	5.483534e-01	6.046422e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.606120e+00	9.746044e-01	6.978836e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.615615e+00	6.019304e-01	1.220118e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.361104e+00	5.641979e-01	3.682903e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.201210e+00	5.515922e-01	8.823904e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.094219e+00	3.318576e-01	6.499949e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.761685e-02	2.344495e-02	6.035962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.454058e-01	3.325009e-01	4.697745e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.371649e+00	1.125791e+00	9.766045e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.086214e+00	4.907607e-01	1.804897e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.034329e+00	5.711984e-01	4.796667e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.694513e+00	4.349243e-01	6.187041e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.077292e-01	2.091890e-01	3.740863e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.958550e-01	7.357792e-02	1.744286e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.760233e-02	4.370733e-03	1.412491e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.488945e+00	1.133525e+00	1.631160e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.237291e+00	1.829129e+00	1.326122e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.682869e+00	8.191140e-01	3.328265e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.135690e+00	8.561174e-01	1.080621e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.416679e-01	4.826361e-02	9.107740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.200004e-03	7.091292e-03	1.253851e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.372158e-02	5.848130e-02	9.125602e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.013483e-01	1.782107e-01	2.999798e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.499417e-01	3.944086e-01	5.171375e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.474150e+00	6.719788e-01	6.663105e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.294574e+00	8.107201e-01	6.149783e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.997951e+00	7.230288e-01	3.886289e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.376252e+00	4.516368e-01	1.177857e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.373263e+00	3.729395e-01	1.431732e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.934572e+00	4.745924e-01	4.434679e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.244633e+00	4.908463e-01	6.307100e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.517338e+00	4.016011e-01	6.271111e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.459676e-01	2.360360e-01	4.471411e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.744399e-02	1.874387e-02	4.815247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.216088e-02	2.695117e-02	4.363464e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.556513e-01	1.657357e-01	2.775141e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.705059e-01	3.715723e-01	5.794847e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.317906e+00	6.533884e-01	9.474827e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.094272e+00	8.548867e-01	1.155962e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.019468e+00	1.083221e+00	9.790367e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.629996e+00	9.706663e-01	5.923795e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.891686e+00	5.948826e-01	1.953472e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.711069e+00	2.554727e-01	1.470423e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.294600e+00	4.590776e-01	2.674214e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.574708e+00	5.403462e-01	4.722854e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.767165e+00	4.017341e-01	5.120024e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.075679e+00	2.495995e-01	4.207529e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.314722e-01	1.384660e-01	2.773177e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.280644e-02	9.860330e-03	2.654736e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.396802e-01	1.301581e-01	3.708720e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.795552e-01	5.136737e-01	1.058370e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.999106e+00	1.058599e+00	1.984167e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.691754e+00	1.726848e+00	2.290972e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.123537e+00	1.966755e+00	2.258940e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.266832e+00	1.873296e+00	1.281501e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.488046e+00	1.081506e+00	3.031246e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.878350e+00	6.226289e-01	1.293007e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.666783e+00	8.962884e-01	6.301117e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.256293e+00	8.235240e-01	8.915428e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.997441e+00	5.629589e-01	8.523044e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.038907e-02	3.131898e-02	5.995106e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.639847e-01	9.815460e-02	1.276182e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.461074e-01	4.673335e-01	5.586986e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.134114e+00	7.278407e-01	4.934172e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.797803e+00	4.222548e-01	1.155346e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.729166e+00	3.034708e-01	2.554883e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.105444e+00	4.717350e-01	6.231982e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.179572e+00	3.128090e-01	6.045356e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.972892e-01	1.532134e-01	3.283597e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.558464e-02	7.389589e-03	2.571666e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.166913e+00	5.139507e-01	5.372050e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.949863e+00	1.123805e+00	1.330846e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.488312e+00	9.940061e-01	8.032766e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.989562e+00	4.264008e-01	1.746483e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.663773e+00	2.024429e-01	1.508818e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.165579e+00	3.790638e-01	3.602168e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.328199e+00	3.087669e-01	4.798275e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.688066e-01	1.607876e-01	2.997439e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.506412e-02	1.356251e-02	3.563713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.630772e+01	1.151844e+01	1.301334e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.938627e+01	5.051887e+00	4.861508e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.325658e+00	1.547710e+00	1.194057e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.105657e+00	4.855467e-01	2.571956e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.231385e+00	2.951527e-01	8.363975e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.604216e+00	4.631002e-01	5.187937e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.703394e+00	4.705672e-01	6.254852e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.136047e-02	2.618812e-02	5.744035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.852742e-01	9.435901e-02	1.244608e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.493791e-01	2.037537e-01	3.146423e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.027928e-01	4.024433e-01	3.991062e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.150608e+00	4.782276e-01	5.419885e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.643116e+00	5.875507e-01	4.890259e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.150977e+00	5.992287e-01	4.505775e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.494137e+00	4.997088e-01	2.814006e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.691548e+00	2.707111e-01	1.683975e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.695372e+00	2.771021e-01	1.285611e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.472466e+00	3.770031e-01	2.917811e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.990365e+00	3.940740e-01	5.012992e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.361768e+00	3.249299e-01	5.345341e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.557688e-01	2.025156e-01	3.904313e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.456897e-02	1.729188e-02	4.659753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.420734e+00	5.425156e-01	6.319230e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.310163e+00	8.179195e-01	1.041244e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.918079e+00	1.062890e+00	1.154515e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.310437e+00	1.055377e+00	1.079542e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.338760e+00	8.811643e-01	7.543309e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.175529e+00	6.908531e-01	5.470321e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.963908e+00	4.393823e-01	1.947789e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.741358e+00	2.086692e-01	1.233404e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.577079e+00	1.734171e-01	1.286399e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.200301e+00	3.351943e-01	2.706453e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.541526e+00	3.241730e-01	3.934407e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.456607e-01	1.892010e-01	3.387901e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.571394e-02	1.711521e-02	4.256359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.877377e+01	1.080375e+01	1.210337e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.292511e+01	6.091668e+00	5.989462e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.680625e+01	3.916144e+00	3.851005e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.184230e+01	2.143982e+00	2.347722e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.249586e+00	1.705386e+00	1.013414e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.594503e+00	8.038647e-01	5.743839e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.227018e+00	6.090650e-01	2.478091e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.470915e+00	1.808601e-01	8.401656e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.319411e+00	3.267307e-01	1.316874e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.819103e+00	4.468642e-01	4.130715e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.078864e+00	4.904095e-01	5.622057e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.114162e-01	3.298194e-02	6.518238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.333790e-01	6.069728e-02	4.309048e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.201801e+00	4.926341e-01	2.615475e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.596947e+00	6.682189e-01	3.501157e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.692669e+00	4.237819e-01	5.784145e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.464126e+00	3.824097e-01	4.711577e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.074742e+00	2.488182e-01	7.192956e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.344719e-01	8.588228e-02	3.897886e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.024711e-02	2.022451e-02	2.466041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.630329e-01	2.594612e-01	1.862108e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.799033e+00	6.861258e-01	3.981703e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.354671e+00	1.929192e-01	6.426950e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.873674e+00	3.127057e-01	4.749005e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.352517e+00	1.371014e-01	3.836492e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.945838e-01	5.117930e-02	1.816436e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.056205e-01	4.506113e-02	6.414266e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.077566e-02	5.668892e-03	3.895204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.470414e+00	1.085222e+00	8.871625e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.021995e+00	7.346115e-01	3.155351e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.870419e+00	4.699138e-01	5.502933e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.931549e+00	2.995748e-01	5.450354e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.187308e-02	1.446593e-02	3.203063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.445010e-02	2.536817e-02	3.176381e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.032183e-01	1.005747e-01	6.653049e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.328246e-01	2.346113e-01	1.382837e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.949262e-01	3.674155e-01	2.628811e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.685012e+00	5.478942e-01	3.289182e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.469756e+00	5.964953e-01	2.266291e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.114302e+00	4.687710e-01	6.071971e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.424693e+00	1.347505e-01	1.179298e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.410715e+00	2.292870e-01	2.397319e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.813152e+00	2.279002e-01	4.968604e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.053930e+00	2.767893e-01	5.627786e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.285136e+00	1.451437e-01	3.602406e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.068621e-01	3.089901e-02	2.382093e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.315088e-02	1.140942e-02	1.462557e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.778731e-01	7.129920e-02	1.000779e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.064188e-01	2.163840e-01	1.631435e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.088466e+00	4.212619e-01	2.031302e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.773773e+00	5.517305e-01	4.439676e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.623697e+00	6.918320e-01	5.780541e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.504844e+00	6.920133e-01	2.959065e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.030797e+00	5.693298e-01	1.579550e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.160506e+00	1.915749e-01	1.274789e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.908342e+00	2.000530e-01	1.504774e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.098510e+00	2.349835e-01	4.659758e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.240603e+00	2.148454e-01	4.128046e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.492826e+00	1.983280e-01	2.795124e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.082953e-01	6.807372e-02	1.962032e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.725871e-01	4.028916e-02	1.052287e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.770249e-02	5.278600e-03	9.153481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.107012e+00	5.130233e-01	7.610141e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.330862e+00	9.263941e-01	1.012363e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.212932e+00	1.381831e+00	1.130898e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.200200e+00	1.433940e+00	1.370671e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.693091e+00	1.223543e+00	8.220673e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.064295e+00	7.795453e-01	1.750256e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.046839e+00	2.054645e-01	4.664696e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.369844e+00	4.904589e-01	5.155840e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.610835e+00	4.301463e-01	5.665623e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.171979e+00	3.171596e-01	4.934026e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.176789e+00	1.756973e-01	3.279843e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.356902e-02	7.817244e-03	1.876944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.450764e-01	7.697924e-02	8.302072e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.195585e-01	3.840053e-01	2.556548e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.981514e+00	5.250145e-01	3.769511e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.145598e+00	3.638874e-01	4.449369e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.044183e+00	2.726546e-01	3.186303e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.012893e+00	2.744279e-01	5.544073e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.017123e+00	9.251132e-02	3.784044e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.848913e-01	8.128381e-02	1.584572e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.958790e-02	1.124204e-02	8.315027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.721561e-01	2.538611e-01	1.894719e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.210658e+00	8.592701e-01	4.538143e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.593289e+00	7.413657e-01	5.986568e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.937632e+00	3.871180e-01	1.874988e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.223065e+00	2.920728e-01	2.235519e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.976864e+00	2.297096e-01	3.657888e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.016051e+00	1.015785e-01	2.898827e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.773586e-01	6.009395e-02	1.425199e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.720218e-02	1.136357e-02	1.231307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.104947e+01	7.233659e+00	3.781663e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.870206e+01	3.525744e+00	3.229833e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.254884e+01	1.698343e+00	1.061498e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.505803e+00	2.843650e-01	6.806609e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.349908e+00	3.463923e-01	3.046335e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.895884e+00	2.341876e-01	4.131063e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.892268e-01	1.685533e-01	3.280687e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.855348e-02	1.139870e-02	1.939841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.650048e-01	1.010915e-01	9.807454e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.170407e-01	2.120608e-01	1.491476e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.185253e-01	3.506070e-01	2.201807e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.113060e+00	3.628300e-01	3.091912e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.658172e+00	5.060537e-01	2.496668e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.202422e+00	5.128893e-01	2.179552e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.610606e+00	2.992465e-01	1.720243e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.981897e+00	1.371580e-01	9.125725e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.935635e+00	2.128369e-01	1.605206e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.504377e+00	2.443004e-01	4.246645e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.875253e+00	2.371117e-01	4.651311e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.143025e+00	1.303899e-01	3.265061e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.496935e-01	3.624608e-02	2.087548e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.154797e-02	1.058620e-02	1.412002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.431817e+00	4.498927e-01	4.078900e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.689080e+00	5.958118e-01	3.128419e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.413909e+00	8.799096e-01	4.134226e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.934516e+00	9.598624e-01	5.179131e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.305238e+00	6.403751e-01	5.429334e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.627697e+00	5.875443e-01	2.249152e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.565487e+00	2.682782e-01	3.391895e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.408530e+00	6.866724e-02	1.260687e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.920033e+00	2.273544e-01	2.271409e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.078916e+00	2.289748e-01	2.911708e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.291464e+00	1.409840e-01	2.412249e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.189834e-01	3.665854e-02	1.597107e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.127024e-02	8.016093e-03	1.478648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.863655e+01	7.755066e+00	4.960252e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.155618e+01	6.471993e+00	2.479766e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.731335e+01	2.571668e+00	2.012351e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.457089e+01	2.190325e+00	1.330120e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.152939e+01	1.250802e+00	1.008228e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.683420e+00	1.016263e+00	2.702103e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.827324e+00	1.390911e-01	8.845380e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.353930e+00	1.929881e-01	2.610840e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.339801e+00	3.213039e-01	3.110706e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.314829e+00	2.690561e-01	3.475030e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.335812e+00	1.758651e-01	3.303460e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.753855e-02	9.926271e-03	2.244971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.108943e-01	6.390905e-02	9.223874e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.162515e+00	5.735693e-01	6.134765e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.676733e+00	9.383563e-01	6.009224e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.644866e+00	5.477422e-01	1.038552e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.308719e+00	5.863935e-01	3.900030e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.113612e+00	5.308378e-01	8.753660e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.040018e+00	3.183466e-01	6.218574e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.248544e-02	2.116713e-02	5.657000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.200444e-01	3.564076e-01	5.160476e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.505701e+00	1.101926e+00	9.086448e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.082840e+00	4.423741e-01	9.261550e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.974732e+00	6.100488e-01	4.849015e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.605051e+00	4.040274e-01	6.183978e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.695944e-01	1.958242e-01	3.561678e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.860354e-01	7.626015e-02	1.646992e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.638711e-02	4.353125e-03	1.384199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.676004e+00	1.181174e+00	1.723352e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.495615e+00	1.867434e+00	1.146168e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.623474e+00	7.867244e-01	4.109842e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.009231e+00	9.002188e-01	1.046739e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.301371e-01	4.440106e-02	8.930274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.258196e-03	6.989599e-03	1.954862e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.310771e-02	6.190765e-02	1.123664e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.419159e-01	2.102471e-01	3.188628e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.217345e-01	4.235463e-01	4.984696e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.550349e+00	6.789884e-01	6.649698e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.358047e+00	8.044424e-01	6.189983e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.107446e+00	7.459449e-01	2.989183e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.378314e+00	3.533743e-01	1.534078e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.317765e+00	3.697084e-01	1.455499e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.878306e+00	4.637061e-01	4.725983e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.176166e+00	5.293842e-01	6.459102e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.439369e+00	3.614675e-01	5.887767e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.087144e-01	2.283666e-01	4.262862e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.637838e-02	2.015556e-02	4.306660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.953460e-02	2.504211e-02	8.022706e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.922310e-01	1.752678e-01	3.183938e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.499411e-01	4.242066e-01	6.416208e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.449663e+00	7.030490e-01	9.293250e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.242946e+00	9.193701e-01	1.150300e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.124359e+00	1.065779e+00	8.976111e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.736435e+00	9.593181e-01	5.810857e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.925959e+00	5.460532e-01	2.002027e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.739928e+00	2.744791e-01	8.745474e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.172637e+00	4.568401e-01	3.652879e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.499754e+00	5.501247e-01	4.960876e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.686211e+00	3.754258e-01	5.363573e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.043002e+00	2.674746e-01	3.763545e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.216057e-01	1.326366e-01	2.452657e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.287436e-02	1.231112e-02	2.462091e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.922747e-01	1.877077e-01	4.727812e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.938065e-01	6.015480e-01	1.224251e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.128781e+00	1.055689e+00	2.139697e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.935862e+00	1.858835e+00	2.291595e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.450213e+00	2.090970e+00	2.206908e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.447070e+00	1.811310e+00	1.235607e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.608992e+00	1.025565e+00	2.416381e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.804579e+00	6.145935e-01	2.600333e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.535427e+00	9.663890e-01	6.924630e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.111159e+00	7.875460e-01	9.354463e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.955098e+00	6.018869e-01	7.686160e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.579897e-02	2.925408e-02	5.594431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.774640e-01	1.062660e-01	1.530936e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.006819e+00	4.887376e-01	5.451606e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.196628e+00	7.228911e-01	4.495143e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.805293e+00	3.830572e-01	1.314390e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.722178e+00	3.137818e-01	2.654790e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.052891e+00	4.716546e-01	6.198169e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.115613e+00	3.041838e-01	6.193741e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.613853e-01	1.252799e-01	2.961538e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.544139e-02	7.788127e-03	2.337298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.256681e+00	5.340574e-01	7.006347e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.147445e+00	1.156676e+00	1.293698e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.574198e+00	9.715063e-01	7.505343e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.008232e+00	3.782666e-01	2.092577e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.669783e+00	2.441837e-01	1.219853e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.105663e+00	3.802874e-01	3.844437e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.268544e+00	2.849676e-01	4.702412e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.417212e-01	1.625503e-01	2.943667e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.296786e-02	1.200126e-02	3.327542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.893164e+01	1.210425e+01	1.377690e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.981084e+01	4.862416e+00	4.657178e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.495891e+00	1.557539e+00	1.123165e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.182233e+00	4.622333e-01	1.558557e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.168562e+00	2.575026e-01	1.234178e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.535224e+00	4.726329e-01	4.951626e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.646648e+00	4.751295e-01	6.619612e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.581716e-02	2.515088e-02	5.485106e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.962897e-01	1.039866e-01	1.500635e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.845305e-01	2.245480e-01	3.215033e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.136755e-01	3.636220e-01	4.554856e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.203622e+00	4.698211e-01	5.417899e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.753687e+00	6.513125e-01	4.605492e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.239300e+00	6.418483e-01	3.815282e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.545508e+00	4.780618e-01	2.513895e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.697205e+00	2.195548e-01	1.316274e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.678749e+00	2.422438e-01	1.697436e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.405819e+00	3.585177e-01	3.632871e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.916071e+00	3.651200e-01	5.354471e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.307134e+00	3.260538e-01	4.583768e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.345860e-01	2.041102e-01	3.880578e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.267971e-02	1.778227e-02	4.064574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.550477e+00	6.236707e-01	7.117950e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.435209e+00	8.660720e-01	1.043295e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.058994e+00	9.708466e-01	1.191734e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.352924e+00	1.005195e+00	1.126473e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.438143e+00	9.165277e-01	7.544323e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.265251e+00	6.734755e-01	4.710917e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.991458e+00	4.248893e-01	2.542115e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.788944e+00	2.599196e-01	1.603269e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.562064e+00	2.640037e-01	1.108638e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.122527e+00	3.135788e-01	3.410368e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.487688e+00	3.052142e-01	3.849362e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.219209e-01	2.013546e-01	3.050908e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.485483e-02	1.926376e-02	3.750851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.103783e+01	1.132564e+01	1.307704e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.299908e+01	5.343363e+00	5.994704e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.727001e+01	4.044307e+00	3.826963e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.236437e+01	2.691588e+00	2.383527e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.373277e+00	1.437260e+00	1.045546e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.666943e+00	8.400384e-01	5.804538e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.209379e+00	4.723158e-01	1.840563e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.527670e+00	2.156588e-01	5.904431e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.252210e+00	3.158540e-01	1.240832e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.807383e+00	4.786165e-01	4.126954e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.952481e+00	4.774798e-01	6.015788e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.071966e-01	3.236561e-02	6.080379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.467407e-01	6.791145e-02	5.364768e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.248878e+00	4.747122e-01	2.954151e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.672987e+00	7.326465e-01	2.648588e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.722430e+00	4.459675e-01	3.935108e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.361246e+00	2.578996e-01	5.060323e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.054474e+00	2.470149e-01	7.207370e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.126735e-01	8.992430e-02	3.967041e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.293038e-02	1.590714e-02	2.965861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.043757e+00	2.840512e-01	2.266457e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.891180e+00	7.048222e-01	3.727734e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.361856e+00	2.649186e-01	7.301868e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.758070e+00	2.159599e-01	5.088196e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.326734e+00	1.690222e-01	3.663798e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.830850e-01	5.138258e-02	1.850982e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.850765e-01	4.266459e-02	7.473684e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.333417e-03	5.796685e-03	4.750937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.749740e+00	1.165603e+00	9.756757e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.114670e+00	7.549764e-01	3.005543e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.712410e+00	4.645479e-01	5.224267e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.837051e+00	3.177274e-01	5.760670e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.810538e-02	1.242241e-02	3.284455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.360147e-02	3.598945e-02	3.770005e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.149688e-01	9.889722e-02	8.402950e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.521590e-01	2.243269e-01	1.832672e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.072084e+00	4.099846e-01	2.420669e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.779595e+00	5.846724e-01	2.473534e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.501141e+00	5.997542e-01	2.158927e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.105609e+00	4.170368e-01	8.007133e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.496532e+00	2.145490e-01	5.959142e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.325446e+00	1.640556e-01	2.024770e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.777932e+00	1.894407e-01	6.339720e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.991224e+00	2.796375e-01	5.052108e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.233738e+00	1.283467e-01	3.844727e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.972328e-01	3.738553e-02	2.394248e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.038539e-02	8.960799e-03	1.761227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.026294e-01	8.834259e-02	9.637065e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.452337e-01	2.285587e-01	2.587722e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.171259e+00	4.555957e-01	3.446763e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.024474e+00	7.111531e-01	3.876841e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.791097e+00	6.821124e-01	4.566500e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.539663e+00	6.957967e-01	3.502522e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.049444e+00	5.769334e-01	2.150239e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.175475e+00	2.308806e-01	6.580203e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.777731e+00	1.511337e-01	2.972602e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.079083e+00	1.989955e-01	4.163421e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.215192e+00	2.147319e-01	4.462833e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.432162e+00	1.912947e-01	3.019159e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.745408e-01	7.381238e-02	2.237647e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.652808e-01	3.111997e-02	1.120614e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.610877e-02	6.322199e-03	9.054711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.310039e+00	5.976856e-01	8.408104e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.698015e+00	1.116175e+00	8.802781e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.517566e+00	1.383068e+00	1.359613e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.522957e+00	1.689294e+00	1.213851e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.836917e+00	1.363242e+00	6.904024e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.051302e+00	6.099360e-01	3.126250e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.007095e+00	2.762342e-01	4.877826e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.298955e+00	4.454102e-01	4.965899e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.491007e+00	4.273620e-01	6.318330e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.076493e+00	3.158962e-01	5.514195e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.127616e+00	1.704415e-01	3.539460e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.270825e-02	7.925096e-03	1.865181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.472578e-01	7.848112e-02	9.972962e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.619686e-01	3.814975e-01	3.177082e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.088621e+00	5.961426e-01	2.919509e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.152608e+00	3.831523e-01	5.406213e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.012916e+00	2.855932e-01	3.462308e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.946649e+00	2.328645e-01	5.947672e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.943390e-01	1.162117e-01	3.920747e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.556490e-01	6.296451e-02	1.707426e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.598329e-02	9.937658e-03	1.152705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.339205e-01	2.788574e-01	2.416854e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.317423e+00	8.418696e-01	5.940946e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.809719e+00	9.086595e-01	4.871568e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.931175e+00	3.565083e-01	1.072425e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.152142e+00	2.275397e-01	2.414159e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.925852e+00	2.296445e-01	3.818822e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.014518e+00	1.202245e-01	2.898220e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.718912e-01	3.594067e-02	1.506561e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.050046e-02	1.152030e-02	1.488309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.249708e+01	7.131556e+00	5.595902e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.002264e+01	4.170266e+00	2.679289e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.264000e+01	1.625903e+00	8.020453e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.381751e+00	2.456394e-01	5.770307e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.240477e+00	3.301913e-01	3.517630e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.887307e+00	2.988148e-01	4.097033e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.375220e-01	1.251291e-01	3.634679e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.757452e-02	9.076351e-03	1.919271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.862305e-01	1.323078e-01	1.083877e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.371970e-01	2.282722e-01	1.560327e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.040738e-01	2.915536e-01	2.649210e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.215084e+00	4.705575e-01	2.448086e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.674234e+00	4.732637e-01	2.287332e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.239929e+00	4.737243e-01	2.589716e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.689754e+00	3.798851e-01	4.597215e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.991128e+00	1.505974e-01	5.594169e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.899494e+00	2.183195e-01	1.813151e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.463040e+00	2.007708e-01	4.585008e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.825091e+00	2.079031e-01	4.504681e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.126989e+00	1.403244e-01	3.247805e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.288366e-01	2.985092e-02	2.249860e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.860188e-02	8.848129e-03	1.737999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.638850e+00	5.518665e-01	3.516394e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.904630e+00	7.735922e-01	3.259494e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.433733e+00	7.653400e-01	4.655519e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.998336e+00	8.917841e-01	6.102679e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.475149e+00	7.074198e-01	4.186456e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.596651e+00	4.931354e-01	3.877967e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.632246e+00	2.855825e-01	1.240942e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.356405e+00	8.739964e-02	1.522854e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.882805e+00	2.315247e-01	2.156328e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.038474e+00	1.737222e-01	3.574190e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.260859e+00	1.440758e-01	2.472699e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.268730e-01	6.254417e-02	1.541108e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.711872e-02	6.236789e-03	1.682039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.127439e+01	9.056751e+00	5.460722e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.161825e+01	4.721867e+00	3.417500e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.878682e+01	4.153399e+00	1.701264e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.487260e+01	2.270654e+00	1.604985e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.137441e+01	1.115483e+00	8.046706e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.572751e+00	7.325388e-01	3.701208e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.996686e+00	2.772531e-01	4.657193e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.306983e+00	1.858541e-01	3.878511e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.224267e+00	2.821223e-01	3.601723e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.206726e+00	2.454634e-01	4.298234e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.314478e+00	2.129334e-01	3.353672e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.651932e-02	1.014220e-02	2.241448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.980171e-01	1.034170e-01	1.336780e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.797671e+00	7.780249e-01	7.125700e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.372865e+00	9.131350e-01	3.787841e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.588319e+00	3.546544e-01	9.146503e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.651304e+00	5.026029e-01	7.270966e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.580994e+00	4.052770e-01	6.823619e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.524504e-01	2.107984e-01	4.556337e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.412508e-02	1.624149e-02	4.198326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.331836e+00	5.263706e-01	6.445966e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.392852e+00	1.084393e+00	6.186801e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.852707e+00	4.349719e-01	2.193022e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.297348e+00	4.730442e-01	6.148090e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.259532e+00	3.059045e-01	4.611475e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.269729e-01	1.354163e-01	2.790908e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.448104e-01	5.605452e-02	1.276100e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.600743e-02	4.957579e-03	1.200713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.908263e+00	1.590200e+00	1.988907e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.416497e+00	1.472387e+00	5.821694e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.914363e+00	9.143041e-01	6.761054e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.303665e+00	6.487909e-01	9.349736e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.086335e-01	3.398851e-02	6.601122e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.536762e-02	1.199485e-02	2.158104e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.421242e-01	9.459538e-02	1.675499e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.509843e-01	3.279261e-01	4.358868e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.281543e+00	6.452099e-01	5.954923e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.155233e+00	8.206430e-01	7.284051e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.030906e+00	8.514282e-01	3.879508e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.490615e+00	5.081975e-01	8.697857e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.382398e+00	2.366872e-01	1.259750e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.030035e+00	4.395230e-01	3.601545e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.392239e+00	4.337576e-01	6.304180e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.709887e+00	3.845728e-01	6.028988e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.103388e+00	2.820718e-01	4.891381e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.915126e-01	1.572389e-01	3.416023e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.834168e-02	1.436757e-02	3.143792e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.139316e-02	5.540723e-02	1.030722e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.835601e-01	2.748553e-01	5.459592e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.282929e+00	6.593032e-01	1.013458e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.317254e+00	1.065590e+00	1.105446e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.236638e+00	1.154970e+00	1.154068e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.060752e+00	1.142094e+00	6.305911e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.234234e+00	7.335111e-01	1.909621e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.028260e+00	2.455214e-01	8.235608e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.406018e+00	3.696585e-01	2.915219e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.763788e+00	4.690402e-01	4.288105e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.005743e+00	3.813946e-01	5.229325e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.372328e+00	3.202275e-01	4.615905e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.218231e-01	1.808197e-01	3.225649e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.207151e-01	9.556760e-02	1.910971e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.525545e-02	9.925862e-03	1.963545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.358786e-01	2.857465e-01	6.460308e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.483092e+00	8.405602e-01	1.841862e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.407510e+00	1.721819e+00	2.723511e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.614800e+00	2.446135e+00	2.692427e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.072266e+00	2.297722e+00	1.820371e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.430990e+00	1.550835e+00	5.344216e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.707969e+00	4.239526e-01	1.815605e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.422189e+00	8.751360e-01	4.869231e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.848150e+00	8.004837e-01	8.352673e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.527551e+00	6.675483e-01	8.868954e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.483582e+00	3.999924e-01	7.284242e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.023071e-02	2.376100e-02	4.234132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.987216e-01	1.684458e-01	2.012368e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.517846e+00	6.709466e-01	6.031565e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.658495e+00	6.421911e-01	3.261470e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.827565e+00	2.491553e-01	1.258484e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.381096e+00	3.614396e-01	4.179738e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.581736e+00	3.127175e-01	5.682678e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.736028e-01	2.394608e-01	4.399293e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.425550e-01	9.209106e-02	2.228223e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.127148e-02	6.987498e-03	1.895224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.244183e+00	9.020059e-01	9.935321e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.543578e+00	1.475139e+00	1.334713e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.927291e+00	7.907137e-01	5.315226e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.927030e+00	2.603827e-01	1.489029e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.459412e+00	2.726532e-01	1.873997e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.746555e+00	2.707818e-01	4.236645e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.051844e+00	2.407861e-01	3.371447e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.433680e-01	1.201423e-01	2.252680e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.916336e-02	1.209893e-02	2.828704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.994822e+01	1.612519e+01	1.520254e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.216695e+01	4.293780e+00	4.244756e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.070067e+00	1.158828e+00	4.677077e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.934784e+00	2.843731e-01	1.401922e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.905844e+00	2.488789e-01	1.900542e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.206006e+00	4.088436e-01	5.230830e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.347402e+00	3.368551e-01	5.447723e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.961501e-02	2.268341e-02	4.128562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.752243e-01	1.465861e-01	1.784615e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.151153e-01	3.400179e-01	3.947521e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.148100e+00	4.830901e-01	5.502854e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.698449e+00	6.379165e-01	5.606209e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.234479e+00	6.764345e-01	4.405392e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.635415e+00	5.597630e-01	2.494774e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.772562e+00	3.416228e-01	7.966913e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.666708e+00	1.743595e-01	1.892359e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.515226e+00	3.067422e-01	2.575309e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.069349e+00	3.185188e-01	4.624467e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.588877e+00	3.086108e-01	4.524179e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.010344e+00	2.175068e-01	4.547496e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.577804e-01	1.516773e-01	2.967246e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.738530e-02	1.359019e-02	3.037701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.366883e+00	8.781385e-01	9.814224e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.791638e+00	1.219275e+00	1.284247e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.412741e+00	1.294311e+00	1.213611e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.491938e+00	1.245819e+00	8.912562e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.963092e+00	7.815497e-01	6.495861e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.456913e+00	5.316149e-01	2.830699e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.996814e+00	2.556091e-01	1.335241e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.685112e+00	2.001539e-01	1.485473e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.361942e+00	2.252731e-01	1.624594e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.845243e+00	2.734957e-01	3.514973e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.230253e+00	2.354559e-01	3.365264e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.663241e-01	1.437099e-01	2.736318e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.154713e-02	1.447735e-02	3.085927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.934470e+01	1.420056e+01	1.420902e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.842459e+01	6.019352e+00	5.038784e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.875274e+01	3.054125e+00	3.426434e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.247537e+01	1.844817e+00	1.959400e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.321875e+00	1.295174e+00	6.883914e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.596633e+00	6.311261e-01	1.636236e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.991051e+00	3.743569e-01	9.850990e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.333379e+00	1.698572e-01	2.933076e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.010621e+00	2.903751e-01	1.824472e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.427711e+00	3.371844e-01	4.952874e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.668427e+00	3.869281e-01	5.515806e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.097234e-02	2.737302e-02	4.843612e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.236807e-01	9.100114e-02	5.494857e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.775918e+00	5.969239e-01	2.916747e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.261089e+00	6.853018e-01	2.415958e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.750011e+00	1.289758e-01	1.598459e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.800445e+00	2.931336e-01	6.324948e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.507997e+00	2.140693e-01	5.258607e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.658600e-01	8.876251e-02	2.449436e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.493397e-02	1.500844e-02	1.961603e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.596567e+00	3.741471e-01	2.532650e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.707281e+00	6.678296e-01	2.784719e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.942697e+00	1.501937e-01	3.206436e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.123467e+00	2.566402e-01	3.836057e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.007296e+00	1.247763e-01	2.407236e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.632012e-01	4.886413e-02	1.277331e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.848097e-01	3.932805e-02	4.705091e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.144926e-02	5.233173e-03	3.834455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.409901e+00	1.281934e+00	1.006710e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.035815e+00	4.057377e-01	6.004773e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.804796e+00	5.209946e-01	5.187914e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.453084e+00	2.446869e-01	4.223200e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.272328e-02	1.239767e-02	2.232523e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.317426e-02	2.721447e-02	3.876619e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.510164e-01	1.175293e-01	1.212072e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.212140e-01	3.108382e-01	2.041611e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.383007e+00	4.811973e-01	3.395891e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.199519e+00	6.436168e-01	2.656806e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.996102e+00	5.679232e-01	2.203358e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.525501e+00	2.977845e-01	3.198819e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.531309e+00	1.974803e-01	9.975245e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.098830e+00	2.579664e-01	4.341679e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.365028e+00	2.440707e-01	5.729412e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.596436e+00	1.905262e-01	4.238896e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.264871e-01	7.771078e-02	3.251521e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.709229e-01	5.051970e-02	1.518688e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.346638e-02	8.049052e-03	1.138824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.216934e-01	1.150936e-01	1.248856e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.840138e-01	3.173881e-01	3.333653e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.768618e+00	6.377582e-01	4.670826e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.780093e+00	8.143524e-01	5.275644e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.591608e+00	6.428598e-01	5.556944e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.399066e+00	7.093514e-01	2.285886e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.630565e+00	3.592573e-01	3.765619e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.158458e+00	1.267333e-01	2.390997e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.445612e+00	2.541797e-01	4.010895e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.543443e+00	2.186501e-01	4.468810e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.815550e+00	2.218286e-01	2.902739e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.111962e+00	1.235396e-01	2.359229e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.203497e-01	5.706349e-02	1.533409e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.000693e-01	3.594900e-02	7.061420e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.422838e-02	5.971811e-03	6.276581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.488252e+00	7.429717e-01	1.138937e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.639772e+00	1.431445e+00	1.413368e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.465918e+00	2.017015e+00	1.521610e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.435549e+00	1.630966e+00	1.348449e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.214637e+00	9.120890e-01	5.219376e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.423086e+00	3.016734e-01	5.396465e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.523134e+00	4.067410e-01	5.878914e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.514581e+00	4.870444e-01	5.117567e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.852701e+00	4.093244e-01	5.680645e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.701792e+00	3.081557e-01	3.812407e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.936021e-01	1.071465e-01	2.667404e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.790040e-02	7.350120e-03	1.320777e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.228214e-01	1.104014e-01	1.161037e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.239759e+00	4.921248e-01	3.607607e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.584816e+00	5.544935e-01	2.955606e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.261924e+00	1.682803e-01	1.162469e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.585944e+00	3.159100e-01	4.424519e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.558475e+00	2.390916e-01	4.432551e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.487278e-01	8.483502e-02	2.976203e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.898804e-01	5.339709e-02	1.164212e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.817222e-02	9.414155e-03	9.149592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.202797e+00	4.132649e-01	3.376802e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.490049e+00	1.079661e+00	7.362667e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.557703e+00	7.353907e-01	4.534908e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.997410e+00	1.288951e-01	2.499450e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.718451e+00	2.499765e-01	3.342754e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.596641e+00	2.063999e-01	2.950508e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.132855e-01	1.061066e-01	2.101051e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.852613e-01	5.524594e-02	1.147170e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.499972e-02	1.006583e-02	1.062816e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.788296e+01	1.060954e+01	6.883967e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.518334e+01	3.974300e+00	2.629044e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.272807e+01	1.023587e+00	1.165705e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.304799e+00	2.071279e-01	5.012917e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.874940e+00	3.468622e-01	3.217421e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.681984e+00	2.786099e-01	3.415876e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.083722e-01	1.277955e-01	3.004244e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.716274e-02	1.190076e-02	1.331985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.085498e-01	1.275405e-01	1.347877e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.665182e-01	2.635437e-01	2.187207e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.079602e+00	4.150256e-01	2.895227e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.473170e+00	4.300029e-01	3.599824e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.084931e+00	5.538060e-01	2.803111e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.655579e+00	4.499933e-01	1.349215e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.007025e+00	2.752891e-01	6.640654e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.043644e+00	1.779154e-01	7.559488e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.689090e+00	2.260394e-01	3.683307e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.129058e+00	2.442917e-01	4.315735e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.513449e+00	1.948236e-01	3.556850e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.633183e-01	7.433051e-02	2.927825e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.370523e-01	4.492009e-02	1.455987e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.272031e-02	7.411975e-03	1.173477e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.853560e+00	4.952126e-01	4.850843e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.714507e+00	9.681186e-01	5.005146e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.490087e+00	1.129432e+00	6.533792e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.089433e+00	8.669755e-01	5.485622e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.234209e+00	6.587944e-01	5.096628e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.205326e+00	4.352152e-01	2.065455e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.891132e+00	2.515004e-01	7.070347e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.213467e+00	1.577244e-01	2.349857e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.469733e+00	1.836625e-01	3.444826e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.730906e+00	1.728355e-01	2.560727e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.024927e+00	1.150604e-01	1.998883e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.019724e-01	5.023241e-02	1.192486e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.299305e-02	6.749826e-03	1.137192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.368172e+01	1.078282e+01	7.266479e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.772300e+01	4.404447e+00	3.484409e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.189794e+01	3.153039e+00	1.759954e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.673951e+01	1.633547e+00	1.345705e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.216584e+01	1.258926e+00	8.011628e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.003158e+00	3.333299e-01	6.539585e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.400119e+00	1.573796e-01	4.622631e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.819543e+00	2.269357e-01	2.495563e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.869734e+00	2.595139e-01	3.195016e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.965002e+00	2.650005e-01	3.682168e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.136014e+00	1.657493e-01	2.640413e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.985086e-02	8.736646e-03	1.767828e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.202582e-01	1.106557e-01	1.431975e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.912383e+00	7.973386e-01	7.262719e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.394390e+00	8.336775e-01	3.328590e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.541741e+00	3.609331e-01	1.419717e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.606600e+00	5.227532e-01	7.013381e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.505899e+00	3.788684e-01	6.865074e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.207930e-01	1.949954e-01	4.207580e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.152009e-02	1.786900e-02	4.068210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.446493e+00	5.536487e-01	6.967136e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.404560e+00	9.654993e-01	5.641830e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.786469e+00	4.968680e-01	2.030874e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.290932e+00	4.645420e-01	5.376012e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.189994e+00	2.695576e-01	4.665972e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.075543e-01	1.493283e-01	2.621583e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.397913e-01	6.438927e-02	1.260808e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.437577e-02	4.246036e-03	1.178542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.132272e+00	1.616942e+00	2.130014e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.442237e+00	1.316682e+00	5.374246e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.871696e+00	9.970145e-01	6.274461e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.195720e+00	6.276569e-01	8.857288e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.039378e-01	3.418319e-02	6.488012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.739990e-02	1.354295e-02	2.409290e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.547676e-01	9.793985e-02	2.003569e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.944904e-01	3.357347e-01	4.871008e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.357076e+00	6.475652e-01	6.700130e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.270279e+00	8.027813e-01	6.813934e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.055338e+00	7.905636e-01	4.143681e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.534212e+00	5.089924e-01	1.760218e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.268165e+00	1.691254e-01	2.188596e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.987551e+00	4.478101e-01	3.976128e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.368433e+00	4.632718e-01	5.759751e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.684667e+00	4.044795e-01	5.741896e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.073393e+00	2.991512e-01	4.412511e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.655558e-01	1.511870e-01	3.236156e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.568801e-02	1.452946e-02	3.122106e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.979920e-02	5.895858e-02	1.122833e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.558829e-01	3.018172e-01	6.123516e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.421859e+00	7.068562e-01	1.051023e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.453810e+00	1.066077e+00	1.226395e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.388010e+00	1.168153e+00	1.147427e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.075478e+00	9.922941e-01	6.825808e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.201052e+00	5.721292e-01	1.817165e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.978726e+00	2.563503e-01	8.989959e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.465042e+00	5.003250e-01	1.588450e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.690033e+00	4.335663e-01	4.651303e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.966721e+00	3.899033e-01	5.183414e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.351324e+00	3.337733e-01	3.901057e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.785810e-01	1.792881e-01	3.274552e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.121925e-01	1.021327e-01	1.872943e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.396488e-02	1.017907e-02	1.795220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.499239e-01	2.673875e-01	7.654755e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.642319e+00	8.835648e-01	1.980894e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.666171e+00	1.846082e+00	2.833903e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.923076e+00	2.523639e+00	2.630212e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.158802e+00	2.197538e+00	2.011649e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.386902e+00	1.236490e+00	6.116787e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.756819e+00	5.137065e-01	1.301204e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.393511e+00	9.135172e-01	4.511673e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.777091e+00	8.534110e-01	8.620637e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.489370e+00	6.691431e-01	7.733964e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.432153e+00	4.166342e-01	6.946207e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.670001e-02	2.275295e-02	4.184812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.263467e-01	1.797000e-01	2.247694e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.562539e+00	6.515531e-01	6.638458e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.706693e+00	6.338577e-01	2.280271e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.813736e+00	2.799082e-01	1.865542e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.371677e+00	3.726602e-01	4.065047e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.542404e+00	3.365580e-01	5.782579e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.174589e-01	1.916475e-01	4.092554e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.352592e-01	1.082655e-01	2.164892e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.919741e-02	6.664442e-03	1.712901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.419906e+00	9.207927e-01	1.119308e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.673566e+00	1.428060e+00	1.434652e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.955579e+00	7.589278e-01	4.205058e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.901457e+00	2.378416e-01	1.715242e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.470103e+00	2.883014e-01	1.893544e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.734888e+00	3.041807e-01	3.804703e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.881652e-01	2.066241e-01	3.488509e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.350371e-01	1.276052e-01	2.188929e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.651282e-02	1.262186e-02	2.842489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.330373e+01	1.594529e+01	1.703360e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.228515e+01	4.189707e+00	3.831533e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.860347e+00	8.798566e-01	6.471106e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.970167e+00	3.399663e-01	1.089472e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.921149e+00	2.714323e-01	1.659427e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.177201e+00	4.314634e-01	4.440997e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.295535e+00	3.475565e-01	5.314809e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.455613e-02	2.085356e-02	4.410659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.852200e-01	1.500290e-01	2.140098e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.602172e-01	3.480612e-01	4.415056e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.229483e+00	5.106140e-01	5.707430e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.750556e+00	6.166270e-01	5.565098e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.291135e+00	6.771689e-01	4.156037e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.679886e+00	5.856365e-01	1.717193e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.718952e+00	2.341339e-01	1.507296e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.688217e+00	2.212116e-01	1.934559e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.425646e+00	2.823978e-01	2.811968e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.083646e+00	2.976301e-01	4.365738e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.563157e+00	3.238072e-01	4.583149e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.934668e-01	2.556957e-01	3.830362e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.280526e-01	1.339713e-01	2.890515e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.531043e-02	1.500141e-02	2.969954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.545372e+00	9.004005e-01	1.118400e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.127604e+00	1.382368e+00	1.354651e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.477330e+00	1.200557e+00	1.361268e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.588331e+00	1.232500e+00	8.541458e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.052608e+00	8.344681e-01	5.692453e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.392478e+00	4.334500e-01	3.472773e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.943096e+00	2.330899e-01	1.929718e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.686485e+00	2.118856e-01	1.751100e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.359081e+00	2.545262e-01	1.730979e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.814935e+00	2.502267e-01	3.442204e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.211165e+00	2.651415e-01	3.228337e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.498088e-01	1.573473e-01	2.358457e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.910047e-02	1.425073e-02	3.116079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.289044e+01	1.485607e+01	1.542743e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.912909e+01	6.204350e+00	4.808893e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.925167e+01	3.443741e+00	3.182653e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.221256e+01	1.488427e+00	2.052117e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.171393e+00	1.124290e+00	6.955538e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.477615e+00	5.510238e-01	1.893379e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.953541e+00	3.365744e-01	1.214241e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.332538e+00	2.255458e-01	2.621355e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.986468e+00	2.829334e-01	1.919335e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.443859e+00	4.180294e-01	4.415280e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.596651e+00	3.820309e-01	5.599304e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.654812e-02	2.704687e-02	4.817264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.475039e-01	9.685892e-02	6.168886e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.886832e+00	6.169584e-01	3.445825e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.316891e+00	6.408650e-01	2.125457e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.719802e+00	2.553704e-01	1.048974e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.677632e+00	2.808385e-01	6.911696e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.477306e+00	2.088932e-01	5.088239e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.296893e-01	5.475436e-02	2.356646e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.069092e-02	1.294705e-02	2.086828e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.743826e+00	3.851637e-01	2.832384e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.770175e+00	6.174148e-01	3.002037e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.898297e+00	2.946347e-01	1.849685e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.008617e+00	2.325299e-01	4.028469e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.394409e-01	1.074814e-01	2.696742e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.520449e-01	3.370247e-02	1.354229e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.753245e-01	3.319855e-02	4.534316e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.447590e-03	4.649874e-03	5.037405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.738940e+00	1.328435e+00	1.085101e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.114528e+00	5.199447e-01	4.606794e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.691063e+00	5.191896e-01	5.770926e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.325747e+00	2.234618e-01	4.096833e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.546164e-02	1.235028e-02	2.375187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.830413e-02	3.047473e-02	4.435639e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.682185e-01	1.314242e-01	1.357675e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.580412e-01	3.323223e-01	2.406558e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.484890e+00	5.035566e-01	3.411968e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.319000e+00	6.336877e-01	3.248263e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.051433e+00	5.423216e-01	1.888905e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.504772e+00	3.070327e-01	4.172025e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.461191e+00	2.089512e-01	1.541651e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.039029e+00	3.043109e-01	3.910900e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.303115e+00	2.284531e-01	5.725439e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.557867e+00	2.216754e-01	4.560023e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.074485e-01	9.180153e-02	3.017144e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.515007e-01	3.918078e-02	1.377184e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.211248e-02	7.992193e-03	1.155509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.455166e-01	1.066658e-01	1.217742e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.517813e-01	3.451129e-01	3.622818e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.887069e+00	6.393508e-01	4.039801e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.907373e+00	8.050873e-01	6.287737e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.885653e+00	8.477290e-01	5.455645e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.510362e+00	6.153980e-01	2.461146e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.525040e+00	2.563890e-01	1.535551e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.160158e+00	1.551292e-01	2.676586e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.388522e+00	2.896674e-01	3.027672e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.506059e+00	2.848817e-01	3.835116e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.688024e+00	1.683781e-01	3.946452e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.077190e+00	1.504524e-01	2.329611e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.252051e-01	7.794076e-02	1.327059e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.865647e-01	2.268637e-02	7.815667e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.247954e-02	4.691337e-03	6.110521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.633146e+00	7.438987e-01	1.030030e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.939082e+00	1.462958e+00	1.476871e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.534672e+00	1.790040e+00	1.869387e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.822177e+00	1.811060e+00	1.286551e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.525247e+00	1.090624e+00	5.315240e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.365599e+00	2.605671e-01	6.359955e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.493024e+00	4.377715e-01	4.645766e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.454878e+00	5.502928e-01	5.113412e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.739162e+00	4.249164e-01	5.614358e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.628874e+00	2.825187e-01	3.778681e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.673973e-01	1.495655e-01	2.768535e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.482617e-02	6.948559e-03	1.232436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.389253e-01	1.196908e-01	1.233157e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.304392e+00	5.059021e-01	4.105336e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.675246e+00	5.796086e-01	2.709942e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.295000e+00	2.443765e-01	9.010070e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.515944e+00	3.143222e-01	4.941079e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.469602e+00	2.089743e-01	4.941659e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.207910e-01	6.612297e-02	2.637670e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.746761e-01	4.213033e-02	1.148681e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.558312e-02	7.736873e-03	1.039778e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.317802e+00	4.758125e-01	3.664977e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.692332e+00	1.071555e+00	8.370579e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.705509e+00	7.645403e-01	5.188815e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.026292e+00	1.567807e-01	2.380172e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.650547e+00	2.929810e-01	2.940312e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.499780e+00	2.042277e-01	3.322959e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.863625e-01	8.642253e-02	2.102989e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.992276e-01	3.316524e-02	1.109227e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.082850e-02	1.066879e-02	1.079090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.059736e+01	1.110662e+01	7.485656e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.588542e+01	3.789732e+00	3.391266e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.279070e+01	1.043146e+00	1.197729e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.443558e+00	2.813100e-01	3.815386e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.733745e+00	3.911836e-01	3.565057e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.547358e+00	2.608146e-01	3.722374e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.847118e-01	1.194407e-01	2.554490e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.658061e-02	8.298143e-03	1.435595e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.340638e-01	1.470251e-01	1.361799e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.242609e-01	3.224226e-01	2.353454e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.091764e+00	3.866623e-01	3.344913e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.576569e+00	4.826682e-01	3.725856e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.151829e+00	5.193403e-01	3.092452e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.687548e+00	4.685707e-01	1.551430e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.049917e+00	3.204149e-01	4.521072e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.985483e+00	1.856298e-01	1.353100e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.616269e+00	2.310403e-01	3.526412e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.139035e+00	2.695675e-01	4.223342e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.448727e+00	1.746409e-01	4.104098e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.429517e-01	8.990988e-02	2.662357e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.232507e-01	2.907696e-02	1.303991e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.167879e-02	7.556925e-03	1.194553e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.097734e+00	6.810744e-01	4.771830e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.869599e+00	9.940295e-01	5.431501e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.577906e+00	9.218360e-01	8.425379e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.310363e+00	9.560852e-01	5.788304e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.387951e+00	6.576275e-01	5.961937e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.277820e+00	4.953608e-01	2.362241e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.880643e+00	1.994992e-01	1.585041e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.195357e+00	1.931606e-01	1.782893e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.404367e+00	1.917082e-01	3.511877e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.680572e+00	1.866147e-01	2.866402e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.778981e-01	1.217979e-01	2.087681e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.889777e-01	4.420647e-02	1.200743e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.063560e-02	6.559218e-03	1.086062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.683158e+01	1.191535e+01	6.740952e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.957791e+01	5.073985e+00	3.570393e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.229895e+01	2.772896e+00	2.521042e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.696014e+01	1.791695e+00	1.628573e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.218492e+01	1.080334e+00	8.329445e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.084538e+00	3.545941e-01	7.875254e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.404359e+00	2.063556e-01	4.639069e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.788411e+00	2.189492e-01	2.964826e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.752521e+00	2.756106e-01	3.559163e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.858833e+00	2.734627e-01	3.605184e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.064773e+00	1.618817e-01	2.763216e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.698906e-02	1.049998e-02	1.630476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.820571e-01	1.760880e-01	1.875111e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.673534e+00	9.245045e-01	7.160731e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.753495e+00	4.762209e-01	1.567519e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.139482e+00	4.938705e-01	4.611969e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.044423e+00	4.739538e-01	6.785050e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.117884e+00	2.597906e-01	4.778565e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.968817e-01	1.198114e-01	2.797337e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.392899e-02	1.094482e-02	2.203000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.174804e+00	7.037139e-01	7.487740e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.906858e+00	6.285056e-01	3.887212e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.288982e+00	5.358827e-01	4.013472e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.780381e+00	3.601965e-01	4.910765e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.378445e-01	2.020070e-01	3.026883e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.675790e-01	8.946147e-02	1.910566e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.926295e-01	5.124499e-02	8.445953e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.075651e-02	3.254593e-03	6.876621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.756366e+00	1.919822e+00	2.196849e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.889791e+00	8.464899e-01	4.840403e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.036622e+00	8.584426e-01	8.616490e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.665503e+00	4.524694e-01	6.511828e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.898125e-02	2.336921e-02	4.148128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.509938e-02	1.926633e-02	3.392779e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.578237e-01	1.603564e-01	2.789640e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.527809e-01	5.052219e-01	6.293755e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.008254e+00	8.627648e-01	6.775004e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.994533e+00	8.796881e-01	5.544508e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.560927e+00	5.476375e-01	1.682902e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.571059e+00	2.437301e-01	1.605658e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.098914e+00	3.508332e-01	4.393589e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.568572e+00	5.034160e-01	5.029330e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.883512e+00	3.661114e-01	6.261060e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.319172e+00	3.170259e-01	4.526654e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.900176e-01	1.811743e-01	3.191678e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.958325e-01	9.181805e-02	2.187529e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.004069e-02	1.021344e-02	1.731858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.405087e-01	7.625015e-02	2.049290e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.018743e+00	5.528929e-01	9.198675e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.315492e+00	1.058452e+00	1.386256e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.554364e+00	1.274859e+00	1.261604e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.524217e+00	1.196880e+00	8.661780e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.779041e+00	7.572617e-01	2.859640e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.485162e+00	2.290296e-01	3.370934e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.756892e+00	4.187109e-01	3.058062e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.032028e+00	5.225851e-01	3.536207e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.214791e+00	3.877939e-01	4.998944e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.604701e+00	3.390479e-01	4.314557e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.044507e+00	2.250894e-01	3.108726e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.215348e-01	1.322992e-01	2.186417e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.003615e-01	5.821482e-02	1.383826e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.522905e-02	7.636812e-03	1.137751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.127069e-01	4.297750e-01	1.011570e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.564718e+00	1.328083e+00	2.812063e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.508908e+00	2.553087e+00	3.335277e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.844658e+00	2.702185e+00	2.837311e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.761302e+00	1.935310e+00	1.398163e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.213524e+00	7.980741e-01	2.721370e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.556971e+00	9.432369e-01	4.741167e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.750989e+00	9.470120e-01	6.935102e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.071981e+00	6.212726e-01	8.460409e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.960909e+00	5.492521e-01	6.855357e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.134613e+00	3.416209e-01	4.423514e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.650142e-02	1.462279e-02	2.896250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.879272e-01	2.508514e-01	2.747497e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.104687e+00	7.586865e-01	6.654085e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.985230e+00	4.301581e-01	1.435750e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.746661e+00	3.286528e-01	2.682951e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.037576e+00	3.669583e-01	4.848107e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.226893e+00	2.522693e-01	4.406044e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.026476e-01	1.249526e-01	2.937363e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.338449e-01	7.128327e-02	1.326779e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.269193e-02	4.255879e-03	9.165162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.829484e+00	1.328674e+00	1.412619e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.916471e+00	1.457122e+00	1.369455e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.907513e+00	4.156262e-01	3.165031e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.863000e+00	2.873102e-01	1.857070e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.322485e+00	3.304467e-01	2.467304e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.482835e+00	2.605416e-01	3.086180e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.062050e-01	1.498948e-01	2.445304e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.117294e-01	7.607182e-02	1.722628e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.799781e-02	1.041295e-02	1.760428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.696809e+01	1.771478e+01	1.806761e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.199815e+01	2.654950e+00	3.514351e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.684351e+00	6.067095e-01	2.122255e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.889124e+00	1.952776e-01	7.684808e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.736323e+00	3.004144e-01	2.330117e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.898470e+00	3.760387e-01	3.822360e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.032580e+00	2.512846e-01	4.109103e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.076639e-02	1.591434e-02	2.793856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.914801e-01	2.042525e-01	2.387975e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.075373e+00	4.924003e-01	5.196934e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.666280e+00	6.644772e-01	6.278869e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.241424e+00	6.503379e-01	5.789813e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.720113e+00	5.996360e-01	3.894385e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.004508e+00	4.398107e-01	4.765807e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.784646e+00	1.730727e-01	2.087985e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.585398e+00	2.462116e-01	3.267305e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.262532e+00	3.467241e-01	3.394703e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.780040e+00	3.233303e-01	4.406072e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.251620e+00	2.468873e-01	4.100077e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.546082e-01	1.620617e-01	2.940367e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.806993e-01	8.562992e-02	1.911365e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.008503e-02	9.917814e-03	1.711311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.732815e+00	1.203640e+00	1.397761e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.687403e+00	1.646967e+00	1.544252e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.810485e+00	1.328939e+00	1.300303e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.206132e+00	9.782586e-01	1.026739e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.382169e+00	6.384532e-01	3.293361e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.429714e+00	2.474260e-01	1.991275e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.937987e+00	2.308157e-01	1.849876e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.578005e+00	2.281372e-01	2.295959e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.222376e+00	3.129107e-01	2.114846e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.563783e+00	2.185632e-01	3.199430e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.004106e+00	2.039650e-01	2.489948e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.112758e-01	9.828622e-02	1.761996e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.451590e-02	1.115604e-02	2.035758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.386777e+01	1.583086e+01	1.648083e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.118295e+01	4.494689e+00	4.799322e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.846104e+01	1.688705e+00	3.011710e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.239534e+01	1.346997e+00	7.587661e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.939058e+00	5.407991e-01	6.472626e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.520701e+00	4.717332e-01	2.025476e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.979573e+00	2.542279e-01	1.082315e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.181258e+00	1.996963e-01	4.818524e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.743343e+00	3.105789e-01	2.647490e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.118380e+00	3.378396e-01	4.443829e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.381327e+00	3.784998e-01	4.141114e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.493201e-02	1.823583e-02	3.410637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.611683e-01	1.297575e-01	7.818196e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.458765e+00	7.140948e-01	4.047106e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.775270e+00	5.312489e-01	1.230073e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.435984e+00	2.875909e-01	4.069786e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.131216e+00	3.039538e-01	6.793124e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.091903e+00	1.455217e-01	3.874977e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.822075e-01	5.070882e-02	1.645178e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.951061e-02	1.428065e-02	1.337024e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.428085e+00	4.745392e-01	3.070626e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.123411e+00	4.261115e-01	3.174114e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.289969e+00	2.908715e-01	3.451647e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.602104e+00	2.212677e-01	3.338836e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.764496e-01	9.530381e-02	2.013918e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.667640e-01	3.636483e-02	1.013944e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.382648e-01	4.454493e-02	3.726618e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.048898e-03	4.280458e-03	2.630678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.194752e+00	1.262721e+00	1.074857e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.622303e+00	3.508734e-01	4.660936e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.081843e+00	4.572275e-01	5.260431e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.115879e+00	1.943824e-01	3.353078e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.916523e-02	1.079752e-02	1.752174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.245037e-02	3.960646e-02	4.494515e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.555070e-01	1.761115e-01	1.548372e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.014171e+00	4.366876e-01	3.680553e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.902261e+00	6.276619e-01	3.808070e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.815191e+00	6.729244e-01	3.168397e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.573814e+00	5.403052e-01	7.316872e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.684890e+00	1.537524e-01	1.595904e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.277307e+00	2.509401e-01	3.775163e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.631786e+00	2.608258e-01	6.032185e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.926165e+00	2.594091e-01	4.828478e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.226410e+00	1.628583e-01	3.760355e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.011005e-01	1.022497e-01	2.244382e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.421043e-01	4.437605e-02	1.080351e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.322703e-02	5.662634e-03	7.456913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.122370e-01	1.443835e-01	1.545926e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.314223e+00	5.343805e-01	4.969296e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.594808e+00	8.039613e-01	6.971453e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.951036e+00	9.615175e-01	6.761799e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.876290e+00	8.622586e-01	3.962373e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.016511e+00	3.764541e-01	2.487436e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.650638e+00	1.091251e-01	3.872436e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.910258e+00	2.940486e-01	2.584504e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.908936e+00	3.077127e-01	4.364339e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.087792e+00	2.669046e-01	3.410202e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.392648e+00	1.626718e-01	2.987860e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.837924e-01	1.109741e-01	1.770266e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.737538e-01	4.020727e-02	1.332463e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.424019e-01	5.289059e-02	5.643028e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.813914e-02	3.965845e-03	4.327184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.091236e+00	1.004060e+00	1.288085e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.290103e+00	1.870112e+00	2.071717e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.931289e+00	2.447849e+00	1.811379e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.043747e+01	1.371042e+00	1.448524e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.021048e+01	6.708631e-01	8.090740e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.431322e+00	4.325959e-01	5.708552e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.823030e+00	5.569335e-01	6.020432e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.921075e+00	5.942020e-01	4.394635e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.248584e+00	3.304085e-01	5.203773e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.318948e+00	2.236897e-01	3.586929e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.224204e-01	1.588518e-01	2.016897e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.735976e-02	6.710188e-03	1.049211e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.319290e-01	1.580221e-01	1.622465e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.714445e+00	6.273918e-01	4.761236e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.109143e+00	5.007467e-01	2.090211e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.202147e+00	3.103325e-01	1.713414e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.162480e+00	3.289750e-01	4.948072e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.160268e+00	1.646133e-01	4.268613e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.715304e-01	7.013198e-02	1.977995e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.085240e-01	6.327080e-02	7.821124e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.201299e-02	6.669552e-03	5.419857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.087426e+00	7.136170e-01	5.827193e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.122742e+00	1.272118e+00	9.826231e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.150525e+00	6.108055e-01	4.540345e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.648855e+00	2.293055e-01	2.781910e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.356621e+00	3.499161e-01	3.262051e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.290856e+00	1.813600e-01	3.032970e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.670118e-01	9.221963e-02	1.609492e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.174946e-01	3.487898e-02	9.640938e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.624247e-02	1.114621e-02	8.063882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.118997e+01	1.379682e+01	1.056281e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.934423e+01	3.558110e+00	3.935600e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.133071e+01	4.994602e-01	1.231869e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.616315e+00	3.601733e-01	1.504984e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.558140e+00	3.906021e-01	3.666405e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.428645e+00	2.604554e-01	3.186529e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.109679e-01	1.452861e-01	2.209802e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.962239e-02	8.198876e-03	1.211135e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.824105e-01	1.711536e-01	1.772299e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.577335e-01	3.467379e-01	3.491501e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.423969e+00	5.550784e-01	3.688620e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.974443e+00	5.661202e-01	4.257802e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.557753e+00	5.549550e-01	2.948299e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.119624e+00	4.698295e-01	7.377001e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.140367e+00	1.009683e-01	1.625853e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.905138e+00	2.399698e-01	2.120827e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.368603e+00	2.744818e-01	5.056008e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.797893e+00	2.262145e-01	4.057700e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.214056e+00	1.525944e-01	3.349579e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.747539e-01	9.286384e-02	2.317549e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.359978e-01	3.807004e-02	9.866502e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.397763e-02	5.577279e-03	7.221476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.657493e+00	8.142071e-01	6.407135e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.877578e+00	1.240688e+00	8.633784e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.737842e+00	1.043229e+00	9.575687e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.282307e+00	1.051509e+00	6.362957e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.054832e+00	7.317510e-01	4.269822e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.406754e+00	3.015202e-01	3.909172e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.722135e+00	1.323796e-01	2.065683e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.973306e+00	2.493052e-01	2.257076e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.193429e+00	2.422751e-01	2.884983e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.446014e+00	1.709877e-01	2.425519e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.310722e-01	9.959121e-02	1.870577e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.028037e-01	4.381676e-02	9.944368e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.522709e-02	6.365484e-03	8.089462e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.275589e+01	1.383305e+01	9.533633e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.456884e+01	4.602867e+00	3.761522e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.475489e+01	2.414257e+00	2.899310e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.760082e+01	1.429405e+00	1.800819e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.127322e+01	4.843238e-01	9.846132e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.115205e+00	1.355053e-01	7.060076e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.862757e+00	3.068501e-01	1.259631e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.451687e+00	2.373321e-01	2.445850e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.638719e+00	3.355483e-01	3.130590e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.687966e+00	2.514813e-01	3.436218e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.396674e-01	1.752140e-01	2.391401e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.973944e-02	9.265398e-03	1.384338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.297280e-01	1.905585e-01	1.995242e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.766940e+00	9.288450e-01	7.240297e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.739070e+00	4.425409e-01	1.509136e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.082285e+00	4.888455e-01	4.911458e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.966765e+00	4.008993e-01	6.780422e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.076862e+00	2.667055e-01	4.766557e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.720300e-01	1.052031e-01	2.658222e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.127574e-02	1.084261e-02	2.140308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.322653e+00	7.222199e-01	7.566037e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.924504e+00	5.937866e-01	3.104565e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.187197e+00	5.145516e-01	4.433168e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.708746e+00	3.297365e-01	4.621894e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.092163e-01	1.798660e-01	3.048729e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.572713e-01	1.010064e-01	1.748423e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.765909e-01	4.450978e-02	9.177809e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.035874e-02	3.780771e-03	6.599526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.128195e+00	2.010060e+00	2.170751e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.815520e+00	8.357696e-01	5.983767e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.856687e+00	8.511802e-01	8.653848e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.611619e+00	3.648397e-01	6.250143e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.664051e-02	2.534531e-02	4.049311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.796116e-02	2.148726e-02	3.553336e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.887582e-01	1.800860e-01	3.161406e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.036801e+00	5.220404e-01	6.485670e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.110031e+00	8.561602e-01	6.751677e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.109517e+00	8.901523e-01	4.298533e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.596485e+00	5.096884e-01	1.368707e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.529752e+00	2.511424e-01	1.790242e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.122735e+00	4.436993e-01	3.085499e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.493050e+00	4.464463e-01	5.437167e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.832172e+00	3.687612e-01	5.722587e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.207282e+00	2.270347e-01	4.777565e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.490436e-01	1.469331e-01	3.694213e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.822850e-01	9.790169e-02	1.886741e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.896904e-02	9.681789e-03	1.678798e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.705127e-01	1.026007e-01	2.057865e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.154139e+00	6.240685e-01	9.908146e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.495397e+00	1.104252e+00	1.425181e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.714582e+00	1.282283e+00	1.298492e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.713705e+00	1.231483e+00	6.297712e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.872095e+00	7.703799e-01	1.606274e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.465171e+00	1.875215e-01	1.218223e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.705541e+00	3.941883e-01	2.914853e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.928688e+00	4.745079e-01	4.532073e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.180696e+00	3.989026e-01	4.518793e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.513089e+00	3.095264e-01	4.231166e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.007680e+00	1.727363e-01	3.158173e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.829877e-01	9.449954e-02	2.315211e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.070816e-01	7.087745e-02	1.280434e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.424277e-02	7.958654e-03	1.168695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.794496e-01	4.729108e-01	1.140062e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.039626e+00	1.642664e+00	2.692273e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.817505e+00	2.611965e+00	3.433514e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.253355e+00	2.767578e+00	2.804165e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.173272e+00	2.129837e+00	9.336318e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.186895e+00	5.592615e-01	2.515892e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.447385e+00	8.289090e-01	5.520070e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.489210e+00	7.803930e-01	8.574648e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.988218e+00	7.324550e-01	7.862203e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.855832e+00	4.130195e-01	6.441780e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.084656e+00	3.008878e-01	4.707773e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.700518e-02	1.608121e-02	2.620514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.303044e-01	2.639756e-01	3.121509e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.184924e+00	7.660272e-01	6.287603e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.031688e+00	4.154118e-01	1.232564e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.719469e+00	3.344034e-01	2.584303e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.976511e+00	3.265119e-01	5.023195e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.186134e+00	2.656207e-01	4.239645e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.665378e-01	1.072332e-01	2.826642e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.200525e-01	6.648561e-02	1.308737e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.113944e-02	3.867999e-03	8.132188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.116117e+00	1.378202e+00	1.540022e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.075892e+00	1.484280e+00	1.252598e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.928612e+00	4.060362e-01	2.924037e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.892296e+00	3.151752e-01	2.240163e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.251957e+00	3.111846e-01	2.756005e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.433489e+00	2.271552e-01	2.986726e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.921956e-01	1.458899e-01	2.430859e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.054130e-01	8.397107e-02	1.552831e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.461344e-02	9.808903e-03	1.854664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.083198e+01	1.797906e+01	1.892993e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.223035e+01	2.874273e+00	2.626334e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.802886e+00	5.701663e-01	3.213009e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.841244e+00	1.650072e-01	1.017267e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.646632e+00	2.945197e-01	2.365495e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.822660e+00	3.228125e-01	3.812746e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.026543e+00	2.272612e-01	4.120243e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.884314e-02	1.748089e-02	2.845562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.109335e-01	2.039770e-01	2.671374e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.114778e+00	4.711376e-01	5.657360e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.732659e+00	6.488673e-01	6.241524e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.359408e+00	7.010965e-01	5.075739e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.828110e+00	6.190729e-01	3.031925e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.941352e+00	3.490164e-01	1.168207e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.832777e+00	2.125185e-01	1.577281e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.610880e+00	3.237474e-01	2.395985e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.196309e+00	2.933928e-01	3.744711e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.717280e+00	2.870164e-01	4.402954e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.192619e+00	2.188467e-01	3.992121e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.270378e-01	1.452400e-01	3.052215e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.656255e-01	8.921284e-02	1.798140e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.927179e-02	9.661153e-03	1.580772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.999465e+00	1.243700e+00	1.365510e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.945768e+00	1.620468e+00	1.648310e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.965673e+00	1.343357e+00	1.236428e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.350866e+00	1.039590e+00	6.919324e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.330671e+00	5.454865e-01	4.647966e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.493105e+00	2.465209e-01	1.657765e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.960078e+00	2.354779e-01	1.071719e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.594905e+00	2.435069e-01	2.142724e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.159319e+00	2.730177e-01	2.227582e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.499508e+00	2.282820e-01	3.206381e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.626684e-01	1.600990e-01	2.378957e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.952635e-01	8.235403e-02	1.856546e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.468626e-02	1.232733e-02	1.885738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.731918e+01	1.598522e+01	1.642117e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.161929e+01	4.805595e+00	4.812405e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.899522e+01	1.848594e+00	2.153514e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.245204e+01	9.601768e-01	9.106596e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.072145e+00	6.554116e-01	4.036730e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.504749e+00	4.104281e-01	1.607726e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.891121e+00	2.260521e-01	1.482449e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.075250e+00	1.219308e-01	1.028917e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.733881e+00	3.405237e-01	2.429293e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.039152e+00	3.312407e-01	4.659230e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.311103e+00	2.871004e-01	3.902881e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.462481e-02	1.946428e-02	3.257073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.912419e-01	1.399244e-01	9.529423e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.589038e+00	7.556526e-01	3.895425e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.679614e+00	4.504591e-01	1.169151e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.345997e+00	3.505031e-01	4.559655e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.112850e+00	3.110126e-01	6.007483e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.089329e+00	1.310387e-01	4.077095e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.624137e-01	4.776395e-02	1.607385e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.807693e-02	1.073603e-02	1.326801e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.537182e+00	4.621186e-01	3.359822e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.111263e+00	4.176695e-01	2.624624e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.234373e+00	3.170576e-01	3.369945e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.544990e+00	2.008358e-01	3.485033e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.510500e-01	1.032086e-01	2.085188e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.594660e-01	3.987683e-02	1.021448e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.349181e-01	2.794037e-02	3.884893e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.962097e-03	4.173659e-03	3.177824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.541265e+00	1.327143e+00	1.078463e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.456764e+00	2.755240e-01	4.339554e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.969264e+00	4.652285e-01	5.332754e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.091237e+00	2.158915e-01	3.413084e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.590229e-02	1.068866e-02	1.665548e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.533771e-02	3.605581e-02	5.722158e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.735416e-01	1.892538e-01	1.780928e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.042326e+00	3.950600e-01	3.804277e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.015617e+00	6.475234e-01	3.764198e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.891911e+00	7.132280e-01	2.889751e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.587167e+00	4.709459e-01	8.820924e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.664869e+00	1.877486e-01	9.986052e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.291324e+00	3.408592e-01	3.863040e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.593911e+00	2.616700e-01	5.619242e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.828434e+00	2.291179e-01	4.907166e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.187706e+00	1.579083e-01	3.435370e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.896608e-01	8.170581e-02	2.221050e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.355433e-01	4.300554e-02	1.118296e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.123770e-02	5.310425e-03	8.612802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.200100e-01	1.362551e-01	2.063958e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.329404e+00	5.120566e-01	6.158243e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.742643e+00	8.013477e-01	7.545780e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.079576e+00	9.217510e-01	6.178654e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.910973e+00	8.807713e-01	4.692790e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.107133e+00	4.726230e-01	1.367828e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.722425e+00	1.345244e-01	2.743100e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.865456e+00	3.519308e-01	3.089496e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.836320e+00	2.339402e-01	4.651528e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.075867e+00	3.055469e-01	2.877127e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.347278e+00	1.377710e-01	3.175197e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.343651e-01	8.226207e-02	2.143268e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.784874e-01	6.353849e-02	1.118669e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.347347e-01	3.419539e-02	5.857237e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.618896e-02	3.873444e-03	5.959060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.043895e+00	8.333544e-01	1.601947e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.482182e+00	1.845390e+00	2.482084e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.040094e+00	2.164548e+00	1.946729e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.095444e+01	1.662783e+00	1.106272e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.030236e+01	6.748806e-01	5.315788e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.422256e+00	4.835515e-01	6.980765e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.730536e+00	4.835140e-01	5.353098e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.771421e+00	5.096669e-01	5.546474e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.242938e+00	3.451785e-01	5.039140e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.277476e+00	2.181996e-01	3.248510e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.839233e-01	1.304999e-01	2.451478e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.665924e-02	6.120644e-03	9.351776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.511758e-01	1.632364e-01	1.933943e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.754965e+00	6.088066e-01	5.162226e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.174661e+00	5.162386e-01	1.559386e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.133421e+00	3.083323e-01	1.759066e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.131039e+00	3.249936e-01	4.832066e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.173356e+00	1.822908e-01	4.042153e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.445003e-01	6.249062e-02	2.048442e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.926182e-01	4.216761e-02	7.328147e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.080215e-02	6.452395e-03	6.230447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.163260e+00	6.568384e-01	7.107196e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.130624e+00	1.182204e+00	9.577672e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.138482e+00	5.840909e-01	4.066152e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.698186e+00	2.287025e-01	2.671743e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.309025e+00	3.444285e-01	3.164937e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.293180e+00	1.830761e-01	2.717586e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.580929e-01	1.069230e-01	1.696351e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.183221e-01	2.975844e-02	8.485476e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.699750e-02	7.239037e-03	8.331165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.362247e+01	1.343736e+01	1.127004e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.934843e+01	3.481572e+00	4.125856e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.136523e+01	6.177627e-01	1.037600e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.595177e+00	4.180328e-01	2.065995e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.518660e+00	3.842732e-01	3.734522e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.400365e+00	2.934984e-01	3.297462e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.760317e-01	1.321864e-01	2.254284e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.954653e-02	8.570409e-03	1.077887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.046056e-01	1.777530e-01	2.241723e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.091718e-01	3.570661e-01	3.505531e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.489059e+00	5.212612e-01	3.978923e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.970489e+00	5.684729e-01	4.662354e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.609591e+00	5.595172e-01	3.493308e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.112818e+00	4.269669e-01	5.623281e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.188783e+00	2.103565e-01	1.304641e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.855384e+00	2.571669e-01	2.849183e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.366115e+00	2.874078e-01	3.676692e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.761985e+00	2.170694e-01	4.091256e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.175522e+00	1.517087e-01	3.378406e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.728577e-01	7.847662e-02	2.168636e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.253827e-01	3.986128e-02	1.131258e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.153604e-02	5.323307e-03	8.905875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.688892e+00	7.451254e-01	7.471120e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.068932e+00	1.266462e+00	8.277388e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.916087e+00	1.111203e+00	9.491747e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.248716e+00	8.763132e-01	7.428703e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.064654e+00	6.707112e-01	4.315104e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.513225e+00	4.119524e-01	2.033386e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.778662e+00	1.592525e-01	2.445972e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.939293e+00	2.370291e-01	2.870823e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.155545e+00	2.107909e-01	2.780071e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.410249e+00	1.857757e-01	2.660653e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.134056e-01	9.205244e-02	1.700172e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.986858e-01	4.974645e-02	1.073313e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.296900e-02	5.569710e-03	7.734906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.507547e+01	1.298730e+01	1.007140e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.546251e+01	4.709009e+00	3.787812e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.458424e+01	2.361339e+00	2.303775e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.726286e+01	1.251038e+00	1.387565e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.167986e+01	1.027938e+00	9.696587e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.092987e+00	1.552476e-01	5.741681e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.712901e+00	2.105224e-01	3.615012e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.476000e+00	2.716617e-01	2.183730e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.589543e+00	3.447549e-01	3.184918e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.655335e+00	2.906873e-01	3.608755e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.082368e-01	1.684540e-01	2.395562e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.739653e-02	7.990767e-03	1.344055e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.778293e-01	2.204711e-01	2.377225e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.267240e+00	8.939840e-01	5.628497e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.681844e+00	1.555069e-01	1.535416e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.727194e+00	4.504727e-01	5.147890e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.697326e+00	3.526958e-01	5.355347e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.023269e-01	2.020784e-01	3.903585e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.975801e-01	8.611195e-02	1.910330e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.249451e-02	6.499828e-03	1.618617e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.864009e+00	7.657520e-01	7.154771e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.834859e+00	4.536803e-01	4.466708e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.821074e+00	4.347353e-01	4.256877e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.523604e+00	2.594275e-01	3.844252e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.174631e-01	1.762181e-01	2.348415e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.061186e-01	5.561092e-02	1.469961e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.572334e-01	4.369371e-02	7.245714e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.993794e-03	2.725369e-03	5.792115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.236234e+00	2.034779e+00	2.026690e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.544723e+00	7.791018e-01	8.435260e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.362194e+00	7.256138e-01	8.199216e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.496640e+00	3.488252e-01	4.454442e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.585223e-02	1.706490e-02	3.524771e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.819359e-02	2.842897e-02	4.696294e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.342924e-01	2.627407e-01	3.873861e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.448705e+00	6.937806e-01	6.700258e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.615373e+00	9.421602e-01	5.814163e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.426188e+00	6.593962e-01	3.538210e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.741893e+00	2.722744e-01	3.592360e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.362504e+00	2.705983e-01	2.098202e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.779207e+00	3.522031e-01	5.007485e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.251776e+00	4.292091e-01	4.142609e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.593397e+00	2.653366e-01	5.029101e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.060060e+00	2.422012e-01	3.964293e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.292408e-01	1.217337e-01	2.676746e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.078877e-01	6.169668e-02	1.602427e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.089949e-02	4.767626e-03	1.147195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.512235e-01	1.393805e-01	3.207424e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.730864e+00	8.498181e-01	1.202360e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.387408e+00	1.338287e+00	1.442514e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.562958e+00	1.334826e+00	1.009516e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.125820e+00	9.767779e-01	4.998826e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.881115e+00	2.811118e-01	2.164443e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.296142e+00	3.896465e-01	1.583634e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.436327e+00	3.372761e-01	3.970591e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.692651e+00	4.464494e-01	3.693816e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.925919e+00	2.985521e-01	4.000603e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.357916e+00	2.223564e-01	3.552923e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.820134e-01	1.956804e-01	2.770304e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.386678e-01	8.706991e-02	1.411375e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.682954e-01	4.706930e-02	1.131191e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.968073e-02	4.489711e-03	9.687171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.097634e+00	6.655727e-01	1.418615e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.899839e+00	2.031617e+00	3.386993e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.357915e+00	2.962057e+00	3.721230e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.845003e+00	3.005600e+00	2.002811e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.851573e+00	1.515229e+00	6.772167e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.999302e+00	5.205327e-01	4.748400e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.004204e+00	8.781374e-01	7.056856e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.097777e+00	7.563692e-01	7.995271e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.653595e+00	6.280969e-01	7.202725e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.654324e+00	3.457783e-01	5.282740e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.685727e-01	2.280896e-01	3.734661e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.868478e-02	1.101125e-02	2.257670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.090459e-01	3.195754e-01	3.504323e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.490410e+00	7.172946e-01	5.982713e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.024680e+00	2.392557e-01	6.236305e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.614007e+00	3.488459e-01	3.263680e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.831414e+00	2.837886e-01	4.178596e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.038659e+00	2.391254e-01	3.655637e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.970395e-01	8.839977e-02	2.121658e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.630303e-01	4.613469e-02	1.030542e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.213772e-03	3.269783e-03	5.942838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.424149e+00	1.578639e+00	1.689484e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.483963e+00	1.244363e+00	1.129981e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.717411e+00	2.420377e-01	9.939460e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.843397e+00	3.107586e-01	1.938123e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.200199e+00	3.058604e-01	2.506010e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.281989e+00	1.951220e-01	2.938724e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.429499e-01	1.121531e-01	1.875510e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.679612e-01	6.160235e-02	1.248069e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.914203e-02	8.137232e-03	1.573343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.040437e+02	1.668222e+01	1.850878e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.062985e+01	1.956380e+00	1.351197e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.607645e+00	5.153381e-01	1.128351e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.829684e+00	1.780464e-01	1.743407e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.598996e+00	3.179480e-01	2.194943e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.724335e+00	2.637238e-01	3.645495e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.670952e-01	2.182013e-01	3.172729e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.094877e-02	1.189494e-02	2.542292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.226084e-01	2.630078e-01	2.926289e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.361943e+00	5.395938e-01	6.780151e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.216178e+00	7.901186e-01	5.580374e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.660996e+00	6.916111e-01	4.539825e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.942544e+00	4.219091e-01	2.394736e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.960579e+00	1.428756e-01	9.820514e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.835197e+00	2.893544e-01	1.236810e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.502933e+00	2.975182e-01	2.740821e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.027753e+00	2.410229e-01	3.671930e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.554550e+00	2.281312e-01	3.960348e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.060497e+00	1.994055e-01	3.632481e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.297943e-01	1.234562e-01	2.395885e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.975277e-01	5.559758e-02	1.534346e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.101554e-02	4.873421e-03	1.119160e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.208032e+00	1.516086e+00	1.628721e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.201518e+00	1.712661e+00	1.582101e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.720579e+00	1.362036e+00	1.035990e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.386683e+00	7.476107e-01	6.870737e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.051277e+00	2.832349e-01	4.637165e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.400025e+00	1.232648e-01	2.983030e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.954979e+00	2.430087e-01	1.113429e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.608905e+00	3.260165e-01	1.803669e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.010554e+00	1.938166e-01	2.736635e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.394569e+00	1.784836e-01	2.595219e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.601031e-01	1.567749e-01	2.378135e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.544509e-01	7.456416e-02	1.346506e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.745263e-02	7.658212e-03	1.612820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.006358e+02	1.627171e+01	1.451328e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.028485e+01	3.164947e+00	4.070306e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.747310e+01	1.126030e+00	2.220144e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.198864e+01	7.654954e-01	6.949155e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.053017e+00	7.777808e-01	3.869150e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.386791e+00	3.249626e-01	2.050007e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.887969e+00	1.849399e-01	9.720176e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.141820e+00	2.343121e-01	3.782559e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.560545e+00	3.217574e-01	2.678346e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.926258e+00	2.677901e-01	4.259460e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.200561e+00	2.451042e-01	3.625158e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.591185e-02	1.509485e-02	2.643946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.066934e-01	1.422913e-01	1.145690e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.043154e+00	7.738808e-01	3.713264e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.882896e+00	2.252440e-01	7.310380e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.003728e+00	3.304813e-01	5.177382e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.692410e+00	2.335324e-01	5.404585e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.087312e-01	1.038455e-01	2.896901e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.929481e-01	2.884532e-02	1.169070e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.145666e-02	1.167513e-02	9.081469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.120208e+00	5.031167e-01	3.432369e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.037176e+00	3.342633e-01	2.544617e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.697342e+00	2.703546e-01	3.434227e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.315000e+00	1.450936e-01	2.889542e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.073525e-01	6.821872e-02	1.496826e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.635955e-01	3.760938e-02	8.314472e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.295822e-01	3.471308e-02	3.154668e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.319772e-03	3.986290e-03	2.884233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.706949e+00	1.315460e+00	9.661524e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.793807e+00	3.412118e-01	4.401146e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.501872e+00	3.603208e-01	4.917514e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.033526e+00	1.498193e-01	2.832896e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.521263e-02	1.076735e-02	1.355026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.609202e-02	4.274524e-02	6.433423e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.871507e-01	2.318433e-01	2.500856e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.367069e+00	5.360457e-01	4.258193e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.385756e+00	7.224302e-01	4.045669e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.364004e+00	7.483767e-01	1.838548e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.672939e+00	1.600153e-01	1.582847e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.575424e+00	2.667270e-01	2.480589e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.001054e+00	2.986680e-01	4.621070e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.283651e+00	2.473134e-01	5.382207e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.602660e+00	2.244920e-01	4.328223e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.027208e+00	1.339607e-01	2.606848e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.081848e-01	8.024716e-02	1.698156e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.675920e-01	3.246404e-02	9.091295e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.780730e-02	6.189850e-03	4.455717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.931818e-01	1.436960e-01	2.451731e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.897374e+00	5.880119e-01	6.593707e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.702435e+00	1.009271e+00	8.602166e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.016770e+00	1.067710e+00	6.154871e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.406187e+00	6.166098e-01	2.710528e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.188166e+00	2.141628e-01	1.459486e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.397990e+00	2.215924e-01	3.510873e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.476319e+00	2.541313e-01	3.337294e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.517578e+00	2.914772e-01	3.915195e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.736221e+00	1.734794e-01	3.157969e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.213031e+00	1.739333e-01	2.034572e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.898643e-01	9.463512e-02	1.465506e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.409669e-01	4.644223e-02	1.086780e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.063969e-01	2.515924e-02	4.864030e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.461870e-02	4.085427e-03	3.366617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.779375e+00	1.211527e+00	1.720486e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.597786e+00	2.445602e+00	2.534363e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.108069e+01	2.408874e+00	1.923067e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.199817e+01	1.394168e+00	1.006207e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.060901e+01	4.418732e-01	4.915539e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.722689e+00	3.226847e-01	6.510927e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.127016e+00	6.289568e-01	5.953890e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.273503e+00	4.747328e-01	4.474965e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.000954e+00	2.763235e-01	4.290582e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.161726e+00	1.761826e-01	3.129238e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.206340e-01	1.082423e-01	1.698993e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.420924e-02	7.393937e-03	7.932908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.738486e-01	2.061214e-01	2.045788e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.190577e+00	6.792434e-01	5.213494e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.324434e+00	3.385775e-01	6.728704e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.892870e+00	3.590089e-01	3.280660e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.892642e+00	2.983395e-01	4.606115e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.015319e+00	1.230361e-01	3.171612e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.784139e-01	5.563720e-02	1.550967e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.580454e-01	4.817766e-02	6.754957e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.765531e-03	5.915839e-03	3.087784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.132666e+00	8.957993e-01	9.568711e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.406197e+00	1.305625e+00	1.031465e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.158743e+00	4.415841e-01	2.465776e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.191630e+00	2.750653e-01	2.950469e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.099494e+00	3.207998e-01	3.028853e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.148616e+00	1.550581e-01	2.474235e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.298644e-01	6.198661e-02	1.391170e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.177613e-01	3.060699e-02	7.125494e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.380747e-02	7.267665e-03	7.637850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.045569e+01	1.391274e+01	1.239754e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.006754e+01	2.986938e+00	3.471939e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.005966e+01	2.817168e-01	7.581327e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.294591e+00	3.292823e-01	2.214900e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.331100e+00	3.919017e-01	3.102204e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.323675e+00	1.808203e-01	3.291828e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.642388e-01	1.068956e-01	1.966781e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.808909e-02	9.456360e-03	9.000906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.797945e-01	2.129743e-01	2.566162e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.151694e+00	4.796007e-01	4.008048e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.729674e+00	5.566587e-01	5.100392e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.377911e+00	6.365518e-01	4.269014e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.974382e+00	6.424992e-01	2.054791e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.246370e+00	2.552523e-01	7.233085e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.037622e+00	1.959179e-01	1.944519e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.681790e+00	2.702853e-01	3.891949e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.164462e+00	2.811487e-01	3.848109e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.577198e+00	2.025361e-01	3.565931e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.043693e+00	1.418920e-01	2.753407e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.003475e-01	7.446124e-02	1.720028e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.656869e-01	3.034107e-02	8.910202e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.835701e-02	6.455338e-03	5.636201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.456186e+00	8.866687e-01	9.264680e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.255539e+00	1.277797e+00	9.586674e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.028810e+00	1.270258e+00	1.008290e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.060385e+00	1.001383e+00	6.040638e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.265786e+00	4.968415e-01	3.722159e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.414633e+00	2.072283e-01	1.740249e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.354611e+00	1.742396e-01	3.212850e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.677173e+00	2.303626e-01	2.592532e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.004868e+00	2.175674e-01	2.509118e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.299941e+00	1.634708e-01	2.079625e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.604137e-01	8.904259e-02	1.409347e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.643835e-01	2.879832e-02	9.107371e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.978887e-02	5.519513e-03	7.283931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.919131e+01	1.401545e+01	1.081254e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.905564e+01	5.153443e+00	3.480241e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.546385e+01	2.108989e+00	2.890611e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.685873e+01	9.849677e-01	1.236297e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.037816e+01	3.137768e-01	7.516934e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.510292e+00	1.620894e-01	4.683186e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.400238e+00	1.910415e-01	2.307927e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.233777e+00	3.194170e-01	1.801796e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.383973e+00	3.092806e-01	2.963066e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.584528e+00	2.350335e-01	3.192854e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.535433e-01	1.166541e-01	2.303393e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.531843e-02	9.129803e-03	1.081018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.702634e-01	2.603760e-01	2.421129e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.381420e+00	9.048461e-01	4.899173e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.605094e+00	1.699679e-01	1.360562e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.604343e+00	4.357281e-01	5.523265e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.615832e+00	3.223194e-01	5.760939e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.560988e-01	1.665075e-01	3.655487e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.630841e-01	8.153866e-02	1.931595e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.066671e-02	5.818387e-03	1.469598e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.066544e+00	7.966688e-01	7.040611e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.768520e+00	4.558153e-01	4.442759e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.741503e+00	4.319498e-01	4.439863e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.447849e+00	2.501279e-01	3.931651e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.750156e-01	1.201264e-01	2.310938e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.792664e-01	7.970913e-02	1.435946e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.457712e-01	2.831562e-02	7.076017e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.840799e-03	2.751689e-03	5.535063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.629937e+00	2.056493e+00	1.946543e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.444469e+00	7.625679e-01	8.510895e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.265698e+00	6.925322e-01	7.675614e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.392160e+00	3.154105e-01	4.590381e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.064615e-02	1.529021e-02	3.560855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.241328e-02	3.105288e-02	5.077011e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.922680e-01	2.991367e-01	4.026783e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.560832e+00	7.390082e-01	7.801692e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.692774e+00	8.609967e-01	6.245734e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.553530e+00	6.752104e-01	2.238271e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.678323e+00	1.635758e-01	6.077133e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.391911e+00	3.952885e-01	2.239826e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.746045e+00	3.935924e-01	4.574787e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.133338e+00	3.898796e-01	5.203908e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.538653e+00	2.995031e-01	4.803681e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.007288e+00	2.056264e-01	3.654642e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.943585e-01	1.218616e-01	2.710525e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.977182e-01	6.383877e-02	1.460086e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.923415e-02	4.856792e-03	1.188729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.021995e-01	1.588929e-01	3.028250e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.873558e+00	9.187254e-01	1.346705e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.617289e+00	1.425200e+00	1.511969e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.779654e+00	1.323702e+00	9.835011e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.222290e+00	8.285301e-01	3.947497e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.966136e+00	3.659961e-01	1.428987e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.278209e+00	3.349719e-01	2.066203e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.380456e+00	4.105738e-01	4.118553e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.544626e+00	4.177755e-01	4.088849e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.919187e+00	3.656338e-01	3.828920e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.298930e+00	2.303813e-01	3.496772e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.439309e-01	1.506460e-01	2.581543e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.119641e-01	9.036209e-02	1.666272e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.476563e-01	4.225093e-02	1.023645e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.871907e-02	4.402119e-03	9.433461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.261735e+00	7.126402e-01	1.533930e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.397750e+00	2.280649e+00	3.516007e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.922944e+00	3.249562e+00	3.934061e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.000789e+01	2.707914e+00	1.986552e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.823509e+00	1.355812e+00	5.667949e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.119148e+00	6.596220e-01	3.697644e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.902537e+00	8.915834e-01	7.539424e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.966611e+00	8.122579e-01	8.414441e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.614173e+00	5.762172e-01	6.522637e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.602257e+00	3.808100e-01	5.199031e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.808786e-01	2.010314e-01	3.746327e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.651000e-02	1.055835e-02	2.127179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.884626e-01	3.610671e-01	3.493253e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.561895e+00	7.536255e-01	5.844771e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.060881e+00	2.071399e-01	7.622156e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.610688e+00	3.645549e-01	3.179349e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.731975e+00	2.811399e-01	4.881246e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.795957e-01	1.863515e-01	3.508969e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.576092e-01	9.892550e-02	2.059845e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.563154e-01	3.811267e-02	8.915302e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.156335e-03	2.292662e-03	5.664686e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.937761e+00	1.780798e+00	1.628151e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.569999e+00	1.283872e+00	1.130580e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.712534e+00	2.412921e-01	9.253990e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.853178e+00	2.715362e-01	1.786771e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.135203e+00	2.918691e-01	2.751547e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.262729e+00	1.955788e-01	2.915054e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.925623e-01	1.187980e-01	1.896616e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.459780e-01	6.064595e-02	1.228930e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.791380e-02	6.320336e-03	1.534714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.111933e+02	1.901504e+01	1.862786e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.032471e+01	1.922918e+00	1.319108e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.412977e+00	3.526137e-01	1.953116e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.748894e+00	1.531809e-01	6.205946e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.539726e+00	2.838360e-01	2.298026e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.689244e+00	2.949174e-01	3.492059e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.168643e-01	1.882803e-01	3.221279e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.884568e-02	1.130128e-02	2.463024e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.732890e-01	2.781854e-01	3.259136e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.490971e+00	5.996784e-01	6.288545e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.155330e+00	6.850455e-01	6.501340e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.762234e+00	7.095769e-01	3.850368e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.028807e+00	4.376683e-01	1.990764e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.951458e+00	1.694417e-01	1.106371e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.865222e+00	3.382665e-01	1.459727e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.439142e+00	2.997857e-01	3.126069e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.988795e+00	2.955098e-01	4.164720e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.534325e+00	2.456672e-01	3.631630e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.026390e+00	1.948296e-01	3.260574e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.823862e-01	1.025487e-01	2.419893e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.879027e-01	5.565299e-02	1.392850e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.903319e-02	4.051357e-03	1.212734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.685354e+00	1.608734e+00	1.614799e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.338817e+00	1.704407e+00	1.662209e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.734780e+00	1.197916e+00	1.143673e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.526670e+00	8.356015e-01	5.448710e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.218167e+00	3.901533e-01	3.152481e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.367292e+00	1.326151e-01	7.163892e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.897023e+00	2.523799e-01	1.585900e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.506802e+00	2.233124e-01	2.120959e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.012802e+00	2.721937e-01	2.465070e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.392283e+00	1.956989e-01	2.503694e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.291418e-01	1.317449e-01	2.114263e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.300668e-01	7.024141e-02	1.370189e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.469676e-02	6.677177e-03	1.725180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.055511e+02	1.620313e+01	1.544825e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.003158e+01	3.504818e+00	3.595025e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.809139e+01	1.609624e+00	8.980150e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.175887e+01	8.966701e-01	6.081355e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.911791e+00	3.980013e-01	2.093021e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.306347e+00	2.128592e-01	2.028215e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.778759e+00	1.326297e-01	5.757041e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.042959e+00	2.209790e-01	4.559344e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.589473e+00	3.422086e-01	2.526024e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.904507e+00	3.217057e-01	3.852204e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.142590e+00	2.267063e-01	3.755069e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.266513e-02	1.331288e-02	2.655095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.707476e-01	1.615859e-01	1.069839e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.168877e+00	8.183542e-01	3.597236e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.768150e+00	2.260617e-01	5.352254e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.898169e+00	2.860482e-01	5.020714e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.690930e+00	2.440745e-01	5.550117e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.275784e-01	9.209685e-02	3.155161e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.687385e-01	3.106948e-02	1.453977e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.364587e-02	1.215130e-02	5.969512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.282239e+00	4.952465e-01	3.598379e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.950864e+00	3.128240e-01	1.890771e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.675094e+00	2.673177e-01	3.485191e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.312752e+00	1.681877e-01	2.729780e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.606085e-01	7.376731e-02	1.440346e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.933530e-01	2.723509e-02	1.022500e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.160260e-01	3.707195e-02	2.889083e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.598368e-03	4.075736e-03	1.836868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.982094e+00	1.317102e+00	9.992510e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.637284e+00	3.111913e-01	5.042289e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.505864e+00	4.141943e-01	4.349070e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.276759e-01	1.397057e-01	3.209636e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.280496e-02	1.080974e-02	1.343865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.061396e-02	5.048120e-02	6.260262e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.216151e-01	2.418578e-01	2.231883e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.436305e+00	5.318973e-01	4.335679e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.458849e+00	6.571788e-01	4.864144e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.390243e+00	5.754807e-01	1.829900e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.787786e+00	3.318166e-01	6.160555e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.534085e+00	2.538827e-01	1.941089e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.960294e+00	3.006376e-01	4.170007e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.242703e+00	2.573066e-01	5.055457e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.568677e+00	2.286705e-01	4.223292e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.643833e-01	1.068432e-01	3.367508e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.363244e-01	5.237471e-02	2.050754e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.766493e-01	3.371099e-02	7.537617e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.650912e-02	6.257751e-03	5.517693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.752218e-01	1.958757e-01	2.208577e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.050414e+00	6.639351e-01	7.465629e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.814273e+00	9.429302e-01	8.950549e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.060168e+00	8.701126e-01	7.207682e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.472813e+00	5.932427e-01	2.947400e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.233697e+00	2.605131e-01	1.069214e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.401874e+00	3.128500e-01	2.073129e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.453601e+00	4.144978e-01	3.044569e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.472052e+00	2.133569e-01	3.555735e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.731501e+00	1.834204e-01	3.152947e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.180492e+00	1.508477e-01	2.102021e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.231341e-01	7.653127e-02	1.666680e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.166252e-01	4.752855e-02	9.635296e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.028776e-01	2.513307e-02	5.345822e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.347918e-02	3.508960e-03	3.815458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.252927e+00	1.500624e+00	1.798425e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.799350e+00	2.286577e+00	3.040530e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.157406e+01	2.478178e+00	1.956771e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.213566e+01	1.371176e+00	1.105996e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.063691e+01	6.181194e-01	3.710215e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.708905e+00	5.544618e-01	6.547173e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.034108e+00	6.259191e-01	5.584776e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.233468e+00	4.604885e-01	4.915245e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.860029e+00	2.356148e-01	4.186985e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.123208e+00	1.820892e-01	3.040968e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.157874e-01	1.299206e-01	1.707419e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.240474e-02	5.857927e-03	8.442137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.194246e-01	2.245628e-01	2.188937e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.282237e+00	7.254990e-01	4.979041e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.323032e+00	3.146607e-01	4.050872e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.835833e+00	3.204368e-01	3.410433e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.854361e+00	2.802368e-01	4.616674e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.916911e-01	1.241021e-01	3.497978e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.502671e-01	4.278232e-02	1.640172e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.557648e-01	4.582861e-02	5.570157e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.397456e-03	5.979055e-03	2.536888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.449849e+00	1.017852e+00	8.345213e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.566105e+00	1.292380e+00	1.044484e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.114395e+00	4.021187e-01	2.448131e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.174213e+00	2.702072e-01	2.832506e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.095705e+00	3.060246e-01	3.074764e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.149047e+00	1.399364e-01	2.427970e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.006054e-01	7.030997e-02	1.318110e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.597301e-01	3.197213e-02	9.271869e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.199014e-02	8.844602e-03	5.572473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.503427e+01	1.510543e+01	1.281761e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.031238e+01	2.914426e+00	3.341739e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.728185e+00	2.017749e-01	6.426690e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.165517e+00	3.857642e-01	1.418467e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.375652e+00	3.376209e-01	3.133417e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.239615e+00	2.002972e-01	3.119228e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.503890e-01	9.717640e-02	1.893241e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.686721e-02	7.684148e-03	9.543176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.165227e-01	2.218779e-01	2.490495e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.191705e+00	4.572998e-01	4.276187e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.778808e+00	5.467237e-01	4.891398e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.453483e+00	6.128672e-01	3.842024e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.961500e+00	4.824468e-01	2.159422e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.283761e+00	2.996924e-01	6.334631e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.137485e+00	2.289881e-01	1.019349e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.671017e+00	2.699945e-01	2.927376e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.098001e+00	2.493888e-01	4.071694e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.530144e+00	2.031046e-01	4.060595e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.006309e+00	1.298171e-01	3.104059e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.409605e-01	5.629100e-02	2.023602e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.717389e-01	3.734797e-02	7.549452e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.720094e-02	6.447296e-03	5.674221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.793991e+00	9.790558e-01	8.400767e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.532339e+00	1.560110e+00	1.019077e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.117335e+00	1.102414e+00	8.741615e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.009414e+00	8.127574e-01	5.801459e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.306500e+00	4.714050e-01	3.414471e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.403122e+00	2.011782e-01	2.025454e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.483805e+00	2.024030e-01	2.004508e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.695447e+00	2.635369e-01	2.274988e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.951737e+00	2.416254e-01	2.840379e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.256766e+00	1.426910e-01	2.103415e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.993105e-01	7.093992e-02	1.642017e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.503820e-01	3.632035e-02	8.477163e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.726425e-02	5.428815e-03	7.194865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.218447e+01	1.392785e+01	1.096529e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.777904e+01	3.787483e+00	4.388581e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.582358e+01	2.074483e+00	1.644627e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.679535e+01	1.002060e+00	1.236388e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.038862e+01	4.104882e-01	8.896708e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.633830e+00	2.261957e-01	3.384847e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.393297e+00	2.968952e-01	1.075074e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.215153e+00	2.948588e-01	2.400132e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.350031e+00	2.769912e-01	3.283796e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.491319e+00	2.002041e-01	3.021362e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.554116e-01	1.443787e-01	2.258577e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.469938e-02	6.609724e-03	1.136591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.494605e-01	2.835900e-01	2.765791e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.693817e+00	8.201734e-01	4.157089e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.458613e+00	3.007205e-01	1.779493e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.310652e+00	4.001748e-01	5.691371e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.403662e+00	2.582822e-01	4.724764e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.495816e-01	1.345945e-01	2.850440e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.147790e-01	7.818856e-02	1.412071e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.605532e-02	4.966228e-03	1.050873e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.588011e+00	7.865588e-01	6.415617e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.450276e+00	3.321291e-01	4.598023e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.458558e+00	3.443383e-01	4.096762e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.327975e+00	2.166462e-01	3.192794e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.038240e-01	1.104694e-01	1.876280e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.614568e-01	6.474053e-02	1.092301e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.366645e-01	3.226563e-02	5.489419e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.299430e-03	1.767013e-03	4.619552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.740748e+00	1.978044e+00	1.729065e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.888339e+00	7.012743e-01	8.760528e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.874687e+00	5.405407e-01	6.895435e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.259227e+00	2.563540e-01	3.484295e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.747211e-02	1.608433e-02	2.622438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.839091e-02	3.240343e-02	6.385351e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.373367e-01	3.694062e-01	4.339876e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.892780e+00	7.610016e-01	7.590782e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.150996e+00	8.790338e-01	5.223872e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.827653e+00	5.420931e-01	1.406282e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.686785e+00	1.929748e-01	1.109434e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.177614e+00	3.860998e-01	3.507633e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.532836e+00	3.822683e-01	4.497106e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.900381e+00	3.524515e-01	4.721919e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.342953e+00	2.207531e-01	4.269112e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.882754e-01	1.863017e-01	3.076418e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.198962e-01	9.755006e-02	2.034470e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.466776e-01	5.130689e-02	1.067844e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.527755e-02	3.884751e-03	7.112585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.310085e-01	2.345630e-01	4.150634e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.469785e+00	1.038908e+00	1.549994e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.497496e+00	1.551999e+00	1.227590e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.337637e+00	1.117529e+00	9.756771e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.504060e+00	6.123594e-01	1.927946e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.929805e+00	2.532198e-01	1.011591e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.027370e+00	3.652217e-01	3.234408e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.165870e+00	4.160150e-01	3.689564e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.327641e+00	3.648420e-01	3.880072e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.685043e+00	2.627810e-01	3.773614e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.178537e+00	1.823746e-01	2.852759e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.799694e-01	1.321582e-01	1.845419e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.704081e-01	8.068595e-02	1.244591e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.300809e-01	3.945260e-02	8.141071e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.583041e-02	3.446972e-03	7.070673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.501779e+00	8.451475e-01	1.907742e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.549239e+00	2.679936e+00	3.973552e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.812263e+00	3.624724e+00	3.410965e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.132120e+01	2.347866e+00	1.655957e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.007708e+01	6.730458e-01	5.239518e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.901893e+00	8.675595e-01	5.366982e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.449975e+00	8.677305e-01	8.738004e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.584712e+00	6.424988e-01	7.335579e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.246613e+00	4.535035e-01	5.580273e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.422650e+00	2.815991e-01	3.766139e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.147760e-01	1.791368e-01	3.225820e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.256211e-02	9.707124e-03	1.565927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.178642e-01	3.905040e-01	3.916240e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.745899e+00	7.074391e-01	5.449768e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.115764e+00	2.109937e-01	6.476946e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.499075e+00	3.445557e-01	4.015517e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.610051e+00	2.700193e-01	4.185313e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.833745e-01	1.464700e-01	2.933419e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.217208e-01	9.257487e-02	1.597048e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.230562e-01	3.383394e-02	7.063852e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.850266e-03	1.432614e-03	4.051855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.008835e+00	1.829903e+00	1.874306e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.448842e+00	1.022949e+00	1.048133e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.615607e+00	1.741575e-01	3.925661e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.881778e+00	3.051106e-01	2.491169e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.098607e+00	2.516781e-01	2.675897e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.201685e+00	1.842518e-01	2.359319e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.390699e-01	8.113051e-02	1.645021e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.364286e-01	6.610943e-02	9.244985e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.423836e-02	5.877998e-03	1.242030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.165445e+02	1.680887e+01	1.926079e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.934702e+01	1.349986e+00	7.553288e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.507249e+00	3.615906e-01	1.897476e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.801452e+00	1.849843e-01	1.226820e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.552175e+00	2.366789e-01	2.464833e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.600001e+00	2.660280e-01	3.203740e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.656226e-01	1.768003e-01	2.555230e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.593240e-02	1.160114e-02	1.850951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.315729e-01	2.888426e-01	3.463610e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.739755e+00	6.934932e-01	6.376598e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.394285e+00	6.917345e-01	6.666924e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.968053e+00	6.809101e-01	3.675057e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.144243e+00	3.479359e-01	1.619935e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.064643e+00	2.001472e-01	4.229586e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.787423e+00	3.076213e-01	2.661855e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.368839e+00	2.889692e-01	3.357500e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.867596e+00	2.583178e-01	3.831782e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.395037e+00	2.480677e-01	3.538715e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.250774e-01	1.611253e-01	2.818446e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.134456e-01	7.981575e-02	1.983031e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.512162e-01	5.515629e-02	9.529924e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.558130e-02	3.888826e-03	7.148313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.754834e+00	1.863675e+00	1.810181e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.263690e+00	1.767945e+00	1.682980e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.990752e+00	1.093099e+00	9.639882e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.298849e+00	5.104834e-01	6.739349e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.132308e+00	3.066250e-01	1.125454e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.356717e+00	1.715183e-01	5.601310e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.937769e+00	2.759279e-01	2.281115e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.494849e+00	2.378052e-01	2.639338e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.923471e+00	2.489687e-01	2.473050e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.275423e+00	1.921473e-01	2.481488e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.724930e-01	1.075880e-01	1.614984e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.988347e-01	6.490580e-02	1.120178e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.133650e-02	5.799978e-03	1.156938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.135446e+02	1.464079e+01	1.600870e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.965367e+01	2.997678e+00	2.438326e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.741775e+01	9.999723e-01	1.220655e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.176765e+01	6.502645e-01	2.409298e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.887727e+00	3.580726e-01	1.218526e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.357578e+00	3.498664e-01	1.070675e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.730767e+00	1.463373e-01	2.053415e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.016757e+00	1.533653e-01	6.232819e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.484010e+00	2.446384e-01	3.072495e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.813064e+00	3.235678e-01	2.953638e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.062038e+00	1.949082e-01	2.991707e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.734751e-02	1.246288e-02	2.085087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.162329e-01	2.012427e-01	1.325425e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.398231e+00	7.444663e-01	3.845731e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.737360e+00	1.419505e-01	1.373288e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.635398e+00	3.287538e-01	5.233531e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.494030e+00	2.228542e-01	4.269203e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.589474e-01	8.428451e-02	2.537714e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.180618e-01	2.666897e-02	9.983124e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.626840e-02	1.097674e-02	5.390993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.723340e+00	5.047773e-01	3.827289e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.638563e+00	1.928051e-01	1.560278e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.348055e+00	2.658508e-01	3.446837e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.225836e+00	1.436812e-01	2.405944e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.329463e-01	7.619914e-02	1.289762e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.277506e-01	3.202560e-02	6.506241e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.138645e-01	2.247616e-02	3.088294e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.967632e-03	4.297122e-03	1.455687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.074230e+01	1.215020e+00	9.855599e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.928980e+00	3.769247e-01	4.124704e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.326384e+00	3.412713e-01	4.148938e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.846779e-01	1.713982e-01	2.152647e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.023354e-02	1.174390e-02	1.229084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.939906e-02	4.694405e-02	6.210655e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.979590e-01	2.780125e-01	2.608197e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.671924e+00	5.983427e-01	4.582552e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.829263e+00	7.241343e-01	4.166833e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.647221e+00	5.400654e-01	1.420944e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.852025e+00	1.091201e-01	1.331989e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.412939e+00	2.930913e-01	3.144878e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.737362e+00	2.951351e-01	4.951415e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.051989e+00	2.638779e-01	4.157106e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.369335e+00	1.523884e-01	3.977620e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.872183e-01	1.251314e-01	2.311112e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.981984e-01	5.436780e-02	1.538802e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.277755e-01	3.621336e-02	7.228390e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.456271e-02	5.875092e-03	3.597584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.266593e-01	2.118169e-01	2.433664e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.592809e+00	9.068164e-01	7.672011e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.521302e+00	9.784143e-01	9.915081e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.542824e+00	9.519498e-01	6.203069e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.815139e+00	4.945128e-01	2.145592e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.129838e+00	1.076730e-01	2.379351e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.180265e+00	3.347306e-01	3.097985e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.112511e+00	3.029596e-01	4.088253e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.259560e+00	2.510326e-01	2.785591e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.578894e+00	1.618458e-01	2.766345e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.101606e+00	1.345143e-01	1.845913e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.039002e-01	8.781043e-02	1.299707e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.998278e-01	3.837722e-02	9.299700e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.868787e-01	2.481581e-02	4.846683e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.343020e-02	4.060604e-03	2.666531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.672312e+00	1.605227e+00	2.111668e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.514115e+00	2.796361e+00	2.947788e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.308551e+01	2.455289e+00	1.961833e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.289820e+01	1.026666e+00	9.066957e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.026988e+01	3.472043e-01	6.657757e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.076891e+00	6.357010e-01	5.822821e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.615877e+00	5.699992e-01	5.638011e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.883841e+00	3.797994e-01	4.579731e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.830340e+00	3.138419e-01	3.155788e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.062164e+00	1.604991e-01	2.712488e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.304842e-01	9.740946e-02	1.611812e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.256869e-02	5.350593e-03	8.118840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.165249e-01	2.682738e-01	2.516194e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.457250e+00	6.924239e-01	5.495756e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.375777e+00	1.928046e-01	9.135167e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.754737e+00	3.885200e-01	3.565091e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.718676e+00	2.645282e-01	4.381010e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.229572e-01	1.215637e-01	2.817093e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.171546e-01	4.433901e-02	1.280288e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.257036e-01	4.741626e-02	5.297474e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.543421e-03	5.842015e-03	1.978644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.268703e+00	1.286779e+00	1.093418e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.892545e+00	1.228143e+00	1.218784e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.815289e+00	2.205395e-01	3.669970e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.075565e+00	3.666028e-01	2.607355e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.025411e+00	3.057724e-01	2.996143e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.112695e+00	1.463821e-01	2.156121e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.911398e-01	6.364153e-02	1.176157e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.896167e-01	3.350075e-02	5.911195e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.059677e-02	7.972726e-03	4.870644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.686992e+01	1.530812e+01	1.422272e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.724597e+01	1.994964e+00	3.244265e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.079708e+00	3.539631e-01	3.944389e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.080485e+00	3.464163e-01	1.898723e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.438427e+00	3.568215e-01	3.003029e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.269690e+00	1.924385e-01	2.711814e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.897712e-01	1.154273e-01	1.622055e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.497664e-02	7.523518e-03	8.771212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.253459e-01	2.222185e-01	2.555993e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.344146e+00	5.200561e-01	4.560356e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.025408e+00	6.516252e-01	4.924953e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.670526e+00	6.345418e-01	4.263671e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.134138e+00	4.243817e-01	2.356372e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.327089e+00	2.126743e-01	1.196868e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.042438e+00	2.382739e-01	2.036669e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.592613e+00	2.995146e-01	3.466747e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.005420e+00	2.650612e-01	3.894438e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.429526e+00	1.929833e-01	3.372682e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.260292e-01	1.176736e-01	2.436926e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.061449e-01	5.312014e-02	1.626583e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.306103e-01	3.875574e-02	7.038716e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.496305e-02	5.721892e-03	4.098170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.334220e+00	1.187600e+00	1.005128e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.471056e+00	1.629172e+00	1.217950e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.688365e+00	1.122874e+00	1.143556e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.230106e+00	7.653407e-01	7.365813e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.216723e+00	3.688797e-01	2.535828e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.152084e+00	9.546447e-02	3.353755e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.258438e+00	2.428673e-01	2.162195e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.573536e+00	2.566040e-01	2.832275e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.897271e+00	2.143275e-01	2.523903e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.227619e+00	1.584785e-01	1.934429e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.039862e-01	8.165270e-02	1.262642e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.396255e-01	3.224287e-02	7.562834e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.634500e-02	5.456430e-03	6.355102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.359756e+01	1.369014e+01	1.174610e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.833760e+01	3.326657e+00	3.620309e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.349213e+01	1.411048e+00	3.072655e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.529837e+01	5.588057e-01	1.499658e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.856105e+00	2.592082e-01	4.007059e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.227218e+00	2.329494e-01	1.569982e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.161878e+00	2.226191e-01	1.885663e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.087496e+00	2.924518e-01	2.148904e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.366687e+00	2.885450e-01	2.962369e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.539664e+00	2.313581e-01	2.658314e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.376146e-01	1.247172e-01	2.159552e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.230827e-02	8.998130e-03	1.017873e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.975608e-01	2.947084e-01	2.831064e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.758754e+00	7.123718e-01	3.647495e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.279029e+00	2.948792e-01	2.057111e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.185563e+00	3.899797e-01	5.454091e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.338966e+00	2.560612e-01	3.878633e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.876001e-01	1.074770e-01	2.849603e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.998916e-01	6.158014e-02	1.400708e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.511342e-02	4.632657e-03	7.504222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.846206e+00	7.326457e-01	6.686925e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.325659e+00	3.420387e-01	3.654572e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.319074e+00	3.499864e-01	4.128041e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.258680e+00	2.128752e-01	2.627667e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.622512e-01	1.032856e-01	1.975793e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.450367e-01	5.043943e-02	1.021848e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.262289e-01	2.781067e-02	7.317955e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.301447e-03	4.576842e-03	3.680696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.232808e+00	1.898332e+00	1.797477e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.597775e+00	8.235063e-01	7.860544e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.767503e+00	5.483934e-01	6.047880e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.191564e+00	2.379038e-01	3.832359e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.391500e-02	1.376763e-02	2.468773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.473061e-02	5.130466e-02	7.984088e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.324702e-01	4.305129e-01	5.081103e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.194649e+00	7.816930e-01	8.230376e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.379389e+00	8.445945e-01	4.243022e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.803998e+00	4.008781e-01	6.496793e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.554687e+00	2.349119e-01	1.253672e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.995203e+00	4.108519e-01	3.769910e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.392147e+00	3.921570e-01	4.333952e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.797983e+00	3.260307e-01	4.367657e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.276220e+00	2.179684e-01	3.809224e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.394013e-01	1.609256e-01	2.877161e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.841571e-01	8.527909e-02	2.004430e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.282293e-01	3.858269e-02	8.663719e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.371923e-02	2.917628e-03	8.141575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.928061e-01	3.145229e-01	4.900348e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.138819e+00	1.323474e+00	1.568028e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.830149e+00	1.356840e+00	1.516417e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.667354e+00	1.070802e+00	6.576993e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.494678e+00	4.886110e-01	1.844172e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.795373e+00	3.215805e-01	1.331165e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.887187e+00	4.453250e-01	2.719662e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.932106e+00	3.784569e-01	4.149949e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.228282e+00	3.219373e-01	3.618437e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.638941e+00	2.883833e-01	3.283910e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.144604e+00	1.838089e-01	2.430868e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.393350e-01	1.186695e-01	2.100257e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.354394e-01	6.683746e-02	1.440717e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.198619e-01	3.537603e-02	6.199692e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.463148e-02	2.631533e-03	8.137331e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.041921e+00	1.184879e+00	2.175169e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.578406e+00	3.033716e+00	4.303518e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.054716e+01	3.612165e+00	3.757419e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.155067e+01	2.161754e+00	1.488266e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.020962e+01	6.439708e-01	5.569192e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.653945e+00	9.933869e-01	6.831280e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.197704e+00	8.505142e-01	7.068191e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.425356e+00	6.529548e-01	6.963444e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.214507e+00	4.485498e-01	5.268485e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.303510e+00	2.589586e-01	4.618387e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.847726e-01	1.906029e-01	2.167075e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.114905e-02	7.898469e-03	1.926690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.121962e+00	4.261565e-01	4.301667e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.866079e+00	6.216665e-01	4.780863e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.022501e+00	2.820326e-01	5.314399e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.405057e+00	3.317475e-01	3.463826e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.517608e+00	2.566616e-01	3.960273e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.210080e-01	1.276951e-01	2.761207e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.855786e-01	6.908333e-02	1.581734e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.198337e-01	3.203783e-02	7.247738e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.124031e-03	4.202180e-03	2.576762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.144286e+00	1.854998e+00	2.035967e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.660032e+00	9.513796e-01	9.257185e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.460442e+00	1.763369e-01	6.636843e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.821754e+00	3.272654e-01	1.849844e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.986650e+00	2.498559e-01	2.832123e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.141320e+00	1.575477e-01	2.164848e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.046127e-01	8.645075e-02	1.682495e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.082920e-01	4.865524e-02	9.271421e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.383139e-02	5.990806e-03	9.980499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.274839e+02	1.643191e+01	1.968849e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.871662e+01	1.334572e+00	5.150214e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.295731e+00	3.821468e-01	1.769993e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.652782e+00	1.442214e-01	4.586277e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.439913e+00	2.592540e-01	2.292889e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.531410e+00	2.516901e-01	3.391819e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.147148e-01	1.601843e-01	2.701176e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.476273e-02	9.735441e-03	1.699654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.946985e-01	3.527082e-01	3.765813e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.930466e+00	6.740838e-01	7.729827e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.651243e+00	6.928445e-01	6.771527e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.105153e+00	5.652651e-01	2.630741e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.178810e+00	3.392734e-01	5.385377e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.945406e+00	2.134332e-01	5.079146e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.648587e+00	2.534753e-01	2.388067e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.257597e+00	2.773124e-01	3.439048e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.804783e+00	2.497524e-01	3.571692e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.325475e+00	2.434786e-01	3.246688e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.738779e-01	1.433343e-01	2.741203e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.873229e-01	7.207804e-02	1.962886e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.316549e-01	3.968725e-02	8.055408e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.459005e-02	3.335718e-03	7.481836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.851868e+00	1.851901e+00	1.993725e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.908658e+00	1.637797e+00	1.803191e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.206307e+00	9.421874e-01	9.626561e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.448828e+00	6.153087e-01	3.687579e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.059319e+00	2.684009e-01	6.139224e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.194596e+00	1.178145e-01	2.936417e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.838684e+00	2.526755e-01	1.362922e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.409163e+00	2.254376e-01	1.985601e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.836774e+00	1.864926e-01	2.543967e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.253459e+00	2.062715e-01	2.052647e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.287957e-01	1.016115e-01	1.797732e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.747053e-01	5.857955e-02	1.179229e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.915283e-02	4.931629e-03	1.026614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.225913e+02	1.468899e+01	1.589224e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.837551e+01	2.477585e+00	2.487578e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.742858e+01	1.127129e+00	4.536155e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.153583e+01	6.761964e-01	2.323834e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.525130e+00	2.923898e-01	1.986099e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.241707e+00	3.431209e-01	4.606100e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.683463e+00	1.725715e-01	3.519460e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.906392e+00	1.367207e-01	4.524014e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.439634e+00	2.588037e-01	2.508503e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.720009e+00	2.859261e-01	3.578005e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.020151e+00	1.938909e-01	2.572566e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.442023e-02	1.085490e-02	2.407690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.533379e-01	1.916761e-01	1.309333e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.633040e+00	7.141741e-01	3.464649e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.529777e+00	1.405161e-01	8.256774e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.397485e+00	3.090699e-01	4.939182e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.399576e+00	1.779906e-01	4.139241e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.921371e-01	9.518932e-02	2.248383e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.950229e-01	4.072979e-02	9.233984e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.532762e-02	1.114019e-02	4.730816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.049896e+00	4.545345e-01	3.790042e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.396700e+00	1.539105e-01	7.038089e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.236353e+00	2.332351e-01	3.333944e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.169269e+00	1.383662e-01	2.064779e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.733686e-01	6.079868e-02	1.398275e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.016475e-01	3.101750e-02	6.235733e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.871311e-02	4.236236e-02	2.092900e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.182813e-03	5.078193e-03	1.786290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.134096e+01	1.162781e+00	1.004145e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.607302e+00	4.323574e-01	3.185138e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.134357e+00	3.210728e-01	4.286247e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.246753e-01	1.440840e-01	2.089362e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.741023e-02	1.382333e-02	1.096935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.116512e-01	6.353840e-02	8.169275e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.790681e-01	3.312100e-01	2.896551e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.013451e+00	6.495080e-01	4.509001e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.047371e+00	6.539558e-01	3.916375e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.704884e+00	4.351424e-01	1.691167e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.722421e+00	2.273472e-01	8.932384e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.244113e+00	2.673514e-01	3.616370e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.526753e+00	2.806972e-01	5.210191e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.913818e+00	2.461299e-01	3.959301e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.304011e+00	1.832898e-01	3.335757e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.197858e-01	1.054211e-01	2.287371e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.637256e-01	4.270516e-02	1.317804e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.084965e-01	3.733211e-02	6.805182e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.387295e-02	6.385945e-03	2.308261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.255377e-01	2.759250e-01	2.902585e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.305891e+00	9.257595e-01	9.589618e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.368306e+00	1.095105e+00	8.655148e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.977155e+00	7.714987e-01	5.489200e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.767951e+00	3.659011e-01	1.298581e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.968989e+00	2.095230e-01	1.199907e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.822082e+00	2.437239e-01	3.975097e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.891240e+00	2.548325e-01	3.417399e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.136424e+00	2.433049e-01	2.920355e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.509686e+00	2.166109e-01	2.230811e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.916375e-01	1.188639e-01	1.929159e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.506372e-01	6.504323e-02	1.164079e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.670082e-01	3.284442e-02	8.326580e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.798803e-01	3.573616e-02	4.249637e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.211914e-02	4.627217e-03	2.452309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.803033e+00	2.079720e+00	2.511378e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.117898e+01	2.980018e+00	3.321519e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.439837e+01	2.514412e+00	1.627058e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.297679e+01	8.469028e-01	7.336517e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.962305e+00	2.739718e-01	6.605881e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.711052e+00	5.426048e-01	5.505492e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.268203e+00	4.498299e-01	6.345601e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.782529e+00	4.866184e-01	3.957761e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.717305e+00	2.803867e-01	3.020365e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.011415e+00	1.566840e-01	2.467473e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.619547e-01	1.021176e-01	1.616117e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.059119e-02	7.827193e-03	6.197537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.640121e-01	2.954637e-01	2.509232e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.740052e+00	6.836051e-01	5.537434e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.322912e+00	1.270167e-01	1.066932e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.561026e+00	3.897556e-01	3.823137e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.599787e+00	2.421629e-01	4.075388e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.547948e-01	1.112364e-01	2.550543e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.834675e-01	3.475218e-02	1.321630e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.212515e-01	5.192433e-02	3.745537e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.507528e-03	6.136033e-03	1.569902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.067626e+00	1.340329e+00	1.102044e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.450277e+00	1.155198e+00	1.205398e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.770262e+00	1.792420e-01	4.022541e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.902143e+00	3.504509e-01	2.442341e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.903175e+00	3.146588e-01	3.013166e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.046646e+00	1.217254e-01	1.930751e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.372914e-01	5.857938e-02	1.205450e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.746904e-01	3.423061e-02	5.501372e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.841643e-02	1.024763e-02	4.521638e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.087830e+02	1.450617e+01	1.523464e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.753701e+01	1.751684e+00	2.589047e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.547944e+00	3.478176e-01	2.976519e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.881654e+00	3.832564e-01	1.288187e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.296834e+00	3.032485e-01	2.923887e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.230491e+00	1.893022e-01	2.680878e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.947724e-01	1.129461e-01	1.717237e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.333364e-02	1.080133e-02	7.220467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.536341e-01	2.736619e-01	2.662446e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.580874e+00	5.696907e-01	4.468115e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.246549e+00	6.124598e-01	5.229155e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.848397e+00	5.631227e-01	4.427033e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.242728e+00	3.721314e-01	1.462552e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.230266e+00	1.281271e-01	1.245177e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.958817e+00	2.937174e-01	2.003257e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.460825e+00	2.906808e-01	3.331006e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.880899e+00	2.391477e-01	3.602887e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.344473e+00	1.899737e-01	3.507932e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.695947e-01	1.082587e-01	2.202111e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.727776e-01	4.656298e-02	1.378681e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.101644e-01	3.710637e-02	6.687351e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.443209e-02	6.531550e-03	2.397761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.247142e+00	1.415297e+00	1.108179e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.187060e+00	1.456535e+00	1.318645e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.209578e+00	1.054654e+00	1.068098e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.317621e+00	6.487902e-01	7.666500e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.270886e+00	3.108046e-01	3.317183e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.065544e+00	1.351123e-01	2.375973e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.165748e+00	2.595262e-01	1.852071e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.426028e+00	2.501907e-01	2.469090e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.801303e+00	2.091971e-01	2.338648e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.160272e+00	1.493589e-01	1.833893e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.649131e-01	7.108714e-02	1.224831e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.129408e-01	3.661028e-02	7.051234e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.414396e-02	7.691016e-03	4.779255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.033570e+02	1.389366e+01	1.257731e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.854052e+01	3.314899e+00	4.638833e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.379479e+01	1.550785e+00	1.683031e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.505352e+01	5.433421e-01	1.476159e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.372591e+00	2.248878e-01	7.237125e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.175189e+00	3.545973e-01	2.602854e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.172820e+00	3.076404e-01	1.267559e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.936641e+00	2.145032e-01	2.061950e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.169133e+00	2.835043e-01	2.861411e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.416033e+00	2.526791e-01	2.671963e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.883316e-01	1.246545e-01	1.796057e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.133529e-02	8.528406e-03	9.142951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.289844e+00	3.820996e-01	3.217259e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.887638e+00	6.268603e-01	3.747264e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.037905e+00	4.140495e-01	4.446365e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.872930e+00	3.537926e-01	5.139250e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.133296e+00	2.204031e-01	3.792678e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.087846e-01	1.002027e-01	2.321104e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.551058e-01	5.350013e-02	1.142706e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.191035e-02	4.474130e-03	6.076600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.446246e+00	7.430239e-01	6.183083e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.905884e+00	2.913852e-01	2.553514e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.054730e+00	2.898034e-01	3.976436e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.122097e+00	1.833631e-01	2.446985e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.689686e-01	1.040866e-01	1.616744e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.233881e-01	5.196251e-02	8.842389e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.106193e-01	2.078168e-02	4.830024e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.726471e-03	2.463121e-03	3.376404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.049762e+01	1.743083e+00	1.501008e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.788288e+00	6.633654e-01	7.044512e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.492691e+00	4.339244e-01	5.073835e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.065524e+00	2.045156e-01	2.998838e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.455636e-02	1.412825e-02	2.218936e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.628044e-02	5.256086e-02	9.285153e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.889159e-01	5.042170e-01	6.877235e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.661795e+00	9.876153e-01	7.635626e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.813877e+00	8.194158e-01	4.255680e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.940738e+00	1.840330e-01	1.661645e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.511137e+00	3.420749e-01	2.822584e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.795803e+00	4.787830e-01	4.404603e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.119414e+00	3.557073e-01	4.572410e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.572250e+00	2.800970e-01	4.558099e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.105390e+00	2.114360e-01	3.412881e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.406158e-01	1.590167e-01	2.342559e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.224476e-01	7.166407e-02	1.644654e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.936272e-01	4.495870e-02	8.428086e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.084125e-02	2.818766e-03	5.766274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.966982e-01	4.228948e-01	6.816912e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.840713e+00	1.517283e+00	2.000849e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.702381e+00	1.470970e+00	1.263381e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.319079e+00	9.765704e-01	4.368407e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.680169e+00	2.372936e-01	2.406802e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.690922e+00	3.873103e-01	2.445522e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.619252e+00	3.762445e-01	4.081363e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.727699e+00	4.302387e-01	3.863441e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.006583e+00	3.245497e-01	3.680834e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.436422e+00	2.333166e-01	2.625083e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.893119e-01	1.626577e-01	2.225672e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.244187e-01	8.399988e-02	1.928082e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.124905e-01	8.592855e-02	9.716672e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.029967e-01	3.778954e-02	6.664206e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.341403e-02	3.451888e-03	5.788993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.342212e+00	1.236185e+00	2.773527e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.293832e+00	3.643689e+00	5.088228e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.271417e+01	3.706137e+00	3.287212e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.276467e+01	1.655519e+00	1.098336e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.033010e+01	9.096912e-01	5.334659e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.172310e+00	9.430605e-01	7.689252e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.665834e+00	8.410760e-01	8.025796e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.016687e+00	5.166118e-01	6.051989e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.976719e+00	3.208422e-01	4.725574e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.228126e+00	2.611356e-01	3.124678e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.400625e-01	1.395886e-01	2.392664e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.587728e-02	9.518184e-03	1.347369e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.273477e+00	5.429937e-01	5.807611e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.933557e+00	6.047120e-01	4.862150e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.175780e+00	3.891949e-01	1.152554e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.295769e+00	3.568570e-01	4.328023e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.358565e+00	2.477288e-01	4.041476e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.526807e-01	1.218633e-01	2.529440e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.379437e-01	6.435584e-02	1.378964e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.082162e-02	2.699044e-02	4.998115e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.696205e-03	1.774496e-03	1.918513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.352405e+00	2.404393e+00	2.600544e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.159300e+00	7.336924e-01	8.410218e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.580348e+00	2.393208e-01	1.107817e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.944791e+00	3.688362e-01	2.271369e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.912200e+00	2.514703e-01	2.943267e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.023441e+00	1.610672e-01	2.238681e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.562374e-01	9.427040e-02	1.461292e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.096422e-01	4.686458e-02	7.558424e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.072875e-02	5.312759e-03	9.993951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.320197e+02	1.746475e+01	2.207610e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.844020e+01	1.083494e+00	5.151671e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.583021e+00	4.370860e-01	1.423297e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.668967e+00	1.307311e-01	6.872188e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.411584e+00	2.743293e-01	2.529227e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.486212e+00	2.344410e-01	3.308382e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.216707e-01	1.558826e-01	2.088305e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.835386e-02	9.506680e-03	1.598449e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.254095e-01	3.960488e-01	4.649305e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.126310e+00	8.093800e-01	8.770997e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.819638e+00	7.605187e-01	7.528479e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.269246e+00	6.141471e-01	2.486335e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.293065e+00	2.322063e-01	8.230826e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.006710e+00	2.760580e-01	1.889714e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.702008e+00	3.418207e-01	3.437669e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.252977e+00	3.634241e-01	3.628153e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.662977e+00	2.692440e-01	4.042558e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.172956e+00	2.008778e-01	3.305935e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.787267e-01	1.376109e-01	2.454366e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.495560e-01	8.583413e-02	1.585657e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.907032e-01	4.318893e-02	8.197578e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.090904e-02	2.694864e-03	5.867766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.244030e+00	2.539915e+00	2.599749e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.260943e+00	1.672047e+00	1.990202e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.070176e+00	8.103876e-01	1.096237e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.250740e+00	4.848010e-01	1.903829e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.015747e+00	1.446345e-01	9.544298e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.265485e+00	1.865345e-01	1.695595e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.945630e+00	3.201253e-01	2.566284e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.414984e+00	2.813359e-01	2.589063e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.784717e+00	2.681458e-01	2.330854e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.130691e+00	1.677057e-01	2.015647e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.444398e-01	8.647032e-02	1.785171e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.512176e-01	6.970568e-02	9.379323e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.595256e-02	5.783890e-03	9.826082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.296870e+02	1.564208e+01	1.971023e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.708845e+01	1.553147e+00	1.123374e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.719633e+01	7.487284e-01	6.354091e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.169775e+01	7.323508e-01	3.807993e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.775069e+00	4.927800e-01	1.793897e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.342356e+00	1.751676e-01	1.576694e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.688591e+00	2.175026e-01	3.874610e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.880130e+00	2.162979e-01	3.452677e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.312306e+00	2.644791e-01	2.892216e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.658587e+00	2.472521e-01	3.364792e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.497811e-01	1.620294e-01	2.548660e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.658023e-02	1.278393e-02	1.807914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.090915e+00	2.967898e-01	1.973887e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.750139e+00	6.491390e-01	4.110590e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.358402e+00	2.716625e-01	3.252674e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.154277e+00	3.516712e-01	5.546803e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.219257e+00	2.048416e-01	3.862696e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.043153e-01	8.025163e-02	2.072223e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.529237e-01	3.910323e-02	7.667653e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.178979e-02	1.112064e-02	2.588420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.450067e+00	5.441932e-01	4.245256e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.086283e+00	1.156283e-01	1.421383e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.064223e+00	2.524242e-01	3.439520e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.076910e+00	1.527848e-01	1.981847e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.428771e-01	7.959995e-02	1.201192e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.698646e-01	3.054670e-02	6.258819e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.672876e-02	2.806181e-02	2.347796e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.583777e-03	3.507697e-03	1.612924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.197659e+01	1.161450e+00	1.020010e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.085693e+00	4.300159e-01	3.890360e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.052211e+00	3.175731e-01	3.908911e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.501214e-01	1.808811e-01	2.013820e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.503565e-02	9.404206e-03	1.139114e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.399725e-02	4.590286e-02	8.635512e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.324463e-01	3.787838e-01	4.337654e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.254101e+00	7.676506e-01	6.401604e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.461103e+00	7.526996e-01	4.890468e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.022354e+00	4.272916e-01	1.554511e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.761217e+00	3.251779e-01	2.423087e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.061918e+00	3.841695e-01	4.751673e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.353890e+00	3.832541e-01	4.604728e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.667770e+00	2.349725e-01	4.664677e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.189666e+00	1.922976e-01	3.179927e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.014513e-01	9.268230e-02	2.273105e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.016020e-01	6.588106e-02	1.367883e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.858983e-01	5.600876e-02	5.295105e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.063478e-02	6.111888e-03	2.709463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.642359e-01	2.844647e-01	4.650135e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.919952e+00	1.280337e+00	1.241022e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.814678e+00	1.094702e+00	1.320267e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.494200e+00	8.722767e-01	4.776264e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.818314e+00	1.987096e-01	4.430725e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.796282e+00	2.695456e-01	3.458206e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.799864e+00	4.789053e-01	2.872203e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.696041e+00	3.097278e-01	3.948901e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.957111e+00	2.231422e-01	3.230634e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.411607e+00	2.197384e-01	2.287377e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.312807e-01	1.338082e-01	1.807472e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.950702e-01	8.677266e-02	1.154204e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.367961e-01	4.466633e-02	8.945931e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.650229e-01	3.093285e-02	3.566571e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.116873e-02	4.661064e-03	2.332658e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.819600e+00	1.740691e+00	3.368626e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.304334e+01	3.779514e+00	3.110552e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.544392e+01	2.465348e+00	2.061366e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.338096e+01	7.143380e-01	1.034430e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.680682e+00	5.859209e-01	8.271728e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.321911e+00	6.489390e-01	5.750291e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.111975e+00	5.765375e-01	4.792073e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.625449e+00	3.580433e-01	4.297570e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.586847e+00	2.946951e-01	3.024108e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.468841e-01	1.876558e-01	2.080939e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.245096e-01	1.213823e-01	1.360274e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.834289e-02	6.090213e-03	6.744741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.482785e-01	3.703727e-01	3.701006e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.853799e+00	7.383952e-01	6.237463e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.385306e+00	2.726080e-01	1.527311e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.537649e+00	4.616326e-01	4.554706e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.514853e+00	2.546919e-01	4.581200e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.585434e-01	1.091118e-01	2.672510e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.345335e-01	5.564721e-02	1.087790e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.346000e-02	5.163944e-02	3.059663e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.334960e-03	5.391070e-03	1.755760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.137187e+00	1.767245e+00	1.835653e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.551600e+00	1.225248e+00	1.268274e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.321197e+00	1.275793e-01	4.221137e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.912403e+00	5.076422e-01	3.165864e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.935964e+00	3.058627e-01	3.074592e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.029175e+00	1.547904e-01	1.936754e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.928953e-01	7.499089e-02	1.216065e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.511950e-01	2.871630e-02	5.607594e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.765366e-02	7.348036e-03	4.129903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.224030e+02	1.811871e+01	2.039609e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.405132e+01	1.098700e+00	2.519214e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.108098e+00	6.330240e-01	3.758878e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.886287e+00	3.758187e-01	1.871975e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.389770e+00	3.617317e-01	2.992786e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.167387e+00	2.339211e-01	2.556555e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.755465e-01	1.093351e-01	1.641872e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.017523e-02	8.036730e-03	7.496198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.162434e-01	2.704176e-01	3.564259e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.682924e+00	6.654406e-01	6.500858e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.426104e+00	7.127679e-01	7.322457e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.079686e+00	6.602856e-01	4.904396e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.382900e+00	3.916649e-01	1.721706e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.363406e+00	2.304291e-01	1.386172e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.935288e+00	4.082853e-01	2.754180e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.368203e+00	3.597187e-01	3.976481e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.787699e+00	2.842021e-01	4.126459e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.281724e+00	2.251610e-01	3.323673e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.853289e-01	1.107083e-01	2.530782e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.176572e-01	6.108035e-02	1.448428e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.935065e-01	6.280566e-02	5.548175e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.107328e-02	6.200029e-03	3.187618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.804456e+00	1.587107e+00	1.833323e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.295809e+00	1.917056e+00	1.790196e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.489037e+00	1.155187e+00	1.437335e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.498751e+00	6.380663e-01	6.813727e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.945836e+00	2.004788e-01	5.055596e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.871249e+00	2.758015e-01	1.985782e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.094693e+00	3.691300e-01	2.360403e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.417670e+00	3.360327e-01	3.492666e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.779299e+00	2.771118e-01	2.526366e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.110562e+00	1.603056e-01	1.880945e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.146141e-01	8.256824e-02	1.185558e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.961073e-01	4.022792e-02	7.263387e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.311617e-02	6.942461e-03	5.140314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.158692e+02	1.583084e+01	1.714817e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.515693e+01	2.392447e+00	4.830305e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.077052e+01	7.739271e-01	2.392228e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.384618e+01	2.420503e-01	5.715350e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.818795e+00	2.326905e-01	4.298669e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.861355e+00	3.088639e-01	3.855628e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.001586e+00	3.971002e-01	1.284489e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.977130e+00	4.331098e-01	1.959114e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.289199e+00	2.732127e-01	3.550508e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.463902e+00	2.781238e-01	2.572454e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.222563e-01	1.614305e-01	1.770747e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.802201e-02	8.028261e-03	8.853456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.524051e+00	3.990364e-01	3.045695e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.870270e+00	4.704270e-01	3.647581e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.815716e+00	3.926429e-01	4.139080e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.702493e+00	3.209103e-01	4.873058e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.056208e+00	2.028892e-01	3.447284e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.631880e-01	9.817981e-02	1.879253e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.078688e-01	3.944687e-02	1.012276e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.007666e-02	3.522179e-03	7.040850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.735911e+00	7.128240e-01	5.932979e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.729647e+00	3.014788e-01	2.629635e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.912304e+00	2.853540e-01	3.593726e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.045825e+00	1.752439e-01	2.257779e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.616889e-01	7.656503e-02	1.464165e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.776481e-01	4.912307e-02	7.878352e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.067720e-01	2.223405e-02	4.936794e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.035405e-03	1.873238e-03	3.494563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.104552e+01	1.701938e+00	1.472318e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.512609e+00	6.862860e-01	6.311423e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.298613e+00	4.389463e-01	5.205073e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.977271e-01	1.938466e-01	2.729682e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.330525e-02	1.152973e-02	2.144817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.312831e-01	8.292357e-02	1.254997e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.400046e+00	6.786910e-01	7.033222e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.112917e+00	9.527162e-01	7.481591e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.871070e+00	5.271333e-01	2.805827e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.840823e+00	1.312269e-01	1.599744e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.290458e+00	3.705434e-01	2.585461e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.540136e+00	4.142274e-01	4.650568e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.932254e+00	3.196100e-01	4.897846e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.471315e+00	2.623132e-01	3.860881e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.051317e+00	2.029402e-01	2.712702e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.697602e-01	1.195657e-01	2.193501e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.811643e-01	7.327049e-02	1.381560e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.728008e-01	3.899053e-02	7.079143e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.070418e-02	3.189966e-03	4.189715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.092273e+00	5.048641e-01	9.805710e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.935775e+00	1.817722e+00	1.768506e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.339930e+00	1.372182e+00	1.156482e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.306571e+00	6.205709e-01	4.555379e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.562249e+00	1.810385e-01	1.336242e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.383632e+00	3.906856e-01	3.736142e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.457600e+00	4.862698e-01	3.210157e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.572224e+00	3.757226e-01	3.638357e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.834740e+00	2.724558e-01	3.312658e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.343354e+00	2.164836e-01	2.766596e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.351543e-01	1.631469e-01	2.079089e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.254673e-01	9.560864e-02	1.404788e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.630802e-01	5.712722e-02	1.013505e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.859197e-01	3.784675e-02	6.179171e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.277210e-02	4.517991e-03	4.999125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.201927e+00	1.718992e+00	3.297220e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.732713e+00	4.055754e+00	5.149590e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.379137e+01	3.571891e+00	3.351771e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.313711e+01	1.553320e+00	8.761648e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.002791e+01	8.501158e-01	7.829230e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.805586e+00	9.409191e-01	8.589210e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.439696e+00	7.854663e-01	6.757465e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.841001e+00	5.499815e-01	5.739512e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.793811e+00	3.111514e-01	5.116072e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.136403e+00	2.648622e-01	2.959733e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.665754e-01	1.612981e-01	1.921484e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.505300e-02	7.318841e-03	1.316267e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.584702e+00	5.802889e-01	5.853455e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.079717e+00	5.302949e-01	3.564435e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.003510e+00	3.147273e-01	1.888076e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.152974e+00	3.808728e-01	4.007079e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.270915e+00	2.264336e-01	3.766101e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.854658e-01	1.122105e-01	2.111596e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.773750e-01	4.934501e-02	1.181988e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.994366e-02	2.317875e-02	4.985113e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.085990e-03	1.515647e-03	2.410877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.093668e+01	2.396714e+00	2.568475e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.284031e+00	6.551926e-01	5.301119e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.435458e+00	1.755474e-01	1.483193e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.738145e+00	3.143107e-01	2.638724e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.818236e+00	2.637868e-01	2.878461e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.759667e-01	1.618108e-01	1.773711e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.336702e-01	7.217272e-02	1.219823e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.572205e-01	5.727893e-02	7.132480e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.900308e-02	4.390405e-03	1.104422e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.443247e+02	1.737459e+01	2.192039e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.796880e+01	1.363487e+00	4.205524e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.190775e+00	2.782176e-01	1.800583e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.565808e+00	1.359036e-01	1.578683e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.259820e+00	2.967169e-01	2.519651e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.353983e+00	2.158204e-01	2.904134e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.133919e-01	1.481517e-01	2.090561e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.750821e-02	8.473529e-03	1.539943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.086796e+00	4.612068e-01	5.290160e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.583632e+00	8.949764e-01	8.176642e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.162272e+00	7.579729e-01	5.669703e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.286975e+00	4.094838e-01	3.366070e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.164176e+00	1.408868e-01	1.137908e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.934286e+00	3.420638e-01	1.917708e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.538333e+00	3.550570e-01	2.865680e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.057905e+00	3.194966e-01	3.603610e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.552451e+00	2.600067e-01	3.506331e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.113812e+00	1.809204e-01	2.757445e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.242303e-01	1.276622e-01	2.085216e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.943966e-01	7.525401e-02	1.353528e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.758476e-01	4.281349e-02	6.794427e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.114300e-02	3.525255e-03	4.353776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.040454e+01	2.167212e+00	1.722743e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.055046e+01	1.978140e+00	1.836474e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.449806e+00	8.461956e-01	1.327394e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.148224e+00	3.419360e-01	4.882027e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.913985e+00	2.032061e-01	1.439620e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.185302e+00	1.820197e-01	7.701824e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.786331e+00	2.887843e-01	1.852883e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.281270e+00	2.995486e-01	2.215229e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.669504e+00	2.404803e-01	2.205334e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.047541e+00	1.495127e-01	2.031874e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.292648e-01	9.793010e-02	1.326895e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.192170e-01	5.224126e-02	8.975159e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.577635e-02	6.996879e-03	8.576987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.413508e+02	1.557695e+01	1.920058e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.649731e+01	1.336593e+00	2.330121e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.638216e+01	6.880043e-01	6.978286e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.125831e+01	6.704356e-01	1.263485e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.596846e+00	2.509652e-01	2.232271e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.107990e+00	3.017425e-01	4.000042e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.494570e+00	2.015369e-01	4.928531e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.707512e+00	2.289827e-01	6.271238e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.162126e+00	2.497534e-01	2.853895e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.558093e+00	2.678420e-01	3.262324e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.185066e-01	2.019514e-01	2.247643e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.743770e-02	1.020826e-02	1.618020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.293812e+00	2.924590e-01	1.810232e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.948124e+00	6.584835e-01	3.487242e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.110992e+00	2.370426e-01	3.582168e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.915098e+00	3.095183e-01	5.097659e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.049167e+00	1.573933e-01	3.435592e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.483245e-01	8.152948e-02	1.815498e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.239667e-01	3.459673e-02	6.972473e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.816211e-03	9.015119e-03	2.236483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.830978e+00	4.917609e-01	4.022030e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.813886e+00	1.192959e-01	1.637942e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.936409e+00	2.709356e-01	2.876825e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.816778e-01	1.328072e-01	1.872002e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.902411e-01	6.072015e-02	1.167817e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.352119e-01	3.872273e-02	5.548381e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.126439e-02	2.801117e-02	1.975559e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.384310e-03	4.011691e-03	1.191320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.244008e+01	1.073022e+00	9.691018e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.912515e+00	4.496389e-01	3.164846e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.894442e+00	2.864187e-01	3.886404e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.639922e-01	1.404713e-01	1.897117e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.246479e-02	1.171347e-02	1.002599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.480140e-01	7.854881e-02	8.767117e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.104432e+00	4.334925e-01	5.054699e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.793630e+00	8.675810e-01	5.497791e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.821511e+00	7.001996e-01	3.128097e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.003221e+00	2.524159e-01	1.157675e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.481807e+00	2.604612e-01	3.177580e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.813986e+00	3.322771e-01	4.411754e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.096943e+00	2.913991e-01	4.411184e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.474129e+00	2.103450e-01	4.561331e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.035337e+00	1.483450e-01	2.795692e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.460526e-01	9.826142e-02	1.939686e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.749620e-01	5.936086e-02	1.151361e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.638057e-01	3.761226e-02	5.165451e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.606346e-03	5.470509e-03	1.796649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.049758e+00	3.529204e-01	5.300994e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.765542e+00	1.250648e+00	1.422678e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.746239e+00	1.213029e+00	9.116339e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.740390e+00	8.380312e-01	3.617838e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.745830e+00	1.042793e-01	3.642470e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.557484e+00	2.526754e-01	3.236299e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.481511e+00	3.243817e-01	3.140920e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.567886e+00	3.088777e-01	3.423586e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.760229e+00	2.177948e-01	3.302428e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.280867e+00	1.608573e-01	2.033939e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.551150e-01	1.214882e-01	1.741744e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.241907e-01	6.241188e-02	1.279868e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.299139e-01	6.299281e-02	6.656359e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.504111e-01	2.859163e-02	3.675553e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.303013e-03	3.628594e-03	2.877622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.315692e+00	1.920433e+00	2.874382e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.441894e+01	3.621935e+00	3.649622e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.695897e+01	2.313299e+00	2.541344e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.363599e+01	6.608118e-01	8.136556e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.453707e+00	4.956229e-01	7.091528e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.958236e+00	6.573833e-01	6.254020e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.838078e+00	5.235851e-01	4.794074e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.368794e+00	3.789828e-01	4.048405e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.470148e+00	2.405038e-01	3.324040e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.931327e-01	1.852989e-01	2.120105e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.931948e-01	1.029827e-01	1.304803e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.793479e-02	6.417039e-03	5.735911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.089949e+00	4.067557e-01	4.172386e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.221552e+00	7.154436e-01	5.430422e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.268903e+00	2.808925e-01	1.579187e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.286289e+00	3.747864e-01	4.493974e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.321834e+00	2.226256e-01	3.998608e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.917719e-01	1.007709e-01	2.373429e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.031303e-01	5.193351e-02	9.263698e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.787473e-02	4.169902e-02	2.898388e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.074427e-03	4.712114e-03	1.298637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.438505e+00	1.743579e+00	1.867633e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.055852e+00	1.088077e+00	9.805200e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.234174e+00	1.898363e-01	3.013693e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.717794e+00	4.197568e-01	3.237931e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.792594e+00	2.952243e-01	2.923929e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.232890e-01	1.287613e-01	1.842154e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.511650e-01	5.881074e-02	1.058413e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.146132e-01	4.491701e-02	5.169263e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.587551e-02	6.658964e-03	3.443668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.334407e+02	1.681662e+01	2.076905e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.381832e+01	1.063436e+00	1.881511e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.684085e+00	6.215851e-01	3.354650e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.737816e+00	3.717862e-01	1.756254e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.202829e+00	3.378762e-01	3.172012e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.159058e+00	2.005297e-01	2.359421e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.325987e-01	1.043710e-01	1.463863e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.975628e-02	9.456009e-03	6.619425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.041947e-01	3.199964e-01	4.229581e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.080423e+00	7.617932e-01	6.426846e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.876429e+00	8.355449e-01	5.916792e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.359736e+00	6.309052e-01	3.957463e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.554652e+00	3.123351e-01	1.089444e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.171610e+00	2.352107e-01	2.351542e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.728222e+00	3.535436e-01	3.191471e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.194189e+00	3.212104e-01	3.765056e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.586820e+00	2.334508e-01	4.092089e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.108991e+00	1.601615e-01	3.254090e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.100218e-01	9.865419e-02	2.049096e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.830900e-01	6.153129e-02	1.212350e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.668827e-01	3.895469e-02	4.613557e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.929235e-03	5.665360e-03	1.933872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.330171e+00	1.684937e+00	1.917099e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.348275e+00	1.885816e+00	1.736682e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.131247e+00	1.065392e+00	9.079316e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.645088e+00	8.231886e-01	3.501254e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.856501e+00	1.045087e-01	3.844062e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.704492e+00	1.993153e-01	2.730310e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.931284e+00	3.435244e-01	2.778370e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.322214e+00	3.289185e-01	2.538596e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.600561e+00	2.393194e-01	2.528091e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.929023e-01	1.277871e-01	1.972909e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.441996e-01	6.817030e-02	1.187900e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.916880e-01	5.179584e-02	5.710886e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.070463e-02	5.418427e-03	4.998019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.263247e+02	1.418188e+01	1.593800e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.708307e+01	3.618118e+00	3.441842e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.122553e+01	6.476956e-01	2.299618e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.321373e+01	3.112824e-01	7.721156e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.518085e+00	2.367582e-01	4.497398e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.543374e+00	3.579981e-01	2.209526e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.794730e+00	3.354192e-01	1.399468e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.839750e+00	2.836911e-01	1.687523e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.092278e+00	3.037825e-01	3.003227e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.331059e+00	2.086763e-01	2.512242e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.997534e-01	1.531718e-01	1.748327e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.699187e-02	9.342116e-03	7.921309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.627805e+00	3.866283e-01	2.685011e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.744613e+00	3.747159e-01	2.972033e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.747322e+00	3.634988e-01	4.205418e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.727626e+00	2.310156e-01	4.445196e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.024938e+00	1.829752e-01	2.942026e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.323028e-01	8.830299e-02	1.617566e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.099723e-01	4.696053e-02	8.532042e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.827246e-03	4.082753e-03	4.831639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.795738e+00	6.144838e-01	4.956561e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.497645e+00	2.521969e-01	2.379172e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.848805e+00	2.017045e-01	3.601017e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.188059e+00	1.582077e-01	1.673575e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.695311e-01	7.608299e-02	1.142988e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.907444e-01	4.240917e-02	7.323422e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.039602e-01	2.768698e-02	3.601390e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.402948e-03	1.666619e-03	3.160059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.121922e+01	1.413647e+00	1.195790e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.104522e+00	5.076266e-01	5.420762e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.371990e+00	3.473867e-01	3.999773e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.061204e+00	1.497090e-01	2.327012e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.298454e-02	1.323182e-02	1.750194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.418938e-01	8.591929e-02	1.063240e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.529991e+00	6.822064e-01	6.132723e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.164538e+00	8.153316e-01	6.040199e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.013985e+00	5.876531e-01	1.946193e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.692956e+00	1.196438e-01	2.164825e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.196404e+00	3.364827e-01	3.089699e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.555171e+00	3.429038e-01	3.995061e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.942185e+00	2.765789e-01	3.960299e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.455237e+00	2.393994e-01	3.505659e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.009176e+00	1.577308e-01	2.719669e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.354027e-01	1.013485e-01	1.894569e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.618750e-01	6.958490e-02	1.269772e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.653041e-01	4.047421e-02	6.610778e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.817188e-03	3.596753e-03	3.621289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.330458e+00	5.940409e-01	8.961367e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.150628e+00	1.658258e+00	1.329770e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.348808e+00	1.141251e+00	9.240267e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.252754e+00	5.489066e-01	3.268101e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.429723e+00	3.527652e-01	2.167132e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.126370e+00	2.129409e-01	4.865780e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.282153e+00	3.800362e-01	3.089492e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.480573e+00	3.167808e-01	3.068466e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.841899e+00	2.021883e-01	3.233310e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.513640e+00	2.451837e-01	1.850546e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.824761e-01	9.662353e-02	1.888400e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.360315e-01	6.995614e-02	1.326170e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.603210e-01	5.545962e-02	8.881616e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.894556e-01	5.013171e-02	5.097317e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.084141e-02	2.407898e-03	4.837895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.860262e+00	1.995082e+00	3.290375e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.099347e+01	4.065351e+00	5.079514e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.454589e+01	3.235633e+00	2.499612e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.311422e+01	1.141582e+00	7.266864e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.385808e+00	7.234545e-01	1.044216e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.291656e+00	7.591660e-01	8.268112e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.180008e+00	4.501089e-01	7.190454e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.990164e+00	5.143067e-01	4.140575e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.849589e+00	3.198780e-01	3.286070e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.179851e+00	2.217183e-01	2.405720e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.518167e-01	1.183645e-01	1.878394e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.361007e-02	7.095491e-03	1.134286e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.608252e+00	5.551384e-01	5.451264e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.935519e+00	4.373308e-01	2.933853e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.110202e+00	3.455536e-01	1.494750e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.137185e+00	2.744700e-01	4.553064e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.311125e+00	2.453054e-01	3.001623e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.643416e-01	9.926197e-02	1.957462e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.795563e-01	4.597500e-02	1.084900e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.412394e-02	3.299630e-02	3.796220e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.909309e-03	1.603556e-03	1.427977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.057811e+01	2.155835e+00	2.374831e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.762538e+00	5.321891e-01	4.174149e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.535846e+00	1.159386e-01	1.310265e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.788806e+00	3.168730e-01	2.269538e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.856095e+00	1.982518e-01	2.893393e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.117294e+00	1.503780e-01	1.606443e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.403270e-01	7.395570e-02	1.053815e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.613467e-01	3.863637e-02	6.716660e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.947914e-02	5.364622e-03	7.734945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.341496e+02	1.400079e+01	1.967946e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.798951e+01	1.133118e+00	4.675703e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.502090e+00	3.143644e-01	3.777136e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.647807e+00	1.235633e-01	6.755183e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.504165e+00	2.541275e-01	2.029113e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.416760e+00	2.434978e-01	2.360582e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.191584e-01	1.252775e-01	1.768754e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.646687e-02	7.719114e-03	1.280577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.109615e+00	4.647720e-01	4.750545e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.475600e+00	7.760799e-01	8.389482e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.071486e+00	6.532145e-01	5.056577e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.246550e+00	4.264138e-01	2.359437e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.197428e+00	1.635036e-01	7.458882e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.911990e+00	2.322146e-01	2.173260e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.624662e+00	3.434561e-01	2.647759e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.127153e+00	2.798158e-01	3.239387e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.563948e+00	2.229284e-01	3.483361e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.125298e+00	1.853101e-01	2.750642e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.167575e-01	1.349541e-01	2.053543e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.744741e-01	6.536328e-02	1.343606e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.663396e-01	3.744402e-02	7.039599e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.941494e-03	3.579716e-03	3.689965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.139039e+01	2.451032e+00	2.288955e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.391229e+00	1.321263e+00	1.688825e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.546765e+00	5.669481e-01	8.067935e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.888656e+00	3.677535e-01	2.552969e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.884567e+00	1.620954e-01	1.109928e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.173664e+00	1.097565e-01	1.691992e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.842819e+00	2.831990e-01	1.674561e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.363902e+00	3.043084e-01	2.060923e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.683355e+00	1.953984e-01	2.297919e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.154184e+00	1.291629e-01	1.578402e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.659848e-01	7.972355e-02	1.212226e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.226106e-01	5.030037e-02	8.407886e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.442989e-02	6.370891e-03	7.538369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.353169e+02	1.266889e+01	1.738710e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.529971e+01	1.766764e+00	1.580599e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.684324e+01	6.548695e-01	8.084286e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.125782e+01	2.640821e-01	6.988461e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.634373e+00	4.396142e-01	4.571397e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.311494e+00	2.598572e-01	1.859656e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.593699e+00	2.334713e-01	5.400919e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.772682e+00	1.248550e-01	5.749693e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.301765e+00	2.593443e-01	2.504354e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.662083e+00	2.320717e-01	2.518703e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.412259e-01	1.739086e-01	2.103905e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.683563e-02	9.591125e-03	1.346734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.428425e+00	3.095521e-01	1.489775e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.852404e+00	4.557021e-01	3.003416e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.039955e+00	2.210435e-01	3.694440e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.840114e+00	2.727619e-01	4.505405e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.014324e+00	1.243926e-01	2.981106e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.010793e-01	5.667104e-02	1.631370e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.227635e-01	3.870000e-02	5.333649e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.000048e-02	1.042576e-02	1.767962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.949231e+00	4.828475e-01	3.178305e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.629297e+00	8.437425e-02	2.011799e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.962989e+00	2.405963e-01	2.425757e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.356755e-01	9.802807e-02	1.855789e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.797816e-01	5.248073e-02	1.093848e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.399396e-01	3.133347e-02	5.487148e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.732317e-02	2.487845e-02	2.175677e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.922314e-03	4.534418e-03	8.683029e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.269264e+01	1.009852e+00	8.200362e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.541309e+00	3.346006e-01	4.255175e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.923744e+00	2.583403e-01	2.765974e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.788638e-01	1.490176e-01	1.695094e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.201687e-02	1.056298e-02	9.939653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.565014e-01	8.373565e-02	7.409126e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.244134e+00	5.026727e-01	4.127611e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.949105e+00	8.406490e-01	4.695029e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.787034e+00	5.933476e-01	3.909815e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.071787e+00	1.332975e-01	1.480993e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.495034e+00	2.256425e-01	3.133848e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.642965e+00	2.513434e-01	5.527195e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.985426e+00	2.168571e-01	4.633934e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.492919e+00	2.280313e-01	3.282691e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.010094e+00	1.528464e-01	2.456101e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.160919e-01	8.856377e-02	1.540637e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.489122e-01	4.356870e-02	9.936448e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.530359e-01	3.412715e-02	4.285438e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.738382e-03	5.622487e-03	1.230531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.406100e+00	4.794582e-01	4.478151e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.389759e+00	1.313323e+00	1.038052e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.593835e+00	1.041012e+00	7.750323e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.576927e+00	4.960011e-01	3.678255e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.585495e+00	9.995690e-02	3.633455e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.361968e+00	2.154992e-01	3.822189e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.294415e+00	2.212372e-01	3.558966e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.543117e+00	2.484160e-01	2.873114e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.801976e+00	1.695256e-01	2.468340e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.335598e+00	2.134192e-01	1.902161e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.209610e-01	1.186303e-01	1.739429e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.341806e-01	6.236144e-02	1.067842e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.170857e-01	5.557693e-02	5.903797e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.443905e-01	2.916036e-02	4.187168e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.315589e-03	3.980329e-03	2.593520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.168095e+00	3.002444e+00	3.033344e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.640139e+01	3.952222e+00	3.288475e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.670791e+01	1.558619e+00	1.439007e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.277209e+01	2.964999e-01	8.887559e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.878953e+00	5.947670e-01	9.548826e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.774920e+00	5.658036e-01	4.309033e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.582833e+00	3.849255e-01	5.155962e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.382556e+00	3.185833e-01	3.528313e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.505365e+00	2.202772e-01	2.432836e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.171795e-01	1.719867e-01	1.712817e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.025028e-01	1.103614e-01	1.149456e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.724334e-02	6.559151e-03	6.010548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.181584e+00	4.415675e-01	3.537007e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.141458e+00	6.009572e-01	4.714442e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.235972e+00	2.710714e-01	1.544667e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.351624e+00	3.248770e-01	4.228437e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.324868e+00	2.037696e-01	3.420338e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.289878e-01	7.721261e-02	2.227701e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.890979e-01	4.767684e-02	8.506327e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.388805e-02	5.277863e-02	1.424419e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.054925e-03	4.559797e-03	1.261863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.173480e+00	1.827862e+00	1.586373e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.362384e+00	8.191239e-01	8.998584e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.934504e+00	2.013751e-01	2.630971e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.887299e+00	2.981980e-01	2.563510e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.924569e+00	2.507029e-01	2.486190e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.186783e-01	9.976331e-02	1.777695e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.531277e-01	4.943181e-02	1.140266e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.184465e-01	4.390415e-02	5.140301e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.661574e-02	7.349091e-03	2.686044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.324965e+02	1.536264e+01	1.912680e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.143463e+01	7.990684e-01	1.009723e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.000706e+00	4.923785e-01	5.016058e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.963510e+00	2.651200e-01	3.133732e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.264612e+00	2.955217e-01	2.620340e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.189308e+00	1.622422e-01	2.266726e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.684316e-01	9.363211e-02	1.238775e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.009263e-02	8.740321e-03	6.178626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.685748e-01	3.564802e-01	3.309119e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.152329e+00	7.297469e-01	5.997495e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.926073e+00	8.017027e-01	5.107067e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.271184e+00	4.727680e-01	4.145201e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.483171e+00	2.533259e-01	1.277537e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.167186e+00	2.221918e-01	2.033259e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.704837e+00	2.688863e-01	4.192928e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.180009e+00	2.723836e-01	4.187688e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.621311e+00	2.436249e-01	3.394437e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.122483e+00	1.684255e-01	2.693641e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.950235e-01	1.182949e-01	1.765846e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.665668e-01	4.274178e-02	1.154000e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.599212e-01	3.817945e-02	3.841213e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.273289e-03	5.998634e-03	1.306641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.905546e+00	2.041673e+00	1.539216e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.482521e+00	1.684767e+00	1.370733e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.885510e+00	8.547289e-01	1.050399e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.109227e+00	3.833781e-01	4.859494e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.639326e+00	1.448710e-01	3.372389e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.541037e+00	1.455062e-01	3.622797e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.943358e+00	2.282165e-01	2.458777e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.378142e+00	2.336751e-01	2.824489e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.706116e+00	1.974292e-01	2.022305e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.024020e+00	1.383370e-01	1.542286e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.681917e-01	7.272583e-02	9.772875e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.828402e-01	4.187498e-02	5.081549e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.958099e-02	5.161490e-03	4.684137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.296318e+02	1.482560e+01	1.358363e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.178882e+01	1.484716e+00	2.846525e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.903368e+01	4.464454e-01	1.506131e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.292318e+01	2.721795e-01	9.370742e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.622508e+00	5.890873e-01	5.764522e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.671271e+00	2.049528e-01	7.098866e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.946013e+00	1.965445e-01	3.859815e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.804842e+00	3.094437e-01	2.546088e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.217560e+00	3.000325e-01	2.556689e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.390145e+00	2.357786e-01	2.136674e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.081184e-01	1.322282e-01	1.473586e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.706242e-02	8.558041e-03	7.480120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.869780e+00	3.735959e-01	3.075186e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.696195e+00	3.579958e-01	2.493687e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.546372e+00	3.230556e-01	3.918533e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.543725e+00	2.512440e-01	3.758334e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.241842e-01	1.392032e-01	2.590661e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.906788e-01	7.669893e-02	1.561842e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.900478e-01	4.150570e-02	6.784985e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.874550e-03	3.333639e-03	4.941001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.109257e+00	5.776150e-01	4.911524e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.350326e+00	2.755860e-01	2.145173e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.810851e+00	2.120797e-01	2.501478e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.656128e-01	1.244416e-01	1.936223e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.413913e-01	8.377340e-02	1.042429e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.656899e-01	4.102778e-02	7.368528e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.716135e-02	2.476776e-02	3.452093e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.951310e-03	1.423889e-03	3.628031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.191346e+01	1.373490e+00	1.218333e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.798338e+00	6.010747e-01	4.671744e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.101796e+00	2.956240e-01	3.924325e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.844780e-01	1.805254e-01	2.281231e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.042716e-02	1.222127e-02	1.747772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.065727e-01	1.161144e-01	1.453863e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.903496e+00	7.378768e-01	7.941113e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.647125e+00	9.146819e-01	5.100318e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.936646e+00	2.967701e-01	2.125953e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.724936e+00	3.021872e-01	8.840475e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.974492e+00	3.343672e-01	3.804228e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.408322e+00	3.669259e-01	3.530077e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.730536e+00	2.064951e-01	3.788416e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.287964e+00	1.902602e-01	3.117773e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.016569e-01	1.360222e-01	2.566739e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.854864e-01	1.016513e-01	1.838549e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.501107e-01	7.372217e-02	9.683494e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.454081e-01	3.134568e-02	5.347061e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.607045e-03	1.982528e-03	3.794579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.812813e+00	7.926368e-01	9.198977e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.055732e+00	1.620609e+00	1.822782e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.916228e+00	1.126197e+00	7.883546e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.337968e+00	3.840307e-01	3.853618e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.194777e+00	3.341118e-01	2.660882e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.095592e+00	3.630736e-01	3.399210e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.190520e+00	3.508870e-01	3.061456e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.344371e+00	2.610708e-01	3.172950e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.772289e+00	2.733560e-01	2.369730e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.224740e+00	1.516166e-01	2.359703e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.328622e-01	8.933974e-02	2.029784e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.101449e-01	1.089467e-01	1.090298e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.531448e-01	6.091882e-02	7.584426e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.615165e-01	2.956490e-02	5.922949e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.006564e-02	2.229677e-03	6.138048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.816723e+00	2.548633e+00	3.748960e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.255758e+01	4.370318e+00	5.853148e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.576880e+01	2.909865e+00	2.129032e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.320074e+01	9.066503e-01	8.629598e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.408912e+00	8.960318e-01	9.015799e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.045735e+00	7.021021e-01	7.921365e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.987444e+00	7.270970e-01	5.154531e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.601159e+00	4.420214e-01	4.510614e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.691147e+00	3.048804e-01	3.776906e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.098152e+00	1.835178e-01	2.690391e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.294519e-01	1.433189e-01	1.916986e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.190574e-02	7.369464e-03	1.048688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.977065e+00	6.135368e-01	5.803972e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.020735e+00	3.729108e-01	1.991606e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.916354e+00	3.122219e-01	2.298369e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.046830e+00	3.245806e-01	3.613637e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.138311e+00	1.587192e-01	3.185768e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.191701e-01	9.116874e-02	1.669333e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.499562e-01	5.235424e-02	9.366061e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.505511e-02	1.834126e-02	3.153251e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.585161e-03	1.818096e-03	2.054596e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.265374e+01	2.326628e+00	2.338388e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.741275e+00	4.181200e-01	3.426828e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.303868e+00	1.756302e-01	8.891781e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.722452e+00	3.067349e-01	2.297324e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.758004e+00	1.948885e-01	2.723890e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.446787e-01	1.182966e-01	1.642706e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.124635e-01	7.351963e-02	9.962839e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.387288e-01	3.933787e-02	6.362674e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.738637e-02	4.988840e-03	7.336174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.483960e+02	1.497281e+01	1.679591e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.773815e+01	6.279211e-01	1.074252e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.299745e+00	4.368067e-01	2.279440e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.405233e+00	1.233273e-01	1.344541e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.233463e+00	2.373794e-01	2.485782e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.381533e+00	2.161392e-01	2.319022e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.777131e-01	1.132373e-01	1.873018e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.418269e-02	8.762772e-03	1.210702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.425249e+00	5.586477e-01	5.426604e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.910799e+00	8.130376e-01	8.380347e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.292934e+00	6.285845e-01	3.692807e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.287470e+00	2.789951e-01	5.191788e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.068149e+00	1.532509e-01	2.033115e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.926480e+00	3.566557e-01	1.954892e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.480147e+00	3.369139e-01	2.895788e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.985551e+00	2.677645e-01	3.179741e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.404709e+00	1.931657e-01	3.271274e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.904333e-01	1.300562e-01	2.626323e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.296386e-01	8.731615e-02	2.016427e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.609132e-01	7.046632e-02	1.012649e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.465690e-01	2.823422e-02	5.105822e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.739895e-03	2.098142e-03	4.055185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.352344e+01	2.574622e+00	2.484610e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.012039e+01	1.473136e+00	1.181965e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.636148e+00	5.039598e-01	6.568961e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.781827e+00	2.100971e-01	3.871300e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.792889e+00	1.118802e-01	1.068127e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.105507e+00	2.176459e-01	7.200144e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.778450e+00	3.012133e-01	1.698901e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.254705e+00	2.455365e-01	2.066728e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.592007e+00	1.820310e-01	2.311800e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.671723e-01	1.064547e-01	2.125220e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.255332e-01	1.019300e-01	1.095981e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.007098e-01	4.029601e-02	8.021126e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.234559e-02	5.569614e-03	7.190971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.481162e+02	1.412809e+01	1.515064e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.501121e+01	1.050548e+00	2.428529e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.618036e+01	4.409663e-01	1.199990e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.117586e+01	7.011361e-01	2.704076e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.690763e+00	5.652675e-01	2.528940e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.947861e+00	1.787210e-01	7.002984e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.413850e+00	1.686227e-01	1.769179e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.702685e+00	1.525097e-01	1.355661e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.127465e+00	2.256058e-01	3.302241e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.506996e+00	2.827551e-01	2.860791e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.567731e-01	1.349816e-01	2.203588e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.395279e-02	1.014710e-02	1.338475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.653163e+00	2.856449e-01	1.985299e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.801737e+00	4.262345e-01	2.279803e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.711368e+00	2.589377e-01	3.737846e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.740129e+00	2.585418e-01	3.765980e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.962614e-01	1.263762e-01	2.594761e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.060402e-01	5.941114e-02	1.326558e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.732407e-01	3.255204e-02	5.829125e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.126497e-03	1.011524e-02	1.583929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.301028e+00	4.334346e-01	3.558184e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.340969e+00	1.303332e-01	1.310127e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.657798e+00	2.165674e-01	2.510200e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.604755e-01	1.255438e-01	1.428281e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.152893e-01	5.812489e-02	9.773901e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.074836e-01	3.010325e-02	5.726517e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.268864e-02	2.567304e-02	1.701986e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.008985e-03	4.199960e-03	9.972279e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.306257e+01	8.924548e-01	9.104029e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.359925e+00	4.454285e-01	3.096804e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.702085e+00	2.647741e-01	2.749470e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.539904e-01	1.219632e-01	1.524886e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.940892e-02	1.145894e-02	9.837332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.133106e-01	1.046851e-01	1.432084e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.679995e+00	6.147241e-01	4.431711e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.306656e+00	7.312854e-01	6.129963e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.007327e+00	5.128768e-01	1.337090e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.726944e+00	1.695896e-01	2.447507e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.255496e+00	3.929536e-01	3.018966e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.518469e+00	3.330174e-01	4.597028e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.826642e+00	1.960876e-01	3.996016e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.388592e+00	1.954431e-01	2.954939e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.360948e-01	1.084280e-01	2.227433e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.582597e-01	5.923065e-02	1.703274e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.134609e-01	3.953900e-02	8.914179e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.403437e-01	3.530322e-02	3.925788e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.962979e-03	5.686305e-03	9.841299e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.760252e+00	5.026594e-01	4.944391e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.487185e+00	1.301561e+00	1.142792e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.212153e+00	8.904024e-01	6.988545e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.609807e+00	3.897770e-01	2.357190e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.212690e+00	1.213019e-01	4.725893e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.178302e+00	3.215131e-01	2.433872e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.216251e+00	3.845568e-01	2.675293e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.180876e+00	2.130248e-01	3.710763e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.695560e+00	2.824339e-01	2.141881e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.170724e+00	1.120492e-01	2.014206e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.368290e-01	9.129367e-02	1.306369e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.479582e-01	7.644374e-02	8.471580e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.772178e-01	2.710258e-02	8.067002e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.437300e-01	3.978033e-02	2.656674e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.853885e-03	4.093514e-03	1.483180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.536416e+00	3.004963e+00	3.565688e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.899755e+01	3.927758e+00	3.214750e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.709945e+01	1.433364e+00	1.798684e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.294610e+01	3.373719e-01	6.893014e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.327329e+00	4.737096e-01	7.442364e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.451611e+00	7.053442e-01	4.330603e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.462815e+00	4.359642e-01	4.610105e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.190535e+00	3.569835e-01	3.038652e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.383890e+00	2.171947e-01	2.308953e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.198019e-01	1.165438e-01	2.221099e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.957201e-01	1.117240e-01	1.228586e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.462981e-02	6.560878e-03	5.445046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.455908e+00	4.558974e-01	4.534451e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.375684e+00	5.806577e-01	3.623289e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.027594e+00	3.412866e-01	2.077084e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.091993e+00	2.871299e-01	4.134335e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.256275e+00	1.953743e-01	3.105648e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.425122e-01	8.584192e-02	1.752185e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.465537e-01	2.892993e-02	7.409856e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.856856e-02	4.749306e-02	1.464475e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.294158e-03	4.211857e-03	1.346283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.782312e+00	1.884557e+00	2.203116e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.564077e+00	8.092159e-01	4.641546e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.763096e+00	1.307182e-01	3.780707e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.643183e+00	3.583301e-01	2.720461e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.668638e+00	2.157859e-01	2.539250e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.637615e-01	1.415708e-01	1.437549e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.675222e-01	4.580788e-02	9.223472e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.038132e-01	2.930092e-02	4.818804e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.370304e-02	6.892749e-03	2.827908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.508800e+02	1.648991e+01	2.092771e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.954014e+01	6.223314e-01	1.773818e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.701013e+00	3.896228e-01	8.143676e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.552356e+00	2.830905e-01	1.264009e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.169662e+00	2.433984e-01	2.720865e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.143805e+00	2.071046e-01	1.970910e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.525456e-01	1.108497e-01	1.326468e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.524664e-02	9.966040e-03	6.154110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.110204e+00	4.167730e-01	4.264760e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.566688e+00	7.692872e-01	6.661114e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.289652e+00	7.243808e-01	4.718295e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.494490e+00	4.660822e-01	1.743759e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.319098e+00	1.112424e-01	1.804980e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.901955e+00	2.478605e-01	2.479929e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.567260e+00	3.208868e-01	4.008720e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.046693e+00	2.989611e-01	3.445112e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.475580e+00	1.806025e-01	3.522267e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.069302e+00	1.572035e-01	2.378764e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.582997e-01	8.338184e-02	1.572577e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.372675e-01	4.192209e-02	9.651334e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.455381e-01	3.575302e-02	3.459226e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.213070e-03	5.515362e-03	1.160142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.717024e+00	1.884279e+00	1.825915e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.035062e+01	1.454067e+00	1.681354e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.264433e+00	1.047842e+00	4.759805e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.952810e+00	3.888841e-01	3.966535e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.398967e+00	8.110566e-02	4.288630e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.539510e+00	1.866433e-01	2.267893e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.729872e+00	1.982241e-01	3.652000e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.230936e+00	3.125185e-01	2.343301e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.536080e+00	1.941692e-01	1.937974e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.803413e-01	9.952688e-02	1.493441e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.664074e-01	6.212554e-02	8.650251e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.479510e-01	3.284365e-02	5.372581e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.894237e-02	5.596236e-03	3.860179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.428186e+02	1.473350e+01	1.497222e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.008443e+01	1.825499e+00	1.061911e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.757328e+01	3.319732e-01	1.620293e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.300816e+01	5.155247e-01	9.420284e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.173686e+00	2.871647e-01	1.444140e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.466595e+00	2.153235e-01	5.878029e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.735962e+00	2.796288e-01	1.670793e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.800187e+00	3.094135e-01	1.526794e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.994510e+00	2.873219e-01	2.511523e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.294189e+00	2.090128e-01	2.113108e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.839785e-01	9.809136e-02	1.771893e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.470536e-02	8.541052e-03	7.352469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.160696e+00	4.046993e-01	3.103448e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.779637e+00	2.739842e-01	1.885375e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.186082e+00	3.146927e-01	5.215392e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.353128e+00	2.574976e-01	3.823660e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.777053e-01	1.370896e-01	2.600484e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.179137e-01	8.200513e-02	1.322149e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.388502e-01	3.012700e-02	7.511308e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.547396e-03	3.089617e-03	3.587764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.584895e+00	5.759952e-01	4.498282e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.095863e+00	2.114300e-01	2.204458e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.586594e+00	2.303603e-01	2.711575e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.296510e-01	1.101765e-01	2.027832e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.672697e-01	8.575008e-02	9.599496e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.400570e-01	3.359260e-02	6.108995e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.355567e-02	1.954720e-02	3.352813e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.582227e-03	1.578613e-03	2.700287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.276340e+01	1.285964e+00	1.078070e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.302513e+00	4.939544e-01	5.337016e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.967785e+00	3.156523e-01	3.134456e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.254102e-01	1.616948e-01	1.979061e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.303744e-02	8.419977e-03	1.667743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.075773e-01	1.621845e-01	2.264306e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.435817e+00	8.579578e-01	9.865563e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.987121e+00	7.259609e-01	4.951997e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.236105e+00	2.272612e-01	8.591048e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.615184e+00	4.697479e-01	2.168619e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.779257e+00	4.177129e-01	4.171349e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.046031e+00	3.252190e-01	3.847572e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.500990e+00	2.719570e-01	4.183085e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.113563e+00	1.819752e-01	2.939427e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.757423e-01	1.207027e-01	2.106434e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.019841e-01	1.072980e-01	1.487212e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.910150e-01	6.283350e-02	9.114860e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.260235e-01	3.624032e-02	4.711108e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.564918e-03	2.799756e-03	2.974512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.886359e+00	1.193149e+00	1.250942e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.447361e+00	1.516562e+00	2.311622e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.641311e+00	8.367638e-01	6.229045e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.309181e+00	2.207242e-01	2.273311e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.939913e+00	5.477318e-01	2.593094e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.821297e+00	4.990691e-01	2.214736e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.840629e+00	3.231349e-01	3.640296e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.096101e+00	3.345913e-01	3.713504e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.485431e+00	1.734194e-01	2.841589e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.082611e+00	1.318033e-01	1.852757e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.465549e-01	1.326121e-01	1.619960e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.045113e-01	1.079097e-01	9.919365e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.895482e-01	6.093240e-02	8.754208e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.617791e-01	4.832797e-02	4.539515e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.453985e-03	3.509213e-03	3.575480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.269979e+00	3.465088e+00	5.722907e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.661128e+01	5.134658e+00	5.584804e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.778434e+01	2.430931e+00	1.686332e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.300451e+01	6.416965e-01	1.122202e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.788100e+00	1.357644e+00	6.753837e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.447130e+00	7.794235e-01	7.404568e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.369753e+00	3.987551e-01	7.355169e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.303612e+00	2.930449e-01	4.531011e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.553925e+00	2.837690e-01	2.497776e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.284693e-01	1.986327e-01	2.196615e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.081997e-01	1.200717e-01	1.825462e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.975949e-02	7.257513e-03	8.681771e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.262616e+00	6.828940e-01	6.629587e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.278857e+00	4.159855e-01	1.624340e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.841610e+00	3.735025e-01	2.846935e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.781190e+00	2.933195e-01	4.549162e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.022634e+00	1.945448e-01	2.715010e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.202818e-01	9.683479e-02	1.589093e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.956687e-01	3.748619e-02	9.290193e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.423192e-02	1.938452e-02	2.999149e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.887725e-03	1.187537e-03	1.366190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.468164e+01	2.651550e+00	2.878037e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.721153e+00	3.448391e-01	2.136203e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.294400e+00	2.018066e-01	5.174551e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.579502e+00	3.413366e-01	2.767237e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.615081e+00	2.291848e-01	2.524197e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.133500e-01	1.135325e-01	1.917476e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.376837e-01	6.612416e-02	9.909821e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.124241e-01	3.510219e-02	6.057996e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.359636e-02	4.482220e-03	7.141952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.638022e+02	1.575126e+01	1.786749e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.745032e+01	3.558109e-01	5.610198e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.048891e+00	3.829655e-01	4.173271e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.245970e+00	1.187669e-01	8.352255e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.137553e+00	2.536551e-01	2.107530e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.157368e+00	1.794789e-01	2.503455e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.863269e-01	1.311216e-01	1.499970e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.944977e-02	5.842580e-03	1.213954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.673841e+00	6.154057e-01	7.211976e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.287408e+00	9.068149e-01	1.120937e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.583945e+00	6.104394e-01	3.271467e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.479233e+00	2.183667e-01	9.156980e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.259990e+00	3.273754e-01	5.988822e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.835167e+00	4.657032e-01	2.507616e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.283591e+00	3.090994e-01	3.788382e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.705091e+00	2.479637e-01	4.014419e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.282554e+00	2.440426e-01	2.900136e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.593055e-01	1.356180e-01	3.097582e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.507293e-01	1.003261e-01	1.591934e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.019853e-01	6.386670e-02	1.061242e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.286736e-01	3.784495e-02	4.816422e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.677947e-03	2.446601e-03	3.062570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.641827e+01	2.833948e+00	3.935653e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.040337e+01	1.260471e+00	1.247196e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.690146e+00	3.742382e-01	4.241341e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.905734e+00	3.149799e-01	1.332096e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.877053e+00	3.359696e-01	7.437269e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.980082e+00	2.920819e-01	1.453553e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.636294e+00	3.087194e-01	2.076617e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.060582e+00	2.245185e-01	3.147771e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.424345e+00	1.839060e-01	1.959651e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.517410e-01	1.067071e-01	2.324150e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.440079e-01	1.089976e-01	1.044336e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.682734e-01	4.935474e-02	6.326796e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.933421e-02	6.055315e-03	6.516018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.630165e+02	1.314483e+01	1.690218e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.544073e+01	8.127347e-01	7.466103e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.701355e+01	8.334854e-01	3.696649e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.102269e+01	1.039038e+00	1.912246e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.776101e+00	1.604388e-01	2.734039e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.876303e+00	4.367024e-01	1.130682e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.235734e+00	1.158457e-01	6.042743e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.357022e+00	1.169005e-01	1.559639e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.979602e+00	2.320969e-01	3.079656e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.399232e+00	2.110313e-01	2.144511e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.421446e-01	1.583128e-01	2.046734e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.997956e-02	1.064871e-02	1.149886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.918036e+00	3.516840e-01	2.079375e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.970372e+00	3.479294e-01	4.156385e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.533554e+00	4.543829e-01	4.109352e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.381713e+00	2.534804e-01	4.759824e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.982823e-01	1.201227e-01	2.824484e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.902472e-01	5.728293e-02	1.433574e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.484847e-01	4.669480e-02	4.991340e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.003778e-03	6.779606e-03	1.310274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.799172e+00	4.553220e-01	3.771939e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.105712e+00	1.737013e-01	1.663863e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.442884e+00	2.308696e-01	2.449562e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.839161e-01	1.165776e-01	1.516089e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.037075e-01	4.835470e-02	1.040672e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.904365e-01	2.848612e-02	5.203070e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.970869e-02	2.333033e-02	1.603852e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.836220e-03	3.448678e-03	8.877761e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.393027e+01	9.220719e-01	8.290861e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.828548e+00	3.819155e-01	4.255311e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.554181e+00	2.579522e-01	2.556667e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.738112e-01	1.166432e-01	1.681368e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.519996e-02	9.564632e-03	8.675175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.585239e-01	1.181212e-01	1.560987e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.014986e+00	7.548593e-01	7.035002e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.770723e+00	8.363579e-01	7.969432e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.219978e+00	4.988623e-01	1.409569e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.824508e+00	3.006691e-01	2.617804e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.097488e+00	3.965486e-01	3.756992e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.291327e+00	4.626997e-01	4.437908e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.636629e+00	2.825890e-01	4.325831e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.153709e+00	2.298361e-01	2.996847e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.253665e-01	1.056463e-01	2.814164e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.725575e-01	6.677859e-02	1.654903e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.867988e-01	6.419244e-02	8.270623e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.195584e-01	3.910393e-02	3.547508e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.387801e-03	4.626743e-03	1.602200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.033047e+00	8.862277e-01	9.065819e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.161504e+00	1.662356e+00	1.740072e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.559511e+00	7.168451e-01	6.275575e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.410602e+00	1.277941e-01	3.222567e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.174241e+00	2.935580e-01	2.046017e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.822829e+00	4.287802e-01	3.227295e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.860305e+00	4.407959e-01	2.990772e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.003137e+00	3.505729e-01	2.901924e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.414891e+00	1.857787e-01	2.526358e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.779668e-01	1.280366e-01	1.918431e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.391198e-01	8.277094e-02	1.741565e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.661810e-01	1.021304e-01	8.791173e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.610666e-01	3.499682e-02	6.295731e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.102160e-01	1.667415e-02	4.178684e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.752555e-03	4.805868e-03	1.890152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.510288e+01	4.689324e+00	4.977223e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.413193e+01	3.853554e+00	4.840573e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.828419e+01	1.615741e+00	1.438667e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.144693e+01	5.272730e-01	5.745644e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.565067e+00	8.119154e-01	5.738841e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.605097e+00	6.748404e-01	5.592953e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.990182e+00	4.537504e-01	4.386743e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.881243e+00	3.408811e-01	3.106260e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.182754e+00	1.839911e-01	3.179873e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.607373e-01	1.563863e-01	1.546901e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.062964e-01	7.179782e-02	1.506203e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.488317e-02	6.597838e-03	4.686296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.789983e+00	5.567884e-01	5.382115e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.515748e+00	5.406055e-01	4.549959e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.079651e+00	5.072805e-01	2.649382e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.922222e+00	3.717274e-01	4.438955e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.003277e+00	1.832897e-01	3.649529e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.977836e-01	7.736652e-02	1.828104e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.159872e-01	4.834394e-02	6.836350e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.245028e-02	3.604879e-02	1.667688e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.990358e-03	3.221549e-03	5.215393e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.214603e+01	2.309567e+00	2.434832e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.532533e+00	6.011526e-01	6.510984e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.745952e+00	3.965331e-01	1.534580e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.506314e+00	3.277311e-01	3.587187e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.489837e+00	2.419476e-01	2.499722e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.734835e-01	1.101690e-01	1.453345e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.902050e-01	4.830729e-02	8.609687e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.824953e-01	2.387542e-02	4.085106e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.197015e-02	6.065251e-03	2.909377e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.650148e+02	1.732248e+01	2.136186e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.048651e+01	8.563095e-01	1.165496e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.350113e+00	3.842251e-01	2.301021e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.312472e+00	3.509997e-01	2.041789e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.921025e+00	3.077030e-01	2.464782e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.898604e-01	1.566731e-01	2.226553e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.732044e-01	8.071039e-02	1.347860e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.410739e-02	6.071892e-03	7.433871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.243058e+00	4.606447e-01	5.723447e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.759447e+00	8.526807e-01	9.657978e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.547479e+00	7.235400e-01	7.867350e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.738124e+00	4.823053e-01	1.545181e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.449815e+00	2.739179e-01	1.372694e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.044971e+00	4.555408e-01	2.608255e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.592259e+00	5.524144e-01	3.392078e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.859767e+00	3.546633e-01	4.138348e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.319857e+00	2.257801e-01	3.318636e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.264637e-01	1.291398e-01	3.280010e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.339733e-01	7.806104e-02	2.168472e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.082125e-01	7.577927e-02	8.928972e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.175915e-01	3.199743e-02	3.772125e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.730469e-03	4.766371e-03	1.694988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.184985e+01	2.315155e+00	3.076110e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.187392e+01	1.856017e+00	2.051226e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.459019e+00	8.320835e-01	8.762454e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.939142e+00	2.944576e-01	2.943015e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.258400e+00	1.963496e-01	2.976597e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.363591e+00	4.168295e-01	1.872798e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.753579e+00	4.361058e-01	2.433752e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.983888e+00	2.867039e-01	2.406501e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.418323e+00	2.216480e-01	2.427161e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.299197e-01	1.036166e-01	1.817867e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.763105e-01	8.327390e-02	8.854061e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.206350e-01	2.860251e-02	6.610596e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.533419e-02	4.550749e-03	4.084255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.576124e+02	1.436188e+01	1.771864e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.211388e+01	1.848413e+00	3.963814e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.921253e+01	8.433958e-01	1.221177e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.208285e+01	7.085584e-01	4.136327e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.703958e+00	3.217077e-01	4.255493e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.217222e+00	4.436367e-01	1.224558e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.512902e+00	4.069716e-01	1.128719e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.397005e+00	2.552736e-01	2.285853e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.880396e+00	3.192194e-01	2.465303e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.110166e+00	1.715027e-01	2.774555e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.903773e-01	1.223091e-01	1.527785e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.134086e-02	6.829945e-03	8.118130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.405198e+00	4.526789e-01	3.577857e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.528542e+00	2.072302e-01	2.143560e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.077717e+00	4.027404e-01	4.423259e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.227022e+00	2.239185e-01	3.715965e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.389655e-01	1.454139e-01	2.519616e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.762052e-01	6.943328e-02	1.276757e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.327610e-01	2.918670e-02	6.028324e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.893167e-03	2.344394e-03	3.320405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.905250e+00	5.808003e-01	5.146704e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.815095e+00	3.138676e-01	2.655787e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.453337e+00	2.316821e-01	2.633448e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.062148e-01	1.446946e-01	1.525290e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.282613e-01	7.193824e-02	1.062609e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.099119e-01	3.743477e-02	5.926859e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.485377e-02	1.532343e-02	3.470793e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.023564e-03	1.263249e-03	2.890723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.327516e+01	1.310080e+00	1.156596e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.140855e+00	5.602304e-01	5.389537e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.684166e+00	3.372403e-01	3.467035e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.911121e-01	1.371836e-01	2.242988e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.276320e-02	9.611398e-03	1.388897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.626093e-01	1.783452e-01	2.353110e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.833243e+00	1.047096e+00	1.183349e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.341201e+00	7.969123e-01	4.238659e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.145518e+00	2.216005e-01	8.446674e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.382507e+00	4.442991e-01	3.643192e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.602313e+00	4.466553e-01	3.997873e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.895355e+00	3.050534e-01	5.261985e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.459446e+00	2.723449e-01	3.356383e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.093208e+00	2.517357e-01	2.742320e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.130173e-01	1.296673e-01	2.393162e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.563969e-01	7.133423e-02	1.576960e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.383355e-01	4.336663e-02	1.008581e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.174510e-01	3.286536e-02	4.685656e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.912094e-03	1.874314e-03	3.044841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.228127e+00	1.210067e+00	1.646614e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.020684e+00	1.843054e+00	1.849144e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.090005e+00	9.817479e-01	5.882933e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.561592e+00	3.325294e-01	4.090372e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.768542e+00	4.163319e-01	5.202344e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.699717e+00	5.078393e-01	2.970754e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.695699e+00	4.530695e-01	2.731388e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.919791e+00	2.566257e-01	3.556183e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.398256e+00	2.524356e-01	2.894389e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.005587e+00	1.833739e-01	2.050672e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.046407e-01	1.204547e-01	1.428420e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.533836e-01	6.432821e-02	1.161372e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.835161e-01	6.687023e-02	6.871698e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.271047e-01	2.830621e-02	4.856398e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.044690e-03	2.058813e-03	4.273829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.738069e+00	4.266421e+00	5.522636e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.826176e+01	5.607884e+00	6.615920e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.792566e+01	1.854815e+00	2.120393e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.304250e+01	1.000143e+00	8.194396e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.617873e+00	1.099730e+00	9.987660e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.298582e+00	6.822754e-01	8.541007e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.406784e+00	7.509546e-01	5.011978e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.137326e+00	4.218378e-01	3.936782e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.340511e+00	2.764458e-01	3.300061e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.122445e-01	1.352144e-01	2.651427e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.115857e-01	1.261758e-01	1.512520e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.786180e-02	5.934105e-03	8.382923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.538215e+00	7.535785e-01	8.127793e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.253638e+00	3.252704e-01	9.391499e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.726459e+00	4.023521e-01	3.523688e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.710931e+00	3.410217e-01	4.030606e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.268604e-01	1.694610e-01	2.893462e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.956082e-01	9.774712e-02	1.524057e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.904348e-01	3.643129e-02	7.798584e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.564307e-02	1.458064e-02	3.149217e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.592557e-03	1.046033e-03	1.097706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.618758e+01	2.779401e+00	3.522223e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.713050e+00	3.336459e-01	1.029933e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.270537e+00	2.416724e-01	8.587223e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.403641e+00	3.832142e-01	2.830000e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.459631e+00	2.468171e-01	2.502414e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.831985e-01	1.510386e-01	1.505871e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.053236e-01	6.306261e-02	1.013466e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.943741e-01	3.642191e-02	5.403970e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.172701e-02	3.409902e-03	7.211573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.757463e+02	1.592411e+01	2.116209e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.742962e+01	3.444591e-01	2.519633e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.936835e+00	4.747522e-01	7.296233e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.138612e+00	2.133524e-01	1.153446e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.883633e+00	2.798906e-01	2.405649e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.074870e+00	1.921166e-01	2.406083e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.290814e-01	9.941724e-02	1.791518e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.776813e-02	6.204838e-03	1.094597e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.883671e+00	6.968744e-01	9.626332e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.652054e+00	1.070014e+00	9.320692e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.685673e+00	6.503663e-01	2.579196e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.503688e+00	2.534184e-01	1.467772e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.219228e+00	4.411430e-01	1.152877e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.711890e+00	3.926984e-01	3.358759e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.072011e+00	3.020590e-01	4.955602e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.684147e+00	2.903650e-01	3.547175e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.222815e+00	2.549919e-01	2.966432e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.876457e-01	1.274499e-01	2.591657e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.177315e-01	1.001717e-01	1.612070e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.708182e-01	5.014297e-02	9.399039e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.173432e-01	2.959759e-02	5.029044e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.320264e-03	2.031844e-03	3.046177e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.857610e+01	3.324244e+00	4.008840e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.052935e+01	1.099367e+00	1.196996e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.670467e+00	5.010576e-01	2.514759e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.907530e+00	2.914521e-01	1.815632e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.764897e+00	2.350412e-01	1.021426e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.864530e+00	2.002772e-01	2.439994e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.550067e+00	3.615572e-01	2.398521e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.908942e+00	2.597050e-01	2.515146e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.360209e+00	2.342301e-01	2.166982e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.158995e-01	1.187563e-01	1.648932e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.808838e-01	8.421643e-02	1.158724e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.481516e-01	5.164096e-02	6.313451e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.685154e-02	3.864151e-03	7.796253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.740579e+02	1.434140e+01	1.925289e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.486418e+01	9.833249e-01	8.089650e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.620250e+01	1.248800e+00	2.561842e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.078220e+01	6.606079e-01	3.339385e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.442712e+00	4.852741e-01	1.527346e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.393303e+00	1.439567e-01	1.415479e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.140410e+00	2.855348e-01	6.243201e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.316645e+00	2.503211e-01	6.312721e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.845657e+00	3.067538e-01	2.510220e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.211111e+00	2.124741e-01	2.864983e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.671062e-01	1.311219e-01	2.082795e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.760573e-02	8.163209e-03	1.185527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.103348e+00	3.542450e-01	2.993444e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.949743e+00	4.767299e-01	1.571552e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.256250e+00	3.478649e-01	5.502697e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.307106e+00	2.256747e-01	4.526195e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.464100e-01	1.432170e-01	2.469684e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.599711e-01	5.747848e-02	1.458458e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.415935e-01	3.103740e-02	4.942946e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.656789e-03	6.664019e-03	1.372489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.031989e+00	5.293323e-01	3.919296e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.949491e+00	1.904140e-01	2.744167e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.351504e+00	2.218723e-01	2.567440e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.069316e-01	1.278068e-01	1.510820e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.691431e-01	5.174614e-02	1.009878e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.739309e-01	2.854220e-02	4.596653e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.710918e-02	2.542792e-02	1.894668e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.586727e-03	2.721085e-03	7.223128e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.428183e+01	9.752402e-01	8.461137e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.683440e+00	4.109800e-01	3.636370e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.419934e+00	2.348036e-01	3.184533e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.256174e-01	1.235526e-01	1.599713e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.385654e-02	8.894589e-03	8.831093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.183838e-01	1.566725e-01	1.675975e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.259586e+00	8.202134e-01	9.107668e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.208690e+00	1.013812e+00	6.076228e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.352897e+00	5.235275e-01	1.119462e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.722132e+00	3.427606e-01	2.372483e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.882545e+00	4.167738e-01	5.405200e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.011292e+00	3.134921e-01	5.521520e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.498382e+00	2.902689e-01	4.203917e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.058149e+00	2.192749e-01	3.159910e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.109065e-01	1.179594e-01	2.517470e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.342194e-01	7.148011e-02	1.692180e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.421145e-01	3.937887e-02	1.020930e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.150515e-01	3.635829e-02	3.815323e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.722773e-03	3.263434e-03	1.906147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.726870e+00	7.203679e-01	1.079647e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.931422e+00	1.966362e+00	1.783340e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.431284e+00	1.220584e+00	6.413749e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.827550e+00	2.187315e-01	3.414445e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.950435e+00	3.968888e-01	3.685424e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.568170e+00	3.519373e-01	5.285042e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.695218e+00	3.222729e-01	3.408956e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.900020e+00	3.077338e-01	3.013372e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.339396e+00	1.960993e-01	2.564318e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.489060e-01	1.828133e-01	1.810335e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.339357e-01	1.096418e-01	1.264277e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.673853e-01	5.405415e-02	1.433781e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.480657e-01	4.359551e-02	6.500304e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.163601e-01	3.174180e-02	2.961317e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.648373e-03	2.522021e-03	2.084170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.442147e+01	4.225986e+00	6.375307e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.406349e+01	4.384380e+00	4.208787e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.894344e+01	1.608488e+00	7.951741e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.203975e+01	4.315562e-01	9.854630e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.654667e+00	6.225438e-01	8.930238e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.659366e+00	5.861187e-01	5.280314e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.828932e+00	4.571597e-01	4.059030e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.818919e+00	3.466455e-01	3.223102e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.140779e+00	2.170594e-01	3.078365e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.834448e-01	1.245186e-01	1.709152e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.663628e-01	9.435079e-02	1.318067e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.300928e-02	4.705155e-03	4.921550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.997023e+00	6.336237e-01	7.039210e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.680137e+00	6.362410e-01	3.564576e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.916614e+00	5.159768e-01	3.257175e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.735203e+00	3.506987e-01	5.594398e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.832724e-01	1.913288e-01	3.553247e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.624668e-01	8.244994e-02	1.896399e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.979506e-01	3.691024e-02	7.009043e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.141601e-02	3.637534e-02	1.747863e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.740434e-03	2.742008e-03	6.315820e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.365082e+01	2.656453e+00	3.131639e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.646214e+00	6.890675e-01	3.667529e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.425534e+00	3.415433e-01	2.357539e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.529300e+00	4.581708e-01	3.619507e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.370626e+00	2.332969e-01	2.959161e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.069496e-01	1.260568e-01	1.614054e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.540212e-01	5.207638e-02	9.402176e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.502476e-01	2.484773e-02	4.101660e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.193682e-02	5.189537e-03	3.408753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.751338e+02	1.931551e+01	2.348580e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.986954e+01	1.247358e+00	1.254710e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.850286e+00	4.711635e-01	3.734675e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.163389e+00	3.473932e-01	1.824286e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.907038e+00	2.804342e-01	2.768935e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.922479e-01	1.604438e-01	2.688202e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.460530e-01	1.112739e-01	1.362209e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.396068e-02	6.178855e-03	5.767930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.401647e+00	5.382273e-01	7.626993e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.263114e+00	1.060379e+00	1.014931e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.903063e+00	9.429114e-01	5.884508e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.699123e+00	3.327653e-01	1.844561e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.353422e+00	2.652774e-01	2.233490e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.089335e+00	6.437247e-01	3.036428e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.230527e+00	3.416020e-01	5.171975e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.697164e+00	2.889892e-01	4.719300e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.210401e+00	2.193357e-01	3.600233e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.570451e-01	1.816684e-01	2.581166e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.893872e-01	8.070720e-02	1.977318e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.627222e-01	4.232401e-02	1.073737e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.225636e-01	3.906920e-02	3.968294e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.749803e-03	3.328644e-03	2.265857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.261059e+01	2.537483e+00	3.343106e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.313478e+01	2.380524e+00	1.874511e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.553071e+00	6.835805e-01	8.507600e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.152676e+00	4.381566e-01	3.173660e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.225343e+00	2.931176e-01	1.923755e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.245621e+00	3.958751e-01	2.402128e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.563071e+00	3.397381e-01	2.853823e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.940130e+00	2.857178e-01	3.222430e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.327379e+00	1.966641e-01	2.352804e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.707488e-01	1.150820e-01	1.513493e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.076496e-01	5.986441e-02	1.263422e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.123694e-01	3.997642e-02	5.656802e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.522279e-02	4.116335e-03	3.917391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.668832e+02	1.608867e+01	2.132684e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.290997e+01	3.285060e+00	1.822829e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.872228e+01	1.848697e+00	8.416121e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.140565e+01	4.217875e-01	1.099413e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.383190e+00	6.298524e-01	2.761173e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.721156e+00	3.761290e-01	3.219972e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.463293e+00	4.509366e-01	1.574313e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.438097e+00	2.389020e-01	2.032858e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.690841e+00	2.785721e-01	2.713427e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.069899e+00	1.819531e-01	2.799953e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.265857e-01	9.866114e-02	1.639050e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.121301e-02	6.675758e-03	6.936259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.347339e+00	3.607179e-01	2.870587e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.454821e+00	1.381593e-01	1.712131e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.125764e+00	3.172397e-01	3.356990e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.319154e+00	2.169944e-01	3.318228e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.082119e-01	1.141180e-01	1.889329e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.931253e-01	6.476098e-02	1.155648e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.452780e-01	3.500855e-02	5.173848e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.733737e-03	2.729159e-03	4.198386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.720152e+00	4.731725e-01	4.051204e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.789479e+00	2.019163e-01	2.426968e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.599184e+00	2.185094e-01	1.942010e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.815687e-01	1.079423e-01	1.273199e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.640584e-01	5.674973e-02	9.309495e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.278627e-01	3.070710e-02	6.397270e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.526291e-02	2.352267e-02	2.872404e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.763834e-03	1.105601e-03	2.769207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.302451e+01	1.031152e+00	9.794043e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.070158e+00	4.640812e-01	4.410396e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.880204e+00	2.750331e-01	2.578474e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.057597e-01	1.371052e-01	1.599040e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.627565e-02	8.005275e-03	1.228830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.804484e-01	1.507450e-01	2.303065e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.801436e+00	8.627749e-01	8.071688e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.224892e+00	6.870802e-01	3.021383e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.070356e+00	1.391584e-01	8.398152e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.286298e+00	2.211198e-01	2.680431e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.570550e+00	3.193719e-01	3.996901e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.022934e+00	3.173591e-01	3.048377e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.496779e+00	2.115877e-01	2.958219e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.108194e+00	1.545660e-01	2.821194e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.713756e-01	1.246526e-01	2.030490e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.999736e-01	8.912535e-02	1.287583e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.742050e-01	5.655635e-02	7.626045e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.048526e-01	2.123831e-02	5.310930e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.830719e-03	1.762220e-03	3.081597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.298198e+00	1.050555e+00	1.469998e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.747265e+00	1.490050e+00	1.069274e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.375071e+00	6.702692e-01	5.130917e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.280954e+00	2.690022e-01	1.791784e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.772675e+00	2.482903e-01	3.871174e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.616544e+00	2.708815e-01	2.886561e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.760395e+00	3.344730e-01	2.193052e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.022919e+00	2.179004e-01	2.564679e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.553620e+00	1.742488e-01	2.089092e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.155096e+00	1.643907e-01	1.479305e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.449957e-01	8.006204e-02	1.532092e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.030587e-01	7.806581e-02	9.176625e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.918409e-01	3.698674e-02	8.037997e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.528181e-01	2.689935e-02	3.635608e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.539519e-03	1.658687e-03	4.294070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.791038e+00	3.789053e+00	5.617132e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.850687e+01	5.107629e+00	4.655441e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.734555e+01	1.365647e+00	1.534442e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.272291e+01	9.749844e-01	8.117931e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.497786e+00	6.724092e-01	8.337680e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.253358e+00	7.686240e-01	7.225987e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.340612e+00	4.906598e-01	3.305734e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.183018e+00	2.568748e-01	4.022284e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.462165e+00	1.735093e-01	3.153606e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.257070e-01	2.031405e-01	1.700650e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.699465e-01	9.246219e-02	1.363664e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.827469e-02	4.688608e-03	7.499034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.414233e+00	6.182263e-01	6.440100e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.177882e+00	2.422145e-01	9.323690e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.793116e+00	3.271130e-01	2.663655e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.781431e+00	2.859021e-01	3.214911e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.858543e-01	1.609091e-01	2.310260e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.139605e-01	8.428774e-02	1.434814e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.068759e-01	3.933891e-02	7.476306e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.754352e-02	1.691519e-02	2.621902e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.632959e-03	1.107331e-03	1.226281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.464033e+01	2.123460e+00	2.422387e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.547421e+00	2.841964e-01	1.628414e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.500220e+00	1.831133e-01	8.738273e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.400102e+00	2.765676e-01	2.841299e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.636313e+00	2.183814e-01	1.888163e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.582709e-01	9.818759e-02	1.359272e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.360184e-01	5.294703e-02	8.645708e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.190509e-01	2.946850e-02	6.513517e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.429206e-02	3.875366e-03	5.557859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.622381e+02	1.262416e+01	1.520920e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.689305e+01	6.027723e-01	6.178270e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.278369e+00	1.084531e-01	2.159533e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.471367e+00	1.551685e-01	3.347298e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.987981e+00	2.096658e-01	2.073370e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.216195e+00	1.780016e-01	1.867726e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.264753e-01	8.854078e-02	1.556248e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.977698e-02	5.460538e-03	9.628531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.894058e+00	6.229231e-01	7.050079e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.312530e+00	7.804511e-01	7.473430e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.452940e+00	4.143964e-01	3.097795e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.467263e+00	2.907200e-01	1.742108e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.214603e+00	2.792146e-01	9.749563e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.639302e+00	2.453231e-01	2.997517e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.255489e+00	2.841126e-01	2.991751e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.770830e+00	2.691537e-01	2.881807e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.249152e+00	1.680240e-01	2.778296e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.407785e-01	1.076906e-01	2.445803e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.876263e-01	1.221741e-01	1.442020e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.963361e-01	5.763111e-02	8.061420e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.093510e-01	2.039706e-02	5.338652e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.904917e-03	1.531057e-03	3.122023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.756585e+01	2.630114e+00	2.879598e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.457584e+00	8.459662e-01	1.117604e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.298931e+00	5.329202e-01	9.019813e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.603117e+00	1.199087e-01	3.293588e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.863147e+00	1.664214e-01	9.172207e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.051393e+00	1.406645e-01	1.115971e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.590317e+00	2.359030e-01	2.298369e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.069674e+00	2.994067e-01	1.949825e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.444576e+00	1.379881e-01	2.049763e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.425089e-01	1.202343e-01	1.284971e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.164824e-01	5.671044e-02	1.135239e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.692933e-01	3.577370e-02	6.518074e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.776776e-02	3.284339e-03	5.481584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.616174e+02	1.150612e+01	1.404986e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.372338e+01	6.598615e-01	1.075283e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.571757e+01	1.045472e+00	8.895707e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.033032e+01	4.263525e-01	3.971853e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.111040e+00	5.629589e-01	1.857946e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.074366e+00	1.700511e-01	4.927253e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.423592e+00	5.210822e-02	1.770072e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.497947e+00	1.800070e-01	5.380937e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.897391e+00	1.992614e-01	2.533522e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.347832e+00	1.760194e-01	2.418533e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.688457e-01	1.502488e-01	1.559406e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.859112e-02	5.864207e-03	1.150280e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.040878e+00	2.905484e-01	1.780533e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.847701e+00	2.795275e-01	1.133126e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.386446e+00	2.148149e-01	3.921075e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.341460e+00	1.745315e-01	3.456362e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.646113e-01	1.453669e-01	1.929638e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.075456e-01	3.802456e-02	1.295595e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.888876e-01	3.870755e-02	3.420582e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.908829e-03	7.923305e-03	1.072456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.760322e+00	3.881778e-01	3.027100e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.000941e+00	1.646391e-01	1.909746e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.520635e+00	1.702408e-01	2.024109e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.809772e-01	9.565707e-02	1.389668e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.907729e-01	5.755283e-02	8.226154e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.537574e-01	2.696041e-02	4.223859e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.455338e-02	1.922222e-02	1.767182e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.059510e-03	4.076887e-03	6.084947e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.344917e+01	7.265634e-01	7.247772e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.139013e+00	3.257685e-01	2.843570e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.662714e+00	2.595636e-01	2.267040e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.664308e-01	9.118109e-02	1.442717e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.523818e-02	1.017657e-02	6.693921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.074107e-01	1.249977e-01	1.891087e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.283305e+00	6.822192e-01	6.694008e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.062372e+00	9.180874e-01	3.485156e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.173647e+00	2.048755e-01	9.161152e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.632205e+00	2.099603e-01	2.788262e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.905851e+00	2.908602e-01	4.325410e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.070994e+00	2.097662e-01	4.161465e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.555049e+00	2.318684e-01	3.001119e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.072194e+00	1.287260e-01	2.885022e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.460282e-01	1.032565e-01	1.942756e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.889947e-01	4.912587e-02	1.509245e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.173718e-01	5.616650e-02	6.098341e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.375080e-01	3.911940e-02	2.598782e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.568613e-03	5.243914e-03	6.259841e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.174811e+00	6.793406e-01	1.040868e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.258569e+00	1.543123e+00	1.114817e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.479508e+00	6.513465e-01	3.987294e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.363619e+00	4.121659e-01	2.365673e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.811397e+00	2.462968e-01	3.604074e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.546430e+00	2.196971e-01	4.039956e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.745141e+00	2.052600e-01	3.405590e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.135224e+00	2.570586e-01	2.082196e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.531684e+00	1.945387e-01	1.753367e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.034898e+00	9.406903e-02	1.686873e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.112034e-01	9.822840e-02	1.059822e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.208481e-01	4.152055e-02	9.767217e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.602479e-01	2.438248e-02	6.717005e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.602934e-01	3.749227e-02	2.235370e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.671671e-03	3.364128e-03	2.324484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.548266e+01	3.690324e+00	5.637952e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.345463e+01	3.421216e+00	3.007518e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.826385e+01	1.427090e+00	5.988963e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.095763e+01	3.256804e-01	1.001607e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.983709e+00	4.633701e-01	6.453126e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.691089e+00	5.253736e-01	4.621145e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.200615e+00	4.605083e-01	3.054848e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.151756e+00	3.835823e-01	2.510381e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.254323e+00	1.697903e-01	2.448741e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.934120e-01	1.356429e-01	1.435784e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.345370e-01	6.818526e-02	1.271031e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.453473e-02	6.408428e-03	3.968696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.996083e+00	5.186701e-01	4.863375e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.418249e+00	4.030002e-01	2.240902e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.943153e+00	3.504500e-01	2.542952e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.845941e+00	2.473068e-01	4.200068e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.831966e-01	1.515054e-01	2.463979e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.339184e-01	5.752451e-02	1.457844e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.570881e-01	4.418234e-02	5.038228e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.456989e-02	4.251291e-02	6.522805e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.719300e-03	3.426604e-03	4.764935e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.290534e+01	2.034449e+00	2.266204e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.666024e+00	4.857486e-01	2.496814e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.349845e+00	2.612083e-01	2.299886e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.723749e+00	2.270673e-01	2.913444e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.619462e+00	2.104041e-01	1.897812e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.911922e-01	8.311427e-02	1.587809e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.779727e-01	4.271494e-02	7.134371e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.534355e-01	2.956649e-02	3.509396e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.400020e-02	6.690638e-03	2.014975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.629651e+02	1.450252e+01	1.778130e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.821408e+01	8.377341e-01	5.595096e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.683679e+00	2.656287e-01	4.509225e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.361974e+00	1.758704e-01	2.692286e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.291683e+00	2.410007e-01	1.942657e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.052442e+00	1.607522e-01	1.577120e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.547606e-01	1.321574e-01	9.806883e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.449993e-02	6.565468e-03	5.538165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.486756e+00	5.076439e-01	5.031859e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.059472e+00	7.708065e-01	7.779868e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.547962e+00	6.272586e-01	3.704307e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.471823e+00	2.280218e-01	2.232295e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.296438e+00	1.874130e-01	1.482487e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.949432e+00	3.840508e-01	2.340957e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.458612e+00	2.880642e-01	3.320294e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.807826e+00	2.111543e-01	3.339275e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.293351e+00	1.774991e-01	2.694478e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.625079e-01	1.279580e-01	2.005816e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.404103e-01	5.794731e-02	1.579479e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.118677e-01	4.060581e-02	6.623091e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.363054e-01	3.842938e-02	2.353933e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.845948e-03	5.070401e-03	7.480312e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.373097e+01	2.269880e+00	2.494700e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.141126e+01	1.295075e+00	1.378346e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.547936e+00	6.811417e-01	4.792382e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.006641e+00	9.049043e-02	4.723757e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.925408e+00	2.875797e-01	1.310506e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.224965e+00	2.059785e-01	1.551640e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.742629e+00	2.421467e-01	2.647192e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.191453e+00	2.455588e-01	1.916310e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.449107e+00	1.786132e-01	1.649123e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.443950e-01	8.554503e-02	1.385531e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.777046e-01	4.456778e-02	9.375051e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.561201e-01	2.207243e-02	4.857590e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.988493e-02	6.523724e-03	2.856957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.579020e+02	1.225547e+01	1.635690e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.879230e+01	1.470960e+00	5.556241e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.787153e+01	1.858904e+00	6.287452e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.113346e+01	3.494793e-01	5.709128e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.218157e+00	2.193034e-01	5.948093e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.053588e+00	3.764609e-01	2.655219e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.157124e+00	1.560048e-01	2.553589e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.805317e+00	2.328349e-01	1.436929e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.151940e+00	3.547481e-01	2.031852e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.137656e+00	1.468369e-01	2.658628e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.660313e-01	8.378320e-02	1.220238e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.281303e-02	7.428691e-03	5.453829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.659985e+00	4.047711e-01	2.628702e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.237043e+00	6.094761e-02	1.344968e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.950586e+00	3.442553e-01	3.635080e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.154215e+00	1.688508e-01	2.990808e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.956315e-01	1.087497e-01	1.811849e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.344803e-01	6.584720e-02	1.162412e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.237282e-01	3.240434e-02	4.840409e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.552143e-03	2.113355e-03	3.712161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.062337e+00	5.071039e-01	3.945884e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.631634e+00	1.482912e-01	2.853530e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.376258e+00	2.368008e-01	2.156469e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.202365e-01	1.258839e-01	1.239897e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.902770e-01	5.046394e-02	8.373374e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.234827e-01	3.666868e-02	5.175561e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.505425e-02	1.960624e-02	3.157599e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.506171e-03	1.812029e-03	2.845148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.349702e+01	1.080599e+00	9.024224e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.838865e+00	3.504443e-01	4.567145e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.714480e+00	2.736708e-01	2.806817e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.732783e-01	1.358755e-01	1.731042e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.295001e-02	9.936706e-03	1.283298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.264016e-01	3.051143e-01	2.763143e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.577161e+00	1.013813e+00	9.106597e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.301616e+00	4.194989e-01	2.617293e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.825735e+00	2.240222e-01	7.567190e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.078371e+00	4.090531e-01	2.712475e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.355727e+00	2.826752e-01	3.955488e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.747293e+00	2.152762e-01	4.164388e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.309887e+00	1.698913e-01	3.213260e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.021035e+00	1.594736e-01	2.228100e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.100878e-01	1.343893e-01	1.695516e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.337888e-01	7.588804e-02	1.291315e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.603426e-01	6.230522e-02	7.510217e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.703038e-02	2.076776e-02	5.063089e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.846236e-03	1.178782e-03	3.319875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.552372e+00	1.576594e+00	1.608812e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.049523e+00	1.453142e+00	1.420122e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.856726e+00	1.107570e+00	3.137046e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.609227e+00	9.070147e-02	5.877622e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.525916e+00	4.495746e-01	1.639308e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.328622e+00	2.343085e-01	2.938355e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.448916e+00	2.785886e-01	4.156911e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.808463e+00	1.760073e-01	3.090227e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.411225e+00	1.449696e-01	1.929905e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.016886e+00	1.670118e-01	1.488184e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.161338e-01	1.287066e-01	1.171418e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.503490e-01	6.023991e-02	8.325362e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.708324e-01	5.916591e-02	7.064896e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.252947e-01	1.980682e-02	6.020360e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.150337e-03	2.734164e-03	3.478730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.152185e+01	5.213642e+00	7.588407e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.150543e+01	5.348706e+00	5.079738e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.861690e+01	2.101212e+00	1.372237e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.210641e+01	1.058388e+00	9.031777e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.501759e+00	7.979075e-01	1.120230e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.758297e+00	4.131570e-01	6.888910e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.130296e+00	4.890458e-01	5.280618e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.126514e+00	3.222961e-01	2.881079e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.351134e+00	2.302237e-01	2.348748e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.597650e-01	1.453417e-01	2.240611e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.717050e-01	9.183050e-02	1.684301e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.805922e-02	7.139894e-03	7.999870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.970186e+00	7.077057e-01	6.976400e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.035883e+00	2.098640e-01	6.245837e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.586527e+00	3.388526e-01	3.587093e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.642010e+00	2.907911e-01	3.158054e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.731859e-01	1.288702e-01	2.218225e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.555098e-01	7.590616e-02	1.250944e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.649482e-01	3.182576e-02	7.443174e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.650181e-02	1.771621e-02	2.356124e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.029721e-03	1.360195e-03	9.485522e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.754504e+01	2.464476e+00	2.823794e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.212432e+00	2.932818e-01	5.767366e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.129583e+00	1.079513e-01	1.511418e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.332334e+00	3.080969e-01	2.974668e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.432206e+00	2.058818e-01	2.033589e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.094376e-01	1.333566e-01	1.228480e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.745639e-01	4.854140e-02	8.346716e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.949532e-01	3.311897e-02	4.776502e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.239036e-02	3.957783e-03	6.191198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.814306e+02	1.449079e+01	1.660196e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.580942e+01	5.070538e-01	3.503321e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.596102e+00	1.202634e-01	2.989627e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.022390e+00	9.245922e-02	1.161440e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.942724e+00	2.386805e-01	1.923369e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.108787e+00	2.268504e-01	1.908728e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.422173e-01	8.998397e-02	1.454768e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.899474e-02	6.579245e-03	9.320543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.616177e+00	9.378488e-01	8.170559e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.785310e+00	8.037136e-01	9.945437e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.415944e+00	3.233632e-01	2.661194e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.289634e+00	3.101820e-01	3.657566e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.916341e+00	3.239779e-01	2.440260e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.506912e+00	3.877028e-01	3.096647e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.078593e+00	2.771186e-01	3.605247e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.577230e+00	2.168043e-01	3.156147e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.109281e+00	1.541060e-01	2.964100e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.143292e-01	1.545545e-01	1.894144e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.804748e-01	7.525482e-02	1.431514e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.733471e-01	7.277068e-02	7.817253e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.894006e-02	2.069788e-02	4.848459e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.052791e-03	1.292963e-03	3.592995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.244006e+01	3.668584e+00	3.341486e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.167358e+00	6.988574e-01	1.126823e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.666350e+00	1.559206e-01	2.122750e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.298372e+00	7.398229e-02	1.627750e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.455750e+00	2.181807e-01	1.597813e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.892819e+00	2.026367e-01	1.710807e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.389703e+00	2.748201e-01	2.542262e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.864808e+00	1.972122e-01	3.002644e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.345461e+00	1.891278e-01	1.818770e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.309235e-01	1.231358e-01	1.269030e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.754781e-01	7.223221e-02	9.290309e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.498204e-01	4.351055e-02	5.953793e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.635839e-02	3.508299e-03	6.665449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.806192e+02	1.375669e+01	1.605154e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.260391e+01	5.292899e-01	9.745877e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.442630e+01	7.587446e-01	3.698905e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.055269e+01	6.483799e-01	5.983062e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.978139e+00	2.533593e-01	5.966854e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.168459e+00	3.087037e-01	1.539743e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.048211e+00	7.976105e-02	1.750929e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.268663e+00	1.576585e-01	1.084627e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.904455e+00	2.971394e-01	2.219323e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.199836e+00	1.896180e-01	2.243526e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.182098e-01	1.370083e-01	1.607180e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.736590e-02	8.122120e-03	1.011480e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.489985e+00	3.364934e-01	2.525844e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.483354e+00	2.381738e-01	1.626002e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.019226e+00	3.346522e-01	3.829286e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.202189e+00	1.705490e-01	3.223711e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.014130e-01	1.063086e-01	1.866950e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.516871e-01	5.219844e-02	1.150974e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.242007e-01	3.260859e-02	3.931584e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.234175e-03	6.290591e-03	7.476050e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.208630e+00	3.998314e-01	3.589996e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.663412e+00	2.253613e-01	1.945464e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.313756e+00	1.519673e-01	2.107919e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.168511e-01	9.508415e-02	1.298979e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.839175e-01	6.198292e-02	8.154495e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.729584e-01	2.302917e-02	3.870854e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.922278e-02	2.424162e-02	1.468409e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.601318e-03	3.235127e-03	4.743232e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.441677e+01	7.785323e-01	8.964539e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.476130e+00	5.840984e-01	3.193802e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.417271e+00	2.139496e-01	2.507309e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.516606e-01	1.396846e-01	1.346131e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.419953e-02	7.714977e-03	8.593095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.734656e-01	1.957599e-01	2.133451e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.288131e+00	1.106001e+00	7.649392e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.445021e+00	6.069290e-01	6.055085e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.996112e+00	1.433596e-01	3.215933e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.103603e+00	3.206032e-01	4.886503e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.546814e+00	4.626928e-01	3.931296e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.856846e+00	2.481035e-01	4.141141e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.393607e+00	2.332442e-01	3.021271e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.765668e-01	1.338458e-01	2.873664e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.613408e-01	9.390749e-02	1.902279e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.117945e-01	6.784766e-02	1.194615e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.365593e-01	4.961142e-02	6.363851e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.062354e-01	4.169636e-02	2.671462e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.459656e-03	4.599157e-03	1.062714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.461059e+00	1.155727e+00	1.026593e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.010463e+01	1.472328e+00	1.299973e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.878279e+00	7.891523e-01	4.631388e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.853615e+00	1.568267e-01	5.283497e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.506872e+00	3.317607e-01	2.665299e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.170784e+00	2.769010e-01	4.433265e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.459098e+00	2.401917e-01	3.416954e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.866110e+00	2.600813e-01	2.234814e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.278236e+00	1.632276e-01	2.355964e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.036461e-01	1.294957e-01	1.659558e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.256492e-01	1.008980e-01	1.066010e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.019967e-01	4.870994e-02	9.913965e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.346971e-01	4.077106e-02	5.029506e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.161682e-01	3.366961e-02	2.621959e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.260388e-03	3.494666e-03	1.481207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.047420e+01	6.112166e+00	5.605565e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.609579e+01	3.193203e+00	4.334419e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.783809e+01	9.280784e-01	5.724237e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.108060e+01	1.387540e+00	1.026777e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.801338e+00	5.714785e-01	7.957297e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.296104e+00	5.038649e-01	4.175138e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.638349e+00	3.222129e-01	5.126153e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.802646e+00	3.219450e-01	3.422518e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.150497e+00	2.236439e-01	1.835127e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.007726e-01	1.237637e-01	1.864691e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.057883e-01	1.163585e-01	9.383487e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.278398e-02	4.885448e-03	4.029214e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.707312e+00	6.966853e-01	5.983781e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.336890e+00	3.050512e-01	2.773593e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.461586e+00	4.848165e-01	3.674677e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.727078e+00	2.823142e-01	4.192641e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.281750e-01	1.405835e-01	2.556520e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.548149e-01	8.185021e-02	1.358971e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.813713e-01	3.163656e-02	5.335774e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.720909e-02	3.679980e-02	1.052654e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.624158e-03	2.702526e-03	5.045606e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.702824e+01	2.669391e+00	2.766970e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.024142e+00	2.312809e-01	4.195753e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.144140e+00	3.564353e-01	1.864511e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.344554e+00	3.673454e-01	2.871537e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.414898e+00	1.780135e-01	2.199487e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.956104e-01	1.098499e-01	1.216008e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.538129e-01	6.005400e-02	7.861208e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.675011e-01	3.103480e-02	3.676532e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.099018e-02	6.072096e-03	2.585397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.851086e+02	1.541937e+01	2.123561e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.768208e+01	1.061255e+00	5.355894e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.325372e+00	3.956059e-01	2.504848e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.245426e+00	2.790580e-01	1.321407e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.824778e+00	2.167395e-01	2.375454e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.259684e-01	1.848690e-01	1.828395e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.258504e-01	8.195105e-02	9.383746e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.468243e-02	6.439880e-03	4.746653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.007771e+00	9.048423e-01	6.359763e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.793464e+00	8.855815e-01	9.284943e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.947903e+00	5.370854e-01	5.649129e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.359100e+00	1.465956e-01	3.305335e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.040045e+00	3.405912e-01	2.623511e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.736621e+00	5.645653e-01	3.173990e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.109918e+00	3.123103e-01	3.554281e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.612872e+00	2.363697e-01	3.996627e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.164912e+00	1.971344e-01	2.541258e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.995554e-01	1.204459e-01	2.098223e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.596788e-01	7.880596e-02	1.706085e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.571869e-01	4.850354e-02	6.939558e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.095433e-01	4.161388e-02	2.761497e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.511949e-03	4.539006e-03	1.052041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.771403e+01	4.019306e+00	2.976443e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.256595e+01	1.245682e+00	1.919017e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.466731e+00	3.493005e-01	3.525455e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.823003e+00	1.977367e-01	2.599291e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.684507e+00	1.867207e-01	1.260814e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.988800e+00	2.941989e-01	2.056805e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.460525e+00	3.562854e-01	3.830519e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.925531e+00	2.163894e-01	2.369456e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.259806e+00	1.751767e-01	1.865157e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.827872e-01	1.280042e-01	1.364006e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.156303e-01	6.021575e-02	1.088823e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.012182e-01	3.913684e-02	3.817682e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.510891e-02	5.614029e-03	2.876583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.793708e+02	1.741556e+01	1.771599e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.664053e+01	4.868657e-01	2.681951e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.721748e+01	1.278571e+00	1.022602e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.089893e+01	5.415069e-01	1.945478e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.621055e+00	2.612235e-01	3.661191e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.494557e+00	4.019822e-01	2.245488e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.380063e+00	4.646641e-01	3.254185e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.391810e+00	1.882694e-01	2.440174e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.663551e+00	2.613013e-01	2.529097e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.116845e+00	2.481384e-01	1.746578e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.369651e-01	1.091695e-01	1.381276e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.174458e-02	5.137237e-03	5.639021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.635509e+00	4.245881e-01	2.949461e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.247880e+00	7.939473e-02	7.402978e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.950090e+00	2.816353e-01	4.091926e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.202345e+00	1.951779e-01	2.817564e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.972757e-01	9.784742e-02	2.306500e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.462142e-01	6.661847e-02	1.148368e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.151916e-01	2.649723e-02	5.949257e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.800689e-03	3.581336e-03	2.870425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.974341e+00	5.285497e-01	3.397118e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.681118e+00	1.582550e-01	2.759850e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.482150e+00	1.878148e-01	2.132003e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.734037e-01	1.000354e-01	1.519737e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.112823e-01	5.813633e-02	1.346630e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.331185e-01	5.278975e-02	5.834411e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.169228e-02	2.099072e-02	2.584180e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.409073e-03	1.753593e-03	2.187028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.347927e+01	1.119995e+00	7.547493e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.858060e+00	2.844716e-01	4.150377e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.726305e+00	2.166729e-01	3.245796e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.679939e-01	1.426549e-01	1.976426e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.257394e-02	7.868656e-03	1.223578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.621153e-01	1.886530e-01	3.731726e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.328157e+00	1.112703e+00	8.605415e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.401934e+00	6.214373e-01	2.446334e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.946002e+00	1.483846e-01	2.452292e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.186760e+00	3.348401e-01	3.400518e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.546895e+00	3.600277e-01	3.582945e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.865108e+00	3.047147e-01	3.572126e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.334328e+00	2.124876e-01	3.500978e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.886524e-01	1.543833e-01	2.490469e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.970090e-01	9.823583e-02	2.106788e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.085416e-01	5.803723e-02	1.636484e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.415920e-01	5.415814e-02	7.690047e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.291764e-02	2.447687e-02	4.700425e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.364682e-03	2.446457e-03	2.260840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.131962e+00	1.316579e+00	1.715216e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.473766e+00	1.468907e+00	1.115951e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.772781e+00	6.557130e-01	2.921260e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.098584e+00	1.984120e-01	4.906519e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.519553e+00	3.851583e-01	4.566860e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.444052e+00	4.461341e-01	2.347769e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.659003e+00	2.717695e-01	2.559647e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.864922e+00	1.869329e-01	3.554202e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.443075e+00	2.183867e-01	1.857565e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.981534e-01	1.199786e-01	2.193486e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.874644e-01	7.818188e-02	2.105652e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.587018e-01	5.827599e-02	1.243492e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.784594e-01	3.609626e-02	7.830308e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.373300e-01	2.589817e-02	4.270280e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.377597e-03	4.155291e-03	3.625476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.067837e+01	4.501340e+00	7.451947e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.185254e+01	5.165231e+00	3.935214e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.825967e+01	1.228122e+00	1.620061e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.261503e+01	1.210951e+00	5.879853e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.456197e+00	9.001815e-01	7.640897e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.779915e+00	5.537936e-01	7.057954e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.020230e+00	3.381989e-01	5.308012e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.130436e+00	3.383021e-01	2.701785e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.368566e+00	2.397028e-01	3.193310e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.330785e-01	1.809135e-01	1.960355e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.752102e-01	7.537037e-02	2.082478e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.027549e-02	6.653477e-03	8.539437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.614809e+00	7.454031e-01	6.701603e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.187088e+00	2.446849e-01	1.933027e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.841830e+00	3.646784e-01	3.510843e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.627290e+00	2.419054e-01	4.180231e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.934248e-01	1.370437e-01	2.452423e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.780978e-01	8.357140e-02	1.358343e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.891284e-01	4.757820e-02	6.726713e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.714011e-02	1.358775e-02	3.767586e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.282915e-03	8.357209e-04	1.254016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.545988e+01	2.595472e+00	2.322407e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.486050e+00	3.542251e-01	2.407518e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.454233e+00	2.174211e-01	2.161456e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.561438e+00	2.952829e-01	3.328421e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.520977e+00	1.816448e-01	2.209616e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.740680e-01	9.572015e-02	1.353815e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.886710e-01	4.868446e-02	1.405100e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.146628e-01	6.081212e-02	5.130796e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.282056e-02	4.000799e-03	6.331361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.648509e+02	1.425611e+01	1.392241e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.824224e+01	7.088191e-01	6.957298e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.284634e+00	2.662669e-01	6.831982e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.224540e+00	1.101974e-01	4.127393e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.020057e+00	2.008056e-01	2.603188e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.087800e+00	1.590659e-01	2.488468e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.770527e-01	1.311506e-01	1.249155e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.965690e-02	5.589338e-03	9.662647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.165870e+00	7.343299e-01	8.169738e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.432084e+00	1.261601e+00	6.894436e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.445017e+00	4.864952e-01	4.179029e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.420259e+00	1.174125e-01	3.018314e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.230996e+00	3.599497e-01	1.933719e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.789074e+00	4.100308e-01	3.217792e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.170578e+00	2.622476e-01	4.360888e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.668747e+00	2.850366e-01	3.104359e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.140905e+00	1.855900e-01	3.078112e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.782249e-01	1.135705e-01	2.398108e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.976218e-01	7.075067e-02	1.571715e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.666940e-01	6.712785e-02	8.107269e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.003277e-01	2.600195e-02	4.513728e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.571751e-03	2.539112e-03	2.349998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.928915e+01	3.524007e+00	3.149895e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.864466e+00	8.463915e-01	8.563076e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.955359e+00	2.407740e-01	4.186533e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.926578e+00	3.477193e-01	1.991918e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.017254e+00	2.636746e-01	2.622290e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.920747e+00	1.772447e-01	1.865672e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.569036e+00	2.708198e-01	2.991874e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.956378e+00	1.993431e-01	3.120911e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.438171e+00	2.146275e-01	1.776154e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.182840e-01	9.561736e-02	2.245980e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.060182e-01	9.098182e-02	1.104197e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.562341e-01	4.025059e-02	8.000157e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.740245e-02	4.941505e-03	6.009581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.665733e+02	1.214629e+01	1.305212e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.534670e+01	2.183563e+00	3.435386e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.654838e+01	1.066273e+00	6.435195e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.120408e+01	4.121433e-01	9.931368e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.291401e+00	2.702096e-01	4.183269e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.032553e+00	1.297192e-01	1.780668e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.983315e+00	1.069876e-01	1.765119e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.335448e+00	1.292324e-01	2.368735e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.934854e+00	2.023893e-01	3.018267e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.347518e+00	3.029395e-01	2.056478e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.412025e-01	9.630587e-02	2.448001e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.978225e-02	8.917607e-03	1.081242e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.347662e+00	3.707469e-01	2.725840e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.534259e+00	1.840286e-01	1.144964e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.197547e+00	2.983374e-01	4.388592e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.344511e+00	2.605183e-01	3.164708e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.967399e-01	8.908543e-02	2.328607e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.391842e-01	5.236736e-02	1.046906e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.286471e-01	2.286531e-02	4.752736e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.214464e-03	7.109099e-03	7.598165e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.000813e+00	4.144662e-01	3.954014e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.827253e+00	2.993663e-01	2.106289e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.346382e+00	1.817256e-01	2.010468e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.788094e-01	9.349471e-02	1.365341e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.454663e-01	4.654519e-02	9.699435e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.834341e-01	3.632008e-02	3.941377e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.072232e-02	1.714452e-02	2.192013e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.787158e-03	2.625736e-03	1.247504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.391465e+01	7.721681e-01	7.730960e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.840120e+00	3.631636e-01	3.391708e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.556654e+00	2.004097e-01	2.698410e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.099716e-01	1.606876e-01	1.210139e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.291227e-02	8.167667e-03	8.030147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.356799e-01	1.493223e-01	1.775104e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.707567e+00	8.323418e-01	7.453677e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.246113e+00	9.261747e-01	4.648355e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.167326e+00	1.299463e-01	3.957011e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.693794e+00	4.677653e-01	3.193410e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.536792e+00	2.755781e-01	5.632721e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.009736e+00	2.823723e-01	3.703625e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.573374e+00	3.204614e-01	3.295278e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.855676e-01	1.283670e-01	3.226672e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.307090e-01	1.243381e-01	1.862487e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.262711e-01	6.651464e-02	1.214624e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.281097e-01	4.734873e-02	7.792936e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.043160e-02	2.260424e-02	4.919158e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.730900e-03	3.598508e-03	9.347452e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.026697e+00	9.338859e-01	1.278874e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.550356e+00	2.033566e+00	1.153651e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.312816e+00	4.330706e-01	4.874765e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.962486e+00	1.317228e-01	5.637358e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.046942e+00	4.024371e-01	5.238827e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.761064e+00	2.170718e-01	5.321357e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.739465e+00	5.006072e-01	2.712988e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.853288e+00	2.009147e-01	2.537266e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.299251e+00	1.521366e-01	2.160517e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.002128e+00	1.254436e-01	1.898408e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.527028e-01	1.330558e-01	1.074741e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.278186e-01	6.463117e-02	1.101087e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.230770e-01	2.866037e-02	7.094652e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.091600e-01	1.719727e-02	3.739623e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.874543e-03	3.315115e-03	1.518323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.906560e+01	5.101592e+00	5.018855e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.478689e+01	3.426256e+00	4.349887e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.716570e+01	6.291663e-01	1.180825e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.089251e+01	9.274383e-01	4.381754e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.897449e+00	7.231787e-01	6.354629e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.544621e+00	3.912594e-01	5.495808e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.103698e+00	5.399840e-01	3.459225e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.862626e+00	2.201216e-01	3.788826e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.314480e+00	2.438883e-01	1.926133e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.522224e-01	1.581624e-01	1.726467e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.215672e-01	1.265023e-01	9.376310e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.235925e-02	4.801160e-03	5.103562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.213707e+00	6.512039e-01	6.571982e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.429070e+00	4.632083e-01	1.618262e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.891375e+00	3.515421e-01	3.377799e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.845567e+00	3.224749e-01	4.008415e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.377232e-01	1.392138e-01	3.263300e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.297804e-01	6.536766e-02	1.596717e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.803382e-01	3.890840e-02	5.561139e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.942320e-02	3.643871e-02	1.759484e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.568874e-03	2.758282e-03	3.859115e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.379669e+01	2.477430e+00	2.724253e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.323934e+00	4.906952e-01	3.795607e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.620958e+00	2.193726e-01	3.299332e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.752620e+00	3.114181e-01	3.063592e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.439728e+00	2.121147e-01	2.445854e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.546273e-01	9.800757e-02	1.272024e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.394827e-01	4.724233e-02	8.435723e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.534899e-01	2.847806e-02	3.886714e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.149105e-02	4.356158e-03	2.488794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.609630e+02	1.659361e+01	1.648208e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.916923e+01	5.993858e-01	2.170963e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.727518e+00	5.872572e-01	4.136886e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.413726e+00	2.243494e-01	2.742869e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.069405e+00	2.097139e-01	2.408559e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.011312e+00	2.035150e-01	2.165363e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.889642e-01	1.280899e-01	1.024654e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.390384e-02	5.498980e-03	4.751431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.522654e+00	5.462911e-01	6.632969e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.326883e+00	1.016176e+00	8.224225e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.584396e+00	8.835219e-01	4.728748e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.773323e+00	4.496776e-01	1.944143e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.346975e+00	1.954560e-01	4.354467e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.895651e+00	3.725254e-01	3.151890e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.266304e+00	3.041092e-01	5.175933e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.833172e+00	3.566699e-01	3.596016e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.223806e+00	1.697659e-01	3.673540e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.456036e-01	1.375162e-01	2.113654e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.060198e-01	8.792910e-02	1.389290e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.503153e-01	4.786480e-02	6.891914e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.702373e-02	2.101111e-02	5.439819e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.037195e-03	3.558233e-03	1.110107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.481719e+01	2.809942e+00	3.150954e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.107412e+01	1.229140e+00	1.629535e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.374840e+00	6.125694e-01	4.594595e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.961814e+00	1.119453e-01	7.718891e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.919997e+00	1.562217e-01	4.287257e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.463978e+00	3.284712e-01	2.540885e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.970994e+00	3.698832e-01	2.271544e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.004246e+00	2.223314e-01	3.068582e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.363003e+00	2.125186e-01	2.018257e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.870658e-01	1.440352e-01	1.443870e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.455339e-01	5.290345e-02	1.019633e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.963811e-01	2.957457e-02	5.865391e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.359772e-02	3.370605e-03	5.155507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.593480e+02	1.381810e+01	1.560929e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.591775e+01	3.015731e-01	4.075197e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.915031e+01	1.460248e+00	1.845870e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.327984e+01	6.417086e-01	1.692118e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.794408e+00	1.202721e+00	2.586498e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.072025e+00	1.693009e-01	5.431402e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.528079e+00	2.206230e-01	2.927185e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.525285e+00	2.233515e-01	1.659170e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.878878e+00	2.273243e-01	3.226887e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.184092e+00	1.802268e-01	1.930553e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.024831e-01	1.406857e-01	1.118387e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.980918e-02	6.355660e-03	6.686451e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.004940e+00	3.665008e-01	2.348039e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.908579e+00	4.409568e-02	1.132770e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.753881e+00	2.955702e-01	2.977591e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.050239e+00	1.328506e-01	2.453351e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.596982e-01	1.097081e-01	1.510429e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.257857e-01	3.382798e-02	1.507527e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.711141e-02	2.853122e-02	5.264505e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.649197e-03	2.483197e-03	2.506348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.392508e+00	4.420767e-01	3.046028e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.387978e+00	2.217327e-01	1.863810e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.248685e+00	1.532633e-01	1.898252e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.898225e-01	7.182930e-02	1.761981e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.061724e-01	6.386327e-02	6.914857e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.954935e-01	3.596554e-02	4.535389e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.540139e-02	1.842020e-02	2.644572e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.373929e-03	1.921325e-03	2.122147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.406341e+01	9.732699e-01	7.084785e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.511034e+00	3.333079e-01	3.352338e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.551765e+00	1.861150e-01	3.478864e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.205613e-01	1.309062e-01	1.645117e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.975027e-02	9.859760e-03	1.195585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.882689e-01	3.757719e-01	3.759020e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.159186e+00	9.060616e-01	9.463125e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.517171e+00	4.555254e-01	1.709154e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.613696e+00	1.943610e-01	2.297239e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.909294e+00	4.104187e-01	2.780086e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.111482e+00	2.835632e-01	3.367378e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.571221e+00	2.324044e-01	2.788710e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.015596e+00	1.163382e-01	4.466930e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.030240e-01	1.119562e-01	1.963686e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.914700e-01	1.444277e-01	1.485147e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.193752e-01	1.268663e-01	1.011737e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.183897e-01	5.042250e-02	6.035084e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.109760e-02	2.006228e-02	2.445070e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.394048e-03	1.597194e-03	2.298779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.208838e+00	1.871743e+00	1.650017e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.313238e+00	1.008081e+00	1.231146e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.397303e+00	3.558307e-01	5.708722e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.814409e+00	5.218424e-01	3.742469e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.409423e+00	5.068174e-01	1.870868e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.041672e+00	2.800499e-01	3.190650e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.314552e+00	2.361582e-01	2.090435e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.680854e+00	1.516263e-01	2.812163e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.245401e+00	1.539065e-01	2.206004e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.468438e-01	5.469737e-02	5.011519e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.271530e-01	1.823079e-01	1.120505e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.579431e-01	1.930754e-01	9.428056e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.437920e-01	3.471223e-02	4.987721e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.302325e-01	4.782701e-02	3.420923e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.564831e-03	2.328783e-03	3.424278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.552303e+01	6.275854e+00	7.620431e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.485673e+01	4.731028e+00	4.045435e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.810714e+01	1.467495e+00	1.751608e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.152110e+01	1.538288e+00	1.130642e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.306816e+00	8.369037e-01	4.687038e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.409246e+00	5.312600e-01	5.771234e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.695725e+00	2.771813e-01	6.990457e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.960861e+00	3.308304e-01	2.620632e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.137806e+00	1.469580e-01	3.189355e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.575617e-01	1.695134e-01	1.588663e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.543974e-01	9.145102e-02	1.457379e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.690635e-02	7.150901e-03	7.011346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.373082e+00	6.899718e-01	6.510531e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.164675e+00	1.817579e-01	3.211355e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.313530e+00	3.070440e-01	4.158636e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.430502e+00	2.173591e-01	2.961811e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.201816e-01	1.204386e-01	1.758950e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.762578e-01	5.095527e-02	1.454345e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.597503e-01	4.053128e-02	5.128729e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.661565e-02	2.274267e-02	1.642098e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.484589e-03	1.030937e-03	8.609061e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.867613e+01	2.349984e+00	2.171651e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.229003e+00	1.251507e-01	2.293092e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.059138e+00	1.426909e-01	9.115455e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.309284e+00	3.203191e-01	2.499099e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.340772e+00	1.521285e-01	1.805753e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.888264e-01	7.497840e-02	1.689220e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.800492e-01	5.935603e-02	6.633689e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.746221e-01	2.631245e-02	4.613678e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.136374e-02	4.761841e-03	5.182999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.898421e+02	1.315300e+01	1.361723e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.621648e+01	3.842407e-01	6.005246e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.036848e+00	2.568609e-01	5.166132e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.077137e+00	6.882229e-02	1.033077e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.739241e+00	1.833163e-01	2.548258e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.056309e+00	1.521577e-01	1.715599e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.365076e-01	1.119781e-01	1.222923e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.625923e-02	5.371401e-03	8.758801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.955472e+00	8.111717e-01	9.101268e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.943307e+00	7.746209e-01	6.763851e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.697911e+00	3.792110e-01	5.871941e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.270350e+00	2.474796e-01	2.239542e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.928703e+00	3.056263e-01	2.264327e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.499469e+00	3.817910e-01	2.847262e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.850261e+00	2.408099e-01	3.350993e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.410762e+00	1.871719e-01	2.778393e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.944275e-01	1.112154e-01	3.578469e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.715235e-01	1.370707e-01	1.670636e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.727387e-01	1.138515e-01	1.117186e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.452982e-01	7.154588e-02	6.725561e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.256450e-02	3.211455e-02	2.742743e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.289001e-03	1.354096e-03	2.722276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.356834e+01	2.881282e+00	3.213761e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.649544e+00	1.008478e+00	4.112518e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.142109e+00	3.459721e-01	4.534466e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.152718e+00	7.087881e-02	3.555088e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.442902e+00	1.573488e-01	1.433318e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.864898e+00	2.672801e-01	1.073763e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.388502e+00	2.967862e-01	1.785581e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.770801e+00	1.722311e-01	2.646980e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.215621e+00	1.278716e-01	2.221320e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.100154e-01	6.768434e-02	2.805405e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.731974e-01	1.769018e-01	9.470101e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.247307e-01	4.642958e-02	4.920167e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.373881e-02	3.590155e-03	4.918150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.889549e+02	1.220108e+01	1.216627e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.295704e+01	2.028886e+00	1.555057e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.451363e+01	4.708986e-01	5.542020e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.831403e+00	2.210128e-01	2.827393e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.448401e+00	1.165660e-01	5.086004e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.402884e+00	1.787534e-01	1.479434e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.061115e+00	1.931929e-01	8.668567e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.010042e+00	7.293537e-02	2.871845e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.804525e+00	2.366830e-01	2.078373e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.127740e+00	1.462294e-01	2.355744e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.944033e-01	1.234446e-01	1.504165e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.455225e-02	9.352253e-03	9.041835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.790079e+00	2.782765e-01	2.473176e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.284694e+00	1.549804e-01	2.772459e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.760730e+00	2.209077e-01	3.943124e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.145044e+00	1.551697e-01	2.338284e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.896957e-01	7.506792e-02	1.341028e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.956323e-01	2.732427e-02	8.807177e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.021922e-01	3.494018e-02	2.672118e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.465765e-03	7.175474e-03	9.186827e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.486305e+00	3.511490e-01	2.551027e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.413759e+00	2.069779e-01	1.814288e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.279764e+00	1.137199e-01	1.845578e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.974133e-01	6.755171e-02	1.115471e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.456323e-01	3.384774e-02	8.508150e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.680685e-01	1.569283e-02	3.180831e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.431991e-02	3.228293e-02	7.358500e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.144676e-03	3.807277e-03	5.929456e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.466066e+01	7.039937e-01	5.903135e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.277167e+00	3.072327e-01	3.215201e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.427295e+00	1.736252e-01	2.135227e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.826966e-01	8.308342e-02	1.353145e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.288598e-02	1.084359e-02	5.164019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.221962e-01	2.534017e-01	2.535234e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.692302e+00	8.955680e-01	8.009255e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.557880e+00	3.601083e-01	3.816945e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.180034e+00	4.894390e-01	1.482399e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.052245e+00	3.222626e-01	3.092725e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.261656e+00	2.462237e-01	3.871668e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.670939e+00	1.894908e-01	3.217406e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.212248e+00	1.465916e-01	3.297634e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.757863e-01	1.585624e-01	2.051278e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.010862e-01	8.599675e-02	1.285207e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.743182e-01	4.183722e-02	9.384306e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.929733e-01	2.758596e-02	4.955031e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.799689e-02	3.893809e-02	1.588911e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.807306e-03	5.612952e-03	2.792677e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.988885e+00	1.086229e+00	1.573118e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.052851e+01	1.303561e+00	1.008333e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.370884e+00	2.876430e-01	3.044826e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.796246e+00	7.244449e-01	1.578097e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.056529e+00	2.780857e-01	5.648486e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.135922e+00	2.593057e-01	2.601427e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.362227e+00	2.481532e-01	2.414514e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.683577e+00	1.823705e-01	2.813284e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.215707e+00	2.018958e-01	1.473962e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.330273e-01	9.438757e-02	1.084973e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.463493e-01	5.589832e-02	1.104651e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.651227e-01	3.425333e-02	1.074057e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.269875e-01	3.320791e-02	5.030335e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.124733e-01	3.871914e-02	1.428206e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.060320e-03	3.785927e-03	5.567629e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.609242e+01	5.840936e+00	7.205919e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.890962e+01	2.759196e+00	3.916586e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.790593e+01	1.199891e+00	9.934580e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.827309e+00	7.222135e-01	7.224056e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.792890e+00	7.901061e-01	5.314808e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.699363e+00	4.351468e-01	5.776141e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.624906e+00	4.194617e-01	2.868049e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.726738e+00	1.865681e-01	2.869736e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.108688e+00	1.874808e-01	1.757180e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.452794e-01	1.012691e-01	1.607525e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.626170e-01	8.471111e-02	9.231161e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.318140e-02	7.507162e-03	2.894514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.950489e+00	6.218726e-01	6.342581e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.440456e+00	2.361013e-01	9.226929e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.528638e+00	3.392447e-01	4.126691e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.493904e+00	2.126613e-01	3.346434e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.199412e-01	1.583145e-01	1.813268e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.742828e-01	4.118700e-02	1.114403e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.365943e-01	3.305926e-02	4.956175e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.544553e-02	4.170551e-02	5.355189e-03
8.200000e-01	1.800000e-01	1.800000e-01	9.182481e-04	2.305718e-03	4.097656e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.736746e+01	2.181137e+00	2.465025e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.298610e+00	3.892968e-01	1.509394e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.079061e+00	1.791738e-01	3.128378e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.395618e+00	2.991076e-01	2.512875e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.356358e+00	1.454678e-01	1.798833e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.981852e-01	7.149534e-02	1.257795e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.447216e-01	3.158583e-02	7.697889e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.408441e-01	1.510762e-02	3.342832e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.226592e-02	8.409679e-03	9.805677e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.859416e+02	1.515669e+01	1.400218e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.932801e+01	9.989517e-01	1.119718e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.056090e+00	3.371168e-01	2.254452e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.053536e+00	1.863922e-01	2.113547e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.861612e+00	1.601841e-01	2.356048e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.315329e-01	1.292004e-01	1.565945e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.210168e-01	7.310520e-02	1.114514e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.436723e-02	8.401941e-03	3.360987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.203457e+00	6.483154e-01	8.339737e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.174383e+00	9.043591e-01	7.869700e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.004659e+00	6.876387e-01	2.560889e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.658298e+00	3.560324e-01	1.904866e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.157674e+00	3.855751e-01	2.136663e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.430138e+00	2.819978e-01	5.288019e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.055914e+00	2.990527e-01	3.221919e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.515858e+00	1.855544e-01	3.102297e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.946455e-01	1.230512e-01	2.600324e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.213108e-01	1.401309e-01	1.423305e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.116023e-01	4.181603e-02	1.313764e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.142683e-01	3.824113e-02	5.009671e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.602131e-02	4.437829e-02	1.411197e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.047715e-03	5.706908e-03	2.548609e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.878158e+01	2.550872e+00	3.286632e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.213427e+01	1.500062e+00	1.136176e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.657532e+00	4.472131e-01	5.029205e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.100328e+00	2.645777e-01	1.075306e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.855716e+00	3.468031e-01	1.197740e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.757781e+00	1.746169e-01	3.643161e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.371765e+00	2.127292e-01	2.904728e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.952110e+00	2.614216e-01	1.968130e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.210036e+00	1.897756e-01	1.605704e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.845586e-01	6.975642e-02	1.198275e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.944789e-01	3.807484e-02	9.724167e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.909241e-01	3.660321e-02	3.543733e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.542740e-02	8.254297e-03	1.741762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.813224e+02	1.192681e+01	1.287297e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.805053e+01	5.530743e-01	1.321656e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.721985e+01	5.392601e-01	5.711511e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.065160e+01	1.444201e+00	8.457250e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.547155e+00	6.731551e-01	5.414860e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.439523e+00	1.669551e-01	5.423548e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.159587e+00	2.625845e-01	1.198672e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.266763e+00	1.279279e-01	1.920922e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.660483e+00	1.837218e-01	2.345531e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.004232e+00	1.298406e-01	2.348082e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.607786e-01	1.278074e-01	1.127084e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.903314e-02	9.900136e-03	4.827460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.204754e+00	4.185780e-01	2.608190e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.853270e+00	1.147496e-01	1.828870e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.492181e+00	2.293926e-01	3.662167e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.421817e-01	1.823270e-01	2.250407e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.923219e-01	1.172342e-01	1.447734e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.475787e-01	4.231823e-02	1.288561e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.037607e-02	2.029591e-02	5.193609e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.725096e-03	2.519582e-03	1.895412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.615587e+00	3.868159e-01	3.834739e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.296387e+00	3.005865e-01	1.893660e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.161404e+00	1.653748e-01	1.935880e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.706651e-01	1.165658e-01	1.093977e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.009638e-01	5.150655e-02	7.637473e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.669358e-01	2.203879e-02	7.264451e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.164782e-02	1.450393e-02	2.582952e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.696665e-03	1.427263e-03	2.173611e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.468313e+01	9.291222e-01	6.665431e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.499499e+00	3.117349e-01	3.620655e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.272259e+00	2.097783e-01	2.353356e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.534668e-01	9.597110e-02	1.755976e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.400924e-02	6.194613e-03	1.205969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.101069e+00	4.272198e-01	6.397401e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.424491e+00	9.297510e-01	1.033000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.537225e+00	2.693390e-01	2.177617e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.671657e+00	3.318093e-01	1.666163e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.805361e+00	4.837388e-01	3.422702e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.926637e+00	3.046654e-01	3.735640e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.527042e+00	3.119946e-01	3.099623e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.116018e+00	2.630444e-01	2.631991e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.685896e-01	1.127333e-01	2.984198e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.298578e-01	8.048237e-02	1.666642e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.704042e-01	9.489640e-02	1.014558e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.533991e-01	2.698580e-02	1.234249e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.647442e-02	3.023161e-02	2.576037e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.346484e-03	1.242542e-03	2.023707e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.463585e+00	1.896930e+00	2.197614e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.017988e+01	1.037818e+00	1.345739e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.619241e+00	5.384892e-01	1.708589e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.287775e+00	2.376162e-01	7.413922e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.153402e+00	7.179288e-01	2.499120e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.873042e+00	3.245082e-01	2.600985e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.227456e+00	3.884331e-01	2.443672e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.555794e+00	2.427206e-01	2.443211e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.030776e+00	1.157063e-01	3.398834e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.061747e-01	1.067836e-01	2.108014e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.452071e-01	7.783934e-02	1.219519e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.973755e-01	1.000691e-01	7.165107e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.997539e-01	2.965545e-02	7.887296e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.002512e-01	2.460939e-02	3.680264e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.894493e-03	1.339332e-03	4.587103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.216654e+01	8.681824e+00	9.414248e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.813752e+01	3.545593e+00	4.841125e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.794694e+01	8.615004e-01	1.611347e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.085479e+01	1.454592e+00	8.768685e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.323043e+00	8.530079e-01	6.467940e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.005174e+00	3.906481e-01	4.785292e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.709321e+00	4.776658e-01	3.222192e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.515062e+00	1.859670e-01	5.310727e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.138413e+00	2.361393e-01	2.166988e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.041990e-01	1.818670e-01	1.638518e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.466557e-01	7.379735e-02	1.362564e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.264496e-02	3.491216e-03	6.718452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.527696e+00	7.695885e-01	8.050438e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.186160e+00	2.199345e-01	3.042627e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.432555e+00	4.459844e-01	3.576417e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.283073e+00	2.267647e-01	2.931223e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.964065e-01	1.126639e-01	2.409148e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.691566e-01	8.281439e-02	1.005044e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.061861e-01	2.422688e-02	8.282487e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.958322e-02	1.359709e-02	1.543493e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.401311e-04	6.363449e-04	8.057867e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.916384e+01	2.421250e+00	2.824165e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.590350e+00	2.580603e-01	1.184156e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.235786e+00	1.833107e-01	1.818328e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.154150e+00	3.087211e-01	2.549275e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.269473e+00	2.181783e-01	1.768897e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.399693e-01	1.011049e-01	1.253388e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.999963e-01	4.650550e-02	7.367439e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.368902e-01	2.021620e-02	6.188129e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.720375e-03	2.763596e-03	5.887330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.949778e+02	1.242455e+01	1.542761e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.825123e+01	8.276253e-01	6.735144e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.500950e+00	2.440444e-01	1.946366e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.706976e+00	1.885274e-01	3.748556e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.687069e+00	1.977627e-01	2.076210e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.964927e-01	1.734580e-01	1.597535e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.904819e-01	7.787668e-02	1.525992e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.349745e-02	4.099096e-03	9.486235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.144447e+00	9.108678e-01	1.098073e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.881576e+00	7.005465e-01	9.076525e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.780450e+00	5.368852e-01	5.589533e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.475725e+00	3.600031e-01	1.368807e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.909552e+00	3.365749e-01	3.670685e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.588936e+00	6.276065e-01	3.425708e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.707891e+00	2.412638e-01	4.677735e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.369705e+00	2.759580e-01	3.164039e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.050157e-01	1.420718e-01	3.321121e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.708118e-01	1.449096e-01	1.569499e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.178870e-01	1.068292e-01	1.096863e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.767690e-01	2.973871e-02	1.195867e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.773634e-02	3.072471e-02	2.708777e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.313508e-03	1.098816e-03	2.308823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.493270e+01	3.229064e+00	4.429069e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.156276e+00	1.127567e+00	2.864272e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.291250e+00	5.257401e-01	1.435331e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.497804e+00	1.222984e-01	3.364582e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.680708e+00	2.975536e-01	1.870402e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.921081e+00	4.360189e-01	1.367113e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.193303e+00	2.678251e-01	3.802230e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.772727e+00	3.532049e-01	2.012037e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.104324e+00	1.336108e-01	2.188838e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.787063e-01	8.641485e-02	1.236879e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.957643e-01	8.808416e-02	8.929940e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.894359e-01	2.961449e-02	6.696829e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.192364e-02	2.341388e-03	5.630941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.933494e+02	1.116035e+01	1.570435e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.694283e+01	1.799052e+00	8.748157e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.596047e+01	1.232910e+00	5.900130e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.969073e+00	3.687624e-01	7.304733e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.486827e+00	3.883649e-01	3.952095e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.500378e+00	5.094402e-01	1.153407e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.678251e+00	1.225990e-01	2.161574e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.008540e+00	1.416831e-01	1.302901e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.623809e+00	2.182002e-01	3.074572e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.094123e+00	2.234284e-01	1.849764e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.264576e-01	9.353712e-02	1.598835e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.033085e-02	4.824456e-03	1.018197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.966944e+00	3.521412e-01	2.685233e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.152605e+00	3.248497e-02	9.796735e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.755588e+00	3.471000e-01	3.847679e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.548180e-01	1.577601e-01	2.915742e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.209206e-01	9.863547e-02	1.560088e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.769767e-01	4.893050e-02	7.763047e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.372556e-02	2.196505e-02	5.502449e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.700940e-03	5.262237e-03	8.639951e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.670771e+00	3.735356e-01	3.440098e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.386326e+00	2.289687e-01	2.136941e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.165063e+00	1.915447e-01	1.675472e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.654935e-01	8.810929e-02	1.323940e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.100797e-01	4.346819e-02	6.258302e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.228308e-01	3.463328e-02	3.649730e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.612404e-02	1.812596e-02	1.200177e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.254989e-03	3.325951e-03	5.521536e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.530931e+01	6.772386e-01	7.630247e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.901714e+00	3.908021e-01	3.022909e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.249098e+00	2.472197e-01	1.864576e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.039276e-01	8.904230e-02	1.365165e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.987941e-02	7.173645e-03	5.890618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.273604e-01	2.690599e-01	4.162086e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.976733e+00	1.020067e+00	9.856230e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.620469e+00	4.182539e-01	4.492517e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.924779e+00	4.194430e-01	2.820466e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.139771e+00	5.497112e-01	4.420763e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.202951e+00	3.225351e-01	3.862718e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.680411e+00	3.704109e-01	3.482573e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.191395e+00	3.069812e-01	2.757437e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.984065e-01	1.589174e-01	1.951427e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.178586e-01	1.126017e-01	2.004545e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.186099e-01	4.986868e-02	1.108900e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.711028e-01	2.567603e-02	7.601318e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.308990e-02	1.840840e-02	4.034643e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.576038e-03	2.695599e-03	3.294127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.436382e+00	1.406012e+00	2.068774e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.012369e+01	1.129766e+00	1.635272e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.529730e+00	4.271065e-01	2.048024e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.545058e+00	5.089479e-01	3.812766e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.854579e+00	4.049231e-01	5.632935e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.987528e+00	4.261818e-01	3.837003e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.485345e+00	5.802692e-01	2.810995e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.562235e+00	2.244828e-01	2.028783e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.228493e+00	2.702156e-01	1.666789e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.497349e-01	1.434375e-01	1.713057e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.845060e-01	8.485206e-02	1.412248e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.252218e-01	8.271666e-02	9.056303e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.639192e-01	2.173288e-02	9.736862e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.830695e-02	1.476250e-02	3.848388e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.851905e-03	2.305444e-03	2.509096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.989773e+01	6.855209e+00	6.980286e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.954810e+01	2.622935e+00	4.308432e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.747186e+01	5.779278e-01	1.814353e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.946634e+00	7.261524e-01	7.490488e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.808839e+00	7.995070e-01	6.030519e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.592036e+00	5.543942e-01	3.862474e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.611152e+00	6.272703e-01	3.189064e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.546099e+00	3.273019e-01	2.748323e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.358705e-01	2.305991e-01	2.550716e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.717192e-01	1.691963e-01	1.192734e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.660795e-01	4.509279e-02	2.023260e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.092514e-02	3.855324e-03	3.509640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.142725e+00	7.448710e-01	8.202965e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.345759e+00	2.190351e-01	3.815615e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.557806e+00	4.513823e-01	5.179742e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.479740e+00	3.125624e-01	3.523315e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.805164e-01	1.183068e-01	2.163015e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.567280e-01	7.909732e-02	1.011231e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.300762e-01	1.960770e-02	6.249029e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.666873e-02	2.790269e-02	6.645167e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.142882e-03	2.806871e-03	7.688946e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.883066e+01	2.610375e+00	3.478611e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.841884e+00	3.980380e-01	2.877300e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.219834e+00	2.890744e-01	2.635242e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.303788e+00	3.493596e-01	3.118589e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.234523e+00	2.213328e-01	1.893585e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.861851e-01	1.090846e-01	1.050120e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.983934e-01	5.631921e-02	5.771126e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.252240e-01	1.579581e-02	5.148363e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.197282e-03	5.765000e-03	2.197039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.914389e+02	1.590150e+01	1.909345e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.829880e+01	9.509827e-01	1.289355e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.174576e+00	5.175339e-01	3.943255e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.078759e+00	2.515001e-01	2.187030e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.598360e+00	2.208624e-01	2.020933e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.166805e-01	1.793575e-01	1.454050e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.100714e-01	6.180118e-02	1.199497e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.285776e-02	6.460155e-03	4.120839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.428495e+00	7.405755e-01	1.024942e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.098558e+00	8.860888e-01	1.181669e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.951332e+00	4.062049e-01	4.283291e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.680048e+00	4.197547e-01	1.207052e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.272435e+00	6.079904e-01	2.544418e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.377096e+00	3.396613e-01	6.436803e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.031922e+00	4.628811e-01	3.677604e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.540568e+00	3.767278e-01	3.260135e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.728524e-01	2.016227e-01	2.354350e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.909308e-01	8.597157e-02	2.453146e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.827508e-01	7.411499e-02	1.163566e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.983070e-01	3.611188e-02	6.323700e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.646842e-02	1.790330e-02	4.534673e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.662345e-03	2.651329e-03	3.203022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.162278e+01	3.239958e+00	4.600536e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.091953e+01	8.604531e-01	2.154966e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.219665e+00	1.129722e+00	9.715664e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.055232e+00	5.345442e-01	1.413216e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.767933e+00	3.672040e-01	3.271739e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.927334e+00	2.229371e-01	4.678626e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.375738e+00	2.467758e-01	3.810104e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.886025e+00	5.066240e-01	2.276726e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.122955e+00	1.945160e-01	1.531169e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.449480e-01	1.368166e-01	1.378545e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.549393e-01	5.115404e-02	1.074944e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.381945e-01	1.873037e-02	8.663198e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.134569e-02	3.307919e-03	5.680764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.886265e+02	1.351808e+01	1.849982e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.767454e+01	1.456740e+00	2.618373e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.623337e+01	1.217515e+00	3.829041e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.239507e+01	1.305043e+00	1.567347e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.274618e+00	5.006008e-01	2.873555e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.298989e+00	2.386308e-01	2.794650e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.195982e+00	3.641504e-01	1.787642e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.225818e+00	3.285910e-01	1.398246e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.498866e+00	2.100370e-01	2.617552e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.096715e-01	2.125287e-01	1.667471e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.509547e-01	1.117510e-01	1.100669e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.463473e-02	4.197449e-03	7.087191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.453807e+00	3.567890e-01	2.579824e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.611322e+00	1.002231e-01	1.749319e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.402233e+00	2.794105e-01	3.112812e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.990382e-01	1.690789e-01	1.879251e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.848498e-01	7.868344e-02	1.510072e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.492478e-01	6.814544e-02	7.292691e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.208170e-02	1.812438e-02	3.916904e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.453548e-03	1.508986e-03	2.086081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.883736e+00	3.731251e-01	3.854884e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.004359e+00	2.512101e-01	2.349672e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.074657e+00	1.373186e-01	1.470934e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.948222e-01	1.145213e-01	9.260251e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.088902e-01	5.447927e-02	6.477907e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.771522e-01	3.365531e-02	3.953856e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.536554e-02	1.210976e-02	2.304811e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.355436e-03	1.160690e-03	1.722839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.504462e+01	7.588112e-01	9.056215e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.912320e+00	4.838686e-01	3.144535e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.305938e+00	2.289561e-01	1.958683e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.503920e-01	1.189932e-01	1.159408e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.157000e-02	7.117946e-03	1.100946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.469772e+00	5.376365e-01	4.792247e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.172160e+00	9.391868e-01	8.170695e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.426627e+00	1.395985e-01	9.265506e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.297362e+00	2.970005e-01	4.292458e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.511340e+00	3.331247e-01	3.302575e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.727454e+00	2.718422e-01	4.086877e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.356492e+00	2.620058e-01	3.281789e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.733092e-01	1.794638e-01	2.127279e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.927392e-01	1.116215e-01	2.308471e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.772605e-01	7.478856e-02	1.350805e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.264180e-01	8.971276e-02	8.681709e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.785161e-01	5.254272e-02	5.329231e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.655089e-02	1.321932e-02	2.370351e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.224900e-03	1.590285e-03	1.905874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.024769e+00	2.231352e+00	1.815701e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.000957e+01	8.155824e-01	1.450242e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.410902e+00	3.278800e-01	5.134115e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.222011e+00	2.468047e-01	4.941594e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.746068e+00	4.618342e-01	3.496147e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.767864e+00	5.169379e-01	2.767375e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.029130e+00	2.999596e-01	2.170782e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.452804e+00	2.173254e-01	2.122941e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.658019e-01	1.230545e-01	1.891095e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.434222e-01	1.030801e-01	1.327446e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.865717e-01	7.670304e-02	1.090947e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.299875e-01	1.271341e-01	7.637386e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.940276e-01	4.187406e-02	7.707169e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.589582e-02	2.196331e-02	3.081431e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.895969e-03	2.310007e-03	2.516985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.585357e+01	9.937116e+00	9.867773e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.027336e+01	3.935639e+00	3.437362e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.686539e+01	3.551445e-01	2.318441e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.000226e+01	9.781888e-01	1.390395e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.223991e+00	6.747654e-01	7.522546e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.753640e+00	6.727153e-01	3.638084e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.329245e+00	3.935217e-01	3.978384e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.652951e+00	3.884232e-01	3.019238e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.024419e+00	1.653939e-01	2.680782e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.931794e-01	1.180382e-01	1.494744e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.155181e-01	1.298412e-01	1.092516e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.210661e-02	4.325496e-03	6.933524e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.937458e+00	7.600782e-01	7.529595e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.169353e+00	2.311329e-01	7.156219e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.144242e+00	3.171186e-01	3.935478e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.198187e+00	2.287819e-01	2.536476e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.039882e-01	1.060683e-01	2.015634e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.374837e-01	9.115642e-02	9.198081e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.125538e-01	2.367529e-02	5.695258e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.529961e-02	9.148287e-03	1.792222e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.560373e-04	6.177312e-04	8.027818e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.134468e+01	2.391450e+00	2.846491e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.138613e+00	2.975497e-01	5.200216e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.112186e+00	1.735552e-01	1.019939e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.942279e+00	2.800317e-01	2.685372e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.154036e+00	1.810534e-01	1.544699e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.698965e-01	9.812448e-02	9.563061e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.905581e-01	4.806340e-02	6.068848e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.563152e-01	2.715924e-02	4.190198e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.613626e-03	2.976001e-03	4.793973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.081485e+02	1.243109e+01	1.454683e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.667672e+01	3.026452e-01	6.900550e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.937269e+00	2.759668e-01	1.573909e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.118738e+00	4.012460e-01	1.156392e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.777484e+00	2.089040e-01	1.774819e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.353248e-01	1.801678e-01	1.492669e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.197261e-01	1.061722e-01	1.004227e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.185777e-02	4.443783e-03	1.036523e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.955855e+00	1.046176e+00	1.076796e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.117719e+00	6.324130e-01	4.537845e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.530196e+00	2.349750e-01	9.061083e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.406909e+00	3.593465e-01	2.051410e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.542576e+00	2.703262e-01	5.876071e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.338630e+00	4.860830e-01	3.132364e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.623749e+00	2.513903e-01	3.986783e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.279159e+00	2.605702e-01	2.524150e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.076111e-01	1.548976e-01	2.728041e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.494513e-01	9.837375e-02	1.735573e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.695441e-01	9.432208e-02	9.281171e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.000776e-01	5.522028e-02	5.742812e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.784842e-02	1.260048e-02	2.547302e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.366281e-03	1.443451e-03	1.892436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.881494e+01	3.139388e+00	4.456454e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.511895e+00	6.983659e-01	4.524979e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.040808e+00	5.534014e-01	2.760244e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.166024e+00	1.790744e-01	2.510363e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.141477e+00	1.085634e-01	4.971088e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.752345e+00	2.988939e-01	2.675968e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.116774e+00	5.376381e-01	2.597437e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.642925e+00	2.993694e-01	1.884466e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.979381e-01	1.258307e-01	1.868731e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.242315e-01	9.597697e-02	1.063020e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.789183e-01	9.088440e-02	6.944506e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.874245e-01	5.199054e-02	6.307400e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.161408e-02	2.748170e-03	4.181283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.070738e+02	1.087679e+01	1.493996e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.293158e+01	1.372348e+00	9.962490e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.286488e+01	2.111356e-01	3.714343e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.082549e+01	1.252160e+00	6.190750e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.148397e+00	4.294951e-01	7.593145e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.905856e+00	8.053379e-02	3.140947e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.714218e+00	1.945333e-01	9.076846e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.955255e+00	5.892137e-01	4.873864e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.460088e+00	2.218549e-01	2.571270e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.669822e-01	1.674254e-01	2.202151e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.010078e-01	1.195334e-01	1.274508e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.794235e-02	7.989664e-03	7.662802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.251632e+00	3.462035e-01	2.296365e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.955307e+00	1.063762e-01	7.579741e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.474760e+00	2.239255e-01	3.945582e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.948975e-01	1.408736e-01	2.943124e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.775654e-01	1.069541e-01	1.326015e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.037474e-01	4.932065e-02	6.494063e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.818094e-02	1.995511e-02	4.069413e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.430039e-03	3.898849e-03	6.384959e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.901788e+00	3.298164e-01	3.064397e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.024647e+00	1.950829e-01	2.103082e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.189907e+00	1.652337e-01	1.917459e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.579709e-01	8.731446e-02	9.616240e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.964016e-01	5.339160e-02	4.997674e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.082104e-01	2.757024e-02	3.212478e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.287350e-02	1.307559e-02	2.028535e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.769168e-03	2.442195e-03	5.657325e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.572040e+01	6.864216e-01	6.431809e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.713165e+00	3.030419e-01	3.810424e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.107159e+00	1.999211e-01	1.848546e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.560361e-01	9.995713e-02	1.012687e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.753702e-02	8.214999e-03	5.521157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.042255e+00	4.135508e-01	3.548877e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.710781e+00	1.005455e+00	9.986692e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.883927e+00	4.186788e-01	1.634084e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.611700e+00	3.787940e-01	3.070948e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.730413e+00	4.454659e-01	3.348723e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.901791e+00	2.669331e-01	5.705876e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.393692e+00	2.046162e-01	3.739882e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.027961e+00	1.835314e-01	2.370503e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.370973e-01	1.480380e-01	2.179724e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.089515e-01	1.020350e-01	1.472443e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.555126e-01	4.018396e-02	1.319032e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.406517e-01	2.732707e-02	5.502707e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.773301e-02	3.566679e-02	1.728274e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.856564e-03	1.810512e-03	9.797630e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.976744e+00	1.848708e+00	1.553172e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.087619e+01	9.865506e-01	1.280241e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.435936e+00	2.501355e-01	5.211168e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.006365e+00	4.515532e-01	3.985403e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.811181e+00	6.251925e-01	2.906580e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.560288e+00	2.450879e-01	4.977690e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.067792e+00	2.052278e-01	3.675878e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.577541e+00	3.254524e-01	1.891068e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.099783e+00	2.867164e-01	1.492326e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.661585e-01	9.100233e-02	2.038095e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.802485e-01	7.778876e-02	8.491635e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.611562e-01	3.834845e-02	1.357141e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.530197e-01	2.372278e-02	4.509554e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.436928e-02	4.220288e-02	1.970251e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.969826e-03	1.991329e-03	1.380236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.677990e+01	8.319705e+00	8.221481e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.077076e+01	2.263703e+00	3.775428e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.631392e+01	6.751054e-01	1.858691e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.211117e+00	1.041938e+00	5.066298e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.842318e+00	1.008968e+00	4.524569e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.244723e+00	4.170314e-01	6.118499e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.309209e+00	3.792207e-01	2.798548e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.337191e+00	1.840264e-01	4.053035e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.236470e-01	2.175969e-01	1.617361e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.109626e-01	1.151280e-01	1.220231e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.969210e-01	9.784815e-02	7.063714e-02
6.140000e-01	3.860000e-01	3.860000e-01	7.712752e-03	3.297997e-03	4.585858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.593128e+00	7.401210e-01	8.335691e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.197794e+00	2.225113e-01	9.516014e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.424464e+00	4.425035e-01	3.766909e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.296212e+00	2.074159e-01	3.952732e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.672338e-01	1.431177e-01	1.727127e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.159450e-01	7.936298e-02	9.191468e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.933688e-02	1.784562e-02	5.264347e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.745575e-02	2.279364e-02	7.023125e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.054894e-03	1.584997e-03	2.209608e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.131939e+01	2.728157e+00	3.050916e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.280194e+00	3.552421e-01	2.576221e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.984271e+00	3.436619e-01	2.367552e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.178124e+00	2.674332e-01	3.977371e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.133769e+00	2.196448e-01	1.775973e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.606541e-01	9.554605e-02	1.121255e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.712089e-01	4.972886e-02	5.666285e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.839377e-02	1.950522e-02	3.711206e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.399981e-03	3.993052e-03	2.173317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.096300e+02	1.665956e+01	2.004767e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.638658e+01	2.292589e+00	8.514671e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.937853e+00	2.740439e-01	7.694221e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.970072e+00	3.170184e-01	2.215368e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.605938e+00	2.119572e-01	1.836134e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.515708e-01	1.517886e-01	1.541583e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.596591e-01	1.243563e-01	9.830987e-02
6.150000e-01	3.850000e-01	3.850000e-01	9.152736e-03	6.376797e-03	3.842930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.173053e+00	9.081835e-01	9.360297e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.701613e+00	9.795351e-01	7.330494e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.008239e+00	3.494304e-01	1.578087e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.428708e+00	6.081353e-01	1.510480e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.906869e+00	4.094243e-01	3.050777e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.229344e+00	3.000884e-01	4.774718e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.670214e+00	2.469246e-01	6.365512e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.316764e+00	2.417688e-01	2.962516e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.996398e-01	1.709303e-01	2.114275e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.814979e-01	9.627952e-02	2.257285e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.211646e-01	5.452675e-02	1.301810e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.488366e-01	2.664571e-02	6.289967e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.519037e-02	3.182936e-02	1.636613e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.990970e-03	1.810280e-03	9.663100e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.538829e+01	3.677622e+00	3.565277e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.269202e+01	1.534265e+00	1.121955e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.088476e+00	3.446615e-01	1.235537e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.171891e+00	6.314819e-01	1.440890e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.145724e+00	4.254276e-01	2.191386e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.622883e+00	2.761301e-01	3.507025e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.025121e+00	2.161820e-01	5.751195e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.609661e+00	2.500767e-01	2.451477e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.089054e+00	1.953296e-01	1.470331e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.098159e-01	7.945275e-02	1.231303e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.236532e-01	4.492911e-02	1.102733e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.446447e-01	2.665628e-02	3.438447e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.002874e-02	3.990066e-03	2.571434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.093265e+02	1.482796e+01	1.578728e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.496590e+01	1.572914e+00	1.911294e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.496451e+01	1.191860e+00	7.493859e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.897226e+00	8.540733e-01	9.317943e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.896407e+00	1.096911e+00	2.863063e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.947712e+00	2.188783e-01	7.142561e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.176578e+00	3.505136e-01	5.848054e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.958265e+00	2.822077e-01	1.167997e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.415432e+00	1.616691e-01	3.065265e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.576996e-01	1.465218e-01	2.080662e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.577922e-01	1.442374e-01	1.000746e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.239875e-02	4.075287e-03	7.183484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.503073e+00	3.270288e-01	2.677357e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.486201e+00	1.979908e-01	1.333072e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.452968e+00	2.578651e-01	2.437736e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.586234e-01	1.205746e-01	2.358298e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.221976e-01	6.340718e-02	1.917657e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.388117e-01	7.209643e-02	7.140213e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.836421e-02	1.969181e-02	4.633759e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.171298e-03	1.792356e-03	1.515949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.920504e+00	3.853507e-01	2.816226e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.936391e+00	1.880347e-01	2.153609e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.006314e+00	1.302118e-01	1.578453e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.710518e-01	6.419819e-02	1.359002e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.075473e-01	6.632984e-02	5.858623e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.637850e-01	2.788233e-02	3.592801e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.571378e-02	1.436484e-02	1.869222e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.536118e-03	1.539570e-03	1.822840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.513447e+01	7.857059e-01	6.753642e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.047084e+00	4.298906e-01	2.631646e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.206946e+00	1.586817e-01	2.689710e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.681140e-01	1.198984e-01	1.125399e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.230181e-02	6.349016e-03	8.776363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.728608e+00	4.806302e-01	9.019452e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.329710e+00	1.232155e+00	6.514474e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.087313e+00	1.398728e-01	5.807099e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.182293e+00	3.118078e-01	2.985746e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.375985e+00	3.480833e-01	3.527467e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.775596e+00	2.990650e-01	3.145301e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.301911e+00	1.738737e-01	2.930455e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.141621e+00	2.707757e-01	2.061618e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.947358e-01	1.244263e-01	1.916681e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.298306e-01	6.239212e-02	1.929209e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.954122e-01	4.751137e-02	7.917228e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.291826e-01	2.409783e-02	7.195521e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.758793e-02	2.095344e-02	2.924411e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.108156e-03	1.338747e-03	2.162928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.725267e+00	1.768773e+00	1.882679e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.063238e+01	1.073753e+00	6.457532e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.077385e+00	3.921504e-01	3.485966e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.048613e+00	3.578718e-01	4.942373e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.473071e+00	5.189158e-01	3.725453e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.403101e+00	2.165776e-01	3.999254e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.838965e+00	2.162425e-01	3.392143e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.463696e+00	2.442611e-01	1.551782e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.183197e+00	2.449676e-01	1.329694e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.439272e-01	9.701940e-02	2.132202e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.357455e-01	8.395385e-02	7.625774e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.608837e-01	3.948124e-02	1.553139e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.005743e-02	6.813359e-02	3.783148e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.508122e-02	5.375934e-02	2.303224e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.271537e-03	2.339593e-03	2.780062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.995099e+01	8.522412e+00	9.296428e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.992537e+01	2.927003e+00	3.188677e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.676647e+01	1.098662e+00	1.845390e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.678320e+00	9.504404e-01	8.890760e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.027027e+00	8.746356e-01	3.965553e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.744447e+00	4.266702e-01	3.394588e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.322859e+00	2.486297e-01	4.847963e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.613919e+00	3.292632e-01	3.210430e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.451122e-01	1.569569e-01	1.909565e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.113774e-01	1.053858e-01	1.924798e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.550910e-01	7.567932e-02	1.126101e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.135071e-02	4.131006e-03	4.943868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.077579e+00	7.442551e-01	6.904739e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.054700e+00	2.281205e-01	1.050123e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.010196e+00	3.303580e-01	3.785559e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.284234e+00	1.846558e-01	2.671725e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.228646e-01	9.299618e-02	1.776421e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.010310e-01	6.149292e-02	8.436720e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.189746e-01	3.912440e-02	4.242436e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.488721e-02	1.045400e-02	1.293654e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.159756e-04	7.574491e-04	5.051313e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.187906e+01	2.221834e+00	2.380358e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.141663e+00	2.322916e-01	4.646102e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.902911e+00	1.784342e-01	2.275493e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.887727e+00	2.731935e-01	2.886287e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.094383e+00	1.387738e-01	1.963916e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.481001e-01	7.239259e-02	1.205386e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.037125e-01	7.130035e-02	5.726358e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.463551e-01	3.603021e-02	3.501326e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.573115e-03	2.959237e-03	4.207459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.125345e+02	1.217408e+01	1.349076e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.587699e+01	3.985834e-01	7.468597e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.791054e+00	1.612012e-01	3.009328e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.464941e+00	1.581076e-01	5.153903e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.683958e+00	1.729313e-01	1.818810e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.830532e-01	1.314438e-01	1.369162e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.963955e-01	7.534166e-02	1.095256e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.268469e-02	4.584467e-03	6.845723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.235351e+00	1.075821e+00	1.109221e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.970866e+00	1.089678e+00	4.888778e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.410145e+00	1.411547e-01	5.678808e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.147940e+00	3.442595e-01	2.451792e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.664109e+00	3.833128e-01	3.380539e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.132215e+00	2.832319e-01	3.606879e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.720617e+00	3.307723e-01	2.928934e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.279513e+00	2.234670e-01	2.217666e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.297070e-01	2.065146e-01	1.811824e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.190528e-01	7.439677e-02	1.853233e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.046690e-01	4.955727e-02	1.421156e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.629656e-01	3.999513e-02	5.351052e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.012571e-02	2.192137e-02	2.763252e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.133731e-03	1.301182e-03	2.370043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.031752e+01	3.500323e+00	3.905017e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.727381e+00	5.513768e-01	7.624190e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.434490e+00	2.696318e-01	3.319043e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.232078e+00	2.709436e-01	2.520239e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.224661e+00	2.221686e-01	2.026304e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.661204e+00	3.920994e-01	1.960624e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.048371e+00	2.100174e-01	3.625068e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.529095e+00	2.476484e-01	1.624842e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.122912e+00	2.129678e-01	1.221706e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.768244e-01	6.547849e-02	2.002146e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.983186e-01	1.065942e-01	6.419867e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.654416e-01	2.575732e-02	4.793744e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.147855e-02	3.721338e-03	4.222087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.110211e+02	1.278985e+01	1.341142e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.335386e+01	1.107981e+00	5.747968e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.320014e+01	2.314025e-01	1.826174e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.410884e+00	6.346107e-01	2.479432e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.661694e+00	1.613393e-01	6.544139e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.046160e+00	3.174461e-01	9.799182e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.649125e+00	2.360254e-01	1.658347e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.028522e+00	2.396271e-01	1.057498e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.540485e+00	1.840563e-01	2.866019e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.203665e-01	1.317650e-01	1.524695e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.001673e-01	9.391977e-02	1.338261e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.852032e-02	6.078936e-03	6.733928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.420300e+00	3.388479e-01	2.390122e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.786287e+00	1.356956e-01	1.896349e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.387181e+00	2.636360e-01	2.970253e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.136342e-01	1.402529e-01	2.476422e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.514164e-01	7.449079e-02	1.303048e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.733961e-01	3.063276e-02	9.557947e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.034358e-02	3.045058e-02	2.058943e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.595942e-03	3.714129e-03	1.463499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.079095e+00	3.311987e-01	2.905424e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.007532e+00	2.075997e-01	2.204755e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.656570e-01	1.485424e-01	1.480593e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.232206e-01	6.435853e-02	1.035621e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.920281e-01	4.041237e-02	4.494596e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.077349e-01	2.157884e-02	2.759941e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.455996e-02	1.368285e-02	1.667199e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.338997e-03	1.872641e-03	8.966097e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.587312e+01	6.548546e-01	5.724640e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.497903e+00	2.801880e-01	3.080821e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.114515e+00	1.691793e-01	1.708955e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.865245e-01	8.379609e-02	1.240846e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.609815e-02	5.643076e-03	6.323152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.287524e+00	3.973328e-01	5.586365e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.116957e+00	9.182747e-01	1.250864e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.749202e+00	7.726388e-01	1.101691e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.342173e+00	3.155349e-01	5.587250e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.595703e+00	4.597799e-01	3.589704e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.860104e+00	3.594183e-01	3.577449e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.315807e+00	2.464622e-01	2.765148e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.835485e-01	1.963488e-01	2.167200e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.379746e-01	9.898642e-02	2.488754e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.820392e-01	1.044920e-01	1.270912e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.595049e-01	5.658856e-02	1.049497e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.596671e-01	5.232307e-02	3.873095e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.989530e-02	1.385638e-02	5.904126e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.164753e-03	3.323596e-03	5.263792e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.571850e+00	1.454591e+00	2.659512e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.093521e+01	1.946120e+00	6.822829e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.284183e+00	1.546968e-01	6.489417e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.229038e+00	3.587641e-01	3.077118e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.783514e+00	4.100592e-01	2.764777e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.605364e+00	2.490969e-01	3.920443e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.905155e+00	3.586467e-01	2.215974e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.358916e+00	2.423111e-01	1.788145e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.502365e-01	1.049585e-01	2.799115e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.591792e-01	8.513685e-02	1.497607e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.797870e-01	9.383600e-02	1.071416e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.492299e-01	8.130340e-02	5.526547e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.750049e-01	4.860143e-02	4.489340e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.333106e-02	9.882118e-03	5.070589e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.814038e-03	2.642598e-03	9.724413e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.111345e+01	6.827654e+00	7.104325e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.011286e+01	2.313655e+00	3.744016e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.562165e+01	6.386147e-01	1.575360e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.574873e+00	1.305287e+00	5.171834e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.278579e+00	5.501465e-01	5.440415e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.262464e+00	4.409273e-01	3.823011e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.017109e+00	3.414239e-01	3.393801e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.442198e+00	2.028435e-01	2.113787e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.455414e-01	1.892003e-01	1.614438e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.394997e-01	1.096722e-01	1.183632e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.879021e-01	8.334797e-02	7.271680e-02
6.140000e-01	3.860000e-01	3.860000e-01	6.755373e-03	2.991501e-03	4.905130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.925002e+00	7.220968e-01	9.593540e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.130199e+00	3.739248e-01	4.968260e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.276854e+00	4.782762e-01	3.829110e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.192354e+00	2.078484e-01	3.503058e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.886454e-01	9.684893e-02	1.785247e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.931757e-01	4.491097e-02	8.686430e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.018565e-01	2.791069e-02	3.121087e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.390966e-02	2.269442e-02	1.256862e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.499288e-04	1.083197e-03	9.146625e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.168182e+01	2.388977e+00	3.295660e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.464002e+00	6.144154e-01	5.717186e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.170653e+00	3.505506e-01	1.922406e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.001851e+00	2.963296e-01	2.447056e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.028229e+00	1.366138e-01	1.860414e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.124393e-01	7.791060e-02	1.060299e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.491053e-01	4.553663e-02	5.706875e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.209223e-01	2.478793e-02	3.346477e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.756877e-03	3.888727e-03	2.966104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.104522e+02	1.257153e+01	1.895505e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.787131e+01	1.657974e+00	2.205290e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.031187e+00	6.934070e-01	1.838034e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.894376e+00	1.613507e-01	2.628880e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.436776e+00	1.709787e-01	2.220252e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.552093e-01	1.560390e-01	1.086376e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.343906e-01	5.687952e-02	9.081003e-02
6.150000e-01	3.850000e-01	3.850000e-01	8.814881e-03	4.942885e-03	4.117099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.367087e+00	8.696596e-01	1.211850e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.966634e+00	1.186326e+00	6.445329e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.929778e+00	1.801257e-01	2.353043e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.210985e+00	7.378051e-01	2.734441e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.757886e+00	3.675704e-01	6.822031e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.333678e+00	4.678742e-01	3.444429e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.742876e+00	3.534538e-01	3.154581e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.222692e+00	2.132153e-01	2.647632e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.326895e-01	1.760531e-01	2.196225e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.937462e-01	7.344222e-02	1.990796e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.420101e-01	9.483332e-02	1.002613e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.770182e-01	5.049370e-02	4.384485e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.335501e-02	1.626338e-02	5.925455e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.439625e-03	3.423501e-03	5.915757e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.709269e+01	3.209615e+00	4.696981e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.102754e+01	1.061794e+00	1.337471e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.377662e+00	2.145036e+00	1.966559e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.425271e+00	4.315206e-01	4.738978e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.432681e+00	3.841157e-01	2.029310e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.903545e+00	3.217116e-01	2.897513e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.157652e+00	2.910891e-01	2.318293e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.484199e+00	1.764407e-01	2.982000e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.026919e-01	1.172235e-01	1.986743e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.806214e-01	1.014928e-01	1.285306e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.600496e-01	8.884548e-02	5.617999e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.212832e-01	2.054972e-02	5.959273e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.970512e-03	4.611797e-03	2.197627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.097400e+02	1.158534e+01	1.629815e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.609577e+01	1.482228e+00	6.128138e-03
6.250000e-03	1.250000e-03	1.250000e-03	1.424365e+01	2.777252e+00	1.347144e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.098921e+01	8.695524e-01	2.123375e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.727008e+00	8.801747e-01	2.201449e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.043928e+00	2.160785e-01	5.270087e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.784299e+00	1.927266e-01	1.081674e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.860451e+00	1.574066e-01	2.444508e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.363849e+00	1.834723e-01	2.292384e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.091950e-01	2.101524e-01	1.538808e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.236945e-01	8.201585e-02	9.217566e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.294097e-02	3.918600e-03	5.259857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.747017e+00	2.898750e-01	2.389180e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.335059e+00	2.193822e-01	1.538065e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.162033e+00	1.667467e-01	3.196091e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.680465e-01	1.577811e-01	1.595309e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.215592e-01	6.211732e-02	1.126719e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.974039e-01	3.264516e-02	7.006564e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.324966e-02	2.465072e-02	2.367011e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.493776e-03	1.313640e-03	1.451290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.106698e+00	3.026475e-01	2.729439e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.837916e+00	1.666918e-01	1.822799e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.029361e+00	1.291589e-01	1.301779e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.222355e-01	7.500061e-02	9.971163e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.893607e-01	6.692069e-02	5.027129e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.385494e-01	2.113426e-02	4.101110e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.211024e-02	1.521911e-02	1.626140e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.932710e-03	9.672182e-04	1.558332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.539188e+01	7.068404e-01	6.008312e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.859305e+00	2.575842e-01	2.926507e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.163311e+00	1.789190e-01	2.264191e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.521197e-01	1.058954e-01	1.000090e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.996057e-02	5.881452e-03	8.290749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.097337e+00	6.244232e-01	6.238954e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.446019e+00	7.385695e-01	6.401300e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.098452e+00	2.709098e-01	3.226162e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.205793e+00	4.260896e-01	2.582414e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.337472e+00	3.929964e-01	2.974130e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.473431e+00	1.855803e-01	4.833382e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.291633e+00	2.852594e-01	2.241753e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.624883e-01	1.226926e-01	2.081288e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.275462e-01	9.143538e-02	1.940654e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.314565e-01	7.107761e-02	1.293684e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.709854e-01	7.445409e-02	6.966449e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.407165e-01	4.575107e-02	4.704302e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.576039e-02	1.069805e-02	3.026228e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.706680e-03	1.643599e-03	1.407226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.125984e+01	2.038486e+00	2.112706e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.009463e+01	5.935057e-01	6.454912e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.665717e+00	2.417325e-01	6.457919e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.121901e+00	7.831375e-01	2.078821e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.241322e+00	3.365641e-01	3.988668e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.475341e+00	3.548432e-01	2.355486e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.692099e+00	1.525730e-01	2.912045e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.367700e+00	1.545583e-01	1.913447e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.071647e+00	2.457484e-01	1.240923e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.896456e-01	7.842445e-02	1.810780e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.762050e-01	7.619628e-02	1.175881e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.298388e-01	7.240593e-02	5.468647e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.805057e-01	3.209592e-02	5.221583e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.764602e-02	2.175475e-02	3.377672e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.361302e-03	2.394780e-03	2.061188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.498452e+01	9.521210e+00	1.071923e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.070592e+01	2.373306e+00	3.591275e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.556725e+01	1.517657e+00	1.219088e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.965316e+00	1.128313e+00	4.410097e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.997085e+00	6.143239e-01	5.927604e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.521160e+00	3.057604e-01	4.602978e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.206505e+00	2.629737e-01	5.014270e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.484445e+00	2.449982e-01	2.060874e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.020819e+00	2.248589e-01	1.570269e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.837868e-01	9.449013e-02	1.857636e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.367171e-01	8.508113e-02	1.017280e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.171603e-02	5.325381e-03	5.381847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.369385e+00	7.080337e-01	6.365904e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.988182e+00	1.778579e-01	1.816356e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.070591e+00	3.368643e-01	3.130431e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.008861e+00	1.506713e-01	2.549949e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.947947e-01	1.221067e-01	1.453663e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.652015e-01	6.339468e-02	8.887761e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.025718e-01	3.256993e-02	3.863358e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.100808e-02	7.940519e-03	1.147091e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.570069e-04	3.848803e-04	7.908994e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.311120e+01	2.143461e+00	2.299244e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.186838e+00	2.058009e-01	2.838439e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.655291e+00	1.400583e-01	1.177509e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.865199e+00	2.791291e-01	2.518614e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.102539e+00	1.493225e-01	1.424207e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.315305e-01	8.832850e-02	8.488663e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.544476e-01	4.159632e-02	6.018400e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.468545e-01	2.651012e-02	3.138142e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.049368e-03	2.235246e-03	4.019571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.194726e+02	1.068647e+01	1.336424e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.670703e+01	5.392303e-01	5.555443e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.869559e+00	2.907361e-01	6.556033e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.645686e+00	1.849149e-01	5.525712e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.448408e+00	1.669359e-01	1.883780e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.743047e-01	1.240356e-01	1.619862e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.818518e-01	8.551301e-02	1.002632e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.181228e-02	4.612399e-03	6.123601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.566357e+00	1.038792e+00	1.108735e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.964712e+00	5.349048e-01	3.109977e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.655495e+00	3.750915e-01	1.115193e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.041240e+00	2.684998e-01	5.313719e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.730428e+00	6.057384e-01	3.154521e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.122744e+00	3.564562e-01	2.873588e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.441804e+00	1.928738e-01	3.809443e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.197268e+00	2.525479e-01	2.103327e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.442346e-01	1.022234e-01	2.108144e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.205332e-01	1.154842e-01	1.982232e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.985486e-01	4.790246e-02	9.448439e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.567389e-01	4.615958e-02	4.371015e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.663113e-02	1.088880e-02	3.210755e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.898223e-03	1.713302e-03	1.176817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.091437e+01	3.226840e+00	3.918219e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.129524e+00	4.071523e-01	3.005654e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.631037e+00	1.010870e-01	8.723456e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.129911e+00	3.865629e-01	1.400943e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.059870e+00	4.739684e-01	1.783602e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.488167e+00	3.409633e-01	1.373642e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.984945e+00	3.013011e-01	2.412044e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.492495e+00	1.884806e-01	1.838842e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.015059e+00	1.739086e-01	1.162566e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.903149e-01	7.015202e-02	1.138850e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.319384e-01	4.968292e-02	7.438850e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.631303e-01	4.151932e-02	3.441885e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.797852e-03	2.009603e-03	4.213253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.177984e+02	9.817253e+00	1.488798e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.235223e+01	2.873142e-01	2.318483e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.384671e+01	9.886054e-01	9.605051e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.736554e+00	9.586175e-01	1.069099e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.289106e+00	5.016001e-01	2.689907e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.394736e+00	2.186765e-01	3.772286e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.793738e+00	5.355864e-01	1.000598e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.958054e+00	1.960676e-01	4.163163e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.370010e+00	1.691681e-01	2.289393e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.339296e-01	1.298257e-01	1.753537e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.988875e-01	9.859808e-02	1.067031e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.663040e-02	6.210445e-03	6.527132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.588263e+00	3.193050e-01	2.031992e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.567541e+00	8.389851e-02	1.887276e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.301034e+00	2.082805e-01	3.219015e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.924282e-01	1.398170e-01	2.580026e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.407983e-01	8.258636e-02	1.169729e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.280493e-01	4.503238e-02	5.198556e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.960092e-02	1.767283e-02	2.347115e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.396268e-03	3.331949e-03	4.784529e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.203907e+00	3.140355e-01	2.704186e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.784037e+00	1.723821e-01	2.322240e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.051427e+00	1.709484e-01	1.359501e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.142460e-01	5.636356e-02	9.756185e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.461744e-01	4.785429e-02	4.519290e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.851782e-01	3.525284e-02	1.904023e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.535640e-02	8.751194e-03	2.073211e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.504182e-03	2.266378e-03	3.437229e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.610102e+01	5.822509e-01	5.678334e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.279498e+00	3.052401e-01	2.816562e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.023783e+00	1.750646e-01	1.671797e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.619414e-01	7.231287e-02	1.031456e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.130232e-02	8.150330e-03	5.405672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.453855e+00	4.530375e-01	4.903780e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.238083e+00	8.604935e-01	1.112438e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.802366e+00	3.310534e-01	1.776492e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.613705e+00	6.328140e-01	2.906789e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.293206e+00	2.765715e-01	5.036635e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.694846e+00	2.311986e-01	4.606412e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.152692e+00	1.629891e-01	2.678126e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.466876e-01	1.553529e-01	2.922144e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.592381e-01	1.477212e-01	1.659164e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.355155e-01	9.545635e-02	9.279186e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.743337e-01	3.754235e-02	1.168329e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.526272e-01	4.860984e-02	3.400763e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.664325e-02	3.075150e-02	2.072290e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.081206e-03	2.694722e-03	1.130410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.076569e+01	1.934303e+00	1.829453e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.129195e+01	8.241433e-01	6.248727e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.952645e+00	1.662614e-01	8.112681e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.912625e+00	4.034972e-01	2.885932e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.606571e+00	4.743138e-01	2.894391e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.424920e+00	3.028682e-01	2.823332e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.740411e+00	3.372554e-01	2.415357e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.146016e+00	1.357949e-01	2.557767e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.670917e-01	1.711123e-01	1.350596e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.959148e-01	6.931091e-02	1.716146e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.913813e-01	5.822509e-02	1.561623e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.878144e-01	5.550416e-02	4.315620e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.921667e-01	6.745009e-02	2.595734e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.976843e-02	3.590883e-02	2.717079e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.889422e-03	2.480436e-03	1.020297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.573437e+01	7.415161e+00	1.015991e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.230027e+01	2.666236e+00	1.877950e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.525608e+01	8.272018e-01	1.422578e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.013950e+00	6.232858e-01	8.402380e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.193827e+00	8.646909e-01	4.891293e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.838824e+00	3.502338e-01	6.118966e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.942996e+00	4.692183e-01	2.604677e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.136738e+00	1.618017e-01	3.955519e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.675010e-01	1.393554e-01	1.919322e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.760562e-01	1.441626e-01	9.035611e-02
2.080000e-01	2.000000e-02	2.000000e-02	3.465601e-01	1.225028e-01	6.166540e-02
6.140000e-01	3.860000e-01	3.860000e-01	9.739609e-03	4.424017e-03	5.642364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.130308e+00	6.924167e-01	6.394904e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.161407e+00	2.606014e-01	5.016494e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.038316e+00	3.015655e-01	5.338447e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.186615e+00	2.426511e-01	2.582429e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.208724e-01	8.380412e-02	1.755961e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.108020e-01	6.283117e-02	6.769241e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.110809e-01	3.258409e-02	2.499207e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.121720e-02	1.936108e-02	6.985082e-03
8.200000e-01	1.800000e-01	1.800000e-01	7.425499e-04	1.254204e-03	1.642639e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.255771e+01	2.362123e+00	2.449436e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.400871e+00	1.775962e-01	3.265025e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.987006e+00	2.338715e-01	2.005063e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.829318e+00	2.556871e-01	3.032737e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.090472e+00	2.073230e-01	1.443357e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.410371e-01	5.886823e-02	9.465877e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.479529e-01	5.096487e-02	4.230612e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.504884e-01	3.676453e-02	2.440410e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.396134e-03	3.952264e-03	1.684625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.185319e+02	1.222623e+01	1.612779e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.647661e+01	1.129501e+00	7.528604e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.497642e+00	3.064753e-01	2.415327e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.540539e+00	2.978961e-01	1.320930e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.312170e+00	1.653763e-01	2.058823e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.030607e-01	1.670597e-01	1.117975e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.091578e-01	8.558481e-02	9.240778e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.106778e-02	5.722025e-03	3.224607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.892966e+00	9.489788e-01	1.007897e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.719797e+00	8.154375e-01	7.427767e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.736531e+00	2.014226e-01	2.949073e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.424988e+00	5.013527e-01	2.032113e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.837037e+00	5.088028e-01	3.916444e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.981466e+00	2.670323e-01	5.755466e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.584177e+00	4.001799e-01	3.494699e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.133458e+00	2.108161e-01	2.583112e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.270201e-01	1.328013e-01	2.244156e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.111179e-01	1.203359e-01	1.329259e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.058934e-01	4.174790e-02	9.876824e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.871570e-01	6.108336e-02	3.956260e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.448808e-02	3.605985e-02	1.902213e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.108036e-03	2.650979e-03	1.210656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.837673e+01	3.680590e+00	3.953106e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.037158e+01	6.635354e-01	1.485786e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.805082e+00	4.963186e-01	5.961704e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.587190e+00	3.723522e-01	5.887864e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.296746e+00	1.649089e-01	6.260209e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.696243e+00	4.966702e-01	1.959008e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.117525e+00	4.987958e-01	1.954849e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.324600e+00	1.637333e-01	3.062058e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.383468e-01	1.789339e-01	1.638189e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.869568e-01	5.983712e-02	1.535347e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.222024e-01	6.512296e-02	4.804202e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.685095e-01	4.848593e-02	2.423921e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.291166e-02	5.181946e-03	2.003607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.185151e+02	1.451755e+01	1.719630e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.397067e+01	1.652945e+00	1.843056e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.216589e+01	7.177503e-01	1.188606e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.050743e+01	9.911707e-01	1.122896e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.662612e+00	2.453079e-01	4.187702e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.335624e+00	6.070109e-01	1.092748e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.626715e+00	3.083648e-01	3.060363e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.639522e+00	1.785268e-01	1.746608e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.289419e+00	2.745914e-01	1.615475e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.804060e-01	1.078100e-01	2.409491e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.827092e-01	1.595358e-01	8.263835e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.583245e-02	6.167053e-03	5.513672e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF2_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.528271e-02	4.731498e-02	5.783723e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.264124e-01	4.349797e-01	4.700827e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.396772e+00	7.518018e-01	7.592834e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.775093e+00	4.560672e-01	1.422000e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.696642e+00	6.385023e-01	3.083410e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.271893e+00	5.555816e-01	7.031776e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.023395e+00	2.478594e-01	5.030672e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.749811e-02	1.629262e-02	4.826623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.486753e-01	2.309300e-01	3.709403e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.369381e+00	8.998977e-01	9.320826e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.548328e+00	5.129501e-01	1.115655e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.124933e+00	6.048288e-01	4.171791e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.523597e+00	3.167931e-01	5.017442e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.068268e-01	1.409906e-01	3.062810e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.548554e-01	5.393691e-02	1.465640e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.324913e-02	2.401347e-03	1.104619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.559329e+00	9.431564e-01	1.332871e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.073407e+00	1.790784e+00	1.025160e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.983543e+00	7.671057e-01	3.996752e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.711563e+00	7.077753e-01	9.406767e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.018222e-01	2.854841e-02	7.153599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.471456e-02	1.036250e-02	1.198471e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.957538e-02	5.963335e-02	6.973799e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.922889e-01	1.646137e-01	2.262420e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.608034e-01	2.983370e-01	4.432669e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.319884e+00	4.384924e-01	6.004482e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.188945e+00	6.221289e-01	6.322561e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.952828e+00	4.742478e-01	4.007304e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.518724e+00	3.063013e-01	6.702510e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.567325e+00	3.317108e-01	4.820014e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.146247e+00	5.463332e-01	3.492832e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.305948e+00	4.718110e-01	5.158892e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.492546e+00	3.729548e-01	4.690014e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.550931e-01	1.596746e-01	3.258620e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.515949e-02	1.183971e-02	3.632636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.889451e-02	2.578769e-02	5.804131e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.119690e-01	1.089323e-01	2.079683e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.091521e-01	3.156788e-01	4.598011e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.126295e+00	4.407822e-01	7.967511e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.975969e+00	6.262071e-01	8.997783e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.933102e+00	8.049498e-01	9.903568e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.860346e+00	8.160096e-01	5.567178e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.168922e+00	4.274233e-01	1.340006e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.068597e+00	3.240889e-01	4.744497e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.463362e+00	5.269992e-01	1.722776e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.507201e+00	4.192658e-01	4.387776e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.678123e+00	3.431989e-01	4.031974e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.655220e-01	2.093786e-01	3.217193e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.533953e-01	7.598048e-02	2.242082e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.552836e-02	7.392236e-03	1.972667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.911129e-01	1.323556e-01	4.641758e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.180064e-01	3.572183e-01	9.193512e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.992644e+00	8.626975e-01	1.652779e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.849058e+00	1.496401e+00	1.913710e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.709749e+00	1.777805e+00	1.814871e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.898268e+00	1.521268e+00	1.105957e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.319551e+00	1.105335e+00	1.632152e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.168962e+00	5.882527e-01	2.575663e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.518437e+00	7.667186e-01	7.497618e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.933809e+00	6.424965e-01	7.684172e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.636045e+00	4.064256e-01	6.527000e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.576794e-02	1.891260e-02	4.457424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.341533e-01	8.509259e-02	1.017555e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.003206e-01	3.873615e-01	4.378266e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.058728e+00	6.452684e-01	4.908371e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.077655e+00	4.619131e-01	6.270964e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.951522e+00	3.677379e-01	2.645264e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.026132e+00	3.832917e-01	6.272323e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.084850e+00	2.360338e-01	5.020265e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.281376e-01	9.484838e-02	2.746619e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.090841e-02	3.471479e-03	1.681211e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.686766e-01	3.092590e-01	4.673037e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.385270e+00	8.270717e-01	1.031799e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.660362e+00	1.041550e+00	7.178771e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.731018e+00	6.805906e-01	6.245321e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.906315e+00	2.470952e-01	1.423380e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.037264e+00	3.057831e-01	4.340796e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.134228e+00	1.984747e-01	4.166755e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.615064e-01	9.703308e-02	2.687335e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.473293e-02	8.711043e-03	2.960996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.665513e+01	7.009981e+00	1.026503e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.993587e+01	5.161806e+00	3.823459e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.113565e+01	2.742052e+00	7.597973e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.127889e+00	6.422596e-01	5.679659e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.230015e+00	2.216383e-01	2.828655e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.273500e+00	3.270093e-01	6.439570e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.328507e+00	3.130582e-01	6.420226e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.653369e-02	1.333699e-02	4.560705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.838182e-01	9.950413e-02	9.984670e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.093683e-01	1.919577e-01	2.578669e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.553912e-01	2.527104e-01	3.432763e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.013763e+00	3.478913e-01	4.063039e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.506188e+00	4.693462e-01	4.745911e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.097288e+00	4.837575e-01	4.793850e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.662872e+00	5.043565e-01	1.500135e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.875476e+00	2.415326e-01	8.578224e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.896100e+00	2.740554e-01	1.116037e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.594317e+00	3.787292e-01	3.152249e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.995063e+00	3.523064e-01	5.050530e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.286920e+00	2.770099e-01	3.799383e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.653007e-01	1.235737e-01	3.317143e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.207403e-02	1.028437e-02	3.368093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.254632e+00	5.618486e-01	4.564888e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.740645e+00	5.362726e-01	8.700478e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.412972e+00	7.838522e-01	8.009356e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.832331e+00	7.328248e-01	8.915735e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.351748e+00	8.296810e-01	8.525266e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.469747e+00	7.135877e-01	4.936366e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.433409e+00	5.301888e-01	1.296996e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.087130e+00	2.185011e-01	5.810910e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.801979e+00	3.198830e-01	1.391404e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.182534e+00	2.959345e-01	3.064343e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.395115e+00	1.914574e-01	3.720267e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.338231e-01	1.278976e-01	2.915611e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.280141e-02	1.138736e-02	3.383178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.038451e+01	6.870164e+00	1.034345e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.067988e+01	3.967663e+00	5.267023e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.724090e+01	3.684001e+00	3.310930e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.394205e+01	2.885485e+00	1.565011e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.036262e+01	2.254898e+00	6.880715e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.071242e+00	1.277336e+00	2.158952e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.055179e+00	7.638083e-01	3.049482e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.969291e+00	2.628161e-01	6.245406e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.358516e+00	2.498692e-01	2.182070e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.612233e+00	2.700269e-01	5.585541e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.727557e+00	3.314882e-01	5.734358e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.344621e-02	1.962510e-02	5.231022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.023047e-01	5.146757e-02	3.633413e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.488897e-01	3.308963e-01	2.484468e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.035145e+00	5.353394e-01	4.467736e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.246789e+00	3.770421e-01	2.991516e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.825000e+00	2.886999e-01	1.835206e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.848890e+00	6.016345e-01	5.939445e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.216527e+00	1.963903e-01	4.396656e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.122032e-02	1.943857e-02	3.338430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.243271e-01	1.481040e-01	1.938218e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.966371e+00	5.329555e-01	5.404935e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.192014e+00	2.955629e-01	1.784168e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.650250e+00	4.625824e-01	2.209755e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.860955e+00	3.604221e-01	3.571840e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.540554e-01	6.088982e-02	2.237399e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.691986e-01	5.176320e-02	9.172390e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.866229e-03	5.996081e-03	5.297999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.189305e+00	6.616818e-01	1.103384e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.607726e+00	8.508122e-01	5.104116e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.971567e+00	7.623112e-01	1.879503e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.354753e+00	4.791090e-01	5.829265e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.090598e-02	1.562354e-02	3.997741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.653224e-02	3.825221e-02	3.463593e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.899351e-01	8.532979e-02	7.321194e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.794288e-01	1.200049e-01	2.126975e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.343246e-01	2.511152e-01	2.300679e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.321147e+00	3.144730e-01	3.859665e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.961538e+00	3.613429e-01	4.943370e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.651283e+00	3.166025e-01	3.188030e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.214698e+00	2.074336e-01	1.688445e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.490737e+00	2.841099e-01	6.639715e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.284006e+00	4.000087e-01	2.365150e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.516183e+00	4.268249e-01	3.992007e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.585842e+00	2.722171e-01	3.569600e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.285178e-01	9.092965e-02	2.180514e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.693122e-02	1.566496e-02	1.630765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.049781e-01	8.218486e-02	1.050483e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.511234e-01	9.700662e-02	2.094907e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.139496e-01	1.830151e-01	3.489326e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.186585e+00	2.906661e-01	4.887367e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.936883e+00	4.007702e-01	6.203905e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.700204e+00	4.614972e-01	5.436713e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.276429e+00	3.749115e-01	6.016805e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.815740e+00	2.666899e-01	3.013062e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.056126e+00	2.284075e-01	1.113264e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.664400e+00	5.076192e-01	1.116264e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.854120e+00	4.160130e-01	2.578818e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.825716e+00	2.578791e-01	2.677376e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.817483e-01	1.398111e-01	1.841137e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.981201e-01	6.065579e-02	1.203145e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.770638e-02	9.027290e-03	8.508325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.037904e+00	2.856056e-01	8.972096e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.463964e+00	3.599998e-01	1.179475e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.009938e+00	6.600892e-01	1.672090e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.729458e+00	8.799536e-01	1.437244e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.233709e+00	9.106566e-01	1.282765e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.362067e+00	6.472816e-01	5.242325e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.350390e+00	4.106307e-01	2.137509e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.238887e+00	7.206955e-01	1.852820e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.362156e+00	7.155999e-01	3.936884e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.546762e+00	4.093442e-01	4.417069e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.282940e+00	2.347243e-01	3.656630e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.445980e-02	1.174112e-02	1.679254e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.156320e-01	6.863711e-02	5.659446e-02
1.400000e-01	4.000000e-02	4.000000e-02	5.663372e-01	2.395913e-01	2.495277e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.548067e+00	4.445191e-01	3.588082e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.777898e+00	3.707428e-01	2.220694e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.400845e+00	2.765938e-01	1.189864e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.576760e+00	4.583740e-01	4.902429e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.226959e+00	1.700728e-01	4.272457e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.917796e-01	9.013218e-02	2.001619e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.536811e-02	1.224964e-02	1.200746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.719485e-01	1.857508e-01	1.374722e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.260635e+00	3.797485e-01	6.172951e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.719465e+00	6.466128e-01	5.094710e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.655248e+00	5.321579e-01	2.770366e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.626010e+00	2.142537e-01	9.876124e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.508715e+00	3.377290e-01	3.242561e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.236473e+00	1.964972e-01	3.056919e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.607119e-01	4.784726e-02	2.081124e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.770402e-02	1.150138e-02	1.704258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.243726e+01	3.166846e+00	3.905972e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.351094e+01	2.816534e+00	3.570166e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.136655e+01	1.778358e+00	1.467352e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.536564e+00	8.503326e-01	2.658009e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.099979e+00	4.743419e-01	2.650576e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.105449e+00	2.739041e-01	5.261212e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.930700e-01	1.242532e-01	4.744234e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.591535e-02	1.139045e-02	2.342600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.685208e-01	1.149524e-01	8.420263e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.894807e-01	1.340555e-01	1.790644e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.830516e-01	2.462999e-01	1.534131e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.447148e-01	2.378379e-01	4.150775e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.312577e+00	3.333566e-01	3.273875e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.789279e+00	3.403666e-01	3.597102e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.355077e+00	2.897242e-01	2.069736e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.772237e+00	1.920551e-01	2.066724e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.071651e+00	2.430653e-01	6.381131e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.895877e+00	3.492348e-01	2.364714e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.235202e+00	3.642803e-01	3.633995e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.356972e+00	1.955073e-01	3.285370e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.349214e-01	8.408660e-02	2.003243e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.370000e-02	1.419241e-02	1.631022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.625671e+00	6.652015e-01	3.083703e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.053436e+00	2.805914e-01	4.596382e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.569531e+00	3.549278e-01	5.950462e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.915903e+00	4.231910e-01	7.500407e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.592976e+00	5.088172e-01	4.811714e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.016299e+00	4.963453e-01	3.772650e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.349248e+00	3.579095e-01	4.011504e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.406415e+00	1.536851e-01	1.755729e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.199135e+00	2.925049e-01	8.432764e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.516290e+00	2.628286e-01	2.459228e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.482133e+00	1.580581e-01	2.525483e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.213287e-01	1.045076e-01	1.503397e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.080237e-02	1.383418e-02	1.491939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.112765e+01	4.336555e+00	4.892222e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.317819e+01	2.564874e+00	5.434902e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.346639e+01	2.268418e+00	2.692626e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.226176e+01	1.846186e+00	1.316054e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.009903e+01	1.214382e+00	1.504766e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.471450e+00	7.483571e-01	5.242097e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.801625e+00	6.895367e-01	1.992114e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.222508e+00	3.739454e-01	1.301469e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.836758e+00	3.301945e-01	2.537039e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.569962e+00	3.083246e-01	3.768138e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.414317e+00	1.897168e-01	3.789725e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.662636e-02	1.475269e-02	2.278030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.721095e-02	5.511341e-02	6.320404e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.757313e-01	4.550030e-01	5.348491e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.422377e+00	6.777623e-01	7.110700e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.758533e+00	4.353486e-01	1.172784e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.679919e+00	6.664854e-01	3.363505e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.204249e+00	5.263374e-01	7.296537e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.006213e+00	2.370600e-01	4.937359e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.831834e-02	1.876851e-02	4.274510e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.110351e-01	2.701402e-01	4.091134e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.426508e+00	8.680100e-01	8.926083e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.498660e+00	4.381661e-01	1.017935e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.096348e+00	6.174012e-01	3.710009e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.477699e+00	3.126507e-01	5.085661e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.786450e-01	1.273821e-01	3.191946e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.657592e-01	5.694020e-02	1.411982e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.349874e-02	1.975775e-03	1.047818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.667000e+00	1.001666e+00	1.471379e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.307735e+00	1.830614e+00	9.154601e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.865190e+00	8.838880e-01	4.708174e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.616760e+00	6.625246e-01	9.324393e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.875148e-02	2.605690e-02	6.969006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.778825e-02	1.412609e-02	2.188535e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.945258e-02	6.425871e-02	8.140394e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.074617e-01	1.636124e-01	2.649694e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.068098e-01	3.074510e-01	4.694605e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.309125e+00	4.119600e-01	6.056927e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.134310e+00	5.312677e-01	6.864698e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.987320e+00	4.885974e-01	4.369451e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.545441e+00	3.284553e-01	6.623128e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.599046e+00	3.573928e-01	4.856427e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.143577e+00	5.902818e-01	3.307499e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.238563e+00	4.623918e-01	4.703067e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.453714e+00	3.345639e-01	4.995030e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.555413e-01	1.763506e-01	3.519476e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.813582e-02	1.557652e-02	2.554971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.939873e-02	3.418742e-02	7.739248e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.272256e-01	1.139131e-01	2.673831e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.885450e-01	2.296952e-01	5.143508e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.263505e+00	5.536056e-01	8.696237e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.045652e+00	6.443086e-01	9.234406e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.980665e+00	8.039596e-01	8.532148e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.802807e+00	7.015896e-01	5.646347e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.236663e+00	5.130243e-01	1.285399e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.016131e+00	3.208249e-01	4.510626e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.404384e+00	5.366064e-01	1.913842e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.492106e+00	4.489753e-01	3.588684e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.650335e+00	3.475255e-01	4.013740e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.452857e-01	1.820881e-01	3.592639e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.676653e-01	9.140056e-02	2.126927e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.623399e-02	6.854120e-03	1.629231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.979071e-01	1.582639e-01	5.578976e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.767390e-01	3.381247e-01	9.588773e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.087291e+00	8.141885e-01	1.817175e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.802333e+00	1.437361e+00	2.266667e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.734782e+00	1.789977e+00	1.735811e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.230203e+00	1.682851e+00	8.506906e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.188981e+00	8.078399e-01	1.124280e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.130137e+00	6.757404e-01	1.889625e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.476141e+00	8.255959e-01	5.674464e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.873409e+00	6.318863e-01	8.275994e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.619565e+00	4.168219e-01	7.339208e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.621033e-02	1.884844e-02	3.977605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.471868e-01	9.426986e-02	1.061800e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.268714e-01	3.965049e-01	4.905958e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.103490e+00	6.832175e-01	4.283790e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.062770e+00	3.946228e-01	7.124858e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.907057e+00	3.636931e-01	2.681096e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.016478e+00	3.794183e-01	6.246846e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.058695e+00	2.252154e-01	4.926661e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.300479e-01	1.019099e-01	2.576542e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.148897e-02	5.205963e-03	1.561353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.490434e-01	3.384521e-01	5.268203e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.524539e+00	8.675222e-01	1.083008e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.687571e+00	1.042069e+00	7.199516e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.721989e+00	6.741197e-01	5.029478e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.868272e+00	2.392837e-01	1.478558e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.003724e+00	2.934405e-01	4.509701e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.124636e+00	1.971828e-01	3.981889e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.539226e-01	9.646600e-02	2.688028e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.578744e-02	7.951061e-03	2.815390e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.804094e+01	7.262505e+00	1.149899e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.008501e+01	5.123614e+00	4.344382e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.149244e+01	2.850881e+00	7.807159e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.031889e+00	6.289247e-01	4.920253e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.183096e+00	2.368170e-01	2.917278e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.276673e+00	3.663025e-01	6.058146e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.302012e+00	2.720388e-01	6.260678e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.323973e-02	1.366770e-02	4.395814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.036476e-01	1.096282e-01	1.118350e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.273790e-01	1.908476e-01	2.591019e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.410469e-01	2.461798e-01	4.427246e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.026434e+00	3.747754e-01	4.763845e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.519901e+00	4.302938e-01	5.098784e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.117271e+00	5.171754e-01	3.787801e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.610071e+00	4.634296e-01	1.813762e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.875350e+00	2.116206e-01	1.055368e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.863602e+00	2.335329e-01	1.310333e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.585353e+00	3.787631e-01	3.137874e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.002833e+00	3.851040e-01	3.892347e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.265690e+00	2.760537e-01	4.726921e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.822741e-01	1.517086e-01	3.085119e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.445643e-02	1.399980e-02	2.487550e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.311455e+00	4.953855e-01	5.490089e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.733976e+00	5.314131e-01	8.277821e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.399472e+00	7.020397e-01	1.023411e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.802018e+00	7.063434e-01	1.145439e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.332830e+00	8.340363e-01	7.631428e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.562973e+00	8.009085e-01	3.493565e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.449607e+00	5.226607e-01	8.854731e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.120921e+00	2.244845e-01	6.760284e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.720432e+00	2.282435e-01	1.259294e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.164522e+00	2.644719e-01	2.829905e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.397724e+00	2.412897e-01	3.558747e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.398388e-01	1.384958e-01	2.909766e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.466075e-02	1.181676e-02	2.908940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.150567e+01	7.050843e+00	1.147135e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.068702e+01	4.041290e+00	6.297747e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.705854e+01	3.678654e+00	3.210709e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.406719e+01	3.211120e+00	1.493364e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.049993e+01	2.469550e+00	6.592934e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.253164e+00	1.191023e+00	2.151951e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.965306e+00	6.111884e-01	2.440710e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.914557e+00	2.602378e-01	9.401385e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.266219e+00	2.195123e-01	3.373206e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.624065e+00	3.553005e-01	5.065520e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.708641e+00	3.540241e-01	6.331074e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.427921e-02	2.160881e-02	4.675496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.168754e-01	6.457569e-02	3.908455e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.153156e-01	3.512909e-01	2.778995e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.103250e+00	5.500653e-01	4.414457e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.199310e+00	3.533131e-01	3.227359e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.790004e+00	3.849684e-01	1.861749e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.765196e+00	5.344316e-01	5.888470e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.189632e+00	2.137098e-01	4.341515e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.239415e-02	1.785390e-02	3.166017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.643910e-01	1.531061e-01	2.470311e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.119082e+00	5.512435e-01	4.477397e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.168108e+00	2.878109e-01	2.251758e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.597372e+00	5.096871e-01	2.270606e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.791152e+00	3.331605e-01	3.677397e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.168474e-01	6.671317e-02	2.461175e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.702954e-01	4.724102e-02	9.454760e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.451614e-03	5.533954e-03	4.481373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.443776e+00	7.530797e-01	1.142490e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.660107e+00	8.402808e-01	5.382266e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.839220e+00	8.508957e-01	2.393751e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.221756e+00	4.103174e-01	5.970959e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.145548e-02	1.215688e-02	4.054341e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.519806e-02	3.388468e-02	5.186820e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.004705e-01	8.769033e-02	8.062408e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.300235e-01	1.356970e-01	1.905128e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.065679e-01	2.292158e-01	3.250358e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.370015e+00	3.198833e-01	4.052354e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.047729e+00	3.864976e-01	3.294273e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.647979e+00	3.507335e-01	3.471612e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.309252e+00	2.257925e-01	1.178895e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.475153e+00	2.083377e-01	6.806218e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.172731e+00	3.695195e-01	2.759861e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.467968e+00	3.774178e-01	3.857266e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.533555e+00	2.696756e-01	3.572859e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.543328e-01	1.360147e-01	2.210325e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.505778e-02	1.061510e-02	1.580464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.261419e-01	7.992883e-02	1.315172e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.051559e-01	1.286694e-01	2.367124e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.412492e-01	2.037296e-01	3.983395e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.299991e+00	3.181736e-01	4.400568e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.964272e+00	3.918297e-01	7.009359e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.808165e+00	4.414133e-01	5.120550e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.388070e+00	3.917837e-01	4.278350e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.946713e+00	2.915554e-01	1.129074e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.991269e+00	1.982543e-01	9.965989e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.571274e+00	2.816291e-01	1.487802e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.792659e+00	4.745481e-01	2.553038e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.782877e+00	2.972351e-01	2.660367e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.276260e-01	1.361904e-01	2.038664e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.063731e-01	6.859161e-02	9.778983e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.618764e-02	6.558807e-03	9.806825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.010484e+00	2.615761e-01	1.148646e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.753106e+00	4.425209e-01	1.199193e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.095335e+00	6.762852e-01	1.746768e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.839515e+00	8.924393e-01	1.627470e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.467164e+00	9.374248e-01	1.144519e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.537869e+00	1.001037e+00	3.235109e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.331486e+00	3.415034e-01	2.175196e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.180639e+00	7.481356e-01	1.990720e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.217925e+00	6.688489e-01	4.090720e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.496114e+00	5.044385e-01	4.713848e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.254705e+00	1.997927e-01	3.430743e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.227879e-02	9.086739e-03	2.042333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.305367e-01	7.608516e-02	6.072442e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.142862e-01	2.704563e-01	2.567537e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.611154e+00	4.680982e-01	4.197556e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.803784e+00	3.712780e-01	1.878063e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.352828e+00	3.357820e-01	1.230480e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.505132e+00	3.956338e-01	4.949244e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.185470e+00	1.981724e-01	4.367406e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.942867e-01	8.223014e-02	2.005692e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.496845e-02	1.107957e-02	1.056525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.057373e-01	2.094289e-01	1.431835e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.359780e+00	4.081308e-01	5.816664e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.846660e+00	6.565433e-01	5.074195e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.702239e+00	5.782686e-01	3.319755e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.607097e+00	2.733946e-01	1.010707e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.446110e+00	3.118934e-01	3.406121e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.182280e+00	1.596538e-01	3.254351e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.482392e-01	6.253071e-02	2.024262e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.803994e-02	1.054943e-02	1.596426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.325239e+01	3.335163e+00	4.469283e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.397505e+01	2.828362e+00	3.067655e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.162123e+01	1.951768e+00	1.189689e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.440547e+00	8.467506e-01	2.648157e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.078839e+00	4.412073e-01	2.574553e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.041902e+00	2.636663e-01	5.403200e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.522088e-01	1.237376e-01	4.673819e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.731537e-02	1.045334e-02	2.341878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.855470e-01	1.142069e-01	8.989471e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.818558e-01	1.211011e-01	2.063444e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.566152e-01	1.956471e-01	2.160074e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.315044e-01	2.550034e-01	3.052947e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.326232e+00	3.289039e-01	3.518963e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.849342e+00	3.537349e-01	3.438491e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.408530e+00	3.419500e-01	1.730463e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.825472e+00	1.974356e-01	1.525549e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.063881e+00	2.397186e-01	6.810746e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.762926e+00	2.667012e-01	2.765672e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.199522e+00	3.267423e-01	3.511711e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.336055e+00	2.148575e-01	3.221267e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.551567e-01	1.343554e-01	2.024976e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.086455e-02	9.214014e-03	1.540887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.528563e+00	5.643958e-01	3.068089e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.137924e+00	3.050515e-01	4.943534e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.617112e+00	3.973225e-01	5.909379e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.071566e+00	4.499617e-01	5.227966e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.416081e+00	4.067666e-01	6.714319e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.040000e+00	4.814498e-01	3.675610e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.336116e+00	3.763834e-01	2.689427e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.475017e+00	2.066049e-01	6.857654e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.237003e+00	3.162302e-01	7.141110e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.481516e+00	3.228803e-01	2.183936e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.490754e+00	1.787239e-01	2.498904e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.796359e-01	6.061233e-02	1.800326e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.264158e-02	1.089728e-02	1.574401e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.153437e+01	4.407244e+00	5.681309e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.457569e+01	2.654749e+00	4.038761e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.364962e+01	2.326642e+00	2.978207e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.244303e+01	1.912429e+00	1.671821e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.046835e+01	1.294333e+00	1.157641e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.355333e+00	9.424433e-01	5.056917e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.757938e+00	6.287912e-01	1.970931e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.324965e+00	5.789735e-01	1.558688e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.734674e+00	2.526750e-01	3.038971e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.538296e+00	3.457745e-01	3.812998e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.376094e+00	1.752672e-01	3.772418e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.399064e-02	1.047034e-02	2.702814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.030780e-01	6.191238e-02	6.936992e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.066065e+00	5.360689e-01	6.169267e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.508977e+00	8.774608e-01	7.950272e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.675912e+00	6.622277e-01	6.171452e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.403826e+00	6.069199e-01	3.255682e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.247674e+00	5.980563e-01	8.359263e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.059727e+00	2.973649e-01	6.844875e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.615258e-02	2.198068e-02	6.182389e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.533048e-01	3.403999e-01	4.618755e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.367214e+00	1.121356e+00	9.810397e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.171840e+00	5.763866e-01	9.486389e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.064363e+00	6.012316e-01	4.496334e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.656916e+00	3.973265e-01	6.563020e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.538837e-01	1.553434e-01	4.279318e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.874577e-01	6.518062e-02	1.828259e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.649517e-02	3.263576e-03	1.523207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.561716e+00	1.206296e+00	1.558389e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.390995e+00	1.982833e+00	1.172418e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.715617e+00	8.518621e-01	3.000784e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.074586e+00	7.950135e-01	1.141725e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.311134e-01	3.770907e-02	1.016319e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.678180e-03	7.569468e-03	1.206033e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.231358e-02	5.707330e-02	9.266403e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.954394e-01	1.723018e-01	3.058887e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.450073e-01	3.894743e-01	5.220718e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.374037e+00	5.718663e-01	7.664229e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.168294e+00	6.844402e-01	7.412582e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.007169e+00	7.322469e-01	3.794107e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.454704e+00	5.300893e-01	3.933329e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.445174e+00	4.448510e-01	7.126172e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.033282e+00	5.733028e-01	3.447575e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.225811e+00	4.720238e-01	6.495326e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.508994e+00	3.932572e-01	6.354549e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.444564e-01	2.345249e-01	4.486522e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.659731e-02	1.789719e-02	4.899916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.994236e-02	2.473265e-02	4.585316e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.234245e-01	1.335088e-01	3.097410e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.506971e-01	3.517636e-01	5.992934e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.283531e+00	6.190130e-01	9.818581e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.092225e+00	8.528399e-01	1.158008e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.971988e+00	1.035741e+00	1.026517e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.560137e+00	9.008076e-01	6.622382e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.012457e+00	7.156537e-01	7.457608e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.820511e+00	3.649140e-01	3.760099e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.342685e+00	5.071625e-01	2.193365e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.558404e+00	5.240428e-01	4.885889e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.750348e+00	3.849176e-01	5.288189e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.041219e+00	2.151390e-01	4.552134e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.196485e-01	1.266423e-01	2.891414e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.229248e-02	9.346372e-03	2.706131e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.338869e-01	1.243648e-01	3.766653e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.050026e-01	4.391210e-01	1.132923e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.076391e+00	1.135885e+00	1.906882e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.658842e+00	1.693935e+00	2.323885e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.384914e+00	2.228132e+00	1.997563e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.357651e+00	1.964115e+00	1.190682e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.659609e+00	1.253069e+00	1.315614e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.876560e+00	6.208388e-01	1.310908e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.620065e+00	8.495705e-01	6.768296e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.228870e+00	7.961009e-01	9.189659e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.917632e+00	4.831497e-01	9.321136e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.566531e-02	2.659522e-02	6.467482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.653055e-01	9.947537e-02	1.262975e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.632437e-01	4.844698e-01	5.415623e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.172494e+00	7.662203e-01	4.550375e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.834488e+00	4.589406e-01	7.884878e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.714409e+00	2.887132e-01	2.702459e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.063585e+00	4.298752e-01	6.650579e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.153625e+00	2.868619e-01	6.304828e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.736561e-01	1.295804e-01	3.519927e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.695072e-02	8.755675e-03	2.435058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.069744e+00	4.167816e-01	6.343740e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.028460e+00	1.202403e+00	1.252249e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.670990e+00	1.176684e+00	6.205986e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.117153e+00	5.539913e-01	4.705769e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.628951e+00	1.676207e-01	1.857040e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.111016e+00	3.245004e-01	4.147802e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.286860e+00	2.674277e-01	5.211667e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.241200e-01	1.161010e-01	3.444305e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.289112e-02	1.138951e-02	3.781013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.590660e+01	1.111733e+01	1.341445e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.049122e+01	6.156835e+00	3.756561e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.136541e+00	2.358593e+00	3.831742e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.096123e+00	4.760133e-01	2.667290e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.118606e+00	1.823733e-01	1.964192e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.559061e+00	4.179453e-01	5.639486e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.612970e+00	3.801436e-01	7.159088e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.489184e-02	1.971949e-02	6.390898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.892484e-01	9.833315e-02	1.204867e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.557480e-01	2.101227e-01	3.082733e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.203945e-01	3.200450e-01	4.815045e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.159661e+00	4.872806e-01	5.329355e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.617687e+00	5.621225e-01	5.144542e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.148297e+00	5.965486e-01	4.532576e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.546457e+00	5.520296e-01	2.290797e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.746968e+00	3.261309e-01	1.129776e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.690771e+00	2.725011e-01	1.331622e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.469894e+00	3.744313e-01	2.943529e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.974830e+00	3.785392e-01	5.168340e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.356135e+00	3.192966e-01	5.401674e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.543335e-01	2.010802e-01	3.918667e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.393446e-02	1.665737e-02	4.723203e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.389113e+00	5.108944e-01	6.635442e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.115157e+00	6.229142e-01	1.236249e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.843809e+00	9.886206e-01	1.228784e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.289838e+00	1.034778e+00	1.100141e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.421459e+00	9.638630e-01	6.716323e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.368931e+00	8.842543e-01	3.536308e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.056454e+00	5.319279e-01	1.022333e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.809906e+00	2.772176e-01	5.479209e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.539043e+00	1.353812e-01	1.666757e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.181109e+00	3.160017e-01	2.898379e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.499747e+00	2.823935e-01	4.352203e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.299476e-01	1.734878e-01	3.545032e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.383976e-02	1.524104e-02	4.443776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.745629e+01	9.486265e+00	1.342086e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.266137e+01	5.827925e+00	6.253204e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.740957e+01	4.519469e+00	3.247680e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.315606e+01	3.457738e+00	1.033966e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.884652e+00	2.340452e+00	3.783486e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.014367e+00	1.223728e+00	1.545204e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.178202e+00	5.602492e-01	2.966248e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.450641e+00	1.605867e-01	1.042900e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.262642e+00	2.699623e-01	1.884558e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.800935e+00	4.286961e-01	4.312396e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.950244e+00	3.617894e-01	6.908259e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.071806e-01	2.874635e-02	6.941797e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.406497e-01	6.796797e-02	3.581979e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.101043e+00	3.918767e-01	3.623049e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.488153e+00	5.594249e-01	4.589098e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.532625e+00	2.637382e-01	2.178852e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.610013e+00	5.282963e-01	3.252711e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.237720e+00	4.117966e-01	5.563172e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.680249e-01	1.194352e-01	3.562357e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.042641e-02	2.040381e-02	2.448111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.925064e-01	1.889348e-01	2.567372e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.663847e+00	5.509397e-01	5.333564e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.341957e+00	1.802049e-01	7.698381e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.066173e+00	5.052053e-01	2.824009e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.409192e+00	1.937759e-01	3.269747e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.793287e-01	3.592418e-02	1.968987e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.952095e-01	3.465015e-02	7.455364e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.035834e-02	5.251574e-03	4.312522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.200479e+00	8.152867e-01	1.157098e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.069959e+00	7.825748e-01	2.675718e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.112025e+00	7.115197e-01	3.086874e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.927242e+00	2.952669e-01	5.493433e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.850054e-02	1.109340e-02	3.540316e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.562423e-02	2.654229e-02	3.058969e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.914682e-01	8.882462e-02	7.828055e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.596858e-01	1.614725e-01	2.114225e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.994430e-01	2.719323e-01	3.583643e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.498376e+00	3.612581e-01	5.155543e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.278500e+00	4.052396e-01	4.178849e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.977846e+00	3.323149e-01	1.971758e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.422140e+00	1.321982e-01	1.204821e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.533666e+00	3.522385e-01	1.167804e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.004883e+00	4.196322e-01	3.051285e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.220883e+00	4.437419e-01	3.958260e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.328995e+00	1.890029e-01	3.163814e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.465163e-01	7.055327e-02	1.985550e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.443448e-02	1.269302e-02	1.334197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.575214e-01	5.094749e-02	1.204296e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.138769e-01	1.238421e-01	2.556854e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.183850e-01	2.511808e-01	3.732113e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.602795e+00	3.807531e-01	6.149451e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.393336e+00	4.614704e-01	8.084157e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.307648e+00	4.948167e-01	4.931032e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.849285e+00	3.878183e-01	3.394665e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.166034e+00	1.971035e-01	1.219503e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.958662e+00	2.503731e-01	1.001573e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.361347e+00	4.978200e-01	2.031392e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.394657e+00	3.688990e-01	2.587510e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.527777e+00	2.332783e-01	2.445621e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.334198e-01	9.319815e-02	1.710788e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.765334e-01	4.423540e-02	1.012824e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.770323e-02	5.279334e-03	9.152747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.304064e-01	2.364178e-01	1.037620e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.878436e+00	4.739690e-01	1.464788e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.779033e+00	9.479320e-01	1.564798e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.793031e+00	1.026771e+00	1.777839e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.397211e+00	9.276631e-01	1.117947e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.046298e+00	7.615483e-01	1.930225e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.290647e+00	4.492722e-01	2.226619e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.631398e+00	7.520130e-01	2.540299e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.793150e+00	6.124606e-01	3.842480e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.193602e+00	3.387829e-01	4.717793e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.166848e+00	1.657557e-01	3.379259e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.371113e-02	7.959350e-03	1.862733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.529794e-01	8.488221e-02	7.511774e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.384371e-01	3.028838e-01	3.367763e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.966719e+00	5.102198e-01	3.917458e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.056703e+00	2.749923e-01	1.333887e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.142999e+00	3.714710e-01	2.198139e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.082678e+00	3.442133e-01	4.846219e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.022877e+00	9.826507e-02	3.726506e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.883962e-01	8.478865e-02	1.549523e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.919443e-02	1.084857e-02	8.708495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.556623e-01	2.373673e-01	2.059658e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.894407e+00	5.430190e-01	7.700653e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.597193e+00	7.452692e-01	5.947533e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.977413e+00	4.268994e-01	1.477174e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.318727e+00	3.877342e-01	1.278904e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.028672e+00	2.815175e-01	3.139810e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.000563e+00	8.609029e-02	3.053709e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.538625e-01	3.659785e-02	1.660160e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.531780e-02	9.479197e-03	1.419744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.809509e+01	4.279280e+00	6.736042e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.857105e+01	3.394734e+00	3.360844e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.266530e+01	1.814798e+00	9.450427e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.956149e+00	7.347112e-01	2.303147e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.330964e+00	3.274482e-01	3.235777e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.859638e+00	1.979408e-01	4.493531e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.144746e-01	9.380113e-02	4.028209e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.598747e-02	8.832697e-03	2.196442e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.661496e-01	1.022363e-01	9.692968e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.640326e-01	1.590527e-01	2.021557e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.984573e-01	2.305390e-01	3.402486e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.045567e+00	2.953371e-01	3.766842e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.534584e+00	3.824658e-01	3.732546e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.069997e+00	3.804650e-01	3.503795e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.639762e+00	3.284024e-01	1.428684e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.971793e+00	1.270542e-01	1.013611e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.993230e+00	2.704313e-01	1.029263e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.619969e+00	3.598925e-01	3.090724e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.967648e+00	3.295064e-01	3.727364e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.162525e+00	1.498901e-01	3.070058e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.687532e-01	5.530582e-02	1.896950e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.207600e-02	1.111424e-02	1.359199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.525964e+00	5.440400e-01	3.137427e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.446097e+00	3.528294e-01	5.558243e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.008257e+00	4.742583e-01	8.190739e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.516596e+00	5.419425e-01	9.358330e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.289933e+00	6.250699e-01	5.582386e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.515942e+00	4.757899e-01	3.366696e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.718377e+00	4.211683e-01	1.862994e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.452496e+00	1.126328e-01	8.210315e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.984378e+00	2.916998e-01	1.627954e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.126400e+00	2.764584e-01	2.436872e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.312103e+00	1.616228e-01	2.205861e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.360333e-01	5.370846e-02	1.426608e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.977547e-02	6.521321e-03	1.628125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.598772e+01	5.106241e+00	7.609077e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.818071e+01	3.096532e+00	5.855227e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.744615e+01	2.704470e+00	1.879549e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.441323e+01	2.032659e+00	1.487786e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.162450e+01	1.345909e+00	9.131218e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.679615e+00	1.012458e+00	2.740150e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.549357e+00	8.611241e-01	1.625050e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.502661e+00	3.417190e-01	1.123531e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.372358e+00	3.538612e-01	2.785133e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.320663e+00	2.748900e-01	3.416692e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.303406e+00	1.434584e-01	3.627527e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.533923e-02	7.726948e-03	2.464903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.142667e-01	6.728148e-02	8.886631e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.159414e+00	5.704683e-01	6.165775e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.606813e+00	8.684360e-01	6.708427e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.601870e+00	5.047453e-01	1.468520e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.365527e+00	6.432013e-01	3.331951e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.142235e+00	5.594608e-01	8.467430e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.050134e+00	3.284626e-01	6.117414e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.360915e-02	2.229083e-02	5.544630e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.270275e-01	3.633907e-01	5.090645e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.544902e+00	1.141127e+00	8.694444e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.099167e+00	4.587010e-01	7.628861e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.965144e+00	6.004609e-01	4.944894e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.584003e+00	3.829794e-01	6.394458e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.497932e-01	1.760230e-01	3.759690e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.810438e-01	7.126859e-02	1.696908e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.679719e-02	4.763203e-03	1.343192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.736733e+00	1.241903e+00	1.662623e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.618392e+00	1.990211e+00	1.023391e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.649220e+00	8.124705e-01	3.852382e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.922815e+00	8.138026e-01	1.133155e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.241756e-01	3.843955e-02	9.526426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.081930e-02	8.550707e-03	1.798752e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.596257e-02	6.476251e-02	1.095115e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.483337e-01	2.166650e-01	3.124449e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.863083e-01	3.881201e-01	5.338958e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.497598e+00	6.262378e-01	7.177203e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.241850e+00	6.882451e-01	7.351956e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.017349e+00	6.558483e-01	3.890150e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.427829e+00	4.028894e-01	1.038926e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.383220e+00	4.351635e-01	8.009486e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.918611e+00	5.040105e-01	4.322939e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.246776e+00	5.999946e-01	5.752998e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.485607e+00	4.077050e-01	5.425392e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.029903e-01	2.226425e-01	4.320104e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.431019e-02	1.808738e-02	4.513479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.893739e-02	2.444489e-02	8.082427e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.798754e-01	1.629123e-01	3.307493e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.117007e-01	3.859662e-01	6.798612e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.425797e+00	6.791833e-01	9.531908e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.235237e+00	9.116613e-01	1.158008e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.115580e+00	1.057000e+00	9.063902e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.750293e+00	9.731766e-01	5.672272e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.926490e+00	5.465835e-01	1.996724e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.780252e+00	3.148037e-01	4.713018e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.210831e+00	4.950337e-01	3.270943e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.509626e+00	5.599968e-01	4.862155e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.703883e+00	3.930974e-01	5.186857e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.019107e+00	2.435804e-01	4.002487e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.137070e-01	1.247380e-01	2.531643e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.103824e-02	1.047501e-02	2.645703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.174296e-01	1.128627e-01	5.476262e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.448575e-01	5.525990e-01	1.273200e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.197332e+00	1.124241e+00	2.071146e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.853670e+00	1.776643e+00	2.373787e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.606078e+00	2.246836e+00	2.051042e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.522338e+00	1.886578e+00	1.160339e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.627688e+00	1.044261e+00	2.229425e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.937385e+00	7.473992e-01	1.272276e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.556018e+00	9.869797e-01	6.718723e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.084310e+00	7.606970e-01	9.622953e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.866810e+00	5.135985e-01	8.569045e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.192110e-02	2.537620e-02	5.982218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.853704e-01	1.141725e-01	1.451872e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.039034e+00	5.209527e-01	5.129455e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.171032e+00	6.972945e-01	4.751109e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.844441e+00	4.222051e-01	9.229113e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.706783e+00	2.983863e-01	2.808745e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.006129e+00	4.248930e-01	6.665785e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.124218e+00	3.127884e-01	6.107695e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.576410e-01	1.215356e-01	2.998982e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.594249e-02	8.289226e-03	2.287188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.224594e+00	5.019703e-01	7.327218e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.238110e+00	1.247341e+00	1.203033e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.729834e+00	1.127143e+00	5.948979e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.133307e+00	5.033420e-01	8.418233e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.604744e+00	1.791446e-01	1.870244e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.033799e+00	3.084234e-01	4.563077e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.234954e+00	2.513777e-01	5.038310e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.148874e-01	1.357165e-01	3.212005e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.343331e-02	1.246671e-02	3.280997e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.865724e+01	1.182986e+01	1.405130e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.101528e+01	6.066852e+00	3.452742e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.217729e+00	2.279376e+00	4.013274e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.157602e+00	4.376022e-01	1.804868e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.079884e+00	1.688246e-01	2.120958e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.452719e+00	3.901286e-01	5.776669e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.535818e+00	3.642985e-01	7.727921e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.268042e-02	2.201414e-02	5.798780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.048005e-01	1.124974e-01	1.415526e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.809890e-01	2.210066e-01	3.250448e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.994241e-01	3.493706e-01	4.697370e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.203988e+00	4.701866e-01	5.414244e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.730681e+00	6.283069e-01	4.835548e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.194570e+00	5.971177e-01	4.262588e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.554362e+00	4.869163e-01	2.425350e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.741586e+00	2.639363e-01	8.724583e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.677206e+00	2.407005e-01	1.712869e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.391298e+00	3.439973e-01	3.778075e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.937389e+00	3.864379e-01	5.141292e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.316414e+00	3.353342e-01	4.490964e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.247469e-01	1.942712e-01	3.978969e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.194468e-02	1.704724e-02	4.138076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.548849e+00	6.220427e-01	7.134230e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.262669e+00	6.935317e-01	1.215835e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.120696e+00	1.032548e+00	1.130033e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.412738e+00	1.065009e+00	1.066659e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.485398e+00	9.637826e-01	7.071774e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.415781e+00	8.240057e-01	3.205614e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.113823e+00	5.472538e-01	1.318470e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.790263e+00	2.612382e-01	1.590082e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.524516e+00	2.264565e-01	1.484110e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.081526e+00	2.725779e-01	3.820377e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.466559e+00	2.840852e-01	4.060652e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.112761e-01	1.907098e-01	3.157357e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.211875e-02	1.652767e-02	4.024459e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.979055e+01	1.007837e+01	1.432431e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.395456e+01	6.298850e+00	5.039217e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.759875e+01	4.373040e+00	3.498230e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.308084e+01	3.408058e+00	1.667057e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.061327e+00	2.125311e+00	3.574960e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.991914e+00	1.165009e+00	2.554834e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.280136e+00	5.430729e-01	1.132992e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.460139e+00	1.481281e-01	1.265750e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.171104e+00	2.347480e-01	2.051892e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.740224e+00	4.114577e-01	4.798542e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.894938e+00	4.199369e-01	6.591218e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.029717e-01	2.814078e-02	6.502862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.472519e-01	6.842267e-02	5.313645e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.180007e+00	4.058419e-01	3.642854e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.469461e+00	5.291201e-01	4.683852e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.515732e+00	2.392702e-01	2.460483e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.551783e+00	4.484371e-01	3.154949e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.232349e+00	4.248900e-01	5.428619e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.724701e-01	1.497209e-01	3.369075e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.804443e-02	2.102119e-02	2.454456e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.688393e-01	2.091331e-01	3.015638e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.730996e+00	5.446381e-01	5.329575e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.321209e+00	2.242719e-01	1.136653e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.975435e+00	4.333246e-01	2.914549e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.377088e+00	2.193754e-01	3.160265e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.793019e-01	4.759947e-02	1.888813e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.820954e-01	3.968349e-02	7.771793e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.692478e-03	7.155745e-03	3.391877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.483304e+00	8.991676e-01	1.242111e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.148890e+00	7.891960e-01	2.663347e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.908100e+00	6.602375e-01	3.267371e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.861832e+00	3.425082e-01	5.512861e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.665717e-02	1.097420e-02	3.429275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.956201e-02	3.194998e-02	4.173952e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.940010e-01	7.792937e-02	1.049974e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.900874e-01	1.622554e-01	2.453388e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.604406e-01	2.983409e-01	3.537106e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.553842e+00	3.589192e-01	4.731066e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.313168e+00	4.117814e-01	4.038655e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.005910e+00	3.173382e-01	1.797700e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.418999e+00	1.370153e-01	1.371251e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.412711e+00	2.513212e-01	1.152113e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.073399e+00	4.849076e-01	3.385051e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.117276e+00	4.056894e-01	3.791589e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.309475e+00	2.040834e-01	3.087360e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.396372e-01	7.978991e-02	1.970204e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.283549e-02	1.141090e-02	1.516217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.804329e-01	6.614614e-02	1.185671e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.515963e-01	1.349213e-01	3.524096e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.853041e-01	2.696408e-01	5.306312e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.728427e+00	4.151061e-01	6.837312e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.645499e+00	5.365144e-01	6.022479e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.307712e+00	4.638450e-01	5.822039e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.847271e+00	3.747610e-01	4.171964e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.113015e+00	1.684206e-01	1.282620e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.979907e+00	3.533096e-01	9.508434e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.278699e+00	3.986117e-01	2.167259e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.380775e+00	3.803151e-01	2.807001e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.497611e+00	2.567430e-01	2.364676e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.964067e-01	9.567822e-02	2.018989e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.613011e-01	2.714029e-02	1.160410e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.685216e-02	7.065594e-03	8.311316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.911961e-01	2.788431e-01	1.159653e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.124351e+00	5.425108e-01	1.453942e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.028319e+00	8.938212e-01	1.848859e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.132987e+00	1.299324e+00	1.603821e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.527962e+00	1.054287e+00	9.993574e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.982608e+00	5.412425e-01	3.813184e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.264971e+00	5.341099e-01	2.299070e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.538691e+00	6.851466e-01	2.568535e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.722317e+00	6.586720e-01	4.005231e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.168274e+00	4.076778e-01	4.596379e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.111308e+00	1.541334e-01	3.702541e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.170217e-02	6.919009e-03	1.965789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.645091e-01	9.573240e-02	8.247834e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.069610e-01	3.264898e-01	3.727159e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.004299e+00	5.118200e-01	3.762735e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.025530e+00	2.560740e-01	1.811404e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.106967e+00	3.796436e-01	2.521804e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.058365e+00	3.445807e-01	4.830510e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.007918e+00	1.297912e-01	3.784953e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.691068e-01	7.642229e-02	1.572848e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.941000e-02	1.336437e-02	8.100347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.526078e-01	2.975447e-01	2.229981e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.066594e+00	5.910409e-01	8.449233e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.774657e+00	8.735975e-01	5.222188e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.925803e+00	3.511365e-01	1.126143e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.242541e+00	3.179383e-01	1.510173e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.959338e+00	2.631304e-01	3.483963e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.006590e+00	1.122966e-01	2.977499e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.644777e-01	2.852718e-02	1.580696e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.133982e-02	1.235965e-02	1.404374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.014727e+01	4.781756e+00	7.945703e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.966719e+01	3.814818e+00	3.034737e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.272271e+01	1.708613e+00	7.193348e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.748882e+00	6.127698e-01	2.099003e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.281082e+00	3.707963e-01	3.111580e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.791963e+00	2.034703e-01	5.050478e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.070200e-01	9.462715e-02	3.939698e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.636033e-02	7.862168e-03	2.040689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.714030e-01	1.174803e-01	1.232152e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.766205e-01	1.676957e-01	2.166091e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.556186e-01	2.430984e-01	3.133762e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.054254e+00	3.097280e-01	4.056380e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.585516e+00	3.845451e-01	3.174518e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.155810e+00	3.896055e-01	3.430903e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.591742e+00	2.818726e-01	1.439846e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.981745e+00	1.412146e-01	6.532448e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.956064e+00	2.748899e-01	1.247447e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.604739e+00	3.424694e-01	3.168021e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.916703e+00	2.995149e-01	3.588562e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.163052e+00	1.763879e-01	2.887171e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.599249e-01	6.093920e-02	1.938978e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.072526e-02	1.097151e-02	1.525661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.588782e+00	5.017981e-01	4.017079e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.486463e+00	3.554248e-01	7.441168e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.199972e+00	5.315787e-01	6.993131e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.663638e+00	5.570856e-01	9.449664e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.355693e+00	5.879638e-01	5.381016e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.583535e+00	4.800195e-01	4.009127e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.621985e+00	2.753218e-01	1.343549e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.442102e+00	1.730968e-01	6.658831e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.939108e+00	2.878277e-01	1.593298e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.149104e+00	2.843522e-01	2.467890e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.293796e+00	1.770135e-01	2.143323e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.156788e-01	5.135002e-02	1.653049e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.784586e-02	6.963930e-03	1.609325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.778912e+01	5.571483e+00	8.945990e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.017014e+01	3.273764e+00	4.865603e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.718280e+01	2.549379e+00	3.305284e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.469446e+01	2.092512e+00	1.783128e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.161903e+01	1.360101e+00	5.600524e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.720422e+00	8.802091e-01	2.224505e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.295857e+00	5.764240e-01	1.665484e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.556831e+00	4.357022e-01	1.380030e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.297607e+00	3.554616e-01	2.868330e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.242790e+00	2.815270e-01	3.937597e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.283793e+00	1.822483e-01	3.660522e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.475796e-02	8.380842e-03	2.417584e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.069359e-01	1.123358e-01	1.247592e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.759771e+00	7.401246e-01	7.504703e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.334690e+00	8.749596e-01	4.169595e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.614567e+00	3.809025e-01	6.521692e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.729977e+00	5.812758e-01	6.484236e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.563015e+00	3.872978e-01	7.003411e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.256695e-01	1.840176e-01	4.824145e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.470878e-02	1.682520e-02	4.139955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.341649e+00	5.361834e-01	6.347839e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.475831e+00	1.167372e+00	5.357011e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.843941e+00	4.262057e-01	2.280684e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.306116e+00	4.818122e-01	6.060411e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.220512e+00	2.668848e-01	5.001672e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.912933e-01	9.973673e-02	3.147704e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.434404e-01	5.468443e-02	1.289801e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.557916e-02	4.529312e-03	1.243540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.057998e+00	1.739935e+00	1.839172e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.582793e+00	1.638683e+00	4.158736e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.854239e+00	8.541797e-01	7.362298e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.187012e+00	5.321386e-01	1.051626e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.034571e-01	2.881209e-02	7.118764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.352577e-02	1.015300e-02	2.342290e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.517977e-01	1.042688e-01	1.578765e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.516309e-01	3.285728e-01	4.352402e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.212557e+00	5.762242e-01	6.644780e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.123533e+00	7.889424e-01	7.601058e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.941066e+00	7.615880e-01	4.777910e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.487815e+00	5.053971e-01	8.977901e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.460992e+00	3.152819e-01	4.738032e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.121067e+00	5.305551e-01	2.691224e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.433086e+00	4.746040e-01	5.895717e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.692231e+00	3.669169e-01	6.205547e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.109017e+00	2.877010e-01	4.835090e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.745380e-01	1.402643e-01	3.585769e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.865787e-02	1.468375e-02	3.112174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.941672e-02	4.343079e-02	1.150487e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.032939e-01	2.945891e-01	5.262255e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.248537e+00	6.249117e-01	1.047850e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.248736e+00	9.970724e-01	1.173964e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.312362e+00	1.230694e+00	1.078343e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.040962e+00	1.122304e+00	6.503809e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.277580e+00	7.768569e-01	1.476163e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.086103e+00	3.033645e-01	2.451298e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.478780e+00	4.424200e-01	2.187604e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.792963e+00	4.982152e-01	3.996355e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.946241e+00	3.218927e-01	5.824343e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.359835e+00	3.077345e-01	4.740835e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.000410e-01	1.590375e-01	3.443470e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.135285e-01	8.838103e-02	1.982837e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.379993e-02	8.470347e-03	2.109097e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.744734e-01	2.243413e-01	7.074360e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.448683e+00	8.061511e-01	1.876271e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.528780e+00	1.843088e+00	2.602242e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.750428e+00	2.581763e+00	2.556800e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.281063e+00	2.506518e+00	1.611574e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.565341e+00	1.685186e+00	4.000712e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.794368e+00	5.103520e-01	9.516108e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.366557e+00	8.195042e-01	5.425549e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.846852e+00	7.991863e-01	8.365647e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.405547e+00	5.455447e-01	1.008899e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.465282e+00	3.816924e-01	7.467241e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.581314e-02	1.934343e-02	4.675889e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.017564e-01	1.714806e-01	1.982020e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.517117e+00	6.702176e-01	6.038855e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.726210e+00	7.099056e-01	2.584325e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.799260e+00	2.208502e-01	1.541535e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.385080e+00	3.654233e-01	4.139901e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.569531e+00	3.005120e-01	5.804733e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.247471e-01	1.906051e-01	4.887849e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.520858e-01	1.016218e-01	2.132916e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.130639e-02	7.022413e-03	1.891733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.164380e+00	8.222022e-01	1.073336e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.658790e+00	1.590350e+00	1.219501e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.189629e+00	1.053053e+00	2.691836e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.909790e+00	2.431422e-01	1.661433e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.395067e+00	2.083086e-01	2.517443e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.742335e+00	2.665613e-01	4.278850e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.956010e-01	1.845431e-01	3.933877e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.138888e-01	9.066314e-02	2.547472e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.824224e-02	1.117781e-02	2.920817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.974253e+01	1.591949e+01	1.540823e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.419724e+01	6.324062e+00	2.214474e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.212578e+00	1.301339e+00	3.251968e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.835560e+00	1.851493e-01	2.394160e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.856513e+00	1.995481e-01	2.393850e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.136535e+00	3.393729e-01	5.925536e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.294138e+00	2.835908e-01	5.980365e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.489420e-02	1.796259e-02	4.600644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.831947e-01	1.545565e-01	1.704911e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.954207e-01	3.203232e-01	4.144467e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.164473e+00	4.994634e-01	5.339121e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.657191e+00	5.966581e-01	6.018792e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.248204e+00	6.901592e-01	4.268144e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.660005e+00	5.843524e-01	2.248879e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.813109e+00	3.821693e-01	3.912259e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.716153e+00	2.238044e-01	1.397910e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.493376e+00	2.848924e-01	2.793808e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.060684e+00	3.098532e-01	4.711124e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.555295e+00	2.750283e-01	4.860003e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.009825e+00	2.169878e-01	4.552686e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.406230e-01	1.345199e-01	3.138820e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.696979e-02	1.317469e-02	3.079252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.323018e+00	8.342738e-01	1.025287e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.649856e+00	1.077493e+00	1.426030e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.371856e+00	1.253427e+00	1.254495e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.502902e+00	1.256783e+00	8.802921e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.254062e+00	1.072520e+00	3.586154e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.662664e+00	7.373660e-01	7.731877e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.051644e+00	3.104395e-01	7.869371e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.644274e+00	1.593153e-01	1.893859e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.352342e+00	2.156731e-01	1.720594e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.797178e+00	2.254308e-01	3.995622e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.204894e+00	2.100973e-01	3.618849e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.318943e-01	1.092801e-01	3.080616e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.106713e-02	1.399735e-02	3.133926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.859682e+01	1.345268e+01	1.495689e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.964256e+01	7.237326e+00	3.820810e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.067383e+01	4.975210e+00	1.505349e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.378673e+01	3.156173e+00	6.480449e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.490488e+00	1.463787e+00	5.197790e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.618045e+00	6.525386e-01	1.422111e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.899669e+00	2.829748e-01	1.898920e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.265489e+00	1.019678e-01	9.722008e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.966583e+00	2.463374e-01	2.264849e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.390795e+00	3.002680e-01	5.322038e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.611560e+00	3.300609e-01	6.084478e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.534597e-02	2.174665e-02	5.406249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.206307e-01	8.795117e-02	5.799854e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.666172e+00	4.871778e-01	4.014208e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.081266e+00	5.054791e-01	4.214185e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.834630e+00	2.135948e-01	7.522687e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.957768e+00	4.504569e-01	4.751716e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.575805e+00	2.818779e-01	4.580522e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.573285e-01	8.023105e-02	2.534750e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.895011e-02	1.902458e-02	1.559989e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.508910e+00	2.864906e-01	3.409215e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.559499e+00	5.200471e-01	4.262544e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.170287e+00	3.777837e-01	9.305362e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.190936e+00	3.241092e-01	3.161367e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.911610e-01	1.086417e-01	2.568582e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.547594e-01	4.042240e-02	1.361748e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.809250e-01	3.544338e-02	5.093558e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.245460e-02	6.238517e-03	2.829110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.103195e+00	9.752285e-01	1.313415e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.470528e+00	8.404510e-01	1.657639e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.849195e+00	5.653938e-01	4.743921e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.402142e+00	1.937446e-01	4.732623e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.031400e-02	9.988394e-03	2.473451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.124479e-02	2.528500e-02	4.069566e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.391273e-01	1.056402e-01	1.330964e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.777442e-01	2.673684e-01	2.476309e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.280568e+00	3.787585e-01	4.420279e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.016373e+00	4.604714e-01	4.488260e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.835033e+00	4.068540e-01	3.814049e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.455424e+00	2.277075e-01	1.020652e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.558324e+00	2.244958e-01	7.273693e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.255717e+00	4.148539e-01	2.772804e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.544536e+00	4.235794e-01	3.934326e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.647890e+00	2.419803e-01	3.724355e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.911434e-01	1.423670e-01	2.604958e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.843541e-01	6.395090e-02	1.384376e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.390461e-02	8.487283e-03	1.095001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.662760e-01	5.967618e-02	1.803030e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.830037e-01	2.163780e-01	4.343754e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.575230e+00	4.443698e-01	6.604710e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.516344e+00	5.506035e-01	7.913134e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.549240e+00	6.004917e-01	5.980625e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.166248e+00	4.765341e-01	4.614059e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.536594e+00	2.652862e-01	1.316272e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.304242e+00	2.725171e-01	9.331590e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.662012e+00	4.705797e-01	1.846895e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.728239e+00	4.034464e-01	2.620848e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.842326e+00	2.486038e-01	2.634986e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.117171e+00	1.287493e-01	2.307132e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.220905e-01	5.880429e-02	1.516001e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.972462e-01	3.312593e-02	7.343727e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.374464e-02	5.488076e-03	6.760316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.129246e+00	3.839666e-01	1.497942e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.145578e+00	9.372509e-01	1.907562e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.735159e+00	1.286256e+00	2.252369e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.052327e+00	1.247744e+00	1.731671e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.271603e+00	9.690548e-01	4.649719e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.728018e+00	6.066051e-01	2.347148e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.880305e+00	7.639122e-01	2.307202e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.638072e+00	6.105352e-01	3.882659e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.895354e+00	4.519776e-01	5.254113e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.670504e+00	2.768679e-01	4.125285e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.072141e-01	1.207586e-01	2.531284e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.586782e-02	5.317548e-03	1.524034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.317853e-01	1.193654e-01	1.071398e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.187734e+00	4.400997e-01	4.127858e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.539183e+00	5.088612e-01	3.411929e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.296130e+00	2.024862e-01	8.204096e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.634065e+00	3.640317e-01	3.943302e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.547066e+00	2.276828e-01	4.546639e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.491895e-01	8.529667e-02	2.971587e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.914914e-01	5.500810e-02	1.148102e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.122114e-02	1.246308e-02	6.100665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.162272e+00	3.727405e-01	3.782047e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.240444e+00	8.300562e-01	9.858715e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.568457e+00	7.461443e-01	4.427372e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.151636e+00	2.831215e-01	9.571855e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.793035e+00	3.245599e-01	2.596920e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.565060e+00	1.748185e-01	3.266322e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.781422e-01	7.096337e-02	2.452484e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.685941e-01	3.857866e-02	1.313843e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.640404e-02	1.147015e-02	9.223841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.438988e+01	7.116467e+00	1.037704e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.517277e+01	3.963722e+00	2.639622e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.348577e+01	1.781289e+00	4.080029e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.625344e+00	5.276734e-01	1.807462e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.790786e+00	2.627084e-01	4.058960e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.585892e+00	1.825174e-01	4.376800e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.729744e-01	9.239766e-02	3.358223e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.538351e-02	1.012153e-02	1.509908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.071841e-01	1.261747e-01	1.361535e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.374990e-01	2.345245e-01	2.477399e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.731900e-01	3.086140e-01	3.959343e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.465344e+00	4.221768e-01	3.678085e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.980209e+00	4.490833e-01	3.850337e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.595083e+00	3.894976e-01	1.954172e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.974583e+00	2.428470e-01	9.884859e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.038770e+00	1.730419e-01	8.046842e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.807330e+00	3.442803e-01	2.500899e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.196936e+00	3.121695e-01	3.636957e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.506255e+00	1.876290e-01	3.628796e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.115368e-01	1.225490e-01	2.445639e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.451023e-01	5.297012e-02	1.375487e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.341875e-02	8.110413e-03	1.103633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.850659e+00	4.923116e-01	4.879853e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.308677e+00	5.622879e-01	9.063452e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.991233e+00	6.305776e-01	1.152234e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.012202e+00	7.897449e-01	6.257927e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.142934e+00	5.675200e-01	6.009373e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.208660e+00	4.385492e-01	2.032115e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.874675e+00	2.350439e-01	8.716003e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.357460e+00	3.017175e-01	9.099263e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.597050e+00	3.109794e-01	2.171657e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.741739e+00	1.836688e-01	2.452394e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.016189e+00	1.063229e-01	2.086257e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.052994e-01	5.355942e-02	1.159216e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.370600e-02	7.462777e-03	1.065897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.993199e+01	7.033091e+00	1.101621e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.721395e+01	3.895397e+00	3.993459e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.184994e+01	3.105036e+00	1.807957e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.680977e+01	1.703810e+00	1.275442e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.259069e+01	1.683780e+00	3.763084e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.473843e+00	8.040156e-01	1.832728e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.707903e+00	4.651641e-01	1.544786e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.863975e+00	2.713678e-01	2.051243e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.858191e+00	2.479714e-01	3.310441e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.927929e+00	2.279273e-01	4.052900e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.084078e+00	1.138133e-01	3.159773e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.913630e-02	8.022087e-03	1.839284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.304606e-01	1.208581e-01	1.329952e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.874895e+00	7.598502e-01	7.637604e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.339997e+00	7.792848e-01	3.872517e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.596091e+00	4.152834e-01	8.762144e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.647546e+00	5.636992e-01	6.603920e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.489310e+00	3.622792e-01	7.030966e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.172840e-01	1.914864e-01	4.242671e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.237815e-02	1.872705e-02	3.982405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.476094e+00	5.832492e-01	6.671131e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.485930e+00	1.046869e+00	4.828135e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.754778e+00	4.651764e-01	2.347790e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.254725e+00	4.283351e-01	5.738081e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.174950e+00	2.545133e-01	4.816415e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.846539e-01	1.264279e-01	2.850588e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.341267e-01	5.872464e-02	1.317455e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.494338e-02	4.813653e-03	1.121780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.346646e+00	1.831316e+00	1.915640e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.574063e+00	1.448509e+00	4.055980e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.735341e+00	8.606596e-01	7.638010e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.126036e+00	5.579736e-01	9.554121e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.893421e-02	2.917957e-02	6.988374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.870655e-02	1.484960e-02	2.278625e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.727957e-01	1.159679e-01	1.823288e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.821619e-01	3.234062e-01	4.994293e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.309058e+00	5.995478e-01	7.180305e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.176188e+00	7.086905e-01	7.754843e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.011463e+00	7.466877e-01	4.582439e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.489167e+00	4.639473e-01	6.264725e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.405736e+00	3.066966e-01	8.128838e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.108572e+00	5.688314e-01	2.765915e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.366954e+00	4.617927e-01	5.774542e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.682618e+00	4.024306e-01	5.762385e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.059620e+00	2.853788e-01	4.550235e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.594386e-01	1.450698e-01	3.297327e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.479515e-02	1.363660e-02	3.211392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.558513e-02	4.474450e-02	1.264973e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.780431e-01	3.239775e-01	5.901914e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.375246e+00	6.602430e-01	1.097636e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.438154e+00	1.050421e+00	1.242051e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.479955e+00	1.260098e+00	1.055481e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.090148e+00	1.006964e+00	6.679107e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.277441e+00	6.485189e-01	1.053267e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.030900e+00	3.085242e-01	3.772574e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.440552e+00	4.758345e-01	1.833354e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.675609e+00	4.191427e-01	4.795539e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.984519e+00	4.077012e-01	5.005435e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.300669e+00	2.831183e-01	4.407607e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.792887e-01	1.799958e-01	3.267475e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.982208e-01	8.816102e-02	2.012660e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.234674e-02	8.560934e-03	1.957034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.374118e-01	2.548754e-01	7.779876e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.657164e+00	8.984096e-01	1.966049e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.734988e+00	1.914898e+00	2.765086e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.027126e+00	2.627690e+00	2.526161e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.578963e+00	2.617699e+00	1.591488e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.545666e+00	1.395254e+00	4.529154e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.780766e+00	5.376537e-01	1.061732e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.283184e+00	8.031895e-01	5.614950e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.687914e+00	7.642336e-01	9.512411e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.415767e+00	5.955395e-01	8.470000e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.419333e+00	4.038143e-01	7.074406e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.280900e-02	1.886194e-02	4.573912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.300924e-01	1.834457e-01	2.210237e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.587781e+00	6.767947e-01	6.386042e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.734551e+00	6.617149e-01	2.001699e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.802350e+00	2.685222e-01	1.979402e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.335150e+00	3.361325e-01	4.430324e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.530021e+00	3.241745e-01	5.906414e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.150588e-01	1.892473e-01	4.116555e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.370660e-01	1.100723e-01	2.146824e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.987195e-02	7.338976e-03	1.645448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.334913e+00	8.357996e-01	1.204301e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.857329e+00	1.611822e+00	1.250889e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.129652e+00	9.330010e-01	2.464326e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.943332e+00	2.797167e-01	1.296491e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.393377e+00	2.115749e-01	2.660809e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.685663e+00	2.549560e-01	4.296950e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.658577e-01	1.843166e-01	3.711584e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.145538e-01	1.071218e-01	2.393762e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.584151e-02	1.195055e-02	2.909620e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.373492e+01	1.637648e+01	1.660240e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.398879e+01	5.893347e+00	2.127893e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.154336e+00	1.173845e+00	3.531219e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.841299e+00	2.110982e-01	2.378153e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.857373e+00	2.076562e-01	2.297188e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.100896e+00	3.551580e-01	5.204051e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.243371e+00	2.953930e-01	5.836444e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.090147e-02	1.719889e-02	4.776125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.990685e-01	1.638775e-01	2.001613e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.457362e-01	3.335801e-01	4.559867e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.197140e+00	4.782715e-01	6.030855e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.742661e+00	6.087317e-01	5.644052e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.280537e+00	6.665709e-01	4.262017e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.702591e+00	6.083418e-01	1.490140e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.782215e+00	2.973968e-01	8.746672e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.696498e+00	2.294923e-01	1.851752e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.451387e+00	3.081386e-01	2.554560e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.078435e+00	2.924190e-01	4.417849e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.539720e+00	3.003709e-01	4.817513e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.815654e-01	2.437944e-01	3.949375e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.128426e-01	1.187613e-01	3.042616e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.378093e-02	1.347191e-02	3.122904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.485992e+00	8.410196e-01	1.177781e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.885999e+00	1.140763e+00	1.596257e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.581017e+00	1.304245e+00	1.257581e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.573679e+00	1.217849e+00	8.687975e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.284255e+00	1.066115e+00	3.375984e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.678815e+00	7.197873e-01	6.093997e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.000313e+00	2.903072e-01	1.357545e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.673439e+00	1.988397e-01	1.881559e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.295480e+00	1.909256e-01	2.366984e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.784133e+00	2.194243e-01	3.750228e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.180636e+00	2.346128e-01	3.533623e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.207359e-01	1.282743e-01	2.649186e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.766670e-02	1.281697e-02	3.259456e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.200397e+01	1.396959e+01	1.631390e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.034261e+01	7.417868e+00	3.595375e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.088216e+01	5.074232e+00	1.552162e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.365161e+01	2.927475e+00	6.130685e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.421312e+00	1.374209e+00	4.456346e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.562668e+00	6.360777e-01	1.042839e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.865607e+00	2.486408e-01	2.093577e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.209091e+00	1.020994e-01	1.496599e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.960958e+00	2.574236e-01	2.174433e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.344941e+00	3.191111e-01	5.404463e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.575159e+00	3.605390e-01	5.814222e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.197786e-02	2.247661e-02	5.274290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.491495e-01	9.850457e-02	6.004322e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.786303e+00	5.164287e-01	4.451123e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.173683e+00	4.976564e-01	3.557543e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.662973e+00	1.985408e-01	1.617269e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.871476e+00	4.746830e-01	4.973251e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.536552e+00	2.681389e-01	4.495781e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.450066e-01	7.007160e-02	2.203473e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.656524e-02	1.882138e-02	1.499395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.671154e+00	3.124926e-01	3.559095e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.675779e+00	5.230197e-01	3.945989e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.992512e+00	3.888496e-01	9.075362e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.086614e+00	3.105267e-01	3.248502e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.483020e-01	1.163426e-01	2.608130e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.477331e-01	2.939070e-02	1.397346e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.757416e-01	3.361564e-02	4.492607e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.158818e-02	6.790469e-03	2.896810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.532904e+00	1.122399e+00	1.291138e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.382124e+00	7.875402e-01	1.930839e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.701380e+00	5.295069e-01	5.667753e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.292210e+00	1.899244e-01	4.432207e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.649752e-02	1.338616e-02	2.271599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.874584e-02	4.091644e-02	3.391468e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.541638e-01	1.173696e-01	1.498221e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.673824e-01	2.416634e-01	3.313147e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.369266e+00	3.879320e-01	4.568214e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.154586e+00	4.692746e-01	4.892394e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.916753e+00	4.076415e-01	3.235706e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.407704e+00	2.099648e-01	1.387881e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.530901e+00	2.786608e-01	8.445558e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.142629e+00	4.079108e-01	2.874900e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.480810e+00	4.061486e-01	3.948484e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.649728e+00	3.135364e-01	3.641413e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.562415e-01	1.405945e-01	2.529214e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.589047e-01	4.658471e-02	1.303145e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.431229e-02	1.019200e-02	9.355281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.325011e-01	9.365029e-02	1.347897e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.489959e-01	2.423274e-01	4.650673e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.680359e+00	4.326403e-01	6.106906e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.694256e+00	5.919704e-01	8.418905e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.639822e+00	6.018981e-01	7.913954e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.359324e+00	4.643609e-01	3.971518e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.523210e+00	2.545588e-01	1.553854e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.314143e+00	3.091138e-01	1.136740e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.488086e+00	3.892318e-01	2.032028e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.620539e+00	3.993626e-01	2.690307e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.812377e+00	2.927303e-01	2.702931e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.104625e+00	1.778866e-01	2.055269e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.892039e-01	4.193961e-02	1.687071e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.964923e-01	3.261397e-02	6.822908e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.323953e-02	5.451327e-03	5.350532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.353585e+00	4.643372e-01	1.309591e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.357129e+00	8.810053e-01	2.058824e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.098757e+00	1.354124e+00	2.305303e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.462249e+00	1.451132e+00	1.646478e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.402335e+00	9.677123e-01	6.544356e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.717679e+00	6.126470e-01	2.839155e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.702100e+00	6.468466e-01	2.555015e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.578810e+00	6.742244e-01	3.874096e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.807179e+00	4.929336e-01	4.934186e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.596032e+00	2.496764e-01	4.107103e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.548743e-01	1.370425e-01	2.893764e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.588467e-02	8.007054e-03	1.126586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.428059e-01	1.235713e-01	1.194351e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.264013e+00	4.655230e-01	4.509128e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.608769e+00	5.131317e-01	3.374712e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.274922e+00	2.242984e-01	1.101788e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.586382e+00	3.847602e-01	4.236699e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.488859e+00	2.282316e-01	4.749085e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.219251e-01	6.725701e-02	2.626329e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.877414e-01	5.519564e-02	1.018027e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.001949e-02	1.217324e-02	5.961409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.252140e+00	4.101509e-01	4.321593e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.514938e+00	8.941618e-01	1.014451e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.763280e+00	8.223114e-01	4.611104e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.145580e+00	2.760685e-01	1.187294e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.653980e+00	2.964139e-01	2.905983e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.481617e+00	1.860642e-01	3.504594e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.724672e-01	7.252718e-02	2.241943e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.905951e-01	2.453267e-02	1.195553e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.246409e-02	1.230438e-02	9.155313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.711718e+01	7.626437e+00	1.096584e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.632910e+01	4.233412e+00	2.947586e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.354407e+01	1.796511e+00	4.443644e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.596611e+00	4.343637e-01	2.284848e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.624419e+00	2.818573e-01	4.658321e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.481538e+00	1.949944e-01	4.380577e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.605574e-01	9.528634e-02	2.796034e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.697933e-02	8.696864e-03	1.395723e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.201508e-01	1.331121e-01	1.500930e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.411658e-01	2.393274e-01	3.184406e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.044029e+00	3.389273e-01	3.822263e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.513156e+00	4.192553e-01	4.359984e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.083067e+00	4.505789e-01	3.780066e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.597897e+00	3.789193e-01	2.447944e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.936079e+00	2.065771e-01	1.590485e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.045588e+00	2.457349e-01	7.520486e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.715563e+00	3.303343e-01	2.533472e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.196082e+00	3.266145e-01	3.652872e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.513406e+00	2.393199e-01	3.457308e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.712485e-01	1.182067e-01	2.379389e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.262750e-01	3.210120e-02	1.273749e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.410327e-02	9.981396e-03	9.521062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.957299e+00	5.406392e-01	6.176182e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.505007e+00	6.294376e-01	9.077420e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.404880e+00	7.488098e-01	1.015564e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.132226e+00	7.779489e-01	7.569667e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.420320e+00	6.899971e-01	5.638241e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.186507e+00	4.040475e-01	3.275374e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.948570e+00	2.674261e-01	9.057725e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.258493e+00	2.562968e-01	1.151530e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.516509e+00	3.038502e-01	2.390457e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.684339e+00	1.903823e-01	2.828726e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.911219e-01	1.350217e-01	1.955443e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.771818e-01	3.241058e-02	1.318702e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.168384e-02	7.607455e-03	9.812380e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.254227e+01	7.626048e+00	1.103026e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.853001e+01	4.026081e+00	4.618297e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.247606e+01	2.950012e+00	2.343926e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.703316e+01	1.864720e+00	1.555548e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.262941e+01	1.524821e+00	3.884572e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.573471e+00	8.435271e-01	2.985924e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.659605e+00	4.616014e-01	2.086611e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.883857e+00	3.143952e-01	2.010366e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.720526e+00	2.436155e-01	3.879115e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.836340e+00	2.509696e-01	3.830115e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.018678e+00	1.157870e-01	3.224162e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.764092e-02	1.115184e-02	1.565291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.890278e-01	1.830587e-01	1.805403e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.609483e+00	8.604537e-01	7.801239e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.788078e+00	5.108042e-01	1.221686e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.229368e+00	5.837569e-01	3.713105e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.004774e+00	4.343052e-01	7.181535e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.107806e+00	2.497134e-01	4.879337e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.995875e-01	1.225172e-01	2.770279e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.250562e-02	9.521444e-03	2.345338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.192609e+00	7.215190e-01	7.309690e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.998107e+00	7.197550e-01	2.974718e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.275593e+00	5.224944e-01	4.147355e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.740790e+00	3.206054e-01	5.306677e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.048634e-01	1.690259e-01	3.356693e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.678152e-01	8.969773e-02	1.908204e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.812383e-01	3.985382e-02	9.585071e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.070088e-02	3.198960e-03	6.932254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.976317e+00	2.139772e+00	1.976899e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.898696e+00	8.553945e-01	4.751357e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.960457e+00	7.822775e-01	9.378140e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.585098e+00	3.720652e-01	7.315869e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.601075e-02	2.039870e-02	4.445179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.552625e-02	1.969321e-02	3.350091e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.633790e-01	1.659117e-01	2.734086e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.241026e-01	4.765437e-01	6.580537e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.883118e+00	7.376287e-01	8.026365e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.898216e+00	7.833716e-01	6.507673e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.539872e+00	5.265824e-01	1.893453e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.698000e+00	3.706710e-01	3.362496e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.294168e+00	5.460873e-01	2.441048e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.546413e+00	4.812574e-01	5.250917e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.894799e+00	3.773988e-01	6.148186e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.277257e+00	2.751107e-01	4.945806e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.954600e-01	1.866167e-01	3.137255e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.014012e-01	9.738680e-02	2.131842e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.871007e-02	8.882819e-03	1.864920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.487570e-01	8.449846e-02	1.966807e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.002058e+00	5.362077e-01	9.365528e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.292210e+00	1.035170e+00	1.409538e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.490141e+00	1.210636e+00	1.325828e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.549272e+00	1.221935e+00	8.411235e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.848903e+00	8.271235e-01	2.161022e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.484683e+00	2.285508e-01	3.418815e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.925417e+00	5.872363e-01	1.372808e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.036229e+00	5.267857e-01	3.494201e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.167531e+00	3.405332e-01	5.471551e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.548570e+00	2.829164e-01	4.875871e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.045821e+00	2.264029e-01	3.095590e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.995003e-01	1.102646e-01	2.406762e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.102599e-01	6.811318e-02	1.284843e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.309080e-02	5.498560e-03	1.351577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.072998e-01	4.243679e-01	1.016977e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.491889e+00	1.255254e+00	2.884892e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.574789e+00	2.618968e+00	3.269397e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.989051e+00	2.846578e+00	2.692918e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.101538e+00	2.275547e+00	1.057926e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.343742e+00	9.282922e-01	1.419189e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.590660e+00	9.769253e-01	4.404283e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.577297e+00	7.733202e-01	8.672020e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.065262e+00	6.145535e-01	8.527601e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.886898e+00	4.752410e-01	7.595468e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.062720e+00	2.697283e-01	5.142440e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.672845e-02	1.484983e-02	2.873547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.889510e-01	2.518751e-01	2.737259e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.109992e+00	7.639910e-01	6.601040e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.085869e+00	5.307972e-01	4.293589e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.708231e+00	2.902227e-01	3.067252e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.993957e+00	3.233396e-01	5.284293e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.218189e+00	2.435654e-01	4.493083e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.979091e-01	1.202142e-01	2.984747e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.225406e-01	5.997903e-02	1.439822e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.215120e-02	3.715143e-03	9.705898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.752846e+00	1.252036e+00	1.489257e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.141137e+00	1.681789e+00	1.144789e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.125324e+00	6.334366e-01	9.869259e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.816980e+00	2.412897e-01	2.317274e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.241486e+00	2.494477e-01	3.277295e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.443907e+00	2.216131e-01	3.475464e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.823844e-01	1.260742e-01	2.683510e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.101971e-01	7.453949e-02	1.737951e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.601750e-02	8.432637e-03	1.958459e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.805482e+01	1.880152e+01	1.698087e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.395481e+01	4.611610e+00	1.557690e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.508859e+00	4.312174e-01	3.877175e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.788757e+00	9.491126e-02	1.772144e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.673322e+00	2.374136e-01	2.960125e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.841340e+00	3.189085e-01	4.393661e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.924991e-01	2.112037e-01	4.509912e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.805751e-02	1.320546e-02	3.064744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.979632e-01	2.107355e-01	2.323145e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.949429e-01	4.119704e-01	6.001234e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.623212e+00	6.214091e-01	6.709550e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.242506e+00	6.514200e-01	5.778991e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.773975e+00	6.534976e-01	3.355770e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.968034e+00	4.033374e-01	8.413138e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.950080e+00	3.385066e-01	4.336466e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.612655e+00	2.734688e-01	2.994733e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.211271e+00	2.954629e-01	3.907315e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.724192e+00	2.674822e-01	4.964554e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.256926e+00	2.521934e-01	4.047015e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.628460e-01	1.702996e-01	2.857988e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.781472e-01	8.307777e-02	1.936887e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.834430e-02	8.177089e-03	1.885383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.587746e+00	1.058572e+00	1.542830e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.458946e+00	1.418510e+00	1.772708e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.875408e+00	1.393863e+00	1.235379e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.618262e+00	1.390389e+00	6.146083e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.454783e+00	7.110665e-01	2.567228e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.620008e+00	4.377198e-01	8.833757e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.990482e+00	2.833106e-01	1.324926e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.556745e+00	2.068770e-01	2.508561e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.129829e+00	2.203643e-01	3.040310e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.529800e+00	1.845806e-01	3.539256e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.924737e-01	1.923322e-01	2.606276e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.974270e-01	8.443741e-02	1.900484e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.343214e-02	1.007228e-02	2.144134e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.329521e+01	1.525830e+01	1.705339e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.309406e+01	6.405806e+00	2.888205e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.043078e+01	3.658449e+00	1.041966e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.280996e+01	1.761616e+00	3.441475e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.133864e+00	7.356051e-01	4.524567e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.418023e+00	3.690549e-01	3.052259e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.865273e+00	1.399286e-01	1.251225e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.110687e+00	1.291249e-01	1.187566e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.709045e+00	2.762807e-01	2.990472e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.080886e+00	3.003453e-01	4.818772e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.322356e+00	3.195294e-01	4.730818e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.409845e-02	1.740227e-02	3.493993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.552560e-01	1.238452e-01	8.409425e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.356313e+00	6.116432e-01	5.071621e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.648250e+00	4.042285e-01	2.500277e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.571606e+00	4.232132e-01	2.713563e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.256564e+00	4.293016e-01	5.539646e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.098074e+00	1.516923e-01	3.813271e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.697503e-01	3.825165e-02	1.769749e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.346433e-02	1.823437e-02	9.416521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.328559e+00	3.750140e-01	4.065878e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.195131e+00	4.978318e-01	2.456911e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.396852e+00	3.977544e-01	2.382818e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.607670e+00	2.268336e-01	3.283178e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.603977e-01	7.925196e-02	2.174436e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.602830e-01	2.988383e-02	1.078754e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.401246e-01	4.640470e-02	3.540641e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.797990e-03	5.029550e-03	1.881586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.117313e+00	1.185283e+00	1.152296e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.878788e+00	6.073588e-01	2.096081e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.021399e+00	3.967831e-01	5.864875e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.082334e+00	1.608373e-01	3.688528e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.801319e-02	9.645480e-03	1.867378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.121038e-02	3.836647e-02	4.618515e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.333224e-01	1.539269e-01	1.770218e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.201192e-01	3.426360e-01	4.621069e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.772061e+00	4.974618e-01	5.110071e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.663722e+00	5.214559e-01	4.683082e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.409964e+00	3.764546e-01	2.370193e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.765850e+00	2.347124e-01	7.863037e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.435754e+00	4.093866e-01	2.190698e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.813558e+00	4.425980e-01	4.214463e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.981101e+00	3.143459e-01	4.279111e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.265848e+00	2.022967e-01	3.365971e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.145092e-01	1.156584e-01	2.110296e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.444989e-01	4.677067e-02	1.056405e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.419316e-02	6.628764e-03	6.490783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.550947e-01	8.724115e-02	2.117349e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.133439e+00	3.535966e-01	6.777135e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.414485e+00	6.236382e-01	8.774685e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.732737e+00	7.432181e-01	8.944793e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.658809e+00	6.447776e-01	6.137183e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.063383e+00	4.233261e-01	2.018717e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.896604e+00	3.550911e-01	1.412776e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.012564e+00	3.963542e-01	1.561448e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.051559e+00	4.503364e-01	2.938102e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.133443e+00	3.125558e-01	2.953689e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.393460e+00	1.634835e-01	2.979742e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.659493e-01	9.313099e-02	1.948698e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.800594e-01	4.651291e-02	1.269407e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.324571e-01	4.294581e-02	6.637505e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.837678e-02	4.203486e-03	4.089543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.622431e+00	5.352560e-01	1.756889e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.665873e+00	1.245881e+00	2.695947e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.292149e+00	1.808709e+00	2.450520e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.057651e+01	1.510083e+00	1.309483e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.068058e+01	1.140958e+00	3.389792e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.641687e+00	6.429611e-01	3.604899e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.003524e+00	7.374269e-01	4.215499e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.865233e+00	5.383603e-01	4.953052e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.273292e+00	3.551163e-01	4.956695e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.262983e+00	1.677249e-01	4.146577e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.796395e-01	1.160708e-01	2.444707e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.843526e-02	7.785686e-03	9.416615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.390501e-01	1.651432e-01	1.551253e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.683039e+00	5.959865e-01	5.075288e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.083147e+00	4.747499e-01	2.350179e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.233692e+00	3.418779e-01	1.397960e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.157123e+00	3.236180e-01	5.001643e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.176400e+00	1.807455e-01	4.107291e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.577288e-01	5.633036e-02	2.116011e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.186312e-01	7.337804e-02	6.810401e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.410470e-02	8.761262e-03	3.328148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.963244e+00	5.894346e-01	7.069017e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.060292e+00	1.209668e+00	1.045073e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.287652e+00	7.479323e-01	3.169077e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.793265e+00	3.737157e-01	1.337809e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.279577e+00	2.728713e-01	4.032499e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.265115e+00	1.556190e-01	3.290380e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.446089e-01	6.981671e-02	1.833521e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.182120e-01	3.559629e-02	9.569207e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.728498e-02	1.218873e-02	7.021364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.821011e+01	1.081696e+01	1.354267e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.044985e+01	4.663736e+00	2.829974e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.218527e+01	1.354025e+00	3.773037e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.565923e+00	3.097811e-01	2.008907e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.448648e+00	2.811104e-01	4.761322e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.362476e+00	1.942866e-01	3.848217e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.638416e-01	9.815984e-02	2.681065e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.084517e-02	9.421656e-03	1.088857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.801660e-01	1.689091e-01	1.794744e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.108583e-01	2.998626e-01	3.960253e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.287241e+00	4.183510e-01	5.055894e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.919219e+00	5.108964e-01	4.810040e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.512842e+00	5.100442e-01	3.397407e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.012502e+00	3.627077e-01	1.808918e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.231409e+00	1.920100e-01	7.154363e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.933851e+00	2.686825e-01	1.833699e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.507812e+00	4.136908e-01	3.663918e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.807158e+00	2.354793e-01	3.965051e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.223669e+00	1.622075e-01	3.253448e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.786859e-01	9.679578e-02	2.278230e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.326570e-01	3.472930e-02	1.020058e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.464643e-02	6.246086e-03	6.552670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.519920e+00	6.766339e-01	7.782867e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.459550e+00	8.226606e-01	1.281406e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.660381e+00	9.657680e-01	1.035030e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.100960e+00	8.701619e-01	8.176426e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.108675e+00	7.855940e-01	3.731392e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.681278e+00	5.760435e-01	1.163939e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.821699e+00	2.319437e-01	1.070042e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.995984e+00	2.719837e-01	2.030291e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.215496e+00	2.643416e-01	2.664318e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.421882e+00	1.468556e-01	2.666840e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.106663e-01	7.918526e-02	2.074636e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.972256e-01	3.823870e-02	1.050217e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.480866e-02	5.947052e-03	8.507894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.855733e+01	9.634487e+00	1.373220e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.476794e+01	4.801968e+00	3.562421e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.563997e+01	3.299342e+00	2.014224e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.854270e+01	2.371280e+00	8.589443e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.191694e+01	1.128040e+00	3.408966e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.608269e+00	6.285695e-01	2.129433e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.854424e+00	2.985178e-01	1.342954e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.480275e+00	2.659197e-01	2.159973e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.555506e+00	2.523349e-01	3.962724e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.633590e+00	1.971055e-01	3.979975e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.828305e-01	1.183771e-01	2.959770e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.955502e-02	9.080975e-03	1.402780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.372753e-01	1.981058e-01	1.919769e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.691779e+00	8.536844e-01	7.991903e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.799626e+00	5.030969e-01	9.035760e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.101932e+00	5.084931e-01	4.714982e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.940386e+00	3.745203e-01	7.044213e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.066762e+00	2.566049e-01	4.867563e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.913464e-01	1.245195e-01	2.465058e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.252810e-02	1.209497e-02	2.015072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.346630e+00	7.461973e-01	7.326263e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.957453e+00	6.267360e-01	2.775071e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.164056e+00	4.914109e-01	4.664575e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.669863e+00	2.908533e-01	5.010726e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.025059e-01	1.731556e-01	3.115833e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.580231e-01	1.017582e-01	1.740904e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.774478e-01	4.536673e-02	9.092114e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.100717e-02	4.429198e-03	5.951099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.295839e+00	2.177705e+00	2.003107e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.866944e+00	8.871943e-01	5.469519e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.720071e+00	7.145647e-01	1.002000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.598178e+00	3.513989e-01	6.384551e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.474990e-02	2.345470e-02	4.238372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.373909e-02	2.726519e-02	2.975543e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.098279e-01	2.011556e-01	2.950710e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.046820e+00	5.320599e-01	6.385474e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.967203e+00	7.133325e-01	8.179954e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.990210e+00	7.708461e-01	5.491595e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.619110e+00	5.323135e-01	1.142456e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.663394e+00	3.847850e-01	4.538165e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.083979e+00	4.049443e-01	3.473049e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.483132e+00	4.365283e-01	5.536347e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.875132e+00	4.117211e-01	5.292988e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.268066e+00	2.878187e-01	4.169725e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.356749e-01	1.335643e-01	3.827901e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.915102e-01	1.071269e-01	1.794489e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.723996e-02	7.952705e-03	1.851707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.597848e-01	9.187278e-02	2.165145e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.127068e+00	5.969974e-01	1.017886e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.528243e+00	1.137097e+00	1.392335e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.703466e+00	1.271167e+00	1.309608e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.656408e+00	1.174186e+00	6.870682e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.850661e+00	7.489456e-01	1.820617e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.542613e+00	2.649637e-01	4.438006e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.812108e+00	5.007555e-01	1.849181e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.860834e+00	4.066539e-01	5.210612e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.213078e+00	4.312850e-01	4.194969e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.482326e+00	2.787635e-01	4.538795e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.697463e-01	1.348022e-01	3.537514e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.079491e-01	1.194609e-01	2.065597e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.022907e-01	6.608651e-02	1.328344e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.417165e-02	7.887540e-03	1.175807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.943597e-01	3.878209e-01	1.225152e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.849701e+00	1.452740e+00	2.882198e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.949883e+00	2.744343e+00	3.301137e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.539863e+00	3.054086e+00	2.517656e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.192915e+00	2.149480e+00	9.139893e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.316746e+00	6.891126e-01	1.217381e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.463174e+00	8.446976e-01	5.362183e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.524667e+00	8.158491e-01	8.220087e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.892181e+00	6.364189e-01	8.822565e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.770460e+00	3.276470e-01	7.295505e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.082799e+00	2.990316e-01	4.726335e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.563682e-02	1.471285e-02	2.757350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.361155e-01	2.697867e-01	3.063398e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.194478e+00	7.755811e-01	6.192065e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.088546e+00	4.722703e-01	6.639782e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.675395e+00	2.903298e-01	3.025039e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.935953e+00	2.859535e-01	5.428779e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.167233e+00	2.467194e-01	4.428658e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.942860e-01	1.349815e-01	2.549159e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.204269e-01	6.685999e-02	1.304993e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.230604e-02	5.034600e-03	6.965587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.999116e+00	1.261200e+00	1.657024e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.214852e+00	1.623240e+00	1.113637e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.136122e+00	6.135464e-01	8.489350e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.816511e+00	2.393902e-01	2.998013e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.204797e+00	2.640241e-01	3.227611e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.381009e+00	1.746756e-01	3.511523e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.938744e-01	1.475687e-01	2.414070e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.075592e-01	8.611723e-02	1.531369e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.545604e-02	1.065150e-02	1.770404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.188070e+01	1.902778e+01	1.788120e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.349833e+01	4.142253e+00	1.358355e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.598606e+00	3.658860e-01	5.255812e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.780480e+00	1.042428e-01	1.624912e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.594851e+00	2.427395e-01	2.883298e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.786454e+00	2.866064e-01	4.174807e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.984057e-01	1.991239e-01	4.401616e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.848100e-02	1.711875e-02	2.881776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.323796e-01	2.254231e-01	2.456913e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.106645e+00	4.630044e-01	5.738692e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.696686e+00	6.128941e-01	6.601256e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.268929e+00	6.106173e-01	5.980531e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.862558e+00	6.535209e-01	2.687445e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.038196e+00	4.458606e-01	1.997649e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.880470e+00	2.602115e-01	1.100352e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.529583e+00	2.424508e-01	3.208951e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.163290e+00	2.603739e-01	4.074901e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.747210e+00	3.169460e-01	4.103658e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.191152e+00	2.173801e-01	4.006787e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.261005e-01	1.443027e-01	3.061588e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.762287e-01	9.981608e-02	1.692107e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.756861e-02	7.957975e-03	1.751089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.995103e+00	1.239338e+00	1.369872e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.783023e+00	1.457724e+00	1.811055e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.897610e+00	1.275295e+00	1.304490e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.449274e+00	1.137998e+00	5.935249e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.602628e+00	8.174435e-01	1.928396e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.634869e+00	3.882849e-01	2.401252e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.942081e+00	2.174809e-01	1.251688e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.554320e+00	2.029215e-01	2.548578e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.094723e+00	2.084224e-01	2.873535e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.501077e+00	2.298509e-01	3.190691e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.261187e-01	1.235493e-01	2.744454e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.069412e-01	9.403170e-02	1.739769e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.390674e-02	1.154781e-02	1.963690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.667874e+01	1.534479e+01	1.706161e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.364516e+01	6.831471e+00	2.786529e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.020071e+01	3.054085e+00	9.480229e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.306463e+01	1.572769e+00	2.980671e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.090931e+00	6.741974e-01	3.848872e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.383147e+00	2.888256e-01	2.823751e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.783471e+00	1.184014e-01	1.224752e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.112234e+00	1.589142e-01	6.590831e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.633508e+00	2.401510e-01	3.433021e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.029607e+00	3.216960e-01	4.754678e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.256481e+00	2.324784e-01	4.449101e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.415682e-02	1.899629e-02	3.303872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.987881e-01	1.474706e-01	8.774803e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.457706e+00	6.243209e-01	5.208743e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.586213e+00	3.570574e-01	2.103167e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.488028e+00	4.925344e-01	3.139342e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.178931e+00	3.770939e-01	5.346669e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.110311e+00	1.520209e-01	3.867273e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.547428e-01	4.009313e-02	1.684093e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.218043e-02	1.483954e-02	9.164511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.479324e+00	4.042615e-01	3.938393e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.108271e+00	4.146772e-01	2.654547e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.327167e+00	4.098510e-01	2.442012e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.565538e+00	2.213836e-01	3.279555e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.264404e-01	7.859899e-02	2.331284e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.615921e-01	4.200299e-02	1.000186e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.337551e-01	2.677737e-02	4.001193e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.989145e-03	5.200707e-03	2.150776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.497667e+00	1.283544e+00	1.122061e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.630809e+00	4.495690e-01	2.599103e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.949917e+00	4.458812e-01	5.526226e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.040089e+00	1.647439e-01	3.924559e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.488602e-02	9.672389e-03	1.767175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.683459e-02	4.755269e-02	4.572470e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.727785e-01	1.884907e-01	1.788558e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.005936e+00	3.586697e-01	4.168179e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.889632e+00	5.215382e-01	5.024050e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.673960e+00	4.952773e-01	5.069258e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.461358e+00	3.451370e-01	2.140181e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.691257e+00	2.141368e-01	7.347223e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.436634e+00	4.861693e-01	2.409938e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.750056e+00	4.178144e-01	4.057798e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.908452e+00	3.091361e-01	4.106985e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.203718e+00	1.739205e-01	3.275248e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.962960e-01	8.834100e-02	2.154698e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.413628e-01	4.882511e-02	1.060100e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.373165e-02	7.804371e-03	6.118855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.925631e-01	1.088083e-01	2.338427e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.278586e+00	4.612383e-01	6.666426e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.674884e+00	7.335882e-01	8.223375e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.914576e+00	7.567502e-01	7.828661e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.633009e+00	6.028069e-01	7.472434e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.997710e+00	3.632000e-01	2.462058e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.869771e+00	2.818704e-01	1.269640e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.005987e+00	4.924622e-01	1.684182e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.005731e+00	4.033513e-01	2.957416e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.064818e+00	2.944977e-01	2.987619e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.359030e+00	1.495226e-01	3.057682e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.386463e-01	8.654326e-02	2.100456e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.763617e-01	6.141279e-02	1.139926e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.309015e-01	3.036219e-02	6.240557e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.718553e-02	4.870018e-03	4.962487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.805033e+00	5.944926e-01	1.840808e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.028518e+00	1.391726e+00	2.935748e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.692667e+00	1.817121e+00	2.294155e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.077358e+01	1.481922e+00	1.287133e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.053480e+01	9.073164e-01	2.991430e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.750531e+00	8.118267e-01	3.698014e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.935690e+00	6.886680e-01	3.301559e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.753405e+00	4.916509e-01	5.726635e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.167850e+00	2.700906e-01	5.790019e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.254760e+00	1.954832e-01	3.475674e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.881333e-01	1.347098e-01	2.409378e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.563782e-02	5.099215e-03	1.037320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.763499e-01	1.884105e-01	1.682203e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.755629e+00	6.094698e-01	5.155595e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.125416e+00	4.669942e-01	2.051830e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.157970e+00	3.328814e-01	1.513574e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.126938e+00	3.208929e-01	4.873073e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.148732e+00	1.576666e-01	4.288395e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.465766e-01	6.456697e-02	2.027678e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.010137e-01	5.056304e-02	6.488604e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.349696e-02	9.147206e-03	3.535636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.148018e+00	6.415968e-01	7.259612e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.092990e+00	1.144571e+00	9.954009e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.274466e+00	7.200745e-01	2.706316e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.809512e+00	3.400288e-01	1.558480e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.231315e+00	2.667178e-01	3.942044e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.269867e+00	1.597630e-01	2.950718e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.189206e-01	6.775077e-02	2.088074e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.224929e-01	3.392920e-02	8.068400e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.763288e-02	7.874416e-03	7.695785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.167904e+01	1.149394e+01	1.321347e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.079753e+01	4.930667e+00	2.676762e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.198290e+01	1.235429e+00	4.199334e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.478100e+00	3.009561e-01	3.236761e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.423186e+00	2.887993e-01	4.689260e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.344056e+00	2.371891e-01	3.860555e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.447048e-01	1.008594e-01	2.567553e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.879515e-02	7.819024e-03	1.153025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.328456e-01	2.059930e-01	1.959323e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.779394e-01	3.258336e-01	3.817855e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.421438e+00	4.536405e-01	4.655130e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.922308e+00	5.202918e-01	5.144164e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.524886e+00	4.748123e-01	4.340357e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.020819e+00	3.349681e-01	1.482316e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.259553e+00	2.811264e-01	5.969425e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.943812e+00	3.455951e-01	1.964901e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.367144e+00	2.884360e-01	3.666410e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.783978e+00	2.390618e-01	3.871332e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.180809e+00	1.569952e-01	3.325541e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.751030e-01	8.072187e-02	2.146183e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.244298e-01	3.890836e-02	1.140788e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.400303e-02	7.790302e-03	6.438881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.742445e+00	7.986780e-01	6.935595e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.673607e+00	8.711368e-01	1.223064e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.767196e+00	9.623119e-01	1.098066e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.292944e+00	9.205413e-01	6.986423e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.977166e+00	5.832228e-01	5.189988e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.629894e+00	5.286207e-01	8.667028e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.900555e+00	2.811456e-01	1.227042e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.014198e+00	3.119333e-01	2.121781e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.161452e+00	2.166982e-01	2.720998e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.364772e+00	1.402986e-01	3.115424e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.032213e-01	8.186815e-02	1.802015e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.983974e-01	4.945811e-02	1.076196e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.217922e-02	4.779924e-03	8.524691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.224775e+01	1.015957e+01	1.289913e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.566964e+01	4.916146e+00	3.580675e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.523739e+01	3.014490e+00	1.650624e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.793176e+01	1.919942e+00	7.186604e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.232249e+01	1.670565e+00	3.270310e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.438146e+00	5.004060e-01	2.290097e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.845469e+00	3.430905e-01	2.289331e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.465298e+00	2.609600e-01	2.290747e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.495509e+00	2.507205e-01	4.125262e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.561675e+00	1.970269e-01	4.545359e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.890256e-01	1.492428e-01	2.587675e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.627731e-02	6.871544e-03	1.455978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.916132e-01	2.342550e-01	2.239386e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.210518e+00	8.372620e-01	6.195718e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.737341e+00	2.110043e-01	9.804428e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.734154e+00	4.574334e-01	5.078283e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.676896e+00	3.322649e-01	5.559656e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.057040e-01	2.054555e-01	3.869814e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.830013e-01	7.153317e-02	2.056118e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.275384e-02	6.759156e-03	1.592684e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.895648e+00	7.973908e-01	6.838383e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.887890e+00	5.067113e-01	3.936398e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.791568e+00	4.052293e-01	4.551937e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.487870e+00	2.236941e-01	4.201586e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.016638e-01	1.604188e-01	2.506409e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.014007e-01	5.089304e-02	1.517140e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.495066e-01	3.596696e-02	8.018389e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.775449e-03	3.507023e-03	5.010461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.517324e+00	2.315868e+00	1.745600e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.481565e+00	7.159442e-01	9.066836e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.253619e+00	6.170389e-01	9.284965e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.430987e+00	2.831721e-01	5.110973e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.408774e-02	1.530041e-02	3.701220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.333633e-02	3.357171e-02	4.182021e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.546044e-01	2.830527e-01	3.670741e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.392866e+00	6.379424e-01	7.258640e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.499559e+00	8.263461e-01	6.972304e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.427595e+00	6.608034e-01	3.524138e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.768858e+00	2.992396e-01	8.958373e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.395962e+00	3.040568e-01	1.763616e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.879458e+00	4.524534e-01	4.004982e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.224487e+00	4.019204e-01	4.415496e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.618759e+00	2.906981e-01	4.775486e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.024981e+00	2.071217e-01	4.315087e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.383776e-01	1.308705e-01	2.585378e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.103068e-01	6.411573e-02	1.578237e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.098483e-02	4.852962e-03	1.138661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.654903e-01	1.536473e-01	3.064756e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.708748e+00	8.277024e-01	1.224476e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.378511e+00	1.329391e+00	1.451411e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.640408e+00	1.412276e+00	9.320661e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.115716e+00	9.666739e-01	5.099867e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.043097e+00	4.430941e-01	5.446198e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.260354e+00	3.538583e-01	1.941515e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.479329e+00	3.802787e-01	3.540565e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.631593e+00	3.853917e-01	4.304393e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.923669e+00	2.963024e-01	4.023100e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.315329e+00	1.797686e-01	3.978801e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.556092e-01	1.692763e-01	3.034345e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.535812e-01	1.019833e-01	1.262241e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.548810e-01	3.365494e-02	1.265335e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.988918e-02	4.698162e-03	9.478720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.047450e+00	6.153887e-01	1.468799e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.941510e+00	2.073289e+00	3.345321e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.729621e+00	3.333763e+00	3.349524e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.969093e+00	3.129689e+00	1.878722e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.006744e+01	1.731095e+00	4.613511e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.074503e+00	5.957343e-01	3.996384e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.962323e+00	8.362564e-01	7.475666e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.954543e+00	6.131350e-01	9.427612e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.605466e+00	5.799679e-01	7.684015e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.628640e+00	3.200940e-01	5.539583e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.196199e-01	1.791368e-01	4.224189e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.769038e-02	1.001685e-02	2.357110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.259037e-01	3.364332e-01	3.335745e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.523901e+00	7.507854e-01	5.647805e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.052921e+00	2.674958e-01	3.412290e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.558743e+00	2.935822e-01	3.816316e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.807784e+00	2.601585e-01	4.414897e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.042703e+00	2.431696e-01	3.615195e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.866794e-01	7.803967e-02	2.225259e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.652656e-01	4.836990e-02	1.008190e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.026127e-03	3.082139e-03	6.130482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.478436e+00	1.632925e+00	1.635198e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.702366e+00	1.462766e+00	9.115784e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.787549e+00	3.121756e-01	2.925669e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.773320e+00	2.406816e-01	2.638893e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.124649e+00	2.303106e-01	3.261508e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.300365e+00	2.134977e-01	2.754967e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.251367e-01	9.433990e-02	2.053642e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.540706e-01	4.771178e-02	1.386975e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.874766e-02	7.742865e-03	1.612779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.076643e+02	2.030282e+01	1.488817e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.109842e+01	2.424957e+00	8.826203e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.391924e+00	2.996174e-01	3.285558e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.740548e+00	8.891095e-02	2.634762e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.556891e+00	2.758439e-01	2.615983e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.709580e+00	2.489693e-01	3.793039e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.340576e-01	1.851638e-01	3.503104e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.953052e-02	1.047669e-02	2.684118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.408679e-01	2.812673e-01	2.743693e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.380897e+00	5.585479e-01	6.590610e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.057281e+00	6.312216e-01	7.169344e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.691498e+00	7.221128e-01	4.234808e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.060544e+00	5.399088e-01	1.214739e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.010606e+00	1.929028e-01	4.817792e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.760446e+00	2.146035e-01	1.984318e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.451701e+00	2.462861e-01	3.253142e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.051968e+00	2.652378e-01	3.429781e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.545895e+00	2.194767e-01	4.046893e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.063025e+00	2.019337e-01	3.607199e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.251127e-01	1.187746e-01	2.442702e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.991416e-01	5.721146e-02	1.518208e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.169702e-02	5.554899e-03	1.051012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.073278e+00	1.381332e+00	1.763475e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.132210e+00	1.643353e+00	1.651409e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.855506e+00	1.496963e+00	9.010637e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.653995e+00	1.014923e+00	4.197618e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.420047e+00	6.520048e-01	9.494673e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.374369e+00	9.760901e-02	5.548605e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.901934e+00	1.899643e-01	1.643873e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.485454e+00	2.025653e-01	3.038181e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.004304e+00	1.875663e-01	2.799137e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.376583e+00	1.604976e-01	2.775079e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.455900e-01	1.422618e-01	2.523266e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.553244e-01	7.543767e-02	1.337771e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.637943e-02	6.585012e-03	1.720140e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.018319e+02	1.746780e+01	1.331719e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.219771e+01	5.077802e+00	2.157451e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.909697e+01	2.749899e+00	5.962758e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.197021e+01	7.470684e-01	7.133425e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.869542e+00	5.943066e-01	2.221657e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.312026e+00	2.501967e-01	2.797665e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.786377e+00	8.334867e-02	1.987930e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.014809e+00	1.073002e-01	1.648374e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.506237e+00	2.674496e-01	3.221424e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.939582e+00	2.811142e-01	4.126219e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.172941e+00	2.174844e-01	3.901356e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.421482e-02	1.339782e-02	2.813648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.062490e-01	1.418469e-01	1.150135e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.883488e+00	6.142152e-01	5.309920e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.878798e+00	2.211466e-01	7.720127e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.115446e+00	4.421994e-01	4.060201e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.760465e+00	3.015877e-01	4.724032e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.105371e-01	1.056514e-01	2.878842e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.929106e-01	2.880781e-02	1.169445e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.522468e-02	1.544316e-02	5.313446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.012743e+00	3.956521e-01	4.507015e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.157422e+00	4.545091e-01	1.342159e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.757604e+00	3.306165e-01	2.831608e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.323707e+00	1.538012e-01	2.802466e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.028944e-01	6.376063e-02	1.541406e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.487388e-01	2.275266e-02	9.800143e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.330110e-01	3.814186e-02	2.811790e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.904753e-03	5.571271e-03	1.299252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.667879e+00	1.276390e+00	1.005222e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.932408e+00	4.798121e-01	3.015143e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.451377e+00	3.098264e-01	5.422459e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.018642e+00	1.349352e-01	2.981736e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.553687e-02	1.109159e-02	1.322602e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.771655e-02	5.436978e-02	5.270969e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.821123e-01	2.268049e-01	2.551240e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.270131e+00	4.391076e-01	5.227574e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.217048e+00	5.537226e-01	5.732745e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.102274e+00	4.866468e-01	4.455847e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.734318e+00	2.213946e-01	9.690544e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.715232e+00	4.065347e-01	1.082512e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.117805e+00	4.154186e-01	3.453565e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.396667e+00	3.603294e-01	4.252047e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.660279e+00	2.821106e-01	3.752037e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.005847e+00	1.126006e-01	2.820449e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.140912e-01	8.615360e-02	1.639091e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.839851e-01	4.885716e-02	7.451983e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.860604e-02	6.988584e-03	3.656982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.704627e-01	1.209768e-01	2.678922e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.812499e+00	5.031377e-01	7.442449e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.455723e+00	7.625597e-01	1.106928e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.711348e+00	7.622881e-01	9.209088e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.329035e+00	5.394586e-01	3.482040e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.204880e+00	2.308765e-01	1.292349e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.635599e+00	4.592007e-01	1.134790e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.571708e+00	3.495202e-01	2.383405e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.626732e+00	4.006309e-01	2.823659e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.780909e+00	2.181678e-01	2.711085e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.178606e+00	1.395083e-01	2.378823e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.793463e-01	8.411710e-02	1.570687e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.431005e-01	4.857591e-02	1.065443e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.124017e-01	3.116409e-02	4.263545e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.501422e-02	4.480940e-03	2.971104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.300326e+00	7.324780e-01	2.199535e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.889729e+00	1.737545e+00	3.242420e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.074087e+01	2.069050e+00	2.262891e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.221151e+01	1.607511e+00	7.928639e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.073412e+01	5.669800e-01	3.664471e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.977219e+00	5.772152e-01	3.965621e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.277521e+00	7.794618e-01	4.448840e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.255443e+00	4.566735e-01	4.655558e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.954907e+00	2.302766e-01	4.751051e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.158961e+00	1.734175e-01	3.156889e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.295382e-01	1.171464e-01	1.609952e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.394637e-02	7.131069e-03	8.195776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.809595e-01	2.132323e-01	1.974679e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.153776e+00	6.424428e-01	5.581500e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.319480e+00	3.336238e-01	7.224074e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.935855e+00	4.019939e-01	2.850810e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.855343e+00	2.610410e-01	4.979100e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.021717e+00	1.294335e-01	3.107638e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.742086e-01	5.143192e-02	1.593019e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.784102e-01	6.854247e-02	4.718476e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.241583e-03	7.391892e-03	1.611731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.038427e+00	8.015603e-01	1.051110e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.404604e+00	1.304032e+00	1.033058e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.271169e+00	5.540109e-01	1.341509e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.275783e+00	3.592177e-01	2.108945e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.023552e+00	2.448575e-01	3.788277e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.124539e+00	1.309816e-01	2.715001e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.227824e-01	5.490466e-02	1.461989e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.134876e-01	2.633325e-02	7.552868e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.627130e-02	9.731499e-03	5.174015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.879421e+01	1.225126e+01	1.405903e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.141742e+01	4.336815e+00	2.122062e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.040316e+01	6.252174e-01	4.146321e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.201941e+00	2.366325e-01	3.141399e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.210595e+00	2.713966e-01	4.307255e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.320162e+00	1.773077e-01	3.326954e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.489052e-01	9.156206e-02	2.120117e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.856061e-02	9.927873e-03	8.529393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.153680e-01	2.485478e-01	2.210428e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.063799e+00	3.917051e-01	4.887003e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.706015e+00	5.329993e-01	5.336985e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.298629e+00	5.572697e-01	5.061835e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.778973e+00	4.470898e-01	4.008885e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.270208e+00	2.790899e-01	4.849332e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.155667e+00	3.139629e-01	7.640686e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.786693e+00	3.751883e-01	2.842919e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.156414e+00	2.731011e-01	3.928585e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.579948e+00	2.052852e-01	3.538440e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.022729e+00	1.209285e-01	2.963042e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.089460e-01	8.305976e-02	1.634043e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.809004e-01	4.555459e-02	7.388850e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.980860e-02	7.906931e-03	4.184607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.378842e+00	8.093246e-01	1.003812e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.047600e+00	1.069858e+00	1.166607e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.814136e+00	1.055585e+00	1.222963e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.890335e+00	8.313324e-01	7.741146e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.378002e+00	6.090576e-01	2.599998e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.494805e+00	2.874002e-01	9.385308e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.550603e+00	3.702318e-01	1.252928e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.695323e+00	2.485122e-01	2.411036e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.980958e+00	1.936575e-01	2.748217e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.269940e+00	1.334700e-01	2.379634e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.451826e-01	7.381149e-02	1.561658e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.715104e-01	3.592529e-02	8.394674e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.088590e-02	6.616543e-03	6.186900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.568009e+01	1.050423e+01	1.432376e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.919736e+01	5.295160e+00	3.338524e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.676589e+01	3.411027e+00	1.588572e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.758200e+01	1.708233e+00	5.130325e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.080353e+01	7.391465e-01	3.263237e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.770408e+00	4.222059e-01	2.082021e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.448693e+00	2.394968e-01	1.823374e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.199554e+00	2.851934e-01	2.144032e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.318215e+00	2.435235e-01	3.620637e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.530341e+00	1.808465e-01	3.734723e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.467996e-01	1.099104e-01	2.370830e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.588209e-02	9.693462e-03	1.024652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.748300e-01	2.649427e-01	2.375462e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.274201e+00	7.976271e-01	5.971362e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.674586e+00	2.394595e-01	6.656458e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.652688e+00	4.840727e-01	5.039820e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.612737e+00	3.192239e-01	5.791895e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.461409e-01	1.565496e-01	3.755066e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.692455e-01	8.770013e-02	1.869980e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.193144e-02	7.083125e-03	1.343124e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.076938e+00	8.070620e-01	6.936679e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.835538e+00	5.228330e-01	3.772582e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.699571e+00	3.900178e-01	4.859183e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.425135e+00	2.274140e-01	4.158790e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.601715e-01	1.052823e-01	2.459379e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.847635e-01	8.520619e-02	1.380975e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.450097e-01	2.755416e-02	7.152163e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.971570e-03	2.882460e-03	5.404292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.805167e+00	2.231722e+00	1.771314e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.480956e+00	7.990551e-01	8.146023e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.136580e+00	5.634145e-01	8.966792e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.344421e+00	2.676712e-01	5.067774e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.083706e-02	1.548112e-02	3.541764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.263963e-02	4.127924e-02	4.054375e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.231397e-01	3.300083e-01	3.718066e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.515167e+00	6.933438e-01	8.258335e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.614830e+00	7.830530e-01	7.025172e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.428323e+00	5.500027e-01	3.490349e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.737237e+00	2.224899e-01	1.857214e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.443020e+00	4.463974e-01	1.728737e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.799545e+00	4.470923e-01	4.039787e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.169831e+00	4.263726e-01	4.838978e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.550779e+00	3.116293e-01	4.682420e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.833286e-01	1.816670e-01	3.894235e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.006890e-01	1.281920e-01	2.647220e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.942047e-01	6.032527e-02	1.495221e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.993609e-02	5.558733e-03	1.118535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.061011e-01	1.627945e-01	2.989234e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.905583e+00	9.507500e-01	1.314680e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.574815e+00	1.382726e+00	1.554443e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.770067e+00	1.314115e+00	9.930877e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.196422e+00	8.026626e-01	4.206172e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.063759e+00	4.636190e-01	4.527576e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.326647e+00	3.834102e-01	1.581820e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.386811e+00	4.169286e-01	4.055005e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.593185e+00	4.663342e-01	3.603262e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.841432e+00	2.878794e-01	4.606465e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.303636e+00	2.350865e-01	3.449720e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.279100e-01	1.346251e-01	2.741753e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.888134e-01	6.721140e-02	1.897779e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.548935e-01	4.948808e-02	9.512734e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.855755e-02	4.240607e-03	9.594973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.205363e+00	6.562677e-01	1.590303e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.373944e+00	2.256843e+00	3.539813e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.004327e+00	3.330945e+00	3.852679e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.021142e+01	2.911443e+00	1.783023e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.973279e+00	1.505582e+00	4.170250e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.220102e+00	7.605761e-01	2.688103e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.930414e+00	9.194612e-01	7.260646e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.900644e+00	7.462913e-01	9.074108e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.504814e+00	4.668590e-01	7.616219e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.539140e+00	3.176931e-01	5.830199e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.836327e-01	2.037854e-01	3.718787e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.610221e-02	1.015055e-02	2.167959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.877419e-01	3.603464e-01	3.500460e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.566897e+00	7.586279e-01	5.794747e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.125355e+00	2.716140e-01	1.174748e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.552296e+00	3.061631e-01	3.763267e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.714119e+00	2.632839e-01	5.059806e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.737698e-01	1.805255e-01	3.567229e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.639706e-01	1.052869e-01	1.996231e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.652462e-01	4.704351e-02	8.022218e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.182431e-03	2.318758e-03	5.638590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.847766e+00	1.690802e+00	1.718147e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.779397e+00	1.493269e+00	9.211823e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.786560e+00	3.153179e-01	1.851410e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.837646e+00	2.560044e-01	1.942089e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.087353e+00	2.440197e-01	3.230042e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.241825e+00	1.746746e-01	3.124096e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.740143e-01	1.002500e-01	2.082096e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.412989e-01	5.596692e-02	1.275720e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.851079e-02	6.917321e-03	1.475015e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.136061e+02	2.142780e+01	1.621510e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.091723e+01	2.515441e+00	7.265844e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.321932e+00	2.615690e-01	2.863563e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.695743e+00	1.000305e-01	1.152099e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.498368e+00	2.424784e-01	2.711602e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.625088e+00	2.307617e-01	4.133616e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.902798e-01	1.616958e-01	3.487124e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.923193e-02	1.168753e-02	2.424399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.015083e-01	3.064047e-01	2.976943e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.457948e+00	5.666558e-01	6.618771e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.175104e+00	7.048195e-01	6.303600e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.707760e+00	6.551028e-01	4.395110e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.081532e+00	4.903934e-01	1.463513e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.990814e+00	2.087979e-01	7.128099e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.749883e+00	2.229274e-01	2.613118e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.461862e+00	3.225059e-01	2.898867e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.041773e+00	3.484880e-01	3.634938e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.503723e+00	2.150653e-01	3.937650e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.996530e-01	1.680923e-01	3.527947e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.825878e-01	1.027503e-01	2.417876e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.917822e-01	5.953246e-02	1.354055e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.996668e-02	4.984840e-03	1.119386e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.556204e+00	1.479584e+00	1.743949e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.487445e+00	1.853035e+00	1.513581e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.849413e+00	1.312548e+00	1.029041e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.660524e+00	9.694555e-01	4.110171e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.437716e+00	6.097022e-01	9.569915e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.409477e+00	1.748003e-01	2.945376e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.862594e+00	2.179513e-01	1.930187e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.498426e+00	2.149365e-01	2.204718e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.966404e+00	2.257955e-01	2.929052e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.359014e+00	1.624299e-01	2.836384e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.002748e-01	1.028779e-01	2.402933e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.220359e-01	6.221046e-02	1.450498e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.522720e-02	7.207616e-03	1.672136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.071048e+02	1.775679e+01	1.389459e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.171051e+01	5.183746e+00	1.916098e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.822783e+01	1.746059e+00	7.615803e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.220883e+01	1.346628e+00	1.581777e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.989389e+00	4.755985e-01	1.317049e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.258805e+00	1.653173e-01	2.503633e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.721114e+00	7.498431e-02	1.152158e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.934531e+00	1.125506e-01	1.540219e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.496505e+00	2.492407e-01	3.455702e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.875545e+00	2.927437e-01	4.141824e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.117932e+00	2.020480e-01	4.001652e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.184621e-02	1.249395e-02	2.736987e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.873627e-01	1.782009e-01	9.036882e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.959914e+00	6.093914e-01	5.686864e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.722081e+00	1.799931e-01	9.959122e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.995386e+00	3.832653e-01	4.048543e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.777208e+00	3.303520e-01	4.687342e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.682002e-01	1.327186e-01	2.748943e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.976943e-01	6.002533e-02	1.164419e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.455903e-02	1.306445e-02	5.056354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.201705e+00	4.147123e-01	4.403721e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.982180e+00	3.441400e-01	1.577610e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.719258e+00	3.114819e-01	3.043549e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.329236e+00	1.846718e-01	2.564938e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.588405e-01	7.199925e-02	1.458026e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.216169e-01	5.549890e-02	7.398618e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.180615e-01	3.910740e-02	2.685538e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.950512e-03	4.427881e-03	1.484723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.956106e+00	1.291115e+00	1.025239e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.702148e+00	3.760547e-01	4.393654e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.456068e+00	3.643987e-01	4.847026e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.529878e-01	1.650175e-01	2.956518e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.318286e-02	1.118764e-02	1.306075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.111157e-02	6.097881e-02	5.210501e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.351444e-01	2.553870e-01	2.096590e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.348695e+00	4.442872e-01	5.211780e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.355719e+00	5.540496e-01	5.895436e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.270137e+00	4.553751e-01	3.030956e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.647433e+00	1.914641e-01	2.019581e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.557908e+00	2.777056e-01	1.702861e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.050432e+00	3.907754e-01	3.268630e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.336714e+00	3.513182e-01	4.115342e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.617690e+00	2.776833e-01	3.733163e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.031592e+00	1.740523e-01	2.695416e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.825426e-01	9.859294e-02	1.588572e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.719842e-01	2.904594e-02	8.004122e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.796058e-02	7.709208e-03	4.066237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.316450e-01	1.522989e-01	2.644345e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.955814e+00	5.693349e-01	8.411631e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.715857e+00	8.445137e-01	9.934713e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.958844e+00	7.687882e-01	8.220926e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.375969e+00	4.963986e-01	3.915841e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.143996e+00	1.708113e-01	1.966232e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.477033e+00	3.880088e-01	1.321541e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.519619e+00	4.805161e-01	2.384385e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.512313e+00	2.536179e-01	3.153126e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.789770e+00	2.416893e-01	2.570258e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.193552e+00	1.639084e-01	1.971414e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.484106e-01	1.018077e-01	1.413915e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.247971e-01	5.570046e-02	8.818105e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.016113e-01	2.386684e-02	5.472446e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.433563e-02	4.365411e-03	2.959008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.628191e+00	8.758886e-01	2.423161e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.341392e+00	1.828619e+00	3.498488e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.144269e+01	2.346809e+00	2.088140e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.244100e+01	1.676518e+00	8.006538e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.064915e+01	6.303563e-01	3.587845e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.769441e+00	6.149981e-01	5.941810e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.165446e+00	7.572568e-01	4.271398e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.198976e+00	4.259962e-01	5.260168e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.893766e+00	2.693521e-01	3.849611e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.113521e+00	1.724020e-01	3.137841e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.016761e-01	1.158093e-01	1.848532e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.303690e-02	6.490087e-03	7.809976e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.392362e-01	2.443744e-01	1.990820e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.199425e+00	6.426868e-01	5.807162e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.296323e+00	2.879517e-01	6.721776e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.843919e+00	3.285230e-01	3.329571e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.862898e+00	2.887745e-01	4.531296e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.030570e+00	1.629811e-01	3.109187e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.676620e-01	6.017723e-02	1.466223e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.663719e-01	5.643575e-02	4.509443e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.453443e-03	7.035042e-03	1.480901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.299314e+00	8.673170e-01	9.850560e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.518281e+00	1.244556e+00	1.092308e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.214982e+00	5.027057e-01	1.442261e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.249651e+00	3.456456e-01	2.078122e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.032879e+00	2.431988e-01	3.703023e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.140017e+00	1.309066e-01	2.518268e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.907442e-01	6.044871e-02	1.416722e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.859933e-01	5.823532e-02	6.645551e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.261941e-02	9.473870e-03	4.943206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.285115e+01	1.292231e+01	1.500073e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.156287e+01	4.164914e+00	2.091251e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.008439e+01	5.579780e-01	2.864659e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.030306e+00	2.505534e-01	2.770575e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.305680e+00	2.676481e-01	3.833145e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.226447e+00	1.871283e-01	3.250917e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.613869e-01	1.081744e-01	1.783261e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.665237e-02	7.469310e-03	9.758013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.410886e-01	2.464439e-01	2.244835e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.141232e+00	4.068271e-01	4.780915e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.757823e+00	5.257382e-01	5.101253e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.383103e+00	5.424874e-01	4.545821e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.915126e+00	4.360732e-01	2.623158e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.199455e+00	2.153863e-01	1.476524e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.154629e+00	2.461321e-01	8.479084e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.667441e+00	2.664187e-01	2.963133e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.104562e+00	2.559504e-01	4.006079e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.575713e+00	2.486741e-01	3.604900e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.045367e+00	1.688756e-01	2.713474e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.812616e-01	9.659205e-02	1.620591e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.679369e-01	3.354603e-02	7.929646e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.810442e-02	7.350774e-03	4.770743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.746285e+00	9.313491e-01	8.877833e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.037876e+00	1.065648e+00	1.513540e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.065377e+00	1.050456e+00	9.261195e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.028424e+00	8.317675e-01	5.611358e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.402428e+00	5.673332e-01	2.455190e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.477166e+00	2.752214e-01	1.285021e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.569973e+00	2.885708e-01	1.142831e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.679029e+00	2.471190e-01	2.439167e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.895183e+00	1.850716e-01	3.405917e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.263212e+00	1.491367e-01	2.038957e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.255972e-01	9.722666e-02	1.379150e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.571709e-01	4.310927e-02	7.798271e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.749076e-02	5.655321e-03	6.968359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.926396e+01	1.100734e+01	1.388580e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.906786e+01	5.076310e+00	3.099754e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.617637e+01	2.427271e+00	1.291840e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.752497e+01	1.731681e+00	5.067670e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.092523e+01	9.470945e-01	3.530644e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.771462e+00	3.638276e-01	2.008528e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.293693e+00	1.972920e-01	2.071106e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.127323e+00	2.070291e-01	3.278428e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.312366e+00	2.393260e-01	3.660448e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.483416e+00	1.923010e-01	3.100393e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.380584e-01	1.270255e-01	2.432109e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.545671e-02	7.367053e-03	1.060858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.582289e-01	2.923585e-01	2.678107e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.645450e+00	7.718063e-01	4.640760e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.506502e+00	3.486086e-01	1.300611e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.295975e+00	3.854976e-01	5.838144e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.388572e+00	2.431920e-01	4.875665e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.659086e-01	1.509215e-01	2.687170e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.105309e-01	7.394053e-02	1.454551e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.634307e-02	5.253973e-03	1.022098e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.621830e+00	8.203780e-01	6.077425e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.478072e+00	3.599252e-01	4.320062e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.418425e+00	3.042055e-01	4.498091e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.290189e+00	1.788594e-01	3.570662e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.052802e-01	1.119256e-01	1.861719e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.605949e-01	6.387866e-02	1.100920e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.380449e-01	3.364603e-02	5.351379e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.431321e-03	1.898904e-03	4.487661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.981646e+00	2.218941e+00	1.488168e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.740368e+00	5.533036e-01	1.024024e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.833937e+00	4.997906e-01	7.302936e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.223305e+00	2.204322e-01	3.843513e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.532703e-02	1.393925e-02	2.836946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.031962e-02	4.433215e-02	5.192479e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.489404e-01	3.810100e-01	4.223838e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.850110e+00	7.183311e-01	8.017487e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.097094e+00	8.251318e-01	5.762893e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.813028e+00	5.274680e-01	1.552533e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.751548e+00	2.577379e-01	4.618034e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.208956e+00	4.174423e-01	3.194208e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.509278e+00	3.587101e-01	4.732687e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.908871e+00	3.609413e-01	4.637021e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.343215e+00	2.210148e-01	4.266495e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.716854e-01	1.697118e-01	3.242318e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.265661e-01	1.042200e-01	1.967771e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.511271e-01	5.575638e-02	1.023349e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.559369e-02	4.200892e-03	6.796443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.380163e-01	2.415708e-01	4.080555e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.579853e+00	1.148976e+00	1.439926e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.435149e+00	1.489653e+00	1.289937e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.480070e+00	1.259962e+00	8.332440e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.494894e+00	6.031929e-01	2.019611e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.971882e+00	2.952965e-01	5.908241e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.048278e+00	3.861290e-01	3.025335e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.079767e+00	3.299127e-01	4.550587e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.352722e+00	3.899232e-01	3.629260e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.641721e+00	2.194595e-01	4.206829e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.169500e+00	1.733376e-01	2.943128e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.696281e-01	1.218169e-01	1.948833e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.532000e-01	6.347793e-02	1.416671e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.370345e-01	4.640619e-02	7.445712e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.587359e-02	3.490149e-03	7.027497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.484316e+00	8.276845e-01	1.925205e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.647610e+00	2.778308e+00	3.875181e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.006891e+01	3.881371e+00	3.154318e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.162908e+01	2.655738e+00	1.348084e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.032197e+01	9.179281e-01	2.790696e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.735968e+00	7.016340e-01	7.026238e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.391651e+00	8.094064e-01	9.321245e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.529517e+00	5.873046e-01	7.887521e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.191629e+00	3.985192e-01	6.130115e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.366941e+00	2.258903e-01	4.323226e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.163591e-01	1.807200e-01	3.209989e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.141152e-02	8.556537e-03	1.680986e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.165886e-01	3.892283e-01	3.928997e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.812739e+00	7.742785e-01	4.781375e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.085476e+00	1.807051e-01	9.505799e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.470990e+00	3.164711e-01	4.296362e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.588759e+00	2.487278e-01	4.398228e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.001055e-01	1.632010e-01	2.766108e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.113949e-01	8.224906e-02	1.700307e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.286983e-01	3.947610e-02	6.499636e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.247371e-03	1.829720e-03	3.654749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.003908e+00	1.824976e+00	1.879234e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.729874e+00	1.303981e+00	7.671011e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.569971e+00	1.285213e-01	8.489285e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.835253e+00	2.585858e-01	2.956417e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.082086e+00	2.351567e-01	2.841112e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.172183e+00	1.547502e-01	2.654335e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.412993e-01	8.335985e-02	1.622728e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.306890e-01	6.036987e-02	9.818941e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.447689e-02	6.116519e-03	1.218178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.198755e+02	2.013990e+01	1.592975e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.951170e+01	1.514670e+00	5.906451e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.372217e+00	2.265583e-01	3.247799e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.711974e+00	9.550652e-02	2.121598e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.549075e+00	2.335786e-01	2.495836e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.560987e+00	2.270141e-01	3.593879e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.556309e-01	1.668087e-01	2.655146e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.402831e-02	9.697053e-03	2.041360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.371915e-01	2.944612e-01	3.407424e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.663247e+00	6.169858e-01	7.141672e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.442382e+00	7.398318e-01	6.185952e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.982078e+00	6.949350e-01	3.534808e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.245261e+00	4.489540e-01	6.097541e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.064790e+00	2.002940e-01	4.214904e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.723651e+00	2.438488e-01	3.299580e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.347919e+00	2.680497e-01	3.566694e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.875263e+00	2.659847e-01	3.755113e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.356844e+00	2.098747e-01	3.920645e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.292328e-01	1.652807e-01	2.776892e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.282568e-01	9.462693e-02	1.834920e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.498066e-01	5.374662e-02	9.670891e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.587532e-02	4.182836e-03	6.854302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.486790e+00	1.595631e+00	2.078226e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.375934e+00	1.880189e+00	1.570736e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.166260e+00	1.268607e+00	7.884810e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.673069e+00	8.847038e-01	2.997145e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.215178e+00	3.894950e-01	2.967544e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.347634e+00	1.624353e-01	6.509612e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.849373e+00	1.875320e-01	3.165074e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.474487e+00	2.174434e-01	2.842956e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.902951e+00	2.284492e-01	2.678246e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.251445e+00	1.681684e-01	2.721277e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.651132e-01	1.002082e-01	1.688782e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.938634e-01	5.993451e-02	1.169891e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.211132e-02	6.574805e-03	1.079455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.155109e+02	1.660707e+01	1.404241e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.040939e+01	3.753393e+00	1.682611e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.822509e+01	1.807313e+00	4.133145e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.172084e+01	6.034559e-01	2.877383e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.852067e+00	3.224127e-01	1.575125e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.138104e+00	1.303923e-01	3.265416e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.656893e+00	7.246352e-02	2.792153e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.969713e+00	1.063213e-01	1.093722e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.509416e+00	2.700441e-01	2.818439e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.751383e+00	2.618872e-01	3.570444e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.054862e+00	1.877324e-01	3.063466e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.632191e-02	1.143728e-02	2.187647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.124317e-01	1.974415e-01	1.363437e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.281168e+00	6.274025e-01	5.016370e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.800342e+00	2.049323e-01	7.434701e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.682639e+00	3.759942e-01	4.761126e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.498904e+00	2.277283e-01	4.220461e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.761875e-01	1.015246e-01	2.365314e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.240762e-01	3.268335e-02	9.381685e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.821758e-02	1.292592e-02	3.441810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.670790e+00	4.522273e-01	4.352789e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.745517e+00	2.997584e-01	4.907454e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.354223e+00	2.720180e-01	3.385166e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.220736e+00	1.385814e-01	2.456941e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.191638e-01	6.241663e-02	1.427587e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.249611e-01	2.923605e-02	6.785196e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.156425e-01	2.425414e-02	2.910495e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.365408e-03	4.694898e-03	1.057911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.083487e+01	1.307591e+00	8.929885e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.939832e+00	3.877768e-01	4.016183e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.283651e+00	2.985377e-01	4.576274e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.449453e-01	1.316656e-01	2.549973e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.983940e-02	1.134976e-02	1.268498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.217702e-02	5.972201e-02	4.932859e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.042735e-01	2.843270e-01	2.545052e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.591309e+00	5.177285e-01	5.388694e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.704334e+00	5.992048e-01	5.416128e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.530475e+00	4.233198e-01	2.588401e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.902909e+00	1.600036e-01	8.231531e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.500556e+00	3.807085e-01	2.268706e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.831194e+00	3.889668e-01	4.013099e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.036041e+00	2.479294e-01	4.316590e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.427586e+00	2.106395e-01	3.395110e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.712355e-01	1.091486e-01	2.470940e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.069081e-01	6.307746e-02	1.451705e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.342015e-01	4.263934e-02	6.585792e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.511111e-02	6.423485e-03	3.049190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.768789e-01	1.620365e-01	2.931468e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.518392e+00	8.323996e-01	8.416179e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.507610e+00	9.647222e-01	1.005200e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.316876e+00	7.260010e-01	8.462557e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.832241e+00	5.116139e-01	1.974581e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.174047e+00	1.518825e-01	1.937257e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.312438e+00	4.669030e-01	1.776261e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.237777e+00	4.282261e-01	2.835587e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.243100e+00	2.345729e-01	2.950187e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.583789e+00	1.667409e-01	2.717394e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.073507e+00	1.064149e-01	2.126906e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.907619e-01	7.467218e-02	1.431089e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.056271e-01	4.417645e-02	8.719777e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.869544e-01	2.489145e-02	4.839119e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.351218e-02	4.142579e-03	2.584557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.233287e+00	1.166202e+00	2.550693e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.066220e+00	2.348467e+00	3.395682e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.311105e+01	2.480829e+00	1.936292e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.308472e+01	1.213190e+00	7.201712e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.053406e+01	6.113845e-01	4.015954e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.233218e+00	7.920288e-01	4.259543e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.606326e+00	5.604483e-01	5.733520e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.903680e+00	3.996383e-01	4.381342e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.740203e+00	2.237053e-01	4.057154e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.045469e+00	1.438041e-01	2.879439e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.169852e-01	8.391041e-02	1.746803e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.201531e-02	4.797215e-03	8.672219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.091267e-01	2.608756e-01	2.590176e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.497157e+00	7.323313e-01	5.096682e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.407469e+00	2.244969e-01	5.965932e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.702445e+00	3.362270e-01	4.088020e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.692155e+00	2.380069e-01	4.646223e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.173414e-01	1.159479e-01	2.873252e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.219916e-01	4.917605e-02	1.231917e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.425052e-01	6.421786e-02	3.617314e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.242135e-03	6.540730e-03	1.279930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.059064e+00	1.077140e+00	1.303056e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.090265e+00	1.425864e+00	1.021064e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.005157e+00	4.104082e-01	1.771284e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.002460e+00	2.934983e-01	3.338400e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.965254e+00	2.456150e-01	3.597717e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.094087e+00	1.277738e-01	2.342203e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.862896e-01	5.879130e-02	1.224659e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.883690e-01	3.225303e-02	6.035967e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.102787e-02	8.403833e-03	4.439537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.663360e+01	1.507180e+01	1.445904e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.900348e+01	3.752468e+00	1.486761e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.940823e+00	2.150785e-01	5.333235e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.976318e+00	2.422494e-01	2.940392e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.348461e+00	2.668559e-01	3.902686e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.259832e+00	1.825802e-01	2.810397e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.662254e-01	9.188150e-02	1.857513e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.542653e-02	7.973406e-03	8.321324e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.442113e-01	2.410840e-01	2.367338e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.293961e+00	4.698706e-01	5.062212e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.937146e+00	5.633630e-01	5.807575e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.644567e+00	6.085829e-01	4.523260e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.157971e+00	4.482155e-01	2.118034e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.374515e+00	2.601007e-01	7.226044e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.103105e+00	2.989404e-01	1.430004e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.592486e+00	2.993875e-01	3.468018e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.980506e+00	2.401467e-01	4.143584e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.419705e+00	1.831621e-01	3.470894e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.151201e-01	1.067645e-01	2.546018e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.129440e-01	5.991921e-02	1.558592e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.335683e-01	4.171373e-02	6.742917e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.580172e-02	6.560562e-03	3.259500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.145660e+00	9.990398e-01	1.193688e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.123688e+00	1.281804e+00	1.565318e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.676881e+00	1.111391e+00	1.155039e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.436098e+00	9.713325e-01	5.305894e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.319584e+00	4.717407e-01	1.507219e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.363266e+00	3.066462e-01	1.241938e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.233837e+00	2.182671e-01	2.408197e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.607588e+00	2.906554e-01	2.491761e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.870685e+00	1.877415e-01	2.789763e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.189382e+00	1.202408e-01	2.316805e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.894753e-01	6.714182e-02	1.407751e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.380739e-01	3.069125e-02	7.717995e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.652155e-02	5.632985e-03	6.178547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.181951e+01	1.191208e+01	1.352416e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.906949e+01	4.058550e+00	2.888417e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.553102e+01	3.449939e+00	1.033764e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.622156e+01	1.481998e+00	5.764661e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.855776e+00	2.588784e-01	4.010358e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.223360e+00	2.290914e-01	1.608562e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.150818e+00	2.115590e-01	1.996263e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.010598e+00	2.155542e-01	2.917880e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.328333e+00	2.501910e-01	3.345910e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.499107e+00	1.908010e-01	3.063884e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.215831e-01	1.086857e-01	2.319868e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.145520e-02	8.145061e-03	1.103180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.004400e+00	3.015478e-01	2.762670e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.702288e+00	6.559067e-01	4.212146e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.303350e+00	3.192004e-01	1.813900e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.194264e+00	3.986808e-01	5.367080e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.315351e+00	2.324462e-01	4.114783e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.252662e-01	1.451430e-01	2.472942e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.008316e-01	6.252017e-02	1.391307e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.530994e-02	4.829181e-03	7.307698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.884087e+00	7.705262e-01	6.308121e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.300952e+00	3.173317e-01	3.901641e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.295692e+00	3.266039e-01	4.361865e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.243220e+00	1.974152e-01	2.782267e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.651985e-01	1.062330e-01	1.946319e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.444789e-01	4.988167e-02	1.027426e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.268707e-01	2.845255e-02	7.253767e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.190621e-03	4.466016e-03	3.791522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.433278e+00	2.098802e+00	1.597007e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.493427e+00	7.191588e-01	8.904018e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.688902e+00	4.697923e-01	6.833892e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.176832e+00	2.231720e-01	3.979676e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.350836e-02	1.336099e-02	2.509437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.738795e-02	6.396200e-02	6.718355e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.363290e-01	4.343717e-01	5.042515e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.195591e+00	7.826346e-01	8.220960e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.228584e+00	6.937891e-01	5.751076e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.792031e+00	3.889103e-01	7.693577e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.613855e+00	2.940803e-01	6.619885e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.041412e+00	4.570605e-01	3.307825e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.393447e+00	3.934562e-01	4.320960e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.802240e+00	3.302867e-01	4.325096e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.291673e+00	2.334219e-01	3.654689e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.395303e-01	1.610546e-01	2.875872e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.822675e-01	8.338942e-02	2.023327e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.295070e-01	3.986041e-02	8.535947e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.452498e-02	3.723386e-03	7.335817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.050768e-01	3.267935e-01	4.777641e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.181522e+00	1.366177e+00	1.525325e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.857912e+00	1.384604e+00	1.488654e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.590828e+00	9.942760e-01	7.342258e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.552067e+00	5.459998e-01	1.270284e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.791871e+00	3.180789e-01	1.366181e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.883468e+00	4.416061e-01	2.756850e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.955093e+00	4.014437e-01	3.920082e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.237930e+00	3.315850e-01	3.521961e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.592892e+00	2.423344e-01	3.744399e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.150828e+00	1.900322e-01	2.368635e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.227975e-01	1.021320e-01	2.265632e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.361382e-01	6.753623e-02	1.433729e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.208724e-01	3.638648e-02	6.098647e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.495752e-02	2.957577e-03	7.811287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.033541e+00	1.176500e+00	2.183549e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.539839e+00	2.995148e+00	4.342086e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.090218e+01	3.967179e+00	3.402405e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.175914e+01	2.370228e+00	1.279792e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.032498e+01	7.593284e-01	4.415616e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.596741e+00	9.361825e-01	7.403324e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.132533e+00	7.853441e-01	7.719892e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.355336e+00	5.829348e-01	7.663645e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.139213e+00	3.732566e-01	6.021417e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.305232e+00	2.606804e-01	4.601169e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.577772e-01	1.636075e-01	2.437029e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.167743e-02	8.426849e-03	1.873852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.139780e+00	4.439739e-01	4.123494e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.913856e+00	6.694432e-01	4.303096e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.947374e+00	2.069060e-01	1.282705e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.392895e+00	3.195851e-01	3.585450e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.517666e+00	2.567191e-01	3.959698e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.313776e-01	1.380647e-01	2.657511e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.932822e-01	7.678698e-02	1.504698e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.193412e-01	3.154526e-02	7.296995e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.235968e-03	4.314117e-03	2.464825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.191940e+00	1.902652e+00	1.988314e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.901361e+00	1.192708e+00	6.843898e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.354195e+00	7.008929e-02	1.726160e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.750190e+00	2.557018e-01	2.565481e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.991962e+00	2.551686e-01	2.778996e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.132557e+00	1.487852e-01	2.252473e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.094147e-01	9.125276e-02	1.634475e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.107357e-01	5.109888e-02	9.027057e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.388628e-02	6.045698e-03	9.925606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.312537e+02	2.020169e+01	1.591871e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.832970e+01	9.476472e-01	9.019465e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.137557e+00	2.239729e-01	3.351732e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.586347e+00	7.778627e-02	1.122979e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.441882e+00	2.612236e-01	2.273193e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.505290e+00	2.255703e-01	3.653017e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.969903e-01	1.424598e-01	2.878422e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.539309e-02	1.036580e-02	1.636618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.024754e-01	3.604851e-01	3.688044e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.953909e+00	6.975266e-01	7.495399e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.645818e+00	6.874203e-01	6.825769e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.082049e+00	5.421613e-01	2.861780e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.182108e+00	3.425713e-01	5.055583e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.926146e+00	1.941734e-01	7.005124e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.641936e+00	2.468249e-01	2.454571e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.291280e+00	3.109949e-01	3.102223e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.785826e+00	2.307946e-01	3.761270e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.302688e+00	2.206914e-01	3.474560e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.869997e-01	1.564562e-01	2.609984e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.851448e-01	6.990001e-02	1.984667e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.353087e-01	4.334107e-02	7.690026e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.488431e-02	3.629979e-03	7.187576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.726478e+00	1.726510e+00	2.119116e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.051276e+00	1.780415e+00	1.660573e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.446736e+00	1.182617e+00	7.222270e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.571608e+00	7.380891e-01	2.459776e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.041725e+00	2.508066e-01	7.898650e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.177664e+00	1.008833e-01	4.629538e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.784692e+00	1.986833e-01	1.902845e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.403422e+00	2.196970e-01	2.043008e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.827268e+00	1.769860e-01	2.639032e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.243885e+00	1.966975e-01	2.148387e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.212657e-01	9.408154e-02	1.873032e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.676157e-01	5.148996e-02	1.250125e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.988863e-02	5.667429e-03	9.530336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.244124e+02	1.651011e+01	1.407111e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.947793e+01	3.580006e+00	1.385157e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.712722e+01	8.257659e-01	7.549784e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.129212e+01	4.324873e-01	4.760924e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.671913e+00	4.391725e-01	5.182725e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.079856e+00	1.812695e-01	2.079124e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.576951e+00	6.605928e-02	1.417068e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.897121e+00	1.274492e-01	5.451165e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.418525e+00	2.376948e-01	2.719592e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.709736e+00	2.756535e-01	3.680731e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.991105e-01	1.728505e-01	2.782970e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.443309e-02	1.086776e-02	2.406404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.548741e-01	1.932123e-01	1.293970e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.500087e+00	5.812215e-01	4.794175e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.560663e+00	1.714019e-01	5.168189e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.444538e+00	3.561227e-01	4.468654e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.438440e+00	2.168544e-01	3.750603e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.079727e-01	1.110249e-01	2.090027e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.050256e-01	5.073252e-02	8.233711e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.742696e-02	1.323952e-02	2.631481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.023846e+00	4.284850e-01	4.050538e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.442656e+00	1.998667e-01	2.442468e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.222838e+00	2.197211e-01	3.469085e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.170132e+00	1.392297e-01	2.056144e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.776754e-01	6.510555e-02	1.355207e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.037256e-01	3.309558e-02	6.027924e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.903077e-02	4.268002e-02	2.061134e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.790876e-03	5.686257e-03	1.178226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.143097e+01	1.252788e+00	9.141375e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.587481e+00	4.125361e-01	3.383351e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.090800e+00	2.775158e-01	4.721817e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.105889e-01	1.299977e-01	2.230226e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.700855e-02	1.342165e-02	1.137103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.286630e-01	8.055014e-02	6.468101e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.524495e-01	3.045914e-01	3.162736e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.924270e+00	5.603279e-01	5.400803e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.950294e+00	5.568790e-01	4.887143e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.599200e+00	3.294581e-01	2.748010e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.708475e+00	2.134014e-01	1.032697e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.330312e+00	3.535503e-01	2.754381e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.652043e+00	4.059874e-01	3.957289e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.934226e+00	2.665380e-01	3.755220e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.331480e+00	2.107583e-01	3.061072e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.412369e-01	1.268722e-01	2.072860e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.640705e-01	4.305007e-02	1.314355e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.230067e-01	5.184230e-02	5.354163e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.371290e-02	6.225887e-03	2.468319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.728045e-01	2.231918e-01	3.429917e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.135723e+00	7.555910e-01	1.129130e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.285775e+00	1.012573e+00	9.480465e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.879923e+00	6.742672e-01	6.461515e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.763392e+00	3.613430e-01	1.344163e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.935955e+00	1.764890e-01	1.530247e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.004810e+00	4.264514e-01	2.147822e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.960923e+00	3.245155e-01	2.720569e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.149432e+00	2.563129e-01	2.790275e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.493048e+00	1.999728e-01	2.397192e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.015756e+00	1.429820e-01	1.687979e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.452653e-01	5.967133e-02	1.217798e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.762911e-01	4.212735e-02	7.398287e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.775581e-01	3.341393e-02	4.481861e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.252297e-02	5.031047e-03	2.048479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.223918e+00	1.500605e+00	3.090493e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.101758e+01	2.818628e+00	3.482909e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.433502e+01	2.451061e+00	1.690409e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.307728e+01	9.473944e-01	6.331601e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.019718e+01	5.088476e-01	4.257123e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.814502e+00	6.460544e-01	4.470995e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.315232e+00	4.968588e-01	5.875312e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.756499e+00	4.605884e-01	4.218060e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.652326e+00	2.154078e-01	3.670155e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.944289e-01	1.396981e-01	2.637332e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.769845e-01	1.171475e-01	1.465819e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.012297e-02	7.358972e-03	6.665758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.662141e-01	2.976657e-01	2.487211e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.758487e+00	7.020399e-01	5.353086e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.346336e+00	1.504400e-01	8.326992e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.498301e+00	3.270304e-01	4.450389e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.576444e+00	2.188207e-01	4.308810e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.678585e-01	1.243002e-01	2.419905e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.053879e-01	5.667257e-02	1.102426e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.301689e-01	6.084178e-02	2.853791e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.820853e-03	6.449357e-03	1.256577e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.856797e+00	1.129500e+00	1.312874e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.695436e+00	1.400357e+00	9.602393e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.908704e+00	3.176839e-01	2.638122e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.840803e+00	2.891114e-01	3.055737e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.818379e+00	2.298631e-01	3.861123e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.042403e+00	1.174828e-01	1.973176e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.398856e-01	6.117358e-02	1.179508e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.757457e-01	3.528586e-02	5.395847e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.933560e-02	1.116680e-02	3.602468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.091035e+02	1.482667e+01	1.491414e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.893496e+01	3.149637e+00	1.191094e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.454623e+00	2.544967e-01	3.909728e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.731679e+00	2.332817e-01	2.787934e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.238120e+00	2.445348e-01	3.511023e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.216666e+00	1.754778e-01	2.819122e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.867467e-01	1.049203e-01	1.797495e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.346249e-02	1.093017e-02	7.091625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.668854e-01	2.869132e-01	2.529933e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.522234e+00	5.110507e-01	5.054515e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.231176e+00	5.970871e-01	5.382882e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.851004e+00	5.657290e-01	4.400969e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.214797e+00	3.442005e-01	1.741861e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.269059e+00	1.669193e-01	8.572545e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.932744e+00	2.676444e-01	2.263987e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.454052e+00	2.839078e-01	3.398735e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.862873e+00	2.211213e-01	3.783151e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.379711e+00	2.252112e-01	3.155557e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.735646e-01	1.122287e-01	2.162412e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.802364e-01	5.402178e-02	1.304093e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.227596e-01	4.970161e-02	5.427828e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.441269e-02	6.512148e-03	2.417163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.919901e+00	1.088056e+00	1.435420e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.051503e+00	1.320978e+00	1.454202e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.213516e+00	1.058593e+00	1.064159e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.624796e+00	9.559647e-01	4.594754e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.394820e+00	4.347389e-01	2.077839e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.148095e+00	2.176635e-01	1.550461e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.155739e+00	2.495170e-01	1.952163e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.408687e+00	2.328504e-01	2.642494e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.767951e+00	1.758451e-01	2.672168e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.154987e+00	1.440741e-01	1.886741e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.535815e-01	5.975549e-02	1.338148e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.152145e-01	3.888392e-02	6.823870e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.439821e-02	7.945274e-03	4.524997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.015077e+02	1.204440e+01	1.442657e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.060416e+01	5.378539e+00	2.575193e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.466074e+01	2.416733e+00	8.170834e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.590323e+01	1.393051e+00	6.264498e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.587157e+00	4.394537e-01	5.091467e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.992511e+00	1.719191e-01	4.429636e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.054463e+00	1.892827e-01	2.451136e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.935538e+00	2.133998e-01	2.072983e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.137101e+00	2.514724e-01	3.181730e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.344709e+00	1.813550e-01	3.385203e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.911451e-01	1.274681e-01	1.767921e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.145752e-02	8.650637e-03	9.020720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.274338e+00	3.665940e-01	3.372315e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.888531e+00	6.277537e-01	3.738330e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.066424e+00	4.425681e-01	4.161179e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.879450e+00	3.603123e-01	5.074054e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.127563e+00	2.146698e-01	3.850010e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.173059e-01	1.087240e-01	2.235891e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.550949e-01	5.348920e-02	1.142815e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.186794e-02	4.431715e-03	6.119015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.465696e+00	7.624733e-01	5.988588e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.899478e+00	2.849793e-01	2.617574e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.056918e+00	2.919916e-01	3.954554e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.116251e+00	1.775164e-01	2.505452e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.589222e-01	9.404019e-02	1.717208e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.126262e-01	4.120068e-02	9.918573e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.169376e-01	2.709992e-02	4.198200e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.024729e-03	1.761379e-03	4.078147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.064967e+01	1.895133e+00	1.348958e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.729828e+00	6.049057e-01	7.629109e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.436973e+00	3.782066e-01	5.631013e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.058065e+00	1.970566e-01	3.073428e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.265598e-02	1.222787e-02	2.408974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.286794e-02	6.914835e-02	7.626404e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.884482e-01	5.037493e-01	6.881912e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.570811e+00	8.966311e-01	8.545468e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.720031e+00	7.255695e-01	5.194142e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.069837e+00	3.131317e-01	3.706576e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.595967e+00	4.269049e-01	1.974284e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.782549e+00	4.655290e-01	4.537143e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.090872e+00	3.271651e-01	4.857832e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.564527e+00	2.723734e-01	4.635334e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.120187e+00	2.262334e-01	3.264908e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.421158e-01	1.605167e-01	2.327559e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.142797e-01	6.349615e-02	1.726333e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.868697e-01	3.820120e-02	9.103836e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.045120e-02	2.428714e-03	6.156326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.468367e-01	4.730333e-01	6.315527e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.790933e+00	1.467503e+00	2.050628e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.836321e+00	1.604910e+00	1.129440e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.240229e+00	8.977203e-01	5.156907e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.806026e+00	3.631508e-01	1.148230e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.760602e+00	4.569904e-01	1.748721e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.614277e+00	3.712700e-01	4.131108e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.648136e+00	3.506756e-01	4.659072e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.002669e+00	3.206363e-01	3.719969e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.397085e+00	1.939797e-01	3.018452e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.822436e-01	1.555893e-01	2.296356e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.537514e-01	1.133327e-01	1.634755e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.779861e-01	5.142417e-02	1.316711e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.072791e-01	4.207198e-02	6.235962e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.233444e-02	2.372303e-03	6.868578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.347837e+00	1.241810e+00	2.767902e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.569778e+00	3.919635e+00	4.812282e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.303435e+01	4.026313e+00	2.967036e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.303610e+01	1.926955e+00	8.269000e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.044171e+01	1.021302e+00	4.218547e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.034531e+00	8.052824e-01	9.067034e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.533832e+00	7.090737e-01	9.345819e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.988360e+00	4.882843e-01	6.335263e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.936072e+00	2.801949e-01	5.132047e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.190470e+00	2.234796e-01	3.501238e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.543177e-01	1.538438e-01	2.250112e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.357694e-02	7.217846e-03	1.577403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.257770e+00	5.272871e-01	5.964677e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.011240e+00	6.823943e-01	4.085327e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.093336e+00	3.067514e-01	1.976988e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.310769e+00	3.718574e-01	4.178020e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.362937e+00	2.521009e-01	3.997755e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.520653e-01	1.212480e-01	2.535594e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.404080e-01	6.682016e-02	1.354320e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.496584e-02	3.113466e-02	4.583694e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.663931e-03	1.742222e-03	1.950787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.272633e+00	2.324621e+00	2.680316e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.451916e+00	1.026309e+00	5.484055e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.451678e+00	1.106509e-01	2.394516e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.909697e+00	3.337423e-01	2.622309e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.935090e+00	2.743599e-01	2.714371e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.023009e+00	1.606344e-01	2.243009e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.449355e-01	8.296846e-02	1.574311e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.046517e-01	4.187409e-02	8.057473e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.072268e-02	5.306689e-03	1.000002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.352297e+02	2.067479e+01	1.886606e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.802051e+01	6.638102e-01	9.348513e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.306176e+00	1.602407e-01	4.191750e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.692422e+00	1.541860e-01	4.526697e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.403451e+00	2.661955e-01	2.610565e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.485171e+00	2.333994e-01	3.318798e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.152746e-01	1.494864e-01	2.152267e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.749763e-02	8.650442e-03	1.684073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.230180e-01	3.936573e-01	4.673220e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.079681e+00	7.627505e-01	9.237292e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.900609e+00	8.414897e-01	6.718768e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.263707e+00	6.086081e-01	2.541725e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.344135e+00	2.832763e-01	3.123825e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.997597e+00	2.669453e-01	1.980840e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.671681e+00	3.114940e-01	3.740936e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.216243e+00	3.266900e-01	3.995493e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.667880e+00	2.741471e-01	3.993527e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.184729e+00	2.126506e-01	3.188208e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.939302e-01	1.528144e-01	2.302331e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.373239e-01	7.360205e-02	1.707978e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.838183e-01	3.630400e-02	8.886070e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.103881e-02	2.824639e-03	5.737991e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.984609e+00	2.280495e+00	2.859169e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.570323e+00	1.981426e+00	1.680823e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.491005e+00	1.231217e+00	6.754081e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.298843e+00	5.329040e-01	1.422800e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.976916e+00	1.058037e-01	1.342738e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.241694e+00	1.627439e-01	1.933502e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.893536e+00	2.680312e-01	3.087226e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.394444e+00	2.607955e-01	2.794467e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.754012e+00	2.374413e-01	2.637899e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.129718e+00	1.667334e-01	2.025371e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.699099e-01	1.119405e-01	1.530470e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.338334e-01	5.232149e-02	1.111774e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.493361e-02	4.764943e-03	1.084503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.330551e+02	1.901013e+01	1.634218e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.719520e+01	1.659900e+00	1.016621e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.703933e+01	5.917280e-01	7.924095e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.124503e+01	2.796305e-01	8.335195e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.443910e+00	1.616208e-01	5.105490e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.358707e+00	1.915183e-01	1.413186e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.575866e+00	1.047783e-01	1.514704e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.864843e+00	2.010115e-01	4.981325e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.322200e+00	2.743732e-01	2.793276e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.638349e+00	2.270143e-01	3.567169e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.701105e-01	1.823587e-01	2.345367e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.425703e-02	1.046073e-02	2.040234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.047143e+00	2.530181e-01	2.411603e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.740644e+00	6.396443e-01	4.205538e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.432274e+00	3.455340e-01	2.513960e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.175235e+00	3.726287e-01	5.337228e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.231264e+00	2.168481e-01	3.742631e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.145205e-01	9.045679e-02	1.970171e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.534609e-01	3.964036e-02	7.613940e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.222856e-02	1.155940e-02	2.149652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.429596e+00	5.237225e-01	4.449963e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.117147e+00	1.464920e-01	1.112746e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.084386e+00	2.725874e-01	3.237887e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.060270e+00	1.361442e-01	2.148253e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.372276e-01	7.395044e-02	1.257687e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.711230e-01	3.180511e-02	6.132978e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.886264e-02	3.019569e-02	2.134408e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.397167e-03	4.321087e-03	7.995339e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.203396e+01	1.218818e+00	9.626428e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.072644e+00	4.169662e-01	4.020857e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.036726e+00	3.020877e-01	4.063765e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.315132e-01	1.622729e-01	2.199903e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.454031e-02	8.908866e-03	1.188648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.944090e-02	6.134650e-02	7.091148e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.125247e-01	3.588622e-01	4.536871e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.161691e+00	6.752408e-01	7.325701e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.393918e+00	6.855141e-01	5.562323e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.951722e+00	3.566594e-01	2.260832e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.840771e+00	4.047326e-01	1.627539e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.151004e+00	4.732561e-01	3.860806e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.363392e+00	3.927562e-01	4.509707e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.726769e+00	2.939722e-01	4.074680e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.163809e+00	1.664406e-01	3.438497e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.130631e-01	1.042941e-01	2.156987e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.169407e-01	8.121976e-02	1.214496e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.784802e-01	4.859066e-02	6.036915e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.109289e-02	6.569992e-03	2.251359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.319083e-01	2.521371e-01	4.973410e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.713411e+00	1.073796e+00	1.447563e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.810735e+00	1.090759e+00	1.324210e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.397173e+00	7.752489e-01	5.746541e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.052667e+00	4.330620e-01	2.087202e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.914668e+00	3.879311e-01	2.274351e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.751843e+00	4.308844e-01	3.352412e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.746507e+00	3.601943e-01	3.444236e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.979582e+00	2.456136e-01	3.005921e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.363914e+00	1.720455e-01	2.764306e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.070161e-01	1.095436e-01	2.050118e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.876004e-01	7.930291e-02	1.228902e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.426527e-01	5.052292e-02	8.360272e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.653888e-01	3.129871e-02	3.529985e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.122277e-02	4.715107e-03	2.278615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.415309e+00	1.336400e+00	3.772917e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.246718e+01	3.203351e+00	3.686715e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.568520e+01	2.706633e+00	1.820081e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.386713e+01	1.200515e+00	5.482523e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.778498e+00	6.837373e-01	7.293563e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.399451e+00	7.264793e-01	4.974888e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.024010e+00	4.885726e-01	5.671722e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.616931e+00	3.495252e-01	4.382752e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.527740e+00	2.355879e-01	3.615180e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.213461e-01	1.621177e-01	2.336319e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.217436e-01	1.186164e-01	1.387934e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.830333e-02	6.050651e-03	6.784303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.316892e-01	3.537833e-01	3.866900e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.910960e+00	7.955563e-01	5.665852e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.407464e+00	2.947655e-01	1.305736e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.464642e+00	3.886258e-01	5.284775e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.501795e+00	2.416333e-01	4.711787e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.800226e-01	1.305910e-01	2.457718e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.333017e-01	5.441547e-02	1.100107e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.777138e-02	5.595082e-02	2.628525e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.070460e-03	6.126569e-03	1.020261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.990624e+00	1.620682e+00	1.982216e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.781773e+00	1.455421e+00	1.038102e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.476935e+00	2.833172e-01	2.663758e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.775430e+00	3.706687e-01	4.535599e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.902980e+00	2.728789e-01	3.404431e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.007336e+00	1.329516e-01	2.155142e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.949848e-01	7.708038e-02	1.195170e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.524402e-01	2.996149e-02	5.483075e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.809569e-02	7.790065e-03	3.687873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.225464e+02	1.826217e+01	2.025263e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.558111e+01	2.628490e+00	9.894234e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.899094e+00	4.240195e-01	5.848923e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.779982e+00	2.695137e-01	2.935026e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.328980e+00	3.009416e-01	3.600687e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.147647e+00	2.141813e-01	2.753953e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.684844e-01	1.022729e-01	1.712493e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.039672e-02	8.258217e-03	7.274711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.396790e-01	2.938532e-01	3.329903e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.617406e+00	5.999218e-01	7.156046e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.446158e+00	7.328211e-01	7.121925e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.095546e+00	6.761459e-01	4.745794e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.454301e+00	4.630649e-01	1.007705e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.354532e+00	2.215551e-01	1.474912e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.948489e+00	4.214867e-01	2.622166e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.335556e+00	3.270713e-01	4.302955e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.777283e+00	2.737864e-01	4.230616e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.236965e+00	1.804018e-01	3.771265e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.894891e-01	1.148685e-01	2.489180e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.361887e-01	7.961181e-02	1.263113e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.799140e-01	4.921312e-02	6.907429e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.181851e-02	6.945255e-03	2.442392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.689216e+00	1.471866e+00	1.948563e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.084130e+00	1.705377e+00	2.001875e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.740813e+00	1.406963e+00	1.185559e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.724788e+00	8.641031e-01	4.553359e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.213429e+00	4.680721e-01	2.379663e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.904042e+00	3.085950e-01	1.657847e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.061210e+00	3.356477e-01	2.695226e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.366648e+00	2.850109e-01	4.002884e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.712577e+00	2.103892e-01	3.193592e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.083893e+00	1.336371e-01	2.147630e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.069743e-01	7.492846e-02	1.261956e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.945436e-01	3.866423e-02	7.419756e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.348846e-02	7.314751e-03	4.768023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.155572e+02	1.551886e+01	1.746015e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.777176e+01	5.007271e+00	2.215480e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.254006e+01	2.543469e+00	6.226869e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.398514e+01	3.810045e-01	4.325809e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.914030e+00	3.279254e-01	3.346320e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.809157e+00	2.566664e-01	4.377604e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.842068e+00	2.375821e-01	2.879670e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.797119e+00	2.530993e-01	3.759219e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.284407e+00	2.684204e-01	3.598431e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.391075e+00	2.052972e-01	3.300720e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.264805e-01	1.656547e-01	1.728506e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.808535e-02	8.091596e-03	8.790121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.526826e+00	4.018106e-01	3.017953e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.869370e+00	4.695272e-01	3.656578e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.787804e+00	3.647306e-01	4.418203e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.722403e+00	3.408195e-01	4.673966e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.049084e+00	1.957651e-01	3.518525e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.662353e-01	1.012272e-01	1.848780e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.154198e-01	4.699793e-02	9.367656e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.036075e-02	3.806271e-03	6.756758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.784257e+00	7.611703e-01	5.449516e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.693717e+00	2.655489e-01	2.988934e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.875635e+00	2.486854e-01	3.960412e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.039949e+00	1.693681e-01	2.316538e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.645459e-01	7.942205e-02	1.435595e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.734155e-01	4.489048e-02	8.301610e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.069442e-01	2.240625e-02	4.919574e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.062990e-03	1.900824e-03	3.466977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.120479e+01	1.861208e+00	1.313049e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.395807e+00	5.694837e-01	7.479446e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.243253e+00	3.835856e-01	5.758680e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.004555e+00	2.006742e-01	2.661406e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.287098e-02	1.109546e-02	2.188244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.487020e-01	1.003425e-01	1.080808e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.385292e+00	6.639368e-01	7.180764e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.038946e+00	8.787460e-01	8.221293e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.887344e+00	5.434072e-01	2.643088e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.950983e+00	2.413862e-01	4.981510e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.228117e+00	3.082030e-01	3.208864e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.529069e+00	4.031598e-01	4.761245e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.953862e+00	3.412180e-01	4.681765e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.463917e+00	2.549159e-01	3.934854e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.031927e+00	1.835497e-01	2.906607e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.755653e-01	1.253708e-01	2.135450e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.879637e-01	8.006994e-02	1.313566e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.817566e-01	4.794641e-02	6.183556e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.011391e-02	2.599694e-03	4.779988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.138511e+00	5.511027e-01	9.343323e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.895896e+00	1.777843e+00	1.808385e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.492635e+00	1.524886e+00	1.003778e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.439177e+00	7.531770e-01	3.229318e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.558396e+00	1.771858e-01	1.374769e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.413369e+00	4.204229e-01	3.438770e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.352579e+00	3.812484e-01	4.260371e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.536264e+00	3.397633e-01	3.997950e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.818936e+00	2.566522e-01	3.470693e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.320274e+00	1.934034e-01	2.997398e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.223772e-01	1.503699e-01	2.206860e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.199083e-01	9.004964e-02	1.460378e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.788078e-01	7.285485e-02	8.562284e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.812161e-01	3.314314e-02	6.649531e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.163684e-02	3.382733e-03	6.134383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.252558e+00	1.769624e+00	3.246589e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.007626e+01	4.399303e+00	4.806041e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.422895e+01	4.009473e+00	2.914190e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.331067e+01	1.726884e+00	7.026009e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.916797e+00	7.390018e-01	8.940370e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.689919e+00	8.252517e-01	9.745884e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.255239e+00	6.010099e-01	8.602029e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.819982e+00	5.289624e-01	5.949702e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.828431e+00	3.457715e-01	4.769870e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.136715e+00	2.651742e-01	2.956613e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.270518e-01	1.217745e-01	2.316719e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.478756e-02	7.053398e-03	1.342811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.613187e+00	6.087745e-01	5.568598e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.082473e+00	5.330515e-01	3.536868e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.997807e+00	3.090244e-01	1.945105e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.097397e+00	3.252952e-01	4.562855e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.272125e+00	2.276435e-01	3.754002e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.942157e-01	1.209603e-01	2.024098e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.868213e-01	5.879133e-02	1.087524e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.348095e-02	2.671604e-02	4.631384e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.440728e-03	1.870385e-03	2.056139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.109773e+01	2.557761e+00	2.407428e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.379772e+00	7.509332e-01	4.343712e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.349283e+00	8.937221e-02	2.344945e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.765587e+00	3.417526e-01	2.364305e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.784798e+00	2.303487e-01	3.212842e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.662311e-01	1.520752e-01	1.871068e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.340640e-01	7.256658e-02	1.215885e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.493757e-01	4.943414e-02	7.916959e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.967961e-02	5.066932e-03	1.036769e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.483874e+02	2.143735e+01	1.785763e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.721157e+01	6.062587e-01	1.177781e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.096397e+00	1.838395e-01	2.744364e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.558793e+00	1.288889e-01	2.280154e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.214377e+00	2.512739e-01	2.974081e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.363997e+00	2.258336e-01	2.804002e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.950761e-01	1.298359e-01	2.273719e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.791090e-02	8.876213e-03	1.499675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.108902e+00	4.833131e-01	5.069097e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.544730e+00	8.560739e-01	8.565667e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.130524e+00	7.262249e-01	5.987183e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.466561e+00	5.890698e-01	1.570210e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.201245e+00	1.779553e-01	7.672233e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.853449e+00	2.612265e-01	2.726081e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.486479e+00	3.032027e-01	3.384222e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.036663e+00	2.982547e-01	3.816029e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.550448e+00	2.580040e-01	3.526358e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.116431e+00	1.835389e-01	2.731260e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.213888e-01	1.248207e-01	2.113631e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.987911e-01	7.964852e-02	1.309583e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.814693e-01	4.843513e-02	6.232262e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.072126e-02	3.103507e-03	4.775524e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.036172e+01	2.124393e+00	1.765563e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.062454e+01	2.052220e+00	1.762394e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.870863e+00	1.267253e+00	9.063372e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.386186e+00	5.798988e-01	2.502399e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.806321e+00	9.554180e-02	2.516264e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.144590e+00	1.413076e-01	1.177303e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.742640e+00	2.450931e-01	2.289795e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.219573e+00	2.378517e-01	2.832199e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.633457e+00	2.044336e-01	2.565802e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.057635e+00	1.596070e-01	1.930931e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.308222e-01	9.948756e-02	1.311321e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.202632e-01	5.328753e-02	8.870532e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.447936e-02	5.699894e-03	9.873973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.449663e+02	1.919243e+01	1.558510e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.652259e+01	1.361874e+00	2.304839e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.620195e+01	5.077916e-01	8.780412e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.089615e+01	3.082733e-01	4.885107e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.656234e+00	3.103532e-01	1.638391e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.921214e+00	1.149664e-01	2.267765e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.381289e+00	8.825565e-02	1.625666e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.615566e+00	1.370374e-01	1.546576e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.173875e+00	2.615024e-01	2.736405e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.576006e+00	2.857550e-01	3.083195e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.086850e-01	1.921299e-01	2.345858e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.592384e-02	8.694407e-03	1.769406e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.288489e+00	2.871361e-01	1.863462e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.808952e+00	5.193121e-01	4.878956e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.214416e+00	3.404669e-01	2.547925e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.959383e+00	3.538037e-01	4.654805e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.063702e+00	1.719286e-01	3.290240e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.587055e-01	9.191052e-02	1.711688e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.275603e-01	3.819036e-02	6.613111e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.017256e-02	9.371464e-03	1.880138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.815685e+00	4.764680e-01	4.174960e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.883009e+00	1.884193e-01	9.467074e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.887734e+00	2.222605e-01	3.363575e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.906790e-01	1.418084e-01	1.781990e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.911834e-01	6.166249e-02	1.158394e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.374664e-01	4.097724e-02	5.322930e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.721085e-02	2.395763e-02	2.380913e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.519684e-03	4.147065e-03	1.055946e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.257061e+01	1.203552e+00	8.385716e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.786997e+00	3.241203e-01	4.420032e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.881647e+00	2.736240e-01	4.014351e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.583895e-01	1.348686e-01	1.953143e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.192399e-02	1.117267e-02	1.056679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.497578e-01	8.029264e-02	8.592734e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.092960e+00	4.220207e-01	5.169416e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.679985e+00	7.539367e-01	6.634234e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.693406e+00	5.720948e-01	4.409145e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.934324e+00	1.835186e-01	1.846647e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.610080e+00	3.887341e-01	1.894852e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.878774e+00	3.970650e-01	3.763875e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.134575e+00	3.290311e-01	4.034864e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.565334e+00	3.015497e-01	3.649284e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.023458e+00	1.364663e-01	2.914479e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.569806e-01	1.091894e-01	1.830405e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.858975e-01	7.029634e-02	1.042006e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.594605e-01	3.326711e-02	5.599965e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.057298e-03	4.921461e-03	2.345696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.023866e+00	3.270281e-01	5.559916e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.698380e+00	1.183486e+00	1.489840e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.656818e+00	1.123608e+00	1.001055e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.588363e+00	6.860034e-01	5.138116e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.866550e+00	2.249992e-01	2.435271e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.658146e+00	3.533375e-01	2.229678e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.475686e+00	3.185566e-01	3.199170e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.624210e+00	3.652016e-01	2.860346e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.795130e+00	2.526956e-01	2.953420e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.271431e+00	1.514212e-01	2.128300e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.364802e-01	1.028533e-01	1.928093e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.387934e-01	7.701465e-02	1.133840e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.140830e-01	4.716189e-02	8.239451e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.448565e-01	2.303706e-02	4.231010e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.412438e-03	3.738020e-03	2.768196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.846445e+00	1.451186e+00	3.343629e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.412043e+01	3.323425e+00	3.948132e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.753099e+01	2.885319e+00	1.969325e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.378516e+01	8.099782e-01	6.644892e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.505046e+00	5.469614e-01	6.578142e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.969547e+00	6.686945e-01	6.140908e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.805402e+00	4.909092e-01	5.120832e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.332818e+00	3.430070e-01	4.408164e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.477399e+00	2.477542e-01	3.251536e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.487160e-01	1.408821e-01	2.564272e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.781848e-01	8.797272e-02	1.454903e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.754089e-02	6.023135e-03	6.129815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.126547e+00	4.433538e-01	3.806405e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.179525e+00	6.734168e-01	5.850690e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.261945e+00	2.739346e-01	1.648765e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.269348e+00	3.578446e-01	4.663392e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.316457e+00	2.172491e-01	4.052374e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.155880e-01	1.245869e-01	2.135268e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.992551e-01	4.805831e-02	9.651218e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.142424e-02	4.524853e-02	2.543437e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.524278e-03	5.161965e-03	8.487862e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.568197e+00	1.873270e+00	1.737941e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.171116e+00	1.203341e+00	8.652554e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.290412e+00	2.460743e-01	2.451314e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.625771e+00	3.277339e-01	4.158160e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.734107e+00	2.367377e-01	3.508795e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.354054e-01	1.408778e-01	1.720989e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.535238e-01	6.116952e-02	1.034825e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.124316e-01	4.273543e-02	5.387421e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.541420e-02	6.197653e-03	3.904980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.364361e+02	1.981208e+01	1.777359e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.456584e+01	1.810951e+00	1.133996e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.398559e+00	3.360590e-01	6.209911e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.620221e+00	2.541907e-01	2.932209e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.130732e+00	2.657800e-01	3.892974e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.167574e+00	2.090461e-01	2.274257e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.214238e-01	9.319606e-02	1.575613e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.941385e-02	9.113577e-03	6.961857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.720062e-01	3.878079e-01	3.551465e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.959637e+00	6.410076e-01	7.634702e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.903185e+00	8.623010e-01	5.649231e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.273450e+00	5.446186e-01	4.820328e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.512654e+00	2.703378e-01	1.509417e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.284241e+00	3.478419e-01	1.225229e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.684032e+00	3.093539e-01	3.633367e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.168096e+00	2.951169e-01	4.025992e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.612802e+00	2.594329e-01	3.832268e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.113024e+00	1.641944e-01	3.213761e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.098014e-01	9.843376e-02	2.051301e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.939256e-01	7.236689e-02	1.103994e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.621171e-01	3.418907e-02	5.090120e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.269171e-03	5.005295e-03	2.593937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.246369e+00	1.601135e+00	2.000900e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.460400e+00	1.997941e+00	1.624557e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.155848e+00	1.089994e+00	8.833301e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.715494e+00	8.935944e-01	2.797197e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.016196e+00	2.642030e-01	2.247119e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.823888e+00	3.187111e-01	1.536352e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.843906e+00	2.561466e-01	3.652149e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.313704e+00	3.204088e-01	2.623693e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.545636e+00	1.843940e-01	3.077345e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.869261e-01	1.218109e-01	2.032671e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.562861e-01	8.025683e-02	1.067034e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.743095e-01	3.441731e-02	7.448740e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.998608e-02	4.699884e-03	5.716562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.269457e+02	1.480286e+01	1.531703e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.842183e+01	4.956881e+00	2.103079e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.261796e+01	2.040126e+00	9.071879e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.356723e+01	6.647828e-01	4.186151e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.536632e+00	2.553047e-01	4.311932e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.414222e+00	2.288458e-01	3.501049e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.682831e+00	2.235202e-01	2.518458e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.769709e+00	2.136498e-01	2.387936e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.049572e+00	2.610761e-01	3.430291e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.316955e+00	1.945726e-01	2.653279e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.583487e-01	1.117671e-01	2.162374e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.638191e-02	8.732160e-03	8.531265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.615916e+00	3.747397e-01	2.803897e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.793164e+00	4.232662e-01	2.486530e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.754199e+00	3.703762e-01	4.136644e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.715824e+00	2.192135e-01	4.563217e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.016464e+00	1.745015e-01	3.026763e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.164668e-01	7.246697e-02	1.775926e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.162618e-01	5.325006e-02	7.903089e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.912985e-03	3.168491e-03	5.745901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.849983e+00	6.687290e-01	4.414110e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.450856e+00	2.054083e-01	2.847059e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.864193e+00	2.170925e-01	3.447137e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.150537e+00	1.206862e-01	2.048791e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.627774e-01	6.932923e-02	1.210526e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.941546e-01	4.581933e-02	6.982406e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.446871e-02	1.819552e-02	4.550536e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.432783e-03	1.696454e-03	3.130224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.137647e+01	1.570897e+00	1.038539e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.053808e+00	4.569129e-01	5.927899e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.293106e+00	2.685027e-01	4.788613e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.062391e+00	1.508964e-01	2.315138e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.151759e-02	1.176487e-02	1.896888e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.616614e-01	1.056869e-01	8.655631e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.489425e+00	6.416405e-01	6.538381e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.154054e+00	8.048474e-01	6.145040e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.949884e+00	5.235522e-01	2.587202e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.842788e+00	2.694757e-01	6.665065e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.237197e+00	3.772753e-01	2.681772e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.507424e+00	2.951567e-01	4.472532e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.961712e+00	2.961063e-01	3.765025e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.430997e+00	2.151597e-01	3.748055e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.940170e-01	1.425717e-01	2.871260e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.171845e-01	8.313035e-02	2.076751e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.759045e-01	8.361442e-02	1.129477e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.548460e-01	3.001613e-02	7.656586e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.551930e-03	3.331494e-03	3.886548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.441480e+00	7.050625e-01	7.851151e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.166118e+00	1.673748e+00	1.314280e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.417799e+00	1.210242e+00	8.550358e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.295604e+00	5.917568e-01	2.839600e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.433437e+00	3.564791e-01	2.129993e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.281204e+00	3.677750e-01	3.317439e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.175265e+00	2.731485e-01	4.158368e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.394751e+00	2.309594e-01	3.926681e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.862546e+00	2.228351e-01	3.026842e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.419416e+00	1.509603e-01	2.792780e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.957728e-01	1.099203e-01	1.755432e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.526088e-01	8.653346e-02	1.160397e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.572855e-01	5.242414e-02	9.185164e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.692748e-01	2.995086e-02	7.115402e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.100863e-02	2.575113e-03	4.670681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.958297e+00	2.093117e+00	3.192341e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.150869e+01	4.580571e+00	4.564295e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.517882e+01	3.868568e+00	1.866677e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.298064e+01	1.008001e+00	8.602674e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.414130e+00	7.517766e-01	1.015894e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.194851e+00	6.623609e-01	9.236163e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.161822e+00	4.319233e-01	7.372310e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.806823e+00	3.309665e-01	5.973977e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.869819e+00	3.401076e-01	3.083774e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.118460e+00	1.603275e-01	3.019628e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.429218e-01	1.094697e-01	1.967343e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.343768e-02	6.923102e-03	1.151525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.635383e+00	5.822691e-01	5.179957e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.953508e+00	4.553194e-01	2.753967e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.057447e+00	2.927979e-01	2.022306e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.177892e+00	3.151775e-01	4.145989e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.277293e+00	2.114731e-01	3.339946e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.620035e-01	9.692385e-02	1.980843e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.896173e-01	5.603596e-02	9.842906e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.034086e-02	1.921321e-02	5.174529e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.814512e-03	1.508758e-03	1.522774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.087205e+01	2.449774e+00	2.080892e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.796790e+00	5.664403e-01	3.831637e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.477364e+00	5.745605e-02	1.895091e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.777910e+00	3.059771e-01	2.378497e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.856498e+00	1.986552e-01	2.889359e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.080972e+00	1.140563e-01	1.969660e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.372175e-01	7.084625e-02	1.084910e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.633923e-01	4.068196e-02	6.512102e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.821434e-02	4.099815e-03	8.999752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.390799e+02	1.893114e+01	1.474912e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.737710e+01	5.207065e-01	1.079982e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.346179e+00	1.584530e-01	5.336250e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.640893e+00	1.166494e-01	7.446575e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.460582e+00	2.105445e-01	2.464943e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.385012e+00	2.117500e-01	2.678060e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.152160e-01	1.213350e-01	1.808178e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.579341e-02	7.045653e-03	1.347923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.070614e+00	4.257715e-01	5.140550e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.564893e+00	8.653729e-01	7.496552e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.096422e+00	6.781501e-01	4.807221e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.386997e+00	5.668605e-01	9.549706e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.191840e+00	1.579156e-01	8.017680e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.929078e+00	2.493035e-01	2.002371e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.546934e+00	2.657277e-01	3.425043e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.087009e+00	2.396710e-01	3.640835e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.573308e+00	2.322889e-01	3.389757e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.143181e+00	2.031934e-01	2.571810e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.733385e-01	9.153509e-02	2.487734e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.937387e-01	8.462782e-02	1.150961e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.588089e-01	2.991327e-02	7.792674e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.679093e-03	3.317316e-03	3.952365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.132828e+01	2.388926e+00	2.351061e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.853870e+00	1.783904e+00	1.226185e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.964349e+00	9.845322e-01	3.892094e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.969238e+00	4.483359e-01	1.747145e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.813909e+00	9.143740e-02	1.816508e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.179390e+00	1.154829e-01	1.634728e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.775642e+00	2.160226e-01	2.346326e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.267755e+00	2.081620e-01	3.022387e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.675251e+00	1.872948e-01	2.378955e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.142757e+00	1.177362e-01	1.692669e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.600615e-01	7.380026e-02	1.271459e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.190843e-01	4.677400e-02	8.760522e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.293676e-02	4.877767e-03	9.031494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.395964e+02	1.694842e+01	1.310757e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.550286e+01	1.969913e+00	1.377451e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.675725e+01	5.688808e-01	8.944173e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.126256e+01	2.688160e-01	6.941122e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.327994e+00	1.332343e-01	7.635195e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.137721e+00	8.608417e-02	3.597386e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.444961e+00	8.473390e-02	2.027466e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.778112e+00	1.302853e-01	5.206660e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.255873e+00	2.134519e-01	2.963278e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.678562e+00	2.485510e-01	2.353910e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.071967e-01	1.398793e-01	2.444198e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.504963e-02	7.805118e-03	1.525335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.376576e+00	2.577040e-01	2.008256e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.852384e+00	4.556826e-01	3.003611e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.110863e+00	2.919523e-01	2.985353e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.869589e+00	3.022369e-01	4.210655e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.031698e+00	1.417670e-01	2.807362e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.128073e-01	6.839900e-02	1.514090e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.206370e-01	3.657353e-02	5.546296e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.047685e-02	1.090213e-02	1.291592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.936924e+00	4.705400e-01	3.301380e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.655067e+00	1.101440e-01	1.754101e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.923003e+00	2.006103e-01	2.825617e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.544771e-01	1.168296e-01	1.667774e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.824026e-01	5.510173e-02	1.067638e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.474574e-01	3.885121e-02	4.735374e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.799952e-02	2.555480e-02	2.108042e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.091659e-03	4.703763e-03	6.989575e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.274564e+01	1.062846e+00	7.670414e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.498388e+00	2.916805e-01	4.684377e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.908576e+00	2.431718e-01	2.917658e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.580947e-01	1.282486e-01	1.902785e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.342501e-02	1.197112e-02	8.531510e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.597810e-01	8.701526e-02	7.081165e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.213650e+00	4.721887e-01	4.432451e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.783277e+00	6.748208e-01	6.353311e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.684245e+00	4.905585e-01	4.937707e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.112898e+00	1.744086e-01	1.069882e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.585183e+00	3.157922e-01	2.232351e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.817130e+00	4.255078e-01	3.785550e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.059257e+00	2.906881e-01	3.895624e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.467342e+00	2.024539e-01	3.538465e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.688936e-01	1.116458e-01	2.868107e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.940461e-01	6.651798e-02	1.761095e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.590293e-01	5.368576e-02	8.924742e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.610581e-01	4.214932e-02	3.483221e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.988633e-03	5.872738e-03	9.802803e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.313757e+00	3.871159e-01	5.401574e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.366161e+00	1.289724e+00	1.061650e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.445970e+00	8.931463e-01	9.228980e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.494564e+00	4.136384e-01	4.501882e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.743941e+00	2.584026e-01	2.048998e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.528584e+00	3.821149e-01	2.156031e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.400059e+00	3.268813e-01	2.502525e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.517372e+00	2.226717e-01	3.130556e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.826327e+00	1.938759e-01	2.224836e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.285009e+00	1.628302e-01	2.408051e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.808764e-01	7.854576e-02	2.140275e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.284126e-01	5.659340e-02	1.125522e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.190023e-01	5.749356e-02	5.712134e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.408960e-01	2.566590e-02	4.536614e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.030107e-02	4.965806e-03	1.608042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.314036e+00	2.148385e+00	3.887403e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.671974e+01	4.270567e+00	2.970130e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.674253e+01	1.593236e+00	1.404389e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.308829e+01	6.126990e-01	5.725568e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.167353e+00	8.831665e-01	6.664832e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.610127e+00	4.010112e-01	5.956957e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.534645e+00	3.367370e-01	5.637847e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.365543e+00	3.015695e-01	3.698450e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.490163e+00	2.050752e-01	2.584856e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.711819e-01	1.259891e-01	2.172793e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.866145e-01	9.447317e-02	1.308339e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.838832e-02	7.704132e-03	4.865568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.159519e+00	4.195021e-01	3.757661e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.218561e+00	6.780598e-01	3.943416e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.187673e+00	2.227731e-01	2.027650e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.343996e+00	3.172494e-01	4.304713e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.309195e+00	1.880970e-01	3.577063e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.422097e-01	9.043448e-02	2.095482e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.977764e-01	5.635533e-02	7.638478e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.266325e-02	5.155383e-02	1.546898e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.573522e-03	5.078394e-03	7.432659e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.120929e+00	1.775312e+00	1.638923e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.643566e+00	1.100305e+00	6.186773e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.849498e+00	1.163695e-01	3.481028e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.863217e+00	2.741162e-01	2.804328e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.872678e+00	1.988122e-01	3.005096e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.217466e-01	1.028316e-01	1.747012e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.650983e-01	6.140235e-02	1.020560e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.264254e-01	5.188309e-02	4.342407e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.639210e-02	7.125446e-03	2.909690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.364533e+02	1.931938e+01	1.517006e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.153319e+01	8.976321e-01	9.111592e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.746335e+00	2.380073e-01	7.559770e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.865248e+00	1.668586e-01	4.116346e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.201329e+00	2.322385e-01	3.253172e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.190739e+00	1.636729e-01	2.252419e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.677586e-01	9.295905e-02	1.245505e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.057933e-02	9.227021e-03	5.691926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.494911e-01	3.373965e-01	3.499956e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.079860e+00	6.572780e-01	6.722184e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.833425e+00	7.090550e-01	6.033545e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.417303e+00	6.188874e-01	2.684008e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.447085e+00	2.172392e-01	1.638404e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.247153e+00	3.021587e-01	1.233590e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.774536e+00	3.385849e-01	3.495941e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.181720e+00	2.740943e-01	4.170581e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.607799e+00	2.301129e-01	3.529557e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.095378e+00	1.413206e-01	2.964690e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.579323e-01	8.120368e-02	2.136758e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.848615e-01	6.103643e-02	9.710534e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.630574e-01	4.131560e-02	3.527599e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.415114e-03	6.140460e-03	1.164816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.441647e+00	1.577775e+00	2.003114e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.388541e+00	1.590788e+00	1.464712e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.275916e+00	1.245135e+00	6.599933e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.375656e+00	6.498065e-01	2.195210e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.720528e+00	2.260733e-01	2.560366e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.644622e+00	2.490912e-01	2.586946e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.935281e+00	2.201395e-01	2.539547e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.351454e+00	2.069870e-01	3.091371e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.675535e+00	1.668487e-01	2.328110e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.873282e-01	1.016454e-01	1.909203e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.548743e-01	5.940849e-02	1.110461e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.809480e-01	3.998276e-02	5.270771e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.005793e-02	5.638426e-03	4.207201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.303047e+02	1.549851e+01	1.291073e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.341637e+01	3.112268e+00	1.218972e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.008477e+01	1.497538e+00	4.550387e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.286479e+01	2.137981e-01	9.954557e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.499874e+00	4.664534e-01	6.990860e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.803972e+00	3.376536e-01	5.771857e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.896174e+00	1.467051e-01	4.358209e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.667808e+00	1.724107e-01	3.916419e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.166634e+00	2.491065e-01	3.065948e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.353839e+00	1.994729e-01	2.499730e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.825500e-01	1.066598e-01	1.729270e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.786813e-02	9.363752e-03	6.674409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.885515e+00	3.893310e-01	2.917835e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.631071e+00	2.928714e-01	3.144931e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.589131e+00	3.658151e-01	3.490938e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.533304e+00	2.408234e-01	3.862540e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.385807e-01	1.535997e-01	2.446697e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.802372e-01	6.625734e-02	1.666258e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.876376e-01	3.909553e-02	7.026001e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.018273e-03	3.477363e-03	4.797278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.157983e+00	6.263403e-01	4.424271e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.310099e+00	2.353587e-01	2.547447e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.775981e+00	1.772097e-01	2.850178e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.753843e-01	1.342130e-01	1.838509e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.321332e-01	7.451531e-02	1.135010e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.669197e-01	4.225760e-02	7.245547e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.898799e-02	1.659439e-02	4.269430e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.312973e-03	1.785552e-03	3.266368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.208127e+01	1.541301e+00	1.050521e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.609180e+00	4.119174e-01	6.563317e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.144751e+00	3.385787e-01	3.494777e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.469072e-01	1.429547e-01	2.656939e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.874767e-02	1.054178e-02	1.915720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.474441e-01	1.569858e-01	1.045149e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.961263e+00	7.956432e-01	7.363450e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.537981e+00	8.055380e-01	6.191757e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.959911e+00	3.200355e-01	1.893299e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.658297e+00	2.355488e-01	1.550432e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.959681e+00	3.195556e-01	3.952345e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.375478e+00	3.340820e-01	3.858516e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.759021e+00	2.349799e-01	3.503569e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.310160e+00	2.124556e-01	2.895820e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.251275e-01	1.594927e-01	2.332033e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.077164e-01	1.238813e-01	1.616249e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.236537e-01	4.726513e-02	1.232920e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.364832e-01	2.242081e-02	6.239548e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.138067e-03	2.513550e-03	3.263557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.865683e+00	8.455061e-01	8.670284e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.204499e+00	1.769376e+00	1.674015e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.971977e+00	1.181947e+00	7.326053e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.361244e+00	4.073060e-01	3.620865e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.139600e+00	2.789350e-01	3.212649e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.014282e+00	2.817638e-01	4.212307e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.124636e+00	2.850025e-01	3.720301e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.348455e+00	2.651548e-01	3.132109e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.745485e+00	2.465526e-01	2.637764e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.242286e+00	1.691633e-01	2.184236e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.842053e-01	1.406829e-01	1.516353e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.855563e-01	8.435815e-02	1.336184e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.354459e-01	4.321992e-02	9.354315e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.509635e-01	1.901184e-02	6.978256e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.152602e-02	3.690063e-03	4.677662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.003275e+00	2.735186e+00	3.562407e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.337931e+01	5.192042e+00	5.031424e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.591849e+01	3.059555e+00	1.979342e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.308802e+01	7.939269e-01	9.756832e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.376764e+00	8.638836e-01	9.337281e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.998956e+00	6.553224e-01	8.389162e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.879258e+00	6.189109e-01	6.236393e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.630074e+00	4.709365e-01	4.221463e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.632244e+00	2.459780e-01	4.365931e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.070569e+00	1.559351e-01	2.966218e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.452119e-01	1.590789e-01	1.759386e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.947148e-02	4.935203e-03	1.292115e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.000373e+00	6.368440e-01	5.570899e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.990145e+00	3.423204e-01	2.297509e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.911504e+00	3.073720e-01	2.346868e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.025723e+00	3.034731e-01	3.824711e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.168311e+00	1.887190e-01	2.885770e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.118309e-01	8.382955e-02	1.742725e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.536355e-01	5.603349e-02	8.998136e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.394342e-02	1.722958e-02	3.264420e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.142134e-03	2.375070e-03	1.497622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.282660e+01	2.499486e+00	2.165530e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.753203e+00	4.300481e-01	3.307546e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.200641e+00	7.240334e-02	1.921447e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.693258e+00	2.775411e-01	2.589261e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.809526e+00	2.464113e-01	2.208662e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.430976e-01	1.167154e-01	1.658517e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.083590e-01	6.941515e-02	1.037329e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.322469e-01	3.285597e-02	7.010865e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.608971e-02	3.692176e-03	8.632838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.505268e+02	1.710363e+01	1.466509e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.760851e+01	4.982759e-01	1.203898e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.003178e+00	1.402395e-01	5.245112e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.441848e+00	1.599419e-01	9.783947e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.259483e+00	2.634000e-01	2.225576e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.368113e+00	2.027196e-01	2.453219e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.759176e-01	1.114418e-01	1.890973e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.172962e-02	6.309698e-03	1.456009e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.436586e+00	5.699845e-01	5.313237e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.921524e+00	8.237628e-01	8.273095e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.219424e+00	5.550740e-01	4.427912e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.277315e+00	2.688397e-01	6.207325e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.199211e+00	2.843133e-01	7.224914e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.839568e+00	2.697431e-01	2.824018e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.397787e+00	2.545543e-01	3.719384e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.959685e+00	2.418980e-01	3.438405e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.449565e+00	2.380213e-01	2.822718e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.017303e+00	1.569257e-01	2.357627e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.625137e-01	1.201913e-01	1.687676e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.415526e-01	5.110570e-02	1.206255e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.410149e-01	2.268015e-02	5.661230e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.404501e-03	2.762748e-03	3.390580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.354741e+01	2.598594e+00	2.460637e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.011838e+01	1.471130e+00	1.183971e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.895517e+00	7.633282e-01	3.975278e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.975922e+00	4.041927e-01	1.930344e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.756723e+00	7.571378e-02	1.429792e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.007420e+00	1.195589e-01	1.700884e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.679632e+00	2.023953e-01	2.687081e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.221438e+00	2.122697e-01	2.399396e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.628841e+00	2.188653e-01	1.943458e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.948311e-01	1.341135e-01	1.848632e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.979950e-01	7.439172e-02	1.371363e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.108118e-01	5.039799e-02	7.010929e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.013389e-02	3.357907e-03	9.402678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.501958e+02	1.620775e+01	1.307098e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.569618e+01	1.735523e+00	1.743555e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.651367e+01	7.742752e-01	8.666807e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.070166e+01	2.269331e-01	7.446106e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.279399e+00	1.539036e-01	6.642579e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.898539e+00	1.293983e-01	1.193526e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.360714e+00	1.154871e-01	2.300536e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.705052e+00	1.548767e-01	1.331992e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.202061e+00	3.002024e-01	2.556275e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.477899e+00	2.536577e-01	3.151765e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.623856e-01	1.405940e-01	2.147463e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.069215e-02	6.886461e-03	1.664540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.677760e+00	3.102426e-01	1.739322e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.723288e+00	3.477857e-01	3.064291e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.723638e+00	2.712075e-01	3.615148e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.729437e+00	2.478498e-01	3.872899e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.010955e+00	1.410699e-01	2.447824e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.114353e-01	6.480630e-02	1.272606e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.783673e-01	3.767863e-02	5.316466e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.399289e-03	1.038804e-02	1.311137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.312981e+00	4.453876e-01	3.438654e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.343358e+00	1.327224e-01	1.286236e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.657985e+00	2.167542e-01	2.508331e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.256997e-01	9.076804e-02	1.776038e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.307345e-01	7.357015e-02	8.229375e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.039474e-01	2.656708e-02	6.080135e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.461053e-02	2.759493e-02	1.509796e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.340427e-03	4.531402e-03	6.657859e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.321142e+01	1.041305e+00	7.615524e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.226439e+00	3.119432e-01	4.431656e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.672635e+00	2.353246e-01	3.043965e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.446423e-01	1.126150e-01	1.618368e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.963282e-02	1.168285e-02	9.613428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.544170e-01	1.457915e-01	1.021021e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.668960e+00	6.036889e-01	4.542063e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.286810e+00	7.114395e-01	6.328423e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.859785e+00	3.653344e-01	2.812514e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.696878e+00	1.395237e-01	2.748166e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.260454e+00	3.979115e-01	2.969386e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.595519e+00	4.100672e-01	3.826531e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.857487e+00	2.269323e-01	3.687568e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.344215e+00	1.510664e-01	3.398706e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.433762e-01	1.157095e-01	2.154619e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.900449e-01	9.101584e-02	1.385422e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.267162e-01	5.279423e-02	7.588656e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.492802e-01	4.423977e-02	3.032133e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.193565e-03	5.916891e-03	7.535441e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.744416e+00	4.868234e-01	5.102751e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.585886e+00	1.400262e+00	1.044091e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.132537e+00	8.107862e-01	7.784707e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.557605e+00	3.375749e-01	2.879212e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.390858e+00	2.994709e-01	2.944204e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.109171e+00	2.523828e-01	3.125175e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.170109e+00	3.384146e-01	3.136715e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.251062e+00	2.832105e-01	3.008906e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.563561e+00	1.504354e-01	3.461866e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.206072e+00	1.473974e-01	1.660725e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.453933e-01	9.985803e-02	1.220725e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.190927e-01	4.757824e-02	1.135813e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.075123e-01	5.739705e-02	5.037555e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.456391e-01	4.168952e-02	2.465755e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.974413e-03	4.214042e-03	1.362651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.202638e+00	2.671185e+00	3.899466e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.894317e+01	3.873372e+00	3.269136e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.772691e+01	2.060828e+00	1.171220e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.295795e+01	3.492196e-01	6.774536e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.374209e+00	5.205902e-01	6.973559e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.271646e+00	5.253800e-01	6.130245e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.375080e+00	3.482294e-01	5.487454e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.154322e+00	3.207703e-01	3.400783e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.380440e+00	2.137451e-01	2.343448e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.385006e-01	1.352425e-01	2.034111e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.003363e-01	1.163402e-01	1.182424e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.563059e-02	7.561661e-03	4.444263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.514890e+00	5.148796e-01	3.944630e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.370303e+00	5.752761e-01	3.677105e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.967594e+00	2.812866e-01	2.677083e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.099750e+00	2.948863e-01	4.056771e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.227529e+00	1.666276e-01	3.393116e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.531979e-01	9.652768e-02	1.645327e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.425212e-01	2.489749e-02	7.813099e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.189977e-02	5.082427e-02	1.131354e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.865710e-03	4.783409e-03	7.747308e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.015846e+01	2.260704e+00	1.826969e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.522159e+00	7.672978e-01	5.060727e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.771976e+00	1.395983e-01	3.691907e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.550356e+00	2.655025e-01	3.648737e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.673385e+00	2.205319e-01	2.491789e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.147705e-01	9.257967e-02	1.927460e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.826775e-01	6.096315e-02	7.707945e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.082227e-01	3.371040e-02	4.377856e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.413308e-02	7.322791e-03	2.397865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.545711e+02	2.018107e+01	1.723655e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.933620e+01	4.183935e-01	3.813197e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.592325e+00	2.809352e-01	9.230553e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.471589e+00	2.023232e-01	2.071681e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.154112e+00	2.278483e-01	2.876367e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.099333e+00	1.626331e-01	2.415625e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.408839e-01	9.918802e-02	1.443084e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.634371e-02	1.106312e-02	5.057033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.150010e+00	4.565784e-01	3.866706e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.621865e+00	8.244640e-01	6.109346e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.220817e+00	6.555450e-01	5.406653e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.393990e+00	3.655820e-01	2.748761e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.320495e+00	1.126400e-01	1.791004e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.923713e+00	2.696186e-01	2.262348e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.643399e+00	3.970262e-01	3.247325e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.982332e+00	2.346001e-01	4.088723e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.473523e+00	1.785456e-01	3.542836e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.052459e+00	1.403599e-01	2.547199e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.561806e-01	8.126272e-02	1.593768e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.537118e-01	5.836640e-02	8.006903e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.499238e-01	4.013874e-02	3.020654e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.475730e-03	5.778023e-03	8.974813e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.705230e+00	1.872485e+00	1.837710e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.076826e+01	1.871711e+00	1.263710e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.885721e+00	6.691299e-01	8.546925e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.042571e+00	4.786448e-01	3.068928e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.540650e+00	2.227885e-01	2.871801e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.549963e+00	1.970960e-01	2.163366e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.809757e+00	2.781089e-01	2.853152e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.122541e+00	2.041232e-01	3.427254e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.492049e+00	1.501383e-01	2.378282e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.805036e-01	9.968917e-02	1.491818e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.575905e-01	5.330861e-02	9.531943e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.588429e-01	4.373546e-02	4.283400e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.953605e-02	6.189919e-03	3.266496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.438697e+02	1.578455e+01	1.392117e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.041257e+01	2.153644e+00	7.337651e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.878316e+01	1.541862e+00	4.104047e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.294908e+01	4.564421e-01	1.001111e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.485078e+00	5.985570e-01	1.132748e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.436194e+00	1.849231e-01	6.182032e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.614286e+00	1.579526e-01	2.887555e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.666305e+00	1.755316e-01	2.865612e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.929487e+00	2.222984e-01	3.161758e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.279465e+00	1.942884e-01	2.260352e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.835967e-01	9.770956e-02	1.775711e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.571601e-02	9.551696e-03	6.341825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.125936e+00	3.699395e-01	3.451046e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.841148e+00	3.354953e-01	1.270264e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.197579e+00	3.261896e-01	5.100424e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.331032e+00	2.354021e-01	4.044615e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.082337e-01	1.676180e-01	2.295201e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.997089e-01	6.380033e-02	1.504197e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.504319e-01	4.170868e-02	6.353140e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.147071e-03	2.689291e-03	3.988090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.612762e+00	6.038624e-01	4.219609e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.042175e+00	1.577422e-01	2.741335e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.563046e+00	2.068127e-01	2.947051e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.821057e-01	1.626312e-01	1.503285e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.420221e-01	6.050248e-02	1.212426e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.386202e-01	3.215574e-02	6.252682e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.328497e-02	1.927651e-02	3.379882e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.414621e-03	1.411007e-03	2.867893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.280725e+01	1.329811e+00	1.034223e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.296294e+00	4.877359e-01	5.399201e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.940726e+00	2.885939e-01	3.405039e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.240952e-01	1.603798e-01	1.992211e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.272575e-02	8.108288e-03	1.698912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.486137e-01	2.032210e-01	1.853941e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.430043e+00	8.521840e-01	9.923300e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.939589e+00	6.784285e-01	5.427322e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.224022e+00	2.151782e-01	9.799349e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.669263e+00	5.238270e-01	1.627828e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.839888e+00	4.783439e-01	3.565039e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.988479e+00	2.676671e-01	4.423091e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.475728e+00	2.466950e-01	4.435705e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.130654e+00	1.990659e-01	2.768520e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.745978e-01	1.195582e-01	2.117879e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.964896e-01	1.018035e-01	1.542157e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.815991e-01	5.341760e-02	1.005645e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.133582e-01	2.357508e-02	5.977632e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.100682e-03	2.335521e-03	3.438748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.725539e+00	1.032328e+00	1.411762e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.757526e+00	1.826727e+00	2.001458e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.607234e+00	8.026864e-01	6.569819e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.425686e+00	3.372283e-01	1.108270e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.982292e+00	5.901104e-01	2.169308e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.789069e+00	4.668414e-01	2.537014e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.897431e+00	3.799363e-01	3.072282e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.960027e+00	1.985181e-01	5.074236e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.549794e+00	2.377825e-01	2.197958e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.079558e+00	1.287499e-01	1.883290e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.731614e-01	1.592186e-01	1.353895e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.582151e-01	6.161352e-02	1.454898e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.066278e-01	7.801200e-02	7.046247e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.377736e-01	2.432244e-02	6.940068e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.631711e-03	1.686939e-03	5.397754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.798815e+00	2.993925e+00	6.194070e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.728107e+01	5.804447e+00	4.915015e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.803146e+01	2.678050e+00	1.439214e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.306294e+01	7.001274e-01	1.063771e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.718098e+00	1.287642e+00	7.453860e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.305488e+00	6.377814e-01	8.820988e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.483538e+00	5.125400e-01	6.217320e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.334671e+00	3.241032e-01	4.220428e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.507876e+00	2.377195e-01	2.958271e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.033010e-01	1.734644e-01	2.448298e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.867763e-01	9.864841e-02	2.039696e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.695641e-02	4.454425e-03	1.148486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.246907e+00	6.671854e-01	6.786673e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.286730e+00	4.238585e-01	1.545610e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.836964e+00	3.688566e-01	2.893394e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.809935e+00	3.220640e-01	4.261717e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.015652e+00	1.875637e-01	2.784821e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.052851e-01	8.183814e-02	1.739060e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.094745e-01	5.129200e-02	7.909612e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.127414e-02	1.642673e-02	3.294927e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.921043e-03	1.220855e-03	1.332872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.488440e+01	2.854318e+00	2.675269e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.664336e+00	2.880213e-01	2.704382e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.252374e+00	1.597810e-01	9.377109e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.557514e+00	3.193487e-01	2.987116e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.587974e+00	2.020778e-01	2.795268e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.604866e-01	1.606692e-01	1.446110e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.305239e-01	5.896436e-02	1.062580e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.079863e-01	3.066443e-02	6.501772e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.334788e-02	4.233737e-03	7.390434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.649447e+02	1.689376e+01	1.672498e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.741866e+01	3.241529e-01	5.926778e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.939294e+00	2.733693e-01	1.513289e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.244284e+00	1.170810e-01	8.520849e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.118329e+00	2.344307e-01	2.299774e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.173812e+00	1.959233e-01	2.339010e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.672948e-01	1.120895e-01	1.690290e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.985100e-02	6.243816e-03	1.173831e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.690058e+00	6.316222e-01	7.049811e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.326903e+00	9.463092e-01	1.081442e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.542789e+00	5.692828e-01	3.683032e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.517914e+00	2.570475e-01	5.288897e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.199334e+00	2.667192e-01	1.205444e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.792791e+00	4.233272e-01	2.931376e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.276102e+00	3.016098e-01	3.863277e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.759275e+00	3.021471e-01	3.472585e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.238852e+00	2.003414e-01	3.337149e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.290574e-01	2.053699e-01	2.400063e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.463170e-01	9.591380e-02	1.636057e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.949469e-01	5.682826e-02	1.131626e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.153512e-01	2.452261e-02	6.148656e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.207943e-03	1.976597e-03	3.532574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.650187e+01	2.917549e+00	3.852051e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.064031e+01	1.497411e+00	1.010256e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.932952e+00	6.170450e-01	1.813273e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.803051e+00	2.122972e-01	2.358923e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.654472e+00	1.133888e-01	2.969535e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.015325e+00	3.273248e-01	1.101124e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.581015e+00	2.534399e-01	2.629412e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.080222e+00	2.441580e-01	2.951375e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.411889e+00	1.714495e-01	2.084216e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.340137e-01	1.889799e-01	1.501422e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.016108e-01	6.660060e-02	1.468306e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.640990e-01	4.518031e-02	6.744238e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.666624e-02	3.387347e-03	9.183986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.650209e+02	1.514921e+01	1.489779e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.583830e+01	1.210299e+00	3.490457e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.645559e+01	2.755329e-01	9.276174e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.016159e+01	1.779381e-01	1.052325e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.003842e+00	3.881793e-01	4.566340e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.571448e+00	1.318477e-01	3.059854e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.257514e+00	1.376256e-01	3.864756e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.436386e+00	1.962646e-01	7.659976e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.046773e+00	2.992679e-01	2.407946e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.379459e+00	1.912584e-01	2.342240e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.673187e-01	1.834868e-01	1.794993e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.535506e-02	6.024208e-03	1.612337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.875149e+00	3.087967e-01	2.508248e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.999612e+00	3.771694e-01	3.863985e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.505826e+00	4.266554e-01	4.386628e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.454239e+00	3.260062e-01	4.034565e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.150206e-01	1.368610e-01	2.657101e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.070693e-01	7.410501e-02	1.265353e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.501179e-01	4.832792e-02	4.828028e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.192742e-03	6.968570e-03	1.121310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.783903e+00	4.400535e-01	3.924624e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.105121e+00	1.731101e-01	1.669775e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.459672e+00	2.476578e-01	2.281680e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.716794e-01	1.043409e-01	1.638456e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.175941e-01	6.224132e-02	9.018059e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.981938e-01	3.624345e-02	4.427338e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.641561e-02	2.003725e-02	1.933160e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.057274e-03	3.669731e-03	6.667226e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.395695e+01	9.487499e-01	8.024081e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.799359e+00	3.527270e-01	4.547196e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.549261e+00	2.530326e-01	2.605863e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.696109e-01	1.124428e-01	1.723371e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.565260e-02	1.001726e-02	8.222544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.753784e-01	1.349757e-01	1.392442e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.038233e+00	7.781055e-01	6.802541e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.667680e+00	7.333148e-01	8.999863e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.069002e+00	3.478859e-01	2.919333e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.941862e+00	4.180234e-01	1.444261e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.113342e+00	4.124025e-01	3.598453e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.312819e+00	4.841915e-01	4.222990e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.684885e+00	3.308450e-01	3.843271e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.096702e+00	1.728295e-01	3.566912e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.883490e-01	1.686287e-01	2.184340e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.792959e-01	7.351691e-02	1.587520e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.598765e-01	3.727015e-02	1.096285e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.212250e-01	4.077046e-02	3.380855e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.161063e-03	4.400005e-03	1.828938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.029227e+00	8.824075e-01	9.104021e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.941212e+00	1.442064e+00	1.960364e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.647730e+00	8.050638e-01	5.393389e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.527010e+00	2.442015e-01	2.058493e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.203301e+00	3.226178e-01	1.755419e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.849716e+00	4.556678e-01	2.958419e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.733233e+00	3.137242e-01	4.261489e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.029974e+00	3.774094e-01	2.633559e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.419176e+00	1.900637e-01	2.483507e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.919076e-01	1.419773e-01	1.779024e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.840423e-01	1.276934e-01	1.292340e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.159720e-01	5.192131e-02	1.381208e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.700211e-01	4.395129e-02	5.400284e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.254788e-01	3.193688e-02	2.652411e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.893459e-03	3.946772e-03	2.749248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.394331e+01	3.529755e+00	6.136792e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.427540e+01	3.997025e+00	4.697102e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.876997e+01	2.101520e+00	9.528878e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.131901e+01	3.993499e-01	7.024874e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.660022e+00	9.068709e-01	4.789286e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.699811e+00	7.695551e-01	4.645806e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.933204e+00	3.967722e-01	4.956525e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.812236e+00	2.718741e-01	3.796330e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.269813e+00	2.710505e-01	2.309278e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.175479e-01	1.131970e-01	1.978795e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.164202e-01	8.192158e-02	1.404965e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.447915e-02	6.193824e-03	5.090310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.795988e+00	5.627934e-01	5.322065e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.563659e+00	5.885163e-01	4.070850e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.964392e+00	3.920219e-01	3.801969e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.930839e+00	3.803439e-01	4.352790e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.048436e+00	2.284482e-01	3.197944e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.140055e-01	9.358839e-02	1.665885e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.034682e-01	3.582501e-02	8.088244e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.529331e-02	3.889182e-02	1.383385e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.615040e-03	2.846231e-03	8.968569e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.215406e+01	2.317596e+00	2.426803e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.732315e+00	8.009346e-01	4.513164e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.568683e+00	2.192640e-01	3.307271e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.515689e+00	3.371067e-01	3.493431e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.501955e+00	2.540656e-01	2.378542e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.724577e-01	1.091431e-01	1.463604e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.978138e-01	5.591608e-02	7.848809e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.837145e-01	2.509465e-02	3.963182e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.152016e-02	5.615269e-03	3.359359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.673750e+02	1.968271e+01	1.900163e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.002433e+01	3.941288e-01	1.627677e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.336682e+00	3.707942e-01	2.435331e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.221993e+00	2.605211e-01	2.946575e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.869382e+00	2.560606e-01	2.981206e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.023566e+00	1.903790e-01	1.889494e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.852165e-01	9.272247e-02	1.227740e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.602254e-02	7.987044e-03	5.518719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.276328e+00	4.939148e-01	5.390746e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.913388e+00	1.006622e+00	8.118562e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.506829e+00	6.828891e-01	8.273858e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.699993e+00	4.441749e-01	1.926485e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.458059e+00	2.821622e-01	1.290251e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.050941e+00	4.615112e-01	2.548551e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.374230e+00	3.343849e-01	5.572373e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.895272e+00	3.901684e-01	3.783296e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.309498e+00	2.154215e-01	3.422223e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.631823e-01	1.658585e-01	2.912823e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.825429e-01	1.266306e-01	1.682776e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.713981e-01	3.896480e-02	1.261042e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.207133e-01	3.511924e-02	3.459944e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.519737e-03	4.555640e-03	1.905719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.203158e+01	2.496885e+00	2.894380e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.160609e+01	1.588192e+00	2.319051e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.813225e+00	1.186290e+00	5.220392e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.986209e+00	3.415250e-01	2.472341e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.396941e+00	3.348901e-01	1.591192e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.175701e+00	2.289397e-01	3.751696e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.713830e+00	3.963563e-01	2.831247e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.950078e+00	2.528942e-01	2.744598e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.374482e+00	1.778070e-01	2.865571e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.691663e-01	1.428632e-01	1.425401e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.491275e-01	5.609087e-02	1.157236e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.390440e-01	4.701147e-02	4.769699e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.581675e-02	5.033314e-03	3.601690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.582766e+02	1.502616e+01	1.705437e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.428836e+01	4.022891e+00	1.789336e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.906177e+01	6.926391e-01	1.371934e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.162595e+01	2.516649e-01	8.705262e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.811529e+00	4.292783e-01	3.179788e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.149900e+00	3.763141e-01	1.897784e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.320597e+00	2.146670e-01	3.051764e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.349033e+00	2.073024e-01	2.765566e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.805870e+00	2.446929e-01	3.210568e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.182296e+00	2.436324e-01	2.053258e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.646000e-01	9.653182e-02	1.785558e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.276054e-02	8.249617e-03	6.698457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.415009e+00	4.624896e-01	3.479749e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.533992e+00	2.126804e-01	2.089059e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.068646e+00	3.936689e-01	4.513974e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.212926e+00	2.098229e-01	3.856921e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.368845e-01	1.433329e-01	2.540426e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.669319e-01	6.015999e-02	1.369490e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.354637e-01	3.188938e-02	5.758055e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.850532e-03	2.301759e-03	3.363040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.966852e+00	6.424020e-01	4.530688e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.781385e+00	2.801572e-01	2.992892e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.401987e+00	1.803322e-01	3.146947e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.016170e-01	1.400969e-01	1.571268e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.121616e-01	5.583859e-02	1.223606e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.136207e-01	4.114353e-02	5.555983e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.457620e-02	1.504585e-02	3.498551e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.407537e-03	1.647222e-03	2.506750e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.342633e+01	1.461249e+00	1.005426e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.071269e+00	4.906437e-01	6.085404e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.612944e+00	2.660184e-01	4.179254e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.027661e-01	1.488375e-01	2.126448e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.132588e-02	8.174085e-03	1.532628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.000675e-01	2.158034e-01	1.978528e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.918315e+00	1.132168e+00	1.098277e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.210384e+00	6.660949e-01	5.546832e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.061230e+00	1.373133e-01	1.687540e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.487068e+00	5.488598e-01	2.597584e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.592517e+00	4.368591e-01	4.095835e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.959341e+00	3.690394e-01	4.622125e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.441630e+00	2.545292e-01	3.534540e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.026147e+00	1.846747e-01	3.412930e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.986668e-01	1.153168e-01	2.536668e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.649619e-01	7.989929e-02	1.491310e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.427466e-01	4.777778e-02	9.644695e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.070411e-01	2.245543e-02	5.726649e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.515686e-03	1.477906e-03	3.441249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.261672e+00	1.243612e+00	1.613069e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.232814e+00	2.055184e+00	1.637014e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.158826e+00	1.050569e+00	5.194719e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.477621e+00	2.485580e-01	4.930086e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.950392e+00	5.981816e-01	3.383847e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.571480e+00	3.796026e-01	4.253121e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.684692e+00	4.420622e-01	2.841460e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.908661e+00	2.454956e-01	3.667483e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.411729e+00	2.659081e-01	2.759664e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.484007e-01	1.261880e-01	2.622531e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.010025e-01	1.168165e-01	1.464802e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.504630e-01	6.140762e-02	1.190578e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.542489e-01	3.760307e-02	9.798414e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.212866e-01	2.248811e-02	5.438209e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.436426e-03	2.450549e-03	3.882093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.342553e+00	3.870905e+00	5.918152e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.897152e+01	6.317641e+00	5.906163e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.863819e+01	2.567350e+00	1.407858e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.296836e+01	9.260075e-01	8.935749e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.490753e+00	9.726107e-01	1.125885e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.311373e+00	6.950670e-01	8.413091e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.195023e+00	5.391944e-01	7.129581e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.132206e+00	4.167171e-01	3.987990e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.279502e+00	2.154370e-01	3.910149e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.257933e-01	1.487632e-01	2.515938e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.811917e-01	9.578182e-02	1.816460e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.746336e-02	5.535669e-03	8.781359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.606476e+00	8.218396e-01	7.445181e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.181309e+00	2.529412e-01	1.662441e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.761350e+00	4.372433e-01	3.174776e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.677606e+00	3.076965e-01	4.363858e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.197802e-01	1.623808e-01	2.964264e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.856913e-01	8.783027e-02	1.623225e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.937248e-01	3.972131e-02	7.469582e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.585486e-02	1.479242e-02	3.128039e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.452480e-03	9.059556e-04	1.237784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.672963e+01	3.321456e+00	2.980168e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.616079e+00	2.366746e-01	1.999646e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.212759e+00	1.838944e-01	1.436502e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.377592e+00	3.571653e-01	3.090488e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.421930e+00	2.091159e-01	2.879426e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.789163e-01	1.467564e-01	1.548693e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.982616e-01	5.600063e-02	1.084086e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.919714e-01	3.401921e-02	5.644240e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.187487e-02	3.557753e-03	7.063721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.788964e+02	1.907423e+01	1.801198e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.737412e+01	2.889588e-01	3.074636e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.673616e+00	2.115331e-01	3.361814e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.099722e+00	1.744627e-01	5.042419e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.842270e+00	2.385285e-01	2.819269e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.076521e+00	1.937675e-01	2.389574e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.396113e-01	1.099471e-01	1.686219e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.735244e-02	5.789154e-03	1.136165e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.037847e+00	8.510504e-01	8.084571e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.555927e+00	9.738866e-01	1.028196e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.547001e+00	5.116943e-01	3.965917e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.409303e+00	1.590332e-01	2.411623e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.167057e+00	3.889722e-01	1.674586e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.746347e+00	4.271556e-01	3.014187e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.198908e+00	4.289558e-01	3.686634e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.667652e+00	2.738700e-01	3.712125e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.194517e+00	2.266939e-01	3.249413e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.952264e-01	1.350306e-01	2.515850e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.989929e-01	8.143310e-02	1.799456e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.676825e-01	4.700727e-02	9.712608e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.111499e-01	2.340437e-02	5.648367e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.826026e-03	1.537606e-03	3.540414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.896044e+01	3.708583e+00	3.624502e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.077344e+01	1.343462e+00	9.529014e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.480079e+00	3.106698e-01	4.418637e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.919969e+00	3.038908e-01	1.691245e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.689061e+00	1.592049e-01	1.779789e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.973145e+00	3.088919e-01	1.353847e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.488660e+00	3.001500e-01	3.012593e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.894685e+00	2.454481e-01	2.657715e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.356179e+00	2.302005e-01	2.207278e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.092909e-01	1.121477e-01	1.715019e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.603151e-01	6.364772e-02	1.364411e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.344796e-01	3.796896e-02	7.680651e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.636180e-02	3.374407e-03	8.285997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.773085e+02	1.759201e+01	1.600228e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.542649e+01	1.545637e+00	2.466533e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.521437e+01	2.606702e-01	1.244314e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.092511e+01	8.035160e-01	1.910304e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.225586e+00	2.681476e-01	3.698610e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.504927e+00	2.555808e-01	2.992383e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.027110e+00	1.722340e-01	1.757328e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.220391e+00	1.540667e-01	1.593816e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.786644e+00	2.477406e-01	3.100353e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.224200e+00	2.255634e-01	2.734089e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.550259e-01	1.190415e-01	2.203598e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.673786e-02	7.295342e-03	1.272314e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.157128e+00	4.080251e-01	2.455643e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.760238e+00	2.872248e-01	3.466603e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.331309e+00	4.229243e-01	4.752103e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.312733e+00	2.313020e-01	4.469922e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.461446e-01	1.429516e-01	2.472338e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.757746e-01	7.328196e-02	1.300423e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.335305e-01	2.297444e-02	5.749243e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.419574e-03	6.426805e-03	1.609703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.043522e+00	5.408647e-01	3.803972e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.948483e+00	1.894061e-01	2.754246e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.333659e+00	2.040282e-01	2.745881e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.003653e-01	1.212405e-01	1.576483e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.828049e-01	6.540796e-02	8.732598e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.745843e-01	2.919555e-02	4.531318e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.263022e-02	2.094896e-02	2.342564e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.204753e-03	2.339111e-03	1.104287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.431657e+01	1.009984e+00	8.113697e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.650010e+00	3.775494e-01	3.970676e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.424206e+00	2.390763e-01	3.141806e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.312029e-01	1.291381e-01	1.543858e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.264454e-02	7.682587e-03	1.004310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.273385e-01	1.656273e-01	1.586427e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.381900e+00	9.425280e-01	7.884521e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.008460e+00	8.135809e-01	8.078536e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.126158e+00	2.967881e-01	3.386856e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.707856e+00	3.284847e-01	2.515242e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.015932e+00	5.501615e-01	4.071323e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.115766e+00	4.179663e-01	4.476778e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.526584e+00	3.184705e-01	3.921901e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.009900e+00	1.710259e-01	3.642400e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.359820e-01	1.430349e-01	2.266715e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.577052e-01	9.496591e-02	1.457322e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.511695e-01	4.843391e-02	9.303797e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.030252e-01	2.433202e-02	5.017949e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.035272e-03	3.575933e-03	1.593648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.788983e+00	7.824800e-01	1.017535e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.825711e+00	1.860651e+00	1.889051e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.237468e+00	1.026768e+00	8.351910e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.743595e+00	1.347766e-01	4.253994e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.033847e+00	4.803006e-01	2.851306e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.696773e+00	4.805397e-01	3.999017e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.711153e+00	3.382085e-01	3.249601e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.885139e+00	2.928525e-01	3.162185e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.362781e+00	2.194840e-01	2.330470e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.457290e-01	1.796363e-01	1.842105e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.220501e-01	9.775617e-02	1.383134e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.936961e-01	8.036496e-02	1.170672e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.388782e-01	3.440802e-02	7.419054e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.069310e-01	2.231271e-02	3.904226e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.986648e-03	2.860296e-03	1.745895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.397608e+01	3.780601e+00	6.820691e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.445333e+01	4.774219e+00	3.818948e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.868773e+01	1.352773e+00	1.050890e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.222267e+01	6.144792e-01	8.025400e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.720486e+00	6.883635e-01	8.272042e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.689636e+00	6.163885e-01	4.977616e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.780016e+00	4.082443e-01	4.548184e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.779074e+00	3.068013e-01	3.621544e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.162748e+00	2.390287e-01	2.858672e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.908566e-01	1.319304e-01	1.635034e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.460742e-01	7.406214e-02	1.520954e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.303399e-02	4.729869e-03	4.896837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.063230e+00	6.998305e-01	6.377142e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.583416e+00	5.395193e-01	4.531793e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.853714e+00	4.530771e-01	3.886172e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.809713e+00	4.252088e-01	4.849298e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.687688e-01	1.768252e-01	3.698283e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.856239e-01	1.056070e-01	1.664828e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.907255e-01	2.968514e-02	7.731552e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.201182e-02	3.697116e-02	1.688282e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.629321e-03	2.630895e-03	7.426949e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.382297e+01	2.828604e+00	2.959489e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.634651e+00	6.775043e-01	3.783162e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.393374e+00	3.093828e-01	2.679144e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.442598e+00	3.714679e-01	4.486536e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.388666e+00	2.513373e-01	2.778756e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.159665e-01	1.350737e-01	1.523885e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.654533e-01	6.350853e-02	8.258961e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.504479e-01	2.504810e-02	4.081623e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.150653e-02	4.759244e-03	3.839047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.778682e+02	2.204987e+01	2.075143e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.910279e+01	4.806014e-01	2.021466e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.900757e+00	5.216344e-01	3.229966e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.091425e+00	2.754291e-01	2.543927e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.875993e+00	2.493890e-01	3.079386e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.610268e-01	2.292227e-01	2.000413e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.178613e-01	8.308221e-02	1.644127e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.410731e-02	6.325487e-03	5.621299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.554319e+00	6.908994e-01	6.100273e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.137601e+00	9.348655e-01	1.140445e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.719233e+00	7.590815e-01	7.722806e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.757279e+00	3.909220e-01	1.262993e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.427434e+00	3.392891e-01	1.493373e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.782694e+00	3.370837e-01	6.102838e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.351040e+00	4.621145e-01	3.966850e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.750240e+00	3.420658e-01	4.188533e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.214003e+00	2.229373e-01	3.564216e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.236739e-01	1.482972e-01	2.914877e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.210990e-01	1.124189e-01	1.660201e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.692105e-01	4.881224e-02	1.008855e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.082789e-01	2.478451e-02	5.396763e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.398992e-03	3.977833e-03	1.616667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.305235e+01	2.979243e+00	2.901346e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.251918e+01	1.764917e+00	2.490117e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.930090e+00	1.060600e+00	4.737408e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.031525e+00	3.170051e-01	4.385176e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.151972e+00	2.197469e-01	2.657463e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.192732e+00	3.429856e-01	2.931022e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.527395e+00	3.040621e-01	3.210583e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.964484e+00	3.100716e-01	2.978892e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.341068e+00	2.103531e-01	2.215914e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.657187e-01	1.100518e-01	1.563794e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.192480e-01	7.146274e-02	1.147439e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.087077e-01	3.631475e-02	6.022969e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.467394e-02	3.567492e-03	4.466234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.691878e+02	1.839330e+01	1.902221e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.329518e+01	3.670276e+00	1.437613e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.720477e+01	3.311828e-01	2.359126e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.144075e+01	4.568823e-01	1.064319e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.472904e+00	7.195670e-01	1.864027e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.643963e+00	2.989359e-01	3.991902e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.316647e+00	3.042900e-01	3.040779e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.408702e+00	2.095075e-01	2.326803e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.701102e+00	2.888331e-01	2.610818e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.087368e+00	1.994222e-01	2.625261e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.303674e-01	1.024428e-01	1.601233e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.020089e-02	5.663643e-03	7.948374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.375349e+00	3.887274e-01	2.590492e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.434618e+00	1.179564e-01	1.914161e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.101043e+00	2.925188e-01	3.604199e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.304271e+00	2.021108e-01	3.467064e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.914178e-01	9.732388e-02	2.057270e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.987372e-01	7.037287e-02	1.099529e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.421906e-01	3.192122e-02	5.482580e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.897079e-03	3.892502e-03	3.035043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.750611e+00	5.036320e-01	3.746610e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.794886e+00	2.073242e-01	2.372888e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.553976e+00	1.733023e-01	2.394081e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.641706e-01	9.054424e-02	1.447180e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.677120e-01	6.040331e-02	8.944137e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.406677e-01	4.351218e-02	5.116763e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.592625e-02	1.418601e-02	3.806070e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.347119e-03	1.688886e-03	2.185922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.314937e+01	1.156016e+00	8.545407e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.995200e+00	3.891232e-01	5.159976e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.832171e+00	2.269992e-01	3.058814e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.055745e-01	1.369200e-01	1.600892e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.583207e-02	7.561700e-03	1.273188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.454168e-01	2.157134e-01	1.653382e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.816369e+00	8.777074e-01	7.922363e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.095866e+00	5.580544e-01	4.311642e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.030218e+00	9.902070e-02	1.241193e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.368669e+00	3.034910e-01	1.856719e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.652353e+00	4.011752e-01	3.178869e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.919560e+00	2.139844e-01	4.082123e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.498890e+00	2.136987e-01	2.937108e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.151414e+00	1.977862e-01	2.388991e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.390056e-01	9.228250e-02	2.354191e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.933976e-01	8.254936e-02	1.353343e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.614669e-01	4.381822e-02	8.899859e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.070143e-01	2.339994e-02	5.094767e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.658426e-03	2.589927e-03	2.253890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.321523e+00	1.073880e+00	1.446673e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.784868e+00	1.527653e+00	1.031671e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.522564e+00	8.177622e-01	3.655987e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.186555e+00	1.746035e-01	2.735771e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.845221e+00	3.208359e-01	3.145717e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.630345e+00	2.846831e-01	2.748545e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.710738e+00	2.848167e-01	2.689614e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.016083e+00	2.110645e-01	2.633038e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.552273e+00	1.729015e-01	2.102565e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.111574e+00	1.208693e-01	1.914519e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.425217e-01	7.758798e-02	1.556833e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.767663e-01	5.177344e-02	1.180586e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.024870e-01	4.763280e-02	6.973392e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.496204e-01	2.370166e-02	3.955377e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.777820e-03	2.896988e-03	3.055769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.901388e+00	3.899403e+00	5.506782e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.897751e+01	5.578271e+00	4.184798e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.775199e+01	1.772082e+00	1.128008e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.242849e+01	6.805650e-01	1.106212e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.487268e+00	6.618917e-01	8.442855e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.125948e+00	6.412141e-01	8.500086e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.262166e+00	4.122137e-01	4.090195e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.222447e+00	2.963040e-01	3.627992e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.511184e+00	2.225281e-01	2.663419e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.599121e-01	1.373456e-01	2.358599e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.690625e-01	9.157820e-02	1.372504e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.795914e-02	4.373059e-03	7.814583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.490860e+00	6.948531e-01	5.673832e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.146416e+00	2.107485e-01	1.247029e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.753129e+00	2.871257e-01	3.063528e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.769176e+00	2.736470e-01	3.337461e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.580163e-01	1.330711e-01	2.588641e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.221672e-01	9.249443e-02	1.352747e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.136611e-01	4.612404e-02	6.797793e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.841977e-02	1.779144e-02	2.534277e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.822409e-03	1.296782e-03	1.036830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.500185e+01	2.484979e+00	2.060867e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.507526e+00	2.443017e-01	2.027361e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.362118e+00	4.501096e-02	2.254851e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.462201e+00	3.386667e-01	2.220308e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.583849e+00	1.659172e-01	2.412805e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.553719e-01	9.528859e-02	1.388262e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.401877e-01	5.711629e-02	8.228782e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.344923e-01	4.490998e-02	4.969369e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.374470e-02	3.328009e-03	6.105216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.641629e+02	1.454892e+01	1.328445e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.658182e+01	2.915422e-01	9.290571e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.258187e+00	8.827134e-02	2.361351e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.390734e+00	7.453605e-02	1.141054e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.999772e+00	2.214572e-01	1.955456e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.196279e+00	1.580856e-01	2.066886e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.507954e-01	1.128608e-01	1.313048e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.949901e-02	5.182566e-03	9.906503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.967885e+00	6.967493e-01	6.311817e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.305437e+00	7.733587e-01	7.544354e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.556067e+00	5.175231e-01	2.066527e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.296061e+00	1.195179e-01	1.886232e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.139233e+00	2.038453e-01	1.728650e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.692360e+00	2.983808e-01	2.466940e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.259922e+00	2.885457e-01	2.947420e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.708372e+00	2.066965e-01	3.506380e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.271198e+00	1.900706e-01	2.557830e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.742245e-01	1.411366e-01	2.111343e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.648026e-01	9.935041e-02	1.670258e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.841372e-01	4.543221e-02	9.281309e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.199310e-01	3.097709e-02	4.280649e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.793411e-03	2.419550e-03	2.233529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.772256e+01	2.786826e+00	2.722887e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.874731e+00	1.263113e+00	7.004568e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.217812e+00	4.518011e-01	1.713172e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.619304e+00	1.360957e-01	3.131718e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.729645e+00	3.291942e-02	2.252241e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.073139e+00	1.624106e-01	8.985099e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.566566e+00	2.121512e-01	2.535886e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.990193e+00	2.199250e-01	2.744643e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.468025e+00	1.614372e-01	1.815272e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.164704e-01	9.419577e-02	1.545357e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.252022e-01	6.543023e-02	1.048041e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.761335e-01	4.261389e-02	5.834054e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.787076e-02	3.387345e-03	5.378579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.637673e+02	1.365609e+01	1.189988e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.424402e+01	1.180501e+00	5.546434e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.495583e+01	2.837398e-01	1.651303e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.006709e+01	1.631222e-01	3.029488e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.640773e+00	9.269251e-02	6.560610e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.092571e+00	1.882559e-01	3.106774e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.468374e+00	9.689069e-02	1.322247e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.410600e+00	9.265989e-02	1.411564e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.911144e+00	2.130141e-01	2.395995e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.388371e+00	2.165584e-01	2.013143e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.260482e-01	1.074513e-01	1.987381e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.018811e-02	7.461202e-03	9.905809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.027350e+00	2.770198e-01	1.915819e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.821413e+00	2.532394e-01	1.396007e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.431073e+00	2.594421e-01	3.474803e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.364625e+00	1.976964e-01	3.224713e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.504076e-01	1.311632e-01	2.071675e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.215967e-01	5.207563e-02	1.155085e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.878674e-01	3.768731e-02	3.522606e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.838633e-03	7.853109e-03	1.142652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.781649e+00	4.095042e-01	2.813836e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.000066e+00	1.637639e-01	1.918498e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.495207e+00	1.448133e-01	2.278385e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.011936e-01	1.158735e-01	1.187503e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.726106e-01	3.939054e-02	1.004238e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.434721e-01	1.667508e-02	5.252392e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.935035e-02	2.401919e-02	1.287484e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.399667e-03	3.417044e-03	1.268338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.357805e+01	8.554365e-01	5.959041e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.102427e+00	2.891829e-01	3.209426e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.584734e+00	1.815835e-01	3.046840e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.835645e-01	1.083148e-01	1.271380e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.367367e-02	8.612067e-03	8.258424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.634265e-01	1.810134e-01	1.330930e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.344271e+00	7.431855e-01	6.084345e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.725681e+00	5.813967e-01	6.852063e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.149539e+00	1.807670e-01	1.157200e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.639403e+00	2.171578e-01	2.716287e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.007866e+00	3.928748e-01	3.305264e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.155473e+00	2.942454e-01	3.316672e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.548256e+00	2.250754e-01	3.069048e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.114040e+00	1.705723e-01	2.466559e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.232294e-01	8.045776e-02	2.170743e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.017067e-01	6.183780e-02	1.382126e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.088908e-01	4.768554e-02	6.946437e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.391757e-01	4.078710e-02	2.432012e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.821736e-03	4.497037e-03	1.372862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.351067e+00	8.555966e-01	8.646119e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.871936e+00	1.156490e+00	1.501450e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.559424e+00	7.312628e-01	3.188130e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.320449e+00	3.689962e-01	2.797370e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.871764e+00	3.066635e-01	3.000407e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.702075e+00	3.753419e-01	2.483508e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.785524e+00	2.456425e-01	3.001764e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.093779e+00	2.156138e-01	2.496644e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.465606e+00	1.284607e-01	2.414147e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.062385e+00	1.215566e-01	1.411998e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.789420e-01	6.596703e-02	1.382436e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.301468e-01	5.081920e-02	8.837352e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.664835e-01	3.061812e-02	6.093440e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.418613e-01	1.906017e-02	4.078580e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.055734e-02	4.249802e-03	1.438810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.543240e+01	3.640060e+00	5.688215e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.331842e+01	3.285001e+00	3.143733e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.813419e+01	1.297424e+00	7.285625e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.138131e+01	7.493586e-01	5.779288e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.186814e+00	6.664746e-01	4.422080e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.764304e+00	5.985886e-01	3.888995e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.024541e+00	2.844341e-01	4.815589e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.029776e+00	2.616026e-01	3.730177e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.242514e+00	1.579822e-01	2.566822e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.042863e-01	1.465172e-01	1.327042e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.697694e-01	1.034177e-01	9.187065e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.279372e-02	4.667416e-03	5.709708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.038690e+00	5.612770e-01	4.437306e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.377200e+00	3.619513e-01	2.651391e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.884208e+00	2.915049e-01	3.132402e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.906891e+00	3.082568e-01	3.590568e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.702610e-01	1.385697e-01	2.593335e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.441763e-01	6.778236e-02	1.355266e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.460100e-01	3.310424e-02	6.146037e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.292602e-02	4.086904e-02	8.166678e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.629248e-03	3.336553e-03	5.665448e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.317792e+01	2.307025e+00	1.993628e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.664464e+00	4.841881e-01	2.512419e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.266411e+00	1.777742e-01	3.134227e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.731480e+00	2.347991e-01	2.836126e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.579250e+00	1.701917e-01	2.299936e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.311502e-01	1.230722e-01	1.188230e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.728559e-01	3.759816e-02	7.646050e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.387017e-01	1.483275e-02	4.982770e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.287418e-02	5.564616e-03	3.140997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.655830e+02	1.712046e+01	1.516336e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.774665e+01	3.703028e-01	1.026941e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.716800e+00	2.987493e-01	4.178019e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.397074e+00	2.109705e-01	2.341286e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.255990e+00	2.053072e-01	2.299592e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.025964e+00	1.342743e-01	1.841899e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.392834e-01	1.166802e-01	1.135460e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.411903e-02	6.184570e-03	5.919063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.490963e+00	5.118505e-01	4.989793e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.144192e+00	8.555260e-01	6.932672e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.447516e+00	5.268120e-01	4.708773e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.599388e+00	3.555870e-01	9.566437e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.322492e+00	2.134672e-01	1.221945e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.805175e+00	2.397941e-01	3.783523e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.475590e+00	3.050427e-01	3.150509e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.826339e+00	2.296676e-01	3.154142e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.291766e+00	1.759144e-01	2.710324e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.467646e-01	1.122146e-01	2.163249e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.548112e-01	7.234827e-02	1.435469e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.133852e-01	4.212324e-02	6.471348e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.316630e-01	3.378697e-02	2.818174e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.109933e-03	4.334386e-03	1.484046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.375737e+01	2.296277e+00	2.468302e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.140368e+01	1.287498e+00	1.385923e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.859303e+00	9.925089e-01	1.678710e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.171047e+00	2.548967e-01	3.079694e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.852369e+00	2.145404e-01	2.040900e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.190728e+00	1.717415e-01	1.894010e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.677932e+00	1.774492e-01	3.294167e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.125786e+00	1.798917e-01	2.572981e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.446253e+00	1.757589e-01	1.677666e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.675932e-01	1.087432e-01	1.153549e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.812938e-01	4.815704e-02	9.016125e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.592694e-01	2.522175e-02	4.542658e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.753872e-02	4.177511e-03	5.203170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.611950e+02	1.554845e+01	1.306392e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.874000e+01	1.418663e+00	6.079208e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.623220e+01	2.195801e-01	2.268069e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.108237e+01	2.983921e-01	6.220000e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.552994e+00	5.541405e-01	2.599722e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.834481e+00	1.573547e-01	4.846281e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.242911e+00	2.417924e-01	1.695712e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.746816e+00	1.743336e-01	2.021942e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.000462e+00	2.032704e-01	3.546629e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.203848e+00	2.130285e-01	1.996712e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.776719e-01	9.542380e-02	1.103832e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.117613e-02	5.791785e-03	7.090735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.646054e+00	3.908400e-01	2.768013e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.289902e+00	1.138066e-01	8.163775e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.924763e+00	3.184318e-01	3.893315e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.177665e+00	1.923007e-01	2.756309e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.935624e-01	1.066806e-01	1.832540e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.182124e-01	4.957930e-02	1.325091e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.200954e-01	2.877155e-02	5.203688e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.742663e-03	2.303874e-03	3.521642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.094522e+00	5.392886e-01	3.624038e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.633212e+00	1.498690e-01	2.837753e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.380939e+00	2.414814e-01	2.109662e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.841915e-01	8.983894e-02	1.600347e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.917922e-01	5.197919e-02	8.221849e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.157569e-01	2.894288e-02	5.948141e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.641958e-02	1.097157e-02	4.021066e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.965319e-03	2.271178e-03	2.386000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.359001e+01	1.173592e+00	8.094300e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.863989e+00	3.755683e-01	4.315904e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.668863e+00	2.280542e-01	3.262984e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.537443e-01	1.163416e-01	1.926382e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.063150e-02	7.618195e-03	1.515149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.589971e-01	3.377097e-01	2.437189e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.562028e+00	9.986799e-01	9.257925e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.297086e+00	4.149688e-01	2.662594e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.849249e+00	2.475365e-01	5.215755e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.085198e+00	4.158803e-01	2.644203e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.333138e+00	2.600859e-01	4.181381e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.820149e+00	2.881322e-01	3.435828e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.314995e+00	1.749994e-01	3.162179e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.908066e-01	1.292455e-01	2.530381e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.669268e-01	9.122834e-02	2.127125e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.168204e-01	5.891963e-02	1.460999e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.374240e-01	3.938672e-02	9.802068e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.103351e-01	3.407245e-02	3.732620e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.137981e-03	1.470528e-03	3.028130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.682777e+00	1.707000e+00	1.478407e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.907753e+00	1.311372e+00	1.561893e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.801421e+00	1.052265e+00	3.690092e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.842427e+00	3.239019e-01	3.545618e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.392730e+00	3.163886e-01	2.971168e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.392356e+00	2.980419e-01	2.301021e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.419901e+00	2.495744e-01	4.447054e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.882640e+00	2.501842e-01	2.348457e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.423366e+00	1.571105e-01	1.808495e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.511183e-01	1.012443e-01	2.145859e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.851896e-01	9.776242e-02	1.480860e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.464347e-01	5.632560e-02	8.716794e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.428382e-01	3.117174e-02	9.864313e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.450918e-01	3.960390e-02	4.040651e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.759206e-03	2.343032e-03	3.869862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.217246e+01	5.864249e+00	6.937800e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.177429e+01	5.617565e+00	4.810879e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.846230e+01	1.946612e+00	1.526837e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.201439e+01	9.663662e-01	9.951991e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.666179e+00	9.623267e-01	9.558108e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.840384e+00	4.952439e-01	6.068041e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.943538e+00	3.022876e-01	7.148200e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.111183e+00	3.069653e-01	3.034387e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.292377e+00	1.714676e-01	2.936309e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.872107e-01	1.727873e-01	1.966155e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.033715e-01	1.234970e-01	1.367636e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.490886e-02	3.989527e-03	1.115024e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.989918e+00	7.274382e-01	6.779074e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.066012e+00	2.399932e-01	3.232924e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.590409e+00	3.427350e-01	3.548269e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.580509e+00	2.292902e-01	3.773064e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.829182e-01	1.386025e-01	2.120902e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.468985e-01	6.729490e-02	1.337056e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.738538e-01	4.073137e-02	6.552614e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.132463e-02	1.253903e-02	2.873842e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.683106e-03	1.013580e-03	1.295167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.793648e+01	2.855912e+00	2.432358e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.065218e+00	1.460673e-01	2.048882e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.143530e+00	1.218982e-01	1.371949e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.306947e+00	2.827098e-01	3.228540e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.446691e+00	2.203674e-01	1.888733e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.680829e-01	9.200185e-02	1.642028e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.796495e-01	5.362699e-02	7.838156e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.907088e-01	2.887451e-02	5.200948e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.139238e-02	2.959802e-03	7.189179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.832684e+02	1.632868e+01	1.476408e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.552800e+01	2.256313e-01	6.317546e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.639842e+00	1.640039e-01	2.552222e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.122908e+00	1.929771e-01	1.562619e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.908065e+00	2.040215e-01	2.269959e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.032160e+00	1.502240e-01	2.674992e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.580577e-01	1.058244e-01	1.296364e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.763035e-02	5.214860e-03	1.068493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.569063e+00	8.907352e-01	8.641696e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.080957e+00	1.099360e+00	6.988971e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.515562e+00	4.229806e-01	1.665020e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.193854e+00	2.144022e-01	1.323555e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.886849e+00	2.944863e-01	2.735176e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.413621e+00	2.944121e-01	4.029554e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.060609e+00	2.591347e-01	3.785086e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.577221e+00	2.167952e-01	3.156238e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.161305e+00	2.061300e-01	2.443860e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.754194e-01	1.156447e-01	2.283242e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.826039e-01	7.738388e-02	1.410223e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.388778e-01	3.830140e-02	1.126418e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.101826e-01	3.194040e-02	3.724207e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.261654e-03	1.501825e-03	3.384132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.236010e+01	3.588616e+00	3.421454e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.819644e+00	1.351143e+00	4.745370e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.798982e+00	2.885521e-01	7.964349e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.334598e+00	1.102088e-01	1.265485e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.358089e+00	1.205193e-01	2.574427e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.824655e+00	1.344728e-01	2.392446e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.348829e+00	2.339467e-01	2.950996e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.886583e+00	2.189873e-01	2.784894e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.332324e+00	1.759910e-01	1.950138e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.996826e-01	9.189496e-02	1.581439e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.718055e-01	6.855965e-02	9.657565e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.374728e-01	3.116296e-02	7.188552e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.716787e-02	4.317782e-03	5.855966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.833582e+02	1.649564e+01	1.331259e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.294620e+01	8.715757e-01	6.323019e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.392001e+01	2.524528e-01	8.761824e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.062838e+01	7.240764e-01	5.226097e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.833316e+00	1.085360e-01	7.415087e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.996218e+00	1.364628e-01	3.262153e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.153779e+00	1.853288e-01	6.952507e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.216169e+00	1.051645e-01	1.609567e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.864941e+00	2.576252e-01	2.614465e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.172135e+00	1.619169e-01	2.520537e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.224601e-01	1.412585e-01	1.564678e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.551188e-02	6.268096e-03	1.196882e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.466099e+00	3.126072e-01	2.764706e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.569072e+00	3.238921e-01	7.688195e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.989001e+00	3.044279e-01	4.131528e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.214712e+00	1.830723e-01	3.098479e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.857940e-01	9.068964e-02	2.023140e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.538412e-01	5.435257e-02	1.129433e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.215086e-01	2.991646e-02	4.200797e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.498756e-03	5.555172e-03	1.483024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.263035e+00	4.542369e-01	3.045941e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.600283e+00	1.622319e-01	2.576759e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.330669e+00	1.688800e-01	1.938792e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.055049e-01	8.373792e-02	1.412441e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.648166e-01	4.288201e-02	1.006459e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.731924e-01	2.326316e-02	3.847455e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.206490e-02	1.708374e-02	2.184197e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.345523e-03	2.979332e-03	7.301188e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.455356e+01	9.153264e-01	7.596598e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.380186e+00	4.881539e-01	4.153247e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.406406e+00	2.030842e-01	2.615962e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.263485e-01	1.143725e-01	1.599252e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.299470e-02	6.510146e-03	9.797926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.008274e-01	2.231217e-01	1.859832e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.184147e+00	1.002018e+00	8.689227e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.503415e+00	6.653230e-01	5.471145e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.997508e+00	1.447563e-01	3.076269e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.244886e+00	4.618859e-01	3.473676e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.480671e+00	3.965496e-01	4.592729e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.909981e+00	3.012378e-01	3.609797e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.335815e+00	1.754517e-01	3.599195e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.019248e+00	1.765275e-01	2.446847e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.540045e-01	8.657120e-02	1.975641e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.974840e-01	5.353721e-02	1.337719e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.169907e-01	3.004279e-02	8.320713e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.231034e-02	2.777132e-02	4.063966e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.298623e-03	3.438124e-03	2.223747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.392214e+00	1.086883e+00	1.095437e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.004901e+01	1.416702e+00	1.355599e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.656991e+00	5.678647e-01	6.844264e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.226579e+00	5.297911e-01	1.553853e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.542651e+00	3.675400e-01	2.307506e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.334480e+00	4.405976e-01	2.796299e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.476595e+00	2.576886e-01	3.241984e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.808628e+00	2.025984e-01	2.809643e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.251611e+00	1.366027e-01	2.622213e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.805749e-01	1.064245e-01	1.890269e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.938916e-01	6.914040e-02	1.383586e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.015868e-01	4.830001e-02	9.954958e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.400955e-01	4.616943e-02	4.489669e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.001048e-01	1.760629e-02	4.228291e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.562782e-03	2.797060e-03	2.178813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.914906e+01	4.787027e+00	6.930704e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.720790e+01	4.305316e+00	3.222306e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.781833e+01	9.083252e-01	5.921769e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.122685e+01	1.533794e+00	8.805235e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.738443e+00	5.085838e-01	8.586244e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.296455e+00	5.042154e-01	4.171632e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.790274e+00	4.741380e-01	3.606901e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.706810e+00	2.261087e-01	4.380881e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.082159e+00	1.553059e-01	2.518507e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.886156e-01	1.116067e-01	1.986262e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.026959e-01	1.132661e-01	9.692729e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.220881e-02	4.310274e-03	4.604388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.702681e+00	6.920549e-01	6.030085e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.434813e+00	4.029745e-01	1.794360e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.400455e+00	4.236848e-01	4.285993e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.715060e+00	2.702968e-01	4.312814e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.208275e-01	1.332360e-01	2.629995e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.585565e-01	8.559181e-02	1.321555e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.762545e-01	2.651972e-02	5.847459e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.612852e-02	2.571922e-02	2.160711e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.355785e-03	2.434153e-03	7.729329e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.711336e+01	2.754512e+00	2.681849e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.301020e+00	5.081591e-01	1.426970e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.014801e+00	2.270965e-01	3.157899e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.310306e+00	3.330970e-01	3.214021e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.430224e+00	1.933401e-01	2.046221e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.739663e-01	8.820580e-02	1.432449e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.423807e-01	4.862171e-02	9.004437e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.663163e-01	2.984991e-02	3.795022e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.472426e-03	4.554347e-03	4.103146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.891898e+02	1.950062e+01	1.715436e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.707299e+01	4.521635e-01	1.144681e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.268314e+00	3.385474e-01	3.075432e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.201968e+00	2.355996e-01	1.755991e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.823357e+00	2.153191e-01	2.389658e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.880803e-01	1.469810e-01	2.207275e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.192685e-01	7.536911e-02	1.004194e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.381969e-02	5.577134e-03	5.609399e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.982229e+00	8.792996e-01	6.615190e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.802113e+00	8.942300e-01	9.198458e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.158968e+00	7.481495e-01	3.538488e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.503776e+00	2.912713e-01	1.858578e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.142220e+00	4.427667e-01	1.601756e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.499179e+00	3.271226e-01	5.548417e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.109387e+00	3.117791e-01	3.559592e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.615775e+00	2.392728e-01	3.967596e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.135217e+00	1.674396e-01	2.838206e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.112241e-01	1.321145e-01	1.981536e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.401836e-01	5.931082e-02	1.901036e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.416281e-01	3.294470e-02	8.495442e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.716946e-02	2.924003e-02	3.998881e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.598628e-03	3.625685e-03	1.965363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.731501e+01	3.620284e+00	3.375465e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.329349e+01	1.973224e+00	1.191474e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.677244e+00	5.598131e-01	1.420329e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.056987e+00	4.317203e-01	2.594554e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.697012e+00	1.992255e-01	1.135766e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.890205e+00	1.956047e-01	3.042747e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.430139e+00	3.258995e-01	4.134378e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.940109e+00	2.309679e-01	2.223671e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.228323e+00	1.436937e-01	2.179987e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.463381e-01	9.155511e-02	1.728497e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.069047e-01	5.149016e-02	1.176079e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.997416e-01	3.766024e-02	3.965342e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.339451e-02	3.899629e-03	4.590983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.820719e+02	2.011671e+01	1.501485e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.846469e+01	2.311019e+00	8.577978e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.617306e+01	2.341505e-01	2.067022e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.075597e+01	3.985513e-01	3.375034e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.774147e+00	4.143158e-01	2.130267e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.320629e+00	2.280540e-01	3.984770e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.322075e+00	4.066761e-01	3.834065e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.371750e+00	1.682097e-01	2.640770e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.613995e+00	2.117452e-01	3.024659e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.020828e+00	1.521215e-01	2.706747e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.585262e-01	1.307306e-01	1.165666e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.137242e-02	4.765074e-03	6.011184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.599081e+00	3.881597e-01	3.313745e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.315500e+00	1.470145e-01	6.410026e-03
2.850000e-01	3.500000e-02	3.500000e-02	1.948340e+00	2.798847e-01	4.109432e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.185196e+00	1.780287e-01	2.989056e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.250116e-01	1.255832e-01	2.029142e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.479298e-01	6.833413e-02	1.131212e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.216562e-01	3.296180e-02	5.302800e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.387574e-03	2.168221e-03	4.283540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.929410e+00	4.836180e-01	3.846435e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.784612e+00	2.617488e-01	1.724912e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.452416e+00	1.580812e-01	2.429338e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.660634e-01	9.269509e-02	1.593139e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.585637e-01	1.054177e-01	8.738163e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.056427e-01	2.531403e-02	8.581983e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.054412e-02	1.984256e-02	2.698996e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.846164e-03	1.190684e-03	2.749936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.343625e+01	1.076973e+00	7.977704e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.899401e+00	3.258125e-01	3.736968e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.755265e+00	2.456333e-01	2.956193e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.439109e-01	1.185718e-01	2.217257e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.268006e-02	7.974775e-03	1.212966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.805355e-01	3.070732e-01	2.547524e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.053223e+00	8.377693e-01	1.135475e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.387776e+00	6.072785e-01	2.587921e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.067217e+00	2.695999e-01	1.240139e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.267489e+00	4.155693e-01	2.593226e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.481587e+00	2.947194e-01	4.236029e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.883337e+00	3.229439e-01	3.389834e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.296280e+00	1.744398e-01	3.881455e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.006620e+00	1.723512e-01	2.310790e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.201506e-01	1.213775e-01	1.875372e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.310846e-01	8.058020e-02	1.411055e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.399002e-01	5.246636e-02	7.859225e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.440465e-02	2.596387e-02	4.551725e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.183574e-03	1.265349e-03	3.441949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.201980e+00	1.386598e+00	1.645198e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.326470e+00	1.321611e+00	1.263246e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.667463e+00	5.503945e-01	3.974446e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.322263e+00	4.220911e-01	2.669728e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.561308e+00	4.269137e-01	4.149306e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.321094e+00	3.231756e-01	3.577354e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.600959e+00	2.137254e-01	3.140089e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.927444e+00	2.494542e-01	2.928989e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.380043e+00	1.553552e-01	2.487880e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.870114e-01	1.088366e-01	2.304906e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.762768e-01	1.669942e-01	1.217528e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.603214e-01	5.989566e-02	1.227295e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.807111e-01	3.834798e-02	7.605136e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.324245e-01	2.099267e-02	4.760830e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.614307e-03	1.392002e-03	6.388765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.065642e+01	4.479388e+00	7.473899e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.213086e+01	5.443551e+00	3.656894e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.879346e+01	1.761905e+00	1.086279e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.197756e+01	5.734800e-01	1.225457e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.350095e+00	7.940799e-01	8.701913e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.974210e+00	7.480891e-01	5.114999e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.976780e+00	2.947491e-01	5.742509e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.136520e+00	3.443857e-01	2.640948e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.340180e+00	2.113169e-01	3.477169e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.658952e-01	2.137302e-01	1.632188e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.944312e-01	9.459137e-02	1.890267e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.784928e-02	4.227271e-03	1.096564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.624959e+00	7.555533e-01	6.600101e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.093554e+00	1.511508e-01	1.128644e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.898542e+00	4.213895e-01	2.943731e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.645313e+00	2.599293e-01	3.999992e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.934834e-01	1.371023e-01	2.451838e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.828769e-01	8.835049e-02	1.310552e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.746746e-01	3.312438e-02	8.172094e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.104394e-02	2.749158e-02	2.377203e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.672917e-03	1.225722e-03	8.640144e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.533879e+01	2.474385e+00	2.443495e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.345614e+00	2.137890e-01	3.811879e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.482106e+00	2.452946e-01	1.882721e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.648593e+00	3.824376e-01	2.456875e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.517569e+00	1.782366e-01	2.243697e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.739087e-01	9.556088e-02	1.355408e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.448075e-01	1.048210e-01	8.437342e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.778885e-01	2.403780e-02	8.808228e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.192257e-02	3.102809e-03	7.229351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.634328e+02	1.283802e+01	1.534050e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.786421e+01	3.307944e-01	1.073755e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.606995e+00	5.886276e-01	3.608375e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.219934e+00	1.055912e-01	4.588006e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.052789e+00	2.335385e-01	2.275859e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.112587e+00	1.838534e-01	2.240593e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.347343e-01	8.883214e-02	1.672339e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.040006e-02	6.332502e-03	8.919484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.205046e+00	7.735068e-01	7.777969e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.894042e+00	7.235589e-01	1.227486e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.714889e+00	7.563671e-01	1.480310e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.633834e+00	3.309884e-01	8.825557e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.118419e+00	2.473729e-01	3.059486e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.753206e+00	3.741622e-01	3.576478e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.221886e+00	3.135557e-01	3.847807e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.667072e+00	2.833614e-01	3.121111e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.187323e+00	2.320086e-01	2.613927e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.995368e-01	1.348823e-01	2.184989e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.181988e-01	9.132766e-02	1.365945e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.491125e-01	4.954628e-02	9.865426e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.033239e-01	2.899812e-02	4.214111e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.347868e-03	1.315228e-03	3.573881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.881797e+01	3.052830e+00	3.621072e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.104152e+00	1.086077e+00	6.166218e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.225596e+00	5.110101e-01	1.484172e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.696769e+00	1.179099e-01	4.290013e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.024448e+00	2.708687e-01	2.550348e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.965888e+00	2.223853e-01	1.414266e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.536821e+00	2.386049e-01	3.314023e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.050123e+00	2.930878e-01	2.183464e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.370066e+00	1.465224e-01	2.457205e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.093788e-01	1.867122e-01	1.335032e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.905797e-01	7.554326e-02	1.258582e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.503650e-01	3.438157e-02	8.587059e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.539670e-02	2.935757e-03	8.015329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.669902e+02	1.256319e+01	1.263523e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.383123e+01	6.680966e-01	1.859005e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.625003e+01	7.679251e-01	9.418671e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.132763e+01	5.356896e-01	8.695906e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.189757e+00	1.685659e-01	5.199706e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.123275e+00	2.204404e-01	8.734558e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.100052e+00	2.237246e-01	5.977495e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.302709e+00	9.649289e-02	2.696130e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.019853e+00	2.873883e-01	2.168277e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.267216e+00	2.226371e-01	2.859501e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.170682e-01	1.721716e-01	1.689344e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.724195e-02	6.377308e-03	1.335272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.329565e+00	3.526501e-01	2.906808e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.591835e+00	2.416051e-01	5.691998e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.177765e+00	2.785551e-01	4.586414e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.304814e+00	2.208214e-01	3.561677e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.350562e-01	1.274017e-01	1.945444e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.355449e-01	4.872804e-02	1.083299e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.274712e-01	2.168946e-02	4.870321e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.950617e-03	6.845252e-03	1.023664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.074310e+00	4.879630e-01	3.219046e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.691774e+00	1.638877e-01	3.461075e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.347823e+00	1.831667e-01	1.996057e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.741671e-01	8.885239e-02	1.411764e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.645013e-01	6.558018e-02	7.795935e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.678095e-01	2.069551e-02	5.503835e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.741486e-02	2.383706e-02	1.522759e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.533975e-03	2.372553e-03	1.500687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.403217e+01	8.896921e-01	6.555719e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.745590e+00	2.686332e-01	4.337012e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.589384e+00	2.331399e-01	2.371108e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.546965e-01	1.054125e-01	1.762890e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.163092e-02	6.886321e-03	9.311492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.653732e-01	1.790157e-01	1.478171e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.731076e+00	8.558507e-01	7.218587e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.916021e+00	5.960831e-01	7.949271e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.329581e+00	2.922018e-01	2.334456e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.707248e+00	4.812186e-01	3.058877e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.691566e+00	4.303521e-01	4.084981e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.984940e+00	2.575764e-01	3.951585e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.479045e+00	2.261321e-01	4.238572e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.051347e+00	1.941462e-01	2.568879e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.000289e-01	9.365792e-02	2.169288e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.319396e-01	7.218315e-02	1.157938e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.123172e-01	3.155626e-02	9.372183e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.043244e-01	4.649703e-02	2.529879e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.150364e-03	3.017972e-03	1.515281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.279095e+00	1.186283e+00	1.026477e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.718016e+00	1.201227e+00	1.985991e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.613658e+00	7.339127e-01	1.866344e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.273472e+00	4.427093e-01	2.527493e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.961724e+00	3.172193e-01	6.091005e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.903363e+00	3.593700e-01	3.898374e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.597429e+00	3.585706e-01	4.133354e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.837573e+00	1.851997e-01	2.694416e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.308984e+00	1.618693e-01	2.063190e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.045403e+00	1.687179e-01	1.465665e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.275423e-01	1.078952e-01	1.326346e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.104891e-01	4.730159e-02	1.274383e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.339372e-01	3.952051e-02	6.008639e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.114084e-01	1.944568e-02	3.514781e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.550600e-03	1.991172e-03	2.842266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.849238e+01	4.528363e+00	5.592084e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.584158e+01	4.480941e+00	3.295202e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.707454e+01	5.380044e-01	1.271987e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.061441e+01	6.493407e-01	7.162730e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.119480e+00	9.452093e-01	4.134323e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.670120e+00	5.167586e-01	4.240816e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.839427e+00	2.757130e-01	6.101936e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.985206e+00	3.427021e-01	2.563021e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.259853e+00	1.892608e-01	2.472409e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.770729e-01	1.830129e-01	1.477963e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.694452e-01	7.438028e-02	1.458851e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.108578e-02	3.527692e-03	6.377030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.255042e+00	6.925389e-01	6.158633e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.307359e+00	3.414979e-01	2.835366e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.925185e+00	3.853519e-01	3.039702e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.839385e+00	3.162931e-01	4.070233e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.633146e-01	1.648052e-01	3.007387e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.548532e-01	9.044048e-02	1.345989e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.656773e-01	2.424744e-02	7.027235e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.693885e-02	4.395435e-02	1.007920e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.124830e-03	2.314238e-03	8.299554e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.414954e+01	2.830272e+00	2.371411e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.257943e+00	4.247033e-01	4.455525e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.539170e+00	1.375851e-01	4.117207e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.703017e+00	2.618149e-01	3.559624e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.471154e+00	2.435410e-01	2.131591e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.391217e-01	8.250195e-02	1.427080e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.557363e-01	6.349594e-02	6.810361e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.448332e-01	1.982137e-02	4.752384e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.032362e-02	3.188729e-03	3.656223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.624652e+02	1.809578e+01	1.497991e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.948163e+01	9.117861e-01	1.858562e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.369833e+00	2.295718e-01	7.713740e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.360993e+00	1.716161e-01	3.270202e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.073900e+00	2.142090e-01	2.363608e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.084444e+00	2.766475e-01	1.434038e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.328483e-01	7.197399e-02	1.585813e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.344722e-02	5.042360e-03	5.208051e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.635182e+00	6.588199e-01	5.507681e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.307627e+00	9.969195e-01	8.416791e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.233499e+00	5.326246e-01	8.237721e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.681684e+00	3.580391e-01	2.860528e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.525011e+00	3.734916e-01	2.574111e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.947273e+00	4.241478e-01	2.635665e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.241431e+00	2.792355e-01	5.424669e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.783863e+00	3.073609e-01	4.089106e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.225148e+00	1.711079e-01	3.660120e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.527144e-01	1.446270e-01	2.042546e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.117209e-01	9.363020e-02	1.332279e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.365567e-01	3.410619e-02	8.267776e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.139617e-01	4.794907e-02	2.746022e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.588830e-03	3.109868e-03	1.558472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.528376e+01	3.276511e+00	2.684385e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.098970e+01	1.144721e+00	1.713954e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.052137e+00	2.898668e-01	7.821622e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.330568e+00	4.806989e-01	4.031355e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.056504e+00	2.927281e-01	2.922193e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.267811e+00	1.323035e-01	4.502562e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.868088e+00	2.669772e-01	3.300603e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.028117e+00	2.462023e-01	2.829873e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.301035e+00	1.505504e-01	2.637939e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.065018e-01	1.634713e-01	1.249509e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.532819e-01	6.065146e-02	9.421524e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.927313e-01	2.592485e-02	6.230364e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.351766e-02	3.290545e-03	5.235567e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.618187e+02	1.628879e+01	1.313860e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.791044e+01	2.294270e+00	2.082500e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.835492e+01	6.648603e-01	2.641259e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.315177e+01	5.136364e-01	1.820191e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.890839e+00	2.991527e-01	1.162219e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.119665e+00	2.169407e-01	4.955004e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.466896e+00	1.594400e-01	3.539015e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.456154e+00	1.542201e-01	2.350484e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.974872e+00	3.233186e-01	2.266944e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.177782e+00	1.739177e-01	1.993644e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.642154e-01	1.024180e-01	1.501064e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.882305e-02	5.369531e-03	7.672580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.970874e+00	3.324349e-01	2.688698e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.979619e+00	1.151360e-01	4.223666e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.713667e+00	2.553559e-01	3.379734e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.055721e+00	1.383326e-01	2.398531e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.400893e-01	9.009924e-02	1.706517e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.886884e-01	9.673074e-02	8.784997e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.861509e-02	2.003491e-02	6.114136e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.035103e-03	2.869103e-03	2.120442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.405250e+00	4.548192e-01	2.918602e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.328823e+00	1.625779e-01	2.455358e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.223004e+00	1.275830e-01	2.155055e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.546860e-01	1.366928e-01	1.113347e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.046907e-01	6.238153e-02	7.063030e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.937525e-01	3.422449e-02	4.709494e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.852921e-02	1.154802e-02	3.331790e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.117679e-03	1.665075e-03	2.378397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.408797e+01	9.978342e-01	6.839142e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.453381e+00	2.756553e-01	3.928864e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.568933e+00	2.032824e-01	3.307190e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.336183e-01	1.439631e-01	1.514547e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.890714e-02	9.016627e-03	1.279898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.765049e-01	4.640079e-01	2.876661e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.189425e+00	9.363006e-01	9.160735e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.323091e+00	2.614462e-01	3.649946e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.704658e+00	2.853226e-01	1.387624e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.877940e+00	3.790643e-01	3.093630e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.117075e+00	2.891565e-01	3.311446e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.516401e+00	1.775843e-01	3.336911e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.215932e+00	3.166738e-01	2.463574e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.177232e-01	1.266554e-01	1.816693e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.318690e-01	8.482664e-02	2.081157e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.395879e-01	4.707901e-02	1.809610e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.004648e-01	3.249759e-02	7.827575e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.820583e-02	1.717052e-02	2.734247e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.343098e-03	1.546244e-03	2.349729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.254787e+00	1.917693e+00	1.604067e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.466601e+00	1.161444e+00	1.077783e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.403204e+00	3.617317e-01	5.649712e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.771488e+00	4.789220e-01	4.171673e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.272974e+00	3.703679e-01	3.235363e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.983383e+00	2.217612e-01	3.773536e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.268811e+00	1.904170e-01	2.547846e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.740204e+00	2.109763e-01	2.218663e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.307236e+00	2.157415e-01	1.587655e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.986868e-01	4.065404e-01	1.493088e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.094417e-01	6.459653e-02	2.297618e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.234695e-01	5.860181e-02	2.287541e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.420094e-01	3.292965e-02	5.165979e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.902457e-02	1.661905e-02	6.541719e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.348193e-03	2.112145e-03	3.640916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.609154e+01	6.844371e+00	7.051915e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.547922e+01	5.353521e+00	3.422942e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.804443e+01	1.404785e+00	1.814318e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.122981e+01	1.247000e+00	1.421930e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.172938e+00	7.030258e-01	6.025817e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.234533e+00	3.565473e-01	7.518361e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.961672e+00	5.431289e-01	4.330981e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.854954e+00	2.249230e-01	3.679707e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.260093e+00	2.692454e-01	1.966481e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.145387e-01	1.264903e-01	2.018894e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.446137e-01	8.166739e-02	1.555215e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.329879e-02	3.543346e-03	1.061890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.395852e+00	7.127416e-01	6.282833e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.049348e+00	6.643110e-02	1.185382e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.400755e+00	3.942691e-01	3.286384e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.421574e+00	2.084304e-01	3.051097e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.060246e-01	1.062816e-01	1.900520e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.205067e-01	9.520417e-02	1.011856e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.462805e-01	2.706152e-02	6.475706e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.430485e-02	1.043187e-02	2.873178e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.714400e-03	1.260748e-03	6.310956e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.869051e+01	2.364359e+00	2.157277e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.185895e+00	8.204280e-02	2.724171e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.065197e+00	1.487499e-01	8.509555e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.249016e+00	2.600513e-01	3.101777e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.349878e+00	1.612345e-01	1.714693e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.479051e-01	1.340571e-01	1.098433e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.716515e-01	5.095836e-02	7.473456e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.749552e-01	2.664555e-02	4.580368e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.419866e-03	2.817966e-03	7.126874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.889559e+02	1.226675e+01	1.450348e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.640401e+01	5.717765e-01	4.129888e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.972828e+00	1.928409e-01	1.156813e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.079592e+00	7.127758e-02	1.008524e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.782496e+00	2.265714e-01	2.115708e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.057167e+00	1.530162e-01	1.707014e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.093823e-01	8.485272e-02	1.494177e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.687855e-02	5.990725e-03	8.139477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.071175e+00	9.268745e-01	7.944240e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.835981e+00	6.672943e-01	7.837117e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.555428e+00	2.367287e-01	2.012017e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.392497e+00	3.696266e-01	1.018073e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.946800e+00	3.237230e-01	2.083360e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.378848e+00	2.611696e-01	4.053476e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.900280e+00	2.908291e-01	2.850802e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.407348e+00	1.837582e-01	2.812531e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.049448e+00	2.662360e-01	2.028263e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.307744e-01	9.632159e-02	2.078127e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.157020e-01	5.681481e-02	1.687553e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.061180e-01	3.236573e-02	1.064358e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.787265e-02	1.742270e-02	4.211927e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.537868e-03	1.602964e-03	2.473409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.370085e+01	3.013791e+00	3.081252e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.341841e+00	7.007740e-01	7.189554e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.938938e+00	1.428009e-01	2.485159e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.413196e+00	3.313560e-01	9.503155e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.500913e+00	2.153596e-01	8.532100e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.726015e+00	1.283965e-01	2.462599e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.329109e+00	2.373935e-01	2.379509e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.855413e+00	2.568430e-01	1.800861e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.283876e+00	1.961266e-01	1.538770e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.398881e-01	1.975570e-01	1.506678e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.505533e-01	5.425764e-02	2.173451e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.063221e-01	2.802101e-02	6.761023e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.253625e-02	2.387592e-03	6.120713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.880084e+02	1.125458e+01	1.311276e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.251309e+01	1.584933e+00	5.994589e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.487835e+01	8.356093e-01	1.894912e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.947417e+00	3.370268e-01	1.667254e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.545766e+00	2.139317e-01	4.112347e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.447519e+00	2.233884e-01	1.033084e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.070255e+00	2.023334e-01	7.754518e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.110559e+00	1.734530e-01	1.866668e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.796936e+00	2.290938e-01	2.154265e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.157881e+00	1.763701e-01	2.054336e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.971557e-01	1.261970e-01	1.476641e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.020104e-02	5.001040e-03	1.339305e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.827877e+00	3.160748e-01	2.095193e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.170584e+00	4.087046e-02	1.418345e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.785990e+00	2.461683e-01	3.690518e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.133022e+00	1.431475e-01	2.458506e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.984113e-01	8.378353e-02	1.253872e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.045749e-01	3.626684e-02	7.912920e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.140426e-01	4.679060e-02	1.487076e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.467166e-03	6.176876e-03	1.917282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.480015e+00	3.448595e-01	2.613922e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.360334e+00	1.535527e-01	2.348540e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.279118e+00	1.130738e-01	1.852039e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.161535e-01	8.629195e-02	9.280690e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.791610e-01	6.737641e-02	5.155282e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.695208e-01	1.714508e-02	3.035605e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.365692e-02	3.161995e-02	8.021483e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.991838e-03	3.654439e-03	7.457832e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.463520e+01	6.785371e-01	6.157701e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.280073e+00	3.101387e-01	3.186140e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.415809e+00	1.621390e-01	2.250089e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.163896e-01	1.167765e-01	1.016214e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.287673e-02	1.083434e-02	5.173272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.772657e-01	3.084712e-01	1.984539e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.811400e+00	1.014666e+00	6.818279e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.590919e+00	3.931477e-01	3.486551e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.866784e+00	1.761893e-01	4.614896e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.020553e+00	2.905709e-01	3.409643e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.317993e+00	3.025610e-01	3.308295e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.695271e+00	2.138224e-01	2.974090e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.218355e+00	1.526983e-01	3.236567e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.727857e-01	1.555618e-01	2.081284e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.785394e-01	6.345004e-02	1.510674e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.929782e-01	6.049730e-02	7.518297e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.039103e-01	3.852299e-02	3.861328e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.051916e-02	4.146035e-02	1.336685e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.212736e-03	4.018382e-03	1.873838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.388386e+00	1.485729e+00	1.173618e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.028019e+01	1.055240e+00	1.256654e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.323075e+00	2.398337e-01	3.522919e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.378411e+00	3.066098e-01	5.756448e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.361695e+00	5.832519e-01	2.596825e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.114948e+00	2.383319e-01	2.811165e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.365064e+00	2.509900e-01	2.386146e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.649856e+00	1.486492e-01	3.150497e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.123363e+00	1.095511e-01	2.397408e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.303541e-01	9.171444e-02	1.111704e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.569076e-01	6.645661e-02	9.990680e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.153738e-01	8.450437e-02	5.715467e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.441538e-01	5.037421e-02	3.313706e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.103734e-02	1.728315e-02	3.571804e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.633650e-03	3.359257e-03	9.834329e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.562349e+01	5.372008e+00	7.674848e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.985186e+01	3.701434e+00	2.974348e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.739023e+01	6.841877e-01	1.509162e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.965432e+00	8.603364e-01	5.842826e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.683600e+00	6.808158e-01	6.407710e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.842796e+00	5.785799e-01	4.341810e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.467288e+00	2.618437e-01	4.444229e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.741856e+00	2.016862e-01	2.718554e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.122976e+00	2.017693e-01	1.614295e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.762302e-01	1.322199e-01	1.298017e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.826059e-01	1.047000e-01	7.232274e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.089991e-02	5.225665e-03	5.176011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.053032e+00	7.244157e-01	5.317151e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.323970e+00	1.196152e-01	2.087553e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.515063e+00	3.256694e-01	4.262443e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.491776e+00	2.105337e-01	3.367710e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.759990e-01	1.143724e-01	2.252690e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.008128e-01	6.771706e-02	8.491024e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.590946e-01	5.555958e-02	2.706144e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.650397e-02	4.276395e-02	4.296747e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.097881e-03	2.485351e-03	2.301323e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.766919e+01	2.482864e+00	2.163298e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.011097e+00	1.017840e-01	4.384522e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.079100e+00	1.792137e-01	3.127979e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.338922e+00	2.424112e-01	3.079839e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.370352e+00	1.594621e-01	1.658890e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.245994e-01	9.790947e-02	9.936532e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.723459e-01	5.921020e-02	4.935452e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.500388e-01	2.430231e-02	2.423362e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.096251e-02	7.106277e-03	2.283970e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.857045e+02	1.491959e+01	1.423927e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.870616e+01	3.771036e-01	1.741566e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.069610e+00	3.506368e-01	2.119253e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.042349e+00	1.752045e-01	2.225424e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.905656e+00	2.042279e-01	1.915610e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.560075e-01	1.536750e-01	1.321198e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.556061e-01	1.076945e-01	7.686213e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.381457e-02	7.849280e-03	3.913648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.409212e+00	8.540700e-01	6.282191e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.076188e+00	8.061636e-01	8.851656e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.675143e+00	3.581229e-01	5.856047e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.478605e+00	1.763392e-01	3.701799e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.106326e+00	3.342271e-01	2.650142e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.632027e+00	4.838868e-01	3.269130e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.003326e+00	2.464642e-01	3.747804e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.534128e+00	2.038242e-01	2.919599e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.022441e+00	1.508463e-01	2.322373e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.616451e-01	8.046519e-02	2.019962e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.541047e-01	8.431847e-02	8.887398e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.257591e-01	4.973191e-02	3.860593e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.583166e-02	4.418863e-02	1.430163e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.574198e-03	4.233391e-03	1.728378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.951937e+01	3.288669e+00	2.548835e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.151355e+01	8.793436e-01	1.756894e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.463200e+00	2.528812e-01	6.972525e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.019263e+00	1.835134e-01	1.885949e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.670173e+00	1.612596e-01	3.053175e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.944448e+00	3.612835e-01	1.776494e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.448958e+00	2.899216e-01	2.132803e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.911288e+00	2.205999e-01	2.376346e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.128753e+00	1.084925e-01	2.418535e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.089987e-01	9.419651e-02	9.538738e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.336806e-01	7.727655e-02	5.803996e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.998652e-01	4.554433e-02	2.649621e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.183291e-02	4.659810e-03	5.336250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.817750e+02	1.237944e+01	1.242034e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.837772e+01	8.802591e-01	9.944717e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.704720e+01	3.666130e-01	7.437983e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.573298e+00	3.658979e-01	1.162876e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.478732e+00	6.047322e-01	6.099089e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.824730e+00	5.521615e-01	1.571484e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.062561e+00	1.655581e-01	2.168936e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.269141e+00	1.303060e-01	1.897141e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.636434e+00	1.596728e-01	2.586021e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.087944e+00	2.135535e-01	1.510953e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.784229e-01	1.454518e-01	9.506405e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.581390e-02	6.680888e-03	8.046708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.209107e+00	4.229313e-01	2.564657e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.823787e+00	8.526705e-02	2.123696e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.508946e+00	2.461573e-01	3.494520e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.380397e-01	1.781850e-01	2.291827e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.617166e-01	8.662892e-02	1.753787e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.900890e-01	8.482861e-02	8.634574e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.295239e-02	2.287223e-02	4.935977e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.944207e-03	1.738694e-03	2.676300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.638044e+00	4.092730e-01	3.610168e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.259232e+00	2.634313e-01	2.265212e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.129103e+00	1.330735e-01	2.258893e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.572933e-01	1.031940e-01	1.227695e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.094084e-01	5.995110e-02	6.793017e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.987804e-01	5.388341e-02	4.079990e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.802893e-02	1.088504e-02	2.944842e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.960168e-03	1.690766e-03	1.910108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.459359e+01	8.395821e-01	7.560832e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.496805e+00	3.090410e-01	3.647594e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.297870e+00	2.353901e-01	2.097238e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.862759e-01	1.287802e-01	1.427885e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.557346e-02	7.758833e-03	1.049547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.286942e+00	6.130927e-01	4.538672e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.413812e+00	9.190717e-01	1.043679e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.474086e+00	2.062003e-01	2.809004e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.631067e+00	2.912186e-01	2.072070e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.623707e+00	3.020851e-01	5.239240e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.878614e+00	2.566421e-01	4.215873e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.476347e+00	2.612993e-01	3.606576e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.103150e+00	2.501773e-01	2.760662e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.704166e-01	2.145603e-01	1.965927e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.573464e-01	1.079709e-01	1.391757e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.281494e-01	5.264160e-02	1.437106e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.112303e-01	8.481704e-02	6.559371e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.032938e-02	1.408657e-02	4.190542e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.353270e-03	1.249329e-03	2.016920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.737670e+00	2.171015e+00	1.923529e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.016757e+01	1.025506e+00	1.358051e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.617962e+00	5.372101e-01	1.721380e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.386623e+00	3.364641e-01	6.425442e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.707635e+00	2.721620e-01	6.956788e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.886745e+00	3.382111e-01	2.463956e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.098399e+00	2.593764e-01	3.734239e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.472306e+00	1.592322e-01	3.278094e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.150950e+00	2.358795e-01	2.197103e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.830109e-01	1.836198e-01	1.339652e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.592502e-01	9.188242e-02	1.079088e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.559270e-01	5.862072e-02	1.130995e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.310442e-01	6.094579e-02	4.758263e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.486828e-02	1.922647e-02	4.218556e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.439665e-03	2.884504e-03	3.041931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.143249e+01	7.947772e+00	1.014830e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.977708e+01	5.185153e+00	3.201565e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.802575e+01	9.403078e-01	1.532539e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.024118e+01	8.409741e-01	1.490486e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.945082e+00	4.750469e-01	1.024755e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.012123e+00	3.975971e-01	4.715803e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.517820e+00	2.861649e-01	5.137201e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.738522e+00	4.094272e-01	3.076126e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.161646e+00	2.593728e-01	1.934653e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.181384e-01	1.958065e-01	1.499123e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.488838e-01	7.602554e-02	1.340282e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.344203e-02	4.288283e-03	5.921385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.559458e+00	8.013506e-01	7.732817e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.173177e+00	2.069511e-01	4.340963e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.341510e+00	3.549388e-01	4.486873e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.279506e+00	2.231972e-01	2.966897e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.564340e-01	1.726913e-01	1.808873e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.569806e-01	7.063844e-02	1.126803e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.283011e-01	4.634193e-02	6.070982e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.909007e-02	1.310395e-02	1.592807e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.189719e-03	8.859330e-04	5.561987e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.948040e+01	2.737808e+00	2.507607e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.413939e+00	8.164876e-02	2.948271e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.219723e+00	1.672470e-01	1.978965e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.162817e+00	3.173886e-01	2.462600e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.204662e+00	1.533679e-01	2.417001e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.554387e-01	1.165742e-01	1.098694e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.149479e-01	6.145710e-02	5.872279e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.602955e-01	4.362146e-02	3.847604e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.601154e-03	2.644375e-03	6.006552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.955161e+02	1.296278e+01	1.488939e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.796934e+01	5.457362e-01	9.554035e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.530173e+00	2.732670e-01	1.654139e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.654550e+00	1.361023e-01	8.991064e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.687892e+00	1.985861e-01	2.067976e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.544282e-01	1.313936e-01	2.018179e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.414040e-01	1.287988e-01	1.016771e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.585398e-02	6.455626e-03	7.129704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.269940e+00	1.036361e+00	9.725803e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.971932e+00	7.909024e-01	8.172966e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.649797e+00	4.062322e-01	1.865484e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.461714e+00	3.459931e-01	1.508908e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.883010e+00	3.100328e-01	3.936105e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.265712e+00	3.043832e-01	6.657941e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.781570e+00	3.149429e-01	3.940945e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.393202e+00	2.994549e-01	2.929070e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.012690e+00	2.497462e-01	2.244377e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.212021e-01	9.529995e-02	2.065595e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.009216e-01	8.986387e-02	1.266516e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.265721e-01	7.954183e-02	6.978358e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.152626e-02	1.451462e-02	4.329786e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.481872e-03	1.267181e-03	2.140459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.553083e+01	3.827191e+00	3.830941e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.111794e+00	1.083085e+00	3.309091e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.867947e+00	1.024374e-01	4.376560e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.506700e+00	1.311940e-01	3.275625e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.656900e+00	2.737455e-01	2.108483e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.629043e+00	1.439809e-01	4.287493e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.365622e+00	4.401444e-01	2.079037e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.618304e+00	1.987814e-01	3.556273e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.166481e+00	1.957676e-01	1.567270e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.926677e-01	1.003763e-01	1.097265e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.112540e-01	1.035738e-01	7.380975e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.977522e-01	3.793084e-02	5.865193e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.284675e-02	3.264499e-03	4.707830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.950850e+02	1.289595e+01	1.396875e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.568571e+01	5.419310e-01	2.131936e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.536583e+01	6.382683e-01	1.184654e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.784640e+00	1.843291e-01	9.149066e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.511074e+00	4.126121e-01	1.527367e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.141649e+00	1.507111e-01	3.702631e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.833025e+00	2.773730e-01	6.138343e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.977375e+00	1.105186e-01	1.614546e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.673698e+00	2.680899e-01	2.575675e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.051334e+00	1.806388e-01	2.277660e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.648672e-01	1.319467e-01	1.214739e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.260616e-02	7.099765e-03	7.906662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.963289e+00	3.484862e-01	2.721783e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.230339e+00	1.102193e-01	2.023305e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.670387e+00	2.618989e-01	4.699689e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.480703e-01	1.510123e-01	2.983219e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.235217e-01	1.012365e-01	1.534077e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.638006e-01	3.575437e-02	9.080661e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.090841e-01	4.732357e-02	2.966596e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.058734e-03	4.620031e-03	1.506201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.711820e+00	4.145850e-01	3.029605e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.337750e+00	1.803927e-01	2.622702e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.119509e+00	1.459913e-01	2.131006e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.944472e-01	1.170630e-01	1.034403e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.990104e-01	3.239881e-02	7.365240e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.308087e-01	4.261114e-02	2.851943e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.571534e-02	1.771726e-02	1.241047e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.416292e-03	2.487254e-03	1.390850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.539492e+01	7.628552e-01	6.774081e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.852292e+00	3.413804e-01	3.517126e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.205331e+00	2.034527e-01	2.302247e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.258396e-01	1.109543e-01	1.146045e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.876860e-02	6.062826e-03	7.001436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.295367e-01	3.712362e-01	3.140323e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.092462e+00	1.135796e+00	8.698943e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.583602e+00	3.813862e-01	4.861194e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.989693e+00	4.843565e-01	2.171331e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.989968e+00	3.999074e-01	5.918801e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.175761e+00	2.953455e-01	4.134615e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.571920e+00	2.619192e-01	4.567490e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.060791e+00	1.763780e-01	4.063469e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.580909e-01	1.186017e-01	2.354584e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.636617e-01	1.584048e-01	1.546514e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.318838e-01	6.314259e-02	9.761608e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.949941e-01	4.956736e-02	5.212185e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.500095e-02	3.031946e-02	2.843537e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.461614e-03	3.581176e-03	2.408550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.874884e+00	1.844514e+00	1.630273e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.043370e+01	1.439785e+00	1.325253e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.407774e+00	3.051513e-01	3.267576e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.380223e+00	3.441124e-01	5.461121e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.818811e+00	3.691552e-01	5.990613e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.065899e+00	5.045534e-01	3.053288e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.120006e+00	2.149302e-01	6.464386e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.510662e+00	1.729100e-01	2.544511e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.107536e+00	1.492589e-01	2.876356e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.932517e-01	1.869543e-01	1.277890e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.339304e-01	1.342765e-01	9.180038e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.798012e-01	3.729605e-02	1.359836e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.182200e-01	7.603367e-02	4.306783e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.793809e-02	1.439364e-02	3.885274e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.502919e-03	1.956458e-03	2.858082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.971370e+01	6.671182e+00	7.164313e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.116594e+01	4.240782e+00	2.690585e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.722024e+01	3.263028e-01	2.065978e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.008126e+01	8.607818e-01	6.144194e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.545419e+00	5.360875e-01	8.664714e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.499860e+00	4.622181e-01	4.784234e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.400822e+00	4.169405e-01	5.292362e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.424490e+00	2.056925e-01	3.964417e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.023226e+00	3.179548e-01	1.677159e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.351521e-01	1.326292e-01	1.558406e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.301670e-01	1.091803e-01	1.382384e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.021100e-02	3.141192e-03	4.223772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.247604e+00	8.497503e-01	7.154172e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.240714e+00	1.139900e-01	1.432013e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.522595e+00	4.161715e-01	5.531850e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.470432e+00	3.032548e-01	3.616392e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.926050e-01	1.303954e-01	2.042129e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.521270e-01	7.449628e-02	1.057241e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.490353e-01	3.856680e-02	4.353119e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.251815e-02	2.375212e-02	1.079574e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.027706e-04	2.366759e-03	1.209006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.943528e+01	3.214991e+00	2.873994e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.602908e+00	1.590612e-01	2.677497e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.187428e+00	2.566691e-01	2.959294e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.323341e+00	3.689130e-01	2.923056e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.188894e+00	1.757036e-01	2.349877e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.703697e-01	9.326921e-02	1.208274e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.872977e-01	4.522359e-02	6.880688e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.475772e-01	3.814899e-02	2.913045e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.228965e-03	4.796684e-03	3.165355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.936627e+02	1.812530e+01	1.686965e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.790836e+01	5.605418e-01	1.679796e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.209258e+00	5.522155e-01	3.596439e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.036350e+00	2.090913e-01	2.611118e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.598509e+00	2.210117e-01	2.019440e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.821314e-01	1.448085e-01	1.799541e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.385011e-01	9.023086e-02	9.151999e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.128174e-02	4.884136e-03	5.696858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.629719e+00	9.418000e-01	8.237174e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.146014e+00	9.335448e-01	1.134213e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.945547e+00	4.004203e-01	4.341136e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.540962e+00	2.806684e-01	2.597915e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.107489e+00	4.430441e-01	4.193881e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.578091e+00	5.406563e-01	4.426854e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.835761e+00	2.667199e-01	5.639216e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.388734e+00	2.248940e-01	4.778473e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.740251e-01	2.027954e-01	2.342622e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.383639e-01	1.334047e-01	1.978814e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.916333e-01	8.299752e-02	1.074741e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.077386e-01	4.554349e-02	5.380540e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.100851e-02	3.244338e-02	3.080664e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.771394e-03	3.760379e-03	2.093972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.270567e+01	4.322847e+00	3.517647e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.094421e+01	8.851402e-01	2.130279e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.611278e+00	5.213341e-01	7.055443e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.010314e+00	4.896263e-01	1.862395e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.751067e+00	3.503384e-01	3.440395e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.047363e+00	3.429668e-01	3.478329e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.387471e+00	2.585084e-01	3.692778e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.568542e+00	1.891411e-01	5.451555e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.117381e+00	1.889419e-01	1.586909e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.748324e-01	1.667010e-01	1.079701e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.462339e-01	4.244862e-02	1.161998e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.878630e-01	6.839887e-02	3.696348e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.057201e-02	2.534234e-03	6.454449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.905358e+02	1.542735e+01	1.659055e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.975350e+01	3.535704e+00	5.394093e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.567909e+01	6.632416e-01	9.371772e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.152834e+01	4.383065e-01	2.434084e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.326313e+00	5.522956e-01	2.356607e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.283440e+00	2.230822e-01	2.950136e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.023707e+00	1.918753e-01	3.510392e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.137243e+00	2.400153e-01	2.284003e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.500400e+00	2.115714e-01	2.602208e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.232948e-01	2.261521e-01	1.531237e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.407145e-01	1.015108e-01	1.203072e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.570751e-02	5.270233e-03	6.014408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.473172e+00	3.761547e-01	2.386167e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.650314e+00	1.392150e-01	1.359400e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.324965e+00	2.021428e-01	3.885488e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.934212e-01	1.634619e-01	1.935421e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.006813e-01	9.451501e-02	1.351756e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.168063e-01	3.570394e-02	1.053684e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.935355e-02	2.539623e-02	3.189719e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.424037e-03	1.479475e-03	2.115592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.925750e+00	4.151389e-01	3.434746e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.960632e+00	2.074830e-01	2.786943e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.079059e+00	1.417209e-01	1.426912e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.741459e-01	9.384499e-02	1.132788e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.106533e-01	5.624236e-02	6.301598e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.668321e-01	2.333516e-02	4.985870e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.719178e-02	1.393600e-02	2.122188e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.368260e-03	1.173514e-03	1.710015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.518790e+01	9.020831e-01	7.623496e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.812899e+00	3.844479e-01	4.138743e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.256185e+00	1.792030e-01	2.456214e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.403053e-01	1.089065e-01	1.260275e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.201426e-02	7.562207e-03	1.056520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.504697e+00	5.725606e-01	4.443006e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.179756e+00	9.467828e-01	8.094735e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.393427e+00	1.063991e-01	1.258544e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.470047e+00	4.696858e-01	2.565605e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.465961e+00	2.877465e-01	3.756357e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.689344e+00	2.337321e-01	4.467979e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.283378e+00	1.888923e-01	4.012924e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.304334e-01	1.365880e-01	2.556037e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.503978e-01	1.692802e-01	1.731884e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.741073e-01	7.163534e-02	1.382337e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.974211e-01	6.071594e-02	1.158139e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.633969e-01	3.742359e-02	6.841144e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.872070e-02	1.538913e-02	2.153370e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.853259e-03	1.218644e-03	2.277515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.113032e+00	2.319615e+00	1.727438e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.036532e+01	1.171335e+00	1.094489e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.310741e+00	2.277182e-01	6.135732e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.347324e+00	3.721180e-01	3.688461e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.833447e+00	5.492130e-01	2.622359e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.592401e+00	3.414744e-01	4.522010e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.927714e+00	1.985432e-01	3.184946e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.398134e+00	1.626551e-01	2.669644e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.011458e+00	1.687112e-01	1.434528e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.540457e-01	1.137036e-01	1.221211e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.695739e-01	5.970527e-02	1.260925e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.484463e-01	4.559295e-02	1.579150e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.232426e-01	7.108902e-02	4.785673e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.449045e-02	2.055794e-02	3.221968e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.940287e-03	1.354326e-03	3.472666e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.712074e+01	1.120429e+01	8.600599e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.930405e+01	2.966329e+00	4.406672e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.774496e+01	1.234716e+00	1.438870e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.017927e+01	1.155194e+00	1.213390e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.001735e+00	4.525088e-01	9.745112e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.687238e+00	6.063131e-01	4.302106e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.229248e+00	2.935254e-01	4.978347e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.593625e+00	3.290974e-01	3.612496e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.012594e+00	1.535688e-01	2.799033e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.867553e-01	1.116141e-01	1.558985e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.780604e-01	9.238350e-02	1.467093e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.285392e-02	5.072804e-03	6.186217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.005685e+00	8.283052e-01	6.847325e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.093281e+00	1.550615e-01	1.476336e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.197184e+00	3.700609e-01	3.406055e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.165345e+00	1.959395e-01	2.864901e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.968506e-01	9.893067e-02	2.087010e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.003165e-01	5.398919e-02	1.291480e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.262651e-01	3.738659e-02	4.324129e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.896613e-02	1.281480e-02	1.425571e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.087139e-04	5.704079e-04	8.501051e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.178319e+01	2.829962e+00	2.407979e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.923190e+00	8.212700e-02	7.354443e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.082480e+00	1.438494e-01	1.316997e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.977984e+00	3.157370e-01	2.328319e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.142352e+00	1.693690e-01	1.661543e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.509941e-01	7.922208e-02	1.145330e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.895542e-01	4.705947e-02	6.169242e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.519598e-01	2.280381e-02	4.625742e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.733300e-03	3.095676e-03	4.674298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.082005e+02	1.248309e+01	1.449483e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.709033e+01	7.162552e-01	2.764450e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.845229e+00	1.839263e-01	2.494314e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.122800e+00	4.053081e-01	1.115770e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.752526e+00	1.839458e-01	2.024400e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.129806e-01	1.578236e-01	1.716111e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.178130e-01	1.042591e-01	1.023359e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.299915e-02	5.585156e-03	9.223856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.041595e+00	1.131916e+00	9.910562e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.133971e+00	6.486649e-01	4.375327e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.406309e+00	1.110872e-01	2.144986e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.344982e+00	2.974194e-01	2.670681e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.847023e+00	5.747738e-01	2.831596e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.130536e+00	2.779889e-01	5.213305e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.608305e+00	2.359468e-01	4.141218e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.233275e+00	2.146866e-01	2.982986e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.235475e-01	1.708340e-01	2.568677e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.525574e-01	1.014798e-01	1.704512e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.430091e-01	6.778712e-02	1.193467e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.913053e-01	4.644803e-02	6.620037e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.186266e-02	1.661472e-02	2.145878e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.180656e-03	1.257826e-03	2.078061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.974540e+01	4.069847e+00	3.525996e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.017156e+00	2.036271e-01	9.472367e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.583264e+00	9.585786e-02	7.335680e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.224217e+00	2.372666e-01	1.928442e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.568702e+00	5.357887e-01	6.988340e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.615749e+00	1.622981e-01	4.041926e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.051835e+00	4.726998e-01	3.246820e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.529599e+00	1.860433e-01	3.017728e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.023609e+00	1.515018e-01	1.612020e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.330849e-01	1.048304e-01	9.744857e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.339139e-01	4.587997e-02	1.144495e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.051422e-01	6.970829e-02	4.535625e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.128329e-02	2.417382e-03	4.512071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.082070e+02	1.200998e+01	1.380677e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.192293e+01	3.637030e-01	2.004894e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.653515e+01	3.881405e+00	4.407306e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.013712e+01	5.637892e-01	7.502786e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.891595e+00	1.726928e-01	3.327337e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.150006e+00	3.246842e-01	6.994424e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.619827e+00	1.001431e-01	1.851586e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.862169e+00	4.961276e-01	1.418248e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.428928e+00	1.906947e-01	2.882872e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.418879e-01	1.423312e-01	2.453093e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.015499e-01	1.200755e-01	1.269087e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.707057e-02	7.117887e-03	8.534579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.255580e+00	3.501509e-01	2.256891e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.907550e+00	5.861922e-02	1.235544e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.553372e+00	3.025374e-01	3.159464e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.081625e-01	1.541387e-01	2.810474e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.450365e-01	7.442520e-02	1.651304e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.893691e-01	3.494233e-02	7.931894e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.282423e-02	2.459840e-02	3.605084e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.964791e-03	3.433602e-03	1.103743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.916342e+00	3.443711e-01	2.918850e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.068804e+00	2.392398e-01	1.661513e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.143396e+00	1.187224e-01	2.382572e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.560742e-01	8.541767e-02	9.805919e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.833212e-01	4.031118e-02	6.305716e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.022536e-01	2.161343e-02	3.808160e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.988484e-02	2.008692e-02	1.327402e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.356716e-03	2.029743e-03	9.781842e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.574538e+01	7.113979e-01	6.182046e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.755557e+00	3.454337e-01	3.386506e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.079500e+00	1.722624e-01	2.125133e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.528439e-01	9.676486e-02	1.044610e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.614156e-02	6.819536e-03	6.916620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.057154e+00	4.284494e-01	3.399890e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.861359e+00	1.156033e+00	8.480913e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.627768e+00	1.625194e-01	4.195679e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.660513e+00	4.276074e-01	2.582814e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.595598e+00	3.106514e-01	4.696868e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.018198e+00	3.833400e-01	4.541807e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.463249e+00	2.741725e-01	3.044319e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.039259e+00	1.948292e-01	2.257525e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.910632e-01	1.020038e-01	2.640066e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.790718e-01	7.215527e-02	1.771240e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.755501e-01	6.022150e-02	1.118657e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.381270e-01	2.480233e-02	5.755181e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.384606e-02	3.177984e-02	2.116970e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.021801e-03	1.975749e-03	8.145260e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.945367e+00	1.817331e+00	1.584549e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.133806e+01	1.448420e+00	8.183719e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.330449e+00	1.446480e-01	6.266043e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.864648e+00	3.098368e-01	5.402567e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.515734e+00	3.297456e-01	5.861048e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.801467e+00	4.862665e-01	2.565903e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.206151e+00	3.435870e-01	2.292286e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.517002e+00	2.649136e-01	2.496456e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.266672e-01	1.136004e-01	3.223486e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.144650e-01	1.393088e-01	1.555030e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.827954e-01	8.033562e-02	8.236949e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.761201e-01	5.331235e-02	1.207502e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.591405e-01	2.984358e-02	3.897474e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.254545e-02	3.037906e-02	3.152633e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.638991e-03	1.660493e-03	1.711072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.652643e+01	8.066230e+00	8.474956e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.211295e+01	3.605896e+00	2.433235e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.620052e+01	5.617046e-01	1.972092e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.903472e+00	7.342924e-01	8.142749e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.633789e+00	8.004392e-01	6.609857e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.307250e+00	4.795581e-01	5.493232e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.202321e+00	2.723320e-01	3.867434e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.485212e+00	3.320474e-01	2.572824e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.412789e-01	1.352288e-01	2.441042e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.910398e-01	9.520513e-02	1.419459e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.776520e-01	7.857914e-02	8.990615e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.381236e-03	3.966482e-03	3.917373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.760285e+00	9.072777e-01	6.664123e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.037370e+00	6.208733e-02	2.555841e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.368698e+00	3.867379e-01	4.324565e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.352050e+00	2.632540e-01	3.394351e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.262941e-01	1.021780e-01	2.136524e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.089739e-01	7.239189e-02	9.888577e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.329971e-02	2.180845e-02	4.868064e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.394883e-02	1.928671e-02	1.053005e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.143041e-04	1.344406e-03	4.615510e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.168494e+01	3.093709e+00	2.685364e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.107753e+00	1.828010e-01	4.300631e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.859305e+00	2.186966e-01	3.617205e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.338220e+00	4.275285e-01	2.376417e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.066142e+00	1.520175e-01	2.452245e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.762300e-01	1.111220e-01	9.654962e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.594323e-01	3.795234e-02	6.843937e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.009925e-01	2.210397e-02	3.451332e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.220236e-03	3.813306e-03	2.353062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.135459e+02	2.057541e+01	1.613181e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.466139e+01	5.674049e-01	2.576652e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.418759e+00	7.549505e-01	2.885155e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.856409e+00	2.033560e-01	3.351992e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.584300e+00	1.903186e-01	2.052521e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.710956e-01	1.713135e-01	1.346335e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.859040e-01	1.506012e-01	7.206495e-02
6.150000e-01	3.850000e-01	3.850000e-01	7.475147e-03	4.699208e-03	5.520519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.273941e+00	1.009071e+00	8.351418e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.705558e+00	9.834804e-01	7.291041e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.947418e+00	2.886089e-01	2.186302e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.083798e+00	2.632251e-01	4.959582e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.859480e+00	3.620356e-01	3.524664e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.259336e+00	3.300799e-01	4.474804e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.964858e+00	5.415689e-01	3.419069e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.255332e+00	1.803371e-01	3.576834e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.602901e-01	1.315806e-01	2.507772e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.705768e-01	8.535849e-02	2.366496e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.199834e-01	5.334559e-02	1.313621e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.642553e-01	4.206441e-02	4.748096e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.922464e-02	2.586363e-02	2.233185e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.989117e-03	1.808427e-03	9.681628e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.555588e+01	3.845219e+00	3.397680e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.292061e+01	1.762855e+00	8.933646e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.027058e+00	2.832434e-01	1.296955e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.832750e+00	2.923409e-01	4.832300e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.986273e+00	2.659765e-01	3.785897e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.578328e+00	2.315757e-01	3.952569e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.386631e+00	5.776918e-01	2.136097e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.544894e+00	1.853097e-01	3.099147e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.022632e+00	1.289084e-01	2.134544e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.139251e-01	8.356189e-02	1.190211e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.277321e-01	4.900804e-02	1.061943e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.401061e-01	2.211774e-02	3.892301e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.008908e-02	4.050401e-03	2.511099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.105716e+02	1.607307e+01	1.454217e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.398775e+01	5.947690e-01	2.889439e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.460621e+01	8.335594e-01	1.107687e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.499509e+00	4.563565e-01	1.329511e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.404300e+00	6.048041e-01	7.784132e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.556536e+00	8.277022e-01	1.054321e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.103117e+00	2.770526e-01	1.319415e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.842920e+00	1.668625e-01	2.321449e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.532831e+00	2.790685e-01	1.891270e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.502586e-01	1.390808e-01	2.155072e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.908967e-01	7.734193e-02	1.669701e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.497106e-02	6.647597e-03	4.611174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.485800e+00	3.097560e-01	2.850085e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.482867e+00	1.946566e-01	1.366413e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.431692e+00	2.365899e-01	2.650488e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.814733e-01	1.434246e-01	2.129798e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.940964e-01	1.353060e-01	1.198669e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.999197e-01	3.320441e-02	1.102942e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.236677e-02	3.369437e-02	3.233503e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.246210e-03	1.867267e-03	1.441038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.891549e+00	3.563958e-01	3.105775e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.949359e+00	2.010030e-01	2.023926e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.046377e+00	1.702746e-01	1.177825e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.046013e-01	9.774770e-02	1.023507e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.771150e-01	3.589753e-02	8.901853e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.576700e-01	2.176742e-02	4.204292e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.381237e-02	1.246343e-02	2.059364e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.724141e-03	1.727594e-03	1.634817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.516938e+01	8.206167e-01	6.404535e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.907128e+00	2.899350e-01	4.031201e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.294691e+00	2.464265e-01	1.812261e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.487325e-01	1.005169e-01	1.319215e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.186656e-02	5.913765e-03	9.211614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.060368e+00	8.123897e-01	5.701857e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.902366e+00	8.048107e-01	1.078791e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.138100e+00	1.906600e-01	5.299227e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.214966e+00	3.444810e-01	2.659014e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.306215e+00	2.783135e-01	4.225165e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.793870e+00	3.173389e-01	2.962562e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.364040e+00	2.360025e-01	2.309167e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.006651e+00	1.358059e-01	3.411317e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.389277e-01	1.686182e-01	1.474761e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.337101e-01	6.627155e-02	1.890415e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.955364e-01	4.763559e-02	7.904806e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.425678e-01	3.748303e-02	5.857002e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.103770e-02	2.440320e-02	2.579434e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.739591e-03	1.970182e-03	1.531493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.011206e+01	2.155570e+00	1.495882e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.041714e+01	8.585139e-01	8.609919e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.832407e+00	1.471725e-01	5.935745e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.292661e+00	6.019198e-01	2.501893e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.201263e+00	2.471084e-01	6.443527e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.543655e+00	3.571307e-01	2.593724e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.813021e+00	1.902985e-01	3.651582e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.389448e+00	1.700133e-01	2.294260e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.057740e+00	1.195104e-01	2.584267e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.530495e-01	2.061417e-01	1.040979e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.071547e-01	5.536303e-02	1.048486e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.097637e-01	8.836131e-02	1.064338e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.020108e-02	6.827724e-02	3.768783e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.874973e-02	3.742785e-02	3.936373e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.412080e-03	2.480136e-03	2.639519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.116835e+01	9.739770e+00	8.079070e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.066706e+01	3.668685e+00	2.446995e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.610308e+01	4.352674e-01	2.508785e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.689791e+00	9.619109e-01	8.776055e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.579627e+00	4.272356e-01	8.439552e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.692626e+00	3.748495e-01	3.912796e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.381094e+00	3.068655e-01	4.265606e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.634272e+00	3.496158e-01	3.006904e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.224397e-01	1.342843e-01	2.136290e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.822904e-01	1.762988e-01	1.215668e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.445907e-01	6.517896e-02	1.231105e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.045853e-02	3.238828e-03	5.836046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.041145e+00	7.078215e-01	7.269074e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.040278e+00	2.136991e-01	1.194337e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.068122e+00	3.882834e-01	3.206305e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.276954e+00	1.773766e-01	2.744517e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.517372e-01	1.218688e-01	1.487694e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.863185e-01	4.678045e-02	9.907966e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.131779e-01	3.332763e-02	4.822113e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.442972e-02	9.996509e-03	1.339403e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.055851e-03	8.973245e-04	3.652559e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.180393e+01	2.146703e+00	2.455489e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.116217e+00	2.068454e-01	7.190722e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.833484e+00	1.090070e-01	2.969764e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.956015e+00	3.414814e-01	2.203409e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.144720e+00	1.891110e-01	1.460544e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.618631e-01	8.615562e-02	1.067755e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.651374e-01	3.272517e-02	9.583876e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.431463e-01	3.282145e-02	3.822201e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.884541e-03	3.270663e-03	3.896033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.113194e+02	1.095905e+01	1.470579e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.605154e+01	5.731336e-01	5.723095e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.816916e+00	1.870625e-01	2.750715e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.497561e+00	1.907268e-01	1.891981e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.680743e+00	1.697169e-01	1.850954e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.746071e-01	1.229978e-01	1.453622e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.152742e-01	9.422039e-02	9.064688e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.251921e-02	4.418984e-03	7.011206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.253047e+00	1.093518e+00	1.091525e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.071150e+00	1.189963e+00	3.885937e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.436105e+00	1.671145e-01	5.419211e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.112330e+00	3.086501e-01	2.807887e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.577179e+00	2.963826e-01	4.249840e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.202525e+00	3.535418e-01	2.903780e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.726794e+00	3.369489e-01	2.867168e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.225327e+00	1.692809e-01	2.759526e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.434373e-01	1.202449e-01	2.674521e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.630847e-01	1.184286e-01	1.412915e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.349432e-01	7.983150e-02	1.118414e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.508680e-01	2.789751e-02	6.560813e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.105605e-02	2.285171e-02	2.670218e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.913041e-03	2.080492e-03	1.590734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.062993e+01	3.812740e+00	3.592601e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.576513e+00	4.005085e-01	9.132873e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.736046e+00	5.711876e-01	3.034848e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.146014e+00	1.848797e-01	3.380878e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.090095e+00	8.760258e-02	3.371964e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.697099e+00	4.279941e-01	1.601676e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.102732e+00	2.643789e-01	3.081452e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.460498e+00	1.790514e-01	2.310811e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.033350e+00	1.234058e-01	2.117326e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.916427e-01	1.802968e-01	8.539628e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.319245e-01	4.020007e-02	1.305928e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.684506e-01	2.876636e-02	4.492840e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.182871e-02	4.071495e-03	3.871930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.123179e+02	1.408669e+01	1.211458e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.300040e+01	7.545166e-01	9.282613e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.440960e+01	1.440865e+00	6.167107e-01
1.000000e-02	2.500000e-03	2.500000e-03	8.975574e+00	1.992999e-01	6.832540e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.975071e+00	4.747159e-01	3.410373e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.831320e+00	1.026065e-01	3.128314e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.577946e+00	1.648470e-01	7.283679e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.893587e+00	1.046922e-01	2.406847e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.628693e+00	2.722641e-01	1.983940e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.306963e-01	1.420947e-01	1.421398e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.878351e-01	8.158765e-02	1.461582e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.716579e-02	4.724405e-03	8.088460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.437471e+00	3.560188e-01	2.218413e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.732217e+00	8.162538e-02	2.437051e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.362081e+00	2.385356e-01	3.221257e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.219634e-01	1.485821e-01	2.393130e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.640982e-01	8.717259e-02	1.176230e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.927439e-01	4.998051e-02	7.623172e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.067363e-02	3.078064e-02	2.025938e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.568302e-03	4.686489e-03	4.911393e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.100410e+00	3.525135e-01	2.692277e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.972217e+00	1.722845e-01	2.557907e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.497591e-01	1.326445e-01	1.639572e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.306528e-01	7.179072e-02	9.612987e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.899815e-01	3.836579e-02	4.699253e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.050243e-01	1.886828e-02	3.030997e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.033860e-02	1.946149e-02	1.089336e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.799178e-03	2.332822e-03	4.364283e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.583818e+01	6.199096e-01	6.074091e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.518017e+00	3.003020e-01	2.879682e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.126368e+00	1.810320e-01	1.590428e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.755986e-01	7.287011e-02	1.350106e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.714527e-02	6.690198e-03	5.276031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.419644e+00	5.294527e-01	4.265166e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.129617e+00	9.309343e-01	1.238204e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.577093e+00	6.005296e-01	2.822783e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.403317e+00	3.766786e-01	4.975813e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.540122e+00	4.041982e-01	4.145521e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.824574e+00	3.238882e-01	3.932750e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.316962e+00	2.476164e-01	2.753606e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.247918e-01	1.375921e-01	2.754768e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.200006e-01	1.810124e-01	1.668495e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.378379e-01	6.029068e-02	1.712926e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.441470e-01	4.123063e-02	1.203076e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.578026e-01	5.045856e-02	4.059546e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.009873e-02	4.405981e-02	2.883784e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.677151e-03	2.835994e-03	1.013982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.983450e+00	1.866192e+00	2.247912e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.028126e+01	1.292174e+00	1.336229e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.743320e+00	6.138337e-01	1.898048e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.240912e+00	3.706380e-01	2.958379e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.687648e+00	3.141933e-01	3.723435e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.608473e+00	2.522054e-01	3.889358e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.816410e+00	2.699019e-01	3.103422e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.326897e+00	2.102926e-01	2.108330e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.911972e-01	1.459192e-01	2.389509e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.008951e-01	1.268527e-01	1.080448e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.443562e-01	5.840521e-02	1.425724e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.149738e-01	4.704730e-02	8.952157e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.470053e-01	2.060177e-02	7.289306e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.892328e-02	3.547433e-02	2.511367e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.438434e-03	2.266995e-03	1.348045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.154328e+01	7.257483e+00	6.674496e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.099495e+01	3.195742e+00	2.861929e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.533728e+01	3.542453e-01	1.859730e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.294259e+00	1.024672e+00	7.977979e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.300516e+00	5.720838e-01	5.221042e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.276705e+00	4.551689e-01	3.680595e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.926185e+00	2.504998e-01	4.303041e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.460740e+00	2.213865e-01	1.928357e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.848088e-01	1.284677e-01	2.221764e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.584118e-01	1.285842e-01	9.945109e-02
2.080000e-01	2.000000e-02	2.000000e-02	2.568235e-01	5.226945e-02	1.037953e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.069226e-03	4.305354e-03	3.591278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.017896e+00	8.149903e-01	8.664605e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.034425e+00	2.781509e-01	1.007422e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.217100e+00	4.185219e-01	4.426653e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.190362e+00	2.058565e-01	3.522976e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.139233e-01	1.221269e-01	1.532468e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.992517e-01	5.098693e-02	8.078834e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.037473e-01	2.980141e-02	2.932014e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.961714e-02	2.840190e-02	6.861138e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.305681e-03	1.838949e-03	1.589103e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.219064e+01	2.897794e+00	2.786843e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.131556e+00	2.819692e-01	3.896180e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.123391e+00	3.032885e-01	2.395027e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.998589e+00	2.930676e-01	2.479676e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.055865e+00	1.642492e-01	1.584060e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.008918e-01	6.636306e-02	1.175775e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.631445e-01	5.957586e-02	4.302952e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.111002e-01	1.496587e-02	4.328682e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.759493e-03	4.891344e-03	1.963488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.124542e+02	1.457355e+01	1.695303e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.710959e+01	8.962511e-01	9.822519e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.796392e+00	4.586119e-01	4.185986e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.975390e+00	2.423646e-01	1.818742e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.482080e+00	2.162832e-01	1.767207e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.266310e-01	1.274606e-01	1.372160e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.313492e-01	5.383812e-02	9.385143e-02
6.150000e-01	3.850000e-01	3.850000e-01	9.420356e-03	5.548360e-03	3.511624e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.574597e+00	1.077169e+00	1.004340e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.692927e+00	9.126183e-01	9.182401e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.915810e+00	1.661576e-01	2.492725e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.160693e+00	6.875132e-01	3.237360e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.880800e+00	4.904839e-01	5.592895e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.206350e+00	3.405456e-01	4.717715e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.683281e+00	2.938588e-01	3.750532e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.202653e+00	1.931763e-01	2.848022e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.520730e-01	1.954365e-01	2.002391e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.439373e-01	1.236332e-01	1.488886e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.863987e-01	3.922185e-02	1.558728e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.678962e-01	4.137170e-02	5.296685e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.594872e-02	4.885708e-02	2.666084e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.690760e-03	2.674636e-03	1.340441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.775275e+01	3.869678e+00	4.036918e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.041654e+01	4.507971e-01	1.948469e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.087123e+00	1.854497e+00	4.871946e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.679308e+00	6.855573e-01	2.198610e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.498775e+00	4.502098e-01	1.368369e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.805117e+00	2.232842e-01	3.881787e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.082526e+00	2.159634e-01	3.069549e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.590031e+00	2.822723e-01	1.923684e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.343527e-01	1.488844e-01	1.670134e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.528742e-01	7.374561e-02	1.562778e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.216613e-01	5.045719e-02	9.456828e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.297136e-01	2.898014e-02	5.116231e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.294416e-03	2.935701e-03	3.873723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.108960e+02	1.274143e+01	1.514206e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.583031e+01	1.216772e+00	2.715845e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.369270e+01	2.226301e+00	1.898095e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.091414e+01	7.944796e-01	2.874102e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.582073e+00	7.352404e-01	3.650792e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.025346e+00	1.974973e-01	5.455898e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.755693e+00	1.641210e-01	1.367730e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.984794e+00	2.817491e-01	1.201083e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.415457e+00	2.350804e-01	1.776303e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.245951e-01	1.255525e-01	2.384807e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.197252e-01	7.804656e-02	9.614494e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.293689e-02	3.914516e-03	5.263941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.749389e+00	2.922473e-01	2.365457e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.290229e+00	1.745522e-01	1.986365e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.233538e+00	2.382514e-01	2.481043e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.398483e-01	1.295829e-01	1.877291e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.166291e-01	5.718731e-02	1.176019e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.099262e-01	4.516739e-02	5.754340e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.241953e-02	1.382058e-02	3.450024e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.728710e-03	1.548574e-03	1.216356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.111986e+00	3.079356e-01	2.676558e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.839331e+00	1.681065e-01	1.808651e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.037033e+00	1.368310e-01	1.225058e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.241341e-01	7.689927e-02	9.781296e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.829004e-01	6.046040e-02	5.673157e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.348548e-01	1.743959e-02	4.470577e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.623059e-02	9.339465e-03	2.214104e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.995014e-03	1.029522e-03	1.496027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.541145e+01	7.264111e-01	5.812605e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.866959e+00	2.652391e-01	2.849958e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.155876e+00	1.714841e-01	2.338540e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.358212e-01	8.959684e-02	1.163076e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.003325e-02	5.954132e-03	8.218069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.139273e+00	6.663596e-01	5.819589e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.462498e+00	7.550479e-01	6.236515e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.246464e+00	4.189221e-01	1.746039e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.058476e+00	2.787728e-01	4.055582e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.179816e+00	2.353412e-01	4.550682e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.556572e+00	2.687212e-01	4.001973e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.232179e+00	2.258051e-01	2.836296e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.970144e-01	1.572188e-01	1.736026e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.442195e-01	1.081087e-01	1.773921e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.190063e-01	5.862742e-02	1.418186e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.726144e-01	7.608304e-02	6.803554e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.474060e-01	5.244056e-02	4.035354e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.485943e-02	1.979709e-02	2.116323e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.715377e-03	6.522965e-04	2.398529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.158753e+01	2.366167e+00	1.785025e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.029620e+01	7.950733e-01	4.439236e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.614349e+00	1.903642e-01	6.971601e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.568603e+00	2.298392e-01	7.611804e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.352519e+00	4.477615e-01	2.876694e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.428421e+00	3.079230e-01	2.824688e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.762275e+00	2.227489e-01	2.210285e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.404475e+00	1.913335e-01	1.545695e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.229216e-01	9.702267e-02	2.728180e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.685259e-01	1.573047e-01	1.021977e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.542535e-01	5.424474e-02	1.395396e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.139671e-01	5.653421e-02	7.055820e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.940220e-01	4.561229e-02	3.869945e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.153345e-02	2.564217e-02	2.988930e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.269477e-03	1.302956e-03	3.153012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.589151e+01	1.042821e+01	9.812230e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.073191e+01	2.399294e+00	3.565286e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.554078e+01	1.491190e+00	1.245556e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.870954e+00	1.033952e+00	5.353711e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.762645e+00	3.798844e-01	8.272000e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.570149e+00	3.547490e-01	4.113092e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.323172e+00	3.796412e-01	3.847594e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.416985e+00	1.775381e-01	2.735475e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.278991e-01	1.319388e-01	2.499471e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.524577e-01	1.631611e-01	1.170927e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.244268e-01	7.279089e-02	1.140182e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.103487e-02	4.644222e-03	6.063006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.395161e+00	7.338106e-01	6.108135e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.984178e+00	1.738536e-01	1.856399e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.012688e+00	2.789616e-01	3.709458e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.060306e+00	2.021162e-01	2.035500e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.688206e-01	9.613254e-02	1.713405e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.650914e-01	6.328453e-02	8.898777e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.060482e-01	3.604629e-02	3.515723e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.259933e-02	9.531770e-03	9.879663e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.328245e-04	3.606979e-04	8.150818e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.326139e+01	2.293654e+00	2.149050e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.078308e+00	9.727131e-02	3.923735e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.664817e+00	1.495846e-01	1.082246e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.898462e+00	3.123919e-01	2.185985e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.077426e+00	1.242095e-01	1.675337e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.330797e-01	8.987771e-02	8.333742e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.610190e-01	4.816779e-02	5.361254e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.382825e-01	1.793814e-02	3.995340e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.197713e-03	2.383591e-03	3.871226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.201624e+02	1.137631e+01	1.267440e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.649788e+01	3.300826e-01	7.646920e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.791331e+00	2.125082e-01	1.437883e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.691864e+00	2.310924e-01	9.079597e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.439667e+00	1.581952e-01	1.971188e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.680738e-01	1.178047e-01	1.682172e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.985149e-01	1.021761e-01	8.360011e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.103002e-02	3.830142e-03	6.905858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.708370e+00	1.180805e+00	9.667217e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.025618e+00	5.958112e-01	2.500913e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.502787e+00	2.223839e-01	2.642269e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.258179e+00	4.854387e-01	3.144330e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.397490e+00	2.728001e-01	6.483903e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.055372e+00	2.890845e-01	3.547305e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.550967e+00	3.020368e-01	2.717813e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.124014e+00	1.792942e-01	2.835864e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.965300e-01	1.545188e-01	1.585190e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.150233e-01	1.099743e-01	2.037331e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.180883e-01	6.744217e-02	7.494468e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.473640e-01	3.678472e-02	5.308501e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.491910e-02	1.917676e-02	2.381958e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.866285e-03	6.813646e-04	2.208754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.171371e+01	4.026183e+00	3.118877e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.105251e+00	3.828792e-01	3.248385e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.863533e+00	3.335829e-01	6.398497e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.870767e+00	1.274191e-01	3.992381e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.703617e+00	1.177149e-01	5.346137e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.411042e+00	2.638390e-01	2.144886e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.043232e+00	3.595883e-01	1.829172e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.471910e+00	1.678959e-01	2.044688e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.404585e-01	9.930765e-02	1.908575e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.196328e-01	9.946998e-02	8.456705e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.489471e-01	6.669164e-02	5.737978e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.628785e-01	4.126751e-02	3.467066e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.010567e-02	2.317423e-03	3.905433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.212765e+02	1.329541e+01	1.140982e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.256496e+01	5.000472e-01	2.105750e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.381105e+01	9.529435e-01	9.961670e-01
1.000000e-02	2.500000e-03	2.500000e-03	8.966328e+00	1.883913e-01	1.839326e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.546404e+00	7.588982e-01	1.169261e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.749065e+00	5.730051e-01	2.290003e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.300573e+00	4.242076e-02	5.932254e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.839177e+00	7.719082e-02	1.605084e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.367506e+00	1.666639e-01	2.314435e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.374730e-01	1.333691e-01	1.718103e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.022039e-01	1.019145e-01	1.033868e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.665870e-02	6.238748e-03	6.498829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.581889e+00	3.129307e-01	2.095735e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.570410e+00	8.676793e-02	1.858582e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.341677e+00	2.489232e-01	2.812588e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.555402e-01	1.029290e-01	2.948907e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.570425e-01	9.883054e-02	1.007287e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.116959e-01	2.867892e-02	6.833903e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.374967e-02	2.182158e-02	1.932240e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.248973e-03	3.184653e-03	6.257486e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.200253e+00	3.103809e-01	2.740732e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.841278e+00	2.296235e-01	1.749826e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.839423e-01	1.034635e-01	2.034349e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.242338e-01	6.635135e-02	8.757407e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.511887e-01	5.286851e-02	4.017868e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.839711e-01	3.404577e-02	2.024731e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.003086e-02	1.342566e-02	1.605764e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.251895e-03	2.014091e-03	5.960095e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.606376e+01	5.449885e-01	6.050959e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.301668e+00	3.274107e-01	2.594857e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.028514e+00	1.797954e-01	1.624489e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.604830e-01	7.085449e-02	1.046040e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.227423e-02	9.122233e-03	4.433770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.552036e+00	5.512182e-01	3.921973e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.303943e+00	9.263539e-01	1.046578e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.581478e+00	1.101658e-01	3.985369e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.583355e+00	6.024635e-01	3.210293e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.344904e+00	3.282690e-01	4.519660e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.686705e+00	2.230574e-01	4.687824e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.166261e+00	1.765586e-01	2.542431e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.069086e-01	1.155739e-01	3.319935e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.794409e-01	1.679240e-01	1.457136e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.240569e-01	8.399776e-02	1.042505e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.925098e-01	5.571841e-02	9.865684e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.387343e-01	3.471693e-02	4.790053e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.878073e-02	2.288898e-02	2.858542e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.566723e-03	3.180239e-03	6.448931e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.069704e+01	1.865662e+00	1.898095e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.130451e+01	8.367013e-01	6.123147e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.410013e+00	6.236286e-01	3.539008e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.882749e+00	3.736216e-01	3.184688e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.409674e+00	2.774168e-01	4.863361e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.437485e+00	3.154334e-01	2.697680e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.564828e+00	1.616728e-01	4.171182e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.228671e+00	2.184498e-01	1.731218e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.959617e-01	9.998226e-02	2.061896e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.691850e-01	1.425811e-01	9.834442e-02
2.835000e-01	2.350000e-02	2.350000e-02	4.267958e-01	9.363954e-02	1.207479e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.874158e-01	5.510563e-02	4.355473e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.475650e-01	2.284836e-02	7.055907e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.111280e-01	4.726841e-02	1.581120e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.801210e-03	2.392224e-03	1.108509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.677132e+01	8.452112e+00	9.122955e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.254767e+01	2.913642e+00	1.630544e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.489459e+01	4.657179e-01	1.784062e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.987525e+00	5.968606e-01	8.666633e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.803451e+00	4.743145e-01	8.795057e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.057869e+00	5.692787e-01	3.928517e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.710456e+00	2.366787e-01	4.930072e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.298643e+00	3.237071e-01	2.336465e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.819598e-01	1.538142e-01	1.774734e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.627441e-01	1.308506e-01	1.036681e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.241896e-01	1.001323e-01	8.403591e-02
6.140000e-01	3.860000e-01	3.860000e-01	9.831209e-03	4.515616e-03	5.550765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.158354e+00	7.204629e-01	6.114442e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.102515e+00	2.017091e-01	1.090572e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.123376e+00	3.866254e-01	4.487849e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.122993e+00	1.790298e-01	3.218642e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.511929e-01	1.141246e-01	1.452756e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.966795e-01	4.870867e-02	8.181492e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.659056e-02	1.809371e-02	3.948244e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.052939e-02	1.867328e-02	7.672886e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.267502e-04	1.138404e-03	2.800635e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.246061e+01	2.265018e+00	2.546541e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.529672e+00	3.063972e-01	1.977015e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.984063e+00	2.309281e-01	2.034498e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.904512e+00	3.308819e-01	2.280789e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.009166e+00	1.260166e-01	2.256421e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.578082e-01	7.563930e-02	7.788770e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.430549e-01	4.606686e-02	4.720413e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.497414e-01	3.601755e-02	2.515108e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.876525e-03	3.432655e-03	2.204235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.195014e+02	1.319579e+01	1.515823e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.628954e+01	9.424380e-01	9.399232e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.525915e+00	3.347488e-01	2.132593e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.430793e+00	1.881498e-01	2.418393e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.357657e+00	2.108626e-01	1.603960e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.695294e-01	1.335284e-01	1.453289e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.356658e-01	1.120928e-01	6.589977e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.129280e-02	5.947050e-03	2.999582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.004205e+00	1.060218e+00	8.966585e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.697778e+00	7.934185e-01	7.647956e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.923732e+00	3.886231e-01	1.077069e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.250007e+00	3.263715e-01	3.781925e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.749926e+00	4.216912e-01	4.787560e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.083121e+00	3.686878e-01	4.738911e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.395551e+00	2.115540e-01	5.380958e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.159349e+00	2.367070e-01	2.324203e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.993044e-01	1.050856e-01	2.521313e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.182019e-01	1.274199e-01	1.258420e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.330484e-01	6.890291e-02	7.161323e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.673437e-01	4.127006e-02	5.937590e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.869557e-02	3.026735e-02	2.481463e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.675602e-03	3.218544e-03	6.430901e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.837717e+01	3.681032e+00	3.952664e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.124926e+01	1.541215e+00	6.081061e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.979263e+00	6.704995e-01	4.219895e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.398648e+00	1.838102e-01	7.773285e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.499357e+00	3.675199e-01	4.234099e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.531015e+00	3.314419e-01	3.611291e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.816634e+00	1.979048e-01	4.963759e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.350406e+00	1.895393e-01	2.803998e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.320350e-01	1.726221e-01	1.701308e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.597994e-01	1.326798e-01	8.069207e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.041213e-01	4.704179e-02	6.612318e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.446713e-01	2.464775e-02	4.807739e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.252493e-02	4.795209e-03	2.390344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.221959e+02	1.819838e+01	1.351547e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.313368e+01	8.159542e-01	2.680046e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.303911e+01	1.590967e+00	3.153896e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.814194e+00	2.979334e-01	1.816133e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.678812e+00	2.615076e-01	4.025705e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.025116e+00	2.965038e-01	4.197819e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.451200e+00	1.328504e-01	4.815507e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.707248e+00	2.462527e-01	1.069349e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.177314e+00	1.624872e-01	2.736517e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.977744e-01	2.251785e-01	1.235807e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.326425e-01	1.094690e-01	1.327051e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.655158e-02	6.886180e-03	4.794545e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR1_MUF2_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.095997e-01	7.163197e-02	3.352024e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.108964e+00	6.175318e-01	2.875306e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.783028e+00	1.138058e+00	3.730273e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.888947e+00	5.699212e-01	2.834603e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.382361e+00	3.242222e-01	6.226211e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.999375e+00	2.830639e-01	9.756953e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.085413e-01	1.330057e-01	6.179209e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.898201e-02	7.776508e-03	5.678234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.819534e-01	4.642081e-01	1.376621e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.881677e+00	1.412195e+00	4.197858e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.389099e+00	3.537213e-01	2.707944e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.760319e+00	2.402149e-01	7.817931e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.380082e+00	1.732778e-01	6.452595e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.510263e-01	8.519009e-02	3.620815e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.325812e-01	3.166273e-02	1.688382e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.257419e-02	1.726407e-03	1.172113e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.402284e+00	1.786111e+00	4.899162e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.558342e+00	2.275718e+00	5.402259e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.463857e+00	2.474197e-01	9.193613e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.322596e+00	3.188088e-01	1.329643e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.053821e-02	1.726438e-02	8.282002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.627765e-02	1.192558e-02	1.042163e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.040967e-01	7.415465e-02	5.521670e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.617644e-01	2.340892e-01	1.567664e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.573997e-01	4.949334e-01	2.466705e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.602836e+00	7.214441e-01	3.174966e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.536641e+00	9.698250e-01	2.845600e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.226280e+00	7.477001e-01	1.272781e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.585749e+00	3.733264e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.430441e+00	1.948265e-01	1.850845e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.857742e+00	2.578276e-01	6.377888e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.059598e+00	2.254614e-01	7.622388e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.273574e+00	1.539830e-01	6.879732e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.768431e-01	8.142459e-02	4.041120e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.904446e-02	5.724682e-03	4.244139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.468030e-02	5.157348e-02	3.225553e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.041838e-01	2.011472e-01	1.157535e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.296720e-01	5.361987e-01	2.392812e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.562462e+00	8.769491e-01	3.605842e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.432771e+00	1.083009e+00	4.429760e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.523131e+00	1.394979e+00	4.003275e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.174207e+00	1.129870e+00	2.428573e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.270186e+00	5.286870e-01	3.273693e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.868516e+00	1.240079e-01	2.475260e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.131736e+00	1.953734e-01	5.039034e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.289384e+00	2.014483e-01	6.565951e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.489462e+00	1.545379e-01	5.918584e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.520728e-01	9.592936e-02	4.351685e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.272085e-01	4.979368e-02	2.503950e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.213532e-02	3.999196e-03	2.311971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.398087e-01	3.810514e-01	2.154801e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.328156e+00	8.673674e-01	4.092021e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.933619e+00	1.803673e+00	7.118028e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.935620e+00	2.582962e+00	8.271484e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.732974e+00	2.801030e+00	7.916457e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.569314e+00	2.192314e+00	4.349108e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.081434e+00	8.672171e-01	4.013327e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.821369e+00	2.406593e-01	6.051596e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.086889e+00	3.351700e-01	1.181310e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.582660e+00	2.913480e-01	1.119566e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.428367e+00	1.987476e-01	8.603780e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.649827e-02	9.642927e-03	5.384391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.417185e-01	9.265777e-02	9.419030e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.683620e-01	4.554029e-01	3.697853e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.192947e+00	7.794871e-01	3.566183e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.120477e+00	5.047356e-01	1.988714e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.904863e+00	3.210795e-01	3.111847e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.931286e+00	2.884456e-01	7.220783e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.000924e+00	1.521075e-01	5.859529e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.888380e-01	5.554884e-02	3.139614e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.975017e-02	2.313238e-03	1.797035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.839615e-01	4.245440e-01	3.520187e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.638774e+00	1.080575e+00	7.782954e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.781441e+00	1.162630e+00	5.967978e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.704081e+00	6.536539e-01	8.938985e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.893524e+00	2.343040e-01	1.551292e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.973059e+00	2.415774e-01	4.982853e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.081754e+00	1.460008e-01	4.691494e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.377109e-01	7.323765e-02	2.925289e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.183431e-02	5.812425e-03	3.250858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.989185e+01	1.024671e+01	7.028305e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.059223e+01	5.818167e+00	3.167098e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.090731e+01	2.513705e+00	9.881448e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.994913e+00	5.092839e-01	1.897723e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.308541e+00	3.001640e-01	2.043397e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.236171e+00	2.896809e-01	6.812854e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.226395e+00	2.109462e-01	7.441347e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.379727e-02	1.060057e-02	4.834347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.852626e-01	1.009485e-01	9.840231e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.744787e-01	2.570681e-01	1.927565e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.250590e-01	3.223783e-01	2.736084e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.097906e+00	4.320342e-01	3.221610e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.658291e+00	6.214491e-01	3.224882e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.321387e+00	7.078560e-01	2.552866e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.726457e+00	5.679420e-01	8.642806e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.961258e+00	3.273148e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.850743e+00	2.286980e-01	1.569610e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.465684e+00	2.500968e-01	4.438574e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.868788e+00	2.260316e-01	6.313278e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.156670e+00	1.467602e-01	5.101879e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.200394e-01	7.831248e-02	3.769756e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.775339e-02	5.963731e-03	3.800157e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.306743e+00	6.139598e-01	4.043776e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.059408e+00	8.550356e-01	5.512848e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.563692e+00	9.345721e-01	6.502157e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.125162e+00	1.025656e+00	5.987427e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.667986e+00	1.145920e+00	5.362879e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.632600e+00	8.764407e-01	3.307837e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.497789e+00	5.945682e-01	6.532019e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.112774e+00	2.441453e-01	3.246488e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.680861e+00	1.987651e-01	2.602584e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.074422e+00	1.878220e-01	4.145468e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.349260e+00	1.456027e-01	4.178814e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.844493e-01	7.852386e-02	3.409349e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.845872e-02	7.044672e-03	3.817446e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.413229e+01	1.061795e+01	6.595670e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.262709e+01	5.914871e+00	3.319815e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.832332e+01	4.766426e+00	2.228505e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.424259e+01	3.186028e+00	1.264469e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.034757e+01	2.239842e+00	7.031280e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.011063e+00	1.217157e+00	2.760747e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.997563e+00	7.061928e-01	8.811036e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.832764e+00	1.262889e-01	1.989812e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.330606e+00	2.219583e-01	2.461179e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.606536e+00	2.643300e-01	5.642510e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.609727e+00	2.136574e-01	6.912665e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.632753e-02	1.250642e-02	5.942891e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.138344e-01	6.299728e-02	2.480442e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.409543e-01	4.229610e-01	1.563821e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.277679e+00	7.778736e-01	2.042394e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.517103e+00	6.473561e-01	2.883759e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.752848e+00	2.165482e-01	2.556724e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.460559e+00	2.133038e-01	9.822751e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.082047e+00	6.190990e-02	5.741460e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.908847e-02	1.730672e-02	3.551616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.423939e-01	2.661708e-01	7.575498e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.294140e+00	8.607249e-01	2.127242e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.330700e+00	4.342484e-01	3.973137e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.367148e+00	1.794808e-01	5.040771e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.614929e+00	1.143952e-01	6.032109e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.315583e-01	3.839275e-02	2.462370e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.682948e-01	5.085936e-02	9.262774e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.950734e-03	7.080585e-03	4.213494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.937723e+00	1.410100e+00	3.549659e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.848040e+00	1.091126e+00	2.700978e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.448892e+00	2.396357e-01	7.106258e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.078390e+00	2.027456e-01	8.592900e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.031106e-02	1.502862e-02	4.057234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.595494e-02	4.767490e-02	2.521324e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.050650e-01	1.004597e-01	5.808207e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.988933e-01	2.394695e-01	9.323296e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.139037e-01	3.306943e-01	1.504888e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.558034e+00	5.513604e-01	1.490791e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.298388e+00	6.981924e-01	1.574875e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.924323e+00	5.896425e-01	4.576295e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.327446e+00	3.201823e-01	5.609588e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.334844e+00	1.282167e-01	2.222904e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.062585e+00	1.785876e-01	4.579361e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.231821e+00	1.424630e-01	6.835626e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.397378e+00	8.375318e-02	5.454239e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.666340e-01	2.904586e-02	2.799351e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.942242e-02	8.156155e-03	2.381645e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.626730e-01	1.398798e-01	4.735334e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.782543e-01	2.241375e-01	8.235982e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.246143e-01	3.936798e-01	1.382679e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.490543e+00	5.946244e-01	1.847784e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.323497e+00	7.873845e-01	2.337761e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.072541e+00	8.338332e-01	1.713353e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.753638e+00	8.521206e-01	1.244714e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.061708e+00	5.126575e-01	5.533868e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.911283e+00	8.356432e-02	2.561696e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.305370e+00	1.485899e-01	4.706557e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.572308e+00	1.342009e-01	5.396939e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.653538e+00	8.570139e-02	4.399153e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.788575e-01	3.692026e-02	2.870045e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.667498e-01	2.928542e-02	1.516848e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.490099e-02	6.221903e-03	1.131371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.631902e+00	8.796032e-01	3.032120e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.262155e+00	1.158190e+00	3.812850e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.137096e+00	1.787247e+00	5.449314e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.590283e+00	1.740779e+00	5.764193e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.078094e+00	1.755041e+00	4.383800e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.687928e+00	9.731424e-01	1.983717e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.153717e+00	2.139582e-01	4.104234e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.768366e+00	2.501736e-01	6.558039e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.892017e+00	2.454602e-01	8.638281e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.315068e+00	1.776498e-01	6.734012e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.133515e+00	8.529955e-02	5.150877e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.999819e-02	7.279511e-03	2.125415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.047937e-01	5.779882e-02	6.743275e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.313702e-01	3.046243e-01	1.844947e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.661158e+00	5.576103e-01	2.457169e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.968469e+00	5.613133e-01	3.149892e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.352664e+00	2.284131e-01	1.671670e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.351483e+00	2.330976e-01	7.155194e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.146097e+00	8.921057e-02	5.081079e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.790381e-01	7.739072e-02	2.129034e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.541553e-02	1.229706e-02	1.196004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.230252e-01	1.368275e-01	1.863954e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.565664e+00	6.847779e-01	3.122656e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.875008e+00	8.021559e-01	3.539279e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.778845e+00	6.557543e-01	1.534402e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.569019e+00	1.572625e-01	1.557524e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.383931e+00	2.129455e-01	4.490396e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.135309e+00	9.533302e-02	4.068561e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.673624e-01	5.449777e-02	2.014619e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.909677e-02	1.289413e-02	1.564983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.381439e+01	4.543972e+00	2.528845e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.469627e+01	4.001869e+00	2.384832e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.199604e+01	2.407855e+00	8.378557e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.300934e+00	6.147018e-01	5.014317e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.886727e+00	2.610899e-01	4.783096e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.051275e+00	2.197306e-01	5.802947e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.180459e-01	1.492291e-01	4.494475e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.725444e-02	1.272953e-02	2.208691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.708053e-01	1.172369e-01	8.191814e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.483208e-01	1.928956e-01	1.202243e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.979504e-01	2.611987e-01	1.385143e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.086094e+00	4.792174e-01	1.736980e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.439255e+00	4.600342e-01	2.007099e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.010862e+00	5.619502e-01	1.381265e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.482512e+00	4.171591e-01	7.953874e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.931818e+00	3.516359e-01	4.709152e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.980155e+00	1.515691e-01	1.553075e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.735408e+00	1.887658e-01	3.969403e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.031570e+00	1.606475e-01	5.670323e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.250251e+00	8.878620e-02	4.352581e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.878201e-01	3.698524e-02	2.474256e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.732016e-02	7.812582e-03	2.269005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.520340e+00	5.598710e-01	4.137008e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.289800e+00	5.169562e-01	2.232734e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.905818e+00	6.912144e-01	2.587596e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.394531e+00	9.018196e-01	2.714121e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.796492e+00	7.123333e-01	2.776553e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.034879e+00	5.149253e-01	3.586851e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.638224e+00	6.468855e-01	1.121744e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.508588e+00	2.558580e-01	7.340005e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.036557e+00	1.299270e-01	2.469055e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.396525e+00	1.430640e-01	3.656874e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.412273e+00	8.819810e-02	3.224083e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.526789e-01	3.585784e-02	2.189895e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.536400e-02	8.395803e-03	2.035776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.296543e+01	6.174333e+00	3.054444e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.658088e+01	5.967560e+00	2.032216e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.438527e+01	3.187298e+00	1.773746e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.260487e+01	2.189294e+00	9.729456e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.099058e+01	2.105930e+00	6.132185e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.739871e+00	1.016778e+00	2.557893e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.663028e+00	5.509397e-01	3.378084e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.996831e+00	1.482690e-01	3.558233e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.718948e+00	2.123842e-01	3.715142e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.438860e+00	1.772228e-01	5.079156e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.329306e+00	1.047053e-01	4.639840e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.161855e-02	9.744878e-03	2.778811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.237067e-01	8.160916e-02	3.670829e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.209889e+00	6.891606e-01	3.006916e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.773728e+00	1.029112e+00	3.597198e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.838045e+00	5.148599e-01	3.776715e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.341575e+00	3.281411e-01	6.746948e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.960045e+00	2.821329e-01	9.738582e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.023708e-01	1.332176e-01	5.975783e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.720936e-02	7.659533e-03	5.385408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.699981e-01	5.291032e-01	1.501504e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.903490e+00	1.344992e+00	4.156265e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.317921e+00	2.574266e-01	2.825330e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.724142e+00	2.451955e-01	7.432066e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.338501e+00	1.734520e-01	6.477649e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.360069e-01	8.474396e-02	3.618328e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.412653e-01	3.244637e-02	1.656920e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.329623e-02	1.773262e-03	1.068070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.612418e+00	1.947084e+00	5.259613e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.685979e+00	2.208857e+00	5.372163e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.241664e+00	2.603623e-01	1.094343e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.285919e+00	3.316834e-01	1.263280e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.020702e-02	1.751244e-02	7.823452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.387501e-02	2.021285e-02	1.579860e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.156064e-01	8.041254e-02	6.525011e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.049921e-01	2.611428e-01	1.674390e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.071641e-01	5.078052e-01	2.691062e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.595620e+00	6.984551e-01	3.191976e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.550880e+00	9.478373e-01	2.699001e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.301350e+00	8.026271e-01	1.229154e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.530520e+00	3.135341e-01	8.115250e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.449233e+00	2.075800e-01	1.983770e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.816038e+00	2.627430e-01	6.582887e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.001061e+00	2.248900e-01	7.078085e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.272326e+00	1.531761e-01	6.808908e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.596433e-01	8.045265e-02	4.478456e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.786730e-02	5.308004e-03	3.581822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.567776e-02	7.046646e-02	4.111344e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.657367e-01	2.524242e-01	1.288720e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.368216e-01	4.779718e-01	2.660742e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.728623e+00	1.018724e+00	4.045057e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.536577e+00	1.135233e+00	4.325160e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.450607e+00	1.273901e+00	3.832731e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.144382e+00	1.043165e+00	2.230594e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.336542e+00	6.129035e-01	2.866069e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.826191e+00	1.308849e-01	2.350462e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.073608e+00	2.058307e-01	5.221598e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.244804e+00	2.016731e-01	6.061706e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.453535e+00	1.507252e-01	5.981743e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.597170e-01	9.651939e-02	4.448326e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.262258e-01	4.996110e-02	2.541321e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.325249e-02	3.872615e-03	1.927382e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.168145e-01	4.771714e-01	2.389901e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.395714e+00	8.570994e-01	4.399027e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.123153e+00	1.850050e+00	7.813138e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.150606e+00	2.785634e+00	9.183947e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.720788e+00	2.775983e+00	7.498049e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.661680e+00	2.114329e+00	4.192128e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.144738e+00	7.635979e-01	1.566701e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.707092e+00	2.526959e-01	6.120069e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.996350e+00	3.458051e-01	1.047237e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.540207e+00	2.986841e-01	1.160802e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.402301e+00	1.995572e-01	9.511855e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.655986e-02	9.197963e-03	4.942653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.511374e-01	9.822041e-02	1.022294e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.268224e-01	4.964559e-01	3.906448e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.189863e+00	7.695901e-01	3.420064e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.121172e+00	4.530247e-01	1.284668e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.861847e+00	3.184827e-01	3.133200e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.930312e+00	2.932526e-01	7.108504e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.850521e-01	1.515723e-01	5.663091e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.844723e-01	5.633425e-02	3.032298e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.838426e-02	2.101255e-03	1.871823e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.958766e-01	4.852853e-01	3.799871e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.776750e+00	1.119733e+00	8.307972e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.839781e+00	1.194279e+00	5.677414e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.610410e+00	5.625407e-01	1.618737e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.861193e+00	2.322047e-01	1.549348e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.953066e+00	2.427829e-01	5.016277e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.077142e+00	1.496880e-01	4.456837e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.297453e-01	7.228872e-02	2.929800e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.378931e-02	5.952930e-03	3.015204e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.205828e+01	1.127985e+01	7.481640e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.120036e+01	6.238965e+00	3.229031e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.083806e+01	2.196501e+00	1.435096e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.996900e+00	5.939355e-01	8.419175e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.213098e+00	2.668185e-01	2.617264e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.208842e+00	2.984718e-01	6.736453e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.248812e+00	2.188384e-01	6.792681e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.001596e-02	1.044394e-02	4.718191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.030746e-01	1.090551e-01	1.124081e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.842214e-01	2.476899e-01	2.022595e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.998153e-01	4.049482e-01	2.839563e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.157896e+00	5.062375e-01	3.449224e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.714707e+00	6.251004e-01	3.150718e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.256680e+00	6.565846e-01	2.393709e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.702634e+00	5.559933e-01	8.881245e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.980887e+00	3.171573e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.836723e+00	2.066538e-01	1.579124e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.465528e+00	2.589385e-01	4.336120e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.841785e+00	2.240558e-01	5.502830e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.133893e+00	1.442572e-01	6.044886e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.088915e-01	7.832603e-02	3.818945e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.591395e-02	5.457318e-03	3.341798e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.417796e+00	6.017267e-01	4.426677e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.977897e+00	7.753350e-01	5.838603e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.767663e+00	1.070230e+00	6.552205e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.293451e+00	1.197777e+00	6.540056e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.586251e+00	1.087458e+00	5.097215e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.613144e+00	8.510796e-01	2.991854e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.413247e+00	4.863004e-01	1.249077e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.156164e+00	2.597273e-01	3.236009e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.676051e+00	1.838620e-01	1.703109e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.093129e+00	1.930788e-01	3.543835e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.297738e+00	1.413038e-01	4.558606e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.804731e-01	7.913007e-02	3.503423e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.971743e-02	6.873436e-03	3.403273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.607438e+01	1.161956e+01	6.902641e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.352789e+01	6.882167e+00	3.456870e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.815761e+01	4.777721e+00	2.111641e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.426552e+01	3.409447e+00	1.295037e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.021296e+01	2.182577e+00	9.462666e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.015800e+00	9.536595e-01	4.525588e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.943274e+00	5.891562e-01	4.643926e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.942247e+00	2.879274e-01	6.632428e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.284499e+00	2.377920e-01	3.190409e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.534925e+00	2.661603e-01	5.956923e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.575529e+00	2.209127e-01	7.662189e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.473688e-02	1.206649e-02	5.629728e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.268553e-01	7.455562e-02	2.910462e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.016794e+00	4.527696e-01	1.764209e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.343815e+00	7.906311e-01	2.008798e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.497310e+00	6.513132e-01	2.473582e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.615743e+00	2.107081e-01	3.604352e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.459412e+00	2.286475e-01	8.946311e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.042561e+00	6.663825e-02	5.812230e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.084202e-02	1.630177e-02	3.321230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.265986e-01	3.153137e-01	8.482346e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.354534e+00	7.866948e-01	2.122885e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.325596e+00	4.452988e-01	6.768793e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.265568e+00	1.778826e-01	5.588651e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.578651e+00	1.206591e-01	5.802410e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.904663e-01	4.033206e-02	2.724986e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.846650e-01	6.161059e-02	8.017804e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.995127e-03	6.077466e-03	3.937861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.192341e+00	1.501644e+00	3.939250e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.860372e+00	1.040545e+00	3.379620e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.241799e+00	2.534750e-01	8.367958e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.028942e+00	2.175031e-01	7.899101e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.272743e-02	1.342884e-02	3.927145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.665300e-02	5.533963e-02	3.041325e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.203592e-01	1.075790e-01	6.073542e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.966173e-01	2.022908e-01	1.239190e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.746406e-01	3.972885e-01	1.569632e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.613667e+00	5.635351e-01	1.615837e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.241709e+00	5.804778e-01	1.354472e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.947563e+00	6.503168e-01	4.757794e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.296406e+00	2.129459e-01	1.307362e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.392533e+00	1.257178e-01	1.506821e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.987220e+00	1.840082e-01	4.614973e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.245594e+00	1.550443e-01	6.081001e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.347338e+00	8.345835e-02	5.435032e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.490763e-01	3.075814e-02	3.262891e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.176319e-02	7.320502e-03	1.909923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.004700e-01	1.542569e-01	5.718916e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.500998e-01	2.736134e-01	9.176843e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.838577e-01	4.463381e-01	1.557310e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.541363e+00	5.595447e-01	1.986856e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.452090e+00	8.796475e-01	2.131180e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.098174e+00	7.314218e-01	2.220465e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.694059e+00	6.977727e-01	1.218460e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.990299e+00	3.351413e-01	6.932150e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.994003e+00	2.009889e-01	9.692536e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.433831e+00	1.441860e-01	2.862233e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.454015e+00	1.359047e-01	5.939472e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.576485e+00	9.084315e-02	4.724286e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.354489e-01	4.401328e-02	2.960435e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.746396e-01	3.685804e-02	1.295234e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.530029e-02	5.671461e-03	1.069417e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.823146e+00	1.074237e+00	3.359849e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.498211e+00	1.187626e+00	4.540880e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.203403e+00	1.784353e+00	6.387000e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.897756e+00	1.950681e+00	5.692281e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.152221e+00	1.622481e+00	4.594627e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.663484e+00	1.126652e+00	1.978961e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.266697e+00	2.767141e-01	2.823089e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.654444e+00	2.219405e-01	7.252671e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.796965e+00	2.478883e-01	8.300327e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.167563e+00	1.758875e-01	7.999358e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.160209e+00	1.052976e-01	4.375695e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.002240e-02	6.830349e-03	2.267972e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.246584e-01	7.020690e-02	6.660268e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.319611e-01	2.881312e-01	2.390788e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.771566e+00	6.285107e-01	2.593431e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.955093e+00	5.225867e-01	3.649765e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.258165e+00	2.411191e-01	2.177110e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.371598e+00	2.620998e-01	6.284584e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.082850e+00	9.555250e-02	5.393605e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.832052e-01	7.114862e-02	2.116507e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.622121e-02	1.233233e-02	9.312488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.395982e-01	1.432898e-01	2.093225e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.605853e+00	6.542042e-01	3.355931e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.972905e+00	7.827885e-01	3.811743e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.884952e+00	7.609816e-01	1.492626e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.483455e+00	1.497522e-01	2.247130e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.355332e+00	2.211148e-01	4.313907e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.119990e+00	9.736358e-02	3.877254e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.453463e-01	5.963782e-02	2.053191e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.015152e-02	1.266101e-02	1.385268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.494071e+01	5.023489e+00	2.780957e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.508758e+01	3.940894e+00	1.955123e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.198415e+01	2.314687e+00	8.267696e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.193374e+00	5.995779e-01	5.119883e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.903000e+00	2.653682e-01	4.332943e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.002936e+00	2.247005e-01	5.792858e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.836351e-01	1.551639e-01	4.359556e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.958582e-02	1.272379e-02	2.114833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.851714e-01	1.138313e-01	9.027027e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.591948e-01	1.984401e-01	1.290054e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.112452e-01	2.502771e-01	1.613774e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.050160e+00	3.736593e-01	1.866389e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.483358e+00	4.860302e-01	1.947700e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.031208e+00	5.356009e-01	1.619832e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.496911e+00	4.303310e-01	8.466525e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.927745e+00	2.997090e-01	5.028155e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.011735e+00	1.875733e-01	1.202528e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.682199e+00	1.859733e-01	3.572952e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.042870e+00	1.700911e-01	5.078223e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.213160e+00	9.196178e-02	4.450225e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.591844e-01	3.838315e-02	2.984699e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.953954e-02	7.889005e-03	1.673388e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.555239e+00	5.910719e-01	2.801329e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.305226e+00	4.723532e-01	3.270517e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.925958e+00	7.061686e-01	2.820918e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.346432e+00	7.248275e-01	2.479308e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.766650e+00	7.573351e-01	3.208633e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.213195e+00	6.546448e-01	1.943660e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.539196e+00	5.794629e-01	6.586327e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.401142e+00	1.327299e-01	1.424516e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.207091e+00	2.863185e-01	1.013228e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.297331e+00	1.386954e-01	4.025784e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.400355e+00	8.832408e-02	3.402903e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.515088e-01	3.248529e-02	2.081597e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.874667e-02	7.002367e-03	1.963892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.392652e+01	6.799390e+00	3.289163e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.664726e+01	4.726322e+00	1.967187e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.514361e+01	3.820632e+00	1.484217e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.301658e+01	2.485976e+00	1.098274e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.096111e+01	1.787098e+00	6.648759e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.623817e+00	1.210927e+00	2.372081e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.574152e+00	4.450055e-01	3.808788e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.020670e+00	2.746784e-01	4.601639e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.691281e+00	2.092816e-01	3.472905e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.376448e+00	1.839267e-01	5.431476e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.309249e+00	1.084216e-01	4.440873e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.275425e-02	9.233952e-03	2.826453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.373625e-01	9.619679e-02	3.508551e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.380619e+00	8.506224e-01	3.023732e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.986230e+00	1.354714e+00	3.177738e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.675950e+00	6.622655e-01	6.167668e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.082653e+00	2.857469e-01	6.467413e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.896725e+00	2.471074e-01	1.186875e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.884607e-01	1.260990e-01	8.557534e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.306603e-02	8.894130e-03	7.491044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.070127e+00	6.572225e-01	1.450529e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.974248e+00	1.728390e+00	3.740054e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.980826e+00	3.853728e-01	2.858776e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.656812e+00	1.936806e-01	8.571845e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.417172e+00	1.575832e-01	8.960452e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.845576e-01	8.601737e-02	4.972579e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.570460e-01	3.476885e-02	2.132377e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.551224e-02	2.280647e-03	1.621500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.646208e+00	2.290788e+00	4.738969e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.133482e+00	2.725320e+00	4.299315e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.046020e+00	1.822648e-01	9.696757e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.554005e+00	2.744322e-01	1.662307e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.120992e-01	1.869490e-02	1.206461e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.268348e-02	1.057477e-02	9.055036e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.106266e-01	8.538627e-02	6.435105e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.278590e-01	3.047214e-01	1.734691e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.882417e-01	6.327087e-01	2.788374e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.814160e+00	1.011989e+00	3.262998e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.664077e+00	1.180223e+00	2.454751e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.300490e+00	1.025568e+00	8.608993e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.476563e+00	5.519483e-01	1.747421e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.193436e+00	1.931125e-01	3.230002e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.690638e+00	2.306588e-01	6.874015e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.960060e+00	2.062733e-01	9.152831e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.262079e+00	1.463428e-01	8.823693e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.915359e-01	8.160440e-02	6.015727e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.495892e-02	6.258795e-03	6.063755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.116390e-02	4.595418e-02	2.463163e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.811016e-01	2.911860e-01	1.520638e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.664038e-01	6.674702e-01	2.835868e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.857896e+00	1.193379e+00	4.074923e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.821141e+00	1.581756e+00	4.290922e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.662041e+00	1.725794e+00	3.364636e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.053753e+00	1.394423e+00	1.686225e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.016034e+00	7.192308e-01	7.099898e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.578162e+00	1.225652e-01	2.799498e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.007702e+00	1.721798e-01	5.543192e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.209694e+00	1.753328e-01	8.372989e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.504319e+00	1.388882e-01	7.748483e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.211525e-01	9.507293e-02	5.752795e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.431847e-01	5.017857e-02	3.656051e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.737286e-02	4.426747e-03	3.198094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.212016e-01	3.116795e-01	1.893506e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.463076e+00	1.097195e+00	4.748491e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.223330e+00	2.282823e+00	7.599433e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.148398e+00	3.183492e+00	8.343282e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.676342e+00	3.519559e+00	7.061357e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.215171e+00	2.821635e+00	3.331616e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.678731e+00	1.272191e+00	1.124396e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.457914e+00	2.021930e-01	5.497366e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.044795e+00	2.743013e-01	1.252099e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.697364e+00	2.645947e-01	1.450472e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.631636e+00	1.971533e-01	1.218110e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.958036e-02	1.051027e-02	8.075977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.792128e-01	1.133827e-01	1.123901e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.093532e+00	6.147578e-01	4.112743e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.355050e+00	9.487766e-01	2.724813e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.911666e+00	5.361182e-01	1.671223e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.693065e+00	2.673699e-01	2.915892e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.885827e+00	2.521175e-01	8.428156e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.016012e+00	1.492491e-01	7.680956e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.032465e-01	5.917070e-02	4.224024e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.110951e-02	2.914466e-03	3.019179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.234415e+00	5.814529e-01	4.697027e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.393756e+00	1.567698e+00	8.869531e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.846721e+00	1.352415e+00	4.448675e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.152122e+00	5.889602e-01	1.208877e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.662296e+00	2.009657e-01	1.523590e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.979341e+00	1.928253e-01	5.464553e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.159706e+00	1.402734e-01	6.483210e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.854234e-01	7.740437e-02	3.831271e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.840447e-02	6.902860e-03	4.229678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.068241e+01	1.589313e+01	8.638648e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.149807e+01	7.163685e+00	2.749711e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.965325e+00	2.187377e+00	5.543903e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.310610e+00	6.905001e-01	5.224228e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.133869e+00	1.976364e-01	1.811561e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.383659e+00	2.425437e-01	7.393502e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.433186e+00	2.003594e-01	8.956930e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.733467e-02	1.216232e-02	7.146614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.018429e-01	1.109277e-01	1.078921e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.278828e-01	2.822575e-01	2.361385e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.760101e-01	4.756606e-01	3.258889e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.338218e+00	6.658378e-01	3.543783e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.816015e+00	7.604499e-01	3.161268e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.406136e+00	8.543881e-01	1.954182e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.741393e+00	7.469654e-01	3.414393e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.840116e+00	4.192792e-01	1.982934e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.626536e+00	2.082661e-01	1.973972e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.318828e+00	2.233649e-01	4.454193e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.794591e+00	1.983004e-01	6.970728e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.179499e+00	1.426609e-01	7.168031e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.324171e-01	7.916383e-02	5.137831e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.354972e-02	6.272632e-03	5.761677e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.567690e+00	6.894712e-01	4.849674e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.649275e+00	1.157032e+00	7.021320e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.325574e+00	1.470385e+00	7.470197e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.721374e+00	1.466314e+00	6.686047e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.663773e+00	1.206177e+00	4.293180e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.521496e+00	1.036820e+00	2.010649e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.157248e+00	6.327222e-01	1.439063e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.815534e+00	2.828457e-01	4.916395e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.561205e+00	1.575429e-01	1.445141e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.028475e+00	1.633674e-01	4.424722e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.345832e+00	1.284782e-01	5.891355e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.380847e-01	8.162494e-02	4.463661e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.613580e-02	7.537074e-03	5.214173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.315392e+01	1.518390e+01	7.723221e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.555803e+01	8.724586e+00	3.356543e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.879998e+01	5.909879e+00	1.857270e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.325394e+01	3.555622e+00	9.360817e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.875245e+00	2.331045e+00	3.877557e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.060065e+00	1.269427e+00	1.088219e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.429540e+00	8.115866e-01	4.528750e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.514201e+00	2.241463e-01	4.073035e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.182079e+00	1.893989e-01	2.690193e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.601982e+00	2.297426e-01	6.301931e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.794973e+00	2.065183e-01	8.460969e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.153428e-02	1.310004e-02	8.506427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.465530e-01	7.387137e-02	2.991640e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.260992e+00	5.518258e-01	2.023558e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.732907e+00	8.041782e-01	2.141564e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.701869e+00	4.329821e-01	4.864128e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.332667e+00	2.509508e-01	6.026167e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.019294e+00	1.933705e-01	7.747433e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.050384e-01	5.644875e-02	4.192222e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.561227e-02	1.558968e-02	2.929524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.050367e+00	3.467957e-01	9.887631e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.964964e+00	8.520568e-01	2.322393e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.307007e+00	1.452551e-01	1.119336e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.734764e+00	1.737959e-01	6.138103e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.316102e+00	1.006862e-01	4.200644e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.709103e-01	2.750579e-02	2.053171e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.970302e-01	3.647079e-02	7.273300e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.030582e-02	5.199053e-03	4.365043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.928249e+00	1.543057e+00	4.293280e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.978389e+00	6.910056e-01	3.591410e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.669143e+00	2.686370e-01	7.515701e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.815087e+00	1.831124e-01	6.614978e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.852031e-02	1.111316e-02	3.538340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.328967e-02	3.420773e-02	2.292425e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.055398e-01	1.028962e-01	6.420893e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.443121e-01	2.460987e-01	1.267963e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.072354e+00	4.448435e-01	1.854531e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.820455e+00	6.833366e-01	1.934758e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.543759e+00	6.704988e-01	1.526256e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.138588e+00	4.930574e-01	3.643334e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.478777e+00	1.888354e-01	6.384490e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.348176e+00	1.667484e-01	3.022706e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.779302e+00	1.940504e-01	5.307103e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.920194e+00	1.430536e-01	6.965143e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.220729e+00	8.073618e-02	4.246481e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.070307e-01	3.106761e-02	2.380407e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.908921e-02	7.347750e-03	1.868723e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.288677e-01	1.222938e-01	4.908329e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.509241e-01	2.608893e-01	1.186382e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.092589e+00	4.253849e-01	1.990072e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.944594e+00	7.225516e-01	2.731466e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.929890e+00	9.980241e-01	2.718620e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.593550e+00	7.807190e-01	2.072008e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.085966e+00	6.244988e-01	1.027860e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.224676e+00	2.557447e-01	6.330910e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.831635e+00	1.233462e-01	2.271842e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.029733e+00	1.662059e-01	5.347534e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.163382e+00	1.376238e-01	4.900262e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.382854e+00	8.835554e-02	3.894849e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.836363e-01	4.341471e-02	2.208622e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.584743e-01	2.617634e-02	1.193415e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.681673e-02	4.392840e-03	1.003924e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.522030e+00	9.280417e-01	3.459957e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.799809e+00	1.395342e+00	5.434157e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.646016e+00	1.814915e+00	6.978142e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.888191e+00	2.121931e+00	6.826799e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.041284e+00	1.571736e+00	4.738736e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.006214e+00	7.214643e-01	2.331066e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.991218e+00	1.498430e-01	5.220911e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.149412e+00	2.700271e-01	7.360158e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.437373e+00	2.566845e-01	7.400242e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.030120e+00	1.753007e-01	6.352615e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.092533e+00	9.144117e-02	4.122405e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.195904e-02	6.207262e-03	2.037942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.436535e-01	7.555631e-02	8.444364e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.170262e-01	3.814729e-01	2.581872e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.099582e+00	6.430833e-01	2.588823e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.120547e+00	3.388365e-01	6.954452e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.045029e+00	2.735010e-01	3.177839e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.960494e+00	2.220287e-01	6.068065e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.006864e+00	8.225213e-02	3.886636e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.591143e-01	5.550681e-02	1.842342e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.833845e-02	9.992592e-03	9.564470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.209081e-01	2.026130e-01	2.407200e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.205158e+00	8.537707e-01	4.593136e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.771831e+00	9.199074e-01	4.201151e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.054565e+00	5.040510e-01	7.056581e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.130036e+00	1.990437e-01	3.165810e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.934676e+00	1.875223e-01	4.079762e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.010319e+00	9.584678e-02	2.956144e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.678111e-01	5.054645e-02	1.520674e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.535772e-02	9.519111e-03	1.415753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.050920e+01	6.693383e+00	4.321939e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.957310e+01	4.396778e+00	2.358800e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.291287e+01	2.062371e+00	6.974693e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.480133e+00	2.586955e-01	7.063305e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.265807e+00	2.622910e-01	3.887349e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.865028e+00	2.033309e-01	4.439631e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.409461e-01	1.202726e-01	3.763494e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.805964e-02	1.090487e-02	1.989225e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.637057e-01	9.979242e-02	9.937359e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.832906e-01	1.783107e-01	1.828977e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.329147e-01	3.649964e-01	2.057912e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.186595e+00	4.363645e-01	2.356568e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.684369e+00	5.322507e-01	2.234697e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.254323e+00	5.647907e-01	1.660537e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.729901e+00	4.185407e-01	5.273009e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.014633e+00	1.698937e-01	5.852163e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.927200e+00	2.044011e-01	1.689564e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.471124e+00	2.110477e-01	4.579172e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.800747e+00	1.626061e-01	5.396367e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.096547e+00	8.391206e-02	3.729839e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.436627e-01	3.021530e-02	2.147855e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.811176e-02	7.149989e-03	1.755624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.247797e+00	2.658733e-01	5.919094e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.697025e+00	6.037571e-01	3.048966e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.442033e+00	9.080340e-01	3.852981e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.054198e+00	1.079544e+00	3.982310e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.494312e+00	8.294490e-01	3.538596e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.647651e+00	6.074987e-01	2.049608e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.815525e+00	5.183163e-01	8.915142e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.457312e+00	1.174493e-01	7.728661e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.855075e+00	1.623969e-01	2.920984e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.995650e+00	1.457087e-01	3.744369e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.238224e+00	8.774388e-02	2.944651e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.146987e-01	3.237385e-02	1.639954e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.915338e-02	5.899237e-03	1.690333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.938965e+01	8.508168e+00	4.207149e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.147060e+01	6.386419e+00	2.565340e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.765029e+01	2.908615e+00	1.675404e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.485393e+01	2.473368e+00	1.047077e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.196590e+01	1.687306e+00	5.717242e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.761798e+00	1.094641e+00	1.918319e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.002935e+00	3.147019e-01	7.089272e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.403828e+00	2.428867e-01	2.111854e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.235233e+00	2.167357e-01	4.156388e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.230539e+00	1.847662e-01	4.317930e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.271173e+00	1.112252e-01	3.949858e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.541328e-02	7.801001e-03	2.457498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.623126e-01	1.153273e-01	4.082044e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.466312e+00	8.773662e-01	3.096796e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.980885e+00	1.242508e+00	2.967707e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.744591e+00	6.474667e-01	4.130650e-03
4.150000e-01	3.500000e-02	3.500000e-02	3.003535e+00	2.812095e-01	6.951870e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.826665e+00	2.438915e-01	1.162312e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.429866e-01	1.213152e-01	8.188888e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.010097e-02	8.782654e-03	6.895448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.178077e+00	7.144405e-01	1.580147e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.049556e+00	1.645781e+00	3.647898e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.972601e+00	3.321347e-01	2.028549e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.564765e+00	2.000826e-01	8.948676e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.356885e+00	1.558608e-01	8.665645e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.580805e-01	8.431034e-02	4.676817e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.435567e-01	3.378154e-02	2.071778e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.426479e-02	2.230804e-03	1.596431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.902569e+00	2.407739e+00	4.967874e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.220771e+00	2.592590e+00	4.210121e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.032039e+00	1.952897e-01	1.002419e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.386020e+00	2.770076e-01	1.669950e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.042607e-01	1.852460e-02	1.151792e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.625751e-02	1.398892e-02	1.254931e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.307056e-01	9.950556e-02	7.476848e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.674340e-01	3.357652e-01	1.933447e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.036994e+00	6.388061e-01	2.832097e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.894429e+00	1.023068e+00	3.208897e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.739063e+00	1.185458e+00	2.379830e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.329634e+00	9.681334e-01	7.672991e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.513062e+00	4.881226e-01	1.865944e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.145085e+00	1.970285e-01	3.182299e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.661648e+00	2.470483e-01	6.892561e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.857673e+00	2.108909e-01	9.644035e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.218649e+00	1.407473e-01	8.094968e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.595304e-01	7.918267e-02	5.754702e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.247721e-02	6.254394e-03	5.696777e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.221127e-02	6.771878e-02	3.755039e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.457057e-01	3.287425e-01	1.649190e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.071045e+00	7.453102e-01	3.205171e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.956657e+00	1.210043e+00	4.223308e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.963206e+00	1.639630e+00	4.300393e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.699842e+00	1.641261e+00	3.221290e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.150706e+00	1.373589e+00	1.668143e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.114631e+00	7.347251e-01	1.153081e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.588381e+00	1.229330e-01	2.390009e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.903496e+00	1.876987e-01	6.344293e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.128961e+00	1.793309e-01	8.668814e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.450121e+00	1.393355e-01	7.724476e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.709838e-01	9.545673e-02	5.483724e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.376697e-01	4.870067e-02	3.292017e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.482848e-02	4.265245e-03	3.266679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.336887e-01	4.291217e-01	2.313671e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.679802e+00	1.287544e+00	5.382556e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.448336e+00	2.375244e+00	8.201423e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.376710e+00	3.299683e+00	8.507474e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.963040e+00	3.603797e+00	6.940804e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.358860e+00	2.723100e+00	3.238168e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.766847e+00	1.183420e+00	8.378379e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.409657e+00	2.196714e-01	6.549554e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.873719e+00	3.046802e-01	1.354172e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.584499e+00	2.608857e-01	1.462107e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.547523e+00	1.943114e-01	1.176192e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.670535e-02	1.016045e-02	7.503793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.052931e-01	1.340951e-01	1.252645e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.128745e+00	6.106633e-01	4.232349e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.400226e+00	9.264891e-01	2.459163e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.936732e+00	5.144962e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.681148e+00	2.727511e-01	3.065097e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.825388e+00	2.441514e-01	8.473201e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.507665e-01	1.393371e-01	7.842208e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.962287e-01	6.012331e-02	3.613104e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.056088e-02	2.907611e-03	2.825350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.425092e+00	7.024681e-01	5.322240e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.523862e+00	1.533093e+00	9.172813e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.911633e+00	1.308942e+00	4.130990e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.198813e+00	5.688478e-01	1.867646e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.629716e+00	2.041170e-01	1.620521e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.923617e+00	1.982412e-01	5.664899e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.122366e+00	1.387894e-01	6.164193e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.515946e-01	7.242371e-02	3.844933e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.798292e-02	7.016319e-03	3.826036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.362974e+01	1.680236e+01	9.078798e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.182291e+01	6.874479e+00	2.645114e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.144529e+00	2.206176e+00	4.745274e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.288204e+00	5.682048e-01	4.988423e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.124758e+00	2.136983e-01	1.672221e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.309239e+00	2.466479e-01	7.211476e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.369604e+00	1.980854e-01	9.390052e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.272422e-02	1.205794e-02	6.794400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.229771e-01	1.306740e-01	1.233760e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.532273e-01	2.932448e-01	2.528065e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.270781e-01	4.770246e-01	3.420830e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.392709e+00	6.589072e-01	3.527037e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.908391e+00	8.060161e-01	3.058456e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.442980e+00	8.455275e-01	1.778490e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.765607e+00	6.981616e-01	3.128974e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.802097e+00	3.244469e-01	2.673521e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.649611e+00	2.131053e-01	1.988822e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.281311e+00	2.340098e-01	4.877950e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.752535e+00	2.015839e-01	6.989832e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.117976e+00	1.368956e-01	6.475351e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.065922e-01	7.611642e-02	5.160517e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.118692e-02	6.289487e-03	5.213852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.729612e+00	8.028058e-01	5.326599e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.740174e+00	1.171037e+00	7.383293e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.451628e+00	1.363480e+00	7.991009e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.850519e+00	1.502790e+00	6.288775e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.766789e+00	1.245174e+00	4.257860e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.555938e+00	9.641625e-01	1.804046e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.243718e+00	6.771488e-01	1.951992e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.901817e+00	3.727925e-01	4.745393e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.469448e+00	1.713884e-01	2.034791e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.976431e+00	1.674832e-01	4.871323e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.311978e+00	1.295042e-01	5.606462e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.007472e-01	8.018092e-02	4.262645e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.304038e-02	7.449307e-03	4.932296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.608412e+01	1.637193e+01	8.030745e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.574872e+01	8.093004e+00	3.245064e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.923765e+01	6.011945e+00	1.859325e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.378711e+01	4.114327e+00	9.607885e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.921512e+00	1.985496e+00	4.973106e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.160405e+00	1.333500e+00	8.699200e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.358111e+00	6.210477e-01	3.532440e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.536399e+00	2.243877e-01	5.031540e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.132398e+00	1.960423e-01	2.438949e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.567193e+00	2.384264e-01	6.528855e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.672378e+00	1.973765e-01	8.816822e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.778031e-02	1.294934e-02	8.022006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.682991e-01	8.946981e-02	3.208931e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.338882e+00	5.647161e-01	2.054112e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.738302e+00	7.979613e-01	1.995440e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.593499e+00	3.170368e-01	1.682817e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.342447e+00	2.391009e-01	5.248311e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.995677e+00	1.882183e-01	7.795336e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.815760e-01	5.882673e-02	4.278017e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.270371e-02	1.568047e-02	2.988528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.159758e+00	4.000519e-01	1.106449e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.024905e+00	8.385472e-01	2.390484e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.186647e+00	8.970978e-02	2.482275e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.725741e+00	1.836309e-01	5.411485e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.262321e+00	1.046089e-01	4.307930e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.624205e-01	3.071810e-02	2.057626e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.829127e-01	4.050076e-02	7.690067e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.974667e-03	6.437935e-03	4.109687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.259472e+00	1.675336e+00	4.659430e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.950899e+00	5.912058e-01	4.643248e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.535461e+00	2.875988e-01	6.993759e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.711798e+00	1.924740e-01	7.013204e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.630673e-02	1.062376e-02	3.464319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.238843e-02	4.477641e-02	2.891309e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.232418e-01	1.071702e-01	7.575649e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.947419e-01	2.669098e-01	1.406843e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.119346e+00	4.572459e-01	1.948056e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.821022e+00	6.260988e-01	2.059270e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.579316e+00	6.779297e-01	1.377172e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.158039e+00	4.694666e-01	2.764156e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.436645e+00	1.546615e-01	1.194789e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.353204e+00	1.918140e-01	1.747185e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.786872e+00	1.983813e-01	6.250315e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.854374e+00	1.427872e-01	6.420611e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.186344e+00	8.095262e-02	4.318667e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.875169e-01	2.766965e-02	2.491407e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.842890e-02	7.004308e-03	1.956876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.379207e-01	1.236339e-01	6.107933e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.589154e-01	3.422405e-01	1.450904e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.280695e+00	5.650313e-01	2.352407e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.107089e+00	7.937674e-01	3.050699e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.950319e+00	8.413349e-01	2.974275e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.680591e+00	8.367239e-01	2.093249e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.176709e+00	7.041989e-01	8.775845e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.075384e+00	1.307897e-01	1.658930e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.772084e+00	1.454867e-01	3.029072e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.054171e+00	1.740841e-01	4.412535e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.143286e+00	1.428263e-01	5.181889e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.328351e+00	8.748352e-02	4.057271e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.420749e-01	4.134644e-02	2.562307e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.590915e-01	2.493072e-02	1.182506e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.448752e-02	4.700955e-03	1.067595e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.666569e+00	9.542164e-01	4.842795e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.940939e+00	1.359099e+00	6.373539e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.097343e+00	1.962845e+00	7.798356e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.028403e+00	2.194741e+00	7.084045e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.053807e+00	1.580132e+00	4.735118e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.188247e+00	7.468813e-01	1.756796e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.906736e+00	1.758750e-01	5.881419e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.146679e+00	2.931344e-01	6.488657e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.325426e+00	2.617806e-01	7.974145e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.936318e+00	1.757213e-01	6.915944e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.052450e+00	9.527524e-02	4.291123e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.022705e-02	5.443894e-03	2.113301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.532194e-01	8.444275e-02	9.376799e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.967278e-01	4.162567e-01	2.829490e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.116774e+00	6.242952e-01	2.637983e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.123334e+00	3.538779e-01	8.333653e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.007688e+00	2.803652e-01	3.514587e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.941854e+00	2.280701e-01	5.995616e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.632903e-01	8.516300e-02	4.231235e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.456753e-01	5.299076e-02	1.807164e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.705608e-02	1.101044e-02	1.045427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.361520e-01	2.810889e-01	2.394539e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.413774e+00	9.382207e-01	4.977435e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.849576e+00	9.485162e-01	4.473001e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.967690e+00	3.930234e-01	7.072744e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.143380e+00	2.187776e-01	2.501780e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.887590e+00	1.913825e-01	4.201442e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.821912e-01	8.789809e-02	3.221484e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.669221e-01	3.097160e-02	1.556252e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.089405e-02	1.191389e-02	1.448950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.373442e+01	8.368898e+00	4.358560e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.021182e+01	4.359455e+00	2.490099e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.275730e+01	1.743193e+00	6.847546e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.464896e+00	3.287842e-01	4.938859e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.193522e+00	2.832358e-01	3.987185e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.795547e+00	2.070549e-01	5.014632e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.182953e-01	1.059024e-01	3.826946e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.742511e-02	8.926939e-03	1.934212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.937377e-01	1.398150e-01	1.008805e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.415116e-01	2.325868e-01	1.517181e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.549231e-01	3.424029e-01	2.140717e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.226705e+00	4.821791e-01	2.331869e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.657376e+00	4.564057e-01	2.455912e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.346214e+00	5.800096e-01	1.526863e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.691346e+00	3.814771e-01	4.438010e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.989534e+00	1.490037e-01	5.753545e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.871326e+00	1.901514e-01	2.094831e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.489172e+00	2.269023e-01	4.323693e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.785808e+00	1.686194e-01	4.897518e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.073153e+00	8.648826e-02	3.786167e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.361498e-01	3.716411e-02	2.176729e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.668973e-02	6.935974e-03	1.929215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.665590e+00	5.786059e-01	3.249000e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.802318e+00	6.712802e-01	4.282614e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.522057e+00	8.536638e-01	3.772281e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.183208e+00	1.076656e+00	4.253956e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.530208e+00	7.624782e-01	3.635873e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.766279e+00	6.627629e-01	2.181692e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.705094e+00	3.584313e-01	5.124546e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.389337e+00	1.203320e-01	1.193531e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.811766e+00	1.604858e-01	2.866716e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.012240e+00	1.474877e-01	3.836535e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.209069e+00	9.228578e-02	2.990600e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.954034e-01	3.107462e-02	1.855803e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.685374e-02	5.971816e-03	1.708536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.226017e+01	1.004254e+01	4.474936e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.253772e+01	5.641343e+00	2.498024e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.836506e+01	3.731640e+00	2.123023e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.535545e+01	2.753502e+00	1.122137e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.166840e+01	1.409474e+00	5.106799e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.685973e+00	8.457605e-01	2.568990e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.089097e+00	3.696635e-01	3.733089e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.310425e+00	1.892966e-01	3.844086e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.165686e+00	2.235409e-01	4.187537e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.150195e+00	1.889324e-01	4.863543e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.226758e+00	1.252131e-01	4.230875e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.357206e-02	7.194939e-03	2.536174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.729890e-01	1.783889e-01	5.870615e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.127839e+00	1.108192e+00	3.824024e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.548268e+00	1.088537e+00	2.033817e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.445417e+00	2.117519e-01	2.343675e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.430805e+00	2.821039e-01	9.475955e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.362953e+00	1.872354e-01	9.004035e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.307769e-01	8.912495e-02	5.773072e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.522833e-02	7.344744e-03	5.088001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.771449e+00	9.659832e-01	2.049841e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.685301e+00	1.376842e+00	3.262314e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.536681e+00	1.189461e-01	5.353280e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.019752e+00	1.954475e-01	8.924057e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.079027e+00	1.253995e-01	6.416525e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.588101e-01	6.725354e-02	3.472536e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.202461e-01	3.149015e-02	1.521744e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.346716e-02	2.417309e-03	1.454740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.303045e+00	2.984981e+00	5.941253e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.556697e+00	1.612587e+00	4.419694e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.267967e+00	2.679081e-01	1.322501e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.901909e+00	2.470353e-01	1.336729e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.043631e-02	1.579132e-02	8.420841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.102685e-02	1.765408e-02	1.592181e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.980624e-01	1.505336e-01	1.116118e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.200207e-01	4.969625e-01	2.668505e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.518786e+00	8.824530e-01	3.582492e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.547689e+00	1.213099e+00	3.359495e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.254232e+00	1.074754e+00	1.646253e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.577594e+00	5.951761e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.340133e+00	1.944223e-01	1.682400e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.835220e+00	2.447086e-01	5.549689e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.186579e+00	2.280970e-01	8.360786e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.505209e+00	1.798943e-01	8.075773e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.399196e-01	1.186031e-01	6.526068e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.988733e-01	6.459957e-02	4.342416e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.892642e-02	4.952304e-03	4.085319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.286471e-01	1.026611e-01	5.581831e-02
3.125000e-02	8.750000e-03	8.750000e-03	7.648184e-01	5.561136e-01	2.647010e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.824325e+00	1.200700e+00	4.720616e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.888154e+00	1.636490e+00	5.345463e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.949312e+00	1.867645e+00	4.413931e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.447039e+00	1.528381e+00	2.443044e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.383574e+00	8.828516e-01	4.162166e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.887550e+00	1.048118e-01	2.230657e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.220363e+00	1.840034e-01	4.771770e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.485737e+00	1.909890e-01	7.068616e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.784697e+00	1.603485e-01	7.439786e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.174208e+00	1.221070e-01	6.597110e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.218680e-01	8.086450e-02	4.225201e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.690115e-01	4.386399e-02	2.428007e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.922525e-02	3.895663e-03	2.566565e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.571875e-01	6.070555e-01	3.247218e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.527396e+00	1.884863e+00	7.975591e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.041052e+00	3.355360e+00	1.089970e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.309996e+00	4.141331e+00	9.972312e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.270272e+00	3.495727e+00	6.223655e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.795426e+00	1.915271e+00	1.699861e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.499534e+00	2.155177e-01	3.899954e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.834690e+00	2.876370e-01	1.074422e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.351822e+00	3.041557e-01	1.331595e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.102923e+00	2.429199e-01	1.311524e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.258837e+00	1.752473e-01	9.531693e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.569957e-02	9.229865e-03	5.687245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.256553e-01	1.953795e-01	1.743032e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.620684e+00	7.737846e-01	5.003185e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.845440e+00	8.291362e-01	1.392019e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.864752e+00	2.863424e-01	8.866125e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.302301e+00	2.826444e-01	4.967690e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.476563e+00	2.075444e-01	6.734409e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.379923e-01	1.038503e-01	5.755398e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.973856e-01	4.692164e-02	2.679917e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.716336e-02	2.879377e-03	2.306036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.429613e+00	1.087436e+00	8.081023e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.834019e+00	1.765580e+00	1.044272e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.147335e+00	1.010758e+00	3.114786e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.029540e+00	3.628922e-01	4.639335e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.429082e+00	2.423238e-01	2.177290e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.657222e+00	1.814484e-01	5.129979e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.228463e-01	1.117884e-01	4.661423e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.848472e-01	6.162160e-02	2.837887e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.383853e-02	6.774097e-03	3.361187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.373336e+01	1.991033e+01	1.141740e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.353782e+01	5.664643e+00	2.873893e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.399039e+00	1.487800e+00	1.387359e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.036517e+00	3.861064e-01	3.845896e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.894106e+00	2.371410e-01	2.017921e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.034231e+00	2.370687e-01	6.948578e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.185703e+00	1.751555e-01	7.064719e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.770067e-02	1.076906e-02	5.319997e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.949822e-01	1.663440e-01	1.587036e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.735492e-01	3.984518e-01	3.363182e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.280607e+00	6.155978e-01	4.177777e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.842129e+00	7.815963e-01	4.169411e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.390278e+00	8.322337e-01	2.847399e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.795207e+00	7.195546e-01	8.968573e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.852231e+00	4.212919e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.744075e+00	2.517264e-01	1.118690e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.443936e+00	2.354522e-01	3.288209e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.968723e+00	2.178926e-01	5.630730e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.458939e+00	1.786723e-01	5.823563e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.133768e-01	1.205399e-01	5.517166e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.695542e-01	6.345107e-02	3.849508e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.888741e-02	5.092301e-03	3.887490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.591138e+00	1.102394e+00	7.571674e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.077469e+00	1.505106e+00	9.984164e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.701779e+00	1.583350e+00	9.245725e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.735589e+00	1.489470e+00	6.476049e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.264956e+00	1.083414e+00	3.477216e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.669301e+00	7.440024e-01	7.068231e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.102436e+00	3.612307e-01	2.790249e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.722211e+00	2.372526e-01	1.114486e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.317355e+00	1.806861e-01	2.070464e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.730371e+00	1.586240e-01	4.663690e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.112184e+00	1.173873e-01	4.545949e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.915699e-01	6.895572e-02	3.483860e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.392587e-02	6.856093e-03	3.848052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.372532e+01	1.858118e+01	9.828392e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.020029e+01	7.795056e+00	3.263081e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.003816e+01	4.339548e+00	2.141011e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.337306e+01	2.742504e+00	1.061714e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.809619e+00	1.782918e+00	2.006476e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.736908e+00	7.714015e-01	2.334825e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.071630e+00	4.549366e-01	1.793027e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.317734e+00	1.542124e-01	4.497550e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.935208e+00	2.149623e-01	2.578601e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.328868e+00	2.383408e-01	5.941310e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.470619e+00	1.891196e-01	7.493890e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.538009e-02	1.178077e-02	6.402837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.390160e-01	1.063364e-01	3.961332e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.824955e+00	6.459612e-01	2.426374e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.330701e+00	7.549143e-01	1.719833e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.753447e+00	1.324123e-01	1.564094e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.758723e+00	2.514116e-01	6.742169e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.438797e+00	1.448698e-01	5.950602e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.183888e-01	4.129129e-02	2.924148e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.366193e-02	1.373641e-02	2.088806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.701859e+00	4.794392e-01	1.479729e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.753818e+00	7.143660e-01	2.319355e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.916542e+00	1.240387e-01	3.467986e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.038051e+00	1.712240e-01	4.690219e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.658730e-01	8.335381e-02	2.821461e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.430071e-01	2.867002e-02	1.479272e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.757760e-01	3.029437e-02	5.608459e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.099076e-02	4.774681e-03	4.292947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.850041e+00	1.722074e+00	5.665699e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.957419e+00	3.273415e-01	6.788734e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.597229e+00	3.134282e-01	7.263578e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.372261e+00	1.638640e-01	5.031429e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.024290e-02	9.917298e-03	2.480561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.177656e-02	3.581677e-02	3.016389e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.725793e-01	1.390922e-01	9.964432e-02
1.300000e-01	2.000000e-02	2.000000e-02	7.274083e-01	3.170324e-01	1.979668e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.467945e+00	5.661357e-01	2.546507e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.244946e+00	6.890446e-01	2.202527e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.095118e+00	6.669394e-01	1.213195e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.513112e+00	2.853958e-01	4.437698e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.497059e+00	1.632311e-01	1.340017e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.066776e+00	2.259125e-01	4.662218e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.321800e+00	2.008433e-01	6.161687e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.538026e+00	1.321156e-01	4.823002e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.166989e-01	6.792257e-02	3.349403e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.462221e-01	2.581891e-02	1.765696e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.142560e-02	6.008268e-03	1.342902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.657885e-01	1.591887e-01	8.079053e-02
3.125000e-02	8.750000e-03	8.750000e-03	8.961619e-01	4.295362e-01	2.212172e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.874737e+00	7.438773e-01	3.609635e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.916157e+00	9.504163e-01	3.915005e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.797875e+00	8.491274e-01	3.494269e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.434165e+00	7.444507e-01	1.934893e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.578862e+00	3.075537e-01	8.935978e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.188838e+00	1.571131e-01	2.087199e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.390434e+00	1.990012e-01	4.562679e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.507263e+00	1.824709e-01	4.830603e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.729010e+00	1.352884e-01	3.768140e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.068833e+00	8.041103e-02	2.790515e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.022867e-01	3.900046e-02	1.714039e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.890583e-01	2.493800e-02	8.162520e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.242024e-02	4.163671e-03	8.084721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.998215e+00	1.252935e+00	6.289742e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.099831e+00	1.891504e+00	9.533093e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.877961e+00	2.429058e+00	1.109567e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.891258e+00	2.086675e+00	8.927400e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.317997e+00	1.015449e+00	4.185779e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.461048e+00	3.396357e-01	5.016842e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.413560e+00	2.971665e-01	6.974659e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.370472e+00	3.429360e-01	6.558651e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.713289e+00	2.699117e-01	7.074773e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.562684e+00	1.690475e-01	5.203489e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.789227e-01	9.246710e-02	2.814198e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.577345e-02	5.223173e-03	1.533471e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.225981e-01	1.101782e-01	1.163269e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.237168e+00	4.895346e-01	3.633509e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.652686e+00	6.223634e-01	2.276908e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.299250e+00	2.056063e-01	7.892084e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.576567e+00	3.065332e-01	4.518287e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.497771e+00	1.783883e-01	5.039584e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.262329e-01	6.234008e-02	3.201153e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.827373e-01	4.625401e-02	1.235643e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.676928e-02	8.011223e-03	1.055252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.213872e+00	4.243407e-01	3.266044e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.530026e+00	1.119638e+00	6.962896e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.611289e+00	7.889760e-01	3.999054e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.055982e+00	1.874675e-01	1.913726e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.720015e+00	2.515400e-01	3.327120e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.552018e+00	1.617769e-01	3.396738e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.898721e-01	8.269319e-02	2.335186e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.732089e-01	4.319354e-02	1.267694e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.409725e-02	9.163359e-03	1.153064e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.830218e+01	1.102876e+01	6.464751e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.509835e+01	3.889301e+00	2.714043e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.302502e+01	1.320539e+00	8.687531e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.332855e+00	2.351846e-01	4.732350e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.872418e+00	3.443398e-01	3.242645e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.608458e+00	2.050839e-01	4.151135e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.073420e-01	1.267653e-01	3.014547e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.527978e-02	1.001780e-02	1.520281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.214027e-01	1.403934e-01	1.219348e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.708280e-01	2.678535e-01	2.144109e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.088908e+00	4.243322e-01	2.802161e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.545162e+00	5.019950e-01	2.879902e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.109570e+00	5.784450e-01	2.556721e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.671581e+00	4.659951e-01	1.189198e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.038717e+00	3.069808e-01	3.471482e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.037888e+00	1.721596e-01	8.135071e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.697330e+00	2.342799e-01	3.600903e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.093840e+00	2.090730e-01	4.667922e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.463795e+00	1.451693e-01	4.053393e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.623299e-01	7.334215e-02	2.937708e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.200491e-01	2.791697e-02	1.626019e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.137711e-02	6.068773e-03	1.307797e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.934149e+00	5.758016e-01	4.044953e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.699766e+00	9.533776e-01	5.152555e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.575965e+00	1.215309e+00	5.675019e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.972252e+00	7.497943e-01	6.657434e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.366095e+00	7.906805e-01	3.777767e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.238593e+00	4.684823e-01	1.732784e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.895184e+00	2.555529e-01	6.665099e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.240352e+00	1.846093e-01	2.081008e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.498196e+00	2.121250e-01	3.160201e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.703625e+00	1.455544e-01	2.833538e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.903437e-01	8.047715e-02	2.344715e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.830967e-01	3.135667e-02	1.381244e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.208034e-02	5.837119e-03	1.228463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.468867e+01	1.178978e+01	6.259525e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.825312e+01	4.934566e+00	2.954290e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.189215e+01	3.147243e+00	1.765750e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.708487e+01	1.978914e+00	1.000338e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.214521e+01	1.238291e+00	8.217971e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.980844e+00	3.110160e-01	6.762724e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.446818e+00	2.040787e-01	4.155640e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.898197e+00	3.055898e-01	1.709023e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.844292e+00	2.340720e-01	3.449436e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.887211e+00	1.872091e-01	4.460082e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.088154e+00	1.178894e-01	3.119012e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.826366e-02	7.149455e-03	1.926547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.005215e-01	1.909190e-01	6.293425e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.247640e+00	1.132596e+00	3.910149e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.549450e+00	9.887370e-01	1.777995e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.395625e+00	2.148178e-01	2.880870e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.367876e+00	2.840299e-01	9.400614e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.309513e+00	1.824816e-01	8.828942e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.136450e-01	8.784743e-02	5.279060e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.031401e-02	6.662920e-03	5.188818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.920064e+00	1.027220e+00	2.231423e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.660717e+00	1.221656e+00	3.080260e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.426620e+00	1.370188e-01	5.629366e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.023886e+00	1.974962e-01	8.046470e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.044262e+00	1.238256e-01	6.123293e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.244022e-01	6.617621e-02	3.453104e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.044769e-01	2.907486e-02	1.613952e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.234154e-02	2.211811e-03	1.381964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.632163e+00	3.116833e+00	6.301233e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.533019e+00	1.407465e+00	4.466423e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.161109e+00	2.864280e-01	1.338033e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.814237e+00	2.461742e-01	1.267212e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.505848e-02	1.530385e-02	8.375946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.360346e-02	1.974650e-02	1.788934e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.316508e-01	1.748230e-01	1.234737e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.956444e-01	5.368887e-01	2.859468e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.648077e+00	9.385664e-01	3.790118e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.618520e+00	1.151022e+00	3.331523e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.333417e+00	1.068642e+00	1.362897e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.496496e+00	4.712759e-01	5.531865e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.315002e+00	2.159623e-01	1.720227e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.792490e+00	2.527489e-01	5.926739e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.139245e+00	2.340839e-01	8.051630e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.458211e+00	1.780236e-01	8.006455e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.849630e-01	1.107214e-01	6.296809e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.762697e-01	6.190089e-02	4.129016e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.579579e-02	4.637241e-03	4.111328e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.410491e-01	1.102085e-01	6.103337e-02
3.125000e-02	8.750000e-03	8.750000e-03	8.698456e-01	6.157800e-01	2.983889e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.972265e+00	1.257262e+00	5.006176e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.117815e+00	1.730082e+00	5.623899e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.085418e+00	1.865561e+00	4.500184e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.528785e+00	1.445601e+00	2.292741e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.355755e+00	7.268329e-01	2.701273e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.852789e+00	1.304138e-01	2.158361e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.154523e+00	1.898052e-01	4.693647e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.455631e+00	1.991646e-01	6.995320e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.741298e+00	1.644799e-01	7.437648e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.139807e+00	1.222558e-01	6.016232e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.740004e-01	7.470745e-02	4.320359e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.531038e-01	4.304399e-02	2.463830e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.742505e-02	3.639239e-03	2.449203e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.529129e-01	6.703765e-01	3.624865e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.760489e+00	2.001734e+00	8.627247e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.351693e+00	3.531604e+00	1.148381e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.518421e+00	4.118984e+00	1.034866e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.554087e+00	3.592823e+00	6.163644e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.883268e+00	1.732856e+00	1.153132e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.414150e+00	1.710378e-01	4.727891e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.786222e+00	3.062281e-01	1.058456e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.221296e+00	2.976159e-01	1.417859e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.069175e+00	2.489480e-01	1.193592e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.182668e+00	1.671490e-01	9.441059e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.277195e-02	8.824886e-03	5.577618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.564463e-01	2.097996e-01	1.946698e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.707535e+00	7.965491e-01	5.188498e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.819910e+00	7.470743e-01	1.148104e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.889738e+00	3.559109e-01	1.105515e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.286312e+00	2.872949e-01	4.918700e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.406327e+00	2.004802e-01	7.143357e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.322641e-01	1.064526e-01	4.944502e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.688251e-01	4.183141e-02	2.829233e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.525932e-02	2.726347e-03	2.106710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.658539e+00	1.159426e+00	8.806751e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.037273e+00	1.791767e+00	1.070945e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.119527e+00	9.228761e-01	2.565575e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.023741e+00	3.601257e-01	4.924014e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.430647e+00	2.488451e-01	2.288107e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.614970e+00	1.842630e-01	5.003880e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.934708e-01	1.119297e-01	4.435452e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.675052e-01	6.007325e-02	2.864248e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.005296e-02	6.161996e-03	3.488476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.806372e+01	2.070528e+01	1.227360e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.334479e+01	5.249352e+00	2.771888e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.386050e+00	1.405559e+00	1.214081e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.037502e+00	4.073010e-01	4.161252e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.880278e+00	2.305608e-01	2.068142e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.994513e+00	2.487755e-01	6.267876e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.123093e+00	1.751142e-01	7.039232e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.405661e-02	1.035404e-02	5.460610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.264857e-01	1.912947e-01	1.727441e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.506604e-01	4.385043e-01	3.510625e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.366277e+00	6.474080e-01	4.339490e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.878929e+00	7.449996e-01	4.281372e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.431215e+00	8.172495e-01	2.755232e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.779464e+00	6.852147e-01	7.214108e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.864713e+00	3.798953e-01	4.968152e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.743739e+00	2.767335e-01	1.379339e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.381235e+00	2.379871e-01	3.256075e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.018035e+00	2.320190e-01	5.021848e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.418984e+00	1.796349e-01	6.024873e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.485798e-01	1.108087e-01	5.279232e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.547854e-01	6.070408e-02	3.623187e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.506930e-02	4.760281e-03	3.994067e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.841169e+00	1.196197e+00	8.226031e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.412504e+00	1.667268e+00	1.069752e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.896306e+00	1.619533e+00	9.422920e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.790362e+00	1.434531e+00	6.521151e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.283743e+00	1.065604e+00	3.381098e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.615685e+00	6.566569e-01	1.240704e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.106782e+00	3.967755e-01	2.928619e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.733535e+00	2.589356e-01	1.280600e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.292173e+00	1.876185e-01	2.400056e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.729198e+00	1.644892e-01	4.299579e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.062555e+00	1.165323e-01	4.714428e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.590546e-01	6.659305e-02	3.265999e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.131490e-02	6.465164e-03	3.894636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.776156e+01	1.972719e+01	1.055630e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.070180e+01	7.777066e+00	3.236177e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.043077e+01	4.622834e+00	2.003560e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.323054e+01	2.506403e+00	1.034140e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.706054e+00	1.658951e+00	1.608928e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.666952e+00	7.403616e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.071096e+00	4.541292e-01	3.869281e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.316582e+00	2.095897e-01	4.216965e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.927730e+00	2.241953e-01	2.506716e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.267130e+00	2.413000e-01	6.182574e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.402882e+00	1.882622e-01	7.536991e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.098057e-02	1.147932e-02	6.374019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.633397e-01	1.126948e-01	4.585301e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.955327e+00	6.854532e-01	2.760877e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.361421e+00	6.853943e-01	1.680164e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.622115e+00	1.576830e-01	2.025847e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.668885e+00	2.720918e-01	6.999163e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.415868e+00	1.474547e-01	5.702624e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.177927e-01	4.285776e-02	2.475612e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.146711e-02	1.372325e-02	2.009208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.858306e+00	4.996446e-01	1.687576e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.831801e+00	6.790414e-01	2.385772e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.741114e+00	1.374523e-01	3.421509e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.961802e+00	1.857145e-01	4.496624e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.191181e-01	8.715864e-02	2.899969e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.502224e-01	3.188003e-02	1.372453e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.689206e-01	2.679468e-02	5.174703e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.001711e-02	5.219391e-03	4.467888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.214656e+00	1.804151e+00	6.093848e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.897425e+00	3.028415e-01	6.777826e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.497145e+00	3.252722e-01	7.710100e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.281773e+00	1.794876e-01	4.536574e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.414332e-02	1.103196e-02	2.507019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.421857e-02	3.638917e-02	3.844195e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.961980e-01	1.594038e-01	1.077879e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.926237e-01	3.669047e-01	2.060734e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.558906e+00	5.775728e-01	2.671806e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.405018e+00	7.197060e-01	2.388081e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.133015e+00	6.239033e-01	1.073088e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.505746e+00	3.080074e-01	4.074559e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.426324e+00	1.740836e-01	1.890327e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.954684e+00	2.199655e-01	4.754353e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.281484e+00	2.068224e-01	5.941746e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.471467e+00	1.352753e-01	5.424024e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.858942e-01	7.024719e-02	3.232687e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.392873e-01	2.696737e-02	1.499318e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.996199e-02	5.841702e-03	1.370558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.808481e-01	1.419973e-01	8.644269e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.766943e-01	4.700258e-01	2.373689e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.933302e+00	6.855839e-01	3.577470e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.113106e+00	1.010820e+00	4.230408e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.067719e+00	1.029795e+00	3.634987e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.564563e+00	6.695993e-01	1.919133e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.600147e+00	3.314956e-01	7.844857e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.144372e+00	1.393428e-01	2.834450e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.289746e+00	1.908914e-01	4.015432e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.409536e+00	1.883597e-01	4.800336e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.663788e+00	1.441421e-01	4.188812e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.009351e+00	8.261339e-02	3.008001e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.883760e-01	4.111167e-02	1.695350e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.882731e-01	2.439481e-02	7.644823e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.153001e-02	3.741813e-03	7.060046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.025345e+00	1.136097e+00	6.378311e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.439292e+00	1.963168e+00	9.766619e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.285160e+00	2.540528e+00	1.118899e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.210916e+00	2.199799e+00	8.978116e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.656863e+00	1.222240e+00	3.999078e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.416875e+00	3.118437e-01	5.847188e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.352322e+00	2.970690e-01	6.052791e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.244460e+00	3.398745e-01	7.217595e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.587716e+00	2.734711e-01	7.128810e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.523381e+00	1.770259e-01	4.833608e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.118940e-01	9.406224e-02	3.323567e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.319401e-02	5.316395e-03	1.395652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.442363e-01	1.250018e-01	1.180047e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.330251e+00	5.317612e-01	3.846746e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.720990e+00	6.253517e-01	2.252511e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.235337e+00	1.847128e-01	1.497644e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.518782e+00	3.171594e-01	4.912707e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.445400e+00	1.847720e-01	5.183682e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.198127e-01	6.514466e-02	2.647453e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.766661e-01	4.412033e-02	1.128780e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.600594e-02	8.159687e-03	9.974963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.318724e+00	4.767351e-01	3.655751e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.775302e+00	1.154526e+00	7.540872e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.797357e+00	8.563887e-01	4.270332e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.974781e+00	1.052701e-01	2.895277e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.633092e+00	2.755261e-01	3.114861e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.468257e+00	1.727044e-01	3.638192e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.873426e-01	8.740265e-02	2.093188e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.024621e-01	3.639968e-02	1.076883e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.016318e-02	1.000346e-02	1.145623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.101241e+01	1.152167e+01	7.070606e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.649812e+01	4.402437e+00	2.778561e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.286874e+01	1.121180e+00	1.119695e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.391837e+00	2.295894e-01	4.332591e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.700794e+00	3.582330e-01	3.894564e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.516062e+00	2.295182e-01	4.035339e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.809911e-01	1.157200e-01	2.591697e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.523636e-02	6.953893e-03	1.570020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.406578e-01	1.536191e-01	1.295860e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.205717e-01	3.187334e-01	2.390346e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.126296e+00	4.211946e-01	2.999590e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.631773e+00	5.378724e-01	3.173814e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.207022e+00	5.745338e-01	2.540517e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.719184e+00	5.002068e-01	1.235069e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.028749e+00	2.992471e-01	6.637855e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.987197e+00	1.873433e-01	1.335965e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.621777e+00	2.365485e-01	3.471330e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.087533e+00	2.180658e-01	4.738360e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.420876e+00	1.467903e-01	4.382604e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.267794e-01	7.373758e-02	2.824080e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.234432e-01	2.926941e-02	1.302067e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.977954e-02	5.657672e-03	1.384479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.023876e+00	6.072160e-01	5.510414e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.697152e+00	8.215825e-01	7.155971e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.804541e+00	1.148471e+00	6.159031e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.299182e+00	9.449045e-01	5.900111e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.592870e+00	8.625470e-01	3.912741e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.334066e+00	5.516069e-01	1.799780e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.862337e+00	1.811930e-01	1.768103e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.171821e+00	1.696255e-01	2.018244e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.447920e+00	2.352619e-01	3.076340e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.649778e+00	1.558207e-01	3.174343e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.391664e-01	8.306616e-02	2.474999e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.775482e-01	3.277694e-02	1.315038e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.982299e-02	5.746604e-03	1.167323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.680911e+01	1.189288e+01	6.763422e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.992480e+01	5.420879e+00	3.223499e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.294118e+01	3.415125e+00	1.878813e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.755022e+01	2.381773e+00	1.038496e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.203039e+01	9.258098e-01	9.874686e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.218584e+00	4.886401e-01	6.534794e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.447552e+00	2.495484e-01	4.207141e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.816082e+00	2.466203e-01	2.688115e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.736472e+00	2.595614e-01	3.719655e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.786454e+00	2.010843e-01	4.328968e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.039287e+00	1.363957e-01	3.018076e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.411903e-02	7.629955e-03	1.917479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.756666e-01	2.696975e-01	9.390153e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.928241e+00	1.179211e+00	4.613662e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.787186e+00	5.099124e-01	1.230603e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.965371e+00	3.197595e-01	6.353079e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.831743e+00	2.612738e-01	8.911850e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.008714e+00	1.506215e-01	5.870256e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.477546e-01	7.068431e-02	3.288609e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.848125e-02	5.497072e-03	2.747775e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.638383e+00	1.167293e+00	2.851949e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.870181e+00	5.918289e-01	4.253978e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.961487e+00	2.083881e-01	7.288419e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.606337e+00	1.861522e-01	6.651208e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.456841e-01	1.098466e-01	3.948486e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.362383e-01	5.812081e-02	2.223973e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.684644e-01	2.707991e-02	1.086246e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.555178e-03	2.053262e-03	8.077952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.205744e+00	3.369199e+00	7.474721e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.370228e+00	3.269273e-01	1.003603e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.508520e+00	3.303410e-01	1.389751e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.440091e+00	2.270580e-01	8.765942e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.941818e-02	1.380613e-02	5.104436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.344559e-02	2.761255e-02	2.558158e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.487568e-01	2.512895e-01	1.880308e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.177707e+00	7.301476e-01	4.044498e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.227505e+00	1.082016e+00	4.582496e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.258519e+00	1.143675e+00	2.904642e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.696673e+00	6.833831e-01	3.254460e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.523053e+00	1.957241e-01	2.085719e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.028446e+00	2.803652e-01	5.098270e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.329877e+00	2.647213e-01	7.416277e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.735592e+00	2.181921e-01	7.740254e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.158392e+00	1.562455e-01	6.134458e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.072081e-01	9.836483e-02	4.019773e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.572476e-01	5.323316e-02	2.573378e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.347451e-02	3.647262e-03	2.388476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.424396e-01	1.781811e-01	1.029980e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.454477e+00	9.886272e-01	4.841333e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.986782e+00	1.729742e+00	7.149657e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.180335e+00	1.900830e+00	6.356331e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.992426e+00	1.665089e+00	3.979694e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.959724e+00	9.379444e-01	1.052813e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.423061e+00	1.669287e-01	9.581027e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.543518e+00	2.053370e-01	5.191802e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.731653e+00	2.222098e-01	6.539961e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.023914e+00	1.969167e-01	6.907716e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.422590e+00	1.569365e-01	6.135671e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.306104e-01	1.111925e-01	4.247694e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.596348e-01	7.039915e-02	2.805417e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.803023e-01	3.815554e-02	1.584419e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.084788e-02	3.255636e-03	1.575869e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.189634e+00	9.067025e-01	5.346425e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.124943e+00	2.888308e+00	1.251838e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.371685e+00	4.415864e+00	1.472500e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.589987e+00	4.447514e+00	1.091982e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.659395e+00	2.833403e+00	5.000695e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.045211e+00	6.297613e-01	4.404498e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.902671e+00	2.889365e-01	1.128417e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.159824e+00	3.558466e-01	1.284676e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.770079e+00	3.193714e-01	1.147942e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.645233e+00	2.335759e-01	1.001212e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.511520e-01	1.581603e-01	6.258120e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.964463e-02	7.766004e-03	3.581929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.072575e-01	2.701817e-01	2.554193e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.178312e+00	8.323114e-01	5.917836e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.098196e+00	5.431250e-01	3.060809e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.767908e+00	3.499003e-01	2.470476e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.957158e+00	2.865399e-01	5.652290e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.149522e+00	1.748988e-01	5.179749e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.643479e-01	8.665295e-02	3.320360e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.981678e-01	3.560621e-02	1.683550e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.058443e-02	2.148373e-03	1.127267e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.983639e+00	1.482829e+00	1.258464e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.137764e+00	1.678416e+00	1.148161e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.044504e+00	5.526168e-01	1.795124e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.920799e+00	3.451087e-01	1.279085e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.276651e+00	2.846132e-01	2.925639e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.394872e+00	1.725785e-01	3.965810e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.577574e-01	1.014472e-01	2.929780e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.897171e-01	5.405949e-02	1.942751e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.345123e-02	5.866365e-03	2.215086e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.981884e+01	2.056553e+01	1.521686e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.289393e+01	3.550734e+00	2.618567e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.840485e+00	7.628434e-01	5.609153e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.923523e+00	2.296768e-01	4.244885e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.726020e+00	2.901108e-01	2.433152e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.769182e+00	2.467498e-01	5.115248e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.492220e-01	1.679266e-01	4.942683e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.429160e-02	9.439552e-03	3.441335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.089534e-01	2.217257e-01	2.213243e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.121695e+00	5.387225e-01	4.733712e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.758723e+00	7.569203e-01	5.354438e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.360354e+00	7.692678e-01	4.600513e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.875487e+00	7.550094e-01	2.340651e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.034683e+00	4.699862e-01	1.748262e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.848090e+00	2.365171e-01	1.453541e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.660235e+00	3.210487e-01	2.518934e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.178240e+00	2.624322e-01	4.237622e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.678601e+00	2.218913e-01	5.420463e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.167964e+00	1.632313e-01	4.936636e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.918519e-01	9.930552e-02	3.567929e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.476458e-01	5.257639e-02	2.241900e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.401916e-02	3.851949e-03	2.317897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.981526e+00	1.452351e+00	1.149050e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.863277e+00	1.822842e+00	1.368377e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.061478e+00	1.579932e+00	1.049310e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.532960e+00	1.305087e+00	6.999106e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.502601e+00	7.588848e-01	2.089045e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.506435e+00	3.241465e-01	1.224070e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.054105e+00	3.469330e-01	6.887023e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.623327e+00	2.734589e-01	1.842742e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.111523e+00	2.020580e-01	3.223373e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.508866e+00	1.636465e-01	3.748597e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.076656e-01	1.075242e-01	3.454356e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.738202e-01	6.083055e-02	2.136552e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.926822e-02	5.908361e-03	2.560526e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.753831e+01	1.950141e+01	1.281028e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.248028e+01	5.792024e+00	3.501987e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.965665e+01	2.884314e+00	1.816101e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.242748e+01	1.379143e+00	7.266208e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.500793e+00	1.102533e+00	8.552832e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.688156e+00	6.391879e-01	3.509284e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.972835e+00	2.474897e-01	1.756138e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.190706e+00	2.091443e-01	3.873723e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.680908e+00	2.481444e-01	3.271835e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.034388e+00	2.538476e-01	5.283749e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.186890e+00	1.840631e-01	6.085482e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.711585e-02	1.041966e-02	4.192253e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.755643e-01	1.441535e-01	6.378595e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.521426e+00	7.767560e-01	3.420493e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.781433e+00	5.374121e-01	1.168441e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.406785e+00	2.583916e-01	4.361779e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.097019e+00	2.697562e-01	7.135100e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.071932e+00	1.255502e-01	4.074692e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.692543e-01	3.775564e-02	1.774709e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.599568e-02	1.076572e-02	1.688517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.510638e+00	5.570922e-01	2.245096e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.161183e+00	4.638836e-01	2.796393e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.208972e+00	2.098749e-01	4.261613e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.553190e+00	1.723535e-01	3.827978e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.634573e-01	8.231149e-02	2.143841e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.741213e-01	4.372209e-02	9.403714e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.212499e-01	2.753001e-02	5.428109e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.862552e-03	4.094112e-03	2.817024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.587253e+00	1.655223e+00	6.823562e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.380291e+00	1.088618e-01	7.081051e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.955569e+00	3.309532e-01	6.523174e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.099094e+00	1.775974e-01	3.520928e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.734766e-02	8.979945e-03	1.933931e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.886483e-02	4.602092e-02	3.853070e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.631150e-01	1.837195e-01	1.472292e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.078430e+00	5.009468e-01	3.037961e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.940778e+00	6.661786e-01	3.422903e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.880553e+00	7.382871e-01	2.514770e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.585255e+00	5.517459e-01	6.172806e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.664283e+00	1.331456e-01	1.801972e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.269089e+00	2.427220e-01	3.857344e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.641319e+00	2.703587e-01	5.936856e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.874277e+00	2.075215e-01	5.347354e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.193327e+00	1.297753e-01	4.091185e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.623702e-01	6.351942e-02	2.631685e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.283566e-01	3.062838e-02	1.217828e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.280992e-02	5.245519e-03	7.874028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.493519e-01	1.814983e-01	1.174778e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.427639e+00	6.477967e-01	3.835134e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.730282e+00	9.394354e-01	5.616713e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.077942e+00	1.088423e+00	5.492741e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.863205e+00	8.491731e-01	4.093228e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.148479e+00	5.084225e-01	1.167752e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.700001e+00	1.584882e-01	3.378805e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.842905e+00	2.266956e-01	3.258034e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.838748e+00	2.375252e-01	5.066214e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.018461e+00	1.975734e-01	4.103513e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.365630e+00	1.356544e-01	3.258033e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.556173e-01	8.279898e-02	2.052018e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.786543e-01	4.510777e-02	1.283458e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.125683e-01	2.305706e-02	8.626381e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.822826e-02	4.054961e-03	4.238068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.531549e+00	1.444373e+00	8.477719e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.994773e+00	2.574782e+00	1.367047e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.274295e+00	2.790855e+00	1.468373e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.098059e+01	1.914158e+00	9.054080e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.040669e+01	8.670700e-01	6.128672e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.214055e+00	2.153288e-01	7.881223e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.653120e+00	3.870230e-01	7.719537e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.697251e+00	3.703782e-01	6.632873e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.182820e+00	2.646440e-01	5.861418e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.281783e+00	1.865249e-01	3.958577e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.538490e-01	9.028036e-02	2.702611e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.717847e-02	6.528901e-03	1.067340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.336333e-01	1.597264e-01	1.605422e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.710304e+00	6.232508e-01	4.802646e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.147789e+00	5.393920e-01	1.703757e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.193655e+00	3.018407e-01	1.798332e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.150959e+00	3.174542e-01	5.063281e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.171503e+00	1.758487e-01	4.156259e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.687903e-01	6.739182e-02	2.005396e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.830826e-01	3.782940e-02	1.036526e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.130218e-02	5.958746e-03	6.130664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.096732e+00	7.229227e-01	5.734136e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.120846e+00	1.270222e+00	9.845189e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.209736e+00	6.700164e-01	3.948236e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.665942e+00	2.463923e-01	2.611042e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.315143e+00	3.084380e-01	3.676832e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.293026e+00	1.835307e-01	3.011262e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.673032e-01	9.251103e-02	1.606578e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.302189e-01	4.760326e-02	8.368510e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.310994e-02	8.013678e-03	1.119641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.090916e+01	1.351601e+01	1.084362e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.952353e+01	3.737412e+00	3.756298e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.148117e+01	6.499255e-01	1.081403e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.576639e+00	3.204971e-01	1.901747e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.584128e+00	4.165901e-01	3.406524e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.394222e+00	2.260320e-01	3.530762e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.043571e-01	1.386753e-01	2.275910e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.863821e-02	7.214694e-03	1.309553e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.903528e-01	1.790959e-01	1.692876e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.071762e-01	3.961806e-01	2.997074e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.400401e+00	5.315101e-01	3.924304e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.024098e+00	6.157748e-01	3.761256e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.576383e+00	5.735849e-01	2.762000e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.074573e+00	4.247783e-01	1.188212e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.178052e+00	1.386531e-01	1.249005e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.911570e+00	2.464014e-01	2.056510e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.359961e+00	2.658393e-01	5.142433e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.793073e+00	2.213945e-01	4.105900e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.206120e+00	1.446580e-01	3.428943e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.496940e-01	6.780389e-02	2.568148e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.248775e-01	2.694973e-02	1.097853e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.349163e-02	5.091283e-03	7.707473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.602981e+00	7.596952e-01	6.952254e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.949649e+00	1.312759e+00	7.913073e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.850416e+00	1.155803e+00	8.449945e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.264289e+00	1.033491e+00	6.543132e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.029164e+00	7.060837e-01	4.526495e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.542732e+00	4.374982e-01	2.549392e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.773070e+00	1.833143e-01	1.556337e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.951011e+00	2.270104e-01	2.480024e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.159383e+00	2.082288e-01	3.225446e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.426598e+00	1.515716e-01	2.619680e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.242340e-01	9.275295e-02	1.938959e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.939542e-01	3.496732e-02	1.082931e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.448686e-02	5.625255e-03	8.829691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.317547e+01	1.425263e+01	9.114052e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.471972e+01	4.753747e+00	3.610642e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.571486e+01	3.374227e+00	1.939339e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.749396e+01	1.322545e+00	1.907679e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.152938e+01	7.404835e-01	7.284535e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.199488e+00	2.197884e-01	6.217245e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.773347e+00	2.174404e-01	2.153729e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.450701e+00	2.363461e-01	2.455710e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.582654e+00	2.794833e-01	3.691240e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.688406e+00	2.519217e-01	3.431814e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.257908e-01	1.613374e-01	2.530167e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.733655e-02	6.862508e-03	1.624626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.270981e-01	2.879286e-01	1.021541e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.026062e+00	1.187967e+00	4.649078e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.680825e+00	3.842964e-01	2.091581e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.906382e+00	3.129434e-01	6.670480e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.830834e+00	2.649682e-01	8.139733e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.581681e-01	1.480112e-01	5.953500e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.360561e-01	6.922924e-02	3.017960e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.564289e-02	5.209759e-03	2.703593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.781733e+00	1.181300e+00	2.975238e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.812290e+00	4.815727e-01	4.226704e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.886622e+00	2.139771e-01	7.438914e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.567778e+00	1.887683e-01	6.031576e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.375257e-01	1.081753e-01	3.765636e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.127042e-01	5.643936e-02	2.194093e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.590042e-01	2.692313e-02	1.093647e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.501747e-03	1.923775e-03	8.456521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.527769e+00	3.409634e+00	7.711772e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.265332e+00	2.855814e-01	1.148565e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.344486e+00	3.389796e-01	1.377585e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.475772e+00	2.289929e-01	7.608611e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.435429e-02	1.305909e-02	5.277933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.698450e-02	3.051060e-02	2.651002e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.953687e-01	2.866964e-01	2.095302e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.255750e+00	7.409898e-01	4.296175e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.325565e+00	1.071694e+00	4.596337e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.270820e+00	1.051456e+00	2.685494e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.713148e+00	6.263517e-01	2.020746e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.488348e+00	2.097387e-01	2.204280e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.961138e+00	2.821030e-01	4.701462e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.313713e+00	2.671086e-01	7.230544e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.680999e+00	2.175879e-01	7.234320e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.130171e+00	1.499233e-01	5.548679e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.012791e-01	9.916860e-02	4.171858e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.332472e-01	4.886385e-02	2.377120e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.313979e-02	3.852536e-03	2.261724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.643614e-01	1.964494e-01	1.119378e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.597453e+00	1.067382e+00	5.475009e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.172974e+00	1.781829e+00	7.476037e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.365909e+00	1.933611e+00	6.471641e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.978097e+00	1.495875e+00	3.653796e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.905095e+00	8.033804e-01	1.276268e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.393391e+00	1.157413e-01	1.936024e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.527718e+00	2.163653e-01	4.693083e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.683376e+00	2.291957e-01	6.985195e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.981102e+00	1.993088e-01	6.514730e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.353394e+00	1.498318e-01	5.828112e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.478323e-01	1.128882e-01	3.756654e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.570222e-01	6.853403e-02	2.574866e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.743851e-01	3.818089e-02	1.607400e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.954219e-02	3.258077e-03	1.638753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.346007e+00	1.039468e+00	5.735044e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.399894e+00	3.002932e+00	1.332005e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.726585e+00	4.521045e+00	1.524435e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.955554e+00	4.469777e+00	1.101965e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.650133e+00	2.606698e+00	4.567711e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.911856e+00	2.842222e-01	5.266285e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.929882e+00	3.114055e-01	1.069510e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.085486e+00	3.766689e-01	1.261189e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.560288e+00	3.045256e-01	1.214150e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.680615e+00	2.378019e-01	8.193955e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.376909e-01	1.539232e-01	6.177419e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.867771e-02	7.753740e-03	3.453261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.598898e-01	2.935610e-01	2.825655e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.231301e+00	8.124046e-01	5.823829e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.133930e+00	5.176542e-01	2.101397e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.712313e+00	3.272479e-01	2.655858e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.945301e+00	2.953015e-01	5.335299e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.095548e+00	1.750345e-01	5.145507e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.438001e-01	8.449559e-02	3.054018e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.878418e-01	3.427495e-02	1.630844e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.235052e-03	1.963616e-03	1.003657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.317782e+00	1.579866e+00	1.338357e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.207750e+00	1.616139e+00	1.120739e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.004389e+00	4.818132e-01	2.166267e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.978470e+00	4.013490e-01	1.378426e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.204759e+00	2.639858e-01	3.227993e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.385789e+00	1.794555e-01	3.463724e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.477717e-01	1.014660e-01	2.875098e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.747265e-01	5.328461e-02	1.859695e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.041435e-02	5.609810e-03	2.274573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.412867e+01	2.127575e+01	1.563324e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.251645e+01	3.160369e+00	2.340238e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.998217e+00	7.654967e-01	1.259705e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.890431e+00	2.141941e-01	5.253989e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.630509e+00	2.783968e-01	2.526724e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.751236e+00	2.513884e-01	4.526987e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.609961e-01	1.617142e-01	4.775713e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.036731e-02	9.005053e-03	3.693146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.352567e-01	2.283003e-01	2.428142e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.163046e+00	5.194057e-01	5.174679e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.823630e+00	7.398388e-01	5.331810e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.430637e+00	7.723252e-01	4.363452e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.918682e+00	7.096454e-01	2.126199e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.975031e+00	3.826951e-01	8.314195e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.934110e+00	3.138516e-01	5.639507e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.588186e+00	3.010537e-01	2.622923e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.170180e+00	2.672647e-01	4.005992e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.654416e+00	2.241525e-01	5.031593e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.130266e+00	1.564936e-01	4.615651e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.806680e-01	9.887028e-02	3.515913e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.255353e-01	4.912263e-02	2.199042e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.356242e-02	3.951778e-03	2.151709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.113956e+00	1.358192e+00	1.251018e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.181753e+00	1.856454e+00	1.412325e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.183819e+00	1.561503e+00	1.018282e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.493404e+00	1.182128e+00	5.493946e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.491400e+00	7.062161e-01	3.040670e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.601364e+00	3.547801e-01	5.751733e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.998906e+00	2.743063e-01	6.834346e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.625020e+00	2.736216e-01	1.841577e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.096474e+00	2.101729e-01	2.856029e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.430098e+00	1.588719e-01	3.900482e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.134530e-01	1.108836e-01	2.871111e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.734454e-01	6.053600e-02	2.074726e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.812387e-02	5.764933e-03	2.541978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.062493e+01	1.929098e+01	1.311542e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.174331e+01	4.929616e+00	4.688384e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.987459e+01	2.727965e+00	1.274143e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.302437e+01	1.532506e+00	3.383303e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.383308e+00	9.665747e-01	9.250997e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.629610e+00	5.352895e-01	3.591126e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.869929e+00	2.048599e-01	3.601671e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.127549e+00	1.742297e-01	5.059275e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.663880e+00	2.705226e-01	3.129304e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.960116e+00	2.522042e-01	5.449595e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.209065e+00	1.850629e-01	4.923255e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.536810e-02	1.020756e-02	4.182744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.164774e-01	1.651599e-01	7.005873e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.632000e+00	7.986145e-01	3.465807e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.708819e+00	4.796638e-01	8.771033e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.276075e+00	2.805810e-01	5.258876e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.057671e+00	2.558337e-01	6.559271e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.077145e+00	1.188548e-01	4.198934e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.500281e-01	3.537835e-02	1.731241e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.809253e-02	1.075164e-02	1.325241e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.639651e+00	5.645880e-01	2.335128e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.107930e+00	4.143358e-01	2.657961e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.126129e+00	2.088134e-01	4.452388e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.517639e+00	1.734849e-01	3.758542e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.462303e-01	9.838883e-02	2.133386e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.505155e-01	3.092629e-02	1.110953e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.321684e-01	2.519063e-02	4.159867e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.635268e-03	3.846830e-03	3.504654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.907368e+00	1.693245e+00	7.123605e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.285986e+00	1.047461e-01	6.047332e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.831825e+00	3.277890e-01	6.707148e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.038538e+00	1.631925e-01	3.940074e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.548819e-02	1.027456e-02	1.706958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.889080e-02	4.960889e-02	4.366849e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.875415e-01	2.032537e-01	1.640929e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.115176e+00	4.679106e-01	3.075770e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.046799e+00	6.787057e-01	3.452375e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.915853e+00	7.371704e-01	2.650327e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.622728e+00	5.065077e-01	5.264749e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.638516e+00	1.613960e-01	1.262130e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.211651e+00	2.611864e-01	4.659768e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.598691e+00	2.664504e-01	5.571438e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.800456e+00	2.011396e-01	5.186949e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.155403e+00	1.256051e-01	3.758402e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.754736e-01	6.751867e-02	2.362921e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.171286e-01	2.459082e-02	1.302443e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.329631e-02	7.369034e-03	6.554192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.899027e-01	2.061478e-01	1.365031e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.528731e+00	7.113843e-01	4.164966e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.916520e+00	9.752249e-01	5.807009e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.136270e+00	9.784446e-01	5.611718e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.022841e+00	9.926391e-01	3.574111e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.014305e+00	3.797949e-01	2.296109e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.715566e+00	1.276649e-01	2.811695e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.752172e+00	2.386472e-01	4.222332e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.846442e+00	2.440621e-01	4.550308e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.959576e+00	1.892554e-01	4.040043e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.346952e+00	1.374446e-01	3.178461e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.359230e-01	8.382000e-02	2.127688e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.566054e-01	4.165649e-02	1.337489e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.235812e-01	2.304193e-02	6.972583e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.797496e-02	5.659449e-03	4.173056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.752326e+00	1.541786e+00	8.935149e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.473323e+00	2.836530e+00	1.490943e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.506267e+00	2.630721e+00	1.480555e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.120773e+01	1.916077e+00	8.529784e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.020285e+01	5.753701e-01	6.310894e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.184787e+00	2.460828e-01	9.355452e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.613712e+00	3.666902e-01	6.521337e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.618690e+00	3.569359e-01	7.073784e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.163403e+00	2.656435e-01	5.834490e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.231164e+00	1.718875e-01	3.711631e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.471040e-01	9.368054e-02	2.819672e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.659730e-02	6.058699e-03	9.413721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.705054e-01	1.825660e-01	1.740648e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.771274e+00	6.251153e-01	4.999139e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.190761e+00	5.323388e-01	1.398384e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.120164e+00	2.950759e-01	1.891629e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.114140e+00	3.080949e-01	5.001053e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.156557e+00	1.654922e-01	4.210139e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.371536e-01	5.514400e-02	2.121908e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.911039e-01	4.065328e-02	7.479580e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.038797e-02	6.038219e-03	6.644623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.250528e+00	7.441071e-01	6.234510e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.085952e+00	1.137532e+00	1.002439e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.218214e+00	6.638227e-01	3.268834e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.725527e+00	2.560436e-01	2.398332e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.272194e+00	3.075974e-01	3.533248e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.277238e+00	1.671337e-01	2.877011e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.482126e-01	9.704272e-02	1.795154e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.156117e-01	2.704799e-02	8.756521e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.658842e-02	6.829955e-03	8.740247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.392293e+01	1.373783e+01	1.096957e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.975055e+01	3.883684e+00	3.723745e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.136888e+01	6.214095e-01	1.033953e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.627754e+00	4.506102e-01	1.740220e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.545268e+00	4.108814e-01	3.468440e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.303306e+00	1.964393e-01	4.268054e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.697451e-01	1.258998e-01	2.317149e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.864674e-02	7.670614e-03	1.167866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.024389e-01	1.755863e-01	2.263390e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.184400e-01	3.663342e-01	3.412850e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.472809e+00	5.050117e-01	4.141417e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.061422e+00	6.594057e-01	3.753025e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.697847e+00	6.477739e-01	2.610741e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.020104e+00	3.342524e-01	1.489474e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.183836e+00	2.054095e-01	1.354111e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.860170e+00	2.619529e-01	2.801323e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.349863e+00	2.711557e-01	3.839213e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.763220e+00	2.183045e-01	4.078906e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.160438e+00	1.366244e-01	3.529249e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.637782e-01	6.939703e-02	2.259431e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.102149e-01	2.469350e-02	1.282936e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.368377e-02	7.471040e-03	6.758142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.744033e+00	8.002665e-01	6.919710e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.055109e+00	1.252640e+00	8.415611e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.863150e+00	1.058265e+00	1.002113e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.264697e+00	8.922942e-01	7.268894e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.128357e+00	7.344138e-01	3.678078e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.548210e+00	4.469373e-01	1.683536e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.739055e+00	1.196455e-01	2.842042e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.965810e+00	2.635459e-01	2.605655e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.156283e+00	2.115291e-01	2.772689e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.412813e+00	1.883401e-01	2.635009e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.042684e-01	8.291532e-02	1.791543e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.840737e-01	3.513437e-02	1.219434e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.230653e-02	4.907240e-03	8.397375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.556392e+01	1.347574e+01	9.582959e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.549961e+01	4.746118e+00	3.750703e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.513038e+01	2.907475e+00	1.757639e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.763541e+01	1.623586e+00	1.015017e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.139464e+01	7.427130e-01	1.254883e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.271117e+00	3.333779e-01	3.960378e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.918818e+00	4.164390e-01	1.555846e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.436430e+00	2.320917e-01	2.579430e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.510550e+00	2.657613e-01	3.974855e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.617421e+00	2.527729e-01	3.987899e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.647848e-01	1.250021e-01	2.830082e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.701203e-02	7.606260e-03	1.382506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.049040e-01	3.475458e-01	1.106479e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.417601e+00	1.044344e+00	4.124897e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.611190e+00	8.485318e-02	2.241954e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.566057e+00	2.893366e-01	6.759251e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.556516e+00	2.118851e-01	6.763453e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.119911e-01	1.117426e-01	4.806943e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.682564e-01	5.678830e-02	2.203566e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.058073e-02	4.586042e-03	1.809996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.287098e+00	1.188841e+00	2.923884e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.625064e+00	2.438843e-01	6.564667e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.588544e+00	2.022056e-01	6.582174e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.418123e+00	1.539469e-01	4.899059e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.291859e-01	8.794097e-02	3.231187e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.077620e-01	5.725431e-02	1.453528e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.361806e-01	2.264097e-02	9.350988e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.044879e-03	1.776453e-03	6.741031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.505453e+00	3.303998e+00	7.574706e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.901487e+00	1.358656e-01	1.486762e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.947594e+00	3.110145e-01	1.234521e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.338304e+00	1.904892e-01	6.037802e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.063580e-02	1.184846e-02	4.046414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.084939e-02	4.108477e-02	3.430714e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.678535e-01	3.963018e-01	2.538250e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.647750e+00	8.928256e-01	4.709808e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.780122e+00	1.106909e+00	4.166674e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.627976e+00	8.611836e-01	1.520336e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.671345e+00	2.017271e-01	1.064709e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.318309e+00	2.264041e-01	2.540144e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.686837e+00	2.598325e-01	5.931192e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.055305e+00	2.327384e-01	6.107316e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.514217e+00	1.861561e-01	5.820906e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.361371e-01	1.182782e-01	5.203522e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.887913e-01	8.128421e-02	3.081240e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.891359e-01	4.294490e-02	1.789945e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.936301e-02	3.231142e-03	1.300843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.215772e-01	3.097342e-01	1.503887e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.308615e+00	1.427569e+00	6.246094e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.062751e+00	2.013631e+00	7.671709e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.031915e+00	1.803783e+00	5.405589e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.395612e+00	1.246570e+00	2.300906e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.752925e+00	1.529222e-01	3.446339e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.057192e+00	1.506959e-01	3.973140e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.298419e+00	1.993687e-01	5.349665e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.443857e+00	1.976552e-01	6.181757e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.801901e+00	1.745340e-01	5.240784e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.269033e+00	1.334728e-01	4.441760e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.743149e-01	8.798194e-02	3.847289e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.126265e-01	6.102858e-02	1.671788e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.567609e-01	3.553476e-02	1.246537e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.816252e-02	2.971505e-03	1.120538e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.784259e+00	1.352197e+00	7.319906e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.761982e+00	3.893761e+00	1.524849e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.520897e+00	5.125039e+00	1.558248e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.088842e+01	4.049015e+00	9.593965e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.965433e+00	1.629089e+00	5.633567e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.644432e+00	1.656630e-01	8.297097e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.449359e+00	3.232925e-01	1.260531e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.685420e+00	3.440126e-01	1.211884e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.294600e+00	2.691018e-01	1.079268e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.513322e+00	2.047764e-01	6.692759e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.837398e-01	1.432567e-01	4.582990e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.492679e-02	7.253262e-03	2.633468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.448648e-01	3.553943e-01	3.146134e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.565729e+00	7.926141e-01	5.229518e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.085024e+00	2.995988e-01	2.019913e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.621471e+00	3.563104e-01	3.189035e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.788605e+00	2.409796e-01	4.606686e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.316822e-01	1.321486e-01	4.725405e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.797970e-01	7.115723e-02	2.294083e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.451484e-01	2.825278e-02	1.209361e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.573519e-03	1.629530e-03	7.583091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.650040e+00	1.804530e+00	1.463593e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.545791e+00	1.306191e+00	1.068153e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.807938e+00	3.325651e-01	8.867272e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.878347e+00	3.457092e-01	1.588617e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.151301e+00	2.569624e-01	2.994990e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.231893e+00	1.450264e-01	3.439680e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.183565e-01	8.755974e-02	2.121444e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.601485e-01	5.378970e-02	1.326195e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.589986e-02	4.895068e-03	1.897559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.067176e+02	1.935612e+01	1.583488e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.089181e+01	2.218342e+00	1.089235e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.646455e+00	5.541483e-01	7.402493e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.963415e+00	3.117776e-01	4.060952e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.515288e+00	2.342405e-01	3.032017e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.685810e+00	2.251992e-01	4.030741e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.941845e-01	1.452907e-01	3.901836e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.727396e-02	8.220127e-03	2.909774e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.395204e-01	2.799198e-01	2.757168e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.470284e+00	6.479345e-01	5.696744e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.175496e+00	7.494360e-01	5.987200e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.735080e+00	7.656944e-01	3.798993e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.041961e+00	5.213266e-01	1.400561e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.058294e+00	2.405909e-01	4.898162e-04
2.500000e-01	2.000000e-02	2.000000e-02	2.793486e+00	2.476441e-01	1.653913e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.472731e+00	2.673156e-01	3.042847e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.025621e+00	2.388906e-01	3.693253e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.519978e+00	1.935598e-01	4.306062e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.895399e-01	1.284484e-01	4.342052e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.883675e-01	8.202938e-02	2.810154e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.845946e-01	4.266451e-02	1.663677e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.946674e-02	3.324616e-03	1.274040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.432701e+00	1.740755e+00	1.404052e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.340458e+00	1.851602e+00	1.443161e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.796188e+00	1.437645e+00	9.603814e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.408625e+00	7.695532e-01	6.651312e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.355897e+00	5.878542e-01	1.590973e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.413460e+00	1.367000e-01	1.639505e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.970755e+00	2.587849e-01	9.556674e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.571946e+00	2.890577e-01	2.173257e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.001673e+00	1.849351e-01	2.825450e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.358785e+00	1.427000e-01	2.953055e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.935681e-01	9.023990e-02	3.043485e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.332133e-01	5.332660e-02	1.558881e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.516375e-02	5.369328e-03	1.841709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.025458e+02	1.818171e+01	1.260328e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.076274e+01	3.642833e+00	3.592420e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.860945e+01	2.262378e+00	1.083797e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.246974e+01	1.246599e+00	2.138125e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.897506e+00	6.222705e-01	1.942018e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.537663e+00	4.758337e-01	5.412952e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.947959e+00	2.449301e-01	3.721158e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.140836e+00	2.333274e-01	3.881028e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.474415e+00	2.356280e-01	3.539640e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.893429e+00	2.349613e-01	4.587748e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.122338e+00	1.668805e-01	4.407396e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.041808e-02	9.601077e-03	3.193323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.475999e-01	1.831978e-01	7.366255e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.091761e+00	8.224885e-01	3.227187e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.821582e+00	1.639301e-01	1.344177e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.951319e+00	2.780723e-01	5.701473e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.668236e+00	2.093591e-01	5.646318e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.921963e-01	8.731063e-02	3.062250e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.895253e-01	2.542256e-02	1.203297e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.068342e-02	1.090189e-02	9.854709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.219859e+00	6.027683e-01	2.435854e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.947505e+00	2.445917e-01	3.441332e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.648046e+00	2.210582e-01	3.927190e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.307791e+00	1.378845e-01	2.961632e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.001278e-01	6.099403e-02	1.569072e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.564885e-01	3.050233e-02	9.025177e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.211588e-01	2.628968e-02	3.997008e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.498314e-03	5.164832e-03	1.705691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.972082e+00	1.580593e+00	7.010198e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.583130e+00	1.305340e-01	6.507924e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.436939e+00	2.953877e-01	5.566845e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.038085e+00	1.543791e-01	2.787298e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.372292e-02	9.277633e-03	1.503997e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.770481e-02	5.435803e-02	5.272144e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.314337e-01	2.761263e-01	2.058026e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.424911e+00	5.938885e-01	3.679764e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.431178e+00	7.678522e-01	3.591449e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.330008e+00	7.143807e-01	2.178508e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.758760e+00	2.458368e-01	7.246323e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.545492e+00	2.367949e-01	2.779910e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.977210e+00	2.748239e-01	4.859511e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.269632e+00	2.332951e-01	5.522389e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.542717e+00	1.645488e-01	4.927655e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.897914e-01	9.654458e-02	2.981009e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.777547e-01	4.981710e-02	2.002456e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.676172e-01	3.248925e-02	9.088775e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.777032e-02	6.152862e-03	4.492704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.839877e-01	2.345018e-01	1.543672e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.058722e+00	7.493601e-01	4.980225e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.902139e+00	1.208975e+00	6.605126e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.083483e+00	1.134423e+00	5.487735e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.357572e+00	5.679956e-01	3.196670e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.236935e+00	2.629319e-01	9.717955e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.370421e+00	1.940232e-01	3.786564e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.462291e+00	2.401028e-01	3.477579e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.437169e+00	2.110683e-01	4.719285e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.727558e+00	1.648165e-01	3.244598e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.147641e+00	1.085434e-01	2.688472e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.608760e-01	6.564685e-02	1.755389e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.275069e-01	3.298223e-02	1.221380e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.075283e-01	2.629066e-02	4.750888e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.458115e-02	4.047872e-03	3.404172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.416627e+00	1.848778e+00	1.083235e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.311708e+00	3.159524e+00	1.820441e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.152297e+01	2.851153e+00	1.480789e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.207149e+01	1.467493e+00	9.328817e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.056758e+01	4.004358e-01	5.329913e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.701221e+00	3.012174e-01	6.725600e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.893430e+00	3.953710e-01	8.289748e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.133643e+00	3.348736e-01	5.873558e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.972034e+00	2.474034e-01	4.579783e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.133378e+00	1.478349e-01	3.412715e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.054769e-01	9.308510e-02	1.850565e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.268714e-02	5.871845e-03	9.455000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.902351e-01	2.225079e-01	1.881923e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.215182e+00	7.038486e-01	4.967442e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.342362e+00	3.565056e-01	4.935902e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.861381e+00	3.275192e-01	3.595557e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.872000e+00	2.776980e-01	4.812529e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.017925e+00	1.256419e-01	3.145555e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.627722e-01	3.999554e-02	1.707383e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.550933e-01	4.522558e-02	7.050166e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.382975e-03	6.533284e-03	2.470340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.282719e+00	1.045852e+00	8.068179e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.402579e+00	1.302007e+00	1.035084e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.130054e+00	4.128952e-01	2.752665e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.205259e+00	2.886944e-01	2.814179e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.061132e+00	2.824378e-01	3.412474e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.156522e+00	1.629644e-01	2.395172e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.387971e-01	7.091933e-02	1.301843e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.088622e-01	2.170783e-02	8.015409e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.384898e-02	7.309174e-03	7.596340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.120367e+01	1.466072e+01	1.164956e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.005354e+01	2.972937e+00	3.485940e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.978642e+00	2.007031e-01	8.391463e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.307784e+00	3.424748e-01	2.082975e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.310957e+00	3.717589e-01	3.303632e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.341745e+00	1.988903e-01	3.111129e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.798277e-01	1.224845e-01	1.810892e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.593440e-02	7.301667e-03	1.115560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.041626e-01	2.373424e-01	2.322481e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.162269e+00	4.901756e-01	3.902299e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.750453e+00	5.774379e-01	4.892599e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.409236e+00	6.678762e-01	3.955770e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.984686e+00	6.528031e-01	1.951752e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.225031e+00	2.339128e-01	9.367039e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.086377e+00	2.446728e-01	1.456970e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.689879e+00	2.783744e-01	3.811059e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.132738e+00	2.494253e-01	4.165343e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.563841e+00	1.891782e-01	3.699510e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.011915e+00	1.101142e-01	3.071185e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.782030e-01	5.231671e-02	1.941473e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.681365e-01	3.279069e-02	8.665240e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.857391e-02	6.672241e-03	5.419298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.598193e+00	1.028676e+00	7.844612e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.205999e+00	1.228257e+00	1.008208e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.152053e+00	1.393502e+00	8.850463e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.008821e+00	9.498183e-01	6.556287e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.331749e+00	5.628042e-01	3.062532e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.346256e+00	1.388508e-01	2.424024e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.468144e+00	2.877731e-01	2.077515e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.674313e+00	2.275028e-01	2.621130e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.982166e+00	1.948658e-01	2.736134e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.263369e+00	1.268986e-01	2.445348e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.393184e-01	6.794728e-02	1.620301e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.634754e-01	2.789029e-02	9.198175e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.979260e-02	5.523246e-03	7.280197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.994985e+01	1.477399e+01	1.005400e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.871922e+01	4.817019e+00	3.816666e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.559865e+01	2.243784e+00	2.755816e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.677610e+01	9.023365e-01	1.318929e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.031233e+01	2.479484e-01	8.175218e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.717265e+00	3.690630e-01	2.613450e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.522849e+00	3.136526e-01	1.081817e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.122409e+00	2.080490e-01	2.915476e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.367030e+00	2.923377e-01	3.132495e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.577090e+00	2.275956e-01	3.267233e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.512490e-01	1.143599e-01	2.326336e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.396292e-02	7.774287e-03	1.216569e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.852722e-01	3.753849e-01	1.271040e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.457401e+00	9.808266e-01	4.139368e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.550814e+00	1.156875e-01	1.903365e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.475933e+00	3.073185e-01	6.807361e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.500972e+00	2.074591e-01	6.909542e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.052487e-01	1.156574e-01	4.163988e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.355865e-01	5.404109e-02	2.206571e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.920040e-02	4.352086e-03	1.616228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.455070e+00	1.185194e+00	3.155356e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.528541e+00	2.158359e-01	6.842553e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.527772e+00	2.182193e-01	6.577169e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.352852e+00	1.551311e-01	4.881619e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.487070e-01	9.381782e-02	2.574024e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.471093e-01	4.755199e-02	1.757517e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.414465e-01	2.399095e-02	7.508484e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.853606e-03	1.764496e-03	6.522256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.784604e+00	3.211159e+00	7.918767e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.784803e+00	1.029024e-01	1.510755e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.895748e+00	3.225822e-01	1.137511e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.277520e+00	2.007705e-01	5.736781e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.706817e-02	1.171223e-02	3.918653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.544975e-02	4.408936e-02	3.773363e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.125727e-01	4.194414e-01	2.823736e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.836722e+00	1.014899e+00	5.042787e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.902794e+00	1.071017e+00	4.145528e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.640289e+00	7.619686e-01	1.370690e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.699613e+00	1.848662e-01	3.948097e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.247209e+00	2.505858e-01	3.686852e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.627475e+00	2.750230e-01	5.760481e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.979544e+00	2.360854e-01	6.741851e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.427127e+00	1.879777e-01	5.918936e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.258369e-01	1.241753e-01	4.469153e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.503486e-01	7.785164e-02	3.150624e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.766675e-01	4.278813e-02	1.670593e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.733217e-02	2.954816e-03	1.378927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.434580e-01	3.001515e-01	1.615664e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.521474e+00	1.566642e+00	6.987886e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.311876e+00	2.119787e+00	8.173819e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.221534e+00	1.765582e+00	5.416208e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.391108e+00	9.973481e-01	2.259316e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.859541e+00	2.594013e-01	2.494934e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.115442e+00	1.722044e-01	3.693878e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.184483e+00	2.146013e-01	6.078278e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.329762e+00	2.029115e-01	6.237490e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.736744e+00	1.831914e-01	5.653344e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.200861e+00	1.323118e-01	4.477467e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.861118e-01	9.282684e-02	3.159735e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.837478e-01	6.214583e-02	1.948435e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.382004e-01	3.279497e-02	1.118205e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.729611e-02	2.979166e-03	1.085641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.998837e+00	1.449741e+00	7.968294e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.232302e+00	4.115202e+00	1.681455e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.017222e+01	5.498841e+00	1.684783e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.109109e+01	3.791106e+00	9.033602e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.947098e+00	1.479401e+00	4.432058e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.660815e+00	2.012891e-01	8.280973e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.360950e+00	3.499972e-01	1.295529e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.488607e+00	3.342544e-01	1.319448e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.322275e+00	2.843200e-01	9.441609e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.429996e+00	2.085492e-01	6.921638e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.157543e-01	1.359071e-01	4.397570e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.302989e-02	7.078241e-03	2.475190e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.050718e-01	3.776763e-01	3.327162e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.623526e+00	8.152571e-01	5.228455e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.123962e+00	2.702216e-01	1.313989e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.580608e+00	3.344751e-01	3.480147e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.701296e+00	2.504609e-01	5.188036e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.338545e-01	1.406103e-01	3.966381e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.251295e-01	6.644582e-02	2.384642e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.478032e-01	2.960051e-02	9.766518e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.465922e-03	1.602249e-03	6.355099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.010893e+00	1.853930e+00	1.555019e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.694568e+00	1.408440e+00	1.006011e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.780526e+00	3.092842e-01	2.454776e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.867823e+00	2.861820e-01	1.640314e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.125008e+00	2.816742e-01	2.853496e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.217030e+00	1.498793e-01	3.372048e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.600206e-01	8.625623e-02	2.222033e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.314868e-01	4.615484e-02	1.373841e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.662962e-02	5.036154e-03	1.663132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.132590e+02	2.108071e+01	1.656219e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.051275e+01	2.110958e+00	1.131067e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.553964e+00	4.936010e-01	5.432430e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.778698e+00	1.829849e-01	3.225545e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.519050e+00	2.631602e-01	2.504784e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.623777e+00	2.294505e-01	4.146728e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.717715e-01	1.431875e-01	3.672207e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.576731e-02	8.222909e-03	2.770861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.980516e-01	3.029480e-01	3.011509e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.544022e+00	6.527292e-01	5.758036e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.241312e+00	7.710278e-01	5.641518e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.782270e+00	7.296133e-01	3.650005e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.130100e+00	5.389607e-01	9.778396e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.044856e+00	2.628401e-01	1.723873e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.839763e+00	3.128076e-01	1.714316e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.404116e+00	2.647597e-01	3.476329e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.937349e+00	2.440648e-01	4.679170e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.484554e+00	1.958955e-01	4.129348e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.643924e-01	1.328318e-01	3.880552e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.600443e-01	8.020678e-02	2.643312e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.749703e-01	4.272059e-02	1.522174e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.808657e-02	3.104732e-03	1.307397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.812242e+00	1.735621e+00	1.487912e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.531848e+00	1.897438e+00	1.469178e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.982654e+00	1.445789e+00	8.957996e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.564359e+00	8.732903e-01	5.071823e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.366034e+00	5.380200e-01	1.673814e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.413210e+00	1.785337e-01	2.572030e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.943082e+00	2.984397e-01	1.125302e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.503299e+00	2.198096e-01	2.155987e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.930003e+00	1.893946e-01	3.293061e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.344984e+00	1.483997e-01	2.976687e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.911464e-01	9.374943e-02	2.494218e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.143747e-01	5.454927e-02	1.527110e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.315783e-02	5.138241e-03	1.879073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.076125e+02	1.826455e+01	1.338683e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.079888e+01	4.272116e+00	2.827728e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.848184e+01	2.000071e+00	5.075680e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.220367e+01	1.341472e+00	1.633332e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.038985e+00	5.251945e-01	8.210897e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.458848e+00	3.653598e-01	5.032086e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.799650e+00	1.535203e-01	3.667978e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.044752e+00	2.227721e-01	4.380038e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.493191e+00	2.459267e-01	3.488842e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.817870e+00	2.350681e-01	4.718581e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.085156e+00	1.692717e-01	4.329415e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.865750e-02	9.305249e-03	3.055857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.973331e-01	1.881714e-01	8.039838e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.196602e+00	8.460789e-01	3.319989e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.733086e+00	1.909978e-01	8.858648e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.888473e+00	2.763524e-01	5.117672e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.648212e+00	2.013564e-01	5.977298e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.328693e-01	9.738768e-02	3.102252e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.662406e-01	2.857163e-02	1.478955e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.143482e-02	9.940247e-03	8.180562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.386990e+00	5.999975e-01	2.550869e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.857523e+00	2.194830e-01	2.824181e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.626711e+00	2.189348e-01	3.969020e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.283658e+00	1.390943e-01	3.020713e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.533435e-01	6.650226e-02	1.512996e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.065769e-01	4.045890e-02	8.902618e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.072127e-01	2.825857e-02	3.770421e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.062089e-03	4.539458e-03	1.373146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.026472e+01	1.599730e+00	7.166229e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.456829e+00	1.307358e-01	6.846844e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.389261e+00	2.975918e-01	5.515095e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.545249e-01	1.665547e-01	2.941146e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.105185e-02	9.056629e-03	1.519176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.154161e-02	6.140885e-02	5.167497e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.425693e-01	2.628120e-01	2.022341e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.516745e+00	6.123374e-01	3.531278e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.592853e+00	7.911835e-01	3.524096e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.367430e+00	5.526681e-01	2.058026e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.721066e+00	2.650965e-01	1.283256e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.506573e+00	2.263699e-01	2.216217e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.929179e+00	2.695226e-01	4.481157e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.223150e+00	2.377541e-01	5.250983e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.508042e+00	1.680352e-01	4.829644e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.576912e-01	1.001511e-01	3.434428e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.419570e-01	5.800732e-02	1.994428e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.743987e-01	3.146040e-02	7.762676e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.562692e-02	5.375554e-03	6.399890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.273828e-01	2.480367e-01	1.686967e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.266933e+00	8.804536e-01	5.300444e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.021474e+00	1.150131e+00	6.878543e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.241947e+00	1.051891e+00	5.389897e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.524099e+00	6.445287e-01	2.434540e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.173830e+00	2.006454e-01	1.667892e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.304268e+00	2.152438e-01	3.049192e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.281726e+00	2.426228e-01	4.763318e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.477191e+00	2.184955e-01	3.504349e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.708616e+00	1.605357e-01	3.381794e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.140139e+00	1.104948e-01	2.505551e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.143792e-01	6.777637e-02	1.754229e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.044196e-01	3.532296e-02	1.085585e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.052655e-01	2.752097e-02	5.107032e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.375035e-02	3.780131e-03	3.544287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.853516e+00	2.101213e+00	1.197836e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.927624e+00	3.414851e+00	1.912256e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.195893e+01	2.863051e+00	1.571898e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.248812e+01	1.723643e+00	7.535291e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.030295e+01	2.841609e-01	7.049800e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.512092e+00	3.576494e-01	8.515296e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.799348e+00	3.911589e-01	7.932377e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.112275e+00	3.392953e-01	6.127177e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.868114e+00	2.436996e-01	4.106136e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.097002e+00	1.558833e-01	3.303028e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.719259e-01	8.605903e-02	2.146034e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.276760e-02	6.220789e-03	8.079274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.205336e-01	2.256717e-01	2.177847e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.280920e+00	7.241826e-01	4.992204e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.316430e+00	3.080588e-01	4.711064e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.865339e+00	3.499432e-01	3.115368e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.828616e+00	2.544921e-01	4.874121e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.999573e-01	1.323683e-01	3.415316e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.495197e-01	4.203492e-02	1.647646e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.503814e-01	4.044525e-02	6.108493e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.368248e-03	5.949847e-03	2.566097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.465632e+00	1.033635e+00	8.187378e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.584346e+00	1.310621e+00	1.026243e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.061335e+00	3.490582e-01	2.978736e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.220155e+00	3.161487e-01	2.373091e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.084418e+00	2.947380e-01	3.187631e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.150870e+00	1.417600e-01	2.409734e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.935556e-01	6.326015e-02	1.388608e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.724682e-01	4.471021e-02	7.998062e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.089743e-02	7.751889e-03	6.665186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.548916e+01	1.556032e+01	1.236272e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.008757e+01	2.689618e+00	3.566547e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.759187e+00	2.327774e-01	6.116664e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.163796e+00	3.840434e-01	1.435674e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.378989e+00	3.409571e-01	3.100055e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.252202e+00	2.128840e-01	2.993361e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.501104e-01	9.689785e-02	1.896026e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.588170e-02	6.698640e-03	1.052868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.181116e-01	2.234668e-01	2.474606e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.232629e+00	4.982239e-01	3.866947e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.814937e+00	5.828522e-01	4.530113e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.447440e+00	6.068237e-01	3.902459e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.985614e+00	5.065612e-01	1.918278e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.244934e+00	2.608646e-01	1.021741e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.115796e+00	2.072987e-01	1.236243e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.674280e+00	2.732580e-01	2.894741e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.101750e+00	2.531381e-01	4.034201e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.512788e+00	1.857489e-01	4.234152e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.003936e+00	1.274444e-01	3.127786e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.471685e-01	6.249896e-02	1.961522e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.711684e-01	3.677744e-02	7.606505e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.608037e-02	5.326728e-03	6.794789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.805326e+00	9.903902e-01	8.287423e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.514621e+00	1.542393e+00	1.036795e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.133431e+00	1.118510e+00	8.580654e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.055208e+00	8.585511e-01	5.343522e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.355988e+00	5.208925e-01	2.919597e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.404159e+00	2.022143e-01	2.015092e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.465687e+00	1.842854e-01	2.185685e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.658175e+00	2.262652e-01	2.647705e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.965541e+00	2.554299e-01	2.702333e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.244846e+00	1.307715e-01	2.222610e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.067682e-01	7.839763e-02	1.567440e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.458738e-01	3.181219e-02	8.927979e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.750864e-02	5.673205e-03	6.950474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.271126e+01	1.445464e+01	1.043850e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.789236e+01	3.900801e+00	4.275263e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.566328e+01	1.914181e+00	1.804929e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.685362e+01	1.060330e+00	1.178119e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.046738e+01	4.892433e-01	8.109156e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.564537e+00	1.569032e-01	4.077772e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.373157e+00	2.767553e-01	1.276473e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.178893e+00	2.585992e-01	2.762728e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.371559e+00	2.985187e-01	3.068521e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.509595e+00	2.184809e-01	2.838594e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.221693e-01	1.111364e-01	2.591000e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.491024e-02	6.820586e-03	1.115505e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.724226e-01	4.065521e-01	1.536170e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.714731e+00	8.410872e-01	3.947951e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.362617e+00	2.047238e-01	2.739459e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.202563e+00	2.920858e-01	6.772262e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.335294e+00	1.899134e-01	5.408451e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.196757e-01	1.046887e-01	3.149498e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.853873e-01	4.879691e-02	1.705987e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.499454e-02	3.905442e-03	1.156951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.889395e+00	1.087943e+00	3.401779e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.221971e+00	1.038241e-01	6.881073e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.326803e+00	2.125834e-01	5.414312e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.256402e+00	1.450730e-01	3.908526e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.800537e-01	8.669911e-02	2.113983e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.441782e-01	4.746188e-02	1.265088e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.254826e-01	2.108375e-02	6.607607e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.647176e-03	2.114758e-03	4.271806e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.651977e+00	2.889272e+00	8.178368e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.300034e+00	1.129700e-01	1.464357e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.638757e+00	3.046110e-01	9.254733e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.189428e+00	1.865551e-01	4.182284e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.239722e-02	1.100944e-02	3.129927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.739056e-02	5.140308e-02	4.485386e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.425249e-01	4.745945e-01	3.287993e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.103808e+00	9.720291e-01	5.480507e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.289980e+00	1.018019e+00	3.834023e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.901411e+00	6.158511e-01	6.687016e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.676064e+00	1.822539e-01	1.216644e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.065184e+00	2.736697e-01	4.631934e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.421776e+00	2.712082e-01	5.607706e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.766337e+00	2.184077e-01	6.062357e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.293078e+00	1.708776e-01	4.767866e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.147090e-01	1.127354e-01	3.812082e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.958173e-01	7.347117e-02	2.275259e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.334705e-01	3.809985e-02	1.199914e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.414866e-02	2.755867e-03	8.241469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.221380e-01	4.256926e-01	2.239338e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.158992e+00	1.728115e+00	8.607871e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.898265e+00	1.952768e+00	8.268213e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.807116e+00	1.587008e+00	5.061979e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.455963e+00	5.642615e-01	2.408924e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.790882e+00	1.142966e-01	2.400823e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.867612e+00	2.054631e-01	4.831995e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.971488e+00	2.216333e-01	5.633381e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.157540e+00	1.947405e-01	5.581086e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.583147e+00	1.608856e-01	4.792569e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.121399e+00	1.252361e-01	3.424143e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.354059e-01	8.759467e-02	2.291055e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.472863e-01	5.756417e-02	1.475809e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.228971e-01	3.226880e-02	8.859451e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.515162e-02	2.768182e-03	7.749464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.479777e+00	1.823146e+00	9.297436e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.607094e+00	4.737792e+00	1.915696e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.152076e+01	5.333225e+00	1.702464e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.211843e+01	3.145094e+00	8.587289e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.955435e+00	5.513970e-01	6.456007e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.307669e+00	2.733347e-01	1.130923e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.937671e+00	3.554261e-01	1.386105e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.273318e+00	3.311054e-01	1.044951e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.052675e+00	2.595657e-01	7.519650e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.336964e+00	1.959132e-01	4.622997e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.686783e-01	1.330392e-01	3.686796e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.940113e-02	6.546146e-03	1.882025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.256883e-01	3.983280e-01	3.838000e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.776114e+00	7.376533e-01	5.147626e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.137636e+00	2.328655e-01	4.289758e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.525837e+00	3.713183e-01	3.747890e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.574781e+00	2.347496e-01	4.538010e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.629639e-01	1.260594e-01	3.137524e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.910761e-01	6.193021e-02	1.903495e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.150989e-01	2.587669e-02	7.859577e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.034297e-03	1.616645e-03	3.867823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.085824e+00	1.906892e+00	1.797318e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.528122e+00	1.102228e+00	9.688536e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.603971e+00	1.625214e-01	5.089276e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.939307e+00	3.626403e-01	1.915872e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.089642e+00	2.427128e-01	2.765550e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.161183e+00	1.437504e-01	2.764333e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.393506e-01	8.141114e-02	1.642215e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.137786e-01	4.345938e-02	1.150999e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.315491e-02	4.794545e-03	1.350375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.179486e+02	1.821301e+01	1.785665e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.945544e+01	1.458404e+00	6.469110e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.547395e+00	4.017367e-01	1.496015e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.868935e+00	2.524673e-01	5.519906e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.557270e+00	2.417730e-01	2.413892e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.553261e+00	2.192883e-01	3.671137e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.288484e-01	1.400262e-01	2.922971e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.206224e-02	7.730976e-03	2.237968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.540112e-01	3.112809e-01	3.239227e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.713969e+00	6.677076e-01	6.634454e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.480462e+00	7.779117e-01	5.805153e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.002525e+00	7.153825e-01	3.330333e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.174591e+00	3.782841e-01	1.316453e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.068396e+00	2.038998e-01	3.854316e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.846531e+00	3.667292e-01	2.070775e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.373989e+00	2.941197e-01	3.305995e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.846080e+00	2.368019e-01	4.046942e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.328120e+00	1.811510e-01	4.207881e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.898730e-01	1.259208e-01	3.170491e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.098967e-01	7.626682e-02	2.018521e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.348197e-01	3.875978e-02	1.116958e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.446262e-02	2.770142e-03	8.266996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.811360e+00	1.920202e+00	1.753655e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.389707e+00	1.893962e+00	1.556963e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.119408e+00	1.221755e+00	8.353325e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.415671e+00	6.273056e-01	5.571127e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.096302e+00	2.706189e-01	1.485515e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.357013e+00	1.718141e-01	5.571735e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.029505e+00	3.676633e-01	1.363761e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.543582e+00	2.865379e-01	2.152012e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.864219e+00	1.897174e-01	3.065563e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.219785e+00	1.365085e-01	3.037876e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.563372e-01	9.143219e-02	1.776542e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.859703e-01	5.204137e-02	1.248823e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.041270e-02	4.876184e-03	1.249317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.158645e+02	1.696068e+01	1.368880e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.918337e+01	2.527379e+00	2.908625e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.772504e+01	1.307262e+00	9.133656e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.193109e+01	8.137065e-01	7.748777e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.800999e+00	2.713446e-01	2.085806e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.391507e+00	3.837959e-01	7.313802e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.895336e+00	3.109061e-01	4.077277e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.013808e+00	1.504165e-01	6.527700e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.484286e+00	2.449138e-01	3.069742e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.715407e+00	2.259105e-01	3.930211e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.031469e+00	1.643388e-01	3.297401e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.371558e-02	8.830948e-03	2.448281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.457657e-01	2.307755e-01	1.030097e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.437690e+00	7.839248e-01	3.451146e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.690126e+00	9.471644e-02	1.845628e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.596661e+00	2.900165e-01	5.620904e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.457133e+00	1.859569e-01	4.638175e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.559498e-01	8.128688e-02	2.567691e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.222493e-01	3.085644e-02	9.564376e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.615347e-02	1.086181e-02	5.505917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.811311e+00	5.927480e-01	2.947581e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.557489e+00	1.117311e-01	2.371019e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.313244e+00	2.310392e-01	3.794953e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.210467e+00	1.283128e-01	2.559627e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.220506e-01	6.530351e-02	1.398718e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.248991e-01	2.917410e-02	6.791391e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.153877e-01	2.399936e-02	2.935973e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.858962e-03	4.188452e-03	1.564357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.096648e+01	1.439204e+00	7.613755e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.771414e+00	2.193588e-01	5.700363e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.265694e+00	2.805814e-01	4.755837e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.797381e-01	1.664584e-01	2.202045e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.898386e-02	1.049422e-02	1.354052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.595147e-02	5.349645e-02	5.555414e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.244067e-01	3.044602e-01	2.343720e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.715743e+00	6.421618e-01	4.144361e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.877691e+00	7.725615e-01	3.682561e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.652893e+00	5.457374e-01	1.364224e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.864828e+00	1.219228e-01	1.203962e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.370816e+00	2.509690e-01	3.566101e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.718277e+00	2.760497e-01	5.142269e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.014751e+00	2.266396e-01	4.529489e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.372829e+00	1.558833e-01	3.942672e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.523691e-01	9.028224e-02	2.659604e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.928506e-01	4.901997e-02	1.592280e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.235575e-01	3.199540e-02	7.650186e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.426684e-02	5.579222e-03	3.893453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.793307e-01	2.644884e-01	1.906949e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.712965e+00	1.026972e+00	6.470453e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.747809e+00	1.204922e+00	7.650007e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.637588e+00	1.046714e+00	5.255431e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.804864e+00	4.842374e-01	2.248345e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.128546e+00	1.063812e-01	2.392270e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.082137e+00	2.366021e-01	4.079269e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.057264e+00	2.477127e-01	4.640722e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.216906e+00	2.083793e-01	3.212123e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.571402e+00	1.543542e-01	2.841261e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.072003e+00	1.049109e-01	2.141947e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.795744e-01	6.348460e-02	1.542965e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.979325e-01	3.648188e-02	9.489233e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.914402e-01	2.937729e-02	4.390535e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.323517e-02	3.865574e-03	2.861561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.386063e+00	2.318978e+00	1.397917e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.029073e+01	3.572980e+00	2.171170e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.341186e+01	2.781640e+00	1.635482e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.302513e+01	1.153594e+00	7.797676e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.012282e+01	2.001521e-01	8.128279e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.852211e+00	4.110215e-01	8.069615e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.464188e+00	4.183097e-01	7.154906e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.822603e+00	3.185612e-01	5.192113e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.758564e+00	2.420669e-01	3.873539e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.061868e+00	1.602030e-01	2.715450e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.218553e-01	8.878052e-02	1.698102e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.283495e-02	5.616856e-03	7.852578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.197824e-01	2.715313e-01	2.483619e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.471714e+00	7.068885e-01	5.351110e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.379053e+00	1.960807e-01	8.807556e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.749058e+00	3.828408e-01	3.621883e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.713753e+00	2.596046e-01	4.430246e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.133406e-01	1.119471e-01	2.913259e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.123174e-01	3.950185e-02	1.328660e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.288223e-01	5.053496e-02	4.985604e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.523510e-03	5.822105e-03	1.998555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.222637e+00	1.240713e+00	1.139484e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.957923e+00	1.293522e+00	1.153406e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.817586e+00	2.228371e-01	3.646994e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.100916e+00	3.919543e-01	2.353840e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.007208e+00	2.875691e-01	3.178176e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.110116e+00	1.438033e-01	2.181908e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.870671e-01	5.956883e-02	1.216884e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.847488e-01	2.863287e-02	6.397983e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.038800e-02	7.763962e-03	5.079408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.705568e+01	1.549388e+01	1.403696e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.746421e+01	2.213200e+00	3.026029e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.995875e+00	2.701300e-01	4.782720e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.079638e+00	3.455697e-01	1.907189e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.422408e+00	3.408032e-01	3.163213e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.284078e+00	2.068271e-01	2.567928e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.787122e-01	1.043682e-01	1.732645e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.486370e-02	7.410575e-03	8.884155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.360152e-01	2.328879e-01	2.449299e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.290997e+00	4.669064e-01	5.091854e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.995979e+00	6.221960e-01	5.219245e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.694603e+00	6.586194e-01	4.022896e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.209963e+00	5.002074e-01	1.598115e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.254320e+00	1.399053e-01	1.924558e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.075686e+00	2.715221e-01	1.704187e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.610992e+00	3.178938e-01	3.282955e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.005784e+00	2.654250e-01	3.890800e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.419635e+00	1.830918e-01	3.471596e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.183729e-01	1.100173e-01	2.513490e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.077848e-01	5.476007e-02	1.610184e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.247128e-01	3.285826e-02	7.628464e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.480039e-02	5.559239e-03	4.260822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.321386e+00	1.174766e+00	1.017962e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.291136e+00	1.449252e+00	1.397870e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.842110e+00	1.276619e+00	9.898111e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.263411e+00	7.986456e-01	7.032764e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.207283e+00	3.594397e-01	2.630229e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.169881e+00	1.132608e-01	3.175791e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.276474e+00	2.609040e-01	1.981827e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.589137e+00	2.722044e-01	2.676270e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.885781e+00	2.028376e-01	2.638802e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.208341e+00	1.392003e-01	2.127210e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.987961e-01	7.646255e-02	1.314544e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.406880e-01	3.330538e-02	7.456583e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.673714e-02	5.848574e-03	5.962957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.344834e+01	1.354091e+01	1.189533e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.897137e+01	3.960435e+00	2.986532e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.377820e+01	1.697112e+00	2.786591e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.529871e+01	5.591404e-01	1.499323e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.807747e+00	2.108493e-01	4.490649e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.182712e+00	1.884431e-01	2.015045e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.243467e+00	3.042077e-01	1.069777e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.060043e+00	2.649991e-01	2.423431e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.332284e+00	2.541423e-01	3.306397e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.537082e+00	2.287757e-01	2.684138e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.380654e-01	1.251680e-01	2.155044e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.193070e-02	8.620562e-03	1.055630e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.129282e+00	4.264300e-01	1.513848e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.766848e+00	7.204661e-01	3.566552e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.184348e+00	2.001981e-01	3.003922e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.054058e+00	2.584750e-01	6.769138e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.252345e+00	1.694398e-01	4.744847e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.746419e-01	9.451870e-02	2.979185e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.836577e-01	4.534626e-02	1.563047e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.410047e-02	3.619711e-03	8.517167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.181111e+00	1.067551e+00	3.337877e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.052270e+00	6.864882e-02	6.388470e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.166975e+00	1.978876e-01	5.649028e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.181931e+00	1.361261e-01	3.395158e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.381785e-01	7.921298e-02	2.216519e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.382505e-01	4.365325e-02	1.089710e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.193853e-01	2.096715e-02	8.002307e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.957543e-03	4.232938e-03	4.024600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.019540e+01	2.860927e+00	8.348812e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.902848e+00	1.285796e-01	1.480981e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.521562e+00	3.024523e-01	8.507291e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.130508e+00	1.768477e-01	4.442920e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.112487e-02	1.097750e-02	2.747786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.739798e-02	7.397203e-02	5.717352e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.639013e-01	5.619439e-01	3.766792e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.479702e+00	1.066746e+00	5.379850e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.496444e+00	9.616495e-01	3.072472e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.842192e+00	4.390721e-01	2.677396e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.525727e+00	2.059520e-01	1.543271e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.840776e+00	2.564246e-01	5.314184e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.248853e+00	2.488628e-01	5.766894e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.672150e+00	2.001975e-01	5.625989e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.211929e+00	1.536775e-01	4.452133e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.804535e-01	1.019778e-01	3.466639e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.638315e-01	6.495345e-02	2.207687e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.257501e-01	3.610350e-02	8.911638e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.342898e-02	2.627386e-03	8.431817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.213559e-01	5.430727e-01	2.614850e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.805168e+00	1.989823e+00	9.016786e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.545065e+00	2.071756e+00	8.015012e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.925658e+00	1.329107e+00	3.993951e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.446006e+00	4.399381e-01	2.330901e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.600982e+00	1.271901e-01	3.275068e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.648655e+00	2.067927e-01	5.104984e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.765679e+00	2.120296e-01	5.814223e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.097046e+00	1.907014e-01	4.930797e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.502278e+00	1.517201e-01	4.650542e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.076393e+00	1.155971e-01	3.112985e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.001027e-01	7.943720e-02	2.492580e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.215318e-01	5.292987e-02	1.579793e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.150771e-01	3.059124e-02	6.678171e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.473281e-02	2.732869e-03	8.035995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.089776e+00	2.232735e+00	1.127313e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.768969e+00	5.224278e+00	2.112955e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.258590e+01	5.650900e+00	1.718684e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.228067e+01	2.891754e+00	7.582648e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.842580e+00	2.769317e-01	9.239583e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.957814e+00	2.972556e-01	1.379259e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.721814e+00	3.746248e-01	1.182709e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.108734e+00	3.363330e-01	1.012966e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.027016e+00	2.610598e-01	7.143385e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.228435e+00	1.838836e-01	5.369137e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.218694e-01	1.276997e-01	2.796107e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.969889e-02	6.448306e-03	2.071707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.150833e+00	4.550271e-01	4.012962e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.917437e+00	6.730245e-01	4.267282e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.044935e+00	3.044674e-01	3.070911e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.371822e+00	2.985121e-01	3.796180e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.473850e+00	2.129034e-01	4.397855e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.088245e-01	1.155116e-01	2.883042e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.727057e-01	5.621041e-02	1.710464e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.124371e-01	2.464120e-02	7.987401e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.464433e-03	3.542582e-03	3.236359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.377413e+00	2.088125e+00	1.802841e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.682756e+00	9.741032e-01	9.029949e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.502917e+00	2.188113e-01	2.389401e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.797836e+00	3.033472e-01	2.089027e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.960649e+00	2.238556e-01	3.092126e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.120007e+00	1.362350e-01	2.377975e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.938181e-01	7.565606e-02	1.790442e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.011103e-01	4.147352e-02	9.989593e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.235157e-02	4.510983e-03	1.146032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.291668e+02	1.811485e+01	1.800554e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.875522e+01	1.373174e+00	4.764194e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.388967e+00	4.753829e-01	8.376320e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.664377e+00	1.558158e-01	3.426832e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.422999e+00	2.423408e-01	2.462021e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.494001e+00	2.142813e-01	3.765907e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.875561e-01	1.330256e-01	2.972763e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.253582e-02	7.508538e-03	1.922345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.100728e-01	3.680826e-01	3.612070e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.026648e+00	7.702656e-01	6.768010e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.787960e+00	8.295615e-01	5.404357e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.099334e+00	5.594460e-01	2.688932e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.200914e+00	3.613778e-01	3.174935e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.940802e+00	2.088297e-01	5.539499e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.661612e+00	2.665004e-01	2.257816e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.237044e+00	2.567596e-01	3.644576e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.777446e+00	2.224152e-01	3.845064e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.245183e+00	1.631862e-01	4.049612e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.429631e-01	1.124195e-01	3.050351e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.834168e-01	6.817194e-02	2.001947e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.284126e-01	3.644497e-02	8.379635e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.393261e-02	2.678277e-03	8.139278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.045902e+00	2.045935e+00	1.799691e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.234816e+00	1.963956e+00	1.477032e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.330981e+00	1.066862e+00	8.379818e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.460067e+00	6.265478e-01	3.575188e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.095116e+00	3.041979e-01	2.559522e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.205451e+00	1.286700e-01	1.850870e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.812455e+00	2.264466e-01	1.625211e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.402811e+00	2.190857e-01	2.049120e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.837472e+00	1.871906e-01	2.536986e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.176432e+00	1.292447e-01	2.822915e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.113068e-01	8.412263e-02	1.972621e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.645129e-01	4.838720e-02	1.281153e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.892983e-02	4.708627e-03	1.048914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.250045e+02	1.710225e+01	1.347897e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.902882e+01	3.130896e+00	1.834267e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.756387e+01	1.262417e+00	3.183278e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.166646e+01	8.068220e-01	1.017578e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.665982e+00	4.332419e-01	5.775790e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.093422e+00	1.948355e-01	1.943464e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.673160e+00	1.622686e-01	4.549749e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.878714e+00	1.090428e-01	7.291796e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.421812e+00	2.409811e-01	2.686729e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.658869e+00	2.247861e-01	4.189405e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.845010e-01	1.582410e-01	2.929065e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.224678e-02	8.681449e-03	2.625035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.782375e-01	2.165757e-01	1.060337e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.663185e+00	7.443194e-01	3.163196e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.510398e+00	1.211373e-01	1.019466e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.359649e+00	2.712338e-01	5.317543e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.386002e+00	1.644163e-01	4.274984e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.663179e-01	6.937010e-02	2.506575e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.937823e-01	3.948916e-02	9.358048e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.490450e-02	1.071707e-02	5.153941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.141320e+00	5.459591e-01	2.875796e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.309272e+00	6.648308e-02	1.578083e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.213384e+00	2.102670e-01	3.563625e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.145026e+00	1.141232e-01	2.307209e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.702069e-01	5.763698e-02	1.429892e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.986423e-01	2.801227e-02	6.536255e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.335639e-02	3.700564e-02	2.628572e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.998057e-03	4.893438e-03	1.971045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.157925e+01	1.401070e+00	7.658558e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.414511e+00	2.395662e-01	5.113050e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.090238e+00	2.769539e-01	4.727436e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.270037e-01	1.464124e-01	2.066078e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.529234e-02	1.170544e-02	1.308724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.107488e-01	6.263594e-02	8.259521e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.940678e-01	3.462097e-01	2.746554e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.033618e+00	6.696760e-01	4.307322e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.113104e+00	7.196896e-01	3.259036e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.806130e+00	5.363878e-01	6.787129e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.665169e+00	1.700950e-01	1.465760e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.258297e+00	2.815351e-01	3.474532e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.506304e+00	2.602483e-01	5.414680e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.867661e+00	1.999731e-01	4.420870e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.253502e+00	1.327810e-01	3.840846e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.943583e-01	7.999353e-02	2.541647e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.700715e-01	4.905108e-02	1.254345e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.094753e-01	3.831091e-02	6.707302e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.293804e-02	5.451036e-03	3.243171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.848188e-01	3.352061e-01	2.309775e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.501262e+00	1.121131e+00	7.635905e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.439909e+00	1.166707e+00	7.939127e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.066170e+00	8.605146e-01	4.599041e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.697053e+00	2.950041e-01	2.007552e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.914208e+00	1.547425e-01	1.747712e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.863689e+00	2.853307e-01	3.559028e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.883950e+00	2.475419e-01	3.490305e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.094593e+00	2.014744e-01	3.338660e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.434129e+00	1.410541e-01	2.986379e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.682600e-01	9.548632e-02	2.162935e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.484519e-01	6.285793e-02	1.185932e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.754271e-01	4.126334e-02	7.484688e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.745876e-01	3.044348e-02	4.778906e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.182427e-02	4.332346e-03	2.747179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.591505e+00	2.868192e+00	1.722906e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.205020e+01	3.851245e+00	2.450292e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.432347e+01	2.439515e+00	1.701955e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.300777e+01	8.778903e-01	7.026642e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.918576e+00	2.302423e-01	7.043176e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.610115e+00	4.416671e-01	6.514868e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.237746e+00	4.193729e-01	6.650171e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.606431e+00	3.105204e-01	5.718740e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.694369e+00	2.574512e-01	3.249720e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.006433e+00	1.517022e-01	2.517292e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.555017e-01	9.566464e-02	1.680647e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.963152e-02	6.867524e-03	7.157207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.555223e-01	2.869739e-01	2.594130e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.794885e+00	7.384379e-01	4.989106e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.321076e+00	1.251799e-01	1.085300e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.551180e+00	3.799098e-01	3.921596e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.581218e+00	2.235938e-01	4.261079e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.373192e-01	9.376088e-02	2.725298e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.928888e-01	4.417346e-02	1.227417e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.200215e-01	5.069438e-02	3.868532e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.694057e-03	5.322562e-03	2.383373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.068785e+00	1.341488e+00	1.100886e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.514842e+00	1.219764e+00	1.140833e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.775611e+00	1.845912e-01	3.969049e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.906073e+00	3.543815e-01	2.403035e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.889663e+00	3.011475e-01	3.148279e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.043845e+00	1.189241e-01	1.958763e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.318983e-01	5.318627e-02	1.259381e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.718103e-01	3.135054e-02	5.789379e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.756227e-02	9.393465e-03	5.375805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.096127e+02	1.533579e+01	1.440502e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.748243e+01	1.697110e+00	2.643621e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.533016e+00	3.328902e-01	3.125793e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.866619e+00	3.682212e-01	1.438539e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.299835e+00	3.062496e-01	2.893875e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.232735e+00	1.915462e-01	2.658438e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.938915e-01	1.120651e-01	1.726047e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.180650e-02	9.274188e-03	8.747608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.433965e-01	2.634244e-01	2.764821e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.558606e+00	5.474218e-01	4.690804e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.272319e+00	6.382304e-01	4.971448e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.947458e+00	6.621830e-01	3.436429e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.285949e+00	4.153527e-01	1.030339e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.258472e+00	1.563331e-01	9.631159e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.923536e+00	2.584365e-01	2.356066e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.443314e+00	2.731698e-01	3.506115e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.868925e+00	2.271736e-01	3.722629e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.306638e+00	1.521383e-01	3.886286e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.561910e-01	9.485506e-02	2.336148e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.752820e-01	4.906740e-02	1.353637e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.192253e-01	4.616724e-02	5.781264e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.335174e-02	5.451197e-03	3.478114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.107779e+00	1.275934e+00	1.247542e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.118844e+00	1.388319e+00	1.386861e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.396526e+00	1.241602e+00	8.811501e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.521052e+00	8.522205e-01	5.632197e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.308057e+00	3.479761e-01	2.945467e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.054039e+00	1.236069e-01	2.491027e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.176275e+00	2.700532e-01	1.746801e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.411654e+00	2.358170e-01	2.612827e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.783857e+00	1.917513e-01	2.513106e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.119315e+00	1.084024e-01	2.243457e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.712952e-01	7.746923e-02	1.161010e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.176190e-01	4.128851e-02	6.583411e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.338356e-02	6.930616e-03	5.539655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.036983e+02	1.423499e+01	1.223598e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.924736e+01	4.021737e+00	3.931995e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.350334e+01	1.259333e+00	1.974483e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.492117e+01	4.109937e-01	1.608507e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.696747e+00	5.490441e-01	3.995563e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.215925e+00	3.953334e-01	2.195493e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.067664e+00	2.024842e-01	2.319121e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.937356e+00	2.152181e-01	2.054801e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.129098e+00	2.434696e-01	3.261758e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.415235e+00	2.518815e-01	2.679938e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.756201e-01	1.119431e-01	1.923172e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.111113e-02	8.304244e-03	9.367114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.392768e+00	4.850238e-01	2.188017e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.863677e+00	6.028996e-01	3.986871e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.947692e+00	3.238367e-01	5.348493e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.810458e+00	2.913198e-01	5.763978e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.085242e+00	1.723493e-01	4.273215e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.971550e-01	8.857316e-02	2.437400e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.429937e-01	4.138807e-02	1.263827e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.071202e-02	3.275797e-03	7.274933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.659129e+00	9.559069e-01	4.054252e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.703302e+00	8.880260e-02	4.579341e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.989921e+00	2.249941e-01	4.624528e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.082748e+00	1.440139e-01	2.840477e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.440727e-01	7.919063e-02	1.865703e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.132236e-01	4.179807e-02	9.858834e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.107723e-01	2.093463e-02	4.814729e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.910052e-03	1.646702e-03	4.192823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.107685e+01	2.322312e+00	9.217784e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.372774e+00	2.478514e-01	1.119965e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.366262e+00	3.074958e-01	6.338121e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.032673e+00	1.716648e-01	3.327347e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.084767e-02	1.041956e-02	2.589804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.671957e-02	7.299998e-02	7.241241e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.150968e+00	6.662691e-01	5.256714e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.779025e+00	1.104845e+00	6.463325e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.951110e+00	9.566487e-01	2.883350e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.968108e+00	2.114027e-01	1.387948e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.470294e+00	3.012318e-01	3.231016e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.628962e+00	3.119419e-01	6.073014e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.048356e+00	2.846487e-01	5.282995e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.513304e+00	2.211512e-01	5.147556e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.046639e+00	1.526856e-01	4.000385e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.805759e-01	9.897676e-02	2.942958e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.189160e-01	6.813246e-02	1.679970e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.811488e-01	3.248022e-02	9.675934e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.026647e-02	2.243985e-03	6.341055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.057099e+00	6.832954e-01	4.212906e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.586320e+00	2.262890e+00	1.255242e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.093253e+00	1.861842e+00	8.725085e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.332135e+00	9.896261e-01	4.237849e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.594807e+00	1.519310e-01	3.260428e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.539635e+00	2.360233e-01	3.958392e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.520413e+00	2.774060e-01	5.069749e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.547742e+00	2.502817e-01	5.663011e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.891409e+00	2.093764e-01	4.832568e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.367154e+00	1.640488e-01	3.317761e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.486150e-01	1.219608e-01	2.632641e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.231620e-01	8.274321e-02	1.940649e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.821197e-01	5.555777e-02	1.275375e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.928306e-01	2.762350e-02	7.680810e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.287825e-02	2.916109e-03	6.324772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.672860e+00	2.566833e+00	1.442879e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.070195e+01	6.051812e+00	2.680105e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.411484e+01	5.106803e+00	1.886546e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.314907e+01	2.039919e+00	7.139362e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.645420e+00	2.250128e-01	1.218144e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.646921e+00	4.176719e-01	1.294314e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.231649e+00	4.068904e-01	1.236765e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.840971e+00	3.408962e-01	7.809144e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.916644e+00	2.607670e-01	5.326327e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.146510e+00	1.795192e-01	3.940842e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.294170e-01	1.289431e-01	2.499119e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.217248e-02	5.813390e-03	1.717849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.294483e+00	5.639994e-01	5.597554e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.959738e+00	6.308923e-01	4.600347e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.164837e+00	3.782525e-01	1.261977e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.299981e+00	3.610686e-01	4.285908e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.337508e+00	2.266720e-01	4.252044e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.441079e-01	1.132905e-01	2.615168e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.256776e-01	5.208967e-02	1.501625e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.666528e-02	2.283410e-02	5.413750e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.316802e-03	1.395092e-03	2.297917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.444765e+00	2.496753e+00	2.508184e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.199662e+00	7.740540e-01	8.006603e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.570655e+00	2.296284e-01	1.204741e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.939321e+00	3.633664e-01	2.326067e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.934366e+00	2.736361e-01	2.721609e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.006591e+00	1.442172e-01	2.407181e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.374171e-01	7.545001e-02	1.649496e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.011336e-01	3.835592e-02	8.409290e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.982733e-02	4.411339e-03	1.089537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.329675e+02	1.841260e+01	2.112825e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.859575e+01	1.239044e+00	3.596174e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.498306e+00	3.523709e-01	2.270447e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.698956e+00	1.607205e-01	3.873247e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.425617e+00	2.883614e-01	2.388905e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.466543e+00	2.147721e-01	3.505071e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.995473e-01	1.337592e-01	2.309540e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.593387e-02	7.086688e-03	1.840449e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.223816e-01	3.930209e-01	4.679584e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.148183e+00	8.312522e-01	8.552275e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.949550e+00	8.904302e-01	6.229363e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.210944e+00	5.558451e-01	3.069355e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.299649e+00	2.387897e-01	7.572486e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.092588e+00	3.619359e-01	1.030935e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.751717e+00	3.915303e-01	2.940573e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.194210e+00	3.046570e-01	4.215823e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.643777e+00	2.500436e-01	4.234561e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.148939e+00	1.768609e-01	3.546104e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.549790e-01	1.138631e-01	2.691843e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.324072e-01	6.868541e-02	1.757144e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.804113e-01	3.289702e-02	9.226769e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.056128e-02	2.347110e-03	6.215521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.267647e+00	2.563533e+00	2.576131e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.540124e+00	1.951227e+00	1.711022e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.167743e+00	9.079553e-01	9.986697e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.118474e+00	3.525346e-01	3.226493e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.017030e+00	1.459173e-01	9.416024e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.344006e+00	2.650551e-01	9.103899e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.015596e+00	3.900916e-01	1.866621e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.437846e+00	3.041973e-01	2.360448e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.719261e+00	2.026900e-01	2.985412e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.103949e+00	1.409643e-01	2.283062e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.504635e-01	9.249402e-02	1.724935e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.289432e-01	4.743128e-02	1.160676e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.449701e-02	4.328340e-03	1.128163e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.307668e+02	1.672182e+01	1.863050e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.712130e+01	1.586001e+00	1.090520e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.745645e+01	1.008853e+00	3.752849e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.180446e+01	8.390534e-01	2.740967e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.784629e+00	5.023398e-01	1.698300e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.453072e+00	2.858839e-01	4.695301e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.694090e+00	2.230023e-01	3.324647e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.833499e+00	1.696673e-01	8.115742e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.315460e+00	2.676329e-01	2.860679e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.648423e+00	2.370877e-01	3.466435e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.469675e-01	1.592158e-01	2.576796e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.182702e-02	8.030720e-03	2.283236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.118805e+00	3.246796e-01	1.694989e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.756717e+00	6.557176e-01	4.044805e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.350434e+00	2.636941e-01	3.332359e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.118727e+00	3.161209e-01	5.902306e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.191386e+00	1.769703e-01	4.141409e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.140626e-01	8.999896e-02	1.974750e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.414461e-01	2.762561e-02	8.815415e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.055901e-02	9.889851e-03	3.819204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.506835e+00	6.009616e-01	3.677572e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.040356e+00	6.970044e-02	1.880661e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.052986e+00	2.411875e-01	3.551887e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.059537e+00	1.354109e-01	2.155586e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.282088e-01	6.493166e-02	1.347875e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.690824e-01	2.976446e-02	6.337042e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.476743e-02	2.610048e-02	2.543929e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.956306e-03	3.880226e-03	1.240396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.211137e+01	1.296228e+00	8.852326e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.985850e+00	3.301727e-01	4.888792e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.033487e+00	2.988493e-01	4.096149e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.114956e-01	1.422553e-01	2.400078e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.566798e-02	1.003654e-02	1.075881e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.272712e-02	5.463273e-02	7.762525e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.870904e-01	4.334279e-01	3.791214e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.302225e+00	8.157744e-01	5.920366e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.532878e+00	8.244737e-01	4.172727e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.082017e+00	4.869547e-01	9.578801e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.698752e+00	2.627134e-01	3.047731e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.028354e+00	3.506054e-01	5.087313e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.274085e+00	3.034492e-01	5.402777e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.665151e+00	2.323537e-01	4.690864e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.157494e+00	1.601261e-01	3.501642e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.149191e-01	1.061501e-01	2.138427e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.861148e-01	5.039385e-02	1.522755e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.661692e-01	3.627964e-02	7.268016e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.617134e-03	5.094239e-03	3.727112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.925620e-01	4.127908e-01	3.366874e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.033941e+00	1.394326e+00	1.127033e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.132274e+00	1.412298e+00	1.002671e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.422412e+00	8.004885e-01	5.494146e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.825593e+00	2.059882e-01	4.357939e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.800473e+00	2.737364e-01	3.416298e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.642072e+00	3.211137e-01	4.450119e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.670360e+00	2.840467e-01	4.205712e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.968987e+00	2.350187e-01	3.111869e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.354480e+00	1.626123e-01	2.858638e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.286045e-01	1.311320e-01	1.834233e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.791843e-01	7.088682e-02	1.313063e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.317178e-01	3.958802e-02	9.453763e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.582674e-01	2.417738e-02	4.242119e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.019496e-02	3.687294e-03	3.306427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.155018e+00	3.076109e+00	2.033208e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.330084e+01	4.037013e+00	2.853053e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.574014e+01	2.761564e+00	1.765150e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.354636e+01	8.797365e-01	8.690311e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.402523e+00	3.077620e-01	1.105332e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.171481e+00	4.985085e-01	7.254595e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.977810e+00	4.423720e-01	6.133728e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.606722e+00	3.393162e-01	4.484841e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.584516e+00	2.923631e-01	3.047427e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.137893e-01	1.545609e-01	2.411887e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.918852e-01	8.875797e-02	1.686518e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.788661e-02	5.633932e-03	7.201022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.504635e-01	3.725577e-01	3.679156e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.890378e+00	7.749741e-01	5.871674e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.392439e+00	2.797406e-01	1.455985e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.513611e+00	4.375945e-01	4.795087e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.509420e+00	2.492589e-01	4.635531e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.574266e-01	1.079949e-01	2.683678e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.193117e-01	4.042542e-02	1.240008e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.418794e-02	5.236739e-02	2.986868e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.629921e-03	4.686031e-03	2.460799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.180088e+00	1.810146e+00	1.792752e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.572130e+00	1.245778e+00	1.247744e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.376138e+00	1.825199e-01	3.671731e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.888889e+00	4.841280e-01	3.401006e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.926799e+00	2.966979e-01	3.166240e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.020771e+00	1.463870e-01	2.020788e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.791444e-01	6.124000e-02	1.353574e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.521413e-01	2.966259e-02	5.512965e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.712461e-02	6.818984e-03	4.658954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.229902e+02	1.870596e+01	1.980884e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.420360e+01	1.250975e+00	2.366939e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.118801e+00	6.437268e-01	3.651850e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.876185e+00	3.657172e-01	1.972990e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.373929e+00	3.458914e-01	3.151189e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.136097e+00	2.026315e-01	2.869451e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.799279e-01	1.137164e-01	1.598058e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.028504e-02	8.146543e-03	7.386386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.300996e-01	2.842739e-01	3.425696e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.679115e+00	6.616309e-01	6.538954e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.507396e+00	7.940595e-01	6.509541e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.155423e+00	7.360232e-01	4.147021e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.436485e+00	4.452489e-01	1.185865e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.356896e+00	2.239191e-01	1.451273e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.858322e+00	3.313193e-01	3.523840e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.361983e+00	3.534988e-01	4.038679e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.767342e+00	2.638450e-01	4.330030e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.245042e+00	1.884789e-01	3.690495e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.066574e-01	1.320369e-01	2.317496e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.116825e-01	5.510563e-02	1.508175e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.672874e-01	3.658652e-02	8.170089e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.002976e-02	5.156510e-03	4.231137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.953437e+00	1.736087e+00	1.684343e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.154704e+00	1.775951e+00	1.931300e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.843058e+00	1.509208e+00	1.083314e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.478195e+00	6.175100e-01	7.019290e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.034751e+00	2.893936e-01	4.166448e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.802340e+00	2.068931e-01	2.674865e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.033387e+00	3.078242e-01	2.973461e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.439319e+00	3.576816e-01	3.276177e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.772385e+00	2.701975e-01	2.595509e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.090793e+00	1.405366e-01	2.078634e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.108550e-01	7.880912e-02	1.223149e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.901941e-01	3.431473e-02	7.854706e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.118880e-02	5.015091e-03	7.067684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.166115e+02	1.657311e+01	1.640590e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.596851e+01	3.204024e+00	4.018727e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.093073e+01	9.341310e-01	2.232024e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.379471e+01	1.905748e-01	6.230106e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.846133e+00	2.600287e-01	4.025287e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.811338e+00	2.588470e-01	4.355797e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.001852e+00	3.973656e-01	1.281835e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.870487e+00	3.264667e-01	3.025545e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.352056e+00	3.360702e-01	2.921933e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.449082e+00	2.633035e-01	2.720657e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.814254e-01	1.205996e-01	2.179057e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.760653e-02	7.612779e-03	9.268938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.612455e+00	4.874399e-01	2.161660e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.862506e+00	4.626632e-01	3.725218e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.724373e+00	3.012994e-01	5.052515e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.646178e+00	2.645944e-01	5.436217e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.008422e+00	1.551035e-01	3.925141e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.472321e-01	8.222395e-02	2.038812e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.087798e-01	4.035792e-02	1.003166e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.500167e-03	2.945684e-03	7.617345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.942314e+00	9.192274e-01	3.868944e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.518482e+00	9.031323e-02	4.741291e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.837748e+00	2.107979e-01	4.339287e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.004894e+00	1.343131e-01	2.667087e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.609235e-01	7.579958e-02	1.471820e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.687026e-01	4.017758e-02	8.772901e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.044755e-01	1.993748e-02	5.166451e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.798215e-03	1.636049e-03	3.731752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.160030e+01	2.256716e+00	9.175405e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.077825e+00	2.515026e-01	1.065926e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.161674e+00	3.020066e-01	6.574470e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.748919e-01	1.710115e-01	2.958033e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.220433e-02	1.042880e-02	2.254910e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.631871e-01	1.148276e-01	9.359572e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.530304e+00	8.089486e-01	5.730646e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.256801e+00	1.096601e+00	6.042744e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.962170e+00	6.182329e-01	1.894832e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.871661e+00	1.620643e-01	1.291370e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.212409e+00	2.924942e-01	3.365953e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.419199e+00	2.932899e-01	5.859943e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.865442e+00	2.527981e-01	5.565965e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.410055e+00	2.010532e-01	4.473481e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.889776e-01	1.406007e-01	3.336097e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.461827e-01	9.598825e-02	2.429276e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.665057e-01	5.861191e-02	1.528146e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.644042e-01	3.059397e-02	7.918799e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.591530e-03	2.077312e-03	5.302370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.558584e+00	9.711749e-01	5.142601e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.446578e+00	2.328524e+00	1.257703e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.712205e+00	1.744457e+00	7.842071e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.357246e+00	6.712465e-01	4.048623e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.472366e+00	9.115542e-02	2.235072e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.227077e+00	2.341303e-01	5.301695e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.229337e+00	2.580068e-01	5.492786e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.437200e+00	2.406988e-01	4.988595e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.760449e+00	1.981647e-01	4.055568e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.283281e+00	1.564111e-01	3.367322e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.851325e-01	1.131251e-01	2.579307e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.101527e-01	8.029404e-02	1.557934e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.563129e-01	5.035994e-02	1.081177e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.768442e-01	2.877122e-02	7.086724e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.052949e-02	2.275381e-03	7.241734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.803686e+00	3.320752e+00	1.695461e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.208506e+01	6.408100e+00	2.797244e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.532207e+01	5.102598e+00	1.821064e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.313864e+01	1.554846e+00	8.746389e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.427454e+00	2.496585e-01	1.383380e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.285079e+00	4.204117e-01	1.379428e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.065682e+00	4.114525e-01	1.049760e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.622012e+00	3.309927e-01	7.929399e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.736832e+00	2.541726e-01	5.685860e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.054486e+00	1.829452e-01	3.778903e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.345542e-01	1.292769e-01	2.241696e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.366720e-02	5.933038e-03	1.454847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.584095e+00	5.796818e-01	5.859525e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.101740e+00	5.523185e-01	3.344198e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.045426e+00	3.566426e-01	1.468923e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.118963e+00	3.468612e-01	4.347195e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.249587e+00	2.051050e-01	3.979387e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.776297e-01	1.043743e-01	2.189958e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.801763e-01	5.214631e-02	1.153975e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.736417e-02	2.059927e-02	5.243061e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.041997e-03	1.471654e-03	2.454870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.096292e+01	2.422954e+00	2.542235e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.257797e+00	6.289581e-01	5.563463e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.513155e+00	2.532449e-01	7.062180e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.768142e+00	3.443072e-01	2.338759e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.796136e+00	2.416859e-01	3.099469e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.498700e-01	1.357141e-01	2.034678e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.381416e-01	7.664412e-02	1.175109e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.374501e-01	3.750860e-02	9.109513e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.954681e-02	4.934139e-03	1.050049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.443139e+02	1.736379e+01	2.193119e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.819759e+01	1.592270e+00	1.917693e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.349558e+00	4.370001e-01	2.127579e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.554499e+00	1.245953e-01	2.709516e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.231352e+00	2.682490e-01	2.804331e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.357548e+00	2.193848e-01	2.868490e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.922936e-01	1.270534e-01	2.301543e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.614235e-02	7.107665e-03	1.676530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.089430e+00	4.638405e-01	5.263823e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.565784e+00	8.771288e-01	8.355117e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.197645e+00	7.933463e-01	5.315969e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.399742e+00	5.222514e-01	2.238394e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.245659e+00	2.223690e-01	3.230861e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.970194e+00	3.779709e-01	1.558637e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.518997e+00	3.357207e-01	3.059042e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.016589e+00	2.781800e-01	4.016777e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.515786e+00	2.233418e-01	3.872979e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.096448e+00	1.635557e-01	2.931091e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.049225e-01	1.083543e-01	2.278295e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.815346e-01	6.239204e-02	1.482148e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.636568e-01	3.062273e-02	8.013503e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.742982e-03	2.125233e-03	5.753799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.036059e+01	2.123266e+00	1.766690e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.052749e+01	1.955162e+00	1.859452e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.693365e+00	1.089755e+00	1.083835e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.344023e+00	5.377354e-01	2.924033e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.991679e+00	2.809000e-01	6.626815e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.210911e+00	2.076284e-01	5.140954e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.789193e+00	2.916462e-01	1.824264e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.255609e+00	2.738876e-01	2.471839e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.622148e+00	1.931251e-01	2.678886e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.034147e+00	1.361190e-01	2.165811e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.158285e-01	8.449381e-02	1.461258e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.144471e-01	4.747137e-02	9.452148e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.300390e-02	4.224431e-03	1.134943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.419489e+02	1.617508e+01	1.860246e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.781433e+01	2.653608e+00	1.013105e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.693717e+01	1.243016e+00	1.428173e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.124430e+01	6.564220e-01	1.403621e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.730068e+00	3.841870e-01	9.000537e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.109709e+00	3.034617e-01	3.828130e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.527235e+00	2.342020e-01	1.662023e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.623223e+00	1.446944e-01	1.470007e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.174570e+00	2.621969e-01	2.729460e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.515863e+00	2.256120e-01	3.684624e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.710786e-01	1.545234e-01	2.721923e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.544459e-02	8.215150e-03	1.817331e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.313633e+00	3.122799e-01	1.612023e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.929628e+00	6.399879e-01	3.672198e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.110111e+00	2.361621e-01	3.590973e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.891812e+00	2.862325e-01	5.330517e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.058279e+00	1.665046e-01	3.344480e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.354722e-01	6.867719e-02	1.944021e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.204994e-01	3.112943e-02	7.319204e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.995382e-03	9.194291e-03	2.057311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.883462e+00	5.442455e-01	3.497185e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.775398e+00	8.080779e-02	2.022823e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.899160e+00	2.336869e-01	3.249311e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.714562e-01	1.225856e-01	1.974218e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.957340e-01	6.621308e-02	1.112888e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.309615e-01	3.447231e-02	5.973423e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.094653e-02	2.769331e-02	2.007345e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.257323e-03	3.884705e-03	1.318307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.257073e+01	1.203678e+00	8.384460e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.776952e+00	3.140754e-01	4.520482e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.891218e+00	2.831945e-01	3.918646e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.657033e-01	1.421824e-01	1.880005e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.119321e-02	1.044189e-02	1.129757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.537273e-01	8.426214e-02	8.195784e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.193932e+00	5.229923e-01	4.159700e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.764782e+00	8.387337e-01	5.786263e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.824498e+00	7.031870e-01	3.098223e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.938741e+00	1.879360e-01	1.802473e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.516375e+00	2.950292e-01	2.831901e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.803627e+00	3.219173e-01	4.515352e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.080237e+00	2.746927e-01	4.578248e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.466589e+00	2.028052e-01	4.636729e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.039332e+00	1.523401e-01	2.755740e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.265368e-01	7.874563e-02	2.134843e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.654863e-01	4.988511e-02	1.246118e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.676463e-01	4.145292e-02	4.781385e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.148078e-03	5.012241e-03	2.254917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.211152e+00	5.143141e-01	3.687056e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.072341e+00	1.557446e+00	1.115879e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.746005e+00	1.212795e+00	9.118676e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.542074e+00	6.397150e-01	5.601000e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.754210e+00	1.126594e-01	3.558669e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.569912e+00	2.651033e-01	3.112020e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.436323e+00	2.791938e-01	3.592798e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.511769e+00	2.527614e-01	3.984748e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.741174e+00	1.987400e-01	3.492976e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.281315e+00	1.613048e-01	2.029464e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.345393e-01	1.009125e-01	1.947501e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.294400e-01	6.766122e-02	1.227375e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.124984e-01	4.557736e-02	8.397904e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.489129e-01	2.709340e-02	3.825376e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.452396e-03	3.777978e-03	2.728238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.581560e+00	3.186301e+00	1.608514e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.527240e+01	4.475396e+00	2.796161e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.698713e+01	2.341461e+00	2.513183e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.356235e+01	5.871683e-01	8.872991e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.288097e+00	3.300133e-01	8.747623e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.782015e+00	4.811621e-01	8.016232e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.744999e+00	4.305058e-01	5.724866e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.312955e+00	3.231447e-01	4.606786e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.454666e+00	2.250217e-01	3.478861e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.768779e-01	1.690441e-01	2.282652e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.763766e-01	8.616455e-02	1.472984e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.702851e-02	5.510754e-03	6.642196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.082116e+00	3.989222e-01	4.250722e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.245129e+00	7.390209e-01	5.194649e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.247168e+00	2.591576e-01	1.796536e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.281339e+00	3.698363e-01	4.543475e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.329522e+00	2.303143e-01	3.921722e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.049928e-01	1.139917e-01	2.241220e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.874078e-01	3.621101e-02	1.083595e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.598685e-02	4.981114e-02	2.087176e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.774259e-03	4.411946e-03	1.598805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.379185e+00	1.684259e+00	1.926953e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.114844e+00	1.147069e+00	9.215282e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.182660e+00	1.383222e-01	3.528835e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.753013e+00	4.549759e-01	2.885740e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.792876e+00	2.955061e-01	2.921111e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.205346e-01	1.260069e-01	1.869698e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.533680e-01	6.101366e-02	1.036384e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.171296e-01	4.743345e-02	4.917620e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.536333e-02	6.146784e-03	3.955849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.336144e+02	1.699033e+01	2.059534e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.370901e+01	9.541187e-01	1.990829e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.686284e+00	6.237841e-01	3.332661e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.778835e+00	4.128053e-01	1.346064e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.209034e+00	3.440815e-01	3.109959e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.142727e+00	1.841995e-01	2.522722e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.308762e-01	1.026485e-01	1.481088e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.919362e-02	8.893354e-03	7.182081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.325236e-01	3.483253e-01	3.946292e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.024335e+00	7.057050e-01	6.987727e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.796180e+00	7.552960e-01	6.719280e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.405786e+00	6.769549e-01	3.496965e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.542744e+00	3.004277e-01	1.208518e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.181376e+00	2.449766e-01	2.253883e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.753583e+00	3.789050e-01	2.937856e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.177593e+00	3.046143e-01	3.931017e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.613432e+00	2.600635e-01	3.825962e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.116659e+00	1.678299e-01	3.177406e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.090968e-01	9.772914e-02	2.058347e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.733663e-01	5.180764e-02	1.309586e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.672832e-01	3.935517e-02	4.573510e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.456047e-03	5.192171e-03	2.407060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.490977e+00	1.845744e+00	1.756292e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.070264e+00	1.607805e+00	2.014693e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.172303e+00	1.106449e+00	8.668751e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.574658e+00	7.527584e-01	4.205556e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.900864e+00	1.488714e-01	3.400435e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.780365e+00	2.751885e-01	1.971578e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.946815e+00	3.590557e-01	2.623058e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.247464e+00	2.541685e-01	3.286097e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.625622e+00	2.643802e-01	2.277483e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.948612e-01	1.297459e-01	1.953321e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.556435e-01	7.961420e-02	1.073461e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.789876e-01	3.909541e-02	6.980930e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.047144e-02	5.185241e-03	5.231205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.272509e+02	1.510805e+01	1.501184e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.611056e+01	2.645602e+00	4.414358e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.131445e+01	7.366202e-01	2.210694e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.350048e+01	5.980324e-01	4.853655e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.677249e+00	3.959220e-01	2.905760e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.525853e+00	3.404765e-01	2.384743e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.805812e+00	3.465016e-01	1.288644e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.809662e+00	2.536025e-01	1.988409e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.097091e+00	3.085950e-01	2.955102e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.327067e+00	2.046848e-01	2.552156e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.861001e-01	1.395184e-01	1.884861e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.547339e-02	7.823641e-03	9.439784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.695202e+00	4.540260e-01	2.011034e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.772832e+00	4.029345e-01	2.689847e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.646029e+00	2.622056e-01	5.218350e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.710877e+00	2.142666e-01	4.612686e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.729674e-01	1.310050e-01	3.461728e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.176592e-01	7.365931e-02	1.764003e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.004600e-01	3.744822e-02	9.483273e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.117959e-03	3.373465e-03	5.540927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.955677e+00	7.744232e-01	3.357168e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.335423e+00	8.997488e-02	4.001393e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.821007e+00	1.739059e-01	3.879002e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.140591e+00	1.107402e-01	2.148251e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.580145e-01	6.456636e-02	1.258155e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.855499e-01	3.721470e-02	7.842869e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.918219e-02	2.290901e-02	4.079187e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.438475e-03	1.702147e-03	3.124531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.161734e+01	1.811765e+00	7.976708e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.829776e+00	2.328811e-01	8.168216e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.273608e+00	2.490042e-01	4.983598e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.064389e+00	1.528949e-01	2.295153e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.897398e-02	9.221262e-03	2.151249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.659644e-01	1.099899e-01	8.225331e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.624118e+00	7.763340e-01	5.191446e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.283368e+00	9.341616e-01	4.851898e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.076059e+00	6.497275e-01	1.325450e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.775937e+00	2.026247e-01	1.335016e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.098837e+00	2.389157e-01	4.065369e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.455166e+00	2.428984e-01	4.995115e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.874954e+00	2.093486e-01	4.632603e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.383648e+00	1.678101e-01	4.221551e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.743907e-01	1.229455e-01	3.067523e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.500509e-01	1.159967e-01	1.748087e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.436524e-01	5.136230e-02	1.451998e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.545174e-01	2.968750e-02	7.689449e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.104269e-03	1.883834e-03	5.334208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.762455e+00	1.026038e+00	4.641399e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.469986e+00	1.977615e+00	1.010412e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.653818e+00	1.446261e+00	6.190175e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.387388e+00	6.835407e-01	1.921760e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.170566e+00	9.360831e-02	4.758701e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.091495e+00	1.780665e-01	5.214524e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.107533e+00	2.054161e-01	4.835692e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.356425e+00	1.926331e-01	4.309943e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.803667e+00	1.639564e-01	3.615628e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.392441e+00	1.239852e-01	3.062531e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.963405e-01	1.104880e-01	1.749755e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.395963e-01	7.352092e-02	1.290523e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.495968e-01	4.473540e-02	9.954038e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.657013e-01	2.637743e-02	7.472746e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.064215e-02	2.208632e-03	5.037161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.535838e+00	3.670658e+00	1.614800e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.355428e+01	6.626167e+00	2.518698e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.554662e+01	4.236363e+00	1.498881e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.256124e+01	5.885968e-01	1.279671e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.931261e+00	2.689074e-01	1.498763e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.895966e+00	3.634760e-01	1.222501e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.059890e+00	3.299914e-01	8.391629e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.748505e+00	2.726482e-01	6.557160e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.745557e+00	2.158456e-01	4.326394e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.128029e+00	1.698962e-01	2.923941e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.495634e-01	1.161112e-01	1.900928e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.190805e-02	5.393466e-03	1.304488e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.632714e+00	5.796001e-01	5.206648e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.981060e+00	4.828720e-01	2.478441e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.047792e+00	2.831432e-01	2.118853e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.216547e+00	3.538322e-01	3.759442e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.233098e+00	1.672786e-01	3.781890e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.564615e-01	9.138184e-02	2.036263e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.807563e-01	4.717495e-02	1.072901e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.669437e-02	2.556672e-02	4.539178e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.528796e-03	1.223043e-03	1.808489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.069958e+01	2.277309e+00	2.253357e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.843142e+00	6.127923e-01	3.368117e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.524710e+00	1.048024e-01	1.421627e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.774905e+00	3.029724e-01	2.408544e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.853714e+00	1.958705e-01	2.917206e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.091892e+00	1.249760e-01	1.860463e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.339482e-01	6.757693e-02	1.117603e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.584291e-01	3.571877e-02	7.008421e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.834225e-02	4.227731e-03	8.871836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.361077e+02	1.595890e+01	1.772135e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.790439e+01	1.047996e+00	5.526926e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.570779e+00	3.830532e-01	3.090248e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.641846e+00	1.176023e-01	7.351284e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.497487e+00	2.474495e-01	2.095893e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.361005e+00	1.877431e-01	2.918130e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.049968e-01	1.111158e-01	1.910370e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.549376e-02	6.746011e-03	1.377888e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.095780e+00	4.509373e-01	4.888892e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.533980e+00	8.344599e-01	7.805681e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.144506e+00	7.262340e-01	4.326382e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.305908e+00	4.857717e-01	1.765858e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.251540e+00	2.176150e-01	2.047743e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.965298e+00	2.855227e-01	1.640179e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.536674e+00	2.554676e-01	3.527644e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.109454e+00	2.621160e-01	3.416386e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.531139e+00	1.901204e-01	3.811441e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.080232e+00	1.402443e-01	3.201300e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.312569e-01	1.494535e-01	1.908549e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.638191e-01	5.470824e-02	1.450156e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.587646e-01	2.986903e-02	7.797099e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.273089e-03	1.911312e-03	5.358370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.136489e+01	2.425531e+00	2.314456e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.712662e+00	1.642696e+00	1.367393e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.704178e+00	7.243611e-01	6.493805e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.051132e+00	5.302301e-01	9.282029e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.811861e+00	8.938961e-02	1.836986e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.251599e+00	1.876910e-01	9.126468e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.830736e+00	2.711161e-01	1.795391e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.292838e+00	2.332448e-01	2.771559e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.648394e+00	1.604381e-01	2.647522e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.143107e+00	1.180868e-01	1.689163e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.691967e-01	8.293550e-02	1.180107e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.142805e-01	4.197021e-02	9.240901e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.206393e-02	4.004933e-03	9.904328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.367193e+02	1.407133e+01	1.598465e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.613376e+01	2.600820e+00	7.465441e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.667528e+01	4.869076e-01	9.763905e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.147402e+01	4.802808e-01	4.826474e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.819308e+00	6.245491e-01	2.722048e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.335050e+00	2.834133e-01	1.624095e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.425641e+00	6.541397e-02	2.220666e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.760161e+00	1.123338e-01	7.001811e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.303269e+00	2.608481e-01	2.489316e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.631845e+00	2.018341e-01	2.821078e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.100110e-01	1.426936e-01	2.416055e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.457815e-02	7.333637e-03	1.572483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.420426e+00	3.015532e-01	1.569764e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.899173e+00	5.024715e-01	2.535723e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.049908e+00	2.309963e-01	3.594912e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.788359e+00	2.210072e-01	5.022952e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.019266e+00	1.293344e-01	2.931689e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.099457e-01	6.553745e-02	1.542706e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.118129e-01	2.774945e-02	6.428704e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.578099e-03	1.000338e-02	2.190345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.975588e+00	5.092042e-01	2.914738e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.627912e+00	8.298839e-02	2.025658e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.891085e+00	1.686926e-01	3.144794e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.629131e-01	1.252656e-01	1.583414e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.808182e-01	5.351731e-02	1.083482e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.338751e-01	2.526891e-02	6.093605e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.210705e-02	2.966232e-02	1.697290e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.752287e-03	4.364391e-03	1.038330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.276807e+01	1.085278e+00	7.446097e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.489668e+00	2.829596e-01	4.771586e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.908438e+00	2.430343e-01	2.919033e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.474319e-01	1.175858e-01	2.009412e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.320105e-02	1.174716e-02	8.755472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.550852e-01	8.231944e-02	7.550746e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.280402e+00	5.389411e-01	3.764927e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.861939e+00	7.534835e-01	5.566684e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.866086e+00	6.723997e-01	3.119294e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.071878e+00	1.333886e-01	1.480082e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.556875e+00	2.874839e-01	2.515434e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.682620e+00	2.909982e-01	5.130647e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.989907e+00	2.213377e-01	4.589128e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.426001e+00	1.611131e-01	3.951873e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.794619e-01	1.222141e-01	2.762424e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.906556e-01	6.312745e-02	1.795000e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.420646e-01	3.672104e-02	1.062121e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.563278e-01	3.741904e-02	3.956249e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.684391e-03	5.568496e-03	1.284522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.474734e+00	5.480922e-01	3.791811e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.462787e+00	1.386351e+00	9.650235e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.713705e+00	1.160881e+00	6.551631e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.509579e+00	4.286532e-01	4.351734e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.645451e+00	1.599130e-01	3.033894e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.361571e+00	2.151020e-01	3.826161e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.355921e+00	2.827441e-01	2.943897e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.498759e+00	2.040584e-01	3.316689e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.788388e+00	1.559371e-01	2.604224e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.237144e+00	1.149657e-01	2.886695e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.186967e-01	1.163661e-01	1.762071e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.255943e-01	5.377513e-02	1.153705e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.019936e-01	4.048482e-02	7.413008e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.582667e-01	4.303658e-02	2.799546e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.987822e-03	3.652561e-03	2.921288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.885505e+00	3.719853e+00	2.315935e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.691012e+01	4.460949e+00	2.779748e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.681671e+01	1.667422e+00	1.330203e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.281776e+01	3.421673e-01	8.430886e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.637636e+00	3.534495e-01	1.196200e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.706342e+00	4.972259e-01	4.994810e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.584886e+00	3.869782e-01	5.135435e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.335420e+00	2.714468e-01	3.999677e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.480596e+00	1.955078e-01	2.680530e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.844814e-01	1.392887e-01	2.039797e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.843261e-01	9.218474e-02	1.331223e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.708379e-02	6.399601e-03	6.170098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.152330e+00	4.123129e-01	3.829553e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.193687e+00	6.531854e-01	4.192160e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.254122e+00	2.892217e-01	1.363165e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.329226e+00	3.024797e-01	4.452410e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.296733e+00	1.756353e-01	3.701681e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.645338e-01	1.127586e-01	1.872240e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.706224e-01	2.920134e-02	1.035388e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.069478e-02	4.958537e-02	1.743745e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.085050e-03	4.589922e-03	1.231738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.135736e+00	1.790118e+00	1.624117e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.415770e+00	8.725097e-01	8.464727e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.960961e+00	2.278319e-01	2.366403e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.848748e+00	2.596467e-01	2.949023e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.895042e+00	2.211758e-01	2.781461e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.396891e-01	1.207741e-01	1.567587e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.615648e-01	5.786893e-02	1.055894e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.164779e-01	4.193559e-02	5.337157e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.665660e-02	7.389946e-03	2.645190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.335819e+02	1.644797e+01	1.804147e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.123439e+01	5.988327e-01	1.209959e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.052885e+00	5.445576e-01	4.494267e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.915004e+00	2.166143e-01	3.618789e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.268061e+00	2.989707e-01	2.585850e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.193442e+00	1.663765e-01	2.225383e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.656610e-01	9.086142e-02	1.266482e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.932341e-02	7.971100e-03	6.947848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.502765e-01	3.381819e-01	3.492101e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.151041e+00	7.284592e-01	6.010371e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.780295e+00	6.559253e-01	6.564841e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.441069e+00	6.426535e-01	2.446347e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.523614e+00	2.937685e-01	8.731119e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.180199e+00	2.352047e-01	1.903130e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.827949e+00	3.919982e-01	2.961809e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.158719e+00	2.510935e-01	4.400589e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.587727e+00	2.100410e-01	3.730276e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.086954e+00	1.328963e-01	3.048933e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.620426e-01	8.531400e-02	2.095655e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.659628e-01	4.213776e-02	1.160040e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.594753e-01	3.773350e-02	3.885809e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.054817e-03	5.780162e-03	1.525114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.786004e+00	1.922131e+00	1.658758e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.325883e+00	1.528129e+00	1.527370e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.983264e+00	9.524827e-01	9.526452e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.231014e+00	5.051652e-01	3.641623e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.567172e+00	7.271750e-02	4.093924e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.708878e+00	3.133477e-01	1.944382e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.979946e+00	2.648050e-01	2.092892e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.394229e+00	2.497626e-01	2.663615e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.671428e+00	1.627418e-01	2.369180e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.003475e+00	1.177920e-01	1.747737e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.529837e-01	5.751786e-02	1.129367e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.720339e-01	3.106869e-02	6.162177e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.081414e-02	6.394634e-03	3.450993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.291930e+02	1.438678e+01	1.402245e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.185569e+01	1.551587e+00	2.779654e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.928388e+01	6.966476e-01	1.255929e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.300683e+01	3.558344e-01	8.534193e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.688372e+00	6.549510e-01	5.105885e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.874172e+00	4.078540e-01	5.069853e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.002769e+00	2.533004e-01	3.292257e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.898554e+00	4.031558e-01	1.608968e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.139065e+00	2.215372e-01	3.341642e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.326391e+00	1.720247e-01	2.774212e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.994866e-01	1.235964e-01	1.559904e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.646698e-02	7.962610e-03	8.075551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.971002e+00	4.748184e-01	2.062961e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.616050e+00	2.778503e-01	3.295141e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.479366e+00	2.560496e-01	4.588593e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.489681e+00	1.972003e-01	4.298771e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.060176e-01	1.210366e-01	2.772328e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.799438e-01	6.596401e-02	1.669192e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.806484e-01	3.210637e-02	7.724917e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.430454e-03	2.889544e-03	5.385097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.269307e+00	7.376646e-01	3.311028e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.182398e+00	1.076578e-01	3.824456e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.766137e+00	1.673665e-01	2.948609e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.441130e-01	1.029418e-01	2.151221e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.206392e-01	6.302129e-02	1.249950e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.585115e-01	3.384938e-02	8.086368e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.578935e-02	2.339575e-02	3.589294e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.047936e-03	1.520515e-03	3.531405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.229584e+01	1.755869e+00	8.359532e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.480832e+00	2.835687e-01	7.846804e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.057871e+00	2.516992e-01	4.363572e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.599849e-01	1.560323e-01	2.526162e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.736286e-02	9.156967e-03	2.054202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.444027e-01	1.539444e-01	1.075563e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.106304e+00	9.406846e-01	5.913036e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.716533e+00	9.840898e-01	4.406239e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.006019e+00	3.661436e-01	1.432218e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.601945e+00	1.791966e-01	2.113953e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.888217e+00	2.480923e-01	4.666977e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.286285e+00	2.448894e-01	4.750443e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.726200e+00	2.021594e-01	3.831774e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.253496e+00	1.557921e-01	3.462455e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.779239e-01	1.122891e-01	2.804069e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.548195e-01	7.098439e-02	2.145218e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.403893e-01	6.400075e-02	1.065564e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.475471e-01	3.348464e-02	5.133164e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.408367e-03	1.783850e-03	3.993257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.201788e+00	1.181611e+00	5.309230e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.746367e+00	2.311245e+00	1.132146e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.157203e+00	1.367173e+00	5.473793e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.240405e+00	2.864672e-01	4.829254e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.977206e+00	1.165415e-01	4.836585e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.937997e+00	2.054793e-01	4.975152e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.048981e+00	2.093480e-01	4.476846e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.274865e+00	1.915652e-01	3.868005e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.658957e+00	1.600238e-01	3.503051e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.193343e+00	1.202204e-01	2.673665e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.337254e-01	9.020302e-02	2.021151e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.664307e-01	6.523251e-02	1.527440e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.375090e-01	4.528302e-02	9.148005e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.668640e-01	3.491234e-02	5.388206e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.013082e-02	2.294858e-03	6.072866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.675897e+00	4.407808e+00	1.889785e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.559738e+01	7.410111e+00	2.813355e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.643990e+01	3.580968e+00	1.457928e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.275987e+01	4.657817e-01	1.303828e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.808148e+00	2.952673e-01	1.502344e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.740603e+00	3.969692e-01	1.097269e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.619151e+00	3.588040e-01	8.837461e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.442466e+00	2.833287e-01	6.097541e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.592517e+00	2.062505e-01	4.763206e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.068559e+00	1.539248e-01	2.986321e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.917487e-01	1.056157e-01	2.294018e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.216470e-02	7.628416e-03	1.022793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.005342e+00	6.418130e-01	5.521210e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.031001e+00	3.831763e-01	1.888950e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.935699e+00	3.315672e-01	2.104917e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.986913e+00	2.646639e-01	4.212803e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.151547e+00	1.719546e-01	3.053413e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.126517e-01	8.465030e-02	1.734518e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.369278e-01	3.932581e-02	1.066890e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.733945e-02	2.062561e-02	2.924816e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.061723e-03	1.294658e-03	2.578034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.279005e+01	2.462932e+00	2.202084e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.763291e+00	4.401364e-01	3.206664e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.288541e+00	1.603033e-01	1.042447e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.728986e+00	3.132687e-01	2.231986e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.754321e+00	1.912055e-01	2.760719e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.323852e-01	1.060031e-01	1.765640e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.997166e-01	6.077278e-02	1.123752e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.349042e-01	3.551324e-02	6.745137e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.662922e-02	4.231689e-03	8.093325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.489201e+02	1.549691e+01	1.627180e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.819376e+01	1.083532e+00	6.186414e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.173020e+00	3.100812e-01	3.546695e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.462764e+00	1.808583e-01	7.692315e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.208135e+00	2.120521e-01	2.739055e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.347584e+00	1.821898e-01	2.658516e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.832525e-01	1.187767e-01	1.817624e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.200232e-02	6.582406e-03	1.428739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.447833e+00	5.812320e-01	5.200762e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.013594e+00	9.158323e-01	7.352400e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.286454e+00	6.221045e-01	3.757607e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.276029e+00	2.675535e-01	6.335947e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.130174e+00	2.152755e-01	1.412869e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.849412e+00	2.795877e-01	2.725572e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.459216e+00	3.159833e-01	3.105094e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.949536e+00	2.317486e-01	3.539899e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.389006e+00	1.774618e-01	3.428313e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.001726e+00	1.413487e-01	2.513398e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.254020e-01	8.307963e-02	2.058792e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.564331e-01	6.598626e-02	1.057449e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.495729e-01	3.123808e-02	4.805437e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.494481e-03	1.852728e-03	4.300600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.375638e+01	2.807565e+00	2.251667e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.021827e+01	1.571016e+00	1.084085e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.745596e+00	6.134080e-01	5.474480e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.925997e+00	3.542675e-01	2.429596e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.745422e+00	6.441256e-02	1.542804e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.031814e+00	1.439531e-01	1.456942e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.759201e+00	2.819633e-01	1.891401e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.218084e+00	2.089155e-01	2.432938e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.571154e+00	1.611784e-01	2.520327e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.903463e-01	1.296287e-01	1.893480e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.912552e-01	6.765196e-02	1.438761e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.030594e-01	4.264563e-02	7.786164e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.153738e-02	4.761396e-03	7.999188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.493544e+02	1.536628e+01	1.391245e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.657083e+01	2.610174e+00	8.689033e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.663339e+01	8.939963e-01	7.469596e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.104783e+01	5.731034e-01	3.984403e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.414493e+00	2.889970e-01	5.291645e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.847619e+00	7.847888e-02	1.702720e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.498439e+00	2.532118e-01	9.232891e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.625371e+00	7.519566e-02	2.128802e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.151164e+00	2.493055e-01	3.065244e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.414557e+00	1.903166e-01	3.785176e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.817462e-01	1.599547e-01	1.953857e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.206199e-02	8.256305e-03	1.527555e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.694013e+00	3.264951e-01	1.576797e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.798381e+00	4.228784e-01	2.313364e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.689454e+00	2.370233e-01	3.956989e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.681154e+00	1.995663e-01	4.355734e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.789866e-01	1.091014e-01	2.767508e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.967339e-01	5.010484e-02	1.419621e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.803403e-01	3.965161e-02	5.119168e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.541591e-03	9.530338e-03	2.168835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.365038e+00	4.974445e-01	2.918085e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.319006e+00	1.083708e-01	1.529751e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.608331e+00	1.671007e-01	3.004866e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.388946e-01	1.039629e-01	1.644089e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.045522e-01	4.738782e-02	1.084761e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.089212e-01	3.154079e-02	5.582763e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.520374e-02	2.818814e-02	1.450475e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.774564e-03	3.965539e-03	1.231649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.324061e+01	1.070498e+00	7.323601e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.215137e+00	3.006404e-01	4.544684e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.679818e+00	2.425071e-01	2.972139e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.387957e-01	1.067685e-01	1.676833e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.822792e-02	1.027795e-02	1.101833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.227659e-01	1.141404e-01	1.337531e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.649134e+00	5.838639e-01	4.740313e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.452838e+00	8.774675e-01	4.668142e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.987791e+00	4.933406e-01	1.532452e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.851096e+00	2.937418e-01	1.205985e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.117366e+00	2.548236e-01	4.400265e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.436805e+00	2.513535e-01	5.413668e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.848580e+00	2.180254e-01	3.776638e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.378093e+00	1.849450e-01	3.059920e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.279531e-01	1.002863e-01	2.308850e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.663509e-01	6.732182e-02	1.622363e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.045109e-01	3.058898e-02	9.809181e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.405828e-01	3.554233e-02	3.901877e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.247039e-03	4.970364e-03	1.700071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.845360e+00	5.877669e-01	4.093316e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.564306e+00	1.378682e+00	1.065671e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.337678e+00	1.015927e+00	5.733302e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.657117e+00	4.370865e-01	1.884095e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.383223e+00	2.918359e-01	3.020553e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.070799e+00	2.140102e-01	3.508902e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.066669e+00	2.349747e-01	4.171114e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.164225e+00	1.963738e-01	3.877273e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.615422e+00	2.022959e-01	2.943261e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.203892e+00	1.452167e-01	1.682531e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.215559e-01	7.602057e-02	1.459100e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.371046e-01	6.559011e-02	9.556944e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.916085e-01	4.149326e-02	6.627933e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.318566e-01	2.790699e-02	3.844009e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.401671e-03	3.641300e-03	1.935394e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.054505e+01	4.013599e+00	2.557052e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.934086e+01	4.271067e+00	2.871441e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.742113e+01	1.755047e+00	1.477002e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.286130e+01	2.525723e-01	7.741010e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.245186e+00	3.915671e-01	8.263790e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.174405e+00	4.281386e-01	7.102659e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.430500e+00	4.036491e-01	4.933256e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.100947e+00	2.673953e-01	3.934534e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.359949e+00	1.932539e-01	2.548361e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.722897e-01	1.690316e-01	1.696220e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.755930e-01	9.159691e-02	1.429857e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.446636e-02	6.397421e-03	5.608503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.497288e+00	4.972776e-01	4.120650e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.375734e+00	5.807076e-01	3.622790e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.027943e+00	3.416358e-01	2.073592e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.096026e+00	2.911620e-01	4.094014e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.220121e+00	1.592204e-01	3.467188e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.245308e-01	6.786049e-02	1.931999e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.461068e-01	2.848308e-02	7.454541e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.721875e-02	4.614326e-02	1.599456e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.194390e-03	4.112089e-03	1.446051e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.949241e+00	2.051486e+00	2.036187e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.471844e+00	7.169828e-01	5.563877e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.847787e+00	2.154098e-01	2.933792e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.650679e+00	3.658263e-01	2.645499e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.646547e+00	1.936942e-01	2.760166e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.177557e-01	9.556496e-02	1.897607e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.797291e-01	5.801473e-02	8.002787e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.971849e-01	2.267255e-02	5.481641e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.420046e-02	7.390171e-03	2.330486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.519814e+02	1.759134e+01	1.982628e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.947972e+01	5.619151e-01	2.377981e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.869876e+00	5.584858e-01	6.455046e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.517217e+00	2.479511e-01	1.615402e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.160561e+00	2.342972e-01	2.811877e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.093079e+00	1.563788e-01	2.478168e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.496853e-01	1.079893e-01	1.355071e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.522782e-02	9.947224e-03	6.172926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.097836e+00	4.044048e-01	4.388442e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.567063e+00	7.696622e-01	6.657364e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.277057e+00	7.117853e-01	4.844250e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.481455e+00	4.530474e-01	1.874107e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.390706e+00	1.828508e-01	1.088896e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.959975e+00	3.058804e-01	1.899730e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.529855e+00	2.834815e-01	4.382772e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.014789e+00	2.670568e-01	3.764155e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.518682e+00	2.237041e-01	3.091250e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.033641e+00	1.215427e-01	2.735372e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.537853e-01	7.886740e-02	1.617722e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.294238e-01	3.407843e-02	1.043570e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.457669e-01	3.598187e-02	3.436341e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.617442e-03	4.919734e-03	1.755770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.673057e+00	1.840312e+00	1.869883e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.050027e+01	1.603723e+00	1.531698e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.055796e+00	8.392051e-01	6.846173e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.103255e+00	5.393288e-01	2.462088e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.470193e+00	1.523314e-01	3.576372e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.525505e+00	1.726383e-01	2.407943e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.842924e+00	3.112765e-01	2.521476e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.138568e+00	2.201508e-01	3.266978e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.517674e+00	1.757633e-01	2.122033e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.866452e-01	1.058308e-01	1.430402e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.584994e-01	5.421755e-02	9.441050e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.464461e-01	3.133866e-02	5.523080e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.858280e-02	5.236662e-03	4.219753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.432980e+02	1.521293e+01	1.449279e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.931644e+01	1.057510e+00	1.829899e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.813247e+01	8.911694e-01	1.061097e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.299930e+01	5.066558e-01	9.508973e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.910390e+00	1.023868e+00	7.074362e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.569678e+00	3.184070e-01	4.847194e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.643439e+00	1.871055e-01	2.596026e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.712676e+00	2.219023e-01	2.401905e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.931156e+00	2.239675e-01	3.145067e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.273129e+00	1.879526e-01	2.323710e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.845434e-01	9.865622e-02	1.766244e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.454700e-02	8.382691e-03	7.510829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.223314e+00	4.673171e-01	2.477269e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.715734e+00	2.100807e-01	2.524409e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.180380e+00	3.089912e-01	5.272408e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.295116e+00	1.994860e-01	4.403777e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.649544e-01	1.243387e-01	2.727994e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.021672e-01	6.625866e-02	1.479613e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.455450e-01	3.682179e-02	6.841828e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.238218e-03	2.780438e-03	3.896943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.672343e+00	6.634431e-01	3.623802e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.041609e+00	1.571761e-01	2.746997e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.532937e+00	1.767032e-01	3.248146e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.251080e-01	1.056335e-01	2.073262e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.431395e-01	6.161983e-02	1.201252e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.419162e-01	3.545181e-02	5.923074e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.943148e-02	1.542302e-02	3.765232e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.435215e-03	1.431601e-03	2.847299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.303272e+01	1.555285e+00	8.087491e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.107329e+00	2.987708e-01	7.288852e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.893296e+00	2.411633e-01	3.879345e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.007775e-01	1.370621e-01	2.225388e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.324552e-02	8.628054e-03	1.646935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.569376e-01	2.115448e-01	1.770703e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.621768e+00	1.043909e+00	8.006052e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.087651e+00	8.264901e-01	3.946705e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.282637e+00	2.737930e-01	3.937871e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.426083e+00	2.806474e-01	4.059624e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.667748e+00	3.062044e-01	5.286435e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.047012e+00	3.262000e-01	3.837762e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.439918e+00	2.108851e-01	4.793804e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.098479e+00	1.668913e-01	3.090267e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.766868e-01	1.216472e-01	2.096989e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.691156e-01	7.442946e-02	1.815897e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.753282e-01	4.714674e-02	1.068354e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.208823e-01	3.109918e-02	5.225221e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.511799e-03	1.746638e-03	4.027631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.282347e+00	1.589137e+00	8.549536e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.358767e+00	2.427969e+00	1.400216e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.570047e+00	7.655003e-01	6.941680e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.224184e+00	1.357266e-01	3.123287e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.621579e+00	2.293981e-01	5.776431e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.591941e+00	2.697133e-01	4.508294e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.772329e+00	2.548348e-01	4.323297e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.033006e+00	2.714968e-01	4.344449e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.473531e+00	1.615192e-01	2.960591e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.097020e+00	1.462121e-01	1.708669e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.054457e-01	9.150293e-02	2.031052e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.926262e-01	9.602460e-02	1.110787e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.670117e-01	3.839589e-02	1.100786e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.480192e-01	3.456811e-02	5.915501e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.950648e-03	3.005877e-03	4.078816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.016707e+01	6.362184e+00	2.825811e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.902127e+01	7.544649e+00	3.174813e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.785594e+01	2.502534e+00	1.614729e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.265052e+01	2.877071e-01	1.476192e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.833279e+00	4.028224e-01	1.630205e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.092879e+00	4.251718e-01	1.094708e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.338651e+00	3.676532e-01	7.666188e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.290363e+00	2.797954e-01	4.663506e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.471201e+00	2.010447e-01	3.325018e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.694137e-01	1.395771e-01	2.787171e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.017863e-01	1.136583e-01	1.889596e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.801034e-02	5.508355e-03	1.043093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.274138e+00	6.944163e-01	6.514363e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.286067e+00	4.231949e-01	1.552246e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.856196e+00	3.880892e-01	2.701068e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.783127e+00	2.952562e-01	4.529794e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.922207e-01	1.641320e-01	3.019138e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.090385e-01	8.559148e-02	1.701526e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.026991e-01	4.451658e-02	8.587154e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.083118e-02	1.598377e-02	3.339223e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.964262e-03	1.264074e-03	1.289653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.474108e+01	2.710998e+00	2.818589e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.782590e+00	4.062753e-01	1.521842e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.234634e+00	1.420403e-01	1.115119e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.606804e+00	3.686386e-01	2.494216e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.601069e+00	2.151728e-01	2.664318e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.076285e-01	1.078110e-01	1.974692e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.443812e-01	7.282172e-02	9.240065e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.106132e-01	3.329131e-02	6.239084e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.247269e-02	3.358550e-03	8.265622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.641043e+02	1.605340e+01	1.756534e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.793135e+01	8.368421e-01	7.998863e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.825472e+00	1.595469e-01	2.651513e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.298286e+00	1.710832e-01	3.120626e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.116573e+00	2.326747e-01	2.317333e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.155647e+00	1.777578e-01	2.520666e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.553226e-01	1.001173e-01	1.810012e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.965400e-02	6.046817e-03	1.193531e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.698844e+00	6.404081e-01	6.961952e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.506534e+00	1.125941e+00	9.018108e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.519448e+00	5.459424e-01	3.916436e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.533132e+00	2.722651e-01	3.767133e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.184497e+00	2.518827e-01	1.353810e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.688387e+00	3.189226e-01	3.975422e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.303157e+00	3.286653e-01	3.592722e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.769480e+00	3.123529e-01	3.370528e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.229159e+00	1.906483e-01	3.434079e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.932171e-01	1.695296e-01	2.758466e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.406785e-01	9.027531e-02	1.692442e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.866344e-01	4.851576e-02	1.214751e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.262930e-01	3.546443e-02	5.054475e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.112786e-03	1.881439e-03	3.627732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.711134e+01	3.527013e+00	3.242588e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.016084e+01	1.017939e+00	1.489728e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.799787e+00	4.838798e-01	3.144925e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.723457e+00	1.327032e-01	3.154863e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.787547e+00	2.464637e-01	1.638786e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.875593e+00	1.875930e-01	2.498442e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.650345e+00	3.227703e-01	1.936108e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.102720e+00	2.666567e-01	2.726388e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.405120e+00	1.646810e-01	2.151901e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.977240e-01	1.526901e-01	1.864320e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.122068e-01	7.719655e-02	1.362347e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.563212e-01	3.740258e-02	7.522012e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.708691e-02	3.808019e-03	8.763314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.645576e+02	1.468593e+01	1.536108e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.543780e+01	8.097992e-01	7.495458e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.646226e+01	2.821962e-01	9.209541e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.117269e+01	1.189037e+00	4.122601e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.954106e+00	3.384435e-01	9.539918e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.635134e+00	1.955332e-01	2.422999e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.210669e+00	9.078014e-02	8.549302e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.451468e+00	2.113470e-01	6.151736e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.981346e+00	2.338412e-01	3.062213e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.388614e+00	2.004135e-01	2.250690e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.042488e-01	1.204169e-01	2.425692e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.822129e-02	8.890434e-03	1.325714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.873549e+00	3.071964e-01	2.524251e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.181624e+00	5.591812e-01	2.043867e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.398125e+00	3.189540e-01	5.463641e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.361155e+00	2.329224e-01	4.965404e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.304435e-01	1.522839e-01	2.502873e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.860259e-01	5.306156e-02	1.475788e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.399300e-01	3.814008e-02	5.846812e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.050853e-03	6.826681e-03	1.263199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.816227e+00	4.723774e-01	3.601385e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.095718e+00	1.637070e-01	1.763805e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.414959e+00	2.029444e-01	2.728814e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.791261e-01	1.117876e-01	1.563988e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.253353e-01	6.998249e-02	8.243943e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.846645e-01	2.271414e-02	5.780269e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.987803e-02	2.349967e-02	1.586918e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.408785e-03	3.021243e-03	1.315211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.397579e+01	9.675874e-01	7.835707e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.799697e+00	3.530648e-01	4.543817e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.533647e+00	2.374189e-01	2.762001e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.961536e-01	1.389856e-01	1.457944e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.379295e-02	8.157620e-03	1.008219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.794882e-01	1.390856e-01	1.351344e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.944195e+00	6.840677e-01	7.742918e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.995996e+00	1.061631e+00	5.716702e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.253971e+00	5.328551e-01	1.069641e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.850613e+00	3.267744e-01	2.356751e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.059932e+00	3.589926e-01	4.132552e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.121179e+00	2.925515e-01	6.139390e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.596712e+00	2.426723e-01	4.724998e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.143733e+00	2.198600e-01	3.096607e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.746227e-01	1.549025e-01	2.321602e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.755059e-01	6.972700e-02	1.625419e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.700476e-01	4.744130e-02	9.945737e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.080914e-01	2.763685e-02	4.694216e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.603065e-03	4.842007e-03	1.386936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.109911e+00	9.630922e-01	8.297174e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.340864e+00	1.841715e+00	1.560713e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.618448e+00	7.757822e-01	5.686204e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.530764e+00	2.479559e-01	2.020949e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.162954e+00	2.822714e-01	2.158883e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.723648e+00	3.295992e-01	4.219105e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.723807e+00	3.042982e-01	4.355749e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.881449e+00	2.288845e-01	4.118808e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.450397e+00	2.212849e-01	2.171295e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.001911e+00	1.519805e-01	1.678992e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.758149e-01	1.194660e-01	1.374614e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.324598e-01	6.840912e-02	1.216330e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.610499e-01	3.498016e-02	6.297398e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.217679e-01	2.822599e-02	3.023500e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.222916e-03	3.276229e-03	3.419791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.606887e+01	5.655307e+00	4.011241e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.503539e+01	4.757013e+00	3.937114e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.768376e+01	1.015314e+00	2.039093e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.152258e+01	6.029257e-01	4.989117e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.365325e+00	6.121738e-01	7.736257e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.430285e+00	5.000291e-01	7.341065e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.040088e+00	5.036564e-01	3.887683e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.872899e+00	3.325363e-01	3.189707e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.206132e+00	2.073691e-01	2.946092e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.321672e-01	1.278163e-01	1.832602e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.177291e-01	8.323044e-02	1.391876e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.342568e-02	5.140350e-03	6.143784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.798589e+00	5.653943e-01	5.296056e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.605410e+00	6.302667e-01	3.653346e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.012472e+00	4.401017e-01	3.321170e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.888826e+00	3.383310e-01	4.772919e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.024623e+00	2.046354e-01	3.436073e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.969684e-01	7.655132e-02	1.836256e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.956763e-01	2.803304e-02	8.867440e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.098960e-02	3.458811e-02	1.813756e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.696214e-03	2.927405e-03	8.156834e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.219465e+01	2.358187e+00	2.386212e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.588328e+00	6.569477e-01	5.953034e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.658941e+00	3.095220e-01	2.404690e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.555569e+00	3.769868e-01	3.094630e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.478855e+00	2.309655e-01	2.609543e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.708330e-01	1.075184e-01	1.479851e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.944289e-01	5.253121e-02	8.187295e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.790987e-01	2.047883e-02	4.424765e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.142784e-02	5.522946e-03	3.451682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.650568e+02	1.736446e+01	2.131987e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.029016e+01	6.599662e-01	1.361840e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.419919e+00	4.540315e-01	1.602958e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.361471e+00	3.999989e-01	1.551798e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.874048e+00	2.607261e-01	2.934551e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.008052e+00	1.748649e-01	2.044636e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.757851e-01	8.329107e-02	1.322053e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.443266e-02	6.397157e-03	7.108605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.293736e+00	5.113223e-01	5.216671e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.909566e+00	1.002800e+00	8.156788e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.746344e+00	9.224048e-01	5.878701e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.624395e+00	3.685771e-01	2.682463e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.401179e+00	2.252818e-01	1.859055e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.992384e+00	4.029544e-01	3.134119e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.474791e+00	4.349463e-01	4.566759e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.777850e+00	2.727463e-01	4.957518e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.310634e+00	2.165574e-01	3.410863e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.092137e-01	2.118899e-01	2.452509e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.422791e-01	8.636688e-02	2.085414e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.869707e-01	5.453747e-02	1.105315e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.138706e-01	2.827657e-02	4.144211e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.900972e-03	4.936875e-03	1.524484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.234271e+01	2.808014e+00	2.583251e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.218003e+01	2.162126e+00	1.745117e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.269530e+00	6.425945e-01	1.065734e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.817070e+00	1.723859e-01	4.163731e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.299713e+00	2.376619e-01	2.563473e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.249445e+00	3.026831e-01	3.014262e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.619787e+00	3.023141e-01	3.771669e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.938230e+00	2.410456e-01	2.863084e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.454486e+00	2.578113e-01	2.065528e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.620388e-01	1.357357e-01	1.496676e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.622721e-01	6.923550e-02	1.025790e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.216230e-01	2.959048e-02	6.511799e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.575279e-02	4.969348e-03	3.665656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.593057e+02	1.605519e+01	1.602533e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.130538e+01	1.039914e+00	4.772313e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.931517e+01	9.460358e-01	1.118537e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.171516e+01	3.408709e-01	7.813202e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.028407e+00	6.461568e-01	1.011002e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.041330e+00	2.677439e-01	2.983486e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.432763e+00	3.268332e-01	1.930103e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.462321e+00	3.205897e-01	1.632693e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.850836e+00	2.896590e-01	2.760906e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.123226e+00	1.845627e-01	2.643955e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.866004e-01	1.185322e-01	1.565554e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.064591e-02	6.134992e-03	8.813082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.492356e+00	5.398371e-01	2.706274e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.456463e+00	1.351511e-01	2.864351e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.999839e+00	3.248618e-01	5.202046e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.211324e+00	2.082209e-01	3.872941e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.076609e-01	1.141094e-01	2.832662e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.692152e-01	6.244324e-02	1.346657e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.341644e-01	3.059015e-02	5.887978e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.710655e-03	2.161882e-03	3.502918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.039248e+00	7.147982e-01	3.806726e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.686584e+00	1.853563e-01	3.940900e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.414677e+00	1.930214e-01	3.020055e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.660752e-01	1.045550e-01	1.926686e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.195781e-01	6.325507e-02	1.149441e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.048426e-01	3.236547e-02	6.433789e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.657597e-02	1.704563e-02	3.298573e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.170470e-03	1.410155e-03	2.743817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.358417e+01	1.619092e+00	8.475835e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.914031e+00	3.334055e-01	7.657786e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.600508e+00	2.535828e-01	4.303610e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.847585e-01	1.308299e-01	2.306524e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.149437e-02	8.342568e-03	1.515780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.984576e-01	2.141935e-01	1.994627e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.087508e+00	1.301360e+00	9.290844e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.353420e+00	8.091313e-01	4.116468e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.140459e+00	2.165421e-01	8.952521e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.284175e+00	3.459668e-01	4.626515e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.493289e+00	3.376314e-01	5.088112e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.878879e+00	2.885774e-01	5.426745e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.406240e+00	2.191392e-01	3.888441e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.002839e+00	1.613669e-01	3.646009e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.937771e-01	1.104271e-01	2.585564e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.691016e-01	8.403897e-02	1.449913e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.443039e-01	4.933508e-02	9.488965e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.116224e-01	2.703678e-02	5.268514e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.721554e-03	1.683773e-03	3.235382e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.854182e+00	1.836122e+00	1.020558e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.501863e+00	2.324233e+00	1.367965e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.204524e+00	1.096267e+00	4.737740e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.361225e+00	1.321621e-01	6.094045e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.625966e+00	2.737561e-01	6.628102e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.501299e+00	3.094212e-01	4.954935e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.514893e+00	2.722631e-01	4.539451e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.892546e+00	2.293808e-01	3.828631e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.318561e+00	1.727402e-01	3.691343e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.555753e-01	1.333626e-01	2.550785e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.751911e-01	9.100512e-02	1.722916e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.659737e-01	7.691832e-02	1.035471e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.605470e-01	4.390116e-02	9.168605e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.335336e-01	3.473508e-02	4.213511e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.868287e-03	1.882411e-03	4.450232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.111847e+01	6.646822e+00	3.142235e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.138972e+01	8.735844e+00	3.487960e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.808500e+01	2.014155e+00	1.961053e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.236115e+01	3.187934e-01	1.500789e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.947043e+00	4.289008e-01	1.669595e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.080414e+00	4.641081e-01	1.072268e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.025666e+00	3.698367e-01	8.823158e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.005314e+00	2.898256e-01	5.256905e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.267420e+00	2.033552e-01	4.030967e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.741170e-01	1.970869e-01	2.032702e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.890105e-01	1.036006e-01	1.738272e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.683529e-02	4.907603e-03	9.409425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.609082e+00	8.244458e-01	7.419120e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.196858e+00	2.684901e-01	1.506952e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.746257e+00	4.221497e-01	3.325711e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.678339e+00	3.084299e-01	4.356525e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.239825e-01	1.665830e-01	2.922241e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.749134e-01	7.705234e-02	1.731004e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.946166e-01	4.061312e-02	7.380401e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.682806e-02	1.576562e-02	3.030718e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.563009e-03	1.016485e-03	1.127254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.644065e+01	3.032471e+00	3.269153e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.712043e+00	3.326382e-01	1.040011e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.236259e+00	2.073944e-01	1.201502e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.397687e+00	3.772595e-01	2.889546e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.470002e+00	2.571885e-01	2.398700e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.377142e-01	1.055543e-01	1.960714e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.050236e-01	6.276255e-02	1.016466e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.875118e-01	2.955967e-02	6.090195e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.231917e-02	4.002052e-03	6.619422e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.776628e+02	1.784065e+01	1.924556e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.745591e+01	3.707554e-01	2.256670e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.772744e+00	3.106609e-01	2.370536e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.078354e+00	1.530944e-01	7.179245e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.889421e+00	2.856790e-01	2.347765e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.062418e+00	1.796654e-01	2.530595e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.333779e-01	1.037137e-01	1.748554e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.740000e-02	5.836708e-03	1.131410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.999890e+00	8.130929e-01	8.464146e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.610202e+00	1.028161e+00	9.739219e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.635083e+00	5.997760e-01	3.085100e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.511498e+00	2.612284e-01	1.389672e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.092228e+00	3.141429e-01	2.422879e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.683645e+00	3.644539e-01	3.641204e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.196948e+00	4.269958e-01	3.706234e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.659904e+00	2.661212e-01	3.789613e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.162086e+00	1.942631e-01	3.573721e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.074762e-01	1.472804e-01	2.393352e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.216963e-01	1.041366e-01	1.572421e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.709223e-01	5.024708e-02	9.388628e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.162912e-01	2.854566e-02	5.134238e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.955936e-03	1.667516e-03	3.410505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.893645e+01	3.684594e+00	3.648490e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.072546e+01	1.295477e+00	1.000887e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.703692e+00	5.342827e-01	2.182508e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.866894e+00	2.508161e-01	2.221992e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.664944e+00	1.350880e-01	2.020958e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.895539e+00	2.312856e-01	2.129909e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.513637e+00	3.251273e-01	2.762819e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.901451e+00	2.522142e-01	2.590054e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.302277e+00	1.762984e-01	2.746299e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.107372e-01	1.135940e-01	1.700555e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.927751e-01	9.610766e-02	1.039811e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.330398e-01	3.652919e-02	7.824628e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.754948e-02	4.562092e-03	7.098312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.764867e+02	1.677022e+01	1.682407e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.524759e+01	1.366737e+00	4.255529e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.628488e+01	1.331184e+00	1.738006e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.033967e+01	2.180756e-01	7.764707e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.420202e+00	4.627638e-01	1.752449e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.477679e+00	2.283325e-01	5.717206e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.979625e+00	1.247490e-01	2.232178e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.309278e+00	2.429541e-01	7.049428e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.779930e+00	2.410271e-01	3.167488e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.193377e+00	1.947395e-01	3.042328e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.991967e-01	1.632124e-01	1.761889e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.604230e-02	6.599776e-03	1.341871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.163050e+00	4.139470e-01	2.396425e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.808329e+00	3.353158e-01	2.985693e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.252057e+00	3.436726e-01	5.544620e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.359218e+00	2.777873e-01	4.005070e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.243932e-01	1.212002e-01	2.689852e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.596773e-01	5.718473e-02	1.461396e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.428049e-01	3.224887e-02	4.821799e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.187131e-03	6.194361e-03	1.842146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.033992e+00	5.313345e-01	3.899274e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.965077e+00	2.060000e-01	2.588307e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.359156e+00	2.295246e-01	2.490917e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.814386e-01	1.023138e-01	1.765750e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.806166e-01	6.321965e-02	8.951429e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.733664e-01	2.797765e-02	4.653108e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.100383e-02	1.932257e-02	2.505203e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.594086e-03	2.728445e-03	7.149533e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.432410e+01	1.017506e+00	8.038480e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.648739e+00	3.762789e-01	3.983381e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.423600e+00	2.384696e-01	3.147873e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.141825e-01	1.121177e-01	1.714062e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.345870e-02	8.496745e-03	9.228937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.093857e-01	1.476745e-01	1.765955e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.376860e+00	9.374880e-01	7.934921e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.111318e+00	9.164388e-01	7.049957e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.314084e+00	4.847141e-01	1.507597e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.740712e+00	3.613403e-01	2.186687e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.855284e+00	3.895131e-01	5.677808e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.045553e+00	3.477534e-01	5.178906e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.455285e+00	2.471723e-01	4.634883e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.058681e+00	2.198069e-01	3.154589e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.183352e-01	1.253881e-01	2.443182e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.327302e-01	6.999096e-02	1.707072e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.508881e-01	4.815255e-02	9.331933e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.167616e-01	3.806839e-02	3.644313e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.634533e-03	3.175194e-03	1.994387e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.976393e+00	9.698903e-01	8.301246e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.029745e+00	2.064686e+00	1.685017e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.999420e+00	7.887206e-01	1.073239e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.879150e+00	2.703307e-01	2.898454e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.870152e+00	3.166056e-01	4.488256e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.706915e+00	4.906819e-01	3.897595e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.698288e+00	3.253438e-01	3.378248e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.835530e+00	2.432441e-01	3.658270e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.332072e+00	1.887754e-01	2.637557e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.966606e-01	1.305678e-01	2.332789e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.293070e-01	1.050131e-01	1.310564e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.034378e-01	9.010666e-02	1.073255e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.544594e-01	4.998920e-02	5.860935e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.112623e-01	2.664404e-02	3.471093e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.884510e-03	2.758158e-03	1.848032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.641742e+01	6.221943e+00	4.379350e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.416088e+01	4.481771e+00	4.111395e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.846217e+01	1.127214e+00	1.276449e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.198935e+01	3.811605e-01	1.035859e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.613036e+00	5.809130e-01	9.346547e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.578768e+00	5.055206e-01	6.086295e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.774460e+00	4.026878e-01	4.603749e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.747916e+00	2.756431e-01	3.933126e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.113072e+00	1.893532e-01	3.355427e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.889018e-01	1.299756e-01	1.654582e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.858536e-01	1.138416e-01	1.123159e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.308388e-02	4.779762e-03	4.846943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.039514e+00	6.761147e-01	6.614300e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.600559e+00	5.566625e-01	4.360361e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.878200e+00	4.775631e-01	3.641312e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.778253e+00	3.937491e-01	5.163894e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.015864e+00	2.239203e-01	3.227331e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.571308e-01	7.711393e-02	1.949759e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.974585e-01	3.641816e-02	7.058250e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.477076e-02	2.973010e-02	2.412388e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.922146e-03	2.923720e-03	4.498705e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.371818e+01	2.723818e+00	3.064275e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.534293e+00	5.771466e-01	4.786738e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.427515e+00	3.435247e-01	2.337725e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.552264e+00	4.811346e-01	3.389868e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.401189e+00	2.638600e-01	2.653530e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.845444e-01	1.036516e-01	1.838106e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.579030e-01	5.595819e-02	9.013994e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.505740e-01	2.517415e-02	4.069018e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.163575e-02	4.888466e-03	3.709824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.745295e+02	1.871121e+01	2.409010e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.996107e+01	1.338881e+00	1.163187e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.906492e+00	5.273691e-01	3.172620e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.158584e+00	3.425877e-01	1.872341e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.895270e+00	2.686656e-01	2.886621e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.058014e-01	1.739973e-01	2.552667e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.596866e-01	1.249075e-01	1.225874e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.313005e-02	5.348230e-03	6.598555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.462373e+00	5.989530e-01	7.019736e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.255000e+00	1.052264e+00	1.023046e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.794212e+00	8.340605e-01	6.973016e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.802197e+00	4.358392e-01	8.138216e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.362332e+00	2.741873e-01	2.144391e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.917457e+00	4.718460e-01	4.755215e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.269772e+00	3.808468e-01	4.779527e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.717490e+00	3.093157e-01	4.516035e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.218155e+00	2.270899e-01	3.522690e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.314923e-01	1.561155e-01	2.836694e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.022499e-01	9.356991e-02	1.848691e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.759157e-01	5.551746e-02	9.418025e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.199533e-01	3.645893e-02	4.229321e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.222348e-03	3.801189e-03	1.793311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.309107e+01	3.017972e+00	2.862617e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.258370e+01	1.829440e+00	2.425594e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.913631e+00	1.044141e+00	4.901997e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.851852e+00	1.373321e-01	6.181906e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.154706e+00	2.224810e-01	2.630122e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.269189e+00	4.194430e-01	2.166448e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.569914e+00	3.465817e-01	2.785387e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.917300e+00	2.628880e-01	3.450729e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.322030e+00	1.913159e-01	2.406286e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.720665e-01	1.163996e-01	1.500316e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.200645e-01	7.227930e-02	1.139274e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.184993e-01	4.610630e-02	5.043814e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.490094e-02	3.794490e-03	4.239236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.691938e+02	1.839931e+01	1.901619e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.170929e+01	2.084380e+00	3.023508e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.740666e+01	5.330746e-01	2.157234e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.211745e+01	1.133588e+00	3.876128e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.133683e+00	3.803454e-01	5.256243e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.870708e+00	5.256805e-01	1.724457e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.237184e+00	2.248272e-01	3.835407e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.470465e+00	2.712707e-01	1.709171e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.653146e+00	2.408775e-01	3.090374e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.069084e+00	1.811387e-01	2.808097e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.555440e-01	1.276194e-01	1.349468e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.124605e-02	6.708797e-03	6.903219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.416228e+00	4.296060e-01	2.181706e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.441699e+00	1.250370e-01	1.843354e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.055368e+00	2.468440e-01	4.060948e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.253722e+00	1.515625e-01	3.972547e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.024636e-01	1.083696e-01	1.946812e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.817245e-01	5.336021e-02	1.269656e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.377203e-01	2.745084e-02	5.929618e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.543259e-03	2.538682e-03	4.388864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.813624e+00	5.666449e-01	3.116481e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.736022e+00	1.484594e-01	2.961536e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.521125e+00	1.404509e-01	2.722595e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.748010e-01	1.011746e-01	1.340877e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.555818e-01	4.827308e-02	1.015716e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.266118e-01	2.945629e-02	6.522352e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.874387e-02	1.700364e-02	3.524308e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.423214e-03	1.764981e-03	2.109826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.329129e+01	1.297930e+00	7.126261e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.873359e+00	2.672822e-01	6.378386e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.812249e+00	2.070780e-01	3.258025e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.877329e-01	1.190784e-01	1.779309e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.577480e-02	7.504430e-03	1.278915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.436745e-01	2.139711e-01	1.670804e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.944116e+00	1.005455e+00	6.644891e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.193977e+00	6.561648e-01	3.330538e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.095248e+00	1.640500e-01	5.909000e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.290797e+00	2.256187e-01	2.635442e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.494259e+00	2.430807e-01	4.759813e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.938865e+00	2.332902e-01	3.889065e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.454103e+00	1.689116e-01	3.384980e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.079694e+00	1.260662e-01	3.106192e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.768974e-01	1.301743e-01	1.975272e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.738802e-01	6.303195e-02	1.548517e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.586972e-01	4.104853e-02	9.176828e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.106037e-01	2.698942e-02	4.735820e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.465198e-03	1.396699e-03	3.447118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.970560e+00	1.722917e+00	7.976358e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.806114e+00	1.548899e+00	1.010425e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.389772e+00	6.849696e-01	4.983913e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.111062e+00	9.911044e-02	3.490702e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.679002e+00	1.546166e-01	4.807911e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.552295e+00	2.066327e-01	3.529049e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.622748e+00	1.968267e-01	3.569514e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.975000e+00	1.699819e-01	3.043864e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.510945e+00	1.315738e-01	2.515842e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.092553e+00	1.018486e-01	2.104727e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.519305e-01	8.699680e-02	1.462745e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.816965e-01	5.670359e-02	1.131285e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.094682e-01	5.461403e-02	6.275269e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.470488e-01	2.113005e-02	4.212538e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.824528e-03	1.943696e-03	4.009061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.170603e+01	6.704049e+00	2.702136e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.042549e+01	7.026252e+00	2.736817e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.733978e+01	1.359878e+00	1.540211e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.198161e+01	2.336817e-01	1.553096e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.136887e+00	3.115107e-01	1.194666e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.817569e+00	3.328350e-01	1.158388e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.156257e+00	3.063056e-01	5.149276e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.175541e+00	2.493980e-01	4.097052e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.503491e+00	2.148346e-01	2.740353e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.415220e-01	1.189555e-01	2.542500e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.764262e-01	9.894193e-02	1.298866e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.865191e-02	5.065829e-03	7.121813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.463070e+00	6.670638e-01	5.951725e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.173023e+00	2.373556e-01	9.809585e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.814724e+00	3.487207e-01	2.447578e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.728137e+00	2.326074e-01	3.747858e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.857823e-01	1.608371e-01	2.310980e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.957995e-01	6.612676e-02	1.616424e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.025189e-01	3.498184e-02	7.912013e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.487542e-02	1.424709e-02	2.888712e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.606084e-03	1.080456e-03	1.253156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.476928e+01	2.252414e+00	2.293432e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.561067e+00	2.978419e-01	1.491958e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.497861e+00	1.807538e-01	8.974217e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.409557e+00	2.860232e-01	2.746743e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.594011e+00	1.760792e-01	2.311184e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.682947e-01	1.082113e-01	1.259035e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.294656e-01	4.639417e-02	9.300995e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.179353e-01	2.835297e-02	6.625070e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.377266e-02	3.355970e-03	6.077256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.621770e+02	1.256303e+01	1.527034e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.713559e+01	8.453059e-01	3.752934e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.414134e+00	2.442183e-01	8.018805e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.431262e+00	1.150635e-01	7.357803e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.972992e+00	1.946777e-01	2.223251e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.189418e+00	1.512243e-01	2.135499e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.297869e-01	9.185238e-02	1.523132e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.971350e-02	5.397049e-03	9.692020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.940730e+00	6.695950e-01	6.583360e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.363971e+00	8.318921e-01	6.959020e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.474729e+00	4.361855e-01	2.879903e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.367212e+00	1.906695e-01	1.174716e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.203736e+00	2.683474e-01	1.083628e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.709603e+00	3.156241e-01	2.294507e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.217816e+00	2.464395e-01	3.368482e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.742699e+00	2.410236e-01	3.163108e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.234697e+00	1.535697e-01	2.922839e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.914487e-01	1.583608e-01	1.939101e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.360876e-01	7.063545e-02	1.957407e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.867331e-01	4.802812e-02	9.021718e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.167144e-01	2.776046e-02	4.602312e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.795614e-03	1.421753e-03	3.231326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.777486e+01	2.839133e+00	2.670579e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.463431e+00	8.518135e-01	1.111757e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.018210e+00	2.521995e-01	3.709187e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.834181e+00	3.509725e-01	9.829501e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.812552e+00	1.158269e-01	1.423166e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.084563e+00	1.738347e-01	7.842689e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.643727e+00	2.893124e-01	1.764274e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.958998e+00	1.887308e-01	3.056584e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.482422e+00	1.758339e-01	1.671305e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.133513e-01	9.107674e-02	1.576547e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.206067e-01	6.083467e-02	1.093996e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.696454e-01	3.612583e-02	6.482860e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.761290e-02	3.129481e-03	5.636442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.615149e+02	1.140371e+01	1.415227e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.455853e+01	1.495009e+00	2.401355e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.600805e+01	1.335959e+00	5.990843e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.006068e+01	1.567101e-01	3.093609e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.004117e+00	4.560359e-01	2.927177e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.013426e+00	1.091109e-01	1.102127e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.443736e+00	7.225229e-02	1.568631e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.484839e+00	1.668997e-01	6.691664e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.931547e+00	2.334170e-01	2.191966e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.350324e+00	1.785123e-01	2.393604e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.387830e-01	1.201860e-01	1.860034e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.918844e-02	6.461523e-03	1.090549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.052372e+00	3.020417e-01	1.665600e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.811034e+00	2.428597e-01	1.499804e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.424013e+00	2.523824e-01	3.545400e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.380524e+00	2.135956e-01	3.065721e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.048603e-01	8.561598e-02	2.527147e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.192703e-01	4.974926e-02	1.178348e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.805973e-01	3.041721e-02	4.249616e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.782393e-03	7.796869e-03	1.198892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.786348e+00	4.142041e-01	2.766837e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.969115e+00	1.328125e-01	2.228012e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.539144e+00	1.887502e-01	1.839016e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.660498e-01	8.072966e-02	1.538942e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.829893e-01	4.976926e-02	9.004510e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.585646e-01	3.176762e-02	3.743139e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.955728e-02	1.422612e-02	2.266792e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.486445e-03	3.503823e-03	1.181559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.356054e+01	8.379307e-01	6.134099e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.059444e+00	2.462003e-01	3.639252e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.636494e+00	2.333433e-01	2.529242e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.751130e-01	9.986333e-02	1.355895e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.361560e-02	8.553999e-03	8.316492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.493663e-01	1.669533e-01	1.471531e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.381568e+00	7.804828e-01	5.711372e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.945229e+00	8.009448e-01	4.656581e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.119618e+00	1.508464e-01	1.456406e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.727917e+00	3.056728e-01	1.831137e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.856766e+00	2.417747e-01	4.816265e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.107259e+00	2.460311e-01	3.798815e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.499357e+00	1.761763e-01	3.558040e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.089400e+00	1.459322e-01	2.712960e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.351424e-01	9.237076e-02	2.051613e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.065242e-01	6.665528e-02	1.333951e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.928783e-01	3.167300e-02	8.547691e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.207282e-01	2.233960e-02	4.276761e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.417087e-03	4.092388e-03	1.777511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.476621e+00	9.811500e-01	7.390584e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.338199e+00	1.622753e+00	1.035187e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.304920e+00	4.767591e-01	5.733167e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.186379e+00	2.349254e-01	4.138078e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.772900e+00	2.077999e-01	3.989043e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.720546e+00	3.938136e-01	2.298791e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.741451e+00	2.015702e-01	3.442487e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.044032e+00	1.658669e-01	2.994113e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.479242e+00	1.420960e-01	2.277793e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.063413e+00	1.225839e-01	1.401724e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.770550e-01	6.407997e-02	1.401306e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.270260e-01	4.769841e-02	9.149431e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.844286e-01	4.856319e-02	4.298934e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.389177e-01	1.611653e-02	4.372944e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.699146e-03	3.391604e-03	2.297009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.732368e+01	5.531337e+00	3.796938e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.348499e+01	3.451579e+00	2.977155e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.757028e+01	7.335168e-01	1.292470e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.117862e+01	5.466632e-01	7.806243e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.097130e+00	5.767909e-01	5.318918e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.534783e+00	3.690670e-01	6.184211e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.174718e+00	4.346114e-01	3.313816e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.985834e+00	2.176598e-01	4.169605e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.312455e+00	2.279231e-01	1.867412e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.527598e-01	9.499065e-02	1.842307e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.583307e-01	9.197905e-02	1.033093e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.448616e-02	6.359859e-03	4.017265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.008773e+00	5.313597e-01	4.736479e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.404959e+00	3.897101e-01	2.373803e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.949786e+00	3.570826e-01	2.476625e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.871214e+00	2.725798e-01	3.947338e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.675666e-01	1.358753e-01	2.620280e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.280604e-01	5.166645e-02	1.516425e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.479269e-01	3.502105e-02	5.954356e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.019477e-02	3.813779e-02	1.089793e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.464824e-03	3.172128e-03	7.309692e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.307900e+01	2.208107e+00	2.092546e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.492078e+00	3.118024e-01	4.236276e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.405200e+00	3.165631e-01	1.746337e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.758865e+00	2.621836e-01	2.562281e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.594365e+00	1.853074e-01	2.148779e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.961048e-01	8.802689e-02	1.538683e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.819546e-01	4.669687e-02	6.736179e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.460756e-01	2.220662e-02	4.245383e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.258886e-02	5.279303e-03	3.426310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.623821e+02	1.391955e+01	1.836427e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.838108e+01	1.004733e+00	3.925102e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.793664e+00	3.756133e-01	3.409378e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.431576e+00	2.454722e-01	1.996269e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.265167e+00	2.144847e-01	2.207817e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.047680e+00	1.559902e-01	1.624740e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.986239e-01	7.602062e-02	1.542056e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.574245e-02	7.807986e-03	4.295648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.476183e+00	4.970703e-01	5.137595e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.174832e+00	8.861658e-01	6.626275e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.571452e+00	6.507479e-01	3.469414e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.454611e+00	2.108094e-01	2.404419e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.346999e+00	2.379736e-01	9.768810e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.914418e+00	3.490369e-01	2.691096e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.425905e+00	2.553568e-01	3.647368e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.822433e+00	2.257616e-01	3.193202e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.274527e+00	1.586749e-01	2.882719e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.346767e-01	1.001268e-01	2.284128e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.601220e-01	7.765909e-02	1.382361e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.998558e-01	2.859385e-02	7.824287e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.226222e-01	2.474618e-02	3.722252e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.928852e-03	4.153305e-03	1.665127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.389305e+01	2.431959e+00	2.332620e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.161989e+01	1.503709e+00	1.169712e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.178879e+00	3.120850e-01	8.482950e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.332587e+00	4.164363e-01	1.464298e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.786606e+00	1.487777e-01	2.698527e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.208893e+00	1.899064e-01	1.712361e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.820390e+00	3.199080e-01	1.869578e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.137629e+00	1.917348e-01	2.454550e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.404772e+00	1.342781e-01	2.092474e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.561314e-01	9.728143e-02	1.268167e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.877260e-01	5.458924e-02	8.372905e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.671233e-01	3.307569e-02	3.757265e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.710802e-02	3.746812e-03	5.633868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.589676e+02	1.332105e+01	1.529132e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.878282e+01	1.461482e+00	5.651014e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.688251e+01	8.698834e-01	1.617765e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.154085e+01	7.568745e-01	1.635176e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.364979e+00	3.661259e-01	4.479868e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.006810e+00	3.296836e-01	3.122991e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.292911e+00	2.917916e-01	1.195721e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.743177e+00	1.706948e-01	2.058330e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.985992e+00	1.887998e-01	3.691336e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.195751e+00	2.049322e-01	2.077675e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.768460e-01	9.459789e-02	1.112091e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.240732e-02	7.022981e-03	5.859539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.691167e+00	4.359530e-01	2.316883e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.274815e+00	9.871996e-02	9.672443e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.845442e+00	2.391112e-01	4.686521e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.145209e+00	1.598446e-01	3.080870e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.829023e-01	9.602049e-02	1.939141e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.473652e-01	7.873209e-02	1.033563e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.169291e-01	2.560527e-02	5.520317e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.656517e-03	2.217729e-03	3.607788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.136105e+00	5.808714e-01	3.208209e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.642919e+00	1.595758e-01	2.740684e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.282388e+00	1.429312e-01	3.095164e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.942259e-01	9.987332e-02	1.500003e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.926648e-01	5.285178e-02	8.134590e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.161850e-01	2.937102e-02	5.905328e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.875989e-02	2.331188e-02	2.787036e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.841432e-03	1.147291e-03	3.509886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.366883e+01	1.252412e+00	7.306102e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.763442e+00	2.750211e-01	5.321376e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.654313e+00	2.135034e-01	3.408492e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.638053e-01	1.264026e-01	1.825772e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.113539e-02	8.122081e-03	1.464760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.626409e-01	3.413535e-01	2.400751e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.660924e+00	1.097575e+00	8.268969e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.309287e+00	4.271697e-01	2.540585e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.809751e+00	2.080384e-01	9.165567e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.931599e+00	2.622805e-01	4.180201e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.392589e+00	3.195371e-01	3.586869e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.780541e+00	2.485240e-01	3.831910e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.320407e+00	1.804113e-01	3.108060e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.012343e+00	1.507817e-01	2.315019e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.726771e-01	9.697864e-02	2.069622e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.271100e-01	6.920927e-02	1.358102e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.350182e-01	3.698086e-02	1.004265e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.027991e-01	2.653649e-02	4.486216e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.066190e-03	1.398736e-03	3.099921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.140600e+00	2.164823e+00	1.020584e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.385494e+00	1.789113e+00	1.084152e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.135657e+00	3.865004e-01	1.034774e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.712330e+00	1.938044e-01	4.846593e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.303297e+00	2.269555e-01	3.865499e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.329891e+00	2.355774e-01	2.925666e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.363369e+00	1.930416e-01	5.012382e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.847235e+00	2.147792e-01	2.702508e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.423947e+00	1.576913e-01	1.802688e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.013318e+00	1.634443e-01	1.523858e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.649865e-01	7.755930e-02	1.682891e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.450185e-01	5.490945e-02	8.858408e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.649386e-01	5.327212e-02	7.654275e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.364693e-01	3.098144e-02	4.902898e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.978980e-03	1.562807e-03	4.650087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.546502e+01	9.156815e+00	3.645235e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.352198e+01	7.365255e+00	3.063189e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.749265e+01	9.769553e-01	2.496493e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.134464e+01	2.966228e-01	1.664943e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.108066e+00	4.042145e-01	1.513923e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.734620e+00	3.894804e-01	7.125676e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.965523e+00	3.242725e-01	6.928351e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.054913e+00	2.506944e-01	3.597096e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.353296e+00	2.323862e-01	2.327122e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.399906e-01	1.255673e-01	2.438355e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.683725e-01	8.849800e-02	1.717626e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.644782e-02	5.528488e-03	9.611277e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.023092e+00	7.606116e-01	6.447341e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.959184e+00	1.331650e-01	1.391574e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.640786e+00	3.931116e-01	3.044504e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.598364e+00	2.471451e-01	3.594514e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.797748e-01	1.354591e-01	2.152336e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.467305e-01	6.712694e-02	1.338736e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.691265e-01	3.600404e-02	7.025346e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.792612e-02	1.914052e-02	2.213693e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.416785e-03	7.472589e-04	1.561488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.771212e+01	2.631548e+00	2.656722e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.125316e+00	2.061654e-01	1.447901e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.127417e+00	1.057850e-01	1.533081e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.392900e+00	3.686625e-01	2.369013e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.398280e+00	1.719562e-01	2.372845e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.956881e-01	1.196071e-01	1.365975e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.762144e-01	5.019191e-02	8.181665e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.899750e-01	2.814073e-02	5.274326e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.287599e-02	4.443415e-03	5.705566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.816258e+02	1.468601e+01	1.640675e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.598010e+01	6.777314e-01	1.796545e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.630610e+00	1.547713e-01	2.644547e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.068155e+00	1.382238e-01	7.037949e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.911742e+00	2.076985e-01	2.233189e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.084295e+00	2.023588e-01	2.153644e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.446424e-01	9.240911e-02	1.430517e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.800631e-02	5.590822e-03	1.030897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.483599e+00	8.052710e-01	9.496337e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.900779e+00	9.191821e-01	8.790752e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.589574e+00	4.969928e-01	9.248979e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.203323e+00	2.238710e-01	1.228867e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.960761e+00	3.683975e-01	1.996064e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.431637e+00	3.124274e-01	3.849401e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.131206e+00	3.297316e-01	3.079118e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.610221e+00	2.497950e-01	2.826241e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.163632e+00	2.084569e-01	2.420591e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.712264e-01	1.114517e-01	2.325172e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.759879e-01	7.076791e-02	1.476383e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.497466e-01	4.917016e-02	1.017731e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.064400e-01	2.819784e-02	4.098462e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.112991e-03	1.353163e-03	3.532794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.181238e+01	3.040903e+00	3.969167e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.504756e+00	1.036255e+00	7.894250e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.690455e+00	1.800253e-01	1.881703e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.419601e+00	1.952116e-01	4.154574e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.573125e+00	3.355552e-01	4.240679e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.857406e+00	1.672241e-01	2.064933e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.330736e+00	2.158530e-01	3.131934e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.970380e+00	3.027847e-01	1.946919e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.359448e+00	2.031153e-01	1.678894e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.182828e-01	1.104951e-01	1.395437e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.610361e-01	5.779021e-02	1.073451e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.482923e-01	4.198246e-02	6.106602e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.575358e-02	2.903490e-03	7.270258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.788306e+02	1.196808e+01	1.784015e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.301489e+01	9.402714e-01	5.636062e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.477115e+01	1.103596e+00	2.503912e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.081229e+01	9.079842e-01	3.387019e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.371153e+00	6.463726e-01	2.036721e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.119440e+00	2.596852e-01	2.029929e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.204721e+00	2.362716e-01	1.858233e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.327352e+00	2.163479e-01	4.977326e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.814917e+00	2.076020e-01	3.114698e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.221481e+00	2.112634e-01	2.027073e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.924104e-01	1.112088e-01	1.865175e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.517572e-02	5.931932e-03	1.230499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.530855e+00	3.773633e-01	2.117145e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.391032e+00	1.458519e-01	2.549222e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.004169e+00	3.195954e-01	3.979854e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.210564e+00	1.789248e-01	3.139953e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.054452e-01	1.103408e-01	1.826628e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.666643e-01	6.717563e-02	1.001202e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.229392e-01	3.134701e-02	4.057741e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.616980e-03	5.673396e-03	1.364800e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.234981e+00	4.261830e-01	3.326480e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.603273e+00	1.652216e-01	2.546861e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.311025e+00	1.492359e-01	2.135233e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.304059e-01	1.086389e-01	1.163431e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.937781e-01	7.184358e-02	7.168428e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.722201e-01	2.229084e-02	3.944686e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.231579e-02	1.733463e-02	2.159108e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.475854e-03	3.109663e-03	5.997875e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.460633e+01	9.680896e-01	7.068966e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.207884e+00	3.158526e-01	5.876261e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.429165e+00	2.258434e-01	2.388371e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.432412e-01	1.312652e-01	1.430325e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.545916e-02	8.974609e-03	7.333464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.698787e-01	1.921730e-01	2.169320e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.068446e+00	8.863170e-01	9.846237e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.669307e+00	8.312147e-01	3.812228e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.008689e+00	1.559366e-01	1.958234e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.278040e+00	4.950392e-01	3.142142e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.391566e+00	3.074448e-01	5.483776e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.851906e+00	2.431630e-01	4.190545e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.397903e+00	2.375396e-01	2.978316e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.976073e-01	1.548863e-01	2.663259e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.827774e-01	1.153441e-01	1.687913e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.230176e-01	7.907081e-02	1.082383e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.386294e-01	5.168145e-02	6.156847e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.048679e-02	2.594778e-02	4.246320e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.834690e-03	2.974191e-03	2.687680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.527590e+00	1.222258e+00	9.600613e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.000900e+01	1.376690e+00	1.395611e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.584818e+00	4.956918e-01	7.565993e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.867155e+00	1.703667e-01	5.148096e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.528396e+00	3.532851e-01	2.450055e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.297991e+00	4.041078e-01	3.161197e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.531977e+00	3.130710e-01	2.688160e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.785564e+00	1.795348e-01	3.040279e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.332859e+00	2.178513e-01	1.809727e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.209850e-01	1.468346e-01	1.486169e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.218049e-01	9.705369e-02	1.104453e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.274033e-01	7.411658e-02	7.373301e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.272141e-01	3.328810e-02	5.777803e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.040271e-01	2.152856e-02	3.836064e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.446869e-03	2.681146e-03	2.294726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.138250e+01	7.020468e+00	4.697263e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.694499e+01	4.042409e+00	3.485214e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.741937e+01	5.093658e-01	9.911363e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.005771e+01	3.646473e-01	2.049670e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.110379e+00	8.805194e-01	4.866888e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.302580e+00	5.103402e-01	4.110385e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.687164e+00	3.710275e-01	4.638006e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.832810e+00	3.521083e-01	3.120885e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.141195e+00	2.143419e-01	1.928147e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.446776e-01	1.676687e-01	1.425641e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.559004e-01	6.647055e-02	1.437228e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.289071e-02	4.992176e-03	3.922485e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.655149e+00	6.445225e-01	6.505409e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.444606e+00	4.127670e-01	1.696435e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.377294e+00	4.005238e-01	4.517604e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.763563e+00	3.187998e-01	3.827785e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.277273e-01	1.401358e-01	2.560997e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.627896e-01	8.982488e-02	1.279224e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.837176e-01	3.398283e-02	5.101148e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.162813e-02	3.121883e-02	1.610750e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.757084e-03	2.835452e-03	3.716343e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.681446e+01	2.455609e+00	2.980752e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.266303e+00	4.734419e-01	1.774143e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.143601e+00	3.558966e-01	1.869898e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.270017e+00	2.928079e-01	3.616911e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.420389e+00	1.835044e-01	2.144577e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.034132e-01	1.176528e-01	1.137980e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.639180e-01	7.015908e-02	6.850699e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.579034e-01	2.143708e-02	4.636305e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.059954e-02	5.681462e-03	2.976031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.851216e+02	1.543237e+01	2.122261e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.783880e+01	1.217975e+00	3.788696e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.392891e+00	4.631245e-01	1.829662e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.148857e+00	1.824892e-01	2.287094e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.840577e+00	2.325389e-01	2.217460e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.451987e-01	2.040993e-01	1.636092e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.151902e-01	7.129085e-02	1.044977e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.426704e-02	6.024485e-03	5.162048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.744468e+00	6.415386e-01	8.992800e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.910866e+00	1.002983e+00	8.110928e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.046244e+00	6.354262e-01	4.665721e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.641221e+00	4.287157e-01	4.841341e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.104395e+00	4.049415e-01	1.980008e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.606529e+00	4.344727e-01	4.474916e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.103460e+00	3.058523e-01	3.618860e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.678698e+00	3.021949e-01	3.338375e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.145002e+00	1.772243e-01	2.740359e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.069217e-01	1.278121e-01	2.024560e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.017319e-01	1.208590e-01	1.285554e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.600199e-01	5.133649e-02	6.656264e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.382823e-02	2.589880e-02	4.333005e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.852036e-03	2.879094e-03	2.711954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.644079e+01	2.746066e+00	4.249683e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.316163e+01	1.841364e+00	1.323335e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.601254e+00	4.838238e-01	2.180223e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.907243e+00	2.819761e-01	1.756897e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.693374e+00	1.955869e-01	1.172151e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.001117e+00	3.065160e-01	1.933634e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.603829e+00	4.995892e-01	2.397481e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.939492e+00	2.303503e-01	2.229847e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.276763e+00	1.921341e-01	1.695583e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.754399e-01	1.206569e-01	1.437479e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.470394e-01	9.162489e-02	7.747312e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.924933e-01	3.041193e-02	4.690173e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.355213e-02	4.057251e-03	4.433361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.755366e+02	1.358144e+01	2.155011e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.722324e+01	1.069568e+00	2.099248e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.786203e+01	1.923123e+00	3.780501e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.070829e+01	3.508736e-01	3.851811e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.831720e+00	4.718889e-01	1.554537e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.601176e+00	5.086015e-01	1.179296e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.567250e+00	6.518516e-01	1.382311e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.453059e+00	2.495187e-01	1.827680e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.644743e+00	2.424935e-01	2.717175e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.098593e+00	2.298858e-01	1.929105e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.610495e-01	1.332540e-01	1.140432e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.164320e-02	5.035854e-03	5.740404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.670901e+00	4.599795e-01	2.595548e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.202546e+00	3.406034e-02	1.193642e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.924254e+00	2.557991e-01	4.350288e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.174789e+00	1.676221e-01	3.093122e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.271946e-01	1.277663e-01	2.007311e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.298869e-01	5.029124e-02	1.311640e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.214398e-01	3.274542e-02	5.324438e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.028294e-03	2.808941e-03	3.642820e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.979670e+00	5.338787e-01	3.343828e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.735973e+00	2.131100e-01	2.211300e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.445451e+00	1.511160e-01	2.498990e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.728508e-01	9.948249e-02	1.525265e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.055368e-01	5.239085e-02	1.404085e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.280602e-01	4.773145e-02	6.340241e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.701338e-02	1.631182e-02	3.052070e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.037335e-03	1.381855e-03	2.558766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.349693e+01	1.137655e+00	7.370891e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.864301e+00	2.907125e-01	4.087968e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.740407e+00	2.307749e-01	3.104777e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.401272e-01	1.147882e-01	2.255093e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.201281e-02	7.307532e-03	1.279690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.639169e-01	2.904545e-01	2.713711e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.407317e+00	1.191863e+00	7.813815e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.312164e+00	5.316672e-01	3.344035e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.988201e+00	1.905844e-01	2.030294e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.139960e+00	2.880404e-01	3.868515e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.451780e+00	2.649124e-01	4.534098e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.794606e+00	2.342123e-01	4.277150e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.336780e+00	2.149393e-01	3.476460e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.641328e-01	1.298637e-01	2.735665e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.944231e-01	9.564995e-02	2.132647e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.442297e-01	9.372528e-02	1.279604e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.258219e-01	3.838811e-02	9.267050e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.024355e-01	3.399469e-02	3.748643e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.810822e-03	1.892597e-03	2.814701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.772447e+00	1.957064e+00	1.074732e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.537754e+00	1.532895e+00	1.051963e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.524555e+00	4.074866e-01	5.403525e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.040419e+00	1.402471e-01	5.488168e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.365095e+00	2.307008e-01	6.111436e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.248370e+00	2.504516e-01	4.304594e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.676219e+00	2.889853e-01	2.387489e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.856718e+00	1.787282e-01	3.636248e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.368107e+00	1.434188e-01	2.607245e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.927194e-01	1.145445e-01	2.247827e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.921213e-01	8.283881e-02	2.059082e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.551869e-01	5.476114e-02	1.278640e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.940516e-01	5.168854e-02	6.271080e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.436989e-01	3.226706e-02	3.633390e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.432569e-03	3.210264e-03	4.570503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.449290e+01	8.315873e+00	3.637414e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.276834e+01	6.081028e+00	3.019418e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.796482e+01	9.332725e-01	1.914911e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.173612e+01	3.320423e-01	1.466894e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.984560e+00	4.285450e-01	1.235726e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.639227e+00	4.131056e-01	8.464834e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.167390e+00	4.853589e-01	3.836411e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.038408e+00	2.462735e-01	3.622070e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.309620e+00	1.807567e-01	3.782771e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.716712e-01	1.195061e-01	2.574428e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.349837e-01	1.351438e-01	1.484743e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.873107e-02	5.109062e-03	1.008385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.587479e+00	7.180730e-01	6.974904e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.188690e+00	2.462862e-01	1.772900e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.864409e+00	3.872566e-01	3.285061e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.656632e+00	2.712477e-01	3.886808e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.008495e-01	1.444684e-01	2.378177e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.594630e-01	6.493658e-02	1.544691e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.742902e-01	3.274006e-02	8.210527e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.256668e-02	1.901432e-02	3.224928e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.302058e-03	8.548635e-04	1.234873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.525161e+01	2.387210e+00	2.530669e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.554578e+00	4.227537e-01	1.722232e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.402898e+00	1.660862e-01	2.674805e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.658470e+00	3.923147e-01	2.358103e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.520561e+00	1.812286e-01	2.213778e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.761830e-01	9.783512e-02	1.332666e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.947422e-01	5.475570e-02	1.344387e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.988179e-01	4.496721e-02	6.715287e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.283686e-02	4.017091e-03	6.315069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.636738e+02	1.307899e+01	1.509954e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.814336e+01	6.099404e-01	7.946085e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.375883e+00	3.575159e-01	5.919491e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.228461e+00	1.141183e-01	3.735304e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.085458e+00	2.662070e-01	1.949174e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.103908e+00	1.751743e-01	2.327384e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.361377e-01	9.023555e-02	1.658305e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.901361e-02	4.946052e-03	1.030593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.188014e+00	7.564747e-01	7.948291e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.351962e+00	1.181479e+00	7.695657e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.347669e+00	3.891470e-01	5.152510e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.483388e+00	1.805419e-01	2.387020e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.268043e+00	3.969969e-01	1.563246e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.832851e+00	4.538071e-01	2.780029e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.206229e+00	2.978988e-01	4.004376e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.608402e+00	2.246921e-01	3.707804e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.114878e+00	1.595631e-01	3.338382e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.213060e-01	1.566516e-01	1.967296e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.167842e-01	8.991312e-02	1.380090e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.390268e-01	3.946061e-02	1.087399e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.071032e-01	3.277748e-02	3.836176e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.848820e-03	1.816180e-03	3.072929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.933270e+01	3.567553e+00	3.106350e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.701717e+00	6.836424e-01	1.019057e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.922654e+00	2.080690e-01	4.513583e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.894125e+00	3.152658e-01	2.316453e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.057318e+00	3.037381e-01	2.221654e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.968471e+00	2.249687e-01	1.388432e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.657903e+00	3.596869e-01	2.103203e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.953143e+00	1.961076e-01	3.153266e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.414092e+00	1.905489e-01	2.016940e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.187186e-01	9.605198e-02	2.241634e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.720381e-01	5.700173e-02	1.443997e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.767658e-01	6.078230e-02	5.946986e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.610624e-02	3.645290e-03	7.305796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.668363e+02	1.240931e+01	1.278911e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.474182e+01	1.578687e+00	9.484145e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.618767e+01	7.055602e-01	1.004232e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.143472e+01	6.427802e-01	7.625000e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.416187e+00	3.949955e-01	2.935409e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.967033e+00	6.419908e-02	2.435869e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.037710e+00	1.613828e-01	1.221167e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.503943e+00	2.977273e-01	6.837863e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.949176e+00	2.167113e-01	2.875047e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.210482e+00	1.659029e-01	3.426843e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.726678e-01	1.277712e-01	2.133348e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.846215e-02	7.597510e-03	1.213252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.394823e+00	4.179085e-01	2.254225e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.453552e+00	1.033216e-01	1.952034e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.219664e+00	3.204548e-01	4.167418e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.253288e+00	1.692952e-01	4.076939e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.350862e-01	1.274317e-01	1.945144e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.314278e-01	4.461096e-02	1.124470e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.388751e-01	3.309330e-02	3.729938e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.012047e-03	5.906682e-03	1.962234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.062518e+00	4.761706e-01	3.336971e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.716951e+00	1.890646e-01	3.209307e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.338332e+00	1.736761e-01	2.090962e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.652663e-01	7.995160e-02	1.500772e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.722860e-01	7.336489e-02	7.017464e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.759049e-01	2.879090e-02	4.694296e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.216902e-02	1.859122e-02	2.047343e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.095502e-03	2.934079e-03	9.391607e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.396430e+01	8.218239e-01	7.234401e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.788600e+00	3.116433e-01	3.906910e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.565352e+00	2.091078e-01	2.611429e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.801378e-01	1.308538e-01	1.508477e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.378898e-02	9.044383e-03	7.153431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.531166e-01	1.667591e-01	1.600737e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.775625e+00	9.003992e-01	6.773102e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.332526e+00	1.012588e+00	3.784219e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.216936e+00	1.795571e-01	3.460903e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.481081e+00	2.550517e-01	5.320546e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.583564e+00	3.223494e-01	5.165008e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.996537e+00	2.691733e-01	3.835615e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.436150e+00	1.832372e-01	4.667520e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.059628e+00	2.024279e-01	2.486063e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.054894e-01	9.911845e-02	2.114683e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.258747e-01	6.611819e-02	1.218588e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.260138e-01	4.525284e-02	8.002526e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.014992e-01	4.367184e-02	2.812399e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.540088e-03	3.407696e-03	1.125556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.124517e+00	1.031705e+00	1.181055e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.641484e+00	2.124694e+00	1.062523e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.563298e+00	6.835530e-01	2.369941e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.066409e+00	2.356457e-01	4.598129e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.867838e+00	2.233339e-01	7.029859e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.773511e+00	2.295182e-01	5.196893e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.432166e+00	1.933084e-01	5.785976e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.872520e+00	2.201475e-01	2.344939e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.332440e+00	1.853257e-01	1.828626e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.036129e+00	1.594447e-01	1.558398e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.937179e-01	7.407090e-02	1.664590e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.196145e-01	5.642700e-02	1.183128e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.465179e-01	5.210130e-02	4.750559e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.185660e-01	2.660324e-02	2.799026e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.221130e-03	2.661702e-03	2.171736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.948778e+01	5.523763e+00	4.596683e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.550400e+01	4.143359e+00	3.632783e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.775296e+01	1.216426e+00	5.935662e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.051786e+01	5.527955e-01	8.128182e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.659828e+00	4.855580e-01	8.730836e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.611813e+00	4.584516e-01	4.823886e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.866887e+00	3.031728e-01	5.827337e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.877572e+00	2.350678e-01	3.639364e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.230777e+00	1.601856e-01	2.763160e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.964746e-01	2.024146e-01	1.283946e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.904663e-01	9.540136e-02	1.248640e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.338057e-02	5.822475e-03	4.082247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.288051e+00	7.255482e-01	5.828540e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.269430e+00	3.035690e-01	3.214656e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.920107e+00	3.802735e-01	3.090485e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.799342e+00	2.762499e-01	4.470666e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.006846e+00	2.083364e-01	2.572075e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.491740e-01	8.476126e-02	1.402781e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.831030e-01	4.167316e-02	5.284663e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.282816e-02	2.984367e-02	2.418988e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.355096e-03	2.544504e-03	5.996897e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.404882e+01	2.729552e+00	2.472132e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.011987e+00	1.787474e-01	6.915084e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.662211e+00	2.606261e-01	2.886796e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.763657e+00	3.224546e-01	2.953226e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.449675e+00	2.220622e-01	2.346379e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.552785e-01	9.865872e-02	1.265513e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.509317e-01	5.869136e-02	7.290820e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.557476e-01	3.073570e-02	3.660951e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.139407e-02	4.259184e-03	2.585768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.595957e+02	1.522633e+01	1.784937e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.944850e+01	8.786593e-01	1.891689e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.563244e+00	4.229830e-01	5.779627e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.420242e+00	2.308646e-01	2.677717e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.082906e+00	2.232149e-01	2.273549e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.077490e+00	2.696929e-01	1.503584e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.695590e-01	1.086847e-01	1.218706e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.391166e-02	5.506798e-03	4.743613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.573889e+00	5.975264e-01	6.120616e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.358061e+00	1.047353e+00	7.912451e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.712660e+00	1.011786e+00	3.446112e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.546110e+00	2.224646e-01	4.216274e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.393058e+00	2.415381e-01	3.893646e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.827564e+00	3.044386e-01	3.832758e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.296836e+00	3.346407e-01	4.870617e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.721844e+00	2.453423e-01	4.709292e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.302151e+00	2.481112e-01	2.890086e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.177937e-01	1.097063e-01	2.391753e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.124062e-01	9.431550e-02	1.325427e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.483767e-01	4.592623e-02	7.085772e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.112121e-01	4.519950e-02	3.020979e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.885695e-03	3.406733e-03	1.261607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.508196e+01	3.074708e+00	2.886188e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.158012e+01	1.735145e+00	1.123530e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.036189e+00	2.739189e-01	7.981101e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.040184e+00	1.903151e-01	6.935193e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.894715e+00	1.309393e-01	4.540081e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.425047e+00	2.895397e-01	2.930200e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.808447e+00	2.073363e-01	3.897012e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.006169e+00	2.242545e-01	3.049351e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.386852e+00	2.363682e-01	1.779761e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.569215e-01	1.138909e-01	1.745313e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.464655e-01	5.383504e-02	1.010317e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.139964e-01	4.718992e-02	4.103856e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.456253e-02	4.335410e-03	4.190702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.611212e+02	1.559129e+01	1.383610e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.663064e+01	1.014466e+00	3.362304e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.882737e+01	1.137309e+00	2.168810e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.365678e+01	1.018645e+00	1.315182e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.767071e+00	1.753848e-01	1.285986e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.238474e+00	3.357493e-01	3.766919e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.522632e+00	2.151759e-01	2.981656e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.489401e+00	1.874672e-01	2.018013e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.852669e+00	2.011156e-01	3.488974e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.198021e+00	1.941566e-01	1.791255e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.829559e-01	1.211585e-01	1.313659e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.075395e-02	7.300436e-03	5.741675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.024408e+00	3.859690e-01	2.153357e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.916440e+00	5.195726e-02	1.054155e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.655739e+00	1.974283e-01	3.959010e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.077655e+00	1.602658e-01	2.179198e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.281585e-01	7.816841e-02	1.825826e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.792846e-01	8.732691e-02	9.725379e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.722543e-02	2.864525e-02	5.253102e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.018386e-03	1.852386e-03	3.137159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.401480e+00	4.510491e-01	2.956303e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.325808e+00	1.595625e-01	2.485512e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.274675e+00	1.792536e-01	1.638350e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.285466e-01	1.105534e-01	1.374741e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.955503e-01	5.324122e-02	7.977061e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.845541e-01	2.502609e-02	5.629334e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.733389e-02	2.035270e-02	2.451322e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.690187e-03	1.237583e-03	2.805889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.406788e+01	9.777445e-01	7.040038e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.484713e+00	3.069868e-01	3.615549e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.581353e+00	2.157031e-01	3.182983e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.455745e-01	1.559194e-01	1.394985e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.682963e-02	6.939125e-03	1.487648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.260537e-01	4.135567e-01	3.381173e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.387470e+00	1.134345e+00	7.180287e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.271893e+00	2.102474e-01	4.161934e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.693909e+00	2.745738e-01	1.495111e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.757347e+00	2.584719e-01	4.299554e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.057753e+00	2.298346e-01	3.904665e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.577103e+00	2.382866e-01	2.729888e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.169130e+00	2.698725e-01	2.931587e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.170076e-01	1.259398e-01	1.823850e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.325822e-01	8.553985e-02	2.074025e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.792323e-01	8.672338e-02	1.413166e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.985559e-01	3.058865e-02	8.018469e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.951026e-02	1.847494e-02	2.603805e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.021092e-03	2.224238e-03	1.671735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.714147e+00	2.377053e+00	1.144707e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.462074e+00	1.156918e+00	1.082310e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.259822e+00	2.183498e-01	7.083531e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.464249e+00	1.716827e-01	7.244066e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.133545e+00	2.309389e-01	4.629654e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.041743e+00	2.801214e-01	3.189935e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.306943e+00	2.285488e-01	2.166529e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.690333e+00	1.611052e-01	2.717374e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.213803e+00	1.223081e-01	2.521988e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.903814e-01	3.982350e-01	1.576143e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.829495e-01	1.381044e-01	1.562540e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.124128e-01	4.754509e-02	2.398109e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.411885e-01	3.210869e-02	5.248075e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.136950e-01	3.128953e-02	5.074671e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.228916e-03	2.992868e-03	2.760193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.918313e+01	9.935961e+00	3.960325e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.604880e+01	5.923095e+00	2.853369e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.731370e+01	6.740554e-01	2.545048e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.038982e+01	4.070060e-01	2.261924e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.897968e+00	4.280556e-01	8.775518e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.312577e+00	4.345909e-01	6.737925e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.886320e+00	4.677764e-01	5.084506e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.917699e+00	2.876679e-01	3.052258e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.232301e+00	2.414532e-01	2.244403e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.051475e-01	1.170992e-01	2.112805e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.469862e-01	8.403987e-02	1.531490e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.555737e-02	5.801919e-03	8.360328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.396922e+00	7.138116e-01	6.272133e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.070110e+00	8.719283e-02	9.777642e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.400460e+00	3.939743e-01	3.289332e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.408589e+00	1.954457e-01	3.180944e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.210368e-01	1.212938e-01	1.750398e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.896882e-01	6.438562e-02	1.320042e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.461170e-01	2.689799e-02	6.492059e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.507657e-02	2.120359e-02	1.796006e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.204273e-03	7.506206e-04	1.141223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.855354e+01	2.227385e+00	2.294250e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.259003e+00	1.551515e-01	1.993084e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.013010e+00	9.656300e-02	1.372825e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.345263e+00	3.562975e-01	2.139315e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.349356e+00	1.607123e-01	1.719915e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.134924e-01	9.964433e-02	1.442561e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.763105e-01	5.561737e-02	7.007555e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.729456e-01	2.463592e-02	4.781331e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.042698e-02	3.825081e-03	6.119760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.891665e+02	1.247735e+01	1.429288e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.606702e+01	2.347862e-01	7.499791e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.088509e+00	3.085223e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.080090e+00	7.177537e-02	1.003546e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.811899e+00	2.559744e-01	1.821677e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.043240e+00	1.390888e-01	1.846287e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.065102e-01	8.198067e-02	1.522898e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.613852e-02	5.250697e-03	8.879504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.027060e+00	8.827595e-01	8.385390e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.966141e+00	7.974547e-01	6.535513e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.486806e+00	1.681064e-01	2.698239e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.296175e+00	2.733050e-01	1.981288e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.898998e+00	2.759211e-01	2.561379e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.431126e+00	3.134477e-01	3.530695e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.909028e+00	2.995770e-01	2.763322e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.429263e+00	2.056733e-01	2.593379e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.033773e+00	2.505608e-01	2.185015e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.378696e-01	1.034169e-01	2.007174e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.347279e-01	7.584076e-02	1.497294e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.218475e-01	4.809526e-02	9.070623e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.967935e-02	1.922939e-02	4.031258e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.290229e-03	2.355325e-03	1.721048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.373502e+01	3.047958e+00	3.047085e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.159445e+00	5.183779e-01	9.013515e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.912244e+00	1.161072e-01	2.752097e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.331050e+00	2.492105e-01	1.771771e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.374647e+00	8.909379e-02	2.115868e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.840490e+00	2.428723e-01	1.317841e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.388990e+00	2.972742e-01	1.780701e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.800045e+00	2.014751e-01	2.354540e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.262729e+00	1.749795e-01	1.750241e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.815873e-01	2.392563e-01	1.089686e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.469309e-01	5.063518e-02	2.209676e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.152469e-01	3.694582e-02	5.868542e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.424761e-02	4.098954e-03	4.409351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.878902e+02	1.113642e+01	1.323092e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.129613e+01	3.679725e-01	1.816420e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.426446e+01	2.217253e-01	8.033753e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.005805e+01	4.476590e-01	5.609315e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.763495e+00	4.316601e-01	1.935063e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.296849e+00	7.271813e-02	2.539787e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.070912e+00	2.029900e-01	7.688856e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.220723e+00	2.836165e-01	7.650331e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.792418e+00	2.245767e-01	2.199436e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.180928e+00	1.994177e-01	1.823861e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.878512e-01	1.168925e-01	1.569686e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.162668e-02	6.426685e-03	1.196740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.850675e+00	3.388729e-01	1.867213e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.159359e+00	2.964595e-02	1.530591e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.790006e+00	2.501839e-01	3.650362e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.106124e+00	1.162499e-01	2.727482e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.801426e-01	6.551484e-02	1.436559e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.073611e-01	3.905307e-02	7.634297e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.058855e-01	3.863351e-02	2.302785e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.491116e-03	6.200825e-03	1.893332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.486120e+00	3.509638e-01	2.552879e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.373403e+00	1.666216e-01	2.217851e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.306151e+00	1.401074e-01	1.581703e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.060035e-01	7.614195e-02	1.029569e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.477972e-01	3.601262e-02	8.291662e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.745042e-01	2.212849e-02	2.537265e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.028808e-02	2.825111e-02	1.139032e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.626920e-03	3.289520e-03	1.110702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.465827e+01	7.016064e-01	5.927009e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.253355e+00	2.834206e-01	3.453321e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.447225e+00	1.935547e-01	1.935933e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.998241e-01	1.002109e-01	1.181870e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.154519e-02	9.502799e-03	6.504808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.477097e-01	2.789152e-01	2.280099e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.776743e+00	9.800094e-01	7.164842e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.636165e+00	4.383936e-01	3.034093e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.970923e+00	2.803280e-01	3.573509e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.005447e+00	2.754648e-01	3.560704e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.265449e+00	2.500165e-01	3.833740e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.691030e+00	2.095818e-01	3.016496e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.206742e+00	1.410852e-01	3.352698e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.028636e-01	1.856397e-01	1.780506e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.077133e-01	9.262391e-02	1.218935e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.684885e-01	3.600756e-02	9.967272e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.990471e-01	3.365984e-02	4.347644e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.097749e-02	3.191869e-02	2.290852e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.835994e-03	4.641640e-03	1.250579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.384104e+00	1.481447e+00	1.177900e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.052976e+01	1.304810e+00	1.007084e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.236148e+00	1.529063e-01	4.392193e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.355245e+00	2.834438e-01	5.988108e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.126762e+00	3.483191e-01	4.946153e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.140057e+00	2.634409e-01	2.560075e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.379498e+00	2.654238e-01	2.241808e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.676296e+00	1.750895e-01	2.886094e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.188756e+00	1.749440e-01	1.743480e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.332341e-01	9.459436e-02	1.082905e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.801302e-01	8.967924e-02	7.668417e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.721858e-01	4.131642e-02	1.003426e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.246733e-01	3.089364e-02	5.261762e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.083702e-01	3.461601e-02	1.838518e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.571384e-03	3.296991e-03	1.045699e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.778788e+01	7.536403e+00	5.510453e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.934282e+01	3.192392e+00	3.483390e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.694095e+01	2.349120e-01	1.958437e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.649929e+00	5.448340e-01	8.997850e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.617893e+00	6.151091e-01	7.064778e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.911019e+00	6.468026e-01	3.659584e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.561522e+00	3.560779e-01	3.501887e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.789738e+00	2.495681e-01	2.239735e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.095941e+00	1.747338e-01	1.884650e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.385623e-01	9.455193e-02	1.674696e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.563022e-01	7.839633e-02	9.862639e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.205254e-02	6.378304e-03	4.023372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.988521e+00	6.599047e-01	5.962261e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.354582e+00	1.502271e-01	1.781435e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.585967e+00	3.965730e-01	3.553408e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.520907e+00	2.396651e-01	3.076396e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.578298e-01	9.620312e-02	2.434382e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.845114e-01	5.141562e-02	1.012117e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.492673e-01	4.573226e-02	3.688876e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.018619e-02	3.644617e-02	1.061453e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.844595e-04	2.171930e-03	5.435542e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.736748e+01	2.181157e+00	2.465005e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.116327e+00	2.070140e-01	3.332222e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.211785e+00	3.118979e-01	1.801137e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.351228e+00	2.547177e-01	2.956775e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.360061e+00	1.491708e-01	1.761803e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.113319e-01	8.464199e-02	1.126328e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.531111e-01	3.997538e-02	6.858935e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.476716e-01	2.193511e-02	2.660082e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.078314e-02	6.926904e-03	2.463343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.843316e+02	1.354665e+01	1.561221e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.919530e+01	8.662473e-01	1.252423e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.102321e+00	3.833474e-01	1.792146e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.154711e+00	2.875672e-01	1.101797e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.893455e+00	1.920264e-01	2.037626e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.297627e-01	1.274302e-01	1.583646e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.152455e-01	6.733387e-02	1.172227e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.343480e-02	7.469505e-03	4.293423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.262702e+00	7.075605e-01	7.747286e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.109290e+00	8.392664e-01	8.520628e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.102404e+00	7.853833e-01	1.583443e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.526972e+00	2.247061e-01	3.218130e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.038107e+00	2.660086e-01	3.332328e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.533963e+00	3.858231e-01	4.249767e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.006132e+00	2.492707e-01	3.719739e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.527814e+00	1.975095e-01	2.982746e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.048669e+00	1.770744e-01	2.060092e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.020477e-01	1.208678e-01	1.615936e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.205294e-01	5.074320e-02	1.224492e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.169064e-01	4.087923e-02	4.745861e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.579352e-02	3.415050e-02	2.433976e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.073840e-03	4.733033e-03	1.228736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.892091e+01	2.690207e+00	3.147297e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.244543e+01	1.811226e+00	8.250121e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.312543e+00	1.022233e-01	8.479103e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.945177e+00	1.094269e-01	2.626814e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.733379e+00	2.244658e-01	2.421114e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.919218e+00	3.360536e-01	2.028794e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.412216e+00	2.531801e-01	2.500218e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.863831e+00	1.731423e-01	2.850922e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.230220e+00	2.099600e-01	1.403859e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.104876e-01	9.568544e-02	9.389845e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.059596e-01	4.955553e-02	8.576099e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.898686e-01	3.554769e-02	3.649284e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.361489e-02	6.441791e-03	3.554269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.806480e+02	1.125247e+01	1.354731e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.776213e+01	2.646742e-01	1.610057e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.777456e+01	1.093973e+00	1.643835e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.042153e+01	1.214132e+00	3.146415e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.085567e+00	2.115673e-01	1.003074e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.595346e+00	3.227780e-01	3.865319e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.192762e+00	2.957594e-01	8.669230e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.331095e+00	1.922601e-01	1.277600e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.709831e+00	2.330703e-01	1.852046e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.047410e+00	1.730189e-01	1.916299e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.233236e-01	9.035238e-02	1.501634e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.829138e-02	9.158369e-03	5.569227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.208545e+00	4.223693e-01	2.570277e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.864725e+00	1.262047e-01	1.714320e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.501855e+00	2.390669e-01	3.565424e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.029609e-01	1.431061e-01	2.642616e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.827691e-01	1.076815e-01	1.543262e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.461962e-01	4.093573e-02	1.302386e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.248990e-02	3.240974e-02	3.982225e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.804675e-03	2.599161e-03	1.815833e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.684573e+00	4.558022e-01	3.144876e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.182699e+00	1.868981e-01	3.030544e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.153711e+00	1.576813e-01	2.012815e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.277717e-01	7.367239e-02	1.522910e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.179044e-01	6.844716e-02	5.943412e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.897852e-01	4.488822e-02	4.979508e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.523750e-02	1.809361e-02	2.223984e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.414997e-03	1.145595e-03	2.455279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.466523e+01	9.112186e-01	6.844467e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.454370e+00	2.666060e-01	4.071944e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.268328e+00	2.058475e-01	2.392664e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.706066e-01	1.131108e-01	1.584579e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.651679e-02	8.702164e-03	9.552142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.165206e+00	4.913562e-01	5.756037e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.649818e+00	1.155078e+00	8.076726e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.471458e+00	2.035723e-01	2.835284e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.615260e+00	2.754114e-01	2.230142e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.692297e+00	3.706752e-01	4.553339e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.895958e+00	2.739868e-01	4.042426e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.428803e+00	2.137559e-01	4.082010e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.004252e+00	1.512793e-01	3.749642e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.391158e-01	1.832595e-01	2.278936e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.599593e-01	1.105838e-01	1.365628e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.323903e-01	5.688251e-02	1.394697e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.929060e-01	6.649275e-02	8.391799e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.038568e-02	2.414287e-02	3.184911e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.062536e-03	9.585948e-04	2.307655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.114008e+00	2.547353e+00	1.547192e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.010083e+01	9.587705e-01	1.424787e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.184937e+00	1.041859e-01	6.051623e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.401618e+00	3.514594e-01	6.275490e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.958683e+00	5.232101e-01	4.446307e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.851649e+00	3.031154e-01	2.814914e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.050151e+00	2.111285e-01	4.216719e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.486985e+00	1.739107e-01	3.131309e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.138557e+00	2.234869e-01	2.321028e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.945632e-01	9.517218e-02	2.224128e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.727976e-01	1.054298e-01	9.436145e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.459700e-01	4.866368e-02	1.230565e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.286999e-01	5.860141e-02	4.992700e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.071938e-01	3.155199e-02	2.986004e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.786024e-03	1.230863e-03	4.695573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.614836e+01	1.266364e+01	5.432434e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.820938e+01	3.617448e+00	4.769269e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.736286e+01	2.774192e-01	2.195428e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.877709e+00	4.775068e-01	1.853953e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.066910e+00	5.968752e-01	9.029267e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.100090e+00	4.855647e-01	3.836126e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.522082e+00	2.904270e-01	5.094580e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.640364e+00	3.112685e-01	4.057713e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.171471e+00	2.691982e-01	1.836399e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.263309e-01	1.039990e-01	2.417198e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.743952e-01	1.015369e-01	1.085169e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.387930e-02	4.725556e-03	5.484112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.599320e+00	8.412133e-01	7.334190e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.091619e+00	1.253928e-01	1.249679e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.402641e+00	4.160705e-01	3.875556e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.273780e+00	2.174714e-01	3.024155e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.273133e-01	1.435706e-01	2.100080e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.613236e-01	7.498146e-02	1.083373e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.298700e-01	4.791083e-02	5.914091e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.039859e-02	1.441247e-02	1.461956e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.750383e-04	5.712521e-04	8.708796e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.938409e+01	2.641501e+00	2.603914e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.493848e+00	1.615578e-01	2.149180e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.171123e+00	1.186472e-01	2.464963e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.157245e+00	3.118166e-01	2.518320e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.262159e+00	2.108649e-01	1.842031e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.187133e-01	7.984880e-02	1.465948e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.171096e-01	6.361883e-02	5.656106e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.561527e-01	3.947863e-02	4.261887e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.895595e-03	3.938815e-03	4.712111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.958835e+02	1.333019e+01	1.452198e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.784821e+01	4.246051e-01	1.076535e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.428352e+00	1.714457e-01	2.672352e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.657538e+00	1.390900e-01	8.692299e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.718988e+00	2.296820e-01	1.757017e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.831149e-01	1.600803e-01	1.731312e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.052065e-01	9.260130e-02	1.378746e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.563357e-02	6.235217e-03	7.350114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.240910e+00	1.007331e+00	1.001610e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.157962e+00	9.769330e-01	6.312661e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.420900e+00	1.773353e-01	4.154453e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.504413e+00	3.886913e-01	1.081926e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.026512e+00	4.535349e-01	2.501085e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.371156e+00	4.098264e-01	5.603508e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.759053e+00	2.924265e-01	4.166108e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.298411e+00	2.046635e-01	3.876984e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.386594e-01	1.757155e-01	2.984684e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.654738e-01	1.395717e-01	1.622878e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.965557e-01	8.549791e-02	1.310176e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.021320e-01	5.510177e-02	9.422364e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.405789e-02	2.704625e-02	3.076623e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.216056e-03	1.001365e-03	2.406275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.583960e+01	4.135965e+00	3.522168e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.478340e+00	4.496311e-01	9.643629e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.243758e+00	4.782488e-01	6.184459e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.565940e+00	1.904341e-01	2.683224e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.696814e+00	3.136596e-01	1.709342e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.843496e+00	3.584331e-01	2.142970e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.147235e+00	2.217568e-01	4.262913e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.682055e+00	2.625324e-01	2.918763e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.108847e+00	1.381343e-01	2.143603e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.933985e-01	1.011071e-01	1.089957e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.710185e-01	6.333834e-02	1.140452e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.108272e-01	5.100584e-02	4.557693e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.336838e-02	3.786132e-03	4.186197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.958413e+02	1.365223e+01	1.321247e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.550862e+01	3.648362e-01	2.309031e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.553185e+01	8.042927e-01	1.018630e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.052794e+01	9.276255e-01	1.716102e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.286196e+00	1.877341e-01	2.401517e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.160712e+00	1.697742e-01	3.512001e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.665547e+00	1.098955e-01	2.288609e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.067011e+00	2.001547e-01	7.181847e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.587376e+00	1.817676e-01	3.438898e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.104731e+00	2.340359e-01	1.743689e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.360179e-01	1.030975e-01	1.503231e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.084836e-02	5.341963e-03	9.664463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.997836e+00	3.830340e-01	2.376304e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.157335e+00	3.721535e-02	9.323697e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.668910e+00	2.604227e-01	4.714452e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.799792e-01	1.829212e-01	2.664130e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.077139e-01	8.542879e-02	1.692155e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.717788e-01	4.373254e-02	8.282844e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.784730e-02	3.608679e-02	4.090275e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.816371e-03	3.377668e-03	2.748564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.712991e+00	4.157558e-01	3.017896e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.359451e+00	2.020934e-01	2.405694e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.155909e+00	1.823908e-01	1.767011e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.518834e-01	7.449920e-02	1.460041e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.036805e-01	3.706891e-02	6.898230e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.231987e-01	3.500109e-02	3.612948e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.997098e-02	1.197290e-02	1.815484e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.809324e-03	2.880286e-03	9.978185e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.541498e+01	7.829141e-01	6.573493e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.898406e+00	3.874941e-01	3.055989e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.187918e+00	1.860394e-01	2.476379e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.953751e-01	8.048980e-02	1.450690e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.860866e-02	5.902889e-03	7.161373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.772879e-01	3.189874e-01	3.662811e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.983264e+00	1.026598e+00	9.790916e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.892244e+00	6.900283e-01	1.774773e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.775881e+00	2.705447e-01	4.309449e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.200197e+00	6.101372e-01	3.816503e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.209598e+00	3.291822e-01	3.796247e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.536296e+00	2.262959e-01	4.923723e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.091878e+00	2.074647e-01	3.752602e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.678396e-01	1.283504e-01	2.257097e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.802385e-01	7.498154e-02	2.380747e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.157408e-01	4.699956e-02	1.137591e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.689230e-01	2.349621e-02	7.819300e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.301422e-02	3.833273e-02	2.042210e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.040396e-03	5.159957e-03	8.297688e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.493641e+00	1.463271e+00	2.011516e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.073532e+01	1.741403e+00	1.023636e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.247423e+00	1.448003e-01	4.871086e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.580643e+00	5.445326e-01	3.456919e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.078484e+00	6.288283e-01	3.393883e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.850692e+00	2.893463e-01	5.205359e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.350347e+00	4.452714e-01	4.160974e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.533927e+00	1.961749e-01	2.311862e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.121184e+00	1.629066e-01	2.739880e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.953522e-01	8.905478e-02	2.256885e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.650405e-01	6.538655e-02	1.606903e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.152498e-01	7.274463e-02	1.005351e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.768827e-01	3.469636e-02	8.440515e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.049930e-01	3.144851e-02	2.179787e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.995444e-03	3.448983e-03	1.365557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.103408e+01	7.991559e+00	5.843936e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.953379e+01	2.608631e+00	4.322735e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.795458e+01	1.060648e+00	1.331633e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.770590e+00	5.501089e-01	9.250923e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.906199e+00	8.968674e-01	5.056915e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.512986e+00	4.753437e-01	4.652979e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.268332e+00	2.844509e-01	6.617258e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.598233e+00	3.794359e-01	2.226983e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.419506e-01	1.366793e-01	3.489914e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.877763e-01	8.525342e-02	2.032163e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.774297e-01	1.564431e-01	9.097568e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.063057e-02	3.560762e-03	3.804202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.179474e+00	7.816204e-01	7.835471e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.258105e+00	1.313815e-01	1.258097e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.675532e+00	5.691080e-01	4.002486e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.408705e+00	2.415275e-01	4.233665e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.919328e-01	1.297232e-01	2.048851e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.274245e-01	4.979378e-02	1.304266e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.523536e-01	4.188507e-02	4.021292e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.767950e-02	1.891347e-02	1.563439e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.428702e-03	3.092690e-03	4.830749e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.918515e+01	2.964858e+00	3.124128e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.665218e+00	2.213712e-01	2.054397e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.260600e+00	3.298409e-01	2.227576e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.330181e+00	3.757522e-01	2.854663e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.201304e+00	1.881139e-01	2.225774e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.530928e-01	7.599229e-02	1.381044e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.967141e-01	5.463997e-02	5.939050e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.448202e-01	3.539194e-02	3.188750e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.085248e-03	3.652967e-03	4.309072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.905445e+02	1.500713e+01	1.998782e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.886238e+01	1.514562e+00	7.257761e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.160036e+00	5.029938e-01	4.088656e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.156427e+00	3.291683e-01	1.410347e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.585441e+00	2.079431e-01	2.150126e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.612370e-01	1.239140e-01	2.008485e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.260147e-01	7.774448e-02	1.040064e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.103861e-02	4.641009e-03	5.939984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.501063e+00	8.131434e-01	9.523740e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.292990e+00	1.080521e+00	9.872366e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.089884e+00	5.447575e-01	2.897765e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.499898e+00	2.396044e-01	3.008555e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.984355e+00	3.199103e-01	5.425219e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.647080e+00	6.096457e-01	3.736959e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.016310e+00	4.472696e-01	3.833719e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.405856e+00	2.420155e-01	4.607259e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.312009e-01	1.599712e-01	2.770865e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.026725e-01	9.771323e-02	2.335729e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.652118e-01	5.657601e-02	1.338956e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.875384e-01	2.534330e-02	7.400558e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.979574e-02	4.123061e-02	2.201942e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.010121e-03	4.999106e-03	8.552452e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.159450e+01	3.211678e+00	4.628817e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.215861e+01	2.099540e+00	9.158793e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.194068e+00	1.041247e-01	1.122754e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.106984e+00	5.862965e-01	8.956927e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.940982e+00	5.402535e-01	1.541244e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.942132e+00	2.377351e-01	4.530646e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.498118e+00	3.691553e-01	2.586309e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.796876e+00	4.174751e-01	3.168215e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.070225e+00	1.417863e-01	2.058466e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.845713e-01	7.643990e-02	1.982311e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.507085e-01	4.692326e-02	1.117252e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.570954e-01	3.763128e-02	6.773107e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.392106e-02	5.883290e-03	3.105393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.894625e+02	1.435407e+01	1.766383e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.860892e+01	2.391117e+00	1.683997e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.562168e+01	6.058293e-01	9.945895e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.286751e+01	1.777480e+00	1.094911e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.048619e+00	2.746020e-01	5.133543e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.400624e+00	3.402661e-01	1.778297e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.247938e+00	4.161058e-01	1.268088e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.064710e+00	1.674831e-01	3.009325e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.561379e+00	2.725501e-01	1.992420e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.353966e-01	1.382538e-01	2.410220e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.129236e-01	7.371990e-02	1.480981e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.664310e-02	6.205821e-03	5.078819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.467641e+00	3.706235e-01	2.441480e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.618332e+00	1.072324e-01	1.679226e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.430026e+00	3.072034e-01	2.834882e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.539861e-01	1.240267e-01	2.329772e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.800820e-01	7.391571e-02	1.557749e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.191890e-01	3.808660e-02	1.029857e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.692027e-02	2.296296e-02	3.433047e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.317400e-03	1.372838e-03	2.222230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.970643e+00	4.600322e-01	2.985813e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.928150e+00	1.750010e-01	3.111763e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.071294e+00	1.339553e-01	1.504567e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.572315e-01	7.693056e-02	1.301932e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.937642e-01	3.935332e-02	7.990503e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.732711e-01	2.977418e-02	4.341968e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.513510e-02	1.187932e-02	2.327855e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.246304e-03	1.051557e-03	1.831972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.527785e+01	9.920364e-01	6.723964e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.737524e+00	3.090735e-01	4.892487e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.257762e+00	1.807803e-01	2.440442e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.335161e-01	1.021173e-01	1.328167e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.049990e-02	6.047850e-03	1.207955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.471622e+00	5.394859e-01	4.773753e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.241320e+00	1.008347e+00	7.479094e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.400457e+00	1.134288e-01	1.188247e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.284543e+00	2.841821e-01	4.420642e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.487488e+00	3.092735e-01	3.541086e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.786674e+00	3.310623e-01	3.494676e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.351330e+00	2.568443e-01	3.333404e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.788135e-01	1.849682e-01	2.072235e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.826475e-01	1.015298e-01	2.409387e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.839980e-01	8.152605e-02	1.283430e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.812749e-01	4.456972e-02	1.319601e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.548648e-01	2.889146e-02	7.694358e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.497403e-02	1.164246e-02	2.528037e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.632904e-03	1.998289e-03	1.497869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.305289e+00	2.511872e+00	1.535181e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.040238e+01	1.208389e+00	1.057436e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.178178e+00	9.515573e-02	7.461357e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.523014e+00	5.478077e-01	1.931564e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.540095e+00	2.558615e-01	5.555874e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.477402e+00	2.264756e-01	5.671998e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.986714e+00	2.575438e-01	2.594940e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.466735e+00	2.312559e-01	1.983636e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.016226e+00	1.734789e-01	1.386851e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.361560e-01	9.581391e-02	1.400108e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.972696e-01	8.740095e-02	9.839677e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.742331e-01	7.137982e-02	1.321282e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.796893e-01	2.753576e-02	9.140999e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.877524e-02	1.484273e-02	3.793489e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.804020e-03	2.218058e-03	2.608934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.993188e+01	1.401543e+01	5.789461e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.974574e+01	3.408018e+00	3.964983e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.684294e+01	3.326933e-01	2.340893e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.489515e+00	4.654417e-01	1.903142e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.149122e+00	5.998966e-01	8.271234e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.452870e+00	3.719448e-01	6.645788e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.316242e+00	3.805189e-01	4.108412e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.707976e+00	4.434484e-01	2.468987e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.002005e+00	1.429798e-01	2.904923e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.923675e-01	1.172263e-01	1.502864e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.559635e-01	7.028662e-02	1.688062e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.112983e-02	3.348710e-03	7.910311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.899017e+00	7.216377e-01	7.914000e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.195184e+00	2.569639e-01	4.573122e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.215420e+00	3.882973e-01	3.223691e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.172805e+00	2.033995e-01	2.790301e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.131747e-01	1.152548e-01	1.923769e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.992154e-01	5.288812e-02	1.302491e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.171641e-01	2.828555e-02	5.234232e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.550396e-02	9.352629e-03	1.771788e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.243225e-03	9.049193e-04	5.155937e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.114582e+01	2.192590e+00	3.045351e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.434279e+00	5.932155e-01	2.243558e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.071387e+00	1.327567e-01	1.427925e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.961071e+00	2.988244e-01	2.497444e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.131351e+00	1.583681e-01	1.771552e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.519151e-01	8.014308e-02	1.136120e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.816338e-01	3.913915e-02	6.961274e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.576317e-01	2.847573e-02	4.058549e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.289214e-03	2.651589e-03	5.118385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.074719e+02	1.175446e+01	1.522345e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.733884e+01	9.647632e-01	2.793695e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.061565e+00	4.002629e-01	3.309481e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.124647e+00	4.071546e-01	1.097306e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.723345e+00	1.547648e-01	2.316211e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.184739e-01	1.633169e-01	1.661178e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.865755e-01	7.302166e-02	1.335733e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.266331e-02	5.249321e-03	9.559692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.968366e+00	1.058688e+00	1.064285e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.070307e+00	5.850009e-01	5.011967e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.438240e+00	1.430189e-01	1.825669e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.447082e+00	3.995196e-01	1.649680e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.699346e+00	4.270962e-01	4.308371e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.257556e+00	4.050091e-01	3.943103e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.712907e+00	3.405487e-01	3.095199e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.206468e+00	1.878792e-01	3.251060e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.872541e-01	2.345405e-01	1.931612e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.303072e-01	7.922967e-02	1.927013e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.280707e-01	5.284872e-02	1.342851e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.752100e-01	3.035269e-02	8.229571e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.879693e-02	1.354899e-02	2.452451e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.776652e-03	1.853822e-03	1.482064e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.891010e+01	3.234551e+00	4.361292e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.714112e+00	9.005838e-01	2.502800e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.049011e+00	5.616046e-01	2.678212e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.096517e+00	1.095670e-01	3.205437e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.597291e+00	5.643778e-01	4.129431e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.749996e+00	2.965452e-01	2.699455e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.796057e+00	2.169212e-01	5.804606e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.644839e+00	3.012834e-01	1.865327e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.046231e+00	1.741232e-01	1.385806e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.094522e-01	8.119770e-02	1.210813e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.742432e-01	8.620930e-02	7.412016e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.598304e-01	2.439643e-02	9.066810e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.193182e-02	3.065914e-03	3.863539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.090149e+02	1.281789e+01	1.299885e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.211330e+01	5.540716e-01	1.814525e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.510115e+01	2.447398e+00	1.478080e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.079518e+01	1.221846e+00	9.222183e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.224328e+00	5.054265e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.120021e+00	2.946985e-01	9.993001e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.798436e+00	2.787520e-01	6.549781e-03
6.375000e-02	1.375000e-02	1.375000e-02	1.489336e+00	1.232953e-01	5.146571e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.526702e+00	2.884690e-01	1.905129e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.848690e-01	1.853123e-01	2.023282e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.862650e-01	1.047906e-01	1.421936e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.449987e-02	4.547184e-03	1.110528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.234829e+00	3.294007e-01	2.464393e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.979318e+00	1.303868e-01	5.178686e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.517416e+00	2.665810e-01	3.519028e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.850702e-01	1.310464e-01	3.041397e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.560321e-01	8.542076e-02	1.541348e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.049913e-01	5.056450e-02	6.369677e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.765612e-02	1.943029e-02	4.121895e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.421215e-03	3.890025e-03	6.473194e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.894292e+00	3.223202e-01	3.139359e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.039038e+00	2.094738e-01	1.959173e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.224709e+00	2.000356e-01	1.569440e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.368834e-01	6.622693e-02	1.172499e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.852694e-01	4.225943e-02	6.110892e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.090294e-01	2.838928e-02	3.130575e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.282730e-02	1.302939e-02	2.033155e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.806143e-03	2.479170e-03	5.287572e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.567288e+01	6.389058e-01	6.906967e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.753727e+00	3.436041e-01	3.404802e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.117920e+00	2.106819e-01	1.740938e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.623967e-01	1.063177e-01	9.490814e-02
6.025000e-01	3.975000e-01	3.975000e-01	1.723240e-02	7.910371e-03	5.825784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.512462e-01	3.225419e-01	4.458965e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.710998e+00	1.005672e+00	9.984524e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.730531e+00	2.652828e-01	3.168044e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.681860e+00	4.489548e-01	2.369341e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.736792e+00	4.518451e-01	3.284932e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.013646e+00	3.787878e-01	4.587329e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.467962e+00	2.788859e-01	2.997184e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.950657e-01	1.506356e-01	2.699462e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.561222e-01	1.670629e-01	1.989475e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.932556e-01	8.633902e-02	1.629402e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.069015e-01	9.157287e-02	8.051432e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.525274e-01	3.920272e-02	4.315142e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.627401e-02	2.420779e-02	2.874174e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.713817e-03	1.667766e-03	1.122509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.792625e+00	1.664589e+00	1.737290e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.085516e+01	9.655159e-01	1.301276e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.515840e+00	3.300390e-01	4.412133e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.149351e+00	5.945393e-01	2.555542e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.800971e+00	6.149822e-01	3.008682e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.598414e+00	2.832141e-01	4.596428e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.131582e+00	2.690180e-01	3.037976e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.406885e+00	1.547965e-01	3.597627e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.047004e+00	2.339373e-01	2.020117e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.165066e-01	1.413504e-01	1.534614e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.819826e-01	7.952289e-02	8.318221e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.371213e-01	1.143135e-01	5.974912e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.662910e-01	3.699413e-02	3.182419e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.787665e-02	1.571026e-02	4.619513e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.136361e-03	2.157864e-03	1.213701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.803296e+01	9.572767e+00	6.968419e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.088380e+01	2.376737e+00	3.662394e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.608491e+01	4.460939e-01	2.087702e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.766780e+00	5.976002e-01	9.509671e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.597215e+00	7.638657e-01	6.975592e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.230829e+00	4.031370e-01	6.257443e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.251003e+00	3.210141e-01	3.380613e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.528681e+00	3.755166e-01	2.138132e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.286229e-01	2.225729e-01	1.567601e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.301479e-01	1.343133e-01	1.028378e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.705530e-01	7.148014e-02	9.700514e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.922816e-03	4.508061e-03	3.375793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.577822e+00	7.248145e-01	8.488755e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.202350e+00	2.270673e-01	9.060411e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.382538e+00	4.005780e-01	4.186164e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.386698e+00	2.979021e-01	3.047870e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.576808e-01	1.335648e-01	1.822657e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.849971e-01	4.841514e-02	1.228625e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.992659e-02	2.843532e-02	4.205376e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.417754e-02	1.951543e-02	1.030134e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.081459e-03	1.611562e-03	1.943958e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.112302e+01	2.531792e+00	3.247281e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.223238e+00	2.982866e-01	3.145776e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.016189e+00	3.755801e-01	2.048370e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.259888e+00	3.491965e-01	3.159738e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.143051e+00	2.289271e-01	1.683150e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.538292e-01	8.872115e-02	1.189504e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.612705e-01	3.979046e-02	6.660125e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.093263e-01	3.043779e-02	2.617950e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.862349e-03	3.455420e-03	2.710949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.069735e+02	1.400307e+01	2.270416e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.629766e+01	2.203670e+00	9.403867e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.367145e+00	7.033359e-01	3.401301e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.972179e+00	3.191264e-01	2.194289e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.610424e+00	2.164427e-01	1.791279e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.585312e-01	1.587490e-01	1.471979e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.732850e-01	1.379822e-01	8.468397e-02
6.150000e-01	3.850000e-01	3.850000e-01	8.382488e-03	5.606549e-03	4.613178e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.112931e+00	8.480614e-01	9.961517e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.555306e+00	8.332291e-01	8.793555e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.913280e+00	2.544706e-01	2.527685e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.390007e+00	5.694341e-01	1.897492e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.884256e+00	3.868112e-01	3.276908e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.341933e+00	4.126767e-01	3.648836e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.810553e+00	3.872638e-01	4.962120e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.338432e+00	2.634367e-01	2.745838e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.891304e-01	1.604209e-01	2.219369e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.842253e-01	9.900695e-02	2.230011e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.571021e-01	9.046424e-02	9.424349e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.622764e-01	4.008553e-02	4.945985e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.125310e-02	1.789208e-02	3.030340e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.923639e-03	1.742950e-03	1.033640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.475464e+01	3.043974e+00	4.198925e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.219138e+01	1.033626e+00	1.622594e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.439004e+00	6.951896e-01	8.850087e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.082551e+00	5.421421e-01	2.334288e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.219804e+00	4.995075e-01	1.450587e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.780188e+00	4.334354e-01	1.933971e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.107032e+00	2.980931e-01	4.932084e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.580220e+00	2.206356e-01	2.745889e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.062296e+00	1.685719e-01	1.737908e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.324981e-01	1.021349e-01	1.004481e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.726128e-01	9.388875e-02	6.131363e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.458646e-01	2.787626e-02	3.316449e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.622172e-03	2.583493e-03	3.978006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.068169e+02	1.231841e+01	1.829683e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.467070e+01	1.277720e+00	2.206488e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.421466e+01	4.420108e-01	1.499235e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.047262e+01	1.429471e+00	3.563963e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.076012e+00	2.765162e-01	1.106701e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.491976e+00	7.631425e-01	1.699918e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.071399e+00	2.453349e-01	1.636593e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.973020e+00	2.969626e-01	1.020448e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.512243e+00	2.584801e-01	2.097154e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.169892e-01	2.058115e-01	1.487766e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.246665e-01	1.111118e-01	1.332003e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.512261e-02	6.799144e-03	4.459627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.536004e+00	3.599602e-01	2.348043e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.410906e+00	1.226955e-01	2.086024e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.382563e+00	1.874608e-01	3.141779e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.111741e-01	1.731253e-01	1.832791e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.678140e-01	1.090236e-01	1.461493e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.272661e-01	6.055085e-02	8.294772e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.747729e-02	1.880489e-02	4.722451e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.872949e-03	1.494006e-03	1.814299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.908897e+00	3.737444e-01	2.932289e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.911218e+00	1.628616e-01	2.405340e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.046467e+00	1.703641e-01	1.176930e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.871551e-01	8.030150e-02	1.197969e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.053845e-01	6.416704e-02	6.074903e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.589194e-01	2.301680e-02	4.079354e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.214996e-02	1.080102e-02	2.225605e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.055217e-03	1.058669e-03	2.303741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.519058e+01	8.418135e-01	6.192566e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.900882e+00	2.836886e-01	4.093665e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.295631e+00	2.473661e-01	1.802865e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.352454e-01	8.702974e-02	1.454086e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.170987e-02	5.757073e-03	9.368305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.921381e+00	6.734024e-01	7.091730e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.835594e+00	7.380387e-01	1.145563e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.603495e+00	6.560554e-01	6.452735e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.167120e+00	2.966353e-01	3.137471e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.297535e+00	2.696333e-01	4.311967e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.694300e+00	2.177689e-01	3.958262e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.352292e+00	2.242542e-01	2.426649e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.026012e+00	1.551664e-01	3.217711e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.680283e-01	9.771876e-02	2.183756e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.736163e-01	1.061778e-01	1.491352e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.938362e-01	4.593544e-02	8.074820e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.547744e-01	4.968966e-02	4.636338e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.114035e-02	1.450585e-02	3.569169e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.515969e-03	1.746560e-03	1.755115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.002280e+01	2.066307e+00	1.585145e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.052425e+01	9.656229e-01	7.538828e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.074925e+00	3.896909e-01	3.510561e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.930119e+00	2.393776e-01	6.127314e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.298621e+00	3.444661e-01	5.469950e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.449674e+00	2.631504e-01	3.533526e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.977331e+00	3.546087e-01	2.008480e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.368335e+00	1.489006e-01	2.505388e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.049000e+00	1.107703e-01	2.671667e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.306004e-01	1.836925e-01	1.265471e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.219746e-01	7.018295e-02	9.002865e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.026589e-01	8.125646e-02	1.135387e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.902661e-02	5.710277e-02	4.886229e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.114786e-02	4.982597e-02	2.696561e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.947896e-03	3.015951e-03	2.103703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.373316e+01	1.230458e+01	5.514256e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.939009e+01	2.391721e+00	3.723959e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.644838e+01	7.805711e-01	2.163482e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.161629e+00	4.337494e-01	1.405767e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.785636e+00	6.332451e-01	6.379458e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.679316e+00	3.615399e-01	4.045891e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.429806e+00	3.555773e-01	3.778488e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.468142e+00	1.834860e-01	4.668202e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.876341e-01	1.994788e-01	1.484346e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.024693e-01	9.647775e-02	2.013879e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.739683e-01	9.455656e-02	9.373287e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.066965e-02	3.449948e-03	5.624926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.032562e+00	6.992379e-01	7.354911e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.091305e+00	2.647256e-01	6.840715e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.994329e+00	3.144903e-01	3.944236e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.306200e+00	2.066220e-01	2.452063e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.562096e-01	1.263412e-01	1.442970e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.961761e-01	5.663803e-02	8.922209e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.034319e-01	2.358164e-02	5.796712e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.562444e-02	1.119123e-02	1.219931e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.787575e-04	3.202310e-04	9.423494e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.175360e+01	2.096374e+00	2.505818e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.182461e+00	2.730894e-01	5.663259e-03
7.250000e-02	2.250000e-02	2.250000e-02	2.821777e+00	9.730015e-02	3.086833e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.904260e+00	2.897264e-01	2.720958e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.147845e+00	1.922361e-01	1.429293e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.699494e-01	9.424193e-02	9.868922e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.979879e-01	6.557571e-02	6.298823e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.313371e-01	2.101220e-02	5.003126e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.159593e-03	2.545715e-03	4.620981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.116693e+02	1.130893e+01	1.435591e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.595669e+01	4.782841e-01	6.671590e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.846533e+00	2.166799e-01	2.454541e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.421172e+00	1.143381e-01	9.530857e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.728265e+00	2.172385e-01	1.375738e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.908561e-01	1.392467e-01	1.291133e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.886157e-01	6.756191e-02	1.173053e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.213143e-02	4.031210e-03	7.398979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.329424e+00	1.169894e+00	1.015148e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.314511e+00	4.333235e-01	1.145233e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.923597e+00	6.546066e-01	5.442897e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.201579e+00	3.978981e-01	1.915406e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.694746e+00	4.139496e-01	3.074171e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.120074e+00	2.710907e-01	3.728291e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.609578e+00	2.197327e-01	4.039331e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.278198e+00	2.221520e-01	2.230815e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.603037e-01	1.371113e-01	2.505857e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.530481e-01	1.083920e-01	1.513281e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.455526e-01	9.044089e-02	1.012320e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.690341e-01	4.606359e-02	4.744206e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.308626e-02	1.488193e-02	3.467197e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.575552e-03	1.743004e-03	1.928222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.014328e+01	3.326081e+00	4.079260e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.309977e+00	1.133973e+00	1.798230e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.557144e+00	3.922861e-01	2.092500e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.103663e+00	1.425290e-01	3.804384e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.245560e+00	2.430670e-01	1.817320e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.389510e+00	1.204053e-01	4.677565e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.158128e+00	3.197747e-01	2.527494e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.532870e+00	2.514238e-01	1.587087e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.047540e+00	1.375962e-01	1.975423e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.663227e-01	1.549768e-01	1.107163e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.687904e-01	7.706595e-02	9.372691e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.666173e-01	2.693305e-02	4.676170e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.108158e-02	3.324364e-03	4.619061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.124755e+02	1.424421e+01	1.195706e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.258499e+01	3.391133e-01	1.343665e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.451426e+01	1.545524e+00	5.120520e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.096578e+00	3.203045e-01	5.622494e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.659018e+00	1.586636e-01	6.570895e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.902565e+00	1.738507e-01	2.415872e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.616416e+00	2.033165e-01	3.436728e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.995996e+00	2.071004e-01	1.382766e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.529240e+00	1.728118e-01	2.978464e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.341563e-01	1.455548e-01	1.386797e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.232651e-01	1.170176e-01	1.107282e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.662238e-02	4.180988e-03	8.631876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.396213e+00	3.147608e-01	2.630992e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.874130e+00	2.235389e-01	1.017915e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.327109e+00	2.035635e-01	3.570977e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.953765e-01	1.219952e-01	2.658999e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.580306e-01	8.110496e-02	1.236907e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.030969e-01	6.033357e-02	6.587866e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.755835e-02	2.766535e-02	2.337466e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.646613e-03	3.764800e-03	1.412828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.081428e+00	3.335321e-01	2.882091e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.028758e+00	2.288256e-01	1.992496e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.339248e-01	1.168102e-01	1.797915e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.248321e-01	6.597003e-02	1.019506e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.907060e-01	3.909026e-02	4.626807e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.109120e-01	2.475595e-02	2.442230e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.621061e-02	1.533349e-02	1.502135e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.604801e-03	2.138445e-03	6.308054e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.582814e+01	6.098710e-01	6.174477e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.531578e+00	3.138625e-01	2.744076e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.102456e+00	1.571197e-01	1.829551e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.091390e-01	1.064105e-01	1.014702e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.657863e-02	6.123562e-03	5.842666e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.279179e+00	3.889876e-01	5.669817e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.541486e+00	1.342804e+00	8.263346e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.075888e+00	9.932450e-02	7.834834e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.625672e+00	5.990338e-01	2.752261e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.564614e+00	4.286905e-01	3.900598e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.748116e+00	2.474304e-01	4.697328e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.279863e+00	2.105177e-01	3.124594e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.644717e-01	1.772720e-01	2.357968e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.724054e-01	1.334172e-01	2.144446e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.577903e-01	8.024317e-02	1.513401e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.914030e-01	8.848664e-02	7.305159e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.321330e-01	2.478892e-02	6.626510e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.321935e-02	5.718044e-02	1.571721e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.685732e-03	2.844575e-03	1.005401e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.048214e+01	2.364881e+00	1.749223e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.581209e+00	5.921211e-01	2.036282e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.618015e+00	4.885283e-01	3.151102e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.314024e+00	4.437495e-01	2.227264e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.682589e+00	3.091339e-01	3.774029e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.645593e+00	2.893258e-01	3.518154e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.729191e+00	1.826828e-01	3.975612e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.313795e+00	1.971907e-01	2.239349e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.989645e-01	1.536865e-01	2.311836e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.785185e-01	1.044762e-01	1.304214e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.106991e-01	1.247481e-01	7.622949e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.052470e-01	3.732046e-02	9.924841e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.650453e-01	3.864175e-02	5.485308e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.533579e-02	4.188684e-02	1.870116e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.788321e-03	2.616882e-03	9.981578e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.009697e+01	5.811180e+00	8.120799e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.188551e+01	4.086305e+00	1.971366e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.589518e+01	9.121498e-01	1.301825e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.812239e+00	5.426526e-01	1.279817e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.360828e+00	6.323951e-01	4.617929e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.164532e+00	3.429957e-01	4.802328e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.924145e+00	2.484594e-01	4.323445e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.463057e+00	2.237026e-01	1.905197e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.992521e-01	1.429110e-01	2.077331e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.521214e-01	1.222939e-01	1.057414e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.965387e-01	9.198460e-02	6.408017e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.710635e-03	4.946763e-03	2.949869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.150619e+00	9.477137e-01	7.337371e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.916260e+00	1.599861e-01	2.189069e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.186199e+00	3.876214e-01	4.735658e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.187069e+00	2.025636e-01	3.555905e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.105126e-01	1.187162e-01	1.566575e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.016434e-01	5.337862e-02	7.839665e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.187067e-02	1.792482e-02	4.119673e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.873665e-02	2.752141e-02	7.741635e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.002407e-03	1.535675e-03	4.621843e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.185752e+01	2.564677e+00	3.119960e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.455561e+00	6.059741e-01	6.561317e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.052903e+00	2.328007e-01	3.099904e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.993849e+00	2.883269e-01	2.527083e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.047388e+00	1.557720e-01	1.668832e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.119384e-01	7.740963e-02	1.065309e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.622289e-01	5.866024e-02	4.394513e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.189237e-01	2.278931e-02	3.546338e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.940597e-03	4.072447e-03	2.782384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.107090e+02	1.282829e+01	1.869829e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.785833e+01	1.644987e+00	2.335164e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.797265e+00	4.594855e-01	4.177250e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.911203e+00	1.781776e-01	2.460612e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.489968e+00	2.241714e-01	1.688325e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.259844e-01	1.268141e-01	1.378625e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.524198e-01	7.490869e-02	7.278086e-02
6.150000e-01	3.850000e-01	3.850000e-01	8.677346e-03	4.805350e-03	4.254634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.655621e+00	1.158194e+00	9.233159e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.601131e+00	8.208225e-01	1.010036e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.114568e+00	3.649149e-01	5.051510e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.563109e+00	8.992924e-02	9.213199e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.112364e+00	7.220483e-01	3.277251e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.189721e+00	3.239172e-01	4.883998e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.693820e+00	3.043979e-01	3.645140e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.198427e+00	1.889505e-01	2.890280e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.794059e-01	1.227694e-01	2.729061e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.593985e-01	1.390945e-01	1.334273e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.542739e-01	1.070971e-01	8.799753e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.536263e-01	2.710180e-02	6.723675e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.618988e-02	5.909824e-02	1.641968e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.888236e-03	2.872112e-03	1.142965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.799139e+01	4.108310e+00	3.798286e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.182178e+01	1.856033e+00	5.432329e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.479311e+00	2.466848e-01	2.095007e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.763185e+00	7.694339e-01	1.359845e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.465018e+00	4.164530e-01	1.705937e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.794168e+00	2.123346e-01	3.991283e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.172033e+00	3.054702e-01	2.174481e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.490288e+00	1.825297e-01	2.921110e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.101618e-01	1.246935e-01	1.912043e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.172383e-01	1.381097e-01	9.191372e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.123625e-01	4.115830e-02	1.038672e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.497574e-01	4.902392e-02	3.111853e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.529171e-03	3.170456e-03	3.638967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.102033e+02	1.204868e+01	1.583481e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.540571e+01	7.921651e-01	6.961910e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.520326e+01	3.736861e+00	3.875348e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.068102e+01	5.613651e-01	5.205248e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.133159e+00	2.863260e-01	8.139936e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.322261e+00	4.944120e-01	2.486752e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.770213e+00	1.786413e-01	1.222527e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.851911e+00	1.488667e-01	2.529907e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.408648e+00	2.282714e-01	1.844393e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.665459e-01	1.675033e-01	1.965299e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.328302e-01	9.115153e-02	8.303997e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.413999e-02	5.117615e-03	4.060842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.773569e+00	3.164272e-01	2.123659e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.237135e+00	1.214590e-01	2.517297e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.251345e+00	2.560579e-01	2.302979e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.106889e-01	1.004235e-01	2.168885e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.304732e-01	7.103141e-02	1.037578e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.964956e-01	3.173684e-02	7.097395e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.233460e-02	2.373565e-02	2.458517e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.526249e-03	1.346114e-03	1.418816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.123613e+00	3.195631e-01	2.560283e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.849825e+00	1.786002e-01	1.703714e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.009616e+00	1.094132e-01	1.499236e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.105265e-01	6.329161e-02	1.114206e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.792271e-01	5.678711e-02	6.040487e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.460768e-01	2.866165e-02	3.348371e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.914059e-02	1.224947e-02	1.923104e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.146249e-03	1.180758e-03	1.344792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.539123e+01	7.061867e-01	6.014850e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.892634e+00	2.909139e-01	2.593210e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.142556e+00	1.581639e-01	2.471742e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.526630e-01	1.064387e-01	9.946580e-02
6.025000e-01	3.975000e-01	3.975000e-01	1.985356e-02	5.774442e-03	8.397759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.193930e+00	7.210161e-01	5.273025e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.559578e+00	8.521279e-01	5.265715e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.987999e+00	1.604573e-01	4.330687e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.127745e+00	3.480415e-01	3.362894e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.260587e+00	3.161115e-01	3.742979e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.572876e+00	2.850248e-01	3.838937e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.183154e+00	1.767800e-01	3.326547e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.860896e-01	1.462939e-01	1.845275e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.198094e-01	8.369860e-02	2.018022e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.396756e-01	7.929671e-02	1.211493e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.311832e-01	3.465180e-02	1.094668e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.313593e-01	3.639382e-02	5.640027e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.827860e-02	2.321626e-02	1.774407e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.118336e-03	2.055256e-03	9.955698e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.176652e+01	2.545164e+00	1.606028e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.002942e+01	5.282970e-01	7.106999e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.663194e+00	2.392089e-01	6.483154e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.911955e+00	5.731914e-01	4.178282e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.142435e+00	2.376771e-01	4.977538e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.422189e+00	3.016913e-01	2.887005e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.776149e+00	2.366229e-01	2.071546e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.360164e+00	1.470228e-01	1.988802e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.600695e-01	1.341705e-01	2.356701e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.067309e-01	9.550980e-02	1.639926e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.905405e-01	9.053176e-02	1.032526e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.945553e-01	3.712241e-02	8.996999e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.722677e-01	2.385796e-02	6.045379e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.876641e-02	3.287513e-02	2.265634e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.812627e-03	1.846106e-03	2.609863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.928830e+01	1.382500e+01	6.415440e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.069223e+01	2.359619e+00	3.604962e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.442278e+01	3.731902e-01	2.363556e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.395474e+00	5.584712e-01	1.010852e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.780217e+00	3.974564e-01	8.096279e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.651870e+00	4.364700e-01	3.295883e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.188909e+00	2.453775e-01	5.190231e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.498439e+00	2.589927e-01	1.920929e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.224278e-01	1.264675e-01	2.554184e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.509280e-01	1.616314e-01	1.186223e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.506147e-01	9.897875e-02	8.783038e-02
6.140000e-01	3.860000e-01	3.860000e-01	9.095350e-03	2.704703e-03	8.002526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.364621e+00	7.032697e-01	6.413544e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.029786e+00	2.194617e-01	1.400318e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.029625e+00	2.958980e-01	3.540094e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.047337e+00	1.891473e-01	2.165189e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.559250e-01	8.323693e-02	1.842361e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.823112e-01	8.050434e-02	7.176795e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.924284e-02	1.924095e-02	5.196256e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.129197e-02	8.224410e-03	1.118702e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.605813e-04	3.884547e-04	7.873250e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.318932e+01	2.221581e+00	2.221124e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.164566e+00	1.835294e-01	3.061154e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.656777e+00	1.415448e-01	1.162644e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.863069e+00	2.769994e-01	2.539910e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.109320e+00	1.561030e-01	1.356401e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.092244e-01	6.602242e-02	1.071927e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.675423e-01	5.469110e-02	4.708923e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.376864e-01	1.734200e-02	4.054954e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.279789e-03	2.465666e-03	3.789151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.194291e+02	1.064302e+01	1.340769e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.685591e+01	6.881110e-01	4.066636e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.880703e+00	3.018802e-01	5.441627e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.557878e+00	9.710687e-02	1.430651e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.487387e+00	2.059144e-01	1.493996e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.659894e-01	1.157203e-01	1.703015e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.970984e-01	1.007597e-01	8.501660e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.080619e-02	3.606311e-03	7.129689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.715902e+00	1.188337e+00	9.591893e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.794973e+00	3.651660e-01	4.807364e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.423364e+00	1.429605e-01	3.436502e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.182659e+00	4.099185e-01	3.899531e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.746192e+00	6.215025e-01	2.996880e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.014979e+00	2.486914e-01	3.951236e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.569996e+00	3.210657e-01	2.527524e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.152910e+00	2.081906e-01	2.546899e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.898615e-01	1.478504e-01	1.651875e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.723184e-01	6.726937e-02	2.464380e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.926877e-01	4.204157e-02	1.003453e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.432047e-01	3.262539e-02	5.724435e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.038209e-02	2.463975e-02	1.835659e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.095903e-03	1.910982e-03	9.791369e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.124198e+01	3.554453e+00	3.590607e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.910471e+00	1.880985e-01	5.196192e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.078176e+00	5.482264e-01	4.252062e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.961493e+00	2.181453e-01	3.085119e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.018365e+00	4.324636e-01	2.198650e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.302626e+00	1.554229e-01	3.229047e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.034473e+00	3.508287e-01	1.916769e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.523130e+00	2.191164e-01	1.532483e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.764167e-01	1.352659e-01	1.548993e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.977839e-01	7.762109e-02	1.064159e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.235561e-01	4.130061e-02	8.277081e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.557652e-01	3.415423e-02	4.178394e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.066051e-02	2.872257e-03	3.350599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.189009e+02	1.091981e+01	1.378542e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.389429e+01	1.829371e+00	7.764268e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.312412e+01	2.660193e-01	1.683091e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.524201e+00	7.462642e-01	1.281453e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.187358e+00	3.998521e-01	3.707387e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.460312e+00	2.842527e-01	3.116524e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.641443e+00	3.832912e-01	2.523550e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.941998e+00	1.800116e-01	5.768759e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.378270e+00	1.774281e-01	2.206794e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.430611e-01	1.389571e-01	1.662223e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.870807e-01	8.679131e-02	1.185099e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.558796e-02	5.168009e-03	7.569568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.558729e+00	2.897703e-01	2.327340e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.607632e+00	1.239894e-01	1.486367e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.289878e+00	1.971246e-01	3.330574e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.684717e-01	2.158605e-01	1.819592e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.151873e-01	5.697535e-02	1.425839e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.219417e-01	3.892477e-02	5.809318e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.247318e-02	2.054509e-02	2.059889e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.521107e-03	3.456788e-03	3.536140e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.173712e+00	2.838405e-01	3.006136e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.836881e+00	2.252266e-01	1.793795e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.033324e+00	1.528451e-01	1.540533e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.383162e-01	8.043381e-02	7.349161e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.435253e-01	4.520510e-02	4.784209e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.737275e-01	2.380219e-02	3.049088e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.333140e-02	1.672620e-02	1.275710e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.891493e-04	1.751346e-03	8.587552e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.610930e+01	5.905294e-01	5.595549e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.257996e+00	2.837384e-01	3.031580e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.043690e+00	1.949715e-01	1.472728e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.591960e-01	6.956749e-02	1.058910e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.055104e-02	7.399042e-03	6.156960e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.412992e+00	4.121739e-01	5.312415e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.616707e+00	1.239118e+00	7.338141e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.576682e+00	1.053692e-01	4.033335e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.253945e+00	2.730538e-01	6.504391e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.445923e+00	4.292887e-01	3.509463e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.698404e+00	2.347562e-01	4.570836e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.176815e+00	1.871124e-01	2.436893e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.623792e-01	1.710445e-01	2.765229e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.438685e-01	1.323515e-01	1.812861e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.324498e-01	9.239060e-02	9.585761e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.214529e-01	8.466154e-02	6.971371e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.227768e-01	1.875940e-02	6.385806e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.387119e-02	1.797945e-02	3.349496e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.495610e-03	2.109126e-03	1.716006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.101015e+01	2.178764e+00	1.584993e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.110065e+01	6.328407e-01	8.161752e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.098753e+00	3.123696e-01	6.651599e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.800699e+00	2.915713e-01	4.005190e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.436308e+00	3.040511e-01	4.597018e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.365920e+00	2.438680e-01	3.413334e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.771705e+00	3.685495e-01	2.102416e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.191034e+00	1.808125e-01	2.107591e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.048462e-01	1.088667e-01	1.973051e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.638866e-01	1.372827e-01	1.036428e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.779510e-01	1.447948e-01	6.959264e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.672491e-01	3.493888e-02	6.372147e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.733167e-01	4.860015e-02	4.480728e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.788477e-02	1.402517e-02	4.905445e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.471241e-03	2.062255e-03	1.438478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.831769e+01	9.998485e+00	7.576582e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.112986e+01	1.495833e+00	3.048353e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.531557e+01	8.866929e-01	1.363086e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.998060e+00	6.073951e-01	8.561288e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.852697e+00	5.235611e-01	8.302592e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.851306e+00	3.627154e-01	5.994150e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.878617e+00	4.048395e-01	3.248464e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.346004e+00	3.710681e-01	1.862855e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.422538e-01	1.141082e-01	2.171794e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.596947e-01	1.278011e-01	1.067176e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.971287e-01	7.307138e-02	1.110968e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.962821e-03	3.647229e-03	6.419152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.133078e+00	6.951867e-01	6.367204e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.002275e+00	1.014690e-01	2.092973e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.217441e+00	4.806903e-01	3.547199e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.152998e+00	2.090343e-01	2.918596e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.597158e-01	1.226475e-01	1.367527e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.859368e-01	3.796597e-02	9.255761e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.059852e-01	2.748835e-02	3.008780e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.374287e-02	2.188676e-02	4.459411e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.941974e-04	9.058513e-04	5.126163e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.249507e+01	2.299484e+00	2.512075e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.457318e+00	2.340436e-01	2.700551e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.941514e+00	1.883792e-01	2.459986e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.869909e+00	2.962789e-01	2.626819e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.085855e+00	2.027058e-01	1.489529e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.496136e-01	6.744471e-02	8.608229e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.533703e-01	5.638233e-02	3.688866e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.367670e-01	2.304307e-02	3.812555e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.041832e-03	3.597962e-03	2.038927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.194136e+02	1.310793e+01	1.524609e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.600498e+01	6.578790e-01	1.224482e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.573303e+00	3.821372e-01	1.658708e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.555528e+00	3.128848e-01	1.171043e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.336304e+00	1.895102e-01	1.817484e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.796737e-01	1.436727e-01	1.351845e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.125330e-01	8.896005e-02	8.903255e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.026197e-02	4.916219e-03	4.030413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.918789e+00	9.748013e-01	9.820750e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.911123e+00	1.006763e+00	5.514510e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.635065e+00	9.995616e-02	3.963738e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.222897e+00	2.992620e-01	4.053020e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.631192e+00	3.029580e-01	5.974892e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.171920e+00	4.574859e-01	3.850930e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.634073e+00	4.500761e-01	2.995737e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.108301e+00	1.856592e-01	2.834681e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.818543e-01	1.876356e-01	1.695813e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.296749e-01	1.388929e-01	1.143690e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.313945e-01	6.724907e-02	7.326707e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.488685e-01	2.279489e-02	7.785108e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.682244e-02	1.839421e-02	3.668777e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.740166e-03	2.283109e-03	1.578525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.904451e+01	4.348371e+00	3.285325e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.027103e+01	5.629864e-01	1.586335e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.470008e+00	1.612450e-01	9.312440e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.533085e+00	3.182473e-01	6.428913e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.521726e+00	3.898891e-01	4.010408e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.384447e+00	1.848735e-01	5.076975e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.068348e+00	4.496191e-01	2.446615e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.374256e+00	2.133897e-01	2.565494e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.730216e-01	2.136087e-01	1.291441e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.357376e-01	1.086179e-01	1.047539e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.964987e-01	3.941927e-02	7.374571e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.546279e-01	3.460432e-02	3.812082e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.022192e-02	2.492203e-03	4.693350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.201141e+02	1.611658e+01	1.559728e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.279879e+01	4.810738e-01	3.014927e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.285478e+01	1.406646e+00	4.997106e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.042747e+01	9.112051e-01	1.202862e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.928318e+00	5.110143e-01	1.530639e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.898733e+00	1.701200e-01	5.461656e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.769743e+00	4.513934e-01	1.630077e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.643567e+00	1.825721e-01	1.706155e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.280557e+00	2.657300e-01	1.704088e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.294446e-01	1.568486e-01	1.919105e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.312137e-01	1.080403e-01	1.341339e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.477441e-02	5.109013e-03	6.571712e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR2_MUF1_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.225224e-02	4.428451e-02	6.086770e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.579141e-01	4.664815e-01	4.385810e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.493695e+00	8.487238e-01	6.623613e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.812370e+00	4.933449e-01	1.049222e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.569298e+00	5.111587e-01	4.356846e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.204906e+00	4.885940e-01	7.701653e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.013115e+00	2.375797e-01	5.133469e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.553859e-02	2.433309e-02	4.022576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.010681e-01	1.833228e-01	4.185475e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.273281e+00	8.037980e-01	1.028182e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.481473e+00	4.460954e-01	1.784203e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.199794e+00	6.796901e-01	3.423179e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.574484e+00	3.676805e-01	4.508568e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.350336e-01	1.691974e-01	2.780742e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.779916e-01	7.707316e-02	1.234278e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.622767e-02	5.379889e-03	8.067646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.225581e+00	6.094084e-01	1.666619e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.428952e+00	1.146329e+00	1.669615e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.210530e+00	9.940917e-01	1.726892e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.979887e+00	9.760995e-01	6.723525e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.195437e-01	4.626992e-02	5.381448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.222758e-02	7.875514e-03	1.447170e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.460057e-02	4.465854e-02	8.471280e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.899414e-01	1.622662e-01	2.285894e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.011877e-01	3.387214e-01	4.028826e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.443913e+00	5.625211e-01	4.764196e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.215277e+00	6.484604e-01	6.059245e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.051882e+00	5.733024e-01	3.016758e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.517826e+00	3.054032e-01	6.792320e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.443898e+00	2.082835e-01	1.716274e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.999917e+00	4.000034e-01	4.956130e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.261965e+00	4.278277e-01	5.598725e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.465141e+00	3.455503e-01	4.964059e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.744471e-01	1.790286e-01	3.065080e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.540335e-02	2.208357e-02	2.608250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.005240e-02	2.694558e-02	5.688342e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.295861e-01	1.265495e-01	1.903512e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.431154e-01	2.496421e-01	5.258378e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.145742e+00	4.602294e-01	7.773039e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.987545e+00	6.377838e-01	8.882016e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.872844e+00	7.446915e-01	1.050615e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.710965e+00	6.666289e-01	7.060986e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.140466e+00	3.989675e-01	1.624564e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.932665e+00	1.881564e-01	1.833775e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.390070e+00	4.537067e-01	2.455702e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.577418e+00	4.894825e-01	3.685609e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.716326e+00	3.814017e-01	3.649946e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.004561e+00	2.484173e-01	2.826805e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.082821e-01	1.308673e-01	1.693213e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.055291e-02	1.241679e-02	1.470212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.260354e-01	1.672781e-01	4.292533e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.507095e-01	3.899214e-01	8.866482e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.871469e+00	7.415229e-01	1.773953e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.407971e+00	1.055313e+00	2.354797e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.184141e+00	1.252197e+00	2.340479e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.434745e+00	1.057745e+00	1.569480e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.786432e+00	5.722159e-01	6.963340e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.213971e+00	6.332619e-01	2.125571e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.805592e+00	1.053874e+00	4.626068e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.149908e+00	8.585958e-01	5.523179e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.799500e+00	5.698799e-01	4.892457e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.964198e-02	3.278664e-02	3.070020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.496668e-01	1.006060e-01	8.624203e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.112002e-01	4.982412e-01	3.269470e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.120265e+00	7.068055e-01	4.292999e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.959889e+00	3.441473e-01	1.804754e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.864140e+00	2.803562e-01	3.519081e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.012638e+00	3.697977e-01	6.407263e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.068578e+00	2.197614e-01	5.182990e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.524198e-01	1.191306e-01	2.503796e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.531380e-02	7.876874e-03	1.240672e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.861520e-01	4.267344e-01	3.498283e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.646018e+00	1.087819e+00	7.710511e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.597711e+00	9.788992e-01	7.805283e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.406567e+00	3.561399e-01	3.869039e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.845916e+00	1.866960e-01	2.027371e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.085078e+00	3.535973e-01	3.862655e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.185914e+00	2.501608e-01	3.649894e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.983189e-01	1.338457e-01	2.319209e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.070586e-02	1.468397e-02	2.363704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.964066e+01	9.995516e+00	7.279495e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.951442e+01	4.740353e+00	4.244912e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.877930e+00	1.484329e+00	2.017521e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.734194e+00	2.485649e-01	4.504914e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.262669e+00	2.542913e-01	2.502124e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.457807e+00	5.113163e-01	4.596500e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.469355e+00	4.539066e-01	5.011743e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.745913e-02	2.426243e-02	3.468160e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.850458e-01	1.007318e-01	9.861906e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.418964e-01	2.244858e-01	2.253388e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.744851e-01	3.718043e-01	2.241824e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.146153e+00	4.802808e-01	2.739143e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.614047e+00	5.772059e-01	3.667315e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.177259e+00	5.637284e-01	3.994141e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.589480e+00	4.309645e-01	2.234056e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.798740e+00	1.647959e-01	1.625189e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.725536e+00	1.034908e-01	2.821682e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.497858e+00	2.822704e-01	4.116837e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.996711e+00	3.539544e-01	5.034049e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.246335e+00	2.364250e-01	4.205231e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.108473e-01	1.691203e-01	2.861677e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.112371e-02	1.933405e-02	2.463125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.190763e+00	4.979790e-01	5.203584e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.987993e+00	7.836210e-01	6.226995e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.500311e+00	8.711911e-01	7.135967e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.178340e+00	1.078834e+00	5.455645e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.389030e+00	8.669629e-01	8.152446e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.365215e+00	6.090558e-01	5.981686e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.219676e+00	3.164553e-01	3.434332e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.917545e+00	4.891573e-02	2.276945e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.669331e+00	1.872349e-01	2.717885e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.191117e+00	3.045177e-01	2.978511e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.460496e+00	2.568381e-01	3.066460e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.940585e-01	1.881331e-01	2.313257e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.152986e-02	2.011581e-02	2.510333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.318030e+01	9.665949e+00	7.547667e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.169031e+01	4.978093e+00	4.256593e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.693399e+01	3.377090e+00	3.617841e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.327332e+01	2.216761e+00	2.233735e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.385221e+00	1.277496e+00	1.665473e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.382580e+00	5.886736e-01	9.045577e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.545626e+00	2.542558e-01	5.400473e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.735671e+00	2.919575e-02	2.960744e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.350958e+00	2.423107e-01	2.257655e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.760005e+00	4.177994e-01	4.107815e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.864221e+00	4.681521e-01	4.367719e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.949225e-02	3.567114e-02	3.626419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.041172e-01	5.328006e-02	3.452164e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.133336e-01	3.953402e-01	1.840029e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.210560e+00	7.107541e-01	2.713590e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.418602e+00	5.488550e-01	1.273387e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.726943e+00	1.906426e-01	2.815779e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.570657e+00	3.234019e-01	8.721771e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.127832e+00	1.076952e-01	5.283607e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.218986e-02	3.040812e-02	2.241476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.459959e-01	1.697728e-01	1.721530e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.073917e+00	6.405021e-01	4.329469e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.294416e+00	3.979652e-01	7.601452e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.481610e+00	2.939425e-01	3.896154e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.719048e+00	2.185149e-01	4.990913e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.759761e-01	8.281051e-02	2.018192e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.127245e-01	9.528905e-02	4.819805e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.183488e-02	1.096473e-02	3.293498e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.179301e+00	6.516784e-01	1.113388e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.626770e+00	8.698556e-01	4.913682e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.745536e+00	5.362793e-01	4.139822e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.375925e+00	5.002812e-01	5.617544e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.617124e-02	3.088880e-02	2.471216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.723775e-02	2.895771e-02	4.393043e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.863578e-01	8.175246e-02	7.678927e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.462762e-01	1.868523e-01	1.458501e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.931403e-01	3.099309e-01	1.712522e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.485558e+00	4.788845e-01	2.215550e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.164627e+00	5.644315e-01	2.912484e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.887995e+00	5.533143e-01	8.209115e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.306666e+00	2.994026e-01	7.687559e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.362184e+00	1.555567e-01	1.949503e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.092224e+00	2.082276e-01	4.282961e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.309786e+00	2.204281e-01	6.055974e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.414307e+00	1.006824e-01	5.284947e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.360223e-01	9.843411e-02	2.105469e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.953188e-02	1.826562e-02	1.370699e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.801710e-01	5.737774e-02	1.298554e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.044547e-01	1.503379e-01	1.561594e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.953599e-01	2.644254e-01	2.675223e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.397035e+00	5.011160e-01	2.782868e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.062308e+00	5.261947e-01	4.949660e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.804232e+00	5.655250e-01	4.396435e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.668310e+00	7.667927e-01	2.097993e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.895387e+00	3.463371e-01	2.216590e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.029553e+00	2.018343e-01	1.378996e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.544046e+00	3.872659e-01	2.319797e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.621584e+00	1.834766e-01	4.904182e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.657560e+00	8.972368e-02	4.358930e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.372713e-01	9.533400e-02	2.285908e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.315302e-01	9.406587e-02	8.690440e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.104190e-02	1.236281e-02	5.172804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.067706e+00	3.154076e-01	8.674076e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.793578e+00	6.896140e-01	8.498613e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.284737e+00	9.348884e-01	1.397290e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.846281e+00	9.967773e-01	1.320421e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.631359e+00	1.308306e+00	8.851151e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.404639e+00	6.898537e-01	4.816604e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.143763e+00	2.040038e-01	4.203778e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.988517e+00	4.703247e-01	4.356527e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.122004e+00	4.754472e-01	6.338411e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.529234e+00	3.918156e-01	4.592355e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.344231e+00	2.960148e-01	3.043725e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.932120e-02	1.660252e-02	1.193114e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.194163e-01	7.242144e-02	5.281013e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.521551e-01	3.254091e-01	1.637098e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.686447e+00	5.828993e-01	2.204280e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.849214e+00	4.420582e-01	1.507541e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.277942e+00	1.536903e-01	2.418898e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.368386e+00	2.500003e-01	6.986166e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.187732e+00	1.308455e-01	4.664730e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.269635e-01	1.253161e-01	1.649780e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.305060e-02	1.993213e-02	4.324968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.928202e-01	2.066225e-01	1.166005e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.423027e+00	5.421409e-01	4.549026e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.856534e+00	7.836824e-01	3.724015e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.655979e+00	5.328885e-01	2.763060e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.490294e+00	7.853832e-02	2.344766e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.397223e+00	2.262373e-01	4.357479e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.213642e+00	1.736664e-01	3.285227e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.173756e-01	1.045110e-01	1.514487e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.813446e-02	2.193181e-02	6.612145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.404933e+01	4.778906e+00	2.293911e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.451237e+01	3.817968e+00	2.568732e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.139625e+01	1.808060e+00	1.437651e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.053291e+00	3.670595e-01	7.490740e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.843722e+00	2.180844e-01	5.213150e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.165043e+00	3.334985e-01	4.665268e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.045644e+00	2.768276e-01	3.218490e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.737024e-02	2.284534e-02	1.197111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.615705e-01	1.080022e-01	9.115285e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.877550e-01	2.323298e-01	8.079013e-02
1.050000e-01	1.500000e-02	1.500000e-02	6.864854e-01	2.497337e-01	1.499793e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.027170e+00	4.202928e-01	2.326227e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.438792e+00	4.595718e-01	2.011723e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.999875e+00	5.509626e-01	1.491142e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.418301e+00	3.529484e-01	1.437494e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.869462e+00	2.892801e-01	1.094474e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.989540e+00	1.609542e-01	1.459224e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.681159e+00	1.345169e-01	4.511893e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.060924e+00	1.900017e-01	5.376781e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.265782e+00	1.043169e-01	4.197274e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.457770e-01	9.494220e-02	1.894687e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.656929e-02	1.706171e-02	1.344092e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.325471e+00	3.650021e-01	6.085697e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.297902e+00	5.250582e-01	2.151713e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.829548e+00	6.149446e-01	3.350294e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.100275e+00	6.075634e-01	5.656684e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.716456e+00	6.322971e-01	3.576915e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.208734e+00	6.887801e-01	1.848302e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.464700e+00	4.733618e-01	2.856982e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.452037e+00	1.993073e-01	1.299507e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.064872e+00	1.582416e-01	2.185910e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.354468e+00	1.010062e-01	4.077451e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.454673e+00	1.305982e-01	2.800082e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.175210e-01	1.006999e-01	1.541474e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.547798e-02	1.850978e-02	1.024378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.212724e+01	5.336145e+00	3.892631e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.566452e+01	5.051202e+00	2.948574e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.433394e+01	3.135973e+00	1.825071e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.247975e+01	2.064178e+00	1.098062e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.073082e+01	1.846175e+00	8.729733e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.413459e+00	6.903655e-01	5.822013e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.374805e+00	2.627169e-01	6.260312e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.908165e+00	5.960275e-02	4.444896e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.647196e+00	1.406325e-01	4.432659e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.524819e+00	2.631821e-01	4.219563e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.486043e+00	2.614428e-01	3.072465e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.381656e-02	2.194289e-02	1.559010e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.949606e-02	4.739852e-02	7.091893e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.863586e-01	4.656303e-01	5.242219e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.598830e+00	8.542147e-01	5.346175e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.792252e+00	4.690674e-01	8.355969e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.506766e+00	4.933323e-01	5.095036e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.166210e+00	4.882988e-01	7.676923e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.946912e-01	2.255381e-01	5.052579e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.240740e-02	2.285757e-02	3.865604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.285677e-01	1.876729e-01	4.915807e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.372169e+00	8.136710e-01	9.469473e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.491202e+00	4.307077e-01	1.092519e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.119033e+00	6.400866e-01	3.483155e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.541202e+00	3.761536e-01	4.450632e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.222274e-01	1.709645e-01	2.756123e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.804916e-01	7.167266e-02	1.264657e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.600445e-02	4.481483e-03	7.972476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.280165e+00	6.148314e-01	1.858214e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.670737e+00	1.193616e+00	1.552457e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.152963e+00	1.171661e+00	1.830443e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.877306e+00	9.230700e-01	6.718939e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.153870e-01	4.269243e-02	5.305453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.118864e-02	7.526475e-03	2.848497e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.033760e-02	5.514373e-02	9.051893e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.197485e-01	1.758992e-01	2.526827e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.429488e-01	3.435900e-01	4.333215e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.455617e+00	5.584514e-01	4.592013e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.266935e+00	6.638930e-01	5.538445e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.093444e+00	5.947209e-01	3.308216e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.476729e+00	2.597435e-01	1.349431e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.425962e+00	1.843082e-01	2.216489e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.011589e+00	4.582934e-01	4.627382e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.164897e+00	3.887262e-01	5.439723e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.461804e+00	3.426546e-01	4.914123e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.921078e-01	2.129172e-01	3.153811e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.028860e-02	1.772930e-02	2.339693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.508859e-02	2.987729e-02	8.170261e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.402466e-01	1.269341e-01	2.543621e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.424992e-01	2.836493e-01	4.603966e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.137427e+00	4.275274e-01	9.957019e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.048124e+00	6.467806e-01	9.209686e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.936218e+00	7.595124e-01	8.976620e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.779538e+00	6.783212e-01	5.879031e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.138286e+00	4.146471e-01	2.269171e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.951487e+00	2.561800e-01	1.097512e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.366580e+00	4.988020e-01	2.291886e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.481243e+00	4.381125e-01	3.697313e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.689840e+00	3.870304e-01	3.618692e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.015632e+00	2.524341e-01	2.889179e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.086130e-01	1.323483e-01	1.717449e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.843922e-02	9.059348e-03	1.408708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.014494e-01	1.618062e-01	5.543553e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.690199e-01	4.304057e-01	8.665964e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.040990e+00	7.678866e-01	1.863477e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.424408e+00	1.059436e+00	2.644593e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.211068e+00	1.266262e+00	2.259526e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.640872e+00	1.093520e+00	1.440021e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.963052e+00	5.819112e-01	3.383568e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.120527e+00	6.661309e-01	1.985720e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.617264e+00	9.667191e-01	4.263231e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.108594e+00	8.670708e-01	5.924148e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.831075e+00	6.283319e-01	5.224108e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.660447e-02	2.924258e-02	2.938191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.675762e-01	1.146592e-01	8.579060e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.460195e-01	5.156530e-01	3.714477e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.130951e+00	7.106784e-01	4.009182e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.000473e+00	3.323257e-01	1.335457e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.808904e+00	2.655404e-01	3.662623e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.991681e+00	3.546217e-01	6.494813e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.044299e+00	2.108194e-01	5.070620e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.431051e-01	1.149671e-01	2.445970e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.467168e-02	8.388677e-03	1.243081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.021592e+00	5.110009e-01	3.542715e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.773318e+00	1.116301e+00	8.342296e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.640432e+00	9.949302e-01	7.670901e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.398791e+00	3.509217e-01	3.734928e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.808677e+00	1.796889e-01	2.074506e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.056471e+00	3.461877e-01	3.982229e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.162969e+00	2.355158e-01	3.598559e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.895822e-01	1.321257e-01	2.331431e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.025845e-02	1.242207e-02	2.368290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.202849e+01	1.125006e+01	7.511431e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.962288e+01	4.661484e+00	4.806512e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.014821e+01	1.506648e+00	2.124948e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.679963e+00	2.769987e-01	4.011285e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.248346e+00	3.020667e-01	2.264781e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.406394e+00	4.960237e-01	4.760934e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.426187e+00	3.962138e-01	5.018927e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.374313e-02	2.417110e-02	3.345474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.087683e-01	1.147489e-01	1.067143e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.853900e-01	2.488585e-01	2.010910e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.954548e-01	4.005877e-01	2.883167e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.129834e+00	4.781755e-01	3.729844e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.672585e+00	5.829778e-01	3.571943e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.177247e+00	5.771512e-01	3.188044e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.574209e+00	4.275683e-01	2.172375e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.808670e+00	1.449406e-01	1.722168e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.764477e+00	1.344083e-01	2.301580e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.481899e+00	2.753092e-01	4.172413e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.873326e+00	2.555963e-01	5.187424e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.296110e+00	3.064740e-01	4.422718e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.083313e-01	1.777658e-01	2.824547e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.693391e-02	1.647728e-02	2.239802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.356681e+00	5.406117e-01	5.037828e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.172951e+00	9.703880e-01	3.888072e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.697571e+00	1.000138e+00	7.253123e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.116709e+00	1.021034e+00	8.307484e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.353886e+00	8.550924e-01	7.420868e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.403044e+00	6.409795e-01	5.092855e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.249111e+00	3.221642e-01	2.890439e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.968775e+00	7.233819e-02	2.197492e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.616594e+00	1.244053e-01	2.297675e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.145364e+00	2.453134e-01	3.021490e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.437590e+00	2.811558e-01	3.160086e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.956053e-01	1.942623e-01	2.352100e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.903937e-02	1.619538e-02	2.471078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.498498e+01	1.053016e+01	7.992038e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.162420e+01	4.978473e+00	5.360564e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.669734e+01	3.317448e+00	3.571915e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.310069e+01	2.244619e+00	2.459865e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.243059e+00	1.212679e+00	1.916165e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.692449e+00	6.303085e-01	7.759098e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.618267e+00	2.641496e-01	3.714459e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.672823e+00	1.850417e-02	3.357475e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.321424e+00	2.747174e-01	2.821155e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.708018e+00	4.392531e-01	4.225995e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.879833e+00	5.252161e-01	4.619155e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.623230e-02	3.356190e-02	3.480186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.064160e-01	5.411631e-02	4.954392e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.735788e-01	4.095541e-01	2.196364e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.297435e+00	7.442503e-01	2.472607e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.389962e+00	5.439651e-01	1.320839e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.646591e+00	2.415554e-01	3.295879e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.519408e+00	2.886434e-01	8.346352e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.128295e+00	1.523721e-01	4.954892e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.123000e-02	2.668975e-02	2.282432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.908884e-01	1.796035e-01	2.205337e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.181856e+00	6.140175e-01	3.849658e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.287174e+00	4.068765e-01	1.061103e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.391843e+00	3.041573e-01	4.325904e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.679362e+00	2.213697e-01	4.795304e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.635893e-01	1.134551e-01	1.993756e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.132048e-01	9.015038e-02	5.163824e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.169588e-02	9.778214e-03	2.371125e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.380650e+00	6.899537e-01	1.205616e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.647082e+00	8.272555e-01	5.512518e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.655527e+00	6.672026e-01	4.230682e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.274348e+00	4.629092e-01	5.445040e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.630622e-02	2.700762e-02	2.569266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.757701e-02	3.626363e-02	4.948924e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.011576e-01	8.837739e-02	7.993702e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.880070e-01	1.936805e-01	1.325293e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.546297e-01	3.772777e-01	1.769740e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.493494e+00	4.433622e-01	2.817565e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.194030e+00	5.327988e-01	1.831262e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.840710e+00	5.434640e-01	1.544308e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.250547e+00	1.670876e-01	1.765945e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.368700e+00	1.018846e-01	1.745152e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.040659e+00	2.374474e-01	4.080582e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.316403e+00	2.258530e-01	5.372914e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.443776e+00	1.798968e-01	4.470648e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.115980e-01	9.327990e-02	2.637673e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.736247e-02	1.291979e-02	1.349995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.112911e-01	6.507798e-02	1.463680e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.173197e-01	1.408333e-01	2.245485e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.570505e-01	3.195309e-01	2.825382e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.528089e+00	5.462715e-01	2.119588e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.220896e+00	6.484538e-01	4.443118e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.947517e+00	5.807653e-01	3.727030e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.540057e+00	5.437704e-01	2.758483e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.928528e+00	2.733703e-01	1.310925e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.937310e+00	1.442957e-01	1.536186e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.402372e+00	1.127276e-01	3.176817e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.612657e+00	2.945461e-01	4.353058e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.675049e+00	1.894071e-01	3.738646e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.404789e-01	1.490434e-01	1.910135e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.145559e-01	7.677437e-02	8.960707e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.097446e-02	1.134563e-02	5.020002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.292475e+00	5.435671e-01	8.666550e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.859670e+00	5.490849e-01	1.092629e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.553735e+00	1.134685e+00	1.288368e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.201294e+00	1.254218e+00	1.265691e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.630086e+00	1.100347e+00	9.815968e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.180789e+00	6.439576e-01	6.805905e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.212344e+00	2.223614e-01	3.366615e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.927426e+00	4.949218e-01	4.522858e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.039838e+00	4.907621e-01	5.871589e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.509606e+00	5.179300e-01	4.578933e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.304272e+00	2.493597e-01	2.935074e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.038347e-02	1.719142e-02	1.231865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.343079e-01	7.985636e-02	5.695322e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.167127e-01	3.728828e-01	1.543272e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.742080e+00	5.990246e-01	2.888292e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.838576e+00	4.060695e-01	1.530148e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.242661e+00	2.256153e-01	2.332147e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.310081e+00	2.005827e-01	6.899756e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.156366e+00	1.690680e-01	4.658450e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.245913e-01	1.125347e-01	1.702646e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.192608e-02	1.803720e-02	3.607617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.971125e-01	2.008041e-01	1.518083e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.597432e+00	6.457832e-01	3.440140e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.979330e+00	7.892131e-01	3.747497e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.599625e+00	4.756545e-01	4.345896e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.467836e+00	1.341338e-01	2.403315e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.370030e+00	2.358134e-01	4.166922e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.185401e+00	1.627748e-01	3.223141e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.032066e-01	1.174981e-01	1.474588e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.717422e-02	1.968371e-02	6.829984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.501617e+01	5.098945e+00	2.705501e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.516152e+01	4.014839e+00	1.881178e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.137068e+01	1.701216e+00	1.440241e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.931525e+00	3.377285e-01	7.738377e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.868495e+00	2.308629e-01	4.677996e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.120048e+00	3.418123e-01	4.621740e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.008175e+00	2.797040e-01	3.114155e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.792074e-02	2.105871e-02	1.281341e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.960903e-01	1.247501e-01	7.935143e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.871640e-01	2.264094e-01	1.010361e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.311274e-01	2.701594e-01	1.414952e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.064683e+00	3.881817e-01	1.721164e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.436890e+00	4.395618e-01	2.412384e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.975149e+00	4.795419e-01	2.180422e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.487420e+00	4.208395e-01	9.415676e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.835187e+00	2.071506e-01	1.428399e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.917572e+00	9.340954e-02	2.144165e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.698777e+00	2.025516e-01	3.407168e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.061126e+00	1.883469e-01	4.895665e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.265879e+00	1.446812e-01	3.923031e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.296068e-01	1.088056e-01	2.280474e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.448389e-02	1.283335e-02	1.178953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.418487e+00	4.543201e-01	4.168846e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.102657e+00	2.697843e-01	5.296206e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.947352e+00	7.275627e-01	2.606977e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.261264e+00	6.396600e-01	3.330984e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.881931e+00	8.726164e-01	2.055821e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.051942e+00	4.933918e-01	3.556190e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.397834e+00	4.381014e-01	2.072247e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.410914e+00	1.425023e-01	1.326791e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.051793e+00	1.310206e-01	2.566207e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.341547e+00	1.829113e-01	3.583626e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.485733e+00	1.737022e-01	2.549121e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.126625e-01	9.363894e-02	1.470060e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.745812e-02	1.571381e-02	1.092747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.306373e+01	5.936600e+00	4.151953e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.656409e+01	4.643155e+00	2.050354e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.429426e+01	2.971281e+00	2.333568e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.238908e+01	1.858479e+00	1.725771e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.076494e+01	1.590924e+00	8.610497e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.129670e+00	7.167795e-01	7.313555e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.370056e+00	2.409097e-01	5.849746e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.782899e+00	3.690735e-02	6.979349e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.733041e+00	2.510419e-01	3.055302e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.531549e+00	3.390281e-01	3.880462e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.451664e+00	2.508370e-01	3.016719e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.505544e-02	2.153514e-02	1.596334e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.771025e-02	3.654458e-02	9.473772e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.444340e-01	4.144379e-01	7.385577e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.383288e+00	7.517722e-01	9.207158e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.494590e+00	4.809052e-01	2.430370e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.511845e+00	7.149391e-01	2.175491e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.415458e+00	7.658406e-01	6.681419e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.190913e+00	4.285512e-01	5.533013e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.891180e-02	3.473991e-02	4.906466e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.587302e-01	1.458253e-01	6.564501e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.878799e+00	6.329417e-01	1.469454e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.045375e+00	4.499214e-01	2.213291e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.372846e+00	9.097147e-01	1.411504e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.911613e+00	6.520239e-01	4.016046e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.802003e-01	2.816601e-01	3.016152e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.272486e-01	1.049715e-01	1.430350e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.100713e-02	7.775529e-03	1.072011e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.768826e+00	4.134061e-01	2.351279e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.299508e+00	8.913461e-01	2.263905e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.929012e+00	1.065257e+00	8.668334e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.777045e+00	1.497472e+00	4.392668e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.711952e-01	7.779087e-02	6.155014e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.241195e-03	5.132483e-03	1.449732e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.729301e-02	4.205273e-02	1.076846e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.725062e-01	1.493686e-01	3.288219e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.800639e-01	3.245309e-01	5.870152e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.288760e+00	4.865889e-01	8.517004e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.084845e+00	6.009915e-01	8.247069e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.806677e+00	5.317547e-01	5.799029e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.230312e+00	3.056977e-01	2.637248e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.394870e+00	3.945465e-01	1.215662e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.058479e+00	5.985000e-01	3.195603e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.385838e+00	6.320507e-01	4.895056e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.652568e+00	5.368315e-01	4.918806e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.564951e-01	3.465635e-01	3.366135e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.411393e-02	3.541381e-02	3.148254e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.331656e-02	1.810684e-02	5.247897e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.821141e-01	9.219852e-02	3.510514e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.348048e-01	2.358712e-01	7.151857e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.052866e+00	3.883480e-01	1.212523e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.790504e+00	5.511194e-01	1.459729e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.548331e+00	6.120839e-01	1.450174e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.224545e+00	5.652152e-01	9.978306e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.695865e+00	3.990614e-01	3.911684e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.734129e+00	2.785320e-01	1.239829e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.432413e+00	5.968902e-01	1.296087e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.768664e+00	7.343029e-01	2.783287e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.951463e+00	5.860322e-01	3.277043e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.210384e+00	3.843042e-01	2.860482e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.234232e-01	2.304171e-01	1.853666e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.176296e-02	1.881685e-02	1.759084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.109441e-01	1.014220e-01	3.996081e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.576822e-01	2.918007e-01	1.280243e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.489582e+00	5.490761e-01	2.493690e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.769480e+00	8.045738e-01	3.213246e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.087187e+00	9.304048e-01	3.295290e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.254254e+00	8.607177e-01	2.294079e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.014028e+00	6.074887e-01	7.771421e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.934614e+00	6.788929e-01	7.303674e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.067855e+00	1.297361e+00	2.290393e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.718137e+00	1.285368e+00	4.296985e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.382420e+00	9.479376e-01	4.673257e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.143353e-01	5.526519e-02	3.600485e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.858898e-01	1.200596e-01	1.057132e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.796666e-01	5.008926e-01	5.251395e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.008423e+00	6.021496e-01	6.191083e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.620764e+00	2.452161e-01	2.925733e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.728771e+00	3.030755e-01	2.558836e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.207864e+00	5.741549e-01	5.207782e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.258785e+00	3.920222e-01	5.253225e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.380646e-01	1.939888e-01	2.875843e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.331237e-02	1.511732e-02	1.798893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.201666e+00	5.487033e-01	5.024523e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.936545e+00	1.110487e+00	1.344164e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.272429e+00	7.781236e-01	1.019159e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.754316e+00	1.911541e-01	4.098949e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.586978e+00	1.256482e-01	2.276765e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.275239e+00	4.887235e-01	2.505571e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.465956e+00	4.465233e-01	3.420711e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.156162e-01	2.075972e-01	2.529343e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.210712e-02	2.060550e-02	2.859414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.526918e+01	1.047991e+01	1.405188e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.816597e+01	3.831587e+00	6.081809e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.689904e+00	9.119554e-01	1.829811e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.808326e+00	1.882159e-01	5.545265e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.157492e+00	2.212595e-01	1.575330e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.837720e+00	6.966042e-01	2.852897e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.900340e+00	6.675136e-01	4.285388e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.743475e-02	4.226241e-02	4.136606e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.028793e-01	1.119640e-01	1.068558e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.022686e-01	2.566433e-01	2.617527e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.810234e-01	3.806738e-01	4.208756e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.148881e+00	4.765010e-01	5.437150e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.595123e+00	5.395577e-01	5.370190e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.045325e+00	4.935764e-01	5.562298e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.335771e+00	3.413434e-01	4.397659e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.545617e+00	1.247797e-01	3.143288e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.601578e+00	1.833079e-01	2.223554e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.473163e+00	3.776997e-01	2.910845e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.071565e+00	4.752742e-01	4.200990e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.462704e+00	4.258658e-01	4.335981e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.425202e-01	2.892670e-01	3.036799e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.047026e-02	3.319317e-02	3.069623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.448324e+00	5.701055e-01	6.043331e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.371025e+00	8.787822e-01	9.803814e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.827942e+00	9.727531e-01	1.244652e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.191575e+00	9.365148e-01	1.198404e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.185425e+00	7.278297e-01	9.076656e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.964406e+00	4.797301e-01	7.581550e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.727402e+00	2.028765e-01	4.312848e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.570921e+00	3.823257e-02	2.937771e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.522359e+00	1.186974e-01	1.833596e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.256869e+00	3.917621e-01	2.140774e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.655185e+00	4.378321e-01	2.797816e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.463772e-01	2.899175e-01	2.380735e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.937081e-02	3.077209e-02	2.890671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.780712e+01	9.837098e+00	1.307003e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.123059e+01	4.397152e+00	7.683978e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.569253e+01	2.802426e+00	4.964724e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.128171e+01	1.583395e+00	2.908309e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.357724e+00	8.135239e-01	1.905277e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.203487e+00	4.128488e-01	9.653998e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.802813e+00	1.848596e-01	6.720145e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.349924e+00	5.986907e-02	2.050076e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.289975e+00	2.972947e-01	1.611234e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.959297e+00	5.870583e-01	2.728774e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.261003e+00	6.725486e-01	3.800666e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.370565e-01	5.862224e-02	3.954207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.343166e-01	6.163491e-02	4.215285e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.216185e+00	5.070185e-01	2.471631e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.674618e+00	7.458899e-01	2.724448e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.628874e+00	3.599877e-01	1.216357e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.374701e+00	2.929848e-01	5.605826e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.081505e+00	2.555815e-01	7.125323e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.414706e-01	9.288100e-02	3.827899e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.604452e-02	2.602193e-02	1.886299e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.162318e-01	2.126602e-01	2.330118e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.824702e+00	7.117950e-01	3.725012e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.327116e+00	1.653644e-01	9.182430e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.859598e+00	2.986304e-01	4.889758e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.390679e+00	1.752630e-01	3.454875e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.046005e-01	6.119595e-02	1.716270e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.189362e-01	5.837680e-02	5.082699e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.379523e-02	8.688462e-03	8.756339e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.144947e+00	7.597550e-01	1.212630e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.024149e+00	7.367649e-01	3.133817e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.955408e+00	5.549026e-01	4.653045e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.011611e+00	3.796367e-01	4.649735e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.028125e-02	2.287411e-02	2.362245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.435733e-02	2.527539e-02	3.185659e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.938795e-01	9.123593e-02	7.586924e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.247057e-01	2.264924e-01	1.464026e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.017636e+00	3.901256e-01	2.401710e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.719556e+00	5.824376e-01	2.943748e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.468694e+00	5.954335e-01	2.276909e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.121629e+00	4.760985e-01	5.339229e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.402921e+00	1.129784e-01	1.397018e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.350985e+00	1.695573e-01	2.994617e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.790700e+00	2.054492e-01	5.193115e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.042273e+00	2.651323e-01	5.744357e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.267590e+00	1.275974e-01	3.777869e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.551316e-01	7.916851e-02	1.899398e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.615868e-02	1.441721e-02	1.161777e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.654286e-01	5.885471e-02	1.125224e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.518682e-01	1.618334e-01	2.176941e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.841574e-01	3.169532e-01	3.074389e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.751249e+00	5.292066e-01	4.664916e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.676275e+00	7.444098e-01	5.254763e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.471883e+00	6.590523e-01	3.288675e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.004830e+00	5.433635e-01	1.839213e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.124463e+00	1.555319e-01	1.635219e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.810896e+00	1.026066e-01	2.479238e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.158591e+00	2.950644e-01	4.058949e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.288838e+00	2.630800e-01	3.645700e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.472555e+00	1.780566e-01	2.997839e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.275669e-01	8.734532e-02	1.769316e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.964713e-01	6.417330e-02	8.134453e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.160622e-02	9.182325e-03	5.249756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.846356e-01	3.906471e-01	8.833904e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.026026e+00	6.215589e-01	1.317198e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.841335e+00	1.010235e+00	1.502495e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.971385e+00	1.205125e+00	1.599486e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.578986e+00	1.109438e+00	9.361724e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.889715e+00	6.049652e-01	3.496056e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.065744e+00	2.243697e-01	4.475644e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.416646e+00	5.372613e-01	4.687816e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.687859e+00	5.071701e-01	4.895385e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.257519e+00	4.026994e-01	4.078627e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.233261e+00	2.321693e-01	2.715123e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.025551e-02	1.450373e-02	1.208295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.599154e-01	9.181821e-02	6.818175e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.745571e-01	4.390038e-01	2.006563e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.083137e+00	6.266378e-01	2.753278e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.068003e+00	2.862923e-01	1.220888e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.971131e+00	1.996029e-01	3.916820e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.971211e+00	2.327463e-01	5.960889e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.996518e-01	7.503975e-02	3.958760e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.989300e-01	9.532242e-02	1.444186e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.406828e-02	1.572242e-02	3.834644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.990645e-01	2.807695e-01	1.625635e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.303324e+00	9.519360e-01	3.611483e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.704792e+00	8.528682e-01	4.871542e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.896229e+00	3.457157e-01	2.289011e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.106370e+00	1.753780e-01	3.402466e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.961421e+00	2.142664e-01	3.812320e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.031637e+00	1.171643e-01	2.742969e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.857272e-01	6.846256e-02	1.341513e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.143855e-02	1.559994e-02	8.076695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.186232e+01	8.046502e+00	2.968820e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.918511e+01	4.008793e+00	2.746784e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.232159e+01	1.471091e+00	1.288749e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.331679e+00	1.102416e-01	8.547843e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.276532e+00	2.730161e-01	3.780098e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.907291e+00	2.455939e-01	4.017001e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.038509e+00	2.178355e-01	2.787865e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.503215e-02	1.787738e-02	1.291974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.872981e-01	1.233848e-01	7.578122e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.235872e-01	2.186073e-01	1.426011e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.533651e-01	3.854468e-01	1.853408e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.182032e+00	4.318015e-01	2.402198e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.675413e+00	5.232949e-01	2.324255e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.237878e+00	5.483460e-01	1.824984e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.678298e+00	3.669376e-01	1.043332e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.958694e+00	1.139545e-01	1.144608e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.829454e+00	1.066552e-01	2.667024e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.460674e+00	2.005973e-01	4.683676e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.810009e+00	1.718675e-01	5.303753e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.142388e+00	1.297537e-01	3.271422e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.838889e-01	7.044151e-02	1.745593e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.427700e-02	1.331523e-02	1.139100e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.544432e+00	5.625078e-01	2.952749e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.685338e+00	5.920701e-01	3.165836e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.431755e+00	8.977555e-01	3.955766e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.884855e+00	9.102013e-01	5.675741e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.385578e+00	7.207147e-01	4.625938e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.552064e+00	5.119112e-01	3.005483e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.682111e+00	3.849024e-01	2.225653e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.373731e+00	3.386846e-02	1.608675e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.820831e+00	1.281523e-01	3.263430e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.073826e+00	2.238853e-01	2.962603e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.272765e+00	1.222849e-01	2.599241e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.433917e-01	6.106686e-02	1.353024e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.520336e-02	1.194922e-02	1.085335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.974546e+01	8.863979e+00	3.851339e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.103311e+01	5.948930e+00	3.002829e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.773838e+01	2.996706e+00	1.587313e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.437463e+01	1.994061e+00	1.526384e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.142868e+01	1.150084e+00	1.108946e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.166741e+00	4.995838e-01	7.868890e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.000431e+00	3.121979e-01	7.114312e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.248976e+00	8.803420e-02	3.660380e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.278797e+00	2.602997e-01	3.720748e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.304730e+00	2.589571e-01	3.576021e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.386095e+00	2.261480e-01	2.800630e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.482058e-02	1.720830e-02	1.516768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.758582e-02	4.060055e-02	1.155472e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.032306e+00	4.433602e-01	7.436856e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.485832e+00	7.474547e-01	7.918239e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.523186e+00	4.260621e-01	2.255353e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.452412e+00	7.300865e-01	2.463100e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.324313e+00	7.415388e-01	6.646651e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.130320e+00	4.086484e-01	5.315557e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.203272e-02	3.071441e-02	4.702272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.231834e-01	1.595466e-01	7.129086e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.053912e+00	6.501367e-01	1.360434e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.049718e+00	4.092520e-01	1.257376e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.292709e+00	9.280259e-01	1.669243e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.829670e+00	6.286461e-01	3.937791e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.366162e-01	2.628460e-01	2.891460e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.117003e-01	1.019251e-01	1.390342e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.986366e-02	7.829669e-03	1.036545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.945759e+00	4.509282e-01	2.453598e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.517224e+00	8.890431e-01	2.124559e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.944028e+00	1.107279e+00	9.043004e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.602482e+00	1.493470e+00	4.534878e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.600565e-01	7.432038e-02	5.938343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.441063e-03	5.172466e-03	2.136576e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.995175e-02	4.875170e-02	1.255223e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.898060e-01	1.581373e-01	3.709726e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.469240e-01	3.487358e-01	5.732801e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.394612e+00	5.232514e-01	8.207067e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.146830e+00	5.932250e-01	8.302156e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.867866e+00	5.063654e-01	5.384979e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.290378e+00	2.654391e-01	2.413430e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.365164e+00	4.171073e-01	9.815099e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.009445e+00	5.948452e-01	3.414592e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.329656e+00	6.828741e-01	4.924203e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.561327e+00	4.834249e-01	4.668193e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.058629e-01	3.255151e-01	3.291377e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.029890e-02	3.407609e-02	2.914607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.533585e-02	2.084336e-02	8.442581e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.260182e-01	1.090550e-01	3.846065e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.688279e-01	2.430934e-01	8.227339e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.173303e+00	4.266892e-01	1.205685e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.892981e+00	5.694051e-01	1.500265e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.677789e+00	6.192080e-01	1.344182e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.332432e+00	5.553160e-01	9.850879e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.749116e+00	3.692100e-01	3.770458e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.735205e+00	2.697566e-01	9.217730e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.405509e+00	6.897120e-01	1.324159e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.710712e+00	7.610828e-01	2.851295e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.889202e+00	5.784164e-01	3.333667e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.147857e+00	3.723302e-01	2.714990e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.904200e-01	2.014509e-01	1.764514e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.071252e-02	2.014929e-02	1.678275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.187523e-01	1.141853e-01	5.463035e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.269566e-01	3.346981e-01	1.491101e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.681292e+00	6.082001e-01	2.587186e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.927878e+00	8.508508e-01	3.299579e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.318515e+00	9.592722e-01	3.338605e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.505694e+00	8.699335e-01	2.176983e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.146167e+00	5.627395e-01	7.044638e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.971265e+00	7.812798e-01	9.334701e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.985178e+00	1.416140e+00	2.427121e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.605116e+00	1.281503e+00	4.414895e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.256588e+00	9.033767e-01	4.671262e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.076154e-01	5.107055e-02	3.412783e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.012396e-01	1.300417e-01	1.293180e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.052323e+00	5.342420e-01	4.996562e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.075651e+00	6.019134e-01	5.704920e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.632805e+00	2.105691e-01	3.039271e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.704200e+00	2.958036e-01	2.834572e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.148299e+00	5.670623e-01	5.244092e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.219446e+00	4.080165e-01	5.155415e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.865392e-01	1.504338e-01	2.710000e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.165231e-02	1.399904e-02	1.716207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.314334e+00	5.917097e-01	6.429824e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.156177e+00	1.165408e+00	1.284967e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.369315e+00	7.666234e-01	9.554172e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.806081e+00	1.761161e-01	4.114082e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.551447e+00	1.258475e-01	2.403215e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.226246e+00	5.008702e-01	2.638609e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.400175e+00	4.165987e-01	3.386100e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.908826e-01	2.117117e-01	2.452053e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.872720e-02	1.776060e-02	2.751608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.783063e+01	1.100325e+01	1.487790e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.882585e+01	3.877417e+00	5.642177e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.815657e+00	8.773040e-01	1.803399e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.902262e+00	1.822624e-01	4.358267e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.095824e+00	1.847641e-01	1.961563e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.732965e+00	6.703742e-01	2.974213e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.870601e+00	6.990824e-01	4.380082e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.057826e-02	3.991198e-02	4.008996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.091478e-01	1.168447e-01	1.372053e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.318794e-01	2.718969e-01	2.741544e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.560706e-01	4.060172e-01	4.130905e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.241362e+00	5.075602e-01	5.040508e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.651329e+00	5.489549e-01	5.629068e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.072751e+00	4.752987e-01	5.480778e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.388874e+00	3.214280e-01	4.080233e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.578072e+00	1.004216e-01	2.507606e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.596823e+00	1.603174e-01	2.516701e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.452215e+00	4.049138e-01	3.168910e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.026778e+00	4.758273e-01	4.247399e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.362401e+00	3.813212e-01	4.031094e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.216371e-01	2.911614e-01	3.010067e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.512291e-02	3.022547e-02	2.820253e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.539046e+00	6.122403e-01	7.232254e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.465074e+00	8.959369e-01	1.013430e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.090908e+00	1.002761e+00	1.159820e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.281803e+00	9.340739e-01	1.197594e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.253824e+00	7.322091e-01	9.387509e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.051201e+00	4.594259e-01	6.851413e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.754591e+00	1.880216e-01	4.910792e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.577257e+00	4.823279e-02	3.720136e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.532072e+00	2.340123e-01	1.408552e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.232840e+00	4.238922e-01	2.307233e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.596507e+00	4.140338e-01	2.761166e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.014984e-01	2.809321e-01	2.255134e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.541993e-02	2.982886e-02	2.694341e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.971317e+01	1.000098e+01	1.440170e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.224303e+01	4.587320e+00	6.750748e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.600245e+01	2.776742e+00	5.094529e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.127418e+01	1.601397e+00	3.473718e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.704883e+00	7.688671e-01	1.713939e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.192929e+00	3.660237e-01	1.054469e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.923016e+00	1.859529e-01	4.704193e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.364861e+00	5.284978e-02	2.218534e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.239634e+00	3.032776e-01	1.366596e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.932331e+00	6.035645e-01	2.877474e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.178198e+00	7.031967e-01	3.758619e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.297427e-01	5.491178e-02	3.825762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.427087e-01	6.387939e-02	5.767973e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.274384e+00	5.002190e-01	2.699083e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.704786e+00	7.644457e-01	2.330596e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.644790e+00	3.683283e-01	1.169902e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.310902e+00	2.075558e-01	5.563762e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.049793e+00	2.423337e-01	7.254182e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.206174e-01	9.786816e-02	3.887602e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.359622e-02	2.657298e-02	1.899277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.849805e-01	2.252743e-01	2.854226e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.906789e+00	7.204314e-01	3.571642e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.290192e+00	1.932554e-01	1.446819e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.795156e+00	2.530456e-01	4.717339e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.353321e+00	1.956089e-01	3.397930e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.965329e-01	6.483051e-02	1.716502e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.097253e-01	6.731340e-02	5.008803e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.238555e-02	9.848815e-03	6.988068e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.375509e+00	7.913729e-01	1.349906e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.065144e+00	7.054506e-01	3.500801e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.828226e+00	5.803640e-01	4.066107e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.951935e+00	4.326114e-01	4.611830e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.744496e-02	2.176200e-02	2.350496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.636804e-02	2.875601e-02	4.493349e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.170430e-01	1.009714e-01	8.195529e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.664140e-01	2.385819e-01	1.690122e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.043503e+00	3.814032e-01	2.706483e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.773316e+00	5.783928e-01	2.536330e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.522299e+00	6.209122e-01	1.947347e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.111795e+00	4.232227e-01	7.388543e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.385853e+00	1.038694e-01	1.702709e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.306117e+00	1.447269e-01	2.218056e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.783011e+00	1.945194e-01	6.288934e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.970831e+00	2.592443e-01	5.256039e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.239483e+00	1.340918e-01	3.787276e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.513086e-01	9.146131e-02	1.853490e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.662296e-02	1.519837e-02	1.137470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.850774e-01	7.079063e-02	1.139226e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.371103e-01	2.204353e-01	2.668956e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.067544e+00	3.518806e-01	4.483914e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.879924e+00	5.666029e-01	5.322343e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.717330e+00	6.083458e-01	5.304166e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.535717e+00	6.918509e-01	3.541980e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.043105e+00	5.705946e-01	2.213628e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.125962e+00	1.813674e-01	1.153153e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.801965e+00	1.753676e-01	2.730263e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.066736e+00	1.866491e-01	4.286884e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.224287e+00	2.238271e-01	4.371880e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.447302e+00	2.064348e-01	2.867758e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.232687e-01	1.225403e-01	1.750368e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.948546e-01	6.069378e-02	8.248755e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.007077e-02	1.028421e-02	5.092701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.104844e+00	3.924909e-01	1.046005e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.316362e+00	7.345222e-01	1.261931e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.225392e+00	1.090894e+00	1.651786e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.041011e+00	1.207349e+00	1.695797e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.546238e+00	1.072563e+00	9.810812e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.037235e+00	5.958691e-01	3.266918e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.069785e+00	3.389242e-01	4.250927e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.263171e+00	4.096258e-01	5.323742e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.595830e+00	5.321847e-01	5.270103e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.220414e+00	4.598176e-01	4.074981e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.211349e+00	2.541740e-01	2.702135e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.939828e-02	1.461512e-02	1.196178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.699075e-01	1.011308e-01	7.707996e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.359295e-01	4.554584e-01	2.437473e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.113595e+00	6.211159e-01	2.669776e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.066182e+00	2.967262e-01	1.404883e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.943550e+00	2.162272e-01	4.155967e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.923008e+00	2.092233e-01	6.184084e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.902380e-01	1.121107e-01	3.961757e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.838642e-01	9.117972e-02	1.425274e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.289150e-02	1.684587e-02	4.618847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.440599e-01	2.889968e-01	2.315460e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.438145e+00	9.625918e-01	4.733724e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.751006e+00	8.499461e-01	5.458702e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.917950e+00	3.432831e-01	1.204677e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.062663e+00	1.380600e-01	3.308956e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.929991e+00	2.337833e-01	3.777434e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.027882e+00	1.335884e-01	2.764580e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.854821e-01	4.953154e-02	1.370653e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.797346e-02	1.899330e-02	7.410095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.359183e+01	8.226309e+00	4.501150e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.983605e+01	3.983685e+00	2.865869e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.247233e+01	1.458232e+00	9.697158e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.220067e+00	8.395508e-02	7.387150e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.196991e+00	2.867048e-01	3.952495e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.896034e+00	3.075414e-01	4.009767e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.017653e+00	2.052605e-01	2.833365e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.368009e-02	1.518192e-02	1.308714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.863187e-01	1.323960e-01	1.082995e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.671757e-01	2.582509e-01	1.260540e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.958265e-01	3.833064e-01	1.731682e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.214533e+00	4.700071e-01	2.453590e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.698586e+00	4.976152e-01	2.043817e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.283704e+00	5.174993e-01	2.151965e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.688133e+00	3.782636e-01	4.759365e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.918722e+00	7.819184e-02	1.283473e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.816254e+00	1.350797e-01	2.645548e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.424187e+00	1.619177e-01	4.973539e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.813113e+00	1.959248e-01	4.624463e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.105140e+00	1.184756e-01	3.466293e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.807012e-01	8.171553e-02	1.731214e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.445623e-02	1.470248e-02	1.152564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.570276e+00	4.832927e-01	4.202132e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.798373e+00	6.673346e-01	4.322069e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.525252e+00	8.568595e-01	3.740323e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.028163e+00	9.216109e-01	5.804411e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.472963e+00	7.052335e-01	4.208320e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.659102e+00	5.555863e-01	3.253459e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.646784e+00	3.001209e-01	1.095558e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.360187e+00	9.118149e-02	1.485036e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.768516e+00	1.172362e-01	3.299213e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.034818e+00	1.700664e-01	3.610748e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.258168e+00	1.413851e-01	2.499606e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.425530e-01	7.822425e-02	1.384307e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.359997e-02	1.271804e-02	1.033914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.084685e+01	8.629213e+00	5.888259e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.187186e+01	4.975480e+00	3.163887e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.847191e+01	3.838497e+00	2.016166e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.449279e+01	1.890844e+00	1.984796e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.139740e+01	1.138479e+00	7.816750e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.343659e+00	5.034461e-01	5.992134e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.815001e+00	9.556759e-02	6.474048e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.286990e+00	1.658611e-01	4.078441e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.180325e+00	2.381797e-01	4.041148e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.268758e+00	3.074946e-01	3.677922e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.367625e+00	2.660807e-01	2.822199e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.378603e-02	1.740890e-02	1.514778e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.588343e-01	6.423416e-02	1.728609e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.622086e+00	6.024399e-01	8.881550e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.179435e+00	7.197043e-01	5.722148e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.604930e+00	3.712649e-01	7.485450e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.877744e+00	7.290428e-01	5.006566e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.689221e+00	5.135034e-01	5.741355e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.363938e-01	2.947418e-01	3.716903e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.375608e-02	2.587249e-02	3.235226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.035108e+00	2.296421e-01	9.413251e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.018509e+00	7.100509e-01	9.930225e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.038335e+00	6.205996e-01	3.367451e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.610151e+00	7.858470e-01	3.020063e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.391890e+00	4.382631e-01	3.287889e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.882239e-01	1.966673e-01	2.178399e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.665555e-01	7.779959e-02	1.058650e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.891187e-02	7.862021e-03	9.102691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.895464e+00	5.774006e-01	3.001706e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.850469e+00	9.063584e-01	1.148198e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.460707e+00	1.460648e+00	1.297617e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.749860e+00	1.094986e+00	4.887786e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.287086e-01	5.406366e-02	4.593607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.122952e-02	7.856756e-03	2.571914e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.273391e-01	7.981030e-02	1.823350e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.762461e-01	2.531879e-01	5.106251e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.129116e+00	4.927830e-01	7.479192e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.973024e+00	6.384339e-01	9.106143e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.783145e+00	6.036674e-01	6.357115e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.341045e+00	3.586267e-01	2.365494e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.403572e+00	2.578613e-01	1.048009e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.087369e+00	4.968571e-01	3.028204e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.565807e+00	6.073257e-01	4.568500e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.849112e+00	5.237978e-01	4.636738e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.200663e+00	3.793466e-01	3.918633e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.859465e-01	2.516728e-01	2.471684e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.820673e-02	2.423261e-02	2.157288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.413263e-02	2.814669e-02	1.303328e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.857958e-01	1.770910e-01	6.437235e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.030707e+00	4.070809e-01	1.265680e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.865837e+00	6.141731e-01	1.556863e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.813464e+00	7.317965e-01	1.577241e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.570631e+00	6.519734e-01	1.120712e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.952805e+00	4.520826e-01	4.723907e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.007722e+00	2.249835e-01	1.028939e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.592804e+00	5.564448e-01	1.047355e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.956357e+00	6.616085e-01	2.362422e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.215513e+00	5.911647e-01	3.131623e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.539127e+00	4.870259e-01	2.947921e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.162351e-01	2.752316e-01	2.281530e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.722185e-01	1.470710e-01	1.395937e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.099629e-02	1.566670e-02	1.389461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.980211e-01	1.478891e-01	7.838882e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.128374e+00	4.858420e-01	2.196580e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.552738e+00	8.670469e-01	3.578283e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.300388e+00	1.131723e+00	4.006840e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.899814e+00	1.125269e+00	2.992824e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.684512e+00	8.043569e-01	1.280900e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.618844e+00	3.348276e-01	2.706855e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.717094e+00	1.170042e+00	1.920176e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.328164e+00	1.280498e+00	3.552526e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.956163e+00	1.096160e+00	4.582833e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.797146e+00	7.135567e-01	4.148599e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.500564e-02	3.853593e-02	2.756639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.209047e-01	1.906289e-01	1.790537e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.537139e+00	6.902396e-01	5.838635e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.551118e+00	5.348136e-01	4.335245e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.685113e+00	1.067032e-01	2.683005e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.404551e+00	3.848945e-01	3.945189e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.653609e+00	3.845905e-01	4.963948e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.284765e-01	2.943345e-01	3.850556e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.812145e-01	1.307506e-01	1.841628e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.696884e-02	1.268486e-02	1.325488e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.278062e+00	9.358850e-01	9.596530e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.509948e+00	1.441509e+00	1.368343e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.747225e+00	6.106483e-01	7.115880e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.746265e+00	7.961802e-02	3.296676e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.414589e+00	2.278308e-01	2.322220e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.870351e+00	3.945771e-01	2.998692e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.114383e+00	3.033252e-01	2.746056e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.836719e-01	1.604462e-01	1.849641e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.459376e-02	1.752932e-02	2.285665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.841068e+01	1.458764e+01	1.674008e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.129907e+01	3.425892e+00	5.112644e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.441313e+00	5.300740e-01	1.096462e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.757897e+00	1.074861e-01	3.170792e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.895896e+00	2.389311e-01	2.000020e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.386202e+00	5.890398e-01	3.428867e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.507759e+00	4.972118e-01	3.844155e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.974769e-02	3.281608e-02	3.115294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.894393e-01	1.608011e-01	1.642465e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.655236e-01	3.904261e-01	3.443439e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.208818e+00	5.438088e-01	4.895668e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.684395e+00	6.238622e-01	5.746751e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.154783e+00	5.967388e-01	5.202348e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.501698e+00	4.260452e-01	3.831951e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.593670e+00	1.627310e-01	2.585609e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.582941e+00	9.059261e-02	2.730028e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.427311e+00	2.188274e-01	3.454458e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.146518e+00	3.956880e-01	3.852776e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.632556e+00	3.522890e-01	4.087397e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.112618e+00	3.197811e-01	3.524754e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.287584e-01	2.226553e-01	2.257466e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.647763e-02	2.268252e-02	2.128469e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.359050e+00	8.703060e-01	9.892549e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.906199e+00	1.333836e+00	1.169687e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.419793e+00	1.301363e+00	1.206559e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.269082e+00	1.022963e+00	1.114112e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.837293e+00	6.557511e-01	7.753847e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.228252e+00	3.029541e-01	5.117306e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.791573e+00	5.036828e-02	3.387649e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.562325e+00	7.736632e-02	2.713349e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.322840e+00	1.861708e-01	2.015617e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.943597e+00	3.718503e-01	2.531427e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.314029e+00	3.192325e-01	2.527498e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.497625e-01	2.271483e-01	1.901934e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.018636e-02	2.311658e-02	2.222004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.797584e+01	1.283170e+01	1.557788e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.690231e+01	4.497079e+00	6.561058e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.803902e+01	2.340400e+00	4.140159e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.176717e+01	1.136615e+00	2.667603e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.544883e+00	5.181820e-01	1.465384e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.237433e+00	2.719260e-01	5.228238e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.751896e+00	1.352018e-01	3.376651e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.247399e+00	8.387761e-02	1.153103e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.990959e+00	2.707136e-01	2.021087e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.600520e+00	5.099931e-01	3.224788e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.850871e+00	5.693716e-01	3.691370e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.077559e-01	4.415656e-02	3.165259e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.182569e-01	8.557730e-02	6.037241e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.808641e+00	6.296467e-01	2.589518e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.350738e+00	7.749509e-01	1.519467e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.760605e+00	1.395706e-01	1.492511e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.739125e+00	2.318145e-01	6.938139e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.435194e+00	1.412664e-01	5.986637e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.465255e-01	6.942798e-02	2.642781e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.014145e-02	2.021592e-02	1.440855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.524738e+00	3.023184e-01	3.250937e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.809500e+00	7.700481e-01	1.762534e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.011804e+00	2.193006e-01	2.515367e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.090196e+00	2.233693e-01	4.168766e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.804537e-01	9.793451e-02	2.675654e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.638595e-01	4.952249e-02	1.270747e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.909934e-01	4.551179e-02	4.086717e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.326301e-02	7.046930e-03	2.020698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.094531e+00	9.665640e-01	1.322080e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.298370e+00	6.682925e-01	3.379224e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.818577e+00	5.347765e-01	5.050095e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.479388e+00	2.709911e-01	3.960158e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.648764e-02	1.616204e-02	1.856086e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.584573e-02	2.988594e-02	3.609472e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.650250e-01	1.315379e-01	1.071986e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.151220e-01	3.047462e-01	2.102531e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.419309e+00	5.174994e-01	3.032870e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.269106e+00	7.132044e-01	1.960929e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.092805e+00	6.646264e-01	1.236325e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.476181e+00	2.484641e-01	8.130865e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.482026e+00	1.481974e-01	1.490353e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.051681e+00	2.108179e-01	4.813164e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.325702e+00	2.047447e-01	6.122673e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.528179e+00	1.222686e-01	4.921472e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.434763e-01	9.469998e-02	3.081629e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.755674e-01	5.516417e-02	1.472243e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.686731e-02	1.144998e-02	7.987309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.014862e-01	9.488640e-02	1.450928e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.742522e-01	3.076264e-01	3.431270e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.665321e+00	5.344611e-01	5.703797e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.710813e+00	7.450725e-01	5.968444e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.711842e+00	7.630940e-01	4.354603e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.468935e+00	7.792207e-01	1.587193e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.599923e+00	3.286154e-01	6.829813e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.180886e+00	1.491604e-01	2.166726e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.457523e+00	2.660910e-01	3.891782e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.547900e+00	2.231072e-01	4.424240e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.761803e+00	1.680809e-01	3.440215e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.106205e+00	1.177831e-01	2.416794e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.263659e-01	6.307969e-02	1.473247e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.051362e-01	4.101591e-02	6.554729e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.613247e-02	7.875902e-03	4.372491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.365145e+00	6.198653e-01	1.262044e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.282800e+00	1.074473e+00	1.770340e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.084720e+00	1.635817e+00	1.902808e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.328376e+00	1.523793e+00	1.455622e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.345063e+00	1.042515e+00	3.915118e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.448333e+00	3.269199e-01	5.144000e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.558222e+00	4.418292e-01	5.528032e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.497076e+00	4.695395e-01	5.292616e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.909557e+00	4.661805e-01	5.112084e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.706991e+00	3.133545e-01	3.760418e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.247558e-01	1.383002e-01	2.355867e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.103816e-02	1.048788e-02	1.007001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.505511e-01	1.381311e-01	8.837403e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.318406e+00	5.707722e-01	2.821133e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.670432e+00	6.401096e-01	2.099446e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.231306e+00	1.376629e-01	1.468642e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.498069e+00	2.280360e-01	5.303259e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.455382e+00	1.359993e-01	5.463474e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.435693e-01	7.967649e-02	3.027788e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.068162e-01	7.033290e-02	9.948540e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.091733e-02	1.215927e-02	6.404474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.280733e+00	4.912012e-01	2.597439e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.655849e+00	1.245462e+00	5.704660e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.673478e+00	8.511652e-01	3.377162e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.981716e+00	1.132015e-01	2.656386e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.628635e+00	1.601602e-01	4.240918e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.534032e+00	1.437913e-01	3.576594e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.021111e-01	9.493223e-02	2.212795e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.950146e-01	6.499926e-02	1.049637e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.751457e-02	1.258069e-02	8.113309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.903578e+01	1.176236e+01	5.731151e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.561040e+01	4.401356e+00	2.201987e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.279563e+01	1.091148e+00	1.098144e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.194648e+00	9.697736e-02	6.114422e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.778529e+00	2.504509e-01	4.181535e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.637113e+00	2.337390e-01	3.864584e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.619776e-01	1.814008e-01	2.468191e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.009537e-02	1.483339e-02	1.038722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.332676e-01	1.522582e-01	1.100700e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.103165e-01	3.073420e-01	1.749224e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.142764e+00	4.781875e-01	2.263608e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.594993e+00	5.518258e-01	2.381594e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.194483e+00	6.633580e-01	1.707590e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.686014e+00	4.804282e-01	1.044866e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.951668e+00	2.199322e-01	1.217634e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.974153e+00	1.084248e-01	1.450855e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.635611e+00	1.725610e-01	4.218092e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.055509e+00	1.707428e-01	5.051224e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.455082e+00	1.364568e-01	4.140518e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.585606e-01	6.957278e-02	2.975402e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.451642e-01	5.303204e-02	1.374868e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.620754e-02	1.089920e-02	8.247545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.961128e+00	6.027806e-01	3.775163e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.676162e+00	9.297738e-01	5.388593e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.536106e+00	1.175451e+00	6.073603e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.158139e+00	9.356814e-01	4.798562e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.442246e+00	8.668319e-01	3.016253e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.251974e+00	4.818628e-01	1.598979e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.776046e+00	1.364150e-01	1.857889e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.162421e+00	1.066786e-01	2.860315e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.474229e+00	1.881590e-01	3.399861e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.691718e+00	1.336475e-01	2.952607e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.009629e+00	9.976197e-02	2.151867e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.040810e-01	5.234100e-02	1.171400e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.538557e-02	9.142353e-03	8.979397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.463657e+01	1.173767e+01	6.311627e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.863183e+01	5.313274e+00	2.575583e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.187279e+01	3.127886e+00	1.785106e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.707696e+01	1.971001e+00	1.008251e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.179522e+01	8.883083e-01	1.171780e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.981967e+00	3.121392e-01	6.751492e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.293324e+00	5.058457e-02	5.690581e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.698016e+00	1.054085e-01	3.710836e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.826563e+00	2.163429e-01	3.626727e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.967505e+00	2.675030e-01	3.657143e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.137118e+00	1.668529e-01	2.629376e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.418372e-02	1.306951e-02	1.334542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.811086e-01	7.150612e-02	1.823472e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.743190e+00	6.281453e-01	8.954653e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.259491e+00	6.987786e-01	4.677579e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.535399e+00	3.545919e-01	1.483129e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.788927e+00	7.050806e-01	5.190107e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.630272e+00	5.032407e-01	5.621352e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.845429e-01	2.587453e-01	3.570081e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.147821e-02	2.782711e-02	3.072399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.140697e+00	2.478525e-01	1.002510e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.155531e+00	7.164701e-01	8.132122e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.975708e+00	6.861065e-01	1.384895e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.512468e+00	6.860785e-01	3.160647e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.334777e+00	4.143399e-01	3.218149e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.570166e-01	1.987906e-01	2.126961e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.604451e-01	8.504304e-02	1.054271e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.762050e-02	7.490773e-03	8.540678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.136340e+00	6.210098e-01	3.125946e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.043857e+00	9.183032e-01	9.358037e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.337670e+00	1.462988e+00	1.614725e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.598641e+00	1.030578e+00	4.828078e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.235765e-01	5.382182e-02	4.524149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.402765e-02	1.017069e-02	2.746516e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.488455e-01	9.201773e-02	2.062790e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.426686e-01	2.839129e-01	5.389226e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.222745e+00	5.132345e-01	8.043438e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.129032e+00	6.615338e-01	8.226409e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.851578e+00	5.868029e-01	6.181287e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.345690e+00	3.204703e-01	2.061243e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.360831e+00	2.617916e-01	1.261933e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.028307e+00	4.885663e-01	3.568566e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.478659e+00	5.734980e-01	4.657489e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.786031e+00	5.058433e-01	4.728258e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.149461e+00	3.752199e-01	3.651824e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.523311e-01	2.379623e-01	2.368403e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.658651e-02	2.542796e-02	2.032256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.530376e-02	3.446313e-02	1.367787e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.579041e-01	2.038384e-01	7.103304e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.171017e+00	4.560139e-01	1.301865e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.040245e+00	6.525118e-01	1.639960e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.948723e+00	7.288662e-01	1.586714e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.736759e+00	6.535755e-01	1.021299e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.076894e+00	4.479718e-01	3.058739e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.960598e+00	2.382229e-01	1.080270e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.499044e+00	5.343263e-01	1.248436e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.907248e+00	6.507809e-01	2.479157e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.161202e+00	5.843839e-01	3.238608e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.448651e+00	4.311008e-01	2.927782e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.846032e-01	2.853103e-01	2.214331e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.627224e-01	1.526626e-01	1.367644e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.901339e-02	1.522758e-02	1.290369e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.764166e-01	1.938802e-01	8.389829e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.299645e+00	5.408902e-01	2.323569e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.756208e+00	9.361190e-01	3.743866e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.598077e+00	1.198641e+00	3.955210e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.114709e+00	1.153445e+00	3.055742e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.956049e+00	8.056375e-01	1.042532e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.647023e+00	4.039112e-01	2.399157e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.613269e+00	1.133275e+00	2.314094e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.245991e+00	1.322310e+00	3.931643e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.797111e+00	9.768835e-01	4.656561e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.722524e+00	7.070046e-01	4.042503e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.173494e-02	3.778788e-02	2.681318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.610382e-01	2.143915e-01	1.900780e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.628693e+00	7.177067e-01	5.976922e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.582841e+00	5.100054e-01	3.518794e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.659392e+00	1.255644e-01	3.408979e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.370829e+00	3.718121e-01	4.073528e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.618374e+00	4.125275e-01	5.022884e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.613208e-01	2.355093e-01	3.653935e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.716712e-01	1.446775e-01	1.800772e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.437901e-02	1.184604e-02	1.194742e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.531538e+00	1.032425e+00	1.007676e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.724908e+00	1.479402e+00	1.383310e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.770531e+00	5.738800e-01	6.055536e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.750046e+00	8.642988e-02	3.229359e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.390000e+00	2.081982e-01	2.694575e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.812259e+00	3.815520e-01	3.030991e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.067502e+00	2.859608e-01	2.695142e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.674898e-01	1.600578e-01	1.864402e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.273235e-02	1.884139e-02	2.220537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.292709e+01	1.556866e+01	1.741023e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.139696e+01	3.301517e+00	4.719723e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.484091e+00	5.036007e-01	1.023366e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.734994e+00	1.047931e-01	3.441203e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.885266e+00	2.355494e-01	2.018256e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.274032e+00	5.282944e-01	3.472687e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.454693e+00	5.067143e-01	3.723230e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.712256e-02	3.341998e-02	3.154016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.139454e-01	1.787544e-01	1.852844e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.246246e-01	4.124686e-01	3.770982e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.288595e+00	5.697266e-01	5.116305e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.772455e+00	6.385252e-01	5.346116e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.203092e+00	5.891264e-01	5.036463e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.495127e+00	4.008778e-01	3.564780e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.629718e+00	1.448996e-01	2.399639e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.566165e+00	9.915949e-02	3.155080e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.405776e+00	2.625273e-01	3.010673e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.116648e+00	3.306315e-01	4.035724e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.605895e+00	3.665456e-01	4.155766e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.047054e+00	3.092825e-01	3.294493e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.967345e-01	2.026532e-01	2.203696e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.516290e-02	2.485388e-02	1.984707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.613624e+00	9.686519e-01	1.050148e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.110554e+00	1.365318e+00	1.371702e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.615515e+00	1.338743e+00	1.223083e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.366556e+00	1.010725e+00	1.075921e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.858471e+00	6.403317e-01	7.633816e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.244439e+00	2.854107e-01	4.953167e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.767536e+00	5.752967e-02	3.685320e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.560913e+00	8.631361e-02	3.006820e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.344517e+00	2.399631e-01	1.876609e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.900491e+00	3.357822e-01	2.586649e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.278681e+00	3.326582e-01	2.553169e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.031765e-01	2.107149e-01	1.824780e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.856912e-02	2.371938e-02	2.169215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.148493e+01	1.345056e+01	1.683293e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.738546e+01	4.460718e+00	6.552524e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.812906e+01	2.321125e+00	4.305269e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.184757e+01	1.123434e+00	2.417110e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.569569e+00	5.224662e-01	1.297378e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.175093e+00	2.485019e-01	4.918597e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.731278e+00	1.143119e-01	3.436866e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.219626e+00	1.126344e-01	1.391249e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.992100e+00	2.885649e-01	1.863020e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.552747e+00	5.269170e-01	3.326404e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.788599e+00	5.739788e-01	3.679825e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.031123e-01	4.361105e-02	3.160846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.457769e-01	9.513198e-02	6.341581e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.937276e+00	6.674020e-01	2.941389e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.365997e+00	6.899707e-01	1.634400e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.664761e+00	2.003292e-01	1.599385e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.643104e+00	2.463103e-01	7.256978e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.429251e+00	1.608379e-01	5.568792e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.123175e-01	3.738251e-02	2.530364e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.830076e-02	2.055690e-02	1.325843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.685572e+00	3.269105e-01	3.414916e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.834325e+00	6.815653e-01	2.360533e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.890459e+00	2.867965e-01	1.928067e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.005850e+00	2.297624e-01	4.056144e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.470506e-01	1.150912e-01	2.620644e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.592531e-01	4.091065e-02	1.282147e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.798641e-01	3.773814e-02	4.080357e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.262238e-02	7.824662e-03	1.862617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.403504e+00	9.929992e-01	1.420537e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.282163e+00	6.875794e-01	2.930447e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.740399e+00	5.685257e-01	5.277565e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.361751e+00	2.594656e-01	3.736795e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.190948e-02	1.879811e-02	1.730404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.115420e-02	3.332480e-02	4.150632e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.836375e-01	1.468433e-01	1.203484e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.050443e-01	3.793253e-01	1.936528e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.541096e+00	5.597622e-01	2.849911e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.370479e+00	6.851670e-01	2.733470e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.034815e+00	5.257029e-01	2.055092e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.462370e+00	2.646313e-01	8.412166e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.442950e+00	1.907098e-01	1.724066e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.957483e+00	2.227644e-01	4.726364e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.309348e+00	2.346862e-01	5.663108e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.514704e+00	1.785118e-01	4.991659e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.120664e-01	9.641936e-02	2.970965e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.528077e-01	4.048778e-02	1.364114e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.401262e-02	9.892334e-03	9.654951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.324353e-01	9.358447e-02	1.348555e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.170961e-01	3.104277e-01	3.969670e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.855524e+00	6.078054e-01	4.355255e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.935876e+00	8.335907e-01	6.002702e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.917913e+00	8.799895e-01	5.133039e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.468105e+00	5.731420e-01	2.883707e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.569395e+00	3.007441e-01	1.092001e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.143633e+00	1.386040e-01	2.841837e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.363628e+00	2.647733e-01	3.276613e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.512989e+00	2.918120e-01	3.765812e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.698825e+00	1.791790e-01	3.838443e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.069026e+00	1.422886e-01	2.411249e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.139090e-01	6.664469e-02	1.440020e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.993190e-01	3.544069e-02	6.540235e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.424965e-02	6.461446e-03	4.340413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.488341e+00	5.990936e-01	1.174835e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.675849e+00	1.199725e+00	1.740105e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.385622e+00	1.640989e+00	2.018438e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.543476e+00	1.532358e+00	1.565252e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.409879e+00	9.752559e-01	6.468920e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.540052e+00	4.350202e-01	4.615424e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.494748e+00	4.394952e-01	4.628528e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.418929e+00	5.143435e-01	5.472906e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.803257e+00	4.890121e-01	4.973401e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.647145e+00	3.007897e-01	3.595970e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.156900e-01	1.978582e-01	2.285607e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.770609e-02	9.828473e-03	9.444444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.738397e-01	1.546052e-01	8.840127e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.409861e+00	6.113706e-01	3.050652e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.717055e+00	6.214170e-01	2.291858e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.207371e+00	1.567473e-01	1.777299e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.431110e+00	2.294880e-01	5.789421e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.436574e+00	1.759462e-01	5.271940e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.969542e-01	4.228618e-02	2.876038e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.949575e-01	6.241170e-02	9.458668e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.951260e-02	1.166635e-02	6.468303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.422803e+00	5.808143e-01	2.614959e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.920341e+00	1.299564e+00	6.090489e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.778226e+00	8.372578e-01	4.461641e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.932541e+00	6.302960e-02	3.317682e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.554943e+00	1.973775e-01	3.896347e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.480994e+00	1.854421e-01	3.510815e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.777592e-01	7.781924e-02	2.189022e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.020998e-01	3.603738e-02	1.080506e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.482671e-02	1.466700e-02	6.792693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.248591e+01	1.299517e+01	5.597105e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.647859e+01	4.382902e+00	2.798096e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.264047e+01	8.929097e-01	1.347966e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.213881e+00	5.163345e-02	6.112151e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.685997e+00	3.434351e-01	4.042542e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.546614e+00	2.600710e-01	3.729811e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.072975e-01	1.420264e-01	2.328633e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.025896e-02	1.197649e-02	1.067760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.639414e-01	1.769027e-01	1.063023e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.638287e-01	3.619904e-01	1.957776e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.236924e+00	5.318225e-01	1.893311e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.652228e+00	5.583270e-01	2.969268e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.242781e+00	6.102932e-01	2.182923e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.670598e+00	4.516199e-01	1.720938e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.967873e+00	2.383709e-01	1.272548e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.911712e+00	1.118584e-01	2.090813e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.588296e+00	2.030675e-01	3.806141e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.052951e+00	1.834833e-01	5.084184e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.440506e+00	1.664203e-01	4.186303e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.364795e-01	8.343766e-02	2.727080e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.254959e-01	3.132210e-02	1.281540e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.381804e-02	9.696174e-03	9.806283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.147087e+00	7.304270e-01	4.278304e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.966278e+00	1.090709e+00	4.464707e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.842585e+00	1.186515e+00	5.778592e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.349212e+00	9.949351e-01	5.399806e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.490359e+00	7.600354e-01	4.937858e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.216013e+00	4.335543e-01	2.980307e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.788963e+00	1.078198e-01	2.501836e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.117772e+00	1.155760e-01	2.558738e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.405659e+00	1.930006e-01	3.498953e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.668595e+00	1.746382e-01	2.986168e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.697224e-01	1.136222e-01	2.169438e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.969619e-01	5.219061e-02	1.120902e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.235918e-02	8.282797e-03	9.137038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.789362e+01	1.297740e+01	5.678908e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.021258e+01	5.708655e+00	2.935723e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.253468e+01	3.008629e+00	2.285309e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.687978e+01	1.711332e+00	1.708936e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.187412e+01	7.695307e-01	1.143748e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.937859e+00	2.079144e-01	9.342051e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.222477e+00	2.447353e-02	6.457890e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.740177e+00	1.707149e-01	3.447169e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.747076e+00	2.701659e-01	3.613610e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.865692e+00	2.803222e-01	3.536588e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.085589e+00	1.826975e-01	2.555058e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.091223e-02	1.442315e-02	1.238159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.219822e-01	1.160131e-01	2.475859e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.586620e+00	8.375905e-01	8.029871e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.786871e+00	5.095973e-01	1.233755e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.253669e+00	6.080573e-01	3.470101e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.106087e+00	5.356182e-01	6.168405e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.129519e+00	2.714258e-01	4.662213e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.213413e-01	1.442710e-01	2.552742e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.669764e-02	1.371347e-02	1.926136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.823692e+00	3.526022e-01	1.099886e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.978860e+00	7.005073e-01	3.167195e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.573437e+00	8.203383e-01	1.168916e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.902849e+00	4.826648e-01	3.686082e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.690332e-01	2.331957e-01	2.714995e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.928182e-01	1.147007e-01	1.658174e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.946211e-01	5.323658e-02	8.246794e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.149950e-02	3.997582e-03	6.133631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.652705e+00	8.161606e-01	3.300511e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.101376e+00	1.058075e+00	2.724549e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.552929e+00	1.374750e+00	3.453420e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.860253e+00	6.472200e-01	4.564322e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.530824e-02	2.969619e-02	3.515430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.179845e-02	1.596540e-02	3.722872e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.487913e-01	1.513240e-01	2.879964e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.976027e-01	4.500437e-01	6.845536e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.875139e+00	7.296496e-01	8.106157e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.859182e+00	7.443376e-01	6.898013e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.496248e+00	4.829589e-01	2.329688e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.582587e+00	2.552576e-01	1.490384e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.152759e+00	4.046783e-01	3.855139e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.615292e+00	5.501369e-01	4.562122e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.995147e+00	4.777473e-01	5.144702e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.342344e+00	3.401980e-01	4.294933e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.092181e-01	2.003748e-01	2.999674e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.375979e-01	1.335834e-01	1.769875e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.377193e-02	1.394468e-02	1.358734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.280085e-01	6.374996e-02	2.174292e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.169558e-01	3.511055e-01	1.121655e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.963808e+00	7.067684e-01	1.737940e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.189068e+00	9.095631e-01	1.626900e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.186529e+00	8.591922e-01	1.203866e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.611926e+00	5.901463e-01	4.530795e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.483080e+00	2.269474e-01	3.579153e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.942706e+00	6.045251e-01	1.199920e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.137086e+00	6.276428e-01	2.485631e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.379284e+00	5.522867e-01	3.354016e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.711998e+00	4.463447e-01	3.241589e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.097705e+00	2.782867e-01	2.576752e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.538187e-01	1.645831e-01	1.863578e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.310387e-01	8.889197e-02	1.077055e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.623297e-02	8.640725e-03	1.037360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.878611e-01	3.049292e-01	1.136416e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.084429e+00	8.477938e-01	3.292352e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.321816e+00	1.365995e+00	4.522369e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.718471e+00	1.575998e+00	3.963498e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.048057e+00	1.222065e+00	2.111407e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.041267e+00	6.258171e-01	4.443940e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.826428e+00	1.212694e+00	2.046597e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.094000e+00	1.290023e+00	3.504991e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.427748e+00	9.770399e-01	4.902736e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.179217e+00	7.675598e-01	4.672280e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.222937e+00	4.299453e-01	3.540270e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.433336e-02	2.245474e-02	2.113056e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.450879e-01	3.080120e-01	2.175890e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.214587e+00	8.685857e-01	5.555093e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.925873e+00	3.708017e-01	2.029314e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.647119e+00	2.291112e-01	3.678367e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.006249e+00	3.356314e-01	5.161375e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.211624e+00	2.370009e-01	4.558729e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.132063e-01	1.355114e-01	2.831775e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.397049e-01	7.714332e-02	1.268179e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.486454e-02	6.428486e-03	6.992555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.035534e+00	1.534724e+00	1.206569e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.110182e+00	1.650833e+00	1.175744e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.868573e+00	3.766857e-01	3.554435e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.773416e+00	1.977260e-01	2.752911e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.247397e+00	2.553588e-01	3.218183e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.473555e+00	2.512614e-01	3.178981e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.183737e-01	1.620635e-01	2.323617e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.351184e-01	9.946078e-02	1.488738e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.844782e-02	1.086296e-02	1.715427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.852942e+01	1.927612e+01	1.650627e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.184102e+01	2.497817e+00	3.671484e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.399735e+00	3.220935e-01	4.968415e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.780973e+00	8.712691e-02	1.849987e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.709276e+00	2.733670e-01	2.600590e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.902049e+00	3.796167e-01	3.786579e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.107419e+00	3.261238e-01	3.360711e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.437949e-02	1.952744e-02	2.432546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.281363e-01	2.409086e-01	2.021414e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.170602e+00	5.876295e-01	4.244642e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.735586e+00	7.337832e-01	5.585808e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.368506e+00	7.774198e-01	4.518994e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.719458e+00	5.989808e-01	3.900937e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.851579e+00	2.868822e-01	2.005866e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.737804e+00	1.262305e-01	2.556408e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.515776e+00	1.765896e-01	3.963525e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.194011e+00	2.782026e-01	4.079918e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.772889e+00	3.161785e-01	4.477590e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.267172e+00	2.624395e-01	3.944555e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.631010e-01	1.705546e-01	2.855438e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.067804e-01	1.117110e-01	1.650554e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.340092e-02	1.323371e-02	1.379721e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.923763e+00	1.394589e+00	1.206813e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.871496e+00	1.831060e+00	1.360159e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.981105e+00	1.499559e+00	1.129682e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.227073e+00	9.992005e-01	1.005797e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.251693e+00	5.079767e-01	4.598126e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.334576e+00	1.522882e-01	2.942653e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.820110e+00	1.129383e-01	3.028649e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.555171e+00	2.053035e-01	2.524296e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.144771e+00	2.353063e-01	2.890890e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.604028e+00	2.588084e-01	2.796977e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.018908e+00	2.187665e-01	2.341933e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.328747e-01	1.198851e-01	1.546007e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.791327e-02	1.455341e-02	1.696021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.438071e+01	1.634380e+01	1.596789e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.073259e+01	4.044334e+00	5.249677e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.848598e+01	1.713644e+00	2.986771e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.183003e+01	7.816861e-01	1.324077e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.773006e+00	3.747463e-01	8.133154e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.221677e+00	1.727088e-01	5.015720e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.812694e+00	8.734908e-02	1.777020e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.101321e+00	1.197590e-01	1.281225e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.747696e+00	3.149325e-01	2.603954e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.189273e+00	4.087319e-01	3.734906e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.441690e+00	4.388631e-01	3.537482e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.295484e-02	2.625866e-02	2.608354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.599978e-01	1.285870e-01	7.935248e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.563518e+00	8.188476e-01	2.999577e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.807152e+00	5.631304e-01	9.112584e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.388483e+00	2.400902e-01	4.544793e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.077285e+00	2.500225e-01	7.332438e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.041329e+00	9.494745e-02	4.380719e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.567576e-01	2.525899e-02	1.899676e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.325204e-02	1.802208e-02	9.628808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.366501e+00	4.129554e-01	3.686465e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.288681e+00	5.913813e-01	1.521417e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.282410e+00	2.833126e-01	3.527236e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.561101e+00	1.802647e-01	3.748866e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.639645e-01	8.281869e-02	2.138769e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.654079e-01	3.500871e-02	1.027505e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.446028e-01	5.088287e-02	3.092823e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.362533e-03	5.594092e-03	1.317043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.070839e+00	1.138809e+00	1.198770e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.762118e+00	4.906880e-01	3.262789e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.044527e+00	4.199116e-01	5.633589e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.130933e+00	2.094359e-01	3.202543e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.169862e-02	1.333091e-02	1.498835e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.215223e-02	3.930832e-02	4.524330e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.749816e-01	1.955861e-01	1.353626e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.043264e+00	4.657812e-01	3.389617e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.956407e+00	6.818073e-01	3.266616e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.918361e+00	7.760946e-01	2.136695e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.547367e+00	5.138582e-01	9.961572e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.656924e+00	1.257868e-01	1.875560e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.297537e+00	2.711698e-01	3.572866e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.598142e+00	2.271818e-01	6.368625e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.852178e+00	1.854224e-01	5.568345e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.184556e+00	1.210044e-01	4.178894e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.883165e-01	8.946566e-02	2.372223e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.401377e-01	4.240948e-02	1.100017e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.535229e-02	7.787897e-03	5.331650e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.932090e-01	1.253555e-01	1.736206e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.293070e+00	5.132273e-01	5.180828e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.661070e+00	8.702238e-01	6.308829e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.027476e+00	1.037957e+00	5.997402e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.847511e+00	8.334797e-01	4.250162e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.145077e+00	5.050196e-01	1.201781e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.679789e+00	1.382762e-01	3.580925e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.841342e+00	2.251322e-01	3.273668e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.907475e+00	3.062523e-01	4.378943e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.026610e+00	2.057229e-01	4.022018e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.392713e+00	1.627369e-01	2.987209e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.507556e-01	7.793727e-02	2.100635e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.880411e-01	5.449464e-02	1.189589e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.402367e-01	5.072548e-02	5.859539e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.932921e-02	5.155911e-03	3.137118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.874062e+00	7.868867e-01	1.505259e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.174180e+00	1.754189e+00	2.187640e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.639286e+00	2.155846e+00	2.103383e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.078579e+01	1.719355e+00	1.100211e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.031631e+01	7.766935e-01	7.032437e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.326478e+00	3.277519e-01	6.756991e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.898319e+00	6.322219e-01	5.267548e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.734694e+00	4.078217e-01	6.258438e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.290151e+00	3.719760e-01	4.788098e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.346074e+00	2.508157e-01	3.315669e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.282677e-01	1.646990e-01	1.958425e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.984904e-02	9.199471e-03	8.002830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.756180e-01	2.017111e-01	1.185574e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.826005e+00	7.389525e-01	3.645628e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.204831e+00	5.964347e-01	1.133331e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.081927e+00	1.901127e-01	2.915612e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.065874e+00	2.323692e-01	5.914130e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.129346e+00	1.336915e-01	4.577830e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.379294e-01	3.653094e-02	2.314005e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.189570e-01	7.370382e-02	6.777823e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.338172e-02	8.038284e-03	4.051126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.223409e+00	8.495996e-01	4.467367e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.301229e+00	1.450605e+00	8.041364e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.282699e+00	7.429794e-01	3.218606e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.561443e+00	1.418938e-01	3.656028e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.249494e+00	2.427887e-01	4.333325e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.272390e+00	1.628942e-01	3.217627e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.484543e-01	7.366215e-02	1.795066e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.252800e-01	4.266431e-02	8.862405e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.863680e-02	1.354054e-02	5.669550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.269828e+01	1.530513e+01	9.054503e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.024404e+01	4.457926e+00	3.035785e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.119009e+01	3.588381e-01	1.372491e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.467299e+00	2.111577e-01	2.995141e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.486063e+00	3.185256e-01	4.387170e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.396462e+00	2.282725e-01	3.508357e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.213953e-01	1.557136e-01	2.105528e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.275467e-02	1.133116e-02	8.979072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.167950e-01	2.055381e-01	1.428454e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.441525e-01	4.331568e-01	2.627311e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.495311e+00	6.264202e-01	2.975202e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.082674e+00	6.743515e-01	3.175488e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.666716e+00	6.639181e-01	1.858667e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.054789e+00	4.049941e-01	1.386054e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.143849e+00	1.044500e-01	1.591035e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.866507e+00	2.013384e-01	2.507140e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.310313e+00	2.161920e-01	5.638906e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.723148e+00	1.514687e-01	4.805157e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.161591e+00	1.001287e-01	3.874236e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.721490e-01	9.025889e-02	2.343598e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.245705e-01	2.664274e-02	1.100923e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.554265e-02	7.142296e-03	5.656460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.769201e+00	9.259155e-01	5.290052e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.035136e+00	1.398247e+00	7.058197e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.126915e+00	1.432302e+00	5.684958e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.340738e+00	1.109940e+00	5.778649e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.027633e+00	7.045524e-01	4.541808e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.541443e+00	4.362086e-01	2.562288e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.690455e+00	1.006998e-01	2.382481e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.885674e+00	1.616732e-01	3.133397e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.109146e+00	1.579917e-01	3.727817e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.403974e+00	1.289483e-01	2.845912e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.262369e-01	9.475585e-02	1.918930e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.067598e-01	4.777288e-02	9.548756e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.629155e-02	7.429945e-03	7.025000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.457084e+01	1.564800e+01	7.718683e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.514593e+01	5.179953e+00	3.184436e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.540730e+01	3.066664e+00	2.246903e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.758510e+01	1.413679e+00	1.816545e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.127806e+01	4.891601e-01	9.797769e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.107276e+00	1.275765e-01	7.139364e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.674039e+00	1.181325e-01	3.146808e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.398108e+00	1.837530e-01	2.981641e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.507652e+00	2.044813e-01	4.441260e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.682838e+00	2.463533e-01	3.487498e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.459943e-01	1.815408e-01	2.328133e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.244295e-02	1.196891e-02	1.113986e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.712652e-01	1.320958e-01	2.579870e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.685457e+00	8.473626e-01	8.055121e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.762967e+00	4.664382e-01	1.270163e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.183815e+00	5.903756e-01	3.896158e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.031564e+00	4.656978e-01	6.132437e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.096689e+00	2.865322e-01	4.568290e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.923659e-01	1.255390e-01	2.454863e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.455713e-02	1.412400e-02	1.812169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.981819e+00	3.813862e-01	1.097437e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.002838e+00	6.721214e-01	2.321217e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.476545e+00	8.039001e-01	1.539683e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.805461e+00	4.264516e-01	3.654744e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.451084e-01	2.157581e-01	2.689808e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.706203e-01	1.143554e-01	1.614933e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.873048e-01	5.522376e-02	8.106410e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.103003e-02	4.452056e-03	5.928241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.986979e+00	8.688442e-01	3.311967e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.145895e+00	1.166145e+00	2.680011e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.351419e+00	1.345912e+00	3.706525e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.782655e+00	5.358756e-01	4.539784e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.262149e-02	3.132628e-02	3.451214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.322513e-02	1.675123e-02	4.026939e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.771213e-01	1.684490e-01	3.277776e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.017053e+00	5.022925e-01	6.683148e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.998163e+00	7.442924e-01	7.870355e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.966015e+00	7.466510e-01	5.733546e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.525680e+00	4.388833e-01	2.076759e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.519415e+00	2.408058e-01	1.893609e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.132738e+00	4.537028e-01	2.985464e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.563344e+00	5.167404e-01	4.734226e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.894333e+00	4.309218e-01	5.100981e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.262867e+00	2.826199e-01	4.221714e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.131755e-01	2.110650e-01	3.052894e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.038403e-01	1.194569e-01	1.671189e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.276220e-02	1.347494e-02	1.299483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.351755e-01	6.726348e-02	2.411238e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.409977e-01	4.109267e-01	1.203956e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.166359e+00	7.752136e-01	1.754219e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.387453e+00	9.551544e-01	1.625621e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.338447e+00	8.562253e-01	1.005029e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.660294e+00	5.585786e-01	3.724287e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.521834e+00	2.441843e-01	6.515941e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.853591e+00	5.422383e-01	1.434353e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.104808e+00	6.506282e-01	2.770869e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.294894e+00	5.131009e-01	3.376810e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.617261e+00	4.136986e-01	3.189444e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.065572e+00	2.306276e-01	2.579260e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.336592e-01	1.451710e-01	1.808496e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.250831e-01	8.887891e-02	1.100420e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.592852e-02	9.644404e-03	1.000120e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.088948e-01	3.023561e-01	1.310617e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.340338e+00	9.433763e-01	3.391561e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.655504e+00	1.449964e+00	4.595516e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.102312e+00	1.616535e+00	3.955207e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.282028e+00	1.238593e+00	1.824876e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.212848e+00	5.852147e-01	2.256359e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.754250e+00	1.135774e+00	2.451418e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.946051e+00	1.237233e+00	4.006246e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.278007e+00	1.022244e+00	4.964311e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.055688e+00	6.128748e-01	4.443227e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.205096e+00	4.213286e-01	3.503365e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.244796e-02	2.152399e-02	2.076236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.988639e-01	3.325351e-01	2.435914e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.306852e+00	8.879559e-01	5.068316e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.954004e+00	3.377278e-01	2.009403e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.618899e+00	2.338331e-01	3.590006e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.947927e+00	2.979273e-01	5.309041e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.158267e+00	2.377536e-01	4.518316e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.773923e-01	1.180878e-01	2.718096e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.302903e-01	7.672342e-02	1.206359e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.305542e-02	5.783985e-03	6.216202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.386187e+00	1.648272e+00	1.269952e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.245411e+00	1.653799e+00	1.083078e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.866536e+00	3.439599e-01	3.544801e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.778447e+00	2.013262e-01	3.378654e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.212139e+00	2.713661e-01	3.154190e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.417044e+00	2.107105e-01	3.151174e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.024614e-01	1.561557e-01	2.328200e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.157290e-01	9.428708e-02	1.449670e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.653843e-02	1.173389e-02	1.662165e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.287606e+01	2.002314e+01	1.688585e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.173203e+01	2.375947e+00	3.124661e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.558174e+00	3.254542e-01	5.660130e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.759163e+00	8.292580e-02	1.838081e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.610317e+00	2.582055e-01	2.728637e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.825700e+00	3.258520e-01	3.782351e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.100380e+00	3.010983e-01	3.381872e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.308083e-02	2.171857e-02	2.421794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.675985e-01	2.606420e-01	2.104724e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.265523e+00	6.218823e-01	4.149913e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.857208e+00	7.734165e-01	4.996032e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.431090e+00	7.727781e-01	4.358923e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.777862e+00	5.688255e-01	3.534398e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.853050e+00	2.607144e-01	2.051227e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.740868e+00	1.206092e-01	2.496374e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.480391e+00	1.932582e-01	3.700877e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.159845e+00	2.569293e-01	4.109346e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.708183e+00	2.779195e-01	4.493923e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.202622e+00	2.288498e-01	3.892089e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.512941e-01	1.694964e-01	2.809652e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.825343e-01	1.061217e-01	1.629051e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.212569e-02	1.251506e-02	1.295381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.255041e+00	1.499277e+00	1.109933e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.257137e+00	1.931838e+00	1.336941e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.125266e+00	1.502951e+00	1.076834e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.267292e+00	9.560158e-01	7.755067e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.268219e+00	4.830345e-01	5.272486e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.372176e+00	1.255919e-01	2.867055e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.828630e+00	1.040303e-01	2.386194e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.525756e+00	1.743576e-01	2.834217e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.108720e+00	2.224191e-01	2.733568e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.542676e+00	2.714506e-01	2.774694e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.720251e-01	1.694557e-01	2.285390e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.262263e-01	1.133169e-01	1.546917e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.670072e-02	1.434179e-02	1.684292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.821167e+01	1.687772e+01	1.552868e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.078162e+01	3.967923e+00	5.650077e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.878144e+01	1.634818e+00	2.367290e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.220957e+01	7.177025e-01	1.153134e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.759305e+00	3.425712e-01	7.165134e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.250292e+00	1.559713e-01	4.152294e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.738750e+00	7.368081e-02	1.671958e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.079518e+00	1.261985e-01	9.862402e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.676971e+00	2.836137e-01	2.998393e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.129954e+00	4.220431e-01	3.751206e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.360870e+00	3.368680e-01	3.405205e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.126474e-02	2.610420e-02	2.593080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.888049e-01	1.374874e-01	9.773123e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.719870e+00	8.864842e-01	2.587109e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.748392e+00	5.192364e-01	4.813773e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.246323e+00	2.508286e-01	5.556400e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.020631e+00	2.187933e-01	6.929676e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.052980e+00	9.469028e-02	4.440579e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.413870e-01	2.673726e-02	1.817652e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.194384e-02	1.460294e-02	9.401106e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.521937e+00	4.468736e-01	3.512272e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.230384e+00	5.367897e-01	1.433422e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.171637e+00	2.543217e-01	3.997304e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.514616e+00	1.704618e-01	3.788772e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.464702e-01	9.862874e-02	2.130987e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.595270e-01	3.993784e-02	1.020838e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.416201e-01	3.464240e-02	3.214689e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.172803e-03	5.384365e-03	1.967119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.406268e+00	1.192146e+00	1.213460e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.617235e+00	4.359954e-01	2.734839e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.933376e+00	4.293401e-01	5.691637e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.104252e+00	2.289069e-01	3.282929e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.812673e-02	1.291310e-02	1.443104e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.097691e-02	4.169501e-02	5.158238e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.899528e-01	2.056650e-01	1.616816e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.152495e+00	5.052287e-01	2.702589e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.078814e+00	7.107207e-01	3.132225e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.032721e+00	8.540380e-01	1.481651e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.581533e+00	4.653117e-01	9.384348e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.598406e+00	1.212858e-01	1.663233e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.200948e+00	2.504840e-01	4.766792e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.496797e+00	1.645563e-01	6.590380e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.800388e+00	2.010717e-01	5.187628e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.141251e+00	1.114526e-01	3.899927e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.716264e-01	6.367148e-02	2.401393e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.384349e-01	4.589716e-02	1.089380e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.401469e-02	8.087411e-03	5.835815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.177893e-01	1.340344e-01	2.086165e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.327653e+00	5.103055e-01	6.175754e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.824229e+00	8.829338e-01	6.729920e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.221561e+00	1.063735e+00	4.758811e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.025510e+00	9.953075e-01	3.547427e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.154806e+00	5.202961e-01	8.910965e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.624626e+00	3.672499e-02	3.721094e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.778643e+00	2.651184e-01	3.957620e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.846505e+00	2.441252e-01	4.549678e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.959368e+00	1.890472e-01	4.042125e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.360452e+00	1.509446e-01	3.043462e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.416217e-01	8.951867e-02	2.070702e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.714222e-01	5.647325e-02	1.189322e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.375621e-01	3.702287e-02	5.574489e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.832901e-02	6.013498e-03	3.819006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.048408e+00	8.378678e-01	1.597433e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.416628e+00	1.779835e+00	2.547639e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.120675e+00	2.245129e+00	1.866148e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.104714e+01	1.755483e+00	1.013572e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.035110e+01	7.236139e-01	4.828456e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.209377e+00	2.706728e-01	9.109552e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.725514e+00	4.784916e-01	5.403323e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.726197e+00	4.644431e-01	5.998712e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.264188e+00	3.664280e-01	4.826644e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.277870e+00	2.185933e-01	3.244573e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.209734e-01	1.675500e-01	2.080977e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.822869e-02	7.690089e-03	7.782331e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.077196e-01	2.197802e-01	1.368505e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.952033e+00	8.058738e-01	3.191555e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.184696e+00	5.262740e-01	1.459032e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.026583e+00	2.014943e-01	2.827445e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.018408e+00	2.123627e-01	5.958375e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.116327e+00	1.252619e-01	4.612441e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.248198e-01	4.281018e-02	2.245246e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.005354e-01	5.008478e-02	6.536430e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.280400e-02	8.454243e-03	4.228599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.389327e+00	8.829054e-01	4.846526e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.502225e+00	1.553806e+00	5.861659e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.223928e+00	6.695365e-01	3.211696e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.564869e+00	9.538579e-02	4.004910e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.202792e+00	2.381953e-01	4.227269e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.239957e+00	1.298529e-01	3.249819e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.447288e-01	9.355900e-02	1.829991e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.144620e-01	2.589832e-02	8.871488e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.974154e-02	9.983074e-03	5.587127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.677719e+01	1.659208e+01	8.115319e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.033862e+01	4.471754e+00	3.135674e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.103775e+01	2.902820e-01	1.365080e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.441723e+00	2.645786e-01	3.600536e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.425688e+00	2.913014e-01	4.664239e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.369814e+00	2.629476e-01	3.602970e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.925852e-01	1.487399e-01	2.088748e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.138070e-02	1.040458e-02	8.944701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.444259e-01	2.175733e-01	1.843520e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.041571e+00	4.894648e-01	2.181544e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.580014e+00	6.122163e-01	3.069371e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.178676e+00	7.766595e-01	2.580487e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.762025e+00	7.119514e-01	1.968966e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.045309e+00	3.594579e-01	1.237419e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.075952e+00	9.752526e-02	2.432954e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.791275e+00	1.930583e-01	3.490269e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.260097e+00	1.813890e-01	4.736880e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.694775e+00	1.498595e-01	4.763356e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.134461e+00	1.106480e-01	3.789013e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.545665e-01	6.018540e-02	2.351548e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.306408e-01	4.511942e-02	1.078677e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.376929e-02	7.556556e-03	6.672627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.857085e+00	9.133187e-01	5.789188e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.265505e+00	1.463035e+00	6.311654e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.330384e+00	1.525500e+00	5.348780e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.578847e+00	1.206444e+00	4.127398e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.139494e+00	7.455512e-01	3.566705e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.387964e+00	2.866909e-01	3.286001e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.703722e+00	8.431252e-02	3.195372e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.828380e+00	1.261159e-01	3.979955e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.093782e+00	1.490277e-01	3.397703e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.386960e+00	1.624874e-01	2.893537e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.925563e-01	7.120315e-02	1.908665e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.061017e-01	5.716240e-02	9.991536e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.371692e-02	6.317628e-03	6.986987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.799433e+01	1.590616e+01	7.152546e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.603221e+01	5.278712e+00	3.218109e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.500841e+01	2.785513e+00	1.879601e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.760583e+01	1.594010e+00	1.044592e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.103806e+01	3.861293e-01	1.611467e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.997237e+00	5.949756e-02	6.699181e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.641072e+00	1.386934e-01	4.333302e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.345624e+00	1.412857e-01	3.487490e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.508045e+00	2.632560e-01	3.999907e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.661095e+00	2.964475e-01	3.551154e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.108596e-01	1.710768e-01	2.369334e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.995596e-02	1.055019e-02	1.088113e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.167077e-01	1.593495e-01	2.988442e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.255981e+00	8.827241e-01	5.741097e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.819338e+00	2.930007e-01	1.604792e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.753215e+00	4.764943e-01	4.887674e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.676552e+00	3.319215e-01	5.563090e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.107874e-01	2.105389e-01	3.818980e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.948159e-01	8.334780e-02	1.937971e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.532640e-02	9.331721e-03	1.335428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.527912e+00	4.296546e-01	1.051575e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.144056e+00	7.628771e-01	1.374739e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.997564e+00	6.112258e-01	2.491972e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.568488e+00	3.043115e-01	3.395412e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.215315e-01	1.802865e-01	2.307731e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.157719e-01	6.526421e-02	1.373429e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.614709e-01	4.793127e-02	6.821957e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.974813e-03	3.706387e-03	4.811097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.167839e+00	9.663834e-01	3.095085e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.169769e+00	1.404148e+00	2.184802e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.730258e+00	1.093678e+00	4.518572e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.535475e+00	3.876603e-01	4.066092e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.113290e-02	2.234557e-02	2.996704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.197419e-02	2.220957e-02	5.318235e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.105353e-01	2.389835e-01	4.111433e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.384687e+00	6.297627e-01	7.340437e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.468921e+00	7.957081e-01	7.278684e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.439577e+00	6.727847e-01	3.404324e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.715437e+00	2.458187e-01	6.237930e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.425616e+00	3.337109e-01	1.467076e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.883016e+00	4.560115e-01	3.969401e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.196458e+00	3.738911e-01	4.695789e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.633776e+00	3.057157e-01	4.625309e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.086252e+00	2.683934e-01	3.702371e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.411224e-01	1.336153e-01	2.557930e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.316551e-01	8.546403e-02	1.364754e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.262372e-02	6.491860e-03	9.747715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.007440e-01	8.890104e-02	3.712219e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.439062e+00	5.580160e-01	1.494163e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.004378e+00	9.552579e-01	1.825544e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.227438e+00	9.993065e-01	1.345036e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.938579e+00	7.895372e-01	6.871234e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.003265e+00	4.032616e-01	9.429449e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.382724e+00	4.762281e-01	7.178177e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.630576e+00	5.315251e-01	2.028100e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.754168e+00	5.079661e-01	3.078648e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.002492e+00	3.751245e-01	3.234879e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.422961e+00	2.874008e-01	2.902479e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.281216e-01	2.417887e-01	2.309221e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.284433e-01	7.684539e-02	1.513620e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.869119e-01	6.568584e-02	9.450258e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.079746e-02	5.606444e-03	8.570438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.553688e-01	4.233071e-01	1.660881e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.041803e+00	1.173582e+00	4.245028e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.142436e+00	1.746578e+00	4.936709e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.557257e+00	1.717854e+00	3.290557e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.477842e+00	1.141499e+00	1.050947e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.312707e+00	8.339383e-01	1.614344e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.390900e+00	1.264833e+00	3.189900e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.435562e+00	1.094155e+00	4.617416e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.877026e+00	8.515274e-01	4.968420e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.774519e+00	4.659730e-01	4.080793e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.029650e+00	2.891666e-01	3.123891e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.299364e-02	1.532011e-02	1.826784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.874572e-01	3.979867e-01	2.720210e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.662560e+00	8.894447e-01	4.261212e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.960778e+00	1.753535e-01	1.262652e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.517348e+00	2.521871e-01	4.230268e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.744596e+00	1.969705e-01	5.046777e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.010535e+00	2.110015e-01	3.936875e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.843315e-01	7.569175e-02	2.248738e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.751733e-01	5.827760e-02	9.091125e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.510017e-03	4.566029e-03	4.646592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.751119e+00	1.905609e+00	1.362514e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.724633e+00	1.485032e+00	8.893117e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.686130e+00	2.107564e-01	1.306759e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.731798e+00	1.991598e-01	3.054111e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.113212e+00	2.188736e-01	3.375879e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.289424e+00	2.025575e-01	2.864369e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.261092e-01	9.531243e-02	2.043917e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.691936e-01	6.283480e-02	1.235745e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.081890e-02	9.814104e-03	1.405655e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.076276e+02	2.026618e+01	1.492482e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.041735e+01	1.743888e+00	1.563689e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.325455e+00	2.331478e-01	3.950253e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.696959e+00	4.532160e-02	3.070655e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.553758e+00	2.727107e-01	2.647315e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.726616e+00	2.660047e-01	3.622685e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.812279e-01	2.323341e-01	3.031402e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.529580e-02	1.624197e-02	2.107590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.732890e-01	3.136885e-01	2.419482e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.558759e+00	7.364093e-01	4.811996e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.265634e+00	8.395744e-01	5.085816e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.728280e+00	7.588947e-01	3.866989e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.002692e+00	4.820568e-01	1.793259e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.933203e+00	1.154992e-01	1.255815e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.702499e+00	1.566563e-01	2.563791e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.382557e+00	1.771420e-01	3.944583e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.966653e+00	1.799228e-01	4.282931e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.526920e+00	2.005014e-01	4.236646e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.069750e+00	2.086586e-01	3.539950e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.237567e-01	1.174186e-01	2.456262e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.188351e-01	7.690501e-02	1.321272e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.234936e-02	6.207237e-03	9.857784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.444157e+00	1.752211e+00	1.392596e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.519095e+00	2.030238e+00	1.264524e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.771029e+00	1.412486e+00	9.855406e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.434649e+00	7.955774e-01	6.391070e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.183994e+00	4.159516e-01	3.309999e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.334329e+00	5.756841e-02	9.552665e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.826245e+00	1.142748e-01	2.400768e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.430414e+00	1.475255e-01	3.588579e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.012596e+00	1.958579e-01	2.716221e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.396277e+00	1.801916e-01	2.578139e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.877508e-01	1.844226e-01	2.101658e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.550165e-01	7.512973e-02	1.340850e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.910813e-02	9.313707e-03	1.447271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.015083e+02	1.714422e+01	1.364076e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.032925e+01	3.209346e+00	4.025907e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.824983e+01	1.902757e+00	1.443418e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.184143e+01	6.182867e-01	8.421243e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.551426e+00	2.761902e-01	5.402821e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.194327e+00	1.324984e-01	3.974648e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.786590e+00	8.356108e-02	1.985805e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.036384e+00	1.288759e-01	1.432618e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.555101e+00	3.163137e-01	2.732783e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.984582e+00	3.261150e-01	3.676211e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.243406e+00	2.879492e-01	3.196708e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.943155e-02	1.861455e-02	2.291976e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.205465e-01	1.561444e-01	1.007160e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.129016e+00	8.597429e-01	2.854643e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.931576e+00	2.739241e-01	2.442374e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.906973e+00	2.337260e-01	6.144935e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.644791e+00	1.859138e-01	5.880771e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.594337e-01	5.454809e-02	3.389876e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.752951e-01	1.119238e-02	1.345599e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.436779e-02	1.458626e-02	6.170343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.067174e+00	4.500831e-01	3.962705e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.207710e+00	5.047967e-01	8.392827e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.677659e+00	2.506713e-01	3.631060e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.298911e+00	1.290044e-01	3.050434e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.800603e-01	4.092649e-02	1.769748e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.560516e-01	3.006551e-02	9.068859e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.236966e-01	2.882748e-02	3.743227e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.548117e-03	6.214635e-03	6.558882e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.536941e+00	1.145452e+00	1.136161e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.987391e+00	5.347957e-01	2.465307e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.495335e+00	3.537844e-01	4.982878e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.038731e+00	1.550243e-01	2.780845e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.629812e-02	1.185283e-02	1.246477e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.889818e-02	5.555140e-02	5.152807e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.317140e-01	2.764066e-01	2.055224e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.429764e+00	5.987409e-01	3.631241e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.515717e+00	8.523910e-01	2.746061e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.284113e+00	6.684855e-01	2.637460e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.801545e+00	2.886215e-01	2.967856e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.544606e+00	2.359085e-01	2.788774e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.911763e+00	2.093764e-01	5.513986e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.252993e+00	2.166558e-01	5.688782e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.553223e+00	1.750550e-01	4.822592e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.667315e-01	7.348466e-02	3.211608e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.713692e-01	4.343156e-02	2.066312e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.765078e-01	4.137988e-02	8.199711e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.825934e-02	6.641890e-03	4.003676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.090021e-01	1.595162e-01	2.293528e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.012956e+00	7.035938e-01	5.437888e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.714967e+00	1.021804e+00	8.476839e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.004496e+00	1.055436e+00	6.277612e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.495788e+00	7.062116e-01	1.814510e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.164987e+00	1.909838e-01	1.691276e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.491361e+00	3.149627e-01	2.577170e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.444813e+00	2.226254e-01	3.652353e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.499996e+00	2.738952e-01	4.091016e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.714537e+00	1.517959e-01	3.374805e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.146629e+00	1.075314e-01	2.698591e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.627511e-01	6.752187e-02	1.736639e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.461961e-01	5.167151e-02	1.034487e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.064073e-01	2.516967e-02	4.862987e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.560138e-02	5.068104e-03	2.383940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.744215e+00	1.176367e+00	1.755646e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.441813e+00	2.289629e+00	2.690336e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.098119e+01	2.309376e+00	2.022565e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.209939e+01	1.495389e+00	9.049859e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.058620e+01	4.190573e-01	5.143698e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.811832e+00	4.118277e-01	5.619496e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.157247e+00	6.591873e-01	5.651585e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.169154e+00	3.703843e-01	5.518450e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.996526e+00	2.718950e-01	4.334866e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.186189e+00	2.006457e-01	2.884607e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.216474e-01	1.092557e-01	1.688859e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.556234e-02	8.747039e-03	6.579806e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.196386e-01	2.519114e-01	1.587888e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.332502e+00	8.211688e-01	3.794240e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.352030e+00	3.661732e-01	3.969137e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.828178e+00	2.943171e-01	3.927578e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.789542e+00	1.952392e-01	5.637117e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.583987e-01	6.611568e-02	3.740817e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.590756e-01	3.629892e-02	1.744349e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.676080e-01	5.774027e-02	5.798696e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.211671e-03	7.361980e-03	1.641643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.322163e+00	1.085297e+00	7.673738e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.650846e+00	1.550274e+00	7.868167e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.136226e+00	4.190670e-01	2.690947e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.190566e+00	2.740016e-01	2.961107e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.009818e+00	2.311230e-01	3.925621e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.130424e+00	1.368659e-01	2.656157e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.070280e-01	3.915022e-02	1.619534e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.134984e-01	2.634406e-02	7.551786e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.496634e-02	8.426534e-03	6.478980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.256172e+01	1.601878e+01	1.029151e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.033678e+01	3.256183e+00	3.202694e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.903497e+00	1.255586e-01	9.142909e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.213889e+00	2.485796e-01	3.021927e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.274211e+00	3.350130e-01	3.671091e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.335230e+00	1.923753e-01	3.176279e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.658055e-01	1.084624e-01	1.951114e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.880882e-02	1.017609e-02	8.281177e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.320037e-01	2.651835e-01	2.044070e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.243667e+00	5.715729e-01	3.088325e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.927540e+00	7.545242e-01	3.121737e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.447009e+00	7.056492e-01	3.578040e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.995294e+00	6.634108e-01	1.845675e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.212307e+00	2.211884e-01	1.063947e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.097311e+00	2.556060e-01	1.347638e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.609507e+00	1.980030e-01	4.614773e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.075816e+00	1.925029e-01	4.734567e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.494365e+00	1.197024e-01	4.394269e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.988888e-01	9.708792e-02	3.201447e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.780176e-01	5.213130e-02	1.943327e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.733912e-01	3.804540e-02	8.139769e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.833659e-02	6.434916e-03	5.656623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.651977e+00	1.082459e+00	7.306774e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.534548e+00	1.556806e+00	6.796582e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.297272e+00	1.538721e+00	7.398269e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.142656e+00	1.083653e+00	5.217936e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.325044e+00	5.560992e-01	3.129583e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.344960e+00	1.375552e-01	2.436981e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.404112e+00	2.237403e-01	2.717843e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.644203e+00	1.973928e-01	2.922230e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.914756e+00	1.274556e-01	3.410236e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.241818e+00	1.053481e-01	2.660852e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.391606e-01	6.778945e-02	1.621879e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.722729e-01	3.668778e-02	8.318425e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.003992e-02	5.770567e-03	7.032876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.158523e+01	1.640936e+01	8.418623e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.856966e+01	4.667456e+00	3.966228e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.557045e+01	2.215588e+00	2.784011e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.670602e+01	8.322525e-01	1.389013e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.023902e+01	1.746419e-01	8.908283e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.676909e+00	3.287068e-01	3.017011e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.389843e+00	1.806468e-01	2.411874e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.077726e+00	1.633661e-01	3.362305e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.308736e+00	2.340438e-01	3.715434e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.576970e+00	2.274760e-01	3.268429e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.750487e-01	1.381596e-01	2.088339e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.689762e-02	1.070899e-02	9.230990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.932624e-01	1.833751e-01	3.191138e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.377062e+00	9.004878e-01	4.942756e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.741150e+00	3.060241e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.623946e+00	4.553312e-01	5.327234e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.634713e+00	3.412001e-01	5.572132e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.544941e-01	1.649028e-01	3.671535e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.706847e-01	8.913932e-02	1.855588e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.309927e-02	8.250948e-03	1.226342e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.737382e+00	4.675066e-01	1.033223e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.078003e+00	7.652982e-01	1.347930e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.892769e+00	5.832162e-01	2.927200e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.500445e+00	3.027238e-01	3.405692e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.814965e-01	1.266073e-01	2.246129e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.909143e-01	9.135702e-02	1.319467e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.507289e-01	3.327335e-02	6.580244e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.622938e-03	3.533828e-03	4.752924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.615013e+00	1.041568e+00	2.961468e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.081449e+00	1.399548e+00	2.141090e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.555050e+00	9.818843e-01	4.782093e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.445325e+00	3.685755e-01	4.058731e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.691258e-02	2.155665e-02	2.934211e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.984991e-02	2.848952e-02	5.333347e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.688346e-01	2.757033e-01	4.261116e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.491972e+00	6.701483e-01	8.490291e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.667001e+00	8.352244e-01	6.503458e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.521036e+00	6.427165e-01	2.563211e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.721510e+00	2.067633e-01	1.758382e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.338984e+00	3.423618e-01	2.769093e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.770393e+00	4.179412e-01	4.331299e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.158920e+00	4.154608e-01	4.948096e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.560415e+00	3.212652e-01	4.586060e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.015549e+00	2.138877e-01	3.572028e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.202994e-01	1.478025e-01	2.451116e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.116242e-01	7.774484e-02	1.321026e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.215991e-02	7.782555e-03	8.961527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.636676e-01	1.203610e-01	3.413569e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.577753e+00	6.229205e-01	1.642510e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.221278e+00	1.029189e+00	1.907980e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.509372e+00	1.053420e+00	1.253783e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.167394e+00	7.736347e-01	4.496451e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.958917e+00	3.587773e-01	1.501174e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.355280e+00	4.120430e-01	1.295492e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.556557e+00	5.866753e-01	2.357538e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.629419e+00	5.025684e-01	3.240920e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.966145e+00	4.125919e-01	3.359340e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.355548e+00	2.869991e-01	2.930594e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.817220e-01	1.884371e-01	2.203633e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.234263e-01	1.018243e-01	1.551650e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.600162e-01	5.461084e-02	9.000459e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.012080e-02	5.803848e-03	8.031732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.061179e+00	5.120843e-01	1.734486e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.450123e+00	1.333022e+00	4.463634e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.576217e+00	1.902836e+00	5.280788e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.106204e+00	1.806225e+00	2.888241e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.574310e+00	1.106612e+00	8.159943e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.345468e+00	8.859427e-01	1.434437e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.270217e+00	1.259263e+00	3.862624e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.311177e+00	1.156824e+00	4.968777e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.766349e+00	7.283940e-01	5.000870e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.700809e+00	4.793624e-01	4.213507e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.529971e-01	2.731499e-01	3.025143e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.040804e-02	1.445639e-02	1.737376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.688993e-01	4.415038e-01	2.688887e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.694772e+00	8.865023e-01	4.516003e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.993981e+00	1.402408e-01	1.431207e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.501064e+00	2.549309e-01	4.275589e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.703693e+00	2.528570e-01	5.164075e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.474397e-01	1.541955e-01	3.830529e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.505527e-01	9.186897e-02	2.130410e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.601109e-01	4.190824e-02	8.535745e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.576945e-03	3.713272e-03	4.244076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.252367e+00	2.095404e+00	1.313545e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.752586e+00	1.466458e+00	9.479934e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.660137e+00	1.888949e-01	1.449371e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.760400e+00	1.787589e-01	2.714545e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.074364e+00	2.310306e-01	3.359933e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.259780e+00	1.926298e-01	2.944544e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.837982e-01	1.100338e-01	1.984257e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.496286e-01	6.429660e-02	1.192423e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.945077e-02	7.857299e-03	1.381017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.133771e+02	2.119880e+01	1.644409e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.006794e+01	1.666149e+00	1.575877e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.327450e+00	2.670866e-01	2.808387e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.693437e+00	9.772436e-02	1.175160e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.485139e+00	2.292489e-01	2.843897e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.666161e+00	2.718348e-01	3.722885e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.387985e-01	2.102145e-01	3.001937e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.289588e-02	1.535149e-02	2.058004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.432174e-01	3.481138e-01	2.559852e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.654958e+00	7.636654e-01	4.648674e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.326257e+00	8.559730e-01	4.792065e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.795759e+00	7.431015e-01	3.515123e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.052921e+00	4.617815e-01	1.749632e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.877872e+00	9.585600e-02	1.842228e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.702583e+00	1.756281e-01	3.086110e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.352117e+00	2.127610e-01	3.996316e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.966215e+00	2.729301e-01	4.390517e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.478966e+00	1.903075e-01	4.185227e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.009843e+00	1.782822e-01	3.426048e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.919120e-01	1.120745e-01	2.324634e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.994864e-01	6.723671e-02	1.277013e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.205828e-02	7.076446e-03	9.102255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.024541e+00	1.947921e+00	1.275612e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.711193e+00	2.076783e+00	1.289833e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.958701e+00	1.421836e+00	9.197527e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.459314e+00	7.682456e-01	6.122270e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.150098e+00	3.220843e-01	3.833171e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.283099e+00	4.842199e-02	1.558320e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.762052e+00	1.174099e-01	2.935601e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.465953e+00	1.824632e-01	2.529452e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.975828e+00	2.352197e-01	2.834810e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.378964e+00	1.823799e-01	2.636884e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.358503e-01	1.384534e-01	2.047178e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.362541e-01	7.642868e-02	1.308316e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.788562e-02	9.866036e-03	1.406294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.072886e+02	1.794063e+01	1.371075e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.972370e+01	3.196939e+00	3.902904e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.770748e+01	1.225718e+00	1.281921e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.140691e+01	5.447069e-01	9.600986e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.790981e+00	2.771905e-01	3.301129e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.266951e+00	1.734633e-01	2.422173e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.714397e+00	6.826716e-02	1.219329e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.955053e+00	1.330730e-01	1.334995e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.519840e+00	2.725754e-01	3.222356e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.920777e+00	3.379749e-01	3.689512e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.192466e+00	2.765821e-01	3.256311e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.706154e-02	1.770928e-02	2.215454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.820195e-01	1.728577e-01	9.571206e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.250397e+00	8.998745e-01	2.782033e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.805252e+00	2.631641e-01	1.642020e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.849599e+00	2.374786e-01	5.506410e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.617272e+00	1.704158e-01	6.286705e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.905573e-01	5.507572e-02	3.525372e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.628649e-01	2.519591e-02	1.512713e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.373837e-02	1.224379e-02	5.877016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.270573e+00	4.835796e-01	3.715048e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.053866e+00	4.158260e-01	8.607507e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.647888e+00	2.401112e-01	3.757256e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.272373e+00	1.278093e-01	3.133563e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.318811e-01	4.503982e-02	1.727620e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.102525e-01	4.413459e-02	8.535049e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.153478e-01	3.639367e-02	2.956911e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.165844e-03	5.643213e-03	2.693912e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.861584e+00	1.196593e+00	1.119760e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.824744e+00	4.986512e-01	3.167690e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.434059e+00	3.423903e-01	5.067110e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.740446e-01	1.860744e-01	2.745949e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.316351e-02	1.116829e-02	1.308010e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.617009e-02	5.603733e-02	5.704649e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.660038e-01	2.862465e-01	1.787996e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.541688e+00	6.372800e-01	3.281852e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.574682e+00	7.730119e-01	3.705813e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.451775e+00	6.370130e-01	1.214577e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.777135e+00	3.211658e-01	7.225637e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.505456e+00	2.252536e-01	2.227381e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.855041e+00	1.953842e-01	5.222541e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.192674e+00	2.072782e-01	5.555741e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.497030e+00	1.570235e-01	4.939762e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.096395e-01	5.209948e-02	3.914945e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.409398e-01	5.699008e-02	2.004601e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.632722e-01	2.033387e-02	8.875329e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.853694e-02	8.285575e-03	3.489869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.721495e-01	1.928034e-01	2.239300e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.119443e+00	7.329638e-01	6.775342e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.939599e+00	1.068256e+00	7.697288e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.226349e+00	1.036294e+00	5.545873e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.570469e+00	6.908986e-01	1.970841e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.163274e+00	1.900896e-01	1.773449e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.402622e+00	3.135977e-01	2.065652e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.367284e+00	3.281814e-01	3.907732e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.453704e+00	1.950084e-01	3.739220e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.696533e+00	1.484523e-01	3.502628e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.132032e+00	1.023883e-01	2.586615e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.122832e-01	6.568037e-02	1.775189e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.108752e-01	4.177856e-02	1.021030e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.083818e-01	3.063734e-02	4.795395e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.470610e-02	4.735876e-03	2.588543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.951801e+00	1.199498e+00	2.099551e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.928543e+00	2.415770e+00	2.911337e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.159201e+01	2.496130e+00	1.938819e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.223726e+01	1.472778e+00	1.004394e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.057422e+01	5.554226e-01	4.337183e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.761409e+00	6.069665e-01	6.022125e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.998243e+00	5.900541e-01	5.943426e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.165951e+00	3.929713e-01	5.590417e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.864755e+00	2.403413e-01	4.139720e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.134944e+00	1.938248e-01	2.923613e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.142445e-01	1.283776e-01	1.722848e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.386739e-02	7.320583e-03	6.979480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.773256e-01	2.824637e-01	1.609927e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.416125e+00	8.593868e-01	3.640163e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.353008e+00	3.446373e-01	1.053211e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.766357e+00	2.509614e-01	4.105187e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.760671e+00	1.865472e-01	5.553569e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.244876e-01	5.689861e-02	4.170013e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.346541e-01	2.716932e-02	1.796302e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.557636e-01	4.582746e-02	5.570273e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.128607e-03	7.710206e-03	8.057370e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.655518e+00	1.223521e+00	6.288519e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.850381e+00	1.576655e+00	7.602082e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.110496e+00	3.982195e-01	2.487123e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.126864e+00	2.228579e-01	3.305999e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.007307e+00	2.176271e-01	3.958739e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.115860e+00	1.067501e-01	2.759833e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.707539e-01	4.045841e-02	1.616625e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.786745e-01	5.091649e-02	7.377434e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.295758e-02	9.812040e-03	4.605035e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.832786e+01	1.839902e+01	9.524020e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.054022e+01	3.142262e+00	3.113903e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.557857e+00	3.144735e-02	8.129965e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.051860e+00	2.721075e-01	2.555033e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.296583e+00	2.585519e-01	3.924107e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.244706e+00	2.053874e-01	3.068327e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.504197e-01	9.720711e-02	1.892934e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.822113e-02	9.038068e-03	8.189256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.713233e-01	2.766785e-01	1.942489e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.313038e+00	5.786330e-01	3.062855e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.976537e+00	7.444521e-01	2.914114e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.582807e+00	7.421914e-01	2.548781e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.009566e+00	5.305134e-01	1.678756e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.247395e+00	2.633257e-01	9.971300e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.087177e+00	1.786806e-01	1.522423e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.579942e+00	1.789202e-01	3.838119e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.037782e+00	1.891698e-01	4.673885e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.468632e+00	1.415926e-01	4.675715e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.367248e-01	6.023297e-02	3.799900e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.389377e-01	5.426816e-02	2.043830e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.551971e-01	2.080622e-02	9.203627e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.903564e-02	8.282000e-03	3.839517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.957564e+00	1.142629e+00	6.765038e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.911086e+00	1.938858e+00	6.403296e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.411549e+00	1.396628e+00	5.799478e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.156341e+00	9.596845e-01	4.332188e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.380510e+00	5.454148e-01	2.674374e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.308285e+00	1.063406e-01	2.973829e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.419698e+00	1.382958e-01	2.645581e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.599240e+00	1.673299e-01	3.237058e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.918881e+00	2.087698e-01	3.168935e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.208356e+00	9.428144e-02	2.587511e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.910336e-01	6.266300e-02	1.724786e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.524252e-01	3.836358e-02	8.272839e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.859886e-02	6.763426e-03	5.860254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.527851e+01	1.702189e+01	7.871249e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.863542e+01	4.643862e+00	3.532202e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.591653e+01	2.167432e+00	1.551678e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.661217e+01	8.188843e-01	1.419564e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.006936e+01	9.122170e-02	1.208937e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.494381e+00	8.674668e-02	4.779337e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.281686e+00	1.852849e-01	2.191177e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.189923e+00	2.696283e-01	2.652436e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.264827e+00	1.917864e-01	4.135843e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.478904e+00	1.877899e-01	3.145504e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.607225e-01	1.496896e-01	2.205468e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.606692e-02	7.977266e-03	9.998371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.080663e-01	2.421959e-01	3.179733e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.779036e+00	9.053927e-01	3.304897e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.529068e+00	3.711751e-01	1.074946e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.298235e+00	3.877577e-01	5.815543e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.378315e+00	2.329352e-01	4.978233e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.233818e-01	1.083947e-01	3.112438e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.025283e-01	6.593793e-02	1.534577e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.727114e-02	6.182048e-03	9.292906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.342408e+00	5.409561e-01	8.871644e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.828894e+00	7.107470e-01	8.118435e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.520197e+00	4.059779e-01	3.480366e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.334960e+00	2.236310e-01	3.122947e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.938662e-01	1.005116e-01	1.975858e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.527117e-01	5.599540e-02	1.179753e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.329687e-01	2.856984e-02	5.858998e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.010168e-03	2.477751e-03	3.908814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.919114e+00	1.156409e+00	2.550700e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.627261e+00	1.440197e+00	1.371303e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.057336e+00	7.231899e-01	5.068944e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.255663e+00	2.527896e-01	3.519939e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.843051e-02	1.704274e-02	2.526598e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.063325e-02	3.464577e-02	6.161117e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.252481e-01	3.573177e-01	4.460761e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.961859e+00	8.300801e-01	6.899998e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.163746e+00	8.917845e-01	5.096365e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.817823e+00	5.322625e-01	1.504588e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.711045e+00	2.172347e-01	8.668349e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.183516e+00	3.920025e-01	3.448606e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.485343e+00	3.347748e-01	4.972041e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.881575e+00	3.336456e-01	4.909978e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.341364e+00	2.191635e-01	4.285008e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.754150e-01	1.734414e-01	3.205022e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.131851e-01	9.083901e-02	2.101580e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.465089e-01	5.113825e-02	1.069530e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.553651e-02	4.143712e-03	6.853623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.595743e-01	1.631288e-01	4.864976e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.332972e+00	9.020952e-01	1.686807e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.190919e+00	1.245423e+00	1.534167e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.298803e+00	1.078696e+00	1.014510e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.523805e+00	6.321041e-01	1.730499e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.986941e+00	3.103554e-01	4.402354e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.161318e+00	4.991693e-01	1.894933e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.216625e+00	4.667698e-01	3.182015e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.368794e+00	4.059949e-01	3.468542e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.736567e+00	3.143050e-01	3.258374e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.196346e+00	2.001835e-01	2.674669e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.648802e-01	1.170690e-01	1.996312e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.582148e-01	6.849267e-02	1.366524e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.310878e-01	4.045952e-02	8.040379e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.616116e-02	3.777723e-03	6.739922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.262954e+00	6.063226e-01	2.146567e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.570513e+00	1.701211e+00	4.952277e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.459659e+00	2.272119e+00	4.763570e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.084006e+01	1.866720e+00	2.137102e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.027583e+01	8.717876e-01	3.252101e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.134708e+00	1.100374e+00	3.038841e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.858051e+00	1.275806e+00	4.657245e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.780077e+00	8.378644e-01	5.381923e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.341737e+00	5.486275e-01	4.629033e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.435146e+00	2.940955e-01	3.641175e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.604620e-01	2.248228e-01	2.768960e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.329005e-02	1.043507e-02	1.493133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.048788e+00	5.214272e-01	2.607008e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.894502e+00	8.560419e-01	3.963740e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.047486e+00	1.427155e-01	1.330476e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.397037e+00	2.425181e-01	5.035892e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.531247e+00	1.912158e-01	4.973348e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.367201e-01	9.981560e-02	3.399962e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.944460e-01	6.530006e-02	1.869797e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.256373e-01	3.641509e-02	6.805737e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.988843e-03	2.571191e-03	2.913277e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.623793e+00	2.444861e+00	1.259348e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.675306e+00	1.249413e+00	8.216687e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.553156e+00	1.117067e-01	1.017075e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.781074e+00	2.044072e-01	3.498203e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.023409e+00	1.764800e-01	3.427878e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.164029e+00	1.465958e-01	2.735880e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.254795e-01	6.754002e-02	1.780926e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.200148e-01	4.969561e-02	1.088637e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.484165e-02	6.481287e-03	1.181701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.212980e+02	2.156234e+01	1.450731e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.922880e+01	1.231771e+00	8.735438e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.375699e+00	2.300405e-01	3.212977e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.686388e+00	6.992033e-02	2.377460e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.502298e+00	1.868015e-01	2.963608e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.568318e+00	2.343452e-01	3.520568e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.532179e-01	1.643957e-01	2.679276e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.652907e-02	1.219781e-02	1.791284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.352103e-01	3.924801e-01	2.427235e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.901031e+00	8.547693e-01	4.763837e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.628411e+00	9.258607e-01	4.325663e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.029904e+00	7.427614e-01	3.056544e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.178443e+00	3.821357e-01	1.277937e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.992737e+00	1.282416e-01	1.142014e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.661501e+00	1.816990e-01	3.921078e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.288867e+00	2.089978e-01	4.157214e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.802052e+00	1.927738e-01	4.487223e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.339957e+00	1.929878e-01	4.089514e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.879038e-01	1.239517e-01	3.190182e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.050441e-01	7.141422e-02	2.067047e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.401183e-01	4.405836e-02	1.063972e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.567985e-02	3.987370e-03	7.049769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.332313e+00	2.441155e+00	1.232702e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.690120e+00	2.194376e+00	1.256550e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.217028e+00	1.319375e+00	7.377122e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.396786e+00	6.084211e-01	5.759972e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.057169e+00	2.314860e-01	1.876845e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.244492e+00	5.929306e-02	1.682383e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.867686e+00	2.058451e-01	2.981944e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.417340e+00	1.602962e-01	3.414428e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.879403e+00	2.049011e-01	2.913726e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.265839e+00	1.825627e-01	2.577334e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.451670e-01	8.026202e-02	1.888244e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.915107e-01	5.758179e-02	1.193418e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.099999e-02	5.463470e-03	1.190588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.174715e+02	1.856762e+01	1.208186e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.917454e+01	2.518545e+00	2.917459e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.735771e+01	9.399285e-01	1.280699e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.154458e+01	4.271965e-01	4.639978e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.718141e+00	1.884870e-01	2.914382e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.181222e+00	1.735100e-01	2.834238e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.700463e+00	1.160335e-01	2.356454e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.962849e+00	9.945741e-02	1.162361e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.475773e+00	2.364009e-01	3.154871e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.751551e+00	2.620551e-01	3.568765e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.064954e+00	1.978244e-01	2.962545e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.869751e-02	1.381288e-02	1.950088e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.337307e-01	2.187405e-01	1.150447e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.582845e+00	9.290795e-01	1.999600e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.742904e+00	1.474950e-01	1.317843e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.501347e+00	1.947020e-01	6.574048e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.397533e+00	1.263569e-01	5.234175e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.186570e-01	4.399411e-02	2.940618e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.015201e-01	1.012723e-02	1.163730e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.784002e-02	1.254837e-02	3.819365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.773842e+00	5.552797e-01	3.322265e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.742464e+00	2.967062e-01	5.212677e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.283283e+00	2.010781e-01	4.094565e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.173323e+00	9.116826e-02	2.931073e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.022869e-01	4.553976e-02	1.596356e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.058002e-01	1.007512e-02	8.701289e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.170732e-01	2.568487e-02	2.767422e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.808932e-03	5.138422e-03	6.143865e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.079790e+01	1.270629e+00	9.299506e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.036968e+00	4.849120e-01	3.044831e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.250845e+00	2.657317e-01	4.904334e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.332452e-01	1.199654e-01	2.666975e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.056213e-02	1.207248e-02	1.196226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.808028e-02	5.562526e-02	5.342534e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.516363e-01	3.316897e-01	2.071425e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.827086e+00	7.535047e-01	3.030932e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.010361e+00	9.052321e-01	2.355855e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.692028e+00	5.848726e-01	9.728729e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.846386e+00	1.034809e-01	1.388380e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.363227e+00	2.433799e-01	3.641991e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.637561e+00	1.953338e-01	5.949429e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.939183e+00	1.510717e-01	5.285168e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.291018e+00	7.407164e-02	4.760788e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.266145e-01	6.452756e-02	2.917151e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.806624e-01	3.683179e-02	1.714162e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.280693e-01	3.650713e-02	7.199013e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.475300e-02	6.065375e-03	3.407301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.433315e-01	2.284891e-01	2.266942e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.615243e+00	9.292509e-01	7.447667e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.893917e+00	1.351030e+00	6.188924e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.842973e+00	1.252098e+00	3.201589e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.838304e+00	5.176774e-01	1.913945e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.164031e+00	1.418660e-01	2.037422e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.079867e+00	2.343319e-01	4.101971e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.076369e+00	2.668177e-01	4.449672e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.158440e+00	1.499132e-01	3.796784e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.534894e+00	1.178457e-01	3.206346e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.024697e+00	5.760579e-02	2.614998e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.695246e-01	5.343482e-02	1.643463e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.949683e-01	3.351766e-02	9.785656e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.903071e-01	2.824413e-02	4.503851e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.362862e-02	4.259023e-03	2.468112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.490589e+00	1.423504e+00	2.293391e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.721018e+00	3.003264e+00	2.740885e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.334284e+01	2.712618e+00	1.704504e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.329102e+01	1.419491e+00	5.138705e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.028163e+01	3.589550e-01	6.540250e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.062562e+00	6.213725e-01	5.966106e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.534243e+00	4.883648e-01	6.454355e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.803906e+00	2.998648e-01	5.379077e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.699232e+00	1.827343e-01	4.466865e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.060450e+00	1.587848e-01	2.729631e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.172176e-01	8.414289e-02	1.744478e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.361318e-02	6.395087e-03	7.074347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.903359e-01	3.420848e-01	1.778084e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.679604e+00	9.147780e-01	3.272214e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.389669e+00	2.066961e-01	7.746011e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.616971e+00	2.507537e-01	4.942753e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.610795e+00	1.566466e-01	5.459826e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.590205e-01	5.762697e-02	3.456461e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.842876e-01	1.147203e-02	1.608958e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.332142e-01	5.492688e-02	4.546412e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.268283e-03	6.566878e-03	1.253782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.597422e+00	1.615499e+00	7.646985e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.290827e+00	1.626426e+00	8.205017e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.839387e+00	2.446375e-01	3.428990e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.977785e+00	2.688233e-01	3.585150e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.932211e+00	2.125721e-01	3.928146e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.064611e+00	9.829754e-02	2.636966e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.582718e-01	3.077357e-02	1.504837e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.753372e-01	1.922128e-02	7.339142e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.152623e-02	8.902185e-03	3.941185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.011687e+02	1.960686e+01	9.923980e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.799789e+01	2.746882e+00	2.492347e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.864762e+00	1.390173e-01	6.093847e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.990388e+00	2.563188e-01	2.799698e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.324002e+00	2.423970e-01	4.147274e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.236624e+00	1.593722e-01	3.042477e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.502104e-01	7.586647e-02	2.017663e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.606539e-02	8.612271e-03	7.682459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.936202e-01	2.904928e-01	1.873250e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.467512e+00	6.434220e-01	3.326698e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.205161e+00	8.313779e-01	3.127426e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.791977e+00	7.559926e-01	3.049163e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.258500e+00	5.487445e-01	1.112744e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.316945e+00	2.025303e-01	1.298308e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.027871e+00	2.237067e-01	2.182341e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.465922e+00	1.728243e-01	4.733650e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.906362e+00	1.660029e-01	4.885021e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.329263e+00	9.272019e-02	4.375313e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.634917e-01	5.513606e-02	3.062302e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.936451e-01	4.062032e-02	1.751581e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.284499e-01	3.659539e-02	7.254751e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.524518e-02	6.004022e-03	3.816040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.634509e+00	1.487889e+00	7.048387e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.837503e+00	1.995619e+00	8.515033e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.041848e+00	1.476357e+00	7.900730e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.483843e+00	1.019078e+00	4.828441e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.321729e+00	4.738860e-01	1.485766e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.119421e+00	6.280122e-02	3.680388e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.237867e+00	2.222967e-01	2.367901e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.467889e+00	1.509571e-01	3.888743e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.823106e+00	1.401627e-01	3.265551e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.147813e+00	7.867253e-02	2.732488e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.700773e-01	4.774383e-02	1.601731e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.358152e-01	2.843264e-02	7.943857e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.693274e-02	6.044173e-03	5.767359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.698684e+01	1.707942e+01	8.356821e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.975899e+01	4.748051e+00	2.198916e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.406018e+01	1.979100e+00	2.504603e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.544761e+01	7.080429e-01	1.350421e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.616190e+00	1.929285e-02	6.406213e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.108931e+00	1.146628e-01	2.752848e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.088895e+00	1.496354e-01	2.615500e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.032019e+00	2.369747e-01	2.703675e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.243398e+00	1.652564e-01	4.195255e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.446326e+00	1.380196e-01	3.591699e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.371059e-01	1.242085e-01	2.164640e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.324088e-02	9.930749e-03	9.246117e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.542242e-01	2.513718e-01	3.264430e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.864024e+00	8.176424e-01	2.594789e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.338838e+00	3.546882e-01	1.459021e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.181974e+00	3.863913e-01	5.489975e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.277731e+00	1.948255e-01	4.490991e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.841098e-01	1.039867e-01	2.884505e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.944374e-01	5.612598e-02	1.455249e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.483746e-02	4.356696e-03	7.780183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.654106e+00	5.405455e-01	8.607927e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.630185e+00	6.465643e-01	6.093155e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.388555e+00	4.194674e-01	3.433230e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.233091e+00	1.872865e-01	2.883554e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.711368e-01	1.121713e-01	1.886936e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.332784e-01	3.868108e-02	1.139432e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.370702e-01	3.865197e-02	6.233826e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.191207e-03	1.466602e-03	6.790936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.527467e+00	1.192990e+00	2.502818e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.283487e+00	1.509219e+00	1.003418e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.869861e+00	6.507515e-01	5.024299e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.220963e+00	2.673028e-01	3.538368e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.401580e-02	1.386843e-02	2.458693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.007876e-02	4.665281e-02	8.449274e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.420517e-01	4.400944e-01	4.985288e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.281029e+00	8.680733e-01	7.366574e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.323173e+00	7.883784e-01	4.805184e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.785617e+00	3.824971e-01	8.334894e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.587664e+00	2.678893e-01	9.238981e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.019573e+00	4.352218e-01	3.526212e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.361900e+00	3.619096e-01	4.636426e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.774727e+00	3.027743e-01	4.600220e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.260879e+00	2.026279e-01	3.962629e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.266766e-01	1.482009e-01	3.004408e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.878526e-01	8.897453e-02	1.967476e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.225065e-01	3.285985e-02	9.236003e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.556132e-02	4.759720e-03	6.299483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.730054e-01	1.947221e-01	6.098356e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.796020e+00	9.806754e-01	1.910827e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.748631e+00	1.275323e+00	1.597935e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.582098e+00	9.855463e-01	7.429555e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.546151e+00	5.400835e-01	1.329447e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.888913e+00	4.151211e-01	3.957593e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.983515e+00	5.416523e-01	1.756388e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.045646e+00	4.919962e-01	3.014557e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.256740e+00	3.503960e-01	3.333851e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.656481e+00	3.059234e-01	3.108510e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.132267e+00	1.714715e-01	2.554242e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.524231e-01	1.317576e-01	1.969376e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.457976e-01	7.719569e-02	1.337134e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.027743e-01	1.828845e-02	7.908450e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.606684e-02	4.066893e-03	6.701971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.602468e+00	7.454263e-01	2.614622e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.467150e+00	1.922460e+00	5.414774e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.308231e+00	2.373232e+00	4.996352e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.117742e+01	1.788504e+00	1.861515e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.046952e+01	9.038728e-01	2.970172e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.008520e+00	1.347962e+00	3.285531e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.456418e+00	1.109228e+00	4.481049e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.586358e+00	8.139565e-01	5.353427e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.275276e+00	5.093189e-01	4.660794e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.394029e+00	3.494774e-01	3.713200e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.501457e-01	1.559760e-01	2.513344e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.442597e-02	1.117539e-02	1.598998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.258765e+00	5.629589e-01	2.933643e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.029254e+00	7.848409e-01	3.149119e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.923954e+00	1.834861e-01	1.516905e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.293437e+00	2.201277e-01	4.580024e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.449991e+00	1.890444e-01	4.636446e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.838578e-01	9.054492e-02	3.132709e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.701709e-01	5.367567e-02	1.735811e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.252961e-01	3.750022e-02	6.701499e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.781435e-03	1.859584e-03	4.919357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.805421e+00	2.516133e+00	1.374833e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.821422e+00	1.112769e+00	7.643290e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.420912e+00	1.368072e-01	1.058981e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.675888e+00	1.813998e-01	3.308500e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.938239e+00	2.014450e-01	3.316232e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.100002e+00	1.162295e-01	2.578031e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.023860e-01	8.422401e-02	1.704762e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.976623e-01	3.802550e-02	1.033440e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.288094e-02	5.040357e-03	1.093095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.323296e+02	2.127767e+01	1.484272e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.865775e+01	1.275705e+00	5.738883e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.149651e+00	2.360666e-01	3.230795e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.586484e+00	7.792352e-02	1.121606e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.332532e+00	1.518736e-01	3.366693e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.516925e+00	2.372054e-01	3.536666e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.200154e-01	1.654848e-01	2.648171e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.453707e-02	9.509780e-03	1.722221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.071282e-01	4.651379e-01	2.641516e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.175310e+00	9.189280e-01	5.281386e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.840383e+00	8.819849e-01	4.880123e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.183529e+00	6.436404e-01	1.846988e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.091567e+00	2.520312e-01	1.410960e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.881113e+00	1.491406e-01	1.150840e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.573623e+00	1.785122e-01	3.137698e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.159111e+00	1.788261e-01	4.423912e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.736117e+00	1.810855e-01	4.258361e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.267549e+00	1.855524e-01	3.825950e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.477913e-01	1.172477e-01	3.002069e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.893248e-01	7.407999e-02	1.942867e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.190786e-01	2.711100e-02	9.313032e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.558246e-02	4.328127e-03	6.489427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.513603e+00	2.513636e+00	1.331990e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.389950e+00	2.119089e+00	1.321899e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.434278e+00	1.170159e+00	7.346849e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.343629e+00	5.101100e-01	4.739567e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.975391e+00	1.844722e-01	1.453209e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.158064e+00	8.128290e-02	6.589578e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.724689e+00	1.386803e-01	2.502875e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.325455e+00	1.417294e-01	2.822684e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.809402e+00	1.591197e-01	2.817695e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.212409e+00	1.652216e-01	2.463146e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.256036e-01	9.841940e-02	1.829654e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.761307e-01	6.000495e-02	1.164975e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.879864e-02	4.577437e-03	1.062033e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.262615e+02	1.835919e+01	1.222204e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.823255e+01	2.334627e+00	2.630536e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.719518e+01	8.937327e-01	6.870117e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.141192e+01	5.522878e-01	3.562920e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.425837e+00	1.930971e-01	2.979027e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.000562e+00	1.019760e-01	2.872059e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.592163e+00	8.127213e-02	1.264940e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.848276e+00	7.860402e-02	1.033568e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.364908e+00	1.840773e-01	3.255767e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.720568e+00	2.864856e-01	3.572410e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.002264e+00	1.760038e-01	2.751436e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.823200e-02	1.466667e-02	2.026513e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.886316e-01	2.269698e-01	9.563954e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.776095e+00	8.572292e-01	2.034098e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.495041e+00	1.057797e-01	1.173041e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.301396e+00	2.129805e-01	5.900076e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.312207e+00	9.062136e-02	5.012933e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.624647e-01	6.551693e-02	2.545107e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.740250e-01	1.973186e-02	1.133378e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.634065e-02	1.215321e-02	3.717792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.119935e+00	5.245733e-01	3.089654e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.422472e+00	1.796830e-01	4.460840e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.185435e+00	1.823175e-01	3.843121e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.114530e+00	8.362762e-02	2.612165e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.693032e-01	5.673333e-02	1.438929e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.843253e-01	1.369529e-02	7.967954e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.603270e-02	3.968196e-02	2.360940e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.175100e-03	6.070481e-03	7.940019e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.138268e+01	1.204500e+00	9.624255e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.644422e+00	4.694767e-01	2.813945e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.109297e+00	2.960128e-01	4.536847e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.924227e-01	1.118314e-01	2.411889e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.704138e-02	1.345448e-02	1.133819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.231102e-01	7.499741e-02	7.023374e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.538832e-01	4.060251e-01	2.148400e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.131890e+00	7.679471e-01	3.324611e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.221811e+00	8.283965e-01	2.171968e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.760040e+00	4.902981e-01	1.139610e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.677157e+00	1.820833e-01	1.345877e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.142428e+00	1.656658e-01	4.633226e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.477271e+00	2.312157e-01	5.705006e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.817657e+00	1.499694e-01	4.920907e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.231860e+00	1.111388e-01	4.057268e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.693682e-01	5.500339e-02	2.791548e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.474037e-01	2.638327e-02	1.481023e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.150639e-01	4.389950e-02	6.148443e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.363404e-02	6.147036e-03	2.547170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.200015e-01	2.703889e-01	2.957947e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.450824e+00	1.070692e+00	8.140288e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.548655e+00	1.275453e+00	6.851661e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.228334e+00	1.022678e+00	2.977405e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.761013e+00	3.589640e-01	1.367953e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.871987e+00	1.125210e-01	2.169927e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.846021e+00	2.676630e-01	3.735706e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.847530e+00	2.111223e-01	3.854501e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.073615e+00	1.804963e-01	3.548440e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.447478e+00	1.544034e-01	2.852886e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.686296e-01	9.585594e-02	2.159239e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.227035e-01	3.710954e-02	1.443416e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.643682e-01	3.020443e-02	8.590579e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.825180e-01	3.837381e-02	3.985872e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.225133e-02	4.759406e-03	2.320119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.510507e+00	1.787194e+00	2.803904e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.149335e+01	3.294393e+00	3.007144e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.443469e+01	2.550738e+00	1.590732e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.324200e+01	1.112112e+00	4.684421e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.000282e+01	3.144851e-01	6.200748e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.694399e+00	5.259513e-01	5.672026e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.277835e+00	4.594618e-01	6.249282e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.664860e+00	3.689495e-01	5.134449e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.651048e+00	2.141296e-01	3.682936e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.004848e+00	1.501177e-01	2.533137e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.683275e-01	1.084904e-01	1.552389e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.094440e-02	8.180410e-03	5.844321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.373404e-01	3.687919e-01	1.775949e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.946822e+00	8.903748e-01	3.469737e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.302455e+00	1.065598e-01	1.271501e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.435325e+00	2.640544e-01	5.080149e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.511368e+00	1.537445e-01	4.959572e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.071353e-01	6.357698e-02	3.027137e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.653764e-01	1.666116e-02	1.502540e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.179458e-01	4.861867e-02	4.076103e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.069327e-03	6.697831e-03	1.008104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.471635e+00	1.744339e+00	6.980351e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.822741e+00	1.527663e+00	8.329339e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.695247e+00	1.042270e-01	4.772691e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.785325e+00	2.336330e-01	3.610520e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.846307e+00	2.577915e-01	3.581840e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.004613e+00	7.969197e-02	2.351085e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.258421e-01	4.713005e-02	1.319943e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.594169e-01	1.895710e-02	7.028723e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.884455e-02	1.067575e-02	4.093517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.137370e+02	1.946012e+01	1.028069e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.765222e+01	1.866902e+00	2.473829e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.296339e+00	9.621284e-02	5.492567e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.756120e+00	2.577220e-01	2.543530e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.224650e+00	2.310647e-01	3.645724e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.213077e+00	1.718885e-01	2.855015e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.000893e-01	1.182629e-01	1.664069e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.328244e-02	1.075013e-02	7.271667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.403833e-01	3.604112e-01	1.794953e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.708872e+00	6.976879e-01	3.188143e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.455470e+00	8.213814e-01	3.139939e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.990032e+00	7.047574e-01	3.010686e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.297472e+00	4.268759e-01	9.151070e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.213904e+00	1.117644e-01	1.408803e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.844861e+00	1.797614e-01	3.142817e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.358209e+00	1.880647e-01	4.357167e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.790515e+00	1.487634e-01	4.506731e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.279004e+00	1.245049e-01	4.162620e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.202176e-01	5.888167e-02	2.695882e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.586973e-01	3.248274e-02	1.519484e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.151762e-01	4.211815e-02	6.186174e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.416109e-02	6.260552e-03	2.668759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.607997e+00	1.776153e+00	7.473241e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.738700e+00	2.008174e+00	7.670058e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.582264e+00	1.427340e+00	6.954113e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.465031e+00	7.962000e-01	6.192402e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.251432e+00	2.913506e-01	3.511723e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.970593e+00	4.016135e-02	3.325482e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.057231e+00	1.510097e-01	2.937237e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.361094e+00	1.852569e-01	3.118428e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.735077e+00	1.429719e-01	3.000900e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.118824e+00	1.079114e-01	2.248368e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.405993e-01	4.677328e-02	1.467970e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.139484e-01	3.761791e-02	6.950471e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.459607e-02	8.143135e-03	4.327136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.080186e+02	1.855526e+01	7.915710e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.884122e+01	3.615604e+00	4.338128e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.344956e+01	1.205554e+00	2.028262e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.491326e+01	4.030792e-01	1.616422e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.170775e+00	2.307193e-02	9.255284e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.041035e+00	2.204435e-01	3.944392e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.022514e+00	1.573342e-01	2.770621e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.882903e+00	1.607649e-01	2.599333e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.104757e+00	2.191279e-01	3.505175e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.392095e+00	2.287417e-01	2.911336e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.777868e-01	1.141097e-01	1.901505e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.193766e-02	9.130777e-03	8.540580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.263878e+00	3.561334e-01	3.476921e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.056309e+00	7.955311e-01	2.060556e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.043542e+00	4.196861e-01	4.389999e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.805293e+00	2.861554e-01	5.815623e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.083441e+00	1.705483e-01	4.291225e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.889414e-01	8.035951e-02	2.519536e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.516919e-01	5.008627e-02	1.176845e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.118374e-02	3.747517e-03	6.803213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.344928e+00	6.417060e-01	7.196261e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.128521e+00	5.140213e-01	3.271535e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.059468e+00	2.945411e-01	3.929059e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.091812e+00	1.530782e-01	2.749834e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.688333e-01	1.039513e-01	1.618097e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.170842e-01	4.565863e-02	9.472778e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.099064e-01	2.006874e-02	4.901318e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.331471e-03	2.068121e-03	3.771405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.008124e+01	1.326700e+00	1.917391e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.288223e+00	1.163300e+00	2.045164e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.494499e+00	4.357330e-01	5.055750e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.069017e+00	2.080086e-01	2.963908e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.521186e-02	1.478376e-02	2.153385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.330114e-02	4.958156e-02	9.583083e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.067160e+00	5.824608e-01	6.094797e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.741193e+00	1.067013e+00	6.841647e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.841555e+00	8.470939e-01	3.978898e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.011402e+00	2.546972e-01	9.550031e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.463911e+00	2.948490e-01	3.294844e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.749388e+00	4.323681e-01	4.868752e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.054170e+00	2.904633e-01	5.224850e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.552387e+00	2.602342e-01	4.756726e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.069831e+00	1.758771e-01	3.768470e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.070385e-01	1.254394e-01	2.678332e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.150548e-01	6.427134e-02	1.718581e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.920525e-01	4.338398e-02	8.585558e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.141072e-02	3.388238e-03	5.196802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.995721e-01	3.257687e-01	7.788173e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.720858e+00	1.397428e+00	2.120703e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.730797e+00	1.499386e+00	1.234965e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.325932e+00	9.834237e-01	4.299873e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.833688e+00	3.908126e-01	8.716126e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.689345e+00	3.857335e-01	2.461291e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.707639e+00	4.646314e-01	3.197494e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.730729e+00	4.332690e-01	3.833138e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.010002e+00	3.279694e-01	3.646638e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.398207e+00	1.951016e-01	3.007232e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.749979e-01	1.483437e-01	2.368812e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.424922e-01	1.020734e-01	1.747347e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.918724e-01	6.531047e-02	1.177848e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.032418e-01	3.803468e-02	6.639692e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.364495e-02	3.682812e-03	5.558069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.091054e+00	9.850268e-01	3.024685e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.192045e+00	2.541902e+00	6.190015e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.183749e+01	2.829454e+00	4.163895e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.281791e+01	1.708763e+00	1.045093e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.061774e+01	1.197332e+00	2.458249e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.443356e+00	1.214107e+00	4.978792e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.880340e+00	1.055582e+00	5.880737e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.073817e+00	5.737420e-01	5.480686e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.004941e+00	3.490643e-01	4.443353e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.216713e+00	2.497222e-01	3.238812e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.562854e-01	1.558114e-01	2.230436e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.632591e-02	9.966810e-03	1.302507e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.444475e+00	7.139914e-01	4.097634e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.088265e+00	7.594194e-01	3.315075e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.058017e+00	2.714321e-01	2.330182e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.166803e+00	2.278914e-01	5.617680e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.290975e+00	1.801385e-01	4.717379e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.131290e-01	8.231164e-02	2.924957e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.254813e-01	5.189341e-02	1.503588e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.700165e-02	2.317047e-02	5.380113e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.621316e-03	1.699607e-03	1.993402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.013644e+01	3.188428e+00	1.816509e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.349981e+00	9.243736e-01	6.503407e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.507199e+00	1.661716e-01	1.839309e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.781068e+00	2.051126e-01	3.908605e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.847499e+00	1.867695e-01	3.590275e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.976622e-01	1.352880e-01	2.496473e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.445945e-01	8.262748e-02	1.577721e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.918946e-01	2.911698e-02	9.333184e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.059274e-02	5.176751e-03	1.012996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.374262e+02	2.287129e+01	1.666956e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.845238e+01	1.095679e+00	5.029825e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.279313e+00	1.333780e-01	4.460377e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.620741e+00	8.250477e-02	1.169482e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.304880e+00	1.676246e-01	3.596274e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.467711e+00	2.159398e-01	3.493393e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.130340e-01	1.472459e-01	2.174673e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.906869e-02	1.022151e-02	1.526966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.413928e-01	5.120321e-01	3.489472e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.379544e+00	1.062614e+00	6.238662e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.093292e+00	1.034173e+00	4.791938e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.345630e+00	6.905304e-01	1.722502e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.275503e+00	2.146444e-01	9.987022e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.931788e+00	2.011362e-01	2.638931e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.609746e+00	2.495593e-01	4.360283e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.078892e+00	1.893398e-01	5.368995e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.599238e+00	2.055049e-01	4.679949e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.122250e+00	1.501712e-01	3.813001e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.451556e-01	1.040397e-01	2.790077e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.291633e-01	6.544151e-02	1.789583e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.871848e-01	3.967053e-02	8.549418e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.142932e-02	3.215142e-03	5.347489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.911368e+00	3.207254e+00	1.932411e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.993529e+00	2.404632e+00	1.257617e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.310846e+00	1.051057e+00	8.555675e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.155489e+00	3.895500e-01	2.856340e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.003012e+00	1.318997e-01	1.081778e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.233452e+00	1.545010e-01	2.015931e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.781530e+00	1.560258e-01	4.207279e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.327707e+00	1.940589e-01	3.461833e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.707923e+00	1.913523e-01	3.098789e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.088141e+00	1.251561e-01	2.441144e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.532567e-01	9.528726e-02	1.697002e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.427211e-01	6.120914e-02	1.022898e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.584268e-02	5.674005e-03	9.935966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.340823e+02	2.003733e+01	1.531498e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.732272e+01	1.787419e+00	8.891023e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.734511e+01	8.975073e-01	4.866302e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.151333e+01	5.479309e-01	5.652191e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.498807e+00	2.165173e-01	4.556525e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.199017e+00	3.182811e-02	3.010088e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.629541e+00	1.584533e-01	9.779543e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.735185e+00	7.135325e-02	1.794715e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.262334e+00	2.145075e-01	3.391933e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.636049e+00	2.247139e-01	3.590173e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.408742e-01	1.531224e-01	2.637730e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.809025e-02	1.429395e-02	1.656913e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.125983e+00	3.318581e-01	1.623204e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.968068e+00	8.670683e-01	1.931298e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.285517e+00	1.987771e-01	3.981528e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.029085e+00	2.264785e-01	6.798729e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.136335e+00	1.219192e-01	4.691920e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.539139e-01	2.985023e-02	2.576237e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.329109e-01	1.909035e-02	9.668941e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.167066e-02	1.100150e-02	2.707555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.562395e+00	6.565211e-01	3.121977e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.125303e+00	1.546475e-01	1.031191e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.979142e+00	1.673434e-01	4.290328e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.004879e+00	8.075372e-02	2.702158e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.157909e-01	5.251379e-02	1.472054e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.562905e-01	1.697254e-02	7.616234e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.161523e-02	2.294828e-02	2.859149e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.416245e-03	4.340166e-03	7.804558e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.216886e+01	1.353722e+00	8.277381e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.034930e+00	3.792523e-01	4.397996e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.978056e+00	2.434181e-01	4.650462e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.964543e-01	1.272140e-01	2.550492e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.480665e-02	9.175204e-03	1.162015e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.049507e-01	6.685627e-02	6.540171e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.535394e-01	4.998769e-01	3.126723e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.480086e+00	9.936357e-01	4.141753e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.638624e+00	9.302200e-01	3.115263e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.014917e+00	4.198550e-01	1.628877e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.740798e+00	3.047597e-01	2.627268e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.939125e+00	2.613764e-01	5.979603e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.218502e+00	2.478659e-01	5.958609e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.607590e+00	1.747930e-01	5.266472e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.081866e+00	8.449797e-02	4.257923e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.650782e-01	5.630917e-02	2.636836e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.700303e-01	3.430934e-02	1.683600e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.748906e-01	4.500104e-02	6.395877e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.024533e-02	5.722431e-03	3.098920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.823656e-01	4.025943e-01	3.468838e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.189503e+00	1.549888e+00	9.714712e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.385125e+00	1.665149e+00	7.498207e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.527789e+00	9.058650e-01	4.440380e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.897760e+00	2.781556e-01	3.636265e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.786787e+00	2.600502e-01	3.553160e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.627050e+00	3.060911e-01	4.600345e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.630370e+00	2.440565e-01	4.605614e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.883792e+00	1.498234e-01	3.963823e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.299161e+00	1.072928e-01	3.411833e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.884538e-01	9.098139e-02	2.235740e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.449463e-01	3.664883e-02	1.655443e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.350040e-01	4.287426e-02	9.125138e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.578979e-01	2.380790e-02	4.279067e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.059796e-02	4.090298e-03	2.903424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.335719e+00	2.256811e+00	2.852506e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.337589e+01	4.112059e+00	2.778007e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.586047e+01	2.881897e+00	1.644817e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.383855e+01	1.171927e+00	5.768408e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.689818e+00	5.950572e-01	8.180364e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.186729e+00	5.137574e-01	7.102107e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.900697e+00	3.652594e-01	6.904855e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.513520e+00	2.461142e-01	5.416862e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.516344e+00	2.241916e-01	3.729143e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.028391e-01	1.436107e-01	2.521389e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.985497e-01	9.542249e-02	1.619873e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.875544e-02	6.502769e-03	6.332185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.781255e-01	5.002197e-01	2.402537e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.104564e+00	9.891604e-01	3.729811e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.290571e+00	1.778735e-01	2.474656e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.395673e+00	3.196567e-01	5.974465e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.424072e+00	1.639103e-01	5.489017e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.972091e-01	4.777749e-02	3.285853e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.090108e-01	3.012451e-02	1.343017e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.828038e-02	4.645983e-02	3.577624e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.916507e-03	5.972617e-03	1.174214e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.845955e+00	2.476013e+00	1.126884e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.892268e+00	1.565916e+00	9.276067e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.290618e+00	9.699959e-02	4.526934e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.816476e+00	4.117147e-01	4.125139e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.811761e+00	1.816599e-01	4.316620e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.605881e-01	8.620361e-02	2.622622e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.769679e-01	5.906343e-02	1.375340e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.380333e-01	1.555454e-02	6.923770e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.694674e-02	6.641120e-03	4.836819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.287464e+02	2.446210e+01	1.405270e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.424257e+01	1.289948e+00	2.327966e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.066079e+00	5.910053e-01	4.179065e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.751838e+00	2.413698e-01	3.216465e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.225388e+00	1.973496e-01	4.636607e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.133398e+00	1.999326e-01	2.896440e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.653199e-01	9.910840e-02	1.744138e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.067582e-02	8.537320e-03	6.995608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.225315e-01	3.767057e-01	2.501378e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.846652e+00	8.291686e-01	4.863578e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.711466e+00	9.981298e-01	4.468838e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.296407e+00	8.770064e-01	2.737189e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.470607e+00	4.793711e-01	8.446435e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.284946e+00	1.519693e-01	2.170770e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.816051e+00	2.890480e-01	3.946553e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.250121e+00	2.416360e-01	5.157307e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.692492e+00	1.889952e-01	5.078528e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.164554e+00	1.079909e-01	4.495374e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.338943e-01	5.927373e-02	3.045128e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.934271e-01	3.685027e-02	1.690729e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.799915e-01	4.929063e-02	6.899678e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.087776e-02	6.004508e-03	3.383139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.466402e+00	2.249052e+00	1.171377e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.730277e+00	2.351525e+00	1.355727e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.092385e+00	1.758535e+00	8.339867e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.654456e+00	7.937713e-01	5.256677e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.015132e+00	2.697744e-01	4.362640e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.733205e+00	1.377576e-01	3.366221e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.977129e+00	2.515667e-01	3.536036e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.375957e+00	2.943204e-01	3.909789e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.659894e+00	1.577065e-01	3.720418e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.036783e+00	8.652620e-02	2.618739e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.810836e-01	4.903774e-02	1.520863e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.907279e-01	3.484851e-02	7.801328e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.227116e-02	6.097455e-03	5.985319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.206279e+02	2.058956e+01	1.238945e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.629118e+01	3.526691e+00	3.696061e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.140589e+01	1.409293e+00	1.756862e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.386961e+01	2.654827e-01	5.481027e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.744395e+00	1.582909e-01	5.042665e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.865200e+00	3.127090e-01	3.817177e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.867566e+00	2.630803e-01	2.624688e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.798622e+00	2.546016e-01	3.744196e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.197714e+00	1.817274e-01	4.465361e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.368910e+00	1.831316e-01	3.522376e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.040186e-01	1.431928e-01	1.953124e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.795048e-02	7.956733e-03	8.924984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.482272e+00	3.572574e-01	3.463485e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.063855e+00	6.640120e-01	1.711730e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.808513e+00	3.854394e-01	4.211115e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.664160e+00	2.825770e-01	5.256391e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.015258e+00	1.619399e-01	3.856777e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.244803e-01	5.947210e-02	2.266330e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.027153e-01	3.429343e-02	1.063811e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.094644e-02	4.391959e-03	6.171070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.649416e+00	6.263299e-01	6.797919e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.949246e+00	5.210773e-01	4.336500e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.908943e+00	2.819929e-01	3.627337e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.015009e+00	1.444277e-01	2.565942e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.532845e-01	6.816067e-02	1.548209e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.663329e-01	3.780783e-02	9.009876e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.055567e-01	2.101872e-02	5.058327e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.214474e-03	2.052307e-03	3.315494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.069216e+01	1.348573e+00	1.825684e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.947714e+00	1.121391e+00	1.960371e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.322538e+00	4.628706e-01	4.965830e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.758792e-01	1.719988e-01	2.948160e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.334330e-02	1.156778e-02	2.141012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.270790e-01	7.871954e-02	1.297037e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.410891e+00	6.895359e-01	6.924772e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.199541e+00	1.039341e+00	6.615344e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.016860e+00	6.729230e-01	1.347930e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.846846e+00	1.372492e-01	1.539521e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.245494e+00	3.255799e-01	3.035096e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.536163e+00	4.102546e-01	4.690296e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.929943e+00	3.172991e-01	4.920955e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.422418e+00	2.134167e-01	4.349845e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.846035e-01	1.362266e-01	3.379838e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.460160e-01	9.582158e-02	2.430943e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.660949e-01	5.820118e-02	1.532253e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.664006e-01	3.259038e-02	7.719158e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.030079e-02	2.786573e-03	4.593109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.772575e-01	3.898488e-01	1.095586e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.639075e+00	1.521022e+00	2.065206e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.382825e+00	1.415076e+00	1.113588e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.519604e+00	8.336046e-01	2.425042e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.653471e+00	2.722610e-01	4.240162e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.561874e+00	5.689282e-01	1.953717e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.465912e+00	4.945813e-01	3.127041e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.572377e+00	3.758760e-01	3.636823e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.825209e+00	2.629255e-01	3.407960e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.333986e+00	2.071162e-01	2.860270e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.188004e-01	1.467930e-01	2.242628e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.027478e-01	7.288916e-02	1.631983e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.556943e-01	4.974138e-02	1.087363e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.818070e-01	3.373406e-02	6.590440e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.181504e-02	3.560935e-03	5.956180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.678733e+00	1.195799e+00	3.820413e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.515390e+00	2.838432e+00	6.366913e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.312665e+01	2.907174e+00	4.016488e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.317790e+01	1.594110e+00	8.353750e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.052256e+01	1.344760e+00	2.882791e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.154166e+00	1.289499e+00	5.103413e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.532230e+00	8.780012e-01	5.832116e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.877491e+00	5.864720e-01	5.374606e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.867561e+00	3.849015e-01	4.378571e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.116569e+00	2.450278e-01	3.158077e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.305406e-01	1.252633e-01	2.281832e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.531444e-02	7.580283e-03	1.290122e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.750751e+00	7.463387e-01	4.192956e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.195769e+00	6.463473e-01	2.403911e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.918993e+00	2.302096e-01	2.733253e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.032713e+00	2.606118e-01	5.209688e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.214336e+00	1.698544e-01	4.331893e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.287251e-01	5.546977e-02	2.679003e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.657788e-01	3.774880e-02	1.297950e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.224992e-02	2.548502e-02	4.754486e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.666546e-03	2.096202e-03	1.830322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.169930e+01	3.159334e+00	1.805855e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.411546e+00	7.827067e-01	4.025978e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.336883e+00	7.697273e-02	2.468939e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.686068e+00	2.622334e-01	3.159497e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.759080e+00	2.046302e-01	3.470026e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.203931e-01	1.062372e-01	2.329447e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.115360e-01	5.003861e-02	1.441165e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.407548e-01	4.081322e-02	8.779051e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.965612e-02	5.043445e-03	1.039118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.488906e+02	2.194049e+01	1.735449e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.796193e+01	1.356612e+00	4.274279e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.114165e+00	2.016076e-01	2.566683e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.481120e+00	5.121602e-02	1.004744e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.193293e+00	2.301894e-01	3.184926e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.316913e+00	1.787501e-01	3.274838e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.916902e-01	1.264500e-01	2.307578e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.751455e-02	8.479862e-03	1.539310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.232465e+00	6.068760e-01	3.833468e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.789108e+00	1.100452e+00	6.121886e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.288357e+00	8.840583e-01	4.408849e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.448839e+00	5.713481e-01	1.747427e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.177399e+00	1.541092e-01	1.005685e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.838121e+00	2.458981e-01	2.879366e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.435067e+00	2.517909e-01	3.898341e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.973788e+00	2.353792e-01	4.444784e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.482055e+00	1.896108e-01	4.210290e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.042372e+00	1.094801e-01	3.471848e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.794891e-01	8.292090e-02	2.532629e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.725263e-01	5.338375e-02	1.572231e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.668525e-01	3.381841e-02	7.693934e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.049187e-02	2.874118e-03	5.004913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.114998e+01	2.912652e+00	9.773042e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.074751e+01	2.175188e+00	1.639426e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.771529e+00	1.167919e+00	1.005671e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.217618e+00	4.113308e-01	4.188079e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.929137e+00	2.183583e-01	1.288099e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.103172e+00	9.988957e-02	1.591484e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.718761e+00	2.212148e-01	2.528578e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.201796e+00	2.200747e-01	3.009968e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.602167e+00	1.731440e-01	2.878697e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.022546e+00	1.245177e-01	2.281824e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.023773e-01	7.104265e-02	1.595770e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.102186e-01	4.324293e-02	9.874993e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.409738e-02	5.317913e-03	1.025595e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.450457e+02	1.927185e+01	1.550569e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.713667e+01	1.975950e+00	1.690764e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.632718e+01	6.330266e-01	7.528063e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.126714e+01	6.792663e-01	1.175177e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.459450e+00	1.135692e-01	3.606231e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.012146e+00	2.058986e-01	1.358444e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.466531e+00	1.734976e-01	7.732463e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.634156e+00	1.556271e-01	1.360679e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.097402e+00	1.850290e-01	3.501139e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.537577e+00	2.473265e-01	3.467479e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.777182e-01	1.611630e-01	2.655527e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.665786e-02	9.428427e-03	1.696003e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.316608e+00	3.152551e-01	1.582272e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.122131e+00	8.324906e-01	1.747171e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.057413e+00	1.834638e-01	4.117956e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.820386e+00	2.148060e-01	6.044782e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.966915e-01	1.049176e-01	3.960349e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.929834e-01	2.618836e-02	2.368909e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.061113e-01	1.674139e-02	8.758008e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.087575e-02	1.007466e-02	1.176946e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.952656e+00	6.134394e-01	2.805245e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.818943e+00	1.243533e-01	1.587368e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.839205e+00	1.737318e-01	3.848862e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.312323e-01	8.236169e-02	2.376457e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.770753e-01	4.755441e-02	1.299474e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.129490e-01	1.645984e-02	7.774669e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.523892e-02	2.198570e-02	2.578106e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.123701e-03	4.751082e-03	4.519297e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.264287e+01	1.275819e+00	7.663051e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.813170e+00	3.502936e-01	4.158300e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.842614e+00	2.345903e-01	4.404687e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.341995e-01	1.106786e-01	2.195043e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.068149e-02	9.930168e-03	1.180929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.715252e-01	1.020600e-01	6.415994e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.237909e+00	5.669695e-01	3.719928e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.881065e+00	9.550166e-01	4.623435e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.925694e+00	8.043828e-01	2.086264e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.976340e+00	2.255349e-01	1.426485e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.483646e+00	2.623002e-01	3.159190e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.728025e+00	2.463157e-01	5.271368e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.996043e+00	1.904986e-01	5.420189e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.465034e+00	2.012500e-01	4.652281e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.739494e-01	8.695758e-02	3.409566e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.113938e-01	6.360270e-02	2.286273e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.343749e-01	1.877368e-02	1.557233e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.621505e-01	3.595702e-02	5.330974e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.660475e-03	5.524638e-03	1.742520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.149007e+00	4.521697e-01	4.308501e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.087139e+00	1.572245e+00	1.101080e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.010199e+00	1.476989e+00	6.476737e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.633600e+00	7.312412e-01	4.685738e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.854568e+00	2.130176e-01	2.555087e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.568576e+00	2.637675e-01	3.125379e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.385939e+00	2.288097e-01	4.096639e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.485459e+00	2.264511e-01	4.247852e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.742593e+00	2.001593e-01	3.478782e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.204803e+00	8.479362e-02	2.794576e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.287315e-01	9.510462e-02	2.005580e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.182898e-01	5.651099e-02	1.338877e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.860624e-01	1.914133e-02	1.104151e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.483913e-01	2.657180e-02	3.877536e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.002761e-02	4.353190e-03	2.153026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.581869e+00	2.186610e+00	2.608205e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.485228e+01	4.055280e+00	3.216276e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.733778e+01	2.692105e+00	2.162539e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.382084e+01	8.456551e-01	6.288124e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.440317e+00	4.822331e-01	7.225426e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.920207e+00	6.193541e-01	6.634312e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.683800e+00	3.693069e-01	6.336856e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.276540e+00	2.867288e-01	4.970946e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.442565e+00	2.129206e-01	3.599872e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.641838e-01	1.563500e-01	2.409593e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.656690e-01	7.545694e-02	1.580060e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.704872e-02	5.530968e-03	6.621982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.203943e+00	5.207501e-01	3.032442e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.383045e+00	8.769372e-01	3.815486e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.216517e+00	2.285073e-01	2.103038e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.187136e+00	2.756328e-01	5.485510e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.255067e+00	1.558593e-01	4.666271e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.282650e-01	3.726390e-02	3.008498e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.690432e-01	1.784645e-02	1.267240e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.225184e-02	4.607613e-02	2.460677e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.923678e-03	5.561365e-03	4.493859e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.997665e+00	2.302739e+00	1.308473e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.342916e+00	1.375141e+00	6.934554e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.186805e+00	1.424668e-01	3.487389e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.626344e+00	3.283062e-01	4.152437e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.714452e+00	2.170830e-01	3.705342e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.767527e-01	8.222503e-02	2.307516e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.381768e-01	4.582255e-02	1.188295e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.956954e-01	2.599924e-02	7.061040e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.506420e-02	5.847659e-03	4.254974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.397305e+02	2.310644e+01	1.447923e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.362113e+01	8.662449e-01	2.078702e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.700208e+00	6.377080e-01	3.193421e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.614516e+00	2.484860e-01	2.989256e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.135468e+00	2.705161e-01	3.845613e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.086147e+00	1.276187e-01	3.088531e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.197565e-01	9.152874e-02	1.592286e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.807604e-02	7.775766e-03	8.299668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.333719e-01	4.491736e-01	2.937808e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.245853e+00	9.272234e-01	4.772544e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.984834e+00	9.439499e-01	4.832741e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.452016e+00	7.231845e-01	3.034669e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.525817e+00	2.835008e-01	1.377788e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.156224e+00	2.198248e-01	2.505401e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.667105e+00	2.924267e-01	3.802639e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.089988e+00	2.170093e-01	4.807067e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.541730e+00	1.883616e-01	4.542982e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.071729e+00	1.228997e-01	3.626708e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.685551e-01	5.718740e-02	2.463764e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.458094e-01	2.425070e-02	1.585155e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.594152e-01	3.148722e-02	5.360305e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.878996e-03	5.615120e-03	1.984112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.872449e+00	2.227216e+00	1.374820e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.981352e+00	2.518893e+00	1.103605e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.397844e+00	1.331989e+00	6.413345e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.407030e+00	5.851308e-01	5.881832e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.940517e+00	1.885245e-01	3.003905e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.621161e+00	1.159840e-01	3.563623e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.905582e+00	3.178224e-01	3.035390e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.223962e+00	2.306670e-01	3.521111e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.552716e+00	1.914735e-01	3.006550e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.745711e-01	1.094558e-01	2.156222e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.328100e-01	5.678068e-02	1.301796e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.586085e-01	1.871640e-02	9.018831e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.069714e-02	5.410945e-03	5.005502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.315369e+02	1.939408e+01	1.072581e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.635095e+01	2.885998e+00	4.173961e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.150757e+01	9.297381e-01	2.017576e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.295514e+01	5.269214e-02	1.030706e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.538798e+00	2.574711e-01	4.290269e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.485911e+00	3.005354e-01	2.784153e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.743448e+00	2.841375e-01	1.912285e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.748670e+00	1.926103e-01	2.598331e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.025709e+00	2.372137e-01	3.668915e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.283183e+00	1.608004e-01	2.991001e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.850753e-01	1.384936e-01	1.895109e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.539363e-02	7.743881e-03	9.519543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.632219e+00	3.910428e-01	2.640866e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.927735e+00	5.578380e-01	1.140812e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.692609e+00	3.087862e-01	4.752545e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.681540e+00	1.849296e-01	4.906056e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.661706e-01	1.242082e-01	3.529696e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.850492e-01	4.104939e-02	2.090102e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.934588e-01	3.044707e-02	1.018339e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.271629e-03	3.527135e-03	5.387257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.812445e+00	6.311915e-01	4.789484e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.601969e+00	3.565211e-01	1.335931e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.878977e+00	2.318763e-01	3.299299e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.113790e+00	8.393944e-02	2.416258e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.388337e-01	4.538558e-02	1.449962e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.739393e-01	2.560404e-02	9.003934e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.454009e-02	1.826690e-02	4.543398e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.602337e-03	1.866009e-03	2.960669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.110191e+01	1.296342e+00	1.313094e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.401588e+00	8.046931e-01	2.450096e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.327281e+00	3.026778e-01	4.446862e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.025289e+00	1.137947e-01	2.686155e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.127433e-02	1.152162e-02	1.921214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.428069e-01	8.683243e-02	1.054108e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.611918e+00	7.641333e-01	5.313454e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.349755e+00	1.000548e+00	4.188033e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.001827e+00	5.754953e-01	2.067771e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.780870e+00	2.075582e-01	1.285681e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.167487e+00	3.075658e-01	3.378868e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.488943e+00	2.766752e-01	4.657347e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.881149e+00	2.155431e-01	4.570657e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.399898e+00	1.840607e-01	4.059045e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.608368e-01	1.093916e-01	3.203062e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.992710e-01	6.521679e-02	2.255886e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.380289e-01	4.573881e-02	1.508233e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.603149e-01	3.548500e-02	7.109699e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.782039e-03	2.561603e-03	4.656439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.216372e+00	4.799552e-01	1.010222e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.128088e+00	1.635718e+00	1.352310e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.537243e+00	1.329686e+00	7.355922e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.374214e+00	6.703665e-01	2.053503e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.518362e+00	4.414036e-01	1.280748e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.324640e+00	4.112108e-01	2.883082e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.259926e+00	3.578097e-01	3.311756e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.449587e+00	2.857951e-01	3.378324e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.855478e+00	2.157666e-01	3.097526e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.415652e+00	1.471954e-01	2.830429e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.608371e-01	7.498458e-02	2.104789e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.075825e-01	4.150717e-02	1.610660e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.458571e-01	4.099574e-02	1.032800e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.733300e-01	3.400605e-02	6.709883e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.085015e-02	2.416636e-03	4.829157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.194179e+00	1.328999e+00	3.956459e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.002620e+01	3.098086e+00	6.046780e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.420931e+01	2.899056e+00	2.836188e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.335478e+01	1.382142e+00	4.861258e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.957354e+00	1.295001e+00	4.726699e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.527401e+00	9.949110e-01	5.910662e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.343944e+00	6.140451e-01	5.551092e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.916997e+00	4.411400e-01	4.872242e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.806229e+00	2.765182e-01	3.719668e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.132054e+00	1.739208e-01	2.883695e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.307545e-01	9.730233e-02	2.089017e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.351915e-02	7.004568e-03	1.143378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.821576e+00	7.684616e-01	3.318032e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.052856e+00	5.546679e-01	1.760481e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.952957e+00	1.883085e-01	3.067200e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.087906e+00	2.251915e-01	5.045849e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.212371e+00	1.465510e-01	3.989167e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.146275e-01	4.954781e-02	2.454604e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.571327e-01	2.355136e-02	1.309137e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.504145e-02	2.391381e-02	4.704470e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.591263e-03	1.285510e-03	1.746022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.158866e+01	3.166381e+00	1.364285e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.855320e+00	6.249703e-01	3.246337e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.467977e+00	4.806975e-02	1.988954e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.646138e+00	1.742050e-01	3.696217e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.827984e+00	1.701404e-01	3.174506e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.056238e+00	8.932252e-02	2.216998e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.997066e-01	3.333532e-02	1.460019e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.452694e-01	2.255908e-02	8.324390e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.807717e-02	3.962648e-03	9.136919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.415444e+02	2.139563e+01	1.228462e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.770824e+01	8.518509e-01	7.488376e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.380221e+00	1.924954e-01	4.995826e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.553003e+00	2.875899e-02	1.623561e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.412373e+00	1.623353e-01	2.947035e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.356766e+00	1.835037e-01	2.960523e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.869641e-01	9.308313e-02	2.090697e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.569035e-02	6.942597e-03	1.358229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.249360e+00	6.045172e-01	3.353093e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.823199e+00	1.123679e+00	4.913490e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.285503e+00	8.672308e-01	2.916414e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.277278e+00	4.571416e-01	2.052160e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.147254e+00	1.133293e-01	1.247631e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.901581e+00	2.218057e-01	2.277349e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.460429e+00	1.792227e-01	4.290093e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.021352e+00	1.740148e-01	4.297398e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.508502e+00	1.674825e-01	4.037820e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.064927e+00	1.249389e-01	3.354354e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.503140e-01	6.851061e-02	2.717979e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.485286e-01	3.941780e-02	1.603061e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.636407e-01	3.474510e-02	7.309491e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.001096e-03	2.639319e-03	4.630363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.230435e+01	3.364999e+00	1.374988e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.010033e+01	2.030360e+00	9.797286e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.815725e+00	8.359089e-01	5.378327e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.783709e+00	2.628067e-01	3.602436e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.834306e+00	1.118343e-01	1.612539e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.188601e+00	1.246931e-01	1.542626e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.736436e+00	1.768157e-01	2.738395e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.226533e+00	1.669402e-01	3.434606e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.643515e+00	1.555591e-01	2.696311e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.095229e+00	7.020846e-02	2.167947e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.334538e-01	4.719253e-02	1.537537e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.124924e-01	4.018218e-02	9.419705e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.248741e-02	4.428414e-03	9.480847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.413235e+02	1.867551e+01	1.138048e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.484186e+01	1.308913e+00	2.038451e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.690139e+01	7.130217e-01	7.502764e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.137321e+01	3.794700e-01	5.834582e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.500403e+00	3.056434e-01	5.911105e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.206027e+00	1.543904e-01	2.914324e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.492588e+00	1.323604e-01	1.551202e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.700169e+00	5.234189e-02	1.300100e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.244921e+00	2.025004e-01	3.072793e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.589579e+00	1.595680e-01	3.243740e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.051389e-01	1.378216e-01	2.464775e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.517879e-02	7.934281e-03	1.512419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.462506e+00	3.436333e-01	1.148963e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.053749e+00	6.570475e-01	9.899619e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.947818e+00	1.289071e-01	4.615804e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.730250e+00	1.628980e-01	5.604044e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.430567e-01	5.312535e-02	3.693779e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.746461e-01	3.023786e-02	1.895702e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.979489e-01	1.388546e-02	7.815103e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.307812e-03	9.733092e-03	2.460632e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.071036e+00	6.046524e-01	1.960256e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.636549e+00	9.162549e-02	1.939287e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.840221e+00	1.178279e-01	3.653441e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.007169e-01	6.306946e-02	2.205376e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.697301e-01	4.242918e-02	1.194364e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.242509e-01	1.564475e-02	7.056021e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.105342e-02	1.860870e-02	2.802652e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.812301e-03	4.424406e-03	9.783152e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.287525e+01	1.192460e+00	6.374282e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.508074e+00	3.013656e-01	4.587526e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.824331e+00	1.589275e-01	3.760101e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.484747e-01	1.186286e-01	1.998984e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.180953e-02	1.035564e-02	1.014699e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.722089e-01	9.944316e-02	5.838374e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.361153e+00	6.196916e-01	2.957423e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.069363e+00	9.609068e-01	3.492450e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.086117e+00	8.924303e-01	9.189883e-02
2.100000e-01	2.000000e-02	2.000000e-02	4.026562e+00	8.807248e-02	1.933244e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.391737e+00	1.223460e-01	4.166813e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.650485e+00	2.588629e-01	5.452000e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.884855e+00	1.162861e-01	5.639644e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.348544e+00	8.365635e-02	4.726440e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.341680e-01	7.692022e-02	3.215363e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.630700e-01	3.554191e-02	2.070855e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.268704e-01	2.152688e-02	1.214063e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.466274e-01	2.771868e-02	4.926285e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.250646e-03	5.134751e-03	1.718267e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.502013e+00	5.753718e-01	3.519015e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.856769e+00	1.780332e+00	5.710423e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.797443e+00	1.244619e+00	5.714248e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.802579e+00	7.216529e-01	1.421737e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.645038e+00	1.594996e-01	3.038028e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.291324e+00	1.448549e-01	4.528632e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.239610e+00	1.664328e-01	4.107010e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.428669e+00	1.339688e-01	4.017586e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.715709e+00	8.325841e-02	3.331011e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.190950e+00	6.877117e-02	3.348641e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.097813e-01	1.074507e-01	1.851226e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.158804e-01	4.406118e-02	1.250844e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.767859e-01	1.527719e-02	9.933771e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.469511e-01	3.172103e-02	3.931101e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.251439e-03	3.916178e-03	2.657671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.172196e+00	3.006545e+00	3.029243e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.677127e+01	4.322099e+00	2.918598e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.748161e+01	2.332322e+00	6.653031e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.309306e+01	6.174712e-01	5.677846e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.888828e+00	6.046418e-01	9.450079e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.521413e+00	3.122969e-01	6.844100e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.506375e+00	3.084675e-01	5.920541e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.290356e+00	2.263826e-01	4.450319e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.430980e+00	1.458916e-01	3.176693e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.667826e-01	1.215899e-01	2.216785e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.787144e-01	8.657308e-02	1.387340e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.695868e-02	6.274489e-03	6.295211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.279579e+00	5.395619e-01	2.557063e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.378802e+00	8.383009e-01	2.341005e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.190229e+00	2.253287e-01	2.002094e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.213046e+00	1.862995e-01	5.614213e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.211188e+00	9.009009e-02	4.557132e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.974860e-01	4.571078e-02	2.542719e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.612272e-01	1.980611e-02	1.129340e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.679733e-02	4.568791e-02	2.133491e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.111839e-03	4.616711e-03	1.204948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.796477e+00	2.450860e+00	9.633754e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.729042e+00	1.185781e+00	5.332010e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.885708e+00	1.525790e-01	3.118932e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.780332e+00	1.912311e-01	3.633179e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.792091e+00	1.182249e-01	3.810970e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.801120e-01	6.119702e-02	2.163358e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.508353e-01	4.713941e-02	1.163190e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.997918e-01	2.524946e-02	7.005771e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.562367e-02	6.357021e-03	3.678115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.403756e+02	2.324172e+01	1.124772e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.134405e+01	7.084954e-01	1.100296e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.752714e+00	2.443864e-01	7.495979e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.805072e+00	1.066821e-01	4.718111e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.168564e+00	1.994731e-01	3.580826e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.152759e+00	1.256933e-01	2.632215e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.329342e-01	5.813465e-02	1.593749e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.005935e-02	8.707046e-03	6.211901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.555110e-01	4.434163e-01	2.439757e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.358870e+00	9.362887e-01	3.932076e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.131779e+00	1.007409e+00	3.050007e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.476803e+00	6.783870e-01	2.089011e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.459775e+00	2.299296e-01	1.511501e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.125028e+00	1.800332e-01	2.454845e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.692491e+00	2.565397e-01	4.316393e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.114006e+00	2.063811e-01	4.847714e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.477060e+00	9.937403e-02	4.836946e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.034603e+00	8.054540e-02	3.572442e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.281413e-01	5.141270e-02	2.434668e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.535330e-01	2.970799e-02	1.284338e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.499418e-01	2.820005e-02	4.839154e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.434010e-03	5.159355e-03	2.145920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.527908e+00	2.664035e+00	9.168537e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.965790e+00	2.168037e+00	8.874629e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.289519e+00	1.258738e+00	6.463894e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.185839e+00	4.599897e-01	4.093378e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.678387e+00	1.839318e-01	2.981781e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.537474e+00	1.419432e-01	3.658427e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.855441e+00	1.402996e-01	3.337946e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.312505e+00	1.680380e-01	3.480861e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.597637e+00	8.895089e-02	3.107089e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.733168e-01	8.763402e-02	2.049316e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.401126e-01	4.464679e-02	1.258078e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.558975e-01	1.493226e-02	7.775820e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.923994e-02	4.820436e-03	5.025191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.343525e+02	1.954623e+01	8.862998e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.283156e+01	2.527462e+00	1.803779e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.938880e+01	8.015726e-01	1.151004e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.317804e+01	5.270412e-01	6.822126e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.061591e+00	2.817014e-02	1.137369e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.729853e+00	2.635349e-01	6.513045e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.902634e+00	1.531652e-01	4.293609e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.757119e+00	2.617214e-01	3.023312e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.060287e+00	1.427601e-01	4.129412e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.325451e+00	1.710841e-01	2.783619e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.810529e-01	1.051626e-01	1.744241e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.597098e-02	7.466610e-03	8.571551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.890441e+00	3.942573e-01	2.868572e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.851438e+00	5.132381e-01	9.412636e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.477172e+00	2.538563e-01	4.610527e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.475782e+00	1.833011e-01	4.437764e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.730670e-01	8.808600e-02	3.101833e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.570974e-01	4.311760e-02	1.897656e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.716597e-01	2.311759e-02	8.623795e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.373998e-03	3.833087e-03	4.441554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.141330e+00	6.096872e-01	4.590802e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.462244e+00	3.875036e-01	1.025997e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.740362e+00	1.415907e-01	3.206367e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.404388e-01	9.926756e-02	2.187964e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.098004e-01	5.218248e-02	1.358338e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.546104e-01	2.994824e-02	8.476482e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.976877e-02	1.737517e-02	4.191352e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.636229e-03	2.108808e-03	2.943112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.185132e+01	1.311355e+00	1.280467e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.016364e+00	8.191011e-01	2.491480e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.057281e+00	2.511088e-01	4.369476e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.509327e-01	1.469801e-01	2.616684e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.904551e-02	1.083962e-02	1.885936e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.078255e-01	1.173672e-01	1.441335e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.054048e+00	8.884283e-01	6.435599e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.669954e+00	9.375111e-01	4.872026e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.104955e+00	4.650792e-01	4.428619e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.675694e+00	2.529452e-01	1.376467e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.973817e+00	3.336919e-01	3.810981e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.293990e+00	2.525938e-01	4.673398e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.682922e+00	1.588814e-01	4.264554e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.235067e+00	1.373631e-01	3.646745e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.711876e-01	1.055529e-01	2.871432e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.643590e-01	8.052389e-02	2.049823e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.181903e-01	4.180176e-02	1.287553e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.398075e-01	2.574511e-02	5.907118e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.242120e-03	1.617603e-03	4.159504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.598462e+00	5.782851e-01	1.134249e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.204552e+00	1.769430e+00	1.673961e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.001057e+00	1.211026e+00	7.035258e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.571546e+00	6.176083e-01	1.517843e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.311283e+00	4.506176e-01	1.495824e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.162620e+00	4.301021e-01	2.728924e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.160248e+00	3.206149e-01	3.364176e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.327487e+00	2.441876e-01	3.341781e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.704105e+00	2.051718e-01	3.051572e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.209893e+00	1.367697e-01	2.508172e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.416812e-01	9.815880e-02	1.941593e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.638669e-01	6.266875e-02	1.553078e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.254109e-01	3.318493e-02	1.035781e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.630544e-01	3.110281e-02	5.769158e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.841995e-03	2.006034e-03	6.361691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.902885e+00	1.634795e+00	4.662798e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.169590e+01	3.508633e+00	6.714833e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.572763e+01	2.868697e+00	2.170199e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.358194e+01	1.287849e+00	4.817612e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.805841e+00	1.292960e+00	5.046515e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.295975e+00	9.523411e-01	5.418974e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.945419e+00	6.850727e-01	5.574774e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.566920e+00	4.077826e-01	4.853003e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.683448e+00	2.971812e-01	3.853898e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.079057e+00	1.644231e-01	2.881338e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.010716e-01	1.149386e-01	2.200789e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.148596e-02	6.949680e-03	1.090667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.181677e+00	8.181481e-01	3.757859e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.134885e+00	4.870604e-01	8.501096e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.807378e+00	2.032460e-01	3.388129e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.899715e+00	1.774655e-01	5.084787e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.097142e+00	1.175500e-01	3.597460e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.640524e-01	3.605102e-02	2.220511e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.332335e-01	3.563146e-02	1.103834e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.044522e-02	1.373138e-02	3.614239e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.836330e-03	2.069265e-03	1.803427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.353553e+01	3.208418e+00	1.456598e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.886531e+00	5.633759e-01	1.974269e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.274100e+00	1.458623e-01	1.186857e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.587513e+00	1.717959e-01	3.646713e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.681001e+00	1.178863e-01	3.493912e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.011168e-01	7.473469e-02	2.078325e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.825423e-01	4.359841e-02	1.295496e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.260848e-01	2.669384e-02	7.627078e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.621399e-02	3.816453e-03	8.508561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.546724e+02	2.124924e+01	1.051947e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.791954e+01	8.093122e-01	8.928613e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.133339e+00	2.704002e-01	3.943505e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.310810e+00	2.890452e-02	2.288769e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.143299e+00	1.472156e-01	3.387420e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.307320e+00	1.419265e-01	3.061149e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.635225e-01	9.904670e-02	2.014924e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.306766e-02	7.647748e-03	1.322204e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.593103e+00	7.265023e-01	3.748059e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.233897e+00	1.136136e+00	5.149363e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.393733e+00	7.293837e-01	2.684816e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.305807e+00	2.973322e-01	3.358075e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.201616e+00	2.867179e-01	6.984450e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.730231e+00	1.604065e-01	3.917384e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.360247e+00	2.170140e-01	4.094786e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.857900e+00	1.401131e-01	4.456255e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.331380e+00	1.198362e-01	4.004569e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.532158e-01	9.283866e-02	2.998498e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.025632e-01	6.024076e-02	2.287181e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.306393e-01	4.019242e-02	1.315388e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.384486e-01	2.011383e-02	5.917861e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.257569e-03	1.615816e-03	4.537512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.449186e+01	3.543041e+00	1.516190e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.034173e+01	1.694478e+00	9.606227e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.963696e+00	8.315075e-01	3.293485e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.010290e+00	4.385604e-01	1.586668e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.766711e+00	8.570165e-02	1.329913e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.003927e+00	1.160658e-01	1.735815e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.647726e+00	1.704884e-01	3.006150e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.126626e+00	1.174583e-01	3.347510e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.512232e+00	1.022562e-01	3.109549e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.763537e-01	1.156361e-01	2.033407e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.796082e-01	5.600491e-02	1.555232e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.858575e-01	2.544368e-02	9.506360e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.128009e-02	4.504112e-03	8.256473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.528473e+02	1.885919e+01	1.041954e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.672858e+01	2.767921e+00	7.111568e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.674411e+01	1.004711e+00	6.362449e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.087493e+01	4.001983e-01	5.713454e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.339709e+00	2.142133e-01	6.039482e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.863097e+00	9.395645e-02	1.547944e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.256628e+00	1.140114e-02	3.341395e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.576770e+00	2.659443e-02	2.614814e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.067091e+00	1.652322e-01	3.905977e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.474220e+00	2.499789e-01	3.188552e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.265442e-01	1.047526e-01	2.505877e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.285286e-02	9.047166e-03	1.448469e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.713022e+00	3.455040e-01	1.386708e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.950019e+00	5.745165e-01	7.969832e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.646554e+00	1.941231e-01	4.385992e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.588306e+00	1.067185e-01	5.284212e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.232048e-01	5.331966e-02	3.325326e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.563414e-01	9.712375e-03	1.823545e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.744040e-01	3.371530e-02	5.712799e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.417378e-03	1.040613e-02	1.293047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.441183e+00	5.735892e-01	2.156638e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.288206e+00	7.757008e-02	1.837758e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.588759e+00	1.475283e-01	3.200591e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.998855e-01	6.495377e-02	2.034181e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.757304e-01	1.856601e-02	1.372979e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.127206e-01	3.534027e-02	5.202816e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.100629e-02	2.399069e-02	1.870220e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.410557e-03	4.601532e-03	5.956560e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.333054e+01	1.160430e+00	6.424274e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.209374e+00	2.948776e-01	4.602312e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.614684e+00	1.773736e-01	3.623475e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.038494e-01	7.182215e-02	2.026297e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.019514e-02	1.224516e-02	9.051110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.440848e-01	1.354593e-01	1.124342e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.820481e+00	7.552105e-01	3.026847e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.513117e+00	9.377465e-01	4.065352e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.074707e+00	5.802568e-01	6.632904e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.798893e+00	2.415390e-01	1.728013e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.095235e+00	2.326927e-01	4.621575e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.409959e+00	2.245068e-01	5.682135e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.766914e+00	1.363594e-01	4.593297e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.278352e+00	8.520358e-02	4.057334e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.695528e-01	4.188608e-02	2.892853e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.381157e-01	3.908664e-02	1.904714e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.062394e-01	3.231742e-02	9.636337e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.357866e-01	3.074617e-02	4.381493e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.502929e-03	5.226255e-03	1.444180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.914149e+00	6.565559e-01	3.405426e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.018347e+00	1.832722e+00	6.116306e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.496408e+00	1.174657e+00	4.145999e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.602724e+00	3.826934e-01	2.428027e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.312541e+00	2.211532e-01	3.727380e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.051087e+00	1.942984e-01	3.706019e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.020865e+00	1.891703e-01	4.629158e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.188842e+00	2.209911e-01	3.631100e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.528402e+00	1.152762e-01	3.813458e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.133437e+00	7.476180e-02	2.387080e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.945887e-01	4.905340e-02	1.728771e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.090363e-01	3.752184e-02	1.236377e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.865471e-01	3.643186e-02	7.134073e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.390533e-01	3.510364e-02	3.124343e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.003918e-03	3.243547e-03	2.333146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.932124e+00	3.400671e+00	3.169980e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.970746e+01	4.637664e+00	2.504844e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.813033e+01	2.464242e+00	7.678062e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.278885e+01	1.801251e-01	8.465482e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.259564e+00	4.059446e-01	8.120015e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.147166e+00	4.008998e-01	7.375047e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.326328e+00	2.994772e-01	5.974975e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.058186e+00	2.246341e-01	4.362145e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.306201e+00	1.395064e-01	3.085836e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.399486e-01	1.366905e-01	2.019631e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.884111e-01	1.044150e-01	1.301676e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.491867e-02	6.849738e-03	5.156186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.629053e+00	6.290418e-01	2.803007e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.500741e+00	7.057143e-01	2.372723e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.954824e+00	2.685172e-01	2.804777e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.992717e+00	1.878532e-01	5.127101e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.145948e+00	8.504691e-02	4.208923e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.919331e-01	3.526285e-02	2.257975e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.367578e-01	1.913400e-02	8.389448e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.658850e-02	4.551300e-02	1.662481e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.687347e-03	4.605045e-03	9.530946e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.070323e+01	2.805475e+00	1.282198e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.641607e+00	8.867463e-01	3.866242e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.715789e+00	8.341150e-02	4.253775e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.550448e+00	2.655949e-01	3.647813e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.602191e+00	1.493385e-01	3.203724e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.864392e-01	6.424847e-02	2.210772e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.426383e-01	2.092394e-02	1.171187e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.022892e-01	2.777690e-02	4.971206e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.345418e-02	6.643887e-03	3.076769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.576053e+02	2.321526e+01	1.420235e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.940289e+01	4.850833e-01	3.146299e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.541830e+00	2.304406e-01	9.735498e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.442348e+00	1.730828e-01	2.364086e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.087295e+00	1.610319e-01	3.544530e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.051540e+00	1.148404e-01	2.893552e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.488939e-01	1.071980e-01	1.362984e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.634865e-02	1.106806e-02	5.052090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.242142e+00	5.487107e-01	2.945384e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.778226e+00	9.808252e-01	4.545733e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.470898e+00	9.056260e-01	2.905843e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.524300e+00	4.958921e-01	1.445660e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.322128e+00	1.142732e-01	1.774672e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.888658e+00	2.345631e-01	2.612904e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.502925e+00	2.565520e-01	4.652067e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.940999e+00	1.932674e-01	4.502050e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.400064e+00	1.050859e-01	4.277433e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.919066e-01	7.980801e-02	3.152718e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.011073e-01	2.618946e-02	2.144501e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.269022e-01	3.155678e-02	1.068787e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.381606e-01	2.837554e-02	4.196974e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.754075e-03	5.056368e-03	1.619136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.053125e+01	2.698507e+00	1.011687e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.111878e+01	2.222228e+00	9.131931e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.245222e+00	1.028631e+00	4.951911e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.844606e+00	2.806804e-01	5.048572e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.480968e+00	1.631070e-01	3.468616e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.405295e+00	5.242839e-02	3.610042e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.783031e+00	2.513839e-01	3.120402e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.087153e+00	1.687358e-01	3.781128e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.453628e+00	1.117173e-01	2.762492e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.408078e-01	5.999335e-02	1.888776e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.354597e-01	3.117781e-02	1.174502e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.477020e-01	3.259458e-02	5.397489e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.794320e-02	4.597063e-03	4.859352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.478567e+02	1.977158e+01	9.934144e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.992533e+01	1.666398e+00	1.221011e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.818777e+01	9.464715e-01	1.005795e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.254242e+01	4.977867e-02	1.407774e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.605809e+00	7.192877e-01	1.012017e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.466407e+00	2.151358e-01	5.879906e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.560250e+00	1.039164e-01	3.427917e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.612761e+00	1.219874e-01	3.401054e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.915669e+00	2.084807e-01	3.299936e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.200018e+00	1.148423e-01	3.054814e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.967889e-01	1.109017e-01	1.643789e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.488175e-02	8.717437e-03	7.176083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.182408e+00	4.264117e-01	2.886324e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.837185e+00	3.315320e-01	1.309896e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.191227e+00	3.198376e-01	5.163943e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.309426e+00	2.137961e-01	4.260676e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.375103e-01	9.689462e-02	3.002434e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.717602e-01	3.585167e-02	1.783683e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.404408e-01	3.171761e-02	7.352247e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.303664e-03	2.845884e-03	3.831497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.591520e+00	5.826203e-01	4.432030e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.170098e+00	2.856646e-01	1.462111e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.563756e+00	2.075225e-01	2.939953e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.364815e-01	1.170070e-01	1.959527e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.269715e-01	4.545183e-02	1.362932e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.263200e-01	1.985562e-02	7.482694e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.247157e-02	1.846310e-02	3.461223e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.674097e-03	1.670484e-03	2.608417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.267316e+01	1.195722e+00	1.168312e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.508805e+00	7.002464e-01	3.274096e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.918468e+00	2.663358e-01	3.627620e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.029632e-01	1.392479e-01	2.203530e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.360847e-02	8.991013e-03	1.610639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.060215e-01	1.606287e-01	2.279864e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.620191e+00	1.042331e+00	8.021827e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.160797e+00	8.996364e-01	3.215242e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.263543e+00	2.546993e-01	5.847244e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.491303e+00	3.458673e-01	3.407425e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.748242e+00	3.866976e-01	4.481502e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.976779e+00	2.559673e-01	4.540089e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.494513e+00	2.654806e-01	4.247850e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.050539e+00	1.189506e-01	3.569673e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.307910e-01	7.575139e-02	2.555947e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.688042e-01	7.411808e-02	1.819011e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.680658e-01	3.988431e-02	1.140978e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.199239e-01	3.014078e-02	5.321061e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.555086e-03	2.789925e-03	2.984344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.492442e+00	7.992317e-01	1.644859e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.869692e+00	1.938894e+00	1.889291e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.868033e+00	1.063486e+00	3.961824e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.449211e+00	3.607537e-01	8.730163e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.988627e+00	5.964452e-01	2.105960e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.733851e+00	4.116226e-01	3.089201e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.860667e+00	3.431728e-01	3.439917e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.139350e+00	3.778408e-01	3.281009e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.488621e+00	1.766087e-01	2.809696e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.040218e+00	8.941005e-02	2.276689e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.303121e-01	1.163693e-01	1.782388e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.741989e-01	7.759727e-02	1.295061e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.871911e-01	5.857528e-02	8.989919e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.358175e-01	2.236633e-02	7.135679e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.172466e-03	3.227695e-03	3.856998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.049780e+00	2.244889e+00	6.943106e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.562276e+01	4.146138e+00	6.573324e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.795324e+01	2.599830e+00	1.517433e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.366361e+01	1.300790e+00	4.631091e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.812066e+00	1.381610e+00	6.514178e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.582639e+00	9.149326e-01	6.049476e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.552649e+00	5.816512e-01	5.526208e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.341546e+00	3.309787e-01	4.151673e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.475752e+00	2.055952e-01	3.279513e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.068749e-01	1.770383e-01	2.412559e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.111940e-01	1.230661e-01	1.795518e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.784034e-02	5.338363e-03	1.060092e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.472828e+00	8.931063e-01	4.527464e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.251606e+00	3.887344e-01	1.896851e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.769532e+00	3.014246e-01	3.567714e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.747063e+00	2.591916e-01	4.890441e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.490481e-01	1.209593e-01	3.450865e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.700994e-01	4.665243e-02	2.090917e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.898879e-01	3.170540e-02	9.868273e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.249442e-02	1.764702e-02	3.172899e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.118373e-03	1.418185e-03	1.135542e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.525576e+01	3.225672e+00	2.303916e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.755670e+00	3.793561e-01	1.791034e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.270415e+00	1.778217e-01	7.573047e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.481241e+00	2.430764e-01	3.749839e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.584817e+00	1.989205e-01	2.826841e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.004172e-01	1.005997e-01	2.046805e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.100244e-01	3.846486e-02	1.267575e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.048790e-01	2.755713e-02	6.812502e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.347613e-02	4.361987e-03	7.262185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.666924e+02	1.864148e+01	1.497727e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.751762e+01	4.231139e-01	4.937169e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.940746e+00	2.748208e-01	1.498774e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.207269e+00	8.006644e-02	1.222230e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.099729e+00	2.158308e-01	2.485772e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.143117e+00	1.652287e-01	2.645956e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.448582e-01	8.965284e-02	1.914657e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.013278e-02	6.525592e-03	1.145653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.893055e+00	8.346191e-01	5.019842e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.607610e+00	1.227017e+00	8.007350e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.642428e+00	6.689223e-01	2.686638e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.479978e+00	2.191120e-01	9.082443e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.155001e+00	2.223865e-01	1.648771e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.660507e+00	2.910435e-01	4.254213e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.237863e+00	2.633714e-01	4.245661e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.687213e+00	2.300851e-01	4.193205e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.208064e+00	1.695534e-01	3.645028e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.091949e-01	8.550739e-02	3.598688e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.015987e-01	5.119543e-02	2.083241e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.856606e-01	4.754196e-02	1.224489e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.209238e-01	3.009520e-02	5.591397e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.666894e-03	2.435548e-03	3.073624e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.755335e+01	3.969030e+00	2.800571e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.064539e+01	1.502488e+00	1.005180e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.730547e+00	4.146397e-01	3.837326e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.716536e+00	1.257824e-01	3.224070e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.820256e+00	2.791731e-01	1.311692e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.879311e+00	1.913117e-01	2.461255e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.535038e+00	2.074630e-01	3.089182e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.089853e+00	2.537895e-01	2.855061e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.377484e+00	1.370445e-01	2.428265e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.520195e-01	1.069856e-01	2.321365e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.967354e-01	6.172513e-02	1.517061e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.482915e-01	2.937287e-02	8.324983e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.805182e-02	4.772923e-03	7.798410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.666529e+02	1.678125e+01	1.326575e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.561331e+01	9.853143e-01	5.740307e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.625163e+01	7.157112e-02	1.131579e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.072551e+01	7.418597e-01	4.884029e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.764016e+00	1.483532e-01	2.854895e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.770431e+00	3.308308e-01	1.070023e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.258653e+00	1.387640e-01	3.750916e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.340625e+00	1.005038e-01	1.723606e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.974038e+00	2.265330e-01	3.135295e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.341748e+00	1.535474e-01	2.719350e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.332628e-01	1.494310e-01	2.135552e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.817141e-02	8.840554e-03	1.330702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.947712e+00	3.813600e-01	1.782614e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.146371e+00	5.239281e-01	2.396398e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.384167e+00	3.049959e-01	5.603223e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.312938e+00	1.847053e-01	5.447574e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.751238e-01	9.696415e-02	3.056070e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.684119e-01	3.544759e-02	1.651927e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.284117e-01	2.662173e-02	6.998648e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.036608e-03	6.812435e-03	1.277445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.896478e+00	5.526288e-01	2.798871e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.057332e+00	1.253212e-01	2.147664e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.382576e+00	1.705614e-01	3.052645e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.598411e-01	9.250264e-02	1.756838e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.963876e-01	4.103483e-02	1.113871e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.803415e-01	1.839116e-02	6.212566e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.746450e-02	2.108614e-02	1.828271e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.769141e-03	3.381598e-03	9.548557e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.408253e+01	1.074331e+00	6.768267e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.797755e+00	3.511223e-01	4.563243e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.485846e+00	1.896181e-01	3.240008e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.555714e-01	9.840333e-02	1.863766e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.359242e-02	7.957084e-03	1.028272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.025059e-01	1.621032e-01	1.121167e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.250816e+00	9.906891e-01	4.676704e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.956431e+00	1.022066e+00	6.112351e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.307637e+00	5.865210e-01	5.329819e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.733173e+00	2.093345e-01	3.531150e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.963383e+00	2.624435e-01	5.098043e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.159472e+00	3.308444e-01	5.756461e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.510862e+00	1.568224e-01	5.583497e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.091388e+00	1.675148e-01	3.620059e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.277471e-01	1.080268e-01	2.790358e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.636609e-01	5.788195e-02	1.743869e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.442809e-01	2.167458e-02	1.252241e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.065085e-01	2.605396e-02	4.852505e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.600112e-03	3.839054e-03	2.389889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.024413e+00	8.775937e-01	9.152160e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.835702e+00	2.336553e+00	1.065875e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.910016e+00	1.067350e+00	2.770525e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.540395e+00	2.575873e-01	1.924635e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.056960e+00	1.762772e-01	3.218825e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.739697e+00	3.456484e-01	4.058613e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.673387e+00	2.538783e-01	4.859948e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.848241e+00	1.956764e-01	4.450889e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.358399e+00	1.292868e-01	3.091277e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.568480e-01	1.069178e-01	2.129619e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.639968e-01	1.076479e-01	1.492795e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.244845e-01	6.043390e-02	1.296082e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.461545e-01	2.008470e-02	7.786943e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.178789e-01	2.433703e-02	3.412396e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.516729e-03	2.570042e-03	4.125978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.468297e+01	4.269412e+00	5.397136e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.518941e+01	4.911039e+00	3.783089e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.885965e+01	2.191196e+00	8.632118e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.163736e+01	7.176995e-01	3.841378e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.393397e+00	6.402455e-01	7.455540e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.500083e+00	5.698262e-01	6.643095e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.789209e+00	2.527771e-01	6.396476e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.819002e+00	2.786399e-01	3.728672e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.160933e+00	1.621707e-01	3.398076e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.161818e-01	1.118308e-01	1.992456e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.334556e-01	9.895693e-02	1.234611e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.249754e-02	4.212214e-03	7.071921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.936729e+00	7.035346e-01	3.914653e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.673186e+00	6.980429e-01	2.975585e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.909535e+00	3.371652e-01	4.350536e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.834885e+00	2.843904e-01	5.312325e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.633023e-01	1.433150e-01	4.049276e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.839433e-01	6.352623e-02	1.966507e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.845885e-01	1.694523e-02	9.976222e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.017045e-02	3.376896e-02	1.895671e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.960594e-03	3.191785e-03	5.513033e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.276558e+01	2.929121e+00	1.815278e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.706652e+00	7.752717e-01	4.769794e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.608152e+00	2.587332e-01	2.912579e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.475048e+00	2.964659e-01	3.899839e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.427748e+00	1.798582e-01	3.120615e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.450956e-01	8.178104e-02	1.737224e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.755281e-01	3.363045e-02	1.007737e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.727625e-01	1.414262e-02	5.058386e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.074902e-02	4.844129e-03	4.130499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.696369e+02	2.194457e+01	1.673977e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.010146e+01	4.712591e-01	1.550547e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.270307e+00	3.044194e-01	3.099079e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.276266e+00	3.147937e-01	2.403849e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.851711e+00	2.383893e-01	3.157919e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.593212e-01	1.261339e-01	2.531946e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.738739e-01	8.137988e-02	1.341165e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.366717e-02	5.631667e-03	7.874096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.448298e+00	6.658839e-01	3.671055e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.109087e+00	1.202320e+00	6.161581e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.750436e+00	9.264970e-01	5.837780e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.808116e+00	5.522977e-01	8.452573e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.386546e+00	2.106489e-01	2.005384e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.837809e+00	2.483791e-01	4.679872e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.368290e+00	3.284445e-01	5.631777e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.764828e+00	2.597241e-01	5.087740e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.261116e+00	1.670391e-01	3.906046e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.410002e-01	1.436764e-01	3.134644e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.213760e-01	6.546369e-02	2.294445e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.626958e-01	3.026250e-02	1.348065e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.110249e-01	2.543091e-02	4.428777e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.785531e-03	3.821434e-03	2.639925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.281029e+01	3.275598e+00	2.115667e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.236316e+01	2.345260e+00	1.561983e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.889191e+00	1.262256e+00	4.460732e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.759786e+00	1.151022e-01	4.736569e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.273606e+00	2.115558e-01	2.824534e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.201835e+00	2.550734e-01	3.490359e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.540028e+00	2.225544e-01	4.569267e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.902277e+00	2.050929e-01	3.222610e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.360673e+00	1.639976e-01	3.003665e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.375643e-01	1.112612e-01	1.741422e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.526994e-01	5.966284e-02	1.121517e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.140402e-01	2.200775e-02	7.270072e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.467076e-02	3.887321e-03	4.747683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.628584e+02	1.960788e+01	1.247265e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.216922e+01	1.903748e+00	3.908479e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.846496e+01	9.583117e-02	1.968742e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.175311e+01	3.788255e-01	7.433656e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.710821e+00	3.285700e-01	4.186871e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.020708e+00	2.471226e-01	3.189699e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.357669e+00	2.517389e-01	2.681046e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.404951e+00	2.632202e-01	2.206388e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.785321e+00	2.241440e-01	3.416056e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.106101e+00	1.674372e-01	2.815210e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.877544e-01	1.196863e-01	1.554014e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.013411e-02	5.623196e-03	9.324879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.410731e+00	4.582120e-01	3.522526e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.679296e+00	3.579841e-01	6.360215e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.988889e+00	3.139120e-01	5.311544e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.183727e+00	1.806238e-01	4.148912e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.167136e-01	1.231621e-01	2.742134e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.505748e-01	4.380287e-02	1.533061e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.213863e-01	1.781206e-02	7.165787e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.802238e-03	2.253466e-03	3.411334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.933190e+00	6.087405e-01	4.867303e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.892438e+00	3.912104e-01	1.882359e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.407388e+00	1.857326e-01	3.092943e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.649406e-01	1.034204e-01	1.938032e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.167795e-01	6.045645e-02	1.177427e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.991871e-01	2.670988e-02	6.999348e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.569792e-02	1.616758e-02	3.386378e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.359462e-03	1.599147e-03	2.554825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.323192e+01	1.266846e+00	1.199830e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.309373e+00	7.287478e-01	3.704363e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.640825e+00	2.938998e-01	3.900440e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.835163e-01	1.295877e-01	2.318946e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.079992e-02	7.648126e-03	1.585224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.031043e-01	2.188402e-01	1.948159e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.981092e+00	1.194945e+00	1.035500e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.438059e+00	8.937702e-01	3.270080e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.137691e+00	2.137735e-01	9.229380e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.358462e+00	4.202539e-01	3.883644e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.509064e+00	3.534061e-01	4.930364e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.916013e+00	3.257110e-01	5.055409e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.333659e+00	1.465579e-01	4.614253e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.027964e+00	1.864922e-01	3.394755e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.014594e-01	1.181094e-01	2.508741e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.363631e-01	5.130045e-02	1.777298e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.362401e-01	4.127125e-02	1.029535e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.122575e-01	2.767184e-02	5.205008e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.210230e-03	2.172449e-03	2.746706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.059301e+00	1.041241e+00	1.815440e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.277874e+00	2.100245e+00	1.591954e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.123701e+00	1.015445e+00	5.545967e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.715850e+00	4.867866e-01	2.547800e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.951943e+00	5.997328e-01	3.368335e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.616339e+00	4.244612e-01	3.804535e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.585638e+00	3.430085e-01	3.831997e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.931033e+00	2.678685e-01	3.443754e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.394645e+00	2.488244e-01	2.930501e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.824806e-01	1.602679e-01	2.281732e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.778714e-01	9.368543e-02	1.696112e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.499188e-01	6.086339e-02	1.196020e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.596491e-01	4.300319e-02	9.258402e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.275898e-01	2.879133e-02	4.807886e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.341951e-03	2.356075e-03	3.976568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.227613e+00	2.755964e+00	7.033093e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.725830e+01	4.604422e+00	7.619382e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.876542e+01	2.694578e+00	1.280630e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.344310e+01	1.400749e+00	4.188334e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.773194e+00	1.255051e+00	8.434444e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.477759e+00	8.614525e-01	6.749236e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.334799e+00	6.789697e-01	5.731828e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.086791e+00	3.713020e-01	4.442140e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.333260e+00	2.691951e-01	3.372568e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.355815e-01	1.585514e-01	2.418057e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.818213e-01	9.641140e-02	1.810164e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.702182e-02	5.094131e-03	9.222897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.791326e+00	1.006689e+00	5.596687e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.253025e+00	3.246576e-01	9.452780e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.631978e+00	3.078713e-01	4.468496e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.572778e+00	2.028689e-01	5.412135e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.876790e-01	1.302796e-01	3.285276e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.597048e-01	6.184380e-02	1.883090e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.780300e-01	2.402651e-02	9.039062e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.762629e-02	1.656385e-02	2.950896e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.828518e-03	1.281994e-03	8.617452e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.705844e+01	3.650266e+00	2.651358e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.716711e+00	3.373069e-01	9.933239e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.186866e+00	1.580017e-01	1.695429e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.320951e+00	3.005235e-01	3.656907e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.406842e+00	1.940286e-01	3.030299e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.387293e-01	1.065695e-01	1.950563e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.967948e-01	5.453383e-02	1.098754e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.803391e-01	2.238698e-02	6.807463e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.194425e-02	3.627141e-03	6.994333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.807813e+02	2.095913e+01	1.612707e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.719780e+01	1.126384e-01	4.837840e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.603928e+00	1.418450e-01	4.058695e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.104352e+00	1.790927e-01	4.579420e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.836431e+00	2.326891e-01	2.877664e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.044312e+00	1.615585e-01	2.711664e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.295699e-01	9.990568e-02	1.786634e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.762762e-02	6.064330e-03	1.108648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.176817e+00	9.900204e-01	6.694872e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.834826e+00	1.252785e+00	7.492978e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.702988e+00	6.676811e-01	2.406048e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.562867e+00	3.125967e-01	8.759883e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.050356e+00	2.722705e-01	2.841603e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.565910e+00	2.467181e-01	4.818562e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.074284e+00	3.043317e-01	4.932875e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.601782e+00	2.079993e-01	4.370832e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.131857e+00	1.640334e-01	3.876017e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.741466e-01	1.139508e-01	2.726648e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.766261e-01	5.906629e-02	2.023124e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.549313e-01	3.425603e-02	1.098773e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.148064e-01	2.706082e-02	5.282722e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.443806e-03	2.155386e-03	2.922635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.973964e+01	4.487786e+00	2.845299e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.082463e+01	1.394654e+00	9.017099e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.800956e+00	6.315465e-01	1.209870e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.650564e+00	3.448551e-02	4.385298e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.648828e+00	1.189721e-01	2.182117e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.876181e+00	2.119280e-01	2.323485e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.400851e+00	2.123416e-01	3.890677e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.867425e+00	2.181880e-01	2.930316e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.316326e+00	1.903471e-01	2.605812e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.966493e-01	9.950612e-02	1.841434e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.559051e-01	5.923765e-02	1.408511e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.319796e-01	3.546900e-02	7.930646e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.746435e-02	4.476960e-03	7.183444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.789659e+02	1.924938e+01	1.434491e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.453266e+01	6.518055e-01	1.140484e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.558813e+01	6.344296e-01	8.705549e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.043199e+01	3.104006e-01	6.841457e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.998846e+00	4.140727e-02	5.966014e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.487090e+00	2.377437e-01	4.776088e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.168949e+00	3.140734e-01	3.389342e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.274014e+00	2.076905e-01	1.057578e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.755904e+00	2.170015e-01	3.407744e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.205058e+00	2.064210e-01	2.925514e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.474633e-01	1.114790e-01	2.279224e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.671414e-02	7.271619e-03	1.274686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.209358e+00	4.602547e-01	1.933348e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.866476e+00	3.934625e-01	2.404226e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.227155e+00	3.187702e-01	5.793644e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.252010e+00	1.705791e-01	5.077152e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.956969e-01	9.250390e-02	2.976815e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.393847e-01	3.689208e-02	1.664322e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.322837e-01	2.172765e-02	5.873921e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.741579e-03	5.748809e-03	2.287698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.102045e+00	5.993882e-01	3.218737e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.972572e+00	2.134949e-01	2.513358e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.284605e+00	1.549741e-01	3.236423e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.688679e-01	8.974310e-02	1.891457e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.707650e-01	5.336802e-02	9.936592e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.621546e-01	1.676583e-02	5.774290e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.964207e-02	1.796081e-02	2.641379e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.486612e-03	2.620971e-03	8.224269e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.445541e+01	1.148824e+00	6.725297e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.557408e+00	2.849482e-01	4.896688e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.388926e+00	2.037960e-01	3.494608e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.069726e-01	1.049078e-01	1.786161e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.291061e-02	7.948662e-03	9.777020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.580842e-01	1.963730e-01	1.278970e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.478628e+00	1.039256e+00	6.917246e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.425266e+00	1.230387e+00	3.910477e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.220506e+00	3.911365e-01	2.443372e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.657631e+00	2.782592e-01	3.017497e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.783657e+00	3.178867e-01	6.394072e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.983533e+00	2.857331e-01	5.799110e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.417413e+00	2.093004e-01	5.013602e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.005494e+00	1.666202e-01	3.686456e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.821674e-01	8.922033e-02	2.804860e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.040919e-01	4.135262e-02	1.993455e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.438134e-01	4.107782e-02	1.003941e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.039186e-01	2.522537e-02	4.928614e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.261977e-03	2.802638e-03	2.366944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.083590e+00	1.077088e+00	7.229271e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.290912e+00	2.325852e+00	1.423850e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.557387e+00	1.346688e+00	5.152712e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.682171e+00	7.335238e-02	4.868237e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.846814e+00	2.932678e-01	4.721634e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.605512e+00	3.892797e-01	4.911618e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.563511e+00	1.905662e-01	4.726023e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.823626e+00	2.313396e-01	3.777315e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.286461e+00	1.431637e-01	3.093674e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.037089e-01	1.376162e-01	2.262306e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.827116e-01	5.841768e-02	1.776518e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.049323e-01	9.160116e-02	1.058310e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.297289e-01	2.525871e-02	8.333984e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.039638e-01	1.934552e-02	4.200945e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.468127e-03	2.341775e-03	2.264416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.508677e+01	4.891292e+00	5.710001e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.517121e+01	5.492101e+00	3.101066e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.898495e+01	1.649994e+00	7.536681e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.205655e+01	4.483521e-01	9.686671e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.644909e+00	6.127858e-01	9.027818e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.409459e+00	3.362111e-01	7.779391e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.682711e+00	3.109387e-01	5.521240e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.729411e+00	2.571382e-01	4.118174e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.150052e+00	2.263323e-01	2.985636e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.663207e-01	1.073945e-01	1.880393e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.570416e-01	8.502954e-02	1.411280e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.214022e-02	3.836095e-03	5.790610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.200711e+00	8.373111e-01	5.002336e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.680587e+00	6.366908e-01	3.560078e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.800068e+00	3.994306e-01	4.422637e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.706867e+00	3.223633e-01	5.877753e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.139930e-01	1.220494e-01	4.246041e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.437305e-01	6.371357e-02	2.083763e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.771080e-01	1.606766e-02	9.093300e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.839208e-02	3.335142e-02	2.050256e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.456328e-03	2.457902e-03	9.156883e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.456012e+01	3.565759e+00	2.222334e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.585456e+00	6.283095e-01	4.275109e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.368362e+00	2.843709e-01	2.929263e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.395433e+00	3.243033e-01	4.958182e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.337578e+00	2.002488e-01	3.289642e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.662615e-01	8.536865e-02	2.020935e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.533441e-01	5.139927e-02	9.469887e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.445582e-01	1.915834e-02	4.670600e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.117493e-02	4.427643e-03	4.170648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.809210e+02	2.510268e+01	1.769863e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.931290e+01	6.907141e-01	1.811354e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.843520e+00	4.643970e-01	3.802340e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.047555e+00	2.315587e-01	2.982631e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.833353e+00	2.067490e-01	3.505787e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.917288e-01	1.599247e-01	2.693393e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.224869e-01	8.770774e-02	1.597871e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.339225e-02	5.610427e-03	6.336358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.572605e+00	7.091852e-01	5.917414e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.585894e+00	1.383159e+00	6.921518e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.886037e+00	9.258857e-01	6.054764e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.808421e+00	4.420634e-01	7.515797e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.310349e+00	2.222043e-01	2.664221e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.822396e+00	3.767853e-01	5.705822e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.229752e+00	3.408274e-01	5.179721e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.672780e+00	2.646049e-01	4.963143e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.161454e+00	1.703885e-01	4.089704e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.688787e-01	9.350197e-02	3.462830e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.701088e-01	6.142877e-02	2.170102e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.618908e-01	4.149254e-02	1.082052e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.082686e-01	2.477423e-02	5.397791e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.403882e-03	2.982723e-03	2.611777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.389621e+01	3.823104e+00	2.057485e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.323979e+01	2.485527e+00	1.769507e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.826670e+00	9.571795e-01	5.771610e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.075297e+00	3.607779e-01	3.947447e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.067289e+00	1.350642e-01	3.504290e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.034677e+00	1.849311e-01	4.511567e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.445963e+00	2.226309e-01	4.024895e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.911991e+00	2.575787e-01	3.503821e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.271384e+00	1.406694e-01	2.912750e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.383087e-01	8.264179e-02	1.837894e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.244112e-01	7.662596e-02	1.095807e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.954970e-01	2.310402e-02	7.344042e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.425333e-02	3.146883e-03	4.886843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.754798e+02	2.468528e+01	1.273023e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.027100e+01	6.460902e-01	4.461799e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.748318e+01	6.095957e-01	2.080713e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.149510e+01	5.112299e-01	1.009971e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.061178e+00	3.078403e-01	5.981294e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.710296e+00	3.652683e-01	3.328579e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.222552e+00	2.101956e-01	3.981723e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.353244e+00	1.540495e-01	2.881383e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.629305e+00	2.170364e-01	3.328784e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.087467e+00	1.995215e-01	2.624268e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.231166e-01	9.519201e-02	1.673742e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.937018e-02	4.832929e-03	8.779087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.397322e+00	4.107004e-01	2.370761e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.593460e+00	2.767984e-01	3.257406e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.991891e+00	1.833671e-01	4.695717e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.286296e+00	1.841367e-01	3.646805e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.450915e-01	5.099753e-02	2.520534e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.503041e-01	2.193983e-02	1.583860e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.324126e-01	2.214315e-02	6.460387e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.906621e-03	2.902044e-03	4.025502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.795403e+00	5.484241e-01	3.298688e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.844269e+00	2.567068e-01	1.879063e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.536229e+00	1.555547e-01	2.571557e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.246360e-01	5.100958e-02	1.842527e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.447484e-01	3.743971e-02	1.124050e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.204709e-01	2.331540e-02	7.136441e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.314670e-02	1.140647e-02	4.084025e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.437642e-03	1.779409e-03	2.095399e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.312813e+01	1.134772e+00	8.757849e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.153501e+00	5.474246e-01	3.576961e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.799221e+00	1.940493e-01	3.388313e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.708057e-01	1.021512e-01	1.948580e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.409551e-02	5.825139e-03	1.446844e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.408341e-01	2.111307e-01	1.699209e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.967900e+00	1.029239e+00	6.407049e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.235504e+00	6.976923e-01	2.915262e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.135132e+00	2.039346e-01	1.920537e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.253317e+00	1.881385e-01	3.010244e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.570237e+00	3.190596e-01	4.000024e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.912358e+00	2.067827e-01	4.154140e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.432211e+00	1.470200e-01	3.603896e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.064973e+00	1.113452e-01	3.253402e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.459068e-01	9.918370e-02	2.285179e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.578870e-01	4.703873e-02	1.708450e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.374176e-01	1.976896e-02	1.130478e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.109544e-01	2.734013e-02	4.700749e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.719488e-03	1.650989e-03	3.192828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.175060e+00	9.274170e-01	1.593136e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.958210e+00	1.700995e+00	8.583293e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.482115e+00	7.773128e-01	4.060481e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.418738e+00	4.067861e-01	4.139450e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.027203e+00	5.028182e-01	1.325895e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.617263e+00	2.716007e-01	2.879369e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.634094e+00	2.081719e-01	3.456062e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.982193e+00	1.771742e-01	2.971941e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.518144e+00	1.387726e-01	2.443854e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.088247e+00	9.754187e-02	2.147794e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.471245e-01	8.219076e-02	1.510805e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.793323e-01	5.433937e-02	1.154927e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.793051e-01	2.445090e-02	9.291582e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.404395e-01	1.452075e-02	4.873468e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.058213e-03	2.177381e-03	3.775376e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.558348e+00	2.556363e+00	6.849822e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.754525e+01	4.146008e+00	5.617061e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.810730e+01	2.127395e+00	7.726944e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.309914e+01	1.351213e+00	4.355647e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.794879e+00	9.695019e-01	5.366752e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.436191e+00	9.514576e-01	5.397651e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.174538e+00	3.245867e-01	4.966465e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.189413e+00	2.632701e-01	3.958331e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.485784e+00	1.971285e-01	2.917415e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.479366e-01	1.253701e-01	2.478354e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.453442e-01	6.785987e-02	1.609687e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.766717e-02	4.081085e-03	8.106557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.647650e+00	8.516435e-01	4.105928e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.222355e+00	2.866881e-01	4.876333e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.716651e+00	2.506478e-01	3.428307e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.659553e+00	1.640239e-01	4.433693e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.020496e-01	7.710437e-02	3.148308e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.767395e-01	4.706671e-02	1.807025e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.855598e-01	1.802280e-02	9.607917e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.785314e-02	1.722481e-02	2.590940e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.967356e-03	1.441728e-03	8.918844e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.558231e+01	3.065441e+00	1.480406e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.562376e+00	2.991517e-01	1.478861e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.425691e+00	1.085847e-01	1.619114e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.367296e+00	2.437620e-01	3.169355e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.548977e+00	1.310450e-01	2.761526e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.109680e-01	5.088466e-02	1.832302e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.102671e-01	2.719571e-02	1.122084e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.090222e-01	1.943983e-02	7.516384e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.307144e-02	2.654747e-03	6.778479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.673760e+02	1.776200e+01	1.007137e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.686660e+01	5.763186e-01	6.442807e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.326040e+00	1.561244e-01	1.682820e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.397465e+00	8.126707e-02	1.073744e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.903407e+00	1.250919e-01	2.919109e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.144213e+00	1.060202e-01	2.587540e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.011480e-01	6.321348e-02	1.809521e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.944583e-02	5.129381e-03	9.959688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.141344e+00	8.702085e-01	4.577225e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.624085e+00	1.092006e+00	4.357877e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.536297e+00	4.977531e-01	2.264228e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.371679e+00	1.951367e-01	1.130044e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.097523e+00	1.621346e-01	2.145757e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.628173e+00	2.341939e-01	3.108809e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.169820e+00	1.984440e-01	3.848437e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.666015e+00	1.643390e-01	3.929955e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.193483e+00	1.123553e-01	3.334984e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.195357e-01	8.644782e-02	2.658231e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.152354e-01	4.978325e-02	2.165929e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.597190e-01	2.101398e-02	1.172313e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.147719e-01	2.581803e-02	4.796555e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.004093e-03	1.630233e-03	3.022847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.873709e+01	3.801360e+00	1.708352e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.791086e+00	1.179469e+00	7.841017e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.157718e+00	3.917078e-01	2.314105e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.692433e+00	2.092246e-01	2.400429e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.854017e+00	1.572918e-01	1.008517e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.979235e+00	6.850619e-02	1.837554e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.525630e+00	1.712158e-01	2.945241e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.918539e+00	1.482712e-01	3.461180e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.430765e+00	1.241765e-01	2.187879e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.813585e-01	5.908391e-02	1.896475e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.122790e-01	5.250696e-02	1.177274e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.525357e-01	1.901605e-02	8.193839e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.666379e-02	2.180375e-03	6.585549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.664329e+02	1.632162e+01	9.234354e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.428189e+01	1.218371e+00	5.167738e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.584871e+01	1.176614e+00	7.584290e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.006807e+01	1.641031e-01	3.019679e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.676173e+00	1.280920e-01	6.206615e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.935295e+00	3.097977e-02	1.883439e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.521270e+00	1.497865e-01	7.932893e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.384638e+00	6.669793e-02	1.671184e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.863343e+00	1.652133e-01	2.874003e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.286388e+00	1.145759e-01	3.032968e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.267102e-01	1.081133e-01	1.980761e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.872202e-02	5.995106e-03	1.137191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.142604e+00	3.922744e-01	7.632725e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.839108e+00	2.709344e-01	1.219056e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.320914e+00	1.492836e-01	4.576389e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.251747e+00	8.481861e-02	4.353491e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.043023e-01	8.505797e-02	2.532727e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.054558e-01	3.593480e-02	1.316493e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.602478e-01	1.006772e-02	6.284565e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.266603e-03	7.281080e-03	1.714682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.865195e+00	4.930504e-01	1.978374e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.995409e+00	1.591070e-01	1.965067e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.442055e+00	9.166114e-02	2.809906e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.424446e-01	5.712451e-02	1.774993e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.838013e-01	5.058128e-02	8.923308e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.359952e-01	9.198212e-03	6.000079e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.905141e-02	1.372024e-02	2.317379e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.519387e-03	3.536764e-03	1.148618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.369174e+01	9.691281e-01	4.822125e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.026502e+00	2.132580e-01	3.968675e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.580566e+00	1.774159e-01	3.088516e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.497028e-01	7.445310e-02	1.609997e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.300055e-02	7.938945e-03	8.931546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.093688e-01	2.269558e-01	8.715062e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.535630e+00	9.345447e-01	4.170753e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.086247e+00	9.419622e-01	3.246408e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.138275e+00	1.695027e-01	1.269844e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.591572e+00	1.693276e-01	3.194588e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.834869e+00	2.198778e-01	5.035235e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.999724e+00	1.384959e-01	4.874168e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.447324e+00	1.241437e-01	4.078365e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.035798e+00	9.233074e-02	3.248975e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.235306e-01	8.075893e-02	2.167732e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.914153e-01	5.154647e-02	1.485039e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.675628e-01	6.357524e-03	1.107924e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.169453e-01	1.855670e-02	4.655051e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.404704e-03	4.080005e-03	1.789894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.670296e+00	1.174825e+00	5.453831e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.864389e+00	2.148944e+00	5.089965e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.446136e+00	6.179745e-01	4.321013e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.972626e+00	2.117250e-02	6.275607e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.796204e+00	2.311039e-01	3.756003e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.528654e+00	2.019210e-01	4.217717e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.754697e+00	2.148154e-01	3.310035e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.989139e+00	1.109738e-01	3.543043e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.416397e+00	7.925096e-02	2.906244e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.001563e+00	6.073411e-02	2.020222e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.800240e-01	6.704902e-02	1.371616e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.249351e-01	4.560759e-02	9.358513e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.694359e-01	3.357051e-02	5.798202e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.402351e-01	1.743400e-02	4.241197e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.632120e-03	2.324578e-03	3.364035e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.663024e+01	4.837896e+00	4.490380e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.456090e+01	4.527484e+00	1.901250e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.814919e+01	1.312427e+00	7.135592e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.112817e+01	4.962178e-01	8.310697e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.961679e+00	4.413401e-01	6.673426e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.451797e+00	2.860813e-01	7.014069e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.001357e+00	2.612504e-01	5.047427e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.000114e+00	2.319399e-01	4.026804e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.243027e+00	1.584951e-01	2.561693e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.731244e-01	1.153553e-01	1.638661e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.352412e-01	6.888950e-02	1.263988e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.429308e-02	6.166771e-03	4.210353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.186969e+00	7.095559e-01	2.954517e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.497145e+00	4.818958e-01	1.451946e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.840780e+00	2.480770e-01	3.566681e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.769344e+00	1.707096e-01	4.966040e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.097039e-01	7.801263e-02	3.198907e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.106862e-01	3.429229e-02	1.690167e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.154503e-01	2.544488e-03	9.202013e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.946675e-02	3.740977e-02	1.162595e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.517219e-03	3.224523e-03	6.785744e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.390890e+01	3.038013e+00	1.262640e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.630543e+00	4.502671e-01	2.851628e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.306892e+00	2.182557e-01	2.729411e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.682361e+00	1.856799e-01	3.327317e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.508591e+00	9.953285e-02	3.006525e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.616456e-01	5.356767e-02	1.883275e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.640212e-01	2.876343e-02	8.529522e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.308672e-01	6.998238e-03	5.766222e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.227931e-02	4.969752e-03	3.735861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.689395e+02	2.047694e+01	1.180689e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.809113e+01	7.147880e-01	6.824556e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.825560e+00	4.075096e-01	3.090416e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.234419e+00	4.831594e-02	3.967832e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.159939e+00	1.092566e-01	3.260098e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.014853e+00	1.231627e-01	1.953015e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.177849e-01	9.518166e-02	1.350445e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.492748e-02	6.993016e-03	5.110617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.664193e+00	6.850803e-01	3.257495e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.337283e+00	1.048617e+00	5.001760e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.620777e+00	7.000737e-01	2.976156e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.580495e+00	3.366933e-01	1.145580e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.288720e+00	1.796945e-01	1.559672e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.808416e+00	2.430347e-01	3.751117e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.324093e+00	1.535453e-01	4.665483e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.745660e+00	1.489880e-01	3.960939e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.206039e+00	9.018742e-02	3.567594e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.220265e-01	8.747658e-02	2.410630e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.347887e-01	5.232575e-02	1.635695e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.869664e-01	1.570450e-02	9.113221e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.164419e-01	1.856590e-02	4.340281e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.411405e-03	3.635858e-03	2.182575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.463165e+01	3.170555e+00	1.594024e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.183662e+01	1.720430e+00	9.529914e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.580671e+00	7.138775e-01	4.465025e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.151435e+00	2.352846e-01	3.275815e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.787717e+00	1.498886e-01	2.687418e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.147836e+00	1.288497e-01	2.322928e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.687672e+00	1.871895e-01	3.196764e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.098368e+00	1.524738e-01	2.847161e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.381222e+00	1.107282e-01	2.327974e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.269745e-01	6.812458e-02	1.559736e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.742027e-01	4.106593e-02	9.725236e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.487405e-01	1.469290e-02	5.595544e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.637223e-02	3.011019e-03	6.369661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.635899e+02	1.794328e+01	1.066908e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.796086e+01	6.395266e-01	1.387057e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.779153e+01	1.778907e+00	7.087422e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.109214e+01	3.081640e-01	6.122281e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.307046e+00	3.081925e-01	5.059202e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.930282e+00	2.531553e-01	3.888275e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.171844e+00	1.707253e-01	2.406383e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.626657e+00	5.417508e-02	3.223527e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.984685e+00	1.874935e-01	3.704398e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.194291e+00	2.034716e-01	2.092281e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.399185e-01	5.767044e-02	1.481365e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.132559e-02	5.941252e-03	6.941268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.690403e+00	4.351886e-01	2.324527e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.349605e+00	1.735096e-01	2.193474e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.862197e+00	2.558662e-01	4.518971e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.111241e+00	1.258770e-01	3.420546e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.510818e-01	6.419996e-02	2.257346e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.088802e-01	4.024711e-02	1.418413e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.137123e-01	2.238839e-02	5.842004e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.043237e-03	2.604449e-03	3.221067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.114375e+00	5.591418e-01	3.425505e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.702314e+00	2.189708e-01	2.146735e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.331975e+00	1.925181e-01	2.599296e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.648991e-01	7.054654e-02	1.793271e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.714843e-01	3.167127e-02	1.025264e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.121715e-01	2.535750e-02	6.306679e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.258771e-02	1.713970e-02	3.404253e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.195639e-03	1.501497e-03	3.155680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.360888e+01	1.192461e+00	7.905607e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.892275e+00	4.038538e-01	4.033049e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.647665e+00	2.068561e-01	3.474965e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.428120e-01	1.054093e-01	2.035705e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.037776e-02	7.364453e-03	1.540523e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.923627e-01	2.710754e-01	3.103533e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.791420e+00	1.228072e+00	6.964005e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.469983e+00	5.878656e-01	9.336266e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.784329e+00	1.826165e-01	1.170776e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.001651e+00	3.323332e-01	3.479674e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.320394e+00	2.473422e-01	4.308818e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.754170e+00	2.221530e-01	4.095620e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.280790e+00	1.407938e-01	3.504235e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.372655e-01	7.570439e-02	3.065792e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.476522e-01	7.195374e-02	2.319871e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.144610e-01	5.656025e-02	1.484593e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.323126e-01	3.427525e-02	1.031321e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.904538e-02	2.278276e-02	4.861590e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.699772e-03	2.032319e-03	2.466339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.152098e+00	1.176320e+00	2.009086e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.519354e+00	1.922973e+00	9.502920e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.969105e+00	1.219948e+00	2.013258e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.072901e+00	5.543760e-01	1.240877e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.378840e+00	3.024987e-01	3.110067e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.283252e+00	1.889382e-01	3.392058e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.512489e+00	3.421621e-01	3.521177e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.821321e+00	1.888653e-01	2.961647e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.344099e+00	7.784328e-02	2.601168e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.696019e-01	1.197279e-01	1.961023e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.795709e-01	9.214374e-02	1.537047e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.204938e-01	3.038475e-02	1.131088e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.654183e-01	5.375182e-02	7.606305e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.230033e-01	1.751544e-02	6.249498e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.058911e-03	2.642737e-03	3.570156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.473660e+00	3.165452e+00	9.636597e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.098873e+01	4.832003e+00	5.596440e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.925357e+01	2.737876e+00	7.355730e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.256769e+01	1.519671e+00	4.418947e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.970525e+00	1.266673e+00	6.514641e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.843398e+00	4.982580e-01	6.037901e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.121366e+00	4.801155e-01	5.369920e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.012413e+00	2.081953e-01	4.022087e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.290188e+00	1.692777e-01	2.958207e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.564298e-01	1.420064e-01	2.273964e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.541766e-01	7.430206e-02	1.859585e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.723048e-02	6.311153e-03	8.828612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.194027e+00	9.315470e-01	4.737987e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.069916e+00	2.438968e-01	2.842559e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.482142e+00	2.344678e-01	4.630942e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.536987e+00	1.857674e-01	4.208291e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.162382e-01	7.192244e-02	2.787702e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.140706e-01	3.446701e-02	1.665335e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.636549e-01	3.053240e-02	7.572511e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.361332e-02	1.482772e-02	2.644973e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.500863e-03	8.313372e-04	1.477410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.828579e+01	3.205217e+00	2.083053e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.239550e+00	3.203994e-01	3.055607e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.155378e+00	1.337458e-01	1.253473e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.249749e+00	2.255120e-01	3.800518e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.365870e+00	1.395457e-01	2.696949e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.502453e-01	7.416426e-02	1.820403e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.553845e-01	2.936204e-02	1.026465e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.857800e-01	2.394570e-02	5.693829e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.205331e-02	3.620740e-03	6.528242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.853251e+02	1.838534e+01	1.270741e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.598082e+01	6.784529e-01	1.789330e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.664902e+00	1.890639e-01	2.301621e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.006203e+00	7.627247e-02	1.323308e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.862056e+00	1.580126e-01	2.730048e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.030424e+00	1.484873e-01	2.692359e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.189335e-01	6.670016e-02	1.687606e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.776548e-02	5.349984e-03	1.054980e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.786939e+00	1.108611e+00	6.462939e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.262313e+00	1.280716e+00	5.175411e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.460230e+00	3.676491e-01	2.218336e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.185422e+00	2.059707e-01	1.407870e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.833306e+00	2.409425e-01	3.270614e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.443733e+00	3.245234e-01	3.728441e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.989466e+00	1.879912e-01	4.496521e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.487020e+00	1.265936e-01	4.058255e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.073442e+00	1.182669e-01	3.322492e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.186397e-01	5.886501e-02	2.851039e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.625641e-01	5.734408e-02	1.610621e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.479855e-01	4.740905e-02	1.035342e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.826922e-02	2.002705e-02	4.915542e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.000821e-03	2.240993e-03	2.644964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.320061e+01	4.429134e+00	2.580936e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.519629e+00	1.051129e+00	7.745514e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.865793e+00	3.553633e-01	1.283224e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.323231e+00	9.884196e-02	1.379153e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.327778e+00	9.020873e-02	2.877533e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.900162e+00	2.099799e-01	1.637375e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.391308e+00	2.764248e-01	2.526216e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.795547e+00	1.279515e-01	3.695251e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.242496e+00	8.616324e-02	2.848415e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.907337e-01	8.294605e-02	1.670928e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.565869e-01	5.334109e-02	1.117942e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.395215e-01	3.321169e-02	6.983679e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.618377e-02	3.333681e-03	6.840066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.848394e+02	1.797687e+01	1.183136e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.335386e+01	1.279241e+00	2.246363e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.443732e+01	7.697623e-01	3.588729e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.936789e+00	3.248083e-02	1.214205e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.027690e+00	3.029099e-01	5.471348e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.322433e+00	4.626781e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.045236e+00	7.678593e-02	1.780680e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.206749e+00	9.574428e-02	1.703769e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.749054e+00	1.417386e-01	3.773332e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.169294e+00	1.590754e-01	2.548952e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.858206e-01	1.046190e-01	1.931073e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.598164e-02	6.737856e-03	1.149906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.559376e+00	4.058846e-01	1.831932e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.608116e+00	3.629355e-01	3.783856e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.867185e+00	1.826114e-01	5.349693e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.142185e+00	1.105450e-01	3.823751e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.365399e-01	4.143558e-02	2.515680e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.160055e-01	1.651693e-02	1.507789e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.183677e-01	2.677555e-02	4.514887e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.021481e-03	6.077896e-03	9.602996e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.334865e+00	5.260663e-01	2.327647e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.623040e+00	1.849886e-01	2.349192e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.258342e+00	9.655243e-02	2.662067e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.743356e-01	5.256864e-02	1.724134e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.411938e-01	1.925925e-02	1.242686e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.666589e-01	1.672959e-02	4.500812e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.693647e-02	2.195531e-02	1.697040e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.317633e-03	2.951442e-03	7.580087e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.464426e+01	1.006019e+00	6.689668e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.358851e+00	4.668192e-01	4.366594e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.374046e+00	1.707240e-01	2.939564e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.835991e-01	7.162315e-02	2.026746e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.376397e-02	7.279415e-03	9.028658e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.141841e-01	2.364784e-01	1.726266e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.427122e+00	1.244993e+00	6.259479e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.754122e+00	9.160298e-01	2.964076e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.018904e+00	1.661518e-01	9.367184e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.090113e+00	3.071131e-01	5.021404e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.343220e+00	2.590985e-01	5.967239e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.786096e+00	1.773527e-01	4.848648e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.282419e+00	1.220556e-01	4.133156e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.452418e-01	1.025209e-01	3.186913e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.306212e-01	6.318787e-02	2.209475e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.748184e-01	3.087157e-02	1.564375e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.210064e-01	3.405850e-02	7.919143e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.671877e-02	3.217976e-02	3.623123e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.657101e-03	2.796602e-03	2.865268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.525546e+00	1.220215e+00	9.621052e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.065458e+01	2.022274e+00	7.500269e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.215530e+00	1.126404e+00	1.258872e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.972024e+00	2.752355e-01	4.099408e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.338029e+00	1.629186e-01	4.353720e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.127032e+00	2.331496e-01	4.870779e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.406493e+00	1.875869e-01	3.943002e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.708266e+00	1.022366e-01	3.813260e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.221678e+00	1.066696e-01	2.921544e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.789675e-01	1.048171e-01	1.906344e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.955583e-01	7.080715e-02	1.366918e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.822602e-01	2.897341e-02	1.188762e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.086518e-01	1.472576e-02	7.634036e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.135686e-01	3.107007e-02	2.881913e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.209304e-03	2.443582e-03	2.532290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.028908e+01	5.927045e+00	5.790687e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.825747e+01	5.354883e+00	2.172740e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.797356e+01	1.063556e+00	4.369460e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.108768e+01	1.394623e+00	1.019694e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.505624e+00	2.757649e-01	1.091443e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.010703e+00	2.184639e-01	7.029148e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.668851e+00	3.527150e-01	4.821131e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.781988e+00	3.012863e-01	3.629104e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.069726e+00	1.428729e-01	2.642837e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.555905e-01	7.858154e-02	2.316513e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.529585e-01	6.352869e-02	1.466647e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.229130e-02	4.392766e-03	4.521896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.817414e+00	8.067876e-01	4.882758e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.509184e+00	4.773455e-01	1.050650e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.410635e+00	4.338647e-01	4.184195e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.597483e+00	1.527198e-01	5.488584e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.775280e-01	8.993650e-02	3.062990e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.984541e-01	2.548944e-02	1.922579e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.615681e-01	1.183331e-02	7.316100e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.255473e-02	3.214543e-02	1.518090e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.409077e-03	2.487445e-03	7.196415e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.752918e+01	3.170324e+00	2.266037e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.284768e+00	4.919068e-01	1.589493e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.100547e+00	3.128425e-01	2.300439e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.276015e+00	2.988063e-01	3.556928e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.343966e+00	1.070815e-01	2.908807e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.588943e-01	7.313382e-02	1.583169e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.158888e-01	2.212984e-02	1.165362e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.609882e-01	2.452183e-02	4.327830e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.066045e-02	5.742375e-03	2.915118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.909894e+02	2.130020e+01	1.535479e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.760743e+01	9.866038e-01	6.102411e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.197657e+00	2.678900e-01	3.782007e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.125982e+00	1.596134e-01	2.515852e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.792692e+00	1.846535e-01	2.696314e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.537073e-01	1.126079e-01	2.551006e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.985135e-01	5.461412e-02	1.211744e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.396430e-02	5.721742e-03	5.464791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.096905e+00	9.939760e-01	5.468425e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.088968e+00	1.181085e+00	6.329909e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.252608e+00	8.417898e-01	2.602086e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.610825e+00	3.983206e-01	7.880846e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.946633e+00	2.471796e-01	3.557627e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.504428e+00	3.323720e-01	5.495923e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.004237e+00	2.066286e-01	4.611098e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.555076e+00	1.785737e-01	4.574587e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.088073e+00	1.202954e-01	3.309648e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.357792e-01	5.666969e-02	2.735985e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.497673e-01	6.889451e-02	1.805199e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.279859e-01	1.930254e-02	9.859658e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.767371e-02	2.974428e-02	3.948456e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.824298e-03	2.851355e-03	2.739692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.822499e+01	4.530265e+00	2.465484e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.355340e+01	2.233137e+00	9.315614e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.591924e+00	4.744938e-01	2.273522e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.903271e+00	2.780039e-01	1.796619e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.656161e+00	1.583742e-01	1.544278e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.930095e+00	2.354946e-01	2.643848e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.278350e+00	1.741102e-01	5.652271e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.853832e+00	1.446903e-01	3.086447e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.214839e+00	1.302098e-01	2.314827e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.577712e-01	1.029882e-01	1.614166e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.952859e-01	3.987134e-02	1.292267e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.815525e-01	1.947109e-02	5.784257e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.387956e-02	4.384678e-03	4.105934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.846641e+02	2.270892e+01	1.242263e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.774843e+01	1.594759e+00	1.574057e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.669983e+01	7.609224e-01	1.540250e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.084050e+01	4.830763e-01	2.529784e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.750184e+00	3.903522e-01	2.369904e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.325400e+00	2.328256e-01	3.937055e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.982972e+00	6.757302e-02	7.225096e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.428572e+00	2.250314e-01	2.072554e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.649502e+00	2.472523e-01	2.669587e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.026784e+00	1.580768e-01	2.647194e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.080904e-01	8.029483e-02	1.670023e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.008713e-02	3.479789e-03	7.296469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.695068e+00	4.841467e-01	2.353875e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.287061e+00	1.185756e-01	3.484888e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.889237e+00	2.207816e-01	4.700463e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.102772e+00	9.560466e-02	3.813297e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.816108e-01	8.218251e-02	2.463149e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.232183e-01	4.362257e-02	1.378327e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.142991e-01	2.560472e-02	6.038508e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.174975e-03	2.955622e-03	3.496139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.032227e+00	5.864350e-01	2.818265e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.702893e+00	1.800303e-01	2.542097e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.427826e+00	1.334908e-01	2.675243e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.507870e-01	7.741869e-02	1.745904e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.128093e-01	5.966337e-02	1.331360e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.201055e-01	3.977676e-02	7.135709e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.940660e-02	8.705035e-03	3.812748e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.131445e-03	1.475966e-03	2.464655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.355927e+01	1.200001e+00	6.747425e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.833828e+00	2.602401e-01	4.392692e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.714586e+00	2.049545e-01	3.362981e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.619809e-01	1.366419e-01	2.036556e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.006166e-02	5.356374e-03	1.474806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.827182e-01	3.092559e-01	2.525697e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.488798e+00	1.273344e+00	6.999006e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.401360e+00	6.208626e-01	2.452081e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.979034e+00	1.814172e-01	2.121966e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.143987e+00	2.920671e-01	3.828249e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.451506e+00	2.646390e-01	4.536832e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.739547e+00	1.791532e-01	4.827741e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.304531e+00	1.826904e-01	3.798949e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.154301e-01	8.116107e-02	3.222691e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.736244e-01	7.485123e-02	2.340635e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.174310e-01	6.692659e-02	1.547591e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.230837e-01	3.564987e-02	9.540874e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.513577e-02	2.669500e-02	4.478612e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.415337e-03	1.497112e-03	3.210186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.258174e+00	1.442791e+00	1.589005e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.866855e+00	1.861996e+00	7.228621e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.777262e+00	6.601932e-01	2.876459e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.020206e+00	1.200340e-01	5.690299e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.619740e+00	4.853451e-01	3.564992e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.295797e+00	2.978788e-01	3.830322e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.571667e+00	1.844333e-01	3.433009e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.922149e+00	2.441591e-01	2.981939e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.333588e+00	1.088997e-01	2.952436e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.003425e+00	1.252498e-01	2.140774e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.599733e-01	5.069076e-02	2.380563e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.678798e-01	6.745400e-02	1.151712e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.702609e-01	2.789781e-02	8.650152e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.230726e-01	1.164076e-02	5.696021e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.669167e-03	3.446862e-03	4.333906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.614933e+00	3.437904e+00	8.515383e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.174825e+01	5.060937e+00	4.039508e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.912930e+01	2.097745e+00	7.504385e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.243840e+01	1.034316e+00	7.646207e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.598636e+00	1.042621e+00	6.216506e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.862817e+00	6.366961e-01	6.228929e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.042273e+00	3.602421e-01	5.087579e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.021735e+00	2.296011e-01	3.788794e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.391121e+00	2.622573e-01	2.967765e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.002882e-01	1.481231e-01	2.288258e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.150511e-01	1.152112e-01	1.684069e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.661597e-02	2.993955e-03	1.219896e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.850442e+00	9.810363e-01	4.345271e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.178483e+00	2.360792e-01	2.793604e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.688565e+00	2.114127e-01	5.043500e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.601649e+00	2.162645e-01	4.436640e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.450464e-01	8.866520e-02	2.936208e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.337217e-01	3.919528e-02	1.802104e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.661887e-01	2.463851e-02	9.020682e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.226724e-02	1.871488e-02	3.254872e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.574346e-03	1.127152e-03	9.625850e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.630523e+01	3.440825e+00	1.477054e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.509707e+00	3.778825e-01	2.170944e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.279234e+00	4.242203e-02	3.911447e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.542100e+00	2.759452e-01	3.521798e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.466715e+00	1.273826e-01	2.752237e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.383874e-01	6.003960e-02	1.710621e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.045853e-01	6.459879e-02	1.245956e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.803586e-01	2.650786e-02	8.561222e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.258987e-02	3.770106e-03	6.562053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.696508e+02	1.905601e+01	9.122511e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.773293e+01	1.995163e-01	1.205033e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.061041e+00	4.267344e-02	9.067916e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.245246e+00	1.309034e-01	2.056792e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.969958e+00	1.507072e-01	3.104172e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.100187e+00	1.714528e-01	2.364600e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.309529e-01	8.505073e-02	1.710153e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.860802e-02	4.540454e-03	1.071153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.462669e+00	1.031130e+00	5.201742e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.554479e+00	1.383996e+00	5.670488e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.531150e+00	5.726275e-01	3.317706e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.554831e+00	2.519851e-01	1.672589e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.055772e+00	1.847263e-01	3.685953e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.558716e+00	1.796723e-01	5.521378e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.189816e+00	2.814861e-01	4.168503e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.565634e+00	1.819240e-01	4.135486e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.075738e+00	1.204236e-01	3.729777e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.546036e-01	8.994912e-02	2.634321e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.782465e-01	5.137538e-02	1.765468e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.440295e-01	4.446333e-02	1.037372e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.884992e-02	2.452419e-02	4.661504e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.468879e-03	1.436239e-03	3.452870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.033022e+01	4.565080e+00	2.108823e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.241162e+00	1.223087e+00	4.796117e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.032440e+00	3.178548e-01	3.415725e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.840650e+00	2.617907e-01	2.851205e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.774454e+00	2.087466e-02	5.050289e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.834461e+00	9.095791e-02	2.728540e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.505430e+00	2.072140e-01	3.627932e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.006010e+00	2.489750e-01	2.624592e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.344664e+00	1.211204e-01	2.711225e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.022092e-01	7.954256e-02	2.406728e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.959301e-01	8.089372e-02	1.205078e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.377260e-01	2.174254e-02	9.850962e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.574830e-02	3.287356e-03	7.663730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.714095e+02	1.698247e+01	8.215938e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.489339e+01	1.730251e+00	7.968506e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.555888e+01	7.677374e-02	1.633018e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.086820e+01	7.626299e-02	1.329017e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.054909e+00	3.371831e-02	6.548182e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.042596e+00	1.397621e-01	1.680239e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.155966e+00	2.796384e-01	3.861145e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.278334e+00	7.211836e-02	2.939876e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.853503e+00	1.210391e-01	3.831769e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.290688e+00	2.461092e-01	2.624780e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.959216e-01	1.510250e-01	1.900809e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.505490e-02	4.190256e-03	1.553977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.461421e+00	4.845063e-01	1.588246e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.525157e+00	1.749270e-01	1.235981e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.083641e+00	1.844315e-01	5.527651e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.232262e+00	1.482691e-01	4.287199e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.812989e-01	7.364443e-02	2.483017e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.105942e-01	2.377730e-02	1.332807e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.214115e-01	1.562969e-02	5.476298e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.448761e-03	6.343396e-03	1.525519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.171886e+00	5.855394e-01	2.243283e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.651936e+00	1.240498e-01	3.859454e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.283235e+00	1.185792e-01	2.641932e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.638954e-01	7.858067e-02	1.514481e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.407557e-01	4.183460e-02	1.017049e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.639702e-01	1.685617e-02	5.887768e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.347644e-02	9.898645e-03	2.916600e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.546975e-03	3.385552e-03	4.876877e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.423763e+01	1.095154e+00	4.501100e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.591239e+00	1.142823e-01	5.880521e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.545000e+00	1.887558e-01	2.814949e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.262988e-01	7.701477e-02	2.046867e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.178924e-02	7.044637e-03	9.153176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.393225e-01	2.529650e-01	7.386777e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.024059e+00	1.148834e+00	4.288759e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.295193e+00	9.752553e-01	4.157549e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.150535e+00	1.131561e-01	4.124913e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.518816e+00	2.927873e-01	4.943191e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.582044e+00	3.208302e-01	5.180200e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.862297e+00	1.349332e-01	5.178017e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.391653e+00	1.387396e-01	5.112497e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.983771e-01	1.411765e-01	3.098576e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.518856e-01	4.551460e-02	2.650722e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.827369e-01	2.298043e-02	1.649966e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.234971e-01	4.273609e-02	8.254201e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.583964e-02	3.801228e-02	3.378354e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.561807e-03	3.429415e-03	1.103837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.528024e+00	1.435213e+00	7.775470e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.927754e+00	2.410965e+00	7.762530e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.551865e+00	6.721194e-01	2.484278e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.004411e+00	1.736477e-01	5.218109e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.882950e+00	2.384461e-01	6.878737e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.602398e+00	5.840540e-02	6.908021e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.556063e+00	3.172047e-01	4.547012e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.776222e+00	1.238493e-01	3.307921e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.238092e+00	9.097800e-02	2.772104e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.403503e-01	6.366577e-02	2.516187e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.650454e-01	4.539840e-02	1.951315e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.433605e-01	8.017298e-02	9.456687e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.262682e-01	3.185156e-02	6.775534e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.152871e-01	2.332434e-02	3.126915e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.840516e-03	2.281088e-03	2.552350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.964996e+01	5.685947e+00	4.434499e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.582963e+01	4.468988e+00	3.307154e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.753949e+01	1.002957e+00	8.070349e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.098522e+01	1.020150e+00	3.454638e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.865224e+00	6.909540e-01	6.676877e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.373867e+00	2.205061e-01	7.203341e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.791715e+00	2.280010e-01	6.579055e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.848906e+00	2.064017e-01	3.926025e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.286381e+00	2.157894e-01	2.207123e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.838876e-01	8.982754e-02	2.409816e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.990781e-01	1.040132e-01	1.162522e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.224923e-02	4.691142e-03	5.213580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.471791e+00	9.092886e-01	3.991136e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.419786e+00	4.539243e-01	1.711102e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.780225e+00	2.403915e-01	4.489305e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.730571e+00	2.074795e-01	5.158369e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.087049e-01	1.101955e-01	3.553483e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.934357e-01	2.902297e-02	1.960164e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.581148e-01	1.668501e-02	7.783478e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.722631e-02	3.424182e-02	1.979173e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.470000e-03	2.659408e-03	4.847859e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.502564e+01	3.706374e+00	1.495310e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.142766e+00	3.095266e-01	5.607292e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.554846e+00	1.532609e-01	3.960449e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.635120e+00	1.939174e-01	4.238599e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.358030e+00	1.304166e-01	3.262835e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.338018e-01	7.718206e-02	1.480279e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.277804e-01	3.554002e-02	9.605954e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.477140e-01	2.270211e-02	4.464309e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.042216e-02	3.287274e-03	3.557678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.680325e+02	2.366311e+01	9.412588e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.879494e+01	2.250962e-01	2.545252e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.517829e+00	3.775682e-01	6.233775e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.309286e+00	1.199089e-01	3.787274e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.971254e+00	1.115635e-01	3.390063e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.040255e+00	2.324586e-01	1.875927e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.265202e-01	6.564593e-02	1.649094e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.323237e-02	4.827511e-03	5.422900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.847787e+00	8.714242e-01	3.381638e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.446676e+00	1.135969e+00	7.026292e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.739323e+00	1.038449e+00	3.179475e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.757648e+00	4.340030e-01	2.100890e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.312149e+00	1.606296e-01	4.702731e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.680307e+00	1.571821e-01	5.305322e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.299812e+00	3.376169e-01	4.840855e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.621850e+00	1.453481e-01	5.709234e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.179858e+00	1.258184e-01	4.113015e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.994054e-01	9.131802e-02	2.575636e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.500241e-01	3.193343e-02	1.949247e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.343057e-01	3.185521e-02	8.492873e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.010186e-01	3.500594e-02	4.040336e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.889977e-03	3.411015e-03	1.257325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.616155e+01	4.154300e+00	1.806596e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.153158e+01	1.686597e+00	1.172079e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.242645e+00	4.803742e-01	5.916547e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.211085e+00	3.612167e-01	5.226177e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.847099e+00	8.332334e-02	5.016241e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.303934e+00	1.684266e-01	4.141331e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.708890e+00	1.077792e-01	4.892583e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.992110e+00	2.101956e-01	3.189940e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.295523e+00	1.450392e-01	2.693051e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.025121e-01	5.948158e-02	2.289407e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.495984e-01	5.696797e-02	9.789873e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.907363e-01	2.392984e-02	6.429864e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.457020e-02	4.343088e-03	4.183024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.656333e+02	2.010333e+01	9.324059e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.830806e+01	2.691891e+00	1.684880e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.783155e+01	1.414882e-01	3.164631e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.276432e+01	1.261895e-01	2.207637e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.395247e+00	8.035607e-01	6.578105e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.013974e+00	1.112496e-01	6.011915e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.334457e+00	2.700140e-02	4.863401e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.410403e+00	1.084693e-01	2.807992e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.817333e+00	1.657794e-01	3.842336e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.184676e+00	1.808110e-01	1.924711e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.501272e-01	8.832982e-02	1.641946e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.898900e-02	5.535480e-03	7.506631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.065902e+00	4.274622e-01	1.738425e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.953341e+00	8.885804e-02	6.851467e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.623342e+00	1.650316e-01	4.282977e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.990369e-01	8.164816e-02	2.965375e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.876864e-01	3.769633e-02	2.230546e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.723813e-01	8.042360e-02	1.041571e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.017519e-01	3.317175e-02	4.800453e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.965575e-03	1.799575e-03	3.189969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.461669e+00	5.112380e-01	2.354414e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.357367e+00	1.911223e-01	2.169915e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.205086e+00	1.096644e-01	2.334241e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.109807e-01	9.298745e-02	1.550400e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.674783e-01	2.516919e-02	1.078426e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.813802e-01	2.185218e-02	5.946725e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.568735e-02	1.870616e-02	2.615976e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.989787e-03	1.537183e-03	2.506289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.421127e+01	1.121132e+00	5.606161e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.438706e+00	2.609800e-01	4.075617e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.569932e+00	2.042816e-01	3.297197e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.582203e-01	6.856515e-02	2.268527e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.703172e-02	7.141209e-03	1.467440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.781192e-01	3.656222e-01	3.860518e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.474796e+00	1.221672e+00	6.307024e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.646520e+00	5.848745e-01	4.156627e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.618942e+00	1.996066e-01	2.244783e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.717462e+00	2.185867e-01	4.698407e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.045168e+00	2.172498e-01	4.030512e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.499803e+00	1.609861e-01	3.502893e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.159861e+00	2.606036e-01	3.024276e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.388482e-01	4.778044e-02	2.605443e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.808032e-01	3.376087e-02	2.591815e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.634754e-01	7.096649e-02	1.570735e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.895846e-01	2.161737e-02	8.915597e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.279657e-02	1.176125e-02	3.275173e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.619807e-03	8.229532e-04	3.073020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.878623e+00	1.541528e+00	1.980232e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.015416e+01	1.849006e+00	3.902209e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.808904e+00	7.674318e-01	1.592710e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.765304e+00	4.727380e-01	4.233513e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.156602e+00	2.539961e-01	4.399082e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.032568e+00	2.709459e-01	3.281690e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.220277e+00	1.418827e-01	3.033189e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.688578e+00	1.593500e-01	2.734926e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.191992e+00	1.004978e-01	2.740092e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.736948e-01	3.815484e-01	1.743008e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.198393e-01	7.499413e-02	2.193642e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.991436e-01	3.427586e-02	2.530801e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.266988e-01	1.761903e-02	6.697041e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.158802e-01	3.347472e-02	4.856152e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.337373e-03	1.101325e-03	4.651736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.370521e+01	4.458033e+00	9.438253e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.533548e+01	5.209780e+00	3.566683e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.924936e+01	2.609714e+00	6.093885e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.175073e+01	1.767917e+00	9.010134e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.980980e+00	5.110678e-01	7.945396e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.372705e+00	4.947197e-01	6.136637e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.901868e+00	4.833247e-01	4.929022e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.829090e+00	1.990595e-01	3.938342e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.180080e+00	1.892326e-01	2.766609e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.592329e-01	7.118461e-02	2.571951e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.515962e-01	8.864987e-02	1.485390e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.445665e-02	4.701204e-03	9.461043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.598877e+00	9.157662e-01	4.252587e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.041828e+00	5.891074e-02	1.260585e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.324430e+00	3.179438e-01	4.049637e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.361581e+00	1.484382e-01	3.651019e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.621722e-01	6.242909e-02	2.339045e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.540908e-01	2.878828e-02	1.676015e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.413190e-01	2.210003e-02	6.971855e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.256099e-02	1.868801e-02	2.047564e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.146089e-03	6.924365e-04	1.199407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.944489e+01	3.118740e+00	1.402895e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.205871e+00	1.020193e-01	2.524406e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.020238e+00	1.037910e-01	1.300545e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.210943e+00	2.219780e-01	3.482510e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.287575e+00	9.893174e-02	2.337721e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.917212e-01	7.787318e-02	1.660272e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.458249e-01	2.513173e-02	1.005612e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.684706e-01	2.016088e-02	5.228835e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.015947e-02	3.557567e-03	6.387274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.940797e+02	1.739051e+01	9.379719e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.608154e+01	2.493006e-01	7.354648e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.925677e+00	1.456897e-01	1.628325e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.026673e+00	1.835861e-02	1.537713e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.745597e+00	1.896720e-01	2.484701e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.876922e-01	8.354105e-02	2.401765e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.043453e-01	7.981574e-02	1.544547e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.507285e-02	4.185022e-03	9.945179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.261048e+00	1.116747e+00	6.045513e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.260689e+00	1.092003e+00	3.590031e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.687662e+00	3.689623e-01	6.896809e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.185680e+00	1.628098e-01	3.086240e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.840782e+00	2.177054e-01	3.143535e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.343025e+00	2.253468e-01	4.411704e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.749929e+00	1.404780e-01	4.354312e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.363205e+00	1.396150e-01	3.253962e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.646111e-01	1.813990e-01	2.876633e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.801038e-01	4.565098e-02	2.584833e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.103555e-01	5.146834e-02	1.741018e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.007633e-01	2.701105e-02	1.117904e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.332461e-02	1.287466e-02	4.666732e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.760404e-03	8.254989e-04	3.250873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.495267e+01	4.265603e+00	1.829440e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.492874e+00	8.518067e-01	5.679227e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.041841e+00	2.457035e-01	1.456133e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.292160e+00	2.103205e-01	2.160671e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.357101e+00	7.154823e-02	2.291324e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.793870e+00	1.962514e-01	1.784050e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.222833e+00	1.311173e-01	3.442271e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.769242e+00	1.706723e-01	2.662568e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.182023e+00	9.427352e-02	2.557301e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.218222e-01	1.794912e-01	1.687336e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.296435e-01	3.334783e-02	2.382549e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.084066e-01	3.010550e-02	6.552574e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.225381e-02	2.105155e-03	6.403150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.933073e+02	1.655351e+01	7.813831e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.215789e+01	1.229737e+00	9.546551e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.498165e+01	9.389180e-01	8.618257e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.657575e+00	4.718545e-02	4.565667e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.624412e+00	2.925773e-01	3.325891e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.270975e+00	4.684422e-02	2.798526e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.882473e+00	1.455177e-02	2.653268e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.199262e+00	2.621553e-01	9.796455e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.700051e+00	1.322092e-01	3.123110e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.089611e+00	1.081008e-01	2.737030e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.368186e-01	6.585993e-02	2.080011e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.148910e-02	6.289101e-03	1.210499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.902875e+00	3.910720e-01	1.345221e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.218966e+00	8.925255e-02	9.345245e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.718461e+00	1.786390e-01	4.365811e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.024463e+00	3.458899e-02	3.544091e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.468762e-01	3.224851e-02	1.769222e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.962971e-01	2.798904e-02	8.740700e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.621243e-02	2.896043e-02	3.270093e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.602457e-03	6.312166e-03	1.781991e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.597761e+00	4.626048e-01	1.436469e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.339795e+00	1.330136e-01	2.553931e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.205226e+00	3.918180e-02	2.590959e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.887300e-01	5.886843e-02	1.202304e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.365592e-01	2.477460e-02	9.415463e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.575713e-01	5.195550e-03	4.230558e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.301805e-02	3.098108e-02	8.660355e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.852803e-03	3.515403e-03	8.848186e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.489553e+01	9.388649e-01	3.554423e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.150792e+00	1.808575e-01	4.478952e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.355169e+00	1.014991e-01	2.856489e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.580215e-01	5.840837e-02	1.599895e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.162327e-02	9.580876e-03	6.426731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.463288e-01	2.775344e-01	2.293908e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.969060e+00	1.172327e+00	5.241670e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.874873e+00	6.771008e-01	6.470199e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.008308e+00	3.177131e-01	3.199658e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.948173e+00	2.181909e-01	4.133442e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.150878e+00	1.354461e-01	4.979445e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.583138e+00	1.016900e-01	4.095414e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.215484e+00	1.498276e-01	3.265275e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.539445e-01	3.672061e-02	3.269696e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.617525e-01	4.666308e-02	1.678543e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.558139e-01	2.333295e-02	1.123473e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.925919e-01	2.720462e-02	4.993166e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.175113e-02	2.269232e-02	3.213488e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.905804e-03	4.711450e-03	1.180769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.447374e+00	1.544718e+00	1.114629e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.097332e+01	1.748377e+00	5.635165e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.675367e+00	5.921256e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.510009e+00	4.382079e-01	4.440467e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.045051e+00	2.666077e-01	5.763267e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.973728e+00	9.711194e-02	4.223365e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.173320e+00	5.924558e-02	4.303590e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.687396e+00	1.861887e-01	2.775101e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.081631e+00	6.781923e-02	2.814727e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.777711e-01	3.913143e-02	1.637534e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.450549e-01	5.460395e-02	1.117595e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.726568e-01	4.178740e-02	9.987165e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.089483e-01	1.516868e-02	6.834259e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.062722e-01	3.251802e-02	2.048318e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.495587e-03	3.221195e-03	1.121496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.723204e+01	6.980560e+00	6.066295e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.048928e+01	4.338854e+00	2.336928e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.748894e+01	7.829033e-01	1.410446e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.806489e+00	7.013934e-01	7.432256e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.642116e+00	6.393322e-01	6.822546e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.644324e+00	3.801074e-01	6.326535e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.425558e+00	2.201135e-01	4.861531e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.684469e+00	1.442994e-01	3.292422e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.922322e-01	7.102526e-02	2.921735e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.556446e-01	1.116343e-01	1.503873e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.566304e-01	7.872452e-02	9.829820e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.251766e-02	6.843415e-03	3.558260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.181564e+00	8.529483e-01	4.031825e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.394984e+00	1.906288e-01	1.377418e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.456482e+00	2.670883e-01	4.848255e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.422479e+00	1.412364e-01	4.060682e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.343345e-01	7.270785e-02	2.669335e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.716712e-01	3.857539e-02	1.140519e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.263481e-01	2.281310e-02	5.980791e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.198788e-02	3.824786e-02	8.812836e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.011206e-03	2.398676e-03	3.168076e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.842716e+01	3.240839e+00	1.405324e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.038460e+00	1.291465e-01	4.110897e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.142474e+00	2.425877e-01	2.494239e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.238354e+00	1.418436e-01	4.085515e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.280458e+00	6.956745e-02	2.557836e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.034851e-01	7.679519e-02	1.204796e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.261752e-01	1.303943e-02	9.552530e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.353004e-01	9.563880e-03	3.897206e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.107415e-02	7.217913e-03	2.172334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.900414e+02	1.925648e+01	9.902380e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.924996e+01	9.209054e-01	1.197764e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.991037e+00	2.720637e-01	2.904983e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.965763e+00	9.861939e-02	2.991275e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.812037e+00	1.106093e-01	2.851796e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.071124e-01	1.047798e-01	1.810150e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.196182e-01	7.170659e-02	1.128500e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.284034e-02	6.875043e-03	4.887884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.405471e+00	8.503295e-01	6.319596e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.523806e+00	1.253782e+00	4.375476e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.108492e+00	7.914712e-01	1.522565e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.674779e+00	3.725132e-01	1.740058e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.982486e+00	2.103874e-01	3.888539e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.351522e+00	2.033822e-01	6.074176e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.945441e+00	1.885799e-01	4.326647e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.462882e+00	1.325785e-01	3.632056e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.428190e-01	7.122468e-02	3.118589e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.349606e-01	5.378070e-02	2.286807e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.045833e-01	3.479705e-02	1.383954e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.104465e-01	3.441929e-02	5.391855e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.751998e-02	2.587696e-02	3.261330e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.238432e-03	4.897625e-03	1.064144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.002048e+01	3.789772e+00	2.047732e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.268749e+01	2.053278e+00	5.829601e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.474340e+00	2.640205e-01	6.861132e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.988222e+00	1.524723e-01	2.196360e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.777912e+00	2.689989e-01	1.975783e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.844691e+00	2.615265e-01	2.774064e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.275238e+00	1.162017e-01	3.870002e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.794848e+00	1.041598e-01	3.540747e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.120326e+00	1.000654e-01	2.502806e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.767151e-01	6.191298e-02	1.276709e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.881068e-01	3.170278e-02	1.036137e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.807923e-01	2.647141e-02	4.556913e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.344523e-02	6.272130e-03	3.723930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.868641e+02	1.746857e+01	7.331217e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.789838e+01	4.009252e-01	1.473806e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.772493e+01	1.044336e+00	6.607487e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.033065e+01	1.123251e+00	4.055223e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.933718e+00	5.971855e-02	1.154923e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.505958e+00	2.333894e-01	4.759205e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.020998e+00	1.239947e-01	2.584570e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.258330e+00	1.194945e-01	2.005256e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.572540e+00	9.577909e-02	3.224958e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.752020e-01	1.008111e-01	2.638377e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.191623e-01	8.619109e-02	1.543247e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.900862e-02	9.875608e-03	4.851988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.238978e+00	4.528019e-01	2.265951e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.922987e+00	1.844672e-01	1.131695e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.451514e+00	1.887255e-01	4.068838e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.603018e-01	1.004471e-01	3.069206e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.489145e-01	7.382683e-02	1.881808e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.363708e-01	3.111035e-02	1.400640e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.679143e-02	2.671127e-02	4.552072e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.086098e-03	1.880585e-03	2.534409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.717229e+00	4.884583e-01	2.818315e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.189241e+00	1.934407e-01	2.965118e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.138278e+00	1.422486e-01	2.167142e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.373077e-01	8.320837e-02	1.427551e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.879027e-01	3.844542e-02	8.943585e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.797650e-01	3.486797e-02	5.981533e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.852151e-02	1.137762e-02	2.895584e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.687599e-03	1.418197e-03	2.182677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.474000e+01	9.859892e-01	6.096761e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.411245e+00	2.234808e-01	4.503196e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.267672e+00	2.051914e-01	2.399225e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.745504e-01	1.170546e-01	1.545141e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.376073e-02	5.946103e-03	1.230820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.152835e+00	4.789853e-01	5.879746e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.818302e+00	1.323562e+00	6.391886e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.722773e+00	4.548868e-01	3.221389e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.522271e+00	1.824232e-01	3.160024e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.580987e+00	2.593653e-01	5.666437e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.867986e+00	2.460138e-01	4.322156e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.360943e+00	1.458955e-01	4.760614e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.070278e+00	2.173048e-01	3.089387e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.631631e-01	1.073068e-01	3.038462e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.959494e-01	4.657388e-02	2.005727e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.073691e-01	3.186126e-02	1.644909e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.844496e-01	5.803635e-02	9.237439e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.892885e-02	1.268605e-02	4.330594e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.636565e-03	1.532623e-03	1.733626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.408435e+00	1.841780e+00	2.252764e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.090117e+01	1.759107e+00	6.244497e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.439392e+00	3.586402e-01	3.507080e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.674105e+00	6.239468e-01	3.550616e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.910386e+00	4.749128e-01	4.929280e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.707170e+00	1.586358e-01	4.259710e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.040682e+00	2.016594e-01	4.311410e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.527295e+00	2.142207e-01	2.728210e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.150028e+00	2.349578e-01	2.206320e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.905830e-01	9.119195e-02	2.263930e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.131956e-01	4.582784e-02	1.539634e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.327560e-01	3.544965e-02	1.362706e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.201354e-01	5.003692e-02	5.849149e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.792493e-02	1.228312e-02	4.912891e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.383688e-03	2.828527e-03	3.097908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.884220e+01	5.357484e+00	1.273859e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.960791e+01	5.015978e+00	3.370739e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.906547e+01	1.980032e+00	4.928153e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.090365e+01	1.503445e+00	8.280156e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.248500e+00	7.784645e-01	7.213374e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.869240e+00	2.547145e-01	6.144628e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.537374e+00	3.057187e-01	4.941664e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.731581e+00	4.024856e-01	3.145542e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.004820e+00	1.025467e-01	3.502914e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.928235e-01	1.704916e-01	1.752272e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.590413e-01	8.618300e-02	1.238708e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.230592e-02	3.152169e-03	7.057499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.747675e+00	9.895680e-01	5.850643e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.167580e+00	2.013538e-01	4.900693e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.294522e+00	3.079511e-01	4.956750e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.203183e+00	1.468749e-01	3.730120e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.947068e-01	1.109641e-01	2.426145e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.170552e-01	3.071299e-02	1.526058e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.274194e-01	4.546021e-02	6.159153e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.477571e-02	8.789585e-03	2.024244e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.152992e-03	8.492062e-04	5.929255e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.999362e+01	3.251033e+00	1.994382e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.501554e+00	1.692640e-01	2.072119e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.155907e+00	1.034316e-01	2.617119e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.095901e+00	2.504726e-01	3.131760e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.210733e+00	1.594389e-01	2.356291e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.981344e-01	5.926989e-02	1.671737e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.003542e-01	4.686340e-02	7.331649e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.423326e-01	2.565860e-02	5.643889e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.170516e-03	3.213737e-03	5.437190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.994641e+02	1.691080e+01	1.094137e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.750503e+01	8.142715e-02	1.419713e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.423002e+00	1.660962e-01	2.725848e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.663369e+00	1.449208e-01	8.109219e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.640804e+00	1.514975e-01	2.538862e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.673228e-01	1.442882e-01	1.889234e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.993884e-01	8.678314e-02	1.436928e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.485182e-02	5.453468e-03	8.131862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.523522e+00	1.289943e+00	7.189978e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.370942e+00	1.189912e+00	4.182870e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.572132e+00	3.285675e-01	2.642130e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.324033e+00	2.083117e-01	2.885721e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.885194e+00	3.122173e-01	3.914261e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.249214e+00	2.878852e-01	6.822921e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.770723e+00	3.040959e-01	4.049414e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.239035e+00	1.452876e-01	4.470743e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.913398e-01	1.283959e-01	3.457880e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.948309e-01	6.892879e-02	2.329307e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.456824e-01	3.462467e-02	1.818908e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.013008e-01	5.427053e-02	9.505488e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.297284e-02	1.596121e-02	4.185127e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.781449e-03	1.566758e-03	1.840882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.660805e+01	4.904411e+00	2.753722e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.978028e+00	9.493197e-01	4.646743e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.980890e+00	2.153805e-01	3.247130e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.700256e+00	3.247508e-01	1.340057e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.447005e+00	6.385081e-02	4.207431e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.791226e+00	3.061635e-01	2.665666e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.178105e+00	2.526272e-01	3.954209e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.666686e+00	2.471641e-01	3.072446e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.099295e+00	1.285822e-01	2.239124e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.501872e-01	5.789578e-02	1.522070e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.438203e-01	3.614011e-02	1.412434e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.918827e-01	3.206135e-02	6.452142e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.260939e-02	3.027142e-03	4.945188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.994790e+02	1.728988e+01	9.574825e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.526719e+01	1.234061e-01	2.550461e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.486292e+01	1.353629e-01	1.687560e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.897723e+00	2.974122e-01	8.018235e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.438606e+00	3.401442e-01	8.774160e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.199596e+00	2.086588e-01	3.123155e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.630610e+00	7.495848e-02	2.637979e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.980585e+00	1.137282e-01	1.582450e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.696240e+00	2.906319e-01	2.350255e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.702217e-01	9.952661e-02	3.088782e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.361917e-01	1.032713e-01	1.501493e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.040995e-02	4.903550e-03	1.010288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.054963e+00	4.401602e-01	1.805042e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.228807e+00	1.086869e-01	2.176539e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.584479e+00	1.759918e-01	5.558761e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.981264e-01	1.010684e-01	3.482658e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.661852e-01	4.390002e-02	2.107442e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.487871e-01	2.074082e-02	1.058202e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.523002e-02	2.346950e-02	5.352004e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.747575e-03	5.308872e-03	8.173600e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.816401e+00	5.191658e-01	1.983797e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.264560e+00	1.072025e-01	3.354604e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.099651e+00	1.261325e-01	2.329594e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.559444e-01	7.856014e-02	1.419432e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.863574e-01	1.974585e-02	8.630536e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.178097e-01	2.961216e-02	4.151841e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.928416e-02	1.128608e-02	1.884166e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.764417e-03	2.835379e-03	1.042726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.560568e+01	9.736066e-01	4.666567e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.744469e+00	2.335573e-01	4.595357e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.145305e+00	1.434267e-01	2.902506e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.962552e-01	8.136995e-02	1.441889e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.751583e-02	4.810058e-03	8.254204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.243519e-01	3.660514e-01	3.192171e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.302799e+00	1.346132e+00	6.595575e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.002522e+00	8.003064e-01	6.719923e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.960016e+00	4.546792e-01	2.468104e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.821419e+00	2.313589e-01	7.604286e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.073978e+00	1.935622e-01	5.152448e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.494558e+00	1.845579e-01	5.341103e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.859206e-01	1.015072e-01	4.812178e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.332598e-01	9.377065e-02	2.602895e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.795189e-01	7.426197e-02	2.387942e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.112046e-01	4.246340e-02	1.182953e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.690795e-01	2.365272e-02	7.803649e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.680532e-02	1.212383e-02	4.663100e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.833891e-03	2.953452e-03	3.036274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.043420e+00	2.013050e+00	1.461737e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.079885e+01	1.804930e+00	9.601090e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.566482e+00	4.638587e-01	1.680502e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.599914e+00	5.638040e-01	3.264205e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.963325e+00	5.136688e-01	4.545478e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.766968e+00	2.056217e-01	6.042605e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.035601e+00	1.305257e-01	7.308431e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.484834e+00	1.470814e-01	2.802797e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.039286e+00	8.100868e-02	3.558858e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.294658e-01	1.231684e-01	1.915748e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.573730e-01	5.771900e-02	1.683578e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.309073e-01	8.840211e-02	8.487758e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.591051e-01	1.691878e-02	1.021827e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.309709e-02	9.552643e-03	4.369374e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.105419e-03	1.558958e-03	3.255581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.122549e+01	8.182975e+00	5.652519e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.144373e+01	4.518570e+00	2.412797e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.801124e+01	1.117304e+00	1.274977e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.685657e+00	4.651755e-01	1.010026e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.429023e+00	4.196908e-01	9.828682e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.317211e+00	2.795688e-01	6.610727e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.318747e+00	3.348661e-01	6.113106e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.422759e+00	2.039610e-01	3.981731e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.034379e-01	1.981665e-01	2.875042e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.251216e-01	1.225987e-01	1.658710e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.173334e-01	9.634670e-02	1.510721e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.425496e-03	2.355684e-03	5.009280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.430023e+00	1.032169e+00	5.329985e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.307769e+00	1.810449e-01	7.614634e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.437217e+00	3.307931e-01	6.385635e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.368121e+00	2.009433e-01	4.639507e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.443038e-01	8.209411e-02	2.525142e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.127360e-01	3.510528e-02	1.451151e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.271497e-01	1.668120e-02	6.541680e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.142598e-02	2.265994e-02	1.188792e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.937584e-04	2.457747e-03	1.118018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.992991e+01	3.709620e+00	2.379365e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.802874e+00	3.590276e-01	6.778334e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.154207e+00	2.234480e-01	3.291505e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.166031e+00	2.116027e-01	4.496159e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.179675e+00	1.664853e-01	2.442060e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.455135e-01	6.841306e-02	1.456836e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.611665e-01	1.909238e-02	9.493809e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.340040e-01	2.457575e-02	4.270369e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.746344e-03	4.314062e-03	3.647977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.973980e+02	2.186064e+01	1.313431e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.838922e+01	1.041409e+00	1.198929e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.798232e+00	1.411897e-01	7.706697e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.024540e+00	1.972810e-01	2.729220e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.556207e+00	1.787095e-01	2.442461e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.379970e-01	1.006741e-01	2.240885e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.331450e-01	8.487474e-02	9.687611e-02
6.150000e-01	3.850000e-01	3.850000e-01	9.946095e-03	3.548491e-03	7.032503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.670101e+00	9.821815e-01	7.833359e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.693402e+00	1.480933e+00	5.868246e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.288143e+00	7.430162e-01	9.151778e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.431964e+00	1.716711e-01	3.687888e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.947544e+00	2.830984e-01	5.793338e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.407421e+00	3.699870e-01	6.133547e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.911582e+00	3.425408e-01	4.881007e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.314424e+00	1.505840e-01	5.521574e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.704728e-01	9.924305e-02	3.378146e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.163560e-01	1.113967e-01	2.198894e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.494444e-01	4.080861e-02	1.496630e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.804019e-01	1.820681e-02	8.114207e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.158784e-02	1.302271e-02	5.022731e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.945332e-03	2.934317e-03	2.920034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.279175e+01	4.408921e+00	3.431574e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.230742e+01	2.248349e+00	7.670707e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.075995e+00	9.860512e-01	2.408272e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.697154e+00	1.764663e-01	4.993995e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.560261e+00	1.595319e-01	5.348460e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.083808e+00	3.794109e-01	3.113888e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.292482e+00	1.635192e-01	4.642669e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.580904e+00	2.015031e-01	5.327935e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.075844e+00	1.474052e-01	2.002277e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.862131e-01	7.808176e-02	1.965893e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.709567e-01	6.717142e-02	9.147705e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.414060e-01	2.194185e-02	8.342049e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.028165e-02	2.243881e-03	6.744802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.970315e+02	2.192302e+01	1.009488e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.631371e+01	9.590663e-02	3.979207e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.581600e+01	8.001490e-01	8.002698e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.214154e+01	1.051511e+00	1.820880e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.157370e+00	3.833524e-01	4.046038e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.276295e+00	2.159363e-01	3.021595e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.914649e+00	8.281717e-02	4.600974e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.131928e+00	2.347011e-01	2.337146e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.450324e+00	1.614946e-01	3.102976e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.151224e-01	1.179797e-01	2.612961e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.358898e-01	9.668618e-02	1.251318e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.488466e-02	4.447380e-03	6.837260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.505528e+00	4.085104e-01	2.062610e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.646546e+00	1.354472e-01	1.397078e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.324143e+00	2.013210e-01	3.893707e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.359530e-01	1.059937e-01	2.510103e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.812209e-01	7.505453e-02	1.546361e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.182703e-01	3.716792e-02	1.039044e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.234713e-02	1.838981e-02	3.890361e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.562536e-03	1.617974e-03	1.977094e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.963371e+00	4.527596e-01	3.058540e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.993680e+00	2.405306e-01	2.456467e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.023851e+00	8.651233e-02	1.978997e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.596669e-01	7.936596e-02	1.277578e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.900327e-01	3.562176e-02	8.363658e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.741370e-01	3.064009e-02	4.255377e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.503687e-02	1.178110e-02	2.337678e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.140588e-03	9.458420e-04	1.937687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.525428e+01	9.684657e-01	6.959670e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.820735e+00	3.922844e-01	4.060377e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.223187e+00	1.462050e-01	2.786194e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.194692e-01	8.807041e-02	1.468635e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.137687e-02	6.924813e-03	1.120259e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.490828e+00	5.586918e-01	4.581694e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.383415e+00	1.150441e+00	6.058150e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.369052e+00	8.202412e-02	1.502294e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.332292e+00	3.319310e-01	3.943153e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.440008e+00	2.617929e-01	4.015893e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.759091e+00	3.034786e-01	3.770513e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.337055e+00	2.425689e-01	3.476158e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.848383e-01	9.099298e-02	3.011987e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.535843e-01	7.246658e-02	2.700019e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.692580e-01	6.678604e-02	1.430830e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.941609e-01	5.745574e-02	1.190741e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.584424e-01	3.246907e-02	7.336597e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.577761e-02	1.244605e-02	2.447678e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.257618e-03	6.230033e-04	2.873155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.735526e+00	1.942109e+00	2.104944e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.090196e+01	1.707978e+00	5.578465e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.662696e+00	5.796732e-01	2.616182e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.141347e+00	1.661412e-01	5.748229e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.755462e+00	4.712283e-01	3.402206e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.700869e+00	4.499424e-01	3.437330e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.903727e+00	1.745565e-01	3.424813e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.415729e+00	1.802499e-01	2.493696e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.434903e-01	1.007430e-01	2.114210e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.323676e-01	9.202549e-02	1.437993e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.919566e-01	8.208796e-02	1.037098e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.391667e-01	3.631339e-02	1.671946e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.059476e-01	5.379407e-02	6.515169e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.534345e-02	2.141094e-02	3.136668e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.752404e-03	1.166442e-03	3.660550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.171581e+01	5.799361e+00	1.400553e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.190584e+01	5.568112e+00	1.804889e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.855409e+01	2.043846e+00	6.297396e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.049778e+01	1.473703e+00	8.948813e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.251860e+00	7.026341e-01	7.243858e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.480516e+00	3.995908e-01	6.369329e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.297004e+00	3.612810e-01	4.300791e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.381093e+00	1.165658e-01	5.737812e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.062235e+00	2.032100e-01	2.302620e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.773202e-01	1.021790e-01	1.653336e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.862614e-01	1.005846e-01	1.385082e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.099432e-02	3.213206e-03	8.045814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.148456e+00	9.710761e-01	5.419616e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.096697e+00	1.584774e-01	1.442177e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.112353e+00	2.852297e-01	4.254367e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.101419e+00	1.320134e-01	3.504162e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.079033e-01	1.099834e-01	1.976482e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.735973e-01	2.727002e-02	1.558672e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.086432e-01	1.976471e-02	6.086316e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.751752e-02	1.136619e-02	1.570432e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.378037e-04	3.994976e-04	1.021015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.202917e+01	3.075947e+00	2.161994e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.082481e+00	2.414183e-01	5.761530e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.116671e+00	1.780404e-01	9.750875e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.870325e+00	2.080784e-01	3.404905e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.079316e+00	1.063326e-01	2.291907e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.531026e-01	8.133059e-02	1.124245e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.748314e-01	3.233668e-02	7.641520e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.588874e-01	2.973145e-02	3.932978e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.251144e-03	2.613519e-03	5.156455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.102253e+02	1.450789e+01	1.247003e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.699051e+01	6.164268e-01	3.762733e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.998810e+00	3.375079e-01	9.584977e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.175596e+00	4.581034e-01	5.878174e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.673506e+00	1.049266e-01	2.814593e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.455974e-01	9.044042e-02	2.389943e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.105936e-01	9.703976e-02	1.095552e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.364821e-02	6.234224e-03	8.574788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.171269e+00	1.261590e+00	8.613818e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.193070e+00	7.077640e-01	3.784336e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.460261e+00	1.650393e-01	1.605465e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.294265e+00	2.467019e-01	3.177857e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.790152e+00	5.179020e-01	3.400313e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.124672e+00	2.721246e-01	5.271948e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.652828e+00	2.804695e-01	3.695991e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.169499e+00	1.509109e-01	3.620742e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.301106e-01	7.739706e-02	3.503046e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.541356e-01	1.030580e-01	1.688730e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.408388e-01	6.561687e-02	1.215169e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.834631e-01	3.860580e-02	7.404260e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.759889e-02	1.235095e-02	2.572254e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.471543e-03	5.487120e-04	2.787174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.967888e+01	4.003335e+00	3.592507e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.191486e+00	3.779575e-01	7.729063e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.027555e+00	5.401492e-01	2.892766e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.325785e+00	3.388352e-01	9.127560e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.177751e+00	1.448375e-01	4.608346e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.861627e+00	4.081761e-01	1.583146e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.124581e+00	5.454455e-01	2.519362e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.483571e+00	1.400151e-01	3.478010e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.659389e-01	9.383155e-02	2.188722e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.926665e-01	6.441197e-02	1.378670e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.529423e-01	6.490834e-02	9.542111e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.803767e-01	4.494282e-02	7.012171e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.072432e-02	1.858413e-03	5.071039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.091864e+02	1.298933e+01	1.282741e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.218245e+01	6.232188e-01	1.745378e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.490268e+01	2.248931e+00	1.676548e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.068766e+01	1.114322e+00	1.997453e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.151453e+00	4.325517e-01	7.287485e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.137504e+00	3.121817e-01	8.244680e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.659912e+00	1.402278e-01	1.450740e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.798600e+00	4.325589e-01	2.053935e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.387795e+00	1.495616e-01	3.294203e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.824605e-01	1.829038e-01	2.047367e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.553985e-01	7.392414e-02	1.730601e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.644985e-02	6.497165e-03	9.155301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.304723e+00	3.992942e-01	1.765458e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.957210e+00	1.082789e-01	7.389474e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.431107e+00	1.802720e-01	4.382117e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.905300e-01	1.365061e-01	2.986799e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.205753e-01	4.996396e-02	1.895916e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.757979e-01	2.137112e-02	9.289015e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.704293e-02	2.881710e-02	3.183214e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.126628e-03	2.595438e-03	1.941907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.002942e+00	4.309710e-01	2.052852e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.011802e+00	1.822379e-01	2.231533e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.127393e+00	1.027198e-01	2.542598e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.071080e-01	3.645149e-02	1.470254e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.718070e-01	2.879697e-02	7.457138e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.086884e-01	2.804822e-02	3.164680e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.508497e-02	1.528705e-02	1.807389e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.578963e-04	1.630923e-03	1.377004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.589310e+01	8.591225e-01	4.704800e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.663390e+00	2.532668e-01	4.308175e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.051389e+00	1.441511e-01	2.406246e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.216085e-01	6.552945e-02	1.356964e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.577059e-02	6.448563e-03	7.287592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.070976e+00	4.422721e-01	3.261663e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.095055e+00	1.389730e+00	6.143951e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.824719e+00	3.594701e-01	2.226171e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.425140e+00	1.922341e-01	4.936547e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.544401e+00	2.594540e-01	5.208842e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.007007e+00	3.721488e-01	4.653719e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.339080e+00	1.500035e-01	4.286008e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.475796e-01	1.031495e-01	3.174322e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.264866e-01	1.374272e-01	2.285832e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.945353e-01	8.761872e-02	1.616605e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.569576e-01	4.162900e-02	1.304582e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.402851e-01	2.696047e-02	5.539367e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.365642e-02	1.159020e-02	4.135934e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.009807e-03	1.963756e-03	8.265193e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.196650e+00	2.068614e+00	1.333266e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.158126e+01	1.691612e+00	5.751800e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.416531e+00	2.307299e-01	5.405224e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.863426e+00	3.086141e-01	5.414794e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.529369e+00	3.433806e-01	5.724699e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.550584e+00	2.353841e-01	5.074728e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.029534e+00	1.669693e-01	4.058463e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.427794e+00	1.757053e-01	3.388539e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.025709e+00	2.126424e-01	2.233066e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.245445e-01	1.493883e-01	1.454235e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.469884e-01	4.452870e-02	1.181764e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.938092e-01	7.100140e-02	1.030612e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.556797e-01	2.638284e-02	4.243548e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.336281e-02	2.119642e-02	4.070898e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.650284e-03	1.671786e-03	1.699779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.732471e+01	8.864516e+00	7.676670e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.255314e+01	4.046079e+00	1.993052e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.689649e+01	1.257676e+00	1.276120e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.689847e+00	5.206675e-01	1.027900e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.160872e+00	3.275226e-01	1.133902e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.330714e+00	5.030221e-01	5.258593e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.115102e+00	1.851138e-01	4.739616e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.416921e+00	2.637573e-01	3.255726e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.235295e-01	1.174795e-01	2.618535e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.009567e-01	1.051221e-01	1.320290e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.748898e-01	7.581693e-02	9.266835e-02
6.140000e-01	3.860000e-01	3.860000e-01	7.350291e-03	2.935537e-03	4.948318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.826576e+00	9.735682e-01	6.001218e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.219153e+00	2.438697e-01	7.380166e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.241776e+00	2.598155e-01	5.593789e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.271008e+00	1.822119e-01	4.204772e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.083228e-01	8.420681e-02	2.316236e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.684554e-01	3.187340e-02	1.394043e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.977058e-02	2.827932e-02	4.220977e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.924029e-02	1.457817e-02	1.523859e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.735502e-04	1.403653e-03	4.023049e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.201471e+01	3.423483e+00	2.355590e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.212528e+00	2.875766e-01	3.252876e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.928675e+00	2.880664e-01	2.923508e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.174896e+00	2.642052e-01	4.009650e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.077806e+00	1.636819e-01	2.335601e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.093646e-01	4.425658e-02	1.634150e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.664649e-01	4.498491e-02	6.140680e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.017478e-01	2.285923e-02	3.375806e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.422306e-03	3.015376e-03	3.150993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.143172e+02	2.134674e+01	1.536049e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.550244e+01	1.408453e+00	1.735603e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.087956e+00	4.241478e-01	6.193182e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.064551e+00	4.114976e-01	1.270576e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.523766e+00	1.297848e-01	2.657858e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.759404e-01	7.615824e-02	2.297887e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.557530e-01	1.204501e-01	1.022160e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.598261e-03	4.822321e-03	5.397405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.362862e+00	1.097993e+00	7.462206e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.781874e+00	1.059796e+00	6.527881e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.039312e+00	3.805034e-01	1.267357e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.282269e+00	4.616968e-01	2.974865e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.729325e+00	2.318806e-01	4.826214e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.275876e+00	3.466204e-01	4.309398e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.742014e+00	3.187247e-01	5.647511e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.246271e+00	1.712759e-01	3.667446e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.184895e-01	8.977998e-02	2.925778e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.071220e-01	1.219036e-01	2.001044e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.138484e-01	4.721058e-02	1.374971e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.473059e-01	2.511496e-02	6.443041e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.569850e-02	1.233749e-02	3.585799e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.076799e-03	1.896109e-03	8.804811e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.653777e+01	4.827106e+00	2.415793e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.179217e+01	6.344073e-01	2.021813e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.041835e+00	2.980203e-01	1.282178e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.168900e+00	6.284915e-01	1.470794e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.090093e+00	3.697962e-01	2.747700e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.616303e+00	2.695503e-01	3.572822e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.034798e+00	2.258590e-01	5.654425e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.613079e+00	2.534946e-01	2.417298e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.049235e+00	1.555111e-01	1.868517e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.070518e-01	7.668856e-02	1.258944e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.206965e-01	4.197240e-02	1.132300e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.416894e-01	2.370099e-02	3.733976e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.055593e-03	2.016914e-03	4.544585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.107204e+02	1.622191e+01	1.439333e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.445082e+01	1.057836e+00	2.426371e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.475321e+01	9.805600e-01	9.606861e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.619117e+00	5.759644e-01	1.209903e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.896356e+00	1.096860e+00	2.863569e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.284251e+00	5.554177e-01	3.777167e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.085267e+00	2.592024e-01	1.497917e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.909300e+00	2.332427e-01	1.657647e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.460627e+00	2.068640e-01	2.613316e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.059525e-01	9.477467e-02	2.598133e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.194220e-01	1.058672e-01	1.384448e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.367985e-02	5.356382e-03	5.902389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.573152e+00	3.971073e-01	1.976572e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.435200e+00	1.469896e-01	1.843083e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.358189e+00	1.630860e-01	3.385527e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.724283e-01	1.343795e-01	2.220248e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.256288e-01	6.683838e-02	1.883345e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.081617e-01	4.144645e-02	1.020521e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.917324e-02	2.050083e-02	4.552856e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.736360e-03	1.357418e-03	1.950887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.957503e+00	4.223505e-01	2.446228e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.909108e+00	1.607513e-01	2.426444e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.016398e+00	1.402960e-01	1.477612e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.877697e-01	8.091614e-02	1.191823e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.711510e-01	2.993355e-02	9.498251e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.540780e-01	1.817540e-02	4.563495e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.041055e-02	9.061608e-03	2.399546e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.150070e-03	1.153522e-03	2.208888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.520156e+01	8.527894e-01	6.082808e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.979000e+00	3.618067e-01	3.312484e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.241621e+00	1.933568e-01	2.342958e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.332076e-01	8.499197e-02	1.474464e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.130624e-02	5.353449e-03	9.771930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.991056e+00	7.430774e-01	6.394981e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.208180e+00	1.110624e+00	7.729775e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.200045e+00	2.526056e-01	4.679771e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.132086e+00	2.616010e-01	3.487814e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.309514e+00	2.816121e-01	4.192179e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.726127e+00	2.495960e-01	3.639991e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.272976e+00	1.449386e-01	3.219806e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.023118e+00	1.522729e-01	3.246646e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.267648e-01	5.645526e-02	2.596391e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.759848e-01	1.085463e-01	1.467667e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.767935e-01	2.889273e-02	9.779092e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.261268e-01	2.104198e-02	7.501106e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.001171e-02	2.337721e-02	2.682033e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.391129e-03	6.217207e-04	2.879954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.007227e+01	2.115774e+00	1.535678e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.055392e+01	9.952962e-01	7.242095e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.053014e+00	3.677794e-01	3.729677e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.003286e+00	3.125448e-01	5.395642e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.477631e+00	5.234754e-01	3.679857e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.459561e+00	2.730370e-01	3.434660e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.875686e+00	2.529635e-01	3.024932e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.361949e+00	1.425139e-01	2.569254e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.107089e+00	1.688598e-01	2.090773e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.921441e-01	4.523629e-02	2.650033e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.897134e-01	3.792167e-02	1.222899e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.188357e-01	9.743323e-02	9.736191e-02
3.935000e-01	3.150000e-02	3.150000e-02	8.124041e-02	6.931657e-02	3.664849e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.243267e-02	5.111079e-02	2.568079e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.432611e-03	1.500666e-03	3.618988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.858674e+01	7.158158e+00	1.066068e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.095698e+01	3.958613e+00	2.157067e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.750384e+01	1.836026e+00	1.108027e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.602696e+00	8.748165e-01	9.646999e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.743808e+00	5.914165e-01	6.797744e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.549847e+00	2.320707e-01	5.340584e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.455975e+00	3.817458e-01	3.516803e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.650913e+00	3.662570e-01	2.840492e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.860089e-01	9.785361e-02	2.500598e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.039829e-01	9.799134e-02	1.998743e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.419943e-01	6.258262e-02	1.257068e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.065780e-02	3.438092e-03	5.636782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.296064e+00	9.627403e-01	4.719887e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.959435e+00	1.328559e-01	2.002769e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.927955e+00	2.481169e-01	4.607970e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.258728e+00	1.591499e-01	2.926784e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.063528e-01	7.648436e-02	1.941539e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.685940e-01	2.905589e-02	1.168042e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.793114e-02	1.808091e-02	6.346785e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.278052e-02	8.347309e-03	1.504323e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.182530e-04	5.597264e-04	7.028539e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.250142e+01	2.844188e+00	1.758003e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.078605e+00	1.692334e-01	1.095192e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.776062e+00	5.158519e-02	3.543982e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.834371e+00	2.198375e-01	3.419847e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.115092e+00	1.594833e-01	1.756822e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.577225e-01	8.201500e-02	1.109162e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.674237e-01	3.501149e-02	9.355245e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.331308e-01	2.280596e-02	4.823750e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.671478e-03	2.057599e-03	5.109096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.148965e+02	1.453613e+01	1.112871e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.589491e+01	4.165075e-01	7.289356e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.705953e+00	7.609938e-02	3.860346e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.432232e+00	1.253982e-01	8.424843e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.680789e+00	1.697627e-01	1.850496e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.500378e-01	9.842847e-02	1.699315e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.701090e-01	4.905522e-02	1.358120e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.248594e-02	4.385719e-03	7.044470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.435512e+00	1.275983e+00	9.090601e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.078134e+00	1.196947e+00	3.816093e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.437606e+00	1.686160e-01	5.404196e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.086157e+00	2.824767e-01	3.069621e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.639254e+00	3.584584e-01	3.629083e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.080927e+00	2.319440e-01	4.119758e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.611211e+00	2.213660e-01	4.022998e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.211566e+00	1.555208e-01	2.897127e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.185707e-01	9.537822e-02	2.923187e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.477200e-01	1.030639e-01	1.566562e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.350642e-01	7.995252e-02	1.117204e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.487030e-01	2.573252e-02	6.777312e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.078936e-02	2.258502e-02	2.696887e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.475905e-03	6.433562e-04	3.027870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.061768e+01	3.800490e+00	3.604851e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.948031e+00	7.720265e-01	5.417693e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.394499e+00	2.296409e-01	3.718952e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.419769e+00	4.586349e-01	6.433263e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.213572e+00	2.110791e-01	2.137200e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.428411e+00	1.593059e-01	4.288559e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.152531e+00	3.141781e-01	2.583460e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.455366e+00	1.739195e-01	2.362131e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.075829e+00	1.658845e-01	1.692540e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.200012e-01	1.086553e-01	1.570378e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.751337e-01	8.340928e-02	8.738357e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.666317e-01	2.694751e-02	4.674725e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.383405e-03	1.626191e-03	6.317234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.112800e+02	1.304880e+01	1.315247e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.307453e+01	8.286524e-01	8.541255e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.445531e+01	1.486575e+00	5.710015e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.196186e+00	4.199118e-01	4.626421e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.117067e+00	6.167123e-01	1.990409e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.782801e+00	5.408684e-02	3.613511e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.502847e+00	8.974831e-02	1.479355e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.062630e+00	2.737351e-01	7.164182e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.631854e+00	2.754253e-01	1.952329e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.854558e-01	9.685424e-02	1.873803e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.889131e-01	8.266563e-02	1.450802e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.623227e-02	3.790883e-03	9.021982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.495103e+00	4.136507e-01	1.642094e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.753137e+00	1.025459e-01	2.227846e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.280930e+00	1.573843e-01	4.032769e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.020527e-01	1.286714e-01	2.592237e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.172837e-01	4.035808e-02	1.644376e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.920679e-01	4.930450e-02	7.690773e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.888776e-02	1.899476e-02	3.204525e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.479272e-03	3.597459e-03	1.580170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.186110e+00	4.382140e-01	1.835272e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.906214e+00	1.062815e-01	3.217937e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.216337e-01	1.045191e-01	1.920826e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.163028e-01	5.744068e-02	1.104799e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.729571e-01	2.134140e-02	6.401693e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.047282e-01	1.857215e-02	3.060610e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.161289e-02	1.073577e-02	1.961907e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.692191e-03	2.225835e-03	5.434148e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.601678e+01	7.985170e-01	4.288016e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.400668e+00	1.829526e-01	4.053176e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.066896e+00	1.215602e-01	2.185146e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.964442e-01	9.371577e-02	1.141649e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.486276e-02	4.407684e-03	7.558545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.512713e+00	6.225224e-01	3.334468e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.440513e+00	1.241831e+00	9.273077e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.460208e+00	4.836452e-01	3.991626e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.477137e+00	4.504992e-01	4.237607e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.343550e+00	2.076265e-01	6.111238e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.776280e+00	2.755947e-01	4.415684e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.185926e+00	1.165804e-01	4.063966e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.275876e-01	1.403880e-01	2.726809e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.952530e-01	5.626477e-02	2.915971e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.702047e-01	9.265750e-02	1.389258e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.426972e-01	3.978079e-02	1.217574e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.437252e-01	3.638117e-02	5.467285e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.976659e-02	4.372767e-02	2.916998e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.891195e-03	2.050038e-03	1.799938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.060254e+01	2.485280e+00	1.628823e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.073689e+01	1.747806e+00	8.805975e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.318890e+00	1.894032e-01	6.142353e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.013423e+00	1.431489e-01	5.233270e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.579605e+00	2.061497e-01	4.803871e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.587606e+00	2.313391e-01	4.098021e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.776333e+00	2.298248e-01	3.504192e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.190049e+00	7.344398e-02	3.476816e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.387244e-01	1.934464e-01	1.914237e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.758272e-01	1.017849e-01	1.331127e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.174306e-01	3.147957e-02	1.694980e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.915700e-01	2.364344e-02	1.129254e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.750060e-01	4.860245e-02	4.489238e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.303927e-02	1.959033e-02	4.099768e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.232830e-03	2.061391e-03	1.553649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.423344e+01	9.947647e+00	3.984332e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.041155e+01	2.612343e+00	3.445328e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.629701e+01	1.313971e+00	9.000038e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.896972e+00	6.273854e-01	1.195085e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.903168e+00	1.747350e-01	9.194530e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.012791e+00	1.912543e-01	6.319742e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.985693e+00	3.100075e-01	3.707964e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.342771e+00	1.034174e-01	3.108048e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.294433e-01	1.731022e-01	1.775419e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.925812e-01	6.275371e-02	1.652816e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.649046e-01	6.035051e-02	9.571426e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.141246e-03	4.377374e-03	3.519257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.145405e+00	9.424993e-01	7.389515e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.127370e+00	3.710964e-01	7.796676e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.077387e+00	2.788088e-01	5.823784e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.173606e+00	1.891008e-01	3.690534e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.614624e-01	6.966591e-02	2.057078e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.740744e-01	2.580971e-02	1.059656e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.377876e-02	1.983291e-02	3.928865e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.194063e-02	2.072539e-02	1.453766e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.866887e-04	1.219956e-03	7.779026e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.273193e+01	3.439084e+00	2.245554e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.282245e+00	4.326589e-01	2.389283e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.032072e+00	2.119696e-01	3.308215e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.899578e+00	1.940561e-01	3.469791e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.001160e+00	1.095443e-01	2.131109e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.108511e-01	7.632233e-02	1.076182e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.343902e-01	3.082148e-02	7.178390e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.189979e-01	2.286355e-02	3.538915e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.990837e-03	3.122687e-03	3.732144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.162114e+02	1.833068e+01	1.319589e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.712505e+01	9.117124e-01	9.667906e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.930829e+00	5.930495e-01	2.841610e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.818185e+00	8.516002e-02	3.390788e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.401958e+00	1.361609e-01	2.568430e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.195473e-01	1.203769e-01	1.442997e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.359321e-01	5.842106e-02	8.926849e-02
6.150000e-01	3.850000e-01	3.850000e-01	8.050230e-03	4.178234e-03	4.881750e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.892624e+00	1.395197e+00	6.863126e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.644262e+00	8.639533e-01	9.669051e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.900397e+00	1.507440e-01	2.646861e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.252781e+00	7.796010e-01	2.316481e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.668998e+00	2.786825e-01	7.710910e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.198988e+00	3.331844e-01	4.791327e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.565353e+00	1.759306e-01	4.929813e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.174883e+00	1.654060e-01	3.125724e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.785364e-01	1.218999e-01	2.737756e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.122359e-01	9.193184e-02	1.805900e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.044836e-01	5.730677e-02	1.377879e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.614763e-01	3.495180e-02	5.938675e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.256571e-02	4.547407e-02	3.004386e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.978719e-03	1.962595e-03	2.052482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.846015e+01	4.577078e+00	3.329518e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.059148e+01	6.257386e-01	1.773527e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.443644e+00	2.211018e+00	1.306740e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.252858e+00	2.591073e-01	6.463111e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.225338e+00	1.767723e-01	4.102743e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.895661e+00	3.138279e-01	2.976350e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.090437e+00	2.238745e-01	2.990439e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.472832e+00	1.650730e-01	3.095678e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.276616e-01	1.421933e-01	1.737045e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.597816e-01	8.065301e-02	1.493704e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.004242e-01	2.922000e-02	1.158055e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.442787e-01	4.354516e-02	3.659729e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.364567e-03	2.005852e-03	4.803571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.137429e+02	1.558829e+01	1.229521e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.495531e+01	3.417688e-01	1.146587e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.371506e+01	2.248658e+00	1.875738e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.081555e+01	6.958895e-01	3.860004e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.155792e+00	3.089595e-01	7.913601e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.363026e+00	5.351766e-01	2.079106e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.686097e+00	9.452531e-02	2.063687e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.905140e+00	2.020954e-01	1.997620e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.295586e+00	1.152093e-01	2.975015e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.976891e-01	1.986465e-01	1.653867e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.140933e-01	7.241471e-02	1.017768e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.215141e-02	3.129033e-03	6.049424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.833185e+00	3.760435e-01	1.527496e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.281147e+00	1.654701e-01	2.077186e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.116494e+00	1.212071e-01	3.651486e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.933595e-01	8.309408e-02	2.342179e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.079299e-01	4.848809e-02	1.263012e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.792551e-01	1.449629e-02	8.821451e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.761923e-02	1.902028e-02	2.930054e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.376518e-03	1.196382e-03	1.568548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.220107e+00	4.160568e-01	1.595346e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.753244e+00	8.202003e-02	2.669516e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.889413e-01	8.873899e-02	1.705979e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.147585e-01	6.752364e-02	1.071886e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.454585e-01	2.301857e-02	9.417341e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.399597e-01	2.254454e-02	3.960083e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.766820e-02	1.077707e-02	2.070344e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.799413e-03	8.339214e-04	1.691628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.555198e+01	8.669392e-01	4.407325e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.748502e+00	1.467816e-01	4.034533e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.157730e+00	1.733387e-01	2.319994e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.171917e-01	7.096737e-02	1.349371e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.830400e-02	4.224880e-03	9.947321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.212223e+00	7.393095e-01	5.090090e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.630988e+00	9.235379e-01	4.551615e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.250756e+00	4.232141e-01	1.703118e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.002744e+00	2.230411e-01	4.612899e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.161498e+00	2.170224e-01	4.733870e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.605475e+00	3.176236e-01	3.512949e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.095743e+00	8.936884e-02	4.200659e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.033835e-01	6.358783e-02	2.672336e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.439309e-01	1.078201e-01	1.776807e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.310656e-01	7.068680e-02	1.297592e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.525915e-01	5.606015e-02	8.805842e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.070039e-01	1.203842e-02	8.075567e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.461770e-02	9.555358e-03	3.140497e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.414787e-03	1.351707e-03	1.699119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.145570e+01	2.234346e+00	1.916846e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.046317e+01	9.620450e-01	2.769519e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.995166e+00	5.711816e-01	3.163427e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.908283e+00	5.695195e-01	4.215001e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.294861e+00	3.901035e-01	3.453274e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.231702e+00	1.112040e-01	4.791878e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.717917e+00	1.783910e-01	2.653864e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.284775e+00	7.163410e-02	2.742689e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.007365e+00	1.814659e-01	1.883748e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.916595e-01	8.043832e-02	1.790641e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.900569e-01	9.004819e-02	1.037362e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.920775e-01	3.464460e-02	9.244780e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.781044e-01	2.969469e-02	5.461706e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.523490e-02	9.343627e-03	4.618784e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.803699e-03	8.371780e-04	3.618791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.346261e+01	7.999301e+00	1.224114e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.299531e+01	4.662697e+00	1.301884e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.608616e+01	2.036566e+00	7.001800e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.599434e+00	7.624315e-01	8.068915e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.818119e+00	4.353579e-01	7.717264e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.398839e+00	1.834389e-01	5.826194e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.303780e+00	3.602484e-01	4.041522e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.383769e+00	1.443222e-01	3.067634e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.705022e-01	1.745419e-01	2.073440e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.839212e-01	9.462453e-02	1.856292e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.953890e-01	4.375304e-02	1.430561e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.015231e-02	3.761664e-03	6.945564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.567173e+00	9.058223e-01	4.388017e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.995836e+00	1.855113e-01	1.739822e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.916597e+00	1.828699e-01	4.670376e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.901521e-01	1.319627e-01	2.737035e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.717910e-01	9.910300e-02	1.683700e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.191496e-01	1.734280e-02	1.349295e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.671683e-02	1.671493e-02	5.448858e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.990223e-02	6.834669e-03	1.257676e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.370432e-04	7.649166e-04	4.108631e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.370399e+01	2.736251e+00	1.706454e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.256192e+00	2.751550e-01	2.144899e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.639858e+00	1.246254e-01	1.331838e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.744982e+00	1.589115e-01	3.720790e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.067154e+00	1.139372e-01	1.778060e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.105142e-01	6.731215e-02	1.059030e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.364511e-01	2.359990e-02	7.818043e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.327382e-01	1.239386e-02	4.549769e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.199354e-03	2.385232e-03	3.869585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.229056e+02	1.411947e+01	9.931233e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.687671e+01	7.089072e-01	3.858674e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.776385e+00	1.975624e-01	1.587341e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.521384e+00	6.061233e-02	1.795596e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.427974e+00	1.465015e-01	2.088125e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.654432e-01	1.151741e-01	1.708478e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.430644e-01	4.672561e-02	1.390506e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.139670e-02	4.196817e-03	6.539183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.820216e+00	1.292652e+00	8.548751e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.050398e+00	6.205914e-01	2.253110e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.650160e+00	3.697561e-01	1.168547e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.249344e+00	4.766040e-01	3.232677e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.608666e+00	4.839763e-01	4.372141e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.922228e+00	1.559403e-01	4.878747e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.451288e+00	2.023583e-01	3.714598e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.039313e+00	9.459322e-02	3.682873e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.010680e-01	5.905682e-02	2.539810e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.587124e-01	1.536634e-01	1.600440e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.825330e-01	3.188686e-02	1.105000e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.238709e-01	1.329159e-02	7.657815e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.501889e-02	9.276552e-03	3.371979e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.406633e-03	1.221712e-03	1.668407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.158084e+01	3.893311e+00	3.251749e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.239056e+00	5.166840e-01	1.910337e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.310419e+00	7.804693e-01	1.929633e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.176030e+00	4.326819e-01	9.397538e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.136826e+00	5.509244e-01	1.014042e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.267762e+00	1.205585e-01	3.577690e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.823193e+00	1.395494e-01	4.029562e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.392862e+00	8.884770e-02	2.835170e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.621009e-01	1.209501e-01	1.692151e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.915369e-01	7.137406e-02	1.126630e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.329911e-01	5.073570e-02	7.333571e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.375481e-01	1.593717e-02	6.000100e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.455923e-03	1.667674e-03	4.555182e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.208023e+02	1.282117e+01	1.188406e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.452629e+01	2.461375e+00	1.444219e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.446282e+01	1.604720e+00	3.443909e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.033101e+01	1.553070e+00	4.746473e-01
1.625000e-02	3.750000e-03	3.750000e-03	4.989540e+00	2.020345e-01	5.685564e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.289827e+00	1.137676e-01	4.821376e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.428543e+00	1.703910e-01	4.652552e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.812211e+00	5.022536e-02	1.874739e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.391771e+00	1.909293e-01	2.071781e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.210380e-01	1.169340e-01	1.882454e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.736536e-01	7.336420e-02	1.319370e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.350125e-02	3.081290e-03	9.656287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.650705e+00	3.817469e-01	1.407574e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.611297e+00	1.276546e-01	1.449715e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.209703e+00	1.169491e-01	4.132328e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.416181e-01	8.900694e-02	3.088127e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.088945e-01	5.068251e-02	1.488768e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.967269e-01	1.370996e-02	8.330798e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.979091e-02	1.786283e-02	2.328116e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.759023e-03	2.694704e-03	1.115698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.327277e+00	4.374050e-01	1.470492e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.738728e+00	1.270727e-01	2.775334e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.382501e-01	5.777138e-02	2.491270e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.074151e-01	4.953269e-02	1.043927e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.311599e-01	3.283976e-02	6.020743e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.630379e-01	1.311258e-02	4.118049e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.290803e-02	1.630283e-02	1.318047e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.173632e-03	1.935829e-03	6.742721e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.630775e+01	7.889774e-01	3.611070e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.184530e+00	2.102723e-01	3.766240e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.425630e-01	9.384465e-02	2.483997e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.585911e-01	6.896259e-02	1.064959e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.944050e-02	6.288508e-03	7.267495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.612906e+00	6.120883e-01	3.313272e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.618816e+00	1.241226e+00	7.317054e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.657092e+00	1.857794e-01	3.229233e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.261461e+00	2.805698e-01	6.429231e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.290559e+00	2.739240e-01	5.063110e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.732166e+00	2.685185e-01	4.233213e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.096356e+00	1.066536e-01	3.241480e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.925574e-01	2.012227e-01	2.463446e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.590983e-01	4.758133e-02	2.660563e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.681412e-01	2.808200e-02	1.601662e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.635992e-01	2.680783e-02	1.275674e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.277586e-01	2.374121e-02	5.887625e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.771837e-02	3.182662e-02	1.964779e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.688053e-03	1.301569e-03	2.523563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.109926e+01	2.267877e+00	1.495880e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.145766e+01	9.898510e-01	4.591650e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.323197e+00	5.368127e-01	4.407167e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.796581e+00	2.874538e-01	4.046365e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.414323e+00	2.820661e-01	4.816868e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.348470e+00	2.264188e-01	3.587826e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.638281e+00	2.351254e-01	3.436656e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.189436e+00	1.792152e-01	2.123564e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.843452e-01	8.836582e-02	2.178061e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.009935e-01	7.438955e-02	1.665359e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.633305e-01	3.017427e-02	1.842131e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.734488e-01	4.113864e-02	5.752171e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.756929e-01	5.097633e-02	4.243109e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.127449e-02	2.741489e-02	3.566473e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.782585e-03	1.373599e-03	2.127134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.868138e+01	1.036218e+01	7.212887e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.214751e+01	2.513476e+00	2.030710e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.563120e+01	1.202329e+00	1.047450e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.891749e+00	5.010843e-01	9.624396e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.634730e+00	3.055939e-01	1.048226e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.917337e+00	4.287465e-01	5.333839e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.620353e+00	1.465757e-01	5.831102e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.216351e+00	2.414147e-01	3.159389e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.954681e-01	1.673226e-01	1.639651e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.827680e-01	5.087446e-02	1.836442e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.698241e-01	4.576681e-02	1.384014e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.181994e-02	6.504347e-03	3.562034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.368992e+00	9.311006e-01	4.008065e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.071201e+00	1.703955e-01	1.403708e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.020022e+00	2.832711e-01	5.521391e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.066061e+00	1.220973e-01	3.787967e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.106836e-01	7.361526e-02	1.857849e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.649737e-01	1.700284e-02	1.135207e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.933401e-02	2.083717e-02	3.673899e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.834243e-02	1.648632e-02	9.859847e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.337367e-04	1.145391e-03	2.730770e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.345836e+01	3.262774e+00	1.548785e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.388984e+00	1.657096e-01	3.383891e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.921132e+00	1.679973e-01	2.663805e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.779482e+00	2.058512e-01	3.531096e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.779749e-01	9.482569e-02	2.568330e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.324565e-01	5.028761e-02	1.032394e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.264224e-01	2.943437e-02	6.383662e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.469862e-01	3.326233e-02	2.790629e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.271959e-03	2.828089e-03	2.808800e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.241409e+02	1.783529e+01	1.051873e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.609194e+01	7.448356e-01	1.137526e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.460002e+00	2.688356e-01	2.791725e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.418996e+00	1.763529e-01	2.536362e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.299924e+00	1.531302e-01	2.181285e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.983531e-01	6.235206e-02	2.165052e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.282511e-01	1.046781e-01	7.331449e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.025233e-02	4.906577e-03	4.040055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.150626e+00	1.206639e+00	7.502377e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.738463e+00	8.341032e-01	7.241110e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.754831e+00	2.197224e-01	2.766075e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.192849e+00	2.692133e-01	4.353507e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.790583e+00	4.623487e-01	4.380985e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.145531e+00	4.310970e-01	4.114819e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.513329e+00	3.293322e-01	4.203176e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.024949e+00	1.023069e-01	3.668204e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.321707e-01	1.379520e-01	2.192649e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.298326e-01	3.905056e-02	2.142113e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.046865e-01	4.054102e-02	9.997512e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.617476e-01	3.567393e-02	6.497203e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.249853e-02	3.407031e-02	2.101167e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.792197e-03	1.335140e-03	2.526494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.912714e+01	4.430996e+00	3.202700e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.010130e+01	3.932495e-01	1.756072e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.655730e+00	3.469667e-01	7.455223e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.811730e+00	5.968926e-01	3.642461e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.690342e+00	5.585048e-01	2.324251e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.569898e+00	3.703249e-01	3.222461e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.954091e+00	3.353624e-01	3.589182e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.403858e+00	2.429916e-01	2.269475e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.246198e-01	6.520689e-02	2.775459e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.804709e-01	5.335126e-02	1.600206e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.961688e-01	3.908938e-02	7.407559e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.508229e-01	3.079928e-02	4.192586e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.164840e-02	3.918680e-03	3.266873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.194718e+02	1.547434e+01	1.623951e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.509836e+01	2.780638e+00	7.153623e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.274525e+01	1.297117e+00	6.092400e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.072002e+01	1.203762e+00	9.103047e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.648538e+00	2.312336e-01	4.328445e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.114998e+00	3.863857e-01	3.299000e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.752590e+00	4.342404e-01	1.801607e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.595437e+00	1.344414e-01	2.187462e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.157958e+00	1.431311e-01	2.930078e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.685509e-01	1.959549e-01	1.528042e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.714481e-01	4.827461e-02	1.938995e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.668893e-02	7.023534e-03	4.657191e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR2_MUF1_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.786311e-02	5.989539e-02	4.525683e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.112110e+00	6.206774e-01	2.843851e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.745140e+00	1.100169e+00	4.109162e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.824883e+00	5.058578e-01	9.240942e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.409377e+00	3.512374e-01	5.956059e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.013526e+00	2.972142e-01	9.615451e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.238422e-01	1.483065e-01	6.026201e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.943801e-02	1.823251e-02	4.632634e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.509027e-01	3.331574e-01	2.687129e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.685384e+00	1.215902e+00	6.160788e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.463733e+00	4.283554e-01	1.961603e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.915612e+00	3.955079e-01	6.265000e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.424484e+00	2.176805e-01	6.008568e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.707968e-01	1.049606e-01	3.423110e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.670697e-01	6.615123e-02	1.343497e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.484954e-02	4.001753e-03	9.445782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.787021e+00	1.170848e+00	1.105179e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.304705e+00	2.022082e+00	7.938622e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.729085e+00	5.126476e-01	6.541333e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.554519e+00	5.507311e-01	1.097721e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.059334e-01	3.265961e-02	6.742479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.435139e-02	9.999327e-03	1.234788e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.073176e-01	7.737554e-02	5.199581e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.758078e-01	2.481326e-01	1.427230e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.369211e-01	4.744548e-01	2.671492e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.588336e+00	7.069439e-01	3.319967e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.422625e+00	8.558087e-01	3.985763e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.151495e+00	6.729152e-01	2.020630e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.503437e+00	2.910145e-01	8.231191e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.448736e+00	2.131216e-01	1.667893e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.865084e+00	2.651704e-01	6.304460e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.091111e+00	2.569744e-01	7.307257e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.340355e+00	2.207643e-01	6.211918e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.252794e-01	1.298609e-01	3.556757e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.583603e-02	1.251625e-02	3.564982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.124120e-02	3.813437e-02	4.569463e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.870358e-01	1.839992e-01	1.329015e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.521449e-01	4.586716e-01	3.168084e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.480172e+00	7.946590e-01	4.428742e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.311755e+00	9.619934e-01	5.639919e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.212540e+00	1.084388e+00	7.109189e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.028502e+00	9.841654e-01	3.885620e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.232656e+00	4.911574e-01	7.026649e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.825996e+00	8.148752e-02	2.900463e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.183467e+00	2.471042e-01	4.521727e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.387050e+00	2.991151e-01	5.589283e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.566717e+00	2.317921e-01	5.146042e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.238151e-01	1.676717e-01	3.634262e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.691527e-01	9.173793e-02	2.084507e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.671793e-02	8.581801e-03	1.853711e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.832646e-01	2.245073e-01	3.720241e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.174804e+00	7.140161e-01	5.625534e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.516507e+00	1.386561e+00	1.128915e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.322886e+00	1.970228e+00	1.439882e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.984775e+00	2.052831e+00	1.539845e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.243466e+00	1.866466e+00	7.607596e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.017508e+00	8.032916e-01	4.652582e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.904377e+00	3.236680e-01	5.221509e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.267340e+00	5.156219e-01	1.000859e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.806007e+00	5.146945e-01	8.962191e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.626872e+00	3.972520e-01	6.618736e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.803141e-02	2.117607e-02	4.231077e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.721289e-01	1.230682e-01	6.377986e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.667004e-01	5.537414e-01	2.714468e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.194451e+00	7.809916e-01	3.551139e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.076650e+00	4.609088e-01	6.371396e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.791404e+00	2.076200e-01	4.246442e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.908278e+00	2.654384e-01	7.450855e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.916128e-01	1.427965e-01	5.952638e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.271818e-01	9.389261e-02	2.756176e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.353546e-02	6.098528e-03	1.418506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.996483e-01	5.402308e-01	2.363319e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.826212e+00	1.268013e+00	5.908575e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.765483e+00	1.146671e+00	6.127565e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.530981e+00	4.805538e-01	2.624900e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.810571e+00	1.513513e-01	2.380819e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.990533e+00	2.590518e-01	4.808110e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.105259e+00	1.695055e-01	4.456447e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.462042e-01	8.173095e-02	2.840356e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.979775e-02	1.377586e-02	2.454515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.202819e+01	1.238304e+01	4.891968e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.040324e+01	5.629170e+00	3.356095e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.041606e+01	2.022462e+00	1.479387e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.814088e+00	3.284585e-01	3.705977e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.216341e+00	2.079642e-01	2.965396e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.300580e+00	3.540902e-01	6.168762e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.337091e+00	3.216423e-01	6.334385e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.128809e-02	1.809139e-02	4.085265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.160822e-01	1.317681e-01	6.758271e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.289589e-01	3.115483e-01	1.382762e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.082587e-01	4.055779e-01	1.904088e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.188844e+00	5.229721e-01	2.312231e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.678624e+00	6.417821e-01	3.021553e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.259052e+00	6.455211e-01	3.176215e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.666847e+00	5.083316e-01	1.460385e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.865442e+00	2.314982e-01	9.581661e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.805503e+00	1.834578e-01	2.022012e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.377018e+00	1.614302e-01	5.325240e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.861985e+00	2.192288e-01	6.381306e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.204268e+00	1.943578e-01	4.625903e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.579338e-01	1.162069e-01	3.390812e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.305741e-02	1.126775e-02	3.269755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.382461e+00	6.896771e-01	3.286604e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.108052e+00	9.036803e-01	5.026401e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.729882e+00	1.100761e+00	4.840265e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.232104e+00	1.132598e+00	4.918004e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.518504e+00	9.964375e-01	6.857700e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.504938e+00	7.487788e-01	4.584455e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.327753e+00	4.245325e-01	2.353559e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.041972e+00	1.733429e-01	1.032673e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.623651e+00	1.415549e-01	3.174686e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.084766e+00	1.981667e-01	4.042021e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.401846e+00	1.981887e-01	3.652954e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.278421e-01	1.219166e-01	2.975421e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.662868e-02	1.521463e-02	3.000451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.582045e+01	1.230610e+01	4.907514e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.260744e+01	5.895226e+00	3.339460e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.810360e+01	4.546704e+00	2.448227e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.349570e+01	2.439137e+00	2.011360e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.768227e+00	1.660502e+00	1.282468e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.739616e+00	9.457096e-01	5.475217e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.754242e+00	4.628717e-01	3.314314e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.754384e+00	4.790934e-02	2.773608e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.266734e+00	1.580871e-01	3.099891e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.607456e+00	2.652500e-01	5.633310e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.743923e+00	3.478540e-01	5.570700e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.886946e-02	2.504835e-02	4.688698e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.136917e-01	6.285456e-02	2.494714e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.707179e-01	4.527246e-01	1.266185e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.295777e+00	7.959715e-01	1.861415e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.431953e+00	5.622058e-01	1.139879e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.649811e+00	1.135105e-01	3.587100e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.529600e+00	2.823451e-01	9.132339e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.080388e+00	6.025103e-02	5.758049e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.879874e-02	2.701699e-02	2.580589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.207262e-01	2.445031e-01	9.742266e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.211927e+00	7.785123e-01	2.949368e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.276389e+00	3.799381e-01	9.404164e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.367814e+00	1.801464e-01	5.034115e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.687130e+00	1.865965e-01	5.310097e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.314466e-01	3.828102e-02	2.463487e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.098075e-01	9.237205e-02	5.111504e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.138585e-02	1.051570e-02	7.783785e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.617101e+00	1.089478e+00	6.755878e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.677637e+00	9.207228e-01	4.405010e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.544857e+00	3.356005e-01	6.146611e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.239200e+00	3.635557e-01	6.984799e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.068186e-02	2.539941e-02	3.020154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.763467e-02	4.935464e-02	2.353351e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.193455e-01	1.147402e-01	4.380152e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.096958e-01	2.502719e-01	8.243051e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.150003e-01	3.317908e-01	1.493923e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.577205e+00	5.705316e-01	1.299079e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.206224e+00	6.060288e-01	2.496511e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.858882e+00	5.242013e-01	1.112042e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.270262e+00	2.629981e-01	1.132801e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.326786e+00	1.201591e-01	2.303479e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.043950e+00	1.599529e-01	4.765708e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.280640e+00	1.912820e-01	6.347435e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.407520e+00	9.389545e-02	5.352816e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.973954e-01	5.980720e-02	2.491738e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.690800e-02	1.564173e-02	1.633088e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.478503e-01	1.250571e-01	6.217607e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.597762e-01	2.056594e-01	1.008379e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.316716e-01	4.007370e-01	1.312107e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.479066e+00	5.831472e-01	1.962556e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.278191e+00	7.420786e-01	2.790821e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.907079e+00	6.683721e-01	3.367965e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.707736e+00	8.062181e-01	1.703739e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.904402e+00	3.553515e-01	2.126447e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.847984e+00	2.026562e-02	3.194683e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.443099e+00	2.863190e-01	3.329266e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.605263e+00	1.671561e-01	5.067387e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.663687e+00	9.585057e-02	4.297661e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.898262e-01	4.788895e-02	2.760358e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.203600e-01	8.289563e-02	9.807464e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.966744e-02	1.098835e-02	6.547264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.491973e+00	7.396745e-01	4.431407e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.272428e+00	1.168464e+00	3.710114e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.665012e+00	1.315163e+00	1.017016e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.432930e+00	1.583426e+00	7.337722e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.765359e+00	1.442306e+00	7.511151e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.431243e+00	7.164581e-01	4.550560e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.095307e+00	1.555476e-01	4.688340e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.789826e+00	2.716344e-01	6.343430e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.014666e+00	3.681093e-01	7.411790e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.461878e+00	3.244598e-01	5.265913e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.248992e+00	2.007763e-01	3.996110e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.521856e-02	1.249988e-02	1.603378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.257074e-01	7.871256e-02	4.651902e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.734315e-01	3.466855e-01	1.424335e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.735554e+00	6.320061e-01	1.713211e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.848643e+00	4.414877e-01	1.513245e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.287044e+00	1.627925e-01	2.327876e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.353115e+00	2.347292e-01	7.138877e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.133031e+00	7.614401e-02	5.211745e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.057142e-01	1.040668e-01	1.862273e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.192821e-02	1.880974e-02	5.447355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.868434e-01	2.006457e-01	1.225772e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.565967e+00	6.850801e-01	3.119635e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.946151e+00	8.732994e-01	2.827845e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.605807e+00	4.827166e-01	3.264780e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.512227e+00	1.004713e-01	2.125437e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.382600e+00	2.116145e-01	4.503706e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.169409e+00	1.294329e-01	3.727562e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.923465e-01	7.948185e-02	1.764778e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.715904e-02	2.095640e-02	7.587560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.425460e+01	4.984177e+00	2.088640e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.551510e+01	4.820694e+00	1.566007e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.125265e+01	1.664467e+00	1.581244e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.092879e+00	4.066467e-01	7.094868e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.842246e+00	2.166087e-01	5.227908e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.130848e+00	2.993034e-01	5.007219e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.602046e-01	1.913878e-01	4.072888e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.646205e-02	2.193714e-02	1.287930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.958104e-01	1.422421e-01	5.691301e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.895409e-01	2.341157e-01	7.900420e-02
1.050000e-01	1.500000e-02	1.500000e-02	6.947712e-01	2.580195e-01	1.416935e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.070312e+00	4.634353e-01	1.894801e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.422365e+00	4.431445e-01	2.175995e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.031557e+00	5.826445e-01	1.174322e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.481915e+00	4.165619e-01	8.013588e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.820173e+00	2.399908e-01	1.587366e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.922927e+00	9.434147e-02	2.125351e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.704228e+00	1.575855e-01	4.281206e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.084183e+00	2.132613e-01	5.144185e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.254094e+00	9.262895e-02	4.314154e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.136896e-01	6.285476e-02	2.215561e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.423696e-02	1.472937e-02	1.577326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.566463e+00	6.059942e-01	3.675776e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.287441e+00	5.145967e-01	2.256329e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.679403e+00	4.647992e-01	4.851748e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.339066e+00	8.463536e-01	3.268781e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.708651e+00	6.244919e-01	3.654967e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.202389e+00	6.824351e-01	1.911753e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.376926e+00	3.855876e-01	3.734724e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.438783e+00	1.860532e-01	1.432048e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.095634e+00	1.890040e-01	1.878285e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.387327e+00	1.338659e-01	3.748855e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.437526e+00	1.134513e-01	2.971550e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.825051e-01	6.568402e-02	1.891633e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.473196e-02	1.776376e-02	1.098980e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.262329e+01	5.832190e+00	3.396586e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.707538e+01	6.462064e+00	1.537712e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.490066e+01	3.702692e+00	1.258352e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.256597e+01	2.150400e+00	1.011840e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.057079e+01	1.686148e+00	1.033000e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.411311e+00	6.882172e-01	5.843496e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.397044e+00	2.849560e-01	6.037922e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.894766e+00	4.620378e-02	4.578886e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.675566e+00	1.690024e-01	4.148960e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.547574e+00	2.859367e-01	3.992017e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.410040e+00	1.854399e-01	3.832494e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.913743e-02	1.726376e-02	2.026922e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.098990e-01	6.780151e-02	5.051594e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.155183e+00	6.344550e-01	3.553971e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.776009e+00	1.031394e+00	3.574387e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.859465e+00	5.362806e-01	1.634649e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.365424e+00	3.519904e-01	6.508455e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.953455e+00	2.755436e-01	9.804475e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.253239e-01	1.561707e-01	5.746253e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.321890e-02	1.366907e-02	4.784455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.894988e-01	3.486040e-01	3.306497e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.739201e+00	1.180703e+00	5.799158e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.512264e+00	4.517703e-01	8.818928e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.833805e+00	3.548580e-01	6.335441e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.395125e+00	2.300762e-01	5.911406e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.568017e-01	1.055388e-01	3.410380e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.529073e-01	4.408828e-02	1.540501e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.550639e-02	3.983419e-03	8.470540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.940754e+00	1.275421e+00	1.197625e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.327556e+00	1.850435e+00	8.956388e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.710976e+00	7.296744e-01	6.250310e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.502787e+00	5.485509e-01	1.046413e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.000607e-01	2.736608e-02	6.838089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.664115e-02	1.297899e-02	2.303246e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.261596e-01	9.096573e-02	5.469692e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.025671e-01	2.587178e-01	1.698640e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.006024e-01	5.012436e-01	2.756679e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.650663e+00	7.534981e-01	2.641545e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.374511e+00	7.714686e-01	4.462689e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.153040e+00	6.543170e-01	2.712255e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.607172e+00	3.901861e-01	4.500501e-03
3.700000e-01	2.000000e-02	2.000000e-02	3.439754e+00	1.981008e-01	2.078563e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.842759e+00	2.894640e-01	6.315677e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.018896e+00	2.427254e-01	6.899732e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.319889e+00	2.007392e-01	6.333277e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.898139e-01	1.106233e-01	4.176750e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.273768e-02	1.017838e-02	3.094785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.349327e-02	3.828197e-02	7.329793e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.189100e-01	2.055976e-01	1.756987e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.598322e-01	5.009823e-01	2.430636e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.504408e+00	7.945082e-01	6.287211e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.457785e+00	1.056442e+00	5.113077e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.288920e+00	1.112215e+00	5.449598e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.886193e+00	7.849756e-01	4.812487e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.271493e+00	5.478547e-01	9.370950e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.876973e+00	1.816668e-01	1.842643e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.186952e+00	3.191745e-01	4.088160e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.333693e+00	2.905623e-01	5.172815e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.543206e+00	2.403960e-01	5.085036e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.067716e-01	1.435740e-01	3.977781e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.291487e-01	5.288397e-02	2.512092e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.715359e-02	7.773715e-03	1.537272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.569598e-01	3.173166e-01	3.988449e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.212880e+00	6.742653e-01	6.227368e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.527295e+00	1.254192e+00	1.377171e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.564430e+00	2.199458e+00	1.504570e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.123318e+00	2.178513e+00	1.347275e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.205591e+00	1.658239e+00	8.753023e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.115773e+00	7.346324e-01	1.856356e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.902684e+00	4.482872e-01	4.164156e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.259204e+00	6.086596e-01	7.843827e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.731026e+00	4.895026e-01	9.699830e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.564778e+00	3.620348e-01	7.887079e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.567020e-02	1.830830e-02	4.031619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.869131e-01	1.339961e-01	6.645372e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.983138e-01	5.679473e-01	3.191534e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.243543e+00	8.232707e-01	2.883259e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.074274e+00	4.061273e-01	5.974413e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.776718e+00	2.333541e-01	3.984486e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.864422e+00	2.273625e-01	7.767404e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.832511e-01	1.497712e-01	5.681102e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.928365e-01	6.469844e-02	2.948656e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.333576e-02	7.052756e-03	1.376673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.101300e+00	5.907087e-01	2.745637e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.920813e+00	1.263796e+00	6.867341e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.850571e+00	1.205069e+00	5.569517e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.527547e+00	4.796774e-01	2.447370e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.794401e+00	1.654125e-01	2.217270e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.957305e+00	2.470213e-01	4.973893e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.073473e+00	1.460198e-01	4.493518e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.394934e-01	8.203680e-02	2.832320e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.712112e-02	9.284736e-03	2.682023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.304358e+01	1.226515e+01	6.496341e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.098297e+01	6.021571e+00	3.446425e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.054421e+01	1.902653e+00	1.728943e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.822370e+00	4.194058e-01	2.587214e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.208151e+00	2.618713e-01	2.666735e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.241607e+00	3.312370e-01	6.408801e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.293480e+00	2.635063e-01	6.346002e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.747736e-02	1.790533e-02	3.972051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.263558e-01	1.323364e-01	8.912687e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.510213e-01	3.144899e-01	1.354596e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.737575e-01	4.788904e-01	2.100141e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.206087e+00	5.544284e-01	2.967315e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.740217e+00	6.506104e-01	2.895617e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.315296e+00	7.151998e-01	1.807557e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.638146e+00	4.915050e-01	1.533008e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.834557e+00	1.708279e-01	1.463294e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.782021e+00	1.519521e-01	2.126141e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.419922e+00	2.133319e-01	4.792186e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.831975e+00	2.142454e-01	5.600933e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.172455e+00	1.828187e-01	5.659271e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.161669e-01	8.560142e-02	3.746191e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.171383e-02	1.125719e-02	2.761810e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.465779e+00	6.497096e-01	3.946848e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.239663e+00	1.037101e+00	3.220943e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.886748e+00	1.189315e+00	5.361354e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.439359e+00	1.343685e+00	5.080979e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.575518e+00	1.076724e+00	5.204550e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.538939e+00	7.768746e-01	3.733904e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.316523e+00	3.895765e-01	2.216315e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.963083e+00	6.664651e-02	2.254408e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.644054e+00	1.518649e-01	2.023080e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.081028e+00	1.809778e-01	3.664846e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.359417e+00	2.029827e-01	3.941817e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.113321e-01	1.099891e-01	3.194832e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.294274e-02	1.009875e-02	3.080742e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.709586e+01	1.264103e+01	5.881163e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.356654e+01	6.920811e+00	3.418226e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.820009e+01	4.820202e+00	2.069161e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.385525e+01	2.999173e+00	1.705311e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.607079e+00	1.576699e+00	1.552145e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.711775e+00	6.496342e-01	7.565841e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.741520e+00	3.874025e-01	2.481930e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.757962e+00	1.036427e-01	2.506090e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.316673e+00	2.699662e-01	2.868667e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.571153e+00	3.023887e-01	5.594638e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.684127e+00	3.295105e-01	6.576211e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.482686e-02	2.215646e-02	4.620730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.225139e-01	7.021420e-02	3.344603e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.023338e+00	4.593138e-01	1.698767e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.317313e+00	7.641286e-01	2.273824e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.471382e+00	6.253845e-01	5.066448e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.613597e+00	2.085613e-01	3.625820e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.417446e+00	1.866814e-01	9.365972e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.087507e+00	1.115842e-01	5.362771e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.954224e-02	2.500199e-02	2.451208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.622283e-01	2.509434e-01	1.491937e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.276787e+00	7.089478e-01	2.900354e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.330766e+00	4.504684e-01	6.251829e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.282983e+00	1.952972e-01	5.414506e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.609929e+00	1.519368e-01	5.489633e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.369909e-01	8.685661e-02	2.259740e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.082975e-01	8.524310e-02	5.654552e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.152147e-02	9.603806e-03	4.115207e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.746314e+00	1.055617e+00	8.399526e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.859027e+00	1.039201e+00	3.393067e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.398279e+00	4.099546e-01	6.803162e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.142600e+00	3.311609e-01	6.762524e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.117424e-02	2.187565e-02	3.082464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.104822e-02	1.973484e-02	6.601803e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.295642e-01	1.167840e-01	5.153042e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.502213e-01	2.558948e-01	7.031495e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.684460e-01	3.910939e-01	1.631578e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.572125e+00	5.219934e-01	2.031254e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.264985e+00	6.037531e-01	1.121718e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.858442e+00	5.611966e-01	1.366981e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.339881e+00	2.564215e-01	8.726060e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.357619e+00	9.080424e-02	1.855956e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.981440e+00	1.782282e-01	4.672773e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.204836e+00	1.142864e-01	6.488581e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.372609e+00	1.087294e-01	5.182322e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.989423e-01	8.062417e-02	2.764230e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.627324e-02	1.183056e-02	1.458918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.337836e-01	8.757049e-02	1.238755e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.488074e-01	1.723210e-01	1.930608e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.777945e-01	4.402749e-01	1.617942e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.571092e+00	5.892745e-01	1.689559e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.284159e+00	7.117173e-01	3.810483e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.189304e+00	8.225520e-01	1.309163e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.661109e+00	6.648229e-01	1.547958e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.989151e+00	3.339940e-01	7.046885e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.818964e+00	2.594915e-02	2.719651e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.365071e+00	7.542685e-02	3.549824e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.541656e+00	2.235458e-01	5.063061e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.629709e+00	1.440676e-01	4.192041e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.772087e-01	8.577316e-02	2.542837e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.060736e-01	6.829210e-02	9.808934e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.957149e-02	9.942653e-03	6.422979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.513522e+00	7.646137e-01	6.456084e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.356669e+00	1.046084e+00	5.956302e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.952530e+00	1.533479e+00	8.895738e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.669564e+00	1.722488e+00	7.974207e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.055043e+00	1.525304e+00	5.566400e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.607823e+00	1.070991e+00	2.535568e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.109093e+00	1.191101e-01	4.399128e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.580248e+00	1.477445e-01	7.994631e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.901977e+00	3.529002e-01	7.250207e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.321115e+00	3.294398e-01	6.463835e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.241476e+00	1.865645e-01	3.563026e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.518981e-02	1.199776e-02	1.751231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.318614e-01	7.740988e-02	5.939970e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.225200e-01	3.786901e-01	1.485199e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.745262e+00	6.022060e-01	2.856479e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.925935e+00	4.934291e-01	6.565532e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.223854e+00	2.068078e-01	2.520223e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.267077e+00	1.575796e-01	7.329787e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.128986e+00	1.416882e-01	4.932248e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.166334e-01	1.045769e-01	1.782224e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.180185e-02	1.791297e-02	3.731846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.051013e-01	2.087929e-01	1.438195e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.682331e+00	7.306826e-01	2.591147e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.920262e+00	7.301448e-01	4.338180e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.852349e+00	7.283785e-01	1.818656e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.447730e+00	1.140276e-01	2.604376e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.307674e+00	1.734572e-01	4.790484e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.126446e+00	1.038193e-01	3.812696e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.835184e-01	9.780991e-02	1.671470e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.687649e-02	1.938598e-02	7.127712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.516465e+01	5.247429e+00	2.557017e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.519159e+01	4.044901e+00	1.851116e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.175884e+01	2.089378e+00	1.052079e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.086991e+00	4.931950e-01	6.183712e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.824688e+00	1.870566e-01	5.116059e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.047312e+00	2.690769e-01	5.349095e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.401416e-01	2.116704e-01	3.794491e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.599821e-02	1.913618e-02	1.473594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.898540e-01	1.185139e-01	8.558770e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.068904e-01	2.461357e-01	8.130979e-02
1.050000e-01	1.500000e-02	1.500000e-02	7.400443e-01	2.790762e-01	1.325783e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.083020e+00	4.065188e-01	1.537794e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.511001e+00	5.136729e-01	1.671273e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.947799e+00	4.521921e-01	2.453920e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.529781e+00	4.632009e-01	5.179542e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.890822e+00	2.627862e-01	8.720435e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.958346e+00	1.341839e-01	1.736422e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.684727e+00	1.885021e-01	3.547664e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.977558e+00	1.047790e-01	5.731344e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.221528e+00	1.003306e-01	4.366537e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.188476e-01	9.804637e-02	2.388066e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.349015e-02	1.183961e-02	1.278327e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.288445e+00	3.242777e-01	5.469271e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.459201e+00	6.263284e-01	1.730765e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.889456e+00	6.696666e-01	3.185939e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.377912e+00	7.563074e-01	2.164510e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.861422e+00	8.521070e-01	2.260915e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.234581e+00	6.760305e-01	1.729803e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.453681e+00	4.939478e-01	1.513783e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.451280e+00	1.828684e-01	9.231305e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.994811e+00	7.403902e-02	3.136023e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.396518e+00	2.378828e-01	3.033911e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.416149e+00	1.041181e-01	3.244963e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.733722e-01	5.434870e-02	1.862963e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.283869e-02	1.109438e-02	1.554690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.260524e+01	5.478108e+00	4.610445e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.716387e+01	5.242927e+00	1.450583e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.523934e+01	3.916363e+00	1.388486e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.321898e+01	2.688377e+00	8.958735e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.100957e+01	1.835562e+00	6.164117e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.546128e+00	1.133238e+00	3.148968e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.386474e+00	2.573277e-01	5.685566e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.821160e+00	7.516813e-02	6.596741e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.612635e+00	1.306356e-01	4.259365e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.449367e+00	2.568457e-01	4.702287e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.392334e+00	1.915064e-01	3.610026e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.990934e-02	1.638904e-02	2.110944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.104113e-01	6.924566e-02	6.203664e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.204911e+00	6.749151e-01	4.780805e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.780440e+00	1.148924e+00	5.235635e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.656029e+00	6.423448e-01	8.159740e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.244577e+00	4.476705e-01	4.848177e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.051061e+00	4.014439e-01	1.032539e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.977782e-01	2.354166e-01	7.464359e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.391568e-02	1.974378e-02	6.406079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.990130e-01	3.861081e-01	4.161673e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.550753e+00	1.304895e+00	7.975005e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.128553e+00	5.330992e-01	1.381513e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.941599e+00	4.784676e-01	5.723974e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.602138e+00	3.425488e-01	7.110797e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.578304e-01	1.592901e-01	4.239851e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.809960e-01	5.871892e-02	1.892876e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.779165e-02	4.560050e-03	1.393559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.635335e+00	1.279915e+00	1.484770e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.430939e+00	2.022777e+00	1.132475e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.626725e+00	7.629696e-01	3.889709e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.004104e+00	7.245318e-01	1.212207e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.360584e-01	4.265412e-02	9.668689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.195290e-02	9.844185e-03	9.785617e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.051981e-01	7.995778e-02	6.977954e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.627444e-01	2.396068e-01	2.385838e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.625912e-01	5.070582e-01	4.044879e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.624935e+00	8.227639e-01	5.155254e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.433281e+00	9.494269e-01	4.762715e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.085429e+00	8.105071e-01	3.011506e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.378146e+00	4.535316e-01	1.158910e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.309127e+00	3.088039e-01	2.073088e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.820325e+00	3.603463e-01	5.577140e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.125533e+00	3.717459e-01	7.498105e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.420614e+00	3.048778e-01	7.238343e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.930169e-01	1.830853e-01	5.000918e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.467035e-02	1.597023e-02	5.092612e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.179216e-02	3.658245e-02	3.400336e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.072685e-01	2.173529e-01	2.258970e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.843288e-01	4.853952e-01	4.656618e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.490067e+00	8.255496e-01	7.753215e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.290149e+00	1.050765e+00	9.600837e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.197053e+00	1.260806e+00	8.014519e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.747421e+00	1.088091e+00	4.749548e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.922671e+00	6.258675e-01	1.643623e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.671302e+00	2.157049e-01	1.868101e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.207910e+00	3.723875e-01	3.541115e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.472056e+00	4.376950e-01	5.749367e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.686480e+00	3.210491e-01	5.926874e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.022635e+00	1.965558e-01	4.737966e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.092004e-01	1.161942e-01	2.995895e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.175695e-02	8.810835e-03	2.759685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.033101e-01	1.937880e-01	3.072421e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.052447e+00	6.865656e-01	8.854783e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.270761e+00	1.330254e+00	1.712512e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.030053e+00	2.065146e+00	1.952674e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.406753e+00	2.249970e+00	1.975724e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.433084e+00	2.039548e+00	1.115249e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.509277e+00	1.102738e+00	2.818930e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.784392e+00	5.286713e-01	2.232584e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.536586e+00	7.660924e-01	7.603077e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.128377e+00	6.956081e-01	1.019459e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.916249e+00	4.817669e-01	9.334963e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.778758e-02	2.871749e-02	6.255255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.018273e-01	1.359972e-01	8.977565e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.093661e+00	6.148868e-01	4.111454e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.263347e+00	8.570736e-01	3.641843e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.799236e+00	4.236887e-01	1.141007e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.638912e+00	2.132164e-01	3.457427e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.982789e+00	3.490794e-01	7.458537e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.085472e+00	2.187093e-01	6.986354e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.608978e-01	1.168220e-01	3.647511e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.593273e-02	7.737681e-03	2.536857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.348593e+00	6.956300e-01	3.555256e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.276450e+00	1.450393e+00	1.004259e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.651547e+00	1.157241e+00	6.400413e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.983898e+00	4.207366e-01	1.803124e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.604038e+00	1.427081e-01	2.106166e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.084165e+00	2.976489e-01	4.416317e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.259925e+00	2.404920e-01	5.481024e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.331780e-01	1.251591e-01	3.353724e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.362355e-02	1.212194e-02	3.707770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.956489e+01	1.477561e+01	9.756174e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.028491e+01	5.950524e+00	3.962872e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.376471e+00	1.598523e+00	1.143244e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.053133e+00	4.330229e-01	3.097194e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.163323e+00	2.270903e-01	1.517022e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.521518e+00	3.804029e-01	6.014910e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.640251e+00	4.074244e-01	6.886280e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.920139e-02	2.402905e-02	5.959942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.239260e-01	1.330108e-01	8.580907e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.288197e-01	2.831944e-01	2.352016e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.175490e-01	5.171995e-01	2.843500e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.285477e+00	6.130963e-01	4.071197e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.772942e+00	7.173775e-01	3.591992e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.246829e+00	6.950803e-01	3.547260e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.536305e+00	5.418772e-01	2.392321e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.677235e+00	2.563984e-01	1.827102e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.631016e+00	2.127466e-01	1.929167e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.381588e+00	2.861249e-01	3.826592e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.890495e+00	2.942047e-01	6.011685e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.281770e+00	2.449323e-01	6.145316e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.119964e-01	1.587432e-01	4.342038e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.204578e-02	1.476870e-02	4.912071e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.610098e+00	7.318795e-01	4.425592e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.566915e+00	1.074672e+00	7.844913e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.198078e+00	1.342889e+00	8.745158e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.558398e+00	1.303338e+00	8.315810e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.498050e+00	1.040455e+00	5.950408e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.256962e+00	7.722862e-01	4.655990e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.972561e+00	4.480354e-01	1.861259e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.709735e+00	1.770471e-01	1.549626e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.521527e+00	1.178649e-01	1.841921e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.132501e+00	2.673941e-01	3.384455e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.480667e+00	2.633132e-01	4.543005e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.102740e-01	1.538142e-01	3.741768e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.335342e-02	1.475470e-02	4.492411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.161621e+01	1.364619e+01	9.260933e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.407346e+01	7.240015e+00	4.841114e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.738253e+01	4.492424e+00	3.274726e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.209531e+01	2.396989e+00	2.094715e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.297400e+00	1.753200e+00	9.656009e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.567052e+00	7.764137e-01	6.018349e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.184555e+00	5.666015e-01	2.902725e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.427702e+00	1.376473e-01	1.272293e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.255269e+00	2.625886e-01	1.958295e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.750393e+00	3.781542e-01	4.817815e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.015509e+00	4.270552e-01	6.255600e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.087558e-01	3.032155e-02	6.784277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.441492e-01	7.146751e-02	3.232025e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.283148e+00	5.739817e-01	1.801999e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.684448e+00	7.557196e-01	2.626150e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.688837e+00	4.199500e-01	6.167343e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.354606e+00	2.728895e-01	5.806779e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.976784e+00	1.508601e-01	8.172537e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.064769e-01	5.788726e-02	4.177836e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.573309e-02	2.571049e-02	1.917443e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.003170e+00	2.995988e-01	1.460732e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.899072e+00	7.861646e-01	2.981315e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.328813e+00	1.670609e-01	9.012779e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.778446e+00	2.174781e-01	5.701280e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.308716e+00	9.330013e-02	4.274505e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.909973e-01	4.759273e-02	1.852302e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.187041e-01	5.814466e-02	5.105912e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.299918e-02	7.892408e-03	1.671688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.584975e+00	1.199783e+00	7.726017e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.031405e+00	7.440210e-01	3.061256e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.746703e+00	3.461979e-01	6.740092e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.899290e+00	2.673155e-01	5.772947e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.576339e-02	1.835625e-02	2.814031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.227384e-02	3.319191e-02	2.394007e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.264386e-01	1.237950e-01	4.331020e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.840324e-01	2.858191e-01	8.707594e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.068488e+00	4.409774e-01	1.893192e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.767842e+00	6.307239e-01	2.460885e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.537184e+00	6.639242e-01	1.592003e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.133887e+00	4.883565e-01	4.113427e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.396950e+00	1.070082e-01	1.456720e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.332176e+00	1.507482e-01	3.182708e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.723437e+00	1.381858e-01	5.865749e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.981340e+00	2.041997e-01	6.353682e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.247851e+00	1.078583e-01	3.975260e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.062860e-01	3.032297e-02	2.387853e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.527661e-02	1.353514e-02	1.249984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.972233e-01	9.064938e-02	8.072771e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.559431e-01	2.659083e-01	1.136192e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.173429e+00	5.062249e-01	1.181672e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.884142e+00	6.620993e-01	3.335989e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.741936e+00	8.100709e-01	4.598152e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.600583e+00	7.877522e-01	2.001677e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.067473e+00	6.060063e-01	1.212785e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.137573e+00	1.686417e-01	1.504121e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.840228e+00	1.319388e-01	2.185916e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.018221e+00	1.546940e-01	5.462652e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.173988e+00	1.482299e-01	4.794201e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.456769e+00	1.622704e-01	3.155701e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.968757e-01	5.665412e-02	2.076228e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.771794e-01	4.488143e-02	1.006364e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.932251e-02	6.898619e-03	7.533462e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.257134e+00	6.631456e-01	6.108918e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.521918e+00	1.117450e+00	8.213072e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.492730e+00	1.661630e+00	8.511001e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.443580e+00	1.677320e+00	1.127290e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.813572e+00	1.344023e+00	7.015866e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.033374e+00	7.486244e-01	2.059465e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.913128e+00	7.175373e-02	6.001804e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.225710e+00	3.463258e-01	6.597171e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.520706e+00	3.400173e-01	6.566914e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.138004e+00	2.831847e-01	5.273775e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.183897e+00	1.828048e-01	3.208769e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.561892e-02	9.867138e-03	1.671954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.661693e-01	9.807211e-02	6.192784e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.015011e-01	4.659478e-01	1.737123e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.068414e+00	6.119153e-01	2.900504e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.137372e+00	3.556614e-01	5.271968e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.946163e+00	1.746353e-01	4.166496e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.921892e+00	1.834270e-01	6.454082e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.848195e-01	6.020746e-02	4.107083e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.987620e-01	9.515446e-02	1.445865e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.362476e-02	1.527890e-02	4.278163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.334912e-01	3.151961e-01	1.281369e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.356604e+00	1.005216e+00	3.078680e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.707035e+00	8.551120e-01	4.849105e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.936211e+00	3.856971e-01	1.889197e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.143797e+00	2.128043e-01	3.028204e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.913106e+00	1.659524e-01	4.295461e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.948969e-01	8.042456e-02	3.110366e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.821998e-01	6.493519e-02	1.376787e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.112590e-02	1.528729e-02	8.389345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.237191e+01	8.556095e+00	2.459227e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.930766e+01	4.131343e+00	2.624234e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.258565e+01	1.735153e+00	1.024687e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.379721e+00	1.582829e-01	8.067430e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.247374e+00	2.438581e-01	4.071678e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.861206e+00	1.995095e-01	4.477844e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.007717e+00	1.870438e-01	3.095783e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.265913e-02	1.550436e-02	1.529276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.927575e-01	1.288442e-01	7.032180e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.642828e-01	2.593029e-01	1.019054e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.796311e-01	4.117128e-01	1.590748e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.183571e+00	4.333410e-01	2.386803e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.731230e+00	5.791123e-01	1.766081e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.258457e+00	5.689252e-01	1.619193e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.628208e+00	3.168477e-01	1.544231e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.954628e+00	1.098887e-01	1.185266e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.872044e+00	1.492458e-01	2.241118e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.428965e+00	1.688882e-01	5.000767e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.812222e+00	1.740805e-01	5.281623e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.114999e+00	1.023647e-01	3.545313e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.504522e-01	3.700484e-02	2.079960e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.362978e-02	1.266801e-02	1.203822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.519469e+00	5.375455e-01	3.202373e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.784847e+00	6.915789e-01	2.170749e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.530365e+00	9.963664e-01	2.969658e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.054756e+00	1.080102e+00	3.976735e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.385735e+00	7.208720e-01	4.624365e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.679835e+00	6.396822e-01	1.727773e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.565731e+00	2.685222e-01	3.389455e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.374462e+00	3.459942e-02	1.601365e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.861017e+00	1.683384e-01	2.861569e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.032829e+00	1.828876e-01	3.372580e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.269858e+00	1.193777e-01	2.628313e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.185284e-01	3.620358e-02	1.601657e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.326564e-02	1.001150e-02	1.279107e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.987424e+01	8.992763e+00	3.722555e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.218044e+01	7.096263e+00	1.855497e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.766382e+01	2.922147e+00	1.661872e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.471670e+01	2.336132e+00	1.184313e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.154355e+01	1.264957e+00	9.940736e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.630725e+00	9.635674e-01	3.229055e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.741223e+00	5.298980e-02	9.706393e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.267945e+00	1.070028e-01	3.470693e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.264735e+00	2.462383e-01	3.861363e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.278448e+00	2.326752e-01	3.838839e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.344022e+00	1.840747e-01	3.221364e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.033016e-02	1.271788e-02	1.965810e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.250795e-01	7.809428e-02	7.805351e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.294420e+00	7.054745e-01	4.815713e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.848191e+00	1.109814e+00	4.294650e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.673864e+00	5.767399e-01	7.485748e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.189078e+00	4.667526e-01	5.096439e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.965532e+00	3.827585e-01	1.023445e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.466261e-01	2.249547e-01	7.152493e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.900267e-02	1.768435e-02	6.005278e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.757261e-01	4.120893e-01	4.603659e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.680647e+00	1.276872e+00	7.336987e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.116256e+00	4.757897e-01	5.919993e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.883306e+00	5.186236e-01	5.763266e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.516800e+00	3.157763e-01	7.066489e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.218342e-01	1.480640e-01	4.039281e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.713001e-01	6.152492e-02	1.794344e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.662566e-02	4.591678e-03	1.360344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.827183e+00	1.332352e+00	1.572174e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.674030e+00	2.045850e+00	9.677527e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.549660e+00	7.129103e-01	4.847983e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.889162e+00	7.801493e-01	1.166808e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.255298e-01	3.979368e-02	9.391013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.242725e-02	1.015865e-02	1.637957e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.175904e-01	8.639030e-02	8.788373e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.090091e-01	2.773403e-01	2.517696e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.415066e-01	5.433184e-01	3.786975e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.697307e+00	8.259466e-01	5.180116e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.493545e+00	9.399400e-01	4.835007e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.181824e+00	8.203234e-01	2.245399e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.378282e+00	3.533426e-01	1.534394e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.243975e+00	2.959184e-01	2.193399e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.765017e+00	3.504169e-01	5.858874e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.058345e+00	4.115631e-01	7.637313e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.348728e+00	2.708262e-01	6.794180e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.577406e-01	1.773928e-01	4.772601e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.371990e-02	1.749709e-02	4.572507e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.025826e-02	3.576577e-02	6.950340e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.518287e-01	2.348655e-01	2.587960e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.734232e-01	5.476887e-01	5.181386e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.632536e+00	8.859227e-01	7.464513e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.441583e+00	1.118007e+00	9.516625e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.285824e+00	1.227243e+00	7.361471e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.841638e+00	1.064522e+00	4.758820e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.945988e+00	5.660815e-01	1.801744e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.693006e+00	2.275574e-01	1.343764e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.088192e+00	3.723950e-01	4.497329e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.402644e+00	4.530149e-01	5.931974e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.610883e+00	3.000978e-01	6.116853e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.939867e-01	2.184596e-01	4.253695e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.975971e-01	1.086280e-01	2.692743e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.174872e-02	1.118548e-02	2.574655e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.745276e-01	2.699606e-01	3.905282e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.188866e+00	7.966076e-01	1.029192e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.438128e+00	1.365036e+00	1.830350e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.277270e+00	2.200243e+00	1.950187e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.727019e+00	2.367777e+00	1.930101e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.588843e+00	1.953082e+00	1.093834e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.612421e+00	1.028994e+00	2.382092e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.702751e+00	5.127650e-01	3.618618e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.401279e+00	8.322405e-01	8.266115e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.992824e+00	6.692110e-01	1.053781e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.878766e+00	5.255552e-01	8.449477e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.334610e-02	2.680121e-02	5.839718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.192990e-01	1.481010e-01	1.112586e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.158385e+00	6.403037e-01	3.935946e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.326969e+00	8.532313e-01	3.191741e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.806570e+00	3.843341e-01	1.301621e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.622229e+00	2.138329e-01	3.654279e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.927279e+00	3.460425e-01	7.454290e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.023405e+00	2.119757e-01	7.115822e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.275021e-01	9.139675e-02	3.300370e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.553339e-02	7.880121e-03	2.328099e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.451340e+00	7.287164e-01	5.059757e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.477538e+00	1.486769e+00	9.636055e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.729591e+00	1.126899e+00	5.951417e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.999084e+00	3.691186e-01	2.184057e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.609738e+00	1.841385e-01	1.820305e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.025985e+00	3.006097e-01	4.641214e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.201641e+00	2.180646e-01	5.371441e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.056754e-01	1.265045e-01	3.304125e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.147720e-02	1.051060e-02	3.476608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.229094e+01	1.546356e+01	1.041760e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.064635e+01	5.697916e+00	3.821677e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.525531e+00	1.587178e+00	1.093525e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.124901e+00	4.049015e-01	2.131876e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.102191e+00	1.911311e-01	1.897894e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.456668e+00	3.940774e-01	5.737181e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.583610e+00	4.120910e-01	7.249996e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.412690e-02	2.346062e-02	5.654132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.366911e-01	1.443880e-01	1.096620e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.711397e-01	3.111572e-01	2.348941e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.300959e-01	4.800425e-01	3.390652e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.340224e+00	6.064221e-01	4.051889e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.886696e+00	7.843215e-01	3.275402e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.330507e+00	7.330552e-01	2.903213e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.582336e+00	5.148904e-01	2.145609e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.677371e+00	1.997206e-01	1.514616e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.611479e+00	1.749738e-01	2.370136e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.312231e+00	2.649297e-01	4.568751e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.820063e+00	2.691119e-01	6.314552e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.229740e+00	2.486600e-01	5.357706e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.902630e-01	1.597872e-01	4.323809e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.028800e-02	1.539056e-02	4.303744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.750126e+00	8.233202e-01	5.121454e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.704049e+00	1.134912e+00	7.744549e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.339193e+00	1.251045e+00	9.115357e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.584702e+00	1.236973e+00	8.946946e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.600182e+00	1.078566e+00	5.923936e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.336377e+00	7.446017e-01	3.999655e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.996322e+00	4.297532e-01	2.493476e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.752562e+00	2.235370e-01	1.967095e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.507183e+00	2.091233e-01	1.657442e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.058499e+00	2.495512e-01	4.050643e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.428805e+00	2.463313e-01	4.438191e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.881048e-01	1.675385e-01	3.389070e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.241167e-02	1.682059e-02	3.995167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.392171e+01	1.420952e+01	1.019315e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.403893e+01	6.383213e+00	4.954855e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.781027e+01	4.584564e+00	3.286707e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.260213e+01	2.929348e+00	2.145767e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.413233e+00	1.477217e+00	1.005590e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.643789e+00	8.168839e-01	6.036083e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.163826e+00	4.267634e-01	2.296088e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.477414e+00	1.654028e-01	1.093004e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.191053e+00	2.546973e-01	1.852399e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.736857e+00	4.080904e-01	4.832215e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.895152e+00	4.201509e-01	6.589077e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.048595e-01	3.002850e-02	6.314090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.592722e-01	8.044296e-02	4.111617e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.335154e+00	5.609886e-01	2.091387e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.770418e+00	8.300769e-01	1.674283e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.713056e+00	4.365934e-01	4.872516e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.250336e+00	1.469894e-01	6.169425e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.946631e+00	1.391716e-01	8.285803e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.804495e-01	5.770022e-02	4.289282e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.848715e-02	2.146391e-02	2.410184e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.087146e+00	3.274394e-01	1.832575e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.986911e+00	8.005529e-01	2.770427e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.333461e+00	2.365241e-01	1.014132e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.668107e+00	1.259966e-01	5.987829e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.276889e+00	1.191765e-01	4.162254e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.769741e-01	4.527170e-02	1.912090e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.993754e-01	5.696346e-02	6.043797e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.107493e-02	8.538196e-03	2.009426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.849021e+00	1.264885e+00	8.763939e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.113976e+00	7.542821e-01	3.012486e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.603847e+00	3.559847e-01	6.309899e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.813803e+00	2.944792e-01	5.993152e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.169799e-02	1.601502e-02	2.925194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.348209e-02	4.587007e-02	2.781943e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.433899e-01	1.273183e-01	5.560838e-02
1.300000e-01	2.000000e-02	2.000000e-02	6.065278e-01	2.786957e-01	1.288985e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.149969e+00	4.878695e-01	1.641820e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.864618e+00	6.696952e-01	1.623306e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.566738e+00	6.653520e-01	1.502949e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.122796e+00	4.342235e-01	6.288462e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.460620e+00	1.786363e-01	9.550413e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.250013e+00	8.862293e-02	2.779096e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.686726e+00	9.823536e-02	7.251774e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.916359e+00	2.047730e-01	5.800753e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.195064e+00	8.967265e-02	4.231467e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.928958e-01	3.304853e-02	2.437618e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.272263e-02	1.129804e-02	1.527503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.240999e-01	1.098131e-01	7.490011e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.012051e-01	2.845301e-01	2.028008e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.264575e+00	5.489112e-01	2.513608e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.144283e+00	8.309614e-01	2.678758e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.906666e+00	7.976812e-01	3.410811e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.623776e+00	7.799093e-01	2.661395e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.082104e+00	6.095934e-01	1.823640e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.149009e+00	2.044149e-01	9.226776e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.712107e+00	8.550988e-02	3.628840e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.999195e+00	1.191083e-01	4.962292e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.150995e+00	1.505353e-01	5.104799e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.391425e+00	1.505578e-01	3.426528e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.632578e-01	6.252934e-02	2.350478e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.694179e-01	3.525713e-02	1.079242e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.801674e-02	8.230171e-03	7.146739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.475849e+00	7.634959e-01	6.750000e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.929442e+00	1.347602e+00	6.488507e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.771369e+00	1.636871e+00	1.105809e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.763245e+00	1.929582e+00	9.735631e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.955886e+00	1.482212e+00	5.714327e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.002963e+00	5.615966e-01	3.609643e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.878424e+00	1.475629e-01	6.164540e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.163879e+00	3.103345e-01	6.316655e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.397617e+00	3.339718e-01	7.252233e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.046794e+00	2.861977e-01	5.811180e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.138231e+00	1.810562e-01	3.433313e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.441626e-02	9.633100e-03	1.694380e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.698726e-01	1.010959e-01	7.711486e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.487417e-01	4.682706e-01	2.309352e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.179366e+00	6.868871e-01	2.012064e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.136892e+00	3.674355e-01	6.977893e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.913218e+00	1.858946e-01	4.459293e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.854508e+00	1.407240e-01	6.869077e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.613906e-01	8.326333e-02	4.250231e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.690657e-01	7.638120e-02	1.573259e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.017441e-02	1.412878e-02	7.335934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.991706e-01	3.441075e-01	1.764353e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.464414e+00	9.888603e-01	4.471039e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.923882e+00	1.022822e+00	3.729939e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.928498e+00	3.538314e-01	1.099194e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.079907e+00	1.553040e-01	3.136516e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.862860e+00	1.666526e-01	4.448741e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.835001e-01	8.920704e-02	3.208394e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.720818e-01	3.613128e-02	1.504655e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.535765e-02	1.637749e-02	1.002591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.376269e+01	8.397168e+00	4.330291e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.060471e+01	4.752339e+00	2.097216e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.266562e+01	1.651522e+00	7.764265e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.267541e+00	1.314289e-01	6.912412e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.153486e+00	2.431999e-01	4.387544e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.851866e+00	2.633733e-01	4.451448e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.502573e-01	1.378645e-01	3.507325e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.101371e-02	1.251554e-02	1.575352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.200091e-01	1.660864e-01	7.460905e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.860183e-01	2.770935e-01	1.072114e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.702783e-01	3.577581e-01	1.987165e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.290570e+00	5.460436e-01	1.693224e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.748950e+00	5.479788e-01	1.540181e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.297637e+00	5.314331e-01	2.012628e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.708785e+00	3.989155e-01	2.694177e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.961166e+00	1.206354e-01	8.590375e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.831686e+00	1.505114e-01	2.491232e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.382920e+00	1.206511e-01	5.386205e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.758234e+00	1.410453e-01	5.173258e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.096051e+00	1.093866e-01	3.557183e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.290386e-01	3.005288e-02	2.247841e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.097652e-02	1.122277e-02	1.500535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.744465e+00	6.574809e-01	2.460250e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.005426e+00	8.743874e-01	2.251541e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.544794e+00	8.764007e-01	3.544912e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.112909e+00	1.006357e+00	4.956953e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.568509e+00	8.007792e-01	3.252863e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.642999e+00	5.394832e-01	3.414489e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.637444e+00	2.907807e-01	1.188960e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.319483e+00	5.047797e-02	1.892071e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.827739e+00	1.764584e-01	2.706990e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.991262e+00	1.265105e-01	4.046307e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.234806e+00	1.180234e-01	2.733224e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.246110e-01	6.028221e-02	1.563728e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.923128e-02	8.349348e-03	1.470783e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.246544e+01	1.024780e+01	4.269669e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.218530e+01	5.288923e+00	2.850444e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.911618e+01	4.482768e+00	1.371895e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.501370e+01	2.411750e+00	1.463889e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.136864e+01	1.109715e+00	8.104387e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.502089e+00	6.618761e-01	4.407835e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.905908e+00	1.864744e-01	5.564980e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.223084e+00	1.019553e-01	4.717499e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.169406e+00	2.272604e-01	4.150341e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.181467e+00	2.202036e-01	4.550832e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.320817e+00	2.192724e-01	3.290281e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.876650e-02	1.238938e-02	2.016730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.190054e-01	1.244053e-01	1.126897e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.965273e+00	9.456270e-01	5.449679e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.518481e+00	1.058751e+00	2.331684e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.534397e+00	3.007328e-01	1.453866e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.505330e+00	3.566282e-01	8.730713e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.460604e+00	2.848867e-01	8.027522e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.894887e-01	1.478368e-01	5.185953e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.197599e-02	1.409240e-02	4.413235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.412423e+00	6.069576e-01	5.640096e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.569857e+00	1.261399e+00	4.416744e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.819901e+00	4.021659e-01	2.521083e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.197538e+00	3.732342e-01	7.146190e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.187970e+00	2.343432e-01	5.327088e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.887621e-01	9.720546e-02	3.173017e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.328179e-01	4.406199e-02	1.396026e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.609513e-02	5.045280e-03	1.191943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.105000e+00	1.786937e+00	1.792169e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.580265e+00	1.636155e+00	4.184016e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.797212e+00	7.971532e-01	7.932564e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.195014e+00	5.401403e-01	1.043624e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.043785e-01	2.973348e-02	7.026625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.006901e-02	1.669624e-02	1.687966e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.764257e-01	1.288969e-01	1.332484e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.492716e-01	4.262135e-01	3.375995e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.440182e+00	8.038484e-01	4.368538e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.322066e+00	9.874761e-01	5.615720e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.146821e+00	9.673432e-01	2.720357e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.518925e+00	5.365074e-01	5.866870e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.319844e+00	1.741333e-01	1.885290e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.923592e+00	3.330801e-01	4.665974e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.270751e+00	3.122698e-01	7.519058e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.605854e+00	2.805394e-01	7.069322e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.029371e+00	2.080544e-01	5.631556e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.534605e-01	1.191868e-01	3.796544e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.660023e-02	1.262611e-02	3.317938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.950029e-02	7.351435e-02	8.496511e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.758949e-01	3.671901e-01	4.536245e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.472889e+00	8.492634e-01	8.234979e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.561488e+00	1.309824e+00	8.612117e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.458058e+00	1.376390e+00	9.326475e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.216002e+00	1.297344e+00	4.753411e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.290752e+00	7.900292e-01	1.344441e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.998772e+00	2.160334e-01	1.118441e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.320378e+00	2.840184e-01	3.771619e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.664561e+00	3.698128e-01	5.280379e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.913452e+00	2.891035e-01	6.152235e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.303742e+00	2.516414e-01	5.301767e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.799824e-01	1.389789e-01	3.644056e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.008907e-01	7.574320e-02	2.109215e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.424428e-02	8.914696e-03	2.064662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.500616e-01	3.999296e-01	5.318477e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.763977e+00	1.121445e+00	1.560977e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.829357e+00	2.143665e+00	2.301665e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.033590e+00	2.864925e+00	2.273638e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.359761e+00	2.585216e+00	1.532876e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.528288e+00	1.648133e+00	4.371240e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.645008e+00	3.609917e-01	2.445214e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.278461e+00	7.314086e-01	6.306506e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.704061e+00	6.563947e-01	9.793563e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.413306e+00	5.533030e-01	1.001141e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.420610e+00	3.370204e-01	7.913961e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.792815e-02	2.145844e-02	4.464388e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.566959e-01	2.264201e-01	1.432625e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.706703e+00	8.598034e-01	4.142997e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.753265e+00	7.369607e-01	2.313774e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.773542e+00	1.951324e-01	1.798713e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.268329e+00	2.486720e-01	5.307414e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.473774e+00	2.047553e-01	6.762300e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.028782e-01	1.687362e-01	5.106539e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.206127e-01	7.014878e-02	2.447646e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.121412e-02	6.930144e-03	1.900960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.542177e+00	1.200000e+00	6.955386e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.942983e+00	1.874543e+00	9.353082e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.028755e+00	8.921782e-01	4.300581e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.886168e+00	2.195207e-01	1.897649e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.381087e+00	1.943285e-01	2.657243e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.666304e+00	1.905299e-01	5.039163e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.959971e-01	1.849392e-01	3.929915e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.143796e-01	9.115398e-02	2.542563e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.756479e-02	1.050035e-02	2.988562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.435786e+01	2.053483e+01	1.079290e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.286690e+01	4.993728e+00	3.544808e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.034369e+00	1.123130e+00	5.034057e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.884115e+00	2.337046e-01	1.908607e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.830504e+00	1.735388e-01	2.653943e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.121602e+00	3.244403e-01	6.074863e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.287655e+00	2.771073e-01	6.045200e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.771007e-02	2.077846e-02	4.319057e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.268787e-01	1.982405e-01	1.268071e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.312001e-01	4.561027e-01	2.786673e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.300890e+00	6.358802e-01	3.974953e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.858457e+00	7.979242e-01	4.006131e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.366117e+00	8.080725e-01	3.089011e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.702745e+00	6.270927e-01	1.821476e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.770742e+00	3.398026e-01	8.148934e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.616755e+00	1.244067e-01	2.391887e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.423633e+00	2.151489e-01	3.491242e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.974134e+00	2.233040e-01	5.576615e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.498656e+00	2.183899e-01	5.426388e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.461996e-01	1.533627e-01	5.188938e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.231898e-01	1.170867e-01	3.313152e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.569464e-02	1.189953e-02	3.206767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.648343e+00	1.159599e+00	6.999621e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.163716e+00	1.591352e+00	9.121701e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.762763e+00	1.644333e+00	8.635891e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.737506e+00	1.491387e+00	6.456877e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.088886e+00	9.073437e-01	5.237921e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.491365e+00	5.660666e-01	2.486181e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.974038e+00	2.328329e-01	1.563003e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.635419e+00	1.504603e-01	1.982409e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.296321e+00	1.596515e-01	2.280809e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.776931e+00	2.051843e-01	4.198087e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.177232e+00	1.824351e-01	3.895472e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.367166e-01	1.141024e-01	3.032393e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.919508e-02	1.212530e-02	3.321132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.300111e+01	1.785697e+01	1.055260e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.950165e+01	7.096412e+00	3.961724e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.919046e+01	3.491842e+00	2.988717e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.258077e+01	1.950211e+00	1.854007e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.308391e+00	1.281690e+00	7.018757e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.557028e+00	5.915210e-01	2.032287e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.956111e+00	3.394172e-01	1.334496e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.290716e+00	1.271947e-01	7.199323e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.942271e+00	2.220249e-01	2.507974e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.353256e+00	2.627295e-01	5.697423e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.608175e+00	3.266761e-01	6.118326e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.825349e-02	2.465417e-02	5.115498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.413300e-01	1.086505e-01	3.729924e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.889786e+00	7.107919e-01	1.778067e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.351945e+00	7.761584e-01	1.507392e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.697878e+00	7.684366e-02	2.119780e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.671670e+00	1.643592e-01	7.612693e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.420279e+00	1.263511e-01	6.135789e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.410528e-01	6.395529e-02	2.697508e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.871234e-02	1.878682e-02	1.583765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.661631e+00	4.392113e-01	1.882008e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.816602e+00	7.771498e-01	1.691517e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.877007e+00	8.450393e-02	3.863334e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.028757e+00	1.619302e-01	4.783157e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.664617e-01	8.394248e-02	2.815574e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.568114e-01	4.247437e-02	1.341228e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.925809e-01	4.709925e-02	3.927971e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.335245e-02	7.136362e-03	1.931266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.567649e+00	1.439682e+00	8.489619e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.029664e+00	3.995875e-01	6.066275e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.683586e+00	3.997852e-01	6.400008e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.411587e+00	2.031901e-01	4.638168e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.513021e-02	1.480461e-02	1.991830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.333199e-02	3.737220e-02	2.860846e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.869013e-01	1.534141e-01	8.532241e-02
1.300000e-01	2.000000e-02	2.000000e-02	7.970086e-01	3.866327e-01	1.283665e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.486682e+00	5.848724e-01	2.359140e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.304227e+00	7.483254e-01	1.609719e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.059097e+00	6.309176e-01	1.573413e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.527420e+00	2.997033e-01	3.006947e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.466223e+00	1.323946e-01	1.648381e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.006958e+00	1.660946e-01	5.260397e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.267889e+00	1.469319e-01	6.700801e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.524142e+00	1.182323e-01	4.961835e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.912117e-01	4.243534e-02	3.604275e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.632208e-01	4.281761e-02	1.595709e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.498756e-02	9.570238e-03	9.867053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.508616e-01	1.442618e-01	9.571742e-02
3.125000e-02	8.750000e-03	8.750000e-03	8.729412e-01	4.063155e-01	2.444379e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.924584e+00	7.937245e-01	3.111163e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.951385e+00	9.856443e-01	3.562725e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.736528e+00	7.877794e-01	4.107748e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.492970e+00	8.032560e-01	1.346840e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.644810e+00	3.735023e-01	2.341119e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.095362e+00	6.363688e-02	3.021961e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.351804e+00	1.603721e-01	4.948971e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.452082e+00	1.272895e-01	5.382416e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.745501e+00	1.517792e-01	3.603233e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.073744e+00	8.532202e-02	2.741405e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.093265e-01	4.604029e-02	1.643641e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.025133e-01	3.839307e-02	6.817013e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.536549e-02	7.108919e-03	5.139473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.725969e+00	9.806888e-01	9.012202e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.012735e+00	1.804408e+00	1.040405e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.925225e+00	2.476322e+00	1.062303e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.734303e+00	1.929720e+00	1.049695e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.276860e+00	9.743116e-01	4.597151e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.332664e+00	2.112515e-01	6.300684e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.363600e+00	2.472070e-01	7.474254e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.367247e+00	3.397106e-01	6.590905e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.758407e+00	3.150297e-01	6.623592e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.658925e+00	2.652892e-01	4.241072e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.899566e-01	1.035010e-01	2.703859e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.907844e-02	8.528160e-03	1.202973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.533703e-01	1.409504e-01	8.555475e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.356706e+00	6.090719e-01	2.438136e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.673634e+00	6.433120e-01	2.067421e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.219952e+00	1.263085e-01	1.582186e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.477434e+00	2.074006e-01	5.509613e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.475078e+00	1.556953e-01	5.266514e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.166212e-01	5.272843e-02	3.297269e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.961891e-01	5.970578e-02	1.101125e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.094977e-02	1.219170e-02	6.372042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.314218e+00	5.246864e-01	2.262587e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.719728e+00	1.309341e+00	5.065870e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.686529e+00	8.642165e-01	3.246649e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.965569e+00	9.705373e-02	2.817864e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.622358e+00	1.538831e-01	4.303688e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.528320e+00	1.380793e-01	3.633714e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.887673e-01	8.158838e-02	2.346234e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.876973e-01	5.768193e-02	1.122810e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.806069e-02	1.312680e-02	7.567190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.016208e+01	1.288866e+01	4.604849e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.594296e+01	4.733917e+00	1.869427e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.272659e+01	1.022107e+00	1.167184e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.178616e+00	8.094537e-02	6.274742e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.773003e+00	2.449252e-01	4.236792e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.619166e+00	2.157922e-01	4.044052e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.121204e-01	1.315436e-01	2.966763e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.046383e-02	1.520185e-02	1.001876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.453927e-01	1.643833e-01	9.794493e-02
7.500000e-02	1.500000e-02	1.500000e-02	7.325199e-01	3.295454e-01	1.527190e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.169563e+00	5.049870e-01	1.995613e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.574108e+00	5.309410e-01	2.590443e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.173143e+00	6.420173e-01	1.920997e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.710510e+00	5.049242e-01	7.999058e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.007212e+00	2.754762e-01	6.621946e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.994551e+00	1.288229e-01	1.246874e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.609358e+00	1.463078e-01	4.480624e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.047068e+00	1.623016e-01	5.135636e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.451300e+00	1.326743e-01	4.178343e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.342755e-01	4.528771e-02	3.218252e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.328434e-01	4.071118e-02	1.498077e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.425528e-02	8.946947e-03	1.019980e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.993611e+00	6.352631e-01	3.450338e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.884545e+00	1.138157e+00	3.304763e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.669770e+00	1.309114e+00	4.736970e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.267053e+00	1.044595e+00	3.709422e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.349062e+00	7.736471e-01	3.948101e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.256086e+00	4.859744e-01	1.557863e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.877214e+00	2.375827e-01	8.462124e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.152645e+00	9.690225e-02	2.958078e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.400013e+00	1.139426e-01	4.142025e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.677830e+00	1.197600e-01	3.091482e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.971667e-01	8.730016e-02	2.276485e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.978786e-01	4.613856e-02	1.233425e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.444930e-02	8.206075e-03	9.915675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.562692e+01	1.272802e+01	5.321280e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.858166e+01	5.263106e+00	2.625750e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.231304e+01	3.568136e+00	1.344856e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.691481e+01	1.808853e+00	1.170399e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.219351e+01	1.286592e+00	7.734967e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.932489e+00	2.626613e-01	7.246271e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.299344e+00	5.660481e-02	5.630379e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.725641e+00	1.330336e-01	3.434585e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.795142e+00	1.849218e-01	3.940938e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.919632e+00	2.196304e-01	4.135869e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.126576e+00	1.563113e-01	2.734792e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.163386e-02	1.051965e-02	1.589528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.438085e-01	1.342060e-01	1.196473e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.091577e+00	9.765317e-01	5.470789e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.532004e+00	9.712914e-01	1.952452e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.474299e+00	2.934911e-01	2.094137e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.458964e+00	3.751181e-01	8.489732e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.387094e+00	2.600632e-01	8.053127e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.570575e-01	1.312599e-01	4.844936e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.953686e-02	1.588577e-02	4.266534e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.532447e+00	6.396025e-01	6.107599e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.577543e+00	1.138482e+00	3.912008e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.754072e+00	4.644708e-01	2.354846e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.185877e+00	3.594875e-01	6.426557e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.117542e+00	1.971058e-01	5.390490e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.710294e-01	1.128034e-01	2.986832e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.277879e-01	5.238583e-02	1.380843e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.441358e-02	4.283848e-03	1.174760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.337476e+00	1.822146e+00	1.924810e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.598916e+00	1.473362e+00	3.807447e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.749133e+00	8.744511e-01	7.500095e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.088000e+00	5.199369e-01	9.934489e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.985106e-02	3.009643e-02	6.896688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.336813e-02	1.951118e-02	1.812467e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.955780e-01	1.387502e-01	1.595465e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.017661e-01	4.430104e-01	3.798250e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.526568e+00	8.170579e-01	5.005203e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.443661e+00	9.761628e-01	5.080119e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.162364e+00	8.975892e-01	3.073424e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.551453e+00	5.262328e-01	3.617391e-04
3.300000e-01	2.000000e-02	2.000000e-02	3.195203e+00	9.616332e-02	2.918216e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.876803e+00	3.370625e-01	5.083603e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.243654e+00	3.384933e-01	7.007536e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.578372e+00	2.981850e-01	6.804841e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.000942e+00	2.267001e-01	5.137022e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.297509e-01	1.153821e-01	3.594205e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.393207e-02	1.277352e-02	3.297700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.126029e-01	8.176226e-02	8.947959e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.654781e-01	4.114125e-01	5.027564e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.625012e+00	9.100092e-01	8.478700e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.709987e+00	1.322254e+00	9.702178e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.612478e+00	1.392621e+00	9.229584e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.217462e+00	1.134278e+00	5.405971e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.242087e+00	6.131645e-01	1.406812e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.942388e+00	2.200122e-01	1.262378e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.377991e+00	4.132732e-01	2.458967e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.587900e+00	3.314332e-01	5.672634e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.878460e+00	3.016425e-01	6.066022e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.281363e+00	2.638128e-01	4.600663e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.384276e-01	1.391347e-01	3.676087e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.928621e-01	8.280228e-02	2.066247e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.283374e-02	9.047926e-03	1.908334e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.788110e-01	3.962746e-01	6.365884e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.962184e+00	1.203430e+00	1.661029e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.105396e+00	2.285306e+00	2.394678e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.357195e+00	2.957759e+00	2.196092e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.450226e+00	2.488962e+00	1.720225e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.465631e+00	1.315219e+00	5.329500e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.677239e+00	4.341264e-01	2.097005e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.248309e+00	7.683146e-01	5.963699e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.625742e+00	7.020614e-01	1.013413e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.379971e+00	5.597440e-01	8.827956e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.369690e+00	3.541706e-01	7.570843e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.444046e-02	2.049340e-02	4.410766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.909658e-01	2.443191e-01	1.601503e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.758491e+00	8.475044e-01	4.678945e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.796689e+00	7.238529e-01	1.380318e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.755178e+00	2.213509e-01	2.451115e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.252610e+00	2.535928e-01	5.255721e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.432324e+00	2.264779e-01	6.883380e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.486451e-01	1.228336e-01	4.780693e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.137910e-01	8.679728e-02	2.379574e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.919323e-02	6.660261e-03	1.713319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.751304e+00	1.252190e+00	7.879107e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.076207e+00	1.830701e+00	1.032011e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.048869e+00	8.522177e-01	3.272159e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.856333e+00	1.927176e-01	2.166481e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.389449e+00	2.076473e-01	2.700084e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.654116e+00	2.234088e-01	4.612422e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.344683e-01	1.529271e-01	4.025478e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.041971e-01	9.676512e-02	2.497329e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.495681e-02	1.106585e-02	2.998091e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.784791e+01	2.048948e+01	1.248941e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.295509e+01	4.859651e+00	3.161589e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.833088e+00	8.525973e-01	6.743699e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.912751e+00	2.825497e-01	1.663637e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.841610e+00	1.918927e-01	2.454823e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.095240e+00	3.495022e-01	5.260609e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.238455e+00	2.904762e-01	5.885611e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.261177e-02	1.890920e-02	4.605094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.440809e-01	2.088898e-01	1.551490e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.859086e-01	4.737525e-01	3.158142e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.390713e+00	6.718442e-01	4.095128e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.916170e+00	7.822408e-01	3.908961e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.420956e+00	8.069901e-01	2.857826e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.738973e+00	6.447244e-01	1.126314e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.704925e+00	2.201070e-01	1.647565e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.634114e+00	1.671081e-01	2.475594e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.338201e+00	1.949524e-01	3.686422e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.982270e+00	1.962543e-01	5.379496e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.472492e+00	2.331424e-01	5.489798e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.286562e-01	1.908852e-01	4.478467e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.958967e-01	1.018154e-01	3.212074e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.356321e-02	1.325419e-02	3.144676e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.859756e+00	1.214784e+00	8.040162e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.532373e+00	1.787138e+00	9.498820e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.828041e+00	1.551269e+00	1.010557e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.831144e+00	1.475313e+00	6.113332e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.171389e+00	9.532491e-01	4.504642e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.418750e+00	4.597219e-01	3.210054e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.917188e+00	2.071814e-01	2.188803e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.635068e+00	1.604687e-01	2.265269e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.290466e+00	1.859118e-01	2.417122e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.747395e+00	1.826869e-01	4.117602e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.156309e+00	2.102861e-01	3.776891e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.202054e-01	1.277439e-01	2.654491e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.686924e-02	1.201950e-02	3.339203e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.667229e+01	1.863792e+01	1.164558e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.009479e+01	7.170048e+00	3.843195e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.962900e+01	3.821071e+00	2.805324e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.229981e+01	1.575676e+00	1.964868e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.154330e+00	1.107228e+00	7.126166e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.450948e+00	5.243568e-01	2.160049e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.919152e+00	3.021860e-01	1.558125e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.288455e+00	1.814634e-01	7.029594e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.916034e+00	2.124997e-01	2.623672e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.367270e+00	3.414404e-01	5.181170e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.540515e+00	3.258943e-01	6.160670e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.391715e-02	2.441590e-02	5.080361e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.663291e-01	1.156841e-01	4.286369e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.005940e+00	7.360662e-01	2.254747e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.405640e+00	7.296132e-01	1.237975e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.662867e+00	1.984351e-01	1.618326e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.553836e+00	1.570427e-01	8.149654e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.384447e+00	1.160336e-01	6.016835e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.030533e-01	2.811830e-02	2.623006e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.436225e-02	1.661838e-02	1.719695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.807367e+00	4.487051e-01	2.196971e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.861689e+00	7.089295e-01	2.086891e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.832502e+00	2.288396e-01	2.507637e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.929493e+00	1.534057e-01	4.819712e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.038134e-01	7.185395e-02	3.053016e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.428802e-01	2.453781e-02	1.445875e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.823871e-01	4.026121e-02	3.828050e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.126508e-02	6.467365e-03	3.219913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.888613e+00	1.478108e+00	9.354283e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.076165e+00	4.815817e-01	4.990424e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.564955e+00	3.930821e-01	7.032001e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.311266e+00	2.089799e-01	4.241651e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.849791e-02	1.538655e-02	2.071560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.066956e-02	4.284017e-02	3.199096e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.107946e-01	1.740004e-01	9.319135e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.433568e-01	4.176379e-01	1.553402e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.597804e+00	6.164699e-01	2.282834e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.426569e+00	7.412572e-01	2.172568e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.110301e+00	6.011887e-01	1.300234e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.494092e+00	2.963530e-01	5.239999e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.392791e+00	1.405515e-01	2.225649e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.941833e+00	2.071151e-01	4.882858e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.205341e+00	1.306787e-01	6.703183e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.482423e+00	1.462313e-01	5.314464e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.719877e-01	5.634066e-02	3.371752e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.436504e-01	3.133047e-02	1.455687e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.335909e-02	9.238800e-03	1.030849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.836101e-01	1.447593e-01	8.368066e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.516731e-01	4.450046e-01	2.623900e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.055461e+00	8.077425e-01	2.355884e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.087440e+00	9.851541e-01	4.487068e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.046324e+00	1.008400e+00	3.848934e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.584335e+00	6.893714e-01	1.721413e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.505103e+00	2.364517e-01	1.734925e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.086074e+00	8.104533e-02	3.417425e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.293223e+00	1.943686e-01	3.980660e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.422576e+00	2.013993e-01	4.669939e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.628816e+00	1.091692e-01	4.538541e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.043034e+00	1.162958e-01	2.671177e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.112521e-01	6.398781e-02	1.466589e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.875719e-01	2.369361e-02	7.714944e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.348934e-02	5.701141e-03	5.100718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.897074e+00	1.007826e+00	7.661020e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.362276e+00	1.886152e+00	1.053678e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.012242e+00	2.267609e+00	1.391818e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.116148e+00	2.105031e+00	9.925796e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.590347e+00	1.155724e+00	4.664238e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.232868e+00	1.278365e-01	7.687260e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.300158e+00	2.449046e-01	6.574434e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.301784e+00	3.971989e-01	6.644352e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.652151e+00	3.379059e-01	6.484463e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.599730e+00	2.533744e-01	4.070123e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.719579e-01	1.541261e-01	2.722929e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.603715e-02	8.159531e-03	1.111339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.737469e-01	1.545123e-01	8.849410e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.428954e+00	6.304635e-01	2.859722e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.758425e+00	6.627869e-01	1.878160e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.241032e+00	1.904078e-01	1.440693e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.409860e+00	2.082378e-01	6.001923e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.389877e+00	1.292487e-01	5.738914e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.879414e-01	3.327340e-02	2.966165e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.804832e-01	4.793740e-02	1.090610e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.828848e-02	1.044223e-02	7.692418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.443342e+00	6.013527e-01	2.409574e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.934261e+00	1.313485e+00	5.951283e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.809724e+00	8.687561e-01	4.146658e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.976066e+00	1.065546e-01	2.882433e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.567962e+00	2.103958e-01	3.766164e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.446408e+00	1.508554e-01	3.856681e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.596396e-01	5.969962e-02	2.370219e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.898781e-01	2.381574e-02	1.202722e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.436993e-02	1.421022e-02	7.249474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.298118e+01	1.349044e+01	5.101837e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.654989e+01	4.454209e+00	2.726789e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.271868e+01	9.711263e-01	1.269749e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.284423e+00	1.221757e-01	5.406728e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.654984e+00	3.124228e-01	4.352666e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.518925e+00	2.323820e-01	4.006701e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.928200e-01	1.275489e-01	2.473408e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.868899e-02	1.040652e-02	1.224757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.782905e-01	1.912517e-01	9.195329e-02
7.500000e-02	1.500000e-02	1.500000e-02	8.014117e-01	3.995733e-01	1.581947e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.188674e+00	4.835724e-01	2.375812e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.686089e+00	5.921877e-01	2.630660e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.245288e+00	6.128002e-01	2.157853e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.739874e+00	5.208967e-01	1.028170e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.040865e+00	3.113631e-01	5.426248e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.931058e+00	1.312047e-01	1.897350e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.534559e+00	1.493307e-01	4.343508e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.053608e+00	1.841404e-01	5.077613e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.384799e+00	1.107134e-01	4.743372e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.122615e-01	5.921967e-02	2.969260e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.170879e-01	2.291413e-02	1.365620e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.291516e-02	8.793288e-03	1.070917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.259758e+00	8.430978e-01	3.151596e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.046168e+00	1.170598e+00	3.665814e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.769192e+00	1.113122e+00	6.512521e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.480389e+00	1.126112e+00	4.088038e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.487016e+00	7.566924e-01	4.971288e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.312579e+00	5.301197e-01	2.014652e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.851898e+00	1.707541e-01	1.872493e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.130627e+00	1.284311e-01	2.430187e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.341138e+00	1.284793e-01	4.144166e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.633995e+00	1.400377e-01	3.332173e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.540536e-01	9.795340e-02	2.326126e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.849522e-01	4.018096e-02	1.240998e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.194490e-02	7.868511e-03	9.551324e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.894527e+01	1.402905e+01	4.627258e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.034227e+01	5.838347e+00	2.806030e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.263260e+01	3.106551e+00	2.187387e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.705301e+01	1.884564e+00	1.535704e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.210286e+01	9.982721e-01	9.150063e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.954716e+00	2.247719e-01	9.173476e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.275893e+00	7.789026e-02	5.923723e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.693286e+00	1.238239e-01	3.916079e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.697246e+00	2.203355e-01	4.111914e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.834464e+00	2.490934e-01	3.848876e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.069558e+00	1.666666e-01	2.715366e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.893703e-02	1.244795e-02	1.435680e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.164952e-01	2.105261e-01	1.530730e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.879149e+00	1.130119e+00	5.104581e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.820603e+00	5.433288e-01	8.964396e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.018180e+00	3.725690e-01	5.824984e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.904104e+00	3.336357e-01	8.188230e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.025982e+00	1.678894e-01	5.697577e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.542115e-01	7.714125e-02	3.224039e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.275614e-02	9.771963e-03	2.320286e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.282388e+00	8.112976e-01	6.411903e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.051905e+00	7.735520e-01	2.436748e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.204042e+00	4.509434e-01	4.862865e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.683069e+00	2.628851e-01	5.883879e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.846232e-01	1.487857e-01	3.559095e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.392587e-01	6.114122e-02	2.193769e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.820516e-01	4.066710e-02	9.503742e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.082220e-02	3.320283e-03	6.810931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.003618e+00	2.167073e+00	1.949598e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.989332e+00	9.460308e-01	3.844994e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.882438e+00	7.042593e-01	1.015832e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.583732e+00	3.706990e-01	7.329532e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.571607e-02	2.010402e-02	4.474647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.276786e-02	2.693482e-02	2.625930e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.168225e-01	2.193552e-01	2.199651e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.103622e+00	6.560627e-01	4.785346e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.211252e+00	1.065763e+00	4.745020e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.158113e+00	1.043268e+00	3.908707e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.617218e+00	6.039287e-01	1.119990e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.524369e+00	1.970399e-01	2.072561e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.991759e+00	2.436783e-01	5.465138e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.440430e+00	3.752747e-01	6.310744e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.771014e+00	2.536141e-01	7.386033e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.228786e+00	2.266402e-01	5.430511e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.318885e-01	1.230452e-01	3.772970e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.694646e-01	6.545015e-02	2.451208e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.892484e-02	9.097596e-03	1.843443e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.713868e-01	1.071283e-01	1.740509e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.197990e+00	7.321398e-01	7.406207e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.609137e+00	1.352098e+00	1.092610e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.855944e+00	1.576439e+00	9.600248e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.729514e+00	1.402177e+00	6.608808e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.860904e+00	8.391241e-01	2.041016e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.459913e+00	2.037806e-01	5.895838e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.671640e+00	3.334592e-01	3.910579e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.919470e+00	4.100268e-01	4.661791e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.115368e+00	2.883705e-01	5.993178e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.523666e+00	2.580127e-01	5.124909e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.901689e-01	1.707510e-01	3.652110e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.895730e-01	1.003373e-01	2.506035e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.857650e-01	4.361828e-02	1.529792e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.444498e-02	6.852741e-03	1.216159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.219275e-01	6.389956e-01	8.023494e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.009719e+00	1.773084e+00	2.367062e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.106955e+00	3.151134e+00	2.737230e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.341027e+00	3.198554e+00	2.340942e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.996188e+00	2.170196e+00	1.163276e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.194495e+00	7.790455e-01	2.911656e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.396993e+00	7.832586e-01	6.340950e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.576279e+00	7.723020e-01	8.682202e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.925522e+00	4.748141e-01	9.924995e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.867339e+00	4.556819e-01	7.791059e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.085685e+00	2.926930e-01	4.912793e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.482387e-02	1.294524e-02	3.064005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.754763e-01	3.384005e-01	1.872006e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.321601e+00	9.755997e-01	4.484952e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.022343e+00	4.672718e-01	1.064613e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.654486e+00	2.364780e-01	3.604699e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.917916e+00	2.472986e-01	6.044703e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.134197e+00	1.595738e-01	5.333000e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.498895e-01	7.219456e-02	3.464944e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.190124e-01	5.645078e-02	1.475104e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.273824e-02	4.302189e-03	9.118852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.278744e+00	1.777934e+00	9.633587e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.312002e+00	1.852653e+00	9.739238e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.944041e+00	4.521543e-01	2.799749e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.800207e+00	2.245170e-01	2.485002e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.233881e+00	2.418427e-01	3.353344e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.405902e+00	1.836082e-01	3.855514e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.635726e-01	1.072624e-01	2.871628e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.895496e-01	5.389200e-02	1.944426e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.652712e-02	8.942256e-03	1.907497e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.223312e+01	2.297981e+01	1.280258e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.234748e+01	3.004280e+00	3.165021e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.619515e+00	5.418737e-01	2.770613e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.832626e+00	1.387798e-01	1.333458e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.656040e+00	2.201312e-01	3.132949e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.818898e+00	2.964658e-01	4.618088e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.910886e-01	2.097933e-01	4.524016e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.910287e-02	1.425082e-02	2.960208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.643420e-01	2.771143e-01	1.659357e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.235403e+00	6.524304e-01	3.596633e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.861168e+00	8.593652e-01	4.329989e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.422174e+00	8.310877e-01	3.982315e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.837812e+00	7.173347e-01	2.717398e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.021737e+00	4.570405e-01	3.042830e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.740536e+00	1.289627e-01	2.529085e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.499889e+00	1.607022e-01	4.122400e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.163564e+00	2.477560e-01	4.384384e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.682095e+00	2.253851e-01	5.385525e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.172024e+00	1.672911e-01	4.896038e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.008903e-01	1.083438e-01	3.477546e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.557614e-01	6.069199e-02	2.160744e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.893946e-02	8.772249e-03	1.825867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.149606e+00	1.620431e+00	9.809699e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.189301e+00	2.148866e+00	1.042353e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.173402e+00	1.691856e+00	9.373853e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.414727e+00	1.186854e+00	8.181435e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.449379e+00	7.056626e-01	2.621267e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.426600e+00	2.443121e-01	2.022415e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.896119e+00	1.889475e-01	2.268557e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.514520e+00	1.646523e-01	2.930808e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.145883e+00	2.364176e-01	2.879777e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.495932e+00	1.507122e-01	3.877940e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.551020e-01	1.549605e-01	2.979993e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.876366e-01	7.464701e-02	1.998388e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.304227e-02	9.682407e-03	2.183121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.817441e+01	2.013750e+01	1.217419e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.203456e+01	5.346305e+00	3.947706e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.866923e+01	1.896899e+00	2.803516e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.240647e+01	1.358132e+00	7.476320e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.880841e+00	4.825819e-01	7.054799e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.475014e+00	4.260453e-01	2.482355e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.941205e+00	2.158599e-01	4.919118e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.135187e+00	1.536254e-01	9.425615e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.672418e+00	2.396541e-01	3.356738e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.042418e+00	2.618778e-01	5.203447e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.327757e+00	3.249304e-01	4.676809e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.269246e-02	1.599628e-02	3.634592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.865844e-01	1.551736e-01	5.276587e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.597600e+00	8.529302e-01	2.658752e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.828077e+00	5.840557e-01	7.020054e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.331909e+00	1.835159e-01	5.110536e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.020279e+00	1.930165e-01	7.902498e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.026392e+00	8.000991e-02	4.530095e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.606621e-01	2.916344e-02	1.860632e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.190106e-02	1.667110e-02	1.097979e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.509348e+00	5.558028e-01	2.257990e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.199205e+00	5.019056e-01	2.416173e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.195340e+00	1.962431e-01	4.397931e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.529396e+00	1.485600e-01	4.065913e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.485437e-01	6.739796e-02	2.292976e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.608157e-01	3.041651e-02	1.073427e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.435981e-01	4.987819e-02	3.193292e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.409791e-03	5.641351e-03	1.269785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.414447e+00	1.482416e+00	8.551623e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.551805e+00	2.803754e-01	5.365916e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.945438e+00	3.208219e-01	6.624487e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.094215e+00	1.727181e-01	3.569721e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.068854e-02	1.232083e-02	1.599843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.598382e-02	5.313991e-02	3.141171e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.098760e-01	2.304805e-01	1.004681e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.120628e+00	5.431453e-01	2.615976e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.035590e+00	7.609903e-01	2.474786e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.920730e+00	7.784638e-01	2.113003e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.609912e+00	5.764032e-01	3.707073e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.639665e+00	1.085277e-01	2.048151e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.182616e+00	1.562490e-01	4.722074e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.530434e+00	1.594741e-01	7.045702e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.834517e+00	1.677611e-01	5.744958e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.164034e+00	1.004829e-01	4.384109e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.717756e-01	7.292479e-02	2.537632e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.365807e-01	3.885241e-02	1.135587e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.413238e-02	6.567987e-03	6.551560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.582540e-01	1.904004e-01	1.085756e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.472075e+00	6.922320e-01	3.390781e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.810969e+00	1.020123e+00	4.809841e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.179349e+00	1.189830e+00	4.478676e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.022075e+00	1.008043e+00	2.504525e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.049635e+00	4.095785e-01	2.156193e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.579687e+00	3.817405e-02	4.581947e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.806925e+00	1.907155e-01	3.617835e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.808073e+00	2.068506e-01	5.372961e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.008040e+00	1.871529e-01	4.207718e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.339491e+00	1.095145e-01	3.519432e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.558759e-01	8.305757e-02	2.049432e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.647327e-01	3.118619e-02	1.422674e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.420035e-01	5.249225e-02	5.682861e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.897732e-02	4.804025e-03	3.489004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.441504e+00	1.354329e+00	9.378167e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.905017e+00	2.485026e+00	1.456803e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.537204e+00	3.053764e+00	1.205464e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.073372e+01	1.667288e+00	1.152278e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.020422e+01	6.646002e-01	8.153369e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.224088e+00	2.253614e-01	7.780897e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.608956e+00	3.428594e-01	8.161173e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.760137e+00	4.332643e-01	6.004012e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.167887e+00	2.497116e-01	6.010743e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.290507e+00	1.952487e-01	3.871339e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.237937e-01	1.602250e-01	2.003164e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.853452e-02	7.884950e-03	9.317352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.789598e-01	2.050528e-01	1.152157e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.866697e+00	7.796436e-01	3.238717e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.169145e+00	5.607483e-01	1.490195e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.109953e+00	2.181392e-01	2.635347e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.057104e+00	2.235989e-01	6.001833e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.099828e+00	1.041735e-01	4.873010e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.453174e-01	4.391894e-02	2.240125e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.106814e-01	6.542818e-02	7.605386e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.379429e-02	8.450854e-03	3.638555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.273527e+00	8.997182e-01	3.966181e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.414397e+00	1.563773e+00	6.909676e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.228515e+00	6.887953e-01	3.760446e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.569473e+00	1.499238e-01	3.575727e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.263827e+00	2.571221e-01	4.189990e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.240855e+00	1.313594e-01	3.532975e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.475081e-01	7.271591e-02	1.804529e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.161088e-01	3.349311e-02	9.779525e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.845160e-02	1.335534e-02	5.854746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.432880e+01	1.693565e+01	7.423980e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.995142e+01	4.165305e+00	3.328406e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.119916e+01	3.679162e-01	1.363412e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.487282e+00	2.311405e-01	2.795313e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.468997e+00	3.014594e-01	4.557832e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.394854e+00	2.266645e-01	3.524437e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.090452e-01	1.433635e-01	2.229029e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.152475e-02	1.010124e-02	1.020899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.348129e-01	2.235560e-01	1.248275e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.517974e-01	4.408017e-01	2.550862e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.541319e+00	6.724281e-01	2.515123e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.097019e+00	6.886964e-01	3.032040e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.649050e+00	6.462526e-01	2.035323e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.150504e+00	5.007095e-01	4.289000e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.113499e+00	7.410030e-02	1.894533e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.830678e+00	1.655099e-01	2.865426e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.281497e+00	1.873760e-01	5.927065e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.718798e+00	1.471195e-01	4.848650e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.159199e+00	9.773770e-02	3.898146e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.478121e-01	6.592198e-02	2.586968e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.300050e-01	3.207727e-02	1.046578e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.478836e-02	6.388013e-03	6.410743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.870490e+00	1.027204e+00	4.277162e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.123077e+00	1.486187e+00	6.178790e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.975439e+00	1.280826e+00	7.199717e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.463789e+00	1.232991e+00	4.548134e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.155166e+00	8.320849e-01	3.266483e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.425958e+00	3.207241e-01	3.717133e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.669831e+00	8.007605e-02	2.588719e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.898787e+00	1.747863e-01	3.002265e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.125582e+00	1.744279e-01	3.563455e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.399616e+00	1.245899e-01	2.889497e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.099483e-01	7.846722e-02	2.081817e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.976144e-01	3.862754e-02	1.046329e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.583112e-02	6.969512e-03	7.485434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.537202e+01	1.644918e+01	6.917502e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.540256e+01	5.436584e+00	2.927805e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.508624e+01	2.745607e+00	2.567960e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.770887e+01	1.537456e+00	1.692768e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.117936e+01	3.904603e-01	1.078477e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.011462e+00	3.176271e-02	8.097502e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.762030e+00	2.061230e-01	2.266902e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.361953e+00	1.475983e-01	3.343188e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.564942e+00	2.617708e-01	3.868365e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.649246e+00	2.127619e-01	3.823412e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.345985e-01	1.701450e-01	2.442091e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.100575e-02	1.053171e-02	1.257706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.692129e-01	2.300435e-01	1.600393e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.981043e+00	1.142948e+00	5.099263e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.789413e+00	4.928842e-01	1.005703e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.950315e+00	3.568761e-01	6.231153e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.828581e+00	2.627150e-01	8.162265e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.853919e-01	1.752350e-01	5.681261e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.300970e-01	6.327005e-02	3.077552e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.021373e-02	9.780598e-03	2.246510e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.440683e+00	8.402505e-01	6.385731e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.057481e+00	7.267642e-01	1.774789e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.091152e+00	4.185069e-01	5.393615e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.616376e+00	2.373664e-01	5.545595e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.526888e-01	1.233384e-01	3.614005e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.296007e-01	7.333582e-02	2.025129e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.678465e-01	3.576545e-02	1.005224e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.044537e-02	3.867394e-03	6.512903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.392504e+00	2.274369e+00	1.906442e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.898703e+00	9.189525e-01	5.151938e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.706723e+00	7.012164e-01	1.015349e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.523498e+00	2.767190e-01	7.131351e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.324644e-02	2.195124e-02	4.388718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.693434e-02	3.046044e-02	2.656018e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.573014e-01	2.486291e-01	2.475975e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.203043e+00	6.882826e-01	4.823247e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.323042e+00	1.069172e+00	4.621563e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.262672e+00	1.043308e+00	2.766975e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.637279e+00	5.504826e-01	9.607654e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.469667e+00	1.910580e-01	2.391087e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.013013e+00	3.339780e-01	4.182712e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.366192e+00	3.195882e-01	6.705748e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.717626e+00	2.542146e-01	6.868053e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.120695e+00	1.404475e-01	5.643438e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.902232e-01	8.811264e-02	4.282418e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.559879e-01	7.160457e-02	2.149712e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.784007e-02	8.552819e-03	1.791695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.109231e-01	1.430111e-01	1.653762e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.360860e+00	8.307895e-01	7.840936e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.826604e+00	1.435459e+00	1.093973e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.024342e+00	1.592044e+00	9.887310e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.909462e+00	1.427240e+00	4.340144e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.933402e+00	8.316872e-01	9.932007e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.424650e+00	1.470008e-01	1.623430e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.606739e+00	2.953861e-01	3.902875e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.822718e+00	3.685375e-01	5.591777e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.080095e+00	2.983018e-01	5.524801e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.434997e+00	2.314350e-01	5.012080e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.521106e-01	1.171665e-01	3.713871e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.497197e-01	6.123150e-02	2.647891e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.911262e-01	5.492205e-02	1.439988e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.345436e-02	7.170250e-03	1.247536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.002749e+00	6.962101e-01	9.167624e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.573327e+00	2.176366e+00	2.158572e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.481748e+00	3.276208e+00	2.769272e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.736183e+00	3.250406e+00	2.321336e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.369421e+00	2.325986e+00	7.374827e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.144731e+00	5.170971e-01	2.937536e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.278864e+00	6.603875e-01	7.205285e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.310377e+00	6.015600e-01	1.036298e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.849303e+00	5.935409e-01	9.251345e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.763127e+00	3.203146e-01	7.368829e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.034251e+00	2.504836e-01	5.211815e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.520784e-02	1.428387e-02	2.800248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.267243e-01	3.603955e-01	2.157310e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.409727e+00	9.908303e-01	4.039573e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.057316e+00	4.410404e-01	9.762771e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.615398e+00	2.303321e-01	3.625017e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.857015e+00	2.070158e-01	6.218156e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.093965e+00	1.734513e-01	5.161339e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.169608e-01	5.765622e-02	3.322412e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.060104e-01	5.244356e-02	1.449158e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.123875e-02	3.967315e-03	8.032872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.611449e+00	1.873534e+00	1.044690e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.482547e+00	1.890936e+00	8.459418e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.958315e+00	4.357393e-01	2.627006e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.820074e+00	2.429536e-01	2.962379e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.159376e+00	2.186028e-01	3.681823e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.357455e+00	1.511212e-01	3.747067e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.454451e-01	9.913942e-02	2.898363e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.827434e-01	6.130143e-02	1.779527e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.342752e-02	8.622985e-03	1.973255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.636201e+01	2.350909e+01	1.339990e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.261224e+01	3.256159e+00	2.244448e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.705423e+00	4.727033e-01	4.187639e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.779897e+00	1.036602e-01	1.630737e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.567911e+00	2.157987e-01	3.152705e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.745177e+00	2.453295e-01	4.587576e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.770156e-01	1.777338e-01	4.615517e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.713486e-02	1.577260e-02	3.016391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.922958e-01	2.853394e-01	1.857751e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.288920e+00	6.452794e-01	3.915942e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.933724e+00	8.499324e-01	4.230874e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.543437e+00	8.851257e-01	3.235447e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.933720e+00	7.246833e-01	1.975820e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.958570e+00	3.662342e-01	9.960283e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.784033e+00	1.637746e-01	2.064721e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.518378e+00	2.312458e-01	3.321001e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.091684e+00	1.887687e-01	4.790953e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.620047e+00	1.897832e-01	5.375286e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.113887e+00	1.401152e-01	4.779435e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.734481e-01	9.165038e-02	3.588112e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.410611e-01	6.464844e-02	2.043784e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.804398e-02	8.433344e-03	1.703552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.463971e+00	1.708206e+00	9.010033e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.484803e+00	2.159504e+00	1.109275e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.337474e+00	1.715159e+00	8.646262e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.541055e+00	1.229779e+00	5.017434e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.391254e+00	6.060697e-01	4.042134e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.482082e+00	2.354980e-01	1.767994e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.907534e+00	1.829337e-01	1.597160e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.522179e+00	1.707806e-01	2.869986e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.084816e+00	1.985151e-01	2.972607e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.437119e+00	1.658935e-01	3.830266e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.160428e-01	1.134734e-01	2.845213e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.696928e-01	5.678337e-02	2.112252e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.282924e-02	1.047031e-02	2.071440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.183053e+01	2.049658e+01	1.190982e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.243099e+01	5.617300e+00	4.000700e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.914382e+01	1.997196e+00	2.004912e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.242910e+01	9.372411e-01	9.335953e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.005055e+00	5.883210e-01	4.707637e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.454220e+00	3.598990e-01	2.113017e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.854540e+00	1.894705e-01	5.140611e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.027459e+00	7.413891e-02	1.506836e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.658987e+00	2.656299e-01	3.178231e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.969037e+00	2.611254e-01	5.360383e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.259241e+00	2.352386e-01	4.421498e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.219643e-02	1.703589e-02	3.499911e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.193521e-01	1.680346e-01	6.718402e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.740508e+00	9.071224e-01	2.380728e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.737188e+00	5.080329e-01	5.934123e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.249045e+00	2.535514e-01	5.529171e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.985222e+00	1.833848e-01	7.283761e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.010273e+00	5.198300e-02	4.867652e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.398465e-01	2.519679e-02	1.833056e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.036513e-02	1.302423e-02	1.097981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.632133e+00	5.570699e-01	2.410309e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.181575e+00	4.879811e-01	1.921508e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.130657e+00	2.133412e-01	4.407109e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.470602e+00	1.264475e-01	4.228916e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.220305e-01	7.418902e-02	2.375384e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.520819e-01	3.249276e-02	1.095288e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.383250e-01	3.134729e-02	3.544201e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.279143e-03	5.490705e-03	1.860779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.767660e+00	1.553538e+00	8.520682e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.371465e+00	1.902251e-01	5.192542e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.836009e+00	3.319733e-01	6.665306e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.065539e+00	1.901931e-01	3.670068e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.779025e-02	1.257662e-02	1.476752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.970104e-02	5.041914e-02	4.285825e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.319946e-01	2.477069e-01	1.196397e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.162703e+00	5.154369e-01	2.600507e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.163730e+00	7.956371e-01	2.283061e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.001839e+00	8.231558e-01	1.790472e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.615870e+00	4.996495e-01	5.950564e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.618335e+00	1.412147e-01	1.463944e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.188441e+00	2.379763e-01	4.891869e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.483815e+00	1.515737e-01	6.720206e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.735456e+00	1.361399e-01	5.836946e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.123598e+00	9.379968e-02	4.076456e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.567757e-01	4.882072e-02	2.549901e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.269371e-01	3.439936e-02	1.204358e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.205305e-02	6.125779e-03	7.797447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.755830e-01	1.918281e-01	1.508228e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.499940e+00	6.825924e-01	4.452885e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.999943e+00	1.058648e+00	4.972779e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.335732e+00	1.177907e+00	3.617096e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.063002e+00	1.032800e+00	3.172500e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.123934e+00	4.894240e-01	1.199818e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.650295e+00	6.239458e-02	3.464398e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.753021e+00	2.394960e-01	4.213844e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.727858e+00	1.254785e-01	5.736144e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.989559e+00	2.192383e-01	3.740214e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.289657e+00	8.014966e-02	3.751411e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.030712e-01	5.096817e-02	2.456207e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.660510e-01	5.110205e-02	1.243034e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.346670e-01	3.412775e-02	5.864001e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.702948e-02	4.713969e-03	5.118535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.450150e+00	1.239609e+00	1.195691e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.150339e+00	2.513546e+00	1.813927e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.682160e+00	2.806614e+00	1.304663e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.126323e+01	1.971575e+00	7.974798e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.029765e+01	6.701645e-01	5.362949e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.209671e+00	2.709670e-01	9.106611e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.500121e+00	2.530986e-01	7.657252e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.603275e+00	3.415214e-01	7.227929e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.154485e+00	2.567254e-01	5.923671e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.245345e+00	1.860686e-01	3.569820e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.827223e-01	1.292989e-01	2.463488e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.775125e-02	7.212645e-03	8.259775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.031940e-01	2.152546e-01	1.413762e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.922257e+00	7.760985e-01	3.489307e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.235579e+00	5.771567e-01	9.502052e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.038285e+00	2.131967e-01	2.710421e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.016247e+00	2.102011e-01	5.979991e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.102891e+00	1.118263e-01	4.746798e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.178006e-01	3.579097e-02	2.315438e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.962265e-01	4.577589e-02	6.967319e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.243881e-02	8.089053e-03	4.593788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.385095e+00	8.786741e-01	4.888839e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.488681e+00	1.540262e+00	5.997095e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.217302e+00	6.629108e-01	3.277953e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.598174e+00	1.286906e-01	3.671862e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.212134e+00	2.475373e-01	4.133849e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.236583e+00	1.264792e-01	3.283556e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.358154e-01	8.464552e-02	1.919126e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.138679e-01	2.530418e-02	8.930902e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.856623e-02	8.807761e-03	6.762440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.719022e+01	1.700512e+01	7.702286e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.997135e+01	4.104492e+00	3.502936e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.120624e+01	4.587736e-01	1.196589e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.452271e+00	2.751270e-01	3.495053e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.430499e+00	2.961118e-01	4.616136e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.360786e+00	2.539196e-01	3.693250e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.762185e-01	1.323731e-01	2.252416e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.127515e-02	1.029902e-02	9.050254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.620321e-01	2.351795e-01	1.667458e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.015217e+00	4.631111e-01	2.445081e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.621807e+00	6.540090e-01	2.651445e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.105336e+00	7.033197e-01	3.313886e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.707488e+00	6.574142e-01	2.514338e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.146965e+00	4.611132e-01	2.208648e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.155315e+00	1.768882e-01	1.639324e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.780082e+00	1.818654e-01	3.602199e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.271486e+00	1.927782e-01	4.622988e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.674386e+00	1.294701e-01	4.967250e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.114151e+00	9.033799e-02	3.992113e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.412215e-01	4.684038e-02	2.484998e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.176979e-01	3.217652e-02	1.208106e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.233664e-02	6.123906e-03	8.105276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.925456e+00	9.816890e-01	5.105485e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.366500e+00	1.564031e+00	5.301700e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.203882e+00	1.398998e+00	6.613801e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.468473e+00	1.096070e+00	5.231134e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.173386e+00	7.794425e-01	3.227791e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.515729e+00	4.144566e-01	2.008344e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.709553e+00	9.014394e-02	3.137058e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.854830e+00	1.525659e-01	3.715455e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.080752e+00	1.359975e-01	3.528005e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.361530e+00	1.370567e-01	3.147844e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.883288e-01	6.697571e-02	1.950939e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.932773e-01	4.433799e-02	1.127398e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.366925e-02	6.269955e-03	7.034661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.806532e+01	1.597715e+01	7.081557e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.649125e+01	5.737753e+00	2.759068e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.493393e+01	2.711026e+00	1.954088e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.733359e+01	1.321773e+00	1.316829e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.158862e+01	9.366955e-01	1.060901e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.959745e+00	2.200567e-02	7.074100e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.597761e+00	9.538196e-02	4.766417e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.370422e+00	1.660833e-01	3.239514e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.508559e+00	2.637703e-01	3.994764e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.615256e+00	2.506085e-01	4.009543e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.044923e-01	1.647096e-01	2.433007e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.868960e-02	9.283836e-03	1.214748e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.233251e-01	2.659669e-01	1.922268e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.476977e+00	1.103720e+00	3.531133e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.687650e+00	1.613127e-01	1.477359e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.590628e+00	3.139070e-01	6.513546e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.575109e+00	2.304782e-01	6.577523e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.247047e-01	1.244562e-01	4.679807e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.625186e-01	5.105053e-02	2.260944e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.180532e-02	5.810632e-03	1.687537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.993849e+00	8.955919e-01	5.856372e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.930233e+00	5.490539e-01	3.512972e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.720390e+00	3.340520e-01	5.263710e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.438808e+00	1.746315e-01	4.692212e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.689506e-01	1.277056e-01	2.833540e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.805032e-01	2.999548e-02	1.726116e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.486471e-01	3.510748e-02	8.104336e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.013658e-03	2.745233e-03	5.772251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.521160e+00	2.319704e+00	1.741764e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.583988e+00	8.183665e-01	8.042613e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.215705e+00	5.791252e-01	9.664102e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.414531e+00	2.667158e-01	5.275536e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.269305e-02	1.390571e-02	3.840689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.832519e-02	3.856057e-02	3.683135e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.214484e-01	3.498966e-01	3.002302e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.639435e+00	8.845114e-01	4.792950e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.817032e+00	1.143819e+00	3.797574e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.545550e+00	7.787576e-01	2.344596e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.749285e+00	2.796668e-01	2.853123e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.281465e+00	1.895592e-01	2.908592e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.662873e+00	2.358689e-01	6.170827e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.130115e+00	3.075481e-01	5.359220e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.490271e+00	1.622104e-01	6.060362e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.826670e-01	1.648081e-01	4.738224e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.824284e-01	7.492132e-02	3.144869e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.866994e-01	4.050835e-02	1.814311e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.006903e-02	3.937167e-03	1.230241e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.980730e-01	1.862300e-01	2.738929e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.990966e+00	1.109921e+00	9.422579e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.745858e+00	1.696738e+00	1.084064e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.854976e+00	1.626844e+00	7.174985e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.278616e+00	1.129574e+00	3.470865e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.901437e+00	3.014339e-01	1.961222e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.234416e+00	3.279205e-01	2.200893e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.332754e+00	2.337033e-01	5.006318e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.582710e+00	3.365080e-01	4.793229e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.836394e+00	2.090274e-01	4.895849e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.289016e+00	1.534563e-01	4.241924e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.346671e-01	1.483341e-01	3.243767e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.092239e-01	5.762597e-02	1.705815e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.534550e-01	3.222887e-02	1.279596e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.891367e-02	3.722651e-03	1.045423e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.349812e+00	9.177502e-01	1.166438e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.520788e+00	2.652566e+00	2.766043e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.059834e+00	3.663976e+00	3.019311e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.031492e+01	3.475516e+00	1.532895e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.993707e+00	1.657363e+00	5.350826e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.911401e+00	4.326323e-01	5.627403e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.820647e+00	6.945805e-01	8.892425e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.927348e+00	5.859399e-01	9.699563e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.522658e+00	4.971597e-01	8.512097e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.568500e+00	2.599545e-01	6.140978e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.215342e-01	1.810511e-01	4.205046e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.712113e-02	9.447604e-03	2.414034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.128985e-01	4.234281e-01	2.465796e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.697184e+00	9.240689e-01	3.914970e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.033948e+00	2.485228e-01	5.309588e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.513369e+00	2.482079e-01	4.270059e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.715139e+00	1.675143e-01	5.341339e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.561461e-01	1.566125e-01	4.480766e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.532192e-01	4.457949e-02	2.559861e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.536181e-01	3.672248e-02	1.124664e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.246292e-03	3.302304e-03	5.910318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.952799e+00	2.107288e+00	1.160835e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.820627e+00	1.581027e+00	7.933172e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.727612e+00	2.522387e-01	8.919366e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.781432e+00	2.487946e-01	2.557764e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.112885e+00	2.185472e-01	3.379142e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.217411e+00	1.305442e-01	3.584502e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.999401e-01	6.914336e-02	2.305607e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.466037e-01	4.024489e-02	1.461644e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.799239e-02	6.987598e-03	1.688306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.094734e+02	2.211195e+01	1.307905e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.083243e+01	2.158963e+00	1.148614e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.528338e+00	4.360314e-01	1.921418e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.782929e+00	1.312922e-01	2.210950e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.527199e+00	2.461510e-01	2.912912e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.649803e+00	1.891922e-01	4.390810e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.194976e-01	1.706037e-01	3.648705e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.940471e-02	1.035088e-02	2.696698e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.108588e-01	3.512583e-01	2.043784e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.548125e+00	7.257757e-01	4.918332e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.425616e+00	9.995559e-01	3.486001e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.818142e+00	8.487568e-01	2.968368e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.023674e+00	5.030388e-01	1.583439e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.959136e+00	1.414321e-01	9.964863e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.776043e+00	2.302008e-01	1.828346e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.413208e+00	2.077926e-01	3.638077e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.927817e+00	1.410865e-01	4.671295e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.463647e+00	1.372283e-01	4.869378e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.876743e-01	1.265828e-01	4.360708e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.837994e-01	7.746129e-02	2.855834e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.775490e-01	3.561887e-02	1.734134e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.015745e-02	4.015325e-03	1.204970e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.715906e+00	2.023960e+00	1.120847e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.728347e+00	2.239490e+00	1.055272e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.039381e+00	1.680838e+00	7.171887e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.533764e+00	8.946920e-01	5.399924e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.086059e+00	3.180166e-01	4.289349e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.386959e+00	1.101992e-01	4.289588e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.906195e+00	1.942246e-01	1.601270e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.538844e+00	2.559558e-01	2.504275e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.940891e+00	1.241530e-01	3.433270e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.336420e+00	1.203346e-01	3.176709e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.178198e-01	1.144916e-01	2.800968e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.313608e-01	5.147406e-02	1.577407e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.585368e-02	6.059253e-03	1.772716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.051104e+02	2.074636e+01	1.003863e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.086936e+01	3.749450e+00	3.485803e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.759725e+01	1.250177e+00	2.095998e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.197136e+01	7.482153e-01	7.121957e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.006048e+00	7.308119e-01	8.566033e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.330353e+00	2.685246e-01	2.614387e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.852758e+00	1.497294e-01	1.324123e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.095022e+00	1.875132e-01	8.462449e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.495019e+00	2.562319e-01	3.333601e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.855541e+00	1.970731e-01	4.966630e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.150984e+00	1.955272e-01	4.120929e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.364269e-02	1.282569e-02	2.870862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.372350e-01	1.728329e-01	8.402748e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.189756e+00	9.204835e-01	2.247237e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.897181e+00	2.395294e-01	5.881840e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.893555e+00	2.203083e-01	6.279112e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.601712e+00	1.428350e-01	6.311559e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.482037e-01	4.331804e-02	3.502176e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.725143e-01	8.411502e-03	1.373408e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.317919e-02	1.339766e-02	7.358944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.209717e+00	5.926259e-01	2.537277e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.096653e+00	3.937399e-01	1.949851e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.610602e+00	1.836143e-01	4.301630e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.258849e+00	8.894294e-02	3.451048e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.741456e-01	3.501177e-02	1.828895e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.478811e-01	2.189493e-02	9.885916e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.316859e-01	3.681682e-02	2.944293e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.299104e-03	4.965623e-03	1.904900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.924213e+00	1.532724e+00	7.488885e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.702355e+00	2.497589e-01	5.315675e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.403827e+00	2.622760e-01	5.897962e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.001178e+00	1.174712e-01	3.156376e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.578716e-02	1.134188e-02	1.297573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.005153e-02	5.670475e-02	5.037472e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.531015e-01	2.977941e-01	1.841348e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.496481e+00	6.654586e-01	2.964064e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.536224e+00	8.728987e-01	2.540984e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.460302e+00	8.446743e-01	8.755723e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.677787e+00	1.648637e-01	1.534363e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.506028e+00	1.973309e-01	3.174550e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.900134e+00	1.977478e-01	5.630272e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.183168e+00	1.468311e-01	6.387029e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.519045e+00	1.408774e-01	5.164369e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.714952e-01	7.824840e-02	3.163971e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.792582e-01	5.132053e-02	1.987422e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.617505e-01	2.662252e-02	9.675448e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.835458e-02	6.737128e-03	3.908438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.458878e-01	1.964020e-01	1.924671e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.091904e+00	7.825426e-01	4.648400e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.981837e+00	1.288674e+00	5.808138e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.254731e+00	1.305671e+00	3.775259e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.509532e+00	7.199552e-01	1.677074e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.183175e+00	2.091722e-01	1.509392e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.316764e+00	1.403660e-01	4.323136e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.369862e+00	1.476745e-01	4.401862e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.426042e+00	1.999409e-01	4.830559e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.668391e+00	1.056501e-01	3.836262e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.164607e+00	1.255092e-01	2.518814e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.576473e-01	6.241806e-02	1.787677e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.264605e-01	3.193588e-02	1.231843e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.042250e-01	2.298735e-02	5.081219e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.521876e-02	4.685478e-03	2.766566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.225332e+00	1.657484e+00	1.274529e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.374021e+00	3.221837e+00	1.758128e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.171622e+01	3.044402e+00	1.287540e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.222799e+01	1.623993e+00	7.763819e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.049443e+01	3.272894e-01	6.061377e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.510353e+00	1.103487e-01	8.634287e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.926124e+00	4.280648e-01	7.962810e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.140900e+00	3.421302e-01	5.800991e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.924436e+00	1.998055e-01	5.055762e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.129044e+00	1.435010e-01	3.456055e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.192074e-01	1.068156e-01	1.713260e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.490181e-02	8.086507e-03	7.240338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.271226e-01	2.593953e-01	1.513049e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.353021e+00	8.416871e-01	3.589057e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.360563e+00	3.747060e-01	3.115861e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.796702e+00	2.628402e-01	4.242347e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.794874e+00	2.005719e-01	5.583791e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.568581e-01	6.457502e-02	3.756223e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.548145e-01	3.203780e-02	1.786961e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.604779e-01	5.061014e-02	6.511709e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.044173e-03	7.194481e-03	1.809142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.365723e+00	1.128856e+00	7.238142e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.719597e+00	1.619025e+00	7.180659e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.191004e+00	4.738450e-01	2.143168e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.118774e+00	2.022092e-01	3.679031e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.022228e+00	2.435330e-01	3.801522e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.107636e+00	1.140783e-01	2.884033e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.028432e-01	3.496543e-02	1.661382e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.084951e-01	2.134075e-02	8.052117e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.491807e-02	8.378263e-03	6.527251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.401145e+01	1.746850e+01	8.841786e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.053997e+01	3.459374e+00	2.999503e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.879904e+00	1.019654e-01	9.378840e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.158401e+00	1.930918e-01	3.576805e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.276497e+00	3.372984e-01	3.648237e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.283877e+00	1.410230e-01	3.689802e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.593192e-01	1.019761e-01	2.015977e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.917436e-02	1.054163e-02	7.915637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.353386e-01	2.685184e-01	2.010721e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.259821e+00	5.877273e-01	2.926782e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.868802e+00	6.957862e-01	3.709116e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.513690e+00	7.723302e-01	2.911230e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.054204e+00	7.223209e-01	1.256574e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.258866e+00	2.677481e-01	5.983511e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.995627e+00	1.539227e-01	2.364471e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.603595e+00	1.920907e-01	4.673896e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.077938e+00	1.946247e-01	4.713349e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.503834e+00	1.291718e-01	4.299574e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.914112e-01	8.961032e-02	3.276223e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.728488e-01	4.696250e-02	1.995015e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.597568e-01	2.441104e-02	9.503205e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.888266e-02	6.980989e-03	5.110550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.693408e+00	1.123891e+00	6.892457e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.560023e+00	1.582281e+00	6.541841e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.300503e+00	1.541952e+00	7.365962e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.235919e+00	1.176916e+00	4.285306e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.324735e+00	5.557908e-01	3.132666e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.406040e+00	1.986351e-01	1.826181e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.308264e+00	1.278925e-01	3.676321e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.609325e+00	1.625151e-01	3.271007e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.941783e+00	1.544825e-01	3.139967e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.257130e+00	1.206594e-01	2.507739e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.356574e-01	6.428629e-02	1.656910e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.561364e-01	2.055126e-02	9.932078e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.012659e-02	5.857237e-03	6.946206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.211179e+01	1.693593e+01	7.892061e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.985158e+01	5.949378e+00	2.684307e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.568862e+01	2.333758e+00	2.665841e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.683223e+01	9.584672e-01	1.262798e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.026533e+01	2.009454e-01	8.645248e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.398442e+00	5.023950e-02	5.801684e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.300827e+00	9.163116e-02	3.302031e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.160286e+00	2.459256e-01	2.536710e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.329066e+00	2.543745e-01	3.512127e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.543275e+00	1.937804e-01	3.605384e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.444004e-01	1.075113e-01	2.394822e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.615023e-02	9.961599e-03	9.978383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.229232e-01	3.130358e-01	1.894531e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.593862e+00	1.117287e+00	2.774760e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.588978e+00	1.538519e-01	1.521722e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.461043e+00	2.924278e-01	6.956268e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.492621e+00	1.991079e-01	6.993054e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.827588e-01	9.316753e-02	4.388887e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.310702e-01	4.952481e-02	2.251733e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.012582e-02	5.277501e-03	1.523687e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.207952e+00	9.380764e-01	5.626535e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.850014e+00	5.373092e-01	3.627820e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.628378e+00	3.188252e-01	5.571110e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.361587e+00	1.638661e-01	4.794269e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.284550e-01	7.356581e-02	2.776544e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.574694e-01	5.791213e-02	1.653916e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.379480e-01	2.049244e-02	7.858335e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.896793e-03	2.807682e-03	5.479069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.937277e+00	2.363832e+00	1.639203e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.457953e+00	7.760521e-01	8.376052e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.110665e+00	5.374988e-01	9.225948e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.312425e+00	2.356755e-01	5.387731e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.785503e-02	1.249910e-02	3.839966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.455471e-02	4.319432e-02	3.862867e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.952965e-01	4.021652e-01	2.996498e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.768051e+00	9.462273e-01	5.729501e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.896263e+00	1.064486e+00	4.210841e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.668692e+00	7.903716e-01	1.086659e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.662464e+00	1.477177e-01	7.662949e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.296518e+00	2.998950e-01	3.193761e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.618285e+00	2.658330e-01	5.852380e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.012752e+00	2.692933e-01	6.409771e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.436866e+00	1.977168e-01	5.821545e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.329118e-01	1.312502e-01	4.398404e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.494784e-01	7.698147e-02	3.159326e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.776410e-01	4.376156e-02	1.660858e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.854906e-02	4.171698e-03	1.257238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.642428e-01	2.209362e-01	2.407817e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.171985e+00	1.217153e+00	1.048278e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.000031e+00	1.807942e+00	1.129227e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.078782e+00	1.622830e+00	6.843726e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.367998e+00	9.742389e-01	2.490408e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.963649e+00	3.635093e-01	1.453855e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.195135e+00	2.518975e-01	2.896947e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.266064e+00	2.961815e-01	5.262477e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.433640e+00	3.067895e-01	5.198710e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.825734e+00	2.721808e-01	4.763451e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.229288e+00	1.607392e-01	4.193193e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.967306e-01	1.034456e-01	3.053547e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.837077e-01	6.210574e-02	1.948836e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.349172e-01	2.951185e-02	1.151036e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.810648e-02	3.789532e-03	1.004605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.577197e+00	1.028102e+00	1.218469e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.105049e+00	2.987948e+00	2.808708e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.685328e+00	4.011947e+00	3.171677e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.049012e+01	3.190139e+00	1.504327e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.941718e+00	1.474021e+00	4.485854e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.003496e+00	5.439703e-01	4.854160e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.705883e+00	6.949297e-01	9.505961e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.780257e+00	6.259044e-01	1.027798e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.477990e+00	4.400346e-01	7.884463e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.513643e+00	2.921963e-01	6.085167e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.372154e-01	1.573682e-01	4.182960e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.502048e-02	9.068827e-03	2.276132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.098765e-01	4.824810e-01	2.279114e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.773677e+00	9.654081e-01	3.726945e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.047460e+00	1.937189e-01	8.964262e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.493407e+00	2.472742e-01	4.352156e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.618469e+00	1.676330e-01	6.016315e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.019755e-01	1.087313e-01	4.285171e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.185220e-01	5.983834e-02	2.450716e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.472131e-01	2.901038e-02	9.825531e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.255161e-03	2.391488e-03	5.565860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.558728e+00	2.401765e+00	1.007184e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.903154e+00	1.617026e+00	7.974251e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.713014e+00	2.417715e-01	9.206052e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.773015e+00	1.913734e-01	2.588400e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.041946e+00	1.986126e-01	3.684112e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.193466e+00	1.263159e-01	3.607683e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.529958e-01	7.923142e-02	2.292282e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.268923e-01	4.156032e-02	1.419786e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.682025e-02	5.226779e-03	1.644069e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.167965e+02	2.461819e+01	1.302470e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.055459e+01	2.152799e+00	1.089227e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.349882e+00	2.895189e-01	2.584064e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.696291e+00	1.005781e-01	1.146622e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.461545e+00	2.056549e-01	3.079837e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.609514e+00	2.151877e-01	4.289356e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.687996e-01	1.402156e-01	3.701926e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.733713e-02	9.792729e-03	2.613879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.731467e-01	3.780431e-01	2.260559e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.701054e+00	8.097611e-01	4.187717e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.369291e+00	8.990068e-01	4.361727e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.927206e+00	8.745486e-01	2.200652e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.099116e+00	5.079773e-01	1.287674e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.935590e+00	1.535732e-01	1.265057e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.791466e+00	2.645110e-01	2.197282e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.342671e+00	2.033146e-01	4.090780e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.886568e+00	1.932829e-01	5.186989e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.440999e+00	1.523408e-01	4.564894e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.547447e-01	1.231841e-01	3.977029e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.398309e-01	5.999342e-02	2.845445e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.687015e-01	3.645179e-02	1.584862e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.832322e-02	3.341382e-03	1.283732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.272943e+00	2.196322e+00	1.027211e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.922725e+00	2.288316e+00	1.078301e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.067229e+00	1.530365e+00	8.112242e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.660494e+00	9.694256e-01	4.110470e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.243103e+00	4.150892e-01	2.903122e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.345386e+00	1.107096e-01	9.354440e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.837933e+00	1.932900e-01	2.176800e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.433922e+00	1.504330e-01	2.849753e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.934392e+00	1.937836e-01	3.249171e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.328075e+00	1.314910e-01	3.145773e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.868634e-01	8.946646e-02	2.537047e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.084671e-01	4.864166e-02	1.586186e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.325284e-02	5.233250e-03	1.869572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.102848e+02	2.093680e+01	1.071457e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.071528e+01	4.188523e+00	2.911321e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.823059e+01	1.748820e+00	7.588190e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.175422e+01	8.920227e-01	6.127828e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.849449e+00	3.356588e-01	2.716446e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.252777e+00	1.592895e-01	2.563912e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.735816e+00	8.968668e-02	1.005134e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.991972e+00	1.699915e-01	9.658091e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.516587e+00	2.693230e-01	3.254879e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.827583e+00	2.447817e-01	4.621444e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.089784e+00	1.739002e-01	4.283130e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.045975e-02	1.110749e-02	2.875633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.062620e-01	1.971002e-01	7.146955e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.325569e+00	9.750462e-01	2.030316e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.780937e+00	2.388485e-01	4.073584e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.776422e+00	1.643017e-01	6.238179e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.588458e+00	1.416017e-01	6.574845e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.755277e-01	4.004606e-02	3.675669e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.447189e-01	7.049888e-03	1.694173e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.446281e-02	1.296824e-02	5.152571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.388542e+00	6.015487e-01	2.535357e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.989714e+00	3.516732e-01	1.502278e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.571855e+00	1.640788e-01	4.517580e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.249018e+00	1.044539e-01	3.367117e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.334463e-01	4.660504e-02	1.711968e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.858741e-01	1.975612e-02	1.097290e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.184140e-01	3.945992e-02	2.650286e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.528259e-03	5.005628e-03	9.069761e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.022995e+01	1.564962e+00	7.513911e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.523812e+00	1.977193e-01	6.177009e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.392782e+00	3.011123e-01	5.479890e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.003904e-01	1.124202e-01	3.482491e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.334775e-02	1.135253e-02	1.289586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.896905e-02	6.883630e-02	4.424753e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.989659e-01	3.192086e-01	1.458375e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.581813e+00	6.774056e-01	2.880596e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.615043e+00	8.133732e-01	3.302199e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.481538e+00	6.667757e-01	9.169498e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.784087e+00	3.281184e-01	6.530380e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.458990e+00	1.787872e-01	2.692045e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.849713e+00	1.900562e-01	5.275821e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.136176e+00	1.507799e-01	6.120725e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.483158e+00	1.431520e-01	5.078476e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.088171e-01	5.127700e-02	3.923169e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.086549e-01	2.470521e-02	2.327449e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.674825e-01	2.454421e-02	8.454295e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.684669e-02	6.595319e-03	5.180126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.465648e-01	2.672186e-01	1.495147e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.287349e+00	9.008695e-01	5.096285e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.125655e+00	1.254311e+00	5.836737e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.313804e+00	1.123748e+00	4.671328e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.574640e+00	6.950694e-01	1.929133e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.205037e+00	2.318531e-01	1.355814e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.310734e+00	2.217100e-01	2.984530e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.341220e+00	3.021168e-01	4.168379e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.369133e+00	1.104372e-01	4.584932e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.653930e+00	1.058497e-01	3.928654e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.128176e+00	9.853160e-02	2.625182e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.942272e-01	4.762433e-02	1.955749e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.027722e-01	3.367558e-02	1.102059e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.995975e-01	2.185298e-02	5.673832e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.384493e-02	3.874706e-03	3.449712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.785822e+00	2.033520e+00	1.265529e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.676144e+00	3.163371e+00	2.163736e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.224591e+01	3.150025e+00	1.284923e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.235857e+01	1.594091e+00	8.830809e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.052198e+01	5.031913e-01	4.859496e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.474889e+00	3.204467e-01	8.887324e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.819812e+00	4.116233e-01	7.727734e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.084607e+00	3.116281e-01	6.403848e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.785974e+00	1.615599e-01	4.927533e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.091499e+00	1.503804e-01	3.358057e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.082222e-01	1.223553e-01	1.783071e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.290743e-02	6.360614e-03	7.939450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.848103e-01	2.899484e-01	1.535080e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.458394e+00	9.016562e-01	3.217468e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.353336e+00	3.449647e-01	1.020475e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.733065e+00	2.176692e-01	4.438109e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.750054e+00	1.759298e-01	5.659743e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.276376e-01	6.004858e-02	4.138513e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.239594e-01	1.647460e-02	1.903249e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.571160e-01	4.717986e-02	5.435032e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.457841e-03	7.039439e-03	1.476504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.741949e+00	1.309952e+00	5.424212e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.910879e+00	1.637154e+00	6.997094e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.135880e+00	4.236040e-01	2.233278e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.087442e+00	1.834356e-01	3.700222e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.008389e+00	2.187087e-01	3.947924e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.097680e+00	8.856934e-02	2.941640e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.768218e-01	4.652632e-02	1.555946e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.552496e-01	2.749167e-02	9.719916e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.324521e-02	1.009967e-02	4.317407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.929315e+01	1.936431e+01	8.558734e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.062819e+01	3.230234e+00	3.025931e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.575932e+00	4.952232e-02	7.949215e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.049541e+00	2.697881e-01	2.578227e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.293941e+00	2.559100e-01	3.950526e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.208940e+00	1.696219e-01	3.425981e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.386535e-01	8.544097e-02	2.010595e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.764685e-02	8.463786e-03	8.763538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.837119e-01	2.890672e-01	1.818602e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.316389e+00	5.819840e-01	3.029345e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.928641e+00	6.965569e-01	3.393066e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.592217e+00	7.516009e-01	2.454686e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.046290e+00	5.672373e-01	1.311516e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.289245e+00	3.051761e-01	5.786257e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.085418e+00	1.769209e-01	1.540021e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.584129e+00	1.831072e-01	3.796249e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.005778e+00	1.571662e-01	4.993921e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.453729e+00	1.266895e-01	4.824745e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.525702e-01	7.607839e-02	3.641446e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.142604e-01	2.959088e-02	2.290603e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.636794e-01	2.928845e-02	8.355404e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.752338e-02	6.769740e-03	5.351777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.082422e+00	1.267486e+00	5.516461e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.876879e+00	1.904651e+00	6.745365e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.422494e+00	1.407573e+00	5.690025e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.192097e+00	9.954402e-01	3.974630e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.372008e+00	5.369128e-01	2.759394e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.379811e+00	1.778672e-01	2.258564e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.411740e+00	1.303378e-01	2.725160e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.617025e+00	1.851145e-01	3.059213e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.885165e+00	1.750537e-01	3.506096e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.212881e+00	9.880631e-02	2.542262e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.772891e-01	4.891850e-02	1.862231e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.433057e-01	2.924404e-02	9.184794e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.745704e-02	5.621607e-03	7.002073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.579685e+01	1.754023e+01	7.352909e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.867240e+01	4.680847e+00	3.495217e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.604891e+01	2.299809e+00	1.419301e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.676564e+01	9.723549e-01	1.266094e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.023752e+01	2.593869e-01	1.040772e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.497392e+00	8.975788e-02	4.749225e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.300378e+00	2.039769e-01	2.004257e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.128903e+00	2.086090e-01	3.262629e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.284975e+00	2.119346e-01	3.934362e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.455128e+00	1.640130e-01	3.383273e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.365328e-01	1.254999e-01	2.447365e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.491417e-02	6.824509e-03	1.115113e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.182743e-01	3.524039e-01	2.077652e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.908678e+00	1.035034e+00	2.008486e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.382970e+00	2.250772e-01	2.535925e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.165076e+00	2.545988e-01	7.147131e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.292411e+00	1.470308e-01	5.837277e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.803101e-01	6.532302e-02	3.543155e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.856797e-01	4.908928e-02	1.703064e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.560642e-02	4.517322e-03	1.095763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.755987e+00	9.545345e-01	4.735860e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.488575e+00	3.704284e-01	4.215030e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.339973e+00	2.257537e-01	5.282609e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.247173e+00	1.358443e-01	4.000814e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.592388e-01	6.588421e-02	2.322132e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.367199e-01	4.000364e-02	1.339670e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.272926e-01	2.289379e-02	6.426604e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.297293e-03	1.764875e-03	4.621689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.094342e+00	2.331637e+00	1.375472e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.838953e+00	6.518889e-01	9.254382e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.720422e+00	3.862755e-01	8.438088e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.185344e+00	1.824705e-01	4.223131e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.447242e-02	1.308465e-02	2.922407e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.306851e-02	4.708104e-02	4.917590e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.706616e-01	5.027311e-01	3.006627e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.142916e+00	1.011137e+00	5.089429e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.362724e+00	1.090763e+00	3.106584e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.901496e+00	6.159362e-01	6.678508e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.630496e+00	1.366860e-01	1.672322e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.060736e+00	2.692221e-01	4.676410e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.399286e+00	2.487176e-01	5.832613e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.779317e+00	2.313870e-01	5.932564e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.246583e+00	1.243829e-01	5.232814e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.168965e-01	1.149229e-01	3.790207e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.778240e-01	5.547784e-02	2.455192e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.284031e-01	3.303243e-02	1.250588e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.458656e-02	3.193762e-03	7.803573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.231698e-01	3.267243e-01	3.229021e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.865992e+00	1.435115e+00	1.153787e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.948412e+00	2.002915e+00	7.766741e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.625995e+00	1.405887e+00	6.873187e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.595372e+00	7.036711e-01	1.014829e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.885009e+00	2.084233e-01	1.459556e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.917360e+00	2.552114e-01	4.334512e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.039834e+00	2.899792e-01	4.949922e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.216232e+00	2.534328e-01	4.994163e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.595707e+00	1.734454e-01	4.666970e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.111329e+00	1.151661e-01	3.524844e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.331066e-01	8.529543e-02	2.314048e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.407201e-01	5.099801e-02	1.541471e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.157910e-01	2.516275e-02	9.570056e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.510998e-02	2.726544e-03	7.791102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.895318e+00	1.238686e+00	1.514203e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.420354e+00	3.551052e+00	3.102437e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.069631e+01	4.508774e+00	2.526915e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.176412e+01	2.790777e+00	1.213045e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.010856e+01	7.045211e-01	4.924766e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.722420e+00	6.880865e-01	7.161712e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.224754e+00	6.425089e-01	1.099022e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.404448e+00	4.622356e-01	9.138211e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.125133e+00	3.320237e-01	6.795070e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.343027e+00	2.019764e-01	4.562366e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.704350e-01	1.347958e-01	3.669230e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.099670e-02	8.141717e-03	1.722468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.063617e+00	5.362570e-01	2.458711e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.953071e+00	9.146104e-01	3.378055e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.078450e+00	1.736789e-01	1.020842e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.375515e+00	2.209961e-01	5.251112e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.499039e+00	1.590070e-01	5.295435e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.070036e-01	7.009915e-02	3.697127e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.818256e-01	5.267969e-02	1.996000e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.157501e-01	2.652787e-02	7.794459e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.893817e-03	1.476165e-03	4.008303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.739727e+00	2.560795e+00	1.143415e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.741027e+00	1.315134e+00	7.559480e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.606580e+00	1.651297e-01	4.828444e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.800578e+00	2.239109e-01	3.303165e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.001573e+00	1.546443e-01	3.646235e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.134553e+00	1.171199e-01	3.030638e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.993035e-01	4.136408e-02	2.042685e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.136232e-01	4.330405e-02	1.152552e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.304327e-02	4.682900e-03	1.361540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.229833e+02	2.324768e+01	1.282197e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.943981e+01	1.442779e+00	6.625360e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.400441e+00	2.547821e-01	2.965561e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.748082e+00	1.316140e-01	1.760524e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.466592e+00	1.510958e-01	3.320664e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.522756e+00	1.887828e-01	3.976192e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.184994e-01	1.296772e-01	3.026461e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.426045e-02	9.929191e-03	2.018146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.476284e-01	4.048981e-01	2.303055e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.979260e+00	9.329986e-01	3.981544e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.626475e+00	9.239247e-01	4.345023e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.133224e+00	8.460812e-01	2.023346e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.196085e+00	3.997782e-01	1.101512e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.025723e+00	1.612274e-01	8.121559e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.704524e+00	2.247214e-01	3.490854e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.263812e+00	1.839424e-01	4.407768e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.761351e+00	1.520724e-01	4.894237e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.302759e+00	1.557900e-01	4.461492e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.549239e-01	9.097173e-02	3.519982e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.723516e-01	3.872175e-02	2.393971e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.326002e-01	3.654025e-02	1.139153e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.482899e-02	3.136509e-03	7.900629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.478325e+00	2.587167e+00	1.086690e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.885712e+00	2.389967e+00	1.060959e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.292586e+00	1.394933e+00	6.621542e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.403807e+00	6.154423e-01	5.689760e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.145222e+00	3.195388e-01	9.963166e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.324988e+00	1.397888e-01	8.774260e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.869871e+00	2.080293e-01	2.960101e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.414473e+00	1.574298e-01	3.443092e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.846184e+00	1.716821e-01	3.245916e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.212694e+00	1.294177e-01	3.108784e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.295576e-01	6.465256e-02	2.044339e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.754507e-01	4.152183e-02	1.354018e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.965686e-02	4.120345e-03	1.324901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.188738e+02	1.996995e+01	1.067953e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.007214e+01	3.416147e+00	2.019857e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.746511e+01	1.047328e+00	1.173299e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.172987e+01	6.124863e-01	2.787079e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.816050e+00	2.863960e-01	1.935292e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.302934e+00	2.952227e-01	1.617112e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.691299e+00	1.068696e-01	2.448093e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.962935e+00	9.954359e-02	1.161499e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.404227e+00	1.648552e-01	3.870328e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.733387e+00	2.438905e-01	3.750411e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.010893e+00	1.437632e-01	3.503158e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.510375e-02	1.021912e-02	2.309464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.683003e-01	2.533101e-01	8.047514e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.584416e+00	9.306510e-01	1.983884e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.706032e+00	1.106230e-01	1.686563e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.483867e+00	1.772220e-01	6.748849e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.388709e+00	1.175329e-01	5.322415e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.007045e-01	2.604162e-02	3.120143e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.975111e-01	6.118251e-03	1.203820e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.730899e-02	1.201734e-02	4.350393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.864996e+00	6.464333e-01	2.410729e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.662972e+00	2.172143e-01	1.316186e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.235367e+00	1.531623e-01	4.573722e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.155465e+00	7.331047e-02	3.109650e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.995324e-01	4.278529e-02	1.623901e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.108340e-01	1.510899e-02	8.197902e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.118459e-01	2.045759e-02	3.290150e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.645778e-03	4.975268e-03	7.775405e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.104079e+01	1.513510e+00	6.870695e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.806508e+00	2.544523e-01	5.349428e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.204045e+00	2.189325e-01	5.372326e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.386953e-01	1.254156e-01	2.612473e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.003700e-02	1.154736e-02	1.248738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.879279e-02	6.633778e-02	4.271282e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.005080e-01	3.805615e-01	1.582707e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.860423e+00	7.868417e-01	2.697563e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.011811e+00	9.066819e-01	2.341357e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.735217e+00	6.280616e-01	5.409825e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.825664e+00	8.275907e-02	1.595599e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.304904e+00	1.850569e-01	4.225222e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.607643e+00	1.654159e-01	6.248607e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.933595e+00	1.454835e-01	5.341050e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.282241e+00	6.529440e-02	4.848560e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.286281e-01	6.654118e-02	2.897015e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.679657e-01	2.413506e-02	1.841129e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.176188e-01	2.605663e-02	8.244063e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.469480e-02	6.007176e-03	3.465500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.240859e-01	3.092436e-01	1.459397e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.944568e+00	1.258575e+00	4.154423e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.936613e+00	1.393726e+00	5.761966e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.810916e+00	1.220041e+00	3.522156e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.888642e+00	5.680149e-01	1.410571e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.065653e+00	4.348797e-02	3.021202e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.056640e+00	2.111048e-01	4.334243e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.983878e+00	1.743272e-01	5.374577e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.151383e+00	1.428561e-01	3.867356e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.496913e+00	7.986541e-02	3.586149e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.041760e+00	7.466822e-02	2.444373e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.669422e-01	5.085247e-02	1.669286e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.821644e-01	2.071377e-02	1.106604e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.807765e-01	1.871353e-02	5.456911e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.346786e-02	4.098264e-03	2.628871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.341085e+00	2.274000e+00	1.442895e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.065935e+01	3.941601e+00	1.802549e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.384355e+01	3.213320e+00	1.203802e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.310123e+01	1.229702e+00	7.036597e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.011025e+01	1.875741e-01	8.254058e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.819701e+00	3.785111e-01	8.394720e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.397764e+00	3.518860e-01	7.819143e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.736070e+00	2.320283e-01	6.057443e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.742388e+00	2.258901e-01	4.035307e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.016603e+00	1.149386e-01	3.168094e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.085404e-01	7.546564e-02	1.831250e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.229729e-02	5.079188e-03	8.390246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.019600e-01	3.537089e-01	1.661843e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.662865e+00	8.980395e-01	3.439599e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.385275e+00	2.023028e-01	8.185345e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.631462e+00	2.652446e-01	4.797844e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.608832e+00	1.546837e-01	5.479454e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.561725e-01	5.477896e-02	3.484941e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.881883e-01	1.537270e-02	1.569951e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.254234e-01	4.713614e-02	5.325486e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.340613e-03	6.639208e-03	1.181452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.701169e+00	1.719245e+00	6.609518e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.290034e+00	1.625633e+00	8.212949e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.812105e+00	2.173553e-01	3.701813e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.972574e+00	2.636119e-01	3.637264e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.930886e+00	2.112474e-01	3.941393e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.057546e+00	9.123235e-02	2.707618e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.608761e-01	3.337777e-02	1.478795e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.779493e-01	2.183341e-02	7.077929e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.098171e-02	8.357671e-03	4.485699e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.024403e+02	2.087846e+01	8.652378e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.765738e+01	2.406375e+00	2.832854e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.886381e+00	1.606365e-01	5.877655e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.952645e+00	2.185763e-01	3.177123e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.342681e+00	2.610757e-01	3.960487e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.220958e+00	1.437064e-01	3.199135e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.660412e-01	9.169729e-02	1.859355e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.516239e-02	7.709271e-03	8.585459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.050121e-01	3.018847e-01	1.759331e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.505584e+00	6.814937e-01	2.945981e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.207580e+00	8.337966e-01	3.103239e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.828265e+00	7.922814e-01	2.686275e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.223320e+00	5.135636e-01	1.464553e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.323067e+00	2.086530e-01	1.237081e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.968122e+00	1.639575e-01	2.779833e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.487101e+00	1.940025e-01	4.521868e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.902978e+00	1.626187e-01	4.918863e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.346856e+00	1.103127e-01	4.199388e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.692992e-01	6.094360e-02	3.004227e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.766616e-01	2.363680e-02	1.921416e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.206265e-01	2.877199e-02	8.037091e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.508527e-02	5.844116e-03	3.975945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.751005e+00	1.604385e+00	5.883433e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.955063e+00	2.113179e+00	7.339434e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.037414e+00	1.471923e+00	7.945067e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.433193e+00	9.684271e-01	5.334949e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.274391e+00	4.265475e-01	1.959150e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.120846e+00	6.422647e-02	3.666135e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.184683e+00	1.691125e-01	2.899742e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.486426e+00	1.694939e-01	3.703375e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.816343e+00	1.333998e-01	3.333179e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.170570e+00	1.014296e-01	2.504917e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.724225e-01	5.008902e-02	1.578279e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.272971e-01	1.991449e-02	8.795672e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.604540e-02	5.156829e-03	6.654703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.823574e+01	1.832832e+01	7.107920e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.927396e+01	4.263022e+00	2.683945e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.365880e+01	1.577720e+00	2.905983e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.520490e+01	4.653393e-01	1.593125e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.699716e+00	1.028186e-01	5.570955e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.114863e+00	1.205946e-01	2.693530e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.073959e+00	1.347001e-01	2.764853e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.001928e+00	2.068846e-01	3.004576e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.281291e+00	2.031490e-01	3.816330e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.480312e+00	1.720056e-01	3.251839e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.078024e-01	9.490502e-02	2.457674e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.224136e-02	8.931225e-03	1.024564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.067042e+00	3.641900e-01	2.136248e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.949836e+00	9.034542e-01	1.736672e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.207719e+00	2.235692e-01	2.770212e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.048579e+00	2.529962e-01	6.823926e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.234650e+00	1.517445e-01	4.921801e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.246453e-01	4.452214e-02	3.479151e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.719156e-01	3.360418e-02	1.680467e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.457578e-02	4.095023e-03	8.041856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.006795e+00	8.932344e-01	5.081038e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.356360e+00	3.727397e-01	3.347561e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.205135e+00	2.360474e-01	5.267431e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.183867e+00	1.380626e-01	3.375793e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.216179e-01	6.265236e-02	2.382125e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.215063e-01	2.690903e-02	1.257153e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.179136e-01	1.949541e-02	8.149482e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.282348e-03	4.557743e-03	3.699795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.578517e+00	2.244041e+00	1.451768e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.548290e+00	7.740219e-01	8.355387e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.618053e+00	3.989441e-01	7.542374e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.119643e+00	1.659835e-01	4.551562e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.091688e-02	1.076952e-02	2.768584e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.391110e-02	7.048514e-02	6.066040e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.813246e-01	5.793673e-01	3.592559e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.436195e+00	1.023239e+00	5.814920e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.561522e+00	1.026727e+00	2.421697e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.851447e+00	4.483272e-01	1.751890e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.494305e+00	1.745299e-01	1.857492e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.880928e+00	2.965767e-01	4.912663e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.266821e+00	2.668304e-01	5.587218e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.687551e+00	2.155979e-01	5.471985e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.185246e+00	1.269949e-01	4.718958e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.747213e-01	9.624565e-02	3.523961e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.444088e-01	4.553076e-02	2.401914e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.114425e-01	2.179589e-02	1.034240e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.310755e-02	2.305951e-03	8.753252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.969321e-01	4.186488e-01	3.859088e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.560719e+00	1.745374e+00	1.146128e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.243755e+00	1.770447e+00	1.102811e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.921014e+00	1.324462e+00	4.040396e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.565941e+00	5.598738e-01	1.131544e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.744851e+00	2.710591e-01	1.836379e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.782823e+00	3.409606e-01	3.763306e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.815049e+00	2.613993e-01	5.320526e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.121695e+00	2.153500e-01	4.684310e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.552104e+00	2.015463e-01	4.152280e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.078513e+00	1.177172e-01	3.091785e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.954305e-01	7.476496e-02	2.539302e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.087008e-01	4.009882e-02	1.708103e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.065843e-01	2.209841e-02	7.527454e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.397261e-02	1.972669e-03	8.796194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.506350e+00	1.649308e+00	1.710740e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.544760e+00	4.000069e+00	3.337164e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.139454e+01	4.459546e+00	2.910039e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.194333e+01	2.554418e+00	1.095601e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.022493e+01	6.592848e-01	5.416051e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.465074e+00	8.045151e-01	8.719997e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.982338e+00	6.351487e-01	9.221846e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.245771e+00	4.733699e-01	8.759294e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.091475e+00	3.255185e-01	6.498799e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.230199e+00	1.856477e-01	5.351496e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.421133e-01	1.479436e-01	2.593668e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.941679e-02	6.166205e-03	2.099917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.267437e+00	5.716313e-01	2.846920e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.052343e+00	8.079308e-01	2.918220e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.981948e+00	2.414804e-01	9.369611e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.287211e+00	2.139011e-01	4.642289e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.414690e+00	1.537430e-01	4.989459e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.527332e-01	5.942032e-02	3.443956e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.492780e-01	3.278277e-02	1.944740e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.118872e-01	2.409133e-02	8.042388e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.168534e-03	4.246683e-03	2.532259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.860123e+00	2.570835e+00	1.320131e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.897075e+00	1.188422e+00	6.886762e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.458771e+00	1.746660e-01	6.803938e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.745471e+00	2.509826e-01	2.612672e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.895260e+00	1.584663e-01	3.746019e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.078628e+00	9.485577e-02	2.791767e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.691228e-01	5.096079e-02	2.037395e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.888028e-01	2.916600e-02	1.122035e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.254727e-02	4.706684e-03	1.126462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.333165e+02	2.226455e+01	1.385584e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.884354e+01	1.461489e+00	3.881050e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.220841e+00	3.072565e-01	2.518896e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.612459e+00	1.038983e-01	8.618587e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.357356e+00	1.766977e-01	3.118453e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.457512e+00	1.777918e-01	4.130802e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.703338e-01	1.158033e-01	3.144986e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.283929e-02	7.812006e-03	1.891998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.209807e-01	4.789905e-01	2.502990e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.164305e+00	9.079230e-01	5.391435e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.868120e+00	9.097218e-01	4.602754e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.238262e+00	6.983739e-01	1.299654e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.215488e+00	3.759520e-01	1.717514e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.905183e+00	1.732105e-01	9.101413e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.568785e+00	1.736738e-01	3.186082e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.158896e+00	1.786109e-01	4.426063e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.705282e+00	1.502507e-01	4.566708e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.239081e+00	1.570840e-01	4.110634e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.100134e-01	7.946985e-02	3.379848e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.480008e-01	3.275595e-02	2.356107e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.143372e-01	2.236958e-02	9.787174e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.384573e-02	2.591395e-03	8.226159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.579430e+00	2.579463e+00	1.266163e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.478153e+00	2.207292e+00	1.233696e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.454348e+00	1.190228e+00	7.146151e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.521578e+00	6.880589e-01	2.960077e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.071668e+00	2.807500e-01	4.904313e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.176389e+00	9.960748e-02	4.757120e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.785059e+00	1.990506e-01	1.899171e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.333590e+00	1.498646e-01	2.741331e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.760046e+00	1.097647e-01	3.311246e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.191517e+00	1.443294e-01	2.672069e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.895317e-01	6.234750e-02	2.190373e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.535721e-01	3.744635e-02	1.390561e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.762201e-02	3.400804e-03	1.179696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.275630e+02	1.966075e+01	1.092047e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.887997e+01	2.982041e+00	1.983123e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.751249e+01	1.211038e+00	3.697068e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.148488e+01	6.252421e-01	2.833377e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.474719e+00	2.419791e-01	2.490207e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.205041e+00	3.064544e-01	8.272745e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.647114e+00	1.362226e-01	7.154352e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.855094e+00	8.542244e-02	9.653836e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.356513e+00	1.756829e-01	3.339711e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.645556e+00	2.114731e-01	4.322535e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.692712e-01	1.430112e-01	3.081363e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.220385e-02	8.638517e-03	2.629328e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.998366e-01	2.381749e-01	8.443450e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.784287e+00	8.654216e-01	1.952174e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.501642e+00	1.123811e-01	1.107027e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.276554e+00	1.881387e-01	6.148494e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.305689e+00	8.410294e-02	5.078117e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.433202e-01	4.637246e-02	2.736552e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.784512e-01	2.415815e-02	1.089115e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.623022e-02	1.204278e-02	3.828224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.166456e+00	5.710945e-01	2.624442e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.421820e+00	1.790312e-01	4.526020e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.134158e+00	1.310409e-01	4.355886e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.108159e+00	7.725594e-02	2.675882e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.462802e-01	3.371035e-02	1.669159e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.895896e-01	1.895952e-02	7.441531e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.008532e-01	4.450244e-02	1.878892e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.812829e-03	5.708209e-03	1.156273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.158396e+01	1.405781e+00	7.611440e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.491392e+00	3.164471e-01	4.344241e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.040718e+00	2.274340e-01	5.222634e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.864566e-01	1.058653e-01	2.471550e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.767028e-02	1.408337e-02	1.070930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.341545e-01	8.604165e-02	5.918950e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.886908e-01	4.408327e-01	1.800323e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.189981e+00	8.260383e-01	2.743698e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.201048e+00	8.076330e-01	2.379602e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.765617e+00	4.958747e-01	1.083844e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.682640e+00	1.875663e-01	1.291047e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.141697e+00	1.649350e-01	4.640534e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.414986e+00	1.689298e-01	6.327865e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.812375e+00	1.446877e-01	4.973723e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.224711e+00	1.039903e-01	4.128753e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.686347e-01	5.426993e-02	2.798883e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.375185e-01	1.649807e-02	1.579875e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.006308e-01	2.946641e-02	7.591752e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.400341e-02	6.516397e-03	2.177809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.241964e-01	3.745838e-01	1.915998e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.621292e+00	1.241160e+00	6.435612e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.704685e+00	1.431484e+00	5.291358e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.157831e+00	9.521755e-01	3.682432e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.806901e+00	4.048512e-01	9.090808e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.910404e+00	1.509380e-01	1.785757e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.721063e+00	1.427046e-01	4.985290e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.789540e+00	1.531322e-01	4.434403e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.046946e+00	1.538267e-01	3.815137e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.443204e+00	1.501294e-01	2.895626e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.474805e-01	7.470689e-02	2.370729e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.213019e-01	3.570790e-02	1.457432e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.529829e-01	1.881910e-02	9.729112e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.760793e-01	3.193510e-02	4.629744e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.225725e-02	4.765327e-03	2.314199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.536291e+00	2.812979e+00	1.778119e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.227868e+01	4.079727e+00	2.221810e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.503499e+01	3.151034e+00	9.904355e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.306862e+01	9.387322e-01	6.418223e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.776134e+00	8.780035e-02	8.467596e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.474093e+00	3.056458e-01	7.875081e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.078473e+00	2.600996e-01	8.242904e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.652482e+00	3.565711e-01	5.258233e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.642019e+00	2.051006e-01	3.773226e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.740651e-01	1.193343e-01	2.840970e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.497208e-01	8.988377e-02	1.738456e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.083974e-02	8.075743e-03	5.948988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.464233e-01	3.778749e-01	1.685120e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.917323e+00	8.608760e-01	3.764725e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.315507e+00	1.196119e-01	1.140980e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.457757e+00	2.864864e-01	4.855829e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.508565e+00	1.509407e-01	4.987610e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.945389e-01	5.098054e-02	3.153102e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.590986e-01	1.038327e-02	1.565319e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.214957e-01	5.216861e-02	3.721109e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.168928e-03	6.797432e-03	9.085025e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.489911e+00	1.762614e+00	6.797593e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.793789e+00	1.498710e+00	8.618862e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.718174e+00	1.271535e-01	4.543426e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.813583e+00	2.618910e-01	3.327940e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.829866e+00	2.413503e-01	3.746251e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.000590e+00	7.566988e-02	2.391306e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.131604e-01	3.444843e-02	1.446759e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.651028e-01	2.464300e-02	6.460134e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.919513e-02	1.102633e-02	3.742942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.137423e+02	1.946544e+01	1.027537e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.770515e+01	1.919822e+00	2.420908e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.392510e+00	1.923838e-01	4.530857e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.774800e+00	2.764023e-01	2.356728e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.212451e+00	2.188660e-01	3.767711e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.188852e+00	1.476640e-01	3.097260e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.826804e-01	1.008541e-01	1.838157e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.396920e-02	1.143689e-02	6.584909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.412964e-01	3.613242e-01	1.785823e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.734941e+00	7.237571e-01	2.927451e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.414305e+00	7.802157e-01	3.551596e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.985223e+00	6.999483e-01	3.058777e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.302059e+00	4.314627e-01	8.692394e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.212714e+00	1.105747e-01	1.420701e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.886195e+00	2.210954e-01	2.729477e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.368522e+00	1.983773e-01	4.254040e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.791652e+00	1.499011e-01	4.495354e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.270356e+00	1.158561e-01	4.249108e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.186802e-01	5.734426e-02	2.711256e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.471428e-01	2.092824e-02	1.635029e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.025871e-01	2.952906e-02	7.445082e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.454591e-02	6.645368e-03	2.283943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.665145e+00	1.833300e+00	6.901767e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.619692e+00	1.889166e+00	8.860141e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.516050e+00	1.361126e+00	7.616256e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.461666e+00	7.928350e-01	6.226052e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.284637e+00	3.245556e-01	3.179673e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.009751e+00	7.931946e-02	2.933901e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.098648e+00	1.924262e-01	2.523071e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.362709e+00	1.868721e-01	3.102276e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.734345e+00	1.422400e-01	3.008219e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.111236e+00	1.003234e-01	2.324247e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.378827e-01	4.405671e-02	1.495135e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.043020e-01	2.797143e-02	7.915119e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.429320e-02	7.840258e-03	4.630014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.074339e+02	1.797058e+01	8.500384e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.922629e+01	4.000671e+00	3.953061e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.384698e+01	1.602975e+00	1.630841e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.493789e+01	4.277167e-01	1.591784e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.227122e+00	7.941867e-02	8.691817e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.045009e+00	2.244171e-01	3.904656e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.068375e+00	2.031948e-01	2.312015e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.855330e+00	1.331918e-01	2.875063e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.115124e+00	2.294954e-01	3.401500e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.378648e+00	2.152940e-01	3.045813e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.693938e-01	1.057168e-01	1.985434e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.130693e-02	8.500040e-03	9.171317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.384444e+00	4.766998e-01	2.271256e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.056410e+00	7.956327e-01	2.059539e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.895114e+00	2.712579e-01	5.874281e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.738501e+00	2.193636e-01	6.483540e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.039175e+00	1.262818e-01	4.733891e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.584199e-01	4.983805e-02	2.824751e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.369921e-01	3.538646e-02	1.323843e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.156716e-02	4.130935e-03	6.419795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.627507e+00	9.242846e-01	4.370476e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.871320e+00	2.568208e-01	2.899158e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.932032e+00	1.671056e-01	5.203414e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.052431e+00	1.136971e-01	3.143646e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.415605e-01	7.667844e-02	1.890825e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.100213e-01	3.859569e-02	1.017907e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.040025e-01	1.416485e-02	5.491707e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.642627e-03	2.379277e-03	3.460248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.086325e+01	2.108711e+00	1.135380e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.655621e+00	5.306985e-01	8.371181e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.348652e+00	2.898860e-01	6.514219e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.015696e+00	1.546880e-01	3.497115e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.255397e-02	1.212586e-02	2.419174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.026180e-01	7.889840e-02	6.651399e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.204527e+00	7.198277e-01	4.721128e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.957030e+00	1.282850e+00	4.683274e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.970129e+00	9.756679e-01	2.693159e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.921074e+00	1.643692e-01	1.858283e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.391013e+00	2.219508e-01	4.023825e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.651125e+00	3.341049e-01	5.851384e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.988255e+00	2.245479e-01	5.884004e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.463008e+00	1.708549e-01	5.650520e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.023372e+00	1.294187e-01	4.233054e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.847163e-01	1.031172e-01	2.901554e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.910393e-01	4.025584e-02	1.958737e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.807100e-01	3.204146e-02	9.719810e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.038054e-02	2.358055e-03	6.226985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.741963e-01	6.003928e-01	5.041932e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.444215e+00	2.120786e+00	1.397346e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.163689e+00	1.932278e+00	8.020725e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.504159e+00	1.161651e+00	2.517603e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.648565e+00	2.056891e-01	2.722847e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.559312e+00	2.557005e-01	3.761620e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.470600e+00	2.275926e-01	5.567882e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.591167e+00	2.937074e-01	5.228754e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.896691e+00	2.146584e-01	4.779748e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.355401e+00	1.522964e-01	3.435284e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.336427e-01	1.069885e-01	2.782364e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.888470e-01	4.842828e-02	2.283798e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.912433e-01	6.468136e-02	1.184139e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.945557e-01	2.934858e-02	7.508302e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.301082e-02	3.048680e-03	6.192201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.941607e+00	1.835580e+00	2.174132e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.562677e+00	4.912534e+00	3.819383e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.366331e+01	4.655276e+00	2.338073e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.302948e+01	1.920335e+00	8.335207e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.018845e+01	7.680439e-01	6.751132e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.910649e+00	6.813998e-01	1.030586e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.418766e+00	5.940071e-01	1.049649e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.843856e+00	3.437804e-01	7.780303e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.867175e+00	2.112980e-01	5.821016e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.168325e+00	2.013342e-01	3.722692e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.133417e-01	1.128678e-01	2.659872e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.468821e-02	8.329111e-03	1.466277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.473615e+00	7.431322e-01	3.806226e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.106428e+00	7.775825e-01	3.133444e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.082048e+00	2.954636e-01	2.089866e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.155397e+00	2.164846e-01	5.731748e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.259182e+00	1.483457e-01	5.035307e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.922882e-01	6.147080e-02	3.133365e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.099531e-01	3.636524e-02	1.658870e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.539916e-02	2.156798e-02	5.540362e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.712214e-03	1.790505e-03	1.902504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.031027e+01	3.362256e+00	1.642681e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.351017e+00	9.254089e-01	6.493054e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.532216e+00	1.911888e-01	1.589138e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.823515e+00	2.475595e-01	3.484136e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.812363e+00	1.516335e-01	3.941635e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.677001e-01	1.053259e-01	2.796094e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.251528e-01	6.318579e-02	1.772138e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.963502e-01	3.357252e-02	8.887630e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.979423e-02	4.378242e-03	1.092847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.388457e+02	2.429075e+01	1.525010e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.836750e+01	1.010798e+00	5.878633e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.453923e+00	3.079879e-01	2.714277e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.602059e+00	6.382265e-02	1.356303e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.314344e+00	1.770892e-01	3.501627e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.408967e+00	1.571961e-01	4.080831e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.023947e-01	1.366065e-01	2.281066e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.707788e-02	8.230701e-03	1.726047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.900388e-01	5.606780e-01	3.003013e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.426716e+00	1.109785e+00	5.766946e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.060294e+00	1.001174e+00	5.121925e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.387039e+00	7.319395e-01	1.308411e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.289494e+00	2.286347e-01	8.587994e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.927627e+00	1.969752e-01	2.680541e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.587298e+00	2.271111e-01	4.584765e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.132826e+00	2.432733e-01	4.829660e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.558086e+00	1.643533e-01	5.091465e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.092332e+00	1.202536e-01	4.112177e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.219756e-01	8.085978e-02	3.021877e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.152969e-01	5.157503e-02	1.928248e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.773511e-01	2.983679e-02	9.532792e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.039966e-02	2.185489e-03	6.377142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.026894e+01	3.564828e+00	1.574837e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.882135e+00	2.293238e+00	1.369011e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.260862e+00	1.001074e+00	9.055509e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.285696e+00	5.197567e-01	1.554273e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.991562e+00	1.204494e-01	1.196281e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.207730e+00	1.287795e-01	2.273145e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.854172e+00	2.286678e-01	3.480860e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.314936e+00	1.812872e-01	3.589550e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.699145e+00	1.825737e-01	3.186575e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.071788e+00	1.088028e-01	2.604677e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.126648e-01	5.469536e-02	2.102921e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.361608e-01	5.464892e-02	1.088500e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.488818e-02	4.719509e-03	1.089046e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.355243e+02	2.147932e+01	1.387299e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.735009e+01	1.814790e+00	8.617311e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.707101e+01	6.234122e-01	7.607253e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.157708e+01	6.116786e-01	5.014715e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.668238e+00	3.859484e-01	2.862214e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.258689e+00	9.150070e-02	2.413363e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.625070e+00	1.539815e-01	1.022672e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.814351e+00	1.505188e-01	1.003059e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.224665e+00	1.768381e-01	3.768627e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.585279e+00	1.739444e-01	4.097869e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.086719e-01	1.209201e-01	2.959752e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.541304e-02	1.161674e-02	1.924634e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.168477e+00	3.743515e-01	1.198269e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.934340e+00	8.333408e-01	2.268572e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.261973e+00	1.752330e-01	4.216969e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.997934e+00	1.953279e-01	7.110236e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.121752e+00	1.073361e-01	4.837751e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.520362e-01	2.797252e-02	2.595014e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.319176e-01	1.809709e-02	9.768267e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.219071e-02	1.152156e-02	2.187498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.634953e+00	7.290791e-01	2.396397e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.058159e+00	8.750439e-02	1.702622e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.935801e+00	1.240028e-01	4.723734e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.005448e+00	8.132275e-02	2.696468e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.106990e-01	4.742185e-02	1.522973e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.522798e-01	1.296188e-02	8.017300e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.302609e-02	2.435914e-02	2.718063e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.883416e-03	3.807336e-03	1.313285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.232448e+01	1.509336e+00	6.721239e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.909517e+00	2.538397e-01	5.652122e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.929885e+00	1.952467e-01	5.132175e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.111776e-01	1.419373e-01	2.403258e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.394663e-02	8.315192e-03	1.248016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.108568e-01	7.276236e-02	5.949562e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.972255e-01	5.435630e-01	2.689862e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.515108e+00	1.028657e+00	3.791536e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.645221e+00	9.368171e-01	3.049292e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.050140e+00	4.550772e-01	1.276654e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.669915e+00	2.338763e-01	3.336102e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.921942e+00	2.441939e-01	6.151428e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.212602e+00	2.419662e-01	6.017607e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.552455e+00	1.196580e-01	5.817822e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.101111e+00	1.037431e-01	4.065472e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.477571e-01	3.898809e-02	2.810047e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.718200e-01	3.609902e-02	1.665703e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.751939e-01	4.530435e-02	6.365545e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.061489e-02	6.091994e-03	2.729357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.359894e-01	4.562182e-01	2.932600e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.508154e+00	1.868539e+00	6.528199e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.297908e+00	1.577932e+00	8.370369e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.696413e+00	1.074489e+00	2.754137e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.794068e+00	1.744638e-01	4.673184e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.660920e+00	1.341833e-01	4.811829e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.638025e+00	3.170667e-01	4.490589e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.555349e+00	1.690359e-01	5.355820e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.842626e+00	1.086579e-01	4.375478e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.327554e+00	1.356856e-01	3.127905e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.769786e-01	7.950616e-02	2.350492e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.609244e-01	5.262690e-02	1.495662e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.178242e-01	2.569451e-02	1.084311e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.567801e-01	2.269007e-02	4.390850e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.091282e-02	4.405156e-03	2.588566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.860724e+00	2.781815e+00	2.327502e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.462206e+01	5.358237e+00	1.531829e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.622605e+01	3.247478e+00	1.279236e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.340096e+01	7.343458e-01	1.014422e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.425035e+00	3.302743e-01	1.082819e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.032415e+00	3.594433e-01	8.645248e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.872745e+00	3.373074e-01	7.184374e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.461142e+00	1.937362e-01	5.940642e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.499422e+00	2.072695e-01	3.898364e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.011175e-01	1.418892e-01	2.538604e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.030533e-01	9.992607e-02	1.574837e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.796953e-02	5.716851e-03	7.118103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.826155e-01	5.047097e-01	2.357637e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.086390e+00	9.709864e-01	3.911551e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.337021e+00	2.243226e-01	2.010165e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.388055e+00	3.120390e-01	6.050643e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.398666e+00	1.385048e-01	5.743072e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.959293e-01	4.649769e-02	3.298651e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.066035e-01	2.771724e-02	1.367089e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.197892e-02	5.015836e-02	3.207771e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.757752e-03	5.813861e-03	1.332969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.855852e+00	2.485910e+00	1.116988e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.941889e+00	1.615537e+00	8.779853e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.259775e+00	6.615660e-02	4.835364e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.796426e+00	3.916647e-01	4.325639e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.829014e+00	1.989125e-01	4.144094e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.648029e-01	9.041846e-02	2.580473e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.651692e-01	4.726478e-02	1.493326e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.354924e-01	1.301365e-02	7.177860e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.734450e-02	7.038873e-03	4.439066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.296554e+02	2.537115e+01	1.314365e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.410055e+01	1.147931e+00	2.469983e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.923148e+00	4.480736e-01	5.608382e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.755514e+00	2.450463e-01	3.179700e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.272259e+00	2.442212e-01	4.167891e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.119863e+00	1.863971e-01	3.031795e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.504539e-01	8.424236e-02	1.892799e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.009780e-02	7.959294e-03	7.573635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.304308e-01	3.846050e-01	2.422385e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.915746e+00	8.982619e-01	4.172644e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.663248e+00	9.499120e-01	4.951015e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.251945e+00	8.325445e-01	3.181808e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.440047e+00	4.488116e-01	1.150238e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.308340e+00	1.753635e-01	1.936828e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.828184e+00	3.011816e-01	3.825218e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.249434e+00	2.409498e-01	5.164170e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.677297e+00	1.738000e-01	5.230480e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.193179e+00	1.366158e-01	4.209125e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.269234e-01	5.230280e-02	3.114837e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.872106e-01	3.063378e-02	1.752893e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.821440e-01	5.144310e-02	6.684431e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.102733e-02	6.154074e-03	3.233573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.497601e+00	2.280251e+00	1.140178e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.000839e+00	2.622087e+00	1.085165e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.857529e+00	1.523678e+00	1.068843e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.632193e+00	7.715078e-01	5.479312e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.935564e+00	1.902069e-01	5.158315e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.800901e+00	2.054538e-01	2.689259e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.002452e+00	2.768893e-01	3.282810e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.318167e+00	2.365297e-01	4.487696e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.690850e+00	1.886629e-01	3.410855e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.049058e+00	9.880121e-02	2.495989e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.813933e-01	4.934748e-02	1.517765e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.805626e-01	2.468322e-02	8.817858e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.228006e-02	6.106354e-03	5.976421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.219050e+02	2.186667e+01	1.111234e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.585663e+01	3.092141e+00	4.130610e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.084857e+01	8.519789e-01	2.314176e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.372787e+01	1.237433e-01	6.898420e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.671306e+00	8.520221e-02	5.773552e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.715249e+00	1.627583e-01	5.316684e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.898448e+00	2.939615e-01	2.315876e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.892050e+00	3.480302e-01	2.809910e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.179711e+00	1.637251e-01	4.645384e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.389084e+00	2.033060e-01	3.320632e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.948340e-01	1.340082e-01	2.044971e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.736177e-02	7.368015e-03	9.513702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.618661e+00	4.936462e-01	2.099597e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.007940e+00	6.080972e-01	2.270879e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.687999e+00	2.649255e-01	5.416254e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.583971e+00	2.023874e-01	6.058287e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.728566e-01	1.195382e-01	4.280794e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.104659e-01	4.545773e-02	2.406474e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.880757e-01	1.965383e-02	1.210207e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.747265e-03	3.192782e-03	7.370247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.916543e+00	8.934562e-01	4.126657e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.692112e+00	2.639439e-01	3.004985e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.801945e+00	1.749949e-01	4.697317e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.800854e-01	1.095042e-01	2.915177e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.291951e-01	4.407127e-02	1.789103e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.608647e-01	3.233968e-02	9.556691e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.812706e-02	1.358906e-02	5.801293e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.918259e-03	1.756092e-03	3.611709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.141251e+01	2.068925e+00	1.105331e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.391029e+00	5.647061e-01	7.527222e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.164224e+00	3.045571e-01	6.548965e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.374529e-01	1.335725e-01	3.332423e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.065403e-02	8.878503e-03	2.409939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.621073e-01	1.137478e-01	9.467549e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.630936e+00	9.095811e-01	4.724320e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.382573e+00	1.222372e+00	4.785031e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.988747e+00	6.448102e-01	1.629059e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.807374e+00	9.777803e-02	1.934233e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.176826e+00	2.569112e-01	3.721782e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.413524e+00	2.876148e-01	5.916695e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.814340e+00	2.016956e-01	6.076990e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.371706e+00	1.627049e-01	4.856963e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.728511e-01	1.244741e-01	3.497363e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.160448e-01	6.585035e-02	2.730655e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.490320e-01	4.113820e-02	1.702883e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.592945e-01	2.548430e-02	8.429767e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.017280e-02	2.658582e-03	4.721100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.285484e+00	6.980755e-01	7.873595e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.550052e+00	2.431998e+00	1.154229e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.747839e+00	1.780091e+00	7.485727e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.447245e+00	7.612447e-01	3.148641e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.523081e+00	1.418703e-01	1.727924e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.272119e+00	2.791727e-01	4.851272e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.325016e+00	3.536854e-01	4.536000e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.448631e+00	2.521301e-01	4.874282e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.736402e+00	1.741184e-01	4.296031e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.267257e+00	1.403873e-01	3.527559e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.792097e-01	1.072024e-01	2.638534e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.880217e-01	5.816300e-02	1.779245e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.406984e-01	3.474547e-02	1.237322e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.745058e-01	2.643285e-02	7.320561e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.214559e-02	3.891488e-03	5.625628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.970253e+00	2.487319e+00	2.528894e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.110582e+01	5.428864e+00	3.776481e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.469691e+01	4.477435e+00	2.446227e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.334134e+01	1.757552e+00	6.719330e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.858161e+00	6.803651e-01	9.526737e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.539101e+00	6.744343e-01	1.125406e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.214151e+00	5.599219e-01	9.012910e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.681160e+00	3.901410e-01	7.337917e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.689108e+00	2.064482e-01	6.163104e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.071621e+00	2.000798e-01	3.607557e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.281955e-01	1.229182e-01	2.305282e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.351919e-02	5.785029e-03	1.469648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.784081e+00	7.796684e-01	3.859659e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.221595e+00	6.721729e-01	2.145654e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.915646e+00	2.268627e-01	2.766722e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.028638e+00	2.565368e-01	5.250439e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.177914e+00	1.334323e-01	4.696114e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.265539e-01	5.329852e-02	2.700716e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.514393e-01	2.340932e-02	1.441345e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.492048e-02	1.815558e-02	5.487430e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.108312e-03	1.537969e-03	2.388555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.185586e+01	3.315890e+00	1.649299e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.444131e+00	8.152926e-01	3.700119e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.401689e+00	1.417787e-01	1.820880e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.639393e+00	2.155586e-01	3.626245e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.721952e+00	1.675028e-01	3.841301e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.194672e-01	1.053113e-01	2.338706e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.023416e-01	4.084413e-02	1.533109e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.426337e-01	4.269216e-02	8.591157e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.771709e-02	3.104412e-03	1.233021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.506303e+02	2.368023e+01	1.561475e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.799011e+01	1.384795e+00	3.992446e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.100513e+00	1.879555e-01	2.703204e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.511125e+00	8.122127e-02	7.046916e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.173760e+00	2.106562e-01	3.380259e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.282650e+00	1.444875e-01	3.617463e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.740103e-01	1.087701e-01	2.484377e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.576892e-02	6.734238e-03	1.713872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.259142e+00	6.335530e-01	3.566699e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.873100e+00	1.184444e+00	5.281960e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.370344e+00	9.660449e-01	3.588983e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.378794e+00	5.013032e-01	2.447875e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.150312e+00	1.270227e-01	1.276549e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.858073e+00	2.658507e-01	2.679840e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.435417e+00	2.521411e-01	3.894839e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.951049e+00	2.126408e-01	4.672169e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.457320e+00	1.648759e-01	4.457638e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.037366e+00	1.044743e-01	3.521905e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.679872e-01	7.141904e-02	2.647647e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.616815e-01	4.253900e-02	1.680679e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.622984e-01	2.926426e-02	8.149350e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.056861e-02	2.950857e-03	4.928175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.137078e+01	3.133448e+00	7.565077e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.109320e+01	2.520877e+00	1.293737e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.627369e+00	1.023758e+00	1.149831e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.185605e+00	3.793178e-01	4.508209e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.903743e+00	1.929643e-01	1.542039e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.143562e+00	1.402798e-01	1.187582e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.709188e+00	2.116416e-01	2.624310e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.195711e+00	2.139892e-01	3.070823e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.591193e+00	1.621698e-01	2.988440e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.929655e-01	9.493756e-02	2.577626e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.940836e-01	6.274898e-02	1.678706e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.004765e-01	3.350083e-02	1.084920e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.429989e-02	5.520419e-03	1.005345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.468594e+02	2.108554e+01	1.369199e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.684153e+01	1.680808e+00	1.985905e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.635809e+01	6.639380e-01	7.218949e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.117130e+01	5.834293e-01	2.133548e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.501505e+00	1.556247e-01	3.185676e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.036239e+00	2.299914e-01	1.117516e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.456369e+00	1.633361e-01	8.748618e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.661858e+00	1.833296e-01	1.083655e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.082629e+00	1.702563e-01	3.648866e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.482084e+00	1.918332e-01	4.022412e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.685090e-01	1.519538e-01	2.747619e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.528646e-02	8.057024e-03	1.833144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.363756e+00	3.624028e-01	1.110794e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.087050e+00	7.974093e-01	2.097984e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.021258e+00	1.473089e-01	4.479505e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.794679e+00	1.890996e-01	6.301846e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.723240e-01	8.055015e-02	4.204024e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.030349e-01	3.623985e-02	2.268394e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.077909e-01	1.842101e-02	8.590046e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.026394e-02	9.462847e-03	1.788755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.997309e+00	6.580918e-01	2.358721e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.773636e+00	7.904565e-02	2.040444e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.819918e+00	1.544442e-01	4.041738e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.221314e-01	7.326088e-02	2.467465e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.635895e-01	3.406860e-02	1.434333e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.230526e-01	2.656343e-02	6.764311e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.890238e-02	2.564916e-02	2.211760e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.767352e-03	4.394733e-03	8.082783e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.276575e+01	1.398695e+00	6.434283e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.739781e+00	2.769045e-01	4.892190e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.776109e+00	1.680858e-01	5.069732e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.308277e-01	1.073068e-01	2.228761e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.189840e-02	1.114707e-02	1.059238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.814666e-01	1.120014e-01	5.421854e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.270194e+00	5.992550e-01	3.397074e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.021631e+00	1.095582e+00	3.217780e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.955931e+00	8.346198e-01	1.783895e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.996389e+00	2.455839e-01	1.225995e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.389529e+00	1.681831e-01	4.100361e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.692838e+00	2.111282e-01	5.623243e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.983262e+00	1.777173e-01	5.548002e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.383245e+00	1.194607e-01	5.470175e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.644769e-01	7.748506e-02	3.504291e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.988489e-01	5.105773e-02	2.411722e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.483335e-01	3.273228e-02	1.417646e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.549232e-01	2.872980e-02	6.053696e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.527413e-03	5.391577e-03	1.875581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.227018e+00	5.301808e-01	3.528389e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.318173e+00	1.803278e+00	8.700469e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.167189e+00	1.633978e+00	4.906844e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.875160e+00	9.728009e-01	2.270141e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.692216e+00	5.066508e-02	4.178612e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.433384e+00	1.285752e-01	4.477302e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.334792e+00	1.776630e-01	4.608106e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.443889e+00	1.848813e-01	4.663550e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.666586e+00	1.241520e-01	4.238856e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.211029e+00	9.101944e-02	2.732317e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.099414e-01	7.631453e-02	2.193480e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.964759e-01	3.469709e-02	1.557016e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.119975e-01	4.507642e-02	8.447998e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.439473e-01	2.212785e-02	4.321931e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.210192e-03	3.535774e-03	2.970442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.536892e+00	3.141633e+00	1.653182e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.592707e+01	5.130070e+00	2.141487e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.757477e+01	2.929099e+00	1.925544e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.360508e+01	6.298959e-01	8.445715e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.178982e+00	2.208979e-01	9.838778e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.688590e+00	3.877368e-01	8.950485e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.626933e+00	3.124399e-01	6.905525e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.233641e+00	2.438304e-01	5.399929e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.389064e+00	1.594195e-01	4.134882e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.484193e-01	1.405855e-01	2.567239e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.746535e-01	8.444141e-02	1.490216e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.759635e-02	6.078599e-03	6.074351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.217414e+00	5.342203e-01	2.897741e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.406874e+00	9.007657e-01	3.577201e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.201959e+00	2.139493e-01	2.248619e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.170557e+00	2.590535e-01	5.651303e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.234489e+00	1.352807e-01	4.872057e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.361408e-01	4.513978e-02	2.929740e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.805056e-01	2.930879e-02	1.152617e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.664227e-02	4.046657e-02	3.021634e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.490936e-03	5.128622e-03	8.821283e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.115914e+00	2.420987e+00	1.190224e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.359379e+00	1.391604e+00	6.769928e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.156277e+00	1.119395e-01	3.792662e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.618905e+00	3.208679e-01	4.226820e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.698585e+00	2.012151e-01	3.864021e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.744534e-01	7.992574e-02	2.330509e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.289555e-01	3.660123e-02	1.280508e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.052398e-01	3.554359e-02	6.106606e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.564933e-02	6.432790e-03	3.669842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.400367e+02	2.341263e+01	1.417304e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.378271e+01	1.027826e+00	1.917121e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.552685e+00	4.901850e-01	4.668651e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.637182e+00	2.711517e-01	2.762600e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.096845e+00	2.318922e-01	4.231851e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.101746e+00	1.432184e-01	2.932534e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.137487e-01	8.552096e-02	1.652364e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.962003e-02	9.319765e-03	6.755670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.235780e-01	4.393797e-01	3.035748e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.301954e+00	9.833241e-01	4.211536e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.079193e+00	1.038309e+00	3.889147e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.481073e+00	7.522419e-01	2.744095e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.573328e+00	3.310115e-01	9.026798e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.109084e+00	1.726848e-01	2.976800e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.633304e+00	2.586256e-01	4.140650e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.090343e+00	2.173641e-01	4.803519e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.497544e+00	1.441753e-01	4.984845e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.039815e+00	9.098572e-02	3.945847e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.628438e-01	5.147614e-02	2.520877e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.579709e-01	3.641224e-02	1.463540e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.584677e-01	3.053969e-02	5.455058e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.870080e-03	5.606204e-03	1.993028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.990960e+00	2.345726e+00	1.256309e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.944623e+00	2.482164e+00	1.140334e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.420556e+00	1.354702e+00	6.186218e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.733819e+00	9.119198e-01	2.613943e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.825363e+00	7.337088e-02	4.155440e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.634669e+00	1.294921e-01	3.428542e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.847342e+00	2.595821e-01	3.617794e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.236769e+00	2.434743e-01	3.393038e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.528187e+00	1.669449e-01	3.251837e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.471570e-01	8.204177e-02	2.430362e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.187466e-01	4.271727e-02	1.442430e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.774789e-01	3.758671e-02	7.131800e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.002682e-02	4.740622e-03	5.675824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.318273e+02	1.968449e+01	1.043539e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.756969e+01	4.104733e+00	2.955227e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.117785e+01	6.000150e-01	2.347299e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.312073e+01	2.182778e-01	8.651201e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.382142e+00	1.008146e-01	5.856834e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.419593e+00	2.342172e-01	3.447336e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.706753e+00	2.474432e-01	2.279229e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.749029e+00	1.929699e-01	2.594734e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.008519e+00	2.200229e-01	3.840823e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.267477e+00	1.450949e-01	3.148056e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.716327e-01	1.250511e-01	2.029534e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.651159e-02	8.861839e-03	8.401585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.735463e+00	4.942871e-01	1.608423e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.864331e+00	4.944335e-01	1.774857e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.604442e+00	2.206191e-01	5.634216e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.606190e+00	1.095796e-01	5.659556e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.435317e-01	1.015693e-01	3.756085e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.831827e-01	3.918286e-02	2.108767e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.913610e-01	2.834921e-02	1.039317e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.456405e-03	3.711912e-03	5.202480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.990456e+00	8.092028e-01	3.009372e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.436960e+00	1.915122e-01	2.986019e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.754909e+00	1.078076e-01	4.539986e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.109649e+00	7.979863e-02	2.457667e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.337675e-01	4.031939e-02	1.500624e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.722737e-01	2.393842e-02	9.170497e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.693648e-02	2.066329e-02	4.303759e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.339914e-03	1.603585e-03	3.223093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.159597e+01	1.790396e+00	8.190402e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.980463e+00	3.835677e-01	6.661350e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.231304e+00	2.067005e-01	5.406636e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.968289e-01	8.533433e-02	2.970759e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.060298e-02	1.085027e-02	1.988349e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.791119e-01	1.231374e-01	6.910585e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.793841e+00	9.460569e-01	3.494218e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.433747e+00	1.084541e+00	3.348108e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.113782e+00	6.874505e-01	9.482197e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.642704e+00	6.939226e-02	2.667340e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.071991e+00	2.120692e-01	4.333834e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.419875e+00	2.076076e-01	5.348023e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.821051e+00	1.554457e-01	5.171632e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.354490e+00	1.386519e-01	4.513133e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.332158e-01	8.177054e-02	3.479272e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.834658e-01	4.941160e-02	2.413938e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.310325e-01	3.874247e-02	1.578196e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.528055e-01	2.797567e-02	7.860632e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.253948e-03	3.033512e-03	4.184530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.587265e+00	8.508473e-01	6.393303e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.821055e+00	2.328685e+00	6.593424e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.737923e+00	1.530366e+00	5.349122e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.351573e+00	6.477255e-01	2.279912e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.370106e+00	2.931475e-01	2.763309e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.005488e+00	9.205898e-02	6.074600e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.146018e+00	2.439014e-01	4.450839e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.363226e+00	1.994345e-01	4.241929e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.744136e+00	1.044252e-01	4.210940e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.424870e+00	1.564142e-01	2.738241e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.219388e-01	3.608623e-02	2.493773e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.968162e-01	3.074084e-02	1.718323e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.385355e-01	3.367415e-02	1.106016e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.787453e-01	3.942140e-02	6.168348e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.031102e-02	1.877509e-03	5.368285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.702787e+00	2.837607e+00	2.447850e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.249580e+01	5.567688e+00	3.577178e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.539066e+01	4.080401e+00	1.654843e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.323646e+01	1.263821e+00	6.044475e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.197869e+00	5.355157e-01	1.232155e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.037720e+00	5.052300e-01	1.080747e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.968614e+00	2.387151e-01	9.304392e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.820525e+00	3.446679e-01	5.836963e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.747839e+00	2.181276e-01	4.303574e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.113683e+00	1.555498e-01	3.067405e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.142897e-01	8.083755e-02	2.253664e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.231807e-02	5.803483e-03	1.263487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.820542e+00	7.674284e-01	3.328364e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.062228e+00	5.640398e-01	1.666762e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.022618e+00	2.579695e-01	2.370590e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.011953e+00	1.492384e-01	5.805380e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.215717e+00	1.498976e-01	3.955701e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.081804e-01	4.310072e-02	2.519075e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.536475e-01	2.006614e-02	1.343989e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.850929e-02	2.738164e-02	4.357686e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.886260e-03	1.580507e-03	1.451026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.160035e+01	3.178071e+00	1.352595e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.881225e+00	6.508756e-01	2.987284e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.493843e+00	7.393546e-02	1.730297e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.689533e+00	2.175999e-01	3.262268e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.765981e+00	1.081373e-01	3.794538e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.051583e+00	8.466721e-02	2.263551e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.076501e-01	4.127876e-02	1.380585e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.455747e-01	2.286434e-02	8.293863e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.830026e-02	4.185738e-03	8.913828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.410733e+02	2.092447e+01	1.275578e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.792095e+01	1.064560e+00	5.361287e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.371518e+00	1.837923e-01	5.082857e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.596850e+00	7.260577e-02	1.185093e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.401201e+00	1.511635e-01	3.058752e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.351838e+00	1.785764e-01	3.009797e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.792335e-01	8.535261e-02	2.168002e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.509213e-02	6.344381e-03	1.418051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.297064e+00	6.522213e-01	2.876052e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.773878e+00	1.074358e+00	5.406705e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.273290e+00	8.550183e-01	3.038539e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.327705e+00	5.075687e-01	1.547888e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.182688e+00	1.487635e-01	8.932885e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.834925e+00	1.551496e-01	2.943910e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.518073e+00	2.368664e-01	3.713656e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.013605e+00	1.662676e-01	4.374869e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.465893e+00	1.248736e-01	4.463909e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.047278e+00	1.072901e-01	3.530842e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.603989e-01	7.859546e-02	2.617130e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.431483e-01	3.403743e-02	1.656864e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.534177e-01	2.452210e-02	8.331791e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.364696e-03	3.002919e-03	4.266762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.252440e+01	3.585048e+00	1.154939e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.909943e+00	1.839977e+00	1.170112e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.678148e+00	6.983311e-01	6.754105e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.904985e+00	3.840824e-01	2.389680e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.867217e+00	1.447456e-01	1.283426e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.130489e+00	6.658157e-02	2.123741e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.767280e+00	2.076598e-01	2.429954e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.274318e+00	2.147251e-01	2.956756e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.604373e+00	1.164166e-01	3.087737e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.092689e+00	6.766802e-02	2.193351e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.274917e-01	4.123043e-02	1.597158e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.037407e-01	3.143041e-02	1.029488e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.309207e-02	5.033075e-03	8.876185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.414098e+02	1.876183e+01	1.129416e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.551646e+01	1.983521e+00	1.363842e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.669907e+01	5.107017e-01	9.525964e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.110973e+01	1.159928e-01	8.469354e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.537141e+00	3.423815e-01	5.543723e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.247622e+00	1.959852e-01	2.498376e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.553741e+00	1.935139e-01	9.396663e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.723788e+00	7.596142e-02	1.063905e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.216176e+00	1.737555e-01	3.360241e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.577778e+00	1.477670e-01	3.361749e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.910645e-01	1.237472e-01	2.605519e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.482229e-02	7.577785e-03	1.548068e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.518956e+00	4.000837e-01	5.844588e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.992446e+00	5.957442e-01	1.602996e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.910153e+00	9.124183e-02	4.992457e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.708811e+00	1.414586e-01	5.818439e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.365507e-01	4.661937e-02	3.758839e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.595004e-01	1.509208e-02	2.047160e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.036930e-01	1.962956e-02	7.240693e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.014724e-02	1.057252e-02	1.621208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.137309e+00	6.709251e-01	1.297529e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.562250e+00	1.732651e-02	2.682276e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.837660e+00	1.152673e-01	3.679047e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.796336e-01	4.198613e-02	2.416209e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.524529e-01	2.515201e-02	1.367135e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.270804e-01	1.847426e-02	6.773070e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.305834e-02	2.061361e-02	2.602161e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.114466e-03	4.726570e-03	6.761503e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.300865e+01	1.325862e+00	5.040262e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.371574e+00	1.648661e-01	5.952520e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.820460e+00	1.550558e-01	3.798818e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.417779e-01	1.119318e-01	2.065952e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.104287e-02	9.588973e-03	1.091366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.911964e-01	1.184306e-01	3.939630e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.441593e+00	7.001316e-01	2.153022e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.213885e+00	1.105429e+00	2.047229e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.923589e+00	7.299026e-01	2.544266e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.040531e+00	1.020416e-01	1.793552e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.378353e+00	1.089622e-01	4.300651e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.509153e+00	1.175316e-01	6.865313e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.864534e+00	9.596528e-02	5.842852e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.391656e+00	1.267684e-01	4.295320e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.371778e-01	7.993003e-02	3.185265e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.708336e-01	4.330551e-02	1.993219e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.229468e-01	1.760328e-02	1.253299e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.434630e-01	2.455418e-02	5.242735e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.562003e-03	5.446108e-03	1.406910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.655602e+00	7.289607e-01	1.983126e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.063725e+00	1.987289e+00	3.640855e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.015623e+00	1.462800e+00	3.532443e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.660086e+00	5.791599e-01	2.846667e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.504293e+00	1.875450e-02	4.445479e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.225923e+00	7.945468e-02	5.182634e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.142292e+00	6.911437e-02	5.080194e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.404171e+00	1.094699e-01	4.262574e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.696722e+00	6.427136e-02	3.520882e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.255258e+00	1.330793e-01	2.705560e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.734704e-01	7.113972e-02	2.214335e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.035618e-01	3.174255e-02	1.374030e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.995853e-01	3.807659e-02	7.653831e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.374661e-01	2.223601e-02	4.879603e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.082363e-03	3.747102e-03	2.826747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.545240e+00	4.379588e+00	1.656200e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.807989e+01	5.630719e+00	1.609977e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.733490e+01	2.185614e+00	8.120116e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.267761e+01	2.020203e-01	9.832356e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.558365e+00	2.741785e-01	1.275471e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.485769e+00	2.766526e-01	7.200543e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.385025e+00	1.871167e-01	7.134050e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.252085e+00	1.881114e-01	4.833031e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.419359e+00	1.342706e-01	3.292902e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.654804e-01	1.202876e-01	2.229808e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.792863e-01	8.714497e-02	1.381621e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.673706e-02	6.052872e-03	6.516828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.333623e+00	5.936064e-01	2.016618e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.331840e+00	7.913391e-01	2.810623e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.159966e+00	1.950653e-01	2.304728e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.212007e+00	1.852605e-01	5.624602e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.230555e+00	1.094569e-01	4.363464e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.802202e-01	2.844506e-02	2.715376e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.655591e-01	2.413804e-02	1.086021e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.131256e-02	5.020314e-02	1.681968e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.304331e-03	4.809203e-03	1.012456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.989966e+00	2.644349e+00	7.698862e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.654810e+00	1.111549e+00	6.074330e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.869624e+00	1.364950e-01	3.279773e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.770859e+00	1.817583e-01	3.727906e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.815303e+00	1.414374e-01	3.578845e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.651476e-01	4.623262e-02	2.313002e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.265786e-01	2.288267e-02	1.405757e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.085067e-01	3.396436e-02	6.134281e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.610797e-02	6.841321e-03	3.193815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.403371e+02	2.320323e+01	1.128621e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.135991e+01	7.243542e-01	1.084437e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.780455e+00	2.721275e-01	7.218569e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.817879e+00	1.194896e-01	4.590035e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.178615e+00	2.095242e-01	3.480315e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.123811e+00	9.674560e-02	2.921692e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.420672e-01	6.726766e-02	1.502419e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.963832e-02	8.286009e-03	6.632939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.987139e-01	4.866193e-01	2.007727e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.396877e+00	9.742953e-01	3.552011e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.159820e+00	1.035450e+00	2.769596e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.398680e+00	6.002641e-01	2.870240e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.502168e+00	2.723225e-01	1.087571e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.091144e+00	1.461497e-01	2.793680e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.596444e+00	1.604931e-01	5.276860e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.067459e+00	1.598332e-01	5.313193e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.524360e+00	1.466744e-01	4.363942e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.048253e+00	9.419524e-02	3.435944e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.464696e-01	6.974100e-02	2.251385e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.402125e-01	1.638747e-02	1.417543e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.498692e-01	2.812737e-02	4.846422e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.072378e-03	5.797723e-03	1.507552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.723609e+00	2.859736e+00	7.211525e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.019319e+01	2.395435e+00	6.600649e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.198701e+00	1.167921e+00	7.372074e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.174909e+00	4.490597e-01	4.202678e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.595951e+00	1.014958e-01	3.806141e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.471305e+00	7.577460e-02	4.320113e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.846521e+00	1.313797e-01	3.427145e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.275229e+00	1.307627e-01	3.853613e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.620638e+00	1.119511e-01	2.877087e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.703879e-01	8.470513e-02	2.078605e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.382731e-01	4.280727e-02	1.276473e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.681228e-01	2.715757e-02	6.553290e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.881441e-02	4.394907e-03	5.450720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.363292e+02	2.152298e+01	6.886248e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.224766e+01	1.943562e+00	2.387679e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.906808e+01	4.808445e-01	1.471732e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.276653e+01	1.155328e-01	1.093721e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.421495e+00	3.880744e-01	7.774650e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.490107e+00	2.378916e-02	8.910501e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.810923e+00	6.145454e-02	5.210715e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.712942e+00	2.175445e-01	3.465081e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.131751e+00	2.142240e-01	3.414774e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.322631e+00	1.682643e-01	2.811816e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.771471e-01	1.012568e-01	1.783299e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.614423e-02	7.639855e-03	8.398306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.975902e+00	4.797182e-01	2.013963e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.785100e+00	4.469003e-01	1.604642e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.414179e+00	1.908628e-01	5.240461e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.439859e+00	1.473779e-01	4.796995e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.514767e-01	6.649572e-02	3.317736e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.453584e-01	3.137862e-02	2.015046e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.718303e-01	2.328820e-02	8.606734e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.556231e-03	3.015321e-03	5.259320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.291200e+00	7.595573e-01	3.092101e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.291305e+00	2.165648e-01	2.735385e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.709179e+00	1.104085e-01	3.518189e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.081272e-01	6.695600e-02	2.511079e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.089185e-01	5.130062e-02	1.367157e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.469054e-01	2.224325e-02	9.246981e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.969240e-02	1.729880e-02	4.198989e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.879767e-03	1.352346e-03	3.699573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.226924e+01	1.729276e+00	8.625463e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.669828e+00	4.725648e-01	5.956843e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.976607e+00	1.704350e-01	5.176214e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.254523e-01	1.214997e-01	2.871488e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.804834e-02	9.842446e-03	1.985654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.501127e-01	1.596544e-01	1.018463e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.182389e+00	1.016770e+00	5.152185e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.897139e+00	1.164696e+00	2.600173e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.994859e+00	3.549834e-01	1.543820e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.648413e+00	2.256644e-01	1.649275e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.852647e+00	2.125216e-01	5.022684e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.282793e+00	2.413969e-01	4.785368e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.623054e+00	9.901301e-02	4.863237e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.198686e+00	1.009822e-01	4.010554e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.351658e-01	6.953110e-02	3.231649e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.377550e-01	5.391993e-02	2.315863e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.210833e-01	4.469475e-02	1.258623e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.337708e-01	1.970836e-02	6.510793e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.109267e-03	1.484750e-03	4.292357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.106407e+00	1.086231e+00	6.263035e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.711897e+00	2.276775e+00	1.166616e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.254251e+00	1.464220e+00	4.503316e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.394391e+00	4.404536e-01	3.289390e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.114774e+00	2.541085e-01	3.460914e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.966326e+00	2.338084e-01	4.691862e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.056622e+00	2.169885e-01	4.400441e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.232595e+00	1.492952e-01	4.290705e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.679609e+00	1.806757e-01	3.296532e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.155513e+00	8.238963e-02	3.051973e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.835182e-01	3.999579e-02	2.523223e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.731426e-01	7.194438e-02	1.460322e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.308725e-01	3.864655e-02	9.811652e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.511158e-01	1.916421e-02	6.963018e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.513173e-03	1.677212e-03	6.690513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.837272e+00	3.569183e+00	2.728411e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.409461e+01	5.907346e+00	4.316120e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.654482e+01	3.685887e+00	1.353010e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.326254e+01	9.684445e-01	8.011656e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.168723e+00	6.558426e-01	1.141769e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.789933e+00	4.462994e-01	1.047939e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.791654e+00	5.313076e-01	7.112425e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.456260e+00	2.971219e-01	5.959610e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.591206e+00	2.049391e-01	4.776319e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.031628e+00	1.169937e-01	3.355631e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.928048e-01	1.066718e-01	2.283457e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.061645e-02	6.080173e-03	1.177618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.192528e+00	8.289996e-01	3.649343e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.122562e+00	4.747381e-01	9.733318e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.821785e+00	2.176527e-01	3.244061e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.929565e+00	2.073157e-01	4.786285e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.056587e+00	7.699479e-02	4.003012e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.659776e-01	3.797616e-02	2.201259e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.265103e-01	2.890833e-02	1.171065e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.072356e-02	1.400972e-02	3.586405e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.563002e-03	1.795938e-03	2.076754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.363074e+01	3.303630e+00	1.361386e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.823194e+00	5.000389e-01	2.607639e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.273057e+00	1.448201e-01	1.197279e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.624788e+00	2.090704e-01	3.273968e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.670212e+00	1.070965e-01	3.601810e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.918062e-01	6.542409e-02	2.171430e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.811568e-01	4.221292e-02	1.309351e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.233987e-01	2.400774e-02	7.895687e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.628295e-02	3.885414e-03	8.439600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.552672e+02	2.184406e+01	9.924656e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.755274e+01	4.425054e-01	1.259668e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.178537e+00	3.155987e-01	3.491519e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.354742e+00	7.283631e-02	1.849451e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.153706e+00	1.576229e-01	3.283347e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.303500e+00	1.381061e-01	3.099353e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.405751e-01	7.609928e-02	2.244398e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.288319e-02	7.463273e-03	1.340652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.626005e+00	7.594038e-01	3.419043e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.198134e+00	1.100373e+00	5.506995e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.469382e+00	8.050322e-01	1.928331e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.339388e+00	3.309130e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.038056e+00	1.231581e-01	2.334043e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.838397e+00	2.685719e-01	2.835729e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.374735e+00	2.315018e-01	3.949909e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.881517e+00	1.637305e-01	4.220081e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.316949e+00	1.054051e-01	4.148879e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.213620e-01	6.098486e-02	3.317036e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.814305e-01	3.910811e-02	2.498508e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.316953e-01	4.124848e-02	1.304827e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.351720e-01	1.683721e-02	6.245524e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.239458e-03	1.597705e-03	4.555622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.467252e+01	3.723704e+00	1.335527e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.058008e+01	1.932826e+00	7.222746e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.719295e+00	5.871065e-01	5.737494e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.774038e+00	2.023081e-01	3.949190e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.767582e+00	8.657265e-02	1.321203e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.065318e+00	1.774570e-01	1.121903e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.698782e+00	2.215446e-01	2.495588e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.167052e+00	1.578834e-01	2.943259e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.520476e+00	1.105001e-01	3.027110e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.182762e-01	5.755860e-02	2.614181e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.902340e-01	6.663078e-02	1.448973e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.823018e-01	2.188794e-02	9.861934e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.100561e-02	4.229633e-03	8.530951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.540894e+02	2.010127e+01	9.177457e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.503252e+01	1.071864e+00	2.407213e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.604617e+01	3.067741e-01	1.334182e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.105710e+01	5.823771e-01	3.891666e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.571014e+00	4.455178e-01	3.726437e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.893547e+00	1.244061e-01	1.243448e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.364918e+00	1.196911e-01	2.258496e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.637874e+00	8.769862e-02	2.003772e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.051924e+00	1.500656e-01	4.057643e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.435719e+00	2.114781e-01	3.573560e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.104506e-01	8.865905e-02	2.666813e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.207310e-02	8.267414e-03	1.526444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.737135e+00	3.696171e-01	1.145576e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.915544e+00	5.400414e-01	1.141734e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.606544e+00	1.541131e-01	4.786092e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.619088e+00	1.375007e-01	4.976390e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.212745e-01	5.138938e-02	3.344629e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.670096e-01	2.038059e-02	1.716863e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.603514e-01	1.966272e-02	7.118057e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.379712e-03	1.036846e-02	1.330714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.466157e+00	5.985641e-01	1.906889e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.271702e+00	6.106656e-02	2.002794e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.569299e+00	1.280685e-01	3.395189e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.013326e-01	6.640090e-02	2.019710e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.861976e-01	2.903315e-02	1.268308e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.990545e-01	2.167417e-02	6.569426e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.026487e-02	2.324927e-02	1.944363e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.186505e-03	4.377479e-03	8.197082e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.337273e+01	1.202620e+00	6.002379e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.183468e+00	2.689715e-01	4.861373e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.608802e+00	1.714916e-01	3.682295e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.110186e-01	7.899133e-02	1.954605e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.879311e-02	1.084313e-02	1.045314e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.532569e-01	1.446314e-01	1.032621e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.890540e+00	8.252699e-01	2.326253e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.545087e+00	9.697164e-01	3.745653e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.102112e+00	6.076610e-01	3.892479e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.687101e+00	1.297464e-01	2.845939e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.137559e+00	2.750170e-01	4.198331e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.390336e+00	2.048841e-01	5.878362e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.716668e+00	8.611411e-02	5.095750e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.299545e+00	1.063970e-01	3.845400e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.737247e-01	4.605795e-02	2.851134e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.174826e-01	1.845355e-02	2.111045e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.903448e-01	1.642286e-02	1.122579e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.325280e-01	2.748757e-02	4.707354e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.779832e-03	5.503158e-03	1.167277e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.019084e+00	7.614912e-01	2.356073e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.148652e+00	1.963027e+00	4.813256e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.576414e+00	1.254663e+00	3.345937e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.654268e+00	4.342380e-01	1.912580e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.109691e+00	1.830333e-02	5.755879e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.027824e+00	1.710353e-01	3.938650e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.073358e+00	2.416639e-01	4.104222e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.073168e+00	1.053168e-01	4.787844e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.605176e+00	1.920505e-01	3.045715e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.103738e+00	4.506343e-02	2.684064e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.893369e-01	4.380158e-02	1.781290e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.180499e-01	4.653539e-02	1.146242e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.633278e-01	1.321255e-02	9.456005e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.374634e-01	3.351373e-02	3.283334e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.605232e-03	3.844861e-03	1.731833e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.107736e+01	4.545903e+00	2.024748e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.071225e+01	5.642459e+00	1.500050e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.757896e+01	1.912873e+00	1.319176e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.274951e+01	1.407873e-01	8.858859e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.012789e+00	1.591702e-01	1.058776e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.179814e+00	4.335481e-01	7.048564e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.262894e+00	2.360426e-01	6.609321e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.062698e+00	2.291464e-01	4.317023e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.308589e+00	1.418939e-01	3.061961e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.791156e-01	7.585754e-02	2.627961e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.772888e-01	9.329275e-02	1.412899e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.446998e-02	6.401048e-03	5.604876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.606119e+00	6.061085e-01	3.032341e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.538093e+00	7.430661e-01	1.999205e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.943323e+00	2.570154e-01	2.919795e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.974233e+00	1.693690e-01	5.311944e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.172953e+00	1.120516e-01	3.938876e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.953537e-01	3.868339e-02	2.223770e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.268170e-01	9.193230e-03	9.383526e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.681341e-02	4.573791e-02	1.639990e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.548939e-03	4.466638e-03	1.091502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.059990e+01	2.702144e+00	1.385529e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.798956e+00	1.044095e+00	2.292751e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.676538e+00	4.416074e-02	4.646282e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.541657e+00	2.568039e-01	3.735723e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.583804e+00	1.309512e-01	3.387596e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.069793e-01	8.478852e-02	2.005371e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.431827e-01	2.146832e-02	1.165743e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.933407e-01	1.882837e-02	5.866058e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.343777e-02	6.627479e-03	3.093178e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.576776e+02	2.328752e+01	1.413010e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.961437e+01	6.965604e-01	1.031528e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.452504e+00	1.411137e-01	1.062877e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.453046e+00	1.837799e-01	2.257114e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.066488e+00	1.402244e-01	3.752606e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.086423e+00	1.497226e-01	2.544730e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.321972e-01	9.050126e-02	1.529951e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.549654e-02	1.021595e-02	5.904204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.248357e+00	5.549260e-01	2.883231e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.807015e+00	1.009614e+00	4.257844e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.493593e+00	9.283215e-01	2.678889e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.597565e+00	5.691573e-01	7.130077e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.313135e+00	1.052800e-01	1.864604e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.831591e+00	1.774963e-01	3.183572e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.466663e+00	2.202895e-01	5.014693e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.943847e+00	1.961153e-01	4.473570e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.388733e+00	9.375509e-02	4.390741e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.001495e+00	8.939650e-02	3.056834e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.123121e-01	3.739428e-02	2.032453e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.133112e-01	1.796578e-02	1.204697e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.373955e-01	2.761050e-02	4.273479e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.032288e-03	5.334580e-03	1.340924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.053211e+01	2.699363e+00	1.010832e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.098767e+01	2.091119e+00	1.044302e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.545917e+00	1.329326e+00	1.944966e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.990072e+00	4.261457e-01	3.593919e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.340416e+00	2.255509e-02	4.874135e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.450449e+00	9.758221e-02	3.158504e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.642116e+00	1.104686e-01	4.529555e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.141978e+00	2.235610e-01	3.232875e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.466074e+00	1.241629e-01	2.638037e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.283006e-01	4.748620e-02	2.013848e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.377670e-01	3.348519e-02	1.151429e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.372842e-01	2.217683e-02	6.439263e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.836207e-02	5.015941e-03	4.440474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.488676e+02	2.078244e+01	8.923277e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.087754e+01	2.618606e+00	2.688035e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.760397e+01	3.626676e-01	1.589599e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.268890e+01	1.962552e-01	1.261298e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.917650e+00	3.112865e-02	1.700176e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.302931e+00	5.165995e-02	7.514664e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.637010e+00	1.806768e-01	2.660313e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.709338e+00	2.185644e-01	2.435285e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.916330e+00	2.091413e-01	3.293330e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.236663e+00	1.514869e-01	2.688367e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.548655e-01	6.897834e-02	2.063023e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.418212e-02	8.017811e-03	7.875710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.251719e+00	4.957224e-01	2.193217e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.836941e+00	3.312874e-01	1.312342e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.072086e+00	2.006967e-01	6.355352e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.263979e+00	1.683486e-01	4.715150e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.255406e-01	8.492497e-02	3.122131e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.857262e-01	4.981761e-02	1.644024e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.280290e-01	1.930577e-02	8.593431e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.383060e-03	2.925281e-03	3.752100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.722890e+00	7.139904e-01	3.118329e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.042090e+00	1.576569e-01	2.742189e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.513867e+00	1.576333e-01	3.438845e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.838049e-01	6.433038e-02	2.486293e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.456889e-01	6.416932e-02	1.175757e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.264179e-01	1.995346e-02	7.472910e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.940136e-02	1.539290e-02	3.768243e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.551500e-03	1.547887e-03	2.731014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.304228e+01	1.564843e+00	7.991911e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.174595e+00	3.660370e-01	6.616190e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.877972e+00	2.258395e-01	4.032584e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.882337e-01	1.245183e-01	2.350826e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.128425e-02	6.666789e-03	1.843062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.602574e-01	2.148647e-01	1.737504e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.711409e+00	1.133549e+00	7.109648e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.166961e+00	9.058009e-01	3.153598e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.231388e+00	2.225443e-01	9.062737e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.525492e+00	3.800562e-01	3.065536e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.671662e+00	3.101183e-01	5.247295e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.943691e+00	2.228791e-01	4.870971e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.417185e+00	1.881523e-01	5.021132e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.046439e+00	1.148515e-01	3.610665e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.255410e-01	7.050136e-02	2.608448e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.664448e-01	7.175874e-02	1.842605e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.705185e-01	4.233701e-02	1.116451e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.173404e-01	2.755728e-02	5.579411e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.339216e-03	2.574055e-03	3.200213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.218271e+00	1.525061e+00	9.190295e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.999079e+00	2.068280e+00	1.759905e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.844221e+00	1.039674e+00	4.199943e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.280389e+00	1.919316e-01	2.561237e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.832388e+00	4.402068e-01	3.668344e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.708236e+00	3.860083e-01	3.345345e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.738889e+00	2.213942e-01	4.657703e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.011387e+00	2.498774e-01	4.560643e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.415009e+00	1.029971e-01	3.545812e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.026686e+00	7.587760e-02	2.412014e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.103382e-01	9.639543e-02	1.982127e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.807350e-01	8.413343e-02	1.229699e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.759966e-01	4.738078e-02	1.010937e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.538018e-01	4.035064e-02	5.337248e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.116087e-03	3.171315e-03	3.913377e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.479230e+00	4.674340e+00	4.513655e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.824297e+01	6.766353e+00	3.953109e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.827795e+01	2.924538e+00	1.192725e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.285724e+01	4.944262e-01	1.269473e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.497120e+00	1.066664e+00	9.663637e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.208733e+00	5.410257e-01	9.788545e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.208389e+00	2.373908e-01	8.968812e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.197240e+00	1.866728e-01	5.594732e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.477784e+00	2.076275e-01	3.259190e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.815166e-01	1.516800e-01	2.666142e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.867031e-01	9.857517e-02	2.040428e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.884772e-02	6.345743e-03	9.593542e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.462316e+00	8.825946e-01	4.632581e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.341819e+00	4.789470e-01	9.947256e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.746780e+00	2.786723e-01	3.795237e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.683751e+00	1.958796e-01	5.523560e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.560961e-01	1.280074e-01	3.380384e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.826455e-01	5.919848e-02	1.965456e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.800645e-01	2.188199e-02	1.085061e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.130126e-02	1.645386e-02	3.292215e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.904296e-03	1.204107e-03	1.349619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.544762e+01	3.417538e+00	2.112049e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.760375e+00	3.840603e-01	1.743991e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.264595e+00	1.720011e-01	8.155099e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.498166e+00	2.600013e-01	3.580590e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.555764e+00	1.698672e-01	3.117374e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.715372e-01	7.171972e-02	2.335604e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.173054e-01	4.574588e-02	1.194765e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.009926e-01	2.367075e-02	7.201141e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.302280e-02	3.908658e-03	7.715514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.681097e+02	2.005871e+01	1.356003e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.735270e+01	2.581873e-01	6.586434e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.998112e+00	3.321867e-01	9.251150e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.211005e+00	8.380223e-02	1.184872e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.086582e+00	2.026833e-01	2.617247e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.105327e+00	1.274384e-01	3.023860e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.614901e-01	1.062847e-01	1.748338e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.852762e-02	4.920435e-03	1.306169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.865347e+00	8.069108e-01	5.296925e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.556455e+00	1.175862e+00	8.518898e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.707001e+00	7.334951e-01	2.040910e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.493216e+00	2.323500e-01	7.758645e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.207295e+00	2.746807e-01	1.125830e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.748575e+00	3.791114e-01	3.373534e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.192494e+00	2.180026e-01	4.699350e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.621547e+00	1.644197e-01	4.849859e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.210960e+00	1.724491e-01	3.616071e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.067896e-01	8.310208e-02	3.622741e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.139745e-01	6.357127e-02	1.959482e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.810761e-01	4.295746e-02	1.270334e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.200218e-01	2.919324e-02	5.681593e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.438098e-03	2.206751e-03	3.302420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.734872e+01	3.764399e+00	3.005201e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.071377e+01	1.570874e+00	9.367935e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.728448e+00	4.125410e-01	3.858313e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.883489e+00	2.927350e-01	1.554545e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.852434e+00	3.113507e-01	9.899162e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.946370e+00	2.583702e-01	1.790670e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.579238e+00	2.516631e-01	2.647181e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.997749e+00	1.616851e-01	3.776105e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.369817e+00	1.293780e-01	2.504931e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.129066e-01	6.787280e-02	2.712493e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.186660e-01	8.365573e-02	1.297755e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.552517e-01	3.633301e-02	7.628968e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.843967e-02	5.160776e-03	7.410557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.667644e+02	1.689270e+01	1.315430e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.545071e+01	8.227079e-01	7.366370e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.687267e+01	6.926052e-01	5.105451e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.099351e+01	1.009864e+00	2.203991e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.730563e+00	1.149011e-01	3.189416e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.851278e+00	4.116772e-01	2.615591e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.212197e+00	9.230816e-02	8.396500e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.335104e+00	9.498263e-02	1.778818e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.920473e+00	1.729676e-01	3.670949e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.347250e+00	1.590486e-01	2.664338e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.116755e-01	1.278436e-01	2.351425e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.852700e-02	9.196149e-03	1.295142e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.988822e+00	4.224694e-01	1.371521e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.042653e+00	4.202105e-01	3.433574e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.430188e+00	3.510178e-01	5.143004e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.303941e+00	1.757078e-01	5.537549e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.491665e-01	7.100685e-02	3.315643e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.627307e-01	2.976642e-02	1.708739e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.396991e-01	3.790913e-02	5.869907e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.162726e-03	6.938554e-03	1.151326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.913245e+00	5.693950e-01	2.631209e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.045550e+00	1.135390e-01	2.265486e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.379465e+00	1.674506e-01	3.083753e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.548385e-01	8.750004e-02	1.806864e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.867203e-01	3.136755e-02	1.210544e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.819067e-01	1.995633e-02	6.056050e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.763318e-02	2.125482e-02	1.811402e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.010313e-03	3.622770e-03	7.136838e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.415446e+01	1.146263e+00	6.048947e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.698979e+00	2.523465e-01	5.551000e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.485539e+00	1.893107e-01	3.243083e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.473147e-01	9.014668e-02	1.946333e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.463266e-02	8.997325e-03	9.242482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.004637e-01	1.600610e-01	1.141589e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.230447e+00	9.703203e-01	4.880392e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.982598e+00	1.048234e+00	5.850674e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.256815e+00	5.356998e-01	1.041194e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.739596e+00	2.157574e-01	3.466921e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.972551e+00	2.716111e-01	5.006367e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.185789e+00	3.571618e-01	5.493287e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.552645e+00	1.986050e-01	5.165671e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.092272e+00	1.683987e-01	3.611220e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.840833e-01	6.436308e-02	3.226996e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.436525e-01	3.787353e-02	1.943954e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.695262e-01	4.691985e-02	9.997881e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.133518e-01	3.289727e-02	4.168174e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.237322e-03	4.476264e-03	1.752679e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.265554e+00	1.118735e+00	6.740746e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.691752e+00	2.192604e+00	1.209824e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.810538e+00	9.678716e-01	3.765311e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.392362e+00	1.095541e-01	3.404966e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.064323e+00	1.836395e-01	3.145202e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.690292e+00	2.962435e-01	4.552661e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.746757e+00	3.272477e-01	4.126254e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.926829e+00	2.742641e-01	3.665012e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.354251e+00	1.251383e-01	3.132761e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.377919e-01	8.786168e-02	2.320180e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.130345e-01	5.668556e-02	2.002418e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.471206e-01	8.306997e-02	1.069721e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.495409e-01	2.347114e-02	7.448299e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.055469e-01	1.200506e-02	4.645593e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.549151e-03	4.602464e-03	2.093556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.650273e+01	6.089170e+00	3.577377e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.528718e+01	5.008808e+00	3.685319e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.846997e+01	1.801524e+00	1.252884e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.132978e+01	4.101231e-01	6.917142e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.354299e+00	6.011478e-01	7.846517e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.413017e+00	4.827610e-01	7.513746e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.857092e+00	3.206600e-01	5.717647e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.800059e+00	2.596967e-01	3.918104e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.130613e+00	1.318507e-01	3.701276e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.262344e-01	1.218834e-01	1.891930e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.910117e-01	5.651311e-02	1.659050e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.448822e-02	6.202892e-03	5.081242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.940272e+00	7.070779e-01	3.879220e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.633686e+00	6.585436e-01	3.370578e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.974237e+00	4.018667e-01	3.703521e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.821337e+00	2.708420e-01	5.447810e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.469690e-01	1.269817e-01	4.212609e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.677858e-01	4.736872e-02	2.128082e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.011681e-01	3.352484e-02	8.318260e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.138554e-02	3.498406e-02	1.774162e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.146688e-03	3.377879e-03	3.652088e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.281812e+01	2.981656e+00	1.762743e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.654291e+00	7.229107e-01	5.293403e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.680648e+00	3.312292e-01	2.187619e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.413475e+00	2.348925e-01	4.515573e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.428368e+00	1.804784e-01	3.114414e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.439673e-01	8.065270e-02	1.748508e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.748779e-01	3.298021e-02	1.014240e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.733422e-01	1.472240e-02	5.000408e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.170781e-02	5.802914e-03	3.171715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.701847e+02	2.249241e+01	1.619193e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.020470e+01	5.745056e-01	1.447300e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.203602e+00	2.377151e-01	3.766122e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.262298e+00	3.008256e-01	2.543531e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.865959e+00	2.526378e-01	3.015434e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.477929e-01	1.146056e-01	2.647229e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.551365e-01	6.264253e-02	1.528539e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.384999e-02	5.814494e-03	7.691269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.379231e+00	5.968176e-01	4.361718e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.997039e+00	1.090273e+00	7.282054e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.720612e+00	8.966725e-01	6.136024e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.804085e+00	5.482669e-01	8.855648e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.409899e+00	2.340021e-01	1.771852e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.950352e+00	3.609228e-01	3.554435e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.493998e+00	4.541530e-01	4.374692e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.773212e+00	2.681086e-01	5.003895e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.256237e+00	1.621595e-01	3.954842e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.820331e-01	8.470934e-02	3.724315e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.023624e-01	4.645011e-02	2.484581e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.898045e-01	5.737121e-02	1.076978e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.116158e-01	2.602181e-02	4.369687e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.557497e-03	4.593399e-03	1.867959e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.256000e+01	3.025299e+00	2.365966e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.232593e+01	2.308032e+00	1.599211e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.607321e+00	9.803857e-01	7.279432e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.926697e+00	2.820127e-01	3.067464e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.209463e+00	1.474119e-01	3.465973e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.304514e+00	3.577522e-01	2.463571e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.685329e+00	3.678558e-01	3.116252e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.915253e+00	2.180684e-01	3.092856e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.362470e+00	1.657954e-01	2.985687e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.972678e-01	7.096466e-02	2.144387e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.583589e-01	6.532233e-02	1.064922e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.123641e-01	2.033162e-02	7.437685e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.491645e-02	4.133007e-03	4.501997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.618854e+02	1.863496e+01	1.344556e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.206223e+01	1.796755e+00	4.015472e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.895575e+01	5.866152e-01	1.477958e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.190951e+01	5.352199e-01	5.869712e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.609834e+00	2.275839e-01	5.196732e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.136815e+00	3.632294e-01	2.028631e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.473289e+00	3.673585e-01	1.524850e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.350764e+00	2.090330e-01	2.748260e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.825499e+00	2.643221e-01	3.014275e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.069216e+00	1.305521e-01	3.184061e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.693878e-01	1.013197e-01	1.737680e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.081156e-02	6.300638e-03	8.647436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.502896e+00	5.503763e-01	2.600882e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.561595e+00	2.402826e-01	1.813036e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.960161e+00	2.851837e-01	5.598826e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.148689e+00	1.455855e-01	4.499294e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.898258e-01	9.627428e-02	3.011012e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.472570e-01	4.048503e-02	1.566239e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.217098e-01	1.813555e-02	7.133438e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.688105e-03	2.139332e-03	3.525467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.041261e+00	7.168110e-01	3.786598e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.758507e+00	2.572795e-01	3.221669e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.374453e+00	1.527978e-01	3.422290e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.659801e-01	1.044599e-01	1.927637e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.068373e-01	5.051428e-02	1.276849e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.003466e-01	2.786945e-02	6.883391e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.102046e-02	1.149012e-02	3.854125e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.970850e-03	1.210535e-03	2.943437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.356331e+01	1.598229e+00	8.684470e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.007026e+00	4.264007e-01	6.727834e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.595622e+00	2.486963e-01	4.352475e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.472292e-01	9.330068e-02	2.681816e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.109269e-02	7.940887e-03	1.555948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.309168e-01	2.466527e-01	1.670034e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.162235e+00	1.376088e+00	8.543572e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.498147e+00	9.538582e-01	2.669199e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.094614e+00	1.706968e-01	1.353705e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.273152e+00	3.349437e-01	4.736746e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.478876e+00	3.232182e-01	5.232243e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.790899e+00	2.005970e-01	6.306550e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.373548e+00	1.864466e-01	4.215366e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.027005e+00	1.855327e-01	3.404350e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.686022e-01	8.525222e-02	2.837313e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.257978e-01	4.073517e-02	1.882951e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.208056e-01	2.583676e-02	1.183880e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.095772e-01	2.499155e-02	5.473037e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.621873e-03	1.584092e-03	3.335063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.647407e+00	1.629347e+00	1.227334e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.667869e+00	2.490239e+00	1.201959e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.224695e+00	1.116439e+00	4.536024e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.476950e+00	2.478867e-01	4.936799e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.627139e+00	2.749290e-01	6.616373e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.552083e+00	3.602049e-01	4.447098e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.583759e+00	3.411289e-01	3.850793e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.831684e+00	1.685187e-01	4.437253e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.329377e+00	1.835565e-01	3.583180e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.559270e-01	1.337143e-01	2.547268e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.711935e-01	8.700747e-02	1.762892e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.320232e-01	4.296783e-02	1.374976e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.702307e-01	5.358485e-02	8.200236e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.208004e-01	2.200193e-02	5.486826e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.673787e-03	1.687911e-03	4.644732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.020819e+01	5.736541e+00	4.052516e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.999952e+01	7.345643e+00	4.878161e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.840320e+01	2.332357e+00	1.642851e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.285390e+01	8.115513e-01	1.008031e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.284391e+00	7.662484e-01	1.332247e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.030504e+00	4.141974e-01	1.122179e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.234012e+00	5.781832e-01	6.739693e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.028553e+00	3.130641e-01	5.024520e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.270502e+00	2.064371e-01	4.000147e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.687617e-01	9.173158e-02	3.086254e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.838100e-01	9.840012e-02	1.790277e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.702926e-02	5.101568e-03	9.215460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.770301e+00	9.856640e-01	5.806937e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.292991e+00	3.646240e-01	5.456140e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.605355e+00	2.812480e-01	4.734729e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.611466e+00	2.415569e-01	5.025254e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.697587e-01	1.123593e-01	3.464479e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.597983e-01	6.193724e-02	1.882155e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.747822e-01	2.077878e-02	9.363835e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.300631e-02	1.194387e-02	3.412894e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.597685e-03	1.051161e-03	1.092578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.704571e+01	3.637534e+00	2.664090e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.724781e+00	3.453770e-01	9.126223e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.224784e+00	1.959194e-01	1.316253e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.315372e+00	2.949451e-01	3.712691e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.391824e+00	1.790102e-01	3.180483e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.474661e-01	1.153062e-01	1.863195e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.863535e-01	4.409250e-02	1.203167e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.841078e-01	2.615565e-02	6.430597e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.118411e-02	2.866995e-03	7.754479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.803994e+02	2.057730e+01	1.650891e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.729942e+01	2.142635e-01	3.821589e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.861400e+00	3.993169e-01	1.483976e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.106698e+00	1.814385e-01	4.344837e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.827899e+00	2.241570e-01	2.962985e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.022269e+00	1.395157e-01	2.932092e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.009779e-01	7.131374e-02	2.072553e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.701977e-02	5.456479e-03	1.169433e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.119527e+00	9.327306e-01	7.267770e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.945986e+00	1.363946e+00	6.381369e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.786320e+00	7.510133e-01	1.572727e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.485900e+00	2.356298e-01	1.645657e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.138044e+00	3.599589e-01	1.964719e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.606542e+00	2.873501e-01	4.412242e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.975018e+00	2.050655e-01	5.925537e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.594424e+00	2.006418e-01	4.444407e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.153475e+00	1.856521e-01	3.659830e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.400403e-01	7.984449e-02	3.067711e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.839397e-01	6.637988e-02	1.949988e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.516200e-01	3.094471e-02	1.131886e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.094494e-01	2.170380e-02	5.818423e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.001241e-03	1.712821e-03	3.365200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.967322e+01	4.421358e+00	2.911727e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.080486e+01	1.374879e+00	9.214847e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.677840e+00	5.084302e-01	2.441033e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.859133e+00	2.430550e-01	2.299603e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.719434e+00	1.895781e-01	1.476057e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.815429e+00	1.511764e-01	2.931002e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.475917e+00	2.874069e-01	3.140024e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.843620e+00	1.943834e-01	3.168362e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.303360e+00	1.773812e-01	2.735471e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.799121e-01	8.276884e-02	2.008807e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.594534e-01	6.278600e-02	1.373028e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.363990e-01	3.988839e-02	7.488708e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.605907e-02	3.071678e-03	8.588726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.781318e+02	1.841533e+01	1.517896e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.482725e+01	9.463970e-01	8.458929e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.609411e+01	1.140416e+00	3.645683e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.069518e+01	5.735861e-01	4.209603e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.340282e+00	3.828438e-01	2.551649e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.374648e+00	1.253024e-01	1.602022e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.112410e+00	2.575348e-01	9.043200e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.284505e+00	2.181807e-01	9.526765e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.791699e+00	2.527965e-01	3.049794e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.158811e+00	1.601735e-01	3.387988e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.346802e-01	9.869589e-02	2.407055e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.632354e-02	6.881021e-03	1.313746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.187449e+00	4.383458e-01	2.152436e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.013655e+00	5.406420e-01	9.324315e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.139309e+00	2.309242e-01	6.672104e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.217626e+00	1.361949e-01	5.420994e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.972686e-01	9.407568e-02	2.961097e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.349903e-01	3.249766e-02	1.708266e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.314673e-01	2.091128e-02	5.955558e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.759026e-03	6.766256e-03	1.270252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.158899e+00	6.562415e-01	2.650204e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.875188e+00	1.161111e-01	3.487196e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.281495e+00	1.518635e-01	3.267528e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.744354e-01	9.531067e-02	1.835781e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.545589e-01	3.716190e-02	1.155720e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.660008e-01	2.061205e-02	5.389667e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.494723e-02	2.326597e-02	2.110863e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.682928e-03	2.817287e-03	6.261113e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.452083e+01	1.214245e+00	6.071092e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.540655e+00	2.681949e-01	5.064220e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.346725e+00	1.615950e-01	3.916619e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.996890e-01	9.762418e-02	1.858997e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.332793e-02	8.365978e-03	9.359705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.726725e-01	2.109613e-01	1.133087e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.523577e+00	1.084205e+00	6.467750e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.419689e+00	1.224810e+00	3.966244e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.353524e+00	5.241540e-01	1.113198e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.604305e+00	2.249336e-01	3.550754e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.751004e+00	2.852333e-01	6.720606e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.906710e+00	2.089100e-01	6.567341e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.411409e+00	2.032959e-01	5.073647e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.948628e-01	1.559886e-01	3.792773e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.673219e-01	7.437480e-02	2.953315e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.074860e-01	4.474672e-02	1.959514e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.264469e-01	2.371134e-02	1.177605e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.082195e-01	2.952629e-02	4.498522e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.611882e-03	3.152543e-03	2.017038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.070512e+00	1.064009e+00	7.360057e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.610570e+00	2.645510e+00	1.104192e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.634982e+00	1.424283e+00	4.376763e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.725246e+00	1.164275e-01	4.437485e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.790408e+00	2.368622e-01	5.285690e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.417549e+00	2.013167e-01	6.791248e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.569127e+00	1.961827e-01	4.669859e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.808187e+00	2.159008e-01	3.931702e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.275013e+00	1.317164e-01	3.208147e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.036590e-01	1.375663e-01	2.262804e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.056674e-01	8.137349e-02	1.546960e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.515355e-01	3.820433e-02	1.592279e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.379825e-01	3.351223e-02	7.508633e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.115401e-01	2.692177e-02	3.443320e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.472035e-03	2.345683e-03	2.260507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.628130e+01	6.085821e+00	4.515471e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.573475e+01	6.055643e+00	2.537524e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.911588e+01	1.780925e+00	6.227370e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.173610e+01	1.279017e-01	1.289117e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.291316e+00	2.591934e-01	1.256374e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.418870e+00	3.456228e-01	7.685273e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.687476e+00	3.157041e-01	5.473586e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.723194e+00	2.509204e-01	4.180352e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.083030e+00	1.593103e-01	3.655856e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.565749e-01	9.764862e-02	1.977852e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.524538e-01	8.044170e-02	1.457158e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.260083e-02	4.296704e-03	5.330002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.175081e+00	8.116809e-01	5.258638e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.793220e+00	7.493236e-01	2.433750e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.793460e+00	3.928228e-01	4.488715e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.628949e+00	2.444450e-01	6.656936e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.202445e-01	1.283009e-01	4.183525e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.328449e-01	5.282804e-02	2.192618e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.831137e-01	2.207339e-02	8.492727e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.011184e-02	3.507118e-02	1.878280e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.857484e-03	2.859058e-03	5.145321e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.445857e+01	3.464210e+00	2.323883e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.742381e+00	7.852339e-01	2.705865e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.333412e+00	2.494211e-01	3.278760e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.424291e+00	3.531616e-01	4.669599e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.305510e+00	1.681808e-01	3.610322e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.746879e-01	9.379508e-02	1.936671e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.406593e-01	3.871452e-02	1.073836e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.441498e-01	1.875000e-02	4.711433e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.167461e-02	4.927326e-03	3.670965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.811664e+02	2.534813e+01	1.745318e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.944540e+01	8.232135e-01	1.678854e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.719069e+00	3.399462e-01	5.046848e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.123878e+00	3.078819e-01	2.219399e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.818728e+00	1.921240e-01	3.652037e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.546014e-01	1.227972e-01	3.064667e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.302199e-01	9.544079e-02	1.520541e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.361562e-02	5.833801e-03	6.112984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.569669e+00	7.062488e-01	5.946778e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.534731e+00	1.331996e+00	7.433145e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.091430e+00	1.131279e+00	4.000832e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.738883e+00	3.725251e-01	1.446962e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.286729e+00	1.985846e-01	2.900419e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.970757e+00	5.251464e-01	4.222210e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.129596e+00	2.406708e-01	6.181287e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.609449e+00	2.012748e-01	5.596443e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.141945e+00	1.508801e-01	4.284788e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.064225e-01	1.310457e-01	3.087392e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.592047e-01	5.052468e-02	2.279143e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.460042e-01	2.560596e-02	1.240917e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.152913e-01	3.179686e-02	4.695528e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.660982e-03	3.239823e-03	2.354677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.351236e+01	3.439254e+00	2.441335e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.368702e+01	2.932765e+00	1.322269e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.646713e+00	7.772225e-01	7.571181e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.092086e+00	3.775662e-01	3.779564e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.149196e+00	2.169712e-01	2.685220e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.157954e+00	3.082081e-01	3.278797e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.481418e+00	2.580860e-01	3.670345e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.864879e+00	2.104665e-01	3.974944e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.269952e+00	1.392374e-01	2.927071e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.371117e-01	8.144487e-02	1.849864e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.917895e-01	4.400431e-02	1.422023e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.045214e-01	3.212846e-02	6.441598e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.470446e-02	3.598010e-03	4.435716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.719104e+02	2.111590e+01	1.629961e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.266542e+01	3.040513e+00	2.067376e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.843710e+01	1.563510e+00	1.126798e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.121526e+01	2.313947e-01	1.289806e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.241471e+00	4.881333e-01	4.178364e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.640858e+00	2.958306e-01	4.022955e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.393669e+00	3.813126e-01	2.270553e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.376803e+00	1.776082e-01	2.645796e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.638651e+00	2.263824e-01	3.235325e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.027559e+00	1.396136e-01	3.223348e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.079194e-01	7.999476e-02	1.825714e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.054788e-02	6.010633e-03	7.601384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.446213e+00	4.595917e-01	1.881849e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.487885e+00	1.712234e-01	1.381490e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.017238e+00	2.087144e-01	4.442244e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.239244e+00	1.370846e-01	4.117325e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.531393e-01	5.904534e-02	2.440056e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.604846e-01	3.212032e-02	1.482055e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.334527e-01	2.318332e-02	6.356370e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.502965e-03	2.498388e-03	4.429158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.867428e+00	6.204485e-01	2.578445e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.716185e+00	1.286226e-01	3.159905e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.528691e+00	1.480173e-01	2.646931e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.421344e-01	6.850799e-02	1.667543e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.382319e-01	3.092321e-02	1.189215e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.147364e-01	1.758086e-02	7.709895e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.962443e-02	1.788420e-02	3.436252e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.692184e-03	1.033951e-03	2.840857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.331980e+01	1.326442e+00	6.841143e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.932679e+00	3.266026e-01	5.785182e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.787783e+00	1.826112e-01	3.502694e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.684226e-01	9.976809e-02	1.972412e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.417942e-02	5.909049e-03	1.438453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.394214e-01	2.097180e-01	1.713335e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.084164e+00	1.145503e+00	5.244409e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.377411e+00	8.395992e-01	1.496193e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.064370e+00	1.331721e-01	8.996784e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.199960e+00	1.347821e-01	3.543808e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.468106e+00	2.169280e-01	5.021341e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.926050e+00	2.204746e-01	4.017222e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.415957e+00	1.307658e-01	3.766437e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.040957e+00	8.732966e-02	3.493557e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.185773e-01	7.185423e-02	2.558474e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.620640e-01	5.121574e-02	1.666680e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.533394e-01	3.569072e-02	9.712608e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.696819e-02	1.335388e-02	6.099374e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.492289e-03	1.423790e-03	3.420027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.656391e+00	1.408748e+00	1.111805e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.260040e+00	2.002825e+00	5.564989e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.514538e+00	8.097360e-01	3.736249e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.276108e+00	2.641559e-01	1.840248e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.705612e+00	1.812269e-01	4.541808e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.511462e+00	1.658001e-01	3.937375e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.652195e+00	2.262730e-01	3.275051e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.932962e+00	1.279441e-01	3.464243e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.486554e+00	1.071823e-01	2.759757e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.103993e+00	1.132882e-01	1.990330e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.099893e-01	4.505563e-02	1.882157e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.762942e-01	5.130133e-02	1.185307e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.758310e-01	2.097679e-02	9.638993e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.438928e-01	1.797408e-02	4.528134e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.160353e-03	1.279521e-03	4.673236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.009265e+01	5.090667e+00	4.315518e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.997639e+01	6.577146e+00	3.185923e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.772921e+01	1.749299e+00	1.150790e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.256487e+01	8.169389e-01	9.698386e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.278226e+00	4.528488e-01	1.053328e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.053007e+00	5.682735e-01	9.229492e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.186807e+00	3.368554e-01	4.843778e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.073639e+00	1.474956e-01	5.116076e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.394508e+00	1.058516e-01	3.830183e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.813374e-01	1.587709e-01	2.144346e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.423807e-01	6.489638e-02	1.639322e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.729480e-02	3.708717e-03	8.478925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.612117e+00	8.161109e-01	4.461254e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.234366e+00	2.986984e-01	3.675305e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.702188e+00	2.361848e-01	3.572938e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.689925e+00	1.943957e-01	4.129975e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.230537e-01	9.810848e-02	2.938266e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.732415e-01	4.356870e-02	1.842005e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.893505e-01	2.181342e-02	9.228855e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.475610e-02	1.412777e-02	2.900644e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.608197e-03	1.082569e-03	1.251043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.546044e+01	2.943570e+00	1.602276e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.551817e+00	2.885920e-01	1.584458e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.472208e+00	1.551016e-01	1.153944e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.338758e+00	2.152237e-01	3.454737e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.567638e+00	1.497066e-01	2.574911e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.181494e-01	5.806606e-02	1.760488e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.116198e-01	2.854834e-02	1.108558e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.060498e-01	1.646748e-02	7.813619e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.350129e-02	3.084592e-03	6.348634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.671009e+02	1.748692e+01	1.034645e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.669462e+01	4.043363e-01	8.162629e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.261448e+00	9.153232e-02	2.328741e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.439419e+00	1.232205e-01	6.542096e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.919611e+00	1.412961e-01	2.757067e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.166061e+00	1.278679e-01	2.369062e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.981885e-01	6.025395e-02	1.839116e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.868916e-02	4.372716e-03	1.071635e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.103817e+00	8.326822e-01	4.952488e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.550972e+00	1.018893e+00	5.089009e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.554472e+00	5.159279e-01	2.082479e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.478171e+00	3.016284e-01	6.512745e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.163813e+00	2.284246e-01	1.482856e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.563452e+00	1.694724e-01	3.756025e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.168042e+00	1.966659e-01	3.866218e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.687509e+00	1.858332e-01	3.715013e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.181539e+00	1.004115e-01	3.454422e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.892326e-01	5.614470e-02	2.961262e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.465226e-01	8.107048e-02	1.853057e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.742238e-01	3.551879e-02	1.027265e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.011199e-01	1.216600e-02	6.161759e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.560584e-03	1.186724e-03	3.466356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.859642e+01	3.660692e+00	1.849020e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.696744e+00	1.085127e+00	8.784437e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.325590e+00	5.595794e-01	6.353885e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.584475e+00	1.012659e-01	3.480016e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.844042e+00	1.473166e-01	1.108269e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.015988e+00	1.052590e-01	1.470026e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.533608e+00	1.791936e-01	2.865463e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.000413e+00	2.301458e-01	2.642435e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.391559e+00	8.497101e-02	2.579935e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.018442e-01	7.956966e-02	1.691618e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.908362e-01	3.106424e-02	1.391701e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.545491e-01	2.102947e-02	7.992496e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.677875e-02	2.295335e-03	6.470589e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.659675e+02	1.585624e+01	9.699734e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.370677e+01	6.432528e-01	1.091892e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.545350e+01	7.814016e-01	1.153641e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.027082e+01	3.668478e-01	9.922319e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.077864e+00	5.297832e-01	2.189704e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.039406e+00	1.350905e-01	8.423313e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.394194e+00	2.271002e-02	2.064054e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.455396e+00	1.374566e-01	9.635978e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.834982e+00	1.368518e-01	3.157618e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.296459e+00	1.246471e-01	2.932256e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.359483e-01	1.173514e-01	1.888381e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.706115e-02	4.334236e-03	1.303278e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.123315e+00	3.729846e-01	9.561707e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.909111e+00	3.409372e-01	5.190286e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.286556e+00	1.149250e-01	4.919974e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.257550e+00	9.062174e-02	4.295460e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.075552e-01	8.831079e-02	2.500199e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.778809e-01	8.359812e-03	1.592243e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.767273e-01	2.654724e-02	4.636613e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.961587e-03	7.976063e-03	1.019698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.891862e+00	5.197174e-01	1.711704e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.946257e+00	1.099548e-01	2.456589e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.443172e+00	9.277828e-02	2.798735e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.430573e-01	5.773722e-02	1.768866e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.708172e-01	3.759712e-02	1.022173e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.439620e-01	1.716500e-02	5.203401e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.015126e-02	1.482010e-02	2.207393e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.114959e-03	4.132337e-03	5.530451e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.371054e+01	9.879329e-01	4.634077e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.005318e+00	1.920744e-01	4.180511e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.570410e+00	1.672595e-01	3.190080e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.397781e-01	6.452837e-02	1.709244e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.433684e-02	9.275233e-03	7.595258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.563719e-01	1.739588e-01	1.401476e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.535490e+00	9.344050e-01	4.172150e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.250605e+00	1.106321e+00	1.602823e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.190480e+00	2.217082e-01	7.477889e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.548918e+00	1.266730e-01	3.621135e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.795868e+00	1.808770e-01	5.425243e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.973672e+00	1.124438e-01	5.134688e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.470522e+00	1.473416e-01	3.846386e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.004170e+00	6.070245e-02	3.565257e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.942752e-01	5.150353e-02	2.460286e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.543103e-01	1.444146e-02	1.856089e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.955138e-01	3.430856e-02	8.284135e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.290215e-01	3.063287e-02	3.447434e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.318848e-03	4.994149e-03	8.757492e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.536981e+00	1.041510e+00	6.786982e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.875359e+00	2.159914e+00	4.980266e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.654729e+00	8.265677e-01	2.235081e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.304836e+00	3.533831e-01	2.953501e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.667870e+00	1.027702e-01	5.039340e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.414938e+00	8.820560e-02	5.354871e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.646691e+00	1.068098e-01	4.390092e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.049716e+00	1.715512e-01	2.937270e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.463134e+00	1.259883e-01	2.438870e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.863766e-01	4.554794e-02	2.172084e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.743345e-01	6.135953e-02	1.428511e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.976266e-01	1.829906e-02	1.208937e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.460847e-01	1.021929e-02	8.133323e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.538737e-01	3.107255e-02	2.877342e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.408819e-03	3.101276e-03	2.587336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.732199e+01	5.529650e+00	3.798625e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.493156e+01	4.898141e+00	1.530593e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.838937e+01	1.552609e+00	4.733778e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.065087e+01	1.892075e-02	1.308367e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.750080e+00	2.297406e-01	8.789421e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.514556e+00	3.488403e-01	6.386479e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.050757e+00	3.106500e-01	4.553431e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.037403e+00	2.692296e-01	3.653908e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.194466e+00	1.099337e-01	3.047306e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.605869e-01	1.028178e-01	1.764036e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.201145e-01	5.376281e-02	1.415255e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.392770e-02	5.801400e-03	4.575724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.153461e+00	6.760482e-01	3.289594e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.522940e+00	5.076909e-01	1.193996e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.858505e+00	2.658017e-01	3.389434e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.750799e+00	1.521648e-01	5.151488e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.194682e-01	8.777692e-02	3.101264e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.937700e-01	1.737602e-02	1.859329e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.384949e-01	2.558906e-02	6.897556e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.236402e-02	4.030704e-02	8.728672e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.819996e-03	3.527300e-03	3.757974e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.375088e+01	2.879992e+00	1.420661e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.745360e+00	5.650848e-01	1.703451e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.289853e+00	2.012162e-01	2.899806e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.622567e+00	1.258855e-01	3.925262e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.548139e+00	1.390815e-01	2.611038e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.551653e-01	4.708738e-02	1.948078e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.580040e-01	2.274626e-02	9.131239e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.420119e-01	1.814296e-02	4.651750e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.347177e-02	6.162206e-03	2.543406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.690186e+02	2.055604e+01	1.172779e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.804261e+01	6.662627e-01	7.309809e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.566478e+00	1.484280e-01	5.681232e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.231430e+00	4.532675e-02	3.997723e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.221445e+00	1.707620e-01	2.645044e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.014925e+00	1.232349e-01	1.952293e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.408032e-01	1.181999e-01	1.120263e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.394387e-02	6.009407e-03	6.094227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.644730e+00	6.656171e-01	3.452127e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.300805e+00	1.012139e+00	5.366542e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.703548e+00	7.828439e-01	2.148455e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.524901e+00	2.810999e-01	1.701515e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.259767e+00	1.507417e-01	1.849201e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.867810e+00	3.024295e-01	3.157169e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.361547e+00	1.909996e-01	4.290940e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.723696e+00	1.270243e-01	4.180575e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.224484e+00	1.086325e-01	3.383144e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.078194e-01	7.326947e-02	2.552701e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.050101e-01	2.254716e-02	1.933480e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.909214e-01	1.965946e-02	8.717725e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.281406e-01	3.026458e-02	3.170413e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.573331e-03	4.797784e-03	1.020649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.458111e+01	3.120021e+00	1.644559e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.187709e+01	1.760908e+00	9.125128e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.680564e+00	8.137698e-01	3.466101e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.010550e+00	9.439882e-02	4.684673e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.884508e+00	2.466796e-01	1.719507e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.152976e+00	1.339897e-01	2.271528e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.648733e+00	1.482507e-01	3.586152e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.123373e+00	1.774782e-01	2.597117e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.399039e+00	1.285457e-01	2.149798e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.085451e-01	4.969510e-02	1.744031e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.536407e-01	2.050390e-02	1.178144e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.437384e-01	9.690770e-03	6.095756e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.900366e-02	5.642447e-03	3.738233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.631063e+02	1.745968e+01	1.115269e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.883572e+01	1.514382e+00	5.122019e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.768833e+01	1.675707e+00	8.119419e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.101367e+01	2.296932e-01	6.906989e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.082797e+00	8.394348e-02	7.301693e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.903345e+00	2.262180e-01	4.157648e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.096058e+00	9.493923e-02	3.164244e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.750797e+00	1.783143e-01	1.982135e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.076134e+00	2.789422e-01	2.789911e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.096703e+00	1.058835e-01	3.068163e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.419937e-01	5.974560e-02	1.460614e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.190991e-02	6.525572e-03	6.356948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.769377e+00	5.141631e-01	1.534782e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.242342e+00	6.624748e-02	1.291969e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.835045e+00	2.287142e-01	4.790491e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.077032e+00	9.166763e-02	3.762640e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.447822e-01	5.790035e-02	2.320342e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.073224e-01	3.868924e-02	1.433991e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.133456e-01	2.202175e-02	5.878669e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.272973e-03	1.834185e-03	3.991332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.216390e+00	6.611564e-01	2.405360e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.547222e+00	6.387921e-02	3.697650e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.304084e+00	1.646266e-01	2.878210e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.752464e-01	8.089389e-02	1.689797e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.694630e-01	2.964998e-02	1.045477e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.101538e-01	2.333983e-02	6.508446e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.104128e-02	1.559327e-02	3.558896e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.380181e-03	1.686039e-03	2.971138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.381995e+01	1.403528e+00	5.794938e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.671799e+00	1.833785e-01	6.237802e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.620239e+00	1.794293e-01	3.749233e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.294951e-01	9.209236e-02	2.168874e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.118745e-02	8.174146e-03	1.459554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.101375e-01	3.888502e-01	1.925784e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.904155e+00	1.340807e+00	5.836654e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.416956e+00	5.348393e-01	1.463889e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.787782e+00	1.860698e-01	1.136243e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.970910e+00	3.015924e-01	3.787082e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.240137e+00	1.670846e-01	5.111394e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.650753e+00	1.187355e-01	5.129795e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.228672e+00	8.867554e-02	4.025418e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.526941e-01	9.113302e-02	2.911506e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.603272e-01	8.462874e-02	2.193121e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.008219e-01	4.292117e-02	1.620983e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.398726e-01	4.183530e-02	9.557210e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.966221e-02	1.339959e-02	5.799907e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.592494e-03	9.250402e-04	3.573617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.037114e+00	2.061336e+00	1.124071e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.628874e+00	2.032493e+00	8.407713e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.974732e+00	1.225576e+00	1.956983e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.551803e+00	3.327750e-02	6.451862e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.397753e+00	3.214115e-01	2.920940e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.198554e+00	1.042401e-01	4.239039e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.332554e+00	1.622272e-01	5.320526e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.716892e+00	8.443639e-02	4.005936e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.337229e+00	7.097370e-02	2.669863e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.620785e-01	1.122045e-01	2.036257e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.769428e-01	8.951559e-02	1.563328e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.258223e-01	3.571320e-02	1.077803e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.555900e-01	4.392354e-02	8.589133e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.181709e-01	1.268301e-02	6.732741e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.719511e-03	2.303337e-03	3.909557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.322536e+01	6.917156e+00	5.884893e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.327616e+01	7.119436e+00	3.309008e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.895880e+01	2.443106e+00	1.030342e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.189877e+01	8.507477e-01	1.110818e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.207231e+00	5.033787e-01	1.414759e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.514187e+00	1.690473e-01	9.330008e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.952642e+00	3.113911e-01	7.057164e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.006261e+00	2.020432e-01	4.083608e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.275980e+00	1.550705e-01	3.100280e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.097757e-01	9.535232e-02	2.740505e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.459459e-01	6.607143e-02	1.941892e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.704589e-02	6.126557e-03	9.013208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.193805e+00	9.313247e-01	4.740210e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.069246e+00	2.432276e-01	2.909477e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.481853e+00	2.341788e-01	4.633832e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.542621e+00	1.914017e-01	4.151948e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.132488e-01	6.893308e-02	2.817596e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.214759e-01	4.187228e-02	1.591283e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.513276e-01	1.820515e-02	8.805235e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.343917e-02	1.465357e-02	2.662389e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.973007e-03	1.303481e-03	1.005266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.837651e+01	3.295947e+00	1.992323e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.252880e+00	3.337292e-01	1.722627e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.093163e+00	7.153064e-02	1.875625e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.243004e+00	2.187673e-01	3.867965e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.365540e+00	1.392160e-01	2.700247e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.665080e-01	9.042701e-02	1.657776e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.540923e-01	2.806986e-02	1.039387e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.846545e-01	2.282020e-02	5.806379e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.172024e-02	3.287664e-03	6.861318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.864871e+02	1.954729e+01	1.154546e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.575708e+01	4.547077e-01	4.026782e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.516334e+00	4.049632e-02	3.787297e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.986726e+00	5.679481e-02	1.518084e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.872658e+00	1.686144e-01	2.624030e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.053771e+00	1.718341e-01	2.458891e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.112619e-01	5.902856e-02	1.764322e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.792543e-02	5.509941e-03	1.038985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.856388e+00	1.178060e+00	5.768450e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.028793e+00	1.047196e+00	7.510609e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.505798e+00	4.132171e-01	1.762655e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.281108e+00	3.016559e-01	4.510180e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.857931e+00	2.655676e-01	3.024363e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.414039e+00	2.948301e-01	4.025374e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.981220e+00	1.797451e-01	4.578982e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.491557e+00	1.311305e-01	4.012885e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.041444e+00	8.626823e-02	3.642478e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.601748e-01	1.004001e-01	2.435689e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.460861e-01	4.086611e-02	1.775401e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.530594e-01	5.248304e-02	9.846017e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.164021e-02	1.339803e-02	5.578444e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.780694e-03	1.020866e-03	3.865091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.339853e+01	4.627050e+00	2.383020e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.478542e+00	1.010041e+00	8.156388e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.747015e+00	2.365853e-01	1.316103e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.313741e+00	8.935119e-02	1.474061e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.440320e+00	2.027506e-01	1.752114e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.846293e+00	1.561105e-01	2.176069e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.319110e+00	2.042271e-01	3.248192e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.792044e+00	1.244485e-01	3.730281e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.285976e+00	1.296433e-01	2.413614e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.893253e-01	8.153767e-02	1.685012e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.510990e-01	4.785311e-02	1.172822e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.358939e-01	2.958406e-02	7.346442e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.547404e-02	2.623951e-03	7.549797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.851373e+02	1.827475e+01	1.153348e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.267117e+01	5.965476e-01	9.073299e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.435621e+01	6.886553e-01	4.399799e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.039854e+01	4.942350e-01	7.524511e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.889357e+00	1.645770e-01	6.854677e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.189979e+00	3.302239e-01	1.324542e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.012132e+00	4.368230e-02	2.111716e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.221590e+00	1.105856e-01	1.555355e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.837344e+00	2.300280e-01	2.890437e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.143578e+00	1.333603e-01	2.806104e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.784727e-01	9.727114e-02	2.004552e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.589824e-02	6.654457e-03	1.158246e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.574898e+00	4.214066e-01	1.676712e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.532559e+00	2.873789e-01	1.133952e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.924817e+00	2.402431e-01	4.773376e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.115366e+00	8.372591e-02	4.091942e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.465421e-01	5.143775e-02	2.415659e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.230136e-01	2.352502e-02	1.437708e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.145884e-01	2.299622e-02	4.892821e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.154529e-03	6.210945e-03	8.272514e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.347921e+00	5.391222e-01	2.197088e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.599463e+00	1.614118e-01	2.584960e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.239881e+00	7.809168e-02	2.846675e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.729938e-01	5.122678e-02	1.737552e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.608431e-01	3.890858e-02	1.046193e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.644036e-01	1.447430e-02	4.726341e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.596262e-02	2.098147e-02	1.794424e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.625843e-03	3.259653e-03	4.497981e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.466961e+01	1.031376e+00	6.436102e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.342435e+00	4.504031e-01	4.530755e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.341050e+00	1.377285e-01	3.269520e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.182842e-01	1.063083e-01	1.679895e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.308581e-02	6.601255e-03	9.706817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.351265e-01	2.574208e-01	1.516842e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.533551e+00	1.351422e+00	5.195185e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.585491e+00	7.473986e-01	4.650389e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.011176e+00	1.584242e-01	1.709470e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.037267e+00	2.542671e-01	5.549864e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.441847e+00	3.577259e-01	4.980965e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.756794e+00	1.480511e-01	5.141664e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.306850e+00	1.464868e-01	3.888844e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.107550e-01	6.803410e-02	3.531781e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.153701e-01	4.793673e-02	2.361986e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.819509e-01	3.800414e-02	1.493050e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.186029e-01	3.165500e-02	8.159493e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.889117e-02	3.435215e-02	3.405883e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.194916e-03	4.334416e-03	1.327454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.857252e+00	1.551921e+00	6.303988e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.069584e+01	2.063529e+00	7.087717e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.013224e+00	9.240974e-01	3.281936e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.785583e+00	8.879432e-02	5.963821e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.382827e+00	2.077167e-01	3.905739e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.053862e+00	1.599792e-01	5.602483e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.354323e+00	1.354166e-01	4.464705e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.775428e+00	1.693990e-01	3.141637e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.208615e+00	9.360683e-02	3.052172e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.539840e-01	7.983355e-02	2.156179e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.910696e-01	6.631843e-02	1.411805e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.794277e-01	2.614097e-02	1.217086e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.213344e-01	2.740839e-02	6.365774e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.099724e-01	2.747385e-02	3.241535e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.965942e-03	3.200220e-03	1.775653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.279189e+01	8.429854e+00	3.287877e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.767140e+01	4.768820e+00	2.758802e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.791707e+01	1.007065e+00	4.934376e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.072833e+01	1.035270e+00	1.379047e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.470613e+00	2.407537e-01	1.126454e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.076295e+00	2.840553e-01	6.373233e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.502454e+00	1.863176e-01	6.485105e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.704913e+00	2.242115e-01	4.399853e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.085743e+00	1.588900e-01	2.482665e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.622102e-01	8.520125e-02	2.250316e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.863393e-01	9.690951e-02	1.132839e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.219934e-02	4.300803e-03	4.613859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.858776e+00	8.481492e-01	4.469142e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.438167e+00	4.063284e-01	1.760821e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.398416e+00	4.216458e-01	4.306383e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.616585e+00	1.718218e-01	5.297565e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.613051e-01	7.371358e-02	3.225219e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.196640e-01	4.669932e-02	1.710480e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.665682e-01	1.683343e-02	6.816088e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.498434e-02	3.457505e-02	1.275129e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.618847e-03	2.697215e-03	5.098711e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.768942e+01	3.330566e+00	2.105794e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.167898e+00	3.750375e-01	2.758186e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.097354e+00	3.096498e-01	2.332366e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.263146e+00	2.859365e-01	3.685625e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.343966e+00	1.070815e-01	2.908807e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.572596e-01	7.149918e-02	1.599516e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.344762e-01	4.071728e-02	9.794880e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.587091e-01	2.224271e-02	4.555742e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.051930e-02	5.601220e-03	3.056274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.906072e+02	2.091795e+01	1.573703e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.753844e+01	9.176139e-01	6.792309e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.232349e+00	3.025823e-01	3.435084e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.142616e+00	1.762478e-01	2.349508e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.767586e+00	1.595478e-01	2.947371e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.782119e-01	1.371125e-01	2.305960e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.068157e-01	6.291626e-02	1.128722e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.401627e-02	5.773716e-03	5.412818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.186723e+00	1.083794e+00	4.570250e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.022562e+00	1.114679e+00	6.993965e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.084341e+00	6.735227e-01	4.284756e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.400095e+00	1.875900e-01	2.895391e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.993016e+00	2.935622e-01	3.093801e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.656044e+00	4.839876e-01	3.979767e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.018474e+00	2.208658e-01	4.468725e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.526710e+00	1.502074e-01	4.858249e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.095294e+00	1.275167e-01	3.237434e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.450657e-01	6.595616e-02	2.643120e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.265517e-01	4.567885e-02	2.037356e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.383820e-01	2.969855e-02	8.820057e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.020764e-01	3.414693e-02	3.508191e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.278213e-03	4.305270e-03	1.285777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.851015e+01	4.815421e+00	2.180328e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.293439e+01	1.614129e+00	1.550569e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.606401e+00	4.889706e-01	2.128755e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.839391e+00	2.141243e-01	2.435415e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.656376e+00	1.585896e-01	1.542124e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.933838e+00	2.392378e-01	2.606416e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.389139e+00	2.848989e-01	4.544384e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.857816e+00	1.486740e-01	3.046610e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.202407e+00	1.177782e-01	2.439142e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.430743e-01	8.829133e-02	1.761135e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.951492e-01	3.973467e-02	1.293633e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.912525e-01	2.917117e-02	4.814249e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.443668e-02	4.941794e-03	3.548818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.840627e+02	2.210752e+01	1.302404e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.666912e+01	5.154497e-01	2.653367e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.705025e+01	1.111343e+00	1.189830e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.079075e+01	4.333246e-01	3.027301e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.551706e+00	1.918746e-01	4.354679e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.423616e+00	3.310416e-01	2.954894e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.286120e+00	3.707213e-01	4.193614e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.332675e+00	1.291343e-01	3.031525e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.609796e+00	2.075465e-01	3.066646e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.068372e+00	1.996654e-01	2.231308e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.150677e-01	8.727214e-02	1.600250e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.063911e-02	4.031768e-03	6.744490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.750873e+00	5.399518e-01	1.795824e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.253208e+00	8.472252e-02	6.870199e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.838466e+00	1.700112e-01	5.208167e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.114221e+00	1.070541e-01	3.698803e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.417449e-01	4.231656e-02	2.861809e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.146317e-01	3.503599e-02	1.464193e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.050692e-01	1.637478e-02	6.961502e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.482564e-03	3.263211e-03	3.188550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.136529e+00	6.907377e-01	1.775238e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.600457e+00	7.759335e-02	3.566467e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.404136e+00	1.098011e-01	2.912139e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.281171e-01	5.474872e-02	1.972603e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.878018e-01	3.465591e-02	1.581435e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.153415e-01	3.501283e-02	7.612103e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.638912e-02	1.568756e-02	3.114496e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.270897e-03	1.615417e-03	2.325203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.382075e+01	1.461476e+00	4.132674e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.679728e+00	1.061398e-01	5.933695e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.631700e+00	1.220680e-01	4.191845e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.213700e-01	9.603099e-02	2.442665e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.043530e-02	5.730018e-03	1.437442e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.530445e-01	2.795822e-01	2.822434e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.707412e+00	1.491958e+00	4.812864e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.510093e+00	7.295957e-01	1.364749e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.877636e+00	8.001847e-02	3.135953e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.074836e+00	2.229164e-01	4.519756e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.424749e+00	2.378820e-01	4.804402e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.756560e+00	1.961669e-01	4.657604e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.245541e+00	1.237008e-01	4.388845e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.211976e-01	8.692855e-02	3.165016e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.442371e-01	4.546395e-02	2.634507e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.748723e-01	2.436795e-02	1.973177e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.211496e-01	3.371582e-02	9.734279e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.354588e-02	1.510510e-02	5.637602e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.991266e-03	2.073041e-03	2.634257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.725912e+00	1.910530e+00	1.121266e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.083814e+00	2.078955e+00	5.059024e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.822764e+00	7.056951e-01	2.421439e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.981673e+00	8.150103e-02	6.075628e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.379350e+00	2.449551e-01	5.968892e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.314821e+00	3.169024e-01	3.640085e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.552147e+00	1.649134e-01	3.628209e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.779982e+00	1.019924e-01	4.403607e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.368603e+00	1.439144e-01	2.602288e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.414568e-01	6.328201e-02	2.760452e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.471199e-01	3.783737e-02	2.509097e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.313325e-01	3.090674e-02	1.517184e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.599958e-01	1.763274e-02	9.676660e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.272175e-01	1.578565e-02	5.281531e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.710634e-03	3.488328e-03	4.292439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.242140e+01	6.244369e+00	5.708918e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.373341e+01	7.046105e+00	2.054340e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.855891e+01	1.527363e+00	1.320820e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.233695e+01	9.328632e-01	8.660733e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.175905e+00	6.198893e-01	1.044382e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.541862e+00	3.157403e-01	9.438487e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.849808e+00	1.677767e-01	7.012233e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.013558e+00	2.214242e-01	3.870563e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.296507e+00	1.676433e-01	3.913905e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.866490e-01	1.344840e-01	2.424650e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.469899e-01	4.715000e-02	2.364681e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.869811e-02	5.076099e-03	1.011682e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.869418e+00	1.000012e+00	4.155513e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.206419e+00	2.640152e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.726293e+00	2.491411e-01	4.666216e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.529955e+00	1.445706e-01	5.153579e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.293611e-01	7.297992e-02	3.093061e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.357467e-01	4.122030e-02	1.781854e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.706444e-01	2.909427e-02	8.575105e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.485933e-02	1.130697e-02	3.995664e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.252826e-03	8.056321e-04	1.284105e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.644546e+01	3.581052e+00	1.336828e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.485339e+00	3.535146e-01	2.414623e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.402516e+00	1.657045e-01	2.678623e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.481972e+00	2.158166e-01	4.123084e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.445751e+00	1.064187e-01	2.961877e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.276043e-01	4.925649e-02	1.818452e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.647601e-01	2.477355e-02	1.644209e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.996699e-01	4.581920e-02	6.630088e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.203691e-02	3.217148e-03	7.115011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.707186e+02	2.012378e+01	8.054740e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.797129e+01	4.378738e-01	9.666751e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.169135e+00	1.507676e-01	7.986975e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.220987e+00	1.066447e-01	4.482663e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.939017e+00	1.197657e-01	3.413587e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.035680e+00	1.069457e-01	3.009670e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.427337e-01	9.683154e-02	1.592345e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.819183e-02	4.124270e-03	1.112772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.443668e+00	1.012128e+00	5.391755e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.707737e+00	1.537254e+00	4.137902e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.536286e+00	5.777637e-01	3.266344e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.400364e+00	9.751791e-02	3.217260e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.143262e+00	2.722157e-01	2.811058e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.688278e+00	3.092345e-01	4.225755e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.071314e+00	1.629835e-01	5.353529e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.575271e+00	1.915605e-01	4.039120e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.067870e+00	1.125549e-01	3.808464e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.232966e-01	5.864215e-02	2.947391e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.578376e-01	3.096646e-02	1.969557e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.442021e-01	4.463595e-02	1.035646e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.038548e-02	1.605975e-02	5.507949e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.167092e-03	2.134453e-03	2.754657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.060040e+01	4.835256e+00	1.838647e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.063126e+00	1.045051e+00	6.576482e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.990246e+00	2.756603e-01	3.837670e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.876185e+00	2.973259e-01	2.495852e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.955412e+00	2.018323e-01	3.240712e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.872374e+00	1.288716e-01	2.349403e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.498140e+00	1.999235e-01	3.700837e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.890863e+00	1.338282e-01	3.776060e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.375192e+00	1.516492e-01	2.405937e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.761908e-01	5.352410e-02	2.666913e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.771946e-01	6.215816e-02	1.392433e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.388725e-01	2.288900e-02	9.736316e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.616131e-02	3.700364e-03	7.250722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.718181e+02	1.739113e+01	7.807283e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.529859e+01	2.135456e+00	3.916451e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.634901e+01	8.669055e-01	8.428867e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.098521e+01	1.932744e-01	1.212006e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.194891e+00	1.737003e-01	5.148362e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.025950e+00	1.231163e-01	1.846697e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.982625e+00	1.062980e-01	1.772016e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.292418e+00	8.620236e-02	2.799036e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.852105e+00	1.196402e-01	3.845758e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.282545e+00	2.379665e-01	2.706207e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.058029e-01	6.090631e-02	2.801997e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.775633e-02	6.891690e-03	1.283834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.455806e+00	4.788914e-01	1.644395e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.558150e+00	2.079202e-01	9.060483e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.059899e+00	1.606898e-01	5.765067e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.260494e+00	1.765010e-01	4.004881e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.599006e-01	5.224613e-02	2.697000e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.089696e-01	2.215273e-02	1.349052e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.164782e-01	1.069637e-02	5.969631e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.034157e-03	6.928793e-03	9.401234e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.148510e+00	5.621633e-01	2.477043e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.725214e+00	1.973278e-01	3.126674e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.277910e+00	1.132544e-01	2.695179e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.458967e-01	6.058201e-02	1.694468e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.299228e-01	3.100170e-02	1.125378e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.721676e-01	2.505362e-02	5.068024e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.642820e-02	1.285040e-02	2.621424e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.757706e-03	2.596284e-03	1.276956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.421636e+01	1.073883e+00	4.713808e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.623542e+00	1.465857e-01	5.557487e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.499289e+00	1.430448e-01	3.272059e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.737588e-01	1.244748e-01	1.572267e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.166818e-02	6.923581e-03	9.274233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.130085e-01	2.266509e-01	1.001818e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.061078e+00	1.185853e+00	3.918565e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.420966e+00	1.101028e+00	2.899819e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.117778e+00	8.039830e-02	4.452491e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.539549e+00	3.135198e-01	4.735865e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.401200e+00	1.399857e-01	6.988645e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.897572e+00	1.702083e-01	4.825265e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.485072e+00	2.321589e-01	4.178303e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.292617e-01	7.206106e-02	3.789731e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.813629e-01	7.499197e-02	2.355948e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.948898e-01	3.513334e-02	1.528436e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.095782e-01	2.881721e-02	9.646089e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.386302e-02	1.603566e-02	5.576016e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.465848e-03	3.333456e-03	1.199797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.534166e+00	1.441354e+00	7.714055e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.254475e+00	2.737686e+00	4.495320e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.499811e+00	6.200660e-01	3.004812e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.850643e+00	1.988013e-02	6.755785e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.829213e+00	1.847087e-01	7.416111e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.569317e+00	2.532462e-02	7.238828e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.592546e+00	3.536882e-01	4.182178e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.755406e+00	1.030335e-01	3.516079e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.231787e+00	8.467256e-02	2.835158e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.559947e-01	7.931015e-02	2.359743e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.247485e-01	1.051015e-01	1.354284e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.107081e-01	4.752065e-02	1.272192e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.116820e-01	1.726540e-02	8.234149e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.025280e-01	1.056530e-02	4.402820e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.418630e-03	2.859203e-03	1.974235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.136521e+01	7.401200e+00	2.719247e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.610008e+01	4.739441e+00	3.036702e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.715520e+01	6.186696e-01	1.191322e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.072868e+01	7.636117e-01	6.020020e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.660482e+00	4.862117e-01	8.724300e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.293403e+00	1.400416e-01	8.007986e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.909591e+00	3.458770e-01	5.400295e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.772092e+00	1.295881e-01	4.694160e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.274237e+00	2.036452e-01	2.328565e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.235603e-01	1.295003e-01	2.013089e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.003364e-01	1.052715e-01	1.149939e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.159586e-02	4.037767e-03	5.866955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.440607e+00	8.781040e-01	4.302982e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.492473e+00	5.266117e-01	9.842279e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.759967e+00	2.201333e-01	4.691887e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.740754e+00	2.176618e-01	5.056547e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.793710e-01	8.086156e-02	3.846823e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.936769e-01	2.926417e-02	1.957752e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.639787e-01	2.254887e-02	7.197092e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.704743e-02	3.406294e-02	1.997061e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.578342e-03	2.767750e-03	3.764442e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.490479e+01	3.585531e+00	1.616153e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.323763e+00	4.905238e-01	3.797320e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.518865e+00	1.172805e-01	4.320253e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.611819e+00	1.706162e-01	4.471611e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.370692e+00	1.430794e-01	3.136208e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.238652e-01	6.724539e-02	1.579646e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.247069e-01	3.246659e-02	9.913297e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.446535e-01	1.964161e-02	4.770360e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.068274e-02	3.547850e-03	3.297102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.686788e+02	2.430947e+01	8.766226e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.874230e+01	1.724560e-01	2.597892e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.489587e+00	3.493258e-01	6.516200e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.299284e+00	1.099067e-01	3.887296e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.973111e+00	1.134201e-01	3.371497e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.968194e-01	1.890226e-01	2.310287e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.653434e-01	1.044691e-01	1.260862e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.304982e-02	4.644954e-03	5.605457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.744537e+00	7.681748e-01	4.414132e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.630550e+00	1.319843e+00	5.187551e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.745257e+00	1.044383e+00	3.120135e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.775541e+00	4.518962e-01	1.921957e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.258096e+00	1.065763e-01	5.243264e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.775505e+00	2.523796e-01	4.353348e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.151138e+00	1.889423e-01	6.327601e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.733316e+00	2.568137e-01	4.594579e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.157666e+00	1.036260e-01	4.334938e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.995831e-01	9.149571e-02	2.573859e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.717687e-01	5.367794e-02	1.731802e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.310545e-01	2.860403e-02	8.817991e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.001081e-02	1.399818e-02	6.141111e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.748627e-03	3.269664e-03	1.398675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.614131e+01	4.134062e+00	1.826834e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.151112e+01	1.666138e+00	1.192537e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.392289e+00	6.300188e-01	4.420102e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.894021e+00	4.415265e-02	8.396817e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.859238e+00	9.546279e-02	4.894847e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.351099e+00	2.155923e-01	3.669674e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.839753e+00	2.386421e-01	3.583954e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.914339e+00	1.324243e-01	3.967652e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.306293e+00	1.558090e-01	2.585354e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.558375e-01	1.128070e-01	1.756153e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.268030e-01	3.417253e-02	1.206942e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.853399e-01	1.853339e-02	6.969510e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.271351e-02	2.486393e-03	6.039719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.661219e+02	2.059194e+01	8.835449e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.583018e+01	2.140076e-01	4.162763e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.865104e+01	9.609799e-01	2.345139e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.279300e+01	1.548719e-01	2.178955e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.651530e+00	1.059844e+00	4.015277e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.937102e+00	3.437778e-02	6.780633e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.406081e+00	9.862480e-02	4.147167e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.431746e+00	1.298124e-01	2.594561e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.813114e+00	1.615603e-01	3.884527e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.159006e+00	1.551410e-01	2.181411e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.798206e-01	1.180232e-01	1.345012e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.874618e-02	5.292659e-03	7.749452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.117292e+00	4.788528e-01	1.224519e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.885638e+00	2.115459e-02	1.362181e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.644006e+00	1.856953e-01	4.076340e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.789588e-01	6.157002e-02	3.166156e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.117713e-01	6.178124e-02	1.989697e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.073801e-01	1.542242e-02	1.691583e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.921830e-02	2.063811e-02	6.053816e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.403603e-03	2.237602e-03	2.751942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.531973e+00	5.815422e-01	1.651372e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.314052e+00	1.478065e-01	2.603072e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.181464e+00	8.604209e-02	2.570465e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.486984e-01	3.070518e-02	2.173223e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.862206e-01	4.391146e-02	8.910037e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.845572e-01	2.502927e-02	5.629017e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.181770e-02	1.483651e-02	3.002941e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.238813e-03	1.786208e-03	2.257264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.436433e+01	1.274189e+00	4.075592e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.363784e+00	1.860580e-01	4.824836e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.461160e+00	9.550937e-02	4.384920e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.809699e-01	9.131474e-02	2.041031e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.781051e-02	7.920006e-03	1.389560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.013043e+00	5.005457e-01	2.511283e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.478735e+00	1.225610e+00	6.267637e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.561751e+00	5.001058e-01	1.263350e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.539456e+00	1.201205e-01	3.039644e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.794559e+00	2.956840e-01	3.927433e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.009162e+00	1.812435e-01	4.390576e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.482794e+00	1.439775e-01	3.672979e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.562645e-01	5.700675e-02	5.060244e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.418921e-01	5.082435e-02	2.575004e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.439531e-01	9.691071e-02	1.960317e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.880921e-01	9.558316e-02	1.324568e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.009638e-01	3.299662e-02	7.777672e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.529023e-02	1.425492e-02	3.025807e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.194214e-03	1.397360e-03	2.498613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.874183e+00	2.537088e+00	9.846718e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.802536e+00	1.497380e+00	7.418473e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.387819e+00	3.463466e-01	5.803562e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.659631e+00	3.670646e-01	5.290247e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.263963e+00	3.613567e-01	3.325476e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.921931e+00	1.603096e-01	4.388053e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.212999e+00	1.346047e-01	3.105970e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.598314e+00	6.908651e-02	3.637561e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.180876e+00	8.938110e-02	2.851259e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.133783e-01	2.123193e-02	5.346173e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.874280e-01	1.425828e-01	1.517755e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.299344e-01	1.650667e-01	1.222892e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.307266e-01	2.164685e-02	6.294259e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.227533e-01	4.034777e-02	4.168847e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.220616e-03	1.984568e-03	3.768493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.790493e+01	8.657751e+00	5.238534e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.667736e+01	6.551663e+00	2.224801e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.818029e+01	1.540641e+00	1.678462e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.115031e+01	1.167494e+00	1.501436e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.965536e+00	4.956237e-01	8.099838e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.179935e+00	3.019492e-01	8.064342e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.551663e+00	1.331198e-01	8.431072e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.852365e+00	2.223342e-01	3.705595e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.071894e+00	8.104660e-02	3.848470e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.062937e-01	1.182453e-01	2.101344e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.297751e-01	6.682879e-02	1.703601e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.588222e-02	6.126773e-03	8.035475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.601682e+00	9.185715e-01	4.224534e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.162460e+00	1.795431e-01	5.426202e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.213373e+00	2.068872e-01	5.160204e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.341723e+00	1.285797e-01	3.849604e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.674299e-01	6.768682e-02	2.286467e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.488814e-01	2.357885e-02	1.728109e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.458410e-01	2.662206e-02	6.519652e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.425376e-02	2.038078e-02	1.878287e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.432756e-03	9.791035e-04	9.127398e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.959562e+01	3.269467e+00	1.252169e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.206107e+00	1.022552e-01	2.522047e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.014972e+00	9.852507e-02	1.353204e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.218845e+00	2.298800e-01	3.403490e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.275289e+00	8.664543e-02	2.460584e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.487562e-01	3.490815e-02	2.089923e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.618721e-01	4.117900e-02	8.451392e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.644696e-01	1.615988e-02	5.628935e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.073498e-02	4.133078e-03	5.811762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.950410e+02	1.835187e+01	8.418356e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.603614e+01	2.039053e-01	7.808600e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.007258e+00	2.272711e-01	8.125112e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.017410e+00	9.095114e-03	1.630348e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.684196e+00	1.282712e-01	3.098709e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.950493e-01	9.089816e-02	2.328194e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.074502e-01	8.292069e-02	1.513498e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.525167e-02	4.363841e-03	9.766360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.232513e+00	1.088213e+00	6.330860e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.158838e+00	9.901519e-01	4.608541e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.744382e+00	4.256820e-01	1.224836e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.231935e+00	2.090651e-01	2.623687e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.847703e+00	2.246260e-01	3.074330e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.400588e+00	2.829099e-01	3.836073e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.763910e+00	1.544589e-01	4.214504e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.334617e+00	1.110271e-01	3.539842e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.413850e-01	5.817289e-02	4.108894e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.199586e-01	8.550582e-02	2.186285e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.394532e-01	8.056601e-02	1.450041e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.261768e-01	5.242454e-02	8.637695e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.568111e-02	2.523116e-02	3.431081e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.074626e-03	1.139721e-03	2.936651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.471439e+01	4.027326e+00	2.067718e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.833687e+00	1.192620e+00	2.271092e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.175905e+00	3.797679e-01	1.154892e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.128877e+00	4.703764e-02	3.793499e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.400921e+00	1.153676e-01	1.853130e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.815671e+00	2.180527e-01	1.566036e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.313962e+00	2.222463e-01	2.530980e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.701805e+00	1.032350e-01	3.336941e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.159547e+00	7.179761e-02	2.782060e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.788870e-01	3.655592e-02	3.116689e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.432673e-01	1.469716e-01	1.246311e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.124707e-01	3.416956e-02	6.146169e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.299417e-02	2.845516e-03	5.662790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.936773e+02	1.692355e+01	7.443795e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.311255e+01	2.184392e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.442533e+01	3.825902e-01	6.425104e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.706414e+00	9.602458e-02	4.077276e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.346136e+00	1.430092e-02	6.108655e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.343441e+00	1.193105e-01	2.073864e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.020444e+00	1.525219e-01	1.273567e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.973258e+00	3.615167e-02	3.239682e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.739482e+00	1.716399e-01	2.728803e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.070975e+00	8.946458e-02	2.923392e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.543751e-01	8.341637e-02	1.904447e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.313330e-02	7.933306e-03	1.046078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.882904e+00	3.711013e-01	1.544928e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.312418e+00	1.827050e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.653675e+00	1.138531e-01	5.013670e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.053154e+00	6.327940e-02	3.257187e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.484243e-01	3.379658e-02	1.753741e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.730491e-01	4.741025e-03	1.106550e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.511367e-02	2.786168e-02	3.379968e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.403275e-03	7.112985e-03	9.811725e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.636262e+00	5.011062e-01	1.051455e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.321735e+00	1.149543e-01	2.734524e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.195667e+00	2.962334e-02	2.686543e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.656522e-01	3.579060e-02	1.433082e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.256563e-01	1.387175e-02	1.050575e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.579858e-01	5.610059e-03	4.189108e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.329876e-02	3.126179e-02	8.379644e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.191326e-03	3.853927e-03	5.462952e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.495915e+01	1.002487e+00	2.918205e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.108173e+00	1.382390e-01	4.905138e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.331604e+00	7.793378e-02	3.092142e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.498562e-01	5.024305e-02	1.681548e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.210963e-02	1.006724e-02	5.940367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.108995e-01	3.421050e-01	1.648201e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.001586e+00	1.204853e+00	4.916410e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.667565e+00	4.697934e-01	2.720094e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.118643e+00	4.280476e-01	2.096313e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.946617e+00	2.166347e-01	4.149004e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.147218e+00	1.317864e-01	5.016042e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.572374e+00	9.092587e-02	4.203055e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.134903e+00	6.924709e-02	4.071079e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.174779e-01	1.002540e-01	2.634362e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.599703e-01	4.488089e-02	1.696365e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.472994e-01	1.481851e-02	1.208618e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.785517e-01	1.316438e-02	6.397189e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.214704e-02	3.308823e-02	2.173897e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.637182e-03	5.442828e-03	4.493912e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.541920e+00	1.639263e+00	1.020084e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.107670e+01	1.851750e+00	4.601437e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.457851e+00	3.746093e-01	2.175164e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.696067e+00	6.242654e-01	2.579892e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.904811e+00	1.263676e-01	7.165668e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.979486e+00	1.028695e-01	4.165789e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.234847e+00	1.207724e-01	3.688322e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.594906e+00	9.369894e-02	3.699999e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.148368e+00	1.345562e-01	2.147358e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.870300e-01	4.839031e-02	1.544946e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.173215e-01	2.687051e-02	1.394929e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.457029e-01	1.483353e-02	1.268255e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.149426e-01	2.116295e-02	6.234832e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.072157e-01	3.346151e-02	1.953969e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.864802e-03	3.590409e-03	7.522812e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.893695e+01	8.685474e+00	4.361381e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.029612e+01	4.145696e+00	2.530086e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.777820e+01	1.072163e+00	1.121186e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.503049e+00	3.979539e-01	1.046665e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.530109e+00	5.273249e-01	7.942620e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.496619e+00	2.324029e-01	7.803580e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.463361e+00	2.579167e-01	4.483499e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.613938e+00	7.376828e-02	3.997734e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.040583e+00	1.193756e-01	2.438232e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.106716e-01	6.666124e-02	1.953603e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.436719e-01	6.576602e-02	1.112567e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.269628e-02	7.022041e-03	3.379634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.155289e+00	8.266731e-01	4.294576e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.483947e+00	2.795918e-01	4.877876e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.414659e+00	2.252651e-01	5.266487e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.398705e+00	1.174630e-01	4.298417e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.647575e-01	1.031308e-01	2.365105e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.495282e-01	1.643241e-02	1.361949e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.262475e-01	2.271247e-02	5.990854e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.375440e-02	4.001439e-02	7.046314e-03
8.200000e-01	1.800000e-01	1.800000e-01	9.534186e-04	2.340889e-03	3.745952e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.828158e+01	3.095255e+00	1.550907e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.341332e+00	4.320188e-01	1.082174e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.019254e+00	1.193670e-01	3.726446e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.278086e+00	1.815749e-01	3.688202e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.280671e+00	6.978023e-02	2.555709e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.679423e-01	4.125242e-02	1.560224e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.253714e-01	1.223562e-02	9.632910e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.315238e-01	5.787322e-03	4.274862e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.214472e-02	8.288485e-03	1.101762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.924633e+02	2.167833e+01	7.480533e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.901787e+01	6.888195e-01	1.429850e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.983624e+00	2.646502e-01	2.979118e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.962705e+00	9.556078e-02	3.021861e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.765371e+00	6.394268e-02	3.318463e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.884484e-01	8.611588e-02	1.996789e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.993832e-01	5.147151e-02	1.330851e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.393200e-02	7.966707e-03	3.796221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.417467e+00	8.623250e-01	6.199641e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.432567e+00	1.162543e+00	5.287859e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.112806e+00	7.957850e-01	1.479426e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.643433e+00	3.411680e-01	2.053511e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.086612e+00	3.145133e-01	2.847280e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.335186e+00	1.870465e-01	6.237533e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.955356e+00	1.984951e-01	4.227495e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.428352e+00	9.804753e-02	3.977366e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.327587e-01	6.116433e-02	3.219193e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.749941e-01	9.381420e-02	1.886472e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.843050e-01	1.451882e-02	1.586736e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.997887e-01	2.376156e-02	6.457627e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.023403e-02	3.859101e-02	1.989925e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.841815e-03	5.501008e-03	4.607606e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.996809e+01	3.737386e+00	2.100118e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.240948e+01	1.775269e+00	8.609692e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.643202e+00	4.328831e-01	5.172505e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.094887e+00	2.591373e-01	1.129711e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.822592e+00	3.136789e-01	1.528983e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.697498e+00	1.143341e-01	4.245989e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.284508e+00	1.254722e-01	3.777297e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.859885e+00	1.691967e-01	2.890379e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.147376e+00	1.271158e-01	2.232302e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.488746e-01	3.407244e-02	1.555115e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.741650e-01	1.776096e-02	1.175556e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.816844e-01	2.736354e-02	4.467699e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.483536e-02	7.662264e-03	2.333796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.869325e+02	1.753690e+01	7.262879e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.793777e+01	4.403076e-01	1.434423e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.717521e+01	4.946245e-01	6.157868e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.066734e+01	1.459943e+00	6.883077e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.367586e+00	4.935867e-01	7.210544e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.333621e+00	6.105243e-02	6.482575e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.071722e+00	1.747193e-01	2.077324e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.188384e+00	4.954907e-02	2.704710e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.579330e+00	1.025690e-01	3.157059e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.507092e-01	7.631829e-02	2.883305e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.337241e-01	1.007529e-01	1.397629e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.834660e-02	9.213591e-03	5.514005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.304695e+00	5.185192e-01	1.608778e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.811238e+00	7.271755e-02	2.249191e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.406074e+00	1.432859e-01	4.523235e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.847909e-01	1.249361e-01	2.824316e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.574974e-01	8.240972e-02	1.795979e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.303199e-01	2.505943e-02	1.461149e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.417901e-02	1.409885e-02	5.813314e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.537573e-03	2.332060e-03	2.082934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.726122e+00	4.973507e-01	2.729392e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.226362e+00	2.305617e-01	2.593908e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.107871e+00	1.118410e-01	2.471218e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.406063e-01	8.650696e-02	1.394565e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.909947e-01	4.153745e-02	8.634383e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.590886e-01	1.419159e-02	8.049171e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.887435e-02	1.173046e-02	2.860299e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.595588e-03	1.326186e-03	2.274688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.490957e+01	1.155565e+00	4.401003e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.330415e+00	1.426507e-01	5.311497e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.233868e+00	1.713873e-01	2.737266e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.293067e-01	7.181100e-02	1.997577e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.284382e-02	5.029196e-03	1.322511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.243878e+00	5.700282e-01	4.969317e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.722139e+00	1.227399e+00	7.353519e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.535677e+00	2.677911e-01	2.193097e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.576385e+00	2.365373e-01	2.618883e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.689943e+00	3.683211e-01	4.576880e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.833420e+00	2.114487e-01	4.667807e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.444358e+00	2.293103e-01	3.926466e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.055533e+00	2.025600e-01	3.236835e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.228042e-01	6.694789e-02	3.442051e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.974516e-01	4.807613e-02	1.990705e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.459774e-01	7.046959e-02	1.258826e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.440643e-01	1.765106e-02	1.327597e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.149380e-02	2.525099e-02	3.074100e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.178150e-03	1.074208e-03	2.192041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.104663e+00	2.538008e+00	1.556536e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.052725e+01	1.385186e+00	9.983713e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.551600e+00	4.708483e-01	2.384998e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.150853e+00	1.006948e-01	8.783136e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.015429e+00	5.799554e-01	3.878854e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.761769e+00	2.132348e-01	3.713719e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.133284e+00	2.942614e-01	3.385390e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.486481e+00	1.734076e-01	3.136340e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.862909e-01	7.122086e-02	3.843689e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.705976e-01	7.120657e-02	2.463784e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.225966e-01	5.522875e-02	1.445625e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.813030e-01	8.399663e-02	8.772357e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.915625e-01	2.146402e-02	8.706440e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.594230e-02	2.030048e-02	4.111155e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.672255e-03	1.117094e-03	4.809341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.466980e+01	1.118508e+01	6.910991e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.945453e+01	4.862602e+00	3.524115e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.781993e+01	7.344898e-01	1.738357e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.047350e+01	1.073294e+00	1.258166e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.041245e+00	5.712103e-01	9.285916e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.808241e+00	1.937155e-01	6.754618e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.583143e+00	3.514882e-01	4.483968e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.457518e+00	1.284233e-01	5.886164e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.089832e+00	1.875585e-01	2.652796e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.729931e-01	1.506611e-01	1.950577e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.313713e-01	5.851301e-02	1.515408e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.202177e-02	2.868028e-03	7.341640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.750658e+00	9.925510e-01	5.820813e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.167762e+00	2.015361e-01	4.882460e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.316828e+00	3.302568e-01	4.733693e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.209888e+00	1.535794e-01	3.663075e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.573424e-01	7.359971e-02	2.799789e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.449482e-01	5.860605e-02	1.247127e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.880477e-02	1.684560e-02	9.020615e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.782377e-02	1.183764e-02	1.719438e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.131866e-04	6.094004e-04	8.327313e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.991009e+01	3.167504e+00	2.077911e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.574739e+00	2.424495e-01	1.340264e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.182605e+00	1.301293e-01	2.350142e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.078261e+00	2.328324e-01	3.308162e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.213924e+00	1.626294e-01	2.324386e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.127648e-01	7.390034e-02	1.525433e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.892023e-01	3.571153e-02	8.446836e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.311260e-01	1.445201e-02	6.764548e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.309968e-03	2.353189e-03	6.297737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.987600e+02	1.620673e+01	1.164544e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.799252e+01	5.689113e-01	9.322283e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.419829e+00	1.629230e-01	2.757580e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.687526e+00	1.690775e-01	5.693546e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.652478e+00	1.631721e-01	2.422116e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.573675e-01	1.343329e-01	1.988787e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.755240e-01	6.291882e-02	1.675571e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.282319e-02	3.424843e-03	1.016049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.425109e+00	1.191531e+00	8.174106e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.070899e+00	8.898693e-01	7.183297e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.797021e+00	5.534566e-01	3.932401e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.410694e+00	2.949730e-01	2.019109e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.822473e+00	2.494959e-01	4.541474e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.487212e+00	5.258826e-01	4.442947e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.634308e+00	1.676810e-01	5.413563e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.299359e+00	2.056118e-01	3.867501e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.543760e-01	9.143210e-02	3.827518e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.322354e-01	1.063332e-01	1.955262e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.920187e-01	8.096094e-02	1.355545e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.656745e-01	1.864427e-02	1.306811e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.254934e-02	2.553770e-02	3.227478e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.155602e-03	9.409112e-04	2.466728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.593324e+01	4.229608e+00	3.428524e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.227885e+00	1.199176e+00	2.148176e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.289861e+00	5.243519e-01	1.574154e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.477905e+00	1.023994e-01	3.563571e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.635125e+00	2.519705e-01	2.326233e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.874960e+00	3.898980e-01	1.828322e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.134313e+00	2.088353e-01	4.392128e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.711551e+00	2.920290e-01	2.623796e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.059160e+00	8.844696e-02	2.640477e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.510660e-01	5.877459e-02	1.513282e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.807619e-01	7.308169e-02	1.043019e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.822669e-01	2.244549e-02	7.413728e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.135791e-02	1.775664e-03	6.196665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.966636e+02	1.447449e+01	1.239021e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.664922e+01	1.505442e+00	1.168425e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.580703e+01	1.079477e+00	7.434456e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.901650e+00	3.013394e-01	7.978962e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.460744e+00	3.622823e-01	6.560354e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.466293e+00	4.753552e-01	4.561908e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.654668e+00	9.901631e-02	2.397401e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.984651e+00	1.177944e-01	1.541788e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.587375e+00	1.817662e-01	3.438912e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.051065e+00	1.803702e-01	2.280346e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.051357e-01	7.221528e-02	1.812053e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.935701e-02	3.850613e-03	1.115581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.058021e+00	4.432184e-01	1.774461e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.153964e+00	3.384475e-02	9.660758e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.654813e+00	2.463256e-01	4.855423e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.902003e-01	9.314233e-02	3.561919e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.857426e-01	6.345746e-02	1.911868e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.535184e-01	2.547212e-02	1.010889e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.658166e-02	1.482114e-02	6.216839e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.564314e-03	5.125612e-03	1.000621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.790096e+00	4.928603e-01	2.246851e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.308727e+00	1.513690e-01	2.912939e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.106825e+00	1.333067e-01	2.257852e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.354180e-01	5.803375e-02	1.624696e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.932029e-01	2.659133e-02	7.945988e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.186778e-01	3.048028e-02	4.065030e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.358608e-02	1.558800e-02	1.453974e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.242648e-03	3.313611e-03	5.644938e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.552028e+01	8.882124e-01	5.520509e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.790262e+00	2.793506e-01	4.137424e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.186161e+00	1.842828e-01	2.493945e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.760862e-01	6.120093e-02	1.643579e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.889433e-02	6.188562e-03	6.875700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.259719e-01	3.676714e-01	3.175971e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.293188e+00	1.336522e+00	6.691676e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.686867e+00	4.846514e-01	3.828543e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.837668e+00	3.323317e-01	3.691579e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.023928e+00	4.338679e-01	5.579196e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.097533e+00	2.171167e-01	4.916903e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.589955e+00	2.799541e-01	4.387140e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.122975e+00	2.385620e-01	3.441630e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.528759e-01	1.133867e-01	2.406734e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.838626e-01	7.860569e-02	2.344505e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.949106e-01	2.616939e-02	1.345893e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.574049e-01	1.197814e-02	8.971107e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.849656e-02	1.381507e-02	4.493976e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.478760e-03	2.598321e-03	3.391405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.053946e+00	2.023576e+00	1.451211e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.053430e+01	1.540381e+00	1.224658e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.512783e+00	4.101602e-01	2.217487e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.416310e+00	3.801993e-01	5.100252e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.713413e+00	2.637571e-01	7.044594e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.855211e+00	2.938651e-01	5.160171e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.377650e+00	4.725739e-01	3.887949e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.486691e+00	1.489386e-01	2.784225e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.174413e+00	2.161351e-01	2.207594e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.133058e-01	1.070084e-01	2.077349e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.614959e-01	6.184191e-02	1.642349e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.090291e-01	6.652395e-02	1.067557e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.556703e-01	1.348397e-02	1.056175e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.336122e-02	9.816764e-03	4.342961e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.600058e-03	2.053597e-03	2.760943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.328609e+01	1.024357e+01	3.591924e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.049837e+01	3.573207e+00	3.358159e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.719405e+01	3.001119e-01	2.092169e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.551703e+00	3.312218e-01	1.143979e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.529591e+00	5.202590e-01	8.823000e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.422346e+00	3.847041e-01	5.559375e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.474305e+00	4.904237e-01	4.557529e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.464672e+00	2.458748e-01	3.562594e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.905959e-01	1.853246e-01	3.003461e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.430853e-01	1.405624e-01	1.479073e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.525856e-01	3.159896e-02	2.158198e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.036311e-02	3.293301e-03	4.071663e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.348060e+00	9.502063e-01	6.149612e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.369591e+00	2.428678e-01	1.432348e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.449055e+00	3.426315e-01	6.267250e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.393032e+00	2.258541e-01	4.390399e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.346636e-01	7.245394e-02	2.621544e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.301102e-01	5.247945e-02	1.277410e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.182689e-01	7.800406e-03	7.429759e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.414378e-02	2.537775e-02	9.170111e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.135945e-03	2.799933e-03	7.758319e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.960898e+01	3.388689e+00	2.700296e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.870657e+00	4.268110e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.153919e+00	2.231598e-01	3.294387e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.220356e+00	2.659277e-01	3.952908e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.177693e+00	1.645027e-01	2.461886e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.553882e-01	7.828769e-02	1.358090e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.821259e-01	4.005172e-02	7.397875e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.177517e-01	8.323526e-03	5.895591e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.724847e-03	5.292566e-03	2.669473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.968589e+02	2.132151e+01	1.367344e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.799771e+01	6.498980e-01	1.590440e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.982847e+00	3.258044e-01	5.860550e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.016161e+00	1.889023e-01	2.813008e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.549682e+00	1.721843e-01	2.507714e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.807869e-01	1.434640e-01	1.812986e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.955722e-01	4.730198e-02	1.344489e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.222148e-02	5.823880e-03	4.757114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.658646e+00	9.707269e-01	7.947904e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.345881e+00	1.133412e+00	9.343452e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.033350e+00	4.882233e-01	3.463106e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.648256e+00	3.879626e-01	1.524973e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.176838e+00	5.123932e-01	3.500390e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.279726e+00	2.422921e-01	7.410496e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.938805e+00	3.697640e-01	4.608774e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.461226e+00	2.973863e-01	4.053550e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.189911e-01	1.477614e-01	2.892963e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.552461e-01	5.028688e-02	2.809993e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.561212e-01	4.748543e-02	1.429862e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.832581e-01	2.106301e-02	7.828588e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.148174e-02	1.291661e-02	5.033341e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.542453e-03	2.531437e-03	3.322914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.272530e+01	4.342470e+00	3.498025e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.111026e+01	1.051188e+00	1.964231e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.228867e+00	1.138923e+00	8.795545e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.994968e+00	4.742803e-01	2.015855e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.706508e+00	3.057788e-01	3.885990e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.851797e+00	1.474004e-01	5.433992e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.292284e+00	1.633209e-01	4.644653e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.821895e+00	4.424947e-01	2.918018e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.084067e+00	1.556279e-01	1.920049e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.158053e-01	1.076739e-01	1.669971e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.367306e-01	3.294541e-02	1.257031e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.311974e-01	1.173329e-02	9.362906e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.072401e-02	2.686243e-03	6.302441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.934783e+02	1.836984e+01	1.364806e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.760535e+01	1.387547e+00	2.687566e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.602000e+01	1.004143e+00	5.962756e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.197876e+01	8.887345e-01	1.983656e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.121712e+00	3.476943e-01	4.402620e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.264998e+00	2.046400e-01	3.134558e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.117346e+00	2.855145e-01	2.574001e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.177943e+00	2.807155e-01	1.877002e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.451001e+00	1.621721e-01	3.096201e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.735442e-01	1.764014e-01	2.028744e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.302300e-01	9.102630e-02	1.307917e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.384974e-02	3.412459e-03	7.872181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.540598e+00	4.435807e-01	1.711907e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.573028e+00	6.192843e-02	2.132266e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.324087e+00	2.012641e-01	3.894275e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.554651e-01	1.255058e-01	2.314982e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.570731e-01	5.090680e-02	1.787838e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.319067e-01	5.080434e-02	9.026801e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.674886e-02	1.279155e-02	4.450188e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.270978e-03	1.326416e-03	2.268652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.987122e+00	4.765103e-01	2.821032e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.935513e+00	1.823638e-01	3.038135e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.026240e+00	8.890182e-02	1.955102e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.718165e-01	9.151554e-02	1.156082e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.948556e-01	4.044466e-02	7.881368e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.702396e-01	2.674268e-02	4.645118e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.306839e-02	9.812613e-03	2.534526e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.266987e-03	1.072240e-03	1.811289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.526853e+01	9.827149e-01	6.817178e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.786061e+00	3.576099e-01	4.407122e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.238394e+00	1.614123e-01	2.634122e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.287579e-01	9.735910e-02	1.375748e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.043499e-02	5.982935e-03	1.214447e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.625822e+00	6.936855e-01	3.231756e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.431815e+00	1.198842e+00	5.574146e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.387316e+00	1.002877e-01	1.319658e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.202198e+00	2.018362e-01	5.244101e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.407321e+00	2.291058e-01	4.342764e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.649884e+00	1.942721e-01	4.862578e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.284233e+00	1.897472e-01	4.004376e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.212028e-01	1.273574e-01	2.648343e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.562313e-01	7.511362e-02	2.673549e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.496334e-01	4.716138e-02	1.627077e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.062080e-01	6.950285e-02	1.070270e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.667091e-01	4.073577e-02	6.509926e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.284034e-02	9.508773e-03	2.741406e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.066465e-03	1.431850e-03	2.064309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.692067e+00	2.898651e+00	1.148402e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.027324e+01	1.079252e+00	1.186573e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.328100e+00	2.450781e-01	5.962133e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.090908e+00	1.157020e-01	6.252621e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.622559e+00	3.383251e-01	4.731238e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.655804e+00	4.048780e-01	3.887973e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.939750e+00	2.105792e-01	3.064586e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.388546e+00	1.530671e-01	2.765524e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.247744e-01	8.202707e-02	2.301369e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.127566e-01	7.241453e-02	1.634102e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.669478e-01	5.707921e-02	1.287185e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.116737e-01	1.088204e-01	9.468760e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.867296e-01	3.457604e-02	8.436972e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.241698e-02	1.848446e-02	3.429315e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.616296e-03	2.030334e-03	2.796658e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.857193e+01	1.265548e+01	7.149408e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.158934e+01	5.251614e+00	2.121387e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.664868e+01	1.384295e-01	2.535157e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.644029e+00	6.199556e-01	1.748628e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.941279e+00	3.920530e-01	1.034967e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.569168e+00	4.882430e-01	5.482807e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.208260e+00	2.725370e-01	5.188231e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.563133e+00	2.986053e-01	3.917417e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.754858e-01	1.164605e-01	3.170115e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.644597e-01	8.931843e-02	1.781942e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.996955e-01	1.140187e-01	1.250741e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.150867e-02	3.727551e-03	7.531470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.143985e+00	9.666057e-01	5.464321e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.134545e+00	1.963249e-01	1.063702e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.048714e+00	2.215905e-01	4.890760e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.134749e+00	1.653434e-01	3.170862e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.699165e-01	7.199660e-02	2.356351e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.156434e-01	6.931606e-02	1.138212e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.044796e-01	1.560106e-02	6.502681e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.382291e-02	7.671585e-03	1.939892e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.303763e-04	5.920702e-04	8.284428e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.199689e+01	3.043664e+00	2.194276e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.101991e+00	2.609282e-01	5.566431e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.089775e+00	1.511442e-01	1.244049e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.873110e+00	2.108636e-01	3.377053e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.104964e+00	1.319808e-01	2.035425e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.487365e-01	7.696450e-02	1.167906e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.778075e-01	3.531276e-02	7.343913e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.502762e-01	2.112017e-02	4.794106e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.121714e-03	2.484089e-03	5.285885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.112834e+02	1.556597e+01	1.141195e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.653202e+01	1.579427e-01	8.347575e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.894415e+00	2.331131e-01	2.002446e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.194747e+00	4.772552e-01	3.962995e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.690191e+00	1.216110e-01	2.647749e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.969420e-01	1.417850e-01	1.876497e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.053949e-01	9.184103e-02	1.147539e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.109868e-02	3.684688e-03	1.112432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.243338e+00	1.333659e+00	7.893127e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.262734e+00	7.774280e-01	3.087695e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.514319e+00	2.190980e-01	1.064878e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.333282e+00	2.857196e-01	2.787680e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.465248e+00	1.929983e-01	6.649351e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.246668e+00	3.941207e-01	4.051987e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.550103e+00	1.777443e-01	4.723243e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.214312e+00	1.957236e-01	3.172616e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.653996e-01	1.126860e-01	3.150157e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.195904e-01	6.851281e-02	2.034182e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.484656e-01	7.324361e-02	1.138902e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.870043e-01	4.214703e-02	7.050137e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.399176e-02	8.743816e-03	2.932968e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.190256e-03	1.267426e-03	2.068461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.972726e+01	4.051715e+00	3.544128e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.548662e+00	7.351335e-01	4.157303e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.999591e+00	5.121849e-01	3.172410e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.144496e+00	1.575455e-01	2.725652e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.127948e+00	9.503418e-02	5.106379e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.719796e+00	2.663452e-01	3.001455e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.063927e+00	4.847916e-01	3.125902e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.584860e+00	2.413044e-01	2.465116e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.586828e-01	8.657545e-02	2.261283e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.002955e-01	7.204099e-02	1.302380e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.650781e-01	7.704415e-02	8.328530e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.800884e-01	4.465449e-02	7.041004e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.108646e-02	2.220557e-03	4.708896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.098308e+02	1.363374e+01	1.218301e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.275194e+01	1.192704e+00	1.175893e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.278615e+01	1.323991e-01	3.793079e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.083199e+01	1.258658e+00	5.540977e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.129593e+00	4.106914e-01	9.473516e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.882366e+00	5.704370e-02	3.375848e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.703126e+00	1.834418e-01	1.018600e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.943014e+00	5.769726e-01	6.097982e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.413354e+00	1.751211e-01	3.038609e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.270669e-01	1.275102e-01	2.601303e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.767209e-01	9.524656e-02	1.517377e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.724555e-02	7.292865e-03	8.359601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.335208e+00	4.297795e-01	1.460604e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.938544e+00	8.961292e-02	9.256070e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.394481e+00	1.436466e-01	4.748372e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.356037e-01	8.157986e-02	3.536062e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.452119e-01	7.460063e-02	1.649550e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.895050e-01	3.507824e-02	7.918303e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.312730e-02	1.490148e-02	4.574777e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.248947e-03	3.717757e-03	8.195881e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.005256e+00	4.332850e-01	2.029712e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.976444e+00	1.468806e-01	2.585105e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.125962e+00	1.012889e-01	2.556907e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.289418e-01	5.828537e-02	1.251915e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.811715e-01	3.816151e-02	6.520683e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.042458e-01	2.360565e-02	3.608938e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.120936e-02	1.141144e-02	2.194950e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.704127e-03	2.377154e-03	6.307733e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.592257e+01	8.885929e-01	4.410097e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.573070e+00	1.629472e-01	5.211371e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.061663e+00	1.544251e-01	2.303506e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.336510e-01	7.757196e-02	1.236539e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.685296e-02	7.530935e-03	6.205221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.159718e+00	5.310139e-01	2.374246e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.018208e+00	1.312883e+00	6.912421e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.882521e+00	4.172726e-01	1.648147e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.510846e+00	2.779403e-01	4.079486e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.626887e+00	3.419397e-01	4.383985e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.810694e+00	1.758364e-01	6.616843e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.319645e+00	1.305691e-01	4.480353e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.684948e-01	1.240647e-01	2.965170e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.911603e-01	1.021010e-01	2.639094e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.759934e-01	6.907683e-02	1.802024e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.378589e-01	2.253031e-02	1.495569e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.307614e-01	1.743673e-02	6.491741e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.315270e-02	3.108648e-02	2.186306e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.691885e-03	1.645834e-03	1.144442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.638906e+00	2.510870e+00	8.910093e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.116759e+01	1.277942e+00	9.888500e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.340199e+00	1.543981e-01	6.168542e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.854540e+00	2.997282e-01	5.503653e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.680699e+00	4.947108e-01	4.211397e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.466549e+00	1.513485e-01	5.915084e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.975800e+00	1.132355e-01	4.595801e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.503494e+00	2.514059e-01	2.631533e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.056181e+00	2.431143e-01	1.928347e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.399072e-01	6.475102e-02	2.300608e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.580033e-01	5.554359e-02	1.071615e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.494037e-01	2.659595e-02	1.474666e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.459965e-01	1.669964e-02	5.211868e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.049480e-02	3.832841e-02	2.357698e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.790916e-03	1.812418e-03	1.559147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.997950e+01	1.151931e+01	5.021877e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.158133e+01	3.074276e+00	2.964855e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.592780e+01	2.889869e-01	2.244809e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.869499e+00	7.003194e-01	8.482480e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.617924e+00	7.845738e-01	6.768511e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.092057e+00	2.643656e-01	7.645157e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.186367e+00	2.563782e-01	4.026972e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.271122e+00	1.179576e-01	4.713722e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.816550e-01	1.756050e-01	2.037280e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.871539e-01	9.131930e-02	1.458318e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.849546e-01	8.588174e-02	8.260355e-02
6.140000e-01	3.860000e-01	3.860000e-01	7.367774e-03	2.953019e-03	4.930836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.798002e+00	9.449944e-01	6.286956e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.195853e+00	2.205702e-01	9.710124e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.316562e+00	3.346019e-01	4.845925e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.223175e+00	1.343791e-01	4.683100e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.227169e-01	9.860087e-02	2.172296e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.946289e-01	5.804687e-02	1.132308e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.280391e-02	1.131265e-02	5.917644e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.575484e-02	2.109272e-02	8.724042e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.016053e-03	1.546156e-03	2.598016e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.209563e+01	3.504399e+00	2.274673e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.227848e+00	3.028968e-01	3.099674e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.936891e+00	2.962819e-01	2.841352e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.092476e+00	1.817854e-01	4.833849e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.086648e+00	1.725237e-01	2.247183e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.345338e-01	6.942571e-02	1.382459e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.582389e-01	3.675894e-02	6.963277e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.407055e-02	1.518200e-02	4.143528e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.108674e-03	3.701744e-03	2.464625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.141142e+02	2.114376e+01	1.556347e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.612513e+01	2.031145e+00	1.112912e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.803858e+00	1.400492e-01	9.034168e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.936588e+00	2.835351e-01	2.550201e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.547539e+00	1.535576e-01	2.420130e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.144370e-01	1.146548e-01	1.912921e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.565510e-01	1.212481e-01	1.014180e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.785865e-03	6.009925e-03	4.209801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.419990e+00	1.155120e+00	6.890931e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.926353e+00	1.204276e+00	5.083089e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.020325e+00	3.615160e-01	1.457231e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.365562e+00	5.449892e-01	2.141942e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.811405e+00	3.139607e-01	4.005413e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.146597e+00	2.173414e-01	5.602188e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.595756e+00	1.724670e-01	7.110088e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.250253e+00	1.752579e-01	3.627625e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.469120e-01	1.182025e-01	2.641553e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.456824e-01	6.046406e-02	2.615440e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.002369e-01	3.359908e-02	1.511086e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.386590e-01	1.646812e-02	7.307726e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.134806e-02	2.798705e-02	2.020843e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.815222e-03	1.634532e-03	1.142058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.649032e+01	4.779657e+00	2.463243e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.273239e+01	1.574630e+00	1.081590e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.912154e+00	1.683395e-01	1.411859e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.141901e+00	6.014920e-01	1.740789e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.135911e+00	4.156140e-01	2.289522e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.579599e+00	2.328466e-01	3.939860e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.971186e+00	1.622474e-01	6.290541e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.551946e+00	1.923616e-01	3.028628e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.045850e+00	1.521256e-01	1.902372e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.833648e-01	5.300158e-02	1.495814e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.083285e-01	2.960446e-02	1.255979e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.381018e-01	2.011344e-02	4.092730e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.588858e-03	3.550179e-03	3.011320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.131373e+02	1.863876e+01	1.197648e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.466155e+01	1.268568e+00	2.215640e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.470940e+01	9.367480e-01	1.004498e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.714563e+00	6.714101e-01	1.114457e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.834178e+00	1.034682e+00	3.485353e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.898958e+00	1.701248e-01	7.630095e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.155395e+00	3.293302e-01	7.966392e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.929487e+00	2.534293e-01	1.455780e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.361463e+00	1.076998e-01	3.604957e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.248243e-01	1.136465e-01	2.409415e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.366476e-01	1.230928e-01	1.212192e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.187175e-02	3.548280e-03	7.710491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.588935e+00	4.128908e-01	1.818737e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.441265e+00	1.530549e-01	1.782430e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.382329e+00	1.872263e-01	3.144124e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.162369e-01	7.818814e-02	2.782162e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.961093e-01	3.731888e-02	2.178540e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.208945e-01	5.417925e-02	8.931932e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.329883e-02	1.462642e-02	5.140297e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.979079e-03	1.600137e-03	1.708169e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.021134e+00	4.859805e-01	1.809928e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.865141e+00	1.167850e-01	2.866106e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.763897e-01	1.002872e-01	1.877699e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.419228e-01	3.506923e-02	1.650292e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.911379e-01	4.992042e-02	7.499565e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.554147e-01	1.951207e-02	4.429827e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.339638e-02	1.204744e-02	2.100962e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.419478e-03	1.422931e-03	1.939480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.533540e+01	9.866340e-01	4.744361e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.947374e+00	3.301810e-01	3.628741e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.147474e+00	9.920912e-02	3.284435e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.406656e-01	9.245000e-02	1.399884e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.106909e-02	5.116300e-03	1.000908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.905173e+00	6.571948e-01	7.253806e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.565902e+00	1.468347e+00	4.152553e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.048084e+00	1.006446e-01	6.199382e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.079109e+00	2.086242e-01	4.017582e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.271650e+00	2.437483e-01	4.570817e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.693860e+00	2.173290e-01	3.962661e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.240466e+00	1.124285e-01	3.544906e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.086545e+00	2.156993e-01	2.612382e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.572408e-01	8.693134e-02	2.291630e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.030884e-01	3.564988e-02	2.196631e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.755714e-01	2.767058e-02	9.901306e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.203865e-01	1.530171e-02	8.075134e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.339568e-02	1.676118e-02	3.343636e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.900604e-03	1.131196e-03	2.370479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.046696e+01	2.510467e+00	1.140985e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.082381e+01	1.265186e+00	4.543198e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.956937e+00	2.717027e-01	4.690443e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.893073e+00	2.023315e-01	6.497776e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.337974e+00	3.838192e-01	5.076419e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.304338e+00	1.178143e-01	4.986888e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.761729e+00	1.390067e-01	4.164501e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.402700e+00	1.832648e-01	2.161745e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.132703e+00	1.944736e-01	1.834635e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.092331e-01	6.232527e-02	2.479143e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.948053e-01	4.301365e-02	1.171979e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.384733e-01	1.707085e-02	1.777243e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.102288e-02	7.909904e-02	2.686603e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.018779e-02	5.886591e-02	1.792567e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.352560e-03	2.420615e-03	2.699039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.306713e+01	1.163855e+01	6.180285e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.098061e+01	3.982240e+00	2.133440e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.643704e+01	7.692309e-01	2.174822e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.289027e+00	5.611476e-01	1.278369e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.743340e+00	5.909487e-01	6.802421e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.574487e+00	2.567104e-01	5.094187e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.231173e+00	1.569443e-01	5.764818e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.544638e+00	2.599822e-01	3.903240e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.997868e-01	1.116315e-01	2.362819e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.818912e-01	7.589969e-02	2.219659e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.368570e-01	5.744529e-02	1.308441e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.074113e-02	3.521429e-03	5.553445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.285151e+00	9.518272e-01	4.829018e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.014171e+00	1.875921e-01	1.455407e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.918771e+00	2.389321e-01	4.699818e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.223286e+00	1.237079e-01	3.281204e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.878137e-01	5.794525e-02	2.126930e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.793144e-01	3.977632e-02	1.060838e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.095951e-01	2.974489e-02	5.180387e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.331172e-02	8.878505e-03	1.451204e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.693571e-04	7.108306e-04	5.517498e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.256834e+01	2.911116e+00	1.691076e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.125428e+00	2.160564e-01	6.269621e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.843156e+00	1.186794e-01	2.873040e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.822040e+00	2.075070e-01	3.543152e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.054781e+00	9.917207e-02	2.359934e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.237767e-01	4.806921e-02	1.448619e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.873285e-01	5.491628e-02	7.364765e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.395113e-01	2.918642e-02	4.185705e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.129772e-03	2.515894e-03	4.650802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.163276e+02	1.596724e+01	9.697594e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.561645e+01	1.380502e-01	1.007393e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.696832e+00	6.697845e-02	3.951555e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.450683e+00	1.438488e-01	6.579790e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.650565e+00	1.395387e-01	2.152736e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.472323e-01	9.562301e-02	1.727370e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.771152e-01	5.606146e-02	1.288058e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.197128e-02	3.871062e-03	7.559128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.521122e+00	1.361593e+00	8.234500e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.111958e+00	1.230771e+00	3.477853e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.398078e+00	1.290875e-01	5.799480e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.074324e+00	2.706433e-01	3.187954e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.575844e+00	2.950481e-01	4.263186e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.045075e+00	1.960915e-01	4.478283e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.646131e+00	2.562857e-01	3.673801e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.221148e+00	1.651026e-01	2.801309e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.841773e-01	1.609849e-01	2.267121e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.907708e-01	4.611477e-02	2.136053e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.849316e-01	2.981993e-02	1.618530e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.517325e-01	2.876198e-02	6.474367e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.577415e-02	1.756982e-02	3.198408e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.921877e-03	1.089328e-03	2.581898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.119744e+01	4.380246e+00	3.025095e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.859142e+00	6.831373e-01	6.306585e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.445458e+00	2.806001e-01	3.209360e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.193583e+00	2.324490e-01	2.905185e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.175332e+00	1.728394e-01	2.519596e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.602906e+00	3.338013e-01	2.543604e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.984873e+00	1.465195e-01	4.260046e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.487172e+00	2.057251e-01	2.044074e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.088319e+00	1.783749e-01	1.567636e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.556074e-01	4.426152e-02	2.214316e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.808578e-01	8.913340e-02	8.165945e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.574628e-01	1.777858e-02	5.591617e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.092106e-02	3.163844e-03	4.779581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.143601e+02	1.612890e+01	1.007237e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.300434e+01	7.584635e-01	9.243144e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.302111e+01	5.237195e-02	2.005204e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.332668e+00	5.563940e-01	3.261599e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.604973e+00	1.046182e-01	7.111350e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.003482e+00	2.747685e-01	1.406694e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.636157e+00	2.230580e-01	1.462583e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.015208e+00	2.263125e-01	1.190644e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.501505e+00	1.450763e-01	3.255819e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.831176e-01	9.451602e-02	1.897185e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.765400e-01	7.029255e-02	1.574533e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.755335e-02	5.111968e-03	7.700897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.511161e+00	4.297086e-01	1.481514e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.749267e+00	9.867537e-02	2.266551e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.302944e+00	1.793985e-01	3.812627e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.632154e-01	8.983403e-02	2.980611e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.220311e-01	4.510547e-02	1.596902e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.591726e-01	1.640926e-02	1.098030e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.410795e-02	2.421495e-02	2.682506e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.415811e-03	3.533997e-03	1.643631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.196670e+00	4.487736e-01	1.729676e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.918107e+00	1.181744e-01	3.099008e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.174624e-01	1.003478e-01	1.962539e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.966070e-01	3.774493e-02	1.301757e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.772606e-01	2.564481e-02	5.971352e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.013807e-01	1.522466e-02	3.395359e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.232871e-02	1.145159e-02	1.890325e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.262416e-03	1.796060e-03	9.731904e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.609103e+01	8.727647e-01	3.545539e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.376463e+00	1.587480e-01	4.295222e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.051192e+00	1.058562e-01	2.342185e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.608542e-01	5.812578e-02	1.497549e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.505834e-02	4.603264e-03	7.362964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.433175e+00	5.429837e-01	4.129856e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.403237e+00	1.204555e+00	9.645835e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.738494e+00	7.619304e-01	1.208775e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.247291e+00	2.206528e-01	6.536071e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.477957e+00	3.420336e-01	4.767167e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.760088e+00	2.594021e-01	4.577611e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.239829e+00	1.704834e-01	3.524936e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.261280e-01	1.389283e-01	2.741405e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.994179e-01	6.042967e-02	2.874322e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.523557e-01	7.480850e-02	1.567748e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.403684e-01	3.745201e-02	1.240862e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.484821e-01	4.113800e-02	4.991602e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.746804e-02	1.142913e-02	6.146852e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.927727e-03	3.086570e-03	7.634054e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.035921e+01	2.241947e+00	1.872156e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.121078e+01	2.221692e+00	4.067119e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.173085e+00	4.359874e-02	7.600397e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.072374e+00	2.020998e-01	4.643761e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.631045e+00	2.575897e-01	4.289472e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.475799e+00	1.195316e-01	5.216096e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.803086e+00	2.565781e-01	3.236659e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.288427e+00	1.718222e-01	2.493034e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.108652e-01	6.558724e-02	3.192828e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.289582e-01	5.491580e-02	1.799817e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.548449e-01	6.889391e-02	1.320837e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.314665e-01	6.353994e-02	7.302893e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.657130e-01	3.930952e-02	5.418531e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.965031e-02	6.201366e-03	5.438664e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.570877e-03	2.399438e-03	1.215602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.479879e+01	1.051300e+01	3.418982e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.090644e+01	3.107235e+00	2.950436e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.527731e+01	2.942749e-01	1.919700e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.169818e+00	9.002315e-01	9.222385e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.002878e+00	2.744456e-01	8.197424e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.085537e+00	2.640008e-01	5.592276e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.905702e+00	2.300168e-01	4.507872e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.358515e+00	1.191610e-01	2.950612e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.020991e-01	1.457580e-01	2.048861e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.112897e-01	8.146216e-02	1.465732e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.710496e-01	6.649552e-02	8.956925e-02
6.140000e-01	3.860000e-01	3.860000e-01	6.353567e-03	2.589695e-03	5.306937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.122211e+00	9.193060e-01	7.621448e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.130744e+00	3.744701e-01	4.422902e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.169346e+00	3.707687e-01	4.904185e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.119915e+00	1.354099e-01	4.227442e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.537234e-01	6.192695e-02	2.134467e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.708225e-01	2.255781e-02	1.092175e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.256396e-02	1.861812e-02	4.050344e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.209795e-02	2.088271e-02	1.438033e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.233686e-04	1.056636e-03	9.412227e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.247234e+01	3.179491e+00	2.505146e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.461158e+00	6.115717e-01	6.001552e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.100872e+00	2.807697e-01	2.620215e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.912782e+00	2.072608e-01	3.337744e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.743629e-01	8.274730e-02	2.399079e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.883821e-01	5.385341e-02	1.300871e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.391747e-01	3.560605e-02	6.699933e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.118045e-01	1.567016e-02	4.258254e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.296016e-03	3.427867e-03	3.426965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.155044e+02	1.762372e+01	1.390286e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.771356e+01	1.500216e+00	3.782873e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.930747e+00	5.929675e-01	2.842429e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.804352e+00	7.132689e-02	3.529119e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.373874e+00	1.080769e-01	2.849269e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.276377e-01	1.284674e-01	1.362092e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.150250e-01	3.751390e-02	1.101756e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.272291e-03	4.400296e-03	4.659689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.626559e+00	1.129132e+00	9.523778e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.160258e+00	1.379950e+00	4.509087e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.961036e+00	2.113837e-01	2.040463e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.162646e+00	6.894655e-01	3.217836e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.662899e+00	2.725835e-01	7.771899e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.231025e+00	3.652213e-01	4.470957e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.656397e+00	2.669745e-01	4.019374e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.158178e+00	1.487017e-01	3.292767e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.842348e-01	1.275983e-01	2.680772e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.656178e-01	4.531382e-02	2.272080e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.186149e-01	7.143805e-02	1.236566e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.640173e-01	3.749283e-02	5.684573e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.075230e-02	1.366067e-02	6.185726e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.176931e-03	3.160807e-03	8.542696e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.825147e+01	4.368397e+00	3.538199e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.113588e+01	1.170138e+00	1.229128e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.332607e+00	2.099981e+00	2.417107e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.385640e+00	3.918888e-01	5.135296e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.382114e+00	3.335488e-01	2.534979e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.821021e+00	2.391877e-01	3.722752e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.072775e+00	2.062127e-01	3.167057e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.422347e+00	1.145881e-01	3.600527e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.632048e-01	7.773651e-02	2.381613e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.551018e-01	7.597318e-02	1.540502e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.430699e-01	7.186578e-02	7.315969e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.151906e-01	1.445706e-02	6.568539e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.396942e-03	4.038227e-03	2.771197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.140702e+02	1.591559e+01	1.196791e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.586784e+01	1.254299e+00	2.340571e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.434032e+01	2.873922e+00	1.250474e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.081450e+01	6.948396e-01	3.870502e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.546415e+00	6.995821e-01	4.007375e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.970727e+00	1.428783e-01	6.002089e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.730037e+00	1.384644e-01	1.624296e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.817867e+00	1.148221e-01	2.870353e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.312003e+00	1.316263e-01	2.810844e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.736093e-01	1.745668e-01	1.894665e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.017307e-01	6.005204e-02	1.141395e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.219411e-02	3.171734e-03	6.006723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.832257e+00	3.751155e-01	1.536775e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.285948e+00	1.702713e-01	2.029174e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.099902e+00	1.046153e-01	3.817404e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.209193e-01	1.106539e-01	2.066581e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.938253e-01	3.438342e-02	1.404058e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.824784e-01	1.771958e-02	8.499121e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.843832e-02	1.983938e-02	2.848145e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.341996e-03	1.161861e-03	1.603070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.212548e+00	4.084980e-01	1.670934e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.768566e+00	9.734109e-02	2.516305e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.814912e-01	8.128885e-02	1.780480e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.959751e-01	4.874025e-02	1.259720e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.759776e-01	5.353767e-02	6.365430e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.305371e-01	1.312189e-02	4.902348e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.009220e-02	1.320108e-02	1.827943e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.830822e-03	8.653302e-04	1.660220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.562386e+01	9.388258e-01	3.688459e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.714378e+00	1.126575e-01	4.375774e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.105922e+00	1.215301e-01	2.838080e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.256392e-01	7.941486e-02	1.264896e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.882543e-02	4.746313e-03	9.425888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.305529e+00	8.326154e-01	4.157032e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.657725e+00	9.502753e-01	4.284241e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.042069e+00	2.145272e-01	3.789987e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.098599e+00	3.188955e-01	3.654355e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.231538e+00	2.870627e-01	4.033468e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.400633e+00	1.127820e-01	5.561365e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.222478e+00	2.161044e-01	2.933303e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.120342e-01	7.223849e-02	2.585829e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.892469e-01	5.313609e-02	2.323647e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.039665e-01	4.358763e-02	1.568584e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.526921e-01	5.616078e-02	8.795780e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.305565e-01	3.559101e-02	5.720308e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.237731e-02	7.314977e-03	3.364535e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.536693e-03	1.473613e-03	1.577213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.200801e+01	2.786650e+00	1.364543e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.030524e+01	8.041192e-01	4.348777e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.552772e+00	1.287874e-01	7.587369e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.972153e+00	6.333893e-01	3.576303e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.122203e+00	2.174450e-01	5.179859e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.370354e+00	2.498558e-01	3.405360e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.619649e+00	8.012294e-02	3.636545e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.304589e+00	9.144747e-02	2.544555e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.022196e+00	1.962975e-01	1.735432e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.554030e-01	4.418182e-02	2.153206e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.513699e-01	5.136112e-02	1.424232e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.129788e-01	5.554596e-02	7.154645e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.716170e-01	2.320722e-02	6.110453e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.354941e-02	1.765814e-02	3.787334e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.054641e-03	2.088120e-03	2.367849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.824845e+01	1.278515e+01	7.455292e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.174388e+01	3.411264e+00	2.553317e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.530301e+01	1.253414e+00	1.483332e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.670491e+00	8.334887e-01	7.358342e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.674051e+00	2.912906e-01	9.157938e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.321961e+00	1.065614e-01	6.594968e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.086625e+00	1.430934e-01	6.213072e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.404001e+00	1.645546e-01	2.865310e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.656494e-01	1.696891e-01	2.121968e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.550769e-01	6.578031e-02	2.144734e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.194630e-01	6.782701e-02	1.189821e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.100556e-02	4.614909e-03	6.092320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.585837e+00	9.244859e-01	4.201382e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.936296e+00	1.259720e-01	2.335215e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.969360e+00	2.356337e-01	4.142737e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.535856e-01	9.539621e-02	3.102700e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.598902e-01	8.720218e-02	1.802708e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.463052e-01	4.449841e-02	1.077739e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.439788e-02	2.439599e-02	4.680753e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.972684e-02	6.659275e-03	1.275216e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.348833e-04	3.627567e-04	8.130230e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.382256e+01	2.854826e+00	1.587879e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.143889e+00	1.628524e-01	3.267925e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.628311e+00	1.130790e-01	1.447301e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.789200e+00	2.031299e-01	3.278605e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.054290e+00	1.010732e-01	1.906699e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.046955e-01	6.149348e-02	1.117216e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.431310e-01	3.027977e-02	7.150056e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.380516e-01	1.770718e-02	4.018436e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.695935e-03	1.881812e-03	4.373005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.233711e+02	1.458502e+01	9.465690e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.646015e+01	2.923548e-01	8.024198e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.860319e+00	2.814960e-01	7.480047e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.617597e+00	1.568257e-01	8.334631e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.398100e+00	1.166279e-01	2.386861e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.352241e-01	8.495496e-02	2.010669e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.636112e-01	6.727247e-02	1.185038e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.108466e-02	3.884782e-03	6.851218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.876823e+00	1.349258e+00	7.982684e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.096851e+00	6.670437e-01	1.788588e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.624666e+00	3.442622e-01	1.423486e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.959789e+00	1.870489e-01	6.128227e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.631285e+00	5.065956e-01	4.145949e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.029061e+00	2.627735e-01	3.810415e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.374739e+00	1.258092e-01	4.480089e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.135471e+00	1.907507e-01	2.721298e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.030520e-01	6.104080e-02	2.519970e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.889748e-01	8.392571e-02	2.297817e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.792433e-01	2.859709e-02	1.137898e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.454743e-01	3.489497e-02	5.497476e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.323970e-02	7.497366e-03	3.549898e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.739398e-03	1.554477e-03	1.335642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.195924e+01	4.271708e+00	2.873352e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.130246e+00	4.078735e-01	2.998442e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.570657e+00	4.070718e-02	9.327254e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.104283e+00	3.609357e-01	1.657216e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.035730e+00	4.498284e-01	2.025002e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.454419e+00	3.072161e-01	1.711114e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.927027e+00	2.433832e-01	2.991223e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.435368e+00	1.313538e-01	2.410109e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.719585e-01	1.308077e-01	1.593574e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.631341e-01	4.297127e-02	1.410658e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.156727e-01	3.341729e-02	9.065413e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.552506e-01	3.363960e-02	4.229857e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.316388e-03	1.528139e-03	4.694717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.213144e+02	1.333333e+01	1.137190e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.220789e+01	1.429739e-01	2.462824e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.370807e+01	8.499660e-01	1.099145e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.586101e+00	8.081644e-01	1.219553e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.290263e+00	5.027578e-01	2.678330e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.387919e+00	2.118599e-01	3.840452e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.754688e+00	4.965365e-01	1.391096e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.923682e+00	1.616966e-01	7.600268e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.319864e+00	1.190217e-01	2.790857e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.908916e-01	8.678771e-02	2.183917e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.764779e-01	7.618847e-02	1.291127e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.575989e-02	5.339934e-03	7.397643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.675186e+00	4.062273e-01	1.162770e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.528976e+00	4.533434e-02	2.272918e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.223640e+00	1.308863e-01	3.992956e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.496171e-01	9.700591e-02	3.008138e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.133814e-01	5.516939e-02	1.443899e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.093109e-01	2.629394e-02	7.072400e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.385136e-02	1.192327e-02	2.922071e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.220558e-03	3.156238e-03	6.541630e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.311832e+00	4.219604e-01	1.624937e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.713040e+00	1.013848e-01	3.032213e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.942999e-01	1.138211e-01	1.930773e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.939634e-01	3.608094e-02	1.178445e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.366094e-01	3.828923e-02	5.475796e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.744687e-01	2.454341e-02	2.974966e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.286548e-02	6.260276e-03	2.322302e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.416425e-03	2.178621e-03	4.314793e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.629161e+01	7.728413e-01	3.772430e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.173384e+00	1.991261e-01	3.877703e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.706641e-01	1.219457e-01	2.202986e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.398255e-01	5.019699e-02	1.252615e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.019358e-02	7.041587e-03	6.514416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.615431e+00	6.146132e-01	3.288023e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.528840e+00	1.151251e+00	8.216807e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.757884e+00	2.865715e-01	2.221312e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.489720e+00	5.088287e-01	4.146642e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.186862e+00	1.702271e-01	6.100079e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.607316e+00	1.436688e-01	5.481710e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.086423e+00	9.672019e-02	3.340815e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.935279e-01	1.021932e-01	3.453741e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.196410e-01	1.081241e-01	2.055135e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.078989e-01	6.783977e-02	1.204084e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.546330e-01	1.784161e-02	1.365336e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.410278e-01	3.701044e-02	4.560702e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.100122e-02	2.510947e-02	2.636494e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.847781e-03	2.461297e-03	1.363834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.156181e+01	2.730431e+00	1.033326e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.150299e+01	1.035186e+00	4.138302e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.822770e+00	3.638593e-02	9.411436e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.753827e+00	2.446991e-01	4.473913e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.451355e+00	3.190986e-01	4.446543e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.314507e+00	1.924556e-01	3.927458e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.659005e+00	2.558494e-01	3.229416e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.088483e+00	7.826196e-02	3.133096e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.134386e-01	1.174592e-01	1.887127e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.652966e-01	3.869272e-02	2.022328e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.730658e-01	3.990959e-02	1.744778e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.752390e-01	4.292876e-02	5.573160e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.831216e-01	5.840504e-02	3.500239e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.411699e-02	3.025739e-02	3.282222e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.538891e-03	2.129905e-03	1.370828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.963869e+01	1.131949e+01	6.255578e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.282627e+01	3.192237e+00	1.351949e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.484029e+01	4.114120e-01	1.838367e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.649110e+00	2.584456e-01	1.205078e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.913316e+00	5.841799e-01	7.696404e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.682072e+00	1.934815e-01	7.686489e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.835655e+00	3.618777e-01	3.678082e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.077448e+00	1.025113e-01	4.548423e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.291345e-01	1.009890e-01	2.302987e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.472642e-01	1.153706e-01	1.191480e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.282481e-01	1.041908e-01	7.997744e-02
6.140000e-01	3.860000e-01	3.860000e-01	9.269184e-03	3.953592e-03	6.112789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.339711e+00	9.018200e-01	4.300871e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.139145e+00	2.383395e-01	7.242680e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.934779e+00	1.980283e-01	6.373819e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.115758e+00	1.717942e-01	3.290998e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.880883e-01	5.101994e-02	2.083803e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.883682e-01	4.039740e-02	9.012619e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.017388e-01	2.324197e-02	3.433419e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.947250e-02	1.761639e-02	8.729779e-03
8.200000e-01	1.800000e-01	1.800000e-01	7.027267e-04	1.214381e-03	2.040870e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.341646e+01	3.220874e+00	1.590685e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.333943e+00	1.106681e-01	3.934306e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.912184e+00	1.590496e-01	2.753282e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.752154e+00	1.785238e-01	3.804370e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.036670e+00	1.535203e-01	1.981384e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.188313e-01	3.666237e-02	1.168646e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.376995e-01	4.071150e-02	5.255949e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.421522e-01	2.842831e-02	3.274031e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.883392e-03	3.439522e-03	2.197367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.236889e+02	1.738327e+01	1.097075e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.611942e+01	7.723159e-01	1.110045e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.347484e+00	1.563177e-01	3.916903e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.489680e+00	2.470368e-01	1.829523e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.260799e+00	1.140045e-01	2.572541e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.679056e-01	1.319046e-01	1.469526e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.952159e-01	7.164293e-02	1.063497e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.060518e-02	5.259428e-03	3.687204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.163882e+00	1.219895e+00	7.369817e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.902011e+00	9.976511e-01	5.605631e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.749257e+00	2.141481e-01	2.821818e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.359405e+00	4.357696e-01	2.687944e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.732180e+00	4.039457e-01	4.965016e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.895487e+00	1.810534e-01	6.615255e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.507701e+00	3.237036e-01	4.259463e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.065859e+00	1.432167e-01	3.259106e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.844360e-01	9.021728e-02	2.669997e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.806808e-01	8.989884e-02	1.633630e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.860298e-01	2.188433e-02	1.186318e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.739671e-01	4.789345e-02	5.275252e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.872118e-02	3.029296e-02	2.478902e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.900828e-03	2.443771e-03	1.417863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.966970e+01	4.973561e+00	2.660134e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.040040e+01	6.923577e-01	1.456964e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.701701e+00	3.929376e-01	6.995514e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.486204e+00	2.713661e-01	6.897726e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.216881e+00	8.504429e-02	7.058856e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.636756e+00	4.371829e-01	2.553881e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.052020e+00	4.332916e-01	2.609891e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.270183e+00	1.093163e-01	3.606228e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.939454e-01	1.345325e-01	2.082203e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.646551e-01	3.753543e-02	1.758364e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.077429e-01	5.066348e-02	6.250149e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.604002e-01	4.037658e-02	3.234856e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.210032e-02	4.370603e-03	2.814950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.229934e+02	1.899593e+01	1.271792e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.379434e+01	1.476619e+00	2.019381e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.203317e+01	5.850303e-01	1.321326e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.023169e+01	7.154311e-01	1.398636e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.514751e+00	9.744743e-02	5.666307e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.247499e+00	5.188863e-01	1.973994e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.556277e+00	2.379269e-01	3.764743e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.614181e+00	1.531860e-01	2.000017e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.242080e+00	2.272530e-01	2.088859e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.497278e-01	7.713181e-02	2.716273e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.611715e-01	1.379980e-01	1.041761e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.498183e-02	5.316431e-03	6.364294e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR2_MUF1_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.856114e-02	6.059341e-02	4.455880e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.048754e+00	5.573217e-01	3.477407e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.585962e+00	9.409909e-01	5.700943e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.843303e+00	5.242777e-01	7.398951e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.562645e+00	5.045056e-01	4.423378e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.092055e+00	3.757432e-01	8.830161e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.291954e-01	1.536597e-01	5.972669e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.550273e-02	1.429723e-02	5.026162e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.031726e-01	2.854273e-01	3.164430e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.575978e+00	1.106495e+00	7.254851e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.592612e+00	5.572340e-01	6.728160e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.997751e+00	4.776471e-01	5.443608e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.422689e+00	2.158847e-01	6.026527e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.627810e-01	9.694478e-02	3.503268e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.469715e-01	4.605304e-02	1.544479e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.401237e-02	3.164589e-03	1.028295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.740329e+00	1.124156e+00	1.151871e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.297495e+00	2.014872e+00	8.010721e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.857123e+00	6.406852e-01	5.260957e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.567213e+00	5.634258e-01	1.085026e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.869133e-02	2.541750e-02	7.466690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.939407e-02	1.504201e-02	7.305196e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.112958e-01	8.135373e-02	4.801761e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.506865e-01	2.230113e-01	1.678444e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.619107e-01	3.994444e-01	3.421595e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.457182e+00	5.757904e-01	4.631503e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.337740e+00	7.709237e-01	4.834612e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.057393e+00	5.788127e-01	2.961654e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.549823e+00	3.374002e-01	3.592614e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.507784e+00	2.721699e-01	1.077410e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.014276e+00	4.143622e-01	4.812542e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.168722e+00	3.345849e-01	6.531153e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.389984e+00	2.703925e-01	5.715637e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.056953e-01	1.102768e-01	3.752598e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.345002e-02	1.013024e-02	3.803583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.049686e-02	3.739004e-02	4.643896e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.587781e-01	1.557415e-01	1.611592e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.136490e-01	4.201757e-01	3.553043e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.286327e+00	6.008138e-01	6.367195e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.178478e+00	8.287167e-01	6.972686e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.116202e+00	9.880499e-01	8.072566e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.003125e+00	9.587882e-01	4.139392e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.209005e+00	4.675061e-01	9.391788e-02
2.025000e-01	1.750000e-02	1.750000e-02	4.016042e+00	2.715339e-01	9.999995e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.354054e+00	4.176916e-01	2.815852e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.400411e+00	3.124761e-01	5.455673e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.590891e+00	2.559667e-01	4.904296e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.193378e-01	1.631943e-01	3.679035e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.355754e-01	5.816063e-02	2.420280e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.513073e-02	6.994602e-03	2.012431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.649949e-01	2.062376e-01	3.902938e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.790070e-01	5.182189e-01	7.583507e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.283067e+00	1.153121e+00	1.362355e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.236878e+00	1.884220e+00	1.525891e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.057965e+00	2.126020e+00	1.466655e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.082606e+00	1.705606e+00	9.216191e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.312858e+00	1.098641e+00	1.699087e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.013795e+00	4.330856e-01	4.127334e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.348427e+00	5.967084e-01	9.197720e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.807300e+00	5.159875e-01	8.949261e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.567588e+00	3.379679e-01	7.211576e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.435832e-02	1.750298e-02	4.598385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.666672e-01	1.176064e-01	6.924164e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.279251e-01	5.149661e-01	3.102221e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.206150e+00	7.926908e-01	3.434147e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.108312e+00	4.925706e-01	3.205208e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.848200e+00	2.644158e-01	3.678485e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.886475e+00	2.436348e-01	7.668891e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.899959e-01	1.411796e-01	5.968807e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.997832e-01	6.649399e-02	3.030163e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.189943e-02	4.462503e-03	1.582109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.988112e-01	4.393937e-01	3.371690e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.672893e+00	1.114695e+00	7.441756e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.865383e+00	1.246572e+00	5.128556e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.750893e+00	7.004663e-01	4.257749e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.829038e+00	1.698183e-01	2.196148e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.942851e+00	2.113693e-01	5.284934e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.068201e+00	1.324483e-01	4.827019e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.336312e-01	6.915792e-02	2.966086e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.446374e-02	8.441854e-03	2.987915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.929130e+01	9.646156e+00	7.628856e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.100176e+01	6.227693e+00	2.757572e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.129770e+01	2.904103e+00	5.977469e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.044279e+00	5.586493e-01	1.404070e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.136946e+00	1.285686e-01	3.759351e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.187338e+00	2.408478e-01	7.301185e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.274764e+00	2.593156e-01	6.957652e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.556585e-02	1.236914e-02	4.657489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.217876e-01	1.374735e-01	6.187728e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.736989e-01	2.562882e-01	1.935363e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.524674e-01	3.497866e-01	2.462001e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.131364e+00	4.654916e-01	2.887036e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.631826e+00	5.949843e-01	3.489530e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.206333e+00	5.928024e-01	3.703402e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.735661e+00	5.771456e-01	7.722447e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.877268e+00	2.433248e-01	8.398998e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.833157e+00	2.111122e-01	1.745468e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.486911e+00	2.713238e-01	4.226303e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.884261e+00	2.415048e-01	6.158545e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.205800e+00	1.958897e-01	4.610584e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.246517e-01	8.292477e-02	3.723633e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.066102e-02	8.871362e-03	3.509394e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.417463e+00	7.246796e-01	2.936579e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.935613e+00	7.312409e-01	6.750795e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.653236e+00	1.024116e+00	5.606717e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.064418e+00	9.649119e-01	6.594864e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.540950e+00	1.018884e+00	6.633240e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.584594e+00	8.284344e-01	3.787899e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.470257e+00	5.670368e-01	9.285160e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.054241e+00	1.856120e-01	9.099822e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.732382e+00	2.502861e-01	2.087373e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.104024e+00	2.174240e-01	3.849448e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.332131e+00	1.284732e-01	4.350109e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.044503e-01	9.852488e-02	3.209339e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.133228e-02	9.918231e-03	3.530090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.271857e+01	9.204227e+00	8.009389e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.179603e+01	5.083812e+00	4.150874e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.790321e+01	4.346307e+00	2.648623e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.431193e+01	3.255370e+00	1.195127e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.052216e+01	2.414434e+00	5.285359e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.078301e+00	1.284395e+00	2.088361e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.000681e+00	7.093100e-01	8.499316e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.895798e+00	1.893230e-01	1.359472e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.275414e+00	1.667664e-01	3.013097e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.534593e+00	1.923872e-01	6.361938e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.675114e+00	2.790444e-01	6.258796e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.191664e-02	1.809553e-02	5.383980e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.112003e-01	6.036319e-02	2.743851e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.057481e-01	3.877548e-01	1.915883e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.107117e+00	6.073120e-01	3.748010e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.259142e+00	3.893948e-01	2.867989e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.744634e+00	2.083344e-01	2.638862e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.742100e+00	4.948449e-01	7.007340e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.190857e+00	1.707197e-01	4.653362e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.867794e-02	2.689619e-02	2.592669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.471132e-01	1.708901e-01	1.710357e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.038240e+00	6.048247e-01	4.686243e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.194125e+00	2.976733e-01	1.763064e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.564059e+00	3.763919e-01	3.071660e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.802675e+00	3.021418e-01	4.154644e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.579795e-01	6.481394e-02	2.198158e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.945729e-01	7.713745e-02	6.634964e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.968087e-03	9.097939e-03	2.196141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.246355e+00	7.187320e-01	1.046334e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.610296e+00	8.533825e-01	5.078413e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.857104e+00	6.478474e-01	3.024141e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.333492e+00	4.578481e-01	6.041875e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.729825e-02	2.201581e-02	3.358514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.531052e-02	4.703048e-02	2.585766e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.082954e-01	1.036900e-01	5.485169e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.103246e-01	1.509008e-01	1.818017e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.845905e-01	3.013810e-01	1.798020e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.376540e+00	3.698669e-01	3.305727e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.008967e+00	4.087716e-01	4.469083e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.672189e+00	3.375084e-01	2.978971e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.200432e+00	1.931682e-01	1.831100e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.442483e+00	2.358552e-01	1.146518e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.210883e+00	3.268865e-01	3.096372e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.451903e+00	3.625455e-01	4.634801e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.552069e+00	2.384444e-01	3.907326e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.329513e-01	9.536317e-02	2.136178e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.981419e-02	1.854793e-02	1.342468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.237295e-01	1.009363e-01	8.629683e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.810378e-01	1.269210e-01	1.795763e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.629125e-01	2.319780e-01	2.999697e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.261532e+00	3.656131e-01	4.137897e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.017794e+00	4.816810e-01	5.394797e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.779514e+00	5.408068e-01	4.643617e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.314758e+00	4.132398e-01	5.633522e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.809531e+00	2.604806e-01	3.075156e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.999393e+00	1.716745e-01	1.680595e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.590575e+00	4.337945e-01	1.854511e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.785420e+00	3.473133e-01	3.265815e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.792054e+00	2.242171e-01	3.013995e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.783847e-01	1.364474e-01	1.874774e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.115842e-01	7.411987e-02	1.068504e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.034464e-02	1.166555e-02	5.870060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.147796e+00	3.954979e-01	7.873173e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.600219e+00	4.962552e-01	1.043220e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.196042e+00	8.461939e-01	1.485985e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.913188e+00	1.063684e+00	1.253514e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.348741e+00	1.025689e+00	1.167732e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.344415e+00	6.296303e-01	5.418838e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.229993e+00	2.902336e-01	3.341480e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.104518e+00	5.863257e-01	3.196517e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.262553e+00	6.159970e-01	4.932913e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.522002e+00	3.845841e-01	4.664669e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.305189e+00	2.569734e-01	3.434139e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.768686e-02	1.496818e-02	1.356549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.332793e-01	8.628441e-02	3.894717e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.217170e-01	2.949710e-01	1.941480e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.618557e+00	5.150098e-01	2.883174e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.782319e+00	3.751638e-01	2.176484e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.319527e+00	1.952758e-01	2.003043e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.481264e+00	3.628786e-01	5.857383e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.202805e+00	1.459188e-01	4.513997e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.170808e-01	1.154334e-01	1.748607e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.058120e-02	1.746273e-02	6.794367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.135133e-01	2.273156e-01	9.590736e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.337203e+00	4.563163e-01	5.407273e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.802690e+00	7.298380e-01	4.262458e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.665331e+00	5.422408e-01	2.669537e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.565751e+00	1.539946e-01	1.590203e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.441746e+00	2.707607e-01	3.912244e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.216176e+00	1.762001e-01	3.259890e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.768579e-01	6.399329e-02	1.919664e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.361796e-02	1.741532e-02	1.112864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.313053e+01	3.860111e+00	3.212706e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.387737e+01	3.182965e+00	3.203735e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.139209e+01	1.803907e+00	1.441803e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.407387e+00	7.211549e-01	3.949786e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.999521e+00	3.738839e-01	3.655156e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.085729e+00	2.541845e-01	5.458408e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.401370e-01	1.713201e-01	4.273564e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.151735e-02	1.699245e-02	1.782400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.929223e-01	1.393540e-01	5.980111e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.207712e-01	1.653460e-01	1.477739e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.201326e-01	2.833809e-01	1.163321e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.922263e-01	2.853494e-01	3.675660e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.364049e+00	3.848287e-01	2.759154e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.829522e+00	3.806101e-01	3.194667e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.370227e+00	3.048738e-01	1.918240e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.760286e+00	1.801046e-01	2.186229e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.027784e+00	1.991984e-01	1.076782e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.829456e+00	2.828132e-01	3.028929e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.179076e+00	3.081538e-01	4.195260e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.336169e+00	1.747039e-01	3.493404e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.414852e-01	9.065042e-02	1.937605e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.649680e-02	1.698922e-02	1.351341e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.709470e+00	7.490009e-01	2.245709e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.104380e+00	3.315355e-01	4.086941e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.621057e+00	4.064529e-01	5.435211e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.977305e+00	4.845929e-01	6.886388e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.646363e+00	5.622036e-01	4.277850e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.054824e+00	5.348701e-01	3.387402e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.356892e+00	3.655533e-01	3.935066e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.379170e+00	1.264395e-01	2.028185e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.148265e+00	2.416343e-01	1.351983e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.470718e+00	2.172571e-01	2.914942e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.467147e+00	1.430731e-01	2.675333e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.311244e-01	1.143033e-01	1.405440e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.405776e-02	1.708957e-02	1.166399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.182861e+01	5.037512e+00	4.191264e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.351133e+01	2.898013e+00	5.101763e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.360962e+01	2.411652e+00	2.549392e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.233827e+01	1.922694e+00	1.239546e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.009045e+01	1.205805e+00	1.513343e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.382570e+00	6.594767e-01	6.130901e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.704130e+00	5.920418e-01	2.967063e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.139182e+00	2.906203e-01	2.134720e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.774951e+00	2.683873e-01	3.155111e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.558913e+00	2.972760e-01	3.878624e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.443165e+00	2.185645e-01	3.501248e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.070185e-02	1.882819e-02	1.870480e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.122120e-01	7.011448e-02	4.820298e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.104612e+00	5.838839e-01	4.059683e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.608646e+00	8.640311e-01	5.248012e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.820475e+00	4.972898e-01	5.533726e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.539451e+00	5.260171e-01	4.768188e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.030082e+00	3.521702e-01	9.038209e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.116595e-01	1.425063e-01	5.882896e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.594591e-02	1.639609e-02	4.511753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.690486e-01	3.281537e-01	3.510999e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.631895e+00	1.073396e+00	6.872220e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.538481e+00	4.779866e-01	6.197305e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.966907e+00	4.879604e-01	5.004417e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.384755e+00	2.197064e-01	6.015104e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.359806e-01	8.471767e-02	3.618591e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.526940e-01	4.387507e-02	1.542633e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.408758e-02	2.564610e-03	9.889349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.840427e+00	1.175093e+00	1.297952e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.526770e+00	2.049648e+00	6.964252e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.738582e+00	7.572806e-01	5.974248e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.481192e+00	5.269566e-01	1.068007e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.575769e-02	2.306311e-02	7.268386e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.347378e-02	1.981162e-02	1.619982e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.237611e-01	8.856728e-02	5.709537e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.685702e-01	2.247209e-01	2.038610e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.113993e-01	4.120405e-01	3.648709e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.449940e+00	5.527747e-01	4.648779e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.284529e+00	6.814868e-01	5.362506e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.095450e+00	5.967273e-01	3.288152e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.571399e+00	3.544132e-01	4.027338e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.537936e+00	2.962823e-01	1.096747e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.014645e+00	4.613495e-01	4.596821e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.096574e+00	3.204024e-01	6.122961e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.350940e+00	2.317902e-01	6.022767e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.038975e-01	1.247068e-01	4.035914e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.573197e-02	1.317267e-02	2.795355e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.311636e-02	4.790505e-02	6.367484e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.753237e-01	1.620112e-01	2.192851e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.954409e-01	3.365911e-01	4.074549e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.435630e+00	7.257306e-01	6.974987e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.241595e+00	8.402519e-01	7.274973e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.182538e+00	1.005832e+00	6.513425e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.939918e+00	8.387007e-01	4.275236e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.275511e+00	5.518730e-01	8.969116e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.962483e+00	2.671765e-01	9.875461e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.302782e+00	4.350046e-01	2.929860e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.382910e+00	3.397794e-01	4.680643e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.564896e+00	2.620864e-01	4.868132e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.963104e-01	1.331128e-01	4.082392e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.456582e-01	6.939353e-02	2.346997e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.531947e-02	5.939594e-03	1.720684e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.706379e-01	2.309947e-01	4.851668e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.049787e+00	5.111725e-01	7.858295e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.395441e+00	1.122338e+00	1.509026e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.175054e+00	1.810082e+00	1.893946e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.089608e+00	2.144803e+00	1.380985e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.402634e+00	1.855282e+00	6.782592e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.165703e+00	7.845621e-01	1.357058e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.996172e+00	5.417758e-01	3.229270e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.310397e+00	6.598519e-01	7.331904e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.748488e+00	5.069653e-01	9.525204e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.547326e+00	3.445826e-01	8.061601e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.455914e-02	1.719724e-02	4.142725e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.827186e-01	1.298017e-01	7.064818e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.625387e-01	5.321722e-01	3.549285e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.250454e+00	8.301814e-01	2.814152e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.088567e+00	4.204195e-01	4.545195e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.799426e+00	2.560617e-01	3.757411e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.876240e+00	2.391812e-01	7.649218e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.648965e-01	1.314166e-01	5.864648e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.002621e-01	7.212409e-02	2.874400e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.219176e-02	5.908756e-03	1.491073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.908396e-01	4.802483e-01	3.850241e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.826186e+00	1.169169e+00	7.813613e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.890174e+00	1.244672e+00	5.173484e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.743160e+00	6.952908e-01	2.912370e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.786099e+00	1.571112e-01	2.300283e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.911662e+00	2.013783e-01	5.430323e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.060805e+00	1.333512e-01	4.620204e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.232049e-01	6.574836e-02	2.995204e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.481555e-02	6.979170e-03	2.912580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.080758e+01	1.002914e+01	8.732348e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.110366e+01	6.142267e+00	3.325729e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.160802e+01	2.966466e+00	6.651310e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.953253e+00	5.502892e-01	1.278381e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.090234e+00	1.439543e-01	3.845905e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.189767e+00	2.793968e-01	6.927203e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.251825e+00	2.218516e-01	6.762549e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.278165e-02	1.320962e-02	4.441622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.442727e-01	1.502532e-01	7.121000e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.002539e-01	2.637225e-01	1.862270e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.366762e-01	3.418091e-01	3.470953e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.151982e+00	5.003235e-01	3.508364e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.646969e+00	5.573621e-01	3.828100e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.235937e+00	6.358412e-01	2.601143e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.679658e+00	5.330171e-01	1.117887e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.872859e+00	2.091293e-01	1.080280e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.801597e+00	1.715277e-01	1.930385e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.476344e+00	2.697547e-01	4.227958e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.889669e+00	2.719401e-01	5.023986e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.182273e+00	1.926365e-01	5.561093e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.387205e-01	1.081550e-01	3.520655e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.248491e-02	1.202828e-02	2.684702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.479018e+00	6.629484e-01	3.814461e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.937382e+00	7.348193e-01	6.243759e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.646049e+00	9.486169e-01	7.768339e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.020752e+00	9.250778e-01	9.267049e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.524463e+00	1.025669e+00	5.715100e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.677988e+00	9.159235e-01	2.343415e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.487998e+00	5.610512e-01	5.015683e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.088896e+00	1.924593e-01	9.962800e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.656478e+00	1.642890e-01	1.898838e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.087408e+00	1.873578e-01	3.601045e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.337022e+00	1.805882e-01	4.165763e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.066157e-01	1.052727e-01	3.241996e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.245128e-02	9.607290e-03	3.129887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.400779e+01	9.552965e+00	8.969232e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.181113e+01	5.165405e+00	5.173632e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.776483e+01	4.384943e+00	2.504420e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.440351e+01	3.547435e+00	1.157049e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.061837e+01	2.587986e+00	5.408583e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.240280e+00	1.178140e+00	2.280783e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.917118e+00	5.630002e-01	7.259528e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.838602e+00	1.842824e-01	1.699693e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.192314e+00	1.456067e-01	4.112262e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.547836e+00	2.790711e-01	5.827814e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.654598e+00	2.999812e-01	6.871504e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.250184e-02	1.983145e-02	4.853232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.265834e-01	7.428376e-02	2.937647e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.753866e-01	4.113619e-01	2.178286e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.180592e+00	6.274076e-01	3.641033e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.216710e+00	3.707131e-01	3.053359e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.705348e+00	3.003125e-01	2.708308e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.657977e+00	4.272129e-01	6.960657e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.157442e+00	1.815197e-01	4.663416e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.915152e-02	2.461126e-02	2.490280e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.915878e-01	1.803029e-01	2.198343e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.196037e+00	6.281984e-01	3.707848e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.162527e+00	2.822299e-01	2.307568e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.508633e+00	4.209472e-01	3.158005e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.732397e+00	2.744048e-01	4.264954e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.250288e-01	7.489451e-02	2.379361e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.927303e-01	6.967590e-02	7.211272e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.029234e-02	8.374682e-03	1.640644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.493582e+00	8.028856e-01	1.092684e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.643237e+00	8.234106e-01	5.550968e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.741980e+00	7.536562e-01	3.366146e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.217107e+00	4.056675e-01	6.017458e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.683236e-02	1.753376e-02	3.516652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.484614e-02	4.353276e-02	4.222011e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.219059e-01	1.091257e-01	5.918870e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.647504e-01	1.704239e-01	1.557859e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.577167e-01	2.803646e-01	2.738871e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.428498e+00	3.783658e-01	3.467530e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.098893e+00	4.376615e-01	2.782635e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.675697e+00	3.784515e-01	3.194432e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.300102e+00	2.166420e-01	1.270401e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.423717e+00	1.569023e-01	1.194976e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.094572e+00	2.913602e-01	3.541453e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.399152e+00	3.086025e-01	4.545419e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.499028e+00	2.351486e-01	3.918130e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.513771e-01	1.330590e-01	2.239882e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.779680e-02	1.335412e-02	1.306562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.442643e-01	9.805121e-02	1.133948e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.359180e-01	1.594316e-01	2.059503e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.980242e-01	2.605046e-01	3.415645e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.378550e+00	3.967318e-01	3.614986e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.043228e+00	4.707861e-01	6.219794e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.874681e+00	5.079287e-01	4.455396e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.418538e+00	4.222516e-01	3.973671e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.943159e+00	2.880012e-01	1.164617e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.933938e+00	1.409231e-01	1.569911e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.494616e+00	2.049716e-01	2.254377e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.727221e+00	4.091103e-01	3.207416e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.750902e+00	2.652599e-01	2.980119e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.316672e-01	1.402316e-01	1.998252e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.165524e-01	7.877087e-02	8.761057e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.870064e-02	9.071808e-03	7.293824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.121761e+00	3.728522e-01	1.037370e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.895649e+00	5.850646e-01	1.056650e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.276637e+00	8.575871e-01	1.565466e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.004130e+00	1.057054e+00	1.462855e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.549134e+00	1.019395e+00	1.062549e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.525249e+00	9.884172e-01	3.361309e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.219616e+00	2.296333e-01	3.293896e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.037164e+00	6.046606e-01	3.425470e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.132621e+00	5.835451e-01	4.943759e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.478085e+00	4.864089e-01	4.894144e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.278509e+00	2.235973e-01	3.192698e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.540823e-02	1.221618e-02	1.729390e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.485296e-01	9.407809e-02	4.273149e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.723263e-01	3.284964e-01	1.987136e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.681921e+00	5.388657e-01	3.489882e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.809846e+00	3.773393e-01	1.817451e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.267645e+00	2.505995e-01	2.082305e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.413786e+00	3.042885e-01	5.862697e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.158799e+00	1.715017e-01	4.634112e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.180918e-01	1.060353e-01	1.767640e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.978516e-02	1.589628e-02	5.748531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.495556e-01	2.532472e-01	9.936515e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.443661e+00	4.920119e-01	4.977853e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.931533e+00	7.414164e-01	4.225465e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.707959e+00	5.839888e-01	3.262554e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.544564e+00	2.108620e-01	1.636032e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.377668e+00	2.434508e-01	4.090547e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.163987e+00	1.413607e-01	3.437283e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.695069e-01	8.379849e-02	1.811585e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.322908e-02	1.573857e-02	1.077512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.403302e+01	4.115801e+00	3.688644e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.438741e+01	3.240721e+00	2.655296e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.166923e+01	1.999772e+00	1.141685e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.308685e+00	7.148892e-01	3.966770e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.967322e+00	3.296905e-01	3.689720e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.027823e+00	2.495875e-01	5.543988e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.975479e-01	1.690767e-01	4.220428e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.243396e-02	1.557194e-02	1.830018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.120511e-01	1.407109e-01	6.339064e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.133758e-01	1.526211e-01	1.748244e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.977727e-01	2.368046e-01	1.748499e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.808183e-01	3.043173e-01	2.559808e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.380302e+00	3.829741e-01	2.978261e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.891093e+00	3.954860e-01	3.020981e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.427908e+00	3.613279e-01	1.536684e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.811296e+00	1.832593e-01	1.667312e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.014674e+00	1.905123e-01	1.173138e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.692434e+00	1.962087e-01	3.470598e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.144640e+00	2.718611e-01	4.060524e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.314394e+00	1.931961e-01	3.437881e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.582641e-01	1.374628e-01	1.993902e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.396934e-02	1.231880e-02	1.230408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.610253e+00	6.460859e-01	2.251189e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.195980e+00	3.631075e-01	4.362974e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.696863e+00	4.770734e-01	5.111870e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.148154e+00	5.265501e-01	4.462083e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.479344e+00	4.700298e-01	6.081687e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.080458e+00	5.219076e-01	3.271032e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.348376e+00	3.886436e-01	2.566826e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.448605e+00	1.801928e-01	9.498858e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.184913e+00	2.641403e-01	1.235010e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.434701e+00	2.760657e-01	2.652081e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.471708e+00	1.596779e-01	2.689365e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.846385e-01	6.561498e-02	1.750300e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.553565e-02	1.379134e-02	1.284994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.233566e+01	5.208532e+00	4.880021e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.492307e+01	3.002137e+00	3.691373e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.390567e+01	2.582694e+00	2.722156e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.252838e+01	1.997784e+00	1.586467e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.045652e+01	1.282511e+00	1.169463e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.290216e+00	8.773259e-01	5.708091e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.658292e+00	5.291450e-01	2.967394e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.220101e+00	4.741088e-01	2.607335e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.677287e+00	1.952879e-01	3.612842e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.524095e+00	3.315735e-01	3.955008e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.402434e+00	2.016067e-01	3.509022e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.787129e-02	1.435099e-02	2.314749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.165995e-01	7.543381e-02	5.584850e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.189838e+00	6.598415e-01	4.931541e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.682147e+00	1.050631e+00	6.218566e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.719299e+00	7.056148e-01	1.832743e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.288242e+00	4.913351e-01	4.411531e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.092919e+00	4.433015e-01	9.906811e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.674741e-01	2.051124e-01	7.767400e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.238630e-02	1.821440e-02	6.559017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.067940e-01	3.938891e-01	4.083863e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.545357e+00	1.299499e+00	8.028965e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.213252e+00	6.177986e-01	5.345191e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.969896e+00	5.067654e-01	5.440997e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.563536e+00	3.039474e-01	7.496811e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.075238e-01	1.089835e-01	4.742917e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.730219e-01	5.074476e-02	1.972618e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.671672e-02	3.485124e-03	1.501052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.710322e+00	1.354902e+00	1.409783e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.580389e+00	2.172227e+00	9.830246e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.651712e+00	7.879572e-01	3.639833e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.946448e+00	6.668757e-01	1.269863e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.259257e-01	3.252143e-02	1.068196e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.344206e-02	1.133335e-02	8.296453e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.048021e-01	7.956186e-02	7.017547e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.549747e-01	2.318370e-01	2.463535e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.540900e-01	4.985570e-01	4.129891e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.512109e+00	7.099384e-01	6.283509e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.308316e+00	8.244622e-01	6.012362e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.092962e+00	8.180401e-01	2.936175e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.467555e+00	5.429405e-01	2.648202e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.383175e+00	3.828515e-01	1.332612e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.923010e+00	4.630305e-01	4.550298e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.107578e+00	3.537911e-01	7.677653e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.410842e+00	2.951050e-01	7.336071e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.904655e-01	1.805340e-01	5.026431e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.381674e-02	1.511662e-02	5.177973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.071066e-02	3.550095e-02	3.508486e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.737620e-01	1.838464e-01	2.594035e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.661488e-01	4.672153e-01	4.838417e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.449399e+00	7.848814e-01	8.159897e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.292378e+00	1.052993e+00	9.578554e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.149286e+00	1.213039e+00	8.492186e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.669908e+00	1.010579e+00	5.524673e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.040018e+00	7.432147e-01	4.701509e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.778025e+00	3.224284e-01	8.008656e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.256020e+00	4.204976e-01	3.060014e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.463596e+00	4.292343e-01	5.833974e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.668129e+00	3.026984e-01	6.110381e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.901797e-01	1.641002e-01	5.062523e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.971576e-01	1.041514e-01	3.116323e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.129099e-02	8.344879e-03	2.806281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.995169e-01	1.899948e-01	3.110353e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.573412e-01	5.914597e-01	9.805842e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.359909e+00	1.419403e+00	1.623364e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.001180e+00	2.036274e+00	1.981546e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.672354e+00	2.515571e+00	1.710123e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.518579e+00	2.125043e+00	1.029754e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.662269e+00	1.255730e+00	1.289010e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.782260e+00	5.265388e-01	2.253909e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.488165e+00	7.176712e-01	8.087289e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.106874e+00	6.741051e-01	1.040962e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.841686e+00	4.072034e-01	1.008060e+00
6.140000e-01	3.860000e-01	3.860000e-01	8.316350e-02	2.409341e-02	6.717663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.041258e-01	1.382956e-01	8.747718e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.109392e+00	6.306176e-01	3.954145e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.300844e+00	8.945704e-01	3.266875e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.834183e+00	4.586351e-01	7.915431e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.623933e+00	1.982381e-01	3.607210e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.940272e+00	3.065630e-01	7.883702e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.063460e+00	1.966968e-01	7.206479e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.389928e-01	9.491707e-02	3.866560e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.701616e-02	8.821117e-03	2.428513e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.248027e+00	5.950640e-01	4.560916e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.364586e+00	1.538528e+00	9.161230e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.834513e+00	1.340207e+00	4.570754e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.104294e+00	5.411324e-01	5.991657e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.565500e+00	1.041704e-01	2.491543e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.031014e+00	2.444988e-01	4.947819e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.219778e+00	2.003458e-01	5.882486e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.912735e-01	8.325453e-02	3.772770e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.144621e-02	9.944592e-03	3.925505e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.917427e+01	1.438499e+01	1.014679e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.141146e+01	7.077075e+00	2.836321e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.182680e+00	2.404731e+00	3.370354e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.034320e+00	4.142100e-01	3.285323e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.047423e+00	1.111905e-01	2.676020e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.478619e+00	3.375039e-01	6.443900e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.552125e+00	3.192981e-01	7.767543e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.291913e-02	1.774678e-02	6.588169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.288730e-01	1.379577e-01	8.086212e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.328216e-01	2.871963e-01	2.311997e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.265879e-01	4.262383e-01	3.753112e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.290340e+00	6.179598e-01	4.022563e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.742566e+00	6.870008e-01	3.895759e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.246379e+00	6.946307e-01	3.551756e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.594249e+00	5.998216e-01	1.812878e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.734720e+00	3.138826e-01	1.252260e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.628334e+00	2.100640e-01	1.955993e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.379592e+00	2.841292e-01	3.846550e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.879844e+00	2.835538e-01	6.118194e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.273439e+00	2.366007e-01	6.228633e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.091097e-01	1.558564e-01	4.370905e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.142879e-02	1.415170e-02	4.973770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.581956e+00	7.037366e-01	4.707020e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.364203e+00	8.719604e-01	9.872032e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.119546e+00	1.264357e+00	9.530480e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.529643e+00	1.274583e+00	8.603359e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.586980e+00	1.129384e+00	5.061113e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.448295e+00	9.636188e-01	2.742664e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.063775e+00	5.392496e-01	9.491160e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.776384e+00	2.436954e-01	8.831427e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.484224e+00	8.056203e-02	2.214950e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.112802e+00	2.476954e-01	3.581442e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.441165e+00	2.238115e-01	4.938022e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.953859e-01	1.389262e-01	3.890648e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.150044e-02	1.290172e-02	4.677709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.027998e+01	1.230996e+01	1.059716e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.372095e+01	6.887507e+00	5.193622e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.803212e+01	5.142014e+00	2.625135e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.342796e+01	3.729640e+00	7.620638e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.944931e+00	2.400731e+00	3.180700e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.980818e+00	1.190179e+00	1.880694e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.131329e+00	5.133753e-01	3.434988e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.400555e+00	1.105006e-01	1.543760e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.198882e+00	2.062021e-01	2.522160e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.733339e+00	3.611003e-01	4.988354e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.890533e+00	3.020791e-01	7.505362e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.045973e-01	2.616305e-02	7.200127e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.522526e-01	7.957087e-02	2.421689e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.175551e+00	4.663846e-01	2.877970e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.575008e+00	6.462797e-01	3.720549e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.536655e+00	2.677683e-01	2.138551e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.506474e+00	4.247573e-01	4.288101e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.135983e+00	3.100592e-01	6.580546e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.396503e-01	9.106073e-02	3.846102e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.555032e-02	2.552773e-02	1.935719e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.301229e-01	2.265512e-01	2.191208e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.763276e+00	6.503692e-01	4.339270e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.322728e+00	1.609760e-01	9.621268e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.970727e+00	4.097585e-01	3.778477e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.364003e+00	1.485867e-01	3.721639e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.768233e-01	3.341875e-02	1.994042e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.081350e-01	4.757564e-02	6.162814e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.240108e-02	7.294307e-03	2.269789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.309886e+00	9.246940e-01	1.047691e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.088719e+00	8.013352e-01	2.488114e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.986296e+00	5.857906e-01	4.344165e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.899197e+00	2.672227e-01	5.773875e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.210481e-02	1.469767e-02	3.179889e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.513794e-02	3.605601e-02	2.107597e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.161615e-01	1.135179e-01	5.358727e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.073895e-01	2.091762e-01	1.637188e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.676823e-01	3.401717e-01	2.901249e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.574671e+00	4.375526e-01	4.392598e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.341918e+00	4.686576e-01	3.544668e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.004981e+00	3.594500e-01	1.700407e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.396533e+00	1.065905e-01	1.460898e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.463081e+00	2.816530e-01	1.873659e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.916993e+00	3.317419e-01	3.930187e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.143633e+00	3.664918e-01	4.730762e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.293814e+00	1.538218e-01	3.515624e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.448127e-01	6.884959e-02	2.002587e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.655676e-02	1.481529e-02	1.121969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.785250e-01	7.195109e-02	9.942599e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.610264e-01	1.709916e-01	2.085359e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.005044e+00	3.378398e-01	2.865524e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.719803e+00	4.977603e-01	4.979379e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.507432e+00	5.755668e-01	6.943193e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.402569e+00	5.897384e-01	3.981815e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.894011e+00	4.325443e-01	2.947405e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.147197e+00	1.782656e-01	1.407882e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.885637e+00	1.773478e-01	1.731826e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.276429e+00	4.129020e-01	2.880573e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.327349e+00	3.015909e-01	3.260591e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.490246e+00	1.957477e-01	2.820928e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.241530e-01	8.393134e-02	1.803456e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.817592e-01	4.946122e-02	9.605660e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.910937e-02	6.685474e-03	7.746607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.595670e-01	3.655784e-01	9.084590e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.087487e+00	6.830195e-01	1.255738e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.043993e+00	1.212892e+00	1.299837e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.036707e+00	1.270447e+00	1.534164e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.533708e+00	1.064160e+00	9.814497e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.025176e+00	7.404267e-01	2.141441e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.154974e+00	3.135999e-01	3.583342e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.482996e+00	6.036110e-01	4.024320e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.703523e+00	5.228336e-01	4.738750e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.156992e+00	3.021730e-01	5.083892e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.172485e+00	1.713929e-01	3.322888e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.573181e-02	9.980033e-03	1.660665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.767465e-01	1.086493e-01	5.135061e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.124298e-01	3.768765e-01	2.627836e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.051111e+00	5.946118e-01	3.073539e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.051017e+00	2.693065e-01	1.390745e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.050903e+00	2.793750e-01	3.119099e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.991851e+00	2.533861e-01	5.754491e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.907971e-01	6.618510e-02	4.047306e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.008393e-01	9.723175e-02	1.425092e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.312727e-02	1.478141e-02	4.775655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.294587e-01	3.111636e-01	1.321694e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.029091e+00	6.777034e-01	6.353809e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.712259e+00	8.603358e-01	4.796867e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.972550e+00	4.220364e-01	1.525804e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.241516e+00	3.105236e-01	2.051011e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.965171e+00	2.180171e-01	3.774814e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.808875e-01	6.641510e-02	3.250461e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.597059e-01	4.244123e-02	1.601726e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.891574e-02	1.307714e-02	1.059950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.940049e+01	5.584680e+00	5.430642e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.920652e+01	4.030203e+00	2.725375e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.268541e+01	1.834914e+00	9.249269e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.824651e+00	6.032135e-01	3.618125e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.232883e+00	2.293674e-01	4.216585e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.830001e+00	1.683039e-01	4.789901e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.352727e-01	1.145992e-01	3.820229e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.954983e-02	1.239506e-02	1.840206e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.966268e-01	1.327135e-01	6.645246e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.062316e-01	2.012517e-01	1.599566e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.562658e-01	2.883475e-01	2.824401e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.111231e+00	3.610012e-01	3.110201e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.606285e+00	4.541669e-01	3.015535e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.120912e+00	4.313800e-01	2.994644e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.662110e+00	3.507504e-01	1.205204e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.945912e+00	1.011732e-01	1.272421e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.933309e+00	2.105104e-01	1.628472e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.542579e+00	2.825018e-01	3.864631e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.904788e+00	2.666464e-01	4.355964e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.136042e+00	1.234073e-01	3.334886e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.703586e-01	5.691119e-02	1.880896e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.414232e-02	1.318055e-02	1.152568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.637822e+00	6.558982e-01	2.018846e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.533516e+00	4.402479e-01	4.684058e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.117957e+00	5.839579e-01	7.093742e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.628617e+00	6.539630e-01	8.238124e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.386297e+00	7.214339e-01	4.618747e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.561339e+00	5.211860e-01	2.912735e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.725470e+00	4.282611e-01	1.792066e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.411553e+00	7.169038e-02	1.230455e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.922886e+00	2.302080e-01	2.242873e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.078546e+00	2.286048e-01	2.915408e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.291792e+00	1.413122e-01	2.408968e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.375810e-01	5.525624e-02	1.411130e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.156390e-02	8.309757e-03	1.449281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.727742e+01	6.395942e+00	6.319376e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.877508e+01	3.690901e+00	5.260859e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.779919e+01	3.057511e+00	1.526508e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.457240e+01	2.191828e+00	1.328617e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.161837e+01	1.339784e+00	9.192467e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.615436e+00	9.482790e-01	3.381938e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.457302e+00	7.690683e-01	2.545608e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.415834e+00	2.548922e-01	1.991799e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.299518e+00	2.810203e-01	3.513542e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.290283e+00	2.445101e-01	3.720491e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.312826e+00	1.528782e-01	3.533329e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.797961e-02	1.036733e-02	2.200865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.289741e-01	8.198879e-02	7.415900e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.289975e+00	7.010294e-01	4.860164e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.777499e+00	1.039122e+00	5.001565e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.632922e+00	5.357979e-01	1.157995e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.246130e+00	5.238041e-01	4.525923e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.992795e+00	4.100208e-01	9.961830e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.568070e-01	2.351356e-01	7.050684e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.018275e-02	1.886443e-02	5.887270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.833362e-01	4.196994e-01	4.527558e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.720579e+00	1.316804e+00	6.937670e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.130906e+00	4.904405e-01	4.454914e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.871264e+00	5.065815e-01	5.883687e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.494983e+00	2.939587e-01	7.284665e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.036636e-01	1.298934e-01	4.220986e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.671500e-01	5.737482e-02	1.835845e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.711315e-02	5.079163e-03	1.311596e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.890607e+00	1.395776e+00	1.508750e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.792102e+00	2.163922e+00	8.496807e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.568755e+00	7.320058e-01	4.657028e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.806612e+00	6.975997e-01	1.249358e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.198699e-01	3.413382e-02	9.956999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.492141e-02	1.265281e-02	1.388541e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.217344e-01	9.053432e-02	8.373972e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.144658e-01	2.827971e-01	2.463128e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.015473e-01	5.033591e-01	4.186568e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.644892e+00	7.735319e-01	5.704263e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.377836e+00	8.242311e-01	5.992095e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.098288e+00	7.367867e-01	3.080765e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.427511e+00	4.025720e-01	1.042100e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.317085e+00	3.690288e-01	1.462295e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.804757e+00	3.901566e-01	5.461478e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.125160e+00	4.783788e-01	6.969156e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.388915e+00	3.110129e-01	6.392312e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.523657e-01	1.720179e-01	4.826350e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.167354e-02	1.545072e-02	4.777144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.004245e-02	3.554996e-02	6.971921e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.397160e-01	2.227529e-01	2.709087e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.356626e-01	5.099281e-01	5.558993e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.608996e+00	8.623827e-01	7.699914e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.431931e+00	1.108355e+00	9.613143e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.290591e+00	1.232010e+00	7.313799e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.852221e+00	1.075105e+00	4.652988e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.947147e+00	5.672408e-01	1.790151e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.728376e+00	2.629273e-01	9.900660e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.124060e+00	4.082624e-01	4.138656e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.412890e+00	4.632608e-01	5.829515e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.627960e+00	3.171748e-01	5.946083e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.686942e-01	1.931672e-01	4.506620e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.912947e-01	1.023256e-01	2.755767e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.991212e-02	9.348882e-03	2.758315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.873436e-01	1.827766e-01	4.777123e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.139873e+00	7.476144e-01	1.078185e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.505935e+00	1.432843e+00	1.762543e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.195774e+00	2.118747e+00	2.031683e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.877747e+00	2.518504e+00	1.779373e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.674934e+00	2.039174e+00	1.007743e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.628310e+00	1.044883e+00	2.223206e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.822198e+00	6.322121e-01	2.424148e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.418932e+00	8.498932e-01	8.089587e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.966769e+00	6.431554e-01	1.079837e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.797228e+00	4.440172e-01	9.264858e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.965905e-02	2.311416e-02	6.208423e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.284548e-01	1.572569e-01	1.021027e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.191249e+00	6.731671e-01	3.607311e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.299390e+00	8.256526e-01	3.467528e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.841701e+00	4.194648e-01	9.503143e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.606432e+00	1.980357e-01	3.812251e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.882005e+00	3.007688e-01	7.907027e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.033697e+00	2.222673e-01	7.012906e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.245253e-01	8.841990e-02	3.330139e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.615789e-02	8.504621e-03	2.265649e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.417237e+00	6.946130e-01	5.400791e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.577835e+00	1.587066e+00	8.633086e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.883337e+00	1.280646e+00	4.413950e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.118096e+00	4.881306e-01	9.939367e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.541763e+00	1.161643e-01	2.500047e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.955379e+00	2.300037e-01	5.347274e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.169300e+00	1.857234e-01	5.694853e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.810130e-01	1.018421e-01	3.550749e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.194757e-02	1.098097e-02	3.429571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.207123e+01	1.524384e+01	1.063731e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.185789e+01	6.909462e+00	2.610131e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.246719e+00	2.308366e+00	3.723368e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.088708e+00	3.687082e-01	2.493808e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.011071e+00	1.000118e-01	2.809086e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.374158e+00	3.115669e-01	6.562286e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.477311e+00	3.057924e-01	8.312982e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.116029e-02	2.049401e-02	5.950793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.495849e-01	1.572818e-01	9.676820e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.653720e-01	3.053895e-01	2.406618e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.129450e-01	4.628915e-01	3.562162e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.341931e+00	6.081297e-01	4.034812e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.856548e+00	7.541739e-01	3.576878e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.286278e+00	6.888257e-01	3.345508e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.589616e+00	5.221699e-01	2.072815e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.722376e+00	2.447265e-01	1.064556e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.612621e+00	1.761159e-01	2.358716e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.296862e+00	2.495608e-01	4.722440e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.841764e+00	2.908133e-01	6.097539e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.237880e+00	2.567999e-01	5.276308e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.816433e-01	1.511676e-01	4.410005e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.962389e-02	1.472645e-02	4.370156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.761130e+00	8.343239e-01	5.011418e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.532273e+00	9.631358e-01	9.462307e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.401880e+00	1.313732e+00	8.488489e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.655857e+00	1.308128e+00	8.235393e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.632745e+00	1.111130e+00	5.598299e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.490272e+00	8.984963e-01	2.460708e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.117253e+00	5.506842e-01	1.284167e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.751407e+00	2.223820e-01	1.978644e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.468370e+00	1.703105e-01	2.045570e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.015649e+00	2.067006e-01	4.479150e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.409840e+00	2.273670e-01	4.627834e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.770872e-01	1.565209e-01	3.499246e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.980669e-02	1.421562e-02	4.255665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.270881e+01	1.299662e+01	1.140606e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.502934e+01	7.373623e+00	3.964444e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.812967e+01	4.903966e+00	2.967305e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.330118e+01	3.628405e+00	1.446710e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.095792e+00	2.159776e+00	3.230306e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.962502e+00	1.135597e+00	2.848956e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.236836e+00	4.997732e-01	1.565990e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.404581e+00	9.257030e-02	1.821328e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.106931e+00	1.705747e-01	2.693625e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.670611e+00	3.418442e-01	5.494677e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.839173e+00	3.641721e-01	7.148865e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.008331e-01	2.600215e-02	6.716725e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.600218e-01	8.119253e-02	4.036659e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.261172e+00	4.870066e-01	2.831207e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.559505e+00	6.191638e-01	3.783415e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.522461e+00	2.459993e-01	2.393192e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.445604e+00	3.422580e-01	4.216740e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.120334e+00	3.128752e-01	6.548767e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.403348e-01	1.175855e-01	3.690429e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.329367e-02	2.627043e-02	1.929532e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.009622e+00	2.499159e-01	2.607810e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.826806e+00	6.404482e-01	4.371474e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.298441e+00	2.015038e-01	1.364334e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.881318e+00	3.392079e-01	3.855715e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.328110e+00	1.703982e-01	3.650038e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.754283e-01	4.372589e-02	1.927548e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.975333e-01	5.512142e-02	6.228001e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.214058e-02	9.603849e-03	9.437725e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.577993e+00	9.938571e-01	1.147422e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.151011e+00	7.913171e-01	2.642136e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.797553e+00	5.496909e-01	4.372838e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.844130e+00	3.248060e-01	5.689883e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.016296e-02	1.448000e-02	3.078696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.031473e-02	4.270270e-02	3.098680e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.198863e-01	1.038147e-01	7.911203e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.401691e-01	2.123370e-01	1.952572e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.034435e+00	3.723356e-01	2.797158e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.632821e+00	4.378980e-01	3.941278e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.381705e+00	4.803187e-01	3.353282e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.032156e+00	3.435841e-01	1.535240e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.396238e+00	1.142545e-01	1.598859e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.343272e+00	1.818822e-01	1.846503e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.975074e+00	3.865832e-01	4.368296e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.041085e+00	3.294984e-01	4.553499e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.269835e+00	1.644432e-01	3.483762e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.344926e-01	7.464532e-02	2.021650e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.496421e-02	1.353962e-02	1.303345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.023156e-01	8.802883e-02	9.668440e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.021919e-01	1.855169e-01	3.018140e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.070283e+00	3.546194e-01	4.456526e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.850405e+00	5.370836e-01	5.617536e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.768673e+00	6.596883e-01	4.790741e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.396480e+00	5.526133e-01	4.934356e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.890087e+00	4.175768e-01	3.743806e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.091554e+00	1.469599e-01	1.497228e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.911761e+00	2.851639e-01	1.632300e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.192724e+00	3.126369e-01	3.027006e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.308810e+00	3.083506e-01	3.526646e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.457747e+00	2.168791e-01	2.763316e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.869524e-01	8.622397e-02	2.113531e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.664525e-01	3.229173e-02	1.108896e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.860316e-02	8.816593e-03	6.560317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.132565e+00	4.202122e-01	1.018284e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.347259e+00	7.654187e-01	1.231034e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.309325e+00	1.174827e+00	1.567853e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.387756e+00	1.554094e+00	1.349052e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.652553e+00	1.178879e+00	8.747656e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.951606e+00	5.102404e-01	4.123205e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.121207e+00	3.903456e-01	3.736713e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.394900e+00	5.413556e-01	4.006444e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.630279e+00	5.666338e-01	4.925612e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.136553e+00	3.759568e-01	4.913589e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.117608e+00	1.604330e-01	3.639545e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.351818e-02	8.735026e-03	1.784188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.900431e-01	1.212664e-01	5.694432e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.863045e-01	4.058334e-01	2.933724e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.089740e+00	5.972611e-01	2.908324e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.017497e+00	2.480410e-01	1.891734e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.010326e+00	2.830033e-01	3.488207e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.964996e+00	2.512118e-01	5.764199e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.764611e-01	9.833378e-02	4.099527e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.821048e-01	8.942029e-02	1.442868e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.329713e-02	1.725150e-02	4.213217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.262384e-01	3.711753e-01	1.493675e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.207200e+00	7.316464e-01	7.043179e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.882371e+00	9.813117e-01	4.145047e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.923198e+00	3.485314e-01	1.152194e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.171851e+00	2.472486e-01	2.217069e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.896100e+00	1.998926e-01	4.116341e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.783009e-01	8.400782e-02	3.260386e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.663404e-01	3.038985e-02	1.562070e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.592482e-02	1.694466e-02	9.458737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.138189e+01	6.016371e+00	6.711088e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.024257e+01	4.390199e+00	2.459355e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.273205e+01	1.717945e+00	7.100029e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.633663e+00	4.975508e-01	3.251193e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.195245e+00	2.849588e-01	3.969954e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.762757e+00	1.742644e-01	5.342537e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.233068e-01	1.109139e-01	3.776831e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.953250e-02	1.103433e-02	1.723473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.060316e-01	1.521089e-01	8.858662e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.231174e-01	2.141926e-01	1.701123e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.187902e-01	3.062701e-01	2.502045e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.127018e+00	3.824921e-01	3.328739e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.658026e+00	4.570551e-01	2.449418e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.210871e+00	4.446671e-01	2.880287e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.609582e+00	2.997124e-01	1.261448e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.959770e+00	1.192396e-01	8.729952e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.892689e+00	2.115151e-01	1.881195e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.520514e+00	2.582448e-01	4.010268e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.852931e+00	2.357431e-01	4.226280e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.131257e+00	1.445929e-01	3.205121e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.594863e-01	6.050063e-02	1.943363e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.290499e-02	1.315123e-02	1.307689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.709897e+00	6.229131e-01	2.805928e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.575071e+00	4.440324e-01	6.555091e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.311779e+00	6.433862e-01	5.875057e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.773419e+00	6.668670e-01	8.351850e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.443140e+00	6.754103e-01	4.506552e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.633345e+00	5.298294e-01	3.511027e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.629554e+00	2.828907e-01	1.267860e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.404964e+00	1.359589e-01	1.037262e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.882739e+00	2.314593e-01	2.156982e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.100427e+00	2.356746e-01	2.954666e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.269908e+00	1.531252e-01	2.382205e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.139348e-01	4.960602e-02	1.670489e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.980162e-02	8.919694e-03	1.413749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.906131e+01	6.843678e+00	7.673795e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.066893e+01	3.772552e+00	4.366815e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.748603e+01	2.852612e+00	3.002051e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.482535e+01	2.223403e+00	1.652237e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.161067e+01	1.351743e+00	5.684104e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.650436e+00	8.102231e-01	2.924365e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.203592e+00	4.841588e-01	2.588136e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.470333e+00	3.492044e-01	2.245008e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.243024e+00	3.008790e-01	3.414155e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.220705e+00	2.594417e-01	4.158450e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.291818e+00	1.902739e-01	3.580267e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.694816e-02	1.057103e-02	2.198565e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.288354e-01	1.342353e-01	1.028597e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.923256e+00	9.036103e-01	5.869846e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.479429e+00	1.019698e+00	2.722207e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.561877e+00	3.282126e-01	1.179068e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.584604e+00	4.359026e-01	7.937969e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.442918e+00	2.672008e-01	8.204381e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.649417e-01	1.232897e-01	5.431424e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.242038e-02	1.453680e-02	4.368795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.422067e+00	6.166018e-01	5.543654e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.653149e+00	1.344691e+00	3.583825e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.806921e+00	3.891860e-01	2.650881e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.205722e+00	3.814182e-01	7.064350e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.150985e+00	1.973579e-01	5.696941e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.554427e-01	6.388605e-02	3.506211e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.314387e-01	4.268277e-02	1.409818e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.561361e-02	4.563758e-03	1.240095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.259707e+00	1.941643e+00	1.637463e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.737060e+00	1.792950e+00	2.616066e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.732039e+00	7.319805e-01	8.584291e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.082496e+00	4.276225e-01	1.156142e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.946241e-02	2.481742e-02	7.518231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.891993e-02	1.554716e-02	1.802874e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.892321e-01	1.417033e-01	1.204420e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.510540e-01	4.279958e-01	3.358171e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.363466e+00	7.271326e-01	5.135696e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.289553e+00	9.549632e-01	5.940850e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.061896e+00	8.824179e-01	3.569611e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.515930e+00	5.335120e-01	6.166413e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.404913e+00	2.592023e-01	1.034600e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.010510e+00	4.199985e-01	3.796790e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.310244e+00	3.517627e-01	7.124129e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.586161e+00	2.608461e-01	7.266255e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.033477e+00	2.121604e-01	5.590495e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.376830e-01	1.034093e-01	3.954318e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.688818e-02	1.291406e-02	3.289143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.709682e-02	6.111089e-02	9.736858e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.058612e-01	3.971564e-01	4.236582e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.428447e+00	8.048217e-01	8.679396e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.492887e+00	1.241223e+00	9.298132e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.551088e+00	1.469420e+00	8.396175e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.193677e+00	1.275019e+00	4.976663e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.322126e+00	8.214030e-01	1.030702e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.053826e+00	2.710871e-01	5.679039e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.391129e+00	3.547699e-01	3.064105e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.688701e+00	3.939530e-01	5.038976e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.857599e+00	2.332506e-01	6.710764e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.291193e+00	2.390919e-01	5.427261e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.598699e-01	1.188665e-01	3.845181e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.943728e-01	6.922527e-02	2.174394e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.288303e-02	7.553449e-03	2.200787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.833606e-01	3.332286e-01	5.985487e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.727140e+00	1.084607e+00	1.597815e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.964941e+00	2.279250e+00	2.166080e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.175539e+00	3.006874e+00	2.131689e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.572261e+00	2.797716e+00	1.320377e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.636002e+00	1.755847e+00	3.294099e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.718138e+00	4.341217e-01	1.713914e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.223450e+00	6.763970e-01	6.856622e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.700887e+00	6.532212e-01	9.825298e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.300678e+00	4.406749e-01	1.113769e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.406092e+00	3.225019e-01	8.059147e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.370809e-02	1.723838e-02	4.886394e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.613237e-01	2.310479e-01	1.386348e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.700898e+00	8.539986e-01	4.201045e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.821681e+00	8.053774e-01	1.629607e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.743804e+00	1.653941e-01	2.096096e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.272701e+00	2.530441e-01	5.263693e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.461879e+00	1.928606e-01	6.881247e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.586788e-01	1.245368e-01	5.548533e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.294988e-01	7.903489e-02	2.358785e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.116158e-02	6.877603e-03	1.906214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.461352e+00	1.119175e+00	7.763629e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.061075e+00	1.992636e+00	8.172154e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.291658e+00	1.155081e+00	1.671554e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.863298e+00	1.966504e-01	2.126352e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.315288e+00	1.285301e-01	3.315228e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.661368e+00	1.855945e-01	5.088517e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.422769e-01	1.312191e-01	4.467117e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.868245e-01	6.359888e-02	2.818114e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.667204e-02	9.607605e-03	3.077837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.412240e+01	2.029937e+01	1.102836e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.492122e+01	7.048045e+00	1.490491e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.173143e+00	1.261904e+00	3.646322e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.779063e+00	1.286526e-01	2.959127e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.777619e+00	1.206535e-01	3.182796e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.052731e+00	2.555690e-01	6.763575e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.238499e+00	2.279519e-01	6.536755e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.313927e-02	1.620767e-02	4.776136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.396286e-01	2.109904e-01	1.140572e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.072736e-01	4.321761e-01	3.025938e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.312993e+00	6.479836e-01	3.853919e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.809620e+00	7.490876e-01	4.494498e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.378395e+00	8.203501e-01	2.966235e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.733201e+00	6.575485e-01	1.516918e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.811688e+00	3.807483e-01	4.054356e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.663540e+00	1.711920e-01	1.924033e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.404272e+00	1.957876e-01	3.684855e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.964820e+00	2.139901e-01	5.669754e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.465672e+00	1.854052e-01	5.756234e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.452903e-01	1.524533e-01	5.198032e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.062620e-01	1.001589e-01	3.482430e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.532323e-02	1.152812e-02	3.243909e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.617782e+00	1.129037e+00	7.305236e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.024649e+00	1.452286e+00	1.051237e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.706709e+00	1.588280e+00	9.196424e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.748421e+00	1.502302e+00	6.347730e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.382226e+00	1.200684e+00	2.304518e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.699144e+00	7.738457e-01	4.083902e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.025563e+00	2.843580e-01	1.047752e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.590994e+00	1.060354e-01	2.426658e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.285060e+00	1.483911e-01	2.393414e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.729522e+00	1.577748e-01	4.672182e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.151856e+00	1.570593e-01	4.149229e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.032317e-01	8.061752e-02	3.367242e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.894817e-02	1.187839e-02	3.345822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.223101e+01	1.708687e+01	1.132271e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.073834e+01	8.333103e+00	2.725034e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.112414e+01	5.425524e+00	1.055036e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.391921e+01	3.288655e+00	5.155631e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.481524e+00	1.454823e+00	5.287429e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.573622e+00	6.081147e-01	1.866350e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.861935e+00	2.452407e-01	2.276261e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.214797e+00	5.127599e-02	1.479119e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.896343e+00	1.760969e-01	2.967254e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.315212e+00	2.246850e-01	6.077868e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.555044e+00	2.735445e-01	6.649641e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.271923e-02	1.911991e-02	5.668924e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.379471e-01	1.052675e-01	4.068216e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.773495e+00	5.945010e-01	2.940976e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.171485e+00	5.956985e-01	3.311991e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.793275e+00	1.722403e-01	1.165814e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.832205e+00	3.248942e-01	6.007343e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.485798e+00	1.918707e-01	5.480593e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.314627e-01	5.436524e-02	2.793408e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.269832e-02	2.277279e-02	1.185168e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.570713e+00	3.482932e-01	2.791189e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.669398e+00	6.299464e-01	3.163550e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.109249e+00	3.167455e-01	1.540918e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.095372e+00	2.285455e-01	4.117004e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.522154e-01	6.969616e-02	2.958038e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.485839e-01	3.424682e-02	1.423504e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.887883e-01	4.330672e-02	4.307225e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.414081e-02	7.924722e-03	1.142906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.252223e+00	1.124256e+00	1.164388e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.468902e+00	8.388253e-01	1.673897e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.727703e+00	4.439024e-01	5.958835e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.366664e+00	1.582665e-01	5.087404e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.264663e-02	1.232103e-02	2.240188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.143853e-02	3.547874e-02	3.050192e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.757113e-01	1.422242e-01	9.651239e-02
1.300000e-01	2.000000e-02	2.000000e-02	7.474378e-01	3.370620e-01	1.779373e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.381066e+00	4.792558e-01	3.415306e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.119656e+00	5.637538e-01	3.455435e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.901080e+00	4.729007e-01	3.153582e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.460363e+00	2.326463e-01	9.712642e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.509876e+00	1.760473e-01	1.211854e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.160863e+00	3.199998e-01	3.721345e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.445658e+00	3.247010e-01	4.923110e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.573207e+00	1.672969e-01	4.471189e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.497522e-01	1.009759e-01	3.018869e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.771258e-01	5.672259e-02	1.456659e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.564028e-02	1.022295e-02	9.214341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.924476e-01	8.584778e-02	1.541314e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.697911e-01	3.031653e-01	3.475881e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.717396e+00	5.865363e-01	5.183045e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.687572e+00	7.218307e-01	6.200861e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.704333e+00	7.555847e-01	4.429696e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.262605e+00	5.728905e-01	3.650495e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.553757e+00	2.824492e-01	1.144643e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.243525e+00	2.117996e-01	1.540334e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.565067e+00	3.736347e-01	2.816345e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.634709e+00	3.099164e-01	3.556147e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.771764e+00	1.780422e-01	3.340603e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.080104e+00	9.168256e-02	2.677800e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.102591e-01	4.697288e-02	1.634315e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.999862e-01	3.586591e-02	7.069729e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.505502e-02	6.798457e-03	5.449935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.341498e+00	5.962181e-01	1.285691e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.505811e+00	1.297484e+00	1.547329e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.168470e+00	1.719567e+00	1.819058e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.371935e+00	1.567352e+00	1.412063e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.368407e+00	1.065859e+00	3.681678e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.631409e+00	5.099961e-01	3.313238e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.710000e+00	5.936065e-01	4.010259e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.486820e+00	4.592836e-01	5.395174e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.803309e+00	3.599326e-01	6.174563e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.631084e+00	2.374479e-01	4.519485e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.034858e-01	1.170302e-01	2.568567e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.702572e-02	6.475446e-03	1.408244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.649898e-01	1.525699e-01	7.393525e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.295362e+00	5.477285e-01	3.051570e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.623440e+00	5.931176e-01	2.569366e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.259355e+00	1.657112e-01	1.188159e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.529795e+00	2.597615e-01	4.986004e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.465547e+00	1.461644e-01	5.361823e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.159329e-01	5.204015e-02	3.304152e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.981593e-01	6.167607e-02	1.081422e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.398510e-02	1.522704e-02	3.336709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.281244e+00	4.917122e-01	2.592330e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.462427e+00	1.052040e+00	7.638881e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.691201e+00	8.688882e-01	3.199933e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.116135e+00	2.476201e-01	1.312200e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.698598e+00	2.301230e-01	3.541289e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.500022e+00	1.097807e-01	3.916700e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.557926e-01	4.861374e-02	2.675980e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.715347e-01	4.151935e-02	1.284436e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.933245e-02	1.439856e-02	6.295437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.660690e+01	9.333480e+00	8.160031e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.593077e+01	4.721725e+00	1.881618e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.346402e+01	1.759539e+00	4.297528e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.493784e+00	3.961128e-01	3.123068e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.691429e+00	1.633508e-01	5.052536e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.531991e+00	1.286171e-01	4.915804e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.809314e-01	1.003546e-01	3.278653e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.839048e-02	1.312850e-02	1.209211e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.463907e-01	1.653814e-01	9.694687e-02
7.500000e-02	1.500000e-02	1.500000e-02	7.032118e-01	3.002373e-01	1.820271e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.052760e+00	3.881836e-01	3.163647e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.555329e+00	5.121616e-01	2.778236e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.066863e+00	5.357371e-01	2.983800e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.650179e+00	4.445929e-01	1.403219e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.978454e+00	2.467181e-01	9.497753e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.997360e+00	1.316318e-01	1.218785e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.729293e+00	2.662428e-01	3.281274e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.114685e+00	2.299183e-01	4.459470e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.444568e+00	1.259423e-01	4.245663e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.787945e-01	8.980667e-02	2.773063e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.420530e-01	4.992082e-02	1.405980e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.516481e-02	9.856471e-03	9.290275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.005136e+00	6.467884e-01	3.335085e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.466173e+00	7.197844e-01	7.488487e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.150130e+00	7.894752e-01	9.933362e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.184442e+00	9.619843e-01	4.535534e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.227492e+00	6.520771e-01	5.163802e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.264960e+00	4.948488e-01	1.469119e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.859404e+00	2.197726e-01	1.024313e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.300697e+00	2.449550e-01	1.477551e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.529344e+00	2.432740e-01	2.848711e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.691391e+00	1.333210e-01	2.955872e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.913674e-01	8.150089e-02	2.334478e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.019492e-01	5.020924e-02	1.192718e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.526315e-02	9.019928e-03	9.101823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.185713e+01	8.958228e+00	9.091074e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.804105e+01	4.722494e+00	3.166363e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.227047e+01	3.525568e+00	1.387424e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.697085e+01	1.864887e+00	1.114365e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.259085e+01	1.683941e+00	3.761478e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.402634e+00	7.328064e-01	2.544820e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.606239e+00	3.635001e-01	2.561426e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.773381e+00	1.807742e-01	2.957179e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.785005e+00	1.747854e-01	4.042302e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.887202e+00	1.872004e-01	4.460169e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.076775e+00	1.065096e-01	3.232810e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.086342e-02	9.749215e-03	1.666571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.548881e-01	1.452856e-01	1.085677e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.049638e+00	9.345934e-01	5.890171e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.477184e+00	9.164719e-01	2.500647e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.531411e+00	3.506039e-01	1.523009e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.498788e+00	4.149417e-01	8.091496e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.372276e+00	2.452446e-01	8.201313e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.554192e-01	1.296216e-01	4.861318e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.013795e-02	1.648686e-02	4.206424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.562820e+00	6.699759e-01	5.803864e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.660396e+00	1.221335e+00	3.083471e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.716683e+00	4.270820e-01	2.728734e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.149619e+00	3.232297e-01	6.789135e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.103740e+00	1.833035e-01	5.528513e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.494321e-01	9.120613e-02	3.202805e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.224006e-01	4.699855e-02	1.434716e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.494022e-02	4.810490e-03	1.122096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.559669e+00	2.044338e+00	1.702618e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.721796e+00	1.596241e+00	2.578654e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.607487e+00	7.328056e-01	8.916550e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.021290e+00	4.532269e-01	1.060159e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.499947e-02	2.524484e-02	7.381847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.477909e-02	2.092214e-02	1.671371e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.168246e-01	1.599969e-01	1.382998e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.883358e-01	4.295801e-01	3.932554e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.471378e+00	7.618675e-01	5.557107e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.342558e+00	8.750598e-01	6.091150e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.124544e+00	8.597692e-01	3.451624e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.512395e+00	4.871749e-01	3.941969e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.339696e+00	2.406569e-01	1.473281e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.991689e+00	4.519481e-01	3.934747e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.241026e+00	3.358648e-01	7.033821e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.576521e+00	2.963341e-01	6.823350e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.875044e-01	2.132629e-01	5.271394e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.232735e-01	1.089047e-01	3.658978e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.299805e-02	1.183950e-02	3.391102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.424244e-02	6.340181e-02	1.078400e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.893801e-01	4.353145e-01	4.788544e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.581741e+00	8.667375e-01	8.911416e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.693778e+00	1.306045e+00	9.864266e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.712724e+00	1.492868e+00	8.227123e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.234418e+00	1.151234e+00	5.236409e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.323364e+00	6.944410e-01	5.940460e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.987839e+00	2.654631e-01	8.078685e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.346057e+00	3.813391e-01	2.778308e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.571870e+00	3.154031e-01	5.832935e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.893699e+00	3.168814e-01	5.913633e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.234164e+00	2.166135e-01	5.072655e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.394263e-01	1.401334e-01	3.666099e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.790460e-01	6.898623e-02	2.204408e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.138826e-02	7.602452e-03	2.052882e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.574494e-01	3.749130e-01	6.579500e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.969024e+00	1.210269e+00	1.654190e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.195945e+00	2.375856e+00	2.304129e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.470876e+00	3.071440e+00	2.082411e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.883951e+00	2.922687e+00	1.286500e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.610019e+00	1.459607e+00	3.885623e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.692495e+00	4.493825e-01	1.944444e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.131160e+00	6.511656e-01	7.135189e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.537475e+00	6.137949e-01	1.101680e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.312053e+00	4.918262e-01	9.507134e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.355399e+00	3.398805e-01	7.713744e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.062555e-02	1.667849e-02	4.792257e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.954422e-01	2.487955e-01	1.556739e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.780765e+00	8.697792e-01	4.456197e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.824660e+00	7.518242e-01	1.100606e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.743479e+00	2.096512e-01	2.568111e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.216013e+00	2.169955e-01	5.621694e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.422336e+00	2.164900e-01	6.983259e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.471890e-01	1.213776e-01	4.795253e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.148733e-01	8.787961e-02	2.368751e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.980884e-02	7.275869e-03	1.651758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.657379e+00	1.158265e+00	8.818355e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.261873e+00	2.016367e+00	8.463451e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.224905e+00	1.028254e+00	1.511793e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.893671e+00	2.300558e-01	1.793100e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.311604e+00	1.298017e-01	3.478541e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.606461e+00	1.757533e-01	5.088978e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.133414e-01	1.318003e-01	4.236747e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.853128e-01	7.788087e-02	2.686172e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.429333e-02	1.040237e-02	3.064438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.826295e+01	2.090452e+01	1.207437e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.468180e+01	6.586361e+00	1.434879e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.112069e+00	1.131578e+00	3.953890e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.778141e+00	1.479402e-01	3.009732e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.775079e+00	1.253617e-01	3.120133e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.021449e+00	2.757112e-01	5.998519e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.189322e+00	2.413437e-01	6.376937e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.915808e-02	1.545551e-02	4.950464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.612182e-01	2.260272e-01	1.380116e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.675683e-01	4.554123e-01	3.341545e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.351819e+00	6.329503e-01	4.484067e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.904665e+00	7.707354e-01	4.024014e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.410203e+00	7.962377e-01	2.965350e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.765242e+00	6.709929e-01	8.636289e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.778076e+00	2.932584e-01	9.160514e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.636678e+00	1.696722e-01	2.449953e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.360721e+00	2.174730e-01	3.461215e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.978268e+00	1.922521e-01	5.419518e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.450198e+00	2.108481e-01	5.712741e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.176785e-01	1.799075e-01	4.588244e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.800806e-01	8.599925e-02	3.370236e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.200924e-02	1.170022e-02	3.300073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.803119e+00	1.158147e+00	8.606536e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.278665e+00	1.533429e+00	1.203591e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.934647e+00	1.657875e+00	9.039506e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.806722e+00	1.450892e+00	6.357545e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.413437e+00	1.195297e+00	2.084160e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.708176e+00	7.491476e-01	3.157968e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.971114e+00	2.611083e-01	1.649534e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.616067e+00	1.414674e-01	2.455282e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.228188e+00	1.236332e-01	3.039908e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.715561e+00	1.508521e-01	4.435950e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.127650e+00	1.816264e-01	4.063487e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.922752e-01	9.981367e-02	2.933793e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.548521e-02	1.063548e-02	3.477605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.571467e+01	1.768030e+01	1.260320e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.133665e+01	8.411916e+00	2.601326e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.129135e+01	5.483418e+00	1.142976e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.374793e+01	3.023793e+00	5.167513e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.402319e+00	1.355216e+00	4.646280e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.531530e+00	6.049397e-01	1.354220e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.829585e+00	2.126181e-01	2.453804e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.162510e+00	5.551832e-02	1.962410e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.886429e+00	1.828946e-01	2.919723e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.271187e+00	2.453570e-01	6.142004e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.519659e+00	3.050393e-01	6.369220e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.952898e-02	2.002773e-02	5.519178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.682708e-01	1.176258e-01	4.092199e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.897810e+00	6.279356e-01	3.336053e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.261156e+00	5.851293e-01	2.682814e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.620047e+00	1.556155e-01	2.046522e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.744855e+00	3.480611e-01	6.239470e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.443841e+00	1.754272e-01	5.422898e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.186755e-01	4.374055e-02	2.466784e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.016958e-02	2.242571e-02	1.138962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.732433e+00	3.737710e-01	2.946311e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.768139e+00	6.153796e-01	3.022389e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.927582e+00	3.239203e-01	1.556829e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.006031e+00	2.299444e-01	4.054325e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.138402e-01	8.188072e-02	2.952749e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.406436e-01	2.230123e-02	1.468241e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.828632e-01	4.073730e-02	3.780442e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.336395e-02	8.566239e-03	1.121040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.676355e+00	1.265850e+00	1.147686e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.339764e+00	7.451803e-01	2.354438e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.578614e+00	4.067408e-01	6.895414e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.282871e+00	1.805852e-01	4.525599e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.951820e-02	1.640684e-02	1.969531e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.202939e-02	5.419999e-02	2.063113e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.967700e-01	1.599757e-01	1.072160e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.462114e-01	3.204925e-01	2.524856e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.474604e+00	4.932706e-01	3.514827e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.256467e+00	5.711555e-01	3.873585e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.979291e+00	4.701796e-01	2.610325e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.409980e+00	2.122408e-01	1.365122e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.468989e+00	2.167487e-01	1.463677e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.047171e+00	3.124530e-01	3.829479e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.380223e+00	3.055607e-01	4.954363e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.573504e+00	2.373118e-01	4.403659e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.182851e-01	1.026381e-01	2.908778e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.506281e-01	3.830812e-02	1.385911e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.573232e-02	1.161203e-02	7.935254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.655014e-01	1.266506e-01	1.017894e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.440883e-01	3.374198e-01	3.699749e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.836484e+00	5.887653e-01	4.545656e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.884305e+00	7.820194e-01	6.518415e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.790124e+00	7.521999e-01	6.410936e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.430619e+00	5.356554e-01	3.258572e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.519888e+00	2.512364e-01	1.587078e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.240687e+00	2.356584e-01	1.871294e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.391375e+00	2.925207e-01	2.999139e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.537488e+00	3.163110e-01	3.520822e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.750107e+00	2.304606e-01	3.325627e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.069634e+00	1.428961e-01	2.405175e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.780103e-01	3.074599e-02	1.799007e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.989444e-01	3.506610e-02	6.577694e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.422668e-02	6.438481e-03	4.363378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.556492e+00	6.672443e-01	1.106684e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.741468e+00	1.265344e+00	1.674486e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.568993e+00	1.824360e+00	1.835067e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.765887e+00	1.754769e+00	1.342841e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.474811e+00	1.040188e+00	5.819597e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.587611e+00	4.825795e-01	4.139831e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.519488e+00	4.642354e-01	4.381127e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.422139e+00	5.175537e-01	5.440803e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.720661e+00	4.064153e-01	5.799368e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.570236e+00	2.238811e-01	4.365057e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.615520e-01	1.437202e-01	2.826988e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.713676e-02	9.259147e-03	1.001377e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.799831e-01	1.607486e-01	8.225788e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.380271e+00	5.817804e-01	3.346554e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.689610e+00	5.939718e-01	2.566311e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.226813e+00	1.761888e-01	1.582884e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.478742e+00	2.771193e-01	5.313107e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.410691e+00	1.500630e-01	5.530772e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.913814e-01	3.671336e-02	2.931766e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.936852e-01	6.113943e-02	9.585895e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.265837e-02	1.481212e-02	3.322527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.385901e+00	5.439123e-01	2.983979e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.747370e+00	1.126593e+00	7.820199e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.863381e+00	9.224126e-01	3.610092e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.093134e+00	2.236223e-01	1.711755e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.569406e+00	2.118401e-01	3.751721e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.429276e+00	1.337235e-01	4.028001e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.480468e-01	4.810681e-02	2.486147e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.847185e-01	1.865608e-02	1.254319e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.605685e-02	1.589714e-02	5.562553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.944251e+01	9.951770e+00	8.640503e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.701305e+01	4.917366e+00	2.263632e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.343781e+01	1.690252e+00	5.506234e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.436013e+00	2.737655e-01	3.890830e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.550116e+00	2.075549e-01	5.401345e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.456578e+00	1.700349e-01	4.630171e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.706823e-01	1.054112e-01	2.694785e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.907810e-02	1.079563e-02	1.185847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.669303e-01	1.798916e-01	1.033134e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.125156e-01	3.106772e-01	2.470908e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.136605e+00	4.315031e-01	2.896505e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.610966e+00	5.170647e-01	3.381890e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.171997e+00	5.395090e-01	2.890765e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.647916e+00	4.289388e-01	1.947749e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.938890e+00	2.093883e-01	1.562373e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.993665e+00	1.938112e-01	1.271286e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.635540e+00	2.503120e-01	3.333695e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.111713e+00	2.422459e-01	4.496558e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.449058e+00	1.749720e-01	4.100786e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.398935e-01	8.685167e-02	2.692940e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.214834e-01	2.730958e-02	1.321665e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.539363e-02	1.127176e-02	8.230694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.132028e+00	7.153678e-01	4.428896e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.679171e+00	8.036018e-01	7.335778e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.583947e+00	9.278768e-01	8.364971e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.291552e+00	9.372742e-01	5.976414e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.526002e+00	7.956785e-01	4.581426e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.213556e+00	4.310964e-01	3.004886e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.920582e+00	2.394380e-01	1.185654e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.194129e+00	1.919329e-01	1.795170e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.450353e+00	2.376947e-01	3.052012e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.639605e+00	1.456486e-01	3.276064e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.666635e-01	1.105633e-01	2.200027e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.757761e-01	3.100483e-02	1.332759e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.310782e-02	9.031433e-03	8.388402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.459710e+01	9.680879e+00	8.975427e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.925136e+01	4.747435e+00	3.896943e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.286893e+01	3.342879e+00	1.951059e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.711237e+01	1.943926e+00	1.476342e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.254371e+01	1.439126e+00	4.741526e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.438761e+00	7.088162e-01	4.333033e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.525512e+00	3.275090e-01	3.427535e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.787998e+00	2.185368e-01	2.968950e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.667986e+00	1.910758e-01	4.404512e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.814426e+00	2.290556e-01	4.049255e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.026820e+00	1.239286e-01	3.142746e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.959022e-02	1.310115e-02	1.370360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.240378e-01	2.180687e-01	1.455304e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.809815e+00	1.060785e+00	5.797925e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.859966e+00	5.826921e-01	5.028063e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.105251e+00	4.596393e-01	4.954281e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.867457e+00	2.969881e-01	8.554707e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.015305e+00	1.572115e-01	5.804356e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.563016e-01	7.923129e-02	3.203139e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.141793e-02	8.433752e-03	2.454107e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.300809e+00	8.297193e-01	6.227687e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.142017e+00	8.636643e-01	1.535624e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.186804e+00	4.337053e-01	5.035246e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.645826e+00	2.256414e-01	6.256316e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.515907e-01	1.157532e-01	3.889420e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.392774e-01	6.115995e-02	2.193581e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.716492e-01	3.026466e-02	1.054399e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.078864e-02	3.286722e-03	6.844492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.231034e+00	2.394490e+00	1.722182e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.984192e+00	9.408913e-01	3.896389e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.804269e+00	6.260896e-01	1.094002e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.507809e+00	2.947754e-01	8.088768e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.282391e-02	1.721186e-02	4.763863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.430636e-02	2.847332e-02	2.472080e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.271868e-01	2.297195e-01	2.096008e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.072703e+00	6.251437e-01	5.094536e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.077813e+00	9.323238e-01	6.079415e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.056275e+00	9.414308e-01	4.927081e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.602055e+00	5.887657e-01	1.271620e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.655411e+00	3.280818e-01	7.621420e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.188162e+00	4.400816e-01	3.501105e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.417318e+00	3.521628e-01	6.541862e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.780513e+00	2.631131e-01	7.291044e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.187060e+00	1.849140e-01	5.847774e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.370496e-01	1.282063e-01	3.721359e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.751872e-01	7.117277e-02	2.393982e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.762598e-02	7.798736e-03	1.973328e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.844616e-01	1.202031e-01	1.609761e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.185077e+00	7.192265e-01	7.535340e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.587655e+00	1.330615e+00	1.114093e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.791545e+00	1.512040e+00	1.024423e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.756925e+00	1.429588e+00	6.334700e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.923902e+00	9.021227e-01	1.411030e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.451449e+00	1.953171e-01	6.742184e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.836517e+00	4.983358e-01	2.261813e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.926930e+00	4.174870e-01	4.587189e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.067527e+00	2.405297e-01	6.471586e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.470625e+00	2.049711e-01	5.655325e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.901127e-01	1.706948e-01	3.652672e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.682583e-01	7.902263e-02	2.719182e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.959441e-01	5.379735e-02	1.428001e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.235769e-02	4.765454e-03	1.424887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.039929e-01	6.210610e-01	8.202840e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.947527e+00	1.710892e+00	2.429254e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.210686e+00	3.254865e+00	2.633500e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.444272e+00	3.301799e+00	2.237697e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.316476e+00	2.490484e+00	8.429883e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.320341e+00	9.048907e-01	1.653204e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.440202e+00	8.264672e-01	5.908864e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.401502e+00	5.975247e-01	1.042998e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.920873e+00	4.701644e-01	9.971491e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.795962e+00	3.843043e-01	8.504835e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.017390e+00	2.243982e-01	5.595741e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.507177e-02	1.319315e-02	3.039215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.764319e-01	3.393560e-01	1.862450e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.324558e+00	9.785576e-01	4.455374e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.125221e+00	5.701497e-01	3.583383e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.613895e+00	1.958873e-01	4.010607e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.876266e+00	2.056483e-01	6.461206e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.124655e+00	1.500322e-01	5.428415e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.454401e-01	6.774521e-02	3.509437e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.089273e-01	4.636575e-02	1.575954e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.217602e-02	3.739972e-03	9.681069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.191457e+00	1.690647e+00	1.050646e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.547121e+00	2.087773e+00	7.388042e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.158551e+00	6.666644e-01	6.546480e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.750581e+00	1.748908e-01	2.981264e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.152566e+00	1.605277e-01	4.166494e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.368463e+00	1.461688e-01	4.229907e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.408986e-01	8.458848e-02	3.098367e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.878443e-01	5.218670e-02	1.961479e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.465752e-02	7.072659e-03	2.094457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.326510e+01	2.401180e+01	1.177059e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.432719e+01	4.983992e+00	1.185309e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.435076e+00	3.574347e-01	4.615002e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.730145e+00	3.629868e-02	2.358270e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.591357e+00	1.554479e-01	3.779782e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.763730e+00	2.412984e-01	5.169762e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.528424e-01	1.715470e-01	4.906479e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.647716e-02	1.162511e-02	3.222779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.746860e-01	2.874583e-01	1.555917e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.147873e+00	5.649008e-01	4.471929e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.810313e+00	8.085096e-01	4.838545e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.418349e+00	8.272630e-01	4.020561e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.892851e+00	7.723731e-01	2.167014e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.995035e+00	4.303386e-01	5.713017e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.903436e+00	2.918630e-01	9.000822e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.529351e+00	1.901641e-01	3.827780e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.111526e+00	1.957183e-01	4.904761e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.626882e+00	1.701723e-01	5.937653e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.175545e+00	1.708125e-01	4.860824e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.091601e-01	1.166137e-01	3.394847e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.535820e-01	5.851259e-02	2.182538e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.721172e-02	7.044512e-03	1.998641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.012430e+00	1.483256e+00	1.118146e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.941250e+00	1.900814e+00	1.290404e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.236003e+00	1.754457e+00	8.747843e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.825985e+00	1.598112e+00	4.068850e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.525617e+00	7.819004e-01	1.858889e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.616587e+00	4.342988e-01	1.225473e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.946918e+00	2.397462e-01	1.760570e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.491074e+00	1.412060e-01	3.165271e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.056246e+00	1.467810e-01	3.776143e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.462177e+00	1.169570e-01	4.215492e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.433837e-01	1.432423e-01	3.097176e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.745584e-01	6.156876e-02	2.129170e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.193755e-02	8.577693e-03	2.293593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.756654e+01	1.952964e+01	1.278205e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.395040e+01	7.262143e+00	2.031868e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.067636e+01	3.904032e+00	7.963828e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.283325e+01	1.784912e+00	3.208515e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.081239e+00	6.829793e-01	5.050825e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.369747e+00	3.207790e-01	3.535018e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.827414e+00	1.020688e-01	1.629823e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.060880e+00	7.931760e-02	1.685640e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.635779e+00	2.030146e-01	3.723133e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.004818e+00	2.242775e-01	5.579450e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.270755e+00	2.679277e-01	5.246835e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.185970e-02	1.516352e-02	3.717868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.799697e-01	1.485590e-01	5.938052e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.488119e+00	7.434494e-01	3.753560e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.707109e+00	4.630877e-01	1.911685e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.478580e+00	3.301870e-01	3.643825e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.139469e+00	3.122069e-01	6.710593e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.032725e+00	8.634308e-02	4.466763e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.493165e-01	1.781783e-02	1.974088e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.570101e-02	2.047105e-02	7.179837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.406083e+00	4.525378e-01	3.290641e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.274315e+00	5.770153e-01	1.665076e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.303062e+00	3.039643e-01	3.320719e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.535220e+00	1.543838e-01	4.007675e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.335527e-01	5.240695e-02	2.442887e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.550378e-01	2.463863e-02	1.131206e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.455155e-01	5.179563e-02	3.001547e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.010220e-02	6.333756e-03	5.773795e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.330691e+00	1.398661e+00	9.389182e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.802734e+00	5.313042e-01	2.856627e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.891136e+00	2.665203e-01	7.167502e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.064214e+00	1.427171e-01	3.869731e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.950462e-02	1.113691e-02	1.718235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.416774e-02	5.132382e-02	3.322779e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.873704e-01	2.079749e-01	1.229738e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.024643e+00	4.471599e-01	3.575831e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.900319e+00	6.257192e-01	3.827497e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.766967e+00	6.247010e-01	3.650631e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.455406e+00	4.218972e-01	1.915767e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.730904e+00	1.997671e-01	1.135757e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.346066e+00	3.196995e-01	3.087569e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.700128e+00	3.291675e-01	5.348769e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.888175e+00	2.214193e-01	5.208377e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.203496e+00	1.399447e-01	3.989491e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.846604e-01	8.580959e-02	2.408784e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.391599e-01	4.143168e-02	1.109795e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.509472e-02	7.530328e-03	5.589219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.957611e-01	1.279075e-01	1.710686e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.284007e+00	5.041648e-01	5.271453e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.641554e+00	8.507075e-01	6.503992e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.955565e+00	9.660465e-01	6.716510e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.806143e+00	7.921111e-01	4.663848e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.099225e+00	4.591684e-01	1.660294e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.829152e+00	2.876393e-01	2.087294e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.908155e+00	2.919457e-01	2.605533e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.943649e+00	3.424262e-01	4.017205e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.053869e+00	2.329822e-01	3.749425e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.341747e+00	1.117709e-01	3.496868e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.393797e-01	6.656137e-02	2.214394e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.709268e-01	3.738033e-02	1.360732e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.334367e-01	4.392539e-02	6.539547e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.923533e-02	5.062034e-03	3.230995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.931374e+00	8.441988e-01	1.447947e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.246892e+00	1.826901e+00	2.114928e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.886810e+00	2.403370e+00	1.855858e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.090230e+01	1.835871e+00	9.836953e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.067682e+01	1.137201e+00	3.427363e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.439810e+00	4.410839e-01	5.623671e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.773382e+00	5.072852e-01	6.516915e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.707165e+00	3.802923e-01	6.533732e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.195328e+00	2.771525e-01	5.736333e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.241214e+00	1.459558e-01	4.364269e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.828565e-01	1.192879e-01	2.412536e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.953304e-02	8.883472e-03	8.318830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.869596e-01	2.130527e-01	1.072158e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.827560e+00	7.405070e-01	3.630083e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.144880e+00	5.364833e-01	1.732845e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.144981e+00	2.531672e-01	2.285067e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.053348e+00	2.198425e-01	6.039398e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.116036e+00	1.203819e-01	4.710927e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.326303e-01	3.123190e-02	2.366996e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.204649e-01	7.521171e-02	6.627034e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.567487e-02	1.033143e-02	1.757976e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.152650e+00	7.788408e-01	5.174956e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.350978e+00	1.500354e+00	7.543871e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.358686e+00	8.189662e-01	2.458738e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.708524e+00	2.889750e-01	2.185215e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.190667e+00	1.839614e-01	4.921598e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.216640e+00	1.071446e-01	3.775123e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.261468e-01	5.135468e-02	2.018141e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.175423e-01	3.492659e-02	9.636178e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.946573e-02	1.436947e-02	4.840620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.127175e+01	1.387860e+01	1.048103e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.104644e+01	5.260318e+00	2.233392e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.204186e+01	1.210611e+00	5.207175e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.433283e+00	1.771419e-01	3.335299e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.364510e+00	1.969720e-01	5.602705e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.332328e+00	1.641385e-01	4.149698e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.641552e-01	9.847342e-02	2.677929e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.268313e-02	1.125962e-02	9.050608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.353305e-01	2.240736e-01	1.243098e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.967940e-01	3.857983e-01	3.100897e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.400772e+00	5.318811e-01	3.920593e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.032930e+00	6.246075e-01	3.672929e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.605542e+00	6.027445e-01	2.470404e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.051294e+00	4.014993e-01	1.421002e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.205222e+00	1.658233e-01	9.773031e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.861921e+00	1.967527e-01	2.552997e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.416656e+00	3.225343e-01	4.575483e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.729704e+00	1.580251e-01	4.739594e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.169503e+00	1.080408e-01	3.795115e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.516363e-01	6.974622e-02	2.548725e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.268567e-01	2.892897e-02	1.078061e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.547300e-02	7.072655e-03	5.726101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.737892e+00	8.946059e-01	5.603147e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.693222e+00	1.056332e+00	1.047734e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.900850e+00	1.206237e+00	7.945607e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.278169e+00	1.047371e+00	6.404334e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.203035e+00	8.799547e-01	2.787784e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.701755e+00	5.965212e-01	9.591614e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.767651e+00	1.778956e-01	1.610524e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.919186e+00	1.951850e-01	2.798278e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.147933e+00	1.967790e-01	3.339945e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.378307e+00	1.032811e-01	3.102584e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.904257e-01	5.894470e-02	2.277042e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.922673e-01	3.328043e-02	1.099800e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.548573e-02	6.624125e-03	7.830821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.114653e+01	1.222369e+01	1.114300e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.560019e+01	5.634217e+00	2.730172e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.600654e+01	3.665911e+00	1.647656e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.862670e+01	2.455287e+00	7.749374e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.181316e+01	1.024261e+00	4.446758e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.496768e+00	5.170682e-01	3.244447e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.748343e+00	1.924361e-01	2.403772e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.386326e+00	1.719707e-01	3.099464e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.486044e+00	1.828725e-01	4.657348e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.599146e+00	1.626618e-01	4.324413e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.809448e-01	1.164914e-01	2.978627e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.078432e-02	1.031028e-02	1.279849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.776157e-01	2.384463e-01	1.516365e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.898354e+00	1.060259e+00	5.926159e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.855357e+00	5.588282e-01	3.462634e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.971566e+00	3.781265e-01	6.018648e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.801753e+00	2.358864e-01	8.430551e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.770670e-01	1.669101e-01	5.764511e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.480616e-01	8.123469e-02	2.897906e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.143033e-02	1.099721e-02	2.124849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.466202e+00	8.657695e-01	6.130542e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.085291e+00	7.545739e-01	1.496692e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.068717e+00	3.960725e-01	5.617960e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.578365e+00	1.993551e-01	5.925709e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.467010e-01	1.173507e-01	3.673882e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.304404e-01	7.417554e-02	2.016731e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.687366e-01	3.665554e-02	9.963233e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.102942e-02	4.451447e-03	5.928849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.567507e+00	2.449372e+00	1.731439e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.932654e+00	9.529039e-01	4.812424e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.571518e+00	5.660112e-01	1.150554e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.512507e+00	2.657280e-01	7.241261e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.149625e-02	2.020105e-02	4.563737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.458584e-02	3.811194e-02	1.890868e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.827180e-01	2.740458e-01	2.221808e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.216410e+00	7.016493e-01	4.689580e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.157699e+00	9.038284e-01	6.274994e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.142294e+00	9.229300e-01	3.970756e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.671306e+00	5.845090e-01	6.205008e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.610042e+00	3.314329e-01	9.873380e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.975311e+00	2.962763e-01	4.559729e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.353775e+00	3.071706e-01	6.829924e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.756877e+00	2.934654e-01	6.475545e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.177162e+00	1.969148e-01	5.078765e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.809268e-01	7.881627e-02	4.375381e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.644356e-01	8.005225e-02	2.065236e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.625262e-02	6.965371e-03	1.950440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.983804e-01	1.304684e-01	1.779188e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.337722e+00	8.076512e-01	8.072319e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.856885e+00	1.465740e+00	1.063693e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.017107e+00	1.584808e+00	9.959665e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.854105e+00	1.371883e+00	4.893712e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.901951e+00	8.002358e-01	1.307715e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.500404e+00	2.227545e-01	8.658923e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.719528e+00	4.081750e-01	2.774986e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.754580e+00	3.003998e-01	6.273153e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.107828e+00	3.260344e-01	5.247474e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.404050e+00	2.004876e-01	5.321554e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.171097e-01	8.216557e-02	4.063880e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.743301e-01	8.584193e-02	2.401787e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.869034e-01	5.069923e-02	1.482217e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.340473e-02	7.120621e-03	1.252499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.074953e-01	6.009566e-01	1.012016e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.372286e+00	1.975324e+00	2.359614e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.583266e+00	3.377726e+00	2.667754e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.058547e+00	3.572770e+00	1.998972e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.398875e+00	2.355440e+00	7.080288e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.254688e+00	6.270549e-01	1.837958e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.295146e+00	6.766699e-01	7.042461e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.348937e+00	6.401198e-01	9.977380e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.751800e+00	4.960371e-01	1.022638e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.678564e+00	2.357508e-01	8.214467e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.033368e+00	2.496004e-01	5.220647e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.400497e-02	1.308100e-02	2.920535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.328452e-01	3.665164e-01	2.096101e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.408529e+00	9.896329e-01	4.051547e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.117977e+00	5.017006e-01	3.696754e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.576793e+00	1.917272e-01	4.011066e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.817201e+00	1.672017e-01	6.616297e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.076929e+00	1.564160e-01	5.331691e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.428921e-01	8.358752e-02	3.063099e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.067450e-01	5.317811e-02	1.441812e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.235158e-02	5.080148e-03	6.920039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.484406e+00	1.746491e+00	1.171733e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.616041e+00	2.024430e+00	7.124477e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.164978e+00	6.424022e-01	5.603772e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.743450e+00	1.663291e-01	3.728625e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.115075e+00	1.743026e-01	4.124825e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.307602e+00	1.012685e-01	4.245594e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.475451e-01	1.012394e-01	2.877363e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.847620e-01	6.332005e-02	1.759341e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.424038e-02	9.435846e-03	1.891969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.737283e+01	2.451991e+01	1.238908e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.385743e+01	4.501347e+00	9.992601e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.498275e+00	2.655545e-01	6.259126e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.716640e+00	4.040350e-02	2.263304e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.518916e+00	1.668046e-01	3.642647e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.709887e+00	2.100389e-01	4.940482e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.509712e-01	1.516894e-01	4.875961e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.685801e-02	1.549576e-02	3.044076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.179094e-01	3.109529e-01	1.601615e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.276474e+00	6.328335e-01	4.040401e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.890641e+00	8.068489e-01	4.661709e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.436732e+00	7.784201e-01	4.302503e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.971996e+00	7.629592e-01	1.593062e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.058173e+00	4.658371e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.834220e+00	2.139615e-01	1.562851e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.442469e+00	1.553364e-01	4.080095e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.058317e+00	1.554007e-01	5.124632e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.646156e+00	2.158922e-01	5.114196e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.112525e+00	1.387532e-01	4.793056e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.739280e-01	9.213025e-02	3.583313e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.514751e-01	7.506241e-02	1.939644e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.652930e-02	6.918660e-03	1.855021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.470268e+00	1.714504e+00	8.947061e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.307564e+00	1.982264e+00	1.286514e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.254502e+00	1.632187e+00	9.475980e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.645896e+00	1.334620e+00	3.969023e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.665113e+00	8.799289e-01	1.303541e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.618807e+00	3.722228e-01	4.007463e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.889101e+00	1.645009e-01	1.781489e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.484979e+00	1.335806e-01	3.241986e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.020173e+00	1.338716e-01	3.619042e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.435433e+00	1.642071e-01	3.847129e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.820796e-01	7.951017e-02	3.184845e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.819694e-01	6.905999e-02	1.989486e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.210620e-02	9.747267e-03	2.143744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.117865e+01	1.984470e+01	1.256170e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.445962e+01	7.645923e+00	1.972077e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.036991e+01	3.223291e+00	7.788165e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.302885e+01	1.536982e+00	3.338541e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.022108e+00	6.053746e-01	4.537101e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.336767e+00	2.424463e-01	3.287544e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.746789e+00	8.171989e-02	1.591567e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.062192e+00	1.088721e-01	1.159504e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.558610e+00	1.652530e-01	4.182000e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.956674e+00	2.487630e-01	5.484008e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.206294e+00	1.822912e-01	4.950973e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.185811e-02	1.669757e-02	3.533743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.271946e-01	1.758771e-01	5.934155e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.599807e+00	7.664215e-01	3.787737e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.650452e+00	4.212961e-01	1.460780e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.398283e+00	4.027893e-01	4.036792e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.049410e+00	2.475722e-01	6.641886e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.031203e+00	7.291373e-02	4.658345e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.325435e-01	1.789382e-02	1.906086e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.425071e-02	1.690982e-02	7.094234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.571469e+00	4.964065e-01	3.016943e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.181940e+00	4.883467e-01	1.917852e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.224869e+00	3.075535e-01	3.464987e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.490059e+00	1.459045e-01	4.034346e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.986234e-01	5.078193e-02	2.609455e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.547465e-01	3.515734e-02	1.068643e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.376420e-01	3.066431e-02	3.612499e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.009802e-02	6.309583e-03	1.041901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.717874e+00	1.503752e+00	9.018541e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.540588e+00	3.593486e-01	3.501307e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.822181e+00	3.181451e-01	6.803587e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.019299e+00	1.439535e-01	4.132463e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.665468e-02	1.144105e-02	1.590309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.353466e-02	6.425275e-02	2.902463e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.322552e-01	2.479674e-01	1.193791e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.121266e+00	4.739997e-01	3.014879e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.031779e+00	6.636852e-01	3.602580e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.778824e+00	6.001416e-01	4.020614e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.499416e+00	3.831952e-01	1.759600e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.653866e+00	1.767457e-01	1.108633e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.336415e+00	3.859504e-01	3.412127e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.636180e+00	3.039388e-01	5.196555e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.812871e+00	2.135553e-01	5.062793e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.138357e+00	1.085587e-01	3.928866e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.637848e-01	5.582987e-02	2.479809e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.325743e-01	4.003656e-02	1.147986e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.440065e-02	8.473377e-03	5.449849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.441624e-01	1.604075e-01	1.822434e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.447326e+00	6.299785e-01	4.979025e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.941428e+00	1.000133e+00	5.557930e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.160102e+00	1.002277e+00	5.373393e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.773978e+00	7.437757e-01	6.062745e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.031383e+00	3.968737e-01	2.125321e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.805455e+00	2.175547e-01	1.912797e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.893943e+00	3.804184e-01	2.804620e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.891839e+00	2.894601e-01	4.096329e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.976061e+00	2.057406e-01	3.875191e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.303253e+00	9.374538e-02	3.615454e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.072485e-01	5.514546e-02	2.414434e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.652661e-01	5.031716e-02	1.250882e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.310002e-01	3.046090e-02	6.230686e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.779812e-02	5.482601e-03	4.349903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.152484e+00	9.419436e-01	1.493357e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.681432e+00	2.044639e+00	2.282835e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.353550e+00	2.478004e+00	1.633273e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.108646e+01	1.794804e+00	9.742506e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.052480e+01	8.973225e-01	3.091370e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.534706e+00	5.960017e-01	5.856264e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.704438e+00	4.574155e-01	5.614083e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.588604e+00	3.268503e-01	7.374640e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.086406e+00	1.886462e-01	6.604463e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.225730e+00	1.664539e-01	3.765968e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.890549e-01	1.356314e-01	2.400163e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.649541e-02	5.956808e-03	9.515612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.316181e-01	2.436787e-01	1.129521e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.913520e+00	7.673614e-01	3.576678e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.184745e+00	5.263225e-01	1.458547e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.067871e+00	2.427826e-01	2.414563e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.012178e+00	2.061325e-01	6.020677e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.080230e+00	8.916449e-02	4.973416e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.207864e-01	3.877674e-02	2.285580e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.044862e-01	5.403559e-02	6.141349e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.496011e-02	1.061036e-02	2.072485e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.380681e+00	8.742601e-01	4.932979e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.444097e+00	1.495677e+00	6.442942e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.343346e+00	7.889540e-01	2.017521e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.710543e+00	2.410591e-01	2.548177e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.136294e+00	1.716970e-01	4.892252e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.214842e+00	1.047378e-01	3.500969e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.980972e-01	4.692732e-02	2.296308e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.184047e-01	2.984099e-02	8.477221e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.913254e-02	9.374078e-03	6.196123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.527070e+01	1.508560e+01	9.621808e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.137036e+01	5.503502e+00	2.103927e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.181300e+01	1.065532e+00	5.898300e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.333776e+00	1.566318e-01	4.680004e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.339370e+00	2.049830e-01	5.527423e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.308096e+00	2.012290e-01	4.220156e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.480356e-01	1.041903e-01	2.534244e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.038810e-02	9.411971e-03	9.937306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.954032e-01	2.685506e-01	1.333747e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.773107e-01	4.252050e-01	2.824142e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.546767e+00	5.789691e-01	3.401844e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.052418e+00	6.504020e-01	3.843062e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.617931e+00	5.678577e-01	3.409903e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.056662e+00	3.708102e-01	1.123895e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.235044e+00	2.566173e-01	8.420331e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.868696e+00	2.704794e-01	2.716059e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.273960e+00	1.952527e-01	4.598243e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.697617e+00	1.527009e-01	4.734942e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.118073e+00	9.426002e-02	3.952893e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.444279e-01	5.004673e-02	2.452934e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.163730e-01	3.085160e-02	1.221355e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.462337e-02	8.410634e-03	5.818548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.991177e+00	1.047410e+00	4.448272e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.958394e+00	1.155924e+00	9.382768e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.049302e+00	1.244418e+00	8.159596e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.506430e+00	1.134026e+00	4.851572e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.072232e+00	6.782883e-01	4.239333e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.639776e+00	5.385035e-01	7.678742e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.834236e+00	2.148267e-01	1.890230e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.927378e+00	2.251135e-01	2.989979e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.088357e+00	1.436026e-01	3.451954e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.317674e+00	9.320112e-02	3.586399e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.788571e-01	5.750394e-02	2.045657e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.935824e-01	4.464307e-02	1.124347e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.275944e-02	5.360150e-03	7.944465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.525386e+01	1.316569e+01	9.893015e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.660951e+01	5.856014e+00	2.640807e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.555373e+01	3.330833e+00	1.334281e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.799541e+01	1.983587e+00	6.550161e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.222586e+01	1.573934e+00	4.236626e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.303762e+00	3.660221e-01	3.633936e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.724380e+00	2.220017e-01	3.500220e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.359340e+00	1.550020e-01	3.350327e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.417388e+00	1.725998e-01	4.906470e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.528765e+00	1.641171e-01	4.874457e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.873990e-01	1.476162e-01	2.603941e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.748643e-02	8.080658e-03	1.335066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.378790e-01	2.805208e-01	1.776728e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.416250e+00	1.042994e+00	4.138400e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.741715e+00	2.153780e-01	9.367056e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.599449e+00	3.227283e-01	6.425334e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.555974e+00	2.113430e-01	6.768875e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.274084e-01	1.271599e-01	4.652770e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.493842e-01	3.791609e-02	2.392288e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.214614e-02	6.151453e-03	1.653455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.026363e+00	9.281061e-01	5.531230e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.979577e+00	5.983973e-01	3.019537e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.688501e+00	3.021629e-01	5.582601e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.404930e+00	1.407535e-01	5.030993e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.542664e-01	1.130214e-01	2.980383e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.758526e-01	2.534493e-02	1.772621e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.415144e-01	2.797479e-02	8.817606e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.801095e-03	3.532670e-03	4.984814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.808535e+00	2.607079e+00	1.454389e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.502563e+00	7.369419e-01	8.856859e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.109821e+00	4.732409e-01	1.072295e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.352876e+00	2.050612e-01	5.892082e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.097268e-02	1.218535e-02	4.012726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.487835e-02	4.511373e-02	3.027818e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.428721e-01	3.713204e-01	2.788064e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.577319e+00	8.223950e-01	5.414114e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.699127e+00	1.025914e+00	4.976628e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.551411e+00	7.846187e-01	2.285984e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.777816e+00	3.081980e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.320015e+00	2.281100e-01	2.523084e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.760304e+00	3.332999e-01	5.196517e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.101692e+00	2.791254e-01	5.643446e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.513857e+00	1.857961e-01	5.824506e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.505165e-01	1.326576e-01	5.059729e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.900562e-01	8.254910e-02	3.068591e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.882260e-01	4.203497e-02	1.799044e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.010325e-02	3.971384e-03	1.226819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.150680e-01	2.032250e-01	2.568979e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.960731e+00	1.079686e+00	9.724929e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.728993e+00	1.679873e+00	1.100929e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.942193e+00	1.714061e+00	6.302814e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.269414e+00	1.120371e+00	3.562892e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.063740e+00	4.637367e-01	3.381935e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.195940e+00	2.894444e-01	2.585654e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.374472e+00	2.754214e-01	4.589137e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.523817e+00	2.776150e-01	5.382159e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.831610e+00	2.042432e-01	4.943692e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.250012e+00	1.144519e-01	4.631969e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.100055e-01	1.236726e-01	3.490382e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.217912e-01	7.019329e-02	1.580141e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.403354e-01	1.910930e-02	1.410791e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.912093e-02	3.929918e-03	1.024696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.309140e+00	8.770782e-01	1.207110e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.543126e+00	2.674904e+00	2.743706e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.445093e+00	4.049235e+00	2.634052e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.043909e+01	3.599684e+00	1.408727e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.019645e+01	1.860107e+00	3.323385e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.973714e+00	4.949456e-01	5.004271e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.779252e+00	6.531854e-01	9.306376e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.790843e+00	4.494352e-01	1.106461e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.477497e+00	4.519990e-01	8.963704e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.543537e+00	2.349913e-01	6.390610e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.748337e-01	1.343506e-01	4.672051e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.613773e-02	8.464201e-03	2.512374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.305955e-01	4.411250e-01	2.288827e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.727449e+00	9.543343e-01	3.612315e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.059848e+00	2.744230e-01	2.719569e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.460799e+00	1.956380e-01	4.795759e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.693075e+00	1.454495e-01	5.561987e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.595921e-01	1.600584e-01	4.446306e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.436171e-01	3.497735e-02	2.655882e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.558510e-01	3.895533e-02	1.102335e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.101852e-03	3.157863e-03	6.054758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.010946e+00	2.165436e+00	1.102687e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.038656e+00	1.799056e+00	5.752880e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.793185e+00	3.178112e-01	2.362113e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.709455e+00	1.768170e-01	3.277539e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.039059e+00	1.447212e-01	4.117403e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.234727e+00	1.478596e-01	3.411348e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.831749e-01	5.237816e-02	2.473259e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.334675e-01	2.710866e-02	1.593006e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.768355e-02	6.678757e-03	1.719190e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.131441e+02	2.578263e+01	9.408367e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.129159e+01	2.618127e+00	6.894499e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.306736e+00	2.144293e-01	4.137439e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.692574e+00	4.093710e-02	3.114500e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.483798e+00	2.027501e-01	3.346921e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.634919e+00	1.743081e-01	4.539652e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.880385e-01	1.391447e-01	3.963296e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.808758e-02	9.033754e-03	2.828411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.307334e-01	3.711329e-01	1.845038e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.561230e+00	7.388806e-01	4.787284e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.253511e+00	8.274512e-01	5.207048e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.859808e+00	8.904225e-01	2.551711e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.145993e+00	6.253578e-01	3.602494e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.006739e+00	1.890353e-01	5.204544e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.703503e+00	1.576605e-01	2.553749e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.364636e+00	1.592209e-01	4.123795e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.952200e+00	1.654699e-01	4.427461e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.452282e+00	1.258636e-01	4.983024e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.904829e-01	1.293914e-01	4.332622e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.797645e-01	7.342635e-02	2.896184e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.781498e-01	3.621967e-02	1.728126e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.077608e-02	4.633958e-03	1.143106e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.569404e+00	1.877458e+00	1.267349e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.652520e+00	2.163663e+00	1.131099e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.190672e+00	1.832129e+00	5.658974e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.811868e+00	1.172796e+00	2.618889e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.458993e+00	6.909506e-01	5.600084e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.356029e+00	7.926912e-02	7.382594e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.849419e+00	1.374491e-01	2.169025e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.415779e+00	1.328909e-01	3.734924e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.935254e+00	1.185161e-01	3.489639e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.317659e+00	1.015744e-01	3.364311e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.042563e-01	1.009281e-01	2.936603e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.315749e-01	5.168812e-02	1.575266e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.478502e-02	4.990593e-03	1.879582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.063010e+02	2.193689e+01	8.848093e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.283717e+01	5.717260e+00	1.517993e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.921112e+01	2.864053e+00	4.821224e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.195529e+01	7.321456e-01	7.282654e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.818068e+00	5.428321e-01	2.736402e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.257537e+00	1.957080e-01	3.342553e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.747926e+00	4.489774e-02	2.372439e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.967828e+00	6.031968e-02	2.118180e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.440523e+00	2.017359e-01	3.878561e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.866966e+00	2.084984e-01	4.852377e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.123227e+00	1.677697e-01	4.398503e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.202189e-02	1.120489e-02	3.032942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.366313e-01	1.722292e-01	8.463113e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.022035e+00	7.527620e-01	3.924452e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.903235e+00	2.455834e-01	5.276443e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.008746e+00	3.354991e-01	5.127204e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.665646e+00	2.067689e-01	5.672220e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.507341e-01	4.584840e-02	3.476873e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.719885e-01	7.885774e-03	1.378665e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.700704e-02	1.722551e-02	3.531091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.099356e+00	4.822648e-01	3.640889e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.220896e+00	5.179826e-01	7.074234e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.670505e+00	2.435170e-01	3.702603e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.267205e+00	9.729850e-02	3.367493e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.694283e-01	3.029456e-02	1.876067e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.343669e-01	8.380818e-03	1.123733e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.351084e-01	4.023926e-02	2.602049e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.943346e-03	6.609864e-03	2.606588e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.882168e+00	1.490679e+00	7.909335e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.834965e+00	3.823694e-01	3.989570e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.358133e+00	2.165821e-01	6.354902e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.877243e-01	1.040180e-01	3.290908e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.613860e-02	1.169332e-02	1.262429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.036118e-01	7.026504e-02	3.681443e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.496069e-01	2.942995e-01	1.876295e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.395296e+00	5.642731e-01	3.975919e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.358050e+00	6.947238e-01	4.322733e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.204954e+00	5.893266e-01	3.429049e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.747566e+00	2.346427e-01	8.365736e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.654653e+00	3.459553e-01	1.688306e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.013203e+00	3.108166e-01	4.499584e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.289721e+00	2.533834e-01	5.321506e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.573319e+00	1.951508e-01	4.621635e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.504862e-01	5.723935e-02	3.374061e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.841607e-01	5.622304e-02	1.938397e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.774529e-01	4.232497e-02	8.105202e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.929947e-02	7.682014e-03	2.963552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.203931e-01	1.709073e-01	2.179618e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.012856e+00	7.034939e-01	5.438887e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.729470e+00	1.036306e+00	8.331817e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.946413e+00	9.973528e-01	6.858440e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.447586e+00	6.580093e-01	2.296533e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.199720e+00	2.257174e-01	1.343940e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.551841e+00	3.754429e-01	1.972367e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.462816e+00	2.406286e-01	3.472321e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.530176e+00	3.040756e-01	3.789212e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.711165e+00	1.484241e-01	3.408523e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.132039e+00	9.294158e-02	2.844490e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.473600e-01	5.213083e-02	1.890549e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.283817e-01	3.385708e-02	1.212631e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.112704e-01	3.003280e-02	4.376673e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.565189e-02	5.118614e-03	2.333430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.708888e+00	1.141040e+00	1.790973e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.654032e+00	2.501848e+00	2.478117e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.140275e+01	2.730933e+00	1.601008e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.243367e+01	1.829671e+00	5.707033e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.063283e+01	4.656922e-01	4.677349e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.750785e+00	3.507810e-01	6.229963e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.073387e+00	5.753278e-01	6.490180e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.121119e+00	3.223497e-01	5.998796e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.881613e+00	1.569822e-01	5.483995e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.129424e+00	1.438807e-01	3.452257e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.300194e-01	1.176276e-01	1.605140e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.466332e-02	7.848023e-03	7.478822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.364459e-01	2.687186e-01	1.419816e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.309902e+00	7.985686e-01	4.020242e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.356808e+00	3.709513e-01	3.491331e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.840956e+00	3.070947e-01	3.799802e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.758893e+00	1.645905e-01	5.943604e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.627606e-01	7.047759e-02	3.697198e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.512325e-01	2.845581e-02	1.822780e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.806282e-01	7.076044e-02	4.496679e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.049886e-02	8.649168e-03	3.544555e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.271072e+00	1.034205e+00	8.184650e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.717625e+00	1.617053e+00	7.200374e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.303837e+00	5.866780e-01	1.014838e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.198521e+00	2.819557e-01	2.881566e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.948145e+00	1.694507e-01	4.542345e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.084098e+00	9.054012e-02	3.119415e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.957468e-01	2.786901e-02	1.732346e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.048121e-01	1.765778e-02	8.420415e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.737268e-02	1.083287e-02	4.072642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.236448e+01	1.582153e+01	1.048875e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.187320e+01	4.792604e+00	1.666273e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.020681e+01	4.288711e-01	6.109784e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.067052e+00	1.017432e-01	4.490291e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.159530e+00	2.203318e-01	4.817903e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.281067e+00	1.382125e-01	3.717906e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.451819e-01	8.783869e-02	2.157350e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.961499e-02	1.098226e-02	7.475010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.762744e-01	3.094542e-01	1.601363e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.166238e+00	4.941441e-01	3.862613e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.837302e+00	6.642862e-01	4.024116e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.423716e+00	6.823567e-01	3.810965e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.864321e+00	5.324382e-01	3.155401e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.292680e+00	3.015623e-01	2.602082e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.113537e+00	2.718323e-01	1.185375e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.705470e+00	2.939655e-01	3.655148e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.070317e+00	1.870036e-01	4.789559e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.506626e+00	1.319639e-01	4.271653e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.700966e-01	6.829575e-02	3.489369e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.806902e-01	5.480394e-02	1.916601e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.744355e-01	3.908971e-02	8.035338e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.037585e-02	8.474177e-03	3.617362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.630883e+00	1.061365e+00	7.517714e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.336852e+00	1.359110e+00	8.773547e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.077345e+00	1.318793e+00	9.597546e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.061973e+00	1.002971e+00	6.024763e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.452515e+00	6.835702e-01	1.854872e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.491080e+00	2.836747e-01	9.757857e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.493105e+00	3.127334e-01	1.827912e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.627116e+00	1.803056e-01	3.093103e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.918823e+00	1.315221e-01	3.369571e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.227783e+00	9.131299e-02	2.801204e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.206204e-01	4.924929e-02	1.807280e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.634241e-01	2.783897e-02	9.203307e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.114856e-02	6.879201e-03	5.924242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.854263e+01	1.336677e+01	1.146122e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.999502e+01	6.092823e+00	2.540862e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.700503e+01	3.650163e+00	1.349437e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.757179e+01	1.698025e+00	5.232398e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.068073e+01	6.163522e-01	4.491180e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.646352e+00	2.981503e-01	3.322576e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.348509e+00	1.393132e-01	2.825210e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.127109e+00	2.127486e-01	2.868480e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.263925e+00	1.892327e-01	4.163545e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.492436e+00	1.429421e-01	4.113767e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.387881e-01	1.018990e-01	2.450945e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.672001e-02	1.053138e-02	9.408605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.275726e-01	3.176852e-01	1.848037e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.480055e+00	1.003481e+00	3.912825e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.665959e+00	2.308328e-01	7.519122e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.508850e+00	3.402355e-01	6.478192e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.490345e+00	1.968318e-01	7.015815e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.738149e-01	8.422363e-02	4.478326e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.367071e-01	5.516170e-02	2.195365e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.121806e-02	6.369741e-03	1.414463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.218162e+00	9.482868e-01	5.524432e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.913910e+00	6.012048e-01	2.988864e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.586062e+00	2.765084e-01	5.994278e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.341457e+00	1.437362e-01	4.995568e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.144995e-01	5.961024e-02	2.916100e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.628190e-01	6.326173e-02	1.600420e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.371800e-01	1.972441e-02	7.935138e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.990867e-03	2.901756e-03	5.384995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.115752e+00	2.542307e+00	1.460728e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.482877e+00	8.009762e-01	8.126811e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.983200e+00	4.100338e-01	1.050060e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.268129e+00	1.913792e-01	5.830694e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.806066e-02	1.270473e-02	3.819403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.804605e-02	5.668566e-02	2.513733e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.280418e-01	4.349104e-01	2.669045e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.717849e+00	8.960253e-01	6.231521e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.817400e+00	9.856229e-01	4.999473e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.536903e+00	6.585827e-01	2.404549e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.729883e+00	2.151364e-01	9.210734e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.348894e+00	3.522714e-01	2.669996e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.673540e+00	3.210882e-01	5.299829e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.044272e+00	3.008135e-01	6.094569e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.448619e+00	2.094695e-01	5.704017e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.102587e-01	1.085971e-01	4.624934e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.549382e-01	8.244131e-02	3.104728e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.737670e-01	3.988760e-02	1.699598e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.912171e-02	4.744347e-03	1.199973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.681973e-01	2.248907e-01	2.368272e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.207949e+00	1.253116e+00	1.012314e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.962249e+00	1.770160e+00	1.167009e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.073431e+00	1.617479e+00	6.897241e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.335678e+00	9.419184e-01	2.813613e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.061805e+00	4.616648e-01	4.722995e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.239028e+00	2.957912e-01	2.458010e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.271647e+00	3.017648e-01	5.206643e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.477375e+00	3.505244e-01	4.761360e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.750212e+00	1.966595e-01	5.518663e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.235565e+00	1.670162e-01	4.130423e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.817601e-01	8.847514e-02	3.203252e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.615279e-01	3.992593e-02	2.170634e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.413870e-01	3.598157e-02	1.086339e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.791525e-02	3.598302e-03	1.023728e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.509682e+00	9.605868e-01	1.285984e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.082945e+00	2.965844e+00	2.830812e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.779594e+00	4.106213e+00	3.077411e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.069020e+01	3.390224e+00	1.304242e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.008327e+01	1.615570e+00	3.070366e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.097400e+00	6.378744e-01	3.915120e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.724036e+00	7.130829e-01	9.324429e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.717396e+00	5.630437e-01	1.090658e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.374977e+00	3.370217e-01	8.914592e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.455983e+00	2.345364e-01	6.661766e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.386259e-01	1.587786e-01	4.168855e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.462448e-02	8.672830e-03	2.315731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.102604e-01	4.828649e-01	2.275276e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.775785e+00	9.675153e-01	3.705873e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.109556e+00	2.558154e-01	2.754605e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.437959e+00	1.918264e-01	4.906634e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.602294e+00	1.514584e-01	6.178061e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.968231e-01	1.035789e-01	4.336695e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.242554e-01	6.557173e-02	2.393383e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.552780e-01	3.707533e-02	9.019036e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.259080e-03	2.395407e-03	5.561941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.470107e+00	2.313144e+00	1.095805e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.112446e+00	1.826319e+00	5.881327e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.783067e+00	3.118249e-01	2.200705e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.752967e+00	1.713258e-01	2.788876e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.995285e+00	1.519518e-01	4.150721e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.174729e+00	1.075787e-01	3.795054e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.358266e-01	6.206223e-02	2.463973e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.226340e-01	3.730197e-02	1.462370e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.736740e-02	5.773932e-03	1.589354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.192895e+02	2.711118e+01	1.053171e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.111441e+01	2.712622e+00	5.294042e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.253216e+00	1.928520e-01	3.550732e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.640452e+00	4.473927e-02	1.705011e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.419475e+00	1.635847e-01	3.500539e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.548276e+00	1.539495e-01	4.901738e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.443366e-01	1.157527e-01	3.946556e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.770666e-02	1.016227e-02	2.576926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.060760e-01	4.109724e-01	1.931266e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.657705e+00	7.664124e-01	4.621204e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.389005e+00	9.187203e-01	4.164593e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.865500e+00	8.128429e-01	2.817709e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.157871e+00	5.667323e-01	7.001239e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.977083e+00	1.950666e-01	8.501221e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.681519e+00	1.545637e-01	3.296755e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.362996e+00	2.236396e-01	3.887530e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.937008e+00	2.437229e-01	4.682589e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.411042e+00	1.223835e-01	4.864467e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.293744e-01	9.781373e-02	4.230733e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.392155e-01	5.937798e-02	2.851600e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.716167e-01	3.936694e-02	1.555710e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.911392e-02	4.132088e-03	1.204661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.142151e+00	2.065531e+00	1.158002e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.067683e+00	2.433273e+00	9.333436e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.181782e+00	1.644917e+00	6.966716e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.800041e+00	1.108973e+00	2.714999e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.466186e+00	6.381722e-01	6.722917e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.384535e+00	1.498587e-01	5.439534e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.805222e+00	1.605797e-01	2.503903e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.420710e+00	1.372205e-01	2.981879e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.888135e+00	1.475269e-01	3.711737e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.295873e+00	9.928930e-02	3.467790e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.588258e-01	6.142888e-02	2.817423e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.005617e-01	4.073623e-02	1.665240e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.373682e-02	5.717233e-03	1.821174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.118479e+02	2.249995e+01	9.151431e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.239568e+01	5.868917e+00	1.230926e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.838956e+01	1.907790e+00	5.998494e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.219925e+01	1.337053e+00	1.677524e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.920373e+00	4.065832e-01	2.007202e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.205972e+00	1.124845e-01	3.031962e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.675384e+00	2.925474e-02	1.609453e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.884013e+00	6.203316e-02	2.045393e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.423234e+00	1.759693e-01	4.188416e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.798740e+00	2.159387e-01	4.909874e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.065939e+00	1.500553e-01	4.521579e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.962313e-02	1.027087e-02	2.959295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.242606e-01	2.150989e-01	5.347089e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.106875e+00	7.563520e-01	4.217258e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.745775e+00	2.036873e-01	7.589700e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.878626e+00	2.665055e-01	5.216141e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.670174e+00	2.233182e-01	5.757680e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.147792e-01	7.929759e-02	3.283153e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.717213e-01	3.405233e-02	1.424148e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.545522e-02	1.396065e-02	4.160163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.305930e+00	5.189373e-01	3.361471e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.024188e+00	3.861477e-01	1.157534e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.617823e+00	2.100463e-01	4.057905e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.264634e+00	1.200696e-01	3.210960e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.322061e-01	4.536489e-02	1.724370e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.133363e-01	4.721833e-02	8.226676e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.204200e-01	4.146588e-02	2.449690e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.888622e-03	5.365990e-03	5.466138e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.020005e+01	1.535062e+00	7.812911e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.586209e+00	2.601163e-01	5.553039e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.347914e+00	2.562448e-01	5.928565e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.260501e-01	1.380799e-01	3.225894e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.369980e-02	1.170458e-02	1.254381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.113482e-01	8.121544e-02	3.186838e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.170597e-01	3.373024e-01	1.277437e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.489961e+00	5.855530e-01	3.799122e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.502641e+00	7.009711e-01	4.426220e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.358745e+00	5.439834e-01	2.144873e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.653562e+00	1.975927e-01	1.958295e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.487753e+00	2.075500e-01	2.404417e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.943494e+00	2.838377e-01	4.338006e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.227256e+00	2.418598e-01	5.209925e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.529707e+00	1.897006e-01	4.612991e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.731713e-01	1.156312e-01	3.279628e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.532462e-01	6.929647e-02	1.881537e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.627212e-01	1.978290e-02	8.930426e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.840039e-02	8.149019e-03	3.626425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.972253e-01	2.178791e-01	1.988542e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.189342e+00	8.028629e-01	6.076351e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.032882e+00	1.161539e+00	6.764458e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.210749e+00	1.020693e+00	5.701879e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.479314e+00	5.997434e-01	2.882394e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.119674e+00	1.464902e-01	2.209443e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.387100e+00	2.980753e-01	2.220876e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.407192e+00	3.680894e-01	3.508652e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.409467e+00	1.507718e-01	4.181586e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.710751e+00	1.626708e-01	3.360443e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.141187e+00	1.115429e-01	2.495069e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.190379e-01	7.243504e-02	1.707642e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.109080e-01	4.181136e-02	1.020702e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.986345e-01	2.089000e-02	5.770130e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.473144e-02	4.761223e-03	2.563195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.107952e+00	1.355649e+00	1.943400e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.179924e+00	2.667151e+00	2.659956e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.213979e+01	3.043905e+00	1.391044e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.268368e+01	1.919202e+00	5.579705e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.054344e+01	5.246443e-01	4.644965e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.528897e+00	3.744539e-01	8.347252e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.941524e+00	5.333348e-01	6.510619e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.054042e+00	2.810622e-01	6.709508e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.820622e+00	1.962084e-01	4.581049e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.082882e+00	1.417636e-01	3.444225e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.972872e-01	1.114204e-01	1.892421e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.348683e-02	6.940018e-03	7.360046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.066921e-01	3.118303e-01	1.316262e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.369149e+00	8.124107e-01	4.109923e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.327301e+00	3.189305e-01	3.623898e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.745863e+00	2.304669e-01	4.310132e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.759438e+00	1.853143e-01	5.565898e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.653304e-01	9.774133e-02	3.761586e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.405624e-01	3.307766e-02	1.737219e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.668060e-01	5.686984e-02	4.466034e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.579172e-03	8.160770e-03	3.551729e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.593576e+00	1.161579e+00	6.907938e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.862183e+00	1.588457e+00	7.484063e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.231277e+00	5.190006e-01	1.279312e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.160893e+00	2.568872e-01	2.965706e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.948858e+00	1.591777e-01	4.543234e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.089142e+00	8.003203e-02	3.027013e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.680906e-01	3.779510e-02	1.643258e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.809940e-01	5.323606e-02	7.145477e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.382263e-02	1.067709e-02	3.739989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.711195e+01	1.718312e+01	1.073993e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.186119e+01	4.463239e+00	1.792926e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.922160e+00	3.957501e-01	4.486937e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.914852e+00	1.350987e-01	3.925122e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.227322e+00	1.892904e-01	4.616722e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.195969e+00	1.566511e-01	3.555689e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.502147e-01	9.700210e-02	1.894984e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.745195e-02	8.268889e-03	8.958434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.142792e-01	3.196344e-01	1.512930e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.262863e+00	5.284579e-01	3.564607e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.901405e+00	6.693203e-01	3.665432e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.510428e+00	6.698119e-01	3.272577e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.993686e+00	5.146332e-01	1.837557e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.213932e+00	2.298629e-01	1.331758e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.103315e+00	1.948182e-01	1.361048e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.583865e+00	1.828432e-01	3.798888e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.014986e+00	1.663744e-01	4.901839e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.498358e+00	1.713194e-01	4.378447e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.907490e-01	1.142572e-01	3.259658e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.535551e-01	6.888557e-02	1.897656e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.592967e-01	2.490578e-02	8.793671e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.847131e-02	7.717664e-03	4.403853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.053648e+00	1.238712e+00	5.804203e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.373281e+00	1.401052e+00	1.178135e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.351749e+00	1.336828e+00	6.397480e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.199284e+00	1.002627e+00	3.902760e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.469172e+00	6.340764e-01	1.787758e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.450728e+00	2.487838e-01	1.549398e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.496812e+00	2.154103e-01	1.874435e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.602715e+00	1.708049e-01	3.202308e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.832203e+00	1.220914e-01	4.035719e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.220126e+00	1.060506e-01	2.469819e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.035387e-01	7.516814e-02	1.599735e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.496341e-01	3.557242e-02	8.551955e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.779342e-02	5.957990e-03	6.665689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.282018e+01	1.456355e+01	1.032958e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.991681e+01	5.925252e+00	2.250812e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.638797e+01	2.638873e+00	1.080237e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.746052e+01	1.667233e+00	5.712159e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.077734e+01	7.992082e-01	5.009507e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.639855e+00	2.322204e-01	3.324600e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.205619e+00	1.092175e-01	2.951851e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.042873e+00	1.225786e-01	4.122933e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.251063e+00	1.780232e-01	4.273476e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.447393e+00	1.562787e-01	3.460617e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.213306e-01	1.102977e-01	2.599387e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.565232e-02	7.562667e-03	1.041297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.277447e-01	3.618742e-01	1.982949e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.857052e+00	9.834080e-01	2.524743e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.432669e+00	2.747761e-01	2.038936e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.150218e+00	2.397409e-01	7.295710e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.278892e+00	1.335117e-01	5.972469e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.952849e-01	8.029785e-02	3.393406e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.817010e-01	4.511061e-02	1.742850e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.587290e-02	4.783802e-03	1.069115e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.790904e+00	9.894519e-01	4.386686e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.512526e+00	3.943791e-01	3.975523e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.299922e+00	1.857025e-01	5.683120e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.211292e+00	9.996253e-02	4.359631e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.606190e-01	6.726434e-02	2.308331e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.357541e-01	3.903784e-02	1.349328e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.286732e-01	2.427440e-02	6.288542e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.387481e-03	1.855064e-03	4.531501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.340522e+00	2.577817e+00	1.129292e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.678092e+00	4.910282e-01	1.086299e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.680331e+00	3.461851e-01	8.838991e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.151784e+00	1.489111e-01	4.558725e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.243042e-02	1.104265e-02	3.126607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.767593e-02	6.168845e-02	3.456849e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.850009e-01	5.170705e-01	2.863233e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.088723e+00	9.569447e-01	5.631351e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.307217e+00	1.035255e+00	3.661656e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.891473e+00	6.059130e-01	7.680826e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.703575e+00	2.097655e-01	9.415271e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.088246e+00	2.967319e-01	4.401312e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.376186e+00	2.256176e-01	6.063613e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.787285e+00	2.393549e-01	5.852885e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.245314e+00	1.231141e-01	5.245502e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.020507e-01	1.000771e-01	3.938665e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.830344e-01	6.068825e-02	2.403088e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.319548e-01	3.658410e-02	1.215071e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.485984e-02	3.467046e-03	7.530290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.332790e-01	3.368335e-01	3.127929e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.995990e+00	1.565113e+00	1.023789e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.878172e+00	1.932675e+00	8.469141e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.768807e+00	1.548699e+00	5.445065e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.571543e+00	6.798419e-01	1.253120e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.924416e+00	2.478303e-01	1.065486e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.940446e+00	2.782974e-01	4.103651e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.958224e+00	2.083691e-01	5.766023e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.236136e+00	2.733365e-01	4.795127e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.554284e+00	1.320225e-01	5.081200e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.102049e+00	1.058859e-01	3.617645e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.232052e-01	7.539402e-02	2.413062e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.243892e-01	3.466706e-02	1.704780e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.219707e-01	3.134248e-02	8.952083e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.514231e-02	2.758872e-03	7.758773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.874655e+00	1.218024e+00	1.534866e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.561820e+00	3.692518e+00	2.960971e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.096239e+01	4.774854e+00	2.260834e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.206085e+01	3.087510e+00	9.163128e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.033385e+01	9.298153e-01	2.671824e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.553526e+00	5.191923e-01	8.850655e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.164427e+00	5.821820e-01	1.159349e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.348808e+00	4.065949e-01	9.694618e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.072134e+00	2.790244e-01	7.325063e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.289755e+00	1.487041e-01	5.095089e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.714289e-01	1.357898e-01	3.659290e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.987277e-02	7.017786e-03	1.834861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.061413e+00	5.340526e-01	2.480754e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.019781e+00	9.813211e-01	2.710948e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.048477e+00	1.437059e-01	1.320573e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.348078e+00	1.935589e-01	5.525484e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.478783e+00	1.387510e-01	5.497996e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.226113e-01	8.570683e-02	3.541050e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.724491e-01	4.330322e-02	2.089765e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.209096e-01	3.168740e-02	7.278507e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.292290e-03	1.874638e-03	3.609830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.733816e+00	2.554884e+00	1.149326e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.025348e+00	1.599455e+00	4.716271e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.558168e+00	1.167187e-01	9.669548e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.752717e+00	1.760503e-01	3.781771e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.985220e+00	1.382911e-01	3.809767e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.105943e+00	8.851051e-02	3.316733e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.016974e-01	4.375796e-02	2.018747e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.079446e-01	3.762539e-02	1.209339e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.330219e-02	4.941822e-03	1.335648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.263439e+02	2.660831e+01	9.461342e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.959246e+01	1.595428e+00	5.098874e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.263743e+00	1.180843e-01	4.332539e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.657490e+00	4.102253e-02	2.666438e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.461309e+00	1.458128e-01	3.373494e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.485629e+00	1.516559e-01	4.347460e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.090835e-01	1.202613e-01	3.120620e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.245133e-02	8.120070e-03	2.199058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.511094e-01	4.083792e-01	2.268244e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.895059e+00	8.487973e-01	4.823556e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.675573e+00	9.730228e-01	3.854042e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.148716e+00	8.615734e-01	1.868424e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.306236e+00	5.099294e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.028731e+00	1.642347e-01	7.820829e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.640869e+00	1.610667e-01	4.127400e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.240871e+00	1.610020e-01	4.637172e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.768624e+00	1.593452e-01	4.821509e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.265779e+00	1.188101e-01	4.831291e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.589661e-01	9.501397e-02	3.479559e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.853601e-01	5.173027e-02	2.263886e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.308436e-01	3.478367e-02	1.156719e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.511408e-02	3.421601e-03	7.615537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.188765e+00	2.297606e+00	1.376250e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.998331e+00	2.502587e+00	9.483390e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.479797e+00	1.582144e+00	4.749435e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.786177e+00	9.978122e-01	1.866061e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.228012e+00	4.023284e-01	1.684199e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.316144e+00	1.309453e-01	9.658615e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.784074e+00	1.222324e-01	3.818070e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.393271e+00	1.362272e-01	3.655118e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.824475e+00	1.499731e-01	3.463007e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.189249e+00	1.059727e-01	3.343234e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.223213e-01	5.741631e-02	2.116701e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.704137e-01	3.648476e-02	1.404389e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.037236e-02	4.835836e-03	1.253352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.208710e+02	2.196719e+01	8.682294e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.083595e+01	4.179950e+00	1.256054e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.828403e+01	1.866249e+00	3.543786e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.167732e+01	5.599327e-01	3.312615e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.775830e+00	2.461756e-01	2.337496e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.085688e+00	7.797685e-02	3.789570e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.618950e+00	3.452055e-02	3.171583e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.912861e+00	4.946958e-02	1.662239e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.424759e+00	1.853871e-01	3.665009e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.675071e+00	1.855745e-01	4.333571e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.003441e+00	1.363108e-01	3.577682e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.409125e-02	9.206619e-03	2.410713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.639836e-01	2.489934e-01	8.479179e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.459101e+00	8.053355e-01	3.237040e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.781603e+00	1.861931e-01	9.308614e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.531715e+00	2.250707e-01	6.270362e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.392858e+00	1.216822e-01	5.280922e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.169187e-01	4.225578e-02	2.958002e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.033728e-01	1.197997e-02	1.145202e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.916870e-02	1.387704e-02	2.490690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.810171e+00	5.916089e-01	2.958973e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.774009e+00	3.282512e-01	2.058177e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.239457e+00	1.572528e-01	4.532818e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.150529e+00	6.837428e-02	3.159012e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.867215e-01	2.997439e-02	1.752009e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.085971e-01	1.287207e-02	8.421594e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.136076e-01	2.221930e-02	3.113980e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.045558e-03	5.375048e-03	3.777606e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.113240e+01	1.605121e+00	5.954588e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.808767e+00	2.567113e-01	5.326838e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.164426e+00	1.793131e-01	5.768520e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.019490e-01	8.866925e-02	2.979936e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.969400e-02	1.120436e-02	1.283038e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.131187e-01	8.066371e-02	2.838689e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.052946e-01	3.853480e-01	1.534842e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.774579e+00	7.009981e-01	3.555998e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.883905e+00	7.787755e-01	3.620421e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.622345e+00	5.151899e-01	1.669699e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.884241e+00	1.413358e-01	1.009832e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.395703e+00	2.758558e-01	3.317233e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.698157e+00	2.559301e-01	5.343466e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.919164e+00	1.310525e-01	5.485360e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.336342e+00	1.193962e-01	4.307542e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.133285e-01	5.124160e-02	3.050011e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.755250e-01	3.169443e-02	1.765536e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.243302e-01	3.276806e-02	7.572920e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.526196e-02	6.574342e-03	2.898334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.631176e-01	2.482753e-01	2.069080e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.870734e+00	1.184742e+00	4.892759e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.926269e+00	1.383381e+00	5.865413e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.578219e+00	9.873440e-01	5.849128e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.916268e+00	5.956414e-01	1.134305e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.116629e+00	9.446431e-02	2.511439e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.182621e+00	3.370860e-01	3.074431e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.103738e+00	2.941873e-01	4.175976e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.138206e+00	1.296786e-01	3.999131e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.501669e+00	8.462077e-02	3.538596e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.015682e+00	4.858991e-02	2.705157e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.547427e-01	3.865293e-02	1.791282e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.869156e-01	2.546504e-02	1.059092e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.814245e-01	1.936156e-02	5.392108e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.360232e-02	4.232722e-03	2.494413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.850648e+00	1.783563e+00	1.933332e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.016564e+01	3.447883e+00	2.296266e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.391893e+01	3.288707e+00	1.128414e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.327203e+01	1.400496e+00	5.328651e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.037860e+01	4.559315e-01	5.570485e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.971014e+00	5.298241e-01	6.881590e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.387424e+00	3.415456e-01	7.922547e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.756672e+00	2.526305e-01	5.851420e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.659228e+00	1.427308e-01	4.866899e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.001699e+00	1.000339e-01	3.317141e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.955717e-01	6.249694e-02	1.960937e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.177546e-02	4.557365e-03	8.912069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.947584e-01	3.465073e-01	1.733859e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.695700e+00	9.308744e-01	3.111251e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.419441e+00	2.364681e-01	4.768814e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.582248e+00	2.160302e-01	5.289988e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.584026e+00	1.298775e-01	5.727517e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.511099e-01	4.971642e-02	3.535566e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.928563e-01	2.004074e-02	1.523271e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.411465e-01	6.285921e-02	3.753179e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.061243e-03	7.359838e-03	4.608220e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.482228e+00	1.500305e+00	8.798923e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.485596e+00	1.821194e+00	6.257336e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.000269e+00	4.055198e-01	1.820168e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.898735e+00	1.897726e-01	4.375656e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.873462e+00	1.538232e-01	4.515635e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.039943e+00	7.362960e-02	2.883646e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.564620e-01	2.896372e-02	1.522935e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.770597e-01	2.094379e-02	7.166891e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.142426e-02	8.800216e-03	4.043155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.021915e+02	2.062967e+01	8.901170e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.938565e+01	4.134642e+00	1.104587e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.742482e+00	1.673713e-02	7.316649e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.848821e+00	1.147525e-01	4.215360e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.255663e+00	1.740578e-01	4.830667e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.211911e+00	1.346597e-01	3.289602e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.441431e-01	6.979920e-02	2.078336e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.561647e-02	8.163346e-03	8.131384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.263869e-01	3.232596e-01	1.545582e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.443024e+00	6.189334e-01	3.571584e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.111710e+00	7.379273e-01	4.061931e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.801835e+00	7.658509e-01	2.950581e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.246731e+00	5.369747e-01	1.230442e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.374478e+00	2.600633e-01	7.229777e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.033542e+00	2.293780e-01	2.125628e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.490237e+00	1.971389e-01	4.490504e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.878253e+00	1.378940e-01	5.166110e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.336788e+00	1.002451e-01	4.300064e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.581054e-01	4.974978e-02	3.116165e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.827169e-01	2.969214e-02	1.860863e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.240305e-01	3.217596e-02	7.696693e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.593652e-02	6.695365e-03	3.124697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.559416e+00	1.412796e+00	7.799323e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.599090e+00	1.757207e+00	1.089916e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.028352e+00	1.462862e+00	8.035683e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.634368e+00	1.169602e+00	3.323200e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.376075e+00	5.282315e-01	9.423103e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.332223e+00	2.756033e-01	1.552367e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.158566e+00	1.429959e-01	3.160908e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.519945e+00	2.030130e-01	3.368185e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.790504e+00	1.075614e-01	3.591564e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.133869e+00	6.472809e-02	2.871932e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.584773e-01	3.614381e-02	1.717731e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.263373e-01	1.895470e-02	8.891651e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.626424e-02	5.375669e-03	6.435862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.636936e+01	1.646193e+01	8.974306e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.000343e+01	4.992496e+00	1.954471e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.569776e+01	3.616680e+00	8.670229e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.612615e+01	1.386588e+00	6.718762e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.698714e+00	1.018166e-01	5.580976e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.109038e+00	1.147692e-01	2.751784e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.062606e+00	1.233466e-01	2.878388e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.924463e+00	1.294194e-01	3.779228e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.245036e+00	1.668945e-01	4.178875e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.441588e+00	1.332823e-01	3.639072e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.929981e-01	8.010064e-02	2.605718e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.146954e-02	8.159403e-03	1.101746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.074312e+00	3.714593e-01	2.063555e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.888980e+00	8.425984e-01	2.345229e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.234329e+00	2.501790e-01	2.504114e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.058438e+00	2.628554e-01	6.725333e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.213823e+00	1.309181e-01	5.130064e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.600112e-01	7.988804e-02	3.125492e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.725969e-01	3.428544e-02	1.673655e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.485135e-02	4.370584e-03	7.766295e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.046479e+00	9.329188e-01	4.684194e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.326281e+00	3.426606e-01	3.648353e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.181488e+00	2.124005e-01	5.503899e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.169780e+00	1.239756e-01	3.516663e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.248811e-01	6.591558e-02	2.349493e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.211071e-01	2.650981e-02	1.261145e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.186606e-01	2.024240e-02	8.074783e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.174394e-03	4.449789e-03	3.807749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.784037e+00	2.449561e+00	1.246248e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.427966e+00	6.536972e-01	9.558635e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.543654e+00	3.245446e-01	8.286368e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.106139e+00	1.524788e-01	4.686608e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.059452e-02	1.044716e-02	2.800820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.100011e-01	8.657511e-02	4.457044e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.857566e-01	5.837993e-01	3.548239e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.431833e+00	1.018877e+00	5.858534e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.402515e+00	8.677204e-01	4.011763e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.845525e+00	4.424044e-01	2.344163e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.553951e+00	2.341757e-01	1.261034e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.927979e+00	3.436281e-01	4.442149e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.269650e+00	2.696597e-01	5.558925e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.689176e+00	2.172235e-01	5.455728e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.202199e+00	1.439479e-01	4.549429e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.742840e-01	9.580835e-02	3.528334e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.432354e-01	4.435735e-02	2.413648e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.125304e-01	2.288383e-02	1.023361e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.387295e-02	3.071347e-03	7.987855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.121228e-01	4.338396e-01	3.707181e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.611942e+00	1.796597e+00	1.094905e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.272580e+00	1.799271e+00	1.073986e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.840883e+00	1.244332e+00	4.841700e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.613787e+00	6.077201e-01	6.530810e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.739557e+00	2.657648e-01	1.889322e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.774667e+00	3.328052e-01	3.844859e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.838170e+00	2.845207e-01	5.089312e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.130732e+00	2.243876e-01	4.593935e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.508013e+00	1.574553e-01	4.593191e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.086545e+00	1.257499e-01	3.011458e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.803622e-01	5.969668e-02	2.689985e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.093886e-01	4.078666e-02	1.701225e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.077862e-01	2.330028e-02	7.407268e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.425425e-02	2.254307e-03	8.514557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.499440e+00	1.642398e+00	1.717650e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.511387e+00	3.966696e+00	3.370537e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.176446e+01	4.829459e+00	2.540125e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.213875e+01	2.749833e+00	9.001866e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.031814e+01	7.524947e-01	4.483952e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.400760e+00	7.402012e-01	9.363136e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.913930e+00	5.667410e-01	9.905924e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.183226e+00	4.108253e-01	9.384739e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.021611e+00	2.556547e-01	7.197436e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.233723e+00	1.891714e-01	5.316259e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.176391e-01	1.234694e-01	2.838410e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.990651e-02	6.655926e-03	2.050945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.285734e+00	5.899279e-01	2.663954e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.096655e+00	8.522424e-01	2.475104e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.908349e+00	1.678809e-01	1.672956e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.276121e+00	2.028110e-01	4.753190e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.415191e+00	1.542441e-01	4.984448e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.634232e-01	7.011034e-02	3.337055e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.562431e-01	3.974785e-02	1.875089e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.115851e-01	2.378920e-02	8.072601e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.276550e-03	4.354699e-03	2.424243e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.907286e+00	2.617998e+00	1.272968e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.136878e+00	1.428225e+00	4.488733e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.349989e+00	6.588327e-02	1.768221e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.675455e+00	1.809662e-01	3.312837e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.900848e+00	1.640539e-01	3.690143e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.070377e+00	8.660488e-02	2.874276e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.740698e-01	5.590781e-02	1.987924e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.911423e-01	3.150549e-02	1.098640e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.264427e-02	4.803685e-03	1.116762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.371586e+02	2.610661e+01	1.001379e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.842619e+01	1.044143e+00	8.054512e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.062144e+00	1.485595e-01	4.105866e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.546138e+00	3.757683e-02	1.525073e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.358179e+00	1.775200e-01	3.110229e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.432147e+00	1.524268e-01	4.384452e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.540904e-01	9.955993e-02	3.307420e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.346790e-02	8.440616e-03	1.829137e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.274720e-01	4.854817e-01	2.438078e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.184364e+00	9.279814e-01	5.190851e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.857302e+00	8.989042e-01	4.710930e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.215612e+00	6.757239e-01	1.526154e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.219803e+00	3.802665e-01	1.286072e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.887655e+00	1.556823e-01	1.085424e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.563571e+00	1.684596e-01	3.238225e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.192135e+00	2.118498e-01	4.093674e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.687088e+00	1.320570e-01	4.748646e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.219879e+00	1.378829e-01	4.302646e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.221654e-01	9.162190e-02	3.258327e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.462528e-01	3.100795e-02	2.373587e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.175656e-01	2.559803e-02	9.464329e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.419516e-02	2.940829e-03	7.876725e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.446355e+00	2.446387e+00	1.399239e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.606763e+00	2.335902e+00	1.105086e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.701423e+00	1.437304e+00	4.675393e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.646597e+00	8.130782e-01	1.709884e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.051417e+00	2.604988e-01	6.929437e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.159921e+00	8.314018e-02	6.403850e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.731678e+00	1.456701e-01	2.432976e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.326594e+00	1.428686e-01	2.811291e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.750952e+00	1.006705e-01	3.402188e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.183162e+00	1.359740e-01	2.755622e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.829956e-01	5.581148e-02	2.255733e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.469009e-01	3.077516e-02	1.457273e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.832425e-02	4.103045e-03	1.109472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.294062e+02	2.150390e+01	9.077325e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.996744e+01	4.069511e+00	8.956522e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.719478e+01	8.933305e-01	6.874139e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.123710e+01	3.774633e-01	5.311165e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.616734e+00	3.839940e-01	1.070058e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.043889e+00	1.453029e-01	2.438790e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.541416e+00	3.052422e-02	1.772419e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.844636e+00	7.496426e-02	1.069965e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.334634e+00	1.538032e-01	3.558508e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.635736e+00	2.016531e-01	4.420735e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.504004e-01	1.241403e-01	3.270071e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.220279e-02	8.637452e-03	2.629434e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.014540e-01	2.397922e-01	8.281714e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.645778e+00	7.269125e-01	3.337265e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.539500e+00	1.502386e-01	7.284523e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.326800e+00	2.383852e-01	5.646029e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.342956e+00	1.213702e-01	4.705445e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.582367e-01	6.128897e-02	2.587387e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.881191e-01	3.382600e-02	9.924363e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.820912e-02	1.402168e-02	1.849323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.139576e+00	5.442144e-01	2.893243e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.467080e+00	2.242914e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.121831e+00	1.187134e-01	4.479162e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.109442e+00	7.853899e-02	2.663052e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.506235e-01	3.805360e-02	1.625726e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.914888e-01	2.085876e-02	7.251607e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.008622e-01	4.451140e-02	1.877996e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.553646e-03	6.449027e-03	4.154560e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.167232e+01	1.494133e+00	6.727927e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.466415e+00	2.914703e-01	4.594010e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.000323e+00	1.870383e-01	5.626591e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.742169e-01	9.362566e-02	2.593946e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.726579e-02	1.367888e-02	1.111379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.536626e-01	1.055498e-01	3.968138e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.580167e-01	4.101586e-01	2.107065e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.099257e+00	7.353144e-01	3.650937e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.098533e+00	7.051186e-01	3.404747e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.663950e+00	3.942081e-01	2.100510e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.677519e+00	1.824447e-01	1.342264e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.231740e+00	2.549784e-01	3.740100e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.535608e+00	2.895522e-01	5.121640e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.832441e+00	1.647536e-01	4.773064e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.251885e+00	1.311643e-01	3.857013e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.879720e-01	7.360723e-02	2.605510e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.378670e-01	1.684658e-02	1.576390e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.141388e-01	4.297435e-02	6.240958e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.395727e-02	6.470266e-03	2.223940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.650020e-01	3.153893e-01	2.507942e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.456533e+00	1.076402e+00	8.083197e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.620955e+00	1.347754e+00	6.128659e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.065126e+00	8.594696e-01	4.609491e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.808436e+00	4.063870e-01	8.937229e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.881034e+00	1.215684e-01	2.079453e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.897907e+00	3.195488e-01	3.216848e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.855439e+00	2.190308e-01	3.775416e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.061018e+00	1.678988e-01	3.674415e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.425697e+00	1.326223e-01	3.070697e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.698407e-01	9.706705e-02	2.147128e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.177483e-01	3.215437e-02	1.492967e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.615634e-01	2.739963e-02	8.871059e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.734945e-01	2.935034e-02	4.888220e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.281904e-02	5.327117e-03	1.752409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.898412e+00	2.175099e+00	2.415999e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.210496e+01	3.906003e+00	2.395534e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.500185e+01	3.117894e+00	1.023575e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.316641e+01	1.036531e+00	5.440235e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.997288e+00	3.089546e-01	6.256053e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.580191e+00	4.117439e-01	6.814100e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.126264e+00	3.078905e-01	7.764994e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.628798e+00	3.328873e-01	5.495071e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.581465e+00	1.445474e-01	4.378759e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.572605e-01	1.025297e-01	3.009016e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.655640e-01	1.057269e-01	1.580024e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.038237e-02	7.618380e-03	6.406351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.478959e-01	3.793475e-01	1.670393e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.932118e+00	8.756715e-01	3.616770e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.340418e+00	1.445224e-01	8.918745e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.397428e+00	2.261576e-01	5.459118e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.487454e+00	1.298306e-01	5.198711e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.076707e-01	6.411238e-02	3.021783e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.796134e-01	3.089812e-02	1.360171e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.293472e-01	6.002008e-02	2.935962e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.599963e-03	7.228467e-03	4.774676e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.268314e+00	1.541017e+00	9.013564e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.040423e+00	1.745345e+00	6.152517e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.854112e+00	2.630920e-01	3.184041e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.753342e+00	2.016502e-01	3.930348e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.747346e+00	1.588301e-01	4.571453e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.969153e-01	7.199472e-02	2.428057e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.156635e-01	3.695149e-02	1.421729e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.660771e-01	2.561732e-02	6.362701e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.014522e-02	1.197642e-02	2.792854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.140339e+02	1.975706e+01	9.983744e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.908250e+01	3.297181e+00	1.043550e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.295942e+00	9.581552e-02	5.496540e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.625463e+00	1.270654e-01	3.850097e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.156438e+00	1.628528e-01	4.327843e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.175859e+00	1.346706e-01	3.227194e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.757971e-01	9.397066e-02	1.906991e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.407609e-02	1.154378e-02	6.478016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.509502e-01	3.709781e-01	1.689284e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.675065e+00	6.638808e-01	3.526213e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.393830e+00	7.597409e-01	3.756343e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.986093e+00	7.008188e-01	3.050072e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.278481e+00	4.078842e-01	1.105024e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.255569e+00	1.534298e-01	9.921491e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.862147e+00	1.970476e-01	2.969955e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.363730e+00	1.935861e-01	4.301952e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.774199e+00	1.324472e-01	4.669893e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.304681e+00	1.501819e-01	3.905851e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.231913e-01	6.185533e-02	2.666145e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.534640e-01	2.724947e-02	1.571816e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.144485e-01	4.139048e-02	6.258940e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.462184e-02	6.721296e-03	2.208015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.318901e+00	1.487056e+00	1.036421e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.492770e+00	1.762244e+00	1.012936e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.509222e+00	1.354298e+00	7.684540e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.769941e+00	1.101109e+00	3.143310e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.409035e+00	4.489540e-01	1.935688e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.094763e+00	1.643314e-01	2.083782e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.088311e+00	1.820893e-01	2.626440e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.344462e+00	1.686246e-01	3.284751e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.703215e+00	1.111091e-01	3.319528e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.105488e+00	9.457517e-02	2.381730e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.282954e-01	3.446936e-02	1.591009e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.066336e-01	3.030302e-02	7.681960e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.458311e-02	8.130172e-03	4.340099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.054963e+02	1.603295e+01	1.043801e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.127197e+01	6.046352e+00	1.907379e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.473579e+01	2.491783e+00	7.420338e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.578223e+01	1.272054e+00	7.474469e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.437986e+00	2.902825e-01	6.583178e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.863762e+00	4.317015e-02	5.717126e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.950840e+00	8.566038e-02	3.487359e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.855078e+00	1.329401e-01	2.877580e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.085711e+00	2.000826e-01	3.695628e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.308822e+00	1.454688e-01	3.744066e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.724184e-01	1.087414e-01	1.955189e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.146886e-02	8.661969e-03	9.009389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.368146e+00	4.604014e-01	2.434241e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.054998e+00	7.942200e-01	2.073667e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.927435e+00	3.035797e-01	5.551063e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.745478e+00	2.263403e-01	6.413774e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.034459e+00	1.215663e-01	4.781046e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.662301e-01	5.764825e-02	2.746649e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.371623e-01	3.555659e-02	1.322142e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.150399e-02	4.067771e-03	6.482959e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.648662e+00	9.454398e-01	4.158924e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.859489e+00	2.449895e-01	3.017472e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.933836e+00	1.689100e-01	5.185370e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.047472e+00	1.087381e-01	3.193235e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.325759e-01	6.769391e-02	1.980671e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.996711e-01	2.824555e-02	1.121409e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.102135e-01	2.037582e-02	4.870610e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.945046e-03	1.681696e-03	4.157829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.101784e+01	2.263303e+00	9.807878e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.584725e+00	4.598022e-01	9.080144e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.296461e+00	2.376949e-01	7.036130e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.009419e+00	1.484109e-01	3.559885e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.077151e-02	1.034341e-02	2.597420e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.238410e-01	1.001214e-01	4.529095e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.200672e+00	7.159735e-01	4.759670e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.856949e+00	1.182769e+00	5.684086e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.879313e+00	8.848518e-01	3.601319e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.057526e+00	3.008212e-01	4.937626e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.471452e+00	3.023902e-01	3.219431e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.636804e+00	3.197834e-01	5.994599e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.960966e+00	1.972590e-01	6.156893e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.455270e+00	1.631168e-01	5.727901e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.037336e+00	1.433823e-01	4.093418e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.868143e-01	1.052152e-01	2.880574e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.835061e-01	3.272260e-02	2.034069e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.741771e-01	2.550859e-02	1.037310e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.928171e-03	1.905686e-03	6.679353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.038564e+00	6.647609e-01	4.398252e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.371289e+00	2.047859e+00	1.470272e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.302817e+00	2.071406e+00	6.629443e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.419509e+00	1.077000e+00	3.364106e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.779586e+00	3.367107e-01	1.412631e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.621737e+00	3.181247e-01	3.137378e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.462446e+00	2.194386e-01	5.649422e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.514312e+00	2.168521e-01	5.997307e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.893303e+00	2.112704e-01	4.813627e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.317621e+00	1.145162e-01	3.813086e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.270375e-01	1.003833e-01	2.848416e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.171488e-01	7.673004e-02	2.000781e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.583295e-01	3.176757e-02	1.513277e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.989152e-01	3.370807e-02	7.072354e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.197166e-02	2.009524e-03	7.231357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.985272e+00	1.879246e+00	2.130467e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.876271e+00	5.226128e+00	3.505789e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.393890e+01	4.930868e+00	2.062482e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.327708e+01	2.167930e+00	5.859256e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.029669e+01	8.762789e-01	5.668782e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.766549e+00	5.372998e-01	1.174686e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.291808e+00	4.670495e-01	1.176606e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.816600e+00	3.165248e-01	8.052859e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.830580e+00	1.747024e-01	6.186972e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.133235e+00	1.662445e-01	4.073589e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.267859e-01	1.263119e-01	2.525431e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.253787e-02	6.178773e-03	1.681310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.454123e+00	7.236396e-01	4.001152e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.185209e+00	8.563635e-01	2.345635e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.003501e+00	2.169160e-01	2.875342e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.169741e+00	2.308292e-01	5.588301e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.263996e+00	1.531604e-01	4.987160e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.921873e-01	6.136994e-02	3.134374e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.123274e-01	3.873952e-02	1.635127e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.913883e-02	2.530764e-02	5.166395e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.650933e-03	1.729224e-03	1.963785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.021693e+01	3.268915e+00	1.736022e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.647963e+00	1.222356e+00	3.523586e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.404542e+00	6.351497e-02	2.865876e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.788162e+00	2.122067e-01	3.837665e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.834664e+00	1.739338e-01	3.718632e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.678872e-01	1.055130e-01	2.794223e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.147148e-01	5.274773e-02	1.876518e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.916224e-01	2.884479e-02	9.360403e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.981497e-02	4.398979e-03	1.090773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.420702e+02	2.751532e+01	1.202553e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.792382e+01	5.671136e-01	1.031548e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.183622e+00	3.768713e-02	5.417285e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.623751e+00	8.551520e-02	1.139377e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.305944e+00	1.686888e-01	3.585632e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.408938e+00	1.571670e-01	4.081122e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.965006e-01	1.307125e-01	2.340006e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.627209e-02	7.424906e-03	1.806627e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.868264e-01	5.574657e-01	3.035136e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.366592e+00	1.049662e+00	6.368181e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.150118e+00	1.090998e+00	4.223680e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.390858e+00	7.357586e-01	1.270220e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.343803e+00	2.829440e-01	3.157063e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.914969e+00	1.843168e-01	2.807126e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.556836e+00	1.966495e-01	4.889381e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.094713e+00	2.051605e-01	5.210788e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.563292e+00	1.695587e-01	5.039411e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.103841e+00	1.317624e-01	3.997089e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.359542e-01	9.483836e-02	2.882091e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.041395e-01	4.041766e-02	2.039822e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.708609e-01	2.334664e-02	1.018181e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.047373e-02	2.259553e-03	6.303077e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.986190e+00	3.282076e+00	1.857589e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.019558e+01	2.606680e+00	1.055569e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.711211e+00	1.451423e+00	4.552024e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.337883e+00	5.719444e-01	1.032395e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.950177e+00	7.906441e-02	1.610131e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.181443e+00	1.024925e-01	2.536015e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.800832e+00	1.753279e-01	4.014258e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.292589e+00	1.589403e-01	3.813019e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.669304e+00	1.527328e-01	3.484984e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.070735e+00	1.077504e-01	2.615200e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.372112e-01	7.924175e-02	1.857457e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.194464e-01	3.793449e-02	1.255644e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.390794e-02	3.739264e-03	1.187071e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.389632e+02	2.491824e+01	1.043407e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.743402e+01	1.898718e+00	7.778031e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.691561e+01	4.680106e-01	9.161269e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.111837e+01	1.529680e-01	9.601821e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.339093e+00	5.680321e-02	6.153666e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.269327e+00	1.021382e-01	2.306988e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.514830e+00	4.374243e-02	2.125063e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.796178e+00	1.323461e-01	1.184786e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.232706e+00	1.848793e-01	3.688215e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.565504e+00	1.541693e-01	4.295620e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.279412e-01	1.401894e-01	2.767059e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.321601e-02	9.419711e-03	2.144336e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.121866e+00	3.277413e-01	1.664372e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.925034e+00	8.240341e-01	2.361639e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.342907e+00	2.561675e-01	3.407624e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.019388e+00	2.167815e-01	6.895699e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.133375e+00	1.189589e-01	4.721523e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.612732e-01	3.720951e-02	2.502644e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.326599e-01	1.883935e-02	9.694041e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.268706e-02	1.201790e-02	1.691157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.613802e+00	7.079287e-01	2.607901e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.087853e+00	1.171978e-01	1.405688e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.956224e+00	1.444259e-01	4.519503e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.902883e-01	6.616261e-02	2.848069e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.053955e-01	4.211843e-02	1.576007e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.535718e-01	1.425392e-02	7.888097e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.483420e-02	2.616725e-02	2.537253e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.728669e-03	4.652589e-03	4.680324e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.237792e+01	1.562783e+00	6.186777e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.893135e+00	2.374575e-01	5.815944e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.917583e+00	1.829448e-01	5.255194e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.941527e-01	1.249124e-01	2.573508e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.351577e-02	7.884328e-03	1.291102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.308559e-01	9.276155e-02	3.949643e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.726388e-01	5.189763e-01	2.935729e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.408975e+00	9.225249e-01	4.852861e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.579984e+00	8.715800e-01	3.701664e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.993903e+00	3.988407e-01	1.839020e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.753402e+00	3.173635e-01	2.501230e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.007099e+00	3.293510e-01	5.299858e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.222049e+00	2.514132e-01	5.923137e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.607911e+00	1.751142e-01	5.263259e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.077664e+00	8.029600e-02	4.299943e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.571170e-01	4.834802e-02	2.716448e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.862305e-01	5.050959e-02	1.521598e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.687036e-01	3.881409e-02	7.014572e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.102734e-02	6.504443e-03	2.316908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.019457e-01	4.221745e-01	3.273037e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.281203e+00	1.641588e+00	8.797709e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.287090e+00	1.567115e+00	8.478548e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.600954e+00	9.790298e-01	3.708732e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.043016e+00	4.234115e-01	2.183707e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.781741e+00	2.550039e-01	3.603623e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.588961e+00	2.680019e-01	4.981237e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.602797e+00	2.164842e-01	4.881337e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.865175e+00	1.312064e-01	4.149993e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.282647e+00	9.077902e-02	3.576971e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.546223e-01	5.714984e-02	2.574056e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.535318e-01	4.523433e-02	1.569588e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.235399e-01	3.141019e-02	1.027155e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.573313e-01	2.324128e-02	4.335728e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.098812e-02	4.480456e-03	2.513265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.412541e+00	2.333632e+00	2.775685e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.403151e+01	4.767685e+00	2.122381e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.646075e+01	3.482183e+00	1.044530e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.389984e+01	1.233224e+00	5.155441e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.510388e+00	4.156271e-01	9.974666e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.110323e+00	4.373513e-01	7.866168e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.788161e+00	2.527237e-01	8.030212e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.456246e+00	1.888400e-01	5.989604e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.444409e+00	1.522563e-01	4.448495e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.771189e-01	1.178905e-01	2.778591e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.010147e-01	9.788746e-02	1.595223e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.795952e-02	5.706844e-03	7.128110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.636316e-01	4.857258e-01	2.547475e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.139256e+00	1.023853e+00	3.382888e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.361022e+00	2.483236e-01	1.770156e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.319919e+00	2.439027e-01	6.732006e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.387446e+00	1.272844e-01	5.855275e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.156697e-01	6.623804e-02	3.101247e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.059244e-01	2.703816e-02	1.373880e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.586078e-02	5.404022e-02	2.819584e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.574738e-03	6.630847e-03	5.159830e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.714220e+00	2.344278e+00	1.258620e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.155100e+00	1.828748e+00	6.647745e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.411659e+00	2.180410e-01	3.316520e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.663653e+00	2.588916e-01	5.653370e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.798773e+00	1.686712e-01	4.446508e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.448872e-01	7.050279e-02	2.779630e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.670486e-01	4.914415e-02	1.474533e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.369155e-01	1.443678e-02	7.035546e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.777973e-02	7.474105e-03	4.003834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.296550e+02	2.537076e+01	1.314404e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.563112e+01	2.678497e+00	9.394163e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.710967e+00	2.358925e-01	7.730193e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.651560e+00	1.410920e-01	4.219243e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.215085e+00	1.870473e-01	4.739630e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.101108e+00	1.676420e-01	3.219345e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.445269e-01	7.831542e-02	1.952068e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.030097e-02	8.162466e-03	7.370463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.587756e-01	4.129498e-01	2.138937e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.837258e+00	8.197742e-01	4.957521e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.681633e+00	9.682967e-01	4.767169e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.256134e+00	8.367341e-01	3.139912e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.516038e+00	5.248025e-01	3.903290e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.304563e+00	1.715865e-01	1.974598e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.840215e+00	3.132124e-01	3.704909e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.216661e+00	2.081761e-01	5.491906e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.667090e+00	1.635935e-01	5.332546e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.151964e+00	9.540018e-02	4.621281e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.302836e-01	5.566301e-02	3.081235e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.047925e-01	4.821568e-02	1.577074e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.702336e-01	3.953274e-02	7.875467e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.171435e-02	6.841100e-03	2.546547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.386517e+00	2.169167e+00	1.251262e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.767416e+00	2.388663e+00	1.318588e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.091548e+00	1.757698e+00	8.348237e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.864574e+00	1.003889e+00	3.155498e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.205084e+00	4.597272e-01	2.463112e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.834292e+00	2.388447e-01	2.355350e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.968355e+00	2.427922e-01	3.623781e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.266600e+00	1.849627e-01	5.003366e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.626982e+00	1.247947e-01	4.049537e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.024354e+00	7.409722e-02	2.743029e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.734475e-01	4.140167e-02	1.597223e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.793468e-01	2.346739e-02	8.939441e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.263544e-02	6.461727e-03	5.621048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.214803e+02	2.144190e+01	1.153711e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.850683e+01	5.742347e+00	1.480405e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.261569e+01	2.619098e+00	5.470574e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.387594e+01	2.718097e-01	5.417757e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.756708e+00	1.706035e-01	4.919539e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.661580e+00	1.090895e-01	5.853372e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.740368e+00	1.358814e-01	3.896677e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.712665e+00	1.686445e-01	4.603767e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.174694e+00	1.587081e-01	4.695554e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.320011e+00	1.342328e-01	4.011364e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.997816e-01	1.389558e-01	1.995495e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.743413e-02	7.440384e-03	9.441333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.621451e+00	4.964356e-01	2.071703e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.004829e+00	6.049859e-01	2.301992e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.662168e+00	2.390945e-01	5.674564e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.603460e+00	2.218769e-01	5.863392e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.671914e-01	1.138730e-01	4.337446e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.132653e-01	4.825713e-02	2.378480e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.949308e-01	2.650888e-02	1.141656e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.007472e-02	3.520241e-03	7.042788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.966653e+00	9.435666e-01	3.625553e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.649261e+00	2.210922e-01	3.433501e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.767850e+00	1.408997e-01	5.038269e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.748021e-01	1.042209e-01	2.968009e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.320579e-01	4.693407e-02	1.760475e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.565477e-01	2.802263e-02	9.988396e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.851810e-02	1.398010e-02	5.762189e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.956928e-03	1.794761e-03	3.573040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.157461e+01	2.231022e+00	9.432343e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.264947e+00	4.386239e-01	8.788044e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.112052e+00	2.523852e-01	7.070685e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.442265e-01	1.403461e-01	3.264687e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.027189e-02	8.496367e-03	2.448153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.840690e-01	1.357095e-01	7.271381e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.615285e+00	8.939302e-01	4.880829e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.304387e+00	1.144187e+00	5.566886e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.003670e+00	6.597331e-01	1.479829e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.915669e+00	2.060731e-01	8.512822e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.119825e+00	1.999104e-01	4.291790e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.400352e+00	2.744436e-01	6.048407e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.834272e+00	2.216279e-01	5.877666e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.363462e+00	1.544603e-01	4.939409e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.549367e-01	1.065597e-01	3.676507e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.206276e-01	7.043319e-02	2.684827e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.558258e-01	4.793208e-02	1.634944e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.685501e-01	3.473986e-02	7.504210e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.608952e-03	2.094735e-03	5.284947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.341094e+00	7.536852e-01	7.317499e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.495955e+00	2.377901e+00	1.208326e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.909559e+00	1.941810e+00	5.868533e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.572741e+00	8.867410e-01	1.893678e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.517019e+00	1.358090e-01	1.788536e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.298657e+00	3.057105e-01	4.585893e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.221385e+00	2.500541e-01	5.572314e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.411775e+00	2.152744e-01	5.242839e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.721419e+00	1.591356e-01	4.445859e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.243787e+00	1.169168e-01	3.762264e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.678257e-01	9.581833e-02	2.752375e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.826296e-01	5.277093e-02	1.833165e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.556125e-01	4.965954e-02	1.088182e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.706249e-01	2.255193e-02	7.708653e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.110652e-02	2.852416e-03	6.664700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.024385e+00	2.541451e+00	2.474762e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.147326e+01	5.796304e+00	3.409040e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.515029e+01	4.930809e+00	1.992853e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.348127e+01	1.897483e+00	5.320018e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.739615e+00	5.618190e-01	1.071220e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.423887e+00	5.592198e-01	1.240620e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.035956e+00	3.817269e-01	1.079486e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.659175e+00	3.681556e-01	7.557770e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.721409e+00	2.387488e-01	5.840097e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.071625e+00	2.000845e-01	3.607510e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.910397e-01	8.576233e-02	2.676841e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.331137e-02	5.577213e-03	1.490429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.814270e+00	8.098570e-01	3.557773e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.219579e+00	6.701574e-01	2.165809e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.909909e+00	2.211263e-01	2.824086e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.976542e+00	2.044406e-01	5.771400e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.179627e+00	1.351451e-01	4.678986e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.348890e-01	6.163369e-02	2.617364e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.600066e-01	3.197658e-02	1.355672e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.841123e-02	2.164633e-02	5.138355e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.444636e-03	1.874292e-03	2.052232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.202286e+01	3.482893e+00	1.482296e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.532764e+00	9.039256e-01	2.813789e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.314675e+00	5.476464e-02	2.691020e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.664842e+00	2.410073e-01	3.371758e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.690253e+00	1.358037e-01	4.158292e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.105095e-01	9.635356e-02	2.428284e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.028438e-01	4.134635e-02	1.528087e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.351610e-01	3.521946e-02	9.338427e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.838898e-02	3.776308e-03	1.165832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.547209e+02	2.777082e+01	1.152416e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.720873e+01	6.034186e-01	1.180621e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.005597e+00	9.303952e-02	3.652363e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.503726e+00	7.382141e-02	7.786901e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.129589e+00	1.664857e-01	3.821963e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.292029e+00	1.538664e-01	3.523674e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.571177e-01	9.187755e-02	2.653302e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.619428e-02	7.159592e-03	1.671337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.281870e+00	6.562807e-01	3.339422e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.825667e+00	1.137012e+00	5.756288e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.337042e+00	9.327429e-01	3.922003e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.563334e+00	6.858432e-01	6.024754e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.187785e+00	1.644950e-01	9.018260e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.779353e+00	1.871304e-01	3.467042e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.382201e+00	1.989256e-01	4.426993e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.931208e+00	1.927991e-01	4.870585e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.454799e+00	1.623549e-01	4.482849e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.039512e+00	1.066199e-01	3.500450e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.654492e-01	6.888106e-02	2.673027e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.664584e-01	4.731585e-02	1.632910e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.681095e-01	3.507540e-02	7.568235e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.014003e-02	2.522281e-03	5.356750e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.131368e+01	3.076346e+00	8.136094e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.116810e+01	2.595772e+00	1.218841e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.058026e+00	1.454415e+00	7.191743e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.427327e+00	6.210398e-01	2.090989e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.793780e+00	8.300057e-02	2.641676e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.100991e+00	9.770835e-02	1.613296e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.665246e+00	1.676996e-01	3.063729e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.133362e+00	1.516406e-01	3.694309e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.556720e+00	1.276967e-01	3.333170e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.002352e+00	1.043244e-01	2.483758e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.956033e-01	6.426858e-02	1.663510e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.018623e-01	3.488662e-02	1.071062e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.310384e-02	4.324369e-03	1.124950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.505162e+02	2.474237e+01	1.003517e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.684810e+01	1.687382e+00	1.979332e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.615721e+01	4.630560e-01	9.227769e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.080474e+01	2.168646e-01	5.799194e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.553639e+00	2.077585e-01	2.664339e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.854579e+00	4.833182e-02	2.934111e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.342959e+00	4.992602e-02	2.008962e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.572588e+00	9.405930e-02	1.976358e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.090737e+00	1.783639e-01	3.567790e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.498797e+00	2.085464e-01	3.855280e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.595125e-01	1.429574e-01	2.837583e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.388085e-02	6.651412e-03	1.973705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.358374e+00	3.570213e-01	1.164610e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.945360e+00	6.557198e-01	3.514879e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.129484e+00	2.555350e-01	3.397244e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.837990e+00	2.324104e-01	5.868738e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.870765e-01	9.530256e-02	4.056500e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.125275e-01	4.573247e-02	2.173468e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.108636e-01	2.149371e-02	8.282776e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.066225e-02	9.861161e-03	1.390442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.981181e+00	6.419646e-01	2.519994e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.840660e+00	1.460701e-01	1.370200e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.774312e+00	1.088388e-01	4.497792e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.310336e-01	8.216301e-02	2.378444e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.648009e-01	3.527995e-02	1.422219e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.252504e-01	2.876121e-02	6.544532e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.513287e-02	2.187965e-02	2.588711e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.858836e-03	4.486218e-03	7.167938e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.289328e+01	1.526221e+00	5.159023e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.613484e+00	1.506074e-01	6.155162e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.765086e+00	1.570628e-01	5.179962e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.262498e-01	1.027289e-01	2.274540e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.138110e-02	1.062978e-02	1.110968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.840324e-01	1.145672e-01	5.165278e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.263125e+00	5.921856e-01	3.467768e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.905570e+00	9.795213e-01	4.378388e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.825573e+00	7.042619e-01	3.087474e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.933047e+00	1.822420e-01	1.859414e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.515598e+00	2.942526e-01	2.839667e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.754730e+00	2.730207e-01	5.004318e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.022419e+00	2.168749e-01	5.156426e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.469387e+00	2.056026e-01	4.608755e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.543927e-01	6.740088e-02	3.605133e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.085541e-01	6.076300e-02	2.314670e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.584897e-01	4.288847e-02	1.316085e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.510015e-01	2.480807e-02	6.445869e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.042229e-03	4.906392e-03	2.360765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.202415e+00	5.055778e-01	3.774420e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.265175e+00	1.750281e+00	9.230443e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.073894e+00	1.540684e+00	5.839792e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.718521e+00	8.161616e-01	3.836534e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.817911e+00	1.763600e-01	2.921663e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.521426e+00	2.166171e-01	3.596882e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.330390e+00	1.732610e-01	4.652127e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.496369e+00	2.373605e-01	4.138757e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.701632e+00	1.591978e-01	3.888398e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.204375e+00	8.436515e-02	2.798860e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.921722e-01	5.854535e-02	2.371172e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.101775e-01	4.839872e-02	1.420000e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.972575e-01	3.033640e-02	9.922000e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.381669e-01	1.634742e-02	4.899974e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.349887e-03	3.675468e-03	2.830748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.987399e+00	2.592141e+00	2.202675e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.566612e+01	4.869119e+00	2.402438e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.816585e+01	3.520179e+00	1.334465e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.374425e+01	7.690657e-01	7.054018e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.222353e+00	2.642690e-01	9.405067e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.686978e+00	3.861251e-01	8.966602e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.600654e+00	2.861611e-01	7.168314e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.201467e+00	2.116558e-01	5.721676e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.396774e+00	1.671299e-01	4.057778e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.075348e-01	9.970097e-02	2.976084e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.601257e-01	6.991358e-02	1.635494e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.723126e-02	5.713508e-03	6.439442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.257437e+00	5.742434e-01	2.497510e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.357785e+00	8.516769e-01	4.068089e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.195829e+00	2.078192e-01	2.309919e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.154999e+00	2.434959e-01	5.806879e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.230942e+00	1.317341e-01	4.907524e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.585090e-01	6.750799e-02	2.706057e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.767746e-01	2.557780e-02	1.189927e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.049363e-02	4.431793e-02	2.636498e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.895530e-03	5.533216e-03	4.775343e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.259615e+00	2.564689e+00	1.046522e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.455932e+00	1.488157e+00	5.804397e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.211051e+00	1.667130e-01	3.244926e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.527794e+00	2.297562e-01	5.137937e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.644050e+00	1.466807e-01	4.409365e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.864328e-01	9.190514e-02	2.210715e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.313165e-01	3.896223e-02	1.256898e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.031588e-01	3.346260e-02	6.314704e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.517749e-02	5.960946e-03	4.141687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.430192e+02	2.639518e+01	1.119049e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.450258e+01	1.747695e+00	1.197252e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.266641e+00	2.041408e-01	7.529093e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.517665e+00	1.516354e-01	3.957762e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.028661e+00	1.637089e-01	4.913684e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.110682e+00	1.521537e-01	2.843181e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.035851e-01	7.535735e-02	1.754000e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.928067e-02	8.980397e-03	7.095038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.961139e-01	5.119156e-01	2.310388e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.171520e+00	8.528907e-01	5.515870e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.101145e+00	1.060261e+00	3.669629e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.395276e+00	6.664449e-01	3.602065e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.529013e+00	2.866961e-01	1.345834e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.224544e+00	2.881452e-01	1.822196e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.589394e+00	2.147163e-01	4.579743e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.067648e+00	1.946691e-01	5.030469e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.523082e+00	1.697126e-01	4.729471e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.042963e+00	9.413380e-02	3.914367e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.624721e-01	5.110441e-02	2.524594e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.683130e-01	4.675425e-02	1.360120e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.539679e-01	2.603989e-02	5.905038e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.267639e-03	5.003764e-03	2.595468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.906642e+00	2.261409e+00	1.340627e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.005779e+01	2.595329e+00	1.027170e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.439912e+00	1.374058e+00	5.992659e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.793597e+00	9.716981e-01	2.016160e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.986651e+00	2.346588e-01	2.542561e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.749813e+00	2.446362e-01	2.277101e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.763686e+00	1.759264e-01	4.454351e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.226377e+00	2.330814e-01	3.496968e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.476012e+00	1.147702e-01	3.773584e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.422734e-01	7.715813e-02	2.479199e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.303016e-01	5.427231e-02	1.326880e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.607088e-01	2.081664e-02	8.808807e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.934019e-02	4.053991e-03	6.362455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.323671e+02	2.022422e+01	9.895666e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.887858e+01	5.413626e+00	1.646333e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.260377e+01	2.025937e+00	9.213768e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.347943e+01	5.769815e-01	5.064164e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.394263e+00	1.129354e-01	5.735626e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.291640e+00	1.062644e-01	4.726864e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.592141e+00	1.328306e-01	3.425355e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.678225e+00	1.221661e-01	3.302772e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.966829e+00	1.783331e-01	4.257721e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.255116e+00	1.327334e-01	3.271670e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.325173e-01	8.593565e-02	2.420688e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.595067e-02	8.300914e-03	8.962510e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.722634e+00	4.814573e-01	1.736721e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.911385e+00	5.414878e-01	1.304314e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.612681e+00	2.288577e-01	5.551829e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.594771e+00	9.816063e-02	5.773746e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.353691e-01	9.340673e-02	3.837711e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.691000e-01	2.510019e-02	2.249594e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.971959e-01	3.418411e-02	9.809684e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.660961e-03	2.916468e-03	5.997924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.045471e+00	8.642172e-01	2.459227e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.386288e+00	1.408399e-01	3.492742e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.769333e+00	1.222325e-01	4.395737e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.073921e+00	4.407058e-02	2.814947e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.273568e-01	3.390859e-02	1.564732e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.755988e-01	2.726357e-02	8.837982e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.794827e-02	1.167508e-02	5.202580e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.405567e-03	1.669238e-03	3.157440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.175160e+01	1.946028e+00	6.634080e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.923036e+00	3.261413e-01	7.235615e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.157027e+00	1.324240e-01	6.149401e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.978200e-01	8.632542e-02	2.960848e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.924139e-02	9.488670e-03	2.124508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.052498e-01	1.492753e-01	4.296797e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.747352e+00	8.995681e-01	3.959106e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.415641e+00	1.066435e+00	3.529166e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.053812e+00	6.274799e-01	1.547926e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.792069e+00	2.187563e-01	1.173700e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.113102e+00	2.531802e-01	3.922724e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.374547e+00	1.622799e-01	5.801300e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.837644e+00	1.720383e-01	5.005706e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.331007e+00	1.151695e-01	4.747958e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.177408e-01	6.629558e-02	3.634022e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.664095e-01	3.235534e-02	2.584501e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.439945e-01	5.170447e-02	1.448576e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.432089e-01	1.837903e-02	8.820296e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.011884e-03	2.791448e-03	4.426594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.721523e+00	9.851053e-01	5.050723e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.819147e+00	2.326777e+00	6.612506e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.790183e+00	1.582626e+00	4.826517e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.392081e+00	6.882336e-01	1.874831e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.370857e+00	2.938991e-01	2.755793e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.154869e+00	2.414400e-01	4.580790e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.046464e+00	1.443474e-01	5.446380e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.278932e+00	1.151406e-01	5.084868e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.765009e+00	1.252980e-01	4.002212e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.334512e+00	6.605544e-02	3.641828e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.335899e-01	4.773735e-02	2.377262e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.119138e-01	4.583844e-02	1.567347e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.356376e-01	3.077616e-02	1.134996e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.595549e-01	2.023093e-02	8.087395e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.046253e-02	2.029019e-03	5.216774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.832919e+00	2.967738e+00	2.317719e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.303276e+01	6.104641e+00	3.040224e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.600111e+01	4.690851e+00	1.044393e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.309247e+01	1.119825e+00	7.484432e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.207288e+00	5.449346e-01	1.222736e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.943213e+00	4.107235e-01	1.175254e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.945827e+00	2.159279e-01	9.532264e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.646284e+00	1.704270e-01	7.579373e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.767535e+00	2.378236e-01	4.106614e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.055818e+00	9.768541e-02	3.646049e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.058760e-01	7.242386e-02	2.337801e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.213700e-02	5.622419e-03	1.281593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.847747e+00	7.946329e-01	3.056319e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.081355e+00	5.831664e-01	1.475497e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.969712e+00	2.050636e-01	2.899650e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.049055e+00	1.863401e-01	5.434363e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.183485e+00	1.176654e-01	4.278022e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.062434e-01	4.116377e-02	2.538444e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.628293e-01	2.924801e-02	1.252170e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.611383e-02	1.498619e-02	5.597231e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.809132e-03	1.503379e-03	1.528154e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.189936e+01	3.477082e+00	1.053583e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.911105e+00	6.807559e-01	2.688481e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.433189e+00	1.328099e-02	2.336841e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.679579e+00	2.076456e-01	3.361811e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.765266e+00	1.074224e-01	3.801686e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.016625e+00	4.970919e-02	2.613131e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.046636e-01	3.829231e-02	1.410449e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.476006e-01	2.489020e-02	8.091277e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.712091e-02	3.006391e-03	1.009318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.460394e+02	2.589061e+01	7.789651e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.728775e+01	4.313617e-01	1.169327e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.216139e+00	2.841298e-02	6.636650e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.587697e+00	6.345291e-02	1.276622e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.358428e+00	1.083908e-01	3.486480e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.320710e+00	1.474485e-01	3.321076e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.754520e-01	8.157109e-02	2.205817e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.447625e-02	5.728502e-03	1.479639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.251957e+00	6.071142e-01	3.327123e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.871736e+00	1.172215e+00	4.428126e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.302664e+00	8.843925e-01	2.744797e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.472007e+00	6.518707e-01	1.048678e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.174374e+00	1.404488e-01	9.764358e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.850200e+00	1.704252e-01	2.791154e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.438418e+00	1.572118e-01	4.510202e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.976613e+00	1.292750e-01	4.744796e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.474284e+00	1.332647e-01	4.379998e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.063374e+00	1.233866e-01	3.369878e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.195519e-01	3.774850e-02	3.025600e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.611150e-01	5.200415e-02	1.477197e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.462044e-01	1.730883e-02	9.053119e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.112240e-03	2.750463e-03	4.519218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.245372e+01	3.514364e+00	1.225623e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.039747e+01	2.327507e+00	6.825822e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.093055e+00	1.113238e+00	2.605031e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.984058e+00	4.631559e-01	1.598945e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.794173e+00	7.170202e-02	2.013862e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.130514e+00	6.660603e-02	2.123496e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.697988e+00	1.383686e-01	3.122866e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.179462e+00	1.198686e-01	3.905321e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.597397e+00	1.094407e-01	3.157496e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.081012e+00	5.599137e-02	2.310117e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.218535e-01	3.559223e-02	1.653540e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.006518e-01	2.834153e-02	1.060377e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.162794e-02	3.568941e-03	1.034032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.457595e+02	2.311147e+01	6.944515e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.567324e+01	2.140296e+00	1.207068e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.659611e+01	4.077445e-01	1.055554e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.111538e+01	1.216351e-01	8.412931e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.224653e+00	2.989382e-02	8.668600e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.074141e+00	2.250413e-02	4.233187e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.401757e+00	4.152934e-02	2.459512e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.725817e+00	7.799034e-02	1.043616e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.171458e+00	1.290372e-01	3.807424e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.594230e+00	1.642185e-01	3.197234e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.581608e-01	9.084349e-02	2.934556e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.312741e-02	5.882904e-03	1.717557e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.463655e+00	3.447827e-01	1.137469e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.995993e+00	5.992913e-01	1.567524e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.988141e+00	1.692295e-01	4.212581e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.737304e+00	1.699519e-01	5.533505e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.529357e-01	6.300440e-02	3.594988e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.699107e-01	2.550242e-02	1.943056e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.020385e-01	1.797504e-02	7.406145e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.060773e-02	1.103301e-02	1.160711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.124127e+00	6.577432e-01	1.429349e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.588039e+00	4.311565e-02	2.424385e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.800787e+00	7.839423e-02	4.047777e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.974980e-01	5.985049e-02	2.237565e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.548352e-01	2.753430e-02	1.343312e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.342642e-01	2.565804e-02	6.054692e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.378076e-02	2.133604e-02	2.529918e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.281767e-03	4.893871e-03	5.088496e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.305948e+01	1.376691e+00	4.531969e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.327910e+00	1.212016e-01	6.389166e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.807009e+00	1.416052e-01	3.933324e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.222464e-01	9.240027e-02	2.261268e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.240940e-02	1.095550e-02	9.547127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.960338e-01	1.232681e-01	3.455883e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.409448e+00	6.679871e-01	2.474467e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.035224e+00	9.267676e-01	3.833843e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.821676e+00	6.279895e-01	3.563397e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.097913e+00	1.594234e-01	1.219735e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.472841e+00	2.034502e-01	3.355771e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.676269e+00	2.846471e-01	5.194158e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.932587e+00	1.640181e-01	5.162324e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.368109e+00	1.032215e-01	4.530789e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.971713e-01	3.992347e-02	3.585330e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.495710e-01	2.204289e-02	2.205846e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.324687e-01	2.712513e-02	1.158081e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.511904e-01	3.228164e-02	4.469989e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.872083e-03	5.756188e-03	1.096830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.552339e+00	6.256977e-01	3.015756e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.053029e+00	1.976593e+00	3.747816e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.847199e+00	1.294376e+00	5.216685e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.582093e+00	5.011673e-01	3.626593e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.674819e+00	1.892811e-01	2.740213e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.385214e+00	2.387451e-01	3.589730e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.248548e+00	1.753707e-01	4.017631e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.377352e+00	8.265163e-02	4.530757e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.718956e+00	8.650485e-02	3.298547e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.208597e+00	8.641855e-02	3.172167e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.356973e-01	3.336666e-02	2.592066e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.977663e-01	2.594710e-02	1.431985e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.017791e-01	4.027030e-02	7.434460e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.342823e-01	1.905218e-02	5.197986e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.005299e-02	4.717727e-03	1.856122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.593102e+00	3.427451e+00	2.608338e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.840288e+01	5.953714e+00	1.286983e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.736700e+01	2.217709e+00	7.799163e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.299049e+01	5.148969e-01	6.703589e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.841853e+00	5.576671e-01	9.919826e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.331183e+00	1.220669e-01	8.746400e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.343767e+00	1.458595e-01	7.546622e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.236699e+00	1.727263e-01	4.986883e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.405238e+00	1.201499e-01	3.434109e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.232205e-01	7.802776e-02	2.652406e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.641850e-01	7.204365e-02	1.532634e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.786964e-02	7.185452e-03	5.384248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.306738e+00	5.667215e-01	2.285467e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.406802e+00	8.663012e-01	2.061002e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.117546e+00	1.526453e-01	2.728928e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.207021e+00	1.802742e-01	5.674465e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.215973e+00	9.487529e-02	4.509280e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.921250e-01	4.034986e-02	2.596328e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.744131e-01	3.299200e-02	9.974811e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.984974e-02	4.874032e-02	1.828249e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.806538e-03	5.311410e-03	5.102495e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.929031e+00	2.583413e+00	8.308218e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.934653e+00	1.391393e+00	3.275895e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.783211e+00	5.008232e-02	4.143899e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.748662e+00	1.595607e-01	3.949883e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.766729e+00	9.286308e-02	4.064588e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.680996e-01	4.918457e-02	2.283483e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.375784e-01	3.388254e-02	1.295758e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.161819e-01	4.163955e-02	5.366761e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.593501e-02	6.668356e-03	3.366779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.442422e+02	2.710831e+01	7.381130e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.142964e+01	7.940807e-01	1.014711e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.528840e+00	2.051178e-02	9.734726e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.723400e+00	2.501021e-02	5.534830e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.118388e+00	1.492975e-01	4.082582e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.125001e+00	9.793530e-02	2.909795e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.412609e-01	6.646133e-02	1.510482e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.013688e-02	8.784576e-03	6.134371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.760733e-01	4.639787e-01	2.234133e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.322326e+00	8.997440e-01	4.297524e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.057491e+00	9.331209e-01	3.792886e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.549870e+00	7.514542e-01	1.358339e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.469166e+00	2.393210e-01	1.417587e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.176720e+00	2.317258e-01	1.937919e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.665013e+00	2.290621e-01	4.591170e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.069949e+00	1.623241e-01	5.288283e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.510309e+00	1.326234e-01	4.504452e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.022367e+00	6.830970e-02	3.694799e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.105912e-01	3.386260e-02	2.610169e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.572520e-01	3.342693e-02	1.247148e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.533939e-01	3.165214e-02	4.493945e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.258688e-03	5.984033e-03	1.321243e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.237763e+00	2.373890e+00	1.206999e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.009648e+01	2.298731e+00	7.567687e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.595914e+00	1.565134e+00	3.399944e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.450649e+00	7.247999e-01	1.445276e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.674803e+00	1.803483e-01	3.017616e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.569180e+00	1.736497e-01	3.341362e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.840475e+00	1.253340e-01	3.487602e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.249415e+00	1.049487e-01	4.111754e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.590198e+00	8.151183e-02	3.181479e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.347004e-01	4.901755e-02	2.435481e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.254565e-01	2.999065e-02	1.404639e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.666926e-01	2.572733e-02	6.696314e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.931494e-02	4.895437e-03	4.950190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.369457e+02	2.213942e+01	6.269807e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.393131e+01	3.627205e+00	7.040361e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.008972e+01	1.502494e+00	4.500829e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.270050e+01	4.950605e-02	1.159748e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.284977e+00	2.515564e-01	9.139830e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.622590e+00	1.562713e-01	7.585680e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.761296e+00	1.182794e-02	5.706981e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.580706e+00	8.530779e-02	4.787448e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.081097e+00	1.635696e-01	3.921318e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.287056e+00	1.326897e-01	3.167562e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.522524e-01	7.636218e-02	2.032246e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.695912e-02	8.454743e-03	7.583418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.992714e+00	4.965300e-01	1.845845e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.719096e+00	3.808959e-01	2.264686e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.454670e+00	2.313541e-01	4.835548e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.430552e+00	1.380708e-01	4.890067e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.645223e-01	7.954127e-02	3.187281e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.358191e-01	2.183927e-02	2.110439e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.697247e-01	2.118258e-02	8.817296e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.674149e-03	3.133239e-03	5.141402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.340912e+00	8.092699e-01	2.594975e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.246338e+00	1.715978e-01	3.185056e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.675807e+00	7.703597e-02	3.851915e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.176146e-01	7.644343e-02	2.416205e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.003229e-01	4.270501e-02	1.453113e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.480711e-01	2.340891e-02	9.130416e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.230633e-02	9.912738e-03	4.937595e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.217589e-03	1.690168e-03	3.361751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.243767e+01	1.897703e+00	6.941188e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.478933e+00	2.816702e-01	7.865789e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.015758e+00	2.095861e-01	4.784704e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.908896e-01	8.693704e-02	3.217115e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.649650e-02	8.290605e-03	2.140838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.991349e-01	2.086766e-01	5.282412e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.240907e+00	1.075287e+00	4.567008e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.777292e+00	1.044849e+00	3.798649e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.017879e+00	3.780034e-01	1.313620e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.585453e+00	1.627049e-01	2.278870e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.836580e+00	1.964546e-01	5.183354e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.250079e+00	2.086835e-01	5.112501e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.648422e+00	1.243810e-01	4.609557e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.222011e+00	1.243075e-01	3.777301e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.569567e-01	9.132200e-02	3.013741e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.581319e-01	7.429676e-02	2.112094e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.956516e-01	1.926305e-02	1.512940e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.253244e-01	1.126197e-02	7.355431e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.603579e-03	1.979062e-03	3.798045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.164490e+00	1.144314e+00	5.682209e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.856849e+00	2.421727e+00	1.021664e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.302934e+00	1.512903e+00	4.016486e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.418862e+00	4.649243e-01	3.044683e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.055919e+00	1.952536e-01	4.049463e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.884708e+00	1.521903e-01	5.508043e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.993304e+00	1.536710e-01	5.033616e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.237648e+00	1.543485e-01	4.240173e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.654638e+00	1.557052e-01	3.546237e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.172500e+00	9.937674e-02	2.882102e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.322923e-01	8.876989e-02	2.035482e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.495049e-01	4.830669e-02	1.696698e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.145531e-01	2.232720e-02	1.144359e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.406185e-01	8.666853e-03	8.012754e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.092217e-02	3.086206e-03	5.281519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.076811e+00	3.808722e+00	2.488871e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.494457e+01	6.757304e+00	3.466162e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.667598e+01	3.817049e+00	1.221847e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.311253e+01	8.184379e-01	9.511722e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.125330e+00	6.124497e-01	1.185162e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.745396e+00	4.017626e-01	1.092476e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.686305e+00	4.259583e-01	8.165919e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.483432e+00	3.242945e-01	5.687884e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.536140e+00	1.498732e-01	5.326978e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.005568e+00	9.093368e-02	3.616232e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.080445e-01	1.219115e-01	2.131060e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.834508e-02	3.808797e-03	1.404755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.218585e+00	8.550563e-01	3.388777e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.088572e+00	4.407480e-01	1.313233e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.816585e+00	2.124535e-01	3.296053e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.910125e+00	1.878752e-01	4.980690e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.085109e+00	1.055167e-01	3.717793e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.591782e-01	3.117684e-02	2.269252e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.300217e-01	3.241967e-02	1.135952e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.938351e-02	1.266967e-02	3.720410e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.104453e-03	2.337388e-03	1.535304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.381624e+01	3.489130e+00	1.175886e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.829165e+00	5.060104e-01	2.547924e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.169820e+00	4.158253e-02	2.229655e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.595734e+00	1.800165e-01	3.564507e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.719017e+00	1.559013e-01	3.113762e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.903710e-01	6.398886e-02	2.185783e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.773547e-01	3.841081e-02	1.347372e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.174357e-01	1.804471e-02	8.491990e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.508609e-02	2.688561e-03	9.636454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.574303e+02	2.400710e+01	7.761612e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.740615e+01	2.959243e-01	1.406249e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.884788e+00	2.184928e-02	6.429014e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.391024e+00	1.091182e-01	1.486632e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.177052e+00	1.809684e-01	3.049892e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.290859e+00	1.254653e-01	3.225761e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.390041e-01	7.452829e-02	2.260108e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.058603e-02	5.166109e-03	1.570368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.639413e+00	7.728118e-01	3.284964e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.217729e+00	1.119967e+00	5.311049e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.387464e+00	7.231142e-01	2.747510e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.331155e+00	3.226800e-01	8.232942e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.164598e+00	2.497003e-01	1.068622e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.753980e+00	1.841554e-01	3.679895e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.295524e+00	1.522907e-01	4.742019e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.856124e+00	1.383375e-01	4.474011e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.361159e+00	1.496152e-01	3.706779e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.461367e-01	8.575963e-02	3.069289e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.113884e-01	6.906604e-02	2.198928e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.133528e-01	2.290592e-02	1.488253e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.296930e-01	1.135817e-02	6.793428e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.859101e-03	2.217347e-03	3.935980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.471926e+01	3.770441e+00	1.288791e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.056297e+01	1.915723e+00	7.393779e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.980152e+00	8.479639e-01	3.128921e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.963177e+00	3.914473e-01	2.057798e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.726836e+00	4.582629e-02	1.728666e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.962434e+00	7.457254e-02	2.150748e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.602777e+00	1.255394e-01	3.455640e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.137607e+00	1.284387e-01	3.237706e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.555651e+00	1.456752e-01	2.675359e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.441094e-01	8.339178e-02	2.355849e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.634029e-01	3.979960e-02	1.717285e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.919691e-01	3.155533e-02	8.895195e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.892876e-02	2.152778e-03	1.060781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.562482e+02	2.226007e+01	7.018666e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.565134e+01	1.690683e+00	1.788395e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.637187e+01	6.324740e-01	1.008482e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.057318e+01	9.845435e-02	8.730894e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.161273e+00	3.577692e-02	7.823846e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.843051e+00	7.391067e-02	1.748402e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.314806e+00	6.957940e-02	2.759613e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.639326e+00	8.915131e-02	1.989245e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.122942e+00	2.210833e-01	3.347466e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.407180e+00	1.829393e-01	3.858949e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.154825e-01	9.369095e-02	2.616494e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.899979e-02	5.194100e-03	1.833776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.762622e+00	3.951043e-01	8.907054e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.832339e+00	4.568369e-01	1.973779e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.621787e+00	1.693561e-01	4.633662e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.610402e+00	1.288143e-01	5.063255e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.350853e-01	6.520016e-02	3.206521e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.721621e-01	2.553311e-02	1.665338e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.652054e-01	2.451673e-02	6.632655e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.649270e-03	1.063802e-02	1.061156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.478162e+00	6.105690e-01	1.786840e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.271391e+00	6.075592e-02	2.005900e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.569813e+00	1.285822e-01	3.390052e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.687610e-01	3.382932e-02	2.345425e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.009931e-01	4.382874e-02	1.120352e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.957916e-01	1.841120e-02	6.895723e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.202513e-02	2.500953e-02	1.768336e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.543277e-03	4.734252e-03	4.629360e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.351649e+01	1.346373e+00	4.564850e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.051647e+00	1.371511e-01	6.179577e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.581376e+00	1.440655e-01	3.956556e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.028720e-01	7.084481e-02	2.036070e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.901800e-02	1.106803e-02	1.022825e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.006938e-01	1.920684e-01	5.582518e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.878201e+00	8.129299e-01	2.449653e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.519466e+00	9.440952e-01	4.001866e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.955550e+00	4.610994e-01	1.854864e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.658209e+00	1.008548e-01	3.134854e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.144506e+00	2.819638e-01	4.128864e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.462723e+00	2.772713e-01	5.154490e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.746559e+00	1.160045e-01	4.796846e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.258089e+00	6.494026e-02	4.259967e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.797552e-01	5.208841e-02	2.790829e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.476975e-01	4.866845e-02	1.808896e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.044746e-01	3.055269e-02	9.812810e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.403093e-01	3.526891e-02	3.929219e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.073362e-03	5.796688e-03	8.737475e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.008926e+00	7.513334e-01	2.457651e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.257396e+00	2.071772e+00	3.725814e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.477181e+00	1.155430e+00	4.338269e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.609340e+00	3.893096e-01	2.361864e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.276542e+00	1.851549e-01	4.087363e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.961748e+00	1.049595e-01	4.599408e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.025726e+00	1.940320e-01	4.580541e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.138936e+00	1.710852e-01	4.130160e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.481523e+00	6.839730e-02	4.282247e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.136928e+00	7.825320e-02	2.352166e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.972363e-01	5.170101e-02	1.702295e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.912407e-01	1.972623e-02	1.414333e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.925328e-01	4.241750e-02	6.535510e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.394550e-01	3.550540e-02	3.084168e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.792723e-03	4.032352e-03	1.544342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.074407e+01	4.212617e+00	2.358034e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.065126e+01	5.581469e+00	1.561040e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.816556e+01	2.499476e+00	7.325720e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.277934e+01	1.706158e-01	8.560575e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.052623e+00	1.990042e-01	1.018942e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.008287e+00	2.620210e-01	8.763835e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.176998e+00	1.501471e-01	7.468276e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.031640e+00	1.980881e-01	4.627605e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.306348e+00	1.396534e-01	3.084366e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.964495e-01	9.319140e-02	2.454623e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.826646e-01	9.866857e-02	1.359141e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.542516e-02	7.356224e-03	4.649700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.668299e+00	6.682877e-01	2.410548e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.523525e+00	7.284982e-01	2.144884e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.885339e+00	1.990320e-01	3.499630e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.982723e+00	1.778596e-01	5.227038e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.146605e+00	8.570387e-02	4.202353e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.055391e-01	4.886887e-02	2.121915e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.234990e-01	5.875229e-03	9.715326e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.986321e-02	4.878771e-02	1.335010e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.156383e-03	5.074082e-03	4.840577e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.099994e+01	3.102185e+00	9.854878e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.734000e+00	9.791392e-01	2.942313e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.683422e+00	5.104489e-02	4.577441e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.451137e+00	1.662838e-01	4.640924e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.588189e+00	1.353367e-01	3.343741e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.610122e-01	3.882143e-02	2.465042e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.579870e-01	3.627267e-02	1.017699e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.974668e-01	2.295448e-02	5.453447e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.389475e-02	7.084453e-03	2.636203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.614635e+02	2.707342e+01	1.034419e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.934437e+01	4.265626e-01	3.731506e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.346917e+00	3.552766e-02	1.168463e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.372781e+00	1.035152e-01	3.059762e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.050631e+00	1.243676e-01	3.911174e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.045181e+00	1.084813e-01	2.957143e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.217359e-01	8.003994e-02	1.634565e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.654837e-02	1.126777e-02	4.852378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.291091e+00	5.976599e-01	2.455891e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.861617e+00	1.064217e+00	3.711820e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.426099e+00	8.608272e-01	3.353831e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.486610e+00	4.582026e-01	1.822555e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.315425e+00	1.075696e-01	1.841708e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.853867e+00	1.997718e-01	2.960816e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.537251e+00	2.908777e-01	4.308810e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.882713e+00	1.349810e-01	5.084913e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.386801e+00	9.182286e-02	4.410063e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.854688e-01	7.337023e-02	3.217096e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.111852e-01	3.626729e-02	2.043723e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.300247e-01	3.467932e-02	1.037561e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.413961e-01	3.161111e-02	3.873417e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.343874e-03	5.646166e-03	1.029338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.052358e+01	2.690839e+00	1.019355e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.142970e+01	2.533150e+00	6.022707e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.145065e+00	9.284740e-01	5.953484e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.075136e+00	5.112101e-01	2.743275e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.479439e+00	1.615776e-01	3.483911e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.460502e+00	1.076357e-01	3.057969e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.713229e+00	1.815811e-01	3.818430e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.037543e+00	1.191261e-01	4.277225e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.423661e+00	8.174965e-02	3.062169e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.297648e-01	4.895033e-02	1.999207e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.299740e-01	2.569213e-02	1.229359e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.484390e-01	3.333155e-02	5.323791e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.891220e-02	5.566069e-03	3.890345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.500029e+02	2.191773e+01	7.787991e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.114634e+01	2.887409e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.873047e+01	1.489171e+00	4.630956e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.260868e+01	1.160370e-01	1.341516e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.220086e+00	3.335648e-01	1.397740e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.274028e+00	2.275738e-02	7.803690e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.514258e+00	5.792463e-02	3.887835e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.577489e+00	8.671475e-02	3.753781e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.853684e+00	1.464958e-01	3.919785e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.224592e+00	1.394155e-01	2.809081e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.554672e-01	6.958009e-02	2.057006e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.519982e-02	9.035505e-03	6.858015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.215811e+00	4.598145e-01	2.552295e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.900540e+00	3.948867e-01	6.763498e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.083264e+00	2.118751e-01	6.243568e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.243977e+00	1.483470e-01	4.915166e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.541868e-01	1.135712e-01	2.835669e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.688897e-01	3.298114e-02	1.812389e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.388692e-01	3.014601e-02	7.509407e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.013553e-03	2.555773e-03	4.121608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.750822e+00	7.419220e-01	2.839013e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.987051e+00	1.026177e-01	3.292581e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.491601e+00	1.353672e-01	3.661506e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.342640e-01	1.147896e-01	1.981701e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.221965e-01	4.067687e-02	1.410682e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.251218e-01	1.865739e-02	7.602517e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.914114e-02	1.513268e-02	3.794265e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.376899e-03	1.373286e-03	2.905615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.308826e+01	1.610822e+00	7.532123e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.162179e+00	3.536209e-01	6.740351e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.852380e+00	2.002478e-01	4.288501e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.873979e-01	1.236826e-01	2.359183e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.100647e-02	6.389012e-03	1.870840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.091806e-01	2.637878e-01	1.248273e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.700403e+00	1.122544e+00	7.219699e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.109884e+00	8.487239e-01	3.724367e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.225042e+00	2.161982e-01	9.697347e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.581161e+00	4.357247e-01	2.508850e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.728935e+00	3.673913e-01	4.674566e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.886828e+00	1.660160e-01	5.439602e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.392313e+00	1.632808e-01	5.269847e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.061017e+00	1.294293e-01	3.464886e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.237468e-01	6.870716e-02	2.626390e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.623095e-01	6.762340e-02	1.883958e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.610452e-01	3.286367e-02	1.211184e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.058116e-01	1.602845e-02	6.732294e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.794884e-03	2.029723e-03	3.744546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.044565e+00	1.351354e+00	1.092736e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.351779e+00	2.420980e+00	1.407205e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.779493e+00	9.749456e-01	4.847227e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.398448e+00	3.099909e-01	1.380644e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.875018e+00	4.828367e-01	3.242045e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.672737e+00	3.505089e-01	3.700338e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.793470e+00	2.759751e-01	4.111894e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.879455e+00	1.179461e-01	5.879956e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.476088e+00	1.640757e-01	2.935026e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.024555e+00	7.374735e-02	2.433316e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.360269e-01	1.220841e-01	1.725240e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.367287e-01	4.012708e-02	1.669763e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.919152e-01	6.329938e-02	8.517510e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.309505e-01	1.749935e-02	7.622377e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.364452e-03	1.419680e-03	5.665012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.981437e+00	4.176547e+00	5.011449e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.898441e+01	7.507795e+00	3.211667e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.850741e+01	3.154003e+00	9.632604e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.287752e+01	5.147049e-01	1.249194e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.431696e+00	1.001240e+00	1.031788e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.070742e+00	4.030347e-01	1.116846e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.318137e+00	3.471387e-01	7.871333e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.225909e+00	2.153415e-01	5.308045e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.434988e+00	1.648313e-01	3.687152e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.576932e-01	1.278566e-01	2.904376e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.649386e-01	7.681065e-02	2.258073e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.620677e-02	3.704786e-03	1.223450e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.444894e+00	8.651721e-01	4.806806e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.349976e+00	4.871045e-01	9.131504e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.742710e+00	2.746023e-01	3.835937e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.711689e+00	2.238179e-01	5.244178e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.504738e-01	1.223851e-01	3.436607e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.691410e-01	4.569399e-02	2.100501e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.928146e-01	3.463204e-02	9.575608e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.856950e-02	1.372210e-02	3.565390e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.929443e-03	1.229254e-03	1.324472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.565464e+01	3.624555e+00	1.905032e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.698025e+00	3.217110e-01	2.367485e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.221919e+00	1.293252e-01	1.242270e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.477540e+00	2.393749e-01	3.786853e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.529798e+00	1.439015e-01	3.377030e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.171228e-01	1.173053e-01	1.879749e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.107590e-01	3.919954e-02	1.260228e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.968867e-01	1.956488e-02	7.611728e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.277687e-02	3.662727e-03	7.961445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.692441e+02	2.119321e+01	1.242554e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.731585e+01	2.213387e-01	6.954921e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.889411e+00	2.234857e-01	2.012125e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.208694e+00	8.149132e-02	1.207981e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.068006e+00	1.841078e-01	2.803003e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.121376e+00	1.434874e-01	2.863370e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.436531e-01	8.844776e-02	1.926708e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.891285e-02	5.305663e-03	1.267646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.894165e+00	8.357290e-01	5.008743e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.571358e+00	1.190764e+00	8.369874e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.672578e+00	6.990723e-01	2.385137e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.532600e+00	2.717336e-01	3.820282e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.143828e+00	2.112137e-01	1.760500e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.706697e+00	3.372335e-01	3.792313e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.185555e+00	2.110634e-01	4.768741e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.673526e+00	2.163988e-01	4.330068e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.168895e+00	1.303835e-01	4.036727e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.722467e-01	1.485592e-01	2.968170e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.099605e-01	5.955726e-02	1.999622e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.741927e-01	3.607407e-02	1.339168e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.078314e-01	1.700282e-02	6.900635e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.895869e-03	1.664523e-03	3.844649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.745370e+01	3.869375e+00	2.900226e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.093540e+01	1.792500e+00	7.151672e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.969063e+00	6.531559e-01	1.452164e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.785460e+00	1.947065e-01	2.534830e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.623852e+00	8.276860e-02	3.275737e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.979011e+00	2.910112e-01	1.464260e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.524838e+00	1.972633e-01	3.191179e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.017276e+00	1.812125e-01	3.580830e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.357330e+00	1.168906e-01	2.629804e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.914698e-01	1.464360e-01	1.926861e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.782841e-01	4.327388e-02	1.701573e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.515422e-01	3.262360e-02	7.999910e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.587436e-02	2.595467e-03	9.975867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.688331e+02	1.896147e+01	1.108553e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.582645e+01	1.198452e+00	3.608933e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.631264e+01	1.325756e-01	1.070575e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.012193e+01	1.382813e-01	1.091981e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.959152e+00	3.434900e-01	9.035270e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.543904e+00	1.043031e-01	3.335300e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.235752e+00	1.158636e-01	6.040952e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.414269e+00	1.741475e-01	9.871693e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.983636e+00	2.361306e-01	3.039319e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.327458e+00	1.392571e-01	2.862253e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.354654e-01	1.516336e-01	2.113526e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.411905e-02	4.788192e-03	1.735938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.944469e+00	3.781168e-01	1.815047e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.075040e+00	4.525974e-01	3.109705e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.407197e+00	3.280261e-01	5.372920e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.372836e+00	2.446032e-01	4.848596e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.651688e-01	8.700914e-02	3.155620e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.786972e-01	4.573294e-02	1.549074e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.410792e-01	3.928928e-02	5.731893e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.382883e-03	7.158711e-03	9.311692e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.899066e+00	5.552165e-01	2.772994e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.042631e+00	1.106197e-01	2.294679e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.396002e+00	1.839871e-01	2.918387e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.433248e-01	7.598632e-02	1.922002e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.002321e-01	4.487926e-02	1.075427e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.895380e-01	2.758767e-02	5.292916e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.459482e-02	1.821646e-02	2.115239e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.237255e-03	3.849713e-03	4.867412e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.418194e+01	1.173735e+00	5.774232e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.666564e+00	2.199313e-01	5.875153e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.481428e+00	1.851996e-01	3.284193e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.434262e-01	8.625818e-02	1.985218e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.511513e-02	9.479793e-03	8.760013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.191711e-01	1.787684e-01	9.545156e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.263111e+00	1.002984e+00	4.553752e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.854782e+00	9.204172e-01	7.128839e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.116910e+00	3.957939e-01	2.440253e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.866152e+00	3.423133e-01	2.201363e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.992876e+00	2.919360e-01	4.803118e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.199996e+00	3.713686e-01	5.351219e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.597903e+00	2.438625e-01	4.713096e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.033907e+00	1.100341e-01	4.194866e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.428436e-01	1.231233e-01	2.639394e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.495595e-01	4.378059e-02	1.884883e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.442957e-01	2.168941e-02	1.252093e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.151639e-01	3.470935e-02	3.986966e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.121008e-03	4.359950e-03	1.868993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.264398e+00	1.117579e+00	6.752305e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.458421e+00	1.959272e+00	1.443155e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.897037e+00	1.054370e+00	2.900323e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.518664e+00	2.358564e-01	2.141944e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.090927e+00	2.102443e-01	2.879154e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.724982e+00	3.309332e-01	4.205765e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.628788e+00	2.092795e-01	5.305937e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.943916e+00	2.913516e-01	3.494137e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.359838e+00	1.307255e-01	3.076890e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.496557e-01	9.972546e-02	2.201542e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.564568e-01	1.001079e-01	1.568195e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.982934e-01	3.424272e-02	1.557994e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.579754e-01	3.190567e-02	6.604847e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.203407e-01	2.679880e-02	3.166219e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.759820e-03	3.813133e-03	2.882888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.529226e+01	4.878702e+00	4.787846e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.538948e+01	5.111104e+00	3.583023e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.900927e+01	2.340823e+00	7.135845e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.121680e+01	2.971360e-01	8.047013e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.439610e+00	6.864584e-01	6.993411e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.500640e+00	5.703839e-01	6.637517e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.798839e+00	2.624074e-01	6.300173e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.736696e+00	1.963332e-01	4.551739e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.213512e+00	2.147497e-01	2.872286e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.856446e-01	8.129365e-02	2.297828e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.012760e-01	6.677740e-02	1.556407e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.412996e-02	5.844636e-03	5.439499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.945315e+00	7.121205e-01	3.828794e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.680872e+00	7.057293e-01	2.898721e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.862464e+00	2.900942e-01	4.821245e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.830559e+00	2.800637e-01	5.355593e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.900743e-01	1.700870e-01	3.781557e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.829170e-01	6.249994e-02	1.976769e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.896432e-01	2.200000e-02	9.470745e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.428350e-02	3.788202e-02	1.484366e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.785327e-03	3.016518e-03	7.265706e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.282198e+01	2.985519e+00	1.758880e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.852657e+00	9.212768e-01	3.309743e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.508294e+00	1.588751e-01	3.911160e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.419096e+00	2.405132e-01	4.459366e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.441255e+00	1.933654e-01	2.985544e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.432280e-01	7.991344e-02	1.755900e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.821991e-01	4.030140e-02	9.410277e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.747662e-01	1.614636e-02	4.858012e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.130165e-02	5.396757e-03	3.577871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.725349e+02	2.484263e+01	1.384171e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.973651e+01	1.063145e-01	1.915491e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.192250e+00	2.263621e-01	3.879651e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.173993e+00	2.125206e-01	3.426580e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.815032e+00	2.017099e-01	3.524712e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.808558e-01	1.476685e-01	2.316600e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.670800e-01	7.458595e-02	1.409105e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.571355e-02	7.678053e-03	5.827710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.418639e+00	6.362251e-01	3.967643e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.141247e+00	1.234481e+00	5.839972e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.670727e+00	8.467872e-01	6.634877e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.768388e+00	5.125693e-01	1.242541e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.430629e+00	2.547320e-01	1.564553e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.956364e+00	3.669345e-01	3.494318e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.276317e+00	2.364722e-01	6.551500e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.807605e+00	3.025019e-01	4.659962e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.242426e+00	1.483487e-01	4.092951e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.157994e-01	1.184756e-01	3.386652e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.475744e-01	9.166216e-02	2.032461e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.552762e-01	2.284291e-02	1.422261e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.147626e-01	2.916860e-02	4.055008e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.475222e-03	4.511124e-03	1.950235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.276411e+01	3.229410e+00	2.161854e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.204103e+01	2.023134e+00	1.884110e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.948776e+00	1.321841e+00	3.864877e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.981935e+00	3.372512e-01	2.515078e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.353592e+00	2.915417e-01	2.024675e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.122259e+00	1.754977e-01	4.286116e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.638165e+00	3.206914e-01	3.587897e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.881196e+00	1.840113e-01	3.433427e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.320128e+00	1.234530e-01	3.409111e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.346660e-01	1.083629e-01	1.770405e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.318461e-01	3.880953e-02	1.330050e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.300918e-01	3.805935e-02	5.664912e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.535456e-02	4.571123e-03	4.063882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.625839e+02	1.933345e+01	1.274708e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.422773e+01	3.962262e+00	1.849964e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.879205e+01	4.229215e-01	1.641651e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.148119e+01	1.068993e-01	1.015292e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.707552e+00	3.253009e-01	4.219562e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.067375e+00	2.937889e-01	2.723036e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.278966e+00	1.730356e-01	3.468078e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.304277e+00	1.625458e-01	3.213132e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.750989e+00	1.898124e-01	3.759372e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.138553e+00	1.998900e-01	2.490682e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.450197e-01	7.695158e-02	1.981361e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.220061e-02	7.689691e-03	7.258384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.512115e+00	5.595960e-01	2.508686e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.566006e+00	2.446943e-01	1.768920e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.952078e+00	2.771014e-01	5.679649e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.135307e+00	1.322033e-01	4.633117e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.876290e-01	9.407745e-02	3.032981e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.393735e-01	3.260159e-02	1.645074e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.240019e-01	2.042758e-02	6.904235e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.672486e-03	2.123714e-03	3.541086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.102416e+00	7.779665e-01	3.175043e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.721052e+00	2.198243e-01	3.596220e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.325923e+00	1.042679e-01	3.907589e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.613548e-01	9.983462e-02	1.973890e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.918350e-01	3.551202e-02	1.426871e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.040460e-01	3.156886e-02	6.513450e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.076379e-02	1.123345e-02	3.879792e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.370041e-03	1.609726e-03	2.544246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.371428e+01	1.749205e+00	7.174709e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.931019e+00	3.503943e-01	7.487898e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.527542e+00	1.806161e-01	5.033277e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.582655e-01	1.043369e-01	2.571454e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.979617e-02	6.644376e-03	1.685599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.741258e-01	2.898617e-01	1.237944e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.246790e+00	1.460643e+00	7.698021e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.361861e+00	8.175719e-01	4.032063e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.024413e+00	1.004961e-01	2.055712e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.363007e+00	4.247990e-01	3.838192e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.466865e+00	3.112067e-01	5.352359e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.852994e+00	2.626919e-01	5.685600e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.356316e+00	1.692148e-01	4.387684e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.622555e-01	1.207834e-01	4.051843e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.535135e-01	7.016350e-02	2.988200e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.338072e-01	4.874458e-02	1.802857e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.251396e-01	3.017075e-02	1.140540e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.973198e-02	1.514633e-02	6.457559e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.244011e-03	1.206230e-03	3.712925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.687965e+00	1.669906e+00	1.186775e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.869730e+00	2.692100e+00	1.000099e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.306698e+00	1.198442e+00	3.715997e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.389652e+00	1.605888e-01	5.809778e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.797045e+00	4.448348e-01	4.917314e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.425922e+00	2.340445e-01	5.708702e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.568058e+00	3.254278e-01	4.007804e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.821188e+00	1.580235e-01	4.542205e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.342663e+00	1.968426e-01	3.450320e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.010474e-01	7.883464e-02	3.096064e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.670035e-01	8.281747e-02	1.804792e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.291304e-01	4.007499e-02	1.403904e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.424922e-01	2.584636e-02	1.097408e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.152204e-01	1.642194e-02	6.044825e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.076744e-03	2.090867e-03	4.241775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.740680e+00	5.269032e+00	4.520026e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.073131e+01	8.077433e+00	4.146371e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.912581e+01	3.054963e+00	9.202450e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.277430e+01	7.319493e-01	1.087633e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.153215e+00	6.350726e-01	1.463423e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.041127e+00	4.248208e-01	1.111555e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.029966e+00	3.741369e-01	8.780156e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.022134e+00	3.066456e-01	5.088705e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.211802e+00	1.477368e-01	4.587151e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.817274e-01	1.046973e-01	2.956597e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.544295e-01	6.901964e-02	2.084082e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.667651e-02	4.748818e-03	9.568209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.842363e+00	1.057726e+00	5.086314e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.215957e+00	2.875900e-01	1.315954e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.637148e+00	3.130414e-01	4.416795e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.580057e+00	2.101472e-01	5.339351e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.626556e-01	1.052562e-01	3.535510e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.511617e-01	5.330063e-02	1.968521e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.778665e-01	2.386304e-02	9.055409e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.324017e-02	1.217773e-02	3.389508e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.466291e-03	9.197667e-04	1.223973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.760418e+01	4.196005e+00	2.105619e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.614248e+00	2.348431e-01	2.017962e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.165617e+00	1.367524e-01	1.907922e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.288228e+00	2.678009e-01	3.984133e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.355763e+00	1.429491e-01	3.541094e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.431631e-01	1.110032e-01	1.906225e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.798224e-01	3.756135e-02	1.268478e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.820713e-01	2.411919e-02	6.634243e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.133100e-02	3.013888e-03	7.607586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.835595e+02	2.373734e+01	1.334887e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.722963e+01	1.444760e-01	4.519464e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.599759e+00	1.376761e-01	4.100385e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.067006e+00	1.417469e-01	8.313994e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.787504e+00	1.837616e-01	3.366939e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.023800e+00	1.410468e-01	2.916781e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.109368e-01	8.127263e-02	1.972964e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.668958e-02	5.126294e-03	1.202451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.286231e+00	1.099435e+00	5.600728e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.835759e+00	1.253718e+00	7.483645e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.652460e+00	6.171528e-01	2.911332e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.396505e+00	1.462352e-01	2.539604e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.082576e+00	3.044905e-01	2.519403e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.636969e+00	3.177780e-01	4.107963e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.092767e+00	3.228142e-01	4.748050e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.577728e+00	1.839460e-01	4.611364e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.124959e+00	1.571362e-01	3.944989e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.470272e-01	8.683134e-02	2.997842e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.657461e-01	4.818634e-02	2.131923e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.488531e-01	2.817782e-02	1.159555e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.035953e-01	1.584975e-02	6.403829e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.536277e-03	1.247857e-03	3.830163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.007823e+01	4.826372e+00	2.506712e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.104864e+01	1.618655e+00	6.777089e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.491848e+00	3.224385e-01	4.300950e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.868089e+00	2.520113e-01	2.210040e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.638606e+00	1.087498e-01	2.284340e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.921089e+00	2.568356e-01	1.874409e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.413282e+00	2.247723e-01	3.766369e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.826362e+00	1.771246e-01	3.340950e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.298455e+00	1.724760e-01	2.784523e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.735508e-01	7.640760e-02	2.072419e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.392585e-01	4.259107e-02	1.574977e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.235385e-01	2.702783e-02	8.774764e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.560096e-02	2.613574e-03	9.046830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.814332e+02	2.171666e+01	1.187763e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.533971e+01	1.458861e+00	3.334290e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.510786e+01	1.541599e-01	1.350825e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.082562e+01	7.040276e-01	2.905188e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.126324e+00	1.688856e-01	4.691231e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.482339e+00	2.329931e-01	5.251149e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.002884e+00	1.480084e-01	1.999584e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.186159e+00	1.198353e-01	1.936130e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.731460e+00	1.925568e-01	3.652191e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.172593e+00	1.739563e-01	3.250160e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.234607e-01	8.747635e-02	2.519250e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.551144e-02	6.068919e-03	1.394956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.243636e+00	4.945326e-01	1.590569e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.822683e+00	3.496696e-01	2.842155e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.210307e+00	3.019218e-01	5.962128e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.223497e+00	1.420659e-01	5.362284e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.975719e-01	9.437890e-02	2.958065e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.494780e-01	4.698543e-02	1.563389e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.242421e-01	1.368600e-02	6.678087e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.452585e-03	6.459815e-03	1.576693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.170999e+00	6.683421e-01	2.529198e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.872103e+00	1.130262e-01	3.518045e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.264410e+00	1.347784e-01	3.438380e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.683533e-01	8.922852e-02	1.896603e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.677031e-01	5.030619e-02	1.024277e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.663384e-01	2.094963e-02	5.355910e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.094707e-02	1.926581e-02	2.510880e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.301613e-03	2.435972e-03	1.007426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.455688e+01	1.250291e+00	5.710633e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.505645e+00	2.331851e-01	5.414319e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.351700e+00	1.665700e-01	3.866869e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.045449e-01	1.024800e-01	1.810439e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.211098e-02	7.149029e-03	1.057665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.803226e-01	2.186114e-01	1.056586e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.646811e+00	1.207439e+00	5.235412e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.214117e+00	1.019239e+00	6.021958e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.141837e+00	3.124672e-01	3.230065e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.601987e+00	2.226158e-01	3.573931e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.881589e+00	4.158183e-01	5.414756e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.998842e+00	3.010429e-01	5.646011e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.436092e+00	2.279794e-01	4.826812e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.496148e-01	1.107406e-01	4.245253e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.899261e-01	9.697902e-02	2.727273e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.285675e-01	6.582823e-02	1.748699e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.352180e-01	3.248245e-02	1.089894e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.752521e-02	1.883201e-02	5.567950e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.849422e-03	3.390083e-03	1.779498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.142228e+00	1.135726e+00	6.642892e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.495899e+00	2.530840e+00	1.218862e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.416771e+00	1.206072e+00	6.558872e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.654884e+00	4.606552e-02	5.141105e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.875603e+00	3.220570e-01	4.433742e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.549431e+00	3.331981e-01	5.472433e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.585519e+00	2.125738e-01	4.505947e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.792333e+00	2.000470e-01	4.090240e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.296998e+00	1.537009e-01	2.988301e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.007962e-01	1.347034e-01	2.291433e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.939974e-01	6.970350e-02	1.663660e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.770323e-01	6.370110e-02	1.337311e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.290781e-01	2.460786e-02	8.399070e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.028109e-01	1.819259e-02	4.316238e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.802916e-03	2.676564e-03	1.929627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.580024e+01	5.604758e+00	4.996535e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.611752e+01	6.438405e+00	2.154761e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.888046e+01	1.545508e+00	8.581544e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.189482e+01	2.866292e-01	1.130390e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.368165e+00	3.360420e-01	1.179526e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.450673e+00	3.774251e-01	7.367250e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.639306e+00	2.675340e-01	5.955287e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.685715e+00	2.134422e-01	4.555135e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.104907e+00	1.811878e-01	3.437081e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.636601e-01	1.047338e-01	1.907000e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.334089e-01	6.139682e-02	1.647607e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.264880e-02	4.344673e-03	5.282032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.250199e+00	8.867996e-01	4.507451e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.686438e+00	6.425414e-01	3.501571e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.733663e+00	3.330264e-01	5.086679e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.698832e+00	3.143284e-01	5.958101e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.075544e-01	1.156108e-01	4.310426e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.541847e-01	7.416787e-02	1.979220e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.770710e-01	1.603062e-02	9.097005e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.024394e-02	3.520328e-02	1.865070e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.706115e-03	2.707689e-03	6.659016e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.466162e+01	3.667255e+00	2.120838e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.710050e+00	7.529031e-01	3.029173e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.299885e+00	2.158945e-01	3.614026e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.340715e+00	2.695852e-01	5.505363e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.323259e+00	1.859300e-01	3.432830e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.832064e-01	1.023136e-01	1.851486e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.516391e-01	4.969428e-02	9.640386e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.440785e-01	1.867869e-02	4.718564e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.129318e-02	4.545897e-03	4.052394e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.838755e+02	2.805723e+01	1.474408e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.869466e+01	7.247138e-02	2.429596e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.766983e+00	3.878602e-01	4.567708e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.051602e+00	2.356059e-01	2.942159e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.789606e+00	1.630021e-01	3.943255e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.198448e-01	1.880407e-01	2.412233e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.031666e-01	6.838745e-02	1.791074e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.378580e-02	6.003974e-03	5.942811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.730492e+00	8.670723e-01	4.338543e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.407543e+00	1.204807e+00	8.705032e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.894080e+00	9.339288e-01	5.974334e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.787271e+00	4.209131e-01	9.630822e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.364459e+00	2.763143e-01	2.123122e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.684166e+00	2.385557e-01	7.088118e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.239300e+00	3.503748e-01	5.084247e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.656385e+00	2.482101e-01	5.127091e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.145784e+00	1.547191e-01	4.246398e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.757023e-01	1.003255e-01	3.394594e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.883401e-01	7.966003e-02	1.987790e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.522990e-01	3.190078e-02	1.177969e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.026810e-01	1.918663e-02	5.956551e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.234721e-03	3.813563e-03	1.780938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.402327e+01	3.950170e+00	1.930419e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.301393e+01	2.259670e+00	1.995364e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.999253e+00	1.129762e+00	4.045783e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.962981e+00	2.484611e-01	5.070615e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.079141e+00	1.469159e-01	3.385773e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.110052e+00	2.603062e-01	3.757817e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.449520e+00	2.261878e-01	3.989326e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.884453e+00	2.300406e-01	3.779203e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.282716e+00	1.520016e-01	2.799428e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.330591e-01	7.739222e-02	1.890390e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.028003e-01	5.501509e-02	1.311916e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.010968e-01	2.870382e-02	6.784062e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.421387e-02	3.107422e-03	4.926305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.741239e+02	2.332937e+01	1.408613e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.313528e+01	3.510377e+00	1.597512e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.693120e+01	5.761125e-02	2.632698e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.124788e+01	2.640097e-01	1.257191e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.320694e+00	5.673566e-01	3.386131e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.565047e+00	2.200198e-01	4.781064e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.251868e+00	2.395113e-01	3.688566e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.346307e+00	1.471127e-01	2.950751e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.648069e+00	2.358008e-01	3.141141e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.045651e+00	1.577048e-01	3.042436e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.108932e-01	8.296860e-02	1.795976e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.959971e-02	5.062464e-03	8.549552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.474903e+00	4.882810e-01	1.594955e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.464893e+00	1.482308e-01	1.611416e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.993100e+00	1.845759e-01	4.683628e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.225188e+00	1.230285e-01	4.257887e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.371115e-01	4.301758e-02	2.600333e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.657994e-01	3.743508e-02	1.428907e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.304662e-01	2.019675e-02	6.655027e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.610897e-03	3.606320e-03	3.321226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.898143e+00	6.511637e-01	2.271293e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.719745e+00	1.321824e-01	3.124307e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.485101e+00	1.044272e-01	3.082833e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.252452e-01	5.161882e-02	1.836435e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.415442e-01	3.423553e-02	1.156091e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.267196e-01	2.956401e-02	6.511580e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.061817e-02	8.877935e-03	4.336878e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.280751e-03	1.622518e-03	2.252290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.344557e+01	1.452210e+00	5.583461e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.853450e+00	2.473732e-01	6.577476e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.741870e+00	1.366985e-01	3.961821e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.682510e-01	9.959650e-02	1.974127e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.373284e-02	5.462464e-03	1.483111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.140344e-01	2.843310e-01	9.672057e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.094243e+00	1.155582e+00	5.143618e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.246472e+00	7.086595e-01	2.805590e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.023972e+00	9.277418e-02	1.303658e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.281979e+00	2.168010e-01	2.723619e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.543766e+00	2.925885e-01	4.264735e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.825142e+00	1.195672e-01	5.026295e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.417145e+00	1.319543e-01	3.754552e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.080426e+00	1.267981e-01	3.098873e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.877657e-01	4.104263e-02	2.866590e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.561286e-01	4.528035e-02	1.726033e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.413465e-01	2.369781e-02	1.091190e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.850088e-02	1.488657e-02	5.946104e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.293924e-03	2.225425e-03	2.618392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.677202e+00	1.429559e+00	1.090995e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.305515e+00	2.048300e+00	5.110242e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.668565e+00	9.637635e-01	2.195974e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.183912e+00	1.719604e-01	2.762202e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.770137e+00	2.457515e-01	3.896561e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.524325e+00	1.786625e-01	3.808751e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.600829e+00	1.749076e-01	3.788706e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.926456e+00	1.214379e-01	3.529304e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.483930e+00	1.045588e-01	2.785991e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.062400e+00	7.169519e-02	2.406260e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.071551e-01	4.222139e-02	1.910499e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.519571e-01	2.696418e-02	1.428679e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.853365e-01	3.048230e-02	8.688442e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.409682e-01	1.504946e-02	4.820596e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.256989e-03	2.376157e-03	3.576600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.018094e+01	5.178955e+00	4.227230e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.045636e+01	7.057118e+00	2.705952e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.812932e+01	2.149417e+00	7.506721e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.227290e+01	5.249720e-01	1.261805e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.262817e+00	4.374406e-01	1.068737e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.932348e+00	4.476142e-01	1.043608e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.106766e+00	2.568140e-01	5.644192e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.112369e+00	1.862256e-01	4.728775e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.441879e+00	1.532227e-01	3.356473e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.189345e-01	9.636794e-02	2.768376e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.411572e-01	6.367292e-02	1.651556e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.699287e-02	3.406793e-03	8.780849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.693953e+00	8.979462e-01	3.642901e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.195446e+00	2.597788e-01	7.567262e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.663562e+00	1.975591e-01	3.959194e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.677163e+00	1.816340e-01	4.257592e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.965324e-01	7.158719e-02	3.203479e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.808108e-01	5.113799e-02	1.766312e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.954630e-01	2.792594e-02	8.617603e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.561790e-02	1.498957e-02	2.814464e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.799805e-03	1.274177e-03	1.059435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.584265e+01	3.325783e+00	1.220064e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.498703e+00	2.354785e-01	2.115593e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.335389e+00	1.828189e-02	2.522141e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.399320e+00	2.757861e-01	2.849114e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.516412e+00	9.848096e-02	3.087167e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.152442e-01	5.516081e-02	1.789540e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.152622e-01	3.219082e-02	1.072133e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.206053e-01	3.102298e-02	6.358069e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.299592e-02	2.579229e-03	6.853997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.690624e+02	1.944844e+01	8.384928e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.637432e+01	8.403781e-02	1.136561e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.241405e+00	7.148977e-02	2.529166e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.358393e+00	4.219476e-02	1.464467e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.931161e+00	1.528465e-01	2.641563e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.147080e+00	1.088870e-01	2.558872e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.211545e-01	8.321991e-02	1.609457e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.843808e-02	4.121635e-03	1.096743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.181256e+00	9.101209e-01	4.178101e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.547225e+00	1.015147e+00	5.126472e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.657631e+00	6.190873e-01	1.050885e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.305098e+00	1.285554e-01	1.795857e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.091438e+00	1.560498e-01	2.206604e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.612537e+00	2.185581e-01	3.265167e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.169787e+00	1.984111e-01	3.848767e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.627902e+00	1.262263e-01	4.311082e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.200445e+00	1.193175e-01	3.265362e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.195952e-01	8.650727e-02	2.657636e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.251662e-01	5.971409e-02	2.066621e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.625946e-01	2.388957e-02	1.143557e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.106684e-01	2.171445e-02	5.206913e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.431526e-03	2.057666e-03	2.595414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.876734e+01	3.831614e+00	1.678098e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.012043e+01	1.508810e+00	4.547603e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.237837e+00	4.718269e-01	1.512914e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.599789e+00	1.165800e-01	3.326876e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.710380e+00	1.365479e-02	2.444887e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.038035e+00	1.273061e-01	1.249556e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.508466e+00	1.540512e-01	3.116886e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.923504e+00	1.532363e-01	3.411529e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.411787e+00	1.051991e-01	2.377654e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.764303e-01	5.415574e-02	1.945757e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.992797e-01	3.950772e-02	1.307266e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.607934e-01	2.727383e-02	7.368060e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.687170e-02	2.388282e-03	6.377642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.681591e+02	1.804783e+01	7.508145e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.418886e+01	1.125341e+00	6.098036e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.470570e+01	3.360493e-02	1.901438e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.000552e+01	1.015507e-01	3.645203e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.613257e+00	6.517561e-02	6.835779e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.057532e+00	1.532175e-01	6.610618e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.439768e+00	6.828491e-02	1.608305e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.368560e+00	5.062072e-02	1.831956e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.847104e+00	1.489746e-01	3.036390e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.335004e+00	1.631920e-01	2.546807e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.957015e-01	7.710459e-02	2.290848e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.855911e-02	5.832196e-03	1.153481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.109156e+00	3.588261e-01	1.097756e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.885844e+00	3.176699e-01	7.517016e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.330440e+00	1.588095e-01	4.481129e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.280405e+00	1.134767e-01	4.066910e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.940476e-01	7.480324e-02	2.635274e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.905809e-01	2.105983e-02	1.465243e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.754749e-01	2.529490e-02	4.761847e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.886754e-03	7.901230e-03	1.094531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.913168e+00	5.410232e-01	1.498646e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.943458e+00	1.071558e-01	2.484578e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.419675e+00	6.928047e-02	3.033713e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.626378e-01	7.731768e-02	1.573061e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.531710e-01	1.995092e-02	1.198635e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.338361e-01	7.039110e-03	6.215990e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.501546e-02	1.968429e-02	1.720974e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.415875e-03	3.433252e-03	1.252130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.383744e+01	1.114834e+00	3.365064e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.966002e+00	1.527583e-01	4.573672e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.496232e+00	9.308182e-02	3.931857e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.559985e-01	8.074878e-02	1.547040e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.280994e-02	7.748336e-03	9.122155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.192979e-01	2.368849e-01	7.722151e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.593500e+00	9.924144e-01	3.592056e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.907837e+00	7.635527e-01	5.030503e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.174654e+00	2.058818e-01	9.060524e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.561483e+00	1.392384e-01	3.495481e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.890765e+00	2.757741e-01	4.476272e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.053708e+00	1.924800e-01	4.334326e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.461416e+00	1.382353e-01	3.937450e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.043041e+00	9.957336e-02	3.176548e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.741219e-01	3.135026e-02	2.661818e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.665544e-01	2.668553e-02	1.733649e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.876840e-01	2.647876e-02	9.067115e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.300641e-01	3.167549e-02	3.343173e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.572853e-03	4.248153e-03	1.621745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.732673e+00	1.237203e+00	4.830058e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.437397e+00	1.721951e+00	9.359894e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.749992e+00	9.218308e-01	1.282450e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.266697e+00	3.152434e-01	3.334897e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.728390e+00	1.632902e-01	4.434140e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.564811e+00	2.380780e-01	3.856147e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.685788e+00	1.459065e-01	3.999124e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.010729e+00	1.325642e-01	3.327140e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.399216e+00	6.207037e-02	3.078050e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.011663e+00	7.083422e-02	1.919221e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.452473e-01	3.227228e-02	1.719383e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.069814e-01	2.765382e-02	1.115389e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.528584e-01	1.699298e-02	7.455955e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.360615e-01	1.326035e-02	4.658563e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.023071e-02	3.923170e-03	1.765442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.725531e+01	5.462968e+00	3.865307e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.479138e+01	4.757961e+00	1.670773e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.823023e+01	1.393469e+00	6.325181e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.110026e+01	4.683053e-01	8.589821e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.940744e+00	4.204051e-01	6.882775e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.578764e+00	4.130479e-01	5.744402e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.883054e+00	1.429477e-01	6.230454e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.921594e+00	1.534199e-01	4.812004e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.183070e+00	9.853769e-02	3.161267e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.714847e-01	1.137156e-01	1.655057e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.546889e-01	8.833722e-02	1.069511e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.232430e-02	4.197999e-03	6.179125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.200002e+00	7.225889e-01	2.824187e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.478506e+00	4.632574e-01	1.638330e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.800164e+00	2.074608e-01	3.972843e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.809337e+00	2.107032e-01	4.566104e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.073809e-01	7.568959e-02	3.222137e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.030251e-01	2.663117e-02	1.766778e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.280067e-01	1.510090e-02	7.946372e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.081137e-02	3.875439e-02	1.028132e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.692869e-03	3.400173e-03	5.029240e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.403942e+01	3.168533e+00	1.132120e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.731668e+00	5.513926e-01	1.840374e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.207859e+00	1.192221e-01	3.719748e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.628749e+00	1.320672e-01	3.863445e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.509893e+00	1.008355e-01	2.993499e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.933973e-01	8.531938e-02	1.565758e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.527128e-01	1.745507e-02	9.660359e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.278908e-01	4.021810e-03	6.063865e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.237154e-02	5.061979e-03	3.643634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.717034e+02	2.324081e+01	9.043015e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.755104e+01	1.746979e-01	1.222546e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.595581e+00	1.775303e-01	5.390208e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.265125e+00	7.902202e-02	3.660771e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.186643e+00	1.359599e-01	2.993065e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.898089e-01	9.811891e-02	2.203453e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.253297e-01	1.027265e-01	1.274997e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.355266e-02	5.618199e-03	6.485435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.652017e+00	6.729049e-01	3.379250e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.393734e+00	1.105068e+00	4.437257e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.604267e+00	6.835629e-01	3.141264e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.643740e+00	3.999388e-01	5.131255e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.280557e+00	1.715317e-01	1.641300e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.728814e+00	1.634331e-01	4.547133e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.379465e+00	2.089170e-01	4.111766e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.738794e+00	1.421227e-01	4.029591e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.219405e+00	1.035537e-01	3.433932e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.961305e-01	6.158061e-02	2.669590e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.181225e-01	3.565955e-02	1.802357e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.921805e-01	2.091853e-02	8.591818e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.233274e-01	2.545141e-02	3.651729e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.847493e-03	4.071946e-03	1.746487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.461966e+01	3.158570e+00	1.606010e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.188306e+01	1.766878e+00	9.065432e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.985439e+00	1.118645e+00	4.173539e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.149510e+00	2.333594e-01	3.295067e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.811652e+00	1.738230e-01	2.448073e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.118211e+00	9.922392e-02	2.619186e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.586210e+00	8.572722e-02	4.211387e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.059140e+00	1.132453e-01	3.239446e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.395197e+00	1.247037e-01	2.188218e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.330090e-01	7.415907e-02	1.499391e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.572503e-01	2.411347e-02	1.142048e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.468230e-01	1.277535e-02	5.787298e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.671034e-02	3.349136e-03	6.031545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.664868e+02	2.084026e+01	7.772103e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.872941e+01	1.408071e+00	6.185127e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.604656e+01	3.393411e-02	2.453715e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.094052e+01	1.565427e-01	7.638494e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.399560e+00	4.007063e-01	4.134064e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.689117e+00	1.199062e-02	6.299922e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.182790e+00	1.816712e-01	2.296924e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.691704e+00	1.192215e-01	2.573063e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.928439e+00	1.312470e-01	4.266863e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.161561e+00	1.707420e-01	2.419577e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.532454e-01	7.099733e-02	1.348096e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.032917e-02	4.944833e-03	7.937687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.754836e+00	4.996216e-01	1.680198e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.295524e+00	1.194291e-01	7.601532e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.810561e+00	2.042302e-01	5.035331e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.098560e+00	1.131956e-01	3.547360e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.430438e-01	5.616199e-02	2.337726e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.921581e-01	2.352495e-02	1.585634e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.097718e-01	1.844789e-02	6.236055e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.451234e-03	2.012445e-03	3.813071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.249131e+00	6.938974e-01	2.077949e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.545582e+00	6.223916e-02	3.714051e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.308278e+00	1.688209e-01	2.836267e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.410808e-01	4.672827e-02	2.031453e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.707390e-01	3.092595e-02	1.032717e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.028730e-01	1.605899e-02	7.236531e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.261257e-02	7.164559e-03	4.401768e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.815161e-03	2.121020e-03	2.536158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.390937e+01	1.492952e+00	4.900698e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.694495e+00	2.060745e-01	6.010843e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.576769e+00	1.359602e-01	4.183924e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.108813e-01	7.347859e-02	2.355012e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.898980e-02	5.976495e-03	1.679319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.482383e-01	4.269510e-01	1.544777e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.879099e+00	1.315751e+00	6.087216e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.416050e+00	5.339329e-01	1.472954e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.804541e+00	2.028287e-01	9.686535e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.979747e+00	3.104285e-01	3.698720e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.217783e+00	1.447307e-01	5.334933e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.717399e+00	1.853818e-01	4.463332e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.233744e+00	9.374767e-02	3.974696e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.274557e-01	6.589457e-02	3.163891e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.205264e-01	4.482785e-02	2.591130e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.852240e-01	2.732319e-02	1.776963e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.184710e-01	2.043367e-02	1.169737e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.022405e-01	2.597785e-02	4.542081e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.841247e-03	1.173793e-03	3.324864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.186786e+00	2.211008e+00	9.743982e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.458704e+00	1.862323e+00	1.010942e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.922018e+00	1.172862e+00	2.484124e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.769658e+00	2.511328e-01	4.273309e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.272690e+00	1.963486e-01	4.171568e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.257914e+00	1.636004e-01	3.645436e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.304905e+00	1.345779e-01	5.597018e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.789393e+00	1.569372e-01	3.280927e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.348005e+00	8.174993e-02	2.562101e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.008351e-01	5.096106e-02	2.648691e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.478778e-01	6.045064e-02	1.853978e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.218285e-01	3.171946e-02	1.117741e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.294308e-01	1.776428e-02	1.120506e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.369377e-01	3.144987e-02	4.856054e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.351216e-03	1.935042e-03	4.277851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.394349e+01	7.635286e+00	5.166763e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.351054e+01	7.353814e+00	3.074630e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.878967e+01	2.273974e+00	1.199474e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.179427e+01	7.462482e-01	1.215317e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.357792e+00	6.539405e-01	1.264197e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.592734e+00	2.475945e-01	8.544535e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.776717e+00	1.354668e-01	8.816408e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.992677e+00	1.884593e-01	4.219448e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.220792e+00	9.988218e-02	3.652163e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.384425e-01	1.240192e-01	2.453836e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.753683e-01	9.549385e-02	1.647668e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.407786e-02	3.158531e-03	1.198123e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.213055e+00	9.505751e-01	4.547705e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.098341e+00	2.723224e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.484129e+00	2.364552e-01	4.611067e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.484671e+00	1.334521e-01	4.731444e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.222336e-01	7.791784e-02	2.727748e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.134964e-01	3.389280e-02	1.671077e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.596265e-01	2.650401e-02	7.975350e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.859293e-02	9.807330e-03	3.147012e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.637216e-03	9.676905e-04	1.341057e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.877800e+01	3.697433e+00	1.590837e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.097383e+00	1.782320e-01	1.727235e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.106592e+00	8.496053e-02	1.741326e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.217365e+00	1.931277e-01	4.124360e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.378782e+00	1.524583e-01	2.567824e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.271489e-01	5.106784e-02	2.051368e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.587618e-01	3.273935e-02	9.926921e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.806387e-01	1.880446e-02	6.207953e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.078358e-02	2.351003e-03	7.797978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.883265e+02	2.138674e+01	9.706018e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.546881e+01	1.664380e-01	6.909479e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.558637e+00	8.279847e-02	3.364276e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.084364e+00	1.544332e-01	5.417002e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.838197e+00	1.341534e-01	2.968640e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.802997e-01	9.836323e-02	3.193599e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.255305e-01	7.329717e-02	1.621636e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.664075e-02	4.225260e-03	1.167453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.806601e+00	1.128273e+00	6.266317e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.326107e+00	1.344511e+00	4.537467e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.602609e+00	5.100278e-01	7.945480e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.192796e+00	2.133440e-01	1.334137e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.825779e+00	2.334157e-01	3.345881e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.319921e+00	2.007120e-01	4.966556e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.962242e+00	1.607677e-01	4.768757e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.491339e+00	1.309126e-01	4.015065e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.092203e+00	1.370280e-01	3.134880e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.241308e-01	6.435607e-02	2.796129e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.484681e-01	4.324810e-02	1.751581e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.204937e-01	1.991732e-02	1.310259e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.022185e-01	2.397632e-02	4.520615e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.966043e-03	1.206215e-03	3.679742e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.331504e+01	4.543565e+00	2.466505e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.015200e+01	1.683498e+00	1.421817e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.878625e+00	3.681956e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.340379e+00	1.159892e-01	1.207681e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.341792e+00	1.042230e-01	2.737390e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.777579e+00	8.739672e-02	2.863207e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.274768e+00	1.598852e-01	3.691612e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.812430e+00	1.448346e-01	3.526420e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.272164e+00	1.158307e-01	2.551740e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.604387e-01	5.265102e-02	1.973878e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.476947e-01	4.444880e-02	1.206865e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.245983e-01	1.828846e-02	8.476002e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.622410e-02	3.374013e-03	6.799735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.878956e+02	2.103301e+01	8.775221e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.300018e+01	9.255566e-01	5.783210e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.384416e+01	1.766004e-01	9.520348e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.046325e+01	5.589388e-01	6.877473e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.747766e+00	2.298616e-02	8.270585e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.013767e+00	1.540127e-01	3.086654e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.119364e+00	1.509144e-01	1.039395e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.166205e+00	5.520116e-02	2.109200e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.798283e+00	1.909671e-01	3.281046e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.116800e+00	1.065814e-01	3.073892e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.827335e-01	1.015319e-01	1.961944e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.413408e-02	4.890297e-03	1.334662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.549505e+00	3.960131e-01	1.930646e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.618923e+00	3.737423e-01	2.703172e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.896250e+00	2.116769e-01	5.059038e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.127540e+00	9.590080e-02	3.970194e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.324123e-01	3.730799e-02	2.556956e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.248587e-01	2.537009e-02	1.419258e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.119098e-01	2.031764e-02	5.160679e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.482276e-03	5.538691e-03	1.499505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.402099e+00	5.933005e-01	1.655305e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.534850e+00	9.679914e-02	3.231086e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.255495e+00	9.370595e-02	2.690532e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.627736e-01	4.100660e-02	1.839754e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.427053e-01	2.077075e-02	1.227571e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.645692e-01	1.463995e-02	4.709776e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.927104e-02	1.428988e-02	2.463583e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.379073e-03	3.012882e-03	6.965685e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.480512e+01	1.166886e+00	5.081005e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.243042e+00	3.510105e-01	5.524682e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.331344e+00	1.280219e-01	3.366585e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.944780e-01	8.250200e-02	1.917958e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.194362e-02	5.459065e-03	1.084901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.637448e-01	2.860391e-01	1.230659e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.430136e+00	1.248006e+00	6.229342e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.645160e+00	8.070676e-01	4.053699e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.006423e+00	1.536711e-01	2.184784e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.177734e+00	3.947334e-01	4.145201e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.377138e+00	2.930171e-01	5.628053e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.807257e+00	1.985144e-01	4.637032e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.253287e+00	9.292369e-02	4.424476e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.491261e-01	1.064052e-01	3.148070e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.070485e-01	3.961512e-02	2.445202e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.682918e-01	2.434504e-02	1.629641e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.013537e-01	1.440584e-02	9.884408e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.598665e-02	2.144764e-02	4.696334e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.074096e-03	3.213597e-03	2.448274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.787248e+00	1.481917e+00	7.004031e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.063675e+01	2.004448e+00	7.678525e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.788437e+00	6.993107e-01	5.529804e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.160927e+00	4.641390e-01	2.210374e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.417756e+00	2.426453e-01	3.556453e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.209951e+00	3.160684e-01	4.041591e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.372331e+00	1.534245e-01	4.284626e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.720620e+00	1.145908e-01	3.689719e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.184700e+00	6.969188e-02	3.291321e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.302673e-01	5.611691e-02	2.393346e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.612428e-01	3.649163e-02	1.710073e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.790072e-01	2.572045e-02	1.221291e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.264369e-01	3.251082e-02	5.855531e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.468285e-02	1.218429e-02	4.770491e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.290574e-03	2.524852e-03	2.451020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.133391e+01	6.971874e+00	4.745857e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.881960e+01	5.917012e+00	1.610610e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.788598e+01	9.759690e-01	5.245331e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.088615e+01	1.193088e+00	1.221229e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.413147e+00	1.832875e-01	1.183921e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.078406e+00	2.861667e-01	6.352120e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.653371e+00	3.372354e-01	4.975928e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.613113e+00	1.324119e-01	5.317849e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.020165e+00	9.331182e-02	3.138448e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.509821e-01	7.397315e-02	2.362597e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.835767e-01	9.414683e-02	1.160466e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.165337e-02	3.754838e-03	5.159824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.853661e+00	8.430346e-01	4.520288e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.537333e+00	5.054940e-01	7.691648e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.335529e+00	3.587590e-01	4.935252e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.604141e+00	1.593771e-01	5.422011e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.546586e-01	6.706706e-02	3.291685e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.231026e-01	5.013790e-02	1.676094e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.618892e-01	1.215443e-02	7.283987e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.446676e-02	2.405747e-02	2.326887e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.410887e-03	2.489255e-03	7.178314e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.777754e+01	3.418688e+00	2.017672e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.443717e+00	6.508562e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.964475e+00	1.767709e-01	3.661155e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.229615e+00	2.524055e-01	4.020935e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.357969e+00	1.210845e-01	2.768777e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.368735e-01	5.111307e-02	1.803377e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.236273e-01	2.986838e-02	1.087977e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.577210e-01	2.125468e-02	4.654545e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.059523e-03	4.141445e-03	4.516049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.946723e+02	2.498310e+01	1.167188e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.691848e+01	2.976478e-01	1.299197e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.171046e+00	2.412790e-01	4.048117e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.099213e+00	1.328443e-01	2.783544e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.766373e+00	1.583347e-01	2.959502e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.422569e-01	1.011576e-01	2.665509e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.006958e-01	5.679642e-02	1.189921e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.320082e-02	4.958262e-03	6.228271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.158484e+00	1.055555e+00	4.852640e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.035400e+00	1.127517e+00	6.865589e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.296868e+00	8.860505e-01	2.159479e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.532796e+00	3.202911e-01	1.568380e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.101294e+00	4.018408e-01	2.011015e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.420341e+00	2.482849e-01	6.336794e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.016435e+00	2.188271e-01	4.489112e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.531118e+00	1.546157e-01	4.814167e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.063204e+00	9.542682e-02	3.558334e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.556356e-01	7.652610e-02	2.537421e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.078908e-01	2.701793e-02	2.223965e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.243203e-01	1.563686e-02	1.022623e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.067091e-02	2.274148e-02	4.648736e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.363522e-03	3.390579e-03	2.200468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.810451e+01	4.409787e+00	2.585962e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.367238e+01	2.352118e+00	8.125807e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.819276e+00	7.018460e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.082932e+00	4.576658e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.660559e+00	1.627718e-01	1.500302e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.835830e+00	1.412294e-01	3.586500e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.359780e+00	2.555404e-01	4.837969e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.868654e+00	1.595130e-01	2.938220e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.171178e+00	8.654910e-02	2.751434e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.065884e-01	5.180541e-02	2.125994e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.867232e-01	3.130865e-02	1.377894e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.901410e-01	2.805969e-02	4.925398e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.274984e-02	3.254962e-03	5.235650e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.867925e+02	2.483729e+01	1.029427e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.841536e+01	2.261697e+00	9.071192e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.603344e+01	9.453221e-02	2.206641e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.065325e+01	2.958247e-01	4.402300e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.702680e+00	3.428483e-01	2.844942e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.248900e+00	1.563250e-01	4.702061e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.226463e+00	3.110638e-01	4.790188e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.313289e+00	1.097491e-01	3.225377e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.558668e+00	1.564183e-01	3.577928e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.764398e-01	1.077329e-01	3.150633e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.348713e-01	1.070757e-01	1.402215e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.030029e-02	3.692947e-03	7.083311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.713643e+00	5.027215e-01	2.168127e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.321910e+00	1.534245e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.837181e+00	1.687264e-01	5.221015e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.099072e+00	9.190477e-02	3.850296e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.676903e-01	6.826202e-02	2.602354e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.163950e-01	3.679933e-02	1.446560e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.112302e-01	2.253580e-02	6.345400e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.167927e-03	1.948574e-03	4.503187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.092103e+00	6.463108e-01	2.219507e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.701104e+00	1.782410e-01	2.559990e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.375477e+00	8.114233e-02	3.198727e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.215760e-01	4.820765e-02	2.038014e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.320997e-01	7.895372e-02	1.138457e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.899841e-01	9.655375e-03	1.014785e-01
5.050000e-01	4.500000e-02	4.500000e-02	6.554077e-02	1.483920e-02	3.199331e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.741953e-03	1.086473e-03	2.854147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.377413e+01	1.414855e+00	4.598889e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.724043e+00	1.504546e-01	5.490547e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.659984e+00	1.503522e-01	3.909004e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.990025e-01	7.366349e-02	2.666340e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.055058e-02	5.845296e-03	1.425914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.028976e-01	4.294352e-01	1.323904e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.386336e+00	1.170882e+00	8.023624e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.494723e+00	7.142255e-01	1.518451e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.004045e+00	2.064280e-01	1.871858e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.154092e+00	3.021725e-01	3.727195e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.367942e+00	1.810750e-01	5.372472e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.772964e+00	2.125710e-01	4.493564e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.211566e+00	8.972558e-02	4.728597e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.354743e-01	1.012052e-01	3.022250e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.667262e-01	6.795303e-02	2.409617e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.954061e-01	4.490169e-02	1.767840e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.202334e-01	3.279958e-02	9.825903e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.660615e-02	1.816538e-02	5.331574e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.906044e-03	9.878189e-04	3.719479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.791473e+00	1.976090e+00	1.055706e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.885115e+00	1.880256e+00	7.046019e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.738537e+00	6.214686e-01	3.263705e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.215495e+00	3.153232e-01	3.737407e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.425895e+00	2.915007e-01	5.503436e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.199314e+00	2.013954e-01	4.795156e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.497196e+00	1.099620e-01	4.177723e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.841298e+00	1.633080e-01	3.790451e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.308252e+00	8.356393e-02	3.205793e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.309474e-01	5.277261e-02	2.865546e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.312222e-01	1.219397e-01	1.668073e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.328422e-01	3.241645e-02	1.502087e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.618549e-01	1.949177e-02	9.490757e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.232771e-01	1.184529e-02	5.675568e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.252806e-03	1.030501e-03	6.750266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.236090e+01	6.183873e+00	5.769414e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.398904e+01	7.301732e+00	1.798713e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.906774e+01	2.036192e+00	8.119912e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.173181e+01	3.277310e-01	1.471206e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.080424e+00	5.244092e-01	1.139862e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.726852e+00	5.007308e-01	7.588582e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.810047e+00	1.280158e-01	7.409842e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.021774e+00	2.296402e-01	3.788403e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.269459e+00	1.405955e-01	4.184383e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.176598e-01	1.654948e-01	2.114542e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.632272e-01	6.338731e-02	2.202308e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.657617e-02	2.954163e-03	1.223875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.884249e+00	1.014844e+00	4.007199e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.106216e+00	1.638129e-01	1.002023e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.783034e+00	3.058820e-01	4.098807e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.547790e+00	1.624058e-01	4.975228e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.299317e-01	7.355050e-02	3.087355e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.409272e-01	4.640084e-02	1.730048e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.578610e-01	1.631084e-02	9.853448e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.723669e-02	2.368433e-02	2.757928e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.628637e-03	1.181443e-03	9.082939e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.632227e+01	3.457870e+00	1.460010e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.345691e+00	2.138664e-01	3.811105e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.431258e+00	1.944465e-01	2.391202e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.567344e+00	3.011884e-01	3.269367e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.442889e+00	1.035568e-01	2.990496e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.281033e-01	4.975544e-02	1.813462e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.174699e-01	7.748337e-02	1.117111e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.654723e-01	1.162156e-02	1.004985e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.122676e-02	2.406993e-03	7.925166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.693011e+02	1.870634e+01	9.472176e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.759612e+01	6.270084e-02	1.341848e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.488828e+00	4.704605e-01	4.790045e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.215474e+00	1.011319e-01	5.033937e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.971716e+00	1.524647e-01	3.086597e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.059416e+00	1.306818e-01	2.772309e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.028660e-01	5.696388e-02	1.991022e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.891006e-02	4.842496e-03	1.040949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.492688e+00	1.061148e+00	4.901559e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.146721e+00	9.762382e-01	9.748062e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.803186e+00	8.446636e-01	5.973442e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.609793e+00	3.069467e-01	1.122972e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.040019e+00	1.689731e-01	3.843484e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.655571e+00	2.765270e-01	4.552830e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.118915e+00	2.105849e-01	4.877516e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.574413e+00	1.907031e-01	4.047694e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.110796e+00	1.554815e-01	3.379197e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.441954e-01	7.954097e-02	2.738402e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.766373e-01	4.976619e-02	1.781559e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.282831e-01	2.871692e-02	1.194836e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.462716e-02	2.030143e-02	5.083780e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.061192e-03	1.028553e-03	3.860557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.012410e+01	4.358956e+00	2.314946e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.320548e+00	1.302473e+00	4.002261e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.249225e+00	5.346394e-01	1.247879e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.655231e+00	7.637174e-02	4.705394e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.962532e+00	2.089522e-01	3.169514e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.913209e+00	1.697058e-01	1.941061e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.465279e+00	1.670625e-01	4.029447e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.980980e+00	2.239454e-01	2.874888e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.311058e+00	8.751508e-02	3.047278e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.626467e-01	1.399800e-01	1.802354e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.630370e-01	4.800058e-02	1.534009e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.335084e-01	1.752492e-02	1.027272e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.437648e-02	1.915530e-03	9.035556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.722644e+02	1.783743e+01	7.360983e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.375012e+01	5.869840e-01	1.940117e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.605717e+01	5.750668e-01	1.134725e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.110633e+01	3.143922e-01	1.090888e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.091022e+00	6.983116e-02	6.187053e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.113763e+00	2.109284e-01	9.685764e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.096959e+00	2.206316e-01	6.286792e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.262449e+00	5.623303e-02	3.098729e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.933747e+00	2.012830e-01	3.029330e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.205750e+00	1.611714e-01	3.474158e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.772982e-01	1.324016e-01	2.087044e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.548233e-02	4.617683e-03	1.511235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.436917e+00	4.600022e-01	1.833287e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.618456e+00	2.682258e-01	3.029919e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.039078e+00	1.398686e-01	5.973280e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.223384e+00	1.393910e-01	4.375980e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.961482e-01	8.849380e-02	2.334523e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.051670e-01	1.835017e-02	1.387078e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.153168e-01	9.535025e-03	6.085765e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.743743e-03	6.638379e-03	1.230537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.221981e+00	6.356335e-01	1.742342e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.591068e+00	6.318204e-02	4.468132e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.278948e+00	1.142923e-01	2.684801e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.410140e-01	5.569933e-02	1.743294e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.481545e-01	4.923337e-02	9.430616e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.575736e-01	1.045958e-02	6.527427e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.252876e-02	1.895096e-02	2.011368e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.500408e-03	2.338986e-03	1.534254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.432500e+01	1.182525e+00	3.627388e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.538634e+00	6.167790e-02	6.406565e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.530814e+00	1.745699e-01	2.956808e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.196028e-01	7.031877e-02	2.113827e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.047483e-02	5.730229e-03	1.046758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.468549e-01	2.604973e-01	6.633545e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.083657e+00	1.208432e+00	3.692775e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.068942e+00	7.490045e-01	6.420057e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.282710e+00	2.453303e-01	2.803171e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.563416e+00	3.373869e-01	4.497194e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.548288e+00	2.870738e-01	5.517764e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.875617e+00	1.482535e-01	5.044814e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.399568e+00	1.466551e-01	5.033341e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.936575e-01	1.364569e-01	3.145772e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.542870e-01	4.791607e-02	2.626707e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.983057e-01	3.854921e-02	1.494278e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.945561e-01	1.379510e-02	1.114830e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.669828e-02	3.887092e-02	3.292490e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.896417e-03	2.764025e-03	1.769228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.821012e+00	1.728201e+00	4.845591e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.350062e+00	1.833272e+00	1.353945e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.800292e+00	9.205472e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.171956e+00	3.411933e-01	3.542652e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.749310e+00	1.048055e-01	8.215144e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.702480e+00	1.584878e-01	5.907197e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.462220e+00	2.233621e-01	5.485439e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.742563e+00	9.019046e-02	3.644509e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.242570e+00	9.545533e-02	2.727331e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.973908e-01	1.207062e-01	1.945782e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.001979e-01	8.055082e-02	1.599790e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.941644e-01	3.097693e-02	1.437629e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.219396e-01	2.752291e-02	7.208398e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.038098e-01	1.184708e-02	4.274641e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.209698e-03	1.650270e-03	3.183168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.069124e+01	6.727232e+00	3.393215e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.722351e+01	5.862869e+00	1.913273e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.706351e+01	5.269770e-01	1.283015e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.045668e+01	4.916133e-01	8.740004e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.863264e+00	6.889937e-01	6.696479e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.407875e+00	2.545133e-01	6.863269e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.663417e+00	9.970293e-02	7.862036e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.893622e+00	2.511179e-01	3.478863e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.220391e+00	1.497990e-01	2.867027e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.463216e-01	1.522616e-01	1.785475e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.496086e-01	5.454362e-02	1.657218e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.037760e-02	2.819505e-03	7.085217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.481282e+00	9.187794e-01	3.896228e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.371178e+00	4.053166e-01	2.197179e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.794499e+00	2.546658e-01	4.346562e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.735523e+00	2.124307e-01	5.108858e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.042783e-01	1.057689e-01	3.597749e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.173717e-01	5.295897e-02	1.720804e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.505977e-01	9.167913e-03	8.535188e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.416413e-02	4.117964e-02	1.285391e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.140260e-03	2.329668e-03	8.145258e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.525573e+01	3.936467e+00	1.265217e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.250361e+00	4.171214e-01	4.531344e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.439222e+00	3.763667e-02	5.116691e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.565766e+00	1.245639e-01	4.932134e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.400918e+00	1.733046e-01	2.833955e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.086953e-01	5.207555e-02	1.731345e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.403793e-01	4.813900e-02	8.346056e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.364696e-01	1.145769e-02	5.588751e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.618190e-03	2.483301e-03	4.361651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.701030e+02	2.573361e+01	7.342087e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.903747e+01	4.676267e-01	2.302722e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.143490e+00	3.228925e-03	9.977168e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.249868e+00	6.049090e-02	4.381454e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.979132e+00	1.194415e-01	3.311283e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.066285e+00	2.584880e-01	1.615633e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.112009e-01	5.032656e-02	1.802288e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.265453e-02	4.249664e-03	6.000748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.865548e+00	8.891850e-01	3.204030e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.603756e+00	1.293049e+00	5.455496e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.384863e+00	6.839889e-01	6.724078e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.683809e+00	3.601639e-01	2.839280e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.426707e+00	2.751873e-01	3.557154e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.827031e+00	3.039059e-01	3.838085e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.129015e+00	1.668195e-01	6.548830e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.689743e+00	2.132413e-01	5.030302e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.162830e+00	1.087898e-01	4.283301e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.038954e-01	9.580801e-02	2.530736e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.769939e-01	5.890323e-02	1.679549e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.179583e-01	1.550780e-02	1.012761e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.056003e-01	3.958770e-02	3.582159e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.318982e-03	2.840020e-03	1.828320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.665196e+01	4.644711e+00	1.316185e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.135506e+01	1.510082e+00	1.348594e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.070035e+00	3.077643e-01	7.642647e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.271238e+00	4.213692e-01	4.624652e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.977745e+00	2.139691e-01	3.709783e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.159558e+00	2.405066e-02	5.585090e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.742578e+00	1.414669e-01	4.555706e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.939016e+00	1.571008e-01	3.720888e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.247067e+00	9.658279e-02	3.177615e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.728136e-01	1.297831e-01	1.586392e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.341910e-01	4.156055e-02	1.133062e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.825727e-01	1.576623e-02	7.246226e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.266127e-02	2.434151e-03	6.091961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.684893e+02	2.295931e+01	6.468074e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.773847e+01	2.122296e+00	2.254475e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.790737e+01	2.173122e-01	3.088807e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.268989e+01	5.175612e-02	2.282071e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.766922e+00	1.752355e-01	1.286136e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.979632e+00	7.690785e-02	6.355333e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.343908e+00	3.645249e-02	4.768890e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.366087e+00	6.415340e-02	3.251151e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.907390e+00	2.558369e-01	2.941761e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.151304e+00	1.474395e-01	2.258426e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.439522e-01	8.215477e-02	1.703696e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.784337e-02	4.389855e-03	8.652256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.082800e+00	4.443607e-01	1.569440e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.955508e+00	9.102547e-02	6.634724e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.606830e+00	1.485193e-01	4.448100e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.853083e-01	6.791950e-02	3.102662e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.947330e-01	4.474292e-02	2.160080e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.657504e-01	7.379273e-02	1.107880e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.141475e-02	1.283457e-02	6.834170e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.765421e-03	2.599421e-03	2.390124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.546133e+00	5.957019e-01	1.509775e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.253005e+00	8.675945e-02	3.213543e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.157481e+00	6.205979e-02	2.810288e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.101281e-01	9.213487e-02	1.558926e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.855395e-01	4.323037e-02	8.978146e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.828684e-01	2.334040e-02	5.797903e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.533239e-02	8.351200e-03	3.651472e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.011138e-03	1.558533e-03	2.484939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.438965e+01	1.299509e+00	3.822395e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.305407e+00	1.276807e-01	5.408610e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.476935e+00	1.112848e-01	4.227166e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.937245e-01	1.040694e-01	1.913485e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.708231e-02	7.191801e-03	1.462381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.111023e+00	5.985262e-01	1.531478e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.511377e+00	1.258252e+00	5.941217e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.355158e+00	2.935124e-01	3.329284e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.620954e+00	2.016191e-01	2.224659e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.766237e+00	2.673614e-01	4.210660e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.014987e+00	1.870686e-01	4.332324e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.431970e+00	9.315356e-02	4.181218e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.139831e+00	2.405734e-01	3.224578e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.579321e-01	6.686427e-02	2.414605e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.885262e-01	4.148378e-02	2.514586e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.138332e-01	2.132426e-02	2.067157e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.847904e-01	1.682316e-02	9.395018e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.186068e-02	1.082536e-02	3.368763e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.044709e-03	1.247855e-03	2.648118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.926834e+00	2.589739e+00	9.320206e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.964348e+00	1.659192e+00	5.800353e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.375304e+00	3.338319e-01	5.928709e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.624631e+00	3.320650e-01	5.640244e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.126446e+00	2.238400e-01	4.700643e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.866140e+00	1.045184e-01	4.945965e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.166189e+00	8.779466e-02	3.574070e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.653439e+00	1.242112e-01	3.086314e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.240498e+00	1.490036e-01	2.255034e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.498853e-01	3.577389e-01	1.981104e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.761165e-01	3.127139e-02	2.630870e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.001546e-01	3.528690e-02	2.520690e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.291173e-01	2.003752e-02	6.455192e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.329996e-02	1.089445e-02	7.114179e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.983620e-03	1.747572e-03	4.005489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.859663e+01	9.349454e+00	4.546831e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.722282e+01	7.097124e+00	1.679340e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.808444e+01	1.444794e+00	1.774309e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.088013e+01	8.973197e-01	1.771610e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.835761e+00	3.658481e-01	9.397594e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.012689e+00	1.347036e-01	9.736798e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.800218e+00	3.816746e-01	5.945524e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.753830e+00	1.237995e-01	4.690941e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.185395e+00	1.945473e-01	2.713462e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.659833e-01	7.793492e-02	2.504448e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.204770e-01	5.753062e-02	1.796583e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.249625e-02	2.740797e-03	1.142145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.625067e+00	9.419569e-01	3.990680e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.048379e+00	6.546258e-02	1.195067e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.297168e+00	2.906818e-01	4.322257e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.333771e+00	1.206275e-01	3.929126e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.549085e-01	5.516545e-02	2.411681e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.904387e-01	6.513614e-02	1.312536e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.336396e-01	1.442057e-02	7.739800e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.239348e-02	8.520504e-03	3.064315e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.660402e-03	1.206749e-03	6.850938e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.960566e+01	3.279513e+00	1.242122e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.165547e+00	6.169559e-02	2.927643e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.021645e+00	1.051983e-01	1.286472e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.160220e+00	1.712552e-01	3.989738e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.284152e+00	9.550806e-02	2.371958e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.048927e-01	9.104471e-02	1.528557e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.547003e-01	3.400712e-02	9.168580e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.647920e-01	1.648228e-02	5.596694e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.901717e-03	2.299817e-03	7.645024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.941141e+02	1.742494e+01	9.345287e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.623331e+01	4.010780e-01	5.836873e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.945688e+00	1.657009e-01	1.428213e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.019952e+00	1.163710e-02	1.604928e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.725737e+00	1.698127e-01	2.683294e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.955113e-01	9.136018e-02	2.323574e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.823546e-01	5.782506e-02	1.764454e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.588071e-02	4.992879e-03	9.137323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.361652e+00	1.217351e+00	5.039474e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.048477e+00	8.797911e-01	5.712149e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.584472e+00	2.657728e-01	1.721576e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.345074e+00	3.222034e-01	1.492304e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.865792e+00	2.427152e-01	2.893438e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.286448e+00	1.687697e-01	4.977475e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.810638e+00	2.011874e-01	3.747219e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.328986e+00	1.053963e-01	3.596149e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.848724e-01	2.016603e-01	2.674020e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.835910e-01	4.913822e-02	2.549961e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.858068e-01	2.691965e-02	1.986505e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.906859e-01	1.693365e-02	1.218678e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.150428e-02	1.105433e-02	4.848765e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.231953e-03	1.297048e-03	2.779324e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.486728e+01	4.180216e+00	1.914827e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.511387e+00	8.703197e-01	5.494097e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.962879e+00	1.667416e-01	2.245752e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.388271e+00	3.064318e-01	1.199558e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.460169e+00	1.746164e-01	1.260642e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.680462e+00	8.284381e-02	2.918126e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.258722e+00	1.670059e-01	3.083384e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.781222e+00	1.826524e-01	2.542767e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.224433e+00	1.366837e-01	2.133199e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.020306e-01	1.596996e-01	1.885253e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.275044e-01	3.120869e-02	2.403941e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.951763e-01	1.687521e-02	7.875604e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.180436e-02	1.655707e-03	6.852599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.927296e+02	1.597581e+01	8.391539e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.264042e+01	1.712266e+00	4.721259e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.480091e+01	7.581719e-01	2.669287e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.820332e+00	2.099421e-01	2.938101e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.439856e+00	1.080213e-01	5.171451e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.388107e+00	1.639762e-01	1.627207e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.030964e+00	1.630421e-01	1.168365e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.070283e+00	1.331764e-01	2.269435e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.733706e+00	1.658641e-01	2.786562e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.098358e+00	1.168474e-01	2.649564e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.573508e-01	8.639212e-02	1.874689e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.903609e-02	3.836096e-03	1.455799e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.922898e+00	4.110957e-01	1.144984e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.192690e+00	6.297678e-02	1.197282e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.679490e+00	1.396681e-01	4.755520e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.042490e+00	5.261533e-02	3.363828e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.578246e-01	4.319688e-02	1.659738e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.810084e-01	1.270032e-02	1.026957e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.064822e-01	3.923021e-02	2.243115e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.430163e-03	6.139873e-03	1.954284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.629782e+00	4.946263e-01	1.116254e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.271447e+00	6.466619e-02	3.237405e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.195236e+00	2.919191e-02	2.690858e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.838529e-01	5.399134e-02	1.251075e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.573652e-01	4.558062e-02	7.334862e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.594797e-01	7.103977e-03	4.039716e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.275425e-02	3.071727e-02	8.924161e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.995759e-03	3.658360e-03	7.418626e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.493385e+01	9.771890e-01	3.171182e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.110497e+00	1.405629e-01	4.881899e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.321059e+00	6.738893e-02	3.197590e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.827098e-01	8.309659e-02	1.353013e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.210671e-02	1.006432e-02	5.943288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.638492e-01	3.950547e-01	1.118704e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.132325e+00	1.335591e+00	3.609022e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.693387e+00	4.956156e-01	2.461872e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.809832e+00	1.192365e-01	5.184424e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.913417e+00	1.834352e-01	4.480999e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.205038e+00	1.896060e-01	4.437845e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.593201e+00	1.117524e-01	3.994790e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.140330e+00	7.467318e-02	4.016818e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.140059e-01	9.678199e-02	2.669083e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.373128e-01	2.222345e-02	1.922940e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.635786e-01	3.109770e-02	1.045826e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.891179e-01	2.373056e-02	5.340572e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.413512e-02	3.507632e-02	1.975088e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.089479e-03	3.895125e-03	1.997095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.964995e+00	2.062338e+00	5.970091e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.081294e+01	1.587992e+00	7.239020e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.390848e+00	3.076065e-01	2.845191e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.289213e+00	2.174115e-01	6.648431e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.203415e+00	4.249724e-01	4.179620e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.966293e+00	8.967703e-02	4.297714e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.234786e+00	1.207114e-01	3.688932e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.560898e+00	5.969119e-02	4.040077e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.060726e+00	4.691450e-02	3.023775e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.842958e-01	4.565610e-02	1.572288e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.270431e-01	3.659213e-02	1.297713e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.912825e-01	6.041309e-02	8.124595e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.307749e-01	3.699531e-02	4.651595e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.735083e-02	1.359664e-02	3.940456e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.441702e-03	3.167309e-03	1.175381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.839474e+01	8.143255e+00	4.903601e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.125282e+01	5.102390e+00	1.573392e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.727488e+01	5.688441e-01	1.624505e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.631179e+00	5.260839e-01	9.185352e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.442009e+00	4.392253e-01	8.823616e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.630375e+00	3.661591e-01	6.466019e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.318604e+00	1.131603e-01	5.931063e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.628541e+00	8.837147e-02	3.851702e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.053835e+00	1.326285e-01	2.305703e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.388400e-01	9.482967e-02	1.671919e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.615424e-01	8.363649e-02	9.338623e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.051531e-02	4.841072e-03	5.560604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.265010e+00	9.363940e-01	3.197368e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.356108e+00	1.517535e-01	1.766171e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.402858e+00	2.134647e-01	5.384490e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.396718e+00	1.154758e-01	4.318289e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.246356e-01	6.300901e-02	2.766324e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.743468e-01	4.125104e-02	1.113763e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.469209e-01	4.338587e-02	3.923515e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.503602e-02	4.129601e-02	5.764690e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.079504e-03	2.466974e-03	2.485098e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.860799e+01	3.421662e+00	1.224500e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.038177e+00	1.288636e-01	4.113726e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.019708e+00	1.198216e-01	3.721900e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.226276e+00	1.297655e-01	4.206296e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.294005e+00	8.311437e-02	2.422367e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.932524e-01	6.656253e-02	1.307123e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.515443e-01	3.840852e-02	7.015621e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.400064e-01	1.426992e-02	3.426602e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.087789e-02	7.021657e-03	2.368590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.922687e+02	2.148372e+01	7.675142e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.839317e+01	6.411759e-02	2.054552e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.998143e+00	2.791694e-01	2.833926e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.954985e+00	8.784140e-02	3.099055e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.807978e+00	1.065494e-01	2.892396e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.116226e-01	1.092901e-01	1.765047e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.324110e-01	8.449939e-02	1.000572e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.340780e-02	7.442510e-03	4.320418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.636047e+00	1.080905e+00	4.013843e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.342658e+00	1.072634e+00	6.186955e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.792770e+00	4.757492e-01	4.679784e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.450152e+00	1.478863e-01	3.986327e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.026454e+00	2.543550e-01	3.448863e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.530320e+00	3.821798e-01	4.286200e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.908428e+00	1.515670e-01	4.696777e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.442441e+00	1.121370e-01	3.836472e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.572705e-01	8.567620e-02	2.974074e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.182400e-01	3.706014e-02	2.454013e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.224267e-01	5.264048e-02	1.205520e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.106292e-01	3.460201e-02	5.373582e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.977511e-02	3.813209e-02	2.035817e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.485797e-03	4.144990e-03	1.816779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.073513e+01	4.504420e+00	1.333083e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.182311e+01	1.188897e+00	1.447341e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.434806e+00	2.244870e-01	7.256466e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.002965e+00	1.672153e-01	2.048930e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.637837e+00	1.289243e-01	3.376528e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.877551e+00	2.943870e-01	2.445459e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.356744e+00	1.977080e-01	3.054939e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.819349e+00	1.286611e-01	3.295734e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.070186e+00	4.992625e-02	3.004197e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.719914e-01	5.718925e-02	1.323946e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.098990e-01	5.349494e-02	8.182158e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.898155e-01	3.549464e-02	3.654589e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.146024e-02	4.287138e-03	5.708922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.875382e+02	1.814268e+01	6.657104e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.823467e+01	7.372153e-01	1.137516e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.699224e+01	3.116534e-01	7.987579e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.571528e+00	3.641275e-01	1.164646e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.302249e+00	4.282493e-01	7.863918e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.711627e+00	4.390585e-01	2.702514e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.977892e+00	8.088955e-02	3.015622e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.187383e+00	4.854775e-02	2.714723e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.556676e+00	7.991522e-02	3.383597e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.029198e+00	1.548066e-01	2.098422e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.508387e-01	1.178675e-01	1.226483e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.527840e-02	6.145388e-03	8.582208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.309022e+00	5.228464e-01	1.565506e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.783821e+00	4.530065e-02	2.523360e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.421286e+00	1.584971e-01	4.371122e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.808275e-01	1.209727e-01	2.863950e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.288327e-01	5.374508e-02	2.082625e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.697351e-01	6.447464e-02	1.066997e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.671535e-02	1.663520e-02	5.559680e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.807492e-03	1.601979e-03	2.813016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.748899e+00	5.201282e-01	2.501616e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.188746e+00	1.929453e-01	2.970071e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.077098e+00	8.106855e-02	2.778942e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.279893e-01	7.388997e-02	1.520735e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.992689e-01	4.981160e-02	7.806967e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.889138e-01	4.401683e-02	5.066647e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.545698e-02	8.313085e-03	3.202037e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.846272e-03	1.576870e-03	2.024004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.481930e+01	1.065292e+00	5.303732e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.333431e+00	1.456675e-01	5.281329e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.258961e+00	1.964811e-01	2.486327e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.600466e-01	1.025508e-01	1.690179e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.434905e-02	6.534419e-03	1.171989e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.452990e+00	7.791403e-01	2.878196e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.687252e+00	1.192512e+00	7.702388e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.467337e+00	1.994508e-01	2.876499e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.530277e+00	1.904288e-01	3.079968e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.516874e+00	1.952517e-01	6.307573e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.789646e+00	1.676739e-01	5.105555e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.398312e+00	1.832648e-01	4.386921e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.041143e+00	1.881697e-01	3.380737e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.189899e-01	1.631335e-01	2.480195e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.226112e-01	7.323573e-02	1.739109e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.069910e-01	3.148318e-02	1.648690e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.967862e-01	7.037294e-02	8.003780e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.626226e-02	1.001945e-02	4.597253e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.149340e-03	1.045399e-03	2.220851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.392121e+00	2.825466e+00	1.269078e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.048888e+01	1.346811e+00	1.036746e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.544119e+00	4.633678e-01	2.459803e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.245407e+00	1.952481e-01	7.837602e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.583646e+00	1.481724e-01	8.196684e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.780276e+00	2.317423e-01	3.528644e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.013878e+00	1.748550e-01	4.579453e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.404981e+00	9.190676e-02	3.951349e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.100586e+00	1.855165e-01	2.700733e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.439640e-01	1.445729e-01	1.730121e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.358977e-01	6.852985e-02	1.312614e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.414420e-01	4.413567e-02	1.275845e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.214543e-01	5.135583e-02	5.717258e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.077215e-02	1.513033e-02	4.628169e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.125122e-03	2.569961e-03	3.356474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.384152e+01	1.035680e+01	7.739268e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.115871e+01	6.566779e+00	1.819938e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.785406e+01	7.686254e-01	1.704222e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.884839e+00	4.846376e-01	1.846823e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.676485e+00	2.064496e-01	1.293352e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.818267e+00	2.037410e-01	6.654363e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.403781e+00	1.721261e-01	6.277590e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.668462e+00	3.393665e-01	3.776732e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.111753e+00	2.094793e-01	2.433588e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.866624e-01	1.643305e-01	1.813883e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.337965e-01	6.093823e-02	1.491155e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.278855e-02	3.634799e-03	6.574869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.783557e+00	1.025450e+00	5.491821e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.152915e+00	1.866892e-01	6.367148e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.230770e+00	2.441989e-01	5.594272e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.206071e+00	1.497629e-01	3.701241e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.142148e-01	1.304721e-01	2.231065e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.334688e-01	4.712658e-02	1.361922e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.188581e-01	3.689895e-02	7.015280e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.736002e-02	1.137390e-02	1.765813e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.149494e-03	8.457075e-04	5.964241e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.023169e+01	3.489101e+00	1.756315e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.393000e+00	6.071001e-02	3.157659e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.167815e+00	1.153396e-01	2.498039e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.086605e+00	2.411758e-01	3.224728e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.151856e+00	1.005617e-01	2.945063e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.277054e-01	8.884096e-02	1.376027e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.036995e-01	5.020872e-02	6.997118e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.530702e-01	3.639619e-02	4.570130e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.193929e-03	2.237150e-03	6.413777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.992888e+02	1.673552e+01	1.111665e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.771784e+01	2.942373e-01	1.206902e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.449984e+00	1.930782e-01	2.456027e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.636172e+00	1.177234e-01	1.082895e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.653477e+00	1.641714e-01	2.412123e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.170282e-01	9.399360e-02	2.392179e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.241491e-01	1.115439e-01	1.189320e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.508992e-02	5.691570e-03	7.893760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.555187e+00	1.321608e+00	6.873334e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.146429e+00	9.653992e-01	6.427999e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.676396e+00	4.328321e-01	1.599484e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.395313e+00	2.795920e-01	2.172919e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.800017e+00	2.270407e-01	4.766027e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.175928e+00	2.145984e-01	7.555788e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.700513e+00	2.338856e-01	4.751517e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.319505e+00	2.257583e-01	3.666036e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.566613e-01	1.937173e-01	2.804666e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.853328e-01	5.943069e-02	2.424288e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.760841e-01	6.502637e-02	1.514891e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.114702e-01	6.443997e-02	8.488544e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.753601e-02	1.052437e-02	4.728811e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.264865e-03	1.050174e-03	2.357465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.653663e+01	4.832994e+00	2.825138e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.175270e+00	1.146561e+00	2.674328e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.873812e+00	1.083021e-01	4.317913e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.494470e+00	1.189644e-01	3.397921e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.616074e+00	2.329197e-01	2.516742e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.583818e+00	9.875518e-02	4.739750e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.300952e+00	3.754737e-01	2.725744e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.562154e+00	1.426318e-01	4.117768e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.118971e+00	1.482581e-01	2.042366e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.643418e-01	7.205038e-02	1.380524e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.958960e-01	8.821585e-02	8.916770e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.893010e-01	2.947962e-02	6.710316e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.224096e-02	2.658711e-03	5.313619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.984301e+02	1.624098e+01	1.062373e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.540379e+01	2.600067e-01	2.413861e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.524697e+01	5.194151e-01	1.303507e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.696855e+00	9.654412e-02	1.002692e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.484009e+00	3.855469e-01	4.233891e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.109900e+00	1.189621e-01	4.020122e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.811387e+00	2.557356e-01	8.302075e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.955134e+00	8.827697e-02	1.836962e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.635732e+00	2.301230e-01	2.955344e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.008860e+00	1.381651e-01	2.702397e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.420399e-01	1.091195e-01	1.443011e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.152374e-02	6.017346e-03	8.989080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.053772e+00	4.389696e-01	1.816948e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.229900e+00	1.097804e-01	2.067192e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.574342e+00	1.658542e-01	5.660137e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.845538e-01	8.749586e-02	3.618384e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.869793e-01	6.469411e-02	1.899501e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.419639e-01	1.391766e-02	1.126433e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.946821e-02	3.770769e-02	3.928184e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.928714e-03	4.490011e-03	1.636221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.831286e+00	5.340509e-01	1.834945e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.258822e+00	1.014643e-01	3.411986e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.063397e+00	8.987949e-02	2.692124e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.633643e-01	8.598006e-02	1.345232e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.832326e-01	1.662106e-02	8.943015e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.259847e-01	3.778710e-02	3.334348e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.300662e-02	1.500854e-02	1.511919e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.379193e-03	2.450156e-03	1.427949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.560404e+01	9.719660e-01	4.682973e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.738670e+00	2.277582e-01	4.653348e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.144591e+00	1.427128e-01	2.909646e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.976314e-01	8.274617e-02	1.428126e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.786946e-02	5.163694e-03	7.900568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.427171e-01	4.844166e-01	2.008519e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.407575e+00	1.450909e+00	5.547810e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.641813e+00	4.395977e-01	4.279079e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.895759e+00	3.904227e-01	3.110669e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.867538e+00	2.774781e-01	7.143094e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.071410e+00	1.909939e-01	5.178131e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.486096e+00	1.760954e-01	5.425728e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.000682e+00	1.162682e-01	4.664568e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.114293e-01	7.194021e-02	2.821199e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.255291e-01	1.202721e-01	1.927840e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.077805e-01	3.903926e-02	1.217194e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.793341e-01	3.390735e-02	6.778185e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.893099e-02	2.424950e-02	3.450533e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.252731e-03	3.372293e-03	2.617433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.534640e+00	2.504270e+00	9.705171e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.081652e+01	1.822605e+00	9.424340e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.363786e+00	2.611631e-01	3.707458e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.245184e+00	2.090732e-01	6.811513e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.673271e+00	2.236147e-01	7.446018e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.930001e+00	3.686555e-01	4.412267e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.030021e+00	1.249451e-01	7.364237e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.437750e+00	9.999737e-02	3.273637e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.054162e+00	9.588433e-02	3.410102e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.540026e-01	1.477052e-01	1.670380e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.100271e-01	1.103731e-01	1.157037e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.658651e-01	2.335993e-02	1.499198e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.064491e-01	6.426272e-02	5.483878e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.278702e-02	9.242569e-03	4.400381e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.254457e-03	1.707996e-03	3.106544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.305693e+01	1.001441e+01	3.821080e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.204788e+01	5.122717e+00	1.808650e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.696513e+01	7.119647e-02	2.321085e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.686214e+00	4.657328e-01	1.009468e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.287638e+00	2.783064e-01	1.124253e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.335190e+00	2.975480e-01	6.430935e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.267790e+00	2.839082e-01	6.622685e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.347914e+00	1.291162e-01	4.730180e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.726574e-01	2.673860e-01	2.182847e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.092804e-01	1.067575e-01	1.817122e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.149243e-01	9.393764e-02	1.534811e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.663059e-03	2.593247e-03	4.771717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.459105e+00	1.061251e+00	5.039161e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.256453e+00	1.297293e-01	1.274619e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.414944e+00	3.085205e-01	6.608360e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.384432e+00	2.172543e-01	4.476397e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.468772e-01	8.466754e-02	2.499408e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.251371e-01	4.750634e-02	1.327141e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.357873e-01	2.531881e-02	5.677918e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.006269e-02	2.129665e-02	1.325121e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.014540e-04	2.365443e-03	1.210323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.023424e+01	4.013948e+00	2.075037e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.615180e+00	1.713337e-01	2.554773e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.120976e+00	1.902166e-01	3.623819e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.238102e+00	2.836735e-01	3.775451e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.133779e+00	1.205892e-01	2.901021e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.407675e-01	6.366705e-02	1.504296e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.716008e-01	2.952662e-02	8.450385e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.389099e-01	2.948167e-02	3.779777e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.790347e-03	4.358065e-03	3.603974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.991199e+02	2.358252e+01	1.141244e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.758819e+01	2.403741e-01	1.999964e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.015467e+00	3.584249e-01	5.534345e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.973920e+00	1.466612e-01	3.235419e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.549632e+00	1.721346e-01	2.508211e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.483525e-01	1.110295e-01	2.137330e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.232995e-01	7.502927e-02	1.067216e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.065037e-02	4.252768e-03	6.328226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.876734e+00	1.188815e+00	5.767022e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.373985e+00	1.161515e+00	9.062419e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.006883e+00	4.617562e-01	3.727777e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.510261e+00	2.499682e-01	2.904917e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.018214e+00	3.537688e-01	5.086634e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.474681e+00	4.372463e-01	5.460954e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.754102e+00	1.850612e-01	6.455803e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.313520e+00	1.496800e-01	5.530614e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.189241e-01	1.476943e-01	2.893633e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.979387e-01	9.297948e-02	2.383067e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.641830e-01	5.554720e-02	1.349244e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.919397e-01	2.974460e-02	6.960428e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.460769e-02	2.604256e-02	3.720746e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.548081e-03	3.537066e-03	2.317285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.381834e+01	5.435509e+00	2.404985e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.112038e+01	1.061309e+00	1.954110e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.617640e+00	5.276965e-01	6.991819e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.954661e+00	4.339733e-01	2.418925e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.681865e+00	2.811362e-01	4.132417e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.974055e+00	2.696582e-01	4.211414e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.305823e+00	1.768603e-01	4.509258e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.515743e+00	1.363424e-01	5.979542e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.074385e+00	1.459458e-01	2.016870e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.442168e-01	1.360854e-01	1.385856e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.295010e-01	2.571574e-02	1.329327e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.778873e-01	5.842320e-02	4.693914e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.975070e-03	1.937298e-03	7.051385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.953215e+02	2.021310e+01	1.180480e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.965965e+01	3.441846e+00	6.332669e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.543012e+01	4.142660e-01	1.186153e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.115306e+01	6.302807e-02	2.809363e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.197760e+00	4.237421e-01	3.642141e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.248305e+00	1.879468e-01	3.301490e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.947004e+00	1.151725e-01	4.277421e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.091414e+00	1.941865e-01	2.742291e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.449523e+00	1.606942e-01	3.110980e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.852868e-01	1.881441e-01	1.911317e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.215506e-01	8.234697e-02	1.394710e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.488660e-02	4.449319e-03	6.835321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.560092e+00	4.630742e-01	1.516972e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.607973e+00	9.687340e-02	1.782816e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.250362e+00	1.275392e-01	4.631525e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.499192e-01	1.199599e-01	2.370441e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.722253e-01	6.605901e-02	1.636316e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.014496e-01	2.034716e-02	1.207252e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.344300e-02	1.948568e-02	3.780774e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.238711e-03	1.294149e-03	2.300919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.028802e+00	5.181912e-01	2.404223e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.892377e+00	1.392284e-01	3.469489e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.029650e+00	9.231228e-02	1.920997e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.517572e-01	7.145621e-02	1.356676e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.965656e-01	4.215465e-02	7.710370e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.602726e-01	1.677567e-02	5.641819e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.486412e-02	1.160834e-02	2.354953e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.271200e-03	1.076454e-03	1.807076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.540754e+01	1.121728e+00	5.427044e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.688034e+00	2.595833e-01	5.387388e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.190836e+00	1.138548e-01	3.109696e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.190554e-01	8.765658e-02	1.472774e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.088465e-02	6.432595e-03	1.169481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.666869e+00	7.347333e-01	2.821279e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.437830e+00	1.204856e+00	5.513999e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.349717e+00	6.268845e-02	1.695651e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.366005e+00	3.656441e-01	3.606022e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.366026e+00	1.878109e-01	4.755712e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.610617e+00	1.550053e-01	5.255247e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.217100e+00	1.226136e-01	4.675711e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.801165e-01	8.627111e-02	3.059206e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.076215e-01	1.265038e-01	2.159647e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.461710e-01	4.369908e-02	1.661700e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.788443e-01	4.213912e-02	1.343907e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.520377e-01	2.606435e-02	7.977069e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.476573e-02	1.143416e-02	2.548867e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.674111e-03	1.039496e-03	2.456662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.779787e+00	2.986370e+00	1.060683e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.062437e+01	1.430381e+00	8.354431e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.224771e+00	1.417482e-01	6.995433e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.214784e+00	2.395780e-01	5.013861e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.701300e+00	4.170662e-01	3.943827e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.488833e+00	2.379064e-01	5.557690e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.842494e+00	1.133238e-01	4.037139e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.335922e+00	1.004429e-01	3.291766e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.681854e-01	1.254380e-01	1.867260e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.217961e-01	8.145400e-02	1.543707e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.495841e-01	3.971545e-02	1.460823e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.336743e-01	3.082099e-02	1.726870e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.149611e-01	6.280759e-02	5.613817e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.086966e-02	1.693714e-02	3.584048e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.692507e-03	1.106545e-03	3.720447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.995771e+01	1.404126e+01	5.763633e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.055851e+01	4.220786e+00	3.152215e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.749430e+01	9.840560e-01	1.689530e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.814657e+00	7.905837e-01	1.578000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.725639e+00	1.764131e-01	1.250607e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.505409e+00	4.244836e-01	6.120400e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.113806e+00	1.780836e-01	6.132765e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.506450e+00	2.419221e-01	4.484249e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.624583e-01	1.034330e-01	3.300390e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.568338e-01	8.169255e-02	1.858201e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.645392e-01	7.886239e-02	1.602304e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.216237e-02	4.381257e-03	6.877764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.215819e+00	1.038440e+00	4.745982e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.053794e+00	1.155738e-01	1.871214e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.099313e+00	2.721904e-01	4.384760e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.102863e+00	1.334579e-01	3.489717e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.626758e-01	6.475591e-02	2.428758e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.811433e-01	3.481598e-02	1.483213e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.173475e-01	2.846897e-02	5.215890e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.721200e-02	1.106067e-02	1.600984e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.771059e-04	5.387998e-04	8.817132e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.244067e+01	3.487446e+00	1.750494e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.881864e+00	4.080141e-02	7.767699e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.060084e+00	1.214537e-01	1.540954e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.908145e+00	2.458983e-01	3.026706e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.093295e+00	1.203124e-01	2.152109e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.303256e-01	5.855356e-02	1.352015e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.770109e-01	3.451620e-02	7.423569e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.460464e-01	1.689038e-02	5.217085e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.244202e-03	2.606578e-03	5.163396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.112997e+02	1.558235e+01	1.139557e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.694610e+01	5.720213e-01	4.206789e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.805094e+00	1.437913e-01	2.895664e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.196825e+00	4.793328e-01	3.755235e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.667167e+00	9.858686e-02	2.877990e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.747548e-01	1.195978e-01	2.098369e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.033736e-01	8.981972e-02	1.167752e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.223352e-02	4.819531e-03	9.989481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.332969e+00	1.423291e+00	6.996817e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.272465e+00	7.871587e-01	2.990389e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.389563e+00	9.434156e-02	2.312442e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.267741e+00	2.201779e-01	3.443097e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.758404e+00	4.861548e-01	3.717785e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.046656e+00	1.941095e-01	6.052099e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.536319e+00	1.639610e-01	4.861076e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.172449e+00	1.538602e-01	3.591249e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.798436e-01	1.271301e-01	3.005716e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.217658e-01	7.068828e-02	2.012427e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.233457e-01	4.812375e-02	1.390100e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.786417e-01	3.378440e-02	7.886400e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.763291e-02	1.238497e-02	2.568852e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.983627e-03	1.060797e-03	2.275090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.068713e+01	5.011583e+00	2.584260e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.034373e+00	2.208448e-01	9.300190e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.537036e+00	4.962970e-02	7.797962e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.199115e+00	2.121650e-01	2.179457e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.549354e+00	5.164409e-01	8.923127e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.584288e+00	1.308373e-01	4.356534e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.000924e+00	4.217890e-01	3.755928e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.473713e+00	1.301571e-01	3.576590e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.825821e-01	1.104747e-01	2.022291e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.079081e-01	7.965361e-02	1.226254e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.217015e-01	3.366760e-02	1.266619e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.971026e-01	6.166866e-02	5.339587e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.074425e-02	1.878345e-03	5.051108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.109994e+02	1.480242e+01	1.101432e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.172319e+01	1.639575e-01	2.204640e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.645267e+01	3.798923e+00	1.265557e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.014232e+01	5.689885e-01	7.450794e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.872516e+00	1.536142e-01	3.518124e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.121634e+00	2.963120e-01	9.831644e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.608224e+00	8.853935e-02	1.967624e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.851928e+00	4.858870e-01	1.520653e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.381727e+00	1.434942e-01	3.354877e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.019070e-01	1.023503e-01	2.852902e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.772134e-01	9.573903e-02	1.512452e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.639573e-02	6.443046e-03	9.209420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.338993e+00	4.335644e-01	1.422756e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.893158e+00	4.422680e-02	1.379468e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.469614e+00	2.187794e-01	3.997044e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.475969e-01	9.357305e-02	3.416130e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.146016e-01	4.399027e-02	1.955653e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.758672e-01	2.144041e-02	9.282086e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.712031e-02	1.889448e-02	4.175476e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.825635e-03	3.294446e-03	1.242899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.019536e+00	4.475651e-01	1.886910e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.018351e+00	1.887875e-01	2.166036e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.081762e+00	5.708843e-02	2.998912e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.270526e-01	5.639615e-02	1.270807e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.683942e-01	2.538418e-02	7.798417e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.827204e-02	1.763191e-02	4.206312e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.799670e-02	1.819878e-02	1.516215e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.317974e-03	1.991002e-03	1.016926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.594251e+01	9.085349e-01	4.210677e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.617116e+00	2.069932e-01	4.770910e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.036239e+00	1.290014e-01	2.557743e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.308707e-01	7.479166e-02	1.264342e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.549371e-02	6.171682e-03	7.564473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.181463e+00	5.527585e-01	2.156799e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.165519e+00	1.460194e+00	5.439307e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.628017e+00	1.627690e-01	4.193183e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.552832e+00	3.199261e-01	3.659628e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.492053e+00	2.071057e-01	5.732325e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.924923e+00	2.900650e-01	5.474557e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.384556e+00	1.954797e-01	3.831247e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.803025e-01	1.358724e-01	2.847094e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.485729e-01	5.951351e-02	3.064969e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.484851e-01	4.156857e-02	2.077107e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.571478e-01	4.181918e-02	1.302680e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.279146e-01	1.458999e-02	6.776415e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.923841e-02	2.717219e-02	2.577734e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.885907e-03	1.839855e-03	9.504198e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.614571e+00	2.486535e+00	9.153449e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.163037e+01	1.740723e+00	5.260688e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.227737e+00	4.193585e-02	7.293164e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.717268e+00	1.624563e-01	6.876371e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.385397e+00	1.994081e-01	7.164424e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.694396e+00	3.791959e-01	3.636610e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.110300e+00	2.477357e-01	3.250799e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.450769e+00	1.986804e-01	3.158788e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.884150e-01	7.534819e-02	3.606008e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.860605e-01	1.109043e-01	1.839075e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.606593e-01	5.819953e-02	1.045056e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.627078e-01	3.990007e-02	1.341625e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.516656e-01	2.236873e-02	4.644959e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.921196e-02	2.704556e-02	3.485983e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.479404e-03	1.500906e-03	1.870659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.965292e+01	1.119272e+01	5.348465e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.296918e+01	4.462125e+00	1.577006e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.581293e+01	1.741137e-01	2.359682e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.559861e+00	3.906810e-01	1.157886e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.416678e+00	5.833282e-01	8.780967e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.149024e+00	3.213321e-01	7.075493e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.082522e+00	1.525339e-01	5.065415e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.410604e+00	2.574396e-01	3.318902e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.051470e-01	9.909695e-02	2.802361e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.688599e-01	7.302531e-02	1.641258e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.664341e-01	6.736127e-02	1.011240e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.977931e-03	3.563177e-03	4.320678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.970141e+00	1.117134e+00	4.565564e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.028318e+00	5.303489e-02	2.646365e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.262986e+00	2.810253e-01	5.381690e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.275159e+00	1.863631e-01	4.163260e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.844479e-01	6.033183e-02	2.554986e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.877030e-01	5.112099e-02	1.201567e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.621545e-02	1.472419e-02	5.576490e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.248322e-02	1.782110e-02	1.199566e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.996793e-04	1.329782e-03	4.761758e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.245930e+01	3.868068e+00	1.911004e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.051420e+00	1.264680e-01	4.863962e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.815796e+00	1.751877e-01	4.052294e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.248097e+00	3.374060e-01	3.277643e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.022618e+00	1.084944e-01	2.887477e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.493638e-01	8.425578e-02	1.234158e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.467326e-01	2.525261e-02	8.113910e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.625729e-02	1.736874e-02	3.924854e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.942797e-03	3.535868e-03	2.630501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.179611e+02	2.499062e+01	1.171660e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.441590e+01	3.219143e-01	2.822142e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.275759e+00	6.119503e-01	4.315157e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.825955e+00	1.729020e-01	3.656532e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.527147e+00	1.331656e-01	2.624050e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.347159e-01	1.349337e-01	1.710132e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.817717e-01	1.464689e-01	7.619727e-02
6.150000e-01	3.850000e-01	3.850000e-01	7.132129e-03	4.356190e-03	5.863537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.523645e+00	1.258775e+00	5.854380e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.930390e+00	1.208312e+00	5.042723e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.955874e+00	2.970651e-01	2.101740e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.019132e+00	1.985592e-01	5.606241e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.768756e+00	2.713115e-01	4.431905e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.171702e+00	2.424460e-01	5.351142e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.878824e+00	4.555347e-01	4.279411e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.193396e+00	1.184008e-01	4.196197e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.113339e-01	8.262432e-02	2.997335e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.369626e-01	5.174424e-02	2.702638e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.989584e-01	3.232058e-02	1.523871e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.530914e-01	3.090048e-02	5.864490e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.506462e-02	2.170361e-02	2.649188e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.841788e-03	1.661099e-03	1.115491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.667470e+01	4.964037e+00	2.278862e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.292970e+01	1.771942e+00	8.842776e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.830612e+00	8.679730e-02	1.493401e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.808840e+00	2.684307e-01	5.071402e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.980933e+00	2.606362e-01	3.839300e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.536493e+00	1.897400e-01	4.370925e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.324324e+00	5.153850e-01	2.759165e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.492961e+00	1.333766e-01	3.618478e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.824069e-01	8.868294e-02	2.536798e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.877743e-01	5.741112e-02	1.451719e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.122899e-01	3.356584e-02	1.216365e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.337557e-01	1.576738e-02	4.527337e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.613227e-03	3.574548e-03	2.986951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.144347e+02	1.993622e+01	1.067902e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.364412e+01	2.511404e-01	3.233067e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.433739e+01	5.647411e-01	1.376505e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.324900e+00	2.817470e-01	1.504121e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.341287e+00	5.417907e-01	8.414266e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.502320e+00	7.734862e-01	1.596481e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.084665e+00	2.586004e-01	1.503937e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.815673e+00	1.396157e-01	2.593916e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.473777e+00	2.200139e-01	2.481817e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.194031e-01	1.082253e-01	2.463627e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.730559e-01	5.950115e-02	1.848109e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.429242e-02	5.968949e-03	5.289822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.571938e+00	3.958937e-01	1.988708e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.438763e+00	1.505532e-01	1.807447e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.361648e+00	1.665452e-01	3.350934e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.396033e-01	1.015545e-01	2.548499e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.637374e-01	1.049470e-01	1.502259e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.848047e-01	1.808947e-02	1.254091e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.617385e-02	2.750144e-02	3.852796e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.043491e-03	1.664548e-03	1.643757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.992646e+00	4.574934e-01	2.094799e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.878749e+00	1.303927e-01	2.730029e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.014864e+00	1.387613e-01	1.492958e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.736567e-01	6.680308e-02	1.332954e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.624551e-01	2.123761e-02	1.036785e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.494845e-01	1.358184e-02	5.022850e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.160286e-02	1.025392e-02	2.280315e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.599202e-03	1.602655e-03	1.759756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.537145e+01	1.022681e+00	4.383889e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.810111e+00	1.929175e-01	5.001376e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.230839e+00	1.825744e-01	2.450782e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.222008e-01	7.398519e-02	1.584532e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.069403e-02	4.741237e-03	1.038414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.269088e+00	1.021110e+00	3.614656e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.118138e+00	1.020583e+00	8.630191e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.080089e+00	1.326489e-01	5.879338e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.106984e+00	2.364993e-01	3.738831e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.206459e+00	1.785573e-01	5.222726e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.706240e+00	2.297087e-01	3.838864e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.299196e+00	1.711583e-01	2.957609e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.568865e-01	8.604134e-02	3.908962e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.005061e-01	1.301966e-01	1.858978e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.070102e-01	3.957168e-02	2.157413e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.787308e-01	3.082999e-02	9.585366e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.325191e-01	2.743429e-02	6.861875e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.653335e-02	1.989885e-02	3.029869e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.470937e-03	1.701528e-03	1.800147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.088627e+01	2.929777e+00	7.216750e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.058636e+01	1.027730e+00	6.917753e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.709376e+00	2.414145e-02	7.166056e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.128561e+00	4.378191e-01	4.142899e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.073410e+00	1.192545e-01	7.722066e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.439580e+00	2.530561e-01	3.634469e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.739748e+00	1.170258e-01	4.384309e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.328103e+00	1.086679e-01	2.907715e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.016495e+00	7.826540e-02	2.996717e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.081267e-01	1.612188e-01	1.490207e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.698029e-01	1.801124e-02	1.422004e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.776051e-01	5.620268e-02	1.385925e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.109117e-02	7.916733e-02	2.679773e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.725251e-02	4.593062e-02	3.086096e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.415896e-03	2.483952e-03	2.635703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.437946e+01	1.295088e+01	4.867956e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.169032e+01	4.691946e+00	1.423734e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.574661e+01	7.879658e-02	2.865256e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.303498e+00	5.756185e-01	1.263898e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.304938e+00	1.525472e-01	1.118644e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.527742e+00	2.099659e-01	5.561632e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.288582e+00	2.143527e-01	5.190734e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.560049e+00	2.753931e-01	3.749131e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.770911e-01	8.893582e-02	2.589776e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.493845e-01	1.433930e-01	1.544726e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.267890e-01	4.737733e-02	1.409121e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.878008e-03	2.658304e-03	6.416570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.246357e+00	9.130327e-01	5.216962e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.004190e+00	1.776102e-01	1.555226e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.974563e+00	2.947242e-01	4.141897e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.216335e+00	1.167576e-01	3.350707e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.156211e-01	8.575266e-02	1.848856e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.655958e-01	2.605774e-02	1.198024e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.042872e-01	2.443693e-02	5.711182e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.284137e-02	8.408160e-03	1.498238e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.002748e-03	8.442211e-04	4.183593e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.249100e+01	2.833768e+00	1.768423e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.101772e+00	1.924006e-01	8.635205e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.775820e+00	5.134286e-02	3.546406e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.888711e+00	2.741773e-01	2.876450e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.103256e+00	1.476471e-01	1.875183e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.370588e-01	6.135132e-02	1.315798e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.507567e-01	1.834450e-02	1.102194e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.363841e-01	2.605924e-02	4.498423e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.434694e-03	2.820816e-03	4.345880e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.151129e+02	1.475247e+01	1.091237e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.578866e+01	3.102549e-01	8.351882e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.722999e+00	9.314616e-02	3.689878e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.482529e+00	1.756955e-01	3.395111e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.648252e+00	1.372259e-01	2.175863e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.386999e-01	8.709063e-02	1.812694e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.953319e-01	7.427808e-02	1.105892e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.183867e-02	3.738448e-03	7.691741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.541791e+00	1.382261e+00	8.027813e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.200685e+00	1.319498e+00	2.590584e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.423980e+00	1.549894e-01	5.540462e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.047553e+00	2.438731e-01	3.455657e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.490927e+00	2.101313e-01	5.112353e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.111498e+00	2.625143e-01	3.814055e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.645554e+00	2.557088e-01	3.679569e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.169267e+00	1.132212e-01	3.320123e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.027137e-01	7.952124e-02	3.081757e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.329075e-01	8.825145e-02	1.714687e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.148058e-01	5.969409e-02	1.319788e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.405092e-01	1.753875e-02	7.596690e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.652510e-02	1.832077e-02	3.123312e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.630026e-03	1.797478e-03	1.873748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.151145e+01	4.694251e+00	2.711090e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.698415e+00	5.224102e-01	7.913856e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.747081e+00	5.822226e-01	1.931350e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.114850e+00	1.537158e-01	3.692517e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.044536e+00	4.204267e-02	3.827563e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.636774e+00	3.676698e-01	2.204919e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.035726e+00	1.973728e-01	3.751513e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.417655e+00	1.362082e-01	2.739243e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.001073e+00	9.112906e-02	2.440094e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.669115e-01	1.555656e-01	1.101275e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.174928e-01	2.576833e-02	1.450245e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.602434e-01	2.055920e-02	5.313556e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.125468e-02	3.497462e-03	4.445963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.156748e+02	1.744353e+01	8.757742e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.266945e+01	4.235745e-01	1.259203e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.422547e+01	1.256726e+00	8.008497e-01
1.000000e-02	2.500000e-03	2.500000e-03	8.895191e+00	1.189171e-01	7.636368e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.916656e+00	4.163016e-01	3.994516e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.791515e+00	6.280156e-02	3.526363e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.561681e+00	1.485820e-01	8.910176e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.879696e+00	9.080131e-02	2.545756e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.587934e+00	2.315051e-01	2.391531e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.918729e-01	1.032713e-01	1.809632e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.658551e-01	5.960762e-02	1.681382e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.624725e-02	3.805866e-03	9.006998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.529230e+00	4.477775e-01	1.300826e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.694857e+00	4.426536e-02	2.810651e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.278732e+00	1.551871e-01	4.054742e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.713032e-01	9.792189e-02	2.899732e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.337604e-01	5.683474e-02	1.479609e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.771323e-01	3.436898e-02	9.184325e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.476829e-02	2.487529e-02	2.616472e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.308908e-03	4.427094e-03	7.505337e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.217809e+00	4.699128e-01	1.518284e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.882788e+00	8.285577e-02	3.452194e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.022517e-01	8.513712e-02	2.114646e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.038356e-01	4.497345e-02	1.229471e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.752502e-01	2.363443e-02	6.172390e-02
4.200000e-01	4.000000e-02	4.000000e-02	9.881206e-02	1.265604e-02	3.652221e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.795382e-02	1.707671e-02	1.327814e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.698132e-03	2.231776e-03	5.374743e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.605837e+01	8.401050e-01	3.872136e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.393314e+00	1.755992e-01	4.126710e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.062504e+00	1.171676e-01	2.229072e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.512748e-01	4.854632e-02	1.593344e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.607359e-02	5.618515e-03	6.347713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.575668e+00	6.854767e-01	2.704926e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.416465e+00	1.217782e+00	9.513561e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.545205e+00	5.686422e-01	3.141656e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.305350e+00	2.787114e-01	5.955485e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.421925e+00	2.860016e-01	5.327487e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.728292e+00	2.276064e-01	4.895568e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.243232e+00	1.738863e-01	3.490907e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.690846e-01	8.188490e-02	3.311839e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.760522e-01	1.370640e-01	2.107978e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.122831e-01	3.473588e-02	1.968474e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.264894e-01	2.357305e-02	1.379652e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.469159e-01	3.957182e-02	5.148220e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.653649e-02	4.049757e-02	3.240008e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.486154e-03	2.644997e-03	1.204978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.080344e+01	2.686186e+00	1.427917e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.053354e+01	1.544454e+00	1.083949e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.611340e+00	4.818539e-01	3.217846e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.070619e+00	2.003451e-01	4.661308e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.538229e+00	1.647742e-01	5.217626e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.479535e+00	1.232677e-01	5.178735e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.721108e+00	1.745999e-01	4.056441e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.257526e+00	1.409218e-01	2.802038e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.484368e-01	1.031589e-01	2.817112e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.680404e-01	9.399800e-02	1.408995e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.210244e-01	3.507337e-02	1.659042e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.987875e-01	3.086101e-02	1.057079e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.392044e-01	1.280091e-02	8.069392e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.471907e-02	3.127012e-02	2.931788e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.220335e-03	2.048896e-03	1.566144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.524269e+01	1.095689e+01	2.975084e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.177846e+01	3.979257e+00	2.078414e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.500124e+01	1.820681e-02	2.195768e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.887371e+00	6.177839e-01	1.204686e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.026173e+00	2.977408e-01	7.964472e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.089754e+00	2.682181e-01	5.550103e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.818050e+00	1.423650e-01	5.384389e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.374303e+00	1.349486e-01	2.792737e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.461126e-01	8.977147e-02	2.608726e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.288688e-01	9.904126e-02	1.289941e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.424318e-01	3.787770e-02	1.181871e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.570263e-03	3.806391e-03	4.090241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.216711e+00	1.013806e+00	6.676452e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.030405e+00	2.741312e-01	1.047618e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.113730e+00	3.151525e-01	5.460347e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.118930e+00	1.344242e-01	4.237299e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.772538e-01	8.545729e-02	1.899164e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.767439e-01	2.847918e-02	1.032961e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.463175e-02	2.068590e-02	3.843565e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.716585e-02	2.595061e-02	9.312430e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.216891e-03	1.750159e-03	2.477000e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.298531e+01	3.692465e+00	1.992172e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.122192e+00	2.726057e-01	3.989816e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.056309e+00	2.362065e-01	3.065846e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.910581e+00	2.050589e-01	3.359762e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.000573e+00	1.089575e-01	2.136977e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.776118e-01	4.308309e-02	1.408574e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.523141e-01	4.874541e-02	5.385996e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.026553e-01	6.520916e-03	5.173178e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.303081e-03	4.434932e-03	2.419900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.174513e+02	1.957055e+01	1.195602e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.696990e+01	7.565600e-01	1.121943e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.702626e+00	3.648461e-01	5.123643e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.883395e+00	1.503699e-01	2.738689e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.417181e+00	1.513840e-01	2.416199e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.003863e-01	1.012160e-01	1.634607e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.125698e-01	3.505870e-02	1.126308e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.857585e-03	4.985590e-03	4.074395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.841507e+00	1.344080e+00	7.374297e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.877695e+00	1.097387e+00	7.334717e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.936102e+00	1.864491e-01	2.289810e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.106412e+00	6.332321e-01	3.780170e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.786109e+00	3.957936e-01	6.539798e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.108716e+00	2.429124e-01	5.694047e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.600698e+00	2.112756e-01	4.576364e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.137164e+00	1.276869e-01	3.502916e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.023113e-01	1.456748e-01	2.500008e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.110287e-01	9.072470e-02	1.817971e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.689040e-01	2.172718e-02	1.733674e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.552863e-01	2.876184e-02	6.557671e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.176125e-02	4.466961e-02	3.084831e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.500182e-03	2.484058e-03	1.531019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.890249e+01	5.019415e+00	2.887181e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.051037e+01	5.446247e-01	1.854641e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.049782e+00	1.817156e+00	5.245360e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.631937e+00	6.381864e-01	2.672320e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.451470e+00	4.029048e-01	1.841419e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.727938e+00	1.461045e-01	4.653584e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.002100e+00	1.355373e-01	3.873811e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.521487e+00	2.137282e-01	2.609126e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.931450e-01	1.076766e-01	2.082212e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.281232e-01	4.899453e-02	1.810289e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.074015e-01	3.619734e-02	1.088281e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.235840e-01	2.285052e-02	5.729193e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.824601e-03	2.465886e-03	4.343537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.152145e+02	1.705988e+01	1.082362e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.558304e+01	9.694956e-01	5.188605e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.391949e+01	2.453089e+00	1.671306e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.071541e+01	5.957482e-01	4.861416e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.415670e+00	5.688375e-01	5.314821e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.949414e+00	1.215651e-01	6.215220e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.702343e+00	1.107707e-01	1.901233e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.935502e+00	2.324569e-01	1.694005e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.357253e+00	1.768760e-01	2.358347e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.920004e-01	9.295781e-02	2.710754e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.990428e-01	5.736415e-02	1.168273e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.220100e-02	3.178625e-03	5.999831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.834565e+00	3.774237e-01	1.513694e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.243998e+00	1.283218e-01	2.448669e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.167143e+00	1.718564e-01	3.144994e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.939278e-01	8.366240e-02	2.336496e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.891200e-01	2.967815e-02	1.451111e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.941645e-01	2.940576e-02	7.330503e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.840617e-02	9.807223e-03	3.851360e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.560977e-03	1.380841e-03	1.384089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.218350e+00	4.142995e-01	1.612919e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.768766e+00	9.754139e-02	2.514302e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.885590e-01	8.835665e-02	1.709802e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.977895e-01	5.055467e-02	1.241576e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.698016e-01	4.736165e-02	6.983033e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.269985e-01	9.583370e-03	5.256199e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.456844e-02	7.677313e-03	2.380320e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.890302e-03	9.248108e-04	1.600739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.564153e+01	9.564907e-01	3.511810e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.723516e+00	1.217956e-01	4.284393e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.098570e+00	1.141783e-01	2.911598e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.099551e-01	6.373076e-02	1.421737e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.889457e-02	4.815450e-03	9.356751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.345512e+00	8.725978e-01	3.757207e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.688381e+00	9.809310e-01	3.977685e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.177481e+00	3.499394e-01	2.435866e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.944980e+00	1.652771e-01	5.190539e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.082399e+00	1.379239e-01	5.524855e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.477989e+00	1.901383e-01	4.787802e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.168056e+00	1.616822e-01	3.477525e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.439647e-01	1.041690e-01	2.266524e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.041038e-01	6.799305e-02	2.175077e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.928156e-01	3.243679e-02	1.680092e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.540647e-01	5.753334e-02	8.658524e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.370523e-01	4.208686e-02	5.070723e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.092958e-02	1.586724e-02	2.509309e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.597180e-03	5.340997e-04	2.516726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.235777e+01	3.136417e+00	1.014775e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.049327e+01	9.921424e-01	2.468545e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.481531e+00	5.754586e-02	8.299785e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.428741e+00	8.997741e-02	9.010422e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.225629e+00	3.208713e-01	4.145595e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.330044e+00	2.095463e-01	3.808455e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.682369e+00	1.428430e-01	3.009345e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.339292e+00	1.261506e-01	2.197524e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.804886e-01	5.458966e-02	3.152510e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.303836e-01	1.191625e-01	1.403400e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.308407e-01	3.083196e-02	1.629524e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.979440e-01	4.051116e-02	8.658125e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.843989e-01	3.598920e-02	4.832254e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.724265e-02	2.135137e-02	3.418010e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.016756e-03	1.050235e-03	3.405734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.918239e+01	1.371909e+01	6.521351e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.177479e+01	3.442181e+00	2.522399e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.526607e+01	1.216474e+00	1.520272e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.555563e+00	7.185605e-01	8.507625e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.448531e+00	6.577004e-02	1.141314e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.369436e+00	1.540359e-01	6.120224e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.198031e+00	2.544999e-01	5.099007e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.341244e+00	1.017970e-01	3.492886e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.779505e-01	8.199018e-02	2.998957e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.193025e-01	1.300059e-01	1.502478e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.078873e-01	5.625133e-02	1.305578e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.037628e-02	3.985629e-03	6.721599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.613821e+00	9.524697e-01	3.921544e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.929380e+00	1.190558e-01	2.404377e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.913854e+00	1.801268e-01	4.697806e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.001910e+00	1.437204e-01	2.619458e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.351430e-01	6.245495e-02	2.050181e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.462583e-01	4.445146e-02	1.078208e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.765359e-02	2.765170e-02	4.355182e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.105009e-02	7.982525e-03	1.142891e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.141667e-04	3.420401e-04	8.337396e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.398328e+01	3.015545e+00	1.427160e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.033796e+00	5.275898e-02	4.368859e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.635834e+00	1.206020e-01	1.372072e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.819918e+00	2.338482e-01	2.971422e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.029931e+00	7.671364e-02	2.150295e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.062249e-01	6.302286e-02	1.101923e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.493409e-01	3.648966e-02	6.529066e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.299360e-01	9.591625e-03	4.829992e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.833953e-03	2.019831e-03	4.234986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.240685e+02	1.528238e+01	8.768327e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.626136e+01	9.356328e-02	1.001211e+00
1.750000e-02	7.500000e-03	7.500000e-03	4.779051e+00	2.002282e-01	1.560682e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.664738e+00	2.039665e-01	3.620551e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.388573e+00	1.071004e-01	2.482136e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.288968e-01	7.862770e-02	2.073941e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.791080e-01	8.276924e-02	1.030070e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.034128e-02	3.141403e-03	7.594597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.027416e+00	1.499851e+00	6.476756e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.145677e+00	7.158705e-01	1.300320e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.467241e+00	1.868377e-01	2.997731e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.168938e+00	3.961979e-01	4.036738e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.306747e+00	1.820570e-01	7.391334e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.966010e+00	1.997220e-01	4.440930e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.476888e+00	2.279578e-01	3.458604e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.067504e+00	1.227838e-01	3.400968e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.501994e-01	1.081882e-01	2.048496e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.837084e-01	7.865938e-02	2.350480e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.975996e-01	4.695344e-02	9.543342e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.371182e-01	2.653887e-02	6.333086e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.106455e-02	1.532222e-02	2.767413e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.740249e-03	5.553282e-04	2.334790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.276673e+01	5.079200e+00	2.065860e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.096028e+00	3.736564e-01	3.340613e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.807590e+00	2.776400e-01	6.957926e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.848417e+00	1.050696e-01	4.215877e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.682727e+00	9.682529e-02	5.555033e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.374146e+00	2.269429e-01	2.513847e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.983217e+00	2.995729e-01	2.429327e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.414264e+00	1.102504e-01	2.621143e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.014191e-01	6.026825e-02	2.298969e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.905670e-01	7.040416e-02	1.136329e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.316092e-01	4.935376e-02	7.471766e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.549308e-01	3.331985e-02	4.261832e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.593309e-03	1.805060e-03	4.417796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.248047e+02	1.682356e+01	7.881677e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.242315e+01	3.582318e-01	2.247566e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.366176e+01	8.036559e-01	1.145455e+00
1.000000e-02	2.500000e-03	2.500000e-03	8.820370e+00	4.243333e-02	1.985284e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.541945e+00	7.544394e-01	1.615138e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.731400e+00	5.553408e-01	4.056433e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.272229e+00	1.407754e-02	6.215687e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.805607e+00	4.362122e-02	1.940780e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.317190e+00	1.163476e-01	2.817598e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.946648e-01	9.056091e-02	2.146185e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.786104e-01	7.832103e-02	1.269802e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.577705e-02	5.357098e-03	7.380479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.668943e+00	3.999848e-01	1.225194e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.531923e+00	4.828099e-02	2.243451e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.261808e+00	1.690541e-01	3.611279e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.154149e-01	6.280370e-02	3.350160e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.284613e-01	7.024932e-02	1.293100e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.940928e-01	1.107582e-02	8.594213e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.774952e-02	1.582144e-02	2.532255e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.080735e-03	3.016415e-03	7.939861e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.307878e+00	4.180062e-01	1.664479e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.768800e+00	1.571451e-01	2.474610e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.300960e-01	4.961721e-02	2.572812e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.033966e-01	4.551424e-02	1.084112e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.412551e-01	4.293497e-02	5.011223e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.731414e-01	2.321612e-02	3.107695e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.732188e-02	1.071668e-02	1.876662e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.176433e-03	1.938629e-03	6.714719e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.625492e+01	7.361524e-01	4.139319e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.196484e+00	2.222262e-01	3.646702e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.751823e-01	1.264639e-01	2.157804e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.383694e-01	4.874089e-02	1.267176e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.109853e-02	7.946533e-03	5.609470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.716166e+00	7.153480e-01	2.280674e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.592056e+00	1.214466e+00	7.584655e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.543945e+00	7.263291e-02	4.360698e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.448330e+00	4.674385e-01	4.560544e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.233330e+00	2.166958e-01	5.635392e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.604909e+00	1.412614e-01	5.505784e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.098696e+00	1.089935e-01	3.218082e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.580347e-01	6.670001e-02	3.808673e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.376201e-01	1.261031e-01	1.875345e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.972619e-01	5.720274e-02	1.310455e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.713494e-01	3.455806e-02	1.198172e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.276100e-01	2.359259e-02	5.902487e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.521707e-02	1.932532e-02	3.214909e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.271409e-03	2.884925e-03	9.402067e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.147813e+01	2.646749e+00	1.117008e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.153167e+01	1.063860e+00	3.851556e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.264838e+00	4.784540e-01	4.990755e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.712022e+00	2.028945e-01	4.891959e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.265555e+00	1.332981e-01	6.304548e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.326121e+00	2.040696e-01	3.811318e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.497650e+00	9.449452e-02	4.842965e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.167978e+00	1.577571e-01	2.338145e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.478363e-01	5.185684e-02	2.543150e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.344737e-01	1.078698e-01	1.330557e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.066063e-01	7.345006e-02	1.409373e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.752820e-01	4.297178e-02	5.568858e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.402847e-01	1.556806e-02	7.783936e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.049802e-01	4.112061e-02	2.195900e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.481523e-03	2.072537e-03	1.428196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.068525e+01	1.236605e+01	5.209018e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.302784e+01	3.393814e+00	1.150372e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.449732e+01	6.844067e-02	2.181339e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.618645e+00	2.279809e-01	1.235543e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.541664e+00	2.125277e-01	1.141293e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.888482e+00	3.998914e-01	5.622390e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.618487e+00	1.447093e-01	5.849766e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.230607e+00	2.556710e-01	3.016825e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.425447e-01	1.143991e-01	2.168885e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.341035e-01	1.022099e-01	1.323088e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.071339e-01	8.307662e-02	1.010916e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.367763e-03	4.052171e-03	6.014210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.371034e+00	9.331428e-01	3.987643e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.077197e+00	1.763913e-01	1.343750e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.015164e+00	2.784125e-01	5.569977e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.055865e+00	1.119018e-01	3.889922e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.163331e-01	7.926475e-02	1.801354e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.750477e-01	2.707685e-02	1.034467e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.852728e-02	1.003043e-02	4.754573e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.882930e-02	1.697319e-02	9.372979e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.919526e-04	1.103606e-03	3.148612e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.331763e+01	3.122043e+00	1.689516e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.462454e+00	2.391795e-01	2.649191e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.909639e+00	1.565041e-01	2.778737e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.822843e+00	2.492125e-01	3.097483e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.591144e-01	7.596516e-02	2.756935e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.346863e-01	5.251739e-02	1.010096e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.331296e-01	3.614161e-02	5.712939e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.412927e-01	2.756883e-02	3.359980e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.409946e-03	2.966076e-03	2.670813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.246587e+02	1.835307e+01	1.000094e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.594076e+01	5.936535e-01	1.288708e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.379148e+00	1.879821e-01	3.600259e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.381230e+00	1.385871e-01	2.914020e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.303778e+00	1.569843e-01	2.142743e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.354233e-01	9.942227e-02	1.794350e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.205820e-01	9.700908e-02	8.098352e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.081886e-02	5.473104e-03	3.473529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.283360e+00	1.339373e+00	6.175034e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.870289e+00	9.659289e-01	5.922852e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.923829e+00	3.887203e-01	1.076096e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.170977e+00	2.473419e-01	4.572221e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.654581e+00	3.263464e-01	5.741009e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.992307e+00	2.778732e-01	5.647058e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.322535e+00	1.385377e-01	6.111122e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.096801e+00	1.741594e-01	2.949679e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.570552e-01	6.283650e-02	2.943804e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.870611e-01	9.627908e-02	1.569828e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.113802e-01	4.723475e-02	9.328138e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.555206e-01	2.944695e-02	7.119901e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.419721e-02	2.576898e-02	2.931300e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.392183e-03	2.935126e-03	9.265082e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.968574e+01	4.989599e+00	2.644097e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.123196e+01	1.523917e+00	6.254042e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.867602e+00	5.588393e-01	5.336497e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.304978e+00	9.014051e-02	8.709982e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.415456e+00	2.836195e-01	5.073104e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.473657e+00	2.740841e-01	4.184869e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.760048e+00	1.413190e-01	5.529616e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.293556e+00	1.326891e-01	3.372500e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.900850e-01	1.306721e-01	2.120807e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.339102e-01	1.067905e-01	1.065813e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.901925e-01	3.311305e-02	8.005192e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.376499e-01	1.762627e-02	5.509887e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.182532e-02	4.095599e-03	3.089953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.267363e+02	2.273882e+01	8.975035e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.286838e+01	5.506577e-01	2.945343e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.288027e+01	1.432135e+00	4.742216e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.566541e+00	5.028093e-02	2.063786e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.539870e+00	1.225655e-01	5.415126e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.937016e+00	2.084029e-01	5.078828e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.385309e+00	6.695880e-02	5.474423e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.677934e+00	2.169389e-01	1.362487e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.131384e+00	1.165572e-01	3.195817e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.620965e-01	1.895005e-01	1.592586e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.139620e-01	9.078856e-02	1.513856e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.568063e-02	6.015231e-03	5.665494e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR2_MUF1_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.263063e-01	8.833862e-02	1.681359e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.254226e+00	7.627934e-01	1.422691e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.983684e+00	1.338714e+00	1.723716e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.911507e+00	5.924812e-01	5.785981e-03
4.150000e-01	3.500000e-02	3.500000e-02	3.217465e+00	1.593260e-01	7.875173e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.832205e+00	1.158933e-01	1.142866e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.227882e-01	4.725253e-02	7.036741e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.748650e-02	6.281002e-03	5.827785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.552605e-01	5.375152e-01	6.435504e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.098929e+00	1.629446e+00	2.025343e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.388514e+00	3.531365e-01	2.713792e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.626687e+00	1.065828e-01	9.154251e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.285843e+00	7.903927e-02	7.394981e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.104659e-01	4.462964e-02	4.026419e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.246186e-01	2.370007e-02	1.768009e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.336851e-02	2.520729e-03	1.092681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.639774e+00	2.023601e+00	2.524262e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.759375e+00	2.476751e+00	3.391925e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.289552e+00	7.311429e-02	1.093667e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.189010e+00	1.852230e-01	1.463229e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.788375e-02	1.460992e-02	8.547447e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.100236e-02	1.665030e-02	5.696908e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.294873e-01	9.954526e-02	2.982608e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.354968e-01	3.078217e-01	8.303400e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.785300e-01	6.160637e-01	1.255402e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.762507e+00	8.811147e-01	1.578259e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.690187e+00	1.123371e+00	1.310140e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.308092e+00	8.295122e-01	4.546597e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.581556e+00	3.691333e-01	4.193056e-03
3.700000e-01	2.000000e-02	2.000000e-02	3.342974e+00	1.073595e-01	2.725514e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.722938e+00	1.230244e-01	7.725920e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.926962e+00	9.282466e-02	8.948755e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.178763e+00	5.917212e-02	7.827841e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.320737e-01	3.665524e-02	4.488814e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.733554e-02	4.015756e-03	4.415032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.265174e-02	6.954492e-02	1.428409e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.682546e-01	2.652180e-01	5.168269e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.615235e-01	6.680502e-01	1.074298e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.757942e+00	1.072429e+00	1.651040e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.669586e+00	1.319824e+00	2.061614e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.728420e+00	1.600268e+00	1.950384e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.287108e+00	1.242772e+00	1.299556e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.268226e+00	5.267270e-01	3.469697e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.787232e+00	4.272414e-02	3.288097e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.019441e+00	8.307860e-02	6.161982e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.179620e+00	9.168477e-02	7.663586e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.410091e+00	7.516678e-02	6.712295e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.086874e-01	5.254401e-02	4.785539e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.090813e-01	3.166649e-02	2.685222e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.156401e-02	3.427887e-03	2.369102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.726333e-01	5.138760e-01	8.265542e-02
8.750000e-03	3.750000e-03	3.750000e-03	1.568500e+00	1.107712e+00	1.688572e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.330816e+00	2.200870e+00	3.146063e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.360288e+00	3.007631e+00	4.024799e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.098018e+00	3.166074e+00	4.266020e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.708945e+00	2.331945e+00	2.952802e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.014367e+00	8.001507e-01	4.683991e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.639007e+00	5.829766e-02	7.875213e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.905765e+00	1.540461e-01	1.362434e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.459207e+00	1.678947e-01	1.243019e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.372033e+00	1.424132e-01	9.167124e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.520591e-02	8.350568e-03	5.513627e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.762079e-01	1.271472e-01	5.970087e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.009619e+00	5.966599e-01	2.285283e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.349712e+00	9.362521e-01	1.998534e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.135882e+00	5.201401e-01	4.482593e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.786703e+00	2.029190e-01	4.293452e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.789884e+00	1.470440e-01	8.634799e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.106952e-01	6.187892e-02	6.761814e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.636616e-01	3.037237e-02	3.391379e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.063977e-02	3.202841e-03	1.708075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.026924e+00	5.675061e-01	2.090566e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.945507e+00	1.387308e+00	4.715620e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.001152e+00	1.382341e+00	3.770867e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.712323e+00	6.618955e-01	8.114830e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.808298e+00	1.490783e-01	2.403549e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.873491e+00	1.420097e-01	5.978530e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.016771e+00	8.101779e-02	5.341324e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.107377e-01	4.626438e-02	3.195022e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.156521e-02	5.543329e-03	3.277768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.270864e+01	1.306350e+01	4.211516e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.171694e+01	6.942868e+00	2.042397e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.105245e+01	2.658844e+00	8.430058e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.917928e+00	4.322986e-01	2.667576e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.204220e+00	1.958426e-01	3.086611e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.144992e+00	1.985019e-01	7.724644e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.174700e+00	1.592519e-01	7.958289e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.280565e-02	9.608947e-03	4.933509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.224876e-01	1.381735e-01	6.117732e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.493112e-01	3.319005e-01	1.179240e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.338277e-01	4.311469e-01	1.648398e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.230446e+00	5.645741e-01	1.896211e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.798291e+00	7.614491e-01	1.824882e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.443153e+00	8.296225e-01	1.335200e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.783076e+00	6.245612e-01	2.980893e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.946060e+00	3.121165e-01	1.519833e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.772609e+00	1.505638e-01	2.350952e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.355686e+00	1.400984e-01	5.538557e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.757019e+00	1.142624e-01	7.430969e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.078657e+00	6.874674e-02	5.882014e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.821625e-01	4.043555e-02	4.148525e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.618579e-02	4.396135e-03	3.956917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.470191e+00	7.774075e-01	2.409300e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.282132e+00	1.077760e+00	3.285602e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.822696e+00	1.193576e+00	3.912118e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.358457e+00	1.258951e+00	3.654470e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.876156e+00	1.354090e+00	3.281178e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.758481e+00	1.002321e+00	2.049029e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.525447e+00	6.222267e-01	3.766166e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.076996e+00	2.083671e-01	6.824309e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.601381e+00	1.192850e-01	3.397384e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.992973e+00	1.063734e-01	4.959954e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.286089e+00	8.243173e-02	4.810524e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.552437e-01	4.931825e-02	3.701405e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.692793e-02	5.513880e-03	3.970525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.664647e+01	1.313213e+01	4.081489e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.379464e+01	7.082422e+00	2.152264e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.904424e+01	5.487341e+00	1.507590e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.458928e+01	3.532720e+00	9.177762e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.049205e+01	2.384326e+00	5.586432e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.008567e+00	1.214661e+00	2.785702e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.947704e+00	6.563335e-01	1.379696e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.762586e+00	5.611094e-02	2.691592e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.243259e+00	1.346115e-01	3.334647e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.522737e+00	1.805319e-01	6.480491e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.556415e+00	1.603453e-01	7.445786e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.470973e-02	1.088862e-02	6.104671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.236607e-01	7.282361e-02	1.497809e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.002411e+00	4.844172e-01	9.492591e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.356044e+00	8.562386e-01	1.258745e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.518542e+00	6.487951e-01	2.739857e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.655405e+00	1.191044e-01	3.531161e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.361200e+00	1.139451e-01	1.081634e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.059684e+00	3.954641e-02	5.965095e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.685128e-02	2.506953e-02	2.775335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.686190e-01	2.923960e-01	4.952982e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.368435e+00	9.350195e-01	1.384295e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.326276e+00	4.298251e-01	4.415468e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.275629e+00	8.796195e-02	5.955959e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.562733e+00	6.219996e-02	6.554062e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.324129e-01	3.924732e-02	2.453824e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.910890e-01	7.365352e-02	6.983358e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.180609e-02	1.093594e-02	3.581383e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.001623e+00	1.474000e+00	2.910658e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.837088e+00	1.080174e+00	2.810497e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.330470e+00	1.212133e-01	8.290482e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.059511e+00	1.838669e-01	8.781687e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.708684e-02	2.180440e-02	3.379656e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.509046e-02	5.681043e-02	1.607771e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.265629e-01	1.219576e-01	3.658413e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.336962e-01	2.742723e-01	5.843010e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.698531e-01	3.866437e-01	9.453938e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.612972e+00	6.062982e-01	9.414134e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.355260e+00	7.550647e-01	1.006152e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.936609e+00	6.019286e-01	3.347684e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.297757e+00	2.904932e-01	8.578490e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.275228e+00	6.860057e-02	2.819065e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.982795e+00	9.879793e-02	5.377258e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.174090e+00	8.473249e-02	7.412931e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.370872e+00	5.724767e-02	5.719294e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.694820e-01	3.189384e-02	2.770872e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.288653e-02	1.162027e-02	2.035234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.823814e-01	1.595881e-01	2.764500e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.126431e-01	2.585263e-01	4.797104e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.819477e-01	4.510132e-01	8.093451e-02
6.750000e-02	1.000000e-02	1.000000e-02	1.565511e+00	6.695916e-01	1.098112e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.413517e+00	8.774046e-01	1.437561e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.132398e+00	8.936910e-01	1.114775e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.786268e+00	8.847503e-01	9.184174e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.046434e+00	4.973837e-01	7.061247e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.851271e+00	2.355175e-02	3.161822e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.225863e+00	6.908295e-02	5.501626e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.511342e+00	7.323474e-02	6.006600e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.626380e+00	5.854315e-02	4.670735e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.780164e-01	3.607915e-02	2.878456e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.766524e-01	3.918808e-02	1.417822e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.794879e-02	9.269702e-03	8.265912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.765191e+00	1.012893e+00	1.699223e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.418916e+00	1.314951e+00	2.245240e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.318825e+00	1.968976e+00	3.632024e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.767250e+00	1.917746e+00	3.994524e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.154272e+00	1.831219e+00	3.622019e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.658345e+00	9.435596e-01	2.279545e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.036276e+00	9.651656e-02	5.278650e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.629566e+00	1.113736e-01	7.946038e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.809793e+00	1.632364e-01	9.460519e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.293089e+00	1.556710e-01	6.953801e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.158316e+00	1.100998e-01	4.902875e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.319414e-02	1.047546e-02	1.805820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.198778e-01	7.288290e-02	5.234868e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.902928e-01	3.635468e-01	1.255721e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.740837e+00	6.372898e-01	1.660374e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.969541e+00	5.623856e-01	3.042665e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.259374e+00	1.351227e-01	2.604574e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.258224e+00	1.398382e-01	8.087787e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.119916e+00	6.302914e-02	5.342893e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.064604e-01	1.048131e-01	1.854810e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.140098e-02	1.828251e-02	5.974586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.563404e-01	1.701426e-01	1.530803e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.649660e+00	7.687739e-01	2.282697e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.953110e+00	8.802585e-01	2.758253e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.791835e+00	6.687449e-01	1.404496e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.507367e+00	9.561132e-02	2.174036e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.315636e+00	1.446499e-01	5.173352e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.115907e+00	7.593164e-02	4.262575e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.813453e-01	6.848064e-02	1.874790e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.564867e-02	1.944603e-02	9.097927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.451442e+01	5.244003e+00	1.828814e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.506472e+01	4.370315e+00	2.016386e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.202267e+01	2.434480e+00	8.112309e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.173950e+00	4.877181e-01	6.284154e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.787096e+00	1.614588e-01	5.779407e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.026450e+00	1.949051e-01	6.051202e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.621644e-01	1.933476e-01	4.053290e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.321063e-02	1.868573e-02	1.613071e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.948695e-01	1.413012e-01	5.785387e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.828512e-01	2.274261e-01	8.569388e-02
1.050000e-01	1.500000e-02	1.500000e-02	7.384634e-01	3.017117e-01	9.800128e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.136988e+00	5.301115e-01	1.228039e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.496803e+00	5.175819e-01	1.431622e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.048251e+00	5.993386e-01	1.007381e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.499517e+00	4.341638e-01	6.253404e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.910876e+00	3.306942e-01	6.803331e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.924172e+00	9.558571e-02	2.112909e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.668971e+00	1.223286e-01	4.633775e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.979494e+00	1.085716e-01	6.191082e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.229060e+00	6.759555e-02	4.564488e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.965007e-01	4.566583e-02	2.387451e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.067930e-02	1.117172e-02	1.933091e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.590547e+00	6.300776e-01	3.434942e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.349602e+00	5.767581e-01	1.634715e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.966426e+00	7.518226e-01	1.981515e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.453171e+00	9.604590e-01	2.127727e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.854518e+00	7.703586e-01	2.196300e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.055882e+00	5.359287e-01	3.376816e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.640706e+00	6.493674e-01	1.096925e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.475747e+00	2.230166e-01	1.062414e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.985952e+00	7.932195e-02	2.975106e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.355320e+00	1.018583e-01	4.068931e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.400504e+00	7.642961e-02	3.341768e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.612301e-01	4.440899e-02	2.104383e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.921216e-02	1.224396e-02	1.650960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.366407e+01	6.872968e+00	2.355808e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.682241e+01	6.209096e+00	1.790680e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.456949e+01	3.371520e+00	1.589524e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.269348e+01	2.277907e+00	8.843328e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.096909e+01	2.084440e+00	6.347086e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.661160e+00	9.380666e-01	3.345002e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.559067e+00	4.469790e-01	4.417692e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.909539e+00	6.097690e-02	4.431154e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.656403e+00	1.498395e-01	4.340589e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.427602e+00	1.659647e-01	5.191737e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.361649e+00	1.370487e-01	4.316406e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.585364e-02	1.397998e-02	2.355301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.426682e-01	1.005707e-01	1.774680e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.365570e+00	8.448414e-01	1.450108e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.963990e+00	1.219374e+00	1.694578e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.850341e+00	5.271561e-01	2.547099e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.178887e+00	1.654535e-01	8.373824e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.793594e+00	1.156826e-01	1.140309e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.157436e-01	4.659048e-02	6.842055e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.567162e-02	6.121793e-03	5.539182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.048239e+00	6.073440e-01	7.190958e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.115975e+00	1.557476e+00	2.031419e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.313372e+00	2.528778e-01	2.870818e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.588552e+00	1.096054e-01	8.787967e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.253183e+00	8.813407e-02	7.330828e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.946325e-01	4.336964e-02	4.032071e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.290487e-01	2.022968e-02	1.779087e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.398259e-02	2.459623e-03	9.994336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.843586e+00	2.178252e+00	2.947934e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.868250e+00	2.391129e+00	3.549446e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.077942e+00	9.664043e-02	1.258065e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.160204e+00	2.059682e-01	1.388996e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.755091e-02	1.485632e-02	8.089064e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.082005e-02	2.715789e-02	8.853558e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.451234e-01	1.099296e-01	3.573309e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.824448e-01	3.385955e-01	8.998637e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.036665e+00	6.373057e-01	1.396058e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.755356e+00	8.581905e-01	1.594622e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.698766e+00	1.095723e+00	1.220142e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.385327e+00	8.866038e-01	3.893869e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.515206e+00	2.982204e-01	9.646620e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.356053e+00	1.143993e-01	2.915577e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.678884e+00	1.255887e-01	7.954430e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.869384e+00	9.321278e-02	8.394858e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.179181e+00	6.003092e-02	7.740359e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.143774e-01	3.518668e-02	4.931116e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.616722e-02	3.607924e-03	3.751830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.179500e-01	9.273870e-02	1.884119e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.349012e-01	3.215887e-01	5.970749e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.791087e-01	6.202588e-01	1.237871e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.940841e+00	1.230941e+00	1.922882e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.760725e+00	1.359382e+00	2.083676e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.643976e+00	1.467270e+00	1.899041e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.250025e+00	1.148808e+00	1.174166e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.338179e+00	6.145403e-01	2.702384e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.748162e+00	5.285549e-02	3.130757e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.962109e+00	9.433124e-02	6.336593e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.139358e+00	9.622685e-02	7.116169e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.377052e+00	7.424178e-02	6.746578e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.134655e-01	5.026790e-02	4.910841e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.052329e-01	2.896818e-02	2.751250e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.235605e-02	2.976177e-03	2.017026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.613192e-01	6.216761e-01	9.448543e-02
8.750000e-03	3.750000e-03	3.750000e-03	1.649405e+00	1.110791e+00	1.862114e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.546870e+00	2.273767e+00	3.575967e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.606935e+00	3.241963e+00	4.620653e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.044555e+00	3.099749e+00	4.260388e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.785334e+00	2.237982e+00	2.955595e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.073968e+00	6.928276e-01	2.274404e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.534376e+00	7.997925e-02	7.847236e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.824668e+00	1.741236e-01	1.218919e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.416385e+00	1.748620e-01	1.284624e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.340019e+00	1.372752e-01	1.013468e+00
6.140000e-01	3.860000e-01	3.860000e-01	5.512031e-02	7.758415e-03	5.086608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.882534e-01	1.353364e-01	6.511341e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.077482e+00	6.471158e-01	2.399849e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.344842e+00	9.245699e-01	1.870266e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.129781e+00	4.616337e-01	4.237717e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.742801e+00	1.994367e-01	4.323660e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.787268e+00	1.502090e-01	8.538939e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.940309e-01	6.055104e-02	6.573304e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.582334e-01	3.009540e-02	3.294687e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.928392e-02	3.000918e-03	1.781857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.145705e+00	6.351141e-01	2.301583e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.097953e+00	1.440936e+00	5.095947e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.052081e+00	1.406579e+00	3.554416e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.620523e+00	5.726541e-01	1.517604e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.773933e+00	1.449452e-01	2.421943e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.856294e+00	1.460110e-01	5.983996e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.014600e+00	8.714619e-02	5.082255e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.995380e-01	4.208146e-02	3.231873e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.287197e-02	5.035583e-03	3.106938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.506250e+01	1.428407e+01	4.477419e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.226071e+01	7.299312e+00	2.168684e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.093260e+01	2.291044e+00	1.340553e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.916836e+00	5.138720e-01	1.642553e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.113021e+00	1.667416e-01	3.618032e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.118104e+00	2.077338e-01	7.643833e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.199896e+00	1.699226e-01	7.281839e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.961355e-02	1.004152e-02	4.758432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.455171e-01	1.514977e-01	6.996556e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.624436e-01	3.259121e-01	1.240373e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.128031e-01	5.179360e-01	1.709684e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.298335e+00	6.466769e-01	2.044830e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.852073e+00	7.624665e-01	1.777056e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.373221e+00	7.731251e-01	1.228304e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.763871e+00	6.172298e-01	2.757597e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.962111e+00	2.983816e-01	1.877573e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.758536e+00	1.284673e-01	2.360989e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.350077e+00	1.434868e-01	5.490637e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.727829e+00	1.101001e-01	6.642386e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.055889e+00	6.625277e-02	6.824930e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.700901e-01	3.952468e-02	4.206959e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.432551e-02	3.868874e-03	3.500642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.598097e+00	7.820279e-01	2.623665e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.195995e+00	9.934325e-01	3.657628e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.025910e+00	1.328478e+00	3.969730e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.548028e+00	1.452354e+00	3.994289e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.781152e+00	1.282358e+00	3.148208e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.729912e+00	9.678478e-01	1.824172e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.436456e+00	5.095094e-01	1.016987e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.118729e+00	2.222920e-01	6.979530e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.601213e+00	1.090242e-01	2.451486e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.012851e+00	1.128007e-01	4.346616e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.239285e+00	8.285092e-02	5.143135e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.493191e-01	4.797615e-02	3.814962e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.766994e-02	4.825951e-03	3.608021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.876645e+01	1.431163e+01	4.210572e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.476021e+01	8.114481e+00	2.224556e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.881777e+01	5.437880e+00	1.451483e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.461207e+01	3.755994e+00	9.484900e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.032702e+01	2.296644e+00	8.321996e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.997886e+00	9.357460e-01	4.704723e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.885508e+00	5.313904e-01	1.042051e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.863530e+00	2.092107e-01	1.450409e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.196265e+00	1.495583e-01	4.072746e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.456387e+00	1.876227e-01	6.742298e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.522858e+00	1.682409e-01	8.188907e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.325141e-02	1.058102e-02	5.778275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.377076e-01	8.540797e-02	1.825227e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.083379e+00	5.193546e-01	1.098359e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.422395e+00	8.692104e-01	1.223006e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.500875e+00	6.548777e-01	2.117124e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.524047e+00	1.190117e-01	4.521316e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.352641e+00	1.218764e-01	1.001402e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.015817e+00	3.989458e-02	6.079667e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.786312e-02	2.332287e-02	2.619119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.596735e-01	3.483886e-01	5.174851e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.426663e+00	8.588241e-01	1.401592e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.308938e+00	4.286410e-01	8.434572e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.173821e+00	8.613527e-02	6.506124e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.529078e+00	7.108612e-02	6.298140e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.975113e-01	4.737701e-02	2.654536e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.064817e-01	8.342730e-02	5.836132e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.100413e-02	9.086464e-03	9.288626e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.250311e+00	1.559615e+00	3.359547e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.829175e+00	1.009349e+00	3.691587e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.143064e+00	1.547394e-01	9.355313e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.025472e+00	2.140329e-01	7.933804e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.834297e-02	1.904437e-02	3.365592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.081308e-01	6.681745e-02	1.893542e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.433818e-01	1.306016e-01	3.771276e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.394922e-01	2.451657e-01	8.104413e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.034389e+00	4.570372e-01	9.721446e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.675681e+00	6.255491e-01	9.956966e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.292486e+00	6.312541e-01	8.467084e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.963089e+00	6.658429e-01	3.205183e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.268414e+00	1.849540e-01	1.587281e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.334381e+00	6.756559e-02	2.088343e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.905431e+00	1.022199e-01	5.432857e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.178938e+00	8.838797e-02	6.747564e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.316891e+00	5.301144e-02	5.739501e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.517486e-01	3.343042e-02	3.236168e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.464469e-02	1.020201e-02	1.621773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.236387e-01	1.774256e-01	3.402046e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.872111e-01	3.107247e-01	5.465715e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.045152e+00	5.076322e-01	9.443686e-02
6.750000e-02	1.000000e-02	1.000000e-02	1.620138e+00	6.383199e-01	1.199104e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.528659e+00	9.562166e-01	1.365489e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.160819e+00	7.940665e-01	1.594018e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.723576e+00	7.272895e-01	9.232922e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.967946e+00	3.127881e-01	9.167469e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.934108e+00	1.410934e-01	1.568208e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.353385e+00	6.374027e-02	3.666690e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.394854e+00	7.674388e-02	6.531080e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.551843e+00	6.620098e-02	4.970708e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.355004e-01	4.406480e-02	2.959920e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.877068e-01	4.992530e-02	1.164561e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.796201e-02	8.333180e-03	8.032451e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.954909e+00	1.206000e+00	2.042218e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.674873e+00	1.364288e+00	2.774260e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.418680e+00	1.999630e+00	4.234234e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.039039e+00	2.091963e+00	4.279453e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.218008e+00	1.688268e+00	3.936754e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.601058e+00	1.064226e+00	2.603219e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.126751e+00	1.367683e-01	4.222546e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.535613e+00	1.031089e-01	8.440987e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.732244e+00	1.831676e-01	8.947533e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.158978e+00	1.673021e-01	8.085212e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.181062e+00	1.261497e-01	4.167173e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.302994e-02	9.837892e-03	1.967218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.416754e-01	8.722391e-02	4.958568e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.975137e-01	3.536838e-01	1.735262e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.847982e+00	7.049266e-01	1.829273e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.953835e+00	5.213283e-01	3.775607e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.168654e+00	1.516086e-01	3.072215e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.276252e+00	1.667545e-01	7.238037e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.057439e+00	7.014163e-02	5.647714e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.098126e-01	9.775609e-02	1.850432e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.107177e-02	1.718289e-02	4.461926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.797197e-01	1.834113e-01	1.692011e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.698555e+00	7.469062e-01	2.428911e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.059972e+00	8.698552e-01	2.941077e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.888393e+00	7.644229e-01	1.458212e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.418764e+00	8.506134e-02	2.894039e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.282678e+00	1.484612e-01	5.040444e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.102935e+00	8.030818e-02	4.047808e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.658223e-01	8.011380e-02	1.848431e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.591554e-02	1.842503e-02	8.088659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.575723e+01	5.840004e+00	1.964441e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.554169e+01	4.395007e+00	1.501011e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.202664e+01	2.357176e+00	7.842811e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.066887e+00	4.730909e-01	6.384753e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.783142e+00	1.455103e-01	5.531523e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.987014e+00	2.087790e-01	5.952073e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.295461e-01	2.010750e-01	3.900445e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.479141e-02	1.792938e-02	1.594274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.132393e-01	1.418992e-01	6.220240e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.946108e-01	2.338561e-01	9.358941e-02
1.050000e-01	1.500000e-02	1.500000e-02	7.603406e-01	2.993726e-01	1.122819e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.106825e+00	4.303245e-01	1.299737e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.541203e+00	5.438753e-01	1.369249e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.078039e+00	5.824321e-01	1.151520e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.509360e+00	4.427800e-01	7.221628e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.904289e+00	2.762530e-01	7.373756e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.953203e+00	1.290413e-01	1.787847e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.613781e+00	1.175558e-01	4.257127e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.983828e+00	1.110485e-01	5.668649e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.191600e+00	7.040200e-02	4.665823e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.672764e-01	4.647512e-02	2.903779e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.270585e-02	1.105531e-02	1.356757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.645726e+00	6.815593e-01	1.896454e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.367632e+00	5.347589e-01	2.646460e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.005595e+00	7.858050e-01	2.024554e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.419099e+00	7.974948e-01	1.752635e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.842546e+00	8.332308e-01	2.449676e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.256869e+00	6.983187e-01	1.506921e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.546784e+00	5.870508e-01	5.827530e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.374353e+00	1.059408e-01	1.692406e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.152167e+00	2.313945e-01	1.562468e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.247685e+00	8.904923e-02	4.522246e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.380766e+00	6.873580e-02	3.598785e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.572518e-01	3.822824e-02	2.024167e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.175241e-02	1.000810e-02	1.663319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.476330e+01	7.636174e+00	2.452379e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.698658e+01	5.065639e+00	1.627871e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.538387e+01	4.060889e+00	1.243960e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.314234e+01	2.611742e+00	9.725088e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.095210e+01	1.778084e+00	6.738898e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.543902e+00	1.131012e+00	3.171233e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.478252e+00	3.491051e-01	4.767793e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.920950e+00	1.749582e-01	5.598841e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.621638e+00	1.396385e-01	4.169336e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.359775e+00	1.672543e-01	5.598200e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.340333e+00	1.395056e-01	4.130034e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.671004e-02	1.318974e-02	2.430874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.552991e-01	1.141334e-01	1.714891e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.536504e+00	1.006508e+00	1.464875e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.158059e+00	1.526543e+00	1.459451e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.666083e+00	6.523986e-01	7.154362e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.934512e+00	1.376055e-01	7.948827e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.753734e+00	1.041163e-01	1.329866e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.094466e-01	4.708496e-02	9.347675e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.051527e-02	6.343368e-03	7.746120e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.146232e+00	7.333275e-01	6.894785e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.168395e+00	1.922537e+00	1.798585e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.968602e+00	3.731483e-01	2.981021e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.547638e+00	8.450729e-02	9.663578e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.333079e+00	7.349030e-02	9.801382e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.428366e-01	4.429635e-02	5.389789e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.444426e-01	2.216551e-02	2.258410e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.578268e-02	2.551085e-03	1.594456e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.861418e+00	2.505998e+00	2.586867e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.297335e+00	2.889172e+00	2.660790e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.926693e+00	6.293815e-02	1.089002e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.432050e+00	1.524772e-01	1.784262e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.077627e-01	1.435844e-02	1.249826e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.670111e-02	1.459240e-02	5.037403e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.396981e-01	1.144578e-01	3.527953e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.092143e-01	3.860766e-01	9.211386e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.123931e+00	7.683976e-01	1.431485e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.980448e+00	1.178277e+00	1.600122e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.799510e+00	1.315656e+00	1.100421e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.360326e+00	1.085404e+00	2.625320e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.441403e+00	5.167888e-01	5.263377e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.102392e+00	1.020691e-01	4.140436e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.569626e+00	1.096467e-01	8.084136e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.842960e+00	8.917333e-02	1.032383e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.176038e+00	6.030129e-02	9.684108e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.458784e-01	3.594686e-02	6.472302e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.285031e-02	4.150193e-03	6.274615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.485914e-02	5.964943e-02	1.093638e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.654982e-01	3.755826e-01	6.766724e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.123178e+00	8.242441e-01	1.268129e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.083336e+00	1.418819e+00	1.820525e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.055634e+00	1.816249e+00	1.945997e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.840096e+00	1.903849e+00	1.584085e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.133854e+00	1.474524e+00	8.852168e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.001267e+00	7.044634e-01	8.576640e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.500291e+00	4.469470e-02	3.578203e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.904799e+00	6.927626e-02	6.572227e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.109801e+00	7.543991e-02	9.371917e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.429799e+00	6.436855e-02	8.493679e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.752328e-01	4.915324e-02	6.211992e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.225419e-01	2.953578e-02	3.862479e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.652614e-02	3.580025e-03	3.282766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.417630e-01	4.322409e-01	6.878919e-02
8.750000e-03	3.750000e-03	3.750000e-03	1.746795e+00	1.380914e+00	1.911302e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.646398e+00	2.705892e+00	3.368747e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.575295e+00	3.610388e+00	4.074317e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.994215e+00	3.837432e+00	3.882626e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.315966e+00	2.922430e+00	2.323674e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.612179e+00	1.205639e+00	1.789919e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.307928e+00	5.220700e-02	6.997226e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.892390e+00	1.218961e-01	1.404504e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.576480e+00	1.437107e-01	1.571356e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.566115e+00	1.316331e-01	1.283630e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.749496e-02	8.424868e-03	8.284517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.207510e-01	1.549208e-01	7.085201e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.256032e+00	7.772584e-01	2.487737e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.489166e+00	1.082893e+00	1.383648e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.891503e+00	5.159550e-01	2.183442e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.584300e+00	1.586048e-01	4.003543e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.762510e+00	1.288009e-01	9.661323e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.318375e-01	6.507455e-02	8.522701e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.750340e-01	3.095821e-02	4.506149e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.156369e-02	3.368647e-03	2.973761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.431966e+00	7.790039e-01	2.721517e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.756010e+00	1.929952e+00	5.246994e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.019704e+00	1.525398e+00	2.718845e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.131608e+00	5.684460e-01	3.260305e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.582611e+00	1.212812e-01	2.320435e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.892912e+00	1.063966e-01	6.328840e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.096784e+00	7.735168e-02	7.112427e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.544387e-01	4.641973e-02	4.141118e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.716734e-02	5.665727e-03	4.353391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.423060e+01	1.944132e+01	5.090463e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.248257e+01	8.148190e+00	1.765206e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.999159e+00	2.221210e+00	5.205565e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.241300e+00	6.211903e-01	1.215521e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.049017e+00	1.127843e-01	2.660082e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.296492e+00	1.553766e-01	8.265172e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.377340e+00	1.445137e-01	9.515387e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.562500e-02	1.045266e-02	7.317581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.419007e-01	1.509855e-01	6.783434e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.177963e-01	3.721709e-01	1.462251e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.003955e+00	6.036050e-01	1.979445e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.485154e+00	8.127731e-01	2.074430e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.955879e+00	9.003137e-01	1.762630e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.508122e+00	9.563738e-01	9.343243e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.773107e+00	7.786797e-01	2.429686e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.807979e+00	3.871422e-01	5.196633e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.545861e+00	1.275912e-01	2.780720e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.218363e+00	1.229005e-01	5.458837e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.695610e+00	9.931958e-02	7.960536e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.104164e+00	6.732576e-02	7.921382e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.926830e-01	3.942973e-02	5.535172e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.159220e-02	4.315114e-03	5.957429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.773764e+00	8.955450e-01	2.788937e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.941058e+00	1.448815e+00	4.103489e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.630931e+00	1.775743e+00	4.416622e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.990351e+00	1.735291e+00	3.996272e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.836232e+00	1.378636e+00	2.568591e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.603873e+00	1.119197e+00	1.186882e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.155991e+00	6.314656e-01	2.695650e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.767445e+00	2.347568e-01	9.725281e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.493545e+00	8.988252e-02	2.121745e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.954676e+00	8.956881e-02	5.162708e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.289013e+00	7.165944e-02	6.459543e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.048753e-01	4.841559e-02	4.795754e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.397153e-02	5.372810e-03	5.430599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.625004e+01	1.828002e+01	4.627102e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.680036e+01	9.966918e+00	2.114212e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.942700e+01	6.536902e+00	1.230247e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.352101e+01	3.822694e+00	6.690100e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.918904e+00	2.374704e+00	3.440963e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.022155e+00	1.231517e+00	1.467319e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.370410e+00	7.524568e-01	1.044173e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.461969e+00	1.719145e-01	9.296211e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.110035e+00	1.173552e-01	3.410629e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.525069e+00	1.528303e-01	7.071054e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.733017e+00	1.445629e-01	9.080524e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.916592e-02	1.073169e-02	8.743263e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.587000e-01	8.601836e-02	1.776940e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.344133e+00	6.349670e-01	1.192146e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.824095e+00	8.953671e-01	1.229675e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.687696e+00	4.188090e-01	6.281435e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.220880e+00	1.391631e-01	7.144043e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.921083e+00	9.515904e-02	8.729547e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.780812e-01	2.949162e-02	4.461793e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.131425e-02	2.129166e-02	2.359326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.094669e+00	3.910971e-01	5.457490e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.065102e+00	9.521946e-01	1.321015e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.273174e+00	1.114226e-01	1.457661e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.638586e+00	7.761765e-02	7.099885e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.272800e+00	5.738431e-02	4.633663e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.685087e-01	2.510419e-02	2.077187e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.090623e-01	4.850292e-02	6.070087e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.277125e-02	7.664484e-03	1.899612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.054328e+00	1.669136e+00	3.032486e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.980458e+00	6.930742e-01	3.570724e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.538432e+00	1.379261e-01	8.822810e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.785892e+00	1.539174e-01	6.906928e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.237146e-02	1.496432e-02	3.153224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.243411e-02	4.335217e-02	1.377981e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.313448e-01	1.287012e-01	3.840397e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.961170e-01	2.979037e-01	7.499132e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.149574e+00	5.220634e-01	1.082332e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.903334e+00	7.662160e-01	1.105963e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.610029e+00	7.367688e-01	8.635561e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.155948e+00	5.104171e-01	1.907368e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.439789e+00	1.498470e-01	1.028333e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.271284e+00	8.985623e-02	3.791627e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.685658e+00	1.004063e-01	6.243544e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.851255e+00	7.411421e-02	7.654537e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.185734e+00	4.574155e-02	4.596427e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.047301e-01	2.876706e-02	2.403412e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.156893e-02	9.827463e-03	1.620752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.526112e-01	1.460373e-01	2.533982e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.077988e-01	3.177640e-01	6.176347e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.187556e+00	5.203515e-01	1.040406e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.070013e+00	8.479710e-01	1.477272e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.048011e+00	1.116145e+00	1.537410e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.677043e+00	8.642121e-01	1.237078e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.117157e+00	6.556905e-01	7.159429e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.198904e+00	2.299730e-01	8.908074e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.761181e+00	5.289239e-02	2.976380e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.943934e+00	8.040731e-02	6.205520e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.098055e+00	7.229681e-02	5.553532e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.346595e+00	5.209627e-02	4.257442e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.725464e-01	3.232481e-02	2.319521e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.638540e-01	3.155602e-02	1.139618e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.848111e-02	6.057222e-03	8.374859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.697981e+00	1.103993e+00	1.700446e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.050947e+00	1.646480e+00	2.922775e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.947264e+00	2.116164e+00	3.965660e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.128573e+00	2.362313e+00	4.422982e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.146970e+00	1.677422e+00	3.681881e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.961671e+00	6.769214e-01	2.776494e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.849336e+00	7.961703e-03	6.639724e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.005423e+00	1.260387e-01	8.800042e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.344280e+00	1.635915e-01	8.331172e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.995406e+00	1.405865e-01	6.699756e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.099313e+00	9.822125e-02	4.054604e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.407629e-02	8.324516e-03	1.826217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.645263e-01	9.642910e-02	6.357085e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.002882e-01	4.647349e-01	1.749252e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.186844e+00	7.303451e-01	1.716205e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.111248e+00	3.295368e-01	7.884428e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.946968e+00	1.754399e-01	4.158449e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.868601e+00	1.301355e-01	6.986997e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.743815e-01	4.976950e-02	4.211462e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.740763e-01	7.046873e-02	1.692722e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.233176e-02	1.398590e-02	5.571159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.869351e-01	2.686401e-01	1.746930e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.354315e+00	1.002927e+00	3.101571e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.884343e+00	1.032420e+00	3.076024e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.050038e+00	4.995241e-01	7.509268e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.052397e+00	1.214042e-01	3.942205e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.869777e+00	1.226229e-01	4.728756e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.888076e-01	7.433522e-02	3.171259e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.722372e-01	5.497250e-02	1.476414e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.938605e-02	1.354745e-02	1.012919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.192587e+01	8.110059e+00	2.905263e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.017810e+01	5.001778e+00	1.753799e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.293684e+01	2.086342e+00	6.734988e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.356512e+00	1.350738e-01	8.299521e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.164042e+00	1.605258e-01	4.905001e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.828354e+00	1.666569e-01	4.806370e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.587250e-01	1.380515e-01	3.585706e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.214023e-02	1.498546e-02	1.581166e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.917440e-01	1.278307e-01	7.133527e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.284952e-01	2.235153e-01	1.376930e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.987595e-01	4.308412e-01	1.399465e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.262572e+00	5.123421e-01	1.596791e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.757596e+00	6.054779e-01	1.502426e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.309966e+00	6.204342e-01	1.104103e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.748045e+00	4.366849e-01	3.458598e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.983506e+00	1.387671e-01	8.964822e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.858716e+00	1.359174e-01	2.374402e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.391681e+00	1.316038e-01	5.373611e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.739766e+00	1.016245e-01	6.006183e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.070752e+00	5.811764e-02	3.987783e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.439964e-01	3.054901e-02	2.144518e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.052562e-02	9.563853e-03	1.514237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.321442e+00	3.395182e-01	5.182645e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.800789e+00	7.075213e-01	2.011325e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.566181e+00	1.032182e+00	2.611501e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.170421e+00	1.195767e+00	2.820088e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.596418e+00	9.315550e-01	2.517536e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.691884e+00	6.517314e-01	1.607281e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.825822e+00	5.286128e-01	7.885487e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.414418e+00	7.455510e-02	1.201808e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.794795e+00	1.021170e-01	3.523783e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.947552e+00	9.761133e-02	4.225343e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.217107e+00	6.662701e-02	3.155819e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.145817e-01	3.225691e-02	1.641124e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.114589e-02	7.891745e-03	1.491082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.070823e+01	9.826748e+00	2.888570e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.205802e+01	6.973840e+00	1.977919e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.800938e+01	3.267705e+00	1.316314e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.500970e+01	2.629137e+00	8.913078e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.198623e+01	1.707643e+00	5.513878e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.702547e+00	1.035389e+00	2.510836e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.919271e+00	2.310379e-01	7.925912e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.310856e+00	1.499138e-01	3.041583e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.160858e+00	1.423608e-01	4.900137e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.196200e+00	1.504267e-01	4.661325e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.279302e+00	1.193548e-01	3.868562e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.806553e-02	1.045325e-02	2.192273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.831166e-01	1.361313e-01	2.001646e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.625855e+00	1.036909e+00	1.501366e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.141673e+00	1.403296e+00	1.359826e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.723966e+00	6.268416e-01	2.475573e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.858442e+00	1.361161e-01	8.402804e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.685787e+00	1.030137e-01	1.303190e+00
5.550000e-01	3.500000e-02	3.500000e-02	7.670531e-01	4.538171e-02	8.948223e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.769986e-02	6.381542e-03	7.135559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.258299e+00	7.946624e-01	7.779287e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.231889e+00	1.828114e+00	1.824568e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.956723e+00	3.162573e-01	2.187323e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.456515e+00	9.183270e-02	1.003118e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.275661e+00	7.463748e-02	9.477877e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.174639e-01	4.369366e-02	5.082984e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.319184e-01	2.214323e-02	2.188161e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.465596e-02	2.621977e-03	1.557314e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.121542e+00	2.626711e+00	2.778148e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.363047e+00	2.734866e+00	2.787360e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.899130e+00	6.238087e-02	1.135328e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.278668e+00	1.696555e-01	1.777302e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.007880e-01	1.505192e-02	1.186519e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.182486e-02	1.955627e-02	6.981955e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.646214e-01	1.334213e-01	4.085274e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.578073e-01	4.261386e-01	1.029713e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.174584e+00	7.763960e-01	1.456198e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.058307e+00	1.186946e+00	1.570117e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.869567e+00	1.315962e+00	1.074789e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.383519e+00	1.022018e+00	2.284528e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.477155e+00	4.522157e-01	5.456635e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.050772e+00	1.027158e-01	4.125426e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.531716e+00	1.171162e-01	8.191881e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.739996e+00	9.321439e-02	1.082080e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.136923e+00	5.902096e-02	8.912232e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.167556e-01	3.640780e-02	6.182451e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.038471e-02	4.161895e-03	5.906027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.030738e-01	8.858130e-02	1.668786e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.367136e-01	4.197504e-01	7.391115e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.246447e+00	9.207121e-01	1.451153e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.184222e+00	1.437608e+00	1.947661e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.188838e+00	1.865262e+00	2.044078e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.860898e+00	1.802317e+00	1.610725e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.224021e+00	1.446904e+00	9.349967e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.092396e+00	7.124900e-01	3.376587e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.512527e+00	4.707908e-02	3.148548e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.798947e+00	8.314910e-02	7.389789e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.033497e+00	8.386719e-02	9.623451e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.378272e+00	6.748647e-02	8.442966e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.250308e-01	4.950368e-02	5.943255e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.181300e-01	2.916096e-02	3.487414e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.392496e-02	3.361727e-03	3.357031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.766582e-01	5.720912e-01	8.839763e-02
8.750000e-03	3.750000e-03	3.750000e-03	1.994847e+00	1.602588e+00	2.232108e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.900293e+00	2.827201e+00	3.681852e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.803371e+00	3.726344e+00	4.240863e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.260069e+00	3.900826e+00	3.970518e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.436990e+00	2.801229e+00	2.456873e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.688172e+00	1.104745e+00	1.624588e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.256078e+00	6.609238e-02	8.085344e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.714110e+00	1.450715e-01	1.513780e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.475279e+00	1.516654e-01	1.571327e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.483680e+00	1.304688e-01	1.240034e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.494134e-02	8.396443e-03	7.680194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.514168e-01	1.802189e-01	7.914073e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.295381e+00	7.772995e-01	2.565987e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.531286e+00	1.057549e+00	1.148565e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.918837e+00	4.966008e-01	1.789539e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.562426e+00	1.540296e-01	4.252312e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.698175e+00	1.169388e-01	9.745327e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.717408e-01	6.031138e-02	8.632465e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.686312e-01	3.252585e-02	3.889079e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.095513e-02	3.301858e-03	2.785925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.642435e+00	9.198111e-01	3.148810e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.892391e+00	1.901622e+00	5.487523e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.068127e+00	1.465435e+00	2.566055e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.173276e+00	5.433108e-01	4.421344e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.554065e+00	1.284662e-01	2.377028e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.838594e+00	1.132190e-01	6.515121e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.058772e+00	7.519569e-02	6.800130e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.211759e-01	4.200497e-02	4.149120e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.674262e-02	5.776027e-03	3.950066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.736333e+01	2.053595e+01	5.345205e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.269283e+01	7.744397e+00	1.775196e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.159190e+00	2.220837e+00	4.598662e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.217217e+00	4.972176e-01	1.208714e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.043206e+00	1.321463e-01	2.487741e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.225436e+00	1.628455e-01	8.049500e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.313173e+00	1.416544e-01	9.954362e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.151249e-02	1.084621e-02	6.915573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.687945e-01	1.764914e-01	7.755859e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.505377e-01	3.905553e-01	1.554961e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.061536e+00	6.114826e-01	2.076250e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.538951e+00	8.051497e-01	2.064613e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.044631e+00	9.422567e-01	1.696050e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.536694e+00	9.392420e-01	8.413455e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.794407e+00	7.269614e-01	2.489926e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.766623e+00	2.889733e-01	6.220884e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.564721e+00	1.282156e-01	2.837719e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.175242e+00	1.279406e-01	5.938642e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.653731e+00	1.027806e-01	7.977865e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.047328e+00	6.624753e-02	7.181831e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.701005e-01	3.962474e-02	5.525433e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.928352e-02	4.386086e-03	5.404192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.950505e+00	1.023699e+00	3.117666e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.042738e+00	1.473601e+00	4.357661e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.772523e+00	1.684375e+00	4.782059e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.101304e+00	1.753575e+00	3.780931e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.934425e+00	1.412809e+00	2.581507e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.626974e+00	1.035198e+00	1.093687e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.242659e+00	6.760896e-01	3.011206e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.854382e+00	3.253577e-01	9.488873e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.399650e+00	1.015898e-01	2.732777e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.904006e+00	9.505815e-02	5.595574e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.255111e+00	7.263724e-02	6.175132e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.687929e-01	4.822660e-02	4.582189e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.097956e-02	5.388488e-03	5.138378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.927277e+01	1.956058e+01	4.842097e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.687253e+01	9.216819e+00	2.121249e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.980354e+01	6.577838e+00	1.293433e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.402204e+01	4.349257e+00	7.258589e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.964671e+00	2.028655e+00	4.541514e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.126670e+00	1.299765e+00	1.207273e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.306149e+00	5.690858e-01	8.728636e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.475559e+00	1.635481e-01	1.111550e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.058198e+00	1.218415e-01	3.180957e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.487682e+00	1.589154e-01	7.323965e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.617906e+00	1.429049e-01	9.361537e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.574737e-02	1.091641e-02	8.225299e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.825609e-01	1.037317e-01	1.782747e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.431435e+00	6.572700e-01	1.128573e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.834456e+00	8.941149e-01	1.033904e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.578400e+00	3.019380e-01	1.833805e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.225442e+00	1.220958e-01	6.418361e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.888047e+00	8.058769e-02	8.871642e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.495713e-01	2.682209e-02	4.598063e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.834072e-02	2.131748e-02	2.424827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.207740e+00	4.480339e-01	6.266297e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.121527e+00	9.351695e-01	1.424261e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.150066e+00	5.312945e-02	2.848078e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.631640e+00	8.952940e-02	6.352501e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.214465e+00	5.675313e-02	4.786488e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.574443e-01	2.574187e-02	2.107389e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.966556e-01	5.424367e-02	6.315775e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.197536e-02	9.438629e-03	1.108993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.367847e+00	1.783711e+00	3.575684e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.941092e+00	5.813983e-01	4.741324e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.420539e+00	1.726765e-01	8.142981e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.692628e+00	1.733042e-01	7.204901e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.998377e-02	1.430080e-02	3.096616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.363701e-02	5.602498e-02	1.766452e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.534984e-01	1.374268e-01	4.549993e-02
1.300000e-01	2.000000e-02	2.000000e-02	6.525983e-01	3.247662e-01	8.282793e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.201173e+00	5.390733e-01	1.129781e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.910904e+00	7.159808e-01	1.160450e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.643995e+00	7.426090e-01	7.303792e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.175054e+00	4.864812e-01	1.062694e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.397811e+00	1.158276e-01	1.583128e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.270314e+00	1.089244e-01	2.576082e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.690615e+00	1.021234e-01	7.212894e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.781761e+00	7.017428e-02	7.146740e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.149220e+00	4.382859e-02	4.689908e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.812428e-01	2.139558e-02	2.554148e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.069638e-02	9.271789e-03	1.730128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.656945e-01	1.514077e-01	3.330552e-02
3.125000e-02	8.750000e-03	8.750000e-03	7.225374e-01	4.058625e-01	8.146844e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.382064e+00	6.664003e-01	1.338717e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.237136e+00	9.238151e-01	1.750221e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.075648e+00	9.666635e-01	1.720989e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.763924e+00	9.200574e-01	1.259915e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.203911e+00	7.314011e-01	6.055631e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.046141e+00	1.015466e-01	1.951360e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.695665e+00	6.906837e-02	3.793255e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.968254e+00	8.816657e-02	5.271710e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.075553e+00	7.509277e-02	5.859224e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.292491e+00	5.162343e-02	4.415872e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.307425e-01	3.001409e-02	2.675630e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.632025e-01	2.904168e-02	1.141397e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.627519e-02	6.488621e-03	8.888289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.903743e+00	1.191390e+00	2.471061e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.223929e+00	1.642089e+00	3.543640e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.402023e+00	2.267525e+00	4.751556e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.253404e+00	2.419742e+00	4.834036e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.148522e+00	1.674848e+00	3.787965e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.124699e+00	6.833331e-01	2.392279e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.761961e+00	3.109959e-02	7.329173e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.003491e+00	1.499465e-01	7.920535e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.237326e+00	1.736813e-01	8.855138e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.909112e+00	1.485158e-01	7.187999e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.059711e+00	1.025359e-01	4.218517e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.202226e-02	7.239099e-03	1.933780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.767105e-01	1.079339e-01	7.027688e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.876081e-01	5.071370e-01	1.920687e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.206699e+00	7.142202e-01	1.738733e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.106671e+00	3.372154e-01	9.999909e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.905954e+00	1.786307e-01	4.531933e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.847169e+00	1.333851e-01	6.942466e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.307941e-01	5.266679e-02	4.556197e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.592998e-01	6.661529e-02	1.670918e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.137286e-02	1.532723e-02	6.137487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.061232e-01	3.510601e-01	1.694827e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.567106e+00	1.091553e+00	3.444113e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.971831e+00	1.070771e+00	3.250455e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.959871e+00	3.852043e-01	7.854651e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.066645e+00	1.420422e-01	3.269133e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.823521e+00	1.273139e-01	4.842128e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.515969e-01	5.730381e-02	3.527427e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.675906e-01	3.164004e-02	1.549568e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.572372e-02	1.674356e-02	9.659836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.506213e+01	9.696612e+00	3.030846e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.083077e+01	4.978400e+00	1.871155e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.278414e+01	1.770042e+00	6.579065e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.339331e+00	2.032189e-01	6.194512e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.102571e+00	1.922849e-01	4.896694e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.763186e+00	1.746934e-01	5.338248e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.311702e-01	1.187773e-01	3.698197e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.086665e-02	1.236848e-02	1.590058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.269368e-01	1.730141e-01	6.768142e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.913753e-01	2.824505e-01	1.018544e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.267127e-01	4.141926e-01	1.422820e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.306312e+00	5.617858e-01	1.535802e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.742185e+00	5.412137e-01	1.607832e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.400680e+00	6.344756e-01	9.822025e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.710512e+00	4.006431e-01	2.521417e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.957411e+00	1.168806e-01	8.965849e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.801830e+00	1.206557e-01	2.789789e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.405224e+00	1.429552e-01	5.163164e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.717602e+00	1.004140e-01	5.579572e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.042926e+00	5.626187e-02	4.088431e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.343818e-01	3.539608e-02	2.194409e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.899709e-02	9.243335e-03	1.698478e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.773754e+00	6.867701e-01	2.167359e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.902521e+00	7.714825e-01	3.280590e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.638312e+00	9.699193e-01	2.609726e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.308082e+00	1.201529e+00	3.005225e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.634044e+00	8.663141e-01	2.597513e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.818712e+00	7.151961e-01	1.657361e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.705152e+00	3.584893e-01	5.118740e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.349399e+00	8.039413e-02	1.592909e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.753941e+00	1.026612e-01	3.444963e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.964063e+00	9.931096e-02	4.318302e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.182433e+00	6.564998e-02	3.256958e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.934176e-01	2.908882e-02	1.875661e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.882808e-02	7.946151e-03	1.511103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.349005e+01	1.127241e+01	3.245062e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.312177e+01	6.225394e+00	1.913973e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.872145e+01	4.088029e+00	1.766634e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.552306e+01	2.921107e+00	9.545326e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.165591e+01	1.396989e+00	5.231646e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.603369e+00	7.631569e-01	3.395027e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.995463e+00	2.760293e-01	4.669431e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.225166e+00	1.040370e-01	4.696682e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.109514e+00	1.673691e-01	4.749254e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.126636e+00	1.653730e-01	5.099137e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.230006e+00	1.284614e-01	4.198391e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.591359e-02	9.536466e-03	2.302021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.017567e-01	2.071566e-01	2.993838e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.319040e+00	1.299394e+00	1.912011e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.666298e+00	1.206568e+00	8.535116e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.351926e+00	1.182609e-01	3.278585e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.278845e+00	1.301434e-01	1.099556e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.251200e+00	7.548330e-02	1.012156e+00
5.550000e-01	3.500000e-02	3.500000e-02	5.771871e-01	3.553515e-02	6.308970e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.369630e-02	5.812714e-03	5.241204e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.878251e+00	1.072786e+00	9.818174e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.846202e+00	1.537743e+00	1.653303e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.463994e+00	4.625868e-02	6.080155e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.917883e+00	9.357834e-02	9.942749e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.015002e+00	6.137512e-02	7.056769e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.239221e-01	3.236550e-02	3.821417e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.094591e-01	2.070315e-02	1.629614e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.360108e-02	2.551232e-03	1.441348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.567612e+00	3.249549e+00	3.295577e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.657769e+00	1.713659e+00	3.408973e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.116015e+00	1.159560e-01	1.474454e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.803777e+00	1.489033e-01	1.434861e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.696854e-02	1.232355e-02	8.767618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.772800e-02	2.435523e-02	9.220662e-03
8.500000e-02	2.500000e-02	2.500000e-02	2.464362e-01	1.989074e-01	6.323795e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.420074e-01	6.189493e-01	1.448637e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.691833e+00	1.055500e+00	1.852020e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.721883e+00	1.387293e+00	1.617555e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.354443e+00	1.174965e+00	6.441354e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.574395e+00	5.919776e-01	3.198554e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.255812e+00	1.101018e-01	2.525604e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.713595e+00	1.230830e-01	6.765945e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.063758e+00	1.052769e-01	9.588987e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.402023e+00	7.670837e-02	9.107632e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.719116e-01	5.059514e-02	7.206148e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.662046e-01	3.193096e-02	4.669102e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.749705e-02	3.522930e-03	4.228256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.588142e-01	1.328282e-01	2.565123e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.078167e-01	6.991120e-01	1.217026e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.078672e+00	1.455047e+00	2.177145e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.173709e+00	1.922045e+00	2.489906e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.180697e+00	2.099029e+00	2.100087e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.569910e+00	1.651252e+00	1.214333e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.397324e+00	8.966011e-01	2.787212e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.823994e+00	4.125596e-02	2.866215e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.115487e+00	7.912734e-02	5.820530e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.378286e+00	8.353742e-02	8.143132e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.696342e+00	7.199360e-02	8.323334e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.109846e+00	5.774496e-02	7.240731e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.820435e-01	4.104005e-02	4.623445e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.513793e-01	2.623181e-02	2.604329e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.831975e-02	2.990167e-03	2.657115e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.561458e-01	8.060138e-01	1.257635e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.991827e+00	2.349295e+00	3.331271e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.628375e+00	3.942684e+00	5.026463e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.788926e+00	4.620260e+00	5.183017e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.515480e+00	3.740935e+00	3.771573e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.798165e+00	1.918010e+00	1.672468e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.366831e+00	8.281527e-02	5.226978e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.660887e+00	1.138338e-01	1.248225e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.198260e+00	1.505944e-01	1.485157e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.002306e+00	1.423029e-01	1.412141e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.202717e+00	1.191269e-01	1.009290e+00
6.140000e-01	3.860000e-01	3.860000e-01	5.372495e-02	7.255238e-03	5.884708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.887854e-01	2.585096e-01	1.111730e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.817264e+00	9.703653e-01	3.037378e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.936542e+00	9.202383e-01	4.809976e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.796353e+00	2.179438e-01	1.570599e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.182087e+00	1.624304e-01	6.169830e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.367795e+00	9.877658e-02	7.822087e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.765169e-01	4.237489e-02	6.370152e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.792350e-01	2.877110e-02	2.861423e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.726506e-02	2.981082e-03	2.295866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.753048e+00	1.410870e+00	4.846678e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.245498e+00	2.177058e+00	6.327932e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.246779e+00	1.110202e+00	2.120345e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.978664e+00	3.120167e-01	9.726888e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.340740e+00	1.539820e-01	3.060709e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.574537e+00	9.876304e-02	5.956832e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.719599e-01	6.090200e-02	5.170287e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.585803e-01	3.535467e-02	3.100557e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.243162e-02	5.367188e-03	3.501878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.833959e+01	2.451656e+01	6.811171e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.424611e+01	6.372934e+00	2.165602e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.353814e+00	1.442576e+00	1.839604e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.979307e+00	3.288961e-01	9.566920e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.807865e+00	1.509003e-01	2.880328e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.947330e+00	1.501674e-01	7.817591e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.131739e+00	1.211915e-01	7.604358e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.619532e-02	9.263715e-03	5.470531e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.517632e-01	2.231250e-01	1.019226e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.972580e-01	5.221605e-01	2.126095e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.441396e+00	7.763861e-01	2.569895e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.014386e+00	9.538534e-01	2.446839e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.524824e+00	9.667791e-01	1.501946e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.860479e+00	7.848270e-01	2.441335e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.842249e+00	4.113093e-01	9.982630e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.679551e+00	1.872034e-01	1.763920e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.346501e+00	1.380164e-01	4.262567e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.868100e+00	1.172696e-01	6.636959e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.368671e+00	8.840439e-02	6.726242e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.499838e-01	5.714683e-02	6.151096e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.396172e-01	3.351407e-02	4.148878e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.749262e-02	3.697511e-03	4.026969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.897060e+00	1.408315e+00	4.512455e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.472381e+00	1.900018e+00	6.035050e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.063274e+00	1.944844e+00	5.630782e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.985994e+00	1.739875e+00	3.972001e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.401492e+00	1.219950e+00	2.111861e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.701815e+00	7.765166e-01	3.816813e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.071412e+00	3.302075e-01	5.892569e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.663574e+00	1.786159e-01	1.700854e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.242780e+00	1.061112e-01	2.816213e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.659936e+00	8.818929e-02	5.368037e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.059679e+00	6.488268e-02	5.070996e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.633699e-01	4.075569e-02	3.765860e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.194366e-02	4.873881e-03	4.046274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.758810e+01	2.244396e+01	5.965611e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.134588e+01	8.940642e+00	2.117494e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.046861e+01	4.769994e+00	1.710565e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.348706e+01	2.856507e+00	9.477108e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.795047e+00	1.768346e+00	2.152194e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.694268e+00	7.287609e-01	6.598885e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.032506e+00	4.158126e-01	5.705419e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.267101e+00	1.035792e-01	9.560870e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.857913e+00	1.376668e-01	3.351555e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.244952e+00	1.544249e-01	6.780469e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.412978e+00	1.314786e-01	8.070301e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.298664e-02	9.387322e-03	6.642182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.578647e-01	1.251851e-01	2.076463e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.941241e+00	7.622474e-01	1.263511e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.417832e+00	8.420457e-01	8.485194e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.694149e+00	7.311460e-02	2.157071e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.629944e+00	1.226330e-01	8.029955e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.353085e+00	5.915737e-02	6.807726e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.945877e-01	1.749019e-02	3.162159e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.764225e-02	1.771673e-02	1.690775e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.771133e+00	5.487130e-01	7.869913e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.858658e+00	8.192057e-01	1.270958e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.842797e+00	5.029421e-02	4.205431e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.946108e+00	7.928157e-02	5.609643e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.270841e-01	4.456490e-02	3.209350e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.365191e-01	2.218201e-02	1.544152e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.835132e-01	3.803154e-02	4.834742e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.289478e-02	6.678692e-03	2.388936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.017215e+00	1.889248e+00	3.993960e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.933724e+00	3.036475e-01	7.025675e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.476166e+00	1.923650e-01	8.474209e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.334561e+00	1.261634e-01	5.408435e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.266604e-02	1.234043e-02	2.238247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.314906e-02	4.718927e-02	1.879139e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.109844e-01	1.774973e-01	6.123923e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.069141e-01	3.965383e-01	1.184610e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.576546e+00	6.747361e-01	1.460503e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.344981e+00	7.890796e-01	1.202177e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.158052e+00	7.298728e-01	5.838613e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.510517e+00	2.828000e-01	4.697271e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.432837e+00	9.900821e-02	1.982245e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.969068e+00	1.282046e-01	5.639296e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.223668e+00	1.027106e-01	7.143013e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.467722e+00	6.181229e-02	5.526035e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.799680e-01	3.119169e-02	3.716711e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.399489e-01	1.954572e-02	1.828428e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.285110e-02	7.433770e-03	1.200352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.015554e-01	1.949556e-01	4.502363e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.938728e-01	5.272471e-01	1.235063e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.033841e+00	9.029808e-01	2.018600e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.089319e+00	1.123578e+00	2.183389e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.953253e+00	1.004505e+00	1.940496e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.520801e+00	8.310864e-01	1.068536e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.585889e+00	3.145810e-01	8.233246e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.123808e+00	9.208300e-02	2.737500e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.290166e+00	9.873360e-02	5.565356e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.413661e+00	8.886810e-02	5.766630e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.659845e+00	6.612286e-02	4.459796e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.032887e+00	4.446537e-02	3.149972e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.915160e-01	2.822975e-02	1.821746e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.902272e-01	2.610698e-02	8.045622e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.362858e-02	5.372009e-03	6.876383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.307536e+00	1.562257e+00	3.196525e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.530017e+00	2.321691e+00	5.231229e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.328805e+00	2.879902e+00	6.587228e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.196494e+00	2.391912e+00	5.875035e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.382761e+00	1.080213e+00	3.538137e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.335262e+00	2.138494e-01	6.274705e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.241153e+00	1.247600e-01	8.698724e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.224005e+00	1.964688e-01	8.023323e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.621137e+00	1.777598e-01	7.996291e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.522299e+00	1.286627e-01	5.607337e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.757892e-01	8.933366e-02	2.845533e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.691646e-02	6.366185e-03	1.419170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.542711e-01	1.418511e-01	8.465398e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.353150e+00	6.055162e-01	2.473693e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.741086e+00	7.107634e-01	1.392907e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.256212e+00	1.625682e-01	1.219589e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.467423e+00	1.973894e-01	5.609725e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.416001e+00	9.661769e-02	5.857290e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.928684e-01	2.897557e-02	3.534798e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.901679e-01	5.368461e-02	1.161337e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.958524e-02	1.082718e-02	7.736564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.327124e+00	5.375919e-01	2.133532e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.763542e+00	1.353155e+00	4.627730e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.736721e+00	9.144083e-01	2.744732e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.021092e+00	1.525777e-01	2.262624e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.623293e+00	1.548178e-01	4.294341e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.486134e+00	9.589345e-02	4.055573e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.655835e-01	5.840466e-02	2.578071e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.754646e-01	4.544926e-02	1.245137e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.716675e-02	1.223286e-02	8.461133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.059169e+01	1.331827e+01	4.175241e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.586829e+01	4.659241e+00	1.944103e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.301260e+01	1.308120e+00	8.811715e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.204429e+00	1.067584e-01	6.016612e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.769434e+00	2.413561e-01	4.272483e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.549531e+00	1.461570e-01	4.740404e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.120275e-01	1.314507e-01	2.967692e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.849069e-02	1.322871e-02	1.199191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.598879e-01	1.788785e-01	8.344968e-02
7.500000e-02	1.500000e-02	1.500000e-02	7.393859e-01	3.364114e-01	1.458530e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.180214e+00	5.156384e-01	1.889099e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.641624e+00	5.984569e-01	1.915284e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.199698e+00	6.685722e-01	1.655449e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.720330e+00	5.147443e-01	7.017052e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.042495e+00	3.107587e-01	3.093694e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.989001e+00	1.232725e-01	1.302377e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.616500e+00	1.534503e-01	4.409199e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.012274e+00	1.275073e-01	5.483580e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.402444e+00	8.381800e-02	4.666906e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.324294e-01	4.344157e-02	3.236714e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.158582e-01	2.372606e-02	1.667928e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.284118e-02	7.532840e-03	1.161391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.075681e+00	7.173333e-01	2.629636e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.871656e+00	1.125267e+00	3.433658e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.763973e+00	1.403318e+00	3.794934e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.130228e+00	9.077708e-01	5.077668e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.483066e+00	9.076511e-01	2.608062e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.288880e+00	5.187684e-01	1.229924e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.881098e+00	2.414670e-01	8.073694e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.181064e+00	1.253214e-01	2.673886e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.427704e+00	1.416331e-01	3.865120e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.650134e+00	9.206390e-02	3.368443e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.641300e-01	5.426342e-02	2.606853e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.797445e-01	2.800452e-02	1.414765e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.345392e-02	7.210697e-03	1.091105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.671008e+01	1.381118e+01	4.238120e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.906969e+01	5.751135e+00	2.137722e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.231925e+01	3.574350e+00	1.338643e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.726438e+01	2.158422e+00	8.208295e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.216878e+01	1.261867e+00	7.982212e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.909106e+00	2.392784e-01	7.480100e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.344277e+00	1.015378e-01	5.181049e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.798997e+00	2.063898e-01	2.701022e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.770699e+00	1.604791e-01	4.185365e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.845619e+00	1.456172e-01	4.876001e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.077825e+00	1.075595e-01	3.222310e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.994718e-02	8.832972e-03	1.758196e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.326200e-01	2.230175e-01	3.083577e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.449318e+00	1.334274e+00	1.893370e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.651924e+00	1.091211e+00	7.532513e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.294029e+00	1.132217e-01	3.896832e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.216009e+00	1.321622e-01	1.091929e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.199747e+00	7.271610e-02	9.926598e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.585659e-01	3.276831e-02	5.829852e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.909802e-02	5.446925e-03	5.310418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.033222e+00	1.140378e+00	1.099843e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.815073e+00	1.376012e+00	1.536702e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.355974e+00	6.637242e-02	6.335830e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.916116e+00	8.972698e-02	9.124162e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.773683e-01	5.693162e-02	6.792232e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.925135e-01	3.428747e-02	3.771992e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.940021e-01	1.860000e-02	1.718701e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.243632e-02	2.306594e-03	1.372486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.908193e+00	3.392863e+00	3.540932e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.619832e+00	1.494278e+00	3.598287e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.007961e+00	1.332792e-01	1.491181e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.717913e+00	1.498501e-01	1.363536e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.155245e-02	1.179782e-02	8.726549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.140672e-02	2.754976e-02	1.008609e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.870711e-01	2.302434e-01	6.805335e-02
1.300000e-01	2.000000e-02	2.000000e-02	9.283585e-01	6.696028e-01	1.532327e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.832436e+00	1.122925e+00	1.946529e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.792270e+00	1.324772e+00	1.594029e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.420698e+00	1.155923e+00	4.900852e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.483511e+00	4.582906e-01	6.830398e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.221093e+00	1.220535e-01	2.659315e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.664876e+00	1.251350e-01	7.202879e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.013094e+00	1.079327e-01	9.313142e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.356952e+00	7.676440e-02	9.019047e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.208811e-01	4.663957e-02	6.937627e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.449137e-01	3.054483e-02	4.442577e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.447813e-02	3.319586e-03	4.243094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.746638e-01	1.438232e-01	2.741868e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.031675e+00	7.776098e-01	1.365591e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.239141e+00	1.524138e+00	2.337408e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.412416e+00	2.024683e+00	2.677883e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.314251e+00	2.094394e+00	2.211857e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.638192e+00	1.555008e+00	1.198667e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.356800e+00	7.278776e-01	2.596802e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.775675e+00	5.329972e-02	2.929502e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.048542e+00	8.382406e-02	5.753459e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.348218e+00	9.175164e-02	8.069450e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.654863e+00	7.804525e-02	8.301994e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.077002e+00	5.945094e-02	6.644281e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.376559e-01	3.836298e-02	4.683803e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.353590e-01	2.529920e-02	2.641278e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.657375e-02	2.787936e-03	2.534333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.075981e+00	8.934444e-01	1.394186e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.262213e+00	2.503458e+00	3.610006e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.971485e+00	4.151396e+00	5.285888e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.017876e+00	4.618439e+00	5.354113e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.786628e+00	3.825364e+00	3.838229e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.854680e+00	1.704269e+00	1.439006e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.265221e+00	2.210852e-02	6.217184e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.603578e+00	1.235835e-01	1.241101e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.078016e+00	1.543355e-01	1.561139e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.969910e+00	1.496834e-01	1.292856e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.128240e+00	1.127207e-01	9.985342e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.079464e-02	6.847578e-03	5.775348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.266212e-01	2.799745e-01	1.244949e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.912105e+00	1.001119e+00	3.142799e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.905433e+00	8.325969e-01	2.928787e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.815424e+00	2.815969e-01	1.848655e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.159095e+00	1.600777e-01	6.190872e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.298791e+00	9.294421e-02	8.218717e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.690789e-01	4.326738e-02	5.576355e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.523584e-01	2.536473e-02	2.993900e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.547077e-02	2.937798e-03	2.085565e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.011740e+00	1.512626e+00	5.274747e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.455047e+00	2.209541e+00	6.531711e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.210390e+00	1.013739e+00	1.656945e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.968952e+00	3.053359e-01	1.040299e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.339304e+00	1.575022e-01	3.201535e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.533381e+00	1.026733e-01	5.819777e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.427020e-01	6.116090e-02	4.943140e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.399767e-01	3.254474e-02	3.139533e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.872335e-02	4.832393e-03	3.621436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.284091e+01	2.548248e+01	7.496408e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.403373e+01	5.938291e+00	2.082949e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.344129e+00	1.363639e+00	1.633285e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.972316e+00	3.421153e-01	1.067982e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.790452e+00	1.407350e-01	2.966400e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.911055e+00	1.653168e-01	7.102463e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.071190e+00	1.232111e-01	7.558263e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.236548e-02	8.662907e-03	5.629724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.898815e-01	2.546904e-01	1.093484e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.832662e-01	5.711102e-01	2.184566e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.537328e+00	8.184594e-01	2.628976e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.057504e+00	9.235746e-01	2.495622e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.563067e+00	9.491011e-01	1.436715e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.837255e+00	7.430060e-01	1.434984e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.848945e+00	3.641273e-01	2.073618e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.672133e+00	2.051273e-01	2.095402e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.281081e+00	1.378326e-01	4.257620e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.911023e+00	1.250069e-01	6.091969e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.327721e+00	8.837127e-02	6.937509e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.896591e-01	5.188806e-02	5.868438e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.258663e-01	3.178497e-02	3.912378e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.371713e-02	3.408118e-03	4.129283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.176149e+00	1.531177e+00	4.876235e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.838662e+00	2.093426e+00	6.435940e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.262908e+00	1.986135e+00	5.756905e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.038854e+00	1.683023e+00	4.036231e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.413107e+00	1.194967e+00	2.087461e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.640497e+00	6.814690e-01	9.925831e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.073603e+00	3.635963e-01	6.246538e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.670322e+00	1.957232e-01	1.912724e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.215538e+00	1.109839e-01	3.166401e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.656861e+00	9.215265e-02	5.022944e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.011336e+00	6.531243e-02	5.226627e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.315921e-01	3.913055e-02	3.540624e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.927147e-02	4.421733e-03	4.098979e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.170638e+01	2.367200e+01	6.611492e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.175102e+01	8.826280e+00	2.186963e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.082593e+01	5.017998e+00	1.608396e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.330594e+01	2.581805e+00	9.587389e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.681872e+00	1.634769e+00	1.850749e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.638830e+00	7.122390e-01	2.812264e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.035117e+00	4.181504e-01	3.984811e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.263660e+00	1.566682e-01	9.509113e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.845980e+00	1.424456e-01	3.324213e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.187702e+00	1.618722e-01	6.976852e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.348685e+00	1.340644e-01	8.078968e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.859783e-02	9.096578e-03	6.612293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.833867e-01	1.327417e-01	2.580604e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.077917e+00	8.080427e-01	1.534982e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.444522e+00	7.684953e-01	8.491536e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.564630e+00	1.001980e-01	2.600697e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.539634e+00	1.428407e-01	8.291674e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.327110e+00	5.869663e-02	6.590204e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.927203e-01	1.778530e-02	2.726336e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.496124e-02	1.721737e-02	1.659796e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.926318e+00	5.676560e-01	1.007461e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.918547e+00	7.657871e-01	1.518315e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.671073e+00	6.741061e-02	4.121926e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.882762e+00	1.066749e-01	5.287019e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.849840e-01	5.302451e-02	3.241311e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.418489e-01	2.350652e-02	1.456188e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.752810e-01	3.315503e-02	4.538669e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.177764e-02	6.979925e-03	2.707354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.373894e+00	1.963389e+00	4.501471e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.842496e+00	2.479129e-01	7.327112e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.370499e+00	1.986257e-01	8.976565e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.271216e+00	1.689306e-01	4.642145e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.718067e-02	1.406931e-02	2.203285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.676099e-02	4.893160e-02	2.589953e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.392287e-01	2.024345e-01	6.475722e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.772322e-01	4.515133e-01	1.214648e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.672034e+00	6.907003e-01	1.540531e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.510569e+00	8.252574e-01	1.332566e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.189133e+00	6.800208e-01	5.119128e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.495571e+00	2.978323e-01	5.092068e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.358004e+00	1.057641e-01	2.573522e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.858383e+00	1.236652e-01	5.717357e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.182277e+00	1.076152e-01	6.933818e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.400055e+00	6.386370e-02	6.138140e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.494254e-01	3.377839e-02	3.597375e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.310604e-01	1.874049e-02	1.581587e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.136078e-02	7.240492e-03	1.230679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.212061e-01	1.823553e-01	4.608471e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.085014e+00	5.783454e-01	1.290493e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.093468e+00	8.457498e-01	1.975811e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.297075e+00	1.194790e+00	2.390713e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.217756e+00	1.179832e+00	2.134611e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.631841e+00	7.368774e-01	1.246352e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.583236e+00	3.145852e-01	9.535903e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.066194e+00	6.116469e-02	3.616231e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.198734e+00	9.987932e-02	4.925553e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.326153e+00	1.049757e-01	5.634176e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.603851e+00	8.420476e-02	4.788186e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.777522e-01	5.101429e-02	3.323992e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.760873e-01	2.882297e-02	1.818237e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.882532e-01	2.437494e-02	7.646811e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.261178e-02	4.823582e-03	5.978277e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.352138e+00	1.462890e+00	3.110383e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.901711e+00	2.425587e+00	5.142429e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.748571e+00	3.003938e+00	6.554885e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.512037e+00	2.500920e+00	5.966903e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.689866e+00	1.255243e+00	3.669044e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.258703e+00	1.536709e-01	7.428917e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.159770e+00	1.045172e-01	7.978309e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.093759e+00	1.891733e-01	8.724607e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.504127e+00	1.898815e-01	7.964706e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.497862e+00	1.515064e-01	5.088803e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.178722e-01	1.000404e-01	3.263785e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.448846e-02	6.610843e-03	1.266207e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.792819e-01	1.600473e-01	8.295913e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.455178e+00	6.566879e-01	2.597478e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.803286e+00	7.076487e-01	1.429542e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.183739e+00	1.331147e-01	2.013624e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.409503e+00	2.078806e-01	6.005494e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.367017e+00	1.063892e-01	5.967510e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.880091e-01	3.334106e-02	2.965489e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.817913e-01	4.924549e-02	1.077529e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.857761e-02	1.073136e-02	7.403287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.443821e+00	6.018317e-01	2.404785e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.018647e+00	1.397870e+00	5.107430e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.901150e+00	9.601814e-01	3.232405e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.927874e+00	5.836246e-02	3.364354e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.547345e+00	1.897792e-01	3.972330e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.414806e+00	1.192539e-01	4.172697e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.606815e-01	6.074151e-02	2.359800e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.949343e-01	2.887191e-02	1.152160e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.354520e-02	1.338549e-02	8.074204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.342518e+01	1.393444e+01	4.657837e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.714960e+01	5.053911e+00	2.127087e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.280086e+01	1.053298e+00	1.187578e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.232689e+00	7.044104e-02	5.924075e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.620590e+00	2.780284e-01	4.696610e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.488357e+00	2.018140e-01	4.312381e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.903202e-01	1.250491e-01	2.498406e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.727199e-02	8.989518e-03	1.366457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.825262e-01	1.954875e-01	8.771756e-02
7.500000e-02	1.500000e-02	1.500000e-02	7.955911e-01	3.937527e-01	1.640153e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.222379e+00	5.172770e-01	2.038766e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.740695e+00	6.467936e-01	2.084602e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.299232e+00	6.667436e-01	1.618419e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.770835e+00	5.518578e-01	7.185590e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.027709e+00	2.982070e-01	6.741859e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.935000e+00	1.351466e-01	1.857932e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.537635e+00	1.524068e-01	4.312747e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.002318e+00	1.328511e-01	5.590507e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.357839e+00	8.375325e-02	5.012974e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.952087e-01	4.216692e-02	3.139787e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.167661e-01	2.259235e-02	1.368838e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.110235e-02	6.980481e-03	1.252198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.171228e+00	7.545677e-01	4.036897e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.874752e+00	9.991824e-01	5.379972e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.997578e+00	1.341508e+00	4.228655e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.463722e+00	1.109445e+00	4.254706e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.695086e+00	9.647623e-01	2.890588e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.368908e+00	5.864491e-01	1.451359e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.835705e+00	1.545615e-01	2.034419e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.109585e+00	1.073893e-01	2.640606e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.383320e+00	1.706612e-01	3.722347e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.601520e+00	1.075627e-01	3.656923e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.162238e-01	6.012359e-02	2.704424e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.745208e-01	2.974956e-02	1.345312e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.117982e-02	7.103436e-03	1.031640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.886564e+01	1.394942e+01	4.706887e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.068962e+01	6.185693e+00	2.458685e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.325603e+01	3.729974e+00	1.563963e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.763793e+01	2.469489e+00	9.507796e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.198813e+01	8.835416e-01	1.029737e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.087789e+00	3.578449e-01	7.842746e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.318954e+00	1.209506e-01	5.493120e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.713902e+00	1.444404e-01	3.709914e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.682226e+00	2.053161e-01	4.262108e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.763517e+00	1.781469e-01	4.558342e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.044439e+00	1.415473e-01	2.966559e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.607104e-02	9.581963e-03	1.722278e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.186130e-01	3.126439e-01	5.095517e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.143559e+00	1.394530e+00	2.460481e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.818885e+00	5.416113e-01	9.136149e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.823268e+00	1.776570e-01	7.774105e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.699809e+00	1.293402e-01	1.023119e+00
4.850000e-01	3.500000e-02	3.500000e-02	9.241640e-01	6.607103e-02	6.715761e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.085017e-01	3.143143e-02	3.681137e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.770682e-02	4.722646e-03	2.825217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.768054e+00	1.296964e+00	1.555241e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.982505e+00	7.041525e-01	3.130743e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.855710e+00	1.026110e-01	8.346189e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.513976e+00	9.379185e-02	7.574812e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.965877e-01	6.075024e-02	4.439450e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.096846e-01	3.156708e-02	2.489510e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.595752e-01	1.819065e-02	1.175139e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.675737e-03	2.173821e-03	7.957392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.510582e+00	3.674038e+00	4.426335e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.395370e+00	3.520687e-01	9.784615e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.340479e+00	1.622999e-01	1.557792e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.369654e+00	1.566211e-01	9.470310e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.653630e-02	1.092426e-02	5.392623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.379106e-02	3.795801e-02	1.523611e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.268560e-01	3.293887e-01	1.099316e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.352418e+00	9.048590e-01	2.297383e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.435845e+00	1.290356e+00	2.499089e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.406840e+00	1.291995e+00	1.421438e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.729217e+00	7.159277e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.450562e+00	1.232332e-01	2.810628e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.905996e+00	1.579156e-01	6.322766e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.204515e+00	1.393597e-01	8.669893e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.624727e+00	1.073265e-01	8.848910e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.073715e+00	7.156861e-02	6.981227e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.536489e-01	4.480558e-02	4.555366e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.326721e-01	2.865769e-02	2.819133e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.262284e-02	2.795589e-03	2.473643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.953753e-01	2.311168e-01	5.006237e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.700556e+00	1.234705e+00	2.380550e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.343679e+00	2.086639e+00	3.580687e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.488325e+00	2.208820e+00	3.276438e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.174864e+00	1.847527e+00	2.155309e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.996224e+00	9.744447e-01	6.878102e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.357085e+00	1.009524e-01	1.617866e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.433406e+00	9.522491e-02	6.292922e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.615766e+00	1.063230e-01	7.698829e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.924489e+00	9.749150e-02	7.901968e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.346760e+00	8.110661e-02	6.893970e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.801316e-01	6.071371e-02	4.752482e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.303248e-01	4.108922e-02	3.098516e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.669222e-01	2.477552e-02	1.718219e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.020781e-02	2.615573e-03	1.639875e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.513740e+00	1.230809e+00	2.105364e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.828444e+00	3.591809e+00	5.483370e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.119125e+00	5.163304e+00	7.250610e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.005529e+01	4.912812e+00	6.266836e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.790203e+00	2.964212e+00	3.692610e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.933099e+00	5.176487e-01	5.525624e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.712431e+00	9.869665e-02	1.318657e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.969439e+00	1.654616e-01	1.475061e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.624606e+00	1.738980e-01	1.293416e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.561200e+00	1.495425e-01	1.085245e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.100690e-01	1.170773e-01	6.668950e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.826170e-02	6.383070e-03	3.720223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.966961e-01	3.596202e-01	1.659808e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.402318e+00	1.056318e+00	3.677774e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.128804e+00	5.737331e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.665715e+00	2.477074e-01	3.492405e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.836721e+00	1.661034e-01	6.856655e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.059232e+00	8.460892e-02	6.082648e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.142567e-01	3.656178e-02	3.821272e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.865492e-01	2.398756e-02	1.799736e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.069620e-02	2.260147e-03	1.116089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.442273e+00	1.941463e+00	7.998298e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.546449e+00	2.087100e+00	7.394771e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.073220e+00	5.813333e-01	1.507959e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.851409e+00	2.757189e-01	1.972982e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.182721e+00	1.906832e-01	3.864940e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.319668e+00	9.737463e-02	4.717849e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.175188e-01	6.120862e-02	3.332166e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.685454e-01	3.288783e-02	2.154468e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.219019e-02	4.605332e-03	2.341190e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.516786e+01	2.591456e+01	9.867830e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.323885e+01	3.895648e+00	2.273653e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.768603e+00	6.909616e-01	1.279734e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.865054e+00	1.712077e-01	1.009180e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.637857e+00	2.019479e-01	3.314782e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.691820e+00	1.693887e-01	5.888859e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.114358e-01	1.301404e-01	5.320545e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.282051e-02	7.968460e-03	3.588444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.847535e-01	2.975258e-01	1.455242e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.288590e+00	7.056177e-01	3.064761e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.956467e+00	9.546644e-01	3.376996e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.543741e+00	9.526548e-01	2.766643e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.989175e+00	8.686977e-01	1.203769e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.052166e+00	4.874688e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.801083e+00	1.895097e-01	1.923615e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.565382e+00	2.261960e-01	3.467461e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.073423e+00	1.576146e-01	5.285798e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.581000e+00	1.242899e-01	6.396477e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.089703e+00	8.496988e-02	5.719251e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.412709e-01	4.872447e-02	4.073739e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.245299e-01	2.946053e-02	2.473059e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.308354e-02	2.916328e-03	2.411459e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.417426e+00	1.888252e+00	7.131497e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.370573e+00	2.330137e+00	8.610814e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.437092e+00	1.955547e+00	6.736950e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.737577e+00	1.509704e+00	4.952929e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.567364e+00	8.236477e-01	1.441416e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.501609e+00	3.193210e-01	1.272325e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.008247e+00	3.010756e-01	1.147277e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.552718e+00	2.028502e-01	2.548829e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.032488e+00	1.230230e-01	4.013722e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.439256e+00	9.403652e-02	4.444696e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.611771e-01	6.103569e-02	3.919241e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.521016e-01	3.911203e-02	2.353738e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.785433e-02	4.494472e-03	2.701915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.195679e+01	2.391989e+01	8.391803e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.329012e+01	6.601866e+00	2.692145e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.987649e+01	3.104162e+00	1.596253e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.244826e+01	1.399923e+00	7.058405e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.443800e+00	1.045540e+00	1.425215e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.631611e+00	5.826432e-01	9.163756e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.935149e+00	2.098043e-01	5.524671e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.140184e+00	1.586221e-01	8.925949e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.602083e+00	1.693188e-01	4.060091e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.955508e+00	1.749678e-01	6.072547e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.138494e+00	1.356670e-01	6.569442e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.507045e-02	8.374269e-03	4.396793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.016200e-01	1.702093e-01	3.773023e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.662391e+00	9.177207e-01	2.010847e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.828249e+00	5.842283e-01	7.002794e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.301730e+00	1.533367e-01	5.412328e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.985087e+00	1.578247e-01	8.254415e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.008221e+00	6.183944e-02	4.711799e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.487780e-01	1.727936e-02	1.979472e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.855134e-02	1.332138e-02	1.432951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.594077e+00	6.405315e-01	1.410704e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.230915e+00	5.336154e-01	2.099075e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.113607e+00	1.145098e-01	5.215264e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.481780e+00	1.009432e-01	4.542081e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.368809e-01	5.573516e-02	2.409604e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.683243e-01	3.792507e-02	9.983416e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.268322e-01	3.311233e-02	4.869878e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.115999e-03	5.347559e-03	1.563577e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.812220e+00	1.880190e+00	4.573887e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.298727e+00	2.729759e-02	7.896693e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.820289e+00	1.956728e-01	7.875978e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.080332e+00	1.588354e-01	3.708548e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.881045e-02	1.044274e-02	1.787652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.273460e-02	5.989069e-02	2.466093e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.168118e-01	2.374163e-01	9.353235e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.192470e+00	6.149866e-01	1.897564e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.073118e+00	7.985189e-01	2.099500e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.982846e+00	8.405801e-01	1.491840e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.615427e+00	5.819181e-01	3.155590e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.618235e+00	8.709753e-02	2.262453e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.175932e+00	1.495651e-01	4.788913e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.532170e+00	1.612102e-01	7.028341e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.785015e+00	1.182592e-01	6.239977e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.134177e+00	7.062545e-02	4.682683e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.351968e-01	3.634598e-02	2.903420e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.234472e-01	2.571900e-02	1.266922e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.365278e-02	6.088387e-03	7.031160e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.005026e-01	2.326490e-01	6.632703e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.591162e+00	8.113199e-01	2.199902e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.965313e+00	1.174466e+00	3.266402e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.296440e+00	1.306922e+00	3.307759e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.000943e+00	9.869120e-01	2.715839e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.169165e+00	5.291080e-01	9.608975e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.632624e+00	9.111144e-02	4.052573e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.734684e+00	1.184741e-01	4.340249e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.738398e+00	1.371755e-01	6.069712e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.939306e+00	1.184186e-01	4.895061e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.314471e+00	8.449508e-02	3.769627e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.286065e-01	5.578820e-02	2.322125e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.689284e-01	3.538186e-02	1.380717e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.129755e-01	2.346421e-02	8.585665e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.908431e-02	4.911008e-03	3.382022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.972940e+00	1.885764e+00	4.063809e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.639129e+00	3.219138e+00	7.226904e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.881776e+00	3.398336e+00	8.608919e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.124708e+01	2.180650e+00	6.389159e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.037026e+01	8.306442e-01	6.492929e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.003931e+00	5.204893e-03	9.982462e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.433307e+00	1.672102e-01	9.917665e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.538596e+00	2.117239e-01	8.219417e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.106993e+00	1.888177e-01	6.619681e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.257682e+00	1.624243e-01	4.199583e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.502374e-01	8.666872e-02	2.738727e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.853932e-02	7.889747e-03	9.312554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.800206e-01	2.061137e-01	1.141549e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.862189e+00	7.751363e-01	3.283790e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.211528e+00	6.031316e-01	1.066362e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.099082e+00	2.072676e-01	2.744064e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.044401e+00	2.108959e-01	6.128863e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.110939e+00	1.152843e-01	4.761903e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.428716e-01	4.147312e-02	2.264583e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.868840e-01	4.163075e-02	9.985129e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.295536e-02	7.611920e-03	4.477489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.285092e+00	9.112833e-01	3.850530e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.407496e+00	1.556872e+00	6.978688e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.289191e+00	7.494714e-01	3.153685e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.585976e+00	1.664263e-01	3.410703e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.222762e+00	2.160571e-01	4.600640e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.242720e+00	1.332245e-01	3.514325e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.485265e-01	7.373434e-02	1.794344e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.287748e-01	4.615915e-02	8.512921e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.533419e-02	1.023793e-02	8.972157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.398530e+01	1.659215e+01	7.767485e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.014366e+01	4.357542e+00	3.136168e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.135136e+01	5.201080e-01	1.211221e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.449412e+00	1.932701e-01	3.174017e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.493681e+00	3.261429e-01	4.310996e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.362378e+00	1.941879e-01	3.849204e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.054059e-01	1.397241e-01	2.265422e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.025541e-02	8.831901e-03	1.147833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.417073e-01	2.304504e-01	1.179331e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.000562e+00	4.895668e-01	2.063212e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.521776e+00	6.528856e-01	2.710548e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.145811e+00	7.374884e-01	2.544120e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.669623e+00	6.668252e-01	1.829597e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.107592e+00	4.577978e-01	8.580170e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.147453e+00	1.080540e-01	1.554996e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.834467e+00	1.692992e-01	2.827532e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.271538e+00	1.774162e-01	6.026663e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.714664e+00	1.429855e-01	4.889990e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.151189e+00	8.972767e-02	3.978247e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.252090e-01	4.331895e-02	2.812998e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.191005e-01	2.117278e-02	1.155623e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.425735e-02	5.856996e-03	6.941760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.806658e+00	9.633725e-01	4.915481e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.202137e+00	1.565248e+00	5.388188e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.087599e+00	1.392986e+00	6.078116e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.448834e+00	1.218036e+00	4.697685e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.129699e+00	8.066185e-01	3.521147e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.562067e+00	4.568324e-01	2.356050e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.721532e+00	1.317769e-01	2.071710e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.873486e+00	1.494853e-01	3.255275e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.092237e+00	1.410830e-01	3.896904e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.382045e+00	1.070190e-01	3.065206e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.030764e-01	7.159540e-02	2.150535e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.867118e-01	2.772491e-02	1.155355e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.530557e-02	6.443957e-03	8.010989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.576716e+01	1.684432e+01	6.522369e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.559255e+01	5.626572e+00	2.737817e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.610214e+01	3.761504e+00	1.552063e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.757224e+01	1.400825e+00	1.829399e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.144699e+01	6.580907e-01	8.108463e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.091220e+00	1.115203e-01	7.299925e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.675969e+00	1.200628e-01	3.127505e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.354272e+00	1.399168e-01	3.420003e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.509855e+00	2.066833e-01	4.419239e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.650437e+00	2.139524e-01	3.811507e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.224112e-01	1.579578e-01	2.563963e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.849344e-02	8.019400e-03	1.508937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.755203e-01	3.363508e-01	5.373191e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.250160e+00	1.412065e+00	2.408096e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.694299e+00	3.977701e-01	1.956844e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.761376e+00	1.679370e-01	8.120544e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.694662e+00	1.287956e-01	9.501459e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.740963e-01	6.393939e-02	6.794218e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.970894e-01	3.026252e-02	3.407628e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.501452e-02	4.581392e-03	2.766430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.922460e+00	1.322027e+00	1.567963e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.907605e+00	5.768882e-01	3.273549e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.775026e+00	1.023807e-01	8.554877e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.479804e+00	1.007950e-01	6.911309e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.841050e-01	5.475469e-02	4.299842e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.878620e-01	3.159707e-02	2.442516e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.510911e-01	1.901005e-02	1.172778e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.640768e-03	2.062796e-03	8.317500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.848156e+00	3.730021e+00	4.507898e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.268256e+00	2.885058e-01	1.145640e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.186559e+00	1.810523e-01	1.535513e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.395488e+00	1.487089e-01	8.411451e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.153028e-02	1.023508e-02	5.560334e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.792355e-02	4.144965e-02	1.557097e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.836901e-01	3.750178e-01	1.212088e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.443510e+00	9.287498e-01	2.418575e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.538518e+00	1.284647e+00	2.466810e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.411061e+00	1.191697e+00	1.283087e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.733356e+00	6.465591e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.408901e+00	1.302916e-01	2.998751e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.836631e+00	1.575957e-01	5.946536e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.185867e+00	1.392635e-01	8.508995e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.568877e+00	1.054657e-01	8.355541e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.047542e+00	6.729510e-02	6.374961e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.464967e-01	4.438614e-02	4.719683e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.102973e-01	2.591396e-02	2.606618e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.215672e-02	2.869468e-03	2.360030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.233369e-01	2.554249e-01	5.296236e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.882856e+00	1.352785e+00	2.620981e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.553139e+00	2.161993e+00	3.674392e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.682502e+00	2.250204e+00	3.305713e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.140727e+00	1.658504e+00	2.027498e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.921136e+00	8.194207e-01	1.115865e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.320844e+00	4.319405e-02	2.661497e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.414289e+00	1.029365e-01	5.827371e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.568764e+00	1.145836e-01	8.131316e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.882930e+00	1.011361e-01	7.496457e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.280939e+00	7.737660e-02	6.552664e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.943931e-01	5.944899e-02	4.291046e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.256634e-01	3.717519e-02	2.888454e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.600082e-01	2.380405e-02	1.751168e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.880490e-02	2.520785e-03	1.712482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.704151e+00	1.397612e+00	2.153606e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.165747e+00	3.768786e+00	5.661520e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.512499e+00	5.306959e+00	7.385208e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.041906e+01	4.933283e+00	6.384594e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.756862e+00	2.713427e+00	3.500421e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.786186e+00	1.585521e-01	6.522985e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.721656e+00	1.031795e-01	1.277737e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.891135e+00	1.823179e-01	1.455540e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.429919e+00	1.741562e-01	1.344519e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.593456e+00	1.506437e-01	9.065538e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.927249e-01	1.089572e-01	6.627079e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.720463e-02	6.280654e-03	3.600569e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.611305e-01	3.948017e-01	1.813248e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.456159e+00	1.037262e+00	3.575254e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.154944e+00	5.386681e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.602115e+00	2.170490e-01	3.757847e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.822708e+00	1.727086e-01	6.561229e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.007372e+00	8.685908e-02	6.027261e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.954179e-01	3.611340e-02	3.537840e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.766898e-01	2.312296e-02	1.742364e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.376678e-03	2.105241e-03	9.894946e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.825798e+00	2.087883e+00	8.303411e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.617760e+00	2.026148e+00	7.107295e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.030582e+00	5.080064e-01	1.904335e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.899474e+00	3.223530e-01	2.168386e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.109073e+00	1.683002e-01	4.184849e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.311009e+00	1.046760e-01	4.211519e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.016872e-01	5.538152e-02	3.335942e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.537958e-01	3.235387e-02	2.069003e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.942034e-02	4.615799e-03	2.373974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.976762e+01	2.691470e+01	9.994287e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.286895e+01	3.512872e+00	1.987735e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.894786e+00	6.620662e-01	2.294009e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.826296e+00	1.500590e-01	1.166749e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.548484e+00	1.963724e-01	3.346968e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.673154e+00	1.733058e-01	5.307813e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.142322e-01	1.149504e-01	5.243351e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.894612e-02	7.583869e-03	3.835264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.180684e-01	3.111119e-01	1.600026e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.348833e+00	7.051921e-01	3.316815e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.025984e+00	9.421923e-01	3.308274e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.611479e+00	9.531671e-01	2.555033e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.029056e+00	8.200186e-01	1.022467e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.984971e+00	3.926347e-01	7.320240e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.876412e+00	2.561530e-01	1.140937e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.494075e+00	2.069425e-01	3.564034e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.060848e+00	1.579322e-01	5.099317e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.554111e+00	1.238474e-01	6.034644e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.053346e+00	7.957411e-02	5.384846e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.302333e-01	4.843550e-02	4.020260e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.037116e-01	2.729899e-02	2.417278e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.255091e-02	2.940275e-03	2.252859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.597445e+00	1.841681e+00	7.675291e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.714997e+00	2.389698e+00	8.790807e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.560506e+00	1.938190e+00	6.415948e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.685532e+00	1.374256e+00	3.572665e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.552942e+00	7.677581e-01	2.425250e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.586547e+00	3.399630e-01	7.233438e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.944374e+00	2.197744e-01	1.228753e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.548872e+00	1.974732e-01	2.603061e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.018381e+00	1.320801e-01	3.636957e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.367077e+00	9.585101e-02	4.530691e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.672573e-01	6.468792e-02	3.333068e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.490252e-01	3.611576e-02	2.318928e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.649234e-02	4.133412e-03	2.705130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.524919e+01	2.391524e+01	8.491156e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.252137e+01	5.707673e+00	3.910327e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.003141e+01	2.884789e+00	1.117318e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.299940e+01	1.507539e+00	3.632972e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.307245e+00	8.905117e-01	1.685730e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.579195e+00	4.848744e-01	8.632632e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.832686e+00	1.676169e-01	7.325970e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.073145e+00	1.198250e-01	1.049975e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.587567e+00	1.942095e-01	3.892436e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.885820e+00	1.779089e-01	6.192548e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.157730e+00	1.337278e-01	5.436606e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.327608e-02	8.115549e-03	4.391946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.462798e-01	1.949623e-01	4.025632e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.783002e+00	9.496163e-01	1.955788e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.763553e+00	5.343975e-01	3.297671e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.174335e+00	1.788416e-01	6.276270e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.932593e+00	1.307557e-01	7.810052e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.987885e-01	4.049875e-02	4.982495e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.279179e-01	1.326818e-02	1.952342e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.032316e-02	1.298226e-02	1.102179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.738108e+00	6.630453e-01	1.350555e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.170698e+00	4.771046e-01	2.030272e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.023229e+00	1.059130e-01	5.481391e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.443293e+00	9.913849e-02	4.502006e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.176854e-01	6.984395e-02	2.418835e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.431526e-01	2.356340e-02	1.184582e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.360073e-01	2.902952e-02	3.775978e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.845835e-03	5.057397e-03	2.294086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.139866e+00	1.925744e+00	4.798619e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.185205e+00	3.965213e-03	7.055141e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.702245e+00	1.982090e-01	8.002948e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.014985e+00	1.396393e-01	4.175606e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.734546e-02	1.213184e-02	1.521230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.538902e-02	6.610712e-02	2.717027e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.506703e-01	2.663825e-01	1.009640e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.237155e+00	5.898894e-01	1.855982e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.188808e+00	8.207150e-01	2.032282e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.025621e+00	8.469381e-01	1.552650e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.654749e+00	5.385286e-01	2.062654e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.581417e+00	1.042964e-01	1.833126e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.107440e+00	1.569760e-01	5.701872e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.486556e+00	1.543151e-01	6.692792e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.709758e+00	1.104419e-01	6.093927e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.093870e+00	6.407229e-02	4.373730e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.428223e-01	3.486738e-02	2.689434e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.093970e-01	1.685930e-02	1.379758e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.396730e-02	8.040020e-03	5.883207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.555089e-01	2.717540e-01	7.089688e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.721473e+00	9.041262e-01	2.237547e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.173590e+00	1.232294e+00	3.236316e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.379854e+00	1.222028e+00	3.175881e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.166000e+00	1.135798e+00	2.142519e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.041038e+00	4.065280e-01	2.028778e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.636494e+00	4.859328e-02	3.602411e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.633546e+00	1.200216e-01	5.408589e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.736084e+00	1.337043e-01	5.653886e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.876697e+00	1.063771e-01	4.868826e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.289522e+00	8.001456e-02	3.752762e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.047848e-01	5.268176e-02	2.439071e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.447675e-01	2.981860e-02	1.455868e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.230252e-01	2.248593e-02	7.028183e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.860311e-02	6.287593e-03	3.544912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.248345e+00	2.037805e+00	3.974961e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.224328e+00	3.587535e+00	7.399383e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.016746e+01	3.291917e+00	8.193601e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.147017e+01	2.178516e+00	5.905394e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.015441e+01	5.269259e-01	6.795336e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.954910e+00	1.620604e-02	1.165422e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.384815e+00	1.377925e-01	8.810313e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.455583e+00	1.938292e-01	8.704851e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.079605e+00	1.818457e-01	6.672467e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.201697e+00	1.424202e-01	4.006304e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.465968e-01	9.317336e-02	2.824743e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.752657e-02	6.987969e-03	8.484451e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.243491e-01	2.364097e-01	1.202211e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.934722e+00	7.885629e-01	3.364663e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.253123e+00	5.947012e-01	7.747601e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.024371e+00	1.992821e-01	2.849567e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.999142e+00	1.930964e-01	6.151038e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.086318e+00	9.525288e-02	4.912532e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.108642e-01	2.885460e-02	2.384802e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.949794e-01	4.452874e-02	7.092035e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.206113e-02	7.711377e-03	4.971464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.481847e+00	9.754263e-01	3.921317e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.437632e+00	1.489213e+00	6.507587e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.294068e+00	7.396763e-01	2.510298e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.626464e+00	1.569803e-01	3.388966e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.175700e+00	2.111031e-01	4.498191e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.221183e+00	1.110787e-01	3.437561e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.262565e-01	7.508666e-02	2.014715e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.112955e-01	2.273182e-02	9.188139e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.810699e-02	8.348526e-03	7.221675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.748476e+01	1.729965e+01	7.407750e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.037711e+01	4.510251e+00	3.097178e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.120276e+01	4.552969e-01	1.200065e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.483693e+00	3.065491e-01	3.180832e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.455697e+00	3.213098e-01	4.364156e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.266854e+00	1.599868e-01	4.632578e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.717158e-01	1.278704e-01	2.297443e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.030603e-02	9.329902e-03	1.001937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.606662e-01	2.338135e-01	1.681118e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.024686e+00	4.725803e-01	2.350389e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.607937e+00	6.401390e-01	2.790144e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.190413e+00	7.883967e-01	2.463115e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.795836e+00	7.457629e-01	1.630851e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.059364e+00	3.735123e-01	1.096874e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.150556e+00	1.721295e-01	1.686911e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.780609e+00	1.823925e-01	3.596927e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.255411e+00	1.767030e-01	4.783740e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.677546e+00	1.326307e-01	4.935644e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.098674e+00	7.486096e-02	4.146883e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.322450e-01	3.786388e-02	2.574763e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.029767e-01	1.745530e-02	1.355318e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.431654e-02	8.103814e-03	6.125369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.989725e+00	1.045958e+00	4.462791e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.351894e+00	1.549425e+00	5.447759e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.141955e+00	1.337071e+00	7.233073e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.471930e+00	1.099527e+00	5.196569e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.243362e+00	8.494188e-01	2.528028e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.550606e+00	4.493332e-01	1.659577e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.677975e+00	5.856535e-02	3.452844e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.879117e+00	1.768524e-01	3.472590e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.082921e+00	1.381666e-01	3.506314e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.362437e+00	1.379643e-01	3.138767e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.791871e-01	5.783402e-02	2.042356e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.786464e-01	2.970703e-02	1.273707e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.288109e-02	5.481801e-03	7.822815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.860580e+01	1.651763e+01	6.541075e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.646958e+01	5.716081e+00	2.780740e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.550120e+01	3.278296e+00	1.386818e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.768781e+01	1.675993e+00	9.626095e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.130777e+01	6.558390e-01	1.341757e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.131433e+00	1.936934e-01	5.357223e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.798435e+00	2.960564e-01	2.759673e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.334924e+00	1.305860e-01	3.594487e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.430738e+00	1.859492e-01	4.772975e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.578986e+00	2.143377e-01	4.372251e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.611692e-01	1.213864e-01	2.866239e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.825295e-02	8.847178e-03	1.258414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.600321e-01	4.026739e-01	5.551973e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.625234e+00	1.251977e+00	2.048566e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.582675e+00	5.633767e-02	2.527109e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.425808e+00	1.490870e-01	8.161747e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.440864e+00	9.623298e-02	7.919975e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.402975e-01	4.004901e-02	5.523879e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.357541e-01	2.428598e-02	2.528590e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.013680e-02	4.142111e-03	1.854389e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.435259e+00	1.337002e+00	1.442272e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.684420e+00	3.032410e-01	5.971101e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.479574e+00	9.323613e-02	7.671869e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.337686e+00	7.350996e-02	5.703428e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.850739e-01	4.382899e-02	3.672307e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.815909e-01	3.108323e-02	1.715238e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.290343e-01	1.549462e-02	1.006562e-01
7.750000e-01	2.250000e-01	2.250000e-01	7.139785e-03	1.871360e-03	6.646124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.833788e+00	3.632332e+00	4.291365e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.866980e+00	1.013588e-01	1.521269e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.804210e+00	1.676296e-01	1.377906e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.264223e+00	1.164083e-01	6.778611e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.766864e-02	8.881307e-03	4.343130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.459580e-02	5.483118e-02	2.056073e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.740203e-01	5.024686e-01	1.476582e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.855993e+00	1.101069e+00	2.627376e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.983525e+00	1.310312e+00	2.132645e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.729167e+00	9.623750e-01	5.084213e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.648456e+00	1.788382e-01	1.293598e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.226695e+00	1.347893e-01	3.456291e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.564291e+00	1.372869e-01	7.156648e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.936494e+00	1.139276e-01	7.295425e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.411816e+00	8.375509e-02	6.844916e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.676646e-01	4.980569e-02	5.888248e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.417712e-01	3.426404e-02	3.551442e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.691570e-01	2.296599e-02	1.989734e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.856600e-02	2.434137e-03	1.380544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.003315e-01	3.884885e-01	7.163445e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.633899e+00	1.752853e+00	2.993254e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.457798e+00	2.408678e+00	3.721239e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.306333e+00	2.078201e+00	2.661407e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.509131e+00	1.360089e+00	1.165715e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.742329e+00	1.423257e-01	3.552304e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.971254e+00	6.475856e-02	4.832513e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.186017e+00	8.696621e-02	6.473689e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.335733e+00	8.953093e-02	7.263000e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.712129e+00	8.476240e-02	6.138500e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.203654e+00	6.809381e-02	5.095549e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.311471e-01	4.481419e-02	4.278966e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.823229e-01	3.072504e-02	1.974824e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.422717e-01	2.104564e-02	1.391428e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.746428e-02	2.273266e-03	1.190362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.230723e+00	1.798661e+00	2.855267e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.628417e+00	4.760195e+00	6.584144e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.031432e+01	5.918466e+00	7.648209e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.127930e+01	4.439902e+00	5.685092e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.999540e+00	1.663196e+00	5.292494e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.486425e+00	7.656129e-03	9.877166e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.251442e+00	1.253747e-01	1.458448e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.511928e+00	1.705200e-01	1.385376e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.174165e+00	1.486669e-01	1.199703e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.432506e+00	1.239601e-01	7.500922e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.392408e-01	9.875772e-02	5.027980e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.345664e-02	5.783110e-03	2.780484e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.526271e-01	4.631567e-01	2.068511e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.772033e+00	9.989174e-01	3.166484e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.087044e+00	3.016187e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.516458e+00	2.512973e-01	4.239166e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.671102e+00	1.234771e-01	5.781710e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.546232e-01	5.508954e-02	5.495995e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.370708e-01	2.843106e-02	2.721345e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.375176e-01	2.062192e-02	1.285669e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.709271e-03	1.765283e-03	7.447338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.194356e+00	2.348846e+00	9.192775e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.881012e+00	1.641412e+00	7.329319e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.813690e+00	3.383162e-01	3.116156e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.812993e+00	2.803553e-01	2.242156e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.062563e+00	1.682244e-01	3.882371e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.168326e+00	8.145890e-02	4.075355e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.755164e-01	4.471967e-02	2.549844e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.389570e-01	3.259818e-02	1.538111e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.495270e-02	3.947909e-03	1.992275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.122652e+02	2.490374e+01	1.028726e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.108456e+01	2.411089e+00	8.964880e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.559210e+00	4.669032e-01	1.612700e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.914288e+00	2.626510e-01	8.973616e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.441194e+00	1.601463e-01	3.772959e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.609846e+00	1.492346e-01	4.790386e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.485503e-01	9.965643e-02	4.358178e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.585539e-02	6.801554e-03	3.051631e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.304587e-01	3.708582e-01	1.847785e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.665996e+00	8.436465e-01	3.739624e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.383348e+00	9.572881e-01	3.908679e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.900933e+00	9.315475e-01	2.140461e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.117926e+00	5.972916e-01	6.409112e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.047937e+00	2.302336e-01	1.084705e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.733265e+00	1.874230e-01	2.256124e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.379329e+00	1.739139e-01	3.976864e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.923818e+00	1.370879e-01	4.711281e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.426861e+00	1.004421e-01	5.237239e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.206652e-01	5.957364e-02	5.030800e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.430521e-01	3.671404e-02	3.263307e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.653602e-01	2.343001e-02	1.856022e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.863498e-02	2.492862e-03	1.357216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.959882e+00	2.267936e+00	8.768709e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.879725e+00	2.390868e+00	9.038940e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.119114e+00	1.760570e+00	6.374563e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.553300e+00	9.142276e-01	5.204568e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.391947e+00	6.239050e-01	1.230465e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.396934e+00	1.201737e-01	3.292132e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.918190e+00	2.062197e-01	1.481319e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.497738e+00	2.148500e-01	2.915334e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.930100e+00	1.133617e-01	3.541183e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.299251e+00	8.316629e-02	3.548392e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.531106e-01	4.978237e-02	3.448060e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.101199e-01	3.023312e-02	1.789816e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.363264e-02	3.838222e-03	1.994819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.071190e+02	2.275497e+01	8.030021e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.136040e+01	4.240491e+00	2.994762e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.871952e+01	2.372444e+00	9.737313e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.245860e+01	1.235460e+00	2.249509e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.850565e+00	5.753288e-01	2.411435e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.485846e+00	4.240169e-01	1.059463e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.906540e+00	2.035109e-01	7.863070e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.092149e+00	1.846410e-01	8.749672e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.406069e+00	1.672817e-01	4.223103e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.818098e+00	1.596309e-01	5.341052e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.073614e+00	1.181574e-01	4.894626e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.827344e-02	7.456437e-03	3.407787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.806890e-01	2.162869e-01	4.057349e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.236750e+00	9.674777e-01	1.777296e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.831642e+00	1.739900e-01	1.243578e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.838159e+00	1.649128e-01	6.833067e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.578792e+00	1.199149e-01	6.540760e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.319419e-01	2.705622e-02	3.664795e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.695352e-01	5.432414e-03	1.403199e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.248662e-02	1.270509e-02	8.051509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.312627e+00	6.955360e-01	1.508177e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.001107e+00	2.981942e-01	2.905308e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.560094e+00	1.331067e-01	4.806706e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.252406e+00	8.250030e-02	3.515475e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.666788e-01	2.754500e-02	1.903563e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.413629e-01	1.537679e-02	1.053773e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.231414e-01	2.827228e-02	3.798747e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.507651e-03	6.174169e-03	6.963543e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.019484e+01	1.803355e+00	4.782577e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.479693e+00	2.709714e-02	7.542292e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.342167e+00	2.006163e-01	6.514560e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.005170e+00	1.214634e-01	3.116454e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.434684e-02	9.901560e-03	1.441605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.042434e-01	7.089664e-02	3.618283e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.017710e-01	3.464636e-01	1.354654e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.560490e+00	7.294673e-01	2.323977e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.579387e+00	9.160617e-01	2.109354e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.421884e+00	8.062565e-01	1.259750e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.762899e+00	2.499754e-01	6.832461e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.470942e+00	1.622449e-01	3.525410e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.870114e+00	1.677280e-01	5.930470e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.167829e+00	1.314923e-01	6.540417e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.460269e+00	8.210063e-02	5.752137e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.352173e-01	4.197050e-02	3.526750e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.500662e-01	2.212859e-02	2.279341e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.614990e-01	2.637100e-02	9.700600e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.836856e-02	6.751104e-03	3.894463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.496780e-01	3.001921e-01	8.867691e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.271800e+00	9.624379e-01	2.849447e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.184350e+00	1.491186e+00	3.783013e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.316466e+00	1.367406e+00	3.157904e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.464118e+00	6.745414e-01	2.131212e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.215047e+00	2.410444e-01	1.190670e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.281369e+00	1.049709e-01	4.677088e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.353382e+00	1.311945e-01	4.566662e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.344783e+00	1.186821e-01	5.643147e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.660007e+00	9.726605e-02	3.920103e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.100604e+00	6.150613e-02	3.158845e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.279982e-01	3.276898e-02	2.084168e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.138314e-01	1.930676e-02	1.358134e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.058297e-01	2.459205e-02	4.920748e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.514072e-02	4.607439e-03	2.844604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.972089e+00	2.404241e+00	5.277725e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.173782e+00	4.021599e+00	9.583667e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.212418e+01	3.452363e+00	8.795781e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.226786e+01	1.663862e+00	7.365129e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.043095e+01	2.638137e-01	6.696134e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.478603e+00	7.859933e-02	8.951780e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.691999e+00	1.939395e-01	1.030406e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.002070e+00	2.032998e-01	7.189296e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.894654e+00	1.700229e-01	5.353588e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.101817e+00	1.162735e-01	3.728329e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.051046e-01	9.271282e-02	1.854288e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.342532e-02	6.610022e-03	8.716823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.469073e-01	2.791801e-01	1.315201e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.376336e+00	8.650028e-01	3.355900e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.375957e+00	3.901001e-01	1.576445e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.763112e+00	2.292503e-01	4.578246e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.775365e+00	1.810629e-01	5.778881e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.588180e-01	6.653496e-02	3.736624e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.404139e-01	1.763721e-02	1.930966e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.578750e-01	4.800726e-02	6.771997e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.616655e-03	7.766964e-03	1.236659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.527265e+00	1.290398e+00	5.622722e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.712576e+00	1.612004e+00	7.250867e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.161965e+00	4.448069e-01	2.433549e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.131141e+00	2.145761e-01	3.555362e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.984180e+00	2.054849e-01	4.182003e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.115239e+00	1.216815e-01	2.808001e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.106768e-01	4.279900e-02	1.583046e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.004160e-01	1.326170e-02	8.860022e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.491714e-02	8.377341e-03	6.528173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.484623e+01	1.830329e+01	8.006997e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.051078e+01	3.430182e+00	3.028695e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.792775e+00	1.483606e-02	1.025013e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.171791e+00	2.064822e-01	3.442901e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.257106e+00	3.179072e-01	3.842149e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.300833e+00	1.579791e-01	3.520241e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.750639e-01	1.177208e-01	1.858530e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.700910e-02	8.376365e-03	1.008090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.631032e-01	2.962830e-01	1.733076e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.275019e+00	6.029248e-01	2.774806e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.887373e+00	7.143570e-01	3.523409e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.539310e+00	7.979508e-01	2.655024e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.068866e+00	7.369832e-01	1.109951e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.239177e+00	2.480592e-01	7.952399e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.038394e+00	1.966893e-01	1.936805e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.609162e+00	1.976575e-01	4.618227e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.047293e+00	1.639799e-01	5.019796e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.488550e+00	1.138876e-01	4.452416e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.601675e-01	5.836661e-02	3.588660e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.516903e-01	2.580399e-02	2.206600e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.618730e-01	2.652724e-02	9.291584e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.907796e-02	7.176291e-03	4.915248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.855836e+00	1.286318e+00	5.268183e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.508608e+00	1.530866e+00	7.055989e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.419853e+00	1.661302e+00	6.172457e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.184571e+00	1.125569e+00	4.798781e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.398265e+00	6.293209e-01	2.397365e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.338113e+00	1.307077e-01	2.505455e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.413404e+00	2.330327e-01	2.624919e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.605718e+00	1.589073e-01	3.307085e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.919043e+00	1.317425e-01	3.367367e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.220732e+00	8.426208e-02	2.871713e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.141704e-01	4.279929e-02	1.871780e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.554192e-01	1.983402e-02	1.000380e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.005502e-02	5.785666e-03	7.017777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.295877e+01	1.778291e+01	7.045077e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.946509e+01	5.562889e+00	3.070795e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.582813e+01	2.473264e+00	2.526335e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.675183e+01	8.780610e-01	1.343204e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.020141e+01	1.370283e-01	9.284419e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.597217e+00	2.490147e-01	3.813933e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.423759e+00	2.145628e-01	2.072715e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.051802e+00	1.374421e-01	3.621545e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.311777e+00	2.370852e-01	3.685020e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.534989e+00	1.854948e-01	3.688241e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.419894e-01	1.051002e-01	2.418932e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.472043e-02	8.531804e-03	1.140818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.469045e-01	4.370172e-01	6.547172e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.661000e+00	1.184426e+00	2.103375e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.509035e+00	7.390818e-02	2.321159e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.331734e+00	1.631187e-01	8.249360e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.384996e+00	9.148300e-02	8.069303e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.360534e-01	4.646207e-02	4.855942e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.062292e-01	2.468381e-02	2.500143e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.878119e-02	3.932868e-03	1.658150e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.613498e+00	1.343622e+00	1.571079e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.572075e+00	2.593704e-01	6.407209e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.411328e+00	1.017746e-01	7.741616e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.271581e+00	7.386013e-02	5.694329e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.038440e-01	4.895481e-02	3.022654e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.273267e-01	2.776940e-02	1.955343e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.340337e-01	1.657811e-02	8.249768e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.924140e-03	1.835030e-03	6.451722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.133879e+00	3.560435e+00	4.426008e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.727475e+00	4.557449e-02	1.568083e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.745009e+00	1.718427e-01	1.288251e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.203884e+00	1.271342e-01	6.473144e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.445646e-02	9.100522e-03	4.179824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.146091e-02	6.010052e-02	2.172247e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.356899e-01	5.425585e-01	1.592564e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.066201e+00	1.244377e+00	2.748004e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.104125e+00	1.272348e+00	2.132224e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.724427e+00	8.461075e-01	5.293008e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.661118e+00	1.463712e-01	7.797601e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.138987e+00	1.423647e-01	4.769063e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.497707e+00	1.452551e-01	7.058159e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.861614e+00	1.181549e-01	7.921155e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.328098e+00	8.894872e-02	6.909226e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.569365e-01	5.527494e-02	5.158156e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.078763e-01	3.537935e-02	3.575347e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.571985e-01	2.331915e-02	1.865282e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.670809e-02	2.330732e-03	1.441335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.325961e-01	3.892896e-01	7.242835e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.901691e+00	1.946858e+00	3.185722e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.745516e+00	2.553427e+00	3.837421e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.494383e+00	2.038431e+00	2.687722e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.489474e+00	1.095715e+00	1.275647e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.817805e+00	2.176646e-01	2.912302e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.005540e+00	6.230296e-02	4.792893e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.063260e+00	9.337800e-02	7.290511e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.223348e+00	9.649754e-02	7.301629e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.643116e+00	8.956282e-02	6.589630e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.134862e+00	6.631286e-02	5.137456e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.421658e-01	4.888083e-02	3.599195e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.560410e-01	3.443897e-02	2.225503e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.261173e-01	2.071190e-02	1.239035e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.669360e-02	2.376650e-03	1.145893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.492534e+00	1.943439e+00	3.031314e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.204634e+00	5.087533e+00	7.091230e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.104480e+01	6.371414e+00	8.122099e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.145823e+01	4.158255e+00	5.362116e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.966511e+00	1.498813e+00	4.237933e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.470752e+00	1.122662e-02	1.018160e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.138381e+00	1.274282e-01	1.518098e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.312787e+00	1.584343e-01	1.495268e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.194294e+00	1.563391e-01	1.072142e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.348980e+00	1.275326e-01	7.731804e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.744292e-01	9.458202e-02	4.810821e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.165922e-02	5.707566e-03	2.612258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.280615e-01	5.006659e-01	2.097265e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.835781e+00	1.027511e+00	3.105913e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.102917e+00	2.491759e-01	3.418559e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.461642e+00	2.155096e-01	4.669802e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.588369e+00	1.375333e-01	6.317312e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.591724e-01	6.592822e-02	4.713202e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.888656e-01	3.018195e-02	2.747280e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.394577e-01	2.125500e-02	1.060107e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.613236e-03	1.749563e-03	6.207785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.636902e+00	2.479938e+00	9.290105e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.022775e+00	1.736648e+00	6.778036e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.777780e+00	3.065380e-01	2.729403e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.783876e+00	2.022347e-01	2.479787e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.030461e+00	1.871271e-01	3.798967e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.150374e+00	8.322385e-02	4.038603e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.226411e-01	4.887671e-02	2.595829e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.132415e-01	2.790954e-02	1.556294e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.559622e-02	4.002752e-03	1.766472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.188554e+02	2.667715e+01	1.096574e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.072829e+01	2.326504e+00	9.155218e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.492309e+00	4.319456e-01	1.159797e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.724560e+00	1.288477e-01	8.639267e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.438489e+00	1.825996e-01	3.310390e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.545356e+00	1.510299e-01	4.930934e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.255639e-01	9.697992e-02	4.134283e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.442256e-02	6.878163e-03	2.905336e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.029484e-01	4.078449e-01	1.962541e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.753679e+00	8.623865e-01	3.661464e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.459266e+00	9.889811e-01	3.461984e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.943041e+00	8.903841e-01	2.042297e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.200368e+00	6.092289e-01	2.751576e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.020925e+00	2.389086e-01	4.117023e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.764568e+00	2.376125e-01	2.466267e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.304806e+00	1.654499e-01	4.469427e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.833985e+00	1.407001e-01	5.712817e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.391497e+00	1.028385e-01	5.059918e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.963821e-01	6.482141e-02	4.560656e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.184922e-01	3.865466e-02	3.058833e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.558904e-01	2.364065e-02	1.712973e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.737208e-02	2.390248e-03	1.378845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.411309e+00	2.334689e+00	8.888440e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.110745e+00	2.476335e+00	8.902809e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.318436e+00	1.781571e+00	5.600176e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.698266e+00	1.007198e+00	3.732750e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.389358e+00	5.613439e-01	1.440574e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.390905e+00	1.562285e-01	4.802548e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.884663e+00	2.400207e-01	1.709493e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.424912e+00	1.414222e-01	2.939862e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.852006e+00	1.113972e-01	4.073034e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.280080e+00	8.349661e-02	3.625717e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.500389e-01	5.264192e-02	2.905293e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.929798e-01	3.315436e-02	1.741059e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.177279e-02	3.753207e-03	2.017577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.123673e+02	2.301932e+01	8.632055e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.147967e+01	4.952911e+00	2.146932e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.863476e+01	2.152994e+00	3.546452e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.220332e+01	1.341121e+00	1.636848e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.978867e+00	4.650764e-01	1.422270e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.403867e+00	3.103788e-01	1.053019e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.753307e+00	1.071777e-01	8.302233e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.992406e+00	1.704259e-01	9.614659e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.417950e+00	1.706860e-01	4.241249e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.740314e+00	1.575122e-01	5.494139e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.033128e+00	1.172441e-01	4.849691e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.654626e-02	7.194007e-03	3.266982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.348692e-01	2.257074e-01	4.286232e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.354272e+00	1.003749e+00	1.743283e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.739374e+00	1.972857e-01	8.229862e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.762565e+00	1.504443e-01	6.376754e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.548608e+00	1.017521e-01	6.973342e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.815522e-01	4.607057e-02	3.615423e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.409899e-01	3.320878e-03	1.731463e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.253633e-02	1.104176e-02	7.079053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.496731e+00	7.097384e-01	1.453460e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.888408e+00	2.503679e-01	2.515332e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.523433e+00	1.156565e-01	5.001803e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.221344e+00	7.678003e-02	3.643856e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.265485e-01	3.970727e-02	1.780946e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.984519e-01	3.233398e-02	9.715110e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.097802e-01	3.082615e-02	3.513664e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.038342e-03	5.515711e-03	3.968931e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.051547e+01	1.850479e+00	4.658741e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.334331e+00	8.237700e-03	8.071825e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.280704e+00	1.890351e-01	6.600662e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.265207e-01	1.385504e-01	3.221188e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.157527e-02	9.580046e-03	1.466834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.113728e-01	8.124007e-02	3.184375e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.241642e-01	3.444069e-01	1.206392e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.665889e+00	7.614807e-01	2.039844e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.748437e+00	9.467670e-01	1.968261e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.459211e+00	6.444496e-01	1.140211e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.716564e+00	2.605950e-01	1.328272e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.422507e+00	1.423049e-01	3.056868e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.815713e+00	1.560566e-01	5.615817e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.114394e+00	1.289979e-01	6.338545e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.423036e+00	8.302979e-02	5.679699e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.035436e-01	4.600350e-02	3.975904e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.135361e-01	2.958639e-02	2.278638e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.656109e-01	2.267261e-02	8.641454e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.614583e-02	5.894464e-03	5.880981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.080080e-01	3.286618e-01	8.807153e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.520246e+00	1.133767e+00	2.767315e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.349087e+00	1.477744e+00	3.602410e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.487863e+00	1.297807e+00	2.930738e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.621783e+00	7.422131e-01	1.457696e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.141965e+00	1.687809e-01	1.986536e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.197312e+00	1.082872e-01	4.118758e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.166464e+00	1.273617e-01	5.915930e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.374641e+00	1.159456e-01	4.529848e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.630823e+00	8.274294e-02	4.159721e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.088280e+00	5.863602e-02	3.024138e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.852824e-01	3.867952e-02	2.045197e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.912905e-01	2.219386e-02	1.216877e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.020235e-01	2.427903e-02	5.431227e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.412959e-02	4.159368e-03	3.165050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.491634e+00	2.739331e+00	5.597182e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.876020e+00	4.363247e+00	9.638601e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.264364e+01	3.547761e+00	8.871874e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.266874e+01	1.904259e+00	5.729128e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.017530e+01	1.565093e-01	8.326315e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.253271e+00	9.882835e-02	1.110351e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.582926e+00	1.747374e-01	1.009659e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.965963e+00	1.929839e-01	7.590291e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.790313e+00	1.658988e-01	4.884144e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.066786e+00	1.256677e-01	3.605183e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.657078e-01	7.984090e-02	2.208215e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.328832e-02	6.741504e-03	7.558560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.863362e-01	2.914744e-01	1.519821e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.459756e+00	9.030186e-01	3.203844e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.345717e+00	3.373458e-01	1.782364e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.758908e+00	2.435121e-01	4.179680e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.725935e+00	1.518112e-01	5.900929e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.357935e-01	6.820451e-02	4.056954e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.231663e-01	1.568151e-02	1.911180e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.510682e-01	4.113205e-02	6.039814e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.558856e-03	7.140455e-03	1.375488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.760439e+00	1.328442e+00	5.239311e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.935301e+00	1.661576e+00	6.752882e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.079692e+00	3.674154e-01	2.795164e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.131245e+00	2.272393e-01	3.262185e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.997937e+00	2.082566e-01	4.052444e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.098989e+00	8.987875e-02	2.928546e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.700352e-01	3.973971e-02	1.623812e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.676313e-01	3.987336e-02	8.481747e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.214621e-02	9.000669e-03	5.416407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.976535e+01	1.983651e+01	8.086532e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.041930e+01	3.021340e+00	3.234825e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.600661e+00	7.425066e-02	7.701932e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.047854e+00	2.681009e-01	2.595100e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.297379e+00	2.593474e-01	3.916152e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.220585e+00	1.812665e-01	3.309536e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.375703e-01	8.435773e-02	2.021428e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.668809e-02	7.505030e-03	9.722294e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.875412e-01	2.928965e-01	1.780309e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.361507e+00	6.271022e-01	2.578164e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.965221e+00	7.331366e-01	3.027269e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.583671e+00	7.430554e-01	2.540142e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.067262e+00	5.882097e-01	1.101793e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.253229e+00	2.691601e-01	9.387859e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.058557e+00	1.500600e-01	1.808630e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.585963e+00	1.849405e-01	3.777916e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.010728e+00	1.621158e-01	4.944425e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.435582e+00	1.085426e-01	5.006215e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.511844e-01	7.469253e-02	3.655304e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.199956e-01	3.532605e-02	2.233251e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.628181e-01	2.842714e-02	8.441535e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.655034e-02	5.796693e-03	6.324824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.106593e+00	1.291657e+00	5.274753e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.872761e+00	1.900532e+00	6.786553e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.430860e+00	1.415939e+00	5.606364e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.227091e+00	1.030434e+00	3.624691e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.423866e+00	5.887710e-01	2.240812e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.380169e+00	1.782249e-01	2.254986e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.390702e+00	1.093006e-01	2.935533e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.578559e+00	1.466484e-01	3.443873e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.900270e+00	1.901580e-01	3.355052e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.200898e+00	8.682300e-02	2.662095e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.846185e-01	5.624793e-02	1.788937e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.384062e-01	2.434453e-02	9.674744e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.779920e-02	5.963769e-03	6.659911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.634967e+01	1.809305e+01	6.800090e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.874128e+01	4.749726e+00	3.426338e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.592917e+01	2.180066e+00	1.539044e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.681226e+01	1.018977e+00	1.219472e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.031451e+01	3.363808e-01	9.637781e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.434003e+00	2.636859e-02	5.383118e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.281193e+00	1.847914e-01	2.196112e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.094192e+00	1.738977e-01	3.609742e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.304252e+00	2.312120e-01	3.741588e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.473119e+00	1.820046e-01	3.203357e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.032817e-01	9.224883e-02	2.779876e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.510056e-02	7.010908e-03	1.096473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.051223e+00	4.853524e-01	7.481672e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.918022e+00	1.044378e+00	1.915040e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.267484e+00	1.095906e-01	3.690791e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.056947e+00	1.464703e-01	8.228417e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.227426e+00	8.204567e-02	6.487129e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.522597e-01	3.727262e-02	3.823659e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.591024e-01	2.251203e-02	1.968836e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.462069e-02	3.531599e-03	1.194335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.071062e+00	1.269610e+00	1.585106e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.230260e+00	1.121135e-01	6.798179e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.206957e+00	9.273750e-02	6.612770e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.178574e+00	6.724497e-02	4.686807e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.364961e-01	4.314148e-02	2.549560e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.204559e-01	2.373959e-02	1.502311e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.169129e-01	1.251408e-02	7.464574e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.626144e-03	2.093727e-03	4.292838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.003635e+01	3.273647e+00	4.334622e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.192732e+00	5.668185e-03	1.571659e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.490366e+00	1.562200e-01	1.073864e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.119470e+00	1.165968e-01	4.881868e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.966075e-02	8.272979e-03	3.403574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.729972e-02	7.131224e-02	2.494469e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.943917e-01	6.264612e-01	1.769326e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.370810e+00	1.239031e+00	2.810486e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.491898e+00	1.219936e+00	1.814852e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.953897e+00	6.683373e-01	1.438397e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.602598e+00	1.087884e-01	1.951298e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.937947e+00	1.464329e-01	5.904302e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.286571e+00	1.360028e-01	6.959761e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.650512e+00	1.025821e-01	7.220614e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.196557e+00	7.435657e-02	5.733077e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.477063e-01	4.573270e-02	4.482109e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.538685e-01	3.152236e-02	2.694747e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.160385e-01	2.066780e-02	1.374234e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.351062e-02	2.117821e-03	8.879515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.531301e-01	5.566846e-01	9.294174e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.648470e+00	2.217593e+00	3.713093e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.349493e+00	2.403996e+00	3.755932e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.070454e+00	1.850346e+00	2.428598e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.496452e+00	6.047505e-01	2.004035e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.713888e+00	3.730248e-02	3.170764e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.744656e+00	8.250758e-02	6.061550e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.842466e+00	9.261077e-02	6.923606e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.048268e+00	8.546830e-02	6.673809e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.495861e+00	7.359877e-02	5.665437e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.055638e+00	5.947496e-02	4.081755e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.901460e-01	4.233481e-02	2.743654e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.181695e-01	2.844734e-02	1.766977e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.089661e-01	1.833780e-02	1.025255e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.445264e-02	2.069202e-03	8.448443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.101593e+00	2.444962e+00	3.079274e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.775564e+00	5.906262e+00	7.472269e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.241680e+01	6.229263e+00	8.064260e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.244786e+01	3.474523e+00	5.292995e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.883028e+00	4.789898e-01	7.180078e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.078532e+00	4.419842e-02	1.360059e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.708857e+00	1.266121e-01	1.614919e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.096208e+00	1.539949e-01	1.222062e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.936878e+00	1.437681e-01	8.677627e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.260555e+00	1.195038e-01	5.387092e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.264820e-01	9.084280e-02	4.108760e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.795160e-02	5.096614e-03	2.026978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.073906e+00	5.465456e-01	2.355824e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.987107e+00	9.486467e-01	3.037693e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.094722e+00	1.899513e-01	8.581185e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.396837e+00	2.423179e-01	5.037894e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.464077e+00	1.240452e-01	5.645054e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.873340e-01	5.042951e-02	3.893823e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.539692e-01	2.482332e-02	2.274564e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.084984e-01	1.927615e-02	8.519631e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.084891e-03	1.667239e-03	3.817229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.831482e+00	2.652550e+00	1.051660e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.820381e+00	1.394487e+00	6.765945e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.594124e+00	1.526737e-01	6.074042e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.852508e+00	2.758410e-01	2.783864e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.990534e+00	1.436054e-01	3.756624e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.094920e+00	7.748716e-02	3.426966e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.992302e-01	4.129081e-02	2.043418e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.922747e-01	2.195554e-02	1.366037e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.204549e-02	3.685126e-03	1.461317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.244737e+02	2.473802e+01	1.133164e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.954598e+01	1.548943e+00	5.563718e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.436180e+00	2.905215e-01	2.608167e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.812568e+00	1.961001e-01	1.115662e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.466947e+00	1.514507e-01	3.317116e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.476707e+00	1.427339e-01	4.436681e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.831241e-01	9.430183e-02	3.380215e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.057631e-02	6.245051e-03	2.386560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.701940e-01	4.274638e-01	2.077398e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.959310e+00	9.130483e-01	4.181047e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.719497e+00	1.016946e+00	3.414810e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.168589e+00	8.814466e-01	1.669692e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.226279e+00	4.299719e-01	7.995754e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.029862e+00	1.653658e-01	7.707720e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.754893e+00	2.750905e-01	2.987163e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.263703e+00	1.838334e-01	4.408858e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.738649e+00	1.293705e-01	5.121256e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.237955e+00	9.098546e-02	5.109537e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.215258e-01	5.757369e-02	3.853962e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.677799e-01	3.415003e-02	2.439689e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.172365e-01	2.117653e-02	1.292790e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.379325e-02	2.100767e-03	8.936371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.539126e+00	2.647968e+00	1.025889e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.027955e+00	2.532211e+00	9.187148e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.431192e+00	1.533539e+00	5.235482e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.518921e+00	7.305559e-01	4.538624e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.110026e+00	2.843431e-01	1.348273e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.323645e+00	1.384454e-01	8.908598e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.958472e+00	2.966306e-01	2.074088e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.457290e+00	2.002466e-01	3.014924e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.785590e+00	1.110877e-01	3.851861e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.158721e+00	7.544527e-02	3.648508e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.132241e-01	4.831904e-02	2.207674e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.627446e-01	2.881573e-02	1.481079e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.878332e-02	3.246803e-03	1.412255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.212923e+02	2.238844e+01	8.261039e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.958710e+01	2.931105e+00	2.504898e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.778003e+01	1.362251e+00	8.583767e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.189295e+01	7.755627e-01	1.156315e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.722990e+00	1.933353e-01	2.865898e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.335465e+00	3.277538e-01	1.291801e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.852727e+00	2.682972e-01	8.338162e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.955757e+00	9.236556e-02	1.233280e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.399116e+00	1.597441e-01	3.921439e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.637777e+00	1.482803e-01	4.706513e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.807609e-01	1.136311e-01	3.804479e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.159507e-02	6.710437e-03	2.660332e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.999986e-01	2.850085e-01	4.877676e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.623540e+00	9.697750e-01	1.592644e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.653994e+00	5.858457e-02	2.206947e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.443567e+00	1.369227e-01	7.151842e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.353554e+00	8.237792e-02	5.673965e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.974397e-01	2.277682e-02	3.152791e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.016613e-01	1.026848e-02	1.162317e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.716479e-02	1.187313e-02	4.494599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.956181e+00	7.376187e-01	1.498875e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.575928e+00	1.301694e-01	2.186636e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.199400e+00	1.171952e-01	4.933393e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.140835e+00	5.868086e-02	3.255946e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.890968e-01	3.234964e-02	1.728257e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.080906e-01	1.236554e-02	8.472247e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.133341e-01	2.194575e-02	3.141334e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.538065e-03	4.867555e-03	8.852542e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.126926e+01	1.741989e+00	4.585910e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.637251e+00	8.519538e-02	7.041997e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.145579e+00	1.604659e-01	5.956992e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.349518e-01	1.216721e-01	2.649908e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.885491e-02	1.036527e-02	1.366947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.061984e-01	7.374342e-02	3.530717e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.276364e-01	4.076898e-01	1.311424e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.908512e+00	8.349312e-01	2.216668e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.063852e+00	9.587230e-01	1.820946e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.741458e+00	6.343029e-01	4.785698e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.829980e+00	8.707494e-02	1.552440e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.262869e+00	1.430216e-01	4.645575e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.585060e+00	1.428330e-01	6.474436e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.896258e+00	1.081469e-01	5.714416e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.283945e+00	6.699879e-02	4.831516e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.956606e-01	3.357369e-02	3.226690e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.619182e-01	1.808758e-02	1.901604e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.143811e-01	2.281891e-02	8.567835e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.446908e-02	5.781455e-03	3.691220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.874073e-01	3.725650e-01	8.261832e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.075165e+00	1.389173e+00	2.848449e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.166424e+00	1.623537e+00	3.463859e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.909809e+00	1.318935e+00	2.533222e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.868634e+00	5.480075e-01	1.610644e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.056282e+00	3.411694e-02	3.114912e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.952217e+00	1.066821e-01	5.378469e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.926465e+00	1.169135e-01	5.948714e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.109457e+00	1.009299e-01	4.286618e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.488667e+00	7.161924e-02	3.668611e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.013405e+00	4.631351e-02	2.727921e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.435457e-01	2.745593e-02	1.903252e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.791838e-01	1.773321e-02	1.136410e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.857132e-01	2.365030e-02	4.963234e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.334428e-02	3.974681e-03	2.752454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.216911e+00	3.149826e+00	5.670690e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.145790e+01	4.740151e+00	1.003998e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.415628e+01	3.526055e+00	8.910667e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.317908e+01	1.307550e+00	6.258112e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.940421e+00	1.774860e-02	9.952314e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.592101e+00	1.509110e-01	1.067072e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.245755e+00	1.998767e-01	9.339236e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.679323e+00	1.752820e-01	6.624905e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.673024e+00	1.565264e-01	4.728944e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.015978e+00	1.143129e-01	3.174350e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.998118e-01	6.673711e-02	1.918536e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.255986e-02	5.341759e-03	8.127675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.058065e-01	3.575554e-01	1.623378e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.678579e+00	9.137532e-01	3.282462e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.388910e+00	2.059372e-01	7.821905e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.623904e+00	2.576867e-01	4.873424e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.603408e+00	1.492603e-01	5.533688e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.463458e-01	4.495232e-02	3.583207e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.837492e-01	1.093360e-02	1.614342e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.286395e-01	5.035219e-02	5.003881e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.278815e-03	6.577409e-03	1.243250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.654055e+00	1.672131e+00	7.080656e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.360399e+00	1.695997e+00	7.509304e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.813784e+00	2.190348e-01	3.685018e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.996118e+00	2.871563e-01	3.401820e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.912423e+00	1.927844e-01	4.126023e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.054845e+00	8.853208e-02	2.734621e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.564098e-01	2.891151e-02	1.523457e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.735110e-01	1.739509e-02	7.521760e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.081220e-02	8.188159e-03	4.655211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.026969e+02	2.113511e+01	8.395733e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.786362e+01	2.612612e+00	2.626618e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.803964e+00	7.821933e-02	6.701827e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.951546e+00	2.174771e-01	3.188114e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.325491e+00	2.438859e-01	4.132386e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.234892e+00	1.576408e-01	3.059790e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.551356e-01	8.079168e-02	1.968411e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.503443e-02	7.581306e-03	8.713424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.162624e-01	3.131351e-01	1.646827e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.447120e+00	6.230300e-01	3.530618e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.180647e+00	8.068640e-01	3.372564e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.861522e+00	8.255383e-01	2.353707e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.299396e+00	5.896404e-01	7.037857e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.251936e+00	1.375211e-01	1.948400e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.000663e+00	1.964988e-01	2.454420e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.504141e+00	2.110429e-01	4.351464e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.900372e+00	1.600128e-01	4.944923e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.336565e+00	1.000223e-01	4.302291e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.610379e-01	5.268229e-02	3.086840e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.771983e-01	2.417352e-02	1.916049e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.155336e-01	2.367906e-02	8.546384e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.496418e-02	5.723026e-03	4.097036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.737832e+00	1.591211e+00	6.015165e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.765581e+00	1.923698e+00	9.234247e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.223635e+00	1.658144e+00	6.082859e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.463040e+00	9.982748e-01	5.036472e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.267899e+00	4.200558e-01	2.024068e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.134941e+00	7.832170e-02	3.525183e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.199745e+00	1.841751e-01	2.749117e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.500115e+00	1.831828e-01	3.566487e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.804383e+00	1.214399e-01	3.452778e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.151442e+00	8.230087e-02	2.696205e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.670800e-01	4.474649e-02	1.631704e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.281356e-01	2.075298e-02	8.711823e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.644547e-02	5.556902e-03	6.254630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.809417e+01	1.818674e+01	7.249496e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.995407e+01	4.943129e+00	2.003838e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.395446e+01	1.873381e+00	2.610322e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.520146e+01	4.618971e-01	1.596567e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.639035e+00	4.213726e-02	6.177769e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.070543e+00	7.627411e-02	3.136735e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.154352e+00	2.150931e-01	1.960923e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.970162e+00	1.751185e-01	3.322237e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.248951e+00	1.708092e-01	4.139728e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.476769e+00	1.684627e-01	3.287268e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.072892e-01	9.439178e-02	2.462807e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.199500e-02	8.684861e-03	1.049200e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.207407e+00	5.045550e-01	7.325982e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.944611e+00	8.982296e-01	1.788917e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.095233e+00	1.110830e-01	3.895074e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.920653e+00	1.250699e-01	8.103189e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.153724e+00	7.081883e-02	5.731057e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.124537e-01	3.233052e-02	3.601067e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.573779e-01	1.906651e-02	1.825844e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.370109e-02	3.220333e-03	8.916546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.354325e+00	1.240764e+00	1.605740e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.051375e+00	6.775434e-02	6.397415e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.053978e+00	8.488999e-02	6.779005e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.111416e+00	6.561125e-02	4.100306e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.993038e-01	4.033831e-02	2.605266e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.149061e-01	2.030885e-02	1.323154e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.115735e-01	1.315534e-02	8.783489e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.926236e-03	4.201631e-03	4.055907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.057021e+01	3.235730e+00	4.600790e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.798161e+00	2.389290e-02	1.585668e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.379783e+00	1.606733e-01	9.925081e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.061657e+00	1.079975e-01	5.131421e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.828318e-02	8.135811e-03	3.031955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.216895e-01	9.826355e-02	3.288200e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.130206e+00	7.282483e-01	2.103749e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.733560e+00	1.320604e+00	2.841264e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.663288e+00	1.128493e+00	1.404037e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.868966e+00	4.658461e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.447877e+00	1.281023e-01	2.321768e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.722459e+00	1.381074e-01	6.497356e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.124005e+00	1.240146e-01	7.015376e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.565509e+00	9.355660e-02	6.692398e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.124632e+00	6.638041e-02	5.325104e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.192797e-01	4.080398e-02	4.078378e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.262354e-01	2.735738e-02	2.583648e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.088458e-01	1.919922e-02	1.060207e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.280923e-02	2.007628e-03	9.051574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.638476e-01	6.855643e-01	1.189934e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.293613e+00	2.478268e+00	4.132340e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.973348e+00	2.500040e+00	3.732179e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.135032e+00	1.538481e+00	1.900211e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.476094e+00	4.700267e-01	2.030015e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.523520e+00	4.972831e-02	4.049687e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.531759e+00	8.989706e-02	6.273941e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.648594e+00	9.494469e-02	6.985072e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.992265e+00	8.592087e-02	5.978602e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.420093e+00	6.953594e-02	5.472384e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.013564e+00	5.276877e-02	3.741269e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.583369e-01	3.767137e-02	2.910238e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.954321e-01	2.683018e-02	1.840790e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.018242e-01	1.733832e-02	8.003463e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.403000e-02	2.030053e-03	8.738811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.799050e+00	2.942008e+00	4.180400e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.985772e+00	6.441082e+00	8.961518e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.344359e+01	6.508590e+00	8.609949e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.255686e+01	3.167950e+00	4.820690e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.749626e+00	1.839773e-01	1.016913e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.730880e+00	7.032168e-02	1.606193e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.497842e+00	1.506525e-01	1.406681e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.939017e+00	1.666162e-01	1.182683e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.912535e+00	1.465780e-01	8.288204e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.159113e+00	1.145613e-01	6.062360e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.825045e-01	8.833478e-02	3.189756e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.797799e-02	4.727407e-03	2.243796e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.297592e+00	6.017859e-01	2.545374e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.104090e+00	8.596775e-01	2.400753e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.001161e+00	2.606929e-01	7.448365e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.252168e+00	1.788580e-01	4.992720e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.371663e+00	1.107167e-01	5.419723e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.410957e-01	4.778286e-02	3.560330e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.373748e-01	2.087954e-02	2.063772e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.055472e-01	1.775125e-02	8.676396e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.505734e-03	3.583883e-03	3.195058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.103398e+00	2.814110e+00	1.076856e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.915634e+00	1.206982e+00	6.701165e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.500233e+00	2.161277e-01	2.657765e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.719379e+00	2.248907e-01	2.873592e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.867904e+00	1.311100e-01	4.019582e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.057888e+00	7.411588e-02	2.999166e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.589626e-01	4.080060e-02	2.138996e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.820472e-01	2.241040e-02	1.189591e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.116869e-02	3.328111e-03	1.264319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.350464e+02	2.399447e+01	1.212593e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.887728e+01	1.495233e+00	3.543605e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.311667e+00	3.980823e-01	1.610638e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.622940e+00	1.143787e-01	7.570543e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.337225e+00	1.565667e-01	3.319763e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.420516e+00	1.407965e-01	4.500755e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.445566e-01	9.002613e-02	3.402758e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.072983e-02	5.702546e-03	2.102944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.361649e-01	4.941746e-01	2.351149e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.271234e+00	1.014851e+00	4.322151e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.003701e+00	1.045302e+00	3.246948e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.229033e+00	6.891449e-01	1.391944e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.232663e+00	3.931272e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.898275e+00	1.663026e-01	9.792211e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.578771e+00	1.836594e-01	3.086226e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.136281e+00	1.559963e-01	4.652209e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.677833e+00	1.228019e-01	4.841197e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.162745e+00	8.074803e-02	4.873994e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.805601e-01	5.001651e-02	3.674381e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.447883e-01	2.954346e-02	2.388232e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.109669e-01	1.899926e-02	1.012421e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.325217e-02	1.997842e-03	8.819712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.783978e+00	2.784010e+00	1.061616e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.812309e+00	2.541448e+00	8.995401e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.576232e+00	1.312113e+00	5.927306e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.526787e+00	6.932684e-01	2.907982e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.106254e+00	3.153359e-01	1.445724e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.185731e+00	1.089496e-01	3.822907e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.759048e+00	1.730399e-01	2.159278e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.323187e+00	1.394611e-01	2.845366e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.758562e+00	1.082800e-01	3.326093e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.117123e+00	6.993558e-02	3.416006e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.727321e-01	4.554798e-02	2.358368e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.439607e-01	2.783502e-02	1.486675e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.737493e-02	3.153723e-03	1.204404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.300068e+02	2.210454e+01	8.476683e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.952373e+01	3.625801e+00	1.339362e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.764675e+01	1.345299e+00	2.354454e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.160967e+01	7.500360e-01	1.585438e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.614320e+00	3.815797e-01	1.094200e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.056569e+00	1.579826e-01	2.311993e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.637446e+00	1.265544e-01	8.121171e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.823779e+00	5.410698e-02	1.278538e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.336549e+00	1.557186e-01	3.539353e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.585067e+00	1.509840e-01	4.927426e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.353766e-01	1.091165e-01	3.420309e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.008508e-02	6.519749e-03	2.841205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.261041e-01	2.644423e-01	5.816701e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.812754e+00	8.938884e-01	1.667506e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.478200e+00	8.893860e-02	1.341452e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.238686e+00	1.502711e-01	6.527169e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.292670e+00	7.108431e-02	5.208304e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.192029e-01	2.225512e-02	2.977725e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.774589e-01	2.316581e-02	1.099038e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.583801e-02	1.165057e-02	4.220432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.260075e+00	6.647135e-01	1.688252e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.329356e+00	8.656709e-02	1.377243e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.110019e+00	1.069011e-01	4.597284e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.085361e+00	5.445878e-02	2.903854e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.430849e-01	3.051503e-02	1.701112e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.865783e-01	1.594829e-02	7.742653e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.515485e-02	3.880410e-02	2.448726e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.790870e-03	5.686251e-03	1.178232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.182403e+01	1.645850e+00	5.210749e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.291387e+00	1.164417e-01	6.344296e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.998967e+00	1.856823e-01	5.640152e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.889244e-01	1.083331e-01	2.446872e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.561510e-02	1.202820e-02	1.276448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.337409e-01	8.562810e-02	5.960305e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.038322e-01	4.559741e-01	1.648909e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.215946e+00	8.520034e-01	2.484047e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.267885e+00	8.744705e-01	1.711228e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.863501e+00	5.937594e-01	1.049973e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.618255e+00	1.231810e-01	1.934900e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.154139e+00	1.773771e-01	4.516113e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.390475e+00	1.444192e-01	6.572971e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.767669e+00	9.998082e-02	5.420792e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.178609e+00	5.788776e-02	4.589778e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.446078e-01	3.024308e-02	3.039151e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.428342e-01	2.181376e-02	1.526718e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.018688e-01	3.070434e-02	7.467959e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.313613e-02	5.649124e-03	3.045083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.908099e-01	4.411972e-01	1.249863e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.840044e+00	1.459912e+00	4.248092e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.773610e+00	1.500408e+00	4.602111e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.241947e+00	1.036291e+00	2.841280e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.722070e+00	3.200202e-01	1.757391e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.850578e+00	9.111195e-02	2.384018e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.761108e+00	1.827500e-01	4.584836e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.777065e+00	1.406575e-01	4.559150e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.004376e+00	1.112568e-01	4.240836e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.371167e+00	7.809194e-02	3.616001e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.252882e-01	5.251459e-02	2.592652e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.196073e-01	3.401337e-02	1.474378e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.610464e-01	2.688263e-02	8.922759e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.707050e-01	2.656079e-02	5.167175e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.207031e-02	4.578383e-03	2.501142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.450263e+00	3.726950e+00	8.641476e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.317396e+01	4.975007e+00	1.326530e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.492917e+01	3.045211e+00	1.096258e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.307450e+01	9.446147e-01	6.359397e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.712722e+00	2.438827e-02	9.101716e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.373302e+00	2.048541e-01	8.882999e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.044434e+00	2.260611e-01	8.583288e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.479524e+00	1.836133e-01	6.987811e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.621855e+00	1.849367e-01	3.974865e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.694846e-01	1.147538e-01	2.886776e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.429789e-01	8.314180e-02	1.805875e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.989321e-02	7.129216e-03	6.895515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.375048e-01	3.689563e-01	1.774305e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.973053e+00	9.166061e-01	3.207424e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.312670e+00	1.167744e-01	1.169355e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.447331e+00	2.760601e-01	4.960092e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.490367e+00	1.327435e-01	5.169583e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.784430e-01	3.488465e-02	3.314061e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.678741e-01	1.915880e-02	1.477564e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.197451e-01	5.041800e-02	3.896170e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.464091e-03	6.092596e-03	1.613339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.489547e+00	1.762250e+00	6.801237e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.862413e+00	1.567334e+00	7.932623e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.720912e+00	1.298914e-01	4.516047e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.817787e+00	2.660955e-01	3.285895e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.815876e+00	2.273603e-01	3.886152e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.979552e-01	7.303463e-02	2.417658e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.077827e-01	2.907068e-02	1.500537e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.623828e-01	2.192300e-02	6.732133e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.838168e-02	1.021288e-02	4.556392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.146030e+02	2.032615e+01	9.414654e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.764156e+01	1.856239e+00	2.484491e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.376175e+00	1.760484e-01	4.694211e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.759983e+00	2.615851e-01	2.504900e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.215173e+00	2.215884e-01	3.740487e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.190719e+00	1.495307e-01	3.078593e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.821276e-01	1.003012e-01	1.843686e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.247346e-02	9.941147e-03	8.080649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.261094e-01	3.461373e-01	1.937692e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.717350e+00	7.061663e-01	3.103359e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.448477e+00	8.143880e-01	3.209873e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.083352e+00	7.980772e-01	2.077488e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.347632e+00	4.770351e-01	4.135152e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.234484e+00	1.323446e-01	1.203002e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.850909e+00	1.858099e-01	3.082333e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.349823e+00	1.796784e-01	4.441029e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.779058e+00	1.373063e-01	4.621301e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.235999e+00	8.149933e-02	4.592676e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.059622e-01	4.462630e-02	2.838435e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.492572e-01	2.304265e-02	1.613885e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.110926e-01	3.803456e-02	6.594532e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.353600e-02	5.635465e-03	3.293846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.516153e+00	1.684309e+00	8.391683e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.571558e+00	1.841033e+00	9.341475e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.713155e+00	1.558231e+00	5.645208e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.668714e+00	9.998827e-01	4.155575e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.315492e+00	3.554111e-01	2.871117e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.992806e+00	6.237466e-02	3.103349e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.107622e+00	2.014005e-01	2.433329e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.347807e+00	1.719704e-01	3.251293e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.716793e+00	1.246877e-01	3.183742e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.071919e+00	6.100666e-02	2.717415e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.439701e-01	5.014410e-02	1.434262e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.087801e-01	3.244952e-02	7.467309e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.355539e-02	7.102453e-03	5.367818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.078228e+02	1.835945e+01	8.111513e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.992007e+01	4.694448e+00	3.259284e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.354886e+01	1.304856e+00	1.928961e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.479924e+01	2.890665e-01	1.730435e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.541397e+00	3.936943e-01	5.549061e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.084365e+00	2.637734e-01	3.511093e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.964487e+00	9.930675e-02	3.350895e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.857032e+00	1.348944e-01	2.858037e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.075546e+00	1.899175e-01	3.797279e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.377619e+00	2.142658e-01	3.056095e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.565449e-01	9.286791e-02	2.113923e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.108796e-02	8.281068e-03	9.390289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.494508e+00	5.867636e-01	1.170619e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.012440e+00	7.516622e-01	2.499245e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.801334e+00	1.774780e-01	6.812080e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.678913e+00	1.597748e-01	7.079428e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.948292e-01	8.193637e-02	5.177345e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.480502e-01	3.946830e-02	2.928448e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.262714e-01	2.466575e-02	1.431050e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.041408e-02	2.977858e-03	7.572872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.847471e+00	1.144249e+00	2.170833e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.647007e+00	3.250740e-02	5.142293e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.869070e+00	1.041431e-01	5.833038e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.015497e+00	7.676295e-02	3.512987e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.187936e-01	5.391159e-02	2.118494e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.006178e-01	2.919226e-02	1.111941e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.043655e-01	1.452790e-02	5.455402e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.869944e-03	1.606594e-03	4.232931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.145823e+01	2.703693e+00	5.403980e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.201952e+00	7.703000e-02	1.290787e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.229317e+00	1.705504e-01	7.707575e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.855038e-01	1.244955e-01	3.799039e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.905505e-02	8.626941e-03	2.769067e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.296849e-01	1.059653e-01	3.944706e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.387807e+00	9.031077e-01	2.888328e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.071331e+00	1.397151e+00	3.540268e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.090702e+00	1.096240e+00	1.487435e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.927139e+00	1.704338e-01	1.797637e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.336987e+00	1.679255e-01	4.564078e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.487575e+00	1.705545e-01	7.486888e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.916967e+00	1.532598e-01	6.596885e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.405911e+00	1.137574e-01	6.221494e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.685252e-01	7.457155e-02	4.781526e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.293057e-01	4.770657e-02	3.455660e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.880809e-01	3.729745e-02	1.988320e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.689383e-01	2.026978e-02	1.089698e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.830627e-03	1.808142e-03	6.776898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.293297e+00	9.194932e-01	1.850929e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.257624e+00	2.934194e+00	5.839372e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.518647e+00	2.287236e+00	4.471148e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.458210e+00	1.115702e+00	2.977095e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.528875e+00	8.599904e-02	3.919748e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.388344e+00	8.473216e-02	5.471303e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.365054e+00	1.220468e-01	6.623340e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.417011e+00	1.195510e-01	6.970319e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.785649e+00	1.036159e-01	5.890172e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.289269e+00	8.616407e-02	4.096608e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.949506e-01	6.829634e-02	3.169286e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.884201e-01	4.800130e-02	2.288068e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.621010e-01	3.553908e-02	1.475562e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.851562e-01	1.994907e-02	8.448253e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.250083e-02	2.538693e-03	6.702188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.613609e+00	3.507582e+00	5.021304e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.224654e+01	7.596396e+00	1.135520e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.497374e+01	5.965703e+00	1.027647e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.323127e+01	2.122119e+00	6.317360e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.430311e+00	9.903677e-03	1.433253e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.361188e+00	1.319387e-01	1.580047e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.997344e+00	1.725853e-01	1.471070e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.675449e+00	1.753740e-01	9.464367e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.811454e+00	1.555773e-01	6.378223e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.091380e+00	1.243893e-01	4.492141e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.038034e-01	1.033295e-01	2.755255e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.118245e-02	4.823351e-03	1.816853e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.498703e+00	7.682195e-01	3.555353e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.128043e+00	7.991981e-01	2.917289e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.070066e+00	2.834809e-01	2.209693e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.156979e+00	2.180670e-01	5.715924e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.238901e+00	1.280651e-01	5.238112e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.847749e-01	5.395757e-02	3.208498e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.989375e-01	2.534958e-02	1.769026e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.153447e-02	1.770329e-02	5.926831e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.321038e-03	1.399329e-03	2.293681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.040779e+01	3.459773e+00	1.545164e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.389227e+00	9.636198e-01	6.110944e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.522265e+00	1.812385e-01	1.688641e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.815114e+00	2.391587e-01	3.568144e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.832632e+00	1.719021e-01	3.738949e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.519118e-01	8.953761e-02	2.953977e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.074284e-01	4.546130e-02	1.949383e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.885938e-01	2.581618e-02	9.663264e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.896307e-02	3.547079e-03	1.175963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.397906e+02	2.523574e+01	1.430512e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.851520e+01	1.158493e+00	4.401686e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.373147e+00	2.272116e-01	3.522040e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.629763e+00	9.152666e-02	1.079263e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.325880e+00	1.886245e-01	3.386274e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.390201e+00	1.384297e-01	4.268495e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.818657e-01	1.160776e-01	2.486355e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.478883e-02	5.941645e-03	1.954953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.867255e-01	5.573647e-01	3.036146e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.458919e+00	1.141988e+00	5.444916e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.196876e+00	1.137757e+00	3.756097e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.328567e+00	6.734677e-01	1.893129e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.290604e+00	2.297447e-01	8.476988e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.009190e+00	2.785381e-01	1.864913e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.629728e+00	2.695416e-01	4.160460e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.073598e+00	1.840451e-01	5.421943e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.538568e+00	1.448344e-01	5.286653e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.069112e+00	9.703413e-02	4.344372e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.997340e-01	5.861813e-02	3.244293e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.993828e-01	3.566099e-02	2.087389e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.676016e-01	2.008729e-02	1.050774e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.004436e-02	1.830184e-03	6.732447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.030768e+01	3.603563e+00	1.536101e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.016403e+01	2.575135e+00	1.087114e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.358223e+00	1.098434e+00	8.081906e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.151359e+00	3.854199e-01	2.897640e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.993738e+00	1.226255e-01	1.174520e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.283219e+00	2.042683e-01	1.518258e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.918137e+00	2.926321e-01	2.841216e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.333943e+00	2.002943e-01	3.399479e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.634644e+00	1.180725e-01	3.831587e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.045979e+00	8.299386e-02	2.862766e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.184103e-01	6.044081e-02	2.045467e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.150685e-01	3.355656e-02	1.299424e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.351020e-02	3.341529e-03	1.226844e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.366548e+02	2.260984e+01	1.274248e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.737776e+01	1.842454e+00	8.340675e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.731968e+01	8.720783e-01	5.120592e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.168261e+01	7.172115e-01	3.959385e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.677700e+00	3.954106e-01	2.767591e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.364247e+00	1.970585e-01	1.357784e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.631282e+00	1.601942e-01	9.605450e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.764691e+00	1.008588e-01	1.499659e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.226233e+00	1.784059e-01	3.752949e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.573663e+00	1.623280e-01	4.214032e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.057250e-01	1.179732e-01	2.989221e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.089783e-02	7.101536e-03	2.376154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.198129e+00	4.040034e-01	9.017503e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.937459e+00	8.364592e-01	2.237389e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.249465e+00	1.627253e-01	4.342047e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.964797e+00	1.621911e-01	7.441604e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.095907e+00	8.149127e-02	5.096199e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.606092e-01	3.654555e-02	2.509284e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.211743e-01	7.353775e-03	1.084260e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.105539e-02	1.038623e-02	3.322826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.692889e+00	7.870157e-01	1.817031e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.006108e+00	3.545246e-02	2.223141e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.925609e+00	1.138103e-01	4.825659e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.894615e-01	6.533579e-02	2.856337e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.966975e-01	3.342036e-02	1.662988e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.516767e-01	1.235881e-02	8.077608e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.103741e-02	2.237046e-02	2.916931e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.280428e-03	4.204348e-03	9.162731e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.245945e+01	1.644306e+00	5.371542e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.804231e+00	1.485539e-01	6.704980e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.912713e+00	1.780744e-01	5.303898e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.747394e-01	1.054991e-01	2.767641e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.457228e-02	8.940840e-03	1.185451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.206205e-01	8.252609e-02	4.973189e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.055119e+00	6.014568e-01	2.110924e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.566528e+00	1.080078e+00	3.277331e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.725774e+00	1.017370e+00	2.243759e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.098269e+00	5.032068e-01	7.953583e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.602123e+00	1.660847e-01	4.014019e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.883515e+00	2.057667e-01	6.535700e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.134833e+00	1.641973e-01	6.795296e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.548573e+00	1.157762e-01	5.856640e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.070510e+00	7.314187e-02	4.371484e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.594887e-01	5.071975e-02	2.692730e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.572683e-01	2.154738e-02	1.811220e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.574501e-01	2.756058e-02	8.139923e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.529441e-03	5.006546e-03	3.814805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.082729e+00	6.029577e-01	1.465204e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.633159e+00	1.993545e+00	5.278144e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.611757e+00	1.891781e+00	5.231884e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.611865e+00	9.899412e-01	3.599619e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.790259e+00	1.706542e-01	4.711279e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.658755e+00	1.320188e-01	4.833474e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.483004e+00	1.620450e-01	6.040806e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.527910e+00	1.415972e-01	5.630207e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.852709e+00	1.187401e-01	4.274655e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.273385e+00	8.151683e-02	3.669593e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.743490e-01	7.687657e-02	2.376788e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.450979e-01	3.680043e-02	1.653927e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.127961e-01	2.066639e-02	1.134593e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.501746e-01	1.608459e-02	5.051398e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.999405e-03	3.491740e-03	3.501981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.420449e+00	4.341540e+00	7.677768e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.487364e+01	5.609812e+00	1.280254e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.645865e+01	3.480082e+00	1.046631e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.352640e+01	8.597809e-01	8.889867e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.136509e+00	4.174838e-02	1.371345e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.883223e+00	2.102506e-01	1.013717e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.739802e+00	2.043640e-01	8.513808e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.444337e+00	1.769311e-01	6.108693e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.497156e+00	2.050038e-01	3.921021e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.695653e-01	1.103369e-01	2.854127e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.717750e-01	6.864770e-02	1.887621e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.750995e-02	5.257274e-03	7.577680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.858933e-01	5.079875e-01	2.324859e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.123394e+00	1.007991e+00	3.541508e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.340682e+00	2.279842e-01	1.973549e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.364807e+00	2.887906e-01	6.283127e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.393181e+00	1.330195e-01	5.797925e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.944738e-01	4.504215e-02	3.313206e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.924869e-01	1.360065e-02	1.508255e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.280446e-02	5.098390e-02	3.125216e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.103486e-03	5.159596e-03	1.987235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.914782e+00	2.544840e+00	1.058058e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.950061e+00	1.623709e+00	8.698133e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.311190e+00	1.175719e-01	4.321211e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.773817e+00	3.690564e-01	4.551722e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.820458e+00	1.903570e-01	4.229649e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.570014e-01	8.261691e-02	2.658489e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.520435e-01	3.413907e-02	1.624583e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.363919e-01	1.391315e-02	7.087910e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.684912e-02	6.543499e-03	4.934440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.302047e+02	2.592041e+01	1.259439e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.424970e+01	1.297084e+00	2.320830e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.933486e+00	4.584123e-01	5.504995e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.745648e+00	2.351804e-01	3.278358e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.256733e+00	2.286952e-01	4.323151e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.090047e+00	1.565813e-01	3.329953e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.551820e-01	8.897046e-02	1.845518e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.020029e-02	8.061787e-03	7.471141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.436297e-01	3.978039e-01	2.290396e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.917225e+00	8.997417e-01	4.157847e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.753032e+00	1.039695e+00	4.053184e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.326394e+00	9.069935e-01	2.437317e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.483711e+00	4.924758e-01	7.135964e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.302869e+00	1.698923e-01	1.991540e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.751964e+00	2.249612e-01	4.587422e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.241049e+00	2.325646e-01	5.248022e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.656221e+00	1.527249e-01	5.441232e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.158845e+00	1.022811e-01	4.552472e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.459146e-01	7.129400e-02	2.924925e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.816743e-01	2.509741e-02	1.808257e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.584966e-01	2.779574e-02	9.049167e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.925097e-03	5.051844e-03	4.335803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.661913e+00	2.444563e+00	9.758663e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.845081e+00	2.466328e+00	1.240923e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.223776e+00	1.889926e+00	7.025957e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.593589e+00	7.329041e-01	5.865349e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.023662e+00	2.783052e-01	4.277332e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.734555e+00	1.391075e-01	3.352722e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.939773e+00	2.142106e-01	3.909597e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.338180e+00	2.565430e-01	4.287563e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.683745e+00	1.815579e-01	3.481905e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.030776e+00	8.051981e-02	2.678803e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.773340e-01	4.528809e-02	1.558359e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.751663e-01	1.928695e-02	9.357484e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.040985e-02	4.236144e-03	7.846631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.226503e+02	2.261198e+01	1.036703e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.667980e+01	3.915313e+00	3.307439e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.097625e+01	9.796574e-01	2.186498e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.368482e+01	8.069156e-02	7.328938e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.692627e+00	1.065230e-01	5.560344e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.664768e+00	1.122771e-01	5.821497e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.896849e+00	2.923634e-01	2.331857e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.787456e+00	2.434356e-01	3.855856e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.238264e+00	2.222776e-01	4.059859e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.375464e+00	1.896854e-01	3.456838e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.569310e-01	9.610524e-02	2.424000e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.693472e-02	6.940974e-03	9.940744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.712529e+00	5.875137e-01	1.160923e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.985346e+00	5.855032e-01	2.496819e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.592677e+00	1.696040e-01	6.369469e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.531320e+00	1.497369e-01	6.584791e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.286802e-01	7.536173e-02	4.722559e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.951139e-01	3.010571e-02	2.559994e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.889622e-01	2.054032e-02	1.201342e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.226577e-03	2.672093e-03	7.890935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.130325e+00	1.107238e+00	1.988834e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.460864e+00	3.269576e-02	5.317465e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.730610e+00	1.036598e-01	5.410668e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.414889e-01	7.090770e-02	3.301142e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.283376e-01	4.321377e-02	1.797678e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.522914e-01	2.376638e-02	1.041402e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.601961e-02	1.148161e-02	6.012037e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.694076e-03	1.531909e-03	3.835892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.198009e+01	2.636507e+00	5.377502e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.926483e+00	1.001605e-01	1.217268e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.034446e+00	1.747790e-01	7.846746e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.159324e-01	1.120520e-01	3.547628e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.961388e-02	7.838351e-03	2.513954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.025766e-01	1.542171e-01	5.420621e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.775197e+00	1.053841e+00	3.281718e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.527699e+00	1.367499e+00	3.333766e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.060363e+00	7.164266e-01	9.128942e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.818534e+00	1.089377e-01	1.822636e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.094519e+00	1.746046e-01	4.544848e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.292902e+00	1.669933e-01	7.122909e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.749644e+00	1.370000e-01	6.723946e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.310909e+00	1.019075e-01	5.464937e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.148536e-01	6.647668e-02	4.077337e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.932907e-01	4.309625e-02	2.958196e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.355300e-01	2.763625e-02	1.837903e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.514947e-01	1.768443e-02	9.209754e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.073377e-03	1.559159e-03	5.820523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.830079e+00	1.242670e+00	2.427650e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.086126e+00	2.968072e+00	6.181551e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.081521e+00	2.113773e+00	4.148907e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.450032e+00	7.640319e-01	3.120769e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.408485e+00	2.727457e-02	2.873881e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.101014e+00	1.080680e-01	6.562319e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.094088e+00	1.227571e-01	6.845284e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.314938e+00	1.184370e-01	6.211213e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.663376e+00	1.010922e-01	5.026293e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.208307e+00	8.143728e-02	4.117060e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.320764e-01	6.006909e-02	3.109868e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.732750e-01	4.341629e-02	1.926712e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.340868e-01	2.813384e-02	1.303438e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.663384e-01	1.826542e-02	8.137304e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.994380e-03	1.740275e-03	7.776840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.901209e+00	4.418275e+00	5.979376e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.370076e+01	8.023802e+00	1.181543e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.612991e+01	5.910439e+00	1.013224e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.319577e+01	1.611975e+00	8.175100e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.182999e+00	5.203448e-03	1.627835e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.009599e+00	1.449319e-01	1.654908e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.844221e+00	1.899918e-01	1.271221e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.470629e+00	1.796097e-01	9.443230e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.633834e+00	1.511745e-01	6.715841e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.926467e-01	1.211059e-01	4.397296e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.985224e-01	9.324505e-02	2.602014e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.222659e-02	4.492436e-03	1.598907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.783072e+00	7.786589e-01	3.869755e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.243404e+00	6.939818e-01	1.927565e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.955565e+00	2.667824e-01	2.367525e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.995615e+00	2.235135e-01	5.580672e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.157937e+00	1.134553e-01	4.895884e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.189961e-01	4.574076e-02	2.776294e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.540311e-01	2.600111e-02	1.415427e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.258530e-02	1.582039e-02	5.720949e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.078712e-03	1.508369e-03	2.418156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.188525e+01	3.345283e+00	1.619906e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.417192e+00	7.883530e-01	3.969515e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.478589e+00	2.186781e-01	1.051885e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.665688e+00	2.418535e-01	3.363296e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.700081e+00	1.456313e-01	4.060016e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.948043e-01	8.064844e-02	2.585335e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.064764e-01	4.497899e-02	1.491761e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.239975e-01	2.405600e-02	1.045477e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.823741e-02	3.624737e-03	1.180989e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.506197e+02	2.366962e+01	1.562536e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.822117e+01	1.615857e+00	1.681829e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.255535e+00	3.429777e-01	1.152981e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.499641e+00	6.973721e-02	8.195322e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.144903e+00	1.817996e-01	3.668825e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.285059e+00	1.468962e-01	3.593376e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.543253e-01	8.908511e-02	2.681227e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.448007e-02	5.445380e-03	1.842758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.260696e+00	6.351072e-01	3.551156e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.853897e+00	1.165242e+00	5.473987e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.408362e+00	1.004063e+00	3.208798e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.491462e+00	6.139712e-01	1.321196e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.234486e+00	2.111961e-01	4.348157e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.890180e+00	2.979573e-01	2.358773e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.413102e+00	2.298261e-01	4.117988e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.909777e+00	1.713680e-01	5.084896e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.421148e+00	1.287042e-01	4.819356e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.019758e+00	8.686572e-02	3.697991e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.495040e-01	5.293582e-02	2.832480e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.498674e-01	3.072481e-02	1.798820e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.509001e-01	1.786598e-02	9.289177e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.213666e-03	1.595917e-03	6.283114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.132196e+01	3.084630e+00	8.053256e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.108257e+01	2.510246e+00	1.304368e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.861730e+00	1.258119e+00	9.154709e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.390677e+00	5.843896e-01	2.457491e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.979298e+00	2.685187e-01	7.864950e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.169311e+00	1.660279e-01	9.301006e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.710346e+00	2.127991e-01	2.612735e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.167499e+00	1.857780e-01	3.352936e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.544329e+00	1.153054e-01	3.457083e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.789098e-01	8.088187e-02	2.718183e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.809548e-01	4.962010e-02	1.809995e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.959794e-01	2.900368e-02	1.129892e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.168338e-02	2.903908e-03	1.266996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.474684e+02	2.169454e+01	1.308300e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.818034e+01	3.019618e+00	6.470956e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.692159e+01	1.227434e+00	1.583989e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.115804e+01	5.701669e-01	2.266172e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.625669e+00	2.797880e-01	1.944044e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.039179e+00	2.329313e-01	1.088116e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.487558e+00	1.945250e-01	5.629720e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.579321e+00	1.007926e-01	1.909024e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.088753e+00	1.763801e-01	3.587628e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.439927e+00	1.496760e-01	4.443984e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.225505e-01	1.059954e-01	3.207203e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.339963e-02	6.170190e-03	2.021827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.384996e+00	3.836424e-01	8.983986e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.068638e+00	7.789974e-01	2.282103e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.015897e+00	1.419475e-01	4.533119e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.772341e+00	1.667618e-01	6.525224e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.804200e-01	8.864606e-02	4.123065e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.908651e-01	2.407010e-02	2.390092e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.046619e-01	1.529201e-02	8.902946e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.046391e-02	9.662821e-03	1.588782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.052270e+00	7.130526e-01	1.809113e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.728914e+00	3.432413e-02	2.487659e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.784066e+00	1.185924e-01	4.400257e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.125610e-01	6.369044e-02	2.563170e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.684017e-01	3.888076e-02	1.386211e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.190517e-01	2.256249e-02	7.164404e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.877549e-02	2.552227e-02	2.224449e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.614341e-03	4.241722e-03	9.612894e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.289875e+01	1.531700e+00	5.104243e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.602308e+00	1.394315e-01	6.266920e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.772235e+00	1.642121e-01	5.108470e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.321066e-01	1.085857e-01	2.215972e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.065413e-02	9.902803e-03	1.183666e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.887672e-01	1.193020e-01	4.691802e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.368603e+00	6.976634e-01	2.412990e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.992004e+00	1.065956e+00	3.514044e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.956436e+00	8.351244e-01	1.778849e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.928229e+00	1.774232e-01	1.907601e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.420591e+00	1.992453e-01	3.789739e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.678848e+00	1.971391e-01	5.763134e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.965678e+00	1.601337e-01	5.723838e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.374885e+00	1.111009e-01	5.553772e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.687963e-01	8.180453e-02	3.461097e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.810362e-01	3.324507e-02	2.589849e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.393339e-01	2.373275e-02	1.507642e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.582238e-01	3.203038e-02	5.723638e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.063050e-03	4.927213e-03	2.339944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.415310e+00	7.184725e-01	1.645473e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.645524e+00	2.130630e+00	5.426955e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.145475e+00	1.612265e+00	5.123980e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.660176e+00	7.578165e-01	4.419985e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.696988e+00	5.543681e-02	4.130895e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.430961e+00	1.261524e-01	4.501529e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.295357e+00	1.382274e-01	5.002462e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.386872e+00	1.278641e-01	5.233721e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.648060e+00	1.056257e-01	4.424119e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.212175e+00	9.216500e-02	2.720862e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.897872e-01	5.616036e-02	2.395022e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.008100e-01	3.903125e-02	1.513674e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.957707e-01	2.884965e-02	1.007067e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.426115e-01	2.079201e-02	4.455515e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.297529e-03	3.623111e-03	2.883105e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.021544e+00	4.626286e+00	1.685296e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.683029e+01	6.033286e+00	1.238271e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.753353e+01	2.887855e+00	1.966789e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.347129e+01	4.961082e-01	9.783593e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.001524e+00	4.343954e-02	1.161336e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.511786e+00	2.109329e-01	1.071852e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.536220e+00	2.217269e-01	7.812656e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.179807e+00	1.899962e-01	5.938272e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.374653e+00	1.450084e-01	4.278994e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.337899e-01	1.259561e-01	2.713533e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.571298e-01	6.691770e-02	1.665453e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.668393e-02	5.166176e-03	6.986774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.209936e+00	5.267430e-01	2.972513e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.433699e+00	9.275910e-01	3.308948e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.177427e+00	1.894168e-01	2.493944e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.165895e+00	2.543923e-01	5.697915e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.241624e+00	1.424160e-01	4.800704e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.478259e-01	5.682481e-02	2.812889e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.658948e-01	1.469800e-02	1.298725e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.451051e-02	4.833480e-02	2.234810e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.223025e-03	4.860712e-03	1.150039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.052134e+00	2.357208e+00	1.254003e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.425692e+00	1.457917e+00	6.106802e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.104496e+00	6.015785e-02	4.310478e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.653345e+00	3.553072e-01	3.882427e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.698306e+00	2.009363e-01	3.866809e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.718629e-01	7.733524e-02	2.356414e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.306645e-01	3.831018e-02	1.263419e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.077472e-01	3.805104e-02	5.855861e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.512430e-02	5.907758e-03	4.194874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.402515e+02	2.362749e+01	1.395818e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.366773e+01	9.128447e-01	2.032102e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.555901e+00	4.934010e-01	4.636491e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.676687e+00	3.106573e-01	2.367543e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.102118e+00	2.371660e-01	4.179114e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.086073e+00	1.275455e-01	3.089263e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.121495e-01	8.392176e-02	1.668356e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.904338e-02	8.743105e-03	7.332330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.549171e-01	4.707188e-01	2.722356e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.242370e+00	9.237407e-01	4.807371e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.996663e+00	9.557787e-01	4.714454e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.534453e+00	8.056221e-01	2.210293e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.559659e+00	3.173419e-01	1.039376e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.120255e+00	1.838555e-01	2.865093e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.655601e+00	2.809233e-01	3.917673e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.074613e+00	2.016342e-01	4.960819e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.522162e+00	1.687928e-01	4.738669e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.046753e+00	9.792417e-02	3.876463e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.619804e-01	5.061275e-02	2.529511e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.484734e-01	2.691466e-02	1.558516e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.587122e-01	3.078419e-02	5.430608e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.383590e-03	5.119714e-03	2.479518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.163457e+00	2.518224e+00	1.083812e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.663439e+00	2.200980e+00	1.421518e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.468878e+00	1.403024e+00	5.703003e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.660880e+00	8.389811e-01	3.343330e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.867956e+00	1.159638e-01	3.729511e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.709475e+00	2.042983e-01	2.680480e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.863683e+00	2.759236e-01	3.454378e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.161310e+00	1.680153e-01	4.147628e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.552120e+00	1.908778e-01	3.012507e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.485432e-01	8.342792e-02	2.416501e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.298186e-01	5.378931e-02	1.331710e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.652547e-01	2.536251e-02	8.354220e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.976486e-02	4.478658e-03	5.937788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.327734e+02	2.063051e+01	9.489372e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.658399e+01	3.119035e+00	3.940925e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.124750e+01	6.696668e-01	2.277647e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.342493e+01	5.224853e-01	5.609127e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.542259e+00	2.609320e-01	4.255660e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.400303e+00	2.149272e-01	3.640236e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.717101e+00	2.577907e-01	2.175753e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.718627e+00	1.625675e-01	2.898758e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.011030e+00	2.225340e-01	3.815712e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.263187e+00	1.408044e-01	3.190960e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.595164e-01	1.129348e-01	2.150697e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.499764e-02	7.347890e-03	9.915534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.806586e+00	5.654094e-01	8.972000e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.878157e+00	5.082590e-01	1.636601e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.503523e+00	1.197003e-01	6.643403e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.590319e+00	9.370843e-02	5.818268e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.954918e-01	5.352939e-02	4.236484e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.698338e-01	2.583397e-02	2.242256e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.826588e-01	1.964702e-02	1.126339e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.788373e-03	3.043879e-03	5.870513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.154965e+00	9.737112e-01	1.364287e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.261185e+00	1.573740e-02	4.743768e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.728948e+00	8.184653e-02	4.799596e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.064208e+00	3.435723e-02	2.912080e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.230595e-01	2.961132e-02	1.607705e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.670138e-01	1.867854e-02	9.696485e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.228400e-02	1.601082e-02	4.769006e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.365023e-03	1.628694e-03	3.197983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.200160e+01	2.196032e+00	4.134038e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.686289e+00	8.939438e-02	9.603084e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.137470e+00	1.128663e-01	6.344977e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.990415e-01	8.754696e-02	2.948633e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.682119e-02	7.068467e-03	2.366529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.095191e-01	1.535446e-01	3.869864e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.900499e+00	1.052714e+00	2.427642e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.546102e+00	1.196895e+00	2.224562e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.160668e+00	7.343368e-01	4.793562e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.713514e+00	1.402021e-01	1.959242e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.971391e+00	1.114698e-01	5.339828e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.320860e+00	1.085924e-01	6.338175e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.755787e+00	9.018110e-02	5.824277e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.287190e+00	7.135193e-02	5.186133e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.009994e-01	4.955413e-02	3.801436e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.961409e-01	6.208669e-02	2.287187e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.146359e-01	2.234584e-02	1.742163e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.418086e-01	1.697879e-02	8.960320e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.715272e-03	1.494837e-03	5.723206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.097186e+00	1.360769e+00	1.294085e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.134484e+00	2.642114e+00	3.459135e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.997865e+00	1.790308e+00	2.749703e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.450213e+00	7.463655e-01	1.293513e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.091342e+00	1.438399e-02	5.550944e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.964503e+00	5.107385e-02	6.484451e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.978265e+00	7.614846e-02	6.128369e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.242058e+00	7.826642e-02	5.453610e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.703819e+00	6.410829e-02	4.614109e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.309123e+00	4.066634e-02	3.895719e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.346083e-01	4.875577e-02	2.367077e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.001589e-01	3.408354e-02	1.684896e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.282812e-01	2.341978e-02	1.208560e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.557506e-01	1.642667e-02	8.467821e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.012810e-02	1.694588e-03	5.551205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.752685e+00	4.887504e+00	3.979529e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.519939e+01	8.271274e+00	8.735918e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.627351e+01	4.963258e+00	7.719869e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.257132e+01	5.986803e-01	1.269588e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.688289e+00	2.593566e-02	1.741735e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.633633e+00	1.011438e-01	1.484833e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.852783e+00	1.228844e-01	1.046270e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.590195e+00	1.143385e-01	8.140257e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.648718e+00	1.190072e-01	5.294778e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.062855e+00	1.047223e-01	3.575680e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.116406e-01	7.818848e-02	2.280155e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.067635e-02	4.161762e-03	1.427659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.843406e+00	7.902920e-01	3.099728e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.109603e+00	6.114145e-01	1.193015e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.960694e+00	1.960451e-01	2.989834e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.084742e+00	2.220278e-01	5.077486e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.142758e+00	7.693804e-02	4.685296e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.009971e-01	3.591745e-02	2.590907e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.544260e-01	2.084471e-02	1.336203e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.204192e-02	2.091428e-02	5.004422e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.508754e-03	1.203001e-03	1.828532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.171573e+01	3.293459e+00	1.237207e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.961914e+00	7.315650e-01	2.180390e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.482791e+00	6.288298e-02	1.840822e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.676192e+00	2.042585e-01	3.395682e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.762633e+00	1.047899e-01	3.828012e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.027229e+00	6.031356e-02	2.507087e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.017251e-01	3.535376e-02	1.439835e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.427266e-01	2.001628e-02	8.578670e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.722608e-02	3.111563e-03	9.988003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.430402e+02	2.289139e+01	1.078887e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.783085e+01	9.744572e-01	6.262313e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.438246e+00	2.505204e-01	4.415576e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.590277e+00	6.603352e-02	1.250816e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.392830e+00	1.427929e-01	3.142459e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.297949e+00	1.246867e-01	3.548694e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.655138e-01	7.163289e-02	2.305199e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.416834e-02	5.420589e-03	1.510430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.281046e+00	6.362035e-01	3.036230e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.827784e+00	1.128263e+00	4.867646e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.349589e+00	9.313169e-01	2.275554e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.390082e+00	5.699455e-01	9.241206e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.237037e+00	2.031120e-01	3.498036e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.886078e+00	2.063027e-01	2.432379e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.429477e+00	1.482703e-01	4.599617e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.995501e+00	1.481632e-01	4.555913e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.435148e+00	9.412942e-02	4.771351e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.004002e+00	6.401437e-02	3.963600e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.729813e-01	9.117794e-02	2.491305e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.333463e-01	2.423546e-02	1.754884e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.459450e-01	1.704944e-02	9.079057e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.852576e-03	1.490798e-03	5.778883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.248396e+01	3.544606e+00	1.195380e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.024153e+01	2.171562e+00	8.385267e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.836705e+00	8.568889e-01	5.168527e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.071601e+00	5.506991e-01	7.235130e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.794433e+00	7.196149e-02	2.011267e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.204408e+00	1.405002e-01	1.384555e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.754721e+00	1.951015e-01	2.555537e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.205187e+00	1.455936e-01	3.648072e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.570128e+00	8.217126e-02	3.430190e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.080978e+00	5.595757e-02	2.310455e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.305173e-01	4.425610e-02	1.566901e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.956166e-01	2.330631e-02	1.110729e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.080554e-02	2.746548e-03	1.116271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.428111e+02	2.016313e+01	9.892853e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.633509e+01	2.802147e+00	5.452166e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.654404e+01	3.556663e-01	1.107632e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.132696e+01	3.332227e-01	6.297055e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.717878e+00	5.231191e-01	3.736347e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.272684e+00	2.210479e-01	2.247749e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.386953e+00	2.672578e-02	2.607547e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.710050e+00	6.222276e-02	1.201291e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.215217e+00	1.727961e-01	3.369836e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.547943e+00	1.179314e-01	3.660106e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.604253e-01	9.310802e-02	2.911911e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.265766e-02	5.413152e-03	1.764532e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.510164e+00	3.912918e-01	6.723785e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.040041e+00	6.433398e-01	1.127040e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.917240e+00	9.832849e-02	4.921591e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.660786e+00	9.343414e-02	6.298683e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.415016e-01	5.157029e-02	3.709329e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.677316e-01	2.332332e-02	1.964847e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.938564e-01	9.792953e-03	8.224354e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.752596e-03	1.017788e-02	2.015848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.163854e+00	6.974698e-01	1.032082e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.556805e+00	1.188226e-02	2.736719e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.770625e+00	4.823224e-02	4.349397e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.052461e-01	6.759858e-02	2.160084e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.538353e-01	2.653435e-02	1.353312e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.213979e-01	1.279175e-02	7.341320e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.745281e-02	2.500809e-02	2.162713e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.961631e-03	4.573735e-03	8.289856e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.308357e+01	1.400784e+00	4.291039e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.316011e+00	1.093027e-01	6.508154e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.807156e+00	1.417522e-01	3.931854e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.122963e-01	8.245024e-02	2.360768e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.217007e-02	1.071617e-02	9.786457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.915257e-01	1.187600e-01	3.906692e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.480812e+00	7.393505e-01	1.760834e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.119846e+00	1.011390e+00	2.987618e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.007058e+00	8.133711e-01	1.709580e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.038921e+00	1.004322e-01	1.809646e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.430795e+00	1.614044e-01	3.776229e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.544797e+00	1.531757e-01	6.508872e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.867404e+00	9.883517e-02	5.814153e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.329170e+00	6.428165e-02	4.920187e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.094607e-01	5.221283e-02	3.462437e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.476447e-01	2.011658e-02	2.225109e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.174710e-01	1.212744e-02	1.308057e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.469933e-01	2.808449e-02	4.889704e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.499488e-03	5.383593e-03	1.469425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.736175e+00	8.095330e-01	1.177403e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.135878e+00	2.059441e+00	2.919334e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.141668e+00	1.588845e+00	2.271992e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.585167e+00	5.042416e-01	3.595850e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.558637e+00	7.309937e-02	3.902030e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.215783e+00	6.931435e-02	5.284037e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.203608e+00	1.304304e-01	4.467033e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.355575e+00	6.087429e-02	4.748530e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.681294e+00	4.884311e-02	3.675164e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.162921e+00	4.074252e-02	3.628927e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.716671e-01	6.933642e-02	2.232368e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.960265e-01	2.420730e-02	1.449383e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.856087e-01	2.409991e-02	9.051499e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.507691e-01	3.553894e-02	3.549310e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.786696e-03	3.451435e-03	3.122414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.041459e+01	5.248940e+00	7.868488e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.857738e+01	6.128208e+00	1.112489e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.739343e+01	2.244137e+00	7.534881e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.270972e+01	2.341325e-01	9.511233e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.312237e+00	2.805124e-02	1.521598e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.413620e+00	2.045037e-01	7.922032e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.389431e+00	1.915231e-01	7.089986e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.207296e+00	1.433225e-01	5.280920e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.390157e+00	1.050692e-01	3.584916e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.356281e-01	9.043537e-02	2.528330e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.625593e-01	7.041798e-02	1.548891e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.658303e-02	5.898839e-03	6.670860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.299988e+00	5.599707e-01	2.352975e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.384748e+00	8.442469e-01	2.281545e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.179951e+00	2.150505e-01	2.104876e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.191681e+00	1.649339e-01	5.827868e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.204084e+00	8.298541e-02	4.628179e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.132880e-01	6.151278e-02	2.384699e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.492643e-01	7.843248e-03	1.248969e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.793856e-02	4.682914e-02	2.019368e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.324808e-03	4.829680e-03	9.919797e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.940299e+00	2.594682e+00	8.195533e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.708442e+00	1.165181e+00	5.538012e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.896146e+00	1.630165e-01	3.014557e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.736421e+00	1.473205e-01	4.072285e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.787501e+00	1.136349e-01	3.856870e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.847024e-01	6.578739e-02	2.117454e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.347327e-01	3.103677e-02	1.324216e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.065885e-01	3.204612e-02	6.326104e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.618272e-02	6.916065e-03	3.119071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.413556e+02	2.422169e+01	1.026775e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.115625e+01	5.206894e-01	1.288102e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.834696e+00	3.263683e-01	6.676160e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.772699e+00	7.430924e-02	5.041839e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.182522e+00	2.134313e-01	3.441244e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.127495e+00	1.004296e-01	2.884852e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.396548e-01	6.485528e-02	1.526543e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.890128e-02	7.548975e-03	7.369973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.783335e-01	4.662389e-01	2.211531e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.399697e+00	9.771156e-01	3.523807e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.000085e+00	8.757147e-01	4.366947e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.577923e+00	7.795077e-01	1.077805e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.536587e+00	3.067420e-01	7.433765e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.108279e+00	1.632839e-01	2.622338e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.715539e+00	2.795882e-01	4.085909e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.046148e+00	1.385227e-01	5.526297e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.491660e+00	1.139738e-01	4.690949e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.015046e+00	6.098865e-02	3.768009e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.159274e-01	3.919879e-02	2.556807e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.401899e-01	1.636487e-02	1.417769e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.500484e-01	2.830664e-02	4.828495e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.849946e-03	5.575292e-03	1.729984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.598892e+00	2.735019e+00	8.458698e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.002719e+01	2.229436e+00	8.260642e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.302955e+00	1.272174e+00	6.329536e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.293552e+00	5.677026e-01	3.016249e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.527816e+00	3.336096e-02	4.487489e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.632746e+00	2.372156e-01	2.705703e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.887481e+00	1.723399e-01	3.017543e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.290508e+00	1.460409e-01	3.700831e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.584647e+00	7.596080e-02	3.236990e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.505459e-01	6.486310e-02	2.277026e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.237426e-01	2.827674e-02	1.421778e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.582828e-01	1.731760e-02	7.537287e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.002319e-02	5.603685e-03	4.241942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.358000e+02	2.099381e+01	7.415422e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.234286e+01	2.038755e+00	2.292486e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.930870e+01	7.214693e-01	1.231107e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.284878e+01	1.977848e-01	1.011469e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.483790e+00	4.503688e-01	7.151706e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.694925e+00	2.286066e-01	6.862327e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.867343e+00	1.178748e-01	4.646513e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.806894e+00	3.114961e-01	2.525565e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.056018e+00	1.384903e-01	4.172110e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.260257e+00	1.058906e-01	3.435554e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.682752e-01	9.238494e-02	1.872018e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.559246e-02	7.088089e-03	8.950072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.082554e+00	5.863707e-01	9.474378e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.688602e+00	3.504027e-01	2.569617e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.346604e+00	1.232881e-01	5.916208e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.389221e+00	9.673971e-02	5.303377e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.344058e-01	4.942478e-02	3.488446e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.351943e-01	2.121449e-02	2.116687e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.634746e-01	1.493252e-02	9.442303e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.187315e-03	2.646405e-03	5.628236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.455443e+00	9.238009e-01	1.449665e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.109764e+00	3.502359e-02	4.550797e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.665652e+00	6.688073e-02	3.953467e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.883425e-01	4.717125e-02	2.708927e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.893784e-01	3.176048e-02	1.562558e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.401628e-01	1.550064e-02	9.921242e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.882871e-02	1.643512e-02	4.285358e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.974676e-03	1.447255e-03	3.604665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.265794e+01	2.117974e+00	4.738482e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.336364e+00	1.391010e-01	9.291481e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.933617e+00	1.274453e-01	5.606111e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.027919e-01	9.883936e-02	3.098092e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.519217e-02	6.986277e-03	2.271271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.951917e-01	2.047334e-01	5.676732e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.404700e+00	1.239081e+00	2.929074e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.952508e+00	1.220065e+00	2.046489e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.044539e+00	4.046635e-01	1.047020e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.519068e+00	9.631976e-02	2.942722e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.765077e+00	1.249516e-01	5.898384e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.161604e+00	1.202083e-01	5.997254e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.617439e+00	9.339842e-02	4.919383e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.166243e+00	6.853925e-02	4.334983e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.119725e-01	4.633777e-02	3.463583e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.110459e-01	2.721081e-02	2.582954e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.104416e-01	3.405304e-02	1.365041e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.357112e-01	2.164874e-02	6.316755e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.946717e-03	1.322200e-03	4.454907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.552641e+00	1.532465e+00	1.800700e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.435351e+00	3.000228e+00	4.431625e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.435874e+00	1.645843e+00	2.687084e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.263887e+00	3.099495e-01	4.594430e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.881317e+00	2.065202e-02	5.795480e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.798808e+00	6.628960e-02	6.367049e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.917872e+00	7.823910e-02	5.787935e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.163354e+00	8.005404e-02	4.983117e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.571731e+00	7.279777e-02	4.375312e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.126123e+00	5.299961e-02	3.345873e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.831540e-01	3.963158e-02	2.526865e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.316663e-01	3.046813e-02	1.875084e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.161190e-01	2.389302e-02	1.128701e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.559984e-01	2.404677e-02	6.474763e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.573781e-03	1.737819e-03	6.629905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.059700e+00	5.791611e+00	5.059820e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.735885e+01	9.171582e+00	1.051884e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.706386e+01	4.204930e+00	8.339670e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.266451e+01	3.704225e-01	1.399188e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.532175e+00	1.929509e-02	1.778317e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.477266e+00	1.336327e-01	1.360606e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.432296e+00	1.719492e-01	1.070601e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.304747e+00	1.456093e-01	7.474736e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.497001e+00	1.107346e-01	5.718365e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.003681e+00	8.904688e-02	3.635100e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.565749e-01	7.044192e-02	2.645756e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.089426e-02	6.357978e-03	1.149837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.223266e+00	8.597375e-01	3.341964e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.129405e+00	4.815802e-01	9.049108e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.837879e+00	2.337475e-01	3.083114e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.872349e+00	1.500997e-01	5.358445e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.068974e+00	8.938217e-02	3.879138e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.597723e-01	3.177095e-02	2.263311e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.148316e-01	1.722962e-02	1.287852e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.308623e-02	1.637239e-02	3.350138e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.079934e-03	1.312869e-03	2.559823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.376875e+01	3.441631e+00	1.223385e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.844208e+00	5.210530e-01	2.397498e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.257997e+00	1.297597e-01	1.347883e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.628738e+00	2.130205e-01	3.234467e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.665879e+00	1.027643e-01	3.645132e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.802298e-01	5.384768e-02	2.287195e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.690171e-01	3.007326e-02	1.430748e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.197354e-01	2.034448e-02	8.262014e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.561643e-02	3.218902e-03	9.106112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.558162e+02	2.239304e+01	9.375675e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.799512e+01	8.848861e-01	8.172874e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.050481e+00	1.875420e-01	4.772086e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.411205e+00	1.292990e-01	1.284824e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.127421e+00	1.313384e-01	3.546192e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.270591e+00	1.051971e-01	3.428444e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.459086e-01	8.143279e-02	2.191063e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.083717e-02	5.417249e-03	1.545254e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.648063e+00	7.814614e-01	3.198468e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.309707e+00	1.211945e+00	4.391270e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.456420e+00	7.920706e-01	2.057947e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.327947e+00	3.194717e-01	1.144130e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.096015e+00	1.811167e-01	1.754457e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.764524e+00	1.946995e-01	3.574454e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.351408e+00	2.081749e-01	4.183178e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.846932e+00	1.291452e-01	4.565933e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.302323e+00	9.077964e-02	4.295134e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.315915e-01	7.121439e-02	3.214741e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.784455e-01	3.612307e-02	2.528358e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.262694e-01	3.582250e-02	1.359087e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.380698e-01	1.973498e-02	5.955746e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.016816e-03	1.375062e-03	4.778265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.491956e+01	3.970747e+00	1.088484e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.065804e+01	2.010787e+00	6.443142e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.827400e+00	6.952116e-01	4.656443e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.915542e+00	3.438123e-01	2.534148e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.718265e+00	3.725530e-02	1.814376e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.990155e+00	1.022933e-01	1.873541e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.680280e+00	2.030427e-01	2.680607e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.132720e+00	1.235514e-01	3.286579e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.499763e+00	8.978732e-02	3.234238e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.398116e-01	7.909401e-02	2.398827e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.574697e-01	3.386648e-02	1.776616e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.845874e-01	2.417356e-02	9.633371e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.023993e-02	3.463946e-03	9.296639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.553284e+02	2.134035e+01	7.938382e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.656942e+01	2.608765e+00	8.703128e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.647961e+01	7.402170e-01	9.007389e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.092260e+01	4.478707e-01	5.236731e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.293794e+00	1.682982e-01	6.498633e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.794037e+00	2.489684e-02	2.238540e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.449123e+00	2.038958e-01	1.416449e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.562065e+00	1.189023e-02	2.761856e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.074354e+00	1.724953e-01	3.833346e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.346865e+00	1.226245e-01	4.462097e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.333234e-01	1.115318e-01	2.438085e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.029691e-02	6.491220e-03	1.704064e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.779538e+00	4.120199e-01	7.215486e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.907216e+00	5.317135e-01	1.225013e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.581575e+00	1.291439e-01	5.035784e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.563972e+00	8.238425e-02	5.527555e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.046540e-01	3.476882e-02	3.510835e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.583941e-01	1.176505e-02	1.803019e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.673732e-01	2.668454e-02	6.415874e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.861636e-03	9.850383e-03	1.848790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.530019e+00	6.624259e-01	1.268271e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.245793e+00	3.515708e-02	2.261888e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.522162e+00	8.093149e-02	3.866559e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.805746e-01	4.564289e-02	2.227290e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.757191e-01	1.855472e-02	1.373092e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.004898e-01	2.310943e-02	6.425900e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.268318e-02	2.566758e-02	1.702532e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.015961e-03	4.206935e-03	9.902524e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.354850e+01	1.378391e+00	4.244669e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.039178e+00	1.246820e-01	6.304269e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.587080e+00	1.497699e-01	3.899512e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.960169e-01	6.398964e-02	2.104622e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.767541e-02	9.725431e-03	1.157084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.639489e-01	1.553235e-01	9.257009e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.859410e+00	7.941391e-01	2.637561e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.694724e+00	1.119353e+00	2.249284e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.078845e+00	5.843941e-01	6.219169e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.801833e+00	2.444791e-01	1.698611e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.003270e+00	1.407274e-01	5.541228e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.308129e+00	1.226771e-01	6.700432e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.737378e+00	1.068243e-01	4.888648e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.289840e+00	9.669152e-02	3.942455e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.660451e-01	3.837839e-02	2.927930e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.264857e-01	2.745664e-02	2.021014e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.831104e-01	9.188496e-03	1.194923e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.330148e-01	2.797439e-02	4.658672e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.172116e-03	4.895442e-03	1.774993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.115487e+00	8.578942e-01	1.392043e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.237386e+00	2.051762e+00	3.925910e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.682654e+00	1.360903e+00	2.283537e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.695932e+00	4.759021e-01	1.495940e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.265526e+00	1.741389e-01	4.197523e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.922971e+00	6.618273e-02	4.987176e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.926283e+00	9.458897e-02	5.574971e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.054546e+00	8.669513e-02	4.974060e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.529525e+00	1.163992e-01	3.802228e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.134826e+00	7.615086e-02	2.373190e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.745287e-01	2.899342e-02	1.929371e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.083258e-01	3.681135e-02	1.243482e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.770043e-01	2.688902e-02	8.088358e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.268269e-01	2.287728e-02	4.346980e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.258233e-03	3.497863e-03	2.078831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.227555e+01	5.744094e+00	8.265571e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.099424e+01	5.924442e+00	1.218067e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.784058e+01	2.174494e+00	1.057555e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.265836e+01	4.963638e-02	9.770369e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.930184e+00	7.656440e-02	1.141382e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.912022e+00	1.657553e-01	9.726492e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.226630e+00	1.997790e-01	6.971957e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.977456e+00	1.439047e-01	5.169440e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.285752e+00	1.190574e-01	3.290326e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.284803e-01	1.252222e-01	2.134314e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.581620e-01	7.416597e-02	1.604167e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.432890e-02	6.259967e-03	5.745957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.649436e+00	6.494251e-01	2.599175e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.534439e+00	7.394120e-01	2.035746e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.941356e+00	2.550489e-01	2.939461e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.977701e+00	1.728379e-01	5.277255e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.139360e+00	7.845852e-02	4.274807e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.782491e-01	2.157882e-02	2.394816e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.269715e-01	9.347773e-03	9.368071e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.569213e-02	4.461663e-02	1.752118e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.448814e-03	4.366513e-03	1.191627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.077322e+01	2.875469e+00	1.212205e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.702830e+00	9.479692e-01	3.254013e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.757920e+00	1.255423e-01	3.832467e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.547471e+00	2.626181e-01	3.677581e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.562642e+00	1.097896e-01	3.599213e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.633853e-01	4.119449e-02	2.441312e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.544486e-01	3.273419e-02	1.053084e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.872617e-01	1.274942e-02	6.473954e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.391125e-02	7.100962e-03	2.619694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.588010e+02	2.441096e+01	1.300666e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.955094e+01	6.331316e-01	1.665816e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.611461e+00	3.000709e-01	9.039195e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.419228e+00	1.499619e-01	2.595295e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.056444e+00	1.301808e-01	3.853041e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.038387e+00	1.016868e-01	3.025088e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.288989e-01	8.720300e-02	1.562934e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.547299e-02	1.019239e-02	5.927756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.235194e+00	5.417628e-01	3.014863e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.810068e+00	1.012667e+00	4.227314e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.482720e+00	9.174481e-01	2.787623e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.582892e+00	5.544843e-01	8.597380e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.381528e+00	1.736731e-01	1.180673e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.888573e+00	2.344781e-01	2.613754e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.426417e+00	1.800442e-01	5.417145e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.912525e+00	1.647930e-01	4.786794e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.430499e+00	1.355215e-01	3.973077e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.675174e-01	5.541875e-02	3.396611e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.090560e-01	3.413810e-02	2.065015e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.066085e-01	1.126314e-02	1.271723e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.380685e-01	2.828348e-02	4.206180e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.515400e-03	4.817693e-03	1.857811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.047484e+01	2.642095e+00	1.068100e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.115926e+01	2.262711e+00	8.727097e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.325983e+00	1.109393e+00	4.144297e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.130782e+00	5.668565e-01	2.186811e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.414698e+00	9.683686e-02	4.131318e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.439445e+00	8.657865e-02	3.268539e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.748748e+00	2.171007e-01	3.463234e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.052889e+00	1.344721e-01	4.123765e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.448677e+00	1.067664e-01	2.812001e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.346893e-01	5.387489e-02	1.949961e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.305091e-01	2.622723e-02	1.224008e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.363481e-01	2.124066e-02	6.532880e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.802793e-02	4.681798e-03	4.774617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.493174e+02	2.123231e+01	8.473411e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.011331e+01	1.854376e+00	1.033034e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.814515e+01	9.038524e-01	1.048414e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.268598e+01	1.933413e-01	1.264212e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.636981e+00	7.504598e-01	9.808448e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.399164e+00	1.478930e-01	6.552334e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.548890e+00	9.255678e-02	3.541513e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.623190e+00	1.324164e-01	3.296764e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.855464e+00	1.482760e-01	3.901982e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.217660e+00	1.324836e-01	2.878401e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.550537e-01	6.916651e-02	2.061141e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.404159e-02	7.877276e-03	8.016244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.316918e+00	5.609216e-01	1.541225e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.762839e+00	2.571856e-01	2.053360e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.065368e+00	1.939788e-01	6.422531e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.210408e+00	1.147778e-01	5.250858e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.138133e-01	7.319766e-02	3.239404e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.714098e-01	3.550124e-02	1.787188e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.348171e-01	2.609385e-02	7.914623e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.082236e-03	2.624456e-03	4.052925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.810354e+00	8.014543e-01	2.243690e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.981326e+00	9.689296e-02	3.349828e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.462679e+00	1.064448e-01	3.950729e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.798244e-01	6.034992e-02	2.526098e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.233524e-01	4.183278e-02	1.399123e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.284536e-01	2.198915e-02	7.269341e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.567044e-02	1.166198e-02	4.141335e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.409451e-03	1.405837e-03	2.873063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.331336e+01	1.835924e+00	5.281103e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.967517e+00	1.589584e-01	8.686976e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.807941e+00	1.558082e-01	4.732896e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.655925e-01	1.018771e-01	2.577238e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.150594e-02	6.888479e-03	1.820893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.184159e-01	2.730231e-01	1.155920e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.909833e+00	1.331974e+00	5.125402e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.244390e+00	9.832299e-01	2.379307e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.269873e+00	2.610293e-01	5.214240e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.331800e+00	1.863636e-01	5.002462e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.560008e+00	1.984640e-01	6.363838e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.945399e+00	2.245868e-01	4.853895e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.358289e+00	1.292567e-01	5.610089e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.031519e+00	9.993106e-02	3.759869e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.261344e-01	7.109477e-02	2.602513e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.360050e-01	4.131889e-02	2.147003e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.559037e-01	2.772217e-02	1.262599e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.130851e-01	2.330193e-02	6.004946e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.162464e-03	1.397303e-03	4.376966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.659441e+00	1.966230e+00	4.778600e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.943147e+00	3.012348e+00	8.158365e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.701539e+00	8.969918e-01	5.626765e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.166961e+00	7.850353e-02	3.695518e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.510352e+00	1.181704e-01	6.888708e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.478325e+00	1.560965e-01	5.644462e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.671080e+00	1.535854e-01	5.335791e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.949334e+00	1.878251e-01	5.181166e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.403980e+00	9.196816e-02	3.656101e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.041448e+00	9.063953e-02	2.264394e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.712145e-01	5.727167e-02	2.373364e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.697083e-01	7.310671e-02	1.339966e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.542937e-01	2.567786e-02	1.227966e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.407822e-01	2.733106e-02	6.639206e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.590603e-03	2.645831e-03	4.438861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.182072e+01	8.015834e+00	1.172161e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.075674e+01	9.280124e+00	1.439338e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.813009e+01	2.776680e+00	1.340583e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.239704e+01	3.422825e-02	1.729671e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.542787e+00	1.123307e-01	1.920697e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.862501e+00	1.947944e-01	1.325086e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.178318e+00	2.073199e-01	9.269521e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.184629e+00	1.740616e-01	5.720844e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.401299e+00	1.311424e-01	4.024042e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.249046e-01	9.506800e-02	3.232262e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.795492e-01	9.142124e-02	2.111967e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.717030e-02	4.668324e-03	1.127096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.471447e+00	8.917258e-01	4.541269e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.349340e+00	4.864686e-01	9.195089e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.759909e+00	2.918020e-01	3.663940e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.686530e+00	1.986588e-01	5.495769e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.278535e-01	9.976478e-02	3.662810e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.724150e-01	4.896801e-02	2.067761e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.868360e-01	2.865349e-02	1.017346e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.824045e-02	1.339304e-02	3.598296e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.989131e-03	1.288942e-03	1.264784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.549273e+01	3.462643e+00	2.066944e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.824580e+00	4.482660e-01	1.101934e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.204497e+00	1.119037e-01	1.416484e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.526268e+00	2.881030e-01	3.299572e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.542759e+00	1.568623e-01	3.247422e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.662565e-01	6.643902e-02	2.388412e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.240454e-01	5.248590e-02	1.127365e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.993226e-01	2.200070e-02	7.368145e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.198874e-02	2.874600e-03	8.749572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.683087e+02	2.025775e+01	1.336099e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.783958e+01	7.450745e-01	1.717562e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.779125e+00	1.132001e-01	3.114981e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.262151e+00	1.349483e-01	6.734118e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.067153e+00	1.832552e-01	2.811529e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.103417e+00	1.255279e-01	3.042965e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.320415e-01	7.683620e-02	2.042823e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.876241e-02	5.155219e-03	1.282690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.896552e+00	8.381165e-01	4.984868e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.779309e+00	1.398715e+00	6.290366e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.627237e+00	6.537309e-01	2.838551e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.545706e+00	2.848394e-01	2.509709e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.130331e+00	1.977162e-01	1.895474e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.602002e+00	2.325378e-01	4.839270e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.211639e+00	2.371476e-01	4.507899e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.684646e+00	2.275188e-01	4.218868e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.160320e+00	1.218094e-01	4.122469e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.383114e-01	1.146239e-01	3.307523e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.048055e-01	5.440229e-02	2.051172e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.672529e-01	2.913431e-02	1.408566e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.182226e-01	2.739401e-02	5.861516e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.749231e-03	1.517885e-03	3.991287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.806869e+01	4.484362e+00	2.285239e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.042295e+01	1.280049e+00	1.227619e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.836287e+00	5.203798e-01	2.779925e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.709094e+00	1.183404e-01	3.298491e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.760125e+00	2.190419e-01	1.913004e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.837511e+00	1.495114e-01	2.879258e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.594663e+00	2.670880e-01	2.492932e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.039887e+00	2.038233e-01	3.354723e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.351912e+00	1.114721e-01	2.683989e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.565411e-01	1.115073e-01	2.276148e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.886706e-01	5.366039e-02	1.597708e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.443074e-01	2.538875e-02	8.723395e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.624690e-02	2.968002e-03	9.603331e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.682518e+02	1.838009e+01	1.166692e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.544161e+01	8.136139e-01	7.457310e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.632151e+01	1.414534e-01	1.061697e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.114413e+01	1.160478e+00	6.978448e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.912133e+00	2.964707e-01	1.373720e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.607464e+00	1.678636e-01	2.699694e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.189010e+00	6.912166e-02	1.071515e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.427431e+00	1.873100e-01	8.555443e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.921056e+00	1.735503e-01	3.665121e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.337873e+00	1.496721e-01	2.758103e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.755988e-01	9.176697e-02	2.712192e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.686329e-02	7.532436e-03	1.461514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.942935e+00	3.765827e-01	1.830388e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.255362e+00	6.329193e-01	1.306486e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.296679e+00	2.175084e-01	6.478098e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.284559e+00	1.563262e-01	5.731366e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.793394e-01	1.011798e-01	3.013913e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.587699e-01	2.580559e-02	1.748347e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.316996e-01	2.990962e-02	6.669858e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.205919e-03	6.981747e-03	1.108133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.931683e+00	5.878332e-01	2.446827e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.031885e+00	9.987425e-02	2.402133e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.353062e+00	1.410477e-01	3.347782e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.505151e-01	8.317660e-02	1.850099e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.075823e-01	5.222948e-02	1.001924e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.763231e-01	1.437273e-02	6.614410e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.780845e-02	2.143008e-02	1.793876e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.544959e-03	3.157416e-03	1.179038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.420251e+01	1.194308e+00	5.568501e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.665989e+00	2.193563e-01	5.880903e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.465817e+00	1.695885e-01	3.440304e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.691258e-01	1.119577e-01	1.728222e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.325039e-02	7.615062e-03	1.062474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.233665e-01	1.829638e-01	9.125615e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.166058e+00	9.059305e-01	5.524290e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.199396e+00	1.265031e+00	3.682696e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.299202e+00	5.780867e-01	6.173247e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.748543e+00	2.247041e-01	3.377455e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.938189e+00	2.372492e-01	5.349986e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.020309e+00	1.916819e-01	7.148086e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.513394e+00	1.593537e-01	5.558184e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.082914e+00	1.590412e-01	3.704795e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.302102e-01	1.104900e-01	2.765727e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.457542e-01	3.997527e-02	1.922936e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.532973e-01	3.069102e-02	1.162076e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.028077e-01	2.235322e-02	5.222579e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.464192e-03	4.703134e-03	1.525810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.346253e+00	1.199434e+00	5.933760e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.880828e+00	2.381679e+00	1.020748e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.851974e+00	1.009308e+00	3.350951e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.511334e+00	2.285259e-01	2.215249e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.050458e+00	1.697753e-01	3.283844e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.597036e+00	2.029879e-01	5.485217e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.613527e+00	1.940176e-01	5.458555e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.804125e+00	1.515602e-01	4.892051e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.389705e+00	1.605932e-01	2.778213e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.604608e-01	1.105306e-01	2.093491e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.484423e-01	9.209339e-02	1.648340e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.145215e-01	5.047081e-02	1.395713e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.493579e-01	2.328809e-02	7.466604e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.167740e-01	2.323214e-02	3.522885e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.048078e-03	3.101390e-03	3.594630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.750081e+01	7.087253e+00	2.579294e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.618292e+01	5.904546e+00	2.789581e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.789078e+01	1.222327e+00	1.832081e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.139097e+01	4.713068e-01	6.305306e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.146377e+00	3.932263e-01	9.925732e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.243591e+00	3.133350e-01	9.208006e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.898532e+00	3.621005e-01	5.303241e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.791712e+00	2.513497e-01	4.001573e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.152908e+00	1.541459e-01	3.478324e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.003069e-01	9.595594e-02	2.151205e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.018431e-01	6.734451e-02	1.550736e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.307615e-02	4.790820e-03	6.493315e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.948793e+00	7.155982e-01	3.794017e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.719455e+00	7.443122e-01	2.512892e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.910763e+00	3.383924e-01	4.338264e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.788329e+00	2.378337e-01	5.777893e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.671371e-01	1.471499e-01	4.010928e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.666096e-01	4.619255e-02	2.139843e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.823511e-01	1.470787e-02	1.019996e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.000101e-02	3.359953e-02	1.912615e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.868494e-03	3.099685e-03	6.434031e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.286912e+01	3.032654e+00	1.711745e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.706027e+00	7.746460e-01	4.776050e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.596417e+00	2.469988e-01	3.029923e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.460212e+00	2.816294e-01	4.048204e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.418208e+00	1.703184e-01	3.216014e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.415298e-01	7.821528e-02	1.772882e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.789110e-01	3.701332e-02	9.739085e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.699614e-01	1.134153e-02	5.338495e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.118931e-02	5.284417e-03	3.690211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.701921e+02	2.249981e+01	1.618452e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.001371e+01	3.835127e-01	1.638293e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.272445e+00	3.065579e-01	3.077694e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.310407e+00	3.489346e-01	2.062440e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.820847e+00	2.075257e-01	3.466554e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.658876e-01	1.327003e-01	2.466282e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.577075e-01	6.521351e-02	1.502829e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.415720e-02	6.121694e-03	7.384069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.432324e+00	6.499100e-01	3.830794e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.142481e+00	1.235715e+00	5.827638e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.928684e+00	1.104744e+00	4.055307e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.686303e+00	4.304845e-01	2.063389e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.355849e+00	1.799516e-01	2.312356e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.900101e+00	3.106711e-01	4.056952e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.374724e+00	3.348785e-01	5.567437e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.696357e+00	1.912538e-01	5.772443e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.246135e+00	1.520580e-01	4.055857e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.603798e-01	1.630560e-01	2.940848e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.099353e-01	5.402304e-02	2.408852e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.695302e-01	3.709692e-02	1.279721e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.083502e-01	2.275621e-02	4.696248e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.742728e-03	4.778630e-03	1.682729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.306734e+01	3.532645e+00	1.858620e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.265928e+01	2.641377e+00	1.265866e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.393316e+00	7.663810e-01	9.419479e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.789002e+00	1.443182e-01	4.444409e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.254551e+00	1.925000e-01	3.015093e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.193823e+00	2.470613e-01	3.570480e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.551096e+00	2.336230e-01	4.458581e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.871030e+00	1.738461e-01	3.535079e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.397857e+00	2.011818e-01	2.631823e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.286009e-01	1.022978e-01	1.831056e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.448126e-01	5.177596e-02	1.200385e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.130631e-01	2.103061e-02	7.367786e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.526445e-02	4.481005e-03	4.153999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.635813e+02	2.033078e+01	1.174974e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.123276e+01	9.672874e-01	4.844939e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.899397e+01	6.248380e-01	1.439735e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.156772e+01	1.934381e-01	9.287530e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.934284e+00	5.520330e-01	1.952241e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.962544e+00	1.889580e-01	3.771345e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.391718e+00	2.857882e-01	2.340553e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.416655e+00	2.749237e-01	2.089353e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.796993e+00	2.358166e-01	3.299331e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.082565e+00	1.439020e-01	3.050561e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.658791e-01	9.781093e-02	1.772767e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.011742e-02	5.606497e-03	9.341578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.592407e+00	6.398879e-01	1.705766e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.481103e+00	1.597906e-01	2.617957e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.883488e+00	2.085111e-01	6.365553e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.133015e+00	1.299115e-01	4.656035e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.607689e-01	6.721733e-02	3.301582e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.408502e-01	3.407824e-02	1.630307e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.228537e-01	1.927938e-02	7.019055e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.523006e-03	1.974233e-03	3.690567e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.176750e+00	8.523002e-01	2.431705e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.622657e+00	1.214292e-01	4.580171e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.336586e+00	1.149306e-01	3.800963e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.283346e-01	6.681439e-02	2.304092e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.983703e-01	4.204726e-02	1.361519e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.957773e-01	2.330012e-02	7.340323e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.261673e-02	1.308639e-02	3.694497e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.118268e-03	1.357953e-03	2.796019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.387569e+01	1.910615e+00	5.560609e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.768895e+00	1.882695e-01	9.109146e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.516130e+00	1.692047e-01	5.147392e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.406371e-01	8.670853e-02	2.747738e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.988264e-02	6.730838e-03	1.676953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.722589e-01	2.879948e-01	1.256613e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.433108e+00	1.646960e+00	5.834844e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.491962e+00	9.476734e-01	2.731047e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.090060e+00	1.661432e-01	1.399241e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.160208e+00	2.219997e-01	5.866185e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.370541e+00	2.148828e-01	6.315598e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.772524e+00	1.822223e-01	6.490296e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.324003e+00	1.369020e-01	4.710812e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.399365e-01	9.846441e-02	4.275033e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.492523e-01	6.590234e-02	3.030812e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.363412e-01	5.127856e-02	1.777517e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.266180e-01	3.164918e-02	1.125756e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.042341e-01	1.964841e-02	6.007351e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.437723e-03	1.399942e-03	3.519213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.353322e+00	2.335262e+00	5.214189e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.114136e+00	2.936506e+00	7.556925e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.308102e+00	1.199846e+00	3.701957e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.247806e+00	1.874275e-02	7.228239e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.467380e+00	1.151706e-01	8.213957e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.358708e+00	1.668306e-01	6.380842e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.404494e+00	1.618642e-01	5.643441e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.803265e+00	1.401002e-01	4.721437e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.252729e+00	1.069084e-01	4.349661e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.083370e-01	8.612430e-02	3.023168e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.429158e-01	5.872983e-02	2.045668e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.432530e-01	5.419760e-02	1.262678e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.477809e-01	3.113498e-02	1.044522e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.267276e-01	2.792911e-02	4.894109e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.520069e-03	1.534193e-03	4.798450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.303286e+01	8.561212e+00	1.227846e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.318076e+01	1.052688e+01	1.696921e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.838737e+01	2.316528e+00	1.658680e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.208645e+01	4.410226e-02	1.775480e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.599190e+00	8.104689e-02	2.017449e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.811936e+00	1.956298e-01	1.340746e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.867820e+00	2.119911e-01	1.040161e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.900475e+00	1.849864e-01	6.305297e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.201011e+00	1.369466e-01	4.695053e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.264593e-01	1.494292e-01	2.509278e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.618316e-01	7.642174e-02	2.010061e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.599986e-02	4.072169e-03	1.024486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.845387e+00	1.060751e+00	5.056070e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.232006e+00	3.036384e-01	1.155470e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.621887e+00	2.977801e-01	4.569408e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.579798e+00	2.098887e-01	5.341936e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.671470e-01	1.097476e-01	3.490596e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.405084e-01	4.264736e-02	2.075054e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.786449e-01	2.464144e-02	8.977569e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.411107e-02	1.304864e-02	3.302417e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.557318e-03	1.010794e-03	1.132946e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.730695e+01	3.898769e+00	2.402855e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.717749e+00	3.383450e-01	9.829426e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.189279e+00	1.604148e-01	1.671298e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.309101e+00	2.886739e-01	3.775403e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.400658e+00	1.878444e-01	3.092141e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.041568e-01	7.199694e-02	2.296288e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.860561e-01	4.379508e-02	1.206141e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.778140e-01	1.986182e-02	7.059979e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.174792e-02	3.430803e-03	7.190672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.822939e+02	2.247171e+01	1.461450e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.732590e+01	2.407407e-01	3.556817e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.699985e+00	2.379020e-01	3.098125e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.047068e+00	1.218084e-01	1.030784e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.833766e+00	2.300243e-01	2.904312e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.009531e+00	1.267778e-01	3.059471e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.045525e-01	7.488826e-02	2.036808e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.670580e-02	5.142513e-03	1.200830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.244261e+00	1.057465e+00	6.020428e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.898469e+00	1.316428e+00	6.856546e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.743136e+00	7.078289e-01	2.004571e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.497981e+00	2.477106e-01	1.524849e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.007264e+00	2.291792e-01	3.272515e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.573468e+00	2.542768e-01	4.742975e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.090403e+00	3.204504e-01	4.771688e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.572662e+00	1.788798e-01	4.662026e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.094942e+00	1.271191e-01	4.245160e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.572322e-01	9.703640e-02	2.895792e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.862691e-01	6.870935e-02	1.926693e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.518926e-01	3.121736e-02	1.129160e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.085799e-01	2.083436e-02	5.905368e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.662498e-03	1.374078e-03	3.703942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.003741e+01	4.785558e+00	2.547527e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.101267e+01	1.582688e+00	7.136760e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.714900e+00	5.454907e-01	2.070429e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.816536e+00	2.004577e-01	2.725576e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.615893e+00	8.603629e-02	2.511475e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.844263e+00	1.800104e-01	2.642662e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.440276e+00	2.517658e-01	3.496434e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.834330e+00	1.850928e-01	3.261268e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.247113e+00	1.211346e-01	3.297937e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.740969e-01	7.695369e-02	2.066958e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.699178e-01	7.325035e-02	1.268384e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.220323e-01	2.552166e-02	8.925380e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.673063e-02	3.743242e-03	7.917162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.805409e+02	2.082441e+01	1.276988e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.521384e+01	1.332989e+00	4.593013e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.617828e+01	1.224586e+00	2.803983e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.025092e+01	1.293284e-01	8.652180e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.315304e+00	3.578660e-01	2.801426e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.460670e+00	2.113243e-01	7.418029e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.954702e+00	9.982604e-02	2.481408e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.276445e+00	2.101208e-01	1.033276e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.726630e+00	1.877266e-01	3.700493e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.141722e+00	1.430849e-01	3.558875e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.652874e-01	1.293030e-01	2.100983e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.479701e-02	5.354494e-03	1.466399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.249370e+00	5.002662e-01	1.533232e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.869996e+00	3.969827e-01	2.369024e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.133413e+00	2.250285e-01	6.731061e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.266742e+00	1.853106e-01	4.929836e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.769929e-01	7.379991e-02	3.163855e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.345328e-01	3.204019e-02	1.712841e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.327331e-01	2.217704e-02	5.828983e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.258420e-03	6.265650e-03	1.770858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.162681e+00	6.600243e-01	2.612376e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.886760e+00	1.276826e-01	3.371480e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.288115e+00	1.584839e-01	3.201325e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.509050e-01	7.178024e-02	2.071086e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.655927e-01	4.819570e-02	1.045382e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.652532e-01	1.986443e-02	5.464430e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.902090e-02	1.733965e-02	2.703496e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.702085e-03	2.836443e-03	6.069548e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.456373e+01	1.257139e+00	5.642148e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.504598e+00	2.321376e-01	5.424794e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.350439e+00	1.653087e-01	3.879482e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.887133e-01	8.664846e-02	1.968754e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.292342e-02	7.961468e-03	9.764214e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.637609e-01	2.020496e-01	1.222204e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.645298e+00	1.205926e+00	5.250544e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.316490e+00	1.121611e+00	4.998235e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.318302e+00	4.889321e-01	1.465417e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.631326e+00	2.519543e-01	3.280546e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.722954e+00	2.571832e-01	7.001107e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.930531e+00	2.327311e-01	6.329130e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.369776e+00	1.616625e-01	5.489981e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.942019e-01	1.553278e-01	3.799381e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.743387e-01	8.139162e-02	2.883147e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.053300e-01	4.259077e-02	1.981073e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.350632e-01	3.232763e-02	1.091442e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.104022e-01	3.170898e-02	4.280253e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.513850e-03	3.054512e-03	2.115070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.335500e+00	1.328998e+00	4.710171e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.711791e+00	2.746732e+00	1.002971e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.176113e+00	9.654137e-01	8.965454e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.789699e+00	1.808799e-01	3.792961e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.712904e+00	1.593578e-01	6.060734e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.548784e+00	3.325508e-01	5.478906e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.570666e+00	1.977213e-01	4.654473e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.741933e+00	1.496465e-01	4.594245e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.267238e+00	1.239412e-01	3.285898e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.534990e-01	8.740626e-02	2.764405e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.015062e-01	7.721226e-02	1.588573e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.864016e-01	7.307043e-02	1.243618e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.438988e-01	3.942859e-02	6.916997e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.070022e-01	2.238395e-02	3.897102e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.722236e-03	2.595884e-03	2.010307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.850489e+01	8.309410e+00	2.291883e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.570033e+01	6.021216e+00	2.571950e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.864143e+01	1.306476e+00	1.097187e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.164692e+01	3.872570e-02	1.378294e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.256600e+00	2.244768e-01	1.291091e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.337889e+00	2.646413e-01	8.495089e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.635102e+00	2.633304e-01	5.997323e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.655556e+00	1.832826e-01	4.856731e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.057355e+00	1.336357e-01	3.912602e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.598716e-01	1.009454e-01	1.944884e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.725667e-01	1.005547e-01	1.256028e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.270014e-02	4.396019e-03	5.230687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.220881e+00	8.574816e-01	4.800631e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.712186e+00	6.682890e-01	3.244096e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.756162e+00	3.555252e-01	4.861692e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.669188e+00	2.846842e-01	6.254543e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.513281e-01	1.593845e-01	3.872689e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.278768e-01	4.785994e-02	2.242299e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.826110e-01	2.157061e-02	8.543005e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.366688e-02	2.862622e-02	2.522776e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.036586e-03	3.038160e-03	3.354298e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.453676e+01	3.542398e+00	2.245694e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.626892e+00	6.697448e-01	3.860756e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.335073e+00	2.510819e-01	3.262152e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.445494e+00	3.743648e-01	4.457567e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.334643e+00	1.973140e-01	3.318990e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.537261e-01	7.283326e-02	2.146289e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.446635e-01	4.271870e-02	1.033794e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.441396e-01	1.873975e-02	4.712459e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.138619e-02	4.638902e-03	3.959388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.805402e+02	2.472190e+01	1.807940e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.954591e+01	9.237243e-01	1.578344e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.774580e+00	3.954577e-01	4.491733e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.119621e+00	3.036243e-01	2.261975e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.806818e+00	1.802137e-01	3.771139e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.676786e-01	1.358744e-01	2.933895e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.435468e-01	1.087677e-01	1.387272e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.282467e-02	5.042849e-03	6.903936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.633212e+00	7.697923e-01	5.311343e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.536209e+00	1.333474e+00	7.418363e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.971782e+00	1.011631e+00	5.197313e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.847291e+00	4.809340e-01	3.628730e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.296531e+00	2.083860e-01	2.802404e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.808392e+00	3.627811e-01	5.845864e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.159146e+00	2.702207e-01	5.885789e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.624325e+00	2.161500e-01	5.447692e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.148382e+00	1.573163e-01	4.220427e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.828639e-01	1.074872e-01	3.322978e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.713891e-01	6.270905e-02	2.157300e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.581463e-01	3.774807e-02	1.119496e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.134584e-01	2.996399e-02	4.878815e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.069805e-03	3.648646e-03	1.945854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.404959e+01	3.976484e+00	1.904105e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.310518e+01	2.350921e+00	1.904113e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.985686e+00	1.116195e+00	4.181452e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.798408e+00	8.388835e-02	6.716343e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.084036e+00	1.518113e-01	3.336819e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.184030e+00	3.342842e-01	3.018036e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.483836e+00	2.605032e-01	3.646172e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.838856e+00	1.844436e-01	4.235173e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.263129e+00	1.324147e-01	2.995298e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.381572e-01	8.249031e-02	1.839409e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.038615e-01	5.607627e-02	1.301304e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.103900e-01	3.799705e-02	5.854739e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.441105e-02	3.304603e-03	4.729123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.742126e+02	2.341807e+01	1.399743e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.152662e+01	1.901718e+00	3.206171e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.715190e+01	2.783110e-01	2.411998e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.190577e+01	9.219014e-01	5.992995e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.995629e+00	2.422913e-01	6.636784e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.784305e+00	4.392778e-01	2.588483e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.173252e+00	1.608953e-01	4.474726e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.406921e+00	2.077261e-01	2.344617e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.600217e+00	1.879481e-01	3.619667e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.025794e+00	1.378486e-01	3.240998e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.361515e-01	1.082269e-01	1.543392e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.059966e-02	6.062415e-03	7.549602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.517648e+00	5.310267e-01	1.167499e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.464650e+00	1.479881e-01	1.613843e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.948060e+00	1.395362e-01	5.134025e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.177429e+00	7.526954e-02	4.735476e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.472372e-01	5.314321e-02	2.499077e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.495408e-01	2.117650e-02	1.591493e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.266065e-01	1.633704e-02	7.040998e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.319320e-03	2.314742e-03	4.612803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.962437e+00	7.154577e-01	1.628352e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.656045e+00	6.848300e-02	3.761301e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.453867e+00	7.319269e-02	3.395177e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.355689e-01	6.194255e-02	1.733197e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.298737e-01	2.256503e-02	1.272796e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.133128e-01	1.615724e-02	7.852257e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.332142e-02	1.158119e-02	4.066552e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.350939e-03	1.692705e-03	2.182102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.358830e+01	1.594947e+00	4.156095e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.727832e+00	1.217548e-01	7.833660e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.722737e+00	1.175656e-01	4.153150e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.514882e-01	8.283368e-02	2.141756e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.367980e-02	5.409429e-03	1.488415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.124190e-01	2.827156e-01	9.833595e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.233706e+00	1.295045e+00	3.748992e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.329842e+00	7.920299e-01	1.971887e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.082314e+00	1.511164e-01	7.202357e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.200385e+00	1.352067e-01	3.539562e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.389913e+00	1.387350e-01	5.803270e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.840509e+00	1.349342e-01	4.872625e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.374106e+00	8.891471e-02	4.184948e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.014585e+00	6.095727e-02	3.757281e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.245650e-01	7.784198e-02	2.498596e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.383629e-01	2.751468e-02	1.903690e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.385676e-01	2.091891e-02	1.118979e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.029297e-01	1.931538e-02	5.503224e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.132103e-03	1.063603e-03	3.780214e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.394217e+00	2.146574e+00	3.739792e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.282110e+00	2.024895e+00	5.344290e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.499752e+00	7.949497e-01	3.884112e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.094220e+00	8.226777e-02	3.659129e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.602900e+00	7.851530e-02	5.568923e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.443377e+00	9.771418e-02	4.618234e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.517346e+00	9.142471e-02	4.623534e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.884715e+00	7.969692e-02	3.946714e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.444593e+00	6.522167e-02	3.179363e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.044084e+00	5.337959e-02	2.589416e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.166874e-01	5.175367e-02	1.815176e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.564850e-01	3.149206e-02	1.383400e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.922121e-01	3.735793e-02	8.000879e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.388769e-01	1.295812e-02	5.029731e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.407352e-03	1.526519e-03	4.426238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.340372e+01	8.401738e+00	1.004447e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.187577e+01	8.476534e+00	1.286535e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.756036e+01	1.580451e+00	1.319638e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.178323e+01	3.529853e-02	1.751479e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.914124e+00	8.874732e-02	1.417430e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.629540e+00	1.448064e-01	1.346416e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.004744e+00	1.547924e-01	6.664408e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.066700e+00	1.405570e-01	5.185462e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.433055e+00	1.443989e-01	3.444710e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.008123e-01	7.824580e-02	2.949597e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.481201e-01	7.063585e-02	1.581927e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.769910e-02	4.113023e-03	8.074619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.664758e+00	8.687515e-01	3.934848e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.222697e+00	2.870298e-01	4.842162e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.723012e+00	2.570088e-01	3.364698e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.638624e+00	1.430945e-01	4.642987e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.223536e-01	9.740836e-02	2.945268e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.560969e-01	2.642413e-02	2.013450e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.854451e-01	1.790808e-02	9.619389e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.213820e-02	1.150987e-02	3.162434e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.585418e-03	1.059790e-03	1.273822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.559873e+01	3.081860e+00	1.463987e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.558811e+00	2.955862e-01	1.514516e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.469321e+00	1.522138e-01	1.182823e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.348162e+00	2.246283e-01	3.360692e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.526062e+00	1.081307e-01	2.990669e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.278857e-01	6.780232e-02	1.663125e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.050626e-01	2.199115e-02	1.174130e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.047890e-01	1.520667e-02	7.939700e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.301603e-02	2.599339e-03	6.833886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.670890e+02	1.747507e+01	1.035830e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.692056e+01	6.302780e-01	5.903213e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.399864e+00	2.299489e-01	9.445747e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.398597e+00	8.239824e-02	1.062432e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.903615e+00	1.252998e-01	2.917030e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.140654e+00	1.024612e-01	2.623130e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.011218e-01	6.318721e-02	1.809784e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.861137e-02	4.294922e-03	1.079415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.152490e+00	8.813551e-01	4.465759e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.609174e+00	1.077095e+00	4.506990e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.571417e+00	5.328732e-01	1.913026e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.371675e+00	1.951324e-01	1.130087e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.152149e+00	2.167605e-01	1.599498e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.631784e+00	2.378044e-01	3.072705e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.129349e+00	1.579734e-01	4.253143e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.659044e+00	1.573678e-01	3.999667e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.168307e+00	8.717940e-02	3.586743e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.373294e-01	1.042415e-01	2.480294e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.987692e-01	3.331709e-02	2.330591e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.650334e-01	2.632843e-02	1.119169e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.085681e-01	1.961420e-02	5.416939e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.437695e-03	1.063834e-03	3.589245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.883088e+01	3.895149e+00	1.614564e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.684335e+00	1.072717e+00	8.908529e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.040192e+00	2.741817e-01	3.489366e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.810003e+00	3.267940e-01	1.224735e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.794755e+00	9.802991e-02	1.601136e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.048859e+00	1.381300e-01	1.141316e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.584469e+00	2.300544e-01	2.356855e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.891969e+00	1.217013e-01	3.726879e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.426868e+00	1.202798e-01	2.226847e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.744126e-01	5.213798e-02	1.965935e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.948777e-01	3.510568e-02	1.351286e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.550075e-01	2.148785e-02	7.946658e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.662814e-02	2.144716e-03	6.621208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.658972e+02	1.578600e+01	9.769973e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.451755e+01	1.454028e+00	2.811164e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.574480e+01	1.072711e+00	8.623323e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.000102e+01	9.705323e-02	3.690178e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.972169e+00	4.240879e-01	3.246657e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.976386e+00	7.207128e-02	1.472524e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.416710e+00	4.522618e-02	1.838892e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.442255e+00	1.243155e-01	1.095008e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.867315e+00	1.691854e-01	2.834282e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.297980e+00	1.261674e-01	2.917052e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.070925e-01	8.849556e-02	2.176939e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.766751e-02	4.940594e-03	1.242642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.135440e+00	3.851097e-01	8.349198e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.870367e+00	3.021932e-01	9.064681e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.323155e+00	1.515238e-01	4.553987e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.294314e+00	1.273857e-01	3.927820e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.517834e-01	3.253904e-02	3.057916e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.886218e-01	1.910070e-02	1.484834e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.689476e-01	1.876754e-02	5.414583e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.881679e-03	7.896155e-03	1.099606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.917871e+00	5.457265e-01	1.451613e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.913184e+00	7.688150e-02	2.787322e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.461484e+00	1.110901e-01	2.615616e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.291055e-01	4.378542e-02	1.908384e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.629617e-01	2.974167e-02	1.100727e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.485822e-01	2.178515e-02	4.741386e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.553533e-02	1.020417e-02	2.668987e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.547269e-03	3.564647e-03	1.120735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.382121e+01	1.098600e+00	3.527407e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.923339e+00	1.100947e-01	5.000308e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.546210e+00	1.430597e-01	3.432078e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.481834e-01	7.293372e-02	1.625191e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.274631e-02	7.684703e-03	9.185788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.044979e-01	2.220849e-01	9.202153e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.634921e+00	1.033835e+00	3.177847e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.129145e+00	9.848601e-01	2.817428e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.127237e+00	1.584647e-01	1.380223e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.642281e+00	2.200361e-01	2.687504e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.746792e+00	1.318012e-01	5.916001e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.006265e+00	1.450370e-01	4.808757e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.416009e+00	9.282902e-02	4.391512e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.021712e+00	7.824404e-02	3.389842e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.853394e-01	4.256778e-02	2.549643e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.720745e-01	3.220560e-02	1.678448e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.727730e-01	1.156769e-02	1.055822e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.131210e-01	1.473247e-02	5.037475e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.274722e-03	3.950022e-03	1.919876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.871868e+00	1.376397e+00	3.438110e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.932091e+00	2.216646e+00	4.412945e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.457000e+00	6.288388e-01	4.212371e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.129392e+00	1.779383e-01	4.707948e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.624402e+00	5.930194e-02	5.474023e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.584038e+00	2.573049e-01	3.663878e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.639052e+00	9.917101e-02	4.466479e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.962119e+00	8.395354e-02	3.813246e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.412259e+00	7.511320e-02	2.947622e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.013877e+00	7.304836e-02	1.897080e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.432457e-01	3.027065e-02	1.739399e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.041269e-01	2.479939e-02	1.143933e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.702525e-01	3.438711e-02	5.716541e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.333605e-01	1.055942e-02	4.928656e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.463585e-03	3.156042e-03	2.532570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.941330e+01	7.620955e+00	1.707320e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.484216e+01	4.808747e+00	1.619987e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.765558e+01	8.188157e-01	1.207171e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.086908e+01	2.371297e-01	1.090158e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.847360e+00	3.270206e-01	7.816620e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.358996e+00	1.932807e-01	7.942075e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.021465e+00	2.813580e-01	4.846350e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.880369e+00	1.121949e-01	5.224254e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.251835e+00	1.673022e-01	2.473621e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.224415e-01	6.467235e-02	2.145490e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.440312e-01	7.767946e-02	1.176088e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.397244e-02	5.846139e-03	4.530985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.168870e+00	6.914571e-01	3.135505e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.502993e+00	4.877437e-01	1.393467e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.866924e+00	2.742203e-01	3.305248e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.775098e+00	1.764634e-01	4.908502e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.051562e-01	7.346495e-02	3.244383e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.881210e-01	1.172711e-02	1.915818e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.300758e-01	1.716998e-02	7.739463e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.819847e-02	3.614149e-02	1.289422e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.584719e-03	3.292023e-03	6.110744e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.394218e+01	3.071293e+00	1.229360e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.556644e+00	3.763680e-01	3.590619e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.345194e+00	2.565571e-01	2.346398e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.656724e+00	1.600425e-01	3.583692e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.524508e+00	1.154496e-01	2.847357e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.601750e-01	5.209704e-02	1.897982e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.613620e-01	2.610421e-02	8.795444e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.351904e-01	1.132140e-02	5.333905e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.210938e-02	4.799813e-03	3.905799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.683766e+02	1.991403e+01	1.236979e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.822160e+01	8.452617e-01	5.519820e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.673395e+00	2.553445e-01	4.612066e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.299070e+00	1.129663e-01	3.321328e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.196595e+00	1.459125e-01	2.893539e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.010652e+00	1.189621e-01	1.995021e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.865500e-01	6.394676e-02	1.662794e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.511444e-02	7.179972e-03	4.923661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.637439e+00	6.583267e-01	3.525031e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.416177e+00	1.127511e+00	4.212821e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.731724e+00	8.110199e-01	1.866695e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.489732e+00	2.459310e-01	2.053203e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.305777e+00	1.967523e-01	1.389094e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.833984e+00	2.686029e-01	3.495435e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.331840e+00	1.612925e-01	4.588012e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.738373e+00	1.417011e-01	4.033807e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.205163e+00	8.931102e-02	3.576358e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.830874e-01	4.853749e-02	2.800021e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.239416e-01	4.147868e-02	1.744165e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.798346e-01	8.572682e-03	9.826403e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.151474e-01	1.727136e-02	4.469734e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.735104e-03	3.959557e-03	1.858876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.475747e+01	3.296372e+00	1.468208e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.210373e+01	1.987541e+00	6.858799e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.278018e+00	4.112242e-01	7.491557e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.324332e+00	4.081815e-01	1.546846e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.749000e+00	1.111716e-01	3.074588e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.133947e+00	1.149607e-01	2.461818e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.726857e+00	2.263746e-01	2.804913e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.070284e+00	1.243900e-01	3.127999e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.356496e+00	8.600187e-02	2.575237e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.219283e-01	6.307830e-02	1.610199e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.631583e-01	3.002150e-02	1.082968e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.544828e-01	2.043520e-02	5.021314e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.633960e-02	2.978394e-03	6.402287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.641520e+02	1.850544e+01	1.010693e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.883126e+01	1.509925e+00	5.166582e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.670619e+01	6.935623e-01	1.794087e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.140480e+01	6.208268e-01	2.995653e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.216589e+00	2.177356e-01	5.963771e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.859913e+00	1.827860e-01	4.591968e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.227146e+00	2.260273e-01	1.853363e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.690933e+00	1.184512e-01	2.580766e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.915330e+00	1.181384e-01	4.397950e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.154510e+00	1.636908e-01	2.490089e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.523541e-01	7.010603e-02	1.357009e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.152876e-02	6.144416e-03	6.738104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.801831e+00	5.466172e-01	1.210241e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.272680e+00	9.658506e-02	9.885932e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.735235e+00	1.289043e-01	5.788590e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.067932e+00	8.256803e-02	3.853636e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.330852e-01	4.620341e-02	2.437312e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.189188e-01	5.028571e-02	1.318027e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.070985e-01	1.577461e-02	6.503383e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.352958e-03	1.914169e-03	3.911347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.292197e+00	7.369638e-01	1.647285e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.548496e+00	6.515328e-02	3.684910e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.214688e+00	7.523084e-02	3.772168e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.505111e-01	5.615853e-02	1.937151e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.716682e-01	3.185515e-02	1.023425e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.032068e-01	1.639283e-02	7.203146e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.449752e-02	1.904951e-02	3.213273e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.733442e-03	1.039301e-03	3.617877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.399088e+01	1.574462e+00	4.085602e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.590642e+00	1.022213e-01	7.049375e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.563310e+00	1.225008e-01	4.318518e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.200294e-01	8.262668e-02	2.263531e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.947165e-02	6.458339e-03	1.631134e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.502727e-01	4.289854e-01	1.524433e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.995561e+00	1.432213e+00	4.922592e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.420214e+00	5.380967e-01	1.431315e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.756121e+00	1.544084e-01	1.452856e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.828135e+00	1.588174e-01	5.214832e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.274926e+00	2.018734e-01	4.763507e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.681501e+00	1.494842e-01	4.822308e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.238565e+00	9.856883e-02	3.926485e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.443093e-01	8.274820e-02	2.995354e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.250647e-01	4.936623e-02	2.545746e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.946193e-01	3.671851e-02	1.683010e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.170311e-01	1.899374e-02	1.184136e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.527678e-02	1.901416e-02	5.238449e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.755896e-03	1.088442e-03	3.410215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.687731e+00	2.711954e+00	4.734528e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.935707e+00	2.339326e+00	5.339391e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.229722e+00	4.805661e-01	9.407080e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.631387e+00	1.128615e-01	5.656022e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.174498e+00	9.815653e-02	5.153489e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.194371e+00	1.000571e-01	4.280869e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.250827e+00	8.050020e-02	6.137796e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.754017e+00	1.215612e-01	3.634687e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.348962e+00	8.270687e-02	2.552532e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.578829e-01	1.080089e-01	2.078213e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.282352e-01	4.080796e-02	2.050405e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.207805e-01	3.067143e-02	1.128221e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.504105e-01	3.874405e-02	9.107081e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.286819e-01	2.319408e-02	5.681634e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.606339e-03	1.190165e-03	5.022728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.772539e+01	1.141718e+01	1.384869e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.520158e+01	9.044856e+00	1.383587e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.768852e+01	1.172832e+00	2.300617e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.106645e+01	1.842599e-02	1.943139e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.812608e+00	1.087557e-01	1.809382e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.486334e+00	1.411945e-01	9.608535e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.794465e+00	1.532143e-01	8.638933e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.937767e+00	1.335493e-01	4.768547e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.277473e+00	1.565627e-01	3.085358e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.918457e-01	7.742235e-02	2.919804e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.425838e-01	6.270934e-02	1.975513e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.551372e-02	4.594386e-03	1.054538e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.248294e+00	9.858139e-01	4.195318e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.991527e+00	1.655079e-01	1.068145e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.533614e+00	2.859396e-01	4.116223e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.500800e+00	1.495806e-01	4.570159e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.192224e-01	7.490665e-02	2.757860e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.133323e-01	3.372866e-02	1.672719e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.551967e-01	2.207427e-02	8.418323e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.473571e-02	1.595010e-02	2.532735e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.377118e-03	7.075921e-04	1.601155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.854978e+01	3.469216e+00	1.819054e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.162855e+00	2.437044e-01	1.072511e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.091080e+00	6.944773e-02	1.896454e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.300763e+00	2.765258e-01	3.290380e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.332724e+00	1.064003e-01	3.028404e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.532003e-01	7.711928e-02	1.790853e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.555429e-01	2.952043e-02	1.024881e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.799235e-01	1.808922e-02	6.279477e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.216663e-02	3.734056e-03	6.414925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.867089e+02	1.976912e+01	1.132363e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.592460e+01	6.222306e-01	2.351553e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.549334e+00	7.349577e-02	3.457303e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.030753e+00	1.008222e-01	1.077811e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.841890e+00	1.378467e-01	2.931707e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.029936e+00	1.479998e-01	2.697234e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.128171e-01	6.058381e-02	1.748770e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.698420e-02	4.568703e-03	1.133108e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.721116e+00	1.042788e+00	7.121171e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.147385e+00	1.165788e+00	6.324696e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.680365e+00	5.877842e-01	1.698394e-03
1.350000e-01	1.500000e-02	1.500000e-02	3.197172e+00	2.177198e-01	1.290379e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.897404e+00	3.050413e-01	2.629626e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.346707e+00	2.274977e-01	4.698698e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.030550e+00	2.290750e-01	4.085683e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.522701e+00	1.622749e-01	3.701441e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.092281e+00	1.371054e-01	3.134106e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.202279e-01	6.045315e-02	2.835158e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.421770e-01	3.695698e-02	1.814492e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.310447e-01	3.046829e-02	1.204749e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.880329e-02	2.056112e-02	4.862135e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.792495e-03	1.032667e-03	3.853290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.275150e+01	3.980022e+00	3.030049e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.838502e+00	1.370001e+00	4.556789e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.770691e+00	2.602612e-01	1.079344e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.427510e+00	2.031209e-01	3.363643e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.557613e+00	3.200435e-01	5.791846e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.812446e+00	1.222635e-01	2.514538e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.268814e+00	1.539308e-01	3.751156e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.893177e+00	2.255812e-01	2.718954e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.296976e+00	1.406434e-01	2.303614e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.778318e-01	7.004411e-02	1.799947e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.372902e-01	3.404437e-02	1.310909e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.345817e-01	2.827195e-02	7.477653e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.490594e-02	2.055854e-03	8.117894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.833973e+02	1.653471e+01	1.327352e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.306895e+01	9.943313e-01	5.095462e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.468544e+01	1.017880e+00	1.107549e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.064710e+01	7.427929e-01	5.038931e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.269624e+00	5.448439e-01	3.052008e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.140461e+00	2.807065e-01	1.819716e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.165972e+00	1.975225e-01	5.733145e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.279717e+00	1.687127e-01	9.740849e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.751223e+00	1.439076e-01	3.751641e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.162913e+00	1.526947e-01	2.612760e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.537515e-01	7.254994e-02	2.251764e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.382428e-02	4.580491e-03	1.365643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.617146e+00	4.636538e-01	1.254240e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.438466e+00	1.932855e-01	2.074885e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.909490e+00	2.249165e-01	4.926642e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.123635e+00	9.199498e-02	4.009252e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.503875e-01	5.528321e-02	2.377204e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.369794e-01	3.749076e-02	1.298051e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.131682e-01	2.157605e-02	5.034838e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.605245e-03	5.661660e-03	1.376536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.374765e+00	5.659663e-01	1.928647e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.539433e+00	1.013822e-01	3.185256e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.237322e+00	7.553269e-02	2.872265e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.857356e-01	6.396858e-02	1.610134e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.701628e-01	4.822827e-02	9.529959e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.636622e-01	1.373293e-02	4.800477e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.937200e-02	1.439084e-02	2.453487e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.508797e-03	3.142606e-03	5.668446e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.486422e+01	1.225980e+00	4.490060e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.069082e+00	1.770501e-01	7.264286e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.352435e+00	1.491136e-01	3.155669e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.103343e-01	9.835831e-02	1.759394e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.429091e-02	7.806356e-03	8.501716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.297566e-01	2.520509e-01	1.570541e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.321665e+00	1.139536e+00	7.314051e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.810056e+00	9.719638e-01	2.404737e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.024569e+00	1.718169e-01	3.702094e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.201807e+00	4.188070e-01	3.904465e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.289613e+00	2.054916e-01	6.503308e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.753407e+00	1.446643e-01	5.175533e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.310418e+00	1.500545e-01	3.853168e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.317673e-01	8.904635e-02	3.321659e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.347653e-01	6.733191e-02	2.168034e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.913958e-01	4.744903e-02	1.398601e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.205828e-01	3.363492e-02	7.961500e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.466663e-02	2.012761e-02	4.828337e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.621757e-03	2.761258e-03	2.900613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.929649e+00	1.624318e+00	5.580016e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.059591e+01	1.963604e+00	8.086967e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.750421e+00	6.612946e-01	5.909965e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.791783e+00	9.499449e-02	5.901819e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.396436e+00	2.213252e-01	3.769654e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.172577e+00	2.786939e-01	4.415336e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.421798e+00	2.028921e-01	3.789950e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.700360e+00	9.433108e-02	3.892316e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.262075e+00	1.470667e-01	2.517573e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.707568e-01	9.660632e-02	1.988451e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.864183e-01	6.166712e-02	1.458318e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.031016e-01	4.981480e-02	9.803479e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.145515e-01	2.062541e-02	7.044071e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.856361e-02	1.606506e-02	4.382414e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.169610e-03	2.403888e-03	2.571985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.379919e+01	9.437161e+00	2.280571e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.848221e+01	5.579622e+00	1.948001e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.745759e+01	5.475807e-01	9.529214e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.745905e+00	5.284526e-02	2.361472e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.762848e+00	5.329883e-01	8.342199e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.082512e+00	2.902726e-01	6.311061e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.551083e+00	2.349471e-01	5.998810e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.732314e+00	2.516131e-01	4.125837e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.076633e+00	1.497803e-01	2.573762e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.041771e-01	1.271681e-01	1.830647e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.385807e-01	4.915085e-02	1.610425e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.231990e-02	4.421372e-03	4.493290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.804130e+00	7.935035e-01	5.015599e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.551696e+00	5.198574e-01	6.255305e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.316429e+00	3.396587e-01	5.126254e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.648784e+00	2.040205e-01	4.975577e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.610226e-01	7.343107e-02	3.228045e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.267945e-01	5.382982e-02	1.639175e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.684319e-01	1.869712e-02	6.629719e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.966615e-02	2.925685e-02	1.806949e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.783551e-03	2.861919e-03	3.451674e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.746936e+01	3.110512e+00	2.325848e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.414591e+00	6.217301e-01	2.912611e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.096169e+00	3.084643e-01	2.344221e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.190198e+00	2.129890e-01	4.415100e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.349001e+00	1.121163e-01	2.858459e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.645693e-01	7.880885e-02	1.526419e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.441097e-01	5.035076e-02	8.831531e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.496360e-01	1.316969e-02	5.463044e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.014401e-02	5.225935e-03	3.431559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.906160e+02	2.092682e+01	1.572816e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.770055e+01	1.079723e+00	5.171221e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.297614e+00	3.678477e-01	2.782429e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.048546e+00	8.217817e-02	3.290205e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.782173e+00	1.741349e-01	2.801500e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.966297e-01	1.555303e-01	2.121782e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.965487e-01	5.264927e-02	1.231392e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.361961e-02	5.377054e-03	5.809479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.921064e+00	8.181347e-01	7.226839e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.151355e+00	1.243472e+00	5.706038e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.189360e+00	7.785424e-01	3.234559e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.668572e+00	4.560676e-01	2.106148e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.062913e+00	3.634600e-01	2.394823e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.525923e+00	3.538665e-01	5.280978e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.012717e+00	2.151091e-01	4.526292e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.590952e+00	2.144492e-01	4.215832e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.074749e+00	1.069719e-01	3.442883e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.529687e-01	7.385913e-02	2.564090e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.646352e-01	8.376236e-02	1.656521e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.408531e-01	3.216970e-02	8.572942e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.784234e-02	1.991291e-02	4.931594e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.655226e-03	2.682284e-03	2.908764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.724514e+01	3.550412e+00	3.445338e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.354476e+01	2.224493e+00	9.402059e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.749474e+00	6.320440e-01	6.980204e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.939868e+00	3.146015e-01	1.430643e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.657271e+00	1.594842e-01	1.533178e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.940855e+00	2.462542e-01	2.536252e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.529926e+00	4.256862e-01	3.136511e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.868428e+00	1.592861e-01	2.940489e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.219251e+00	1.346217e-01	2.270708e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.355770e-01	8.079400e-02	1.836108e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.245143e-01	6.909976e-02	9.999826e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.832967e-01	2.121534e-02	5.609832e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.291525e-02	3.420364e-03	5.070248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.804201e+02	1.846492e+01	1.666664e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.723800e+01	1.084337e+00	2.084480e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.769554e+01	1.756627e+00	5.445460e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.059602e+01	2.386028e-01	4.974519e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.756885e+00	3.970534e-01	2.302891e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.525351e+00	4.327766e-01	1.937544e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.462768e+00	5.473694e-01	2.427132e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.390825e+00	1.872847e-01	2.450021e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.590230e+00	1.879806e-01	3.262305e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.050537e+00	1.818304e-01	2.409659e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.380804e-01	1.102849e-01	1.370123e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.054967e-02	3.942324e-03	6.833934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.788471e+00	5.775497e-01	1.419845e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.202155e+00	3.366930e-02	1.197552e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.812934e+00	1.444792e-01	5.463487e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.088998e+00	8.183119e-02	3.951031e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.694733e-01	7.004496e-02	2.584525e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.996930e-01	2.009734e-02	1.613579e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.108131e-01	2.211873e-02	6.387107e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.740787e-03	2.521433e-03	3.930327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.143629e+00	6.978371e-01	1.704245e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.649121e+00	1.262583e-01	3.079817e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.368548e+00	7.421343e-02	3.268016e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.277760e-01	5.440766e-02	1.976014e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.824146e-01	2.926867e-02	1.635307e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.105183e-01	3.018963e-02	8.094423e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.223877e-02	1.153721e-02	3.529531e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.908410e-03	1.252930e-03	2.687690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.384105e+01	1.481779e+00	3.929651e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.679303e+00	1.057143e-01	5.937950e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.645888e+00	1.362559e-01	4.049967e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.952726e-01	6.993361e-02	2.703639e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.991454e-02	5.209255e-03	1.489518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.762230e-01	4.027607e-01	1.590649e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.777207e+00	1.561754e+00	4.114910e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.406805e+00	6.263075e-01	2.397631e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.917443e+00	1.198256e-01	2.737882e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.014683e+00	1.627631e-01	5.121289e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.334617e+00	1.477497e-01	5.705725e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.685965e+00	1.255711e-01	5.363562e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.248331e+00	1.264910e-01	4.360943e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.973797e-01	6.311065e-02	3.403195e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.425834e-01	4.381023e-02	2.651044e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.089530e-01	5.844860e-02	1.632371e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.071108e-01	1.967702e-02	1.113816e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.382932e-02	2.538855e-02	4.609257e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.488046e-03	1.569821e-03	3.137477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.444055e+00	2.628672e+00	4.031237e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.060844e+00	2.055984e+00	5.288733e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.549832e+00	4.327641e-01	5.150749e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.927040e+00	2.686829e-02	6.621956e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.225768e+00	9.137384e-02	7.504705e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.120435e+00	1.225171e-01	5.583938e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.566388e+00	1.791545e-01	3.485798e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.770960e+00	9.297016e-02	4.493829e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.296406e+00	7.171800e-02	3.324253e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.365676e-01	5.839276e-02	2.809344e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.520868e-01	4.280428e-02	2.459428e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.279660e-01	2.754024e-02	1.550849e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.751012e-01	3.273807e-02	8.166127e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.334262e-01	2.199436e-02	4.660661e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.948530e-03	2.726224e-03	5.054543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.687230e+01	1.069527e+01	1.258018e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.451341e+01	7.826099e+00	1.274346e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.805398e+01	1.022425e+00	1.825758e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.145036e+01	4.628154e-02	1.752655e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.712344e+00	1.563283e-01	1.507943e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.387132e+00	1.610103e-01	1.098579e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.988400e+00	3.063689e-01	5.626311e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.927175e+00	1.350411e-01	4.734394e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.241312e+00	1.124483e-01	4.465855e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.279685e-01	7.580351e-02	3.011454e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.017226e-01	1.018828e-01	1.817354e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.743108e-02	3.809065e-03	1.138385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.844081e+00	9.746749e-01	4.408885e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.204806e+00	2.624028e-01	1.612368e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.749284e+00	2.721316e-01	4.436311e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.557427e+00	1.720432e-01	4.878853e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.366373e-01	8.025612e-02	3.020299e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.186246e-01	2.409821e-02	1.953075e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.575192e-01	1.596905e-02	9.887627e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.955294e-02	1.600058e-02	3.526303e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.262662e-03	8.154681e-04	1.274269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.623433e+01	3.369930e+00	1.547950e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.557322e+00	4.254974e-01	1.694795e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.352626e+00	1.158149e-01	3.177518e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.575340e+00	3.091847e-01	3.189404e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.445350e+00	1.060180e-01	2.965884e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.299781e-01	5.163021e-02	1.794715e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.704980e-01	3.051149e-02	1.586829e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.847850e-01	3.093428e-02	8.118580e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.206600e-02	3.246236e-03	7.085923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.695525e+02	1.895769e+01	9.220832e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.788350e+01	3.500820e-01	1.054467e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.257511e+00	2.391430e-01	7.103220e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.224373e+00	1.100309e-01	4.144037e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.002107e+00	1.828558e-01	2.782686e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.050914e+00	1.221804e-01	2.857324e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.037378e-01	5.783562e-02	1.982304e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.759771e-02	3.530147e-03	1.172184e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.475617e+00	1.044077e+00	5.072268e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.617633e+00	1.447150e+00	5.038942e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.437398e+00	4.788755e-01	4.255226e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.458078e+00	1.552319e-01	2.640120e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.178010e+00	3.069638e-01	2.463578e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.731279e+00	3.522357e-01	3.795744e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.103615e+00	1.952852e-01	5.030512e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.515911e+00	1.322010e-01	4.632715e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.043503e+00	8.818854e-02	4.052128e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.639947e-01	9.934029e-02	2.540409e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.760161e-01	4.914499e-02	1.787771e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.187785e-01	1.921233e-02	1.289882e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.807536e-02	2.374963e-02	4.738960e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.527301e-03	1.494661e-03	3.394448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.065775e+01	4.892603e+00	1.781300e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.900543e+00	8.824678e-01	8.202314e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.965415e+00	2.508292e-01	4.085981e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.842937e+00	2.640783e-01	2.828329e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.993355e+00	2.397753e-01	2.861283e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.910586e+00	1.670832e-01	1.967286e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.582638e+00	2.844220e-01	2.855852e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.886879e+00	1.298438e-01	3.815904e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.351251e+00	1.277079e-01	2.645350e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.768859e-01	5.421928e-02	2.659961e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.451395e-01	3.010309e-02	1.712984e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.587356e-01	4.275209e-02	7.750007e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.501620e-02	2.555258e-03	8.395828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.721070e+02	1.768003e+01	7.518384e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.470833e+01	1.545193e+00	9.819086e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.601873e+01	5.366262e-01	1.173166e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.120503e+01	4.130905e-01	9.921897e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.310909e+00	2.897177e-01	3.988187e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.948308e+00	4.547405e-02	2.623119e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.034155e+00	1.578283e-01	1.256713e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.456354e+00	2.501378e-01	1.159681e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.864776e+00	1.323115e-01	3.719045e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.152166e+00	1.075873e-01	4.009999e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.349926e-01	9.009603e-02	2.510100e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.662067e-02	5.756030e-03	1.397400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.505096e+00	5.281814e-01	1.151495e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.473050e+00	1.228197e-01	1.757053e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.078377e+00	1.791674e-01	5.580292e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.175348e+00	9.135567e-02	4.856334e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.963613e-01	8.870692e-02	2.332392e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.020705e-01	1.525364e-02	1.418043e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.254926e-01	1.971080e-02	5.068187e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.921211e-03	5.815846e-03	2.053070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.210435e+00	6.240876e-01	1.857800e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.614805e+00	8.691893e-02	4.230763e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.270187e+00	1.055314e-01	2.772410e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.328280e-01	4.751329e-02	1.825155e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.555620e-01	5.664082e-02	8.689872e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.650941e-01	1.798007e-02	5.775378e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.756875e-02	1.399095e-02	2.507369e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.079777e-03	2.918354e-03	9.548857e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.426322e+01	1.120745e+00	4.245186e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.575936e+00	9.897952e-02	6.033549e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.507513e+00	1.512689e-01	3.189818e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.447528e-01	9.546877e-02	1.862327e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.250217e-02	7.757573e-03	8.440240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.283723e-01	2.420147e-01	8.481803e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.130452e+00	1.255227e+00	3.224825e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.510945e+00	1.191007e+00	2.000033e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.167779e+00	1.303998e-01	3.952476e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.332308e+00	1.062791e-01	6.808272e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.436536e+00	1.753218e-01	6.635284e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.879296e+00	1.519330e-01	5.008019e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.357918e+00	1.050046e-01	5.449846e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.989595e-01	1.417589e-01	3.092753e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.596195e-01	5.324857e-02	2.573382e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.939345e-01	3.417800e-02	1.537990e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.075461e-01	2.678513e-02	9.849297e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.409845e-02	3.627109e-02	3.552473e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.311198e-03	3.178806e-03	1.354447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.639292e+00	1.546481e+00	6.662791e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.320170e+00	2.803380e+00	3.838373e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.752700e+00	8.729549e-01	4.759232e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.955288e+00	1.245249e-01	5.709337e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.666087e+00	2.158236e-02	9.047375e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.575050e+00	3.105754e-02	7.181499e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.294169e+00	5.531082e-02	7.165952e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.770410e+00	1.180374e-01	3.366040e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.265256e+00	1.181421e-01	2.500463e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.870454e-01	1.103609e-01	2.049236e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.681419e-01	4.849485e-02	1.920350e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.029997e-01	3.981220e-02	1.349277e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.335758e-01	3.915919e-02	6.044771e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.111622e-01	1.919944e-02	3.539405e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.871264e-03	2.311836e-03	2.521602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.180927e+01	7.845254e+00	2.275193e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.676086e+01	5.400220e+00	2.375922e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.777275e+01	1.236218e+00	5.737733e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.035784e+01	3.927744e-01	9.728393e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.424240e+00	2.499696e-01	1.108672e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.356760e+00	2.033990e-01	7.374413e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.677742e+00	1.140275e-01	7.718790e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.784226e+00	1.417218e-01	4.572823e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.192082e+00	1.214901e-01	3.150115e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.664148e-01	1.723548e-01	1.584544e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.704279e-01	7.536298e-02	1.449024e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.253604e-02	4.977949e-03	4.926773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.521089e+00	9.585867e-01	3.498155e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.328639e+00	3.627773e-01	2.622572e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.787536e+00	2.477023e-01	4.416197e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.697150e+00	1.740577e-01	5.492588e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.449549e-01	1.464455e-01	3.190983e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.116018e-01	4.718912e-02	1.778503e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.662625e-01	2.483269e-02	6.968710e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.095072e-02	2.796623e-02	2.606732e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.376916e-03	2.566324e-03	5.778699e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.517099e+01	3.851727e+00	1.349957e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.011646e+00	1.784071e-01	6.918488e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.558573e+00	1.569881e-01	3.923177e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.621545e+00	1.803428e-01	4.374344e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.379962e+00	1.523492e-01	3.043510e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.240771e-01	6.745735e-02	1.577527e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.358384e-01	4.359801e-02	8.800154e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.466285e-01	2.161669e-02	4.572852e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.058289e-02	3.448006e-03	3.396946e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.673242e+02	2.295479e+01	1.012091e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.903411e+01	4.642692e-01	2.306079e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.328722e+00	1.884610e-01	8.124847e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.305199e+00	1.158218e-01	3.828145e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.985579e+00	1.258885e-01	3.246813e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.060608e+00	2.528108e-01	1.672405e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.469630e-01	8.608870e-02	1.444666e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.304226e-02	4.637396e-03	5.613015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.798586e+00	8.222234e-01	3.873646e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.687502e+00	1.376795e+00	4.618039e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.864562e+00	1.163688e+00	1.927091e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.551554e+00	2.279089e-01	4.161831e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.299775e+00	1.482551e-01	4.826476e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.704492e+00	1.813665e-01	5.063479e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.166122e+00	2.039262e-01	6.177762e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.630187e+00	1.536851e-01	5.625864e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.232287e+00	1.782466e-01	3.588732e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.716406e-01	6.355316e-02	2.853284e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.782877e-01	6.019699e-02	1.666612e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.288431e-01	2.639263e-02	9.039132e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.028512e-01	3.683857e-02	3.857073e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.640353e-03	3.161390e-03	1.506949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.644290e+01	4.435650e+00	1.525246e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.200748e+01	2.162501e+00	6.961744e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.048366e+00	2.860960e-01	7.859329e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.988421e+00	1.385522e-01	7.452822e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.832641e+00	6.886558e-02	5.160819e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.309430e+00	1.739230e-01	4.086367e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.678998e+00	7.788732e-02	5.191502e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.906510e+00	1.245953e-01	4.045943e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.329998e+00	1.795133e-01	2.348310e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.250399e-01	8.200936e-02	2.064129e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.276530e-01	3.502253e-02	1.198442e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.025922e-01	3.578574e-02	5.244274e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.366783e-02	3.440717e-03	5.085395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.679199e+02	2.238999e+01	7.037399e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.656276e+01	9.465887e-01	3.430182e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.839673e+01	7.066691e-01	2.599450e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.316192e+01	5.237858e-01	1.810041e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.644899e+00	5.321251e-02	1.408159e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.098699e+00	1.959744e-01	5.164667e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.397223e+00	8.976674e-02	4.235748e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.388774e+00	8.684053e-02	3.024280e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.786080e+00	1.345267e-01	4.154863e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.171495e+00	1.676304e-01	2.056517e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.608711e-01	9.907369e-02	1.534507e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.967069e-02	6.217172e-03	6.824939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.138843e+00	5.004035e-01	1.009012e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.884719e+00	2.023570e-02	1.371370e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.552830e+00	9.451935e-02	4.988099e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.005237e+00	8.784850e-02	2.903372e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.827843e-01	3.279420e-02	2.279568e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.570371e-01	6.507940e-02	1.195013e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.942560e-02	2.084541e-02	6.033086e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.803834e-03	1.637834e-03	3.351711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.543669e+00	5.932379e-01	1.534415e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.248681e+00	8.243561e-02	3.256781e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.206335e+00	1.109136e-01	2.321750e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.852476e-01	6.725433e-02	1.807731e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.767818e-01	3.447265e-02	9.853919e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.742731e-01	1.474512e-02	6.657432e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.356478e-02	1.658359e-02	2.828233e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.593877e-03	1.141272e-03	2.902200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.437234e+01	1.282204e+00	3.995448e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.333516e+00	1.557895e-01	5.127522e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.488642e+00	1.229912e-01	4.110102e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.052966e-01	1.156415e-01	1.797764e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.507232e-02	5.181816e-03	1.663379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.057632e+00	5.451348e-01	2.065391e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.715917e+00	1.462793e+00	3.895810e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.305741e+00	2.440960e-01	3.823448e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.608012e+00	1.886764e-01	2.354085e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.644505e+00	1.456301e-01	5.427973e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.956890e+00	1.289714e-01	4.913296e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.487897e+00	1.490798e-01	3.621956e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.096449e+00	1.971910e-01	3.658402e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.574095e-01	6.634175e-02	2.419830e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.892252e-01	4.218280e-02	2.507596e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.504903e-01	5.798133e-02	1.700586e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.834158e-01	1.544856e-02	9.532478e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.380546e-02	1.277014e-02	3.174285e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.713024e-03	1.916170e-03	1.979803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.421445e+00	3.084351e+00	4.374093e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.935859e+00	1.630703e+00	6.085242e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.221442e+00	1.799705e-01	7.467324e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.309438e+00	1.687197e-02	8.792174e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.986614e+00	8.400843e-02	6.098958e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.921789e+00	1.601672e-01	4.389477e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.201729e+00	1.233349e-01	3.218668e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.608569e+00	7.934167e-02	3.535009e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.151092e+00	5.959710e-02	3.149099e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.426107e-01	3.504643e-01	2.053849e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.453978e-01	1.005526e-01	1.938058e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.901573e-01	2.528962e-02	2.620663e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.280142e-01	1.893440e-02	6.565503e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.072713e-01	2.486574e-02	5.717050e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.818089e-03	2.582041e-03	3.171021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.206174e+01	1.281456e+01	1.081722e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.769612e+01	7.570414e+00	1.206049e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.728792e+01	6.482744e-01	2.570829e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.001283e+01	3.001608e-02	2.638914e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.557590e+00	8.767762e-02	1.217930e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.088927e+00	2.109416e-01	8.974418e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.730066e+00	3.115230e-01	6.647040e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.812284e+00	1.822537e-01	4.106400e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.158823e+00	1.679756e-01	2.979179e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.575336e-01	6.948523e-02	2.588945e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.223913e-01	5.944492e-02	1.777440e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.460492e-02	4.849467e-03	9.312781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.627945e+00	9.448343e-01	3.961907e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.065929e+00	8.301210e-02	1.019572e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.297482e+00	2.909964e-01	4.319112e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.320846e+00	1.077027e-01	4.058374e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.690636e-01	6.932059e-02	2.270130e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.610648e-01	3.576222e-02	1.606276e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.334309e-01	1.421196e-02	7.760662e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.281759e-02	1.894461e-02	2.021904e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.159136e-03	7.054837e-04	1.186360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.947497e+01	3.148822e+00	1.372814e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.238858e+00	1.350064e-01	2.194535e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.969014e+00	5.256745e-02	1.812780e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.254036e+00	2.650711e-01	3.051579e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.282944e+00	9.429999e-02	2.384038e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.721244e-01	5.827638e-02	1.856240e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.587440e-01	3.805089e-02	8.764203e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.629728e-01	1.466312e-02	5.778611e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.848486e-03	3.246586e-03	6.698255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.943918e+02	1.770271e+01	9.067519e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.589176e+01	5.951999e-02	9.252453e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.062176e+00	2.821887e-01	2.633358e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.018345e+00	1.003066e-02	1.620993e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.753098e+00	1.971731e-01	2.409690e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.823455e-01	7.819443e-02	2.455231e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.795761e-01	5.504657e-02	1.792239e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.514338e-02	4.255554e-03	9.874647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.313343e+00	1.169043e+00	5.522560e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.172741e+00	1.004054e+00	4.469517e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.526602e+00	2.079028e-01	2.300276e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.253795e+00	2.309248e-01	2.405090e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.818692e+00	1.956152e-01	3.364438e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.335898e+00	2.182193e-01	4.482979e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.821515e+00	2.120649e-01	3.638444e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.350931e+00	1.273416e-01	3.376697e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.703927e-01	1.871807e-01	2.818816e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.908115e-01	5.635870e-02	2.477756e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.039524e-01	4.506522e-02	1.805049e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.051084e-01	3.135608e-02	1.074454e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.371550e-02	1.326555e-02	4.627642e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.969278e-03	2.034373e-03	2.041999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.488862e+01	4.201556e+00	1.893487e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.335678e+00	6.946111e-01	7.251183e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.940239e+00	1.441020e-01	2.472148e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.305685e+00	2.238451e-01	2.025425e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.334459e+00	4.890627e-02	2.517743e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.793659e+00	1.960405e-01	1.786159e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.318618e+00	2.269019e-01	2.484424e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.730547e+00	1.319773e-01	3.049518e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.204481e+00	1.167318e-01	2.332719e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.421602e-01	1.998292e-01	1.483957e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.238581e-01	2.756242e-02	2.440403e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.034677e-01	2.516662e-02	7.046463e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.345132e-02	3.302670e-03	5.205635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.926190e+02	1.586520e+01	8.502146e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.143975e+01	5.115917e-01	1.672800e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.419032e+01	1.475816e-01	8.775189e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.935387e+00	3.249968e-01	1.787554e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.658037e+00	3.262020e-01	2.989644e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.235670e+00	1.153957e-02	3.151572e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.029595e+00	1.616729e-01	1.182057e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.178636e+00	2.415295e-01	1.185904e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.730962e+00	1.631203e-01	2.813999e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.120915e+00	1.394045e-01	2.423993e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.481957e-01	7.723703e-02	1.966240e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.041373e-02	5.213736e-03	1.318035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.946266e+00	4.344633e-01	9.113085e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.179879e+00	5.016552e-02	1.325395e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.681291e+00	1.414687e-01	4.737514e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.017882e+00	2.800771e-02	3.609904e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.399499e-01	2.532213e-02	1.838486e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.839164e-01	1.560836e-02	9.978768e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.849041e-02	3.123841e-02	3.042295e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.454380e-03	6.164090e-03	1.930067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.636055e+00	5.008992e-01	1.053525e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.284562e+00	7.778071e-02	3.106260e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.220098e+00	5.405363e-02	2.442241e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.736805e-01	4.381889e-02	1.352800e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.277494e-01	1.596486e-02	1.029644e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.640861e-01	1.171036e-02	3.579077e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.945857e-02	2.742159e-02	1.221984e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.663927e-03	3.326527e-03	1.073695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.495838e+01	1.001710e+00	2.925970e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.084068e+00	1.141341e-01	5.146186e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.350630e+00	9.696046e-02	2.901875e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.657448e-01	6.613160e-02	1.522663e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.083611e-02	8.793717e-03	7.213890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.371185e-01	3.683240e-01	1.386011e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.099552e+00	1.302818e+00	3.936754e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.734792e+00	5.370202e-01	2.047826e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.912100e+00	2.215049e-01	4.161740e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.896387e+00	1.664050e-01	4.651301e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.152592e+00	1.371599e-01	4.962306e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.588283e+00	1.068342e-01	4.043972e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.128832e+00	6.317614e-02	4.131789e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.426596e-01	1.254357e-01	2.382545e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.642388e-01	4.914944e-02	1.653680e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.422412e-01	9.760222e-03	1.259201e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.844758e-01	1.908852e-02	5.804775e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.557875e-02	2.651994e-02	2.830726e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.717367e-03	4.523013e-03	1.369207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.960825e+00	2.058168e+00	6.011791e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.106947e+01	1.844528e+00	4.673661e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.305300e+00	2.220584e-01	3.700672e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.258730e+00	1.869290e-01	6.953256e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.977823e+00	1.993796e-01	6.435547e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.985073e+00	1.084568e-01	4.109917e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.250318e+00	1.362433e-01	3.533613e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.587263e+00	8.605585e-02	3.776430e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.120141e+00	1.063292e-01	2.429628e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.874358e-01	4.879606e-02	1.540888e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.479390e-01	5.748801e-02	1.088754e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.515658e-01	2.069637e-02	1.209627e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.133383e-01	1.955870e-02	6.395256e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.033989e-01	2.964469e-02	2.335650e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.378849e-03	3.104457e-03	1.238233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.074166e+01	1.049018e+01	2.556674e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.066892e+01	4.518489e+00	2.157293e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.679309e+01	8.704863e-02	2.106301e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.339455e+00	2.343600e-01	1.210259e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.371773e+00	3.689891e-01	9.525978e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.695723e+00	4.315067e-01	5.812542e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.403892e+00	1.984478e-01	5.078188e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.670645e+00	1.304757e-01	3.430659e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.028352e+00	1.071449e-01	2.560539e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.036054e-01	5.959509e-02	2.024265e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.377872e-01	5.988130e-02	1.171414e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.156843e-02	5.894193e-03	4.507482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.196406e+00	8.677903e-01	3.883405e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.394033e+00	1.896779e-01	1.386927e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.470376e+00	2.809820e-01	4.709318e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.424284e+00	1.430418e-01	4.042629e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.070795e-01	4.545284e-02	2.941885e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.592231e-01	2.612733e-02	1.265000e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.377995e-01	3.426444e-02	4.835658e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.886967e-02	3.512965e-02	1.193105e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.136330e-04	2.201103e-03	5.143807e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.829230e+01	3.105976e+00	1.540186e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.153454e+00	2.441408e-01	2.960954e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.149255e+00	2.493687e-01	2.426429e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.236963e+00	1.404523e-01	4.099428e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.284377e+00	7.348684e-02	2.518643e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.803424e-01	5.365250e-02	1.436223e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.331815e-01	2.004576e-02	8.851897e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.381542e-01	1.241776e-02	3.611818e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.071850e-02	6.862263e-03	2.527984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.909009e+02	2.011599e+01	9.042873e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.888398e+01	5.549241e-01	1.563746e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.029441e+00	3.104678e-01	2.520942e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.062203e+00	1.950588e-01	2.026881e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.795840e+00	9.441146e-02	3.013775e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.865520e-01	8.421946e-02	2.015754e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.938654e-01	4.595379e-02	1.386028e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.303951e-02	7.074213e-03	4.688715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.478880e+00	9.237381e-01	5.585510e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.383200e+00	1.113176e+00	5.781536e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.208960e+00	8.919391e-01	5.178853e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.507804e+00	2.055385e-01	3.409805e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.960468e+00	1.883692e-01	4.108721e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.438096e+00	2.899558e-01	5.208439e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.908213e+00	1.513520e-01	4.698926e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.437910e+00	1.076062e-01	3.881779e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.838720e-01	1.122777e-01	2.708059e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.558794e-01	7.469956e-02	2.077619e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.921275e-01	2.234128e-02	1.508512e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.023495e-01	2.632234e-02	6.201550e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.092583e-02	2.928281e-02	2.920745e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.974931e-03	4.634124e-03	1.327645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.012794e+01	3.897235e+00	1.940269e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.273967e+01	2.105459e+00	5.307793e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.275184e+00	6.486505e-02	8.852686e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.927763e+00	9.201330e-02	2.800950e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.701104e+00	1.921905e-01	2.743867e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.858935e+00	2.757705e-01	2.631624e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.326335e+00	1.672989e-01	3.359030e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.775132e+00	8.444340e-02	3.737911e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.166537e+00	1.462769e-01	2.040691e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.729109e-01	5.810877e-02	1.314751e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.842744e-01	2.787037e-02	1.074461e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.808662e-01	2.654534e-02	4.549519e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.315427e-02	5.981172e-03	4.014887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.863242e+02	1.692862e+01	7.871159e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.761762e+01	1.201587e-01	1.754572e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.773065e+01	1.050056e+00	6.035554e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.042941e+01	1.222013e+00	3.067603e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.915000e+00	4.100035e-02	1.173641e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.482396e+00	2.098271e-01	4.994828e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.108165e+00	2.111623e-01	1.712895e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.252597e+00	1.137615e-01	2.062586e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.627732e+00	1.509707e-01	2.673042e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.903706e-01	1.159796e-01	2.486691e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.976959e-01	6.472470e-02	1.757911e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.765653e-02	8.523524e-03	6.204072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.308778e+00	5.226017e-01	1.567954e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.821374e+00	8.285391e-02	2.147828e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.415074e+00	1.522853e-01	4.433240e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.476271e-01	8.777230e-02	3.195954e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.490919e-01	7.400422e-02	1.880034e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.284606e-01	2.320019e-02	1.479742e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.535682e-02	2.527666e-02	4.695534e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.613247e-03	2.407734e-03	2.007260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.795536e+00	5.667649e-01	2.035249e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.111229e+00	1.154286e-01	3.745238e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.100517e+00	1.044869e-01	2.544759e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.996546e-01	4.555528e-02	1.804082e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.079470e-01	5.848971e-02	6.939157e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.804381e-01	3.554113e-02	5.914217e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.230762e-02	1.516373e-02	2.516973e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.330045e-03	1.060643e-03	2.540231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.489147e+01	1.137461e+00	4.582047e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.288746e+00	1.009820e-01	5.728184e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.229842e+00	1.673617e-01	2.777522e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.450552e-01	8.755944e-02	1.840093e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.529330e-02	7.478678e-03	1.077563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.317725e+00	6.438760e-01	4.230839e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.944845e+00	1.450105e+00	5.126462e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.450932e+00	1.830466e-01	3.040541e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.516018e+00	1.761697e-01	3.222559e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.584497e+00	2.628749e-01	5.631341e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.803984e+00	1.820125e-01	4.962169e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.352561e+00	1.375135e-01	4.844434e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.469330e-01	9.395987e-02	4.322836e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.897899e-01	1.339336e-01	2.772194e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.255729e-01	7.619739e-02	1.709492e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.111310e-01	3.562320e-02	1.607290e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.796649e-01	5.325167e-02	9.715908e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.545249e-02	1.920968e-02	3.678230e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.900082e-03	7.961411e-04	2.470108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.795530e+00	3.228875e+00	8.656688e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.040301e+01	1.260942e+00	1.122615e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.097100e+00	1.634820e-02	6.929999e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.258805e+00	2.086462e-01	7.703621e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.823107e+00	3.876339e-01	5.802069e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.748480e+00	1.999459e-01	3.846608e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.965373e+00	1.263504e-01	5.064500e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.419916e+00	1.068424e-01	3.801992e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.087562e+00	1.724917e-01	2.830981e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.602927e-01	6.090164e-02	2.566834e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.487752e-01	8.140740e-02	1.183838e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.318319e-01	3.452557e-02	1.371946e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.192836e-01	4.918516e-02	5.934325e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.026234e-01	2.698157e-02	3.443046e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.562799e-03	1.007638e-03	4.918798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.906084e+01	1.557613e+01	2.519946e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.933139e+01	4.739456e+00	3.647262e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.712731e+01	4.187496e-02	2.430972e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.512496e+00	1.122943e-01	2.219166e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.797369e+00	3.273339e-01	1.172468e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.907532e+00	2.930068e-01	5.761705e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.407757e+00	1.761024e-01	6.237827e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.574166e+00	2.450708e-01	4.719689e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.120621e+00	2.183480e-01	2.344901e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.991731e-01	7.684116e-02	2.688776e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.580664e-01	8.520814e-02	1.248456e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.321629e-02	4.062547e-03	6.147121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.822754e+00	1.064647e+00	5.099849e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.072376e+00	1.061497e-01	1.442110e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.289450e+00	3.028795e-01	5.007466e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.200923e+00	1.446144e-01	3.752725e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.868725e-01	1.031299e-01	2.504488e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.379384e-01	5.159620e-02	1.317226e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.201249e-01	3.816569e-02	6.888605e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.865101e-02	1.266489e-02	1.636713e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.485058e-04	5.447196e-04	8.974121e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.012640e+01	3.383810e+00	1.861605e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.477968e+00	1.456779e-01	2.307980e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.119741e+00	6.726494e-02	2.978785e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.081461e+00	2.360319e-01	3.276167e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.207462e+00	1.561670e-01	2.389009e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.925411e-01	5.367661e-02	1.727670e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.059476e-01	5.245678e-02	6.772311e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.492723e-01	3.259827e-02	4.949923e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.426282e-03	3.469502e-03	5.181424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.996503e+02	1.709699e+01	1.075518e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.759731e+01	1.737018e-01	1.327438e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.350651e+00	9.374537e-02	3.449356e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.638166e+00	1.197178e-01	1.062951e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.684408e+00	1.951017e-01	2.102820e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.440777e-01	1.210431e-01	2.121685e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.893728e-01	7.676757e-02	1.537083e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.491596e-02	5.517608e-03	8.067723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.524300e+00	1.290721e+00	7.182198e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.338535e+00	1.157505e+00	4.506938e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.440124e+00	1.965596e-01	3.962210e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.439523e+00	3.238012e-01	1.730827e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.935483e+00	3.625064e-01	3.411370e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.280294e+00	3.189650e-01	6.512122e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.677983e+00	2.113562e-01	4.976811e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.231174e+00	1.374268e-01	4.549352e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.866522e-01	1.237083e-01	3.504756e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.269924e-01	1.010903e-01	2.007692e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.725272e-01	6.146940e-02	1.550461e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.884559e-01	4.142569e-02	1.078997e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.886246e-02	2.185082e-02	3.596166e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.036160e-03	8.214686e-04	2.586171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.682600e+01	5.122366e+00	2.535766e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.549057e+00	5.203480e-01	8.936460e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.255396e+00	4.898860e-01	5.020743e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.545531e+00	1.700255e-01	2.887311e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.652561e+00	2.694067e-01	2.151872e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.792320e+00	3.072571e-01	2.654731e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.091284e+00	1.658060e-01	4.822421e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.624430e+00	2.049073e-01	3.495013e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.063723e+00	9.301026e-02	2.594844e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.652226e-01	7.293123e-02	1.371716e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.569850e-01	4.930481e-02	1.280787e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.022628e-01	4.244147e-02	5.414130e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.272893e-02	3.146684e-03	4.825645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.991480e+02	1.695887e+01	9.905830e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.522562e+01	8.184172e-02	2.592026e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.539650e+01	6.689407e-01	1.153982e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.044279e+01	8.424762e-01	2.567595e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.260432e+00	1.619703e-01	2.659155e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.130224e+00	1.392861e-01	3.816882e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.641904e+00	8.625239e-02	2.525040e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.043470e+00	1.766137e-01	9.535945e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.553011e+00	1.474028e-01	3.782546e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.060578e+00	1.898834e-01	2.185214e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.138940e-01	8.097354e-02	1.724471e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.986381e-02	4.357413e-03	1.064901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.089491e+00	4.746889e-01	1.459755e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.154158e+00	3.403795e-02	9.641437e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.573913e+00	1.654256e-01	5.664423e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.132598e-01	1.162018e-01	3.331325e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.722685e-01	4.998339e-02	2.046609e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.490458e-01	2.099955e-02	1.055614e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.934036e-02	2.757984e-02	4.940969e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.801229e-03	3.362527e-03	2.763706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.832949e+00	5.357130e-01	1.818324e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.279891e+00	1.225333e-01	3.201295e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.097543e+00	1.240252e-01	2.350667e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.226528e-01	4.526859e-02	1.752347e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.871890e-01	2.057749e-02	8.547372e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.186038e-01	3.040625e-02	4.072432e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.765685e-02	9.658768e-03	2.046897e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.757946e-03	2.828909e-03	1.049196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.562377e+01	9.916995e-01	4.485638e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.784381e+00	2.734695e-01	4.196234e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.127131e+00	1.252524e-01	3.084249e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.687015e-01	5.381625e-02	1.717426e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.764762e-02	4.941852e-03	8.122410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.853966e-01	4.270961e-01	2.581724e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.296954e+00	1.340288e+00	6.654021e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.956110e+00	7.538941e-01	1.136115e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.692127e+00	1.867907e-01	5.146989e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.073375e+00	4.833153e-01	5.084722e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.101343e+00	2.209271e-01	4.878799e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.449558e+00	1.395574e-01	5.791108e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.027376e+00	1.429624e-01	4.397626e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.200186e-01	8.052943e-02	2.735307e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.476848e-01	4.242788e-02	2.706283e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.919331e-01	2.319192e-02	1.375667e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.551264e-01	9.699651e-03	9.198956e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.676385e-02	3.208236e-02	2.667247e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.722911e-03	4.842473e-03	1.147253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.124044e+00	2.093674e+00	1.381113e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.115246e+01	2.158543e+00	6.064951e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.215576e+00	1.129525e-01	5.189564e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.445312e+00	4.092013e-01	4.810232e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.929564e+00	4.799086e-01	4.883080e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.722800e+00	1.614540e-01	6.484281e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.243665e+00	3.385898e-01	5.227790e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.462346e+00	1.245934e-01	3.027677e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.066741e+00	1.084631e-01	3.284314e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.606425e-01	5.434511e-02	2.603981e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.431711e-01	4.351709e-02	1.825597e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.991498e-01	5.664468e-02	1.166350e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.673091e-01	2.512275e-02	9.397876e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.881483e-02	2.527038e-02	2.797600e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.649056e-03	3.102595e-03	1.711945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.456264e+01	1.152012e+01	2.315374e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.045257e+01	3.527407e+00	3.403959e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.762053e+01	7.265964e-01	1.665685e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.386698e+00	1.662168e-01	1.308984e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.615316e+00	6.059841e-01	7.965748e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.343795e+00	3.061526e-01	6.344889e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.143648e+00	1.597663e-01	7.864103e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.512570e+00	2.937724e-01	3.083617e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.998968e-01	9.462542e-02	3.910453e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.639552e-01	6.143228e-02	2.270374e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.567348e-01	1.357481e-01	1.116706e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.004098e-02	2.971170e-03	4.393794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.388259e+00	9.904054e-01	5.747621e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.280280e+00	1.535560e-01	1.036353e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.560748e+00	4.543237e-01	5.150328e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.326052e+00	1.588747e-01	5.060193e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.452465e-01	8.303685e-02	2.515715e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.022641e-01	2.463337e-02	1.555870e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.388189e-01	2.835040e-02	5.374759e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.534950e-02	1.658347e-02	1.796439e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.430844e-03	3.094833e-03	4.809323e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.997580e+01	3.755514e+00	2.333471e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.683873e+00	2.400261e-01	1.867849e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.194464e+00	2.637049e-01	2.888936e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.244764e+00	2.903350e-01	3.708835e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.145571e+00	1.323813e-01	2.783100e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.243646e-01	4.726409e-02	1.668326e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.798571e-01	3.778296e-02	7.624751e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.361328e-01	2.670457e-02	4.057486e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.724915e-03	3.292634e-03	4.669405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.959514e+02	2.041401e+01	1.458094e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.855283e+01	1.205016e+00	1.035321e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.968526e+00	3.114838e-01	6.003757e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.093394e+00	2.661353e-01	2.040678e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.537051e+00	1.595533e-01	2.634023e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.276932e-01	9.037030e-02	2.343923e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.106115e-01	6.234124e-02	1.194096e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.040866e-02	4.011056e-03	6.569937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.737809e+00	1.049890e+00	7.156276e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.548614e+00	1.336145e+00	7.316127e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.158089e+00	6.129619e-01	2.215720e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.463495e+00	2.032020e-01	3.372579e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.903711e+00	2.392660e-01	6.231662e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.536964e+00	4.995294e-01	4.838123e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.921272e+00	3.522314e-01	4.784101e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.330203e+00	1.663631e-01	5.363782e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.768803e-01	1.056506e-01	3.314071e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.642469e-01	5.928770e-02	2.719984e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.395266e-01	3.089076e-02	1.595809e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.725228e-01	1.032771e-02	8.902117e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.304647e-02	3.448134e-02	2.876869e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.688419e-03	4.677403e-03	1.176948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.269309e+01	4.310267e+00	3.530228e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.237438e+01	2.315312e+00	7.001073e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.202900e+00	1.129568e-01	1.113922e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.062735e+00	5.420475e-01	1.338183e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.877897e+00	4.771676e-01	2.172103e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.863135e+00	1.587380e-01	5.320616e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.410068e+00	2.811053e-01	3.466809e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.735725e+00	3.563240e-01	3.779726e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.027979e+00	9.953981e-02	2.480930e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.571184e-01	4.898699e-02	2.256841e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.324616e-01	2.867635e-02	1.299721e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.487321e-01	2.926793e-02	7.609441e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.312340e-02	5.085633e-03	3.903051e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.942247e+02	1.911628e+01	1.290162e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.857210e+01	2.354300e+00	1.720813e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.542647e+01	4.106152e-01	1.189804e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.244753e+01	1.357497e+00	1.514894e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.915360e+00	1.413421e-01	6.466142e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.371458e+00	3.110993e-01	2.069965e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.165834e+00	3.340017e-01	2.089129e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.020951e+00	1.237239e-01	3.446917e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.507784e+00	2.189552e-01	2.528370e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.010209e-01	1.038781e-01	2.753977e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.938486e-01	5.464491e-02	1.671731e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.574331e-02	5.306032e-03	5.978608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.553573e+00	4.565558e-01	1.582156e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.580089e+00	6.898933e-02	2.061657e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.349535e+00	2.267123e-01	3.639794e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.130817e-01	8.312233e-02	2.738817e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.528408e-01	4.667448e-02	1.830162e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.037209e-01	2.261848e-02	1.184539e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.121254e-02	1.725523e-02	4.003820e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.143685e-03	1.199123e-03	2.395945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.073458e+00	5.628471e-01	1.957664e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.857488e+00	1.043393e-01	3.818379e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.022580e+00	8.524196e-02	1.991700e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.358059e-01	5.550494e-02	1.516188e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.805069e-01	2.609601e-02	9.316233e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.664508e-01	2.295394e-02	5.023992e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.289743e-02	9.641649e-03	2.551622e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.154597e-03	9.598505e-04	1.923679e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.549669e+01	1.210872e+00	4.535604e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.611716e+00	1.832653e-01	6.150569e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.192311e+00	1.153297e-01	3.094948e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.129389e-01	8.154008e-02	1.533939e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.942986e-02	4.977804e-03	1.314960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.628327e+00	6.961914e-01	3.206698e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.502072e+00	1.269098e+00	4.871580e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.360099e+00	7.307085e-02	1.591827e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.186097e+00	1.857360e-01	5.405104e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.387152e+00	2.089369e-01	4.544452e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.702141e+00	2.465288e-01	4.340011e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.281257e+00	1.867708e-01	4.034139e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.257981e-01	1.319527e-01	2.602390e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.455283e-01	6.441061e-02	2.780579e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.563126e-01	5.384068e-02	1.560284e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.639451e-01	2.723993e-02	1.492899e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.443821e-01	1.840876e-02	8.742628e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.139514e-02	8.063580e-03	2.885925e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.395456e-03	1.760841e-03	1.735318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.985075e+00	3.191658e+00	8.553948e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.064005e+01	1.446066e+00	8.197580e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.101237e+00	1.821452e-02	8.230769e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.374648e+00	3.994414e-01	3.415227e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.419135e+00	1.349014e-01	6.765474e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.376459e+00	1.255329e-01	6.681424e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.898982e+00	1.698120e-01	3.472258e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.401218e+00	1.657397e-01	2.638798e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.721539e-01	1.294066e-01	1.827574e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.055625e-01	6.522040e-02	1.706043e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.770822e-01	6.721357e-02	1.185841e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.586208e-01	5.576746e-02	1.477405e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.729144e-01	2.076090e-02	9.818486e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.579383e-02	1.186132e-02	4.091630e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.506699e-03	1.920737e-03	2.906255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.301110e+01	1.709465e+01	2.710239e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.085719e+01	4.519463e+00	2.853538e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.656429e+01	5.404215e-02	2.619544e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.147377e+00	1.233035e-01	2.245280e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.861540e+00	3.123139e-01	1.114706e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.276345e+00	1.954204e-01	8.411033e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.195680e+00	2.599573e-01	5.314028e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.614694e+00	3.501665e-01	3.401805e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.532716e-01	9.424629e-02	3.392257e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.632248e-01	8.808359e-02	1.794290e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.433092e-01	5.763239e-02	1.814604e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.057048e-02	2.789361e-03	8.469660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.105247e+00	9.278671e-01	5.851707e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.161068e+00	2.228483e-01	7.984679e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.116716e+00	2.895931e-01	4.210734e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.110431e+00	1.410260e-01	3.414036e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.783932e-01	8.047330e-02	2.271584e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.802812e-01	3.395388e-02	1.491834e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.087564e-01	1.987787e-02	6.075001e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.398462e-02	7.833296e-03	1.923721e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.200689e-03	8.623825e-04	5.581305e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.179357e+01	2.840342e+00	2.397599e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.395027e+00	5.539639e-01	2.636074e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.049133e+00	1.105026e-01	1.650465e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.891175e+00	2.289283e-01	3.196406e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.083380e+00	1.103973e-01	2.251260e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.313989e-01	5.962689e-02	1.341282e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.695243e-01	2.702962e-02	8.172226e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.515718e-01	2.241576e-02	4.664547e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.816002e-03	2.178377e-03	5.591597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.105722e+02	1.485483e+01	1.212309e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.718936e+01	8.152794e-01	1.774208e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.017394e+00	3.560916e-01	7.726606e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.201053e+00	4.835609e-01	3.332425e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.636136e+00	6.755609e-02	3.188298e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.807799e-01	1.256229e-01	2.038118e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.735236e-01	5.996974e-02	1.466252e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.192487e-02	4.510880e-03	1.029813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.247847e+00	1.338168e+00	7.848043e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.231049e+00	7.457426e-01	3.404549e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.432342e+00	1.371207e-01	1.884651e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.375727e+00	3.281648e-01	2.363228e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.602907e+00	3.306578e-01	5.272756e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.168390e+00	3.158434e-01	4.834760e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.638821e+00	2.664627e-01	3.836060e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.145840e+00	1.272516e-01	3.857336e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.412006e-01	1.884870e-01	2.392146e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.024297e-01	5.135214e-02	2.205789e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.085700e-01	3.334807e-02	1.537857e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.641477e-01	1.929042e-02	9.335798e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.502631e-02	9.778366e-03	2.829513e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.531842e-03	1.609011e-03	1.726875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.981543e+01	4.139878e+00	3.455965e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.770671e+00	9.571424e-01	1.937214e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.999491e+00	5.120854e-01	3.173405e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.073568e+00	8.661798e-02	3.434928e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.578571e+00	5.456579e-01	6.001425e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.719103e+00	2.656521e-01	3.008386e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.745822e+00	1.666870e-01	6.306948e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.585376e+00	2.418202e-01	2.459958e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.005324e+00	1.332169e-01	1.794869e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.859381e-01	5.768357e-02	1.445954e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.607943e-01	7.276036e-02	8.756909e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.535310e-01	1.809707e-02	9.696746e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.139608e-02	2.530175e-03	4.399277e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.117811e+02	1.558407e+01	1.023267e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.191389e+01	3.546548e-01	2.013942e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.500657e+01	2.352817e+00	1.572661e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.080543e+01	1.232102e+00	8.196613e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.204569e+00	4.856674e-01	1.975919e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.094100e+00	2.687781e-01	1.258503e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.786130e+00	2.664455e-01	1.885623e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.478918e+00	1.128766e-01	5.250757e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.477777e+00	2.395438e-01	2.394381e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.438616e-01	1.443049e-01	2.433356e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.634756e-01	8.200118e-02	1.649830e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.394524e-02	3.992555e-03	1.165991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.318168e+00	4.127397e-01	1.631002e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.963504e+00	1.145726e-01	6.760098e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.435289e+00	1.844539e-01	4.340298e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.262216e-01	7.219777e-02	3.629883e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.251019e-01	5.449056e-02	1.850650e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.907557e-01	3.632894e-02	7.793233e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.210626e-02	1.388043e-02	4.676881e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.244147e-03	3.712958e-03	8.243872e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.997914e+00	4.259423e-01	2.103138e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.990630e+00	1.610665e-01	2.443246e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.159033e+00	1.343598e-01	2.226198e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.091672e-01	3.851068e-02	1.449662e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.703720e-01	2.736200e-02	7.600634e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.049125e-01	2.427236e-02	3.542267e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.112494e-02	1.132703e-02	2.203391e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.743110e-03	2.416137e-03	5.917902e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.587394e+01	8.399643e-01	4.896382e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.614987e+00	2.048644e-01	4.792199e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.072607e+00	1.653689e-01	2.194068e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.398607e-01	8.378165e-02	1.174442e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.654677e-02	7.224743e-03	6.511413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.063450e+00	4.347453e-01	3.336931e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.021152e+00	1.315827e+00	6.882979e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.740530e+00	2.752814e-01	3.068059e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.579023e+00	3.461171e-01	3.397717e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.634840e+00	3.498934e-01	4.304449e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.919953e+00	2.850952e-01	5.524255e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.389755e+00	2.006788e-01	3.779256e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.357259e-01	9.129578e-02	3.292859e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.099989e-01	1.209395e-01	2.450709e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.621724e-01	5.525585e-02	1.940234e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.866368e-01	7.130816e-02	1.007790e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.418382e-01	2.851358e-02	5.384056e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.319058e-02	2.112436e-02	3.182517e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.546510e-03	1.500458e-03	1.289817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.439041e+00	2.311005e+00	1.090875e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.119097e+01	1.301328e+00	9.654639e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.398425e+00	2.126238e-01	5.586285e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.998000e+00	4.431885e-01	4.069050e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.664588e+00	4.785998e-01	4.372507e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.495433e+00	1.802331e-01	5.626237e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.039914e+00	1.773498e-01	3.954658e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.345680e+00	9.359144e-02	4.209678e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.006360e+00	1.932934e-01	2.426556e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.869096e-01	1.117535e-01	1.830583e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.605511e-01	5.809138e-02	1.046137e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.211803e-01	9.837252e-02	7.569008e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.592255e-01	2.992859e-02	3.888973e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.555707e-02	1.339068e-02	4.851471e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.940038e-03	1.961540e-03	1.410025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.125289e+01	1.279269e+01	3.748493e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.170906e+01	3.202001e+00	2.837130e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.570332e+01	6.449915e-02	2.469297e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.411809e+00	2.426294e-01	1.305938e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.375396e+00	5.420461e-01	9.193788e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.080287e+00	2.525949e-01	7.762864e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.130041e+00	2.000528e-01	4.590226e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.452775e+00	2.996107e-01	2.897192e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.878231e-01	1.817730e-01	1.975600e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.064196e-01	1.105849e-01	1.265661e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.599758e-01	6.090300e-02	1.075823e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.526509e-03	4.111755e-03	3.772100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.780033e+00	9.270257e-01	6.466643e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.202180e+00	2.268968e-01	9.077463e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.278758e+00	2.967977e-01	5.223967e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.308591e+00	2.197945e-01	3.828946e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.141048e-01	8.998881e-02	2.258416e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.658012e-01	2.921926e-02	1.420584e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.261621e-02	2.112495e-02	4.936414e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.258071e-02	1.791859e-02	1.189817e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.050351e-03	1.580453e-03	2.255043e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.189202e+01	3.300793e+00	2.478280e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.173864e+00	2.489126e-01	3.639516e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.971315e+00	3.307063e-01	2.497108e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.171892e+00	2.612005e-01	4.039697e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.096390e+00	1.822664e-01	2.149756e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.280207e-01	6.291264e-02	1.447590e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.488476e-01	2.736763e-02	7.902408e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.043382e-01	2.544969e-02	3.116760e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.594380e-03	3.187451e-03	2.978918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.114559e+02	1.848548e+01	1.822175e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.604497e+01	1.950980e+00	1.193077e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.227037e+00	5.632286e-01	4.802374e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.940134e+00	2.870806e-01	2.514747e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.551514e+00	1.575325e-01	2.380381e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.217685e-01	1.219864e-01	1.839605e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.696357e-01	1.343329e-01	8.833328e-02
6.150000e-01	3.850000e-01	3.850000e-01	8.039463e-03	5.263524e-03	4.956203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.354934e+00	1.090065e+00	7.541485e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.753362e+00	1.031285e+00	6.813000e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.961279e+00	3.024704e-01	2.047687e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.331275e+00	5.107028e-01	2.484806e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.795099e+00	2.976543e-01	4.168477e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.252597e+00	3.233408e-01	4.542195e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.732884e+00	3.095951e-01	5.738807e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.270807e+00	1.958123e-01	3.422082e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.382670e-01	1.095575e-01	2.728003e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.492491e-01	6.403081e-02	2.579772e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.346547e-01	6.801689e-02	1.166908e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.512992e-01	2.910831e-02	6.043707e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.884985e-02	1.548884e-02	3.270665e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.747177e-03	1.566487e-03	1.210103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.579223e+01	4.081565e+00	3.161334e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.228040e+01	1.122646e+00	1.533574e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.269034e+00	5.252187e-01	1.054980e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.060347e+00	5.199380e-01	2.556329e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.210931e+00	4.906342e-01	1.539320e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.736711e+00	3.899583e-01	2.368742e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.050758e+00	2.418186e-01	5.494829e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.524872e+00	1.652873e-01	3.299371e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.022423e+00	1.286986e-01	2.136641e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.054792e-01	7.511598e-02	1.274670e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.557804e-01	7.705628e-02	7.814610e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.398901e-01	2.190171e-02	3.913903e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.191642e-03	2.152964e-03	4.408536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.105878e+02	1.608927e+01	1.452597e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.436586e+01	9.728800e-01	2.511328e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.396820e+01	1.955451e-01	1.745701e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.030037e+01	1.257220e+00	5.286474e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.031113e+00	2.316175e-01	1.151600e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.433883e+00	7.050501e-01	2.280843e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.057328e+00	2.312636e-01	1.777305e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.944159e+00	2.681014e-01	1.309060e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.455916e+00	2.021527e-01	2.660428e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.834223e-01	1.722445e-01	1.823435e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.059461e-01	9.239130e-02	1.519208e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.445681e-02	6.133345e-03	5.125426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.623106e+00	4.470619e-01	1.477026e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.363614e+00	7.540351e-02	2.558944e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.315158e+00	1.200550e-01	3.815837e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.664897e-01	1.284409e-01	2.279635e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.391417e-01	8.035125e-02	1.748217e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.102773e-01	4.356211e-02	9.993646e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.239120e-02	1.371880e-02	5.231060e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.696928e-03	1.317986e-03	1.990320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.009893e+00	4.747397e-01	1.922336e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.841110e+00	9.275390e-02	3.106417e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.015123e+00	1.390204e-01	1.490368e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.571216e-01	5.026803e-02	1.498304e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.890028e-01	4.778533e-02	7.713074e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.508172e-01	1.491462e-02	4.889573e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.002539e-02	8.676447e-03	2.438062e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.965929e-03	9.693819e-04	2.393029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.539279e+01	1.044023e+00	4.170473e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.803620e+00	1.864272e-01	5.066279e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.231448e+00	1.831834e-01	2.444693e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.094468e-01	6.123119e-02	1.712072e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.051474e-02	4.561947e-03	1.056343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.115641e+00	8.676627e-01	5.149127e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.064607e+00	9.670518e-01	9.165501e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.551122e+00	6.036819e-01	1.169008e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.059137e+00	1.886518e-01	4.217306e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.193747e+00	1.658455e-01	5.349845e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.614265e+00	1.377333e-01	4.758618e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.289245e+00	1.612069e-01	3.057123e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.751100e-01	1.042648e-01	3.726727e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.310564e-01	6.074693e-02	2.553474e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.441031e-01	7.666464e-02	1.786484e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.745861e-01	2.668526e-02	9.999838e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.439150e-01	3.883028e-02	5.722277e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.735155e-02	1.071705e-02	3.948049e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.281556e-03	1.512148e-03	1.989527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.078894e+01	2.832450e+00	8.190022e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.069313e+01	1.134500e+00	5.850059e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.949803e+00	2.645688e-01	4.761782e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.774151e+00	8.340995e-02	7.686991e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.173359e+00	2.192044e-01	6.722568e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.349484e+00	1.629601e-01	4.535430e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.894183e+00	2.714607e-01	2.839960e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.309415e+00	8.998025e-02	3.094591e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.005697e+00	6.746790e-02	3.104692e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.900512e-01	1.431434e-01	1.670962e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.838902e-01	3.209851e-02	1.281131e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.744656e-01	5.306313e-02	1.417320e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.123460e-02	6.931076e-02	3.665431e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.589867e-02	5.457678e-02	2.221480e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.937828e-03	3.005883e-03	2.113771e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.719935e+01	1.577077e+01	2.048069e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.027463e+01	3.276255e+00	2.839425e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.604654e+01	3.787311e-01	2.565322e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.780138e+00	5.225825e-02	1.787258e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.512542e+00	3.601511e-01	9.110397e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.514768e+00	1.969911e-01	5.691379e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.336202e+00	2.619733e-01	4.714528e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.401320e+00	1.166637e-01	5.336425e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.387178e-01	1.505625e-01	1.973509e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.732401e-01	6.724853e-02	2.306171e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.547303e-01	7.531860e-02	1.129708e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.007417e-02	2.854462e-03	6.220412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.238125e+00	9.048014e-01	5.299275e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.053636e+00	2.270562e-01	1.060765e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.904358e+00	2.245192e-01	4.843947e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.243832e+00	1.442545e-01	3.075738e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.193947e-01	8.952627e-02	1.811120e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.747044e-01	3.516635e-02	1.106938e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.532168e-02	1.547145e-02	6.607731e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.393746e-02	9.504251e-03	1.388629e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.593417e-04	3.008151e-04	9.617652e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.244002e+01	2.782788e+00	1.819404e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.168684e+00	2.593121e-01	1.944059e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.764400e+00	3.992321e-02	3.660602e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.839083e+00	2.245497e-01	3.372725e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.106094e+00	1.504849e-01	1.846806e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.449173e-01	6.920977e-02	1.237214e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.815909e-01	4.917868e-02	7.938525e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.252822e-01	1.495730e-02	5.608616e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.742262e-03	2.128383e-03	5.038312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.154804e+02	1.512003e+01	1.054480e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.569382e+01	2.154175e-01	9.300256e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.752398e+00	1.225449e-01	3.395891e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.406973e+00	1.001387e-01	1.095080e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.694204e+00	1.831781e-01	1.716342e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.544110e-01	1.028017e-01	1.655583e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.696450e-01	4.859118e-02	1.362761e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.145505e-02	3.354827e-03	8.075362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.625071e+00	1.465541e+00	7.195016e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.437696e+00	5.565086e-01	1.022048e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.911503e+00	6.425126e-01	6.652292e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.132144e+00	3.284640e-01	2.609748e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.604458e+00	3.236618e-01	3.977049e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.031729e+00	1.827459e-01	4.611739e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.536406e+00	1.465607e-01	4.771051e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.219003e+00	1.629571e-01	2.822765e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.183119e-01	9.511944e-02	2.925775e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.225334e-01	7.787732e-02	1.818428e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.236721e-01	6.856044e-02	1.231124e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.575628e-01	3.459226e-02	5.891339e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.919458e-02	1.099025e-02	3.856365e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.333912e-03	1.501363e-03	2.169863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.100826e+01	4.191066e+00	3.214275e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.456902e+00	1.280897e+00	3.289856e-02
2.875000e-02	6.250000e-03	6.250000e-03	5.571985e+00	4.071273e-01	1.944088e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.074855e+00	1.137208e-01	4.092467e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.191075e+00	1.885826e-01	2.362165e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.338575e+00	6.947008e-02	5.186916e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.090775e+00	2.524217e-01	3.201024e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.488069e+00	2.066223e-01	2.035102e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.015416e+00	1.054722e-01	2.296663e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.419086e-01	1.305627e-01	1.351304e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.521498e-01	6.042540e-02	1.103674e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.587561e-01	1.907185e-02	5.462290e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.054050e-02	2.783289e-03	5.160136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.158064e+02	1.757511e+01	8.626164e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.228014e+01	3.426198e-02	1.648516e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.431035e+01	1.341611e+00	7.159650e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.026220e+00	2.499460e-01	6.326079e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.603353e+00	1.029986e-01	7.127546e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.857896e+00	1.291819e-01	2.862560e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.603160e+00	1.900613e-01	4.762247e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.981888e+00	1.929925e-01	1.523845e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.489546e+00	1.331174e-01	3.375408e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.964481e-01	1.078466e-01	1.763879e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.989510e-01	9.270351e-02	1.350423e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.572790e-02	3.286516e-03	9.526348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.486873e+00	4.054212e-01	1.724389e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.836334e+00	1.857421e-01	1.395884e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.245320e+00	1.217750e-01	4.388862e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.464352e-01	7.305383e-02	3.148413e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.282033e-01	5.127768e-02	1.535180e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.865964e-01	4.383301e-02	8.237922e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.171354e-02	2.182054e-02	2.921947e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.464298e-03	3.582485e-03	1.595143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.198039e+00	4.501429e-01	1.715983e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.939858e+00	1.399255e-01	2.881497e-01
1.975000e-01	3.250000e-02	3.250000e-02	8.869968e-01	6.988219e-02	2.267195e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.983412e-01	3.947907e-02	1.284415e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.759881e-01	2.437240e-02	6.098593e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.044249e-01	1.826891e-02	3.090934e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.389767e-02	1.302056e-02	1.733428e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.511419e-03	2.045063e-03	7.241871e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.604688e+01	8.286131e-01	3.987056e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.408794e+00	1.910787e-01	3.971915e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.040175e+00	9.483919e-02	2.452356e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.826041e-01	7.987566e-02	1.280050e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.553523e-02	5.080157e-03	6.886072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.420533e+00	5.303422e-01	4.256271e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.832525e+00	1.633843e+00	5.352958e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.074241e+00	9.767803e-02	7.851298e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.517560e+00	4.909219e-01	3.833380e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.448499e+00	3.125753e-01	5.061750e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.654445e+00	1.537595e-01	5.634037e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.205818e+00	1.364733e-01	3.865037e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.066659e-01	1.194662e-01	2.936026e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.329558e-01	9.396763e-02	2.538942e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.281158e-01	5.056866e-02	1.810146e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.712005e-01	6.828415e-02	9.325408e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.216152e-01	1.427110e-02	7.678292e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.823044e-02	5.219152e-02	2.070613e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.484796e-03	2.643639e-03	1.206336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.135535e+01	3.238087e+00	8.760163e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.750450e+00	7.613615e-01	1.867042e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.503625e+00	3.741390e-01	4.294995e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.143107e+00	2.728323e-01	3.936436e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.533888e+00	1.604327e-01	5.261042e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.517798e+00	1.615304e-01	4.796108e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.638443e+00	9.193511e-02	4.883089e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.246031e+00	1.294267e-01	2.916988e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.558806e-01	1.106027e-01	2.742674e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.467275e-01	7.268509e-02	1.622124e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.848091e-01	9.885810e-02	1.021195e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.891366e-01	2.121007e-02	1.153588e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.558739e-01	2.947036e-02	6.402447e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.003517e-02	3.658622e-02	2.400178e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.550328e-03	2.378889e-03	1.236151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.362084e+01	9.335045e+00	4.596935e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.279714e+01	4.997938e+00	1.059733e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.552545e+01	5.424175e-01	1.671557e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.426168e+00	1.565809e-01	1.665889e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.079750e+00	3.513171e-01	7.428709e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.992035e+00	1.704986e-01	6.527298e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.815200e+00	1.395144e-01	5.412896e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.376105e+00	1.367515e-01	2.774708e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.579046e-01	1.015635e-01	2.490806e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.237952e-01	9.396768e-02	1.340677e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.797227e-01	7.516859e-02	8.089618e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.180433e-03	4.416561e-03	3.480071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.359011e+00	1.156106e+00	5.253447e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.899633e+00	1.433595e-01	2.355336e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.083686e+00	2.851079e-01	5.760793e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.114926e+00	1.304208e-01	4.277333e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.740754e-01	8.227894e-02	1.930947e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.784404e-01	3.017564e-02	1.015996e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.350872e-02	9.562868e-03	4.955869e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.643119e-02	2.521595e-02	1.004709e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.505287e-04	1.483796e-03	5.140626e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.264304e+01	3.350196e+00	2.334441e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.453210e+00	6.036234e-01	6.796381e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.986605e+00	1.665033e-01	3.762878e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.906310e+00	2.007887e-01	3.402465e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.920343e-01	1.004187e-01	2.222365e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.881782e-01	5.364951e-02	1.302910e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.515221e-01	4.795342e-02	5.465196e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.098358e-01	1.370141e-02	4.455128e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.481361e-03	3.613212e-03	3.241620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.156799e+02	1.779923e+01	1.372735e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.772349e+01	1.510152e+00	3.683507e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.703572e+00	3.657918e-01	5.114186e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.820868e+00	8.784330e-02	3.363955e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.425342e+00	1.595453e-01	2.334586e-01
1.485000e-01	2.850000e-02	2.850000e-02	5.996957e-01	1.005254e-01	1.641513e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.322256e-01	5.471450e-02	9.297505e-02
6.150000e-01	3.850000e-01	3.850000e-01	8.154407e-03	4.282412e-03	4.777573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.927620e+00	1.430192e+00	6.513172e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.786899e+00	1.006591e+00	8.242676e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.123392e+00	3.737394e-01	4.169061e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.510392e+00	3.721195e-02	9.740372e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.016035e+00	6.257189e-01	4.240545e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.094336e+00	2.285317e-01	5.837854e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.612408e+00	2.229856e-01	4.459263e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.134468e+00	1.249918e-01	3.529867e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.353198e-01	7.868333e-02	3.169922e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.256017e-01	1.052977e-01	1.672241e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.302277e-01	8.305091e-02	1.120437e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.416801e-01	1.515560e-02	7.918295e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.096132e-02	5.386968e-02	2.164824e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.673836e-03	2.657712e-03	1.357365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.915313e+01	5.270055e+00	2.636541e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.186246e+01	1.896713e+00	5.025530e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.482252e+00	2.496260e-01	2.092066e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.715337e+00	7.215861e-01	1.838323e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.413093e+00	3.645278e-01	2.225189e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.721675e+00	1.398421e-01	4.716207e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.086611e+00	2.200485e-01	3.028699e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.428177e+00	1.204187e-01	3.542220e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.711509e-01	8.568260e-02	2.302152e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.895601e-01	1.104315e-01	1.195920e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.978945e-01	2.669038e-02	1.183351e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.418745e-01	4.114098e-02	3.900147e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.039305e-03	2.680590e-03	4.128834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.144824e+02	1.632776e+01	1.155573e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.515781e+01	5.442723e-01	9.440838e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.535048e+01	3.884078e+00	2.403177e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.052077e+01	4.011161e-01	6.807738e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.979529e+00	1.326957e-01	9.676239e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.238912e+00	4.110629e-01	3.320243e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.719366e+00	1.277943e-01	1.730997e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.807922e+00	1.048774e-01	2.969800e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.352038e+00	1.716619e-01	2.410489e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.334206e-01	1.343780e-01	2.296552e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.113372e-01	6.965854e-02	1.045330e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.330074e-02	4.278365e-03	4.900091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.858868e+00	4.017259e-01	1.270672e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.190357e+00	7.468070e-02	2.985080e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.184127e+00	1.888400e-01	2.975157e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.667573e-01	5.649190e-02	2.608201e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.019861e-01	4.254428e-02	1.322450e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.816958e-01	1.693704e-02	8.577376e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.752938e-02	1.893044e-02	2.939039e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.402048e-03	1.221912e-03	1.543018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.229343e+00	4.252927e-01	1.502987e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.778888e+00	1.076638e-01	2.413079e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.626819e-01	6.247964e-02	1.968572e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.846851e-01	3.745025e-02	1.372620e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.663329e-01	4.389289e-02	7.329909e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.375628e-01	2.014761e-02	4.199776e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.737314e-02	1.048201e-02	2.099849e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.036523e-03	1.071031e-03	1.454518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.562333e+01	9.382880e-01	3.693837e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.746173e+00	1.444532e-01	4.057817e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.086035e+00	1.016435e-01	3.036945e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.259926e-01	7.976831e-02	1.261361e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.873589e-02	4.656773e-03	9.515428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.409810e+00	9.368962e-01	3.114223e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.773754e+00	1.066304e+00	3.123950e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.930063e+00	1.025215e-01	4.910045e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.009865e+00	2.301613e-01	4.541697e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.152046e+00	2.075712e-01	4.828383e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.493425e+00	2.055741e-01	4.633444e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.118772e+00	1.123982e-01	3.970365e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.340917e-01	9.429601e-02	2.365254e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.822917e-01	4.618092e-02	2.393199e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.122919e-01	5.191307e-02	1.485329e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.157599e-01	1.922850e-02	1.248901e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.216670e-01	2.670152e-02	6.609257e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.413364e-02	1.907130e-02	2.188902e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.918847e-03	1.855766e-03	1.195059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.255674e+01	3.335378e+00	8.158144e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.020465e+01	7.035278e-01	5.354691e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.539771e+00	1.157860e-01	7.717383e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.752955e+00	4.141914e-01	5.768282e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.022935e+00	1.181776e-01	6.172533e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.318474e+00	1.979761e-01	3.924156e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.696149e+00	1.566229e-01	2.871546e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.297295e+00	8.415381e-02	2.617492e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.149734e-01	8.907443e-02	2.807663e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.717133e-01	6.049216e-02	1.990103e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.653503e-01	6.534161e-02	1.284428e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.793590e-01	2.192608e-02	1.051663e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.639443e-01	1.553455e-02	6.877720e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.417581e-02	2.828454e-02	2.724693e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.541377e-03	1.574856e-03	2.881113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.294913e+01	1.748582e+01	2.754619e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.155661e+01	3.223997e+00	2.740583e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.411334e+01	6.374367e-02	2.673002e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.093090e+00	2.560873e-01	1.313236e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.455126e+00	7.236544e-02	1.134719e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.445041e+00	2.296409e-01	5.364173e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.068728e+00	1.251964e-01	6.392042e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.416255e+00	1.768083e-01	2.742773e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.718195e-01	7.585922e-02	3.060267e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.182913e-01	1.289946e-01	1.512591e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.324901e-01	8.085416e-02	1.059550e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.556205e-03	2.165558e-03	8.541671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.582822e+00	9.214707e-01	4.231534e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.975911e+00	1.655863e-01	1.939072e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.929108e+00	1.953811e-01	4.545264e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.895797e-01	1.313903e-01	2.742759e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.230302e-01	5.034211e-02	2.171309e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.620514e-01	6.024454e-02	9.202776e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.206793e-02	1.206604e-02	5.913747e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.006104e-02	6.993472e-03	1.241796e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.401067e-04	3.679801e-04	8.077996e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.390945e+01	2.941716e+00	1.500989e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.118399e+00	1.373624e-01	3.522825e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.629829e+00	1.145967e-01	1.432125e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.785590e+00	1.995202e-01	3.314702e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.060447e+00	1.072302e-01	1.845130e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.832447e-01	4.004267e-02	1.331725e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.555382e-01	4.268696e-02	5.909337e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.292455e-01	8.901091e-03	4.899045e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.930050e-03	2.115928e-03	4.138890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.233755e+02	1.458937e+01	9.461333e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.660891e+01	4.411147e-01	6.536600e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.870457e+00	2.916341e-01	6.466238e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.529908e+00	6.913629e-02	1.710357e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.435140e+00	1.536681e-01	2.016459e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.271041e-01	7.683498e-02	2.091868e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.778175e-01	8.147877e-02	1.042975e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.014694e-02	2.947064e-03	7.788936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.032774e+00	1.505209e+00	6.423175e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.918382e+00	4.885751e-01	3.573274e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.401433e+00	1.210294e-01	3.655814e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.096944e+00	3.242038e-01	4.756679e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.639756e+00	5.150662e-01	4.061242e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.928101e+00	1.618134e-01	4.820016e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.495014e+00	2.460843e-01	3.277338e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.093678e+00	1.489585e-01	3.139221e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.439082e-01	1.018970e-01	2.111408e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.438646e-01	3.881560e-02	2.748918e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.740299e-01	2.338376e-02	1.190031e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.328384e-01	2.225904e-02	6.761069e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.612163e-02	2.037929e-02	2.261705e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.910058e-03	1.725137e-03	1.164981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.230444e+01	4.616911e+00	2.528149e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.895365e+00	1.729925e-01	5.347252e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.017931e+00	4.879809e-01	4.854517e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.932083e+00	1.887352e-01	3.379221e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.996316e+00	4.104141e-01	2.419145e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.271639e+00	1.244356e-01	3.538919e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.974010e+00	2.903662e-01	2.521393e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.465216e+00	1.612024e-01	2.111623e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.341959e-01	9.304506e-02	1.971201e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.696934e-01	4.953051e-02	1.345065e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.072826e-01	2.502716e-02	9.904426e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.483839e-01	2.677298e-02	4.916519e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.012201e-02	2.333763e-03	3.889092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.224524e+02	1.447125e+01	1.023398e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.373835e+01	1.673432e+00	9.323655e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.299647e+01	1.383720e-01	1.810739e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.370736e+00	5.927997e-01	1.434917e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.183125e+00	3.956189e-01	3.749719e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.454934e+00	2.788743e-01	3.170309e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.603039e+00	3.448870e-01	2.907592e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.905513e+00	1.435274e-01	9.417183e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.328893e+00	1.280511e-01	2.700564e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.988971e-01	9.479322e-02	2.103862e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.638444e-01	6.355498e-02	1.417462e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.479416e-02	4.374202e-03	8.363375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.645339e+00	3.763810e-01	1.461233e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.570357e+00	8.671450e-02	1.859116e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.213358e+00	1.206045e-01	4.095775e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.216193e-01	1.690081e-01	2.288116e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.891443e-01	3.093229e-02	1.686270e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.038500e-01	2.083303e-02	7.618491e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.649298e-02	1.456490e-02	2.657909e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.359596e-03	3.295277e-03	5.151250e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.281846e+00	3.919744e-01	1.924797e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.765003e+00	1.533481e-01	2.512580e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.773046e-01	9.682584e-02	2.100726e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.172184e-01	5.933596e-02	9.458946e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.337972e-01	3.547703e-02	5.757016e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.636982e-01	1.377285e-02	4.052022e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.043811e-02	1.383291e-02	1.565039e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.326847e-04	1.694881e-03	9.152198e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.630022e+01	7.814533e-01	3.686310e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.150265e+00	1.760073e-01	4.108891e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.907417e-01	1.420233e-01	2.002210e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.373106e-01	4.768206e-02	1.277764e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.947385e-02	6.321856e-03	7.234146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.567245e+00	5.664278e-01	3.769877e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.925818e+00	1.548228e+00	4.247035e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.532326e+00	6.101401e-02	4.476887e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.136469e+00	1.555771e-01	7.679157e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.328313e+00	3.116781e-01	4.685568e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.607811e+00	1.441632e-01	5.476766e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.105962e+00	1.162594e-01	3.145422e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.093361e-01	1.180014e-01	3.295659e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.033973e-01	9.188036e-02	2.217572e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.055564e-01	6.549723e-02	1.227510e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.984635e-01	6.167208e-02	9.270317e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.126430e-01	8.625609e-03	7.399185e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.959849e-02	1.370674e-02	3.776767e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.301945e-03	1.915461e-03	1.909671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.181974e+01	2.988361e+00	7.753959e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.130616e+01	8.383551e-01	6.106609e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.960711e+00	1.743272e-01	8.032023e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.640643e+00	1.315155e-01	5.605749e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.288779e+00	1.565225e-01	6.072304e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.254963e+00	1.329117e-01	4.522897e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.686525e+00	2.833693e-01	2.954218e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.131672e+00	1.214514e-01	2.701202e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.561627e-01	6.018328e-02	2.459886e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.280005e-01	1.013966e-01	1.395288e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.564205e-01	1.232643e-01	9.112308e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.552558e-01	2.294560e-02	7.571475e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.648078e-01	4.009117e-02	5.331626e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.305760e-02	9.197989e-03	5.388162e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.175141e-03	1.766155e-03	1.734578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.246212e+01	1.414292e+01	3.432151e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.154698e+01	1.912951e+00	2.631235e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.485996e+01	4.310831e-01	1.818696e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.622807e+00	2.321430e-01	1.231381e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.580022e+00	2.508858e-01	1.102934e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.694304e+00	2.057133e-01	7.564171e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.775178e+00	3.014011e-01	4.282848e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.275359e+00	3.004229e-01	2.569307e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.056901e-01	7.754449e-02	2.537431e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.323419e-01	1.004484e-01	1.340703e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.817396e-01	5.768227e-02	1.264859e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.531205e-03	3.215613e-03	6.850768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.345087e+00	9.071954e-01	4.247117e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.983195e+00	8.238872e-02	2.283776e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.105338e+00	3.685872e-01	4.668230e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.084799e+00	1.408354e-01	3.600586e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.246155e-01	8.754714e-02	1.718531e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.648643e-01	1.689353e-02	1.136301e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.703476e-02	1.853791e-02	3.903825e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.195664e-02	2.010053e-02	6.245640e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.806207e-04	8.922746e-04	5.261931e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.335183e+01	3.156243e+00	1.655316e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.392128e+00	1.688541e-01	3.352446e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.868192e+00	1.150577e-01	3.193201e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.790698e+00	2.170675e-01	3.418933e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.031986e+00	1.488364e-01	2.028223e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.271951e-01	4.502621e-02	1.085008e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.428521e-01	4.586405e-02	4.740694e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.289907e-01	1.526685e-02	4.590178e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.577891e-03	3.134021e-03	2.502868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.245530e+02	1.824739e+01	1.010662e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.566543e+01	3.183288e-01	1.564032e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.422284e+00	2.311174e-01	3.168906e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.502902e+00	2.602591e-01	1.697300e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.283226e+00	1.364318e-01	2.348268e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.456161e-01	1.096150e-01	1.692422e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.985873e-01	7.501438e-02	1.029782e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.833741e-03	4.487988e-03	4.458644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.187653e+00	1.243666e+00	7.132103e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.108550e+00	1.204190e+00	3.540242e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.639106e+00	1.039975e-01	3.923324e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.157959e+00	2.343236e-01	4.702404e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.537328e+00	2.090939e-01	6.913533e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.077356e+00	3.629225e-01	4.796564e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.551808e+00	3.678105e-01	3.818393e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.045152e+00	1.225105e-01	3.466168e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.355454e-01	1.413267e-01	2.158902e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.970644e-01	1.062824e-01	1.469794e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.097609e-01	4.561541e-02	9.490072e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.378751e-01	1.180144e-02	8.884453e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.254053e-02	1.411230e-02	4.096968e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.534923e-03	2.077866e-03	1.783768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.035054e+01	5.654396e+00	1.979300e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.031123e+01	6.031884e-01	1.546133e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.348999e+00	4.023554e-02	1.052253e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.438113e+00	2.232753e-01	7.378633e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.435225e+00	3.033884e-01	4.875415e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.328944e+00	1.293708e-01	5.632002e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.998767e+00	3.800383e-01	3.142423e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.320671e+00	1.598049e-01	3.101342e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.275321e-01	1.681192e-01	1.746337e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.112715e-01	8.415181e-02	1.292200e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.830178e-01	2.593834e-02	8.722663e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.469366e-01	2.691303e-02	4.581211e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.551427e-03	1.821708e-03	5.363844e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.246338e+02	2.063627e+01	1.107758e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.255692e+01	2.391985e-01	3.256802e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.271734e+01	1.269197e+00	6.371594e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.016392e+01	6.476585e-01	1.466408e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.785326e+00	3.680216e-01	2.960565e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.818673e+00	9.006053e-02	6.262252e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.692496e+00	3.741462e-01	2.402549e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.615381e+00	1.543863e-01	1.988013e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.231965e+00	2.171374e-01	2.190015e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.979805e-01	1.253846e-01	2.233746e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.118783e-01	8.870479e-02	1.534693e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.397922e-02	4.313827e-03	7.366898e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR2_MUF2_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.281497e-02	4.484724e-02	6.030497e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.638326e-01	4.723999e-01	4.326625e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.504856e+00	8.598851e-01	6.512000e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.820507e+00	5.014815e-01	9.678571e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.567542e+00	5.094025e-01	4.374408e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.197129e+00	4.808173e-01	7.779420e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.005622e+00	2.300861e-01	5.208405e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.396112e-02	2.275563e-02	4.180322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.042944e-01	1.865491e-01	4.153211e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.288090e+00	8.186074e-01	1.013373e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.492161e+00	4.567834e-01	1.677322e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.196727e+00	6.766232e-01	3.453847e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.567139e+00	3.603352e-01	4.582021e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.286979e-01	1.628616e-01	2.844099e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.736190e-01	7.270047e-02	1.278005e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.569271e-02	4.844923e-03	8.602612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.237876e+00	6.217026e-01	1.654325e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.456952e+00	1.174329e+00	1.641615e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.218430e+00	1.001992e+00	1.647890e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.965456e+00	9.616690e-01	6.867831e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.177638e-01	4.448999e-02	5.559441e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.234094e-02	7.988874e-03	1.435834e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.522210e-02	4.528007e-02	8.409128e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.921964e-01	1.645212e-01	2.263344e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.057919e-01	3.433256e-01	3.982784e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.451526e+00	5.701340e-01	4.688067e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.224178e+00	6.573613e-01	5.970237e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.060313e+00	5.817329e-01	2.932453e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.523416e+00	3.109940e-01	6.233241e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.444858e+00	2.092442e-01	1.706668e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.996648e+00	3.967342e-01	4.988822e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.255812e+00	4.216749e-01	5.660253e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.458057e+00	3.384659e-01	5.034903e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.681836e-01	1.727651e-01	3.127715e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.447599e-02	2.115621e-02	2.700986e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.056579e-02	2.745896e-02	5.637004e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.320180e-01	1.289814e-01	1.879193e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.477124e-01	2.542391e-01	5.212409e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.154048e+00	4.685354e-01	7.689978e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.999110e+00	6.493484e-01	8.766370e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.886663e+00	7.585104e-01	1.036796e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.724305e+00	6.799681e-01	6.927593e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.149832e+00	4.083335e-01	1.530904e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.936347e+00	1.918389e-01	1.796949e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.388624e+00	4.522612e-01	2.470156e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.572273e+00	4.843372e-01	3.737062e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.709917e+00	3.749921e-01	3.714042e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.983012e-01	2.421578e-01	2.889401e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.034881e-01	1.260733e-01	1.741154e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.993108e-02	1.179496e-02	1.532395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.294723e-01	1.707150e-01	4.258164e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.585162e-01	3.977281e-01	8.788415e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.886215e+00	7.562685e-01	1.759208e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.429821e+00	1.077163e+00	2.332947e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.211029e+00	1.279085e+00	2.313591e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.460187e+00	1.083187e+00	1.544038e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.804195e+00	5.899785e-01	6.785713e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.220858e+00	6.401484e-01	2.056705e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.799464e+00	1.047746e+00	4.687348e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.137764e+00	8.464521e-01	5.644615e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.786103e+00	5.564834e-01	5.026422e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.856892e-02	3.171358e-02	3.177326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.514454e-01	1.023847e-01	8.446342e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.194353e-01	5.064762e-01	3.187119e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.130796e+00	7.173365e-01	4.187690e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.965230e+00	3.494886e-01	1.751342e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.861389e+00	2.776052e-01	3.546591e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.005349e+00	3.625090e-01	6.480149e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.061050e+00	2.122337e-01	5.258266e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.454086e-01	1.121194e-01	2.573909e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.452061e-02	7.083687e-03	1.319991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.947076e-01	4.352901e-01	3.412726e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.668629e+00	1.110430e+00	7.484405e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.619870e+00	1.001059e+00	7.583687e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.416296e+00	3.658686e-01	3.771752e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.844365e+00	1.851445e-01	2.042887e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.078104e+00	3.466229e-01	3.932398e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.178461e+00	2.427075e-01	3.724427e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.921200e-01	1.276467e-01	2.381198e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.965330e-02	1.363142e-02	2.468959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.988074e+01	1.023559e+01	7.039419e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.963770e+01	4.863634e+00	4.121631e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.921002e+00	1.527400e+00	1.974449e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.744192e+00	2.585625e-01	4.404937e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.261292e+00	2.529151e-01	2.515887e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.446668e+00	5.001780e-01	4.707883e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.454558e+00	4.391093e-01	5.159715e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.613565e-02	2.293895e-02	3.600509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.867358e-01	1.024217e-01	9.692910e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.455644e-01	2.281537e-01	2.216708e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.803990e-01	3.777183e-01	2.182685e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.153624e+00	4.877515e-01	2.664436e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.623189e+00	5.863477e-01	3.575897e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.186161e+00	5.726299e-01	3.905127e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.596444e+00	4.379285e-01	2.164416e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.802157e+00	1.682138e-01	1.591010e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.724709e+00	1.026636e-01	2.829954e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.493803e+00	2.782158e-01	4.157383e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.990228e+00	3.474718e-01	5.098876e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.239326e+00	2.294158e-01	4.275323e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.046288e-01	1.629019e-01	2.923862e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.023006e-02	1.844040e-02	2.552490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.201300e+00	5.085168e-01	5.098206e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.004154e+00	7.997816e-01	6.065389e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.518831e+00	8.897107e-01	6.950771e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.199674e+00	1.100168e+00	5.242303e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.408132e+00	8.860654e-01	7.961421e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.379450e+00	6.232906e-01	5.839337e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.227896e+00	3.246754e-01	3.352130e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.920067e+00	5.143790e-02	2.251723e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.667284e+00	1.851880e-01	2.738354e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.185865e+00	2.992656e-01	3.031032e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.453976e+00	2.503183e-01	3.131658e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.879692e-01	1.820437e-01	2.374151e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.062184e-02	1.920779e-02	2.601134e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.342092e+01	9.906576e+00	7.307040e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.182377e+01	5.111554e+00	4.123132e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.703014e+01	3.473246e+00	3.521685e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.333833e+01	2.281772e+00	2.168725e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.421333e+00	1.313608e+00	1.629361e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.400379e+00	6.064731e-01	8.867581e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.554178e+00	2.628077e-01	5.314954e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.738774e+00	3.229920e-02	2.929709e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.347246e+00	2.385989e-01	2.294773e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.749821e+00	4.076151e-01	4.209659e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.851539e+00	4.554698e-01	4.494541e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.822972e-02	3.440861e-02	3.752672e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.054664e-01	5.462924e-02	3.317246e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.237368e-01	4.057434e-01	1.735997e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.229592e+00	7.297860e-01	2.523270e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.435607e+00	5.658602e-01	1.103334e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.728855e+00	1.925553e-01	2.796652e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.555588e+00	3.083324e-01	8.872466e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.109320e+00	8.918301e-02	5.468729e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.926952e-02	2.748777e-02	2.533511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.523218e-01	1.760987e-01	1.658270e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.098597e+00	6.651823e-01	4.082668e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.313226e+00	4.167749e-01	5.720486e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.479084e+00	2.914167e-01	3.921412e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.705032e+00	2.044988e-01	5.131073e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.629463e-01	6.978075e-02	2.148490e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.046901e-01	8.725470e-02	5.623239e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.103143e-02	1.016128e-02	1.132797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.210306e+00	6.826829e-01	1.082383e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.675511e+00	9.185967e-01	4.426271e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.745150e+00	5.358935e-01	4.143681e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.349145e+00	4.735007e-01	5.885349e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.365075e-02	2.836831e-02	2.723265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.804162e-02	2.976158e-02	4.312656e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.885433e-01	8.393797e-02	7.460376e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.509558e-01	1.915320e-01	1.411705e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.017912e-01	3.185818e-01	1.626013e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.497842e+00	4.911680e-01	2.092715e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.179390e+00	5.791944e-01	2.764855e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.902493e+00	5.678120e-01	6.759343e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.316958e+00	3.096937e-01	6.658440e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.365779e+00	1.591517e-01	1.913554e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.087120e+00	2.031232e-01	4.334005e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.297244e+00	2.078861e-01	6.181395e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.399528e+00	8.590313e-02	5.432739e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.240596e-01	8.647143e-02	2.225096e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.810965e-02	1.684339e-02	1.512922e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.822432e-01	5.944993e-02	1.277832e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.094039e-01	1.552871e-01	1.512102e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.034973e-01	2.725627e-01	2.593849e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.410552e+00	5.146326e-01	2.647702e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.080162e+00	5.440487e-01	4.771120e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.824385e+00	5.856781e-01	4.194904e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.689601e+00	7.880834e-01	1.885086e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.910955e+00	3.619047e-01	2.060914e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.038806e+00	2.110870e-01	1.286469e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.544388e+00	3.876079e-01	2.316377e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.613489e+00	1.753820e-01	4.985128e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.645093e+00	7.725618e-02	4.483605e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.254896e-01	8.355228e-02	2.403725e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.234737e-01	8.600934e-02	9.496092e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.006945e-02	1.139037e-02	6.145249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.080267e+00	3.279687e-01	8.548465e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.814196e+00	7.102319e-01	8.292434e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.317108e+00	9.672594e-01	1.364919e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.887744e+00	1.038240e+00	1.278958e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.679126e+00	1.356073e+00	8.373480e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.444226e+00	7.294412e-01	4.420729e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.164475e+00	2.247160e-01	3.996656e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.990202e+00	4.720096e-01	4.339678e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.107530e+00	4.609736e-01	6.483147e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.506681e+00	3.692626e-01	4.817884e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.324016e+00	2.758000e-01	3.245873e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.803053e-02	1.531185e-02	1.322181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.214377e-01	7.444285e-02	5.078873e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.611609e-01	3.344149e-01	1.547041e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.703111e+00	5.995631e-01	2.037641e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.865056e+00	4.579007e-01	1.349115e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.280952e+00	1.567003e-01	2.388798e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.355623e+00	2.372375e-01	7.113794e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.169583e+00	1.126961e-01	4.846224e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.128001e-01	1.111527e-01	1.791414e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.171450e-02	1.859603e-02	5.661066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.997076e-01	2.135099e-01	1.097130e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.441338e+00	5.604518e-01	4.365917e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.886386e+00	8.135344e-01	3.425494e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.681485e+00	5.583950e-01	2.507995e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.496770e+00	8.501366e-02	2.280013e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.387839e+00	2.168529e-01	4.451322e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.199488e+00	1.595123e-01	3.426768e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.050302e-01	9.216555e-02	1.637941e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.633333e-02	2.013069e-02	8.413272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.421630e+01	4.945881e+00	2.126936e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.465912e+01	3.964714e+00	2.421987e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.148652e+01	1.898337e+00	1.347373e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.086024e+00	3.997919e-01	7.163416e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.839405e+00	2.137680e-01	5.256314e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.144711e+00	3.131661e-01	4.868592e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.021976e+00	2.531596e-01	3.455170e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.562284e-02	2.109794e-02	1.371850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.648284e-01	1.112601e-01	8.789495e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.935621e-01	2.381369e-01	7.498304e-02
1.050000e-01	1.500000e-02	1.500000e-02	6.940234e-01	2.572717e-01	1.424413e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.037460e+00	4.305834e-01	2.223321e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.451731e+00	4.725106e-01	1.882335e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.014501e+00	5.655892e-01	1.344875e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.431449e+00	3.660963e-01	1.306015e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.879309e+00	2.991277e-01	9.959981e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.991737e+00	1.631512e-01	1.437254e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.675320e+00	1.286778e-01	4.570284e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.048744e+00	1.778220e-01	5.498578e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.251160e+00	8.969482e-02	4.343495e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.344777e-01	8.364291e-02	2.007680e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.517606e-02	1.566848e-02	1.483415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.340125e+00	3.796558e-01	5.939160e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.311814e+00	5.389701e-01	2.012595e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.849626e+00	6.350222e-01	3.149518e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.121284e+00	6.285723e-01	5.446594e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.740646e+00	6.564863e-01	3.335023e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.233066e+00	7.131129e-01	1.604974e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.485265e+00	4.939266e-01	2.651333e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.463865e+00	2.111345e-01	1.181236e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.065432e+00	1.588019e-01	2.180307e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.345824e+00	9.236290e-02	4.163885e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.442467e+00	1.183922e-01	2.922142e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.067793e-01	8.995825e-02	1.648891e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.403000e-02	1.706181e-02	1.169176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.235018e+01	5.559079e+00	3.669697e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.580556e+01	5.192245e+00	2.807531e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.445917e+01	3.261198e+00	1.699846e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.257757e+01	2.161997e+00	1.000242e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.080398e+01	1.919338e+00	7.998105e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.461410e+00	7.383167e-01	5.342501e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.399399e+00	2.873104e-01	6.014377e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.913596e+00	6.503392e-02	4.390584e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.637415e+00	1.308517e-01	4.530467e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.506782e+00	2.451451e-01	4.399933e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.465474e+00	2.408740e-01	3.278153e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.225571e-02	2.038204e-02	1.715094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.002603e-02	4.792848e-02	7.038897e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.916836e-01	4.709553e-01	5.188968e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.609579e+00	8.649634e-01	5.238688e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.800482e+00	4.772974e-01	7.532964e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.505325e+00	4.918914e-01	5.109445e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.158641e+00	4.807292e-01	7.752619e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.872113e-01	2.180581e-01	5.127379e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.092452e-02	2.137469e-02	4.013892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.318452e-01	1.909503e-01	4.883033e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.387173e+00	8.286742e-01	9.319441e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.501707e+00	4.412127e-01	9.874691e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.115559e+00	6.366124e-01	3.517897e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.533452e+00	3.684034e-01	4.528134e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.160561e-01	1.647932e-01	2.817835e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.763483e-01	6.752937e-02	1.306090e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.551840e-02	3.995431e-03	8.458528e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.293577e+00	6.282432e-01	1.844802e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.700321e+00	1.223200e+00	1.522874e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.159339e+00	1.178037e+00	1.766679e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.862531e+00	9.082955e-01	6.866685e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.135959e-01	4.090134e-02	5.484562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.128852e-02	7.626358e-03	2.838509e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.106173e-02	5.586786e-02	8.979479e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.220137e-01	1.781644e-01	2.504174e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.473968e-01	3.480380e-01	4.288735e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.462749e+00	5.655839e-01	4.520687e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.275729e+00	6.726869e-01	5.450506e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.101965e+00	6.032420e-01	3.223005e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.481761e+00	2.647750e-01	1.299116e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.426699e+00	1.850460e-01	2.209110e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.008127e+00	4.548313e-01	4.662004e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.159056e+00	3.828854e-01	5.498131e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.454796e+00	3.356464e-01	4.984205e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.857843e-01	2.065937e-01	3.217046e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.947750e-02	1.691820e-02	2.420802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.564875e-02	3.043745e-02	8.114245e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.425872e-01	1.292747e-01	2.520215e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.475569e-01	2.887070e-01	4.553389e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.145127e+00	4.352278e-01	9.880016e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.059754e+00	6.584109e-01	9.093383e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.950356e+00	7.736506e-01	8.835238e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.793048e+00	6.918308e-01	5.743935e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.147798e+00	4.241598e-01	2.174043e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.955170e+00	2.598635e-01	1.060676e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.364601e+00	4.968236e-01	2.311669e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.475919e+00	4.327885e-01	3.750552e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.683409e+00	3.805991e-01	3.683005e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.009341e+00	2.461436e-01	2.952084e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.036784e-01	1.274137e-01	1.766795e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.787431e-02	8.494442e-03	1.465199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.045461e-01	1.649030e-01	5.512585e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.773746e-01	4.387603e-01	8.582417e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.056300e+00	7.831969e-01	1.848166e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.446693e+00	1.081721e+00	2.622307e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.238905e+00	1.294100e+00	2.231688e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.667353e+00	1.120001e+00	1.413540e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.981090e+00	5.999499e-01	3.203181e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.125851e+00	6.714542e-01	1.932487e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.611794e+00	9.612491e-01	4.317931e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.095917e+00	8.543939e-01	6.050917e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.816573e+00	6.138293e-01	5.369134e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.557113e-02	2.820923e-02	3.041526e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.694847e-01	1.165677e-01	8.388214e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.542520e-01	5.238856e-01	3.632152e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.141684e+00	7.214114e-01	3.901852e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.005825e+00	3.376778e-01	1.281936e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.805442e+00	2.620781e-01	3.697247e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.983964e+00	3.469044e-01	6.571985e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.036853e+00	2.033728e-01	5.145086e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.366459e-01	1.085079e-01	2.510562e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.392590e-02	7.642891e-03	1.317660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.031433e+00	5.208415e-01	3.444308e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.796515e+00	1.139498e+00	8.110322e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.662854e+00	1.017352e+00	7.446688e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.409051e+00	3.611821e-01	3.632324e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.806657e+00	1.776691e-01	2.094704e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.048703e+00	3.384201e-01	4.059905e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.155237e+00	2.277836e-01	3.675880e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.834693e-01	1.260127e-01	2.392561e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.927085e-02	1.143446e-02	2.467050e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.226824e+01	1.148981e+01	7.271682e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.974605e+01	4.784648e+00	4.683348e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.019479e+01	1.553230e+00	2.078367e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.690531e+00	2.875671e-01	3.905601e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.245438e+00	2.991590e-01	2.293858e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.395149e+00	4.847783e-01	4.873388e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.411483e+00	3.815093e-01	5.165972e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.244841e-02	2.287638e-02	3.474947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.105757e-01	1.165563e-01	1.049069e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.893410e-01	2.528096e-01	1.971399e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.011870e-01	4.063200e-01	2.825845e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.137197e+00	4.855383e-01	3.656216e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.681419e+00	5.918120e-01	3.483601e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.185989e+00	5.858929e-01	3.100627e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.580940e+00	4.342989e-01	2.105069e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.811773e+00	1.480441e-01	1.691132e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.763223e+00	1.331538e-01	2.314125e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.477779e+00	2.711891e-01	4.213614e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.867184e+00	2.494547e-01	5.248840e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.289043e+00	2.994069e-01	4.493389e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.021800e-01	1.716145e-01	2.886060e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.614157e-02	1.568494e-02	2.319036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.367042e+00	5.509726e-01	4.934218e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.188882e+00	9.863198e-01	3.728755e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.716647e+00	1.019214e+00	7.062365e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.136429e+00	1.040755e+00	8.110282e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.372434e+00	8.736398e-01	7.235393e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.417811e+00	6.557467e-01	4.945183e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.257681e+00	3.307347e-01	2.804734e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.971253e+00	7.481646e-02	2.172709e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.614556e+00	1.223669e-01	2.318060e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.139996e+00	2.399457e-01	3.075166e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.430828e+00	2.743939e-01	3.227705e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.895690e-01	1.882260e-01	2.412463e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.818687e-02	1.534288e-02	2.556329e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.521502e+01	1.076019e+01	7.762005e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.175234e+01	5.106612e+00	5.232425e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.678724e+01	3.407349e+00	3.482014e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.316411e+01	2.308034e+00	2.396450e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.279714e+00	1.249334e+00	1.879510e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.712951e+00	6.508106e-01	7.554077e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.627672e+00	2.735544e-01	3.620410e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.675890e+00	2.157037e-02	3.326813e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.318056e+00	2.713492e-01	2.854837e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.697905e+00	4.291408e-01	4.327117e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.866587e+00	5.119701e-01	4.751615e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.499977e-02	3.232937e-02	3.603440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.076941e-01	5.539444e-02	4.826580e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.835828e-01	4.195581e-01	2.096323e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.315585e+00	7.624007e-01	2.291103e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.405295e+00	5.592981e-01	1.167509e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.648090e+00	2.430551e-01	3.280882e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.505788e+00	2.750239e-01	8.482547e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.110901e+00	1.349786e-01	5.128827e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.844419e-02	2.390394e-02	2.561013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.969368e-01	1.856519e-01	2.144853e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.205016e+00	6.371767e-01	3.618066e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.304845e+00	4.245478e-01	8.843891e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.389917e+00	3.022320e-01	4.345157e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.666343e+00	2.083515e-01	4.925486e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.508099e-01	1.006756e-01	2.121550e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.054949e-01	8.244047e-02	5.934815e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.094862e-02	9.030958e-03	9.843684e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.414957e+00	7.242602e-01	1.171309e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.696842e+00	8.770156e-01	5.014918e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.652774e+00	6.644500e-01	4.258207e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.245367e+00	4.339283e-01	5.734850e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.385764e-02	2.455904e-02	2.814124e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.835902e-02	3.704564e-02	4.870723e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.033109e-01	9.053071e-02	7.778370e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.927586e-01	1.984321e-01	1.277777e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.629767e-01	3.856247e-01	1.686270e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.504474e+00	4.543417e-01	2.707771e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.207168e+00	5.459362e-01	1.699887e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.853659e+00	5.564129e-01	1.414818e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.259898e+00	1.764385e-01	1.672436e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.372179e+00	1.053640e-01	1.710359e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.036024e+00	2.328129e-01	4.126927e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.304820e+00	2.142698e-01	5.488746e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.430233e+00	1.663540e-01	4.606076e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.004814e-01	8.216324e-02	2.748840e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.606407e-02	1.162139e-02	1.479835e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.135627e-01	6.734964e-02	1.440964e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.221184e-01	1.456320e-01	2.197498e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.658335e-01	3.283139e-01	2.737552e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.543133e+00	5.613148e-01	1.969155e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.239525e+00	6.670829e-01	4.256826e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.967734e+00	6.009820e-01	3.524863e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.559082e+00	5.627955e-01	2.568232e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.944768e+00	2.896102e-01	1.148526e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.945151e+00	1.521366e-01	1.457776e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.401479e+00	1.118342e-01	3.185751e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.603987e+00	2.858769e-01	4.439750e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.663131e+00	1.774895e-01	3.857822e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.287636e-01	1.373280e-01	2.027288e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.066580e-01	6.887646e-02	9.750498e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.011385e-02	1.048502e-02	5.880613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.307947e+00	5.590383e-01	8.511838e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.880871e+00	5.702865e-01	1.071428e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.591884e+00	1.172834e+00	1.250219e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.247856e+00	1.300780e+00	1.219128e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.680636e+00	1.150896e+00	9.310476e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.220499e+00	6.836672e-01	6.408809e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.234026e+00	2.440428e-01	3.149802e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.926861e+00	4.943571e-01	4.528505e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.022785e+00	4.737087e-01	6.042122e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.485477e+00	4.938010e-01	4.820223e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.283055e+00	2.281428e-01	3.147242e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.913790e-02	1.594584e-02	1.356423e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.363512e-01	8.189973e-02	5.490986e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.258863e-01	3.820564e-01	1.451536e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.758576e+00	6.155202e-01	2.723336e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.853044e+00	4.205381e-01	1.385463e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.244786e+00	2.277401e-01	2.310900e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.297493e+00	1.879956e-01	7.025626e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.139171e+00	1.518737e-01	4.830393e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.115407e-01	9.948417e-02	1.833151e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.064485e-02	1.675597e-02	4.888844e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.034271e-01	2.071187e-01	1.454937e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.616346e+00	6.646976e-01	3.250997e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.008603e+00	8.184862e-01	3.454767e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.623498e+00	4.995270e-01	4.107171e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.474333e+00	1.406307e-01	2.338345e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.360667e+00	2.264502e-01	4.260554e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.171315e+00	1.486879e-01	3.364010e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.911134e-01	1.054049e-01	1.595520e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.551470e-02	1.802419e-02	8.489507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.517837e+01	5.261144e+00	2.543301e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.530314e+01	4.156455e+00	1.739562e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.145705e+01	1.787592e+00	1.353865e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.963026e+00	3.692294e-01	7.423368e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.865632e+00	2.280006e-01	4.706620e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.098866e+00	3.206311e-01	4.833552e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.849719e-01	2.565007e-01	3.346188e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.628834e-02	1.942632e-02	1.444580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.993200e-01	1.279799e-01	7.612166e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.923826e-01	2.316280e-01	9.581755e-02
1.050000e-01	1.500000e-02	1.500000e-02	7.380184e-01	2.770503e-01	1.346042e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.074740e+00	3.982387e-01	1.620595e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.448064e+00	4.507366e-01	2.300636e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.988511e+00	4.929046e-01	2.046795e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.499996e+00	4.334158e-01	8.158051e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.844355e+00	2.163191e-01	1.336715e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.919399e+00	9.523706e-02	2.125890e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.694006e+00	1.977805e-01	3.454880e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.049370e+00	1.765903e-01	5.013231e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.252626e+00	1.314285e-01	4.055557e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.187194e-01	9.791819e-02	2.389348e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.323195e-02	1.158141e-02	1.304147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.430079e+00	4.659121e-01	4.052927e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.111925e+00	2.790525e-01	5.203524e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.966774e+00	7.469840e-01	2.412764e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.280801e+00	6.591966e-01	3.135617e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.905798e+00	8.964831e-01	1.817154e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.072888e+00	5.143381e-01	3.346727e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.416445e+00	4.567123e-01	1.886138e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.421723e+00	1.533116e-01	1.218698e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.052938e+00	1.321656e-01	2.554758e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.334024e+00	1.753885e-01	3.658854e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.474740e+00	1.627091e-01	2.659053e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.023519e-01	8.332838e-02	1.573166e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.615693e-02	1.441262e-02	1.222866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.328159e+01	6.154463e+00	3.934090e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.670864e+01	4.787704e+00	1.905806e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.441170e+01	3.088716e+00	2.216134e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.248184e+01	1.951241e+00	1.633010e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.083833e+01	1.664314e+00	7.876594e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.174932e+00	7.620419e-01	6.860931e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.394933e+00	2.657861e-01	5.600982e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.788138e+00	4.214568e-02	6.926966e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.725531e+00	2.435316e-01	3.130405e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.513430e+00	3.209085e-01	4.061658e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.430711e+00	2.298832e-01	3.226257e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.351833e-02	1.999803e-02	1.750044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.786145e-02	3.669578e-02	9.458652e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.466722e-01	4.166760e-01	7.363196e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.388312e+00	7.567959e-01	9.156921e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.499613e+00	4.859283e-01	2.380139e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.513917e+00	7.170109e-01	2.154773e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.412837e+00	7.632193e-01	6.707632e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.186132e+00	4.237703e-01	5.580821e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.772965e-02	3.355775e-02	5.024682e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.592789e-01	1.463740e-01	6.559014e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.883431e+00	6.375734e-01	1.464822e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.052495e+00	4.570420e-01	2.142085e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.375926e+00	9.127948e-01	1.380703e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.908751e+00	6.491620e-01	4.044665e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.761055e-01	2.775653e-01	3.057099e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.240725e-01	1.017954e-01	1.462111e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.055979e-02	7.328196e-03	1.116745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.770417e+00	4.149971e-01	2.349688e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.306774e+00	8.986115e-01	2.256640e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.939780e+00	1.076025e+00	7.591550e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.776950e+00	1.497377e+00	4.393615e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.699234e-01	7.651914e-02	6.282187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.272106e-03	5.163394e-03	1.446641e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.756098e-02	4.232070e-02	1.074166e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.734242e-01	1.502865e-01	3.279040e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.821009e-01	3.265679e-01	5.849782e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.291555e+00	4.893838e-01	8.489055e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.088848e+00	6.049941e-01	8.207043e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.810709e+00	5.357874e-01	5.758703e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.233608e+00	3.089930e-01	2.604296e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.396970e+00	3.966473e-01	1.194654e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.058462e+00	5.984832e-01	3.195771e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.383801e+00	6.300135e-01	4.915429e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.649079e+00	5.333428e-01	4.953693e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.527212e-01	3.427896e-01	3.403875e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.341661e-02	3.471649e-02	3.217985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.346906e-02	1.825935e-02	5.232647e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.828840e-01	9.296842e-02	3.502814e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.366083e-01	2.376748e-01	7.133822e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.055605e+00	3.910877e-01	1.209783e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.794589e+00	5.552046e-01	1.455644e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.553275e+00	6.170281e-01	1.445230e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.230006e+00	5.706759e-01	9.923700e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.701113e+00	4.043098e-01	3.859200e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.738164e+00	2.825674e-01	1.199476e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.434403e+00	5.988801e-01	1.276189e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.768106e+00	7.337447e-01	2.788869e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.948893e+00	5.834620e-01	3.302745e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.206905e+00	3.808256e-01	2.895268e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.202053e-01	2.271992e-01	1.885845e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.128222e-02	1.833611e-02	1.807158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.117718e-01	1.022497e-01	3.987804e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.599367e-01	2.940552e-01	1.277989e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.493604e+00	5.530978e-01	2.489669e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.774991e+00	8.100844e-01	3.207736e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.094252e+00	9.374697e-01	3.288225e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.262534e+00	8.689985e-01	2.285798e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.023494e+00	6.169549e-01	7.676759e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.942515e+00	6.867934e-01	6.513620e-02
1.360000e-01	1.600000e-02	1.600000e-02	5.071324e+00	1.300830e+00	2.255698e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.715879e+00	1.283110e+00	4.319572e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.376226e+00	9.417439e-01	4.735194e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.135400e-01	5.446991e-02	3.680013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.872675e-01	1.214373e-01	1.043355e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.847022e-01	5.059282e-01	5.201039e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.013243e+00	6.069693e-01	6.142885e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.622689e+00	2.471414e-01	2.906480e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.728835e+00	3.031394e-01	2.558197e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.205390e+00	5.716810e-01	5.232522e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.254387e+00	3.876244e-01	5.297203e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.334688e-01	1.893930e-01	2.921801e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.259606e-02	1.440101e-02	1.870524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.208386e+00	5.554237e-01	4.957319e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.950439e+00	1.124381e+00	1.330270e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.283343e+00	7.890372e-01	1.008245e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.757253e+00	1.940912e-01	4.069579e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.587085e+00	1.257553e-01	2.275694e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.274011e+00	4.874955e-01	2.517852e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.462145e+00	4.427120e-01	3.458825e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.113834e-01	2.033644e-01	2.571671e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.125115e-02	1.974954e-02	2.945010e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.542335e+01	1.063407e+01	1.389771e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.822642e+01	3.892042e+00	6.021353e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.705825e+00	9.278767e-01	1.813890e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.811207e+00	1.910970e-01	5.516453e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.159231e+00	2.229984e-01	1.557941e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.836166e+00	6.950505e-01	2.868434e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.893503e+00	6.606761e-01	4.353763e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.635439e-02	4.118205e-02	4.244642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.040852e-01	1.131699e-01	1.056499e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.049459e-01	2.593206e-01	2.590754e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.849343e-01	3.845847e-01	4.169648e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.153390e+00	4.810094e-01	5.392066e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.599928e+00	5.443632e-01	5.322134e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.049501e+00	4.977523e-01	5.520539e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.338637e+00	3.442093e-01	4.369000e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.547006e+00	1.261687e-01	3.129399e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.601629e+00	1.833596e-01	2.223037e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.472030e+00	3.765674e-01	2.922168e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.068972e+00	4.726817e-01	4.226915e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.458942e+00	4.221034e-01	4.373605e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.386176e-01	2.853644e-01	3.075826e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.977248e-02	3.249539e-02	3.139401e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.455280e+00	5.770608e-01	5.973778e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.382240e+00	8.899968e-01	9.691667e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.840499e+00	9.853101e-01	1.232095e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.203786e+00	9.487260e-01	1.186193e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.195468e+00	7.378720e-01	8.976233e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.971214e+00	4.865378e-01	7.513473e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.730567e+00	2.060410e-01	4.281203e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.571565e+00	3.887690e-02	2.931327e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.522191e+00	1.185285e-01	1.835285e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.255340e+00	3.902333e-01	2.156062e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.652083e+00	4.347301e-01	2.828836e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.426285e-01	2.861688e-01	2.418222e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.867664e-02	3.007792e-02	2.960089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.796147e+01	9.991448e+00	1.291568e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.130230e+01	4.468855e+00	7.612274e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.574236e+01	2.852263e+00	4.914887e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.130990e+01	1.611584e+00	2.880120e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.372899e+00	8.286993e-01	1.890101e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.211106e+00	4.204672e-01	9.577814e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.805223e+00	1.872696e-01	6.696045e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.351491e+00	6.143636e-02	2.034403e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.290082e+00	2.974018e-01	1.610163e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.956597e+00	5.843577e-01	2.755780e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.255131e+00	6.666767e-01	3.859386e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.361528e-01	5.771859e-02	4.044572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.352621e-01	6.258043e-02	4.120733e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.224002e+00	5.148358e-01	2.393458e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.687431e+00	7.587028e-01	2.596319e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.637751e+00	3.688640e-01	1.127593e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.372991e+00	2.912741e-01	5.622933e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.071874e+00	2.459509e-01	7.221629e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.313551e-01	8.276549e-02	3.929054e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.430398e-02	2.428138e-02	2.060354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.212736e-01	2.177020e-01	2.279700e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.842388e+00	7.294810e-01	3.548151e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.337287e+00	1.755348e-01	8.165384e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.855022e+00	2.940536e-01	4.935526e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.381524e+00	1.661080e-01	3.546426e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.974698e-01	5.406531e-02	1.787576e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.143629e-01	5.380354e-02	5.540025e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.326256e-02	8.155793e-03	1.408303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.166641e+00	7.814485e-01	1.190936e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.052713e+00	7.653296e-01	2.848170e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.951717e+00	5.512112e-01	4.689959e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.996451e+00	3.644763e-01	4.801338e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.880709e-02	2.139994e-02	2.509662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.475470e-02	2.567277e-02	3.145921e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.953157e-01	9.267213e-02	7.443304e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.282268e-01	2.300135e-01	1.428815e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.023660e+00	3.961493e-01	2.341473e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.728259e+00	5.911405e-01	2.856719e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.478484e+00	6.052239e-01	2.179005e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.130268e+00	4.847375e-01	4.475328e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.408220e+00	1.182780e-01	1.344023e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.351701e+00	1.702732e-01	2.987457e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.786319e+00	2.010677e-01	5.236929e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.034588e+00	2.574469e-01	5.821211e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.259039e+00	1.190464e-01	3.863379e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.480921e-01	7.212903e-02	1.969792e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.528344e-02	1.354198e-02	1.249301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.665838e-01	6.000988e-02	1.113672e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.550633e-01	1.650285e-01	2.144990e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.907415e-01	3.235373e-01	3.008548e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.761921e+00	5.398782e-01	4.558200e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.690624e+00	7.587585e-01	5.111276e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.487127e+00	6.742964e-01	3.136234e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.017846e+00	5.563794e-01	1.709054e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.132656e+00	1.637246e-01	1.553292e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.813571e+00	1.052816e-01	2.452488e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.155910e+00	2.923830e-01	4.085763e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.282796e+00	2.570383e-01	3.706117e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.465105e+00	1.706065e-01	3.072339e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.209303e-01	8.070871e-02	1.835682e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.918160e-01	5.951800e-02	8.599983e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.105819e-02	8.634293e-03	5.797788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.918350e-01	3.978464e-01	8.761910e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.039938e+00	6.354710e-01	1.303286e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.865897e+00	1.034796e+00	1.477934e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.003777e+00	1.237517e+00	1.567094e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.612313e+00	1.142765e+00	9.028446e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.913877e+00	6.291278e-01	3.254430e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.074533e+00	2.331585e-01	4.387756e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.413478e+00	5.340936e-01	4.719493e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.677021e+00	4.963321e-01	5.003765e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.244391e+00	3.895713e-01	4.209909e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.221489e+00	2.203968e-01	2.832848e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.948565e-02	1.373387e-02	1.285281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.615543e-01	9.345712e-02	6.654283e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.819496e-01	4.463964e-01	1.932637e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.094778e+00	6.382788e-01	2.636869e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.075948e+00	2.942372e-01	1.141439e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.969668e+00	1.981405e-01	3.931444e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.962943e+00	2.244783e-01	6.043569e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.900299e-01	6.541784e-02	4.054979e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.912750e-01	8.766750e-02	1.520735e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.313951e-02	1.479365e-02	4.763410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.045463e-01	2.862512e-01	1.570818e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.320389e+00	9.690017e-01	3.440826e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.727732e+00	8.758083e-01	4.642142e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.909750e+00	3.592364e-01	2.153804e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.106317e+00	1.753249e-01	3.402998e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.954028e+00	2.068735e-01	3.886250e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.023568e+00	1.090953e-01	2.823658e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.793175e-01	6.205281e-02	1.405610e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.034785e-02	1.450924e-02	9.167395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.199174e+01	8.175927e+00	2.839395e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.929348e+01	4.117158e+00	2.638419e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.237727e+01	1.526769e+00	1.233072e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.345960e+00	1.245219e-01	8.405040e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.270460e+00	2.669446e-01	3.840813e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.895795e+00	2.340988e-01	4.131952e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.026428e+00	2.057546e-01	2.908675e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.397829e-02	1.682352e-02	1.397360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.895210e-01	1.256077e-01	7.355831e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.275375e-01	2.225576e-01	1.386507e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.591031e-01	3.911848e-01	1.796028e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.189558e+00	4.393276e-01	2.326936e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.684826e+00	5.327076e-01	2.230128e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.247335e+00	5.578030e-01	1.730414e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.686178e+00	3.748185e-01	9.645237e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.963571e+00	1.188314e-01	1.095839e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.828870e+00	1.060717e-01	2.672859e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.455768e+00	1.956909e-01	4.732740e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.802469e+00	1.643276e-01	5.379152e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.134103e+00	1.214686e-01	3.354273e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.771559e-01	6.370857e-02	1.812923e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.343774e-02	1.247597e-02	1.223026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.554555e+00	5.726315e-01	2.851512e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.696355e+00	6.030877e-01	3.055660e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.446891e+00	9.128916e-01	3.804405e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.901985e+00	9.273311e-01	5.504444e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.404103e+00	7.392402e-01	4.440684e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.567509e+00	5.273560e-01	2.851035e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.693889e+00	3.966796e-01	2.107881e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.378122e+00	3.825880e-02	1.564771e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.819071e+00	1.263928e-01	3.281025e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.067748e+00	2.178064e-01	3.023392e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.265488e+00	1.150083e-01	2.672006e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.373763e-01	5.505151e-02	1.413178e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.436047e-02	1.110632e-02	1.169625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.990554e+01	9.024058e+00	3.691260e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.114357e+01	6.059388e+00	2.892371e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.782941e+01	3.087729e+00	1.496290e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.444224e+01	2.061677e+00	1.458768e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.147453e+01	1.195940e+00	1.063090e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.190995e+00	5.238375e-01	7.626353e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.010574e+00	3.223412e-01	7.012878e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.249305e+00	8.836343e-02	3.657087e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.272120e+00	2.536229e-01	3.787516e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.293925e+00	2.481525e-01	3.684067e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.374404e+00	2.144566e-01	2.917544e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.386554e-02	1.625326e-02	1.612272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.772526e-02	4.073999e-02	1.154078e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.034398e+00	4.454525e-01	7.415933e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.490516e+00	7.521388e-01	7.871399e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.528022e+00	4.308983e-01	2.206991e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.454643e+00	7.323169e-01	2.440795e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.321704e+00	7.389302e-01	6.672736e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.125696e+00	4.040245e-01	5.361796e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.091319e-02	2.959488e-02	4.814225e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.238273e-01	1.601905e-01	7.122647e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.058977e+00	6.552016e-01	1.355370e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.056779e+00	4.163135e-01	1.186761e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.295598e+00	9.309151e-01	1.640351e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.826716e+00	6.256925e-01	3.967327e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.322581e-01	2.584879e-01	2.935042e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.084990e-01	9.872384e-02	1.422355e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.944386e-02	7.409877e-03	1.078524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.948031e+00	4.532003e-01	2.451326e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.526029e+00	8.978479e-01	2.115754e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.953707e+00	1.116958e+00	8.075071e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.601437e+00	1.492424e+00	4.545331e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.588124e-01	7.307628e-02	6.062753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.476905e-03	5.208308e-03	2.132992e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.028489e-02	4.908483e-02	1.251892e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.908516e-01	1.591828e-01	3.699270e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.490979e-01	3.509097e-01	5.711062e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.397884e+00	5.265239e-01	8.174343e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.150441e+00	5.968358e-01	8.266049e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.871623e+00	5.101218e-01	5.347415e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.293552e+00	2.686126e-01	2.381694e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.366886e+00	4.188292e-01	9.642914e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.009129e+00	5.945291e-01	3.417753e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.327490e+00	6.807080e-01	4.945864e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.557820e+00	4.799180e-01	4.703261e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.020925e-01	3.217447e-01	3.329081e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.969063e-02	3.346781e-02	2.975435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.554798e-02	2.105549e-02	8.421368e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.269432e-01	1.099801e-01	3.836815e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.708199e-01	2.450854e-01	8.207419e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.176596e+00	4.299819e-01	1.202392e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.897358e+00	5.737825e-01	1.495887e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.682908e+00	6.243276e-01	1.339062e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.337754e+00	5.606377e-01	9.797661e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.754006e+00	3.741000e-01	3.721559e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.739037e+00	2.735883e-01	8.834552e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.407327e+00	6.915293e-01	1.305987e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.709893e+00	7.602634e-01	2.859489e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.886456e+00	5.756711e-01	3.361120e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.144424e+00	3.688968e-01	2.749323e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.871886e-01	1.982195e-01	1.796828e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.027209e-02	1.970885e-02	1.722318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.197526e-01	1.151856e-01	5.453032e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.297737e-01	3.375153e-01	1.488284e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.685818e+00	6.127261e-01	2.582660e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.934271e+00	8.572442e-01	3.293186e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.326142e+00	9.668989e-01	3.330979e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.514477e+00	8.787168e-01	2.168200e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.155066e+00	5.716391e-01	6.955642e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.978753e+00	7.887670e-01	8.585979e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.987814e+00	1.418775e+00	2.400766e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.602658e+00	1.279044e+00	4.439480e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.250181e+00	8.969694e-01	4.735336e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.068550e-01	5.031013e-02	3.488826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.027513e-01	1.315534e-01	1.278062e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.057770e+00	5.396884e-01	4.942098e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.080400e+00	6.066631e-01	5.657423e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.634577e+00	2.123407e-01	3.021555e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.703961e+00	2.955645e-01	2.836964e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.145438e+00	5.642019e-01	5.272696e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.214801e+00	4.033716e-01	5.201863e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.822085e-01	1.461031e-01	2.753306e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.100691e-02	1.335365e-02	1.780746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.322100e+00	5.994765e-01	6.352156e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.171736e+00	1.180967e+00	1.269407e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.379918e+00	7.772267e-01	9.448139e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.808992e+00	1.790267e-01	4.084976e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.551159e+00	1.255595e-01	2.406095e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.224719e+00	4.993440e-01	2.653871e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.396286e+00	4.127101e-01	3.424986e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.865678e-01	2.073970e-01	2.495200e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.789476e-02	1.692816e-02	2.834852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.800070e+01	1.117331e+01	1.470784e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.889126e+01	3.942834e+00	5.576759e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.830855e+00	8.925026e-01	1.788201e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.906202e+00	1.862025e-01	4.318866e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.096392e+00	1.853324e-01	1.955880e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.730670e+00	6.680789e-01	2.997166e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.863522e+00	6.920025e-01	4.450881e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.952670e-02	3.886042e-02	4.114152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.104039e-01	1.181008e-01	1.359492e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.347291e-01	2.747467e-01	2.713047e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.601542e-01	4.101007e-01	4.090069e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.246182e+00	5.123810e-01	4.992300e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.656128e+00	5.537536e-01	5.581081e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.076687e+00	4.792349e-01	5.441416e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.391406e+00	3.239597e-01	4.054916e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.579218e+00	1.015677e-01	2.496145e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.596689e+00	1.601834e-01	2.518041e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.450737e+00	4.034363e-01	3.183685e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.024103e+00	4.731527e-01	4.274144e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.358779e+00	3.776992e-01	4.067315e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.177231e-01	2.872473e-01	3.049208e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.451606e-02	2.961862e-02	2.880938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.546667e+00	6.198612e-01	7.156045e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.476501e+00	9.073643e-01	1.002002e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.104183e+00	1.016035e+00	1.146546e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.293708e+00	9.459789e-01	1.185689e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.263987e+00	7.423718e-01	9.285882e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.057847e+00	4.660710e-01	6.784961e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.757280e+00	1.907106e-01	4.883902e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.577370e+00	4.834526e-02	3.719012e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.531837e+00	2.337776e-01	1.410899e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.231105e+00	4.221569e-01	2.324586e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.593397e+00	4.109235e-01	2.792269e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.978138e-01	2.772475e-01	2.291980e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.479318e-02	2.920211e-02	2.757016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.987131e+01	1.015912e+01	1.424356e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.232187e+01	4.666154e+00	6.671913e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.604899e+01	2.823281e+00	5.047990e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.130281e+01	1.630026e+00	3.445090e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.717792e+00	7.817759e-01	1.701031e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.198582e+00	3.716770e-01	1.048815e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.926029e+00	1.889666e-01	4.674056e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.366340e+00	5.432899e-02	2.203741e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.239653e+00	3.032964e-01	1.366408e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.929564e+00	6.007981e-01	2.905138e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.172304e+00	6.973026e-01	3.817560e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.288638e-01	5.403287e-02	3.913653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.435856e-01	6.475629e-02	5.680283e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.281619e+00	5.074531e-01	2.626742e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.715930e+00	7.755894e-01	2.219159e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.652367e+00	3.759052e-01	1.094133e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.309041e+00	2.056952e-01	5.582367e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.041617e+00	2.341576e-01	7.335943e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.116982e-01	8.894897e-02	3.976794e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.204604e-02	2.502281e-02	2.054294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.896064e-01	2.299002e-01	2.807966e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.922068e+00	7.357107e-01	3.418849e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.298134e+00	2.011969e-01	1.367404e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.791643e+00	2.495323e-01	4.752472e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.346306e+00	1.885941e-01	3.468078e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.901205e-01	5.841811e-02	1.780626e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.053411e-01	6.292919e-02	5.447224e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.189335e-02	9.356613e-03	1.191009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.396403e+00	8.122664e-01	1.329013e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.091557e+00	7.318631e-01	3.236676e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.825399e+00	5.775368e-01	4.094378e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.937407e+00	4.180826e-01	4.757118e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.602048e-02	2.033751e-02	2.492945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.680241e-02	2.919039e-02	4.449912e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.185228e-01	1.024512e-01	8.047554e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.699372e-01	2.421052e-01	1.654890e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.049171e+00	3.870712e-01	2.649803e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.780980e+00	5.860573e-01	2.459685e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.530570e+00	6.291841e-01	1.864628e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.119387e+00	4.308143e-01	6.629388e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.390678e+00	1.086945e-01	1.654459e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.306369e+00	1.449787e-01	2.215538e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.779140e+00	1.906493e-01	6.327635e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.963915e+00	2.523281e-01	5.325201e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.231878e+00	1.264869e-01	3.863325e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.448621e-01	8.501484e-02	1.917955e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.585912e-02	1.443453e-02	1.213854e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.864710e-01	7.218419e-02	1.125290e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.409724e-01	2.242974e-01	2.630335e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.074745e+00	3.590819e-01	4.411901e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.890743e+00	5.774219e-01	5.214154e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.730714e+00	6.217296e-01	5.170327e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.549635e+00	7.057689e-01	3.402800e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.054898e+00	5.823879e-01	2.095694e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.132950e+00	1.883557e-01	1.083270e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.803868e+00	1.772706e-01	2.711233e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.063794e+00	1.837069e-01	4.316307e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.218783e+00	2.183228e-01	4.426924e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.440613e+00	1.997450e-01	2.934657e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.171791e-01	1.164506e-01	1.811264e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.903989e-01	5.623812e-02	8.694321e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.955928e-02	9.772718e-03	5.604192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.113785e+00	4.014318e-01	1.037064e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.331890e+00	7.500501e-01	1.246403e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.249822e+00	1.115324e+00	1.627356e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.070300e+00	1.236638e+00	1.666508e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.575274e+00	1.101599e+00	9.520453e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.059142e+00	6.177762e-01	3.047848e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.078328e+00	3.474672e-01	4.165497e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.260036e+00	4.064914e-01	5.355087e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.585965e+00	5.223197e-01	5.368753e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.208624e+00	4.480274e-01	4.192883e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.200260e+00	2.430852e-01	2.813023e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.866304e-02	1.387988e-02	1.269702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.715625e-01	1.027858e-01	7.542492e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.432097e-01	4.627386e-01	2.364671e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.124259e+00	6.317796e-01	2.563138e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.072941e+00	3.034853e-01	1.337292e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.942145e+00	2.148217e-01	4.170023e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.915508e+00	2.017234e-01	6.259083e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.811291e-01	1.030018e-01	4.052846e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.767453e-01	8.406082e-02	1.496463e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.207662e-02	1.603098e-02	5.433731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.500208e-01	2.949577e-01	2.255851e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.455692e+00	9.801385e-01	4.558257e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.772435e+00	8.713756e-01	5.244407e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.930337e+00	3.556695e-01	1.080813e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.061798e+00	1.371948e-01	3.317608e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.923163e+00	2.269559e-01	3.845708e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.020411e+00	1.261175e-01	2.839290e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.792900e-01	4.333952e-02	1.432573e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.698437e-02	1.800420e-02	8.399192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.375086e+01	8.385340e+00	4.342118e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.994459e+01	4.092217e+00	2.757337e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.252069e+01	1.506588e+00	9.213597e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.229449e+00	9.333711e-02	7.293330e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.191530e+00	2.812441e-01	4.007102e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.885994e+00	2.975019e-01	4.110162e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.006202e+00	1.938089e-01	2.947881e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.269508e-02	1.419691e-02	1.407215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.885158e-01	1.345931e-01	1.061024e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.710915e-01	2.621667e-01	1.221382e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.015074e-01	3.889873e-01	1.674873e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.221751e+00	4.772251e-01	2.381409e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.706612e+00	5.056408e-01	1.963561e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.291835e+00	5.256311e-01	2.070648e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.695201e+00	3.853319e-01	4.052536e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.922900e+00	8.236951e-02	1.241696e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.815739e+00	1.345653e-01	2.650693e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.420197e+00	1.579272e-01	5.013443e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.806099e+00	1.889103e-01	4.694608e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.097763e+00	1.110989e-01	3.540060e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.743491e-01	7.536339e-02	1.794736e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.369540e-02	1.394164e-02	1.228648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.580991e+00	4.940074e-01	4.094985e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.808133e+00	6.770944e-01	4.224472e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.540801e+00	8.724082e-01	3.584836e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.045439e+00	9.388870e-01	5.631650e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.490416e+00	7.226865e-01	4.033790e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.673790e+00	5.702736e-01	3.106585e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.656842e+00	3.101792e-01	9.949755e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.363909e+00	9.490331e-02	1.447818e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.766487e+00	1.152066e-01	3.319509e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.029310e+00	1.645576e-01	3.665836e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.251308e+00	1.345247e-01	2.568211e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.369042e-01	7.257544e-02	1.440795e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.282701e-02	1.194508e-02	1.111210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.102457e+01	8.806938e+00	5.710534e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.198090e+01	5.084524e+00	3.054843e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.855656e+01	3.923140e+00	1.931523e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.455084e+01	1.948894e+00	1.926745e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.143707e+01	1.178144e+00	7.420097e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.365631e+00	5.254180e-01	5.772415e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.823872e+00	1.044392e-01	6.385333e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.286791e+00	1.656618e-01	4.080434e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.173256e+00	2.311109e-01	4.111837e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.258344e+00	2.970809e-01	3.782058e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.357093e+00	2.555485e-01	2.927520e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.292477e-02	1.654765e-02	1.600903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.587881e-01	6.418796e-02	1.729071e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.622608e+00	6.029621e-01	8.876328e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.180934e+00	7.212034e-01	5.707157e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.606056e+00	3.723917e-01	7.372773e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.878017e+00	7.293151e-01	5.003844e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.688336e+00	5.126191e-01	5.750198e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.355344e-01	2.938825e-01	3.725496e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.350371e-02	2.562013e-02	3.260463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.034616e+00	2.291508e-01	9.418164e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.019855e+00	7.113962e-01	9.916772e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.040927e+00	6.231915e-01	3.108265e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.611080e+00	7.867762e-01	3.010770e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.391023e+00	4.373956e-01	3.296564e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.871202e-01	1.955636e-01	2.189435e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.658838e-01	7.712789e-02	1.065367e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.879301e-02	7.743157e-03	9.221555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.892950e+00	5.748862e-01	3.004220e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.851785e+00	9.076747e-01	1.146882e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.465356e+00	1.465298e+00	1.251119e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.750005e+00	1.095131e+00	4.886333e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.284396e-01	5.379458e-02	4.620515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.126520e-02	7.892427e-03	2.568347e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.276400e-01	8.011114e-02	1.820342e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.770860e-01	2.540278e-01	5.097851e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.130190e+00	4.938568e-01	7.468454e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.974042e+00	6.394521e-01	9.095961e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.783689e+00	6.042110e-01	6.351679e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.341167e+00	3.587496e-01	2.364265e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.403697e+00	2.579869e-01	1.046754e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.087361e+00	4.968490e-01	3.028284e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.565520e+00	6.070389e-01	4.571367e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.848702e+00	5.233877e-01	4.640839e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.199731e+00	3.784148e-01	3.927952e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.853070e-01	2.510333e-01	2.478079e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.809170e-02	2.411758e-02	2.168791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.431007e-02	2.832414e-02	1.301553e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.866995e-01	1.779948e-01	6.428198e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.032354e+00	4.087281e-01	1.264033e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.867704e+00	6.160402e-01	1.554996e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.815097e+00	7.334297e-01	1.575608e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.571420e+00	6.527627e-01	1.119923e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.953466e+00	4.527433e-01	4.717300e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.008332e+00	2.255936e-01	1.022839e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.593561e+00	5.572014e-01	1.039790e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.956995e+00	6.622471e-01	2.356036e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.215088e+00	5.907398e-01	3.135872e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.538530e+00	4.864291e-01	2.953890e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.151454e-01	2.741419e-01	2.292427e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.714154e-01	1.462679e-01	1.403968e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.089056e-02	1.556097e-02	1.400034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.986291e-01	1.484971e-01	7.832802e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.130051e+00	4.875183e-01	2.194904e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.554223e+00	8.685322e-01	3.576798e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.300899e+00	1.132234e+00	4.006328e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.899832e+00	1.125287e+00	2.992805e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.685062e+00	8.049071e-01	1.280350e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.620451e+00	3.364349e-01	2.690782e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.719672e+00	1.172619e+00	1.894397e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.329641e+00	1.281975e+00	3.537764e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.955787e+00	1.095785e+00	4.586589e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.795827e+00	7.122376e-01	4.161790e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.482929e-02	3.835958e-02	2.774274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.221187e-01	1.918429e-01	1.778397e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.540511e+00	6.936118e-01	5.804913e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.551908e+00	5.356039e-01	4.327342e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.683766e+00	1.053566e-01	2.696471e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.403396e+00	3.837389e-01	3.956745e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.652543e+00	3.835246e-01	4.974607e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.276836e-01	2.935415e-01	3.858485e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.803875e-01	1.299235e-01	1.849898e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.681456e-02	1.253058e-02	1.340916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.284749e+00	9.425715e-01	9.529666e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.519539e+00	1.451100e+00	1.358752e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.750177e+00	6.136005e-01	7.086357e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.744724e+00	7.807676e-02	3.312088e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.413174e+00	2.264156e-01	2.336373e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.869372e+00	3.935985e-01	3.008478e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.113180e+00	3.021223e-01	2.758085e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.826989e-01	1.594733e-01	1.859370e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.439029e-02	1.732586e-02	2.306011e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.853788e+01	1.471485e+01	1.661288e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.133218e+01	3.459002e+00	5.079534e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.442942e+00	5.317035e-01	1.094833e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.754602e+00	1.041914e-01	3.203740e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.894124e+00	2.371584e-01	2.017747e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.384820e+00	5.876580e-01	3.442685e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.505712e+00	4.951644e-01	3.864629e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.951155e-02	3.257994e-02	3.138908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.904467e-01	1.618085e-01	1.632391e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.678317e-01	3.927343e-01	3.420357e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.211715e+00	5.467060e-01	4.866696e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.687046e+00	6.265133e-01	5.720240e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.156728e+00	5.986839e-01	5.182898e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.502151e+00	4.264990e-01	3.827414e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.592794e+00	1.618542e-01	2.594377e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.581745e+00	8.939722e-02	2.741982e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.426255e+00	2.177706e-01	3.465026e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.145605e+00	3.947750e-01	3.861905e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.631522e+00	3.512559e-01	4.097728e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.111829e+00	3.189922e-01	3.532643e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.280807e-01	2.219775e-01	2.264243e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.635568e-02	2.256057e-02	2.140663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.364954e+00	8.762093e-01	9.833516e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.916399e+00	1.344035e+00	1.159487e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.429457e+00	1.311027e+00	1.196895e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.276024e+00	1.029905e+00	1.107170e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.840778e+00	6.592360e-01	7.718998e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.229027e+00	3.037293e-01	5.109555e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.790301e+00	4.909603e-02	3.400372e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.560494e+00	7.553599e-02	2.731653e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.321585e+00	1.849160e-01	2.028165e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.942978e+00	3.712305e-01	2.537625e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.312932e+00	3.181349e-01	2.538473e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.486999e-01	2.260857e-01	1.912560e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.002454e-02	2.295476e-02	2.238186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.808713e+01	1.294299e+01	1.546658e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.693652e+01	4.531281e+00	6.526855e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.805627e+01	2.357659e+00	4.122901e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.177278e+01	1.142220e+00	2.661997e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.545872e+00	5.191711e-01	1.464395e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.237065e+00	2.715585e-01	5.231912e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.749798e+00	1.331038e-01	3.397630e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.246299e+00	8.277720e-02	1.164107e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.989838e+00	2.695921e-01	2.032302e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.599080e+00	5.085529e-01	3.239189e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.848674e+00	5.671749e-01	3.713338e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.075609e-01	4.396154e-02	3.184760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.187846e-01	8.610501e-02	5.984470e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.812590e+00	6.335962e-01	2.550024e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.355047e+00	7.792597e-01	1.476379e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.760901e+00	1.398668e-01	1.489549e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.735910e+00	2.285986e-01	6.970299e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.432220e+00	1.382929e-01	6.016372e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.445247e-01	6.742720e-02	2.662789e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.977134e-02	1.984582e-02	1.477865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.527361e+00	3.049409e-01	3.224713e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.815998e+00	7.765462e-01	1.697553e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.012791e+00	2.202877e-01	2.505496e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.087193e+00	2.203664e-01	4.198795e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.774594e-01	9.494015e-02	2.705598e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.623135e-01	4.797643e-02	1.286208e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.899434e-01	4.446179e-02	4.191717e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.312652e-02	6.910434e-03	2.157193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.103058e+00	9.750907e-01	1.313553e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.305632e+00	6.755554e-01	3.306595e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.815861e+00	5.320602e-01	5.077258e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.475201e+00	2.668034e-01	4.002035e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.608066e-02	1.575505e-02	1.896785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.607596e-02	3.011616e-02	3.586449e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.660046e-01	1.325175e-01	1.062190e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.172509e-01	3.068750e-01	2.081242e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.422753e+00	5.209438e-01	2.998426e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.272949e+00	7.170473e-01	1.922500e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.096228e+00	6.680489e-01	1.202100e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.477966e+00	2.502492e-01	7.952356e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.481593e+00	1.477649e-01	1.494679e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.049695e+00	2.088319e-01	4.833024e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.322935e+00	2.019783e-01	6.150337e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.525566e+00	1.196559e-01	4.947599e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.413381e-01	9.256182e-02	3.103010e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.739480e-01	5.354476e-02	1.488437e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.667238e-02	1.125505e-02	8.182240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.023144e-01	9.571459e-02	1.442646e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.770607e-01	3.104350e-01	3.403184e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.670621e+00	5.397616e-01	5.650792e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.717916e+00	7.521748e-01	5.897420e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.719177e+00	7.704284e-01	4.281258e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.474682e+00	7.849674e-01	1.529726e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.603107e+00	3.317994e-01	6.511410e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.181517e+00	1.497923e-01	2.160407e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.455908e+00	2.644755e-01	3.907937e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.545103e+00	2.203107e-01	4.452204e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.758714e+00	1.649920e-01	3.471105e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.103619e+00	1.151971e-01	2.442654e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.245484e-01	6.126221e-02	1.491422e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.039908e-01	3.987051e-02	6.669269e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.600260e-02	7.746032e-03	4.502360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.371004e+00	6.257247e-01	1.256184e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.294375e+00	1.086049e+00	1.758765e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.101395e+00	1.652492e+00	1.886133e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.343558e+00	1.538975e+00	1.440440e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.355959e+00	1.053411e+00	3.806155e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.452827e+00	3.314142e-01	5.099057e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.557152e+00	4.407584e-01	5.538740e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.493180e+00	4.656436e-01	5.331575e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.904754e+00	4.613770e-01	5.160119e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.702664e+00	3.090281e-01	3.803683e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.211631e-01	1.347075e-01	2.391794e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.085479e-02	1.030452e-02	1.025337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.515852e-01	1.391653e-01	8.733985e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.322488e+00	5.748542e-01	2.780313e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.674593e+00	6.442708e-01	2.057833e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.231696e+00	1.380528e-01	1.464743e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.495286e+00	2.252528e-01	5.331091e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.452488e+00	1.331053e-01	5.492414e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.414509e-01	7.755810e-02	3.048972e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.052600e-01	6.877677e-02	1.010415e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.068769e-02	1.192963e-02	6.634114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.285303e+00	4.957717e-01	2.551734e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.666686e+00	1.256298e+00	5.596293e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.682810e+00	8.604973e-01	3.283841e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.983962e+00	1.154477e-01	2.633924e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.626091e+00	1.576164e-01	4.266356e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.530374e+00	1.401329e-01	3.613178e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.995805e-01	9.240161e-02	2.238101e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.936635e-01	6.364806e-02	1.063149e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.724808e-02	1.231419e-02	8.379807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.913842e+01	1.186500e+01	5.628511e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.566452e+01	4.455474e+00	2.147870e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.281224e+01	1.107764e+00	1.081527e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.193889e+00	9.621811e-02	6.122015e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.773217e+00	2.451388e-01	4.234656e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.633011e+00	2.296364e-01	3.905611e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.589267e-01	1.783499e-01	2.498700e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.987345e-02	1.461147e-02	1.060914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.345127e-01	1.535033e-01	1.088249e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.128241e-01	3.098496e-01	1.724149e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.146292e+00	4.817164e-01	2.228319e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.599255e+00	5.560876e-01	2.338976e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.198846e+00	6.677203e-01	1.663967e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.689380e+00	4.837939e-01	1.011209e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.952963e+00	2.212273e-01	1.204683e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.973373e+00	1.076449e-01	1.458653e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.633380e+00	1.703295e-01	4.240406e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.052756e+00	1.679896e-01	5.078756e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.452504e+00	1.338784e-01	4.166301e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.564655e-01	6.747775e-02	2.996352e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.435506e-01	5.141845e-02	1.391004e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.600970e-02	1.070136e-02	8.445381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.966732e+00	6.083841e-01	3.719128e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.683117e+00	9.367280e-01	5.319051e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.544975e+00	1.184320e+00	5.984917e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.168054e+00	9.455972e-01	4.699405e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.450153e+00	8.747384e-01	2.937188e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.257836e+00	4.877253e-01	1.540354e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.778079e+00	1.384472e-01	1.837567e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.161881e+00	1.061388e-01	2.865712e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.472124e+00	1.860531e-01	3.420920e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.688974e+00	1.309041e-01	2.980041e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.007217e+00	9.735011e-02	2.175986e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.023261e-01	5.058611e-02	1.188949e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.516000e-02	8.916775e-03	9.204975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.474183e+01	1.184293e+01	6.206368e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.869265e+01	5.374089e+00	2.514767e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.191447e+01	3.169563e+00	1.743429e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.710318e+01	1.997221e+00	9.820314e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.180622e+01	8.993065e-01	1.160782e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.984487e+00	3.146591e-01	6.726293e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.292374e+00	4.963507e-02	5.700076e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.695947e+00	1.033397e-01	3.731523e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.823264e+00	2.130444e-01	3.659712e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.963727e+00	2.637250e-01	3.694923e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.133667e+00	1.634023e-01	2.663883e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.389927e-02	1.278506e-02	1.362987e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.810296e-01	7.142711e-02	1.824262e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.743499e+00	6.284539e-01	8.951567e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.260652e+00	6.999397e-01	4.665969e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.536533e+00	3.557252e-01	1.471796e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.789525e+00	7.056788e-01	5.184125e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.629711e+00	5.026802e-01	5.626956e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.835160e-01	2.577184e-01	3.580351e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.125556e-02	2.760447e-02	3.094663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.139867e+00	2.470229e-01	1.003339e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.156997e+00	7.179360e-01	8.117463e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.978890e+00	6.892888e-01	1.066665e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.513182e+00	6.867924e-01	3.153508e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.334290e+00	4.138534e-01	3.223014e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.559909e-01	1.977649e-01	2.137218e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.594783e-01	8.407625e-02	1.063939e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.749677e-02	7.367040e-03	8.664411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.133659e+00	6.183290e-01	3.128627e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.046021e+00	9.204663e-01	9.336406e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.342304e+00	1.467623e+00	1.568377e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.598361e+00	1.030298e+00	4.830874e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.233058e-01	5.355114e-02	4.551217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.405518e-02	1.019822e-02	2.743763e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.490482e-01	9.222045e-02	2.060763e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.431636e-01	2.844079e-01	5.384276e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.223526e+00	5.140154e-01	8.035628e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.129811e+00	6.623128e-01	8.218619e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.852207e+00	5.874324e-01	6.174992e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.346091e+00	3.208709e-01	2.057237e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.361070e+00	2.620302e-01	1.259548e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.028387e+00	4.886461e-01	3.567767e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.478272e+00	5.731107e-01	4.661362e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.785509e+00	5.053212e-01	4.733479e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.148894e+00	3.746529e-01	3.657494e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.517660e-01	2.373972e-01	2.374054e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.648601e-02	2.532747e-02	2.042306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.543665e-02	3.459602e-02	1.366458e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.585352e-01	2.044696e-01	7.096992e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.172149e+00	4.571465e-01	1.300733e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.041510e+00	6.537770e-01	1.638695e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.949770e+00	7.299137e-01	1.585666e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.737761e+00	6.545770e-01	1.020298e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.078305e+00	4.493822e-01	3.044634e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.961550e+00	2.391749e-01	1.070750e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.499887e+00	5.351694e-01	1.240005e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.907807e+00	6.513401e-01	2.473565e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.160867e+00	5.840494e-01	3.241953e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.447881e+00	4.303306e-01	2.935484e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.837230e-01	2.844301e-01	2.223132e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.618897e-01	1.518299e-01	1.375971e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.890276e-02	1.511695e-02	1.301432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.773102e-01	1.947738e-01	8.380892e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.301220e+00	5.424649e-01	2.321994e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.757061e+00	9.369723e-01	3.743013e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.597867e+00	1.198430e+00	3.955420e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.114276e+00	1.153012e+00	3.056175e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.956687e+00	8.062752e-01	1.041894e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.649271e+00	4.061587e-01	2.376682e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.616260e+00	1.136266e+00	2.284182e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.247268e+00	1.323588e+00	3.918871e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.796656e+00	9.764286e-01	4.661110e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.721147e+00	7.056281e-01	4.056268e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.156563e-02	3.761857e-02	2.698249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.622108e-01	2.155641e-01	1.889053e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.631898e+00	7.209121e-01	5.944868e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.583612e+00	5.107760e-01	3.511087e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.658088e+00	1.242603e-01	3.422021e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.369808e+00	3.707908e-01	4.083741e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.617498e+00	4.116514e-01	5.031645e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.603297e-01	2.345182e-01	3.663846e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.708435e-01	1.438499e-01	1.809049e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.423478e-02	1.170181e-02	1.209164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.538090e+00	1.038977e+00	1.001124e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.734436e+00	1.488930e+00	1.373782e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.773465e+00	5.768141e-01	6.026195e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.748597e+00	8.498091e-02	3.243849e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.388383e+00	2.065807e-01	2.710750e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.811388e+00	3.806810e-01	3.039700e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.066745e+00	2.852043e-01	2.702707e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.663712e-01	1.589392e-01	1.875588e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.249695e-02	1.860599e-02	2.244076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.306068e+01	1.570225e+01	1.727664e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.142333e+01	3.327888e+00	4.693351e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.480847e+00	5.003564e-01	1.026611e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.733567e+00	1.033660e-01	3.455475e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.884157e+00	2.344399e-01	2.029351e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.272749e+00	5.270111e-01	3.485520e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.452805e+00	5.048262e-01	3.742111e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.687143e-02	3.316886e-02	3.179128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.148806e-01	1.796895e-01	1.843493e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.266139e-01	4.144579e-01	3.751089e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.291010e+00	5.721411e-01	5.092159e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.774821e+00	6.408916e-01	5.322452e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.204760e+00	5.907947e-01	5.019780e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.495535e+00	4.012862e-01	3.560696e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.629250e+00	1.444324e-01	2.404311e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.565059e+00	9.805315e-02	3.166143e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.404978e+00	2.617300e-01	3.018646e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.115575e+00	3.295590e-01	4.046449e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.605009e+00	3.656594e-01	4.164628e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.046291e+00	3.085202e-01	3.302117e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.960908e-01	2.020095e-01	2.210133e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.506976e-02	2.476075e-02	1.994021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.619686e+00	9.747141e-01	1.044086e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.119122e+00	1.373886e+00	1.363134e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.624394e+00	1.347621e+00	1.214204e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.372533e+00	1.016702e+00	1.069944e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.861539e+00	6.433990e-01	7.603143e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.245420e+00	2.863921e-01	4.943352e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.766336e+00	5.633028e-02	3.697314e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.559451e+00	8.485132e-02	3.021443e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.343595e+00	2.390402e-01	1.885838e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.899540e+00	3.348317e-01	2.596154e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.277794e+00	3.317708e-01	2.562044e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.022246e-01	2.097631e-01	1.834299e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.841096e-02	2.356122e-02	2.185030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.159511e+01	1.356074e+01	1.672276e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.741750e+01	4.492766e+00	6.520476e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.814481e+01	2.336880e+00	4.289515e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.185256e+01	1.128422e+00	2.412122e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.568909e+00	5.218065e-01	1.298038e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.173649e+00	2.470584e-01	4.933032e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.729664e+00	1.126971e-01	3.453014e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.218639e+00	1.116468e-01	1.401126e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.991327e+00	2.877919e-01	1.870750e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.551520e+00	5.256905e-01	3.338669e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.786706e+00	5.720860e-01	3.698753e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.029064e-01	4.340514e-02	3.181437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.461204e-01	9.547539e-02	6.307240e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.939861e+00	6.699867e-01	2.915543e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.369076e+00	6.930495e-01	1.603612e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.665557e+00	2.011253e-01	1.591425e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.641548e+00	2.447546e-01	7.272536e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.426890e+00	1.584765e-01	5.592405e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.104548e-01	3.551981e-02	2.548991e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.799872e-02	2.025485e-02	1.356048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.687887e+00	3.292255e-01	3.391766e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.839776e+00	6.870160e-01	2.306026e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.890922e+00	2.872596e-01	1.923436e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.003228e+00	2.271405e-01	4.082363e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.450611e-01	1.131017e-01	2.640539e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.577960e-01	3.945359e-02	1.296717e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.789389e-01	3.681301e-02	4.172870e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.250117e-02	7.703456e-03	1.983822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.411189e+00	1.000684e+00	1.412852e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.288368e+00	6.937846e-01	2.868395e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.738337e+00	5.664643e-01	5.298179e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.358117e+00	2.558313e-01	3.773137e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.152098e-02	1.840961e-02	1.769254e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.130799e-02	3.347859e-02	4.135253e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.843543e-01	1.475601e-01	1.196316e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.066180e-01	3.808991e-01	1.920791e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.543565e+00	5.622310e-01	2.825223e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.373536e+00	6.882242e-01	2.702899e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.037159e+00	5.280475e-01	2.031646e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.463833e+00	2.660943e-01	8.265871e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.443032e+00	1.907921e-01	1.723243e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.956387e+00	2.216686e-01	4.737323e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.307523e+00	2.328616e-01	5.681354e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.512583e+00	1.763913e-01	5.012864e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.101865e-01	9.453947e-02	2.989764e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.514161e-01	3.909615e-02	1.378030e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.384746e-02	9.727167e-03	9.820118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.331169e-01	9.426611e-02	1.341739e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.194959e-01	3.128274e-01	3.945672e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.859909e+00	6.121905e-01	4.311404e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.941618e+00	8.393322e-01	5.945287e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.924054e+00	8.861305e-01	5.071630e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.472986e+00	5.780223e-01	2.834903e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.572242e+00	3.035906e-01	1.063535e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.144176e+00	1.391468e-01	2.836410e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.362349e+00	2.634944e-01	3.289402e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.510808e+00	2.896314e-01	3.787618e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.696519e+00	1.768725e-01	3.861508e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.066995e+00	1.402570e-01	2.431565e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.122998e-01	6.503546e-02	1.456112e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.981508e-01	3.427252e-02	6.657053e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.411797e-02	6.329765e-03	4.472093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.491862e+00	6.026140e-01	1.171314e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.683633e+00	1.207509e+00	1.732321e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.398025e+00	1.653392e+00	2.006035e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.556383e+00	1.545266e+00	1.552345e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.419759e+00	9.851362e-01	6.370117e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.544569e+00	4.395375e-01	4.570250e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.494532e+00	4.392785e-01	4.630695e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.416152e+00	5.115670e-01	5.500671e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.799551e+00	4.853062e-01	5.010460e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.643647e+00	2.972914e-01	3.630953e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.126896e-01	1.948578e-01	2.315612e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.750644e-02	9.628830e-03	9.644087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.747331e-01	1.554985e-01	8.750791e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.413051e+00	6.145611e-01	3.018747e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.720083e+00	6.244454e-01	2.261574e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.207910e+00	1.572864e-01	1.771908e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.429247e+00	2.276245e-01	5.808055e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.434225e+00	1.735977e-01	5.295425e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.949974e-01	4.032935e-02	2.895606e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.936197e-01	6.107397e-02	9.592441e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.933925e-02	1.149300e-02	6.641649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.426568e+00	5.845786e-01	2.577316e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.929148e+00	1.308372e+00	6.002415e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.785717e+00	8.447485e-01	4.386733e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.934767e+00	6.525610e-02	3.295417e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.552705e+00	1.951396e-01	3.918726e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.477996e+00	1.824440e-01	3.540795e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.756843e-01	7.574433e-02	2.209771e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.007893e-01	3.472693e-02	1.093610e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.464050e-02	1.448078e-02	6.978908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.258622e+01	1.309548e+01	5.496793e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.652783e+01	4.432150e+00	2.748848e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.265282e+01	9.052652e-01	1.335610e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.213702e+00	5.145477e-02	6.113938e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.682466e+00	3.399042e-01	4.077852e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.542692e+00	2.561481e-01	3.769040e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.040717e-01	1.388006e-01	2.360891e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.000859e-02	1.172612e-02	1.092798e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.649322e-01	1.778935e-01	1.053116e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.657265e-01	3.638882e-01	1.938798e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.239515e+00	5.344136e-01	1.867400e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.655119e+00	5.612183e-01	2.940355e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.245898e+00	6.134095e-01	2.151760e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.672788e+00	4.538103e-01	1.699034e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.969180e+00	2.396778e-01	1.259479e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.911636e+00	1.117829e-01	2.091568e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.587015e+00	2.017871e-01	3.818945e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.050996e+00	1.815283e-01	5.103735e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.438401e+00	1.643150e-01	4.207357e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.346642e-01	8.162239e-02	2.745232e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.241885e-01	3.001475e-02	1.294614e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.365262e-02	9.530747e-03	9.971711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.151823e+00	7.351629e-01	4.230945e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.972069e+00	1.096500e+00	4.406798e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.849900e+00	1.193830e+00	5.705442e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.356684e+00	1.002407e+00	5.325088e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.496962e+00	7.666387e-01	4.871825e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.220533e+00	4.380736e-01	2.935114e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.791054e+00	1.099108e-01	2.480926e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.117434e+00	1.152376e-01	2.562123e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.403772e+00	1.911134e-01	3.517825e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.666448e+00	1.724912e-01	3.007638e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.678505e-01	1.117503e-01	2.188158e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.955337e-01	5.076247e-02	1.135183e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.214950e-02	8.073114e-03	9.346722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.798594e+01	1.306971e+01	5.586595e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.026127e+01	5.757341e+00	2.887037e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.256565e+01	3.039595e+00	2.254343e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.689969e+01	1.731246e+00	1.689023e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.188437e+01	7.797823e-01	1.133496e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.942786e+00	2.128422e-01	9.292773e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.222977e+00	2.497336e-02	6.452892e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.738551e+00	1.690891e-01	3.463427e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.744140e+00	2.672300e-01	3.642969e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.862243e+00	2.768731e-01	3.571079e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.082239e+00	1.793477e-01	2.588555e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.066007e-02	1.417099e-02	1.263376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.216709e-01	1.157018e-01	2.478972e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.585896e+00	8.368664e-01	8.037112e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.786537e+00	5.092630e-01	1.237098e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.254118e+00	6.085067e-01	3.465608e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.106317e+00	5.358478e-01	6.166110e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.129542e+00	2.714489e-01	4.661982e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.216265e-01	1.445562e-01	2.549890e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.686750e-02	1.388332e-02	1.909150e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.822102e+00	3.510116e-01	1.101476e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.979736e+00	7.013835e-01	3.158433e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.574418e+00	8.213189e-01	1.159110e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.902607e+00	4.824224e-01	3.688506e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.688899e-01	2.330524e-01	2.716428e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.930180e-01	1.149006e-01	1.656175e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.950101e-01	5.362561e-02	8.207892e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.156315e-02	4.061231e-03	6.069983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.647315e+00	8.107704e-01	3.305901e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.102138e+00	1.058837e+00	2.716935e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.554620e+00	1.376441e+00	3.436507e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.860929e+00	6.478958e-01	4.557564e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.543453e-02	2.982249e-02	3.502800e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.185139e-02	1.601835e-02	3.717577e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.490445e-01	1.515772e-01	2.877431e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.980196e-01	4.504606e-01	6.841368e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.875270e+00	7.297815e-01	8.104838e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.858435e+00	7.435907e-01	6.905482e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.495219e+00	4.819295e-01	2.339982e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.581792e+00	2.544626e-01	1.498333e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.152145e+00	4.040642e-01	3.861279e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.615046e+00	5.498901e-01	4.564589e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.994994e+00	4.775940e-01	5.146235e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.342498e+00	3.403516e-01	4.293397e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.095395e-01	2.006962e-01	2.996459e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.382567e-01	1.342423e-01	1.763287e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.388163e-02	1.405438e-02	1.347764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.282175e-01	6.395898e-02	2.172202e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.176275e-01	3.517772e-01	1.120983e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.964372e+00	7.073320e-01	1.737376e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.189085e+00	9.095805e-01	1.626883e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.185708e+00	8.583715e-01	1.204687e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.611016e+00	5.892366e-01	4.539892e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.482329e+00	2.261965e-01	3.654249e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.942741e+00	6.045602e-01	1.199569e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.137182e+00	6.277390e-01	2.484669e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.379030e+00	5.520322e-01	3.356561e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.711817e+00	4.461637e-01	3.243399e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.097549e+00	2.781311e-01	2.578308e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.539763e-01	1.647407e-01	1.862002e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.313488e-01	8.920207e-02	1.073954e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.628322e-02	8.690976e-03	1.032335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.883866e-01	3.054547e-01	1.135890e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.084380e+00	8.477449e-01	3.292401e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.319399e+00	1.363578e+00	4.524787e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.714430e+00	1.571956e+00	3.967539e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.043986e+00	1.217994e+00	2.115478e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.039634e+00	6.241843e-01	4.460268e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.827021e+00	1.213287e+00	2.040671e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.094978e+00	1.291001e+00	3.495210e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.428194e+00	9.774858e-01	4.898277e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.179530e+00	7.678729e-01	4.669149e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.223643e+00	4.306517e-01	3.533206e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.442680e-02	2.254818e-02	2.103712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.458664e-01	3.087906e-01	2.168104e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.215736e+00	8.697355e-01	5.543595e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.924651e+00	3.695794e-01	2.041537e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.645553e+00	2.275448e-01	3.694031e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.005795e+00	3.351776e-01	5.165914e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.211435e+00	2.368115e-01	4.560623e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.134635e-01	1.357686e-01	2.829204e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.403877e-01	7.782613e-02	1.261351e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.497266e-02	6.536603e-03	6.884439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.041485e+00	1.540675e+00	1.200618e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.113247e+00	1.653899e+00	1.172678e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.866060e+00	3.741735e-01	3.579557e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.772155e+00	1.964650e-01	2.765521e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.246977e+00	2.549387e-01	3.222384e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.472887e+00	2.505930e-01	3.185665e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.180584e-01	1.617483e-01	2.326769e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.353055e-01	9.964791e-02	1.486867e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.857145e-02	1.098659e-02	1.703064e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.859819e+01	1.934489e+01	1.643750e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.184733e+01	2.504133e+00	3.665167e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.395241e+00	3.175995e-01	5.013354e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.775915e+00	8.206913e-02	1.900565e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.708102e+00	2.721930e-01	2.612331e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.901650e+00	3.792178e-01	3.790569e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.107955e+00	3.266592e-01	3.355357e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.449629e-02	1.964424e-02	2.420866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.289458e-01	2.417181e-01	2.013319e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.172083e+00	5.891103e-01	4.229835e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.736922e+00	7.351190e-01	5.572450e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.368782e+00	7.776960e-01	4.516232e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.718722e+00	5.982446e-01	3.908299e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.850071e+00	2.853745e-01	2.020943e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.736173e+00	1.246000e-01	2.572712e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.514626e+00	1.754401e-01	3.975020e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.193491e+00	2.776830e-01	4.085114e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.772733e+00	3.160231e-01	4.479145e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.267196e+00	2.624628e-01	3.944322e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.634114e-01	1.708650e-01	2.852334e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.074605e-01	1.123911e-01	1.643753e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.351096e-02	1.334375e-02	1.368717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.929187e+00	1.400012e+00	1.201389e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.877669e+00	1.837233e+00	1.353986e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.984260e+00	1.502714e+00	1.126528e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.227020e+00	9.991474e-01	1.005850e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.250100e+00	5.063835e-01	4.614058e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.332076e+00	1.497878e-01	2.967657e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.818404e+00	1.112324e-01	3.045708e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.554278e+00	2.044107e-01	2.533224e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.144348e+00	2.348827e-01	2.895126e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.604065e+00	2.588454e-01	2.796608e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.018824e+00	2.186823e-01	2.342775e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.329850e-01	1.199954e-01	1.544904e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.798209e-02	1.462223e-02	1.689140e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.443293e+01	1.639602e+01	1.591566e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.074043e+01	4.052170e+00	5.241841e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.848322e+01	1.710892e+00	2.989523e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.182189e+01	7.735512e-01	1.332212e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.767525e+00	3.692657e-01	8.187961e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.217965e+00	1.689966e-01	5.052841e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.809829e+00	8.448444e-02	1.805666e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.099551e+00	1.179892e-01	1.298923e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.747038e+00	3.142742e-01	2.610537e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.189475e+00	4.089347e-01	3.732878e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.442295e+00	4.394681e-01	3.531432e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.304220e-02	2.634602e-02	2.599618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.596691e-01	1.282583e-01	7.968119e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.561434e+00	8.167636e-01	3.020417e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.804530e+00	5.605089e-01	9.374726e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.387094e+00	2.387012e-01	4.558683e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.077733e+00	2.504702e-01	7.327960e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.043407e+00	9.702489e-02	4.359945e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.589714e-01	2.747277e-02	1.877538e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.363671e-02	1.840675e-02	9.244142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.364802e+00	4.112567e-01	3.703451e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.286089e+00	5.887899e-01	1.547330e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.281650e+00	2.825523e-01	3.534839e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.561482e+00	1.806458e-01	3.745055e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.647377e-01	8.359187e-02	2.131037e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.669804e-01	3.658120e-02	1.011780e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.458936e-01	5.217368e-02	2.963743e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.484118e-03	5.715677e-03	1.195459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.061802e+00	1.129772e+00	1.207807e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.755794e+00	4.843640e-01	3.326029e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.048896e+00	4.242804e-01	5.589901e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.134433e+00	2.129364e-01	3.167538e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.201326e-02	1.364555e-02	1.467371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.217940e-02	3.933549e-02	4.521612e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.748973e-01	1.955018e-01	1.354469e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.042752e+00	4.652692e-01	3.394737e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.955083e+00	6.804834e-01	3.279854e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.916027e+00	7.737606e-01	2.160035e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.544578e+00	5.110685e-01	1.024055e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.654447e+00	1.233094e-01	1.900334e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.295972e+00	2.696047e-01	3.588517e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.597801e+00	2.268408e-01	6.372036e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.853165e+00	1.864098e-01	5.558472e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.186536e+00	1.229846e-01	4.159092e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.905525e-01	9.170166e-02	2.349863e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.419752e-01	4.424698e-02	1.081642e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.556700e-02	8.002607e-03	5.116940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.933438e-01	1.254902e-01	1.734858e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.293115e+00	5.132725e-01	5.180376e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.660185e+00	8.693387e-01	6.317680e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.025485e+00	1.035966e+00	6.017317e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.844298e+00	8.302670e-01	4.282289e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.141038e+00	5.009810e-01	1.242168e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.676357e+00	1.348440e-01	3.615247e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.839431e+00	2.232212e-01	3.292778e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.907158e+00	3.059354e-01	4.382112e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.027111e+00	2.062239e-01	4.017008e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.393669e+00	1.636928e-01	2.977650e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.520359e-01	7.921753e-02	2.087832e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.895210e-01	5.597447e-02	1.174791e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.414706e-01	5.195931e-02	5.736156e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.947658e-02	5.303285e-03	2.989744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.874874e+00	7.876983e-01	1.504447e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.173673e+00	1.753682e+00	2.188147e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.635152e+00	2.151712e+00	2.107517e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.077779e+01	1.711355e+00	1.108211e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.030785e+01	7.682336e-01	7.117035e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.321055e+00	3.223291e-01	6.811219e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.896447e+00	6.303499e-01	5.286269e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.735054e+00	4.081811e-01	6.254844e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.291765e+00	3.735892e-01	4.771967e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.348347e+00	2.530894e-01	3.292932e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.311321e-01	1.675634e-01	1.929781e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.005710e-02	9.407534e-03	7.794767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.754690e-01	2.015621e-01	1.187064e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.824551e+00	7.374980e-01	3.660173e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.201274e+00	5.928772e-01	1.168906e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.079548e+00	1.877339e-01	2.939400e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.066877e+00	2.333713e-01	5.904109e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.131426e+00	1.357718e-01	4.557028e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.401694e-01	3.877099e-02	2.291605e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.209394e-01	7.568623e-02	6.579581e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.355951e-02	8.216077e-03	3.873333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.223159e+00	8.493504e-01	4.469859e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.300192e+00	1.449568e+00	8.051730e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.278539e+00	7.388190e-01	3.260210e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.557877e+00	1.383280e-01	3.691685e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.248847e+00	2.421420e-01	4.339792e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.273164e+00	1.636680e-01	3.209890e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.495614e-01	7.476927e-02	1.783995e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.270520e-01	4.443634e-02	8.685202e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.894558e-02	1.384932e-02	5.360769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.267715e+01	1.528400e+01	9.075630e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.022091e+01	4.434796e+00	3.058914e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.118289e+01	3.516452e-01	1.379684e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.464787e+00	2.086459e-01	3.020258e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.485300e+00	3.177622e-01	4.394804e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.397571e+00	2.293808e-01	3.497275e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.248142e-01	1.591324e-01	2.071339e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.304496e-02	1.162145e-02	8.688775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.166541e-01	2.053972e-01	1.429863e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.437214e-01	4.327258e-01	2.631622e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.494424e+00	6.255339e-01	2.984065e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.081004e+00	6.726810e-01	3.192193e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.664411e+00	6.616134e-01	1.881715e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.052080e+00	4.022860e-01	1.413135e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.141518e+00	1.021197e-01	1.614339e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.865139e+00	1.999704e-01	2.520821e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.310381e+00	2.162591e-01	5.638234e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.724134e+00	1.524550e-01	4.795294e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.163320e+00	1.018579e-01	3.856945e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.741786e-01	9.228850e-02	2.323302e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.262396e-01	2.831184e-02	1.084232e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.574735e-02	7.346997e-03	5.451759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.768900e+00	9.256144e-01	5.293062e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.034313e+00	1.397423e+00	7.066432e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.125069e+00	1.430456e+00	5.703417e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.338186e+00	1.107388e+00	5.804168e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.023960e+00	7.008790e-01	4.578542e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.537367e+00	4.321330e-01	2.603043e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.687427e+00	9.767159e-02	2.412764e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.884304e+00	1.603034e-01	3.147094e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.109219e+00	1.580651e-01	3.727083e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.404858e+00	1.298314e-01	2.837081e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.275485e-01	9.606742e-02	1.905815e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.081960e-01	4.920908e-02	9.405136e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.651753e-02	7.655916e-03	6.799029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.454924e+01	1.562640e+01	7.740284e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.512598e+01	5.160005e+00	3.204384e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.539013e+01	3.049501e+00	2.264066e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.757055e+01	1.399129e+00	1.831095e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.126799e+01	4.790928e-01	9.898442e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.100126e+00	1.204264e-01	7.210865e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.669430e+00	1.135230e-01	3.192903e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.396937e+00	1.825821e-01	2.993350e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.508529e+00	2.053582e-01	4.432491e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.685352e+00	2.488678e-01	3.462352e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.490054e-01	1.845520e-01	2.298021e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.269697e-02	1.222293e-02	1.088585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.709819e-01	1.318124e-01	2.582704e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.685193e+00	8.470978e-01	8.057768e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.762972e+00	4.664428e-01	1.270117e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.183277e+00	5.898382e-01	3.901531e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.031335e+00	4.654693e-01	6.134722e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.096769e+00	2.866119e-01	4.567492e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.928307e-01	1.260038e-01	2.450215e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.475019e-02	1.431706e-02	1.792863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.980208e+00	3.797757e-01	1.099048e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.003960e+00	6.732426e-01	2.310005e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.477981e+00	8.053359e-01	1.525325e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.804983e+00	4.259732e-01	3.659528e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.447838e-01	2.154334e-01	2.693055e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.706834e-01	1.144185e-01	1.614302e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.876639e-01	5.558279e-02	8.070508e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.109974e-02	4.521768e-03	5.858528e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.980608e+00	8.624733e-01	3.318338e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.146365e+00	1.166614e+00	2.675318e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.353817e+00	1.348310e+00	3.682547e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.783354e+00	5.365745e-01	4.532796e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.276924e-02	3.147404e-02	3.436438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.327559e-02	1.680169e-02	4.021893e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.774660e-01	1.687937e-01	3.274329e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.017652e+00	5.028917e-01	6.677157e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.998497e+00	7.446265e-01	7.867014e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.965370e+00	7.460052e-01	5.740004e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.524431e+00	4.376345e-01	2.089247e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.518403e+00	2.397935e-01	1.903732e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.131920e+00	4.528845e-01	2.993647e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.562969e+00	5.163650e-01	4.737980e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.894163e+00	4.307514e-01	5.102685e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.262990e+00	2.827432e-01	4.220481e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.136653e-01	2.115548e-01	3.047996e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.044214e-01	1.200380e-01	1.665378e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.288579e-02	1.359854e-02	1.287123e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.353494e-01	6.743744e-02	2.409498e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.418078e-01	4.117368e-01	1.203146e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.167408e+00	7.762631e-01	1.753169e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.388296e+00	9.559970e-01	1.624778e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.338136e+00	8.559138e-01	1.005340e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.659787e+00	5.580718e-01	3.729355e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.521192e+00	2.435426e-01	6.580113e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.853198e+00	5.418454e-01	1.438282e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.104251e+00	6.500707e-01	2.776445e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.294444e+00	5.126509e-01	3.381309e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.616938e+00	4.133757e-01	3.192673e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.065486e+00	2.305418e-01	2.580118e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.337301e-01	1.452420e-01	1.807787e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.253040e-01	8.909978e-02	1.098211e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.599550e-02	9.711387e-03	9.934220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.088537e-01	3.023150e-01	1.310658e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.339106e+00	9.421448e-01	3.392793e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.651973e+00	1.446433e+00	4.599047e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.097410e+00	1.611633e+00	3.960109e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.277856e+00	1.234421e+00	1.829047e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.210697e+00	5.830637e-01	2.277869e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.754746e+00	1.136270e+00	2.446461e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.947452e+00	1.238634e+00	3.992235e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.279055e+00	1.023293e+00	4.953827e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.056419e+00	6.136064e-01	4.435910e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.205687e+00	4.219192e-01	3.497459e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.254954e-02	2.162557e-02	2.066078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.997238e-01	3.333950e-01	2.427315e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.308000e+00	8.891035e-01	5.056840e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.952540e+00	3.362644e-01	2.024038e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.617286e+00	2.322208e-01	3.606130e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.947186e+00	2.971863e-01	5.316451e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.158464e+00	2.379504e-01	4.516348e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.776712e-01	1.183666e-01	2.715308e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.310917e-01	7.752481e-02	1.198345e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.315594e-02	5.884508e-03	6.115679e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.393422e+00	1.655506e+00	1.262718e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.250473e+00	1.658861e+00	1.078016e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.863696e+00	3.411200e-01	3.573199e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.775939e+00	1.988187e-01	3.403729e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.211425e+00	2.706518e-01	3.161333e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.416572e+00	2.102384e-01	3.155895e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.022903e-01	1.559846e-01	2.329912e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.158458e-01	9.440391e-02	1.448502e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.665233e-02	1.184779e-02	1.650775e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.297148e+01	2.011856e+01	1.679043e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.173717e+01	2.381090e+00	3.119517e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.548905e+00	3.161849e-01	5.752823e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.753484e+00	7.724735e-02	1.894866e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.609317e+00	2.572047e-01	2.738645e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.825787e+00	3.259389e-01	3.781482e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.100703e+00	3.014209e-01	3.378646e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.320896e-02	2.184671e-02	2.408981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.684559e-01	2.614994e-01	2.096151e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.267156e+00	6.235152e-01	4.133584e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.858618e+00	7.748260e-01	4.981938e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.431463e+00	7.731512e-01	4.355192e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.777123e+00	5.680860e-01	3.541793e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.851531e+00	2.591954e-01	2.066416e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.739200e+00	1.189408e-01	2.513059e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.478996e+00	1.918635e-01	3.714824e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.159242e+00	2.563264e-01	4.115375e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.707956e+00	2.776922e-01	4.496196e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.202673e+00	2.289014e-01	3.891573e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.517201e-01	1.699223e-01	2.805392e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.831121e-01	1.066994e-01	1.623274e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.225344e-02	1.264280e-02	1.282607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.260903e+00	1.505139e+00	1.104071e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.263682e+00	1.938382e+00	1.330396e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.129040e+00	1.506724e+00	1.073061e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.268290e+00	9.570142e-01	7.745083e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.266844e+00	4.816597e-01	5.286234e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.369767e+00	1.231831e-01	2.891143e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.826587e+00	1.019875e-01	2.406622e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.524642e+00	1.732430e-01	2.845362e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.108181e+00	2.218799e-01	2.738959e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.542473e+00	2.712468e-01	2.776733e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.719837e-01	1.694143e-01	2.285804e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.263258e-01	1.134163e-01	1.545923e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.677096e-02	1.441203e-02	1.677268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.827595e+01	1.694199e+01	1.546440e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.078660e+01	3.972909e+00	5.645091e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.878191e+01	1.635288e+00	2.366820e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.220433e+01	7.124630e-01	1.158373e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.753201e+00	3.364670e-01	7.226177e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.244575e+00	1.502544e-01	4.209463e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.734274e+00	6.920455e-02	1.716721e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.077320e+00	1.240005e-01	1.008220e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.676507e+00	2.831499e-01	3.003032e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.130080e+00	4.221687e-01	3.749950e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.361417e+00	3.374142e-01	3.399742e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.138160e-02	2.622107e-02	2.581394e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.884449e-01	1.371274e-01	9.809121e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.717512e+00	8.841261e-01	2.610690e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.745745e+00	5.165891e-01	5.078503e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.245234e+00	2.497404e-01	5.567282e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.021293e+00	2.194552e-01	6.923057e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.054802e+00	9.651173e-02	4.422365e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.436182e-01	2.896854e-02	1.795339e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.235948e-02	1.501859e-02	8.985459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.520452e+00	4.453890e-01	3.527118e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.227555e+00	5.339616e-01	1.461702e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.169843e+00	2.525275e-01	4.015247e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.514914e+00	1.707593e-01	3.785798e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.480516e-01	1.002101e-01	2.115173e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.611563e-01	4.156713e-02	1.004545e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.428434e-01	3.586572e-02	3.092358e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.308010e-03	5.519572e-03	1.831912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.398349e+00	1.184227e+00	1.221379e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.613317e+00	4.320773e-01	2.774020e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.934358e+00	4.303220e-01	5.681818e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.107952e+00	2.326066e-01	3.245932e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.849187e-02	1.327824e-02	1.406590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.098241e-02	4.170051e-02	5.157688e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.898910e-01	2.056032e-01	1.617434e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.151828e+00	5.045622e-01	2.709254e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.077194e+00	7.091002e-01	3.148430e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.030186e+00	8.515030e-01	1.507000e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.578531e+00	4.623104e-01	9.684474e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.595799e+00	1.186792e-01	1.689298e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.199509e+00	2.490450e-01	4.781182e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.496884e+00	1.646425e-01	6.589517e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.801730e+00	2.024142e-01	5.174204e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.143196e+00	1.133984e-01	3.880469e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.737369e-01	6.578191e-02	2.380289e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.403301e-01	4.779240e-02	1.070427e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.424071e-02	8.313433e-03	5.609793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.177418e-01	1.339870e-01	2.086640e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.327481e+00	5.101334e-01	6.177476e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.823208e+00	8.819121e-01	6.740137e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.219326e+00	1.061500e+00	4.781160e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.022769e+00	9.925668e-01	3.574834e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.152044e+00	5.175347e-01	9.187109e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.622039e+00	3.413844e-02	3.746960e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.776533e+00	2.630080e-01	3.978724e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.845370e+00	2.429901e-01	4.561028e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.959288e+00	1.889678e-01	4.042919e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.361232e+00	1.517251e-01	3.035656e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.429590e-01	9.085594e-02	2.057329e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.729130e-01	5.796407e-02	1.174413e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.388643e-01	3.832501e-02	5.444275e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.849170e-02	6.176182e-03	3.656323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.048410e+00	8.378698e-01	1.597431e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.415056e+00	1.778264e+00	2.549210e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.115597e+00	2.240051e+00	1.871226e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.104031e+01	1.748656e+00	1.020399e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.034383e+01	7.163445e-01	4.901149e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.204024e+00	2.653198e-01	9.163082e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.723001e+00	4.759786e-01	5.428453e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.725891e+00	4.641372e-01	6.001772e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.265564e+00	3.678043e-01	4.812881e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.280583e+00	2.213064e-01	3.217443e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.238826e-01	1.704591e-01	2.051886e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.845001e-02	7.911414e-03	7.561006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.073847e-01	2.194453e-01	1.371855e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.950244e+00	8.040852e-01	3.209440e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.181526e+00	5.231041e-01	1.490732e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.024441e+00	1.993523e-01	2.848866e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.018962e+00	2.129169e-01	5.952832e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.118406e+00	1.273410e-01	4.591651e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.272333e-01	4.522371e-02	2.221111e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.027055e-01	5.225493e-02	6.319415e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.299850e-02	8.648746e-03	4.034096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.388658e+00	8.822367e-01	4.853213e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.501646e+00	1.553226e+00	5.867451e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.220194e+00	6.658027e-01	3.249034e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.561149e+00	9.166530e-02	4.042115e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.201662e+00	2.370646e-01	4.238576e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.240751e+00	1.306473e-01	3.241874e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.462077e-01	9.503788e-02	1.815203e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.161121e-01	2.754838e-02	8.706482e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.004886e-02	1.029040e-02	5.279805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.673122e+01	1.654612e+01	8.161286e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.031721e+01	4.450348e+00	3.157080e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.102821e+01	2.807449e-01	1.374617e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.440026e+00	2.628819e-01	3.617504e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.425498e+00	2.911110e-01	4.666143e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.371379e+00	2.645126e-01	3.587320e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.955946e-01	1.517493e-01	2.058654e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.169320e-02	1.071707e-02	8.632202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.442370e-01	2.173844e-01	1.845409e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.040864e+00	4.887586e-01	2.188606e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.578716e+00	6.109179e-01	3.082355e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.176597e+00	7.745806e-01	2.601276e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.759361e+00	7.092879e-01	1.995600e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.042645e+00	3.567935e-01	1.264062e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.073737e+00	9.531006e-02	2.455106e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.790081e+00	1.918644e-01	3.502208e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.260237e+00	1.815293e-01	4.735477e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.695873e+00	1.509575e-01	4.752376e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.136177e+00	1.123638e-01	3.771855e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.566428e-01	6.226169e-02	2.330785e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.325405e-01	4.701914e-02	1.059680e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.399885e-02	7.786123e-03	6.443060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.856676e+00	9.129088e-01	5.793287e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.263749e+00	1.461280e+00	6.329210e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.327991e+00	1.523107e+00	5.372708e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.575676e+00	1.203273e+00	4.159103e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.135734e+00	7.417908e-01	3.604309e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.383908e+00	2.826349e-01	3.326560e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.700892e+00	8.148261e-02	3.223671e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.827105e+00	1.248411e-01	3.992702e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.093620e+00	1.488662e-01	3.399318e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.387803e+00	1.633298e-01	2.885112e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.940554e-01	7.270229e-02	1.893674e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.077540e-01	5.881466e-02	9.826310e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.394406e-02	6.544771e-03	6.759844e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.795217e+01	1.586400e+01	7.194702e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.600929e+01	5.255798e+00	3.241023e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.499079e+01	2.767893e+00	1.897221e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.759216e+01	1.580344e+00	1.058259e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.102948e+01	3.775552e-01	1.620041e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.993489e+00	5.574936e-02	6.736663e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.638803e+00	1.364239e-01	4.355997e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.344116e+00	1.397772e-01	3.502575e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.508298e+00	2.635099e-01	3.997368e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.663334e+00	2.986867e-01	3.528762e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.140093e-01	1.742266e-01	2.337837e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.020868e-02	1.080291e-02	1.062841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.166204e-01	1.592622e-01	2.989315e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.256150e+00	8.828931e-01	5.739406e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.818475e+00	2.921382e-01	1.691043e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.751722e+00	4.750010e-01	4.902607e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.676033e+00	3.314025e-01	5.568280e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.104601e-01	2.102116e-01	3.822254e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.957461e-01	8.427802e-02	1.928669e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.568108e-02	9.686397e-03	1.299960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.528371e+00	4.301143e-01	1.051115e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.145446e+00	7.642665e-01	1.360845e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.995142e+00	6.088038e-01	2.516192e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.566540e+00	3.023638e-01	3.414890e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.214782e-01	1.802333e-01	2.308264e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.162549e-01	6.574717e-02	1.368599e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.622758e-01	4.873616e-02	6.741469e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.118818e-03	3.850392e-03	4.667092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.164688e+00	9.632316e-01	3.098237e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.168966e+00	1.403345e+00	2.192828e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.729769e+00	1.093189e+00	4.523459e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.535192e+00	3.873771e-01	4.068923e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.142799e-02	2.264065e-02	2.967195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.200986e-02	2.224524e-02	5.314667e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.109423e-01	2.393905e-01	4.107363e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.385590e+00	6.306664e-01	7.331400e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.469425e+00	7.962116e-01	7.273649e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.439090e+00	6.722976e-01	3.409196e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.714176e+00	2.445580e-01	6.363998e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.424216e+00	3.323110e-01	1.481075e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.881514e+00	4.545094e-01	3.984423e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.195219e+00	3.726521e-01	4.708179e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.633082e+00	3.050217e-01	4.632249e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.086334e+00	2.684755e-01	3.701550e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.418513e-01	1.343442e-01	2.550640e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.328396e-01	8.664856e-02	1.352908e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.282337e-02	6.691504e-03	9.548071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.010553e-01	8.921228e-02	3.709106e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.441316e+00	5.602697e-01	1.491909e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.008334e+00	9.592136e-01	1.821588e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.230902e+00	1.002770e+00	1.341572e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.940003e+00	7.909606e-01	6.856999e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.001711e+00	4.017078e-01	9.584833e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.379734e+00	4.732383e-01	7.477153e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.627645e+00	5.285943e-01	2.057408e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.752073e+00	5.058712e-01	3.099598e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.001450e+00	3.740832e-01	3.245292e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.422553e+00	2.869930e-01	2.906558e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.281441e-01	2.418112e-01	2.308996e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.287694e-01	7.717154e-02	1.510359e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.875021e-01	6.627604e-02	9.391239e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.093500e-02	5.743980e-03	8.432902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.571017e-01	4.250400e-01	1.659148e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.045210e+00	1.176989e+00	4.241621e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.144760e+00	1.748902e+00	4.934385e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.557454e+00	1.718051e+00	3.290360e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.474733e+00	1.138390e+00	1.054056e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.307811e+00	8.290420e-01	1.663307e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.386620e+00	1.260553e+00	3.232695e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.433557e+00	1.092150e+00	4.637465e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.876561e+00	8.510622e-01	4.973072e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.775061e+00	4.665155e-01	4.075368e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.031260e+00	2.907767e-01	3.107790e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.320997e-02	1.553644e-02	1.805150e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.873978e-01	3.979274e-01	2.720803e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.662276e+00	8.891604e-01	4.264054e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.960197e+00	1.747726e-01	1.268461e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.516216e+00	2.510554e-01	4.241584e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.743890e+00	1.962644e-01	5.053838e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.010553e+00	2.110190e-01	3.936701e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.850054e-01	7.636560e-02	2.242000e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.766948e-01	5.979915e-02	8.938970e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.696394e-03	4.752406e-03	4.460215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.753966e+00	1.908456e+00	1.359667e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.726436e+00	1.486836e+00	8.875085e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.682937e+00	2.075638e-01	1.338685e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.730281e+00	1.976430e-01	3.069279e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.112499e+00	2.181603e-01	3.383011e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.289103e+00	2.022357e-01	2.867586e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.261667e-01	9.536996e-02	2.043341e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.699177e-01	6.355887e-02	1.228504e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.106501e-02	1.006021e-02	1.381044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.076779e+02	2.031647e+01	1.487453e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.042189e+01	1.748421e+00	1.559156e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.320062e+00	2.277549e-01	4.004183e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.690021e+00	3.838371e-02	3.140034e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.551520e+00	2.704724e-01	2.669699e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.726500e+00	2.658890e-01	3.623843e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.826681e-01	2.337742e-01	3.017000e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.559263e-02	1.653880e-02	2.077907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.734914e-01	3.138909e-01	2.417458e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.558785e+00	7.364351e-01	4.811738e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.265342e+00	8.392823e-01	5.088737e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.727479e+00	7.580937e-01	3.874999e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.001538e+00	4.809030e-01	1.804797e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.932224e+00	1.145201e-01	1.265606e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.701748e+00	1.559062e-01	2.571291e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.381904e+00	1.764889e-01	3.951114e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.966238e+00	1.795078e-01	4.287081e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.526710e+00	2.002917e-01	4.238743e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.069889e+00	2.087979e-01	3.538557e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.244356e-01	1.180975e-01	2.449472e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.199853e-01	7.805514e-02	1.309771e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.255181e-02	6.409688e-03	9.655333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.447856e+00	1.755910e+00	1.388897e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.522013e+00	2.033157e+00	1.261606e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.772009e+00	1.413465e+00	9.845613e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.434373e+00	7.953009e-01	6.393835e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.182047e+00	4.140047e-01	3.329467e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.332059e+00	5.529846e-02	9.779660e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.825613e+00	1.136436e-01	2.407081e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.430391e+00	1.475030e-01	3.588804e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.011383e+00	1.946455e-01	2.728345e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.395543e+00	1.794581e-01	2.585474e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.878944e-01	1.845662e-01	2.100222e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.555473e-01	7.566056e-02	1.335542e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.927616e-02	9.481735e-03	1.430468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.015408e+02	1.717668e+01	1.360830e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.033551e+01	3.215602e+00	4.019651e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.824997e+01	1.902893e+00	1.443282e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.183721e+01	6.140723e-01	8.463386e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.546472e+00	2.712358e-01	5.452365e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.188271e+00	1.264423e-01	4.035210e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.780624e+00	7.759496e-02	2.045467e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.032419e+00	1.249109e-01	1.472268e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.554108e+00	3.153203e-01	2.742717e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.984576e+00	3.261089e-01	3.676272e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.245083e+00	2.896261e-01	3.179939e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.968968e-02	1.887268e-02	2.266162e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.194487e-01	1.550466e-01	1.018138e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.122762e+00	8.534894e-01	2.917178e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.926188e+00	2.685369e-01	2.981088e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.907476e+00	2.342295e-01	6.139901e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.648555e+00	1.896777e-01	5.843132e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.626207e-01	5.773502e-02	3.358007e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.789825e-01	1.487975e-02	1.308725e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.507296e-02	1.529143e-02	5.465173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.062330e+00	4.452394e-01	4.011143e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.202898e+00	4.999848e-01	8.874021e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.678891e+00	2.519031e-01	3.618741e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.300939e+00	1.310332e-01	3.030146e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.814874e-01	4.235358e-02	1.755477e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.578369e-01	3.185076e-02	8.890333e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.258057e-01	3.093654e-02	3.532322e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.826811e-03	6.493329e-03	3.771936e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.520276e+00	1.128787e+00	1.152826e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.983393e+00	5.307975e-01	2.505288e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.498450e+00	3.568991e-01	4.951732e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.043218e+00	1.595116e-01	2.735972e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.700189e-02	1.255661e-02	1.176100e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.857299e-02	5.522621e-02	5.185326e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.300283e-01	2.747209e-01	2.072081e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.426057e+00	5.950344e-01	3.668306e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.510273e+00	8.469476e-01	2.800495e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.278602e+00	6.629741e-01	2.692574e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.797231e+00	2.843072e-01	3.399282e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.542736e+00	2.340389e-01	2.807470e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.912120e+00	2.097338e-01	5.510412e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.254900e+00	2.185627e-01	5.669714e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.556036e+00	1.778677e-01	4.794466e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.701023e-01	7.685548e-02	3.177900e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.751530e-01	4.721540e-02	2.028473e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.796911e-01	4.456315e-02	7.881385e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.865353e-02	7.036072e-03	3.609495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.081061e-01	1.586202e-01	2.302488e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.008727e+00	6.993650e-01	5.480176e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.707628e+00	1.014464e+00	8.550237e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.995609e+00	1.046549e+00	6.366478e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.488128e+00	6.985514e-01	1.891113e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.159983e+00	1.859796e-01	1.741318e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.488782e+00	3.123841e-01	2.602956e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.444229e+00	2.220409e-01	3.658199e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.501314e+00	2.752131e-01	4.077837e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.716926e+00	1.541850e-01	3.350914e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.148830e+00	1.097325e-01	2.676581e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.645975e-01	6.936833e-02	1.718174e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.483487e-01	5.382405e-02	1.012961e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.085372e-01	2.729952e-02	4.650001e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.590170e-02	5.368422e-03	2.083621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.739584e+00	1.171736e+00	1.760277e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.428808e+00	2.276624e+00	2.703341e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.096260e+01	2.290786e+00	2.041155e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.208062e+01	1.476621e+00	9.237541e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.057235e+01	4.052096e-01	5.282175e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.805279e+00	4.052751e-01	5.685022e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.157015e+00	6.589556e-01	5.653902e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.172313e+00	3.735433e-01	5.486860e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.000411e+00	2.757802e-01	4.296015e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.190526e+00	2.049828e-01	2.841236e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.265090e-01	1.141173e-01	1.640243e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.598122e-02	9.165921e-03	6.160924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.176618e-01	2.499345e-01	1.607657e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.325275e+00	8.139410e-01	3.866518e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.346334e+00	3.604778e-01	4.538681e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.828198e+00	2.943364e-01	3.927385e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.792946e+00	1.986434e-01	5.603075e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.623708e-01	7.008774e-02	3.701096e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.630132e-01	4.023644e-02	1.704974e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.710477e-01	6.117995e-02	5.454728e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.554692e-03	7.705001e-03	1.298622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.313284e+00	1.076417e+00	7.762530e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.633792e+00	1.533220e+00	8.038708e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.126866e+00	4.097072e-01	2.784545e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.191244e+00	2.746791e-01	2.954331e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.013293e+00	2.345982e-01	3.890869e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.133017e+00	1.394587e-01	2.630229e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.084814e-01	4.060364e-02	1.605000e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.158807e-01	2.872638e-02	7.313554e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.549862e-02	8.958816e-03	5.946698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.241339e+01	1.587045e+01	1.043984e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.027426e+01	3.193657e+00	3.265220e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.888893e+00	1.109546e-01	9.288948e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.212271e+00	2.469624e-01	3.038099e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.278168e+00	3.389693e-01	3.631527e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.338807e+00	1.959526e-01	3.140506e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.709095e-01	1.135663e-01	1.900074e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.933303e-02	1.070029e-02	7.756974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.299455e-01	2.631254e-01	2.064652e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.239344e+00	5.672506e-01	3.131549e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.921595e+00	7.485797e-01	3.181181e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.440401e+00	6.990420e-01	3.644112e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.989131e+00	6.572485e-01	1.907298e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.208243e+00	2.171250e-01	1.104582e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.095637e+00	2.539329e-01	1.364369e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.610398e+00	1.988937e-01	4.605865e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.078385e+00	1.950717e-01	4.708879e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.497758e+00	1.230955e-01	4.360337e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.002444e+00	1.006432e-01	3.165894e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.816446e-01	5.575836e-02	1.907057e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.763837e-01	4.103794e-02	7.840514e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.871794e-02	6.816266e-03	5.275273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.644238e+00	1.074721e+00	7.384160e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.521283e+00	1.543541e+00	6.929236e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.282723e+00	1.524171e+00	7.543764e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.129148e+00	1.070146e+00	5.353014e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.315324e+00	5.463798e-01	3.226776e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.340043e+00	1.326375e-01	2.486157e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.403414e+00	2.230424e-01	2.724822e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.645614e+00	1.988034e-01	2.908124e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.917207e+00	1.299059e-01	3.385733e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.244339e+00	1.078690e-01	2.635643e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.414232e-01	7.005204e-02	1.599253e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.746364e-01	3.905124e-02	8.082079e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.045041e-02	6.181058e-03	6.622385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.144334e+01	1.626748e+01	8.560506e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.849821e+01	4.596006e+00	4.037678e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.552256e+01	2.167701e+00	2.831899e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.667737e+01	8.036032e-01	1.417662e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.022558e+01	1.612012e-01	9.042690e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.672123e+00	3.239211e-01	3.064869e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.387924e+00	1.787277e-01	2.431065e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.078320e+00	1.639598e-01	3.356369e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.311800e+00	2.371078e-01	3.684794e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.580586e+00	2.310916e-01	3.232272e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.802218e-01	1.433327e-01	2.036608e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.745196e-02	1.126333e-02	8.676656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.930310e-01	1.831437e-01	3.193452e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.376756e+00	9.001816e-01	4.945818e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.740695e+00	3.055686e-01	4.554065e-04
3.500000e-01	3.000000e-02	3.000000e-02	2.624013e+00	4.553981e-01	5.326566e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.633181e+00	3.396680e-01	5.587453e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.540702e-01	1.644789e-01	3.675773e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.718119e-01	9.026649e-02	1.844317e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.346442e-02	8.616102e-03	1.189827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.736830e+00	4.669545e-01	1.033775e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.078114e+00	7.654089e-01	1.346823e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.891849e+00	5.822960e-01	2.936402e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.499520e+00	3.017987e-01	3.414943e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.815227e-01	1.266334e-01	2.245868e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.913295e-01	9.177221e-02	1.315315e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.515931e-01	3.413757e-02	6.493822e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.773080e-03	3.683970e-03	4.602782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.611347e+00	1.037903e+00	2.965133e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.077213e+00	1.395312e+00	2.183452e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.555025e+00	9.818588e-01	4.782348e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.447065e+00	3.703150e-01	4.041336e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.723781e-02	2.188188e-02	2.901689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.989316e-02	2.853276e-02	5.329023e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.691977e-01	2.760664e-01	4.257485e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.492705e+00	6.708817e-01	8.482956e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.667397e+00	8.356205e-01	6.499496e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.520379e+00	6.420589e-01	2.569787e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.719938e+00	2.051910e-01	1.915616e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.337183e+00	3.405599e-01	2.787112e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.768740e+00	4.162876e-01	4.347835e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.157939e+00	4.144803e-01	4.957902e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.560151e+00	3.210013e-01	4.588700e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.015884e+00	2.142222e-01	3.568683e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.211882e-01	1.486913e-01	2.442228e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.127956e-01	7.891622e-02	1.309312e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.236605e-02	7.988696e-03	8.755386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.640057e-01	1.206991e-01	3.410188e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.579468e+00	6.246355e-01	1.640795e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.223999e+00	1.031911e+00	1.905259e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.511699e+00	1.055747e+00	1.251456e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.167985e+00	7.742260e-01	4.490537e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.957474e+00	3.573339e-01	1.515609e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.352440e+00	4.092028e-01	1.323894e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.554053e+00	5.841712e-01	2.382580e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.627585e+00	5.007345e-01	3.259260e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.965057e+00	4.115038e-01	3.370221e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.355213e+00	2.866637e-01	2.933948e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.820593e-01	1.887744e-01	2.200260e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.240093e-01	1.024073e-01	1.545820e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.606778e-01	5.527242e-02	8.934301e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.026171e-02	5.944761e-03	7.890818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.062149e+00	5.130534e-01	1.733517e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.451149e+00	1.334048e+00	4.462608e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.575768e+00	1.902386e+00	5.281238e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.103809e+00	1.803830e+00	2.890636e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.569895e+00	1.102198e+00	8.204087e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.340390e+00	8.808642e-01	1.485222e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.266221e+00	1.255268e+00	3.902577e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.309996e+00	1.155644e+00	4.980584e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.766671e+00	7.287155e-01	4.997654e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.701829e+00	4.803825e-01	4.203305e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.549261e-01	2.750788e-01	3.005853e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.065140e-02	1.469975e-02	1.713040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.689090e-01	4.415135e-01	2.688789e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.694055e+00	8.857856e-01	4.523170e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.992367e+00	1.386262e-01	1.447353e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.500303e+00	2.541708e-01	4.283190e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.703517e+00	2.526813e-01	5.165832e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.476923e-01	1.544481e-01	3.828003e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.514336e-01	9.274988e-02	2.121601e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.617013e-01	4.349858e-02	8.376711e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.763628e-03	3.899955e-03	4.057393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.257559e+00	2.100596e+00	1.308353e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.752639e+00	1.466512e+00	9.479397e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.655510e+00	1.842684e-01	1.495636e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.758544e+00	1.769022e-01	2.733112e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.074403e+00	2.310692e-01	3.359546e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.259473e+00	1.923225e-01	2.947617e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.842835e-01	1.105191e-01	1.979405e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.502696e-01	6.493764e-02	1.186013e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.969678e-02	8.103311e-03	1.356416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.134134e+02	2.123508e+01	1.640781e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.007133e+01	1.669539e+00	1.572487e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.315786e+00	2.554221e-01	2.925031e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.688222e+00	9.250927e-02	1.227311e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.483439e+00	2.275490e-01	2.860896e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.666516e+00	2.721895e-01	3.719338e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.400914e-01	2.115074e-01	2.989008e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.322656e-02	1.568216e-02	2.024936e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.433800e-01	3.482764e-01	2.558226e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.655068e+00	7.637759e-01	4.647570e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.326012e+00	8.557279e-01	4.794516e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.794886e+00	7.422286e-01	3.523852e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.051483e+00	4.603436e-01	1.764011e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.876477e+00	9.446094e-02	1.856179e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.701745e+00	1.747900e-01	3.094491e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.351873e+00	2.125168e-01	3.998757e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.966088e+00	2.728037e-01	4.391781e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.478641e+00	1.899826e-01	4.188477e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.009941e+00	1.783799e-01	3.425071e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.926740e-01	1.128365e-01	2.317015e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.006374e-01	6.838770e-02	1.265503e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.226192e-02	7.280080e-03	8.898621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.029538e+00	1.952917e+00	1.270616e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.715143e+00	2.080733e+00	1.285884e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.958842e+00	1.421977e+00	9.196119e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.456665e+00	7.655968e-01	6.148757e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.146314e+00	3.183002e-01	3.871012e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.279858e+00	4.518093e-02	1.590731e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.760507e+00	1.158644e-01	2.951055e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.465420e+00	1.819304e-01	2.534779e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.975526e+00	2.349178e-01	2.837829e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.378908e+00	1.823237e-01	2.637446e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.362249e-01	1.388279e-01	2.043433e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.369015e-01	7.707612e-02	1.301841e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.807333e-02	1.005375e-02	1.387523e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.073151e+02	1.796711e+01	1.368427e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.973435e+01	3.207594e+00	3.892250e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.770747e+01	1.225704e+00	1.281935e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.139745e+01	5.352540e-01	9.695515e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.780019e+00	2.662290e-01	3.410744e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.259253e+00	1.657652e-01	2.499154e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.708819e+00	6.268916e-02	1.275109e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.951055e+00	1.290747e-01	1.374978e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.519597e+00	2.723326e-01	3.224783e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.921967e+00	3.391652e-01	3.677609e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.194445e+00	2.785608e-01	3.236524e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.731100e-02	1.795874e-02	2.190508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.807431e-01	1.715814e-01	9.698840e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.243859e+00	8.933362e-01	2.847416e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.800709e+00	2.586206e-01	2.096370e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.849331e+00	2.372100e-01	5.509096e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.619449e+00	1.725936e-01	6.264927e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.943647e-01	5.888312e-02	3.487298e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.676666e-01	2.999762e-02	1.464696e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.451670e-02	1.302212e-02	5.098684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.265099e+00	4.781056e-01	3.769787e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.047816e+00	4.097760e-01	9.212504e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.648534e+00	2.407576e-01	3.750792e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.274226e+00	1.296617e-01	3.115040e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.344725e-01	4.763124e-02	1.701706e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.131390e-01	4.702109e-02	8.246399e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.176846e-01	3.873051e-02	2.723228e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.435235e-03	5.912604e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.843457e+00	1.178466e+00	1.137887e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.816548e+00	4.904548e-01	3.249654e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.438839e+00	3.471693e-01	5.019320e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.809166e-01	1.929464e-01	2.677229e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.387987e-02	1.188464e-02	1.236375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.594710e-02	5.581434e-02	5.726948e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.646256e-01	2.848683e-01	1.801778e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.538227e+00	6.338192e-01	3.316459e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.569365e+00	7.676948e-01	3.758984e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.445707e+00	6.309450e-01	1.275257e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.772245e+00	3.162760e-01	7.714620e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.503018e+00	2.228156e-01	2.251761e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.855036e+00	1.953795e-01	5.222588e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.194469e+00	2.090725e-01	5.537798e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.500129e+00	1.601223e-01	4.908774e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.133070e-01	5.576695e-02	3.878270e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.447654e-01	6.081568e-02	1.966345e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.666697e-01	2.373138e-02	8.535578e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.894747e-02	8.696100e-03	3.079344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.712042e-01	1.918580e-01	2.248754e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.115335e+00	7.288559e-01	6.816421e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.932616e+00	1.061273e+00	7.767120e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.218189e+00	1.028134e+00	5.627472e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.563158e+00	6.835881e-01	2.043947e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.158372e+00	1.851875e-01	1.822470e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.400540e+00	3.115157e-01	2.086472e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.366473e+00	3.273705e-01	3.915841e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.453910e+00	1.952144e-01	3.737160e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.697540e+00	1.494598e-01	3.492553e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.133688e+00	1.040441e-01	2.570057e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.148007e-01	6.819786e-02	1.750014e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.134798e-01	4.438316e-02	9.949835e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.108094e-01	3.306495e-02	4.552635e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.499616e-02	5.025944e-03	2.298474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.945453e+00	1.193150e+00	2.105899e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.911844e+00	2.399071e+00	2.928036e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.156959e+01	2.473711e+00	1.961237e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.221585e+01	1.451369e+00	1.025803e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.055889e+01	5.400985e-01	4.490423e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.753287e+00	5.988445e-01	6.103345e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.996497e+00	5.883075e-01	5.960891e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.168581e+00	3.956019e-01	5.564111e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.869685e+00	2.452715e-01	4.090418e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.141667e+00	2.005480e-01	2.856380e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.210535e-01	1.351866e-01	1.654758e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.430246e-02	7.755646e-03	6.544418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.751972e-01	2.803354e-01	1.631211e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.408997e+00	8.522597e-01	3.711433e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.347923e+00	3.395521e-01	1.561729e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.766440e+00	2.510444e-01	4.104357e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.763422e+00	1.892981e-01	5.526061e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.281533e-01	6.056431e-02	4.133356e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.387283e-01	3.124355e-02	1.755560e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.594463e-01	4.951009e-02	5.202009e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.481036e-03	8.062635e-03	4.533082e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.646969e+00	1.214973e+00	6.374005e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.834404e+00	1.560678e+00	7.761853e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.101041e+00	3.887645e-01	2.581673e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.126129e+00	2.221233e-01	3.313345e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.009580e+00	2.198999e-01	3.936011e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.117734e+00	1.086241e-01	2.741093e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.735509e-01	4.325542e-02	1.588655e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.817978e-01	5.403987e-02	7.065096e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.353386e-02	1.038832e-02	4.028754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.814049e+01	1.821165e+01	9.711390e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.047778e+01	3.079826e+00	3.176339e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.548283e+00	2.187287e-02	8.225710e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.047221e+00	2.674682e-01	2.601426e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.298913e+00	2.608815e-01	3.900811e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.251436e+00	2.121173e-01	3.001027e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.565545e-01	1.033420e-01	1.831585e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.873302e-02	9.549959e-03	7.677365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.694175e-01	2.747728e-01	1.961546e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.308852e+00	5.744463e-01	3.104723e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.970653e+00	7.385690e-01	2.972945e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.576093e+00	7.354774e-01	2.615922e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.003211e+00	5.241581e-01	1.742309e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.242626e+00	2.585569e-01	1.044818e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.084961e+00	1.764639e-01	1.544591e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.580358e+00	1.793362e-01	3.833958e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.040066e+00	1.914542e-01	4.651041e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.472087e+00	1.450480e-01	4.641161e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.407541e-01	6.426223e-02	3.759607e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.429410e-01	5.827151e-02	2.003797e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.584787e-01	2.408777e-02	8.875472e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.944777e-02	8.694133e-03	3.427385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.949067e+00	1.134131e+00	6.850011e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.898633e+00	1.926405e+00	6.527825e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.398251e+00	1.383329e+00	5.932463e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.143658e+00	9.470012e-01	4.459020e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.370390e+00	5.352952e-01	2.775569e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.301863e+00	9.991828e-02	3.038053e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.417103e+00	1.357013e-01	2.671526e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.599663e+00	1.677531e-01	3.232826e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.921072e+00	2.109608e-01	3.147024e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.210851e+00	9.677595e-02	2.562565e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.940551e-01	6.568453e-02	1.694571e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.553475e-01	4.128586e-02	7.980611e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.907224e-02	7.236804e-03	5.386875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.511886e+01	1.686224e+01	8.030897e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.856818e+01	4.576630e+00	3.599434e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.587522e+01	2.126123e+00	1.592987e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.659000e+01	7.967162e-01	1.441732e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.005933e+01	8.119454e-02	1.218964e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.488957e+00	8.132255e-02	4.833578e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.276351e+00	1.799495e-01	2.244531e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.186555e+00	2.662611e-01	2.686108e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.267702e+00	1.946620e-01	4.107088e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.485021e+00	1.939069e-01	3.084334e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.671748e-01	1.561419e-01	2.140945e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.657904e-02	8.489386e-03	9.486251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.067339e-01	2.408634e-01	3.193057e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.775172e+00	9.015284e-01	3.343539e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.527658e+00	3.697652e-01	1.089045e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.298858e+00	3.883805e-01	5.809315e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.379902e+00	2.345222e-01	4.962364e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.253909e-01	1.104039e-01	3.092346e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.046608e-01	6.807038e-02	1.513253e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.774913e-02	6.660031e-03	8.814923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.339022e+00	5.375695e-01	8.905510e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.826380e+00	7.082326e-01	8.369880e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.518660e+00	4.044408e-01	3.495737e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.335738e+00	2.244086e-01	3.115170e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.958959e-01	1.025413e-01	1.955561e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.550768e-01	5.836055e-02	1.156101e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.342900e-01	2.989112e-02	5.726870e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.205035e-03	2.672618e-03	3.713947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.906203e+00	1.143498e+00	2.563611e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.621905e+00	1.434841e+00	1.424862e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.059030e+00	7.248840e-01	5.052002e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.261071e+00	2.581978e-01	3.465857e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.900996e-02	1.762219e-02	2.468653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.072172e-02	3.473425e-02	6.152269e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.255977e-01	3.576672e-01	4.457266e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.960774e+00	8.289957e-01	6.910841e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.160396e+00	8.884341e-01	5.129869e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.812931e+00	5.273711e-01	1.553502e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.707335e+00	2.135252e-01	9.039299e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.181786e+00	3.902721e-01	3.465910e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.484882e+00	3.343138e-01	4.976651e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.882549e+00	3.346195e-01	4.900239e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.343356e+00	2.211562e-01	4.265081e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.775980e-01	1.756244e-01	3.183191e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.153410e-01	9.299489e-02	2.080021e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.485425e-01	5.317180e-02	1.049194e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.580838e-02	4.415582e-03	6.581754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.597693e-01	1.633239e-01	4.863025e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.333337e+00	9.024600e-01	1.686442e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.189618e+00	1.244121e+00	1.535468e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.295222e+00	1.075114e+00	1.018092e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.519789e+00	6.280878e-01	1.770662e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.982284e+00	3.056986e-01	4.868029e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.157484e+00	4.953356e-01	1.933269e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.213812e+00	4.639569e-01	3.210144e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.367582e+00	4.047824e-01	3.480668e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.736951e+00	3.146893e-01	3.254531e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.197716e+00	2.015534e-01	2.660970e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.667078e-01	1.188966e-01	1.978036e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.601805e-01	7.045840e-02	1.346867e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.327221e-01	4.209385e-02	7.876946e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.637468e-02	3.991240e-03	6.526405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.263206e+00	6.065742e-01	2.146315e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.567547e+00	1.698245e+00	4.955243e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.449271e+00	2.261732e+00	4.773957e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.082539e+01	1.852057e+00	2.151766e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.026259e+01	8.585512e-01	3.384464e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.125516e+00	1.091182e+00	3.130759e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.853568e+00	1.271323e+00	4.702075e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.780482e+00	8.382691e-01	5.377876e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.344773e+00	5.516637e-01	4.598670e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.439624e+00	2.985730e-01	3.596400e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.661207e-01	2.304815e-01	2.712373e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.367292e-02	1.081794e-02	1.454845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.046999e+00	5.196387e-01	2.624893e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.890236e+00	8.517755e-01	4.006404e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.044591e+00	1.398203e-01	1.359429e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.397293e+00	2.427742e-01	5.033331e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.533271e+00	1.932399e-01	4.953107e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.387190e-01	1.018145e-01	3.379973e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.967792e-01	6.763333e-02	1.846464e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.280111e-01	3.878891e-02	6.568355e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.210959e-03	2.793308e-03	2.691161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.619370e+00	2.440437e+00	1.263772e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.667370e+00	1.241477e+00	8.296050e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.546187e+00	1.047367e-01	1.086774e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.778577e+00	2.019098e-01	3.523176e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.024164e+00	1.772352e-01	3.420327e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.166096e+00	1.486632e-01	2.715206e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.274772e-01	6.953772e-02	1.760949e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.221225e-01	5.180332e-02	1.067560e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.523867e-02	6.878305e-03	1.141999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.212264e+02	2.149077e+01	1.457888e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.920674e+01	1.209710e+00	8.956049e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.364575e+00	2.189166e-01	3.324215e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.679196e+00	6.272828e-02	2.449381e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.500909e+00	1.854127e-01	2.977496e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.571955e+00	2.379819e-01	3.484201e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.581329e-01	1.693107e-01	2.630126e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.702061e-02	1.268935e-02	1.742130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.346702e-01	3.919399e-01	2.432637e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.898682e+00	8.524208e-01	4.787322e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.624243e+00	9.216928e-01	4.367342e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.024791e+00	7.376479e-01	3.107679e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.173799e+00	3.774922e-01	1.324372e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.990031e+00	1.255351e-01	1.169079e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.660571e+00	1.807686e-01	3.930382e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.289405e+00	2.095358e-01	4.151834e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.803485e+00	1.942064e-01	4.472896e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.342046e+00	1.950767e-01	4.068625e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.902380e-01	1.262859e-01	3.166840e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.073425e-01	7.371265e-02	2.044062e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.421747e-01	4.611476e-02	1.043408e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.595036e-02	4.257881e-03	6.779258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.329146e+00	2.437987e+00	1.235869e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.682517e+00	2.186772e+00	1.264153e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.208741e+00	1.311088e+00	7.459992e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.389158e+00	6.007927e-01	5.836256e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.050849e+00	2.251662e-01	1.940042e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.239001e+00	5.380208e-02	1.737293e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.864817e+00	2.029754e-01	3.010640e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.417384e+00	1.603403e-01	3.413987e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.880562e+00	2.060600e-01	2.902138e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.267686e+00	1.844094e-01	2.558867e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.471625e-01	8.225748e-02	1.868289e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.936664e-01	5.973754e-02	1.171861e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.131542e-02	5.778896e-03	1.159046e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.173884e+02	1.848453e+01	1.216495e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.914349e+01	2.487499e+00	2.948504e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.734548e+01	9.277058e-01	1.292922e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.153453e+01	4.171403e-01	4.740539e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.703850e+00	1.741954e-01	3.057298e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.171557e+00	1.638458e-01	2.930881e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.693710e+00	1.092807e-01	2.423982e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.957440e+00	9.404895e-02	1.216446e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.477064e+00	2.376925e-01	3.141954e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.755306e+00	2.658097e-01	3.531220e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.070344e+00	2.032145e-01	2.908645e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.917114e-02	1.428651e-02	1.902724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.305816e-01	2.155914e-01	1.181938e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.569758e+00	9.159933e-01	2.130462e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.737644e+00	1.422345e-01	1.370447e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.504973e+00	1.983284e-01	6.537784e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.404833e+00	1.336572e-01	5.161172e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.250163e-01	5.035338e-02	2.877026e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.069178e-01	1.552494e-02	1.109753e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.881293e-02	1.352127e-02	2.846460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.761059e+00	5.424966e-01	3.450096e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.735198e+00	2.894394e-01	5.939357e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.288240e+00	2.060356e-01	4.044989e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.177619e+00	9.546451e-02	2.888110e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.075346e-01	5.078749e-02	1.543878e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.095104e-01	1.378537e-02	8.330264e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.201245e-01	2.873616e-02	2.462293e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.183959e-03	5.513449e-03	2.393595e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.076581e+01	1.238535e+00	9.620442e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.030572e+00	4.785160e-01	3.108791e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.258676e+00	2.735636e-01	4.826015e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.420763e-01	1.287965e-01	2.578664e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.170036e-02	1.321071e-02	1.082403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.769710e-02	5.524208e-02	5.380851e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.487217e-01	3.287752e-01	2.100570e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.819397e+00	7.458160e-01	3.107820e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.998981e+00	8.938518e-01	2.469658e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.681081e+00	5.739256e-01	1.082343e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.839000e+00	9.609475e-02	1.462242e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.361193e+00	2.413461e-01	3.662330e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.640272e+00	1.980447e-01	5.922319e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.944415e+00	1.563044e-01	5.232841e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.297095e+00	8.014847e-02	4.700019e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.330173e-01	7.093041e-02	2.853122e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.867863e-01	4.295565e-02	1.652924e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.328189e-01	4.125680e-02	6.724046e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.528614e-02	6.598518e-03	2.874158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.411900e-01	2.263476e-01	2.288357e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.604915e+00	9.189223e-01	7.550953e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.875536e+00	1.332649e+00	6.372733e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.823738e+00	1.232864e+00	3.393929e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.823203e+00	5.025766e-01	2.064954e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.155457e+00	1.332924e-01	2.123158e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.077332e+00	2.317971e-01	4.127320e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.077901e+00	2.683501e-01	4.434348e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.162099e+00	1.535716e-01	3.760200e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.539417e+00	1.223687e-01	3.161116e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.029062e+00	6.197008e-02	2.571355e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.740799e-01	5.799018e-02	1.597909e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.993504e-01	3.789983e-02	9.347439e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.938164e-01	3.175349e-02	4.152915e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.405383e-02	4.684229e-03	2.042906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.476913e+00	1.409828e+00	2.307067e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.680575e+00	2.962822e+00	2.781327e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.329179e+01	2.661562e+00	1.755560e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.325198e+01	1.380445e+00	5.529164e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.026207e+01	3.393951e-01	6.735849e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.056904e+00	6.157147e-01	6.022683e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.537931e+00	4.920532e-01	6.417471e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.812608e+00	3.085669e-01	5.292057e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.709086e+00	1.925886e-01	4.368321e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.070158e+00	1.684932e-01	2.632548e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.256805e-01	9.260575e-02	1.659849e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.419768e-02	6.979581e-03	6.489852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.858067e-01	3.375556e-01	1.823376e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.666299e+00	9.014733e-01	3.405262e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.381975e+00	1.990023e-01	8.515393e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.618286e+00	2.520686e-01	4.929605e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.617314e+00	1.631658e-01	5.394633e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.661774e-01	6.478388e-02	3.384892e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.902274e-01	1.741182e-02	1.549560e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.382967e-01	6.000936e-02	4.038164e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.718196e-03	7.016790e-03	8.038693e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.577272e+00	1.595348e+00	7.848485e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.259196e+00	1.594794e+00	8.521333e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.823673e+00	2.289237e-01	3.586129e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.978435e+00	2.694735e-01	3.578648e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.938241e+00	2.186021e-01	3.867846e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.069590e+00	1.032772e-01	2.587169e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.625315e-01	3.503324e-02	1.462240e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.798274e-01	2.371150e-02	6.890120e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.235769e-02	9.733649e-03	3.109721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.007960e+02	1.923416e+01	1.029668e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.790973e+01	2.658722e+00	2.580507e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.847444e+00	1.216991e-01	6.267029e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.988401e+00	2.543322e-01	2.819563e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.328986e+00	2.473807e-01	4.097437e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.246306e+00	1.690545e-01	2.945654e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.587260e-01	8.438214e-02	1.932506e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.687058e-02	9.417461e-03	6.877270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.904465e-01	2.873191e-01	1.904986e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.459904e+00	6.358137e-01	3.402781e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.194315e+00	8.205316e-01	3.235889e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.779599e+00	7.436147e-01	3.172942e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.246970e+00	5.372139e-01	1.228050e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.309437e+00	1.950229e-01	1.373382e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.025303e+00	2.211390e-01	2.208018e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.467930e+00	1.748318e-01	4.713575e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.911674e+00	1.713144e-01	4.831906e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.335939e+00	9.939623e-02	4.308552e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.702389e-01	6.188332e-02	2.994830e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.999247e-01	4.689989e-02	1.688785e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.331960e-01	4.134140e-02	6.780150e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.577892e-02	6.537766e-03	3.282296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.616255e+00	1.469635e+00	7.230927e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.809910e+00	1.968026e+00	8.790960e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.014003e+00	1.448512e+00	8.179178e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.459344e+00	9.945780e-01	5.073439e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.304710e+00	4.568667e-01	1.655959e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.111379e+00	5.475959e-02	3.760804e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.237188e+00	2.216182e-01	2.374685e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.471162e+00	1.542299e-01	3.856016e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.827447e+00	1.445038e-01	3.222140e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.152497e+00	8.335637e-02	2.685649e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.749331e-01	5.259957e-02	1.553174e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.402631e-01	3.288049e-02	7.499072e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.758831e-02	6.699737e-03	5.111794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.664807e+01	1.674064e+01	8.695596e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.963380e+01	4.622863e+00	2.324104e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.398969e+01	1.908604e+00	2.575099e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.540734e+01	6.677766e-01	1.390687e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.596897e+00	0.000000e+00	6.599141e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.104448e+00	1.101791e-01	2.797685e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.088027e+00	1.487675e-01	2.624178e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.032077e+00	2.370335e-01	2.703087e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.250265e+00	1.721237e-01	4.126583e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.455058e+00	1.467519e-01	3.504376e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.458880e-01	1.329905e-01	2.076819e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.407913e-02	1.076899e-02	8.407875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.531523e-01	2.502999e-01	3.275149e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.861534e+00	8.151524e-01	2.619689e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.337894e+00	3.537438e-01	1.468466e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.182855e+00	3.872723e-01	5.481165e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.277919e+00	1.950138e-01	4.489108e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.850722e-01	1.049490e-01	2.874882e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.963858e-01	5.807436e-02	1.435766e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.527099e-02	4.790232e-03	7.346647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.650477e+00	5.369164e-01	8.644218e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.630202e+00	6.465812e-01	6.091469e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.388173e+00	4.190858e-01	3.437047e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.233618e+00	1.878131e-01	2.878287e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.724668e-01	1.135012e-01	1.873636e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.341049e-01	3.950763e-02	1.131167e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.384914e-01	4.007318e-02	6.091705e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.350266e-03	1.625660e-03	6.631877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.513367e+00	1.178890e+00	2.516918e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.280951e+00	1.506683e+00	1.028777e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.872489e+00	6.533793e-01	4.998022e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.225229e+00	2.715688e-01	3.495708e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.453673e-02	1.438937e-02	2.406600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.998617e-02	4.656021e-02	8.458533e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.411159e-01	4.391586e-01	4.994645e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.278974e+00	8.660178e-01	7.387128e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.320612e+00	7.858174e-01	4.830794e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.783417e+00	3.802965e-01	8.554956e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.586070e+00	2.662951e-01	9.398404e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.018955e+00	4.346042e-01	3.532388e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.362014e+00	3.620239e-01	4.635283e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.775385e+00	3.034324e-01	4.593639e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.261558e+00	2.033066e-01	3.955842e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.277600e-01	1.492843e-01	2.993574e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.894745e-01	9.059644e-02	1.951257e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.242724e-01	3.462580e-02	9.059409e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.582993e-02	5.028328e-03	6.030875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.726212e-01	1.943380e-01	6.102197e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.793927e+00	9.785822e-01	1.912920e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.745516e+00	1.272208e+00	1.601050e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.578690e+00	9.821384e-01	7.463633e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.543263e+00	5.371954e-01	1.358328e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.886336e+00	4.125439e-01	4.215307e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.982265e+00	5.404030e-01	1.768881e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.045619e+00	4.919693e-01	3.014825e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.256825e+00	3.504810e-01	3.333001e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.656678e+00	3.061207e-01	3.106536e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.132569e+00	1.717733e-01	2.551224e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.533197e-01	1.326542e-01	1.960410e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.470226e-01	7.842071e-02	1.324884e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.039257e-01	1.943984e-02	7.793311e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.626073e-02	4.260791e-03	6.508073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.600828e+00	7.437865e-01	2.616262e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.458803e+00	1.914112e+00	5.423122e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.293583e+00	2.358584e+00	5.011000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.116084e+01	1.771929e+00	1.878090e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.045756e+01	8.919153e-01	3.089746e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.002687e+00	1.342129e+00	3.343862e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.455949e+00	1.108760e+00	4.485735e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.589446e+00	8.170451e-01	5.322541e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.278650e+00	5.126935e-01	4.627048e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.397844e+00	3.532925e-01	3.675048e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.533757e-01	1.592059e-01	2.481045e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.477775e-02	1.152717e-02	1.563820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.255850e+00	5.600442e-01	2.962790e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.025534e+00	7.811213e-01	3.186315e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.923420e+00	1.829516e-01	1.522250e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.294214e+00	2.209039e-01	4.572262e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.451775e+00	1.908282e-01	4.618608e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.848357e-01	9.152287e-02	3.122930e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.718282e-01	5.533299e-02	1.719238e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.277398e-01	3.994387e-02	6.457134e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.952813e-03	2.030962e-03	4.747979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.799999e+00	2.510711e+00	1.380254e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.813443e+00	1.104791e+00	7.723076e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.413532e+00	1.294264e-01	1.132790e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.676486e+00	1.819976e-01	3.302522e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.939719e+00	2.029254e-01	3.301428e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.101585e+00	1.178130e-01	2.562195e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.040351e-01	8.587316e-02	1.688271e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.988824e-01	3.924560e-02	1.021238e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.320487e-02	5.364289e-03	1.060702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.322602e+02	2.120823e+01	1.491216e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.863549e+01	1.253438e+00	5.961556e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.137104e+00	2.235194e-01	3.356267e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.578331e+00	6.977041e-02	1.203137e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.334759e+00	1.541006e-01	3.344423e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.519789e+00	2.400694e-01	3.508025e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.235435e-01	1.690130e-01	2.612890e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.496605e-02	9.938759e-03	1.679323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.054291e-01	4.634388e-01	2.658507e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.171286e+00	9.149034e-01	5.321632e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.835676e+00	8.772783e-01	4.927189e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.179447e+00	6.395584e-01	1.887808e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.089365e+00	2.498284e-01	1.432988e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.880657e+00	1.486844e-01	1.155403e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.574033e+00	1.789217e-01	3.133603e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.160184e+00	1.798991e-01	4.413181e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.737604e+00	1.825731e-01	4.243485e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.268755e+00	1.867584e-01	3.813890e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.490532e-01	1.185097e-01	2.989449e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.910001e-01	7.575524e-02	1.926114e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.208639e-01	2.889631e-02	9.134501e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.584407e-02	4.589735e-03	6.227820e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.509575e+00	2.509608e+00	1.336018e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.382420e+00	2.111559e+00	1.329429e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.425324e+00	1.161205e+00	7.436387e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.335651e+00	5.021324e-01	4.819342e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.968631e+00	1.777126e-01	1.520805e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.153722e+00	7.694078e-02	7.023790e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.724344e+00	1.383360e-01	2.506317e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.327021e+00	1.432951e-01	2.807026e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.810716e+00	1.604340e-01	2.804553e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.213843e+00	1.666557e-01	2.448805e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.270863e-01	9.990212e-02	1.814827e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.777007e-01	6.157497e-02	1.149275e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.904668e-02	4.825476e-03	1.037229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.261829e+02	1.828059e+01	1.230063e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.820516e+01	2.307232e+00	2.657931e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.718194e+01	8.804863e-01	7.002581e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.139770e+01	5.380664e-01	3.705134e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.415472e+00	1.827314e-01	3.082684e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.988193e+00	8.960696e-02	2.995749e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.584694e+00	7.380285e-02	1.339632e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.844830e+00	7.515789e-02	1.068029e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.367387e+00	1.865568e-01	3.230972e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.724815e+00	2.907325e-01	3.529941e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.006189e+00	1.799293e-01	2.712181e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.867083e-02	1.510549e-02	1.982631e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.844724e-01	2.228106e-01	9.979874e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.761541e+00	8.426750e-01	2.179639e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.492083e+00	1.028217e-01	1.202621e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.306354e+00	2.179385e-01	5.850496e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.318857e+00	9.727162e-02	4.946431e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.692520e-01	7.230422e-02	2.477234e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.803290e-01	2.603592e-02	1.070337e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.731397e-02	1.312653e-02	2.744472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.105312e+00	5.099504e-01	3.235883e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.418816e+00	1.760273e-01	4.826412e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.189683e+00	1.865661e-01	3.800635e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.118264e+00	8.736169e-02	2.574825e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.742885e-01	6.171863e-02	1.389076e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.882162e-01	1.758614e-02	7.578869e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.981985e-02	4.346910e-02	1.982226e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.558493e-03	6.453873e-03	4.106094e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.134460e+01	1.166418e+00	1.000507e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.642776e+00	4.678307e-01	2.830406e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.118224e+00	3.049400e-01	4.447575e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.020033e-01	1.214120e-01	2.316083e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.818273e-02	1.459583e-02	1.019685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.223279e-01	7.421507e-02	7.101608e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.490538e-01	4.011957e-01	2.196694e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.121570e+00	7.576271e-01	3.427811e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.209085e+00	8.156705e-01	2.299228e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.749658e+00	4.799161e-01	1.243430e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.671824e+00	1.767502e-01	1.399208e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.142606e+00	1.658436e-01	4.631448e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.481082e+00	2.350265e-01	5.666898e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.823227e+00	1.555395e-01	4.865205e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.238157e+00	1.174356e-01	3.994299e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.757447e-01	6.137997e-02	2.727782e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.535210e-01	3.250054e-02	1.419850e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.200452e-01	4.888080e-02	5.650313e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.417927e-02	6.692260e-03	2.001947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.160498e-01	2.664372e-01	2.997464e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.434256e+00	1.054124e+00	8.305968e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.525769e+00	1.252567e+00	7.080520e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.207236e+00	1.001580e+00	3.188388e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.746886e+00	3.448370e-01	1.509223e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.864783e+00	1.053174e-01	2.241963e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.845084e+00	2.667261e-01	3.745074e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.850538e+00	2.141304e-01	3.824420e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.078194e+00	1.850751e-01	3.502653e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.452525e+00	1.594501e-01	2.802419e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.737673e-01	1.009937e-01	2.107862e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.274641e-01	4.187014e-02	1.395810e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.687263e-01	3.456258e-02	8.154764e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.862192e-01	4.207506e-02	3.615748e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.268635e-02	5.194423e-03	1.885102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.483191e+00	1.759879e+00	2.831219e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.143156e+01	3.232602e+00	3.068935e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.437156e+01	2.487599e+00	1.653871e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.320261e+01	1.072726e+00	5.078282e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.989384e+00	3.010507e-01	6.335092e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.696068e+00	5.276202e-01	5.655338e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.283148e+00	4.647746e-01	6.196154e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.672002e+00	3.760910e-01	5.063034e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.660686e+00	2.237685e-01	3.586547e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.014784e+00	1.600535e-01	2.433779e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.781684e-01	1.183314e-01	1.453980e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.161301e-02	8.849019e-03	5.175712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.312104e-01	3.626620e-01	1.837249e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.930430e+00	8.739833e-01	3.633652e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.295559e+00	9.966304e-02	1.340469e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.439768e+00	2.684978e-01	5.035716e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.519459e+00	1.618351e-01	4.878666e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.137940e-01	7.023562e-02	2.960551e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.715437e-01	2.282837e-02	1.440868e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.229888e-01	5.366166e-02	3.571804e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.502471e-03	7.130975e-03	5.749597e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.443889e+00	1.716592e+00	7.257816e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.786966e+00	1.491887e+00	8.687095e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.679923e+00	8.890280e-02	4.925933e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.787545e+00	2.358534e-01	3.588316e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.854439e+00	2.659231e-01	3.500523e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.009600e+00	8.467984e-02	2.301206e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.303868e-01	5.167478e-02	1.274496e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.633384e-01	2.287857e-02	6.636576e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.974157e-02	1.157277e-02	3.196501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.132909e+02	1.901400e+01	1.072681e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.757239e+01	1.787068e+00	2.553663e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.278103e+00	7.797659e-02	5.674929e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.756535e+00	2.581369e-01	2.539382e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.227695e+00	2.341096e-01	3.615275e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.223373e+00	1.821845e-01	2.752055e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.101597e-01	1.283334e-01	1.563364e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.415229e-02	1.161997e-02	6.401825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.355446e-01	3.555725e-01	1.843340e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.698625e+00	6.874409e-01	3.290613e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.442116e+00	8.080266e-01	3.273486e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.976475e+00	6.912001e-01	3.146259e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.286326e+00	4.157296e-01	1.026571e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.207855e+00	1.057155e-01	1.469292e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.844414e+00	1.793143e-01	3.147288e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.361747e+00	1.916029e-01	4.321784e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.796553e+00	1.548016e-01	4.446348e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.285917e+00	1.314179e-01	4.093491e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.269891e-01	6.565319e-02	2.628166e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.648286e-01	3.861404e-02	1.458171e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.201079e-01	4.704989e-02	5.692999e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.470169e-02	6.801155e-03	2.128156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.580738e+00	1.748894e+00	7.745829e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.703809e+00	1.973284e+00	8.018966e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.551012e+00	1.396088e+00	7.266640e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.440713e+00	7.718814e-01	6.435588e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.234722e+00	2.746406e-01	3.678823e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.962448e+00	3.201661e-02	3.406930e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.057863e+00	1.516410e-01	2.930923e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.367200e+00	1.913633e-01	3.057364e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.740760e+00	1.486542e-01	2.944077e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.123551e+00	1.126383e-01	2.201099e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.451021e-01	5.127610e-02	1.422942e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.182171e-01	4.188656e-02	6.523606e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.529657e-02	8.843628e-03	3.626643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.076331e+02	1.816980e+01	8.301169e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.872783e+01	3.502212e+00	4.451520e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.338577e+01	1.141767e+00	2.092050e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.487260e+01	3.624246e-01	1.657076e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.147703e+00	0.000000e+00	9.486004e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.031949e+00	2.113573e-01	4.035254e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.019876e+00	1.546955e-01	2.797008e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.885679e+00	1.635408e-01	2.571573e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.111918e+00	2.262893e-01	3.433561e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.402064e+00	2.387100e-01	2.811653e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.877938e-01	1.241168e-01	1.801435e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.275899e-02	9.952103e-03	7.719254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.259408e+00	3.516638e-01	3.521616e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.047180e+00	7.864023e-01	2.151844e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.045567e+00	4.217116e-01	4.369744e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.811404e+00	2.922666e-01	5.754511e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.088911e+00	1.760184e-01	4.236525e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.915022e-01	8.292033e-02	2.493928e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.543597e-01	5.275403e-02	1.150167e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.175147e-02	4.315249e-03	6.235481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.333007e+00	6.297851e-01	7.315471e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.126762e+00	5.122624e-01	3.447429e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.062730e+00	2.978032e-01	3.896438e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.097321e+00	1.585868e-01	2.694748e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.729267e-01	1.080446e-01	1.577163e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.189754e-01	4.754982e-02	9.283659e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.115866e-01	2.174895e-02	4.733297e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.603775e-03	2.340425e-03	3.499100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.004518e+01	1.290646e+00	1.953444e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.292115e+00	1.167193e+00	2.006239e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.503665e+00	4.448992e-01	4.964087e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.076208e+00	2.151999e-01	2.891995e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.609422e-02	1.566611e-02	2.065149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.325364e-02	4.953406e-02	9.587833e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.064776e+00	5.800766e-01	6.118639e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.732711e+00	1.058531e+00	6.926468e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.829811e+00	8.353490e-01	4.096347e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.003134e+00	2.464285e-01	1.037690e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.461848e+00	2.927862e-01	3.315471e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.752030e+00	4.350100e-01	4.842333e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.059218e+00	2.955108e-01	5.174374e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.557955e+00	2.658015e-01	4.701054e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.074136e+00	1.801826e-01	3.725415e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.101711e-01	1.285720e-01	2.647006e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.180328e-01	6.724932e-02	1.688802e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.947419e-01	4.607339e-02	8.316617e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.174065e-02	3.718163e-03	4.866877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.968012e-01	3.229978e-01	7.815883e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.705984e+00	1.382554e+00	2.135578e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.708528e+00	1.477117e+00	1.257233e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.305889e+00	9.633803e-01	4.500307e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.820754e+00	3.778787e-01	1.000951e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.686400e+00	3.827877e-01	2.490748e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.711539e+00	4.685318e-01	3.158490e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.735644e+00	4.381843e-01	3.783985e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.014929e+00	3.328961e-01	3.597371e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.403195e+00	2.000895e-01	2.957354e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.795171e-01	1.528629e-01	2.323620e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.460772e-01	1.056584e-01	1.711497e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.944770e-01	6.791502e-02	1.151803e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.051070e-01	3.989989e-02	6.453172e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.390430e-02	3.942157e-03	5.298724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.079738e+00	9.737108e-01	3.036002e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.153540e+00	2.503397e+00	6.228520e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.178281e+01	2.774777e+00	4.218572e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.277458e+01	1.665431e+00	1.088425e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.059948e+01	1.179073e+00	2.640841e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.445807e+00	1.216558e+00	4.954274e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.889844e+00	1.065085e+00	5.785704e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.082595e+00	5.825200e-01	5.392906e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.012289e+00	3.564122e-01	4.369874e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.223938e+00	2.569473e-01	3.166561e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.636947e-01	1.632208e-01	2.156342e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.685934e-02	1.050024e-02	1.249163e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.437489e+00	7.070063e-01	4.167485e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.077943e+00	7.490978e-01	3.418292e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.055609e+00	2.690246e-01	2.354257e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.172240e+00	2.333277e-01	5.563316e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.297440e+00	1.866036e-01	4.652728e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.167541e-01	8.593674e-02	2.888706e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.279819e-01	5.439397e-02	1.478582e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.003611e-02	2.620492e-02	5.076667e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.863712e-03	1.942003e-03	1.751006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.008703e+01	3.139020e+00	1.865917e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.322997e+00	8.973893e-01	6.773249e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.498452e+00	1.574249e-01	1.926776e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.789430e+00	2.134754e-01	3.824978e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.854529e+00	1.937992e-01	3.519978e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.003845e+00	1.414713e-01	2.434640e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.484630e-01	8.649593e-02	1.539036e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.934236e-01	3.064592e-02	9.180290e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.109166e-02	5.675666e-03	9.631044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.367864e+02	2.223149e+01	1.730937e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.840917e+01	1.052470e+00	5.461916e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.273608e+00	1.276727e-01	4.517429e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.621428e+00	8.319202e-02	1.162609e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.316002e+00	1.787472e-01	3.485047e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.475333e+00	2.235612e-01	3.417179e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.201509e-01	1.543627e-01	2.103504e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.972600e-02	1.087881e-02	1.461236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.382690e-01	5.089082e-01	3.520711e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.370164e+00	1.053233e+00	6.332463e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.081043e+00	1.021923e+00	4.914436e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.333922e+00	6.788229e-01	1.839577e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.267830e+00	2.069714e-01	1.075431e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.929660e+00	1.990080e-01	2.660213e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.611687e+00	2.514997e-01	4.340879e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.083641e+00	1.940886e-01	5.321507e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.605411e+00	2.116778e-01	4.618219e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.127491e+00	1.554131e-01	3.760582e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.486810e-01	1.075651e-01	2.754823e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.322974e-01	6.857561e-02	1.758242e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.898819e-01	4.236766e-02	8.279705e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.176033e-02	3.546153e-03	5.016477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.869425e+00	3.165311e+00	1.974353e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.950988e+00	2.362092e+00	1.300157e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.280402e+00	1.020614e+00	8.860107e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.136518e+00	3.705789e-01	3.046050e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.992985e+00	1.218731e-01	1.182044e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.230267e+00	1.513166e-01	2.047775e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.785870e+00	1.603653e-01	4.163884e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.334657e+00	2.010088e-01	3.392333e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.714301e+00	1.977295e-01	3.035018e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.093722e+00	1.307366e-01	2.385338e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.572687e-01	9.929928e-02	1.656882e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.453842e-01	6.387228e-02	9.962663e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.624102e-02	6.072344e-03	9.537627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.335121e+02	1.946716e+01	1.588515e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.725233e+01	1.717025e+00	9.594966e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.731537e+01	8.677668e-01	5.163707e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.148728e+01	5.218769e-01	5.912731e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.485488e+00	2.031985e-01	4.689712e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.202928e+00	3.573928e-02	2.970977e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.632235e+00	1.611472e-01	9.510150e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.742528e+00	7.869648e-02	1.721282e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.271375e+00	2.235480e-01	3.301528e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.644156e+00	2.328214e-01	3.509098e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.483448e-01	1.605931e-01	2.563023e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.876184e-02	1.496554e-02	1.589754e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.118672e+00	3.245465e-01	1.696320e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.946739e+00	8.457398e-01	2.144583e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.282850e+00	1.961102e-01	4.008198e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.038677e+00	2.360708e-01	6.702807e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.148908e+00	1.344924e-01	4.566188e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.639811e-01	3.991745e-02	2.475565e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.404321e-01	2.661161e-02	8.916815e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.276599e-02	1.209684e-02	1.612219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.535180e+00	6.293066e-01	3.394122e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.118459e+00	1.478044e-01	1.099622e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.990637e+00	1.788391e-01	4.175371e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.016289e+00	9.216316e-02	2.588064e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.237540e-01	6.047685e-02	1.392423e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.621340e-01	2.281607e-02	7.031882e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.600005e-02	2.733310e-02	2.420668e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.873659e-03	4.797579e-03	3.230425e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.209889e+01	1.283750e+00	8.977108e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.040969e+00	3.852917e-01	4.337603e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.999421e+00	2.647823e-01	4.436819e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.123015e-01	1.430612e-01	2.392020e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.619483e-02	1.056339e-02	1.023196e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.043117e-01	6.621731e-02	6.604067e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.470492e-01	4.933868e-01	3.191625e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.462838e+00	9.763880e-01	4.314230e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.616379e+00	9.079746e-01	3.337717e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.996861e+00	4.017982e-01	1.809444e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.733046e+00	2.970069e-01	2.704796e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.941098e+00	2.633494e-01	5.959873e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.226943e+00	2.563073e-01	5.874196e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.618384e+00	1.855867e-01	5.158535e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.092963e+00	9.559499e-02	4.146953e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.753610e-01	6.659204e-02	2.534007e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.786176e-01	4.289665e-02	1.597727e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.811597e-01	5.127019e-02	5.768961e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.087562e-02	6.352730e-03	2.468621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.756021e-01	3.958308e-01	3.536473e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.156181e+00	1.516566e+00	1.004793e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.335824e+00	1.615848e+00	7.991217e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.485880e+00	8.639563e-01	4.859467e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.871771e+00	2.521669e-01	3.896153e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.778791e+00	2.520546e-01	3.633116e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.630568e+00	3.096097e-01	4.565159e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.639682e+00	2.533687e-01	4.512493e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.894597e+00	1.606285e-01	3.855771e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.309824e+00	1.179554e-01	3.305207e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.987012e-01	1.012288e-01	2.133266e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.533814e-01	4.508386e-02	1.571092e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.421438e-01	5.001407e-02	8.411157e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.628844e-01	2.879433e-02	3.780423e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.111389e-02	4.606227e-03	2.387495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.297208e+00	2.218299e+00	2.891018e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.328051e+01	4.016683e+00	2.873384e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.575514e+01	2.776571e+00	1.750143e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.376339e+01	1.096770e+00	6.519977e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.657900e+00	5.631388e-01	8.499548e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.186834e+00	5.138619e-01	7.101062e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.917157e+00	3.817192e-01	6.740256e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.533767e+00	2.663615e-01	5.214389e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.536964e+00	2.448112e-01	3.522947e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.198859e-01	1.606575e-01	2.350921e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.120698e-01	1.089425e-01	1.484672e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.957906e-02	7.326381e-03	5.508573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.682277e-01	4.903219e-01	2.501515e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.081583e+00	9.661800e-01	3.959615e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.281207e+00	1.685087e-01	2.568304e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.401759e+00	3.257432e-01	5.913600e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.436804e+00	1.766425e-01	5.361694e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.078455e-01	5.841391e-02	3.179489e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.178712e-01	3.898495e-02	1.254412e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.441655e-02	5.259599e-02	2.964008e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.392113e-03	6.448223e-03	6.986073e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.785565e+00	2.415623e+00	1.187275e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.828929e+00	1.502577e+00	9.909457e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.268907e+00	7.528871e-02	4.744043e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.826043e+00	4.212821e-01	4.029465e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.825602e+00	1.955002e-01	4.178217e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.709866e-01	9.660211e-02	2.518637e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.847779e-01	6.687343e-02	1.297240e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.442466e-01	2.176787e-02	6.302438e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.793465e-02	7.629021e-03	3.848918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.276417e+02	2.335740e+01	1.515740e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.412379e+01	1.171168e+00	2.446746e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.067554e+00	5.924800e-01	4.164318e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.747506e+00	2.370380e-01	3.259782e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.241909e+00	2.138706e-01	4.471397e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.153715e+00	2.202500e-01	2.693266e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.805639e-01	1.143524e-01	1.591698e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.174700e-02	9.608497e-03	5.924431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.164751e-01	3.706493e-01	2.561942e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.831255e+00	8.137712e-01	5.017552e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.690150e+00	9.768140e-01	4.681995e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.273831e+00	8.544309e-01	2.962944e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.452764e+00	4.615285e-01	1.023070e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.275453e+00	1.424763e-01	2.265700e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.815670e+00	2.886674e-01	3.950360e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.256571e+00	2.480860e-01	5.092807e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.702947e+00	1.994500e-01	4.973981e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.176065e+00	1.195016e-01	4.380267e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.447963e-01	7.017572e-02	2.936108e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.023616e-01	4.578479e-02	1.601383e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.863831e-01	5.568218e-02	6.260523e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.151835e-02	6.645101e-03	2.742546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.412753e+00	2.195403e+00	1.225026e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.658679e+00	2.279927e+00	1.427325e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.029985e+00	1.696135e+00	8.963867e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.610157e+00	7.494723e-01	5.699666e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.989794e+00	2.444368e-01	4.616015e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.723859e+00	1.284115e-01	3.459682e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.980366e+00	2.548033e-01	3.503670e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.385805e+00	3.041679e-01	3.811314e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.671683e+00	1.694958e-01	3.602526e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.047534e+00	9.727726e-02	2.511228e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.899240e-01	5.787813e-02	1.432459e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.974447e-01	4.156529e-02	7.129650e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.312552e-02	6.951809e-03	5.130966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.196927e+02	1.965432e+01	1.332469e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.610137e+01	3.336887e+00	3.885865e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.132522e+01	1.328623e+00	1.837533e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.383070e+01	2.265697e-01	5.870156e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.723962e+00	1.378578e-01	5.246996e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.860853e+00	3.083625e-01	3.860642e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.868492e+00	2.640055e-01	2.615436e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.806366e+00	2.623455e-01	3.666757e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.214186e+00	1.981997e-01	4.300638e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.388622e+00	2.028437e-01	3.325255e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.204460e-01	1.596202e-01	1.788850e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.904057e-02	9.046823e-03	7.834894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.476735e+00	3.517200e-01	3.518859e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.054304e+00	6.544612e-01	1.807239e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.811737e+00	3.886638e-01	4.178871e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.672224e+00	2.906409e-01	5.175752e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.020409e+00	1.670905e-01	3.805270e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.271035e-01	6.209529e-02	2.240098e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.058638e-01	3.744190e-02	1.032326e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.151063e-02	4.956150e-03	5.606879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.635747e+00	6.126609e-01	6.934610e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.948305e+00	5.201370e-01	4.430530e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.912430e+00	2.854801e-01	3.592465e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.020310e+00	1.497284e-01	2.512935e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.580210e-01	7.289709e-02	1.500845e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.688049e-01	4.027985e-02	8.762674e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.077059e-01	2.316794e-02	4.843405e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.483410e-03	2.321244e-03	3.046557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.065646e+01	1.312871e+00	1.861386e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.947160e+00	1.120837e+00	1.965917e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.332616e+00	4.729487e-01	4.865049e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.853727e-01	1.814923e-01	2.853225e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.419920e-02	1.242368e-02	2.055422e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.266326e-01	7.827310e-02	1.301502e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.405951e+00	6.845958e-01	6.974173e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.188647e+00	1.028446e+00	6.724291e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.005422e+00	6.614852e-01	1.462308e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.841106e+00	1.315100e-01	1.596913e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.245308e+00	3.253941e-01	3.036953e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.539394e+00	4.134848e-01	4.657994e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.934929e+00	3.222850e-01	4.871096e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.427500e+00	2.184982e-01	4.299030e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.891105e-01	1.407336e-01	3.334769e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.497412e-01	9.954670e-02	2.393692e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.693169e-01	6.142310e-02	1.500034e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.692420e-01	3.543174e-02	7.435023e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.062328e-02	3.109066e-03	4.270616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.703344e-01	3.829257e-01	1.102509e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.614527e+00	1.496474e+00	2.089754e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.359332e+00	1.391583e+00	1.137080e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.502921e+00	8.169216e-01	2.591872e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.645785e+00	2.645746e-01	5.008802e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.561091e+00	5.681446e-01	1.961552e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.468572e+00	4.972414e-01	3.100440e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.576278e+00	3.797771e-01	3.597812e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.829838e+00	2.675543e-01	3.361672e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.338862e+00	2.119920e-01	2.811512e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.236716e-01	1.516642e-01	2.193916e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.069116e-01	7.705297e-02	1.590345e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.587385e-01	5.278559e-02	1.056921e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.841634e-01	3.609041e-02	6.354805e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.210466e-02	3.850552e-03	5.666564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.657389e+00	1.174455e+00	3.841757e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.458589e+00	2.781630e+00	6.423714e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.306543e+01	2.845950e+00	4.077712e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.314215e+01	1.558364e+00	8.711210e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.050945e+01	1.331656e+00	3.013832e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.155629e+00	1.290962e+00	5.088783e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.537331e+00	8.831021e-01	5.781108e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.885302e+00	5.942822e-01	5.296504e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.878171e+00	3.955113e-01	4.272472e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.126574e+00	2.550335e-01	3.058020e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.385817e-01	1.333044e-01	2.201420e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.584317e-02	8.109013e-03	1.237249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.742428e+00	7.380150e-01	4.276194e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.185201e+00	6.357794e-01	2.509589e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.917257e+00	2.284745e-01	2.750605e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.038855e+00	2.667538e-01	5.148268e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.220643e+00	1.761611e-01	4.268826e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.325177e-01	5.926231e-02	2.641078e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.688660e-01	4.083604e-02	1.267077e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.533667e-02	2.857176e-02	4.445812e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.903037e-03	2.332693e-03	1.593831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.164717e+01	3.107206e+00	1.857982e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.386682e+00	7.578430e-01	4.274615e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.328996e+00	6.908525e-02	2.547814e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.693621e+00	2.697866e-01	3.083964e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.763836e+00	2.093865e-01	3.422463e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.266146e-01	1.124587e-01	2.267233e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.160614e-01	5.456397e-02	1.395911e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.433077e-01	4.336614e-02	8.523759e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.021757e-02	5.604897e-03	9.829728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.482923e+02	2.134217e+01	1.795281e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.791585e+01	1.310534e+00	4.735058e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.116057e+00	2.034998e-01	2.547760e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.481921e+00	5.201690e-02	9.967352e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.197462e+00	2.343581e-01	3.143240e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.327696e+00	1.895333e-01	3.167006e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.994849e-01	1.342447e-01	2.229631e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.817309e-02	9.138400e-03	1.473456e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.226875e+00	6.012856e-01	3.889373e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.777050e+00	1.088394e+00	6.242463e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.275233e+00	8.709346e-01	4.540086e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.438032e+00	5.605406e-01	1.855502e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.171588e+00	1.482983e-01	1.063793e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.837498e+00	2.452751e-01	2.885595e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.438099e+00	2.548231e-01	3.868018e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.979173e+00	2.407648e-01	4.390928e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.487707e+00	1.952631e-01	4.153766e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.047419e+00	1.145277e-01	3.421372e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.835375e-01	8.696936e-02	2.492144e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.759152e-01	5.677262e-02	1.538342e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.696822e-01	3.664804e-02	7.410972e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.081901e-02	3.201264e-03	4.677767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.117170e+01	2.934373e+00	9.555830e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.068314e+01	2.110819e+00	1.703795e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.710802e+00	1.107191e+00	1.066399e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.189023e+00	3.827349e-01	4.474037e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.916342e+00	2.055631e-01	1.416051e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.099477e+00	9.619430e-02	1.628436e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.722218e+00	2.246717e-01	2.494008e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.207034e+00	2.253128e-01	2.957588e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.607399e+00	1.783757e-01	2.826381e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.028578e+00	1.305496e-01	2.221505e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.072489e-01	7.591420e-02	1.547054e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.135431e-01	4.656735e-02	9.542550e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.454586e-02	5.766388e-03	9.807478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.444999e+02	1.872610e+01	1.605143e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.704932e+01	1.888596e+00	1.778117e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.629487e+01	6.007157e-01	7.851171e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.126251e+01	6.746383e-01	1.221457e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.455153e+00	1.092724e-01	3.649200e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.011254e+00	2.050066e-01	1.367364e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.463610e+00	1.705773e-01	8.024494e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.636263e+00	1.577339e-01	1.339612e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.104558e+00	1.921853e-01	3.429576e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.547620e+00	2.573696e-01	3.367048e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.870346e-01	1.704794e-01	2.562363e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.733772e-02	1.010829e-02	1.628017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.308164e+00	3.068109e-01	1.666714e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.100889e+00	8.112484e-01	1.959593e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.057563e+00	1.836134e-01	4.116460e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.832808e+00	2.272282e-01	5.920559e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.008596e+00	1.168224e-01	3.841302e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.019557e-01	3.516074e-02	2.279186e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.131270e-01	2.375707e-02	8.056440e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.191620e-02	1.111511e-02	1.364960e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.924013e+00	5.847963e-01	3.091677e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.813330e+00	1.187401e-01	1.643500e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.853797e+00	1.883238e-01	3.702942e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.425206e-01	9.365006e-02	2.263573e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.849296e-01	5.540868e-02	1.220932e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.182319e-01	2.174274e-02	7.246380e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.895160e-02	2.569838e-02	2.206838e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.575630e-03	5.203011e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.256895e+01	1.201899e+00	8.402248e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.826655e+00	3.637782e-01	4.023453e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.863429e+00	2.554062e-01	4.196529e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.488748e-01	1.253539e-01	2.048290e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.206577e-02	1.131445e-02	1.042501e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.697141e-01	1.002489e-01	6.597113e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.226970e+00	5.560304e-01	3.829320e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.859382e+00	9.333338e-01	4.840263e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.903805e+00	7.824938e-01	2.305154e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.962298e+00	2.114924e-01	1.566910e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.480383e+00	2.590369e-01	3.191823e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.733618e+00	2.519086e-01	5.215439e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.006478e+00	2.009333e-01	5.315842e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.476820e+00	2.130363e-01	4.534418e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.846911e-01	9.769929e-02	3.302149e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.208354e-01	7.304425e-02	2.191857e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.420136e-01	2.641241e-02	1.480845e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.679112e-01	4.171782e-02	4.754895e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.026406e-02	6.128226e-03	1.138932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.139174e+00	4.423365e-01	4.406833e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.044044e+00	1.529149e+00	1.144176e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.956978e+00	1.423768e+00	7.008952e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.593255e+00	6.908960e-01	5.089190e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.833953e+00	1.924025e-01	2.761238e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.564002e+00	2.591932e-01	3.171121e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.390670e+00	2.335409e-01	4.049327e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.495541e+00	2.365327e-01	4.147036e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.755736e+00	2.133016e-01	3.347360e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.217194e+00	9.718414e-02	2.670670e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.388605e-01	1.052337e-01	1.904289e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.262669e-01	6.448816e-02	1.259105e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.920586e-01	2.513751e-02	1.044189e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.529146e-01	3.109509e-02	3.425208e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.053977e-02	4.865352e-03	1.640864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.553800e+00	2.158542e+00	2.636274e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.472802e+01	3.931019e+00	3.340537e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.719188e+01	2.546211e+00	2.308433e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.374295e+01	7.677648e-01	7.067027e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.424720e+00	4.666355e-01	7.381402e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.936144e+00	6.352907e-01	6.474946e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.707096e+00	3.926024e-01	6.103900e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.299162e+00	3.093514e-01	4.744720e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.462152e+00	2.325070e-01	3.404007e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.799213e-01	1.720875e-01	2.252219e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.779480e-01	8.773592e-02	1.457271e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.781214e-02	6.294386e-03	5.858564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.192188e+00	5.089948e-01	3.149995e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.358158e+00	8.520498e-01	4.064360e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.209213e+00	2.212029e-01	2.176083e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.196357e+00	2.848542e-01	5.393296e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.269060e+00	1.698515e-01	4.526350e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.381948e-01	4.719374e-02	2.909200e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.766422e-01	2.544545e-02	1.191250e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.804749e-02	5.187178e-02	1.881113e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.373064e-03	6.010751e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.933390e+00	2.238464e+00	1.372747e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.282737e+00	1.314962e+00	7.536352e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.169882e+00	1.255440e-01	3.656616e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.630880e+00	3.328427e-01	4.107072e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.728302e+00	2.309324e-01	3.566848e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.882609e-01	9.373321e-02	2.192435e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.462405e-01	5.388625e-02	1.107658e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.014967e-01	3.180048e-02	6.480917e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.595768e-02	6.741134e-03	3.361498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.387222e+02	2.209819e+01	1.548748e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.349941e+01	7.445235e-01	2.200424e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.685723e+00	6.232230e-01	3.338271e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.621704e+00	2.556742e-01	2.917375e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.151748e+00	2.867954e-01	3.682820e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.102666e+00	1.441379e-01	2.923339e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.329173e-01	1.046896e-01	1.460678e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.909340e-02	8.793126e-03	7.282309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.242425e-01	4.400442e-01	3.029103e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.225825e+00	9.071953e-01	4.972825e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.960318e+00	9.194339e-01	5.077901e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.430193e+00	7.013622e-01	3.252892e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.510416e+00	2.680992e-01	1.531803e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.150717e+00	2.143178e-01	2.560470e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.669707e+00	2.950286e-01	3.776620e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.098882e+00	2.259034e-01	4.718126e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.553490e+00	2.001210e-01	4.425387e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.083380e+00	1.345506e-01	3.510199e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.784896e-01	6.712197e-02	2.364418e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.536610e-01	3.210231e-02	1.506639e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.651732e-01	3.724516e-02	4.784511e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.048690e-02	6.223021e-03	1.376210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.808184e+00	2.162950e+00	1.439086e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.903974e+00	2.441515e+00	1.180983e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.340139e+00	1.274284e+00	6.990397e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.368495e+00	5.465957e-01	6.267183e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.920122e+00	1.681297e-01	3.207852e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.613537e+00	1.083606e-01	3.639857e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.907987e+00	3.202270e-01	3.011344e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.233214e+00	2.399188e-01	3.428593e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.565094e+00	2.038518e-01	2.882767e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.861668e-01	1.210515e-01	2.040264e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.412823e-01	6.525296e-02	1.217073e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.646005e-01	2.470831e-02	8.419640e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.147483e-02	6.188636e-03	4.227810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.306707e+02	1.852785e+01	1.159203e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.614128e+01	2.676325e+00	4.383635e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.139433e+01	8.164987e-01	2.130815e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.290245e+01	0.000000e+00	1.083398e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.518488e+00	2.371608e-01	4.493371e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.483987e+00	2.986107e-01	2.803400e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.750603e+00	2.912927e-01	1.840733e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.756733e+00	2.006734e-01	2.517700e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.043644e+00	2.551487e-01	3.489565e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.301628e+00	1.792460e-01	2.806544e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.003322e-01	1.537505e-01	1.742540e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.640663e-02	8.756877e-03	8.506547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.630513e+00	3.893365e-01	2.657929e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.922368e+00	5.524701e-01	1.194491e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.691339e+00	3.075157e-01	4.765249e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.685304e+00	1.886937e-01	4.868416e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.673802e-01	1.254178e-01	3.517600e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.859977e-01	4.199781e-02	2.080618e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.962790e-01	3.326724e-02	9.901371e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.842619e-03	4.098126e-03	4.816266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.807610e+00	6.263567e-01	4.837832e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.594314e+00	3.488668e-01	1.412474e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.879381e+00	2.322797e-01	3.295265e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.118784e+00	8.893306e-02	2.366322e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.410408e-01	4.759264e-02	1.427892e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.753302e-01	2.699501e-02	8.864838e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.632657e-02	2.005338e-02	4.364750e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.888069e-03	2.151741e-03	2.674937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.107785e+01	1.272283e+00	1.337153e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.392497e+00	7.956022e-01	2.541006e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.336181e+00	3.115780e-01	4.357860e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.032864e+00	1.213694e-01	2.610408e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.204914e-02	1.229642e-02	1.843734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.435236e-01	8.754907e-02	1.046942e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.615162e+00	7.673781e-01	5.281005e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.346798e+00	9.975912e-01	4.217602e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.993748e+00	5.674164e-01	2.148560e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.772253e+00	1.989409e-01	1.371854e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.162680e+00	3.027584e-01	3.426941e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.489381e+00	2.771138e-01	4.652961e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.883927e+00	2.183216e-01	4.542873e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.402034e+00	1.861962e-01	4.037690e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.624369e-01	1.109917e-01	3.187061e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.009355e-01	6.688129e-02	2.239241e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.403337e-01	4.804364e-02	1.485185e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.628475e-01	3.801769e-02	6.856430e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.103641e-03	2.883205e-03	4.334837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.222610e+00	4.861924e-01	1.003985e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.138437e+00	1.646066e+00	1.341961e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.530906e+00	1.323349e+00	7.419287e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.358677e+00	6.548291e-01	2.208876e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.503158e+00	4.262001e-01	1.432783e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.313673e+00	4.002444e-01	2.992746e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.254302e+00	3.521849e-01	3.368004e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.448966e+00	2.851741e-01	3.384534e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.858303e+00	2.185923e-01	3.069270e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.419588e+00	1.511320e-01	2.791063e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.635642e-01	7.771165e-02	2.077519e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.095636e-01	4.348822e-02	1.590849e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.477800e-01	4.291861e-02	1.013572e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.751942e-01	3.587024e-02	6.523465e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.112837e-02	2.694857e-03	4.550937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.203876e+00	1.338695e+00	3.946762e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.003164e+01	3.103527e+00	6.041338e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.418635e+01	2.876097e+00	2.859148e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.331633e+01	1.343692e+00	5.245762e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.927485e+00	1.265131e+00	5.025395e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.513776e+00	9.812862e-01	6.046910e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.343245e+00	6.133460e-01	5.558084e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.925665e+00	4.498085e-01	4.785557e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.814503e+00	2.847917e-01	3.636933e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.139118e+00	1.809851e-01	2.813052e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.365822e-01	1.031301e-01	2.030739e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.399408e-02	7.479494e-03	1.095886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.816204e+00	7.630904e-01	3.371744e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.045914e+00	5.477257e-01	1.829904e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.950916e+00	1.862677e-01	3.087608e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.092387e+00	2.296729e-01	5.001035e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.216647e+00	1.508271e-01	3.946406e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.159334e-01	5.085380e-02	2.441544e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.592861e-01	2.570481e-02	1.287602e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.828886e-02	2.716121e-02	4.379729e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.793002e-03	1.487249e-03	1.544284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.158340e+01	3.161123e+00	1.369543e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.834409e+00	6.040601e-01	3.455439e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.454571e+00	3.466337e-02	2.123018e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.643837e+00	1.719041e-01	3.719226e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.832092e+00	1.742487e-01	3.133423e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.062861e+00	9.594495e-02	2.150774e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.021899e-01	3.581866e-02	1.435186e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.468739e-01	2.416351e-02	8.163946e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.857042e-02	4.455901e-03	8.643665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.413639e+02	2.121513e+01	1.246513e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.763754e+01	7.811531e-01	8.195354e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.352089e+00	1.643633e-01	5.277146e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.545317e+00	2.107273e-02	1.700424e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.420754e+00	1.707160e-01	2.863227e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.364204e+00	1.909419e-01	2.886142e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.919071e-01	9.802613e-02	2.041267e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.631853e-02	7.570773e-03	1.295412e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.248167e+00	6.033248e-01	3.365016e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.817099e+00	1.117578e+00	4.974497e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.275911e+00	8.576396e-01	3.012326e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.268734e+00	4.485976e-01	2.137599e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.141975e+00	1.080498e-01	1.300426e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.898951e+00	2.191765e-01	2.303641e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.460854e+00	1.796480e-01	4.285840e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.025349e+00	1.780118e-01	4.257427e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.512789e+00	1.717697e-01	3.994948e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.067854e+00	1.278659e-01	3.325084e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.523175e-01	7.051406e-02	2.697944e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.508461e-01	4.173528e-02	1.579886e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.661302e-01	3.723463e-02	7.060539e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.322994e-03	2.961217e-03	4.308465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.230391e+01	3.364558e+00	1.375429e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.008251e+01	2.012544e+00	9.975447e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.794070e+00	8.142539e-01	5.594877e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.764256e+00	2.433536e-01	3.796967e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.818090e+00	9.561856e-02	1.774696e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.180931e+00	1.170232e-01	1.619325e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.735186e+00	1.755659e-01	2.750893e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.228482e+00	1.688884e-01	3.415123e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.647741e+00	1.597843e-01	2.654059e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.100409e+00	7.538891e-02	2.116142e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.366053e-01	5.034410e-02	1.506021e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.148615e-01	4.255122e-02	9.182800e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.287792e-02	4.818928e-03	9.090332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.411445e+02	1.849652e+01	1.155946e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.478032e+01	1.247381e+00	2.099982e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.683318e+01	6.448076e-01	8.184905e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.132950e+01	3.357579e-01	6.271703e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.471652e+00	2.768927e-01	6.198612e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.186794e+00	1.351578e-01	3.106651e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.485703e+00	1.254761e-01	1.620044e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.697781e+00	4.995387e-02	1.323980e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.250828e+00	2.084074e-01	3.013723e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.601271e+00	1.712598e-01	3.126821e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.137993e-01	1.464819e-01	2.378172e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.575083e-02	8.506316e-03	1.455215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.455856e+00	3.369839e-01	1.215457e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.038326e+00	6.416247e-01	1.144190e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.946954e+00	1.280424e-01	4.624451e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.736299e+00	1.689472e-01	5.543552e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.503224e-01	6.039105e-02	3.621122e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.828591e-01	3.845081e-02	1.813572e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.054854e-01	2.142190e-02	7.061459e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.040715e-02	1.083244e-02	1.361289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.052731e+00	5.863472e-01	2.143309e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.629653e+00	8.473005e-02	2.008241e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.845911e+00	1.235181e-01	3.596539e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.071134e-01	6.946593e-02	2.141411e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.760734e-01	4.877254e-02	1.130930e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.296431e-01	2.103693e-02	6.516803e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.499261e-02	2.254789e-02	2.408733e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.311238e-03	4.923342e-03	4.793783e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.281796e+01	1.135166e+00	6.947216e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.505156e+00	2.984484e-01	4.616698e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.841824e+00	1.764201e-01	3.585176e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.625530e-01	1.327069e-01	1.858202e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.326550e-02	1.181161e-02	8.691021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.715780e-01	9.881228e-02	5.901463e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.355696e+00	6.142351e-01	3.011988e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.056036e+00	9.475801e-01	3.625718e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.068846e+00	8.751594e-01	1.091697e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.013758e+00	7.526871e-02	2.061281e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.386398e+00	1.170071e-01	4.220202e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.651841e+00	2.602194e-01	5.438435e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.889978e+00	1.214091e-01	5.588414e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.354751e+00	8.986314e-02	4.664373e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.415119e-01	8.426410e-02	3.141924e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.710016e-01	4.347346e-02	1.991540e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.344880e-01	2.914451e-02	1.137887e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.525795e-01	3.367075e-02	4.331079e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.878310e-03	5.762415e-03	1.090603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.498486e+00	5.718442e-01	3.554291e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.840605e+00	1.764169e+00	5.872055e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.773223e+00	1.220400e+00	5.956442e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.774914e+00	6.939887e-01	1.698379e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.626189e+00	1.406509e-01	3.226515e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.282396e+00	1.359272e-01	4.617908e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.237092e+00	1.639146e-01	4.132192e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.430993e+00	1.362919e-01	3.994355e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.719969e+00	8.751804e-02	3.288415e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.196543e+00	7.436498e-02	3.292703e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.161160e-01	1.137854e-01	1.787879e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.221073e-01	5.028805e-02	1.188575e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.823963e-01	2.088756e-02	9.372734e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.517106e-01	3.648048e-02	3.455156e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.785797e-03	4.450536e-03	2.123313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.140831e+00	2.975180e+00	3.060609e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.670072e+01	4.251552e+00	2.989144e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.740634e+01	2.257053e+00	7.405726e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.303652e+01	5.609297e-01	6.243262e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.857314e+00	5.731282e-01	9.765214e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.514368e+00	3.052515e-01	6.914554e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.512497e+00	3.145890e-01	5.859327e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.304357e+00	2.403842e-01	4.310304e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.447089e+00	1.620007e-01	3.015601e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.806042e-01	1.354115e-01	2.078569e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.926747e-01	1.005333e-01	1.247737e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.781975e-02	7.135553e-03	5.434146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.270559e+00	5.305422e-01	2.647260e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.360431e+00	8.199295e-01	2.524719e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.184089e+00	2.191892e-01	2.063490e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.218184e+00	1.914370e-01	5.562838e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.219377e+00	9.827927e-02	4.475240e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.057820e-01	5.400680e-02	2.459759e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.687485e-01	2.732742e-02	1.054127e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.307680e-02	5.196738e-02	1.505544e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.575649e-03	5.080521e-03	7.411381e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.756456e+00	2.410839e+00	1.003396e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.691834e+00	1.148574e+00	5.704084e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.866274e+00	1.331447e-01	3.313275e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.781948e+00	1.928474e-01	3.617016e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.800943e+00	1.270771e-01	3.722447e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.865291e-01	6.761410e-02	2.099187e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.570764e-01	5.338053e-02	1.100778e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.054327e-01	3.089037e-02	6.441680e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.662678e-02	7.360131e-03	2.675005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.398444e+02	2.271049e+01	1.177894e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.125164e+01	6.160829e-01	1.192708e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.731831e+00	2.235036e-01	7.704807e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.790294e+00	9.190371e-02	4.865895e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.174559e+00	2.054682e-01	3.520875e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.169997e+00	1.429308e-01	2.459840e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.447125e-01	6.991292e-02	1.475967e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.120890e-02	9.856590e-03	5.062358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.489827e-01	4.368880e-01	2.505040e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.343673e+00	9.210909e-01	4.084054e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.113060e+00	9.886901e-01	3.237193e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.458881e+00	6.604654e-01	2.268227e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.446591e+00	2.167455e-01	1.643341e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.119868e+00	1.748730e-01	2.506447e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.693230e+00	2.572788e-01	4.309002e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.119465e+00	2.118398e-01	4.793126e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.484533e+00	1.068472e-01	4.762215e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.043017e+00	8.895976e-02	3.488298e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.363947e-01	5.966609e-02	2.352134e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.613651e-01	3.754010e-02	1.206017e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.560050e-01	3.426324e-02	4.232835e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.071049e-03	5.796395e-03	1.508881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.496210e+00	2.632338e+00	9.485513e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.925040e+00	2.127286e+00	9.282133e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.252808e+00	1.222027e+00	6.831011e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.156312e+00	4.304627e-01	4.388648e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.655791e+00	1.613365e-01	3.207734e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.523797e+00	1.282664e-01	3.795195e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.852737e+00	1.375955e-01	3.364987e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.317236e+00	1.727693e-01	3.433547e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.605611e+00	9.692449e-02	3.027353e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.813429e-01	9.566008e-02	1.969056e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.467845e-01	5.131862e-02	1.191360e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.615628e-01	2.059755e-02	7.209292e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.005392e-02	5.634415e-03	4.211212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.338781e+02	1.907192e+01	9.337315e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.271313e+01	2.409032e+00	1.922209e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.931877e+01	7.315415e-01	1.221035e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.312651e+01	4.755157e-01	7.337380e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.033421e+00	0.000000e+00	1.165539e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.705133e+00	2.388144e-01	6.760249e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.890504e+00	1.410356e-01	4.414904e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.755554e+00	2.601558e-01	3.038968e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.069473e+00	1.519454e-01	4.037559e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.341212e+00	1.868458e-01	2.626002e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.967866e-01	1.208964e-01	1.586904e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.704663e-02	8.542259e-03	7.495902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.888409e+00	3.922252e-01	2.888893e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.846839e+00	5.086394e-01	9.872504e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.476346e+00	2.530297e-01	4.618792e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.477682e+00	1.852012e-01	4.418762e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.750031e-01	9.002209e-02	3.082472e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.586382e-01	4.465840e-02	1.882248e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.743462e-01	2.580408e-02	8.355146e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.924649e-03	4.383738e-03	3.890902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.136549e+00	6.049064e-01	4.638610e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.458739e+00	3.839987e-01	1.061046e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.740392e+00	1.416214e-01	3.206060e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.408944e-01	9.972320e-02	2.183407e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.128632e-01	5.524535e-02	1.327710e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.565705e-01	3.190836e-02	8.280470e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.154675e-02	1.915315e-02	4.013554e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.924137e-03	2.396716e-03	2.655204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.182317e+01	1.283200e+00	1.308622e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.017906e+00	8.206432e-01	2.476059e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.062248e+00	2.560764e-01	4.319800e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.577747e-01	1.538222e-01	2.548263e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.989039e-02	1.168450e-02	1.801449e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.082850e-01	1.178267e-01	1.436740e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.055583e+00	8.899636e-01	6.420246e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.666754e+00	9.343113e-01	4.904024e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.098322e+00	4.584465e-01	5.091895e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.670358e+00	2.476098e-01	1.429821e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.970971e+00	3.308465e-01	3.839436e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.293228e+00	2.518318e-01	4.681018e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.683189e+00	1.591479e-01	4.261889e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.236201e+00	1.384975e-01	3.635401e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.730449e-01	1.074102e-01	2.852859e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.665627e-01	8.272753e-02	2.027787e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.207023e-01	4.431370e-02	1.262434e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.422268e-01	2.816434e-02	5.665195e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.534235e-03	1.909718e-03	3.867390e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.602079e+00	5.819025e-01	1.130632e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.205096e+00	1.769974e+00	1.673417e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.992582e+00	1.202552e+00	7.120003e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.561364e+00	6.074266e-01	1.619660e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.302714e+00	4.420494e-01	1.581505e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.156405e+00	4.238869e-01	2.791076e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.157560e+00	3.179273e-01	3.391053e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.327623e+00	2.443231e-01	3.340427e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.704766e+00	2.058333e-01	3.044956e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.210431e+00	1.373076e-01	2.502793e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.431709e-01	9.964843e-02	1.926697e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.660768e-01	6.487865e-02	1.530979e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.277887e-01	3.556278e-02	1.012003e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.652682e-01	3.331664e-02	5.547776e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.010415e-02	2.268192e-03	6.099533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.909959e+00	1.641870e+00	4.655724e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.168675e+01	3.499488e+00	6.723978e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.568887e+01	2.829939e+00	2.208958e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.354633e+01	1.252234e+00	5.173765e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.782735e+00	1.269855e+00	5.277567e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.289670e+00	9.460367e-01	5.482019e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.948736e+00	6.883897e-01	5.541604e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.571288e+00	4.121507e-01	4.809322e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.689584e+00	3.033180e-01	3.792531e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.085661e+00	1.710269e-01	2.815300e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.084126e-01	1.222796e-01	2.127379e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.202502e-02	7.488739e-03	1.036761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.174859e+00	8.113308e-01	3.826031e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.129438e+00	4.816137e-01	9.045761e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.807727e+00	2.035948e-01	3.384640e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.902816e+00	1.805668e-01	5.053774e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.099876e+00	1.202843e-01	3.570116e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.659273e-01	3.792590e-02	2.201762e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.359156e-01	3.831357e-02	1.077013e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.323759e-02	1.652375e-02	3.335003e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.084911e-03	2.317847e-03	1.554845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.353223e+01	3.205111e+00	1.459905e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.866064e+00	5.429091e-01	2.178937e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.263087e+00	1.348493e-01	1.296987e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.589755e+00	1.740379e-01	3.624293e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.684210e+00	1.210945e-01	3.461830e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.026168e-01	7.623470e-02	2.063324e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.854911e-01	4.654724e-02	1.266008e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.284033e-01	2.901232e-02	7.395229e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.670567e-02	4.308134e-03	8.016881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.545738e+02	2.115068e+01	1.061803e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.785930e+01	7.490688e-01	9.531046e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.113536e+00	2.505972e-01	4.141535e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.301780e+00	1.987388e-02	2.379075e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.143678e+00	1.475950e-01	3.383627e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.313956e+00	1.485626e-01	2.994789e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.701523e-01	1.056766e-01	1.948625e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.379357e-02	8.373652e-03	1.249614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.591139e+00	7.245375e-01	3.767707e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.227295e+00	1.129534e+00	5.215387e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.385060e+00	7.207101e-01	2.771551e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.298193e+00	2.897178e-01	4.119512e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.197454e+00	2.825561e-01	7.400636e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.729866e+00	1.600413e-01	3.921036e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.361557e+00	2.183242e-01	4.081685e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.860111e+00	1.423237e-01	4.434149e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.333770e+00	1.222257e-01	3.980673e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.556826e-01	9.530550e-02	2.973830e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.051205e-01	6.279810e-02	2.261608e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.333425e-01	4.289563e-02	1.288356e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.409053e-01	2.257048e-02	5.672196e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.549790e-03	1.908037e-03	4.245291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.451340e+01	3.564583e+00	1.494648e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.032268e+01	1.675433e+00	9.796677e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.934969e+00	8.027801e-01	3.580759e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.987793e+00	4.160634e-01	1.811637e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.752710e+00	7.170103e-02	1.469919e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.997395e+00	1.095336e-01	1.801138e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.647505e+00	1.702678e-01	3.008356e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.129379e+00	1.202110e-01	3.319983e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.515477e+00	1.055010e-01	3.077101e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.793431e-01	1.186255e-01	2.003512e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.818676e-01	5.826432e-02	1.532637e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.882517e-01	2.783789e-02	9.266939e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.165640e-02	4.880417e-03	7.880168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.527400e+02	1.875192e+01	1.052681e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.666600e+01	2.705342e+00	7.737356e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.668248e+01	9.430848e-01	6.978711e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.084685e+01	3.721240e-01	5.994197e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.317809e+00	1.923129e-01	6.258487e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.854931e+00	8.579004e-02	1.629608e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.246526e+00	1.298808e-03	3.442419e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.566341e+00	1.616610e-02	2.719097e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.071660e+00	1.698017e-01	3.860282e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.482479e+00	2.582383e-01	3.105959e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.344363e-01	1.126447e-01	2.426956e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.350010e-02	9.694407e-03	1.383745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.704033e+00	3.365148e-01	1.476600e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.934045e+00	5.585420e-01	9.567276e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.649686e+00	1.972550e-01	4.354672e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.597557e+00	1.159696e-01	5.191702e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.323919e-01	6.250677e-02	3.233455e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.631606e-01	1.653155e-02	1.755354e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.812385e-01	4.054980e-02	5.029349e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.473377e-03	1.146212e-02	2.370489e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.421329e+00	5.537356e-01	2.355174e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.283558e+00	7.292283e-02	1.884231e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.594222e+00	1.529915e-01	3.145959e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.080514e-01	7.311968e-02	1.952522e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.823871e-01	2.522271e-02	1.306412e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.171301e-01	3.974975e-02	4.761868e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.472119e-02	2.770559e-02	1.498730e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.876244e-03	5.067218e-03	1.299691e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.326907e+01	1.098956e+00	7.039020e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.216544e+00	3.020473e-01	4.530615e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.633110e+00	1.957996e-01	3.439215e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.149892e-01	8.296194e-02	1.914899e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.153941e-02	1.358943e-02	7.706841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.428879e-01	1.342625e-01	1.136311e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.811076e+00	7.458057e-01	3.120895e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.494943e+00	9.195721e-01	4.247096e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.057195e+00	5.627442e-01	8.384164e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.788439e+00	2.310842e-01	1.832560e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.092766e+00	2.302240e-01	4.646262e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.413596e+00	2.281439e-01	5.645764e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.773550e+00	1.429957e-01	4.526935e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.286993e+00	9.384458e-02	3.970924e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.783270e-01	5.066029e-02	2.805110e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.458676e-01	4.683855e-02	1.827195e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.130357e-01	3.911380e-02	8.956699e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.412868e-01	3.624641e-02	3.831469e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.087322e-03	5.810648e-03	8.597875e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.908273e+00	6.506799e-01	3.464186e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.991929e+00	1.806304e+00	6.380487e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.462797e+00	1.141046e+00	4.482113e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.573800e+00	3.537695e-01	2.717266e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.292967e+00	2.015794e-01	3.923118e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.043045e+00	1.862564e-01	3.786440e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.022328e+00	1.906332e-01	4.614529e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.195070e+00	2.272191e-01	3.568821e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.536644e+00	1.235180e-01	3.731040e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.141664e+00	8.298904e-02	2.304808e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.019072e-01	5.637186e-02	1.655587e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.153049e-01	4.379043e-02	1.173691e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.916558e-01	4.154051e-02	6.623209e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.432553e-01	3.930569e-02	2.704139e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.455143e-03	3.694772e-03	1.881922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.867963e+00	3.336509e+00	3.234142e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.959990e+01	4.530101e+00	2.612407e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.804702e+01	2.380932e+00	8.511158e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.273688e+01	1.281554e-01	8.985179e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.239061e+00	3.854423e-01	8.325038e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.149461e+00	4.031948e-01	7.352097e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.337720e+00	3.108687e-01	5.861060e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.074007e+00	2.404553e-01	4.203933e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.323683e+00	1.569876e-01	2.911024e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.541002e-01	1.508422e-01	1.878115e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.012791e-01	1.172831e-01	1.172996e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.569187e-02	7.622937e-03	4.382987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.615764e+00	6.157529e-01	2.935896e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.479676e+00	6.846492e-01	2.583374e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.952271e+00	2.659635e-01	2.830315e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.001637e+00	1.967733e-01	5.037901e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.156083e+00	9.518199e-02	4.107572e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.000258e-01	4.335549e-02	2.177049e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.436245e-01	2.600076e-02	7.702773e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.240558e-02	5.133008e-02	1.080773e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.128191e-03	5.045889e-03	5.122507e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.065910e+01	2.761346e+00	1.326327e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.602816e+00	8.479550e-01	4.254155e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.694251e+00	6.187388e-02	4.469151e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.554343e+00	2.694898e-01	3.608865e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.611577e+00	1.587247e-01	3.109862e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.948763e-01	7.268555e-02	2.126401e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.488549e-01	2.714052e-02	1.109021e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.070276e-01	3.251532e-02	4.497363e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.440607e-02	7.595779e-03	2.124877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.568696e+02	2.247955e+01	1.493807e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.934512e+01	4.273142e-01	3.723990e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.504508e+00	1.931179e-01	1.010873e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.440479e+00	1.712130e-01	2.382783e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.095390e+00	1.691261e-01	3.463589e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.066082e+00	1.293823e-01	2.748133e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.617208e-01	1.200249e-01	1.234716e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.752200e-02	1.224141e-02	3.878741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.233250e+00	5.398188e-01	3.034303e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.758858e+00	9.614574e-01	4.739412e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.448420e+00	8.831486e-01	3.130617e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.504989e+00	4.765810e-01	1.638771e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.310815e+00	1.029594e-01	1.887810e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.885855e+00	2.317598e-01	2.640936e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.506262e+00	2.598888e-01	4.618699e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.948538e+00	2.008064e-01	4.426659e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.409474e+00	1.144962e-01	4.183330e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.001425e+00	8.932600e-02	3.057539e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.092500e-01	3.433214e-02	2.063074e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.339850e-01	3.863962e-02	9.979581e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.435802e-01	3.379520e-02	3.655008e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.347394e-03	5.649687e-03	1.025817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.048584e+01	2.653095e+00	1.057099e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.107428e+01	2.177732e+00	9.576894e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.210047e+00	9.934565e-01	5.303659e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.815302e+00	2.513763e-01	5.341614e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.457433e+00	1.395716e-01	3.703970e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.391477e+00	3.861046e-02	3.748221e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.781506e+00	2.498582e-01	3.135659e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.093845e+00	1.754281e-01	3.714205e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.463045e+00	1.211344e-01	2.668321e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.496712e-01	6.885678e-02	1.800142e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.426073e-01	3.832549e-02	1.103026e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.530485e-01	3.794109e-02	4.862837e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.865719e-02	5.311061e-03	4.145354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.472575e+02	1.917236e+01	1.053336e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.986703e+01	1.608095e+00	1.279314e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.813785e+01	8.965466e-01	1.055720e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.249264e+01	0.000000e+00	1.457553e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.571973e+00	6.854517e-01	1.045853e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.442411e+00	1.911403e-01	6.119860e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.552940e+00	9.660678e-02	3.501013e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.613019e+00	1.222449e-01	3.398480e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.928097e+00	2.209088e-01	3.175655e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.215480e+00	1.303037e-01	2.900199e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.110158e-01	1.251287e-01	1.501520e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.591832e-02	9.754008e-03	6.139512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.178941e+00	4.229443e-01	2.920998e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.833200e+00	3.275469e-01	1.349748e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.191008e+00	3.196186e-01	5.166133e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.311273e+00	2.156430e-01	4.242206e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.409997e-01	1.003840e-01	2.967540e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.739364e-01	3.802785e-02	1.761921e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.435665e-01	3.484322e-02	7.039686e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.785119e-03	3.327340e-03	3.350041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.582067e+00	5.731674e-01	4.526559e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.169371e+00	2.849378e-01	1.469380e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.564866e+00	2.086327e-01	2.928851e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.411908e-01	1.217163e-01	1.912434e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.300557e-01	4.853605e-02	1.332090e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.274859e-01	2.102143e-02	7.366112e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.425169e-02	2.024323e-02	3.283210e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.954136e-03	1.950523e-03	2.328378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.264005e+01	1.162614e+00	1.201420e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.509128e+00	7.005692e-01	3.270868e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.929751e+00	2.776185e-01	3.514793e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.101217e-01	1.464063e-01	2.131946e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.432777e-02	9.710304e-03	1.538710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.057817e-01	1.603890e-01	2.282261e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.616082e+00	1.038223e+00	8.062909e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.150820e+00	8.896593e-01	3.315013e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.256521e+00	2.476768e-01	6.549496e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.488767e+00	3.433313e-01	3.432785e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.747923e+00	3.863791e-01	4.484687e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.978022e+00	2.572102e-01	4.527660e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.497231e+00	2.681985e-01	4.220670e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.053891e+00	1.223028e-01	3.536151e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.341253e-01	7.908571e-02	2.522604e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.717898e-01	7.710367e-02	1.789155e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.707841e-01	4.260264e-02	1.113795e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.226265e-01	3.284334e-02	5.050805e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.823520e-03	3.058359e-03	2.715910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.488022e+00	7.948110e-01	1.649279e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.855383e+00	1.924585e+00	1.903600e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.851196e+00	1.046648e+00	4.130199e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.436275e+00	3.478180e-01	1.002374e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.983902e+00	5.917205e-01	2.153208e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.733185e+00	4.109572e-01	3.095856e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.862296e+00	3.448012e-01	3.423632e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.141604e+00	3.800952e-01	3.258466e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.490432e+00	1.784206e-01	2.791578e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.042749e+00	9.194070e-02	2.251383e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.338252e-01	1.198824e-01	1.747257e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.771531e-01	8.055154e-02	1.265518e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.895017e-01	6.088581e-02	8.758866e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.378834e-01	2.443229e-02	6.929082e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.413561e-03	3.468789e-03	3.615903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.043294e+00	2.238404e+00	6.949591e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.559051e+01	4.113889e+00	6.605574e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.789661e+01	2.543199e+00	1.574064e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.362316e+01	1.260345e+00	5.035539e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.797355e+00	1.366899e+00	6.661288e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.580613e+00	9.129058e-01	6.069744e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.558984e+00	5.879857e-01	5.462862e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.352761e+00	3.421939e-01	4.039521e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.484615e+00	2.144583e-01	3.190882e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.134784e-01	1.836418e-01	2.346524e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.179686e-01	1.298406e-01	1.727773e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.831196e-02	5.809982e-03	1.012930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.461451e+00	8.817296e-01	4.641231e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.246340e+00	3.834680e-01	1.949515e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.772423e+00	3.043155e-01	3.538806e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.750409e+00	2.625379e-01	4.856978e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.534873e-01	1.253986e-01	3.406472e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.732226e-01	4.977558e-02	2.059685e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.925198e-01	3.433732e-02	9.605081e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.530876e-02	2.046136e-02	2.891465e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.323291e-03	1.623102e-03	9.306242e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.521369e+01	3.183600e+00	2.345987e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.733281e+00	3.569670e-01	2.014925e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.264510e+00	1.719164e-01	8.163570e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.486636e+00	2.484712e-01	3.695891e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.590306e+00	2.044092e-01	2.771953e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.057038e-01	1.058863e-01	1.993939e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.129082e-01	4.134868e-02	1.238737e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.065948e-01	2.927289e-02	6.640926e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.397581e-02	4.861665e-03	6.762507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.662430e+02	1.819211e+01	1.542664e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.748974e+01	3.952320e-01	5.215987e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.924418e+00	2.584928e-01	1.662054e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.199079e+00	7.187565e-02	1.304138e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.110077e+00	2.261793e-01	2.382288e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.151615e+00	1.737265e-01	2.560978e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.497957e-01	9.459033e-02	1.865282e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.077845e-02	7.171261e-03	1.081086e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.887258e+00	8.288221e-01	5.077812e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.594934e+00	1.214340e+00	8.134112e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.629637e+00	6.561308e-01	2.814552e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.471171e+00	2.103047e-01	9.963175e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.152739e+00	2.201241e-01	1.671395e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.662663e+00	2.931993e-01	4.232655e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.240723e+00	2.662310e-01	4.217065e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.691119e+00	2.339918e-01	4.154138e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.212576e+00	1.740645e-01	3.599917e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.133237e-01	8.963620e-02	3.557400e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.048263e-01	5.442310e-02	2.050964e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.885232e-01	5.040461e-02	1.195862e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.236617e-01	3.283306e-02	5.317611e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.939229e-03	2.707883e-03	2.801289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.751760e+01	3.933280e+00	2.836321e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.061223e+01	1.469326e+00	1.038342e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.705916e+00	3.900090e-01	4.083633e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.697509e+00	1.067550e-01	3.414345e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.809072e+00	2.679888e-01	1.423535e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.878502e+00	1.905019e-01	2.469353e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.539571e+00	2.119961e-01	3.043850e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.094555e+00	2.584915e-01	2.808041e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.382429e+00	1.419900e-01	2.378811e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.567027e-01	1.116689e-01	2.274532e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.003354e-01	6.532513e-02	1.481061e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.508225e-01	3.190384e-02	8.071885e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.842836e-02	5.149469e-03	7.421865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.662348e+02	1.636309e+01	1.368392e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.556336e+01	9.353583e-01	6.239867e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.619989e+01	1.982611e-02	1.183324e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.070600e+01	7.223540e-01	5.079086e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.747523e+00	1.318603e-01	3.019824e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.767472e+00	3.278720e-01	1.099611e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.252088e+00	1.321994e-01	4.407373e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.340435e+00	1.003138e-01	1.725506e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.983290e+00	2.357852e-01	3.042773e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.352343e+00	1.641419e-01	2.613405e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.414917e-01	1.576598e-01	2.053263e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.873195e-02	9.401091e-03	1.274648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.936486e+00	3.701338e-01	1.894877e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.131523e+00	5.090802e-01	2.544878e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.392936e+00	3.137653e-01	5.515528e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.322602e+00	1.943688e-01	5.350939e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.836219e-01	1.054623e-01	2.971089e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.754627e-01	4.249838e-02	1.581419e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.348963e-01	3.310638e-02	6.350182e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.915351e-03	7.691178e-03	3.987015e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.867797e+00	5.239469e-01	3.085690e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.057458e+00	1.254467e-01	2.146409e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.398888e+00	1.868733e-01	2.889525e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.694574e-01	1.021189e-01	1.660676e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.018337e-01	4.648093e-02	1.059410e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.842928e-01	2.234249e-02	5.817434e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.078012e-02	2.440176e-02	1.496709e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.212710e-03	3.825168e-03	5.112862e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.401023e+01	1.002028e+00	7.491303e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.815225e+00	3.685931e-01	4.388535e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.505354e+00	2.091259e-01	3.044930e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.698632e-01	1.126951e-01	1.720848e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.479975e-02	9.164415e-03	9.075392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.003295e-01	1.599268e-01	1.142931e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.235440e+00	9.753131e-01	4.830464e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.932341e+00	9.979763e-01	6.353247e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.288235e+00	5.671197e-01	7.269954e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.726796e+00	2.029575e-01	3.594920e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.967432e+00	2.664923e-01	5.057555e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.167839e+00	3.392114e-01	5.672791e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.520366e+00	1.663257e-01	5.488464e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.101098e+00	1.772246e-01	3.522961e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.359585e-01	1.162382e-01	2.708245e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.712570e-01	6.547801e-02	1.667909e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.510515e-01	2.844520e-02	1.184535e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.113941e-01	3.093962e-02	4.363939e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.117375e-03	4.356317e-03	1.872627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.999341e+00	8.525223e-01	9.402874e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.771481e+00	2.272332e+00	1.130096e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.868025e+00	1.025359e+00	3.190441e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.517322e+00	2.345142e-01	2.155366e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.047595e+00	1.669121e-01	3.312476e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.742253e+00	3.482043e-01	4.033053e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.683450e+00	2.639407e-01	4.759324e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.861730e+00	2.091660e-01	4.315993e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.370419e+00	1.413067e-01	2.971077e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.666526e-01	1.167224e-01	2.031573e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.718439e-01	1.154950e-01	1.414324e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.306813e-01	6.663062e-02	1.234115e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.510857e-01	2.501599e-02	7.293815e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.215470e-01	2.800515e-02	3.045584e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.948080e-03	3.001393e-03	3.694627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.456323e+01	4.149670e+00	5.516877e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.499882e+01	4.720445e+00	3.973682e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.875420e+01	2.085751e+00	9.686569e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.160388e+01	6.842190e-01	4.176184e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.393381e+00	6.402301e-01	7.455694e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.517876e+00	5.876201e-01	6.465155e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.810216e+00	2.737845e-01	6.186402e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.841403e+00	3.010409e-01	3.504661e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.177281e+00	1.785181e-01	3.234602e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.295400e-01	1.251891e-01	1.858874e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.460344e-01	1.115358e-01	1.108823e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.320947e-02	4.924142e-03	6.359992e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.919050e+00	6.858558e-01	4.091441e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.650520e+00	6.753769e-01	3.202244e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.909970e+00	3.375996e-01	4.346191e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.847086e+00	2.965911e-01	5.190318e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.753575e-01	1.553702e-01	3.928724e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.925654e-01	7.214834e-02	1.880285e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.906499e-01	2.300670e-02	9.370075e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.526633e-02	3.886485e-02	1.386083e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.335984e-03	3.567175e-03	1.759129e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.267889e+01	2.842424e+00	1.901975e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.659414e+00	7.280337e-01	5.242174e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.594629e+00	2.452100e-01	3.047811e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.482600e+00	3.040172e-01	3.824326e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.445095e+00	1.972058e-01	2.947140e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.549493e-01	9.163478e-02	1.638687e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.810555e-01	3.915784e-02	9.524633e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.766376e-01	1.801772e-02	4.670876e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.159134e-02	5.686449e-03	3.288179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.686771e+02	2.098484e+01	1.769950e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.999068e+01	3.604815e-01	1.661324e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.263685e+00	2.977973e-01	3.165300e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.284082e+00	3.226096e-01	2.325691e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.867268e+00	2.539466e-01	3.002346e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.732091e-01	1.400218e-01	2.393067e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.857025e-01	9.320848e-02	1.222879e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.458141e-02	6.545904e-03	6.959858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.436309e+00	6.538952e-01	3.790942e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.084012e+00	1.177246e+00	6.412324e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.723261e+00	8.993219e-01	6.109531e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.786305e+00	5.304869e-01	1.063365e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.376591e+00	2.006943e-01	2.104930e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.839668e+00	2.502379e-01	4.661284e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.376021e+00	3.361758e-01	5.554464e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.775539e+00	2.704358e-01	4.980623e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.272105e+00	1.780277e-01	3.796160e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.505056e-01	1.531818e-01	3.039590e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.292743e-01	7.336207e-02	2.215462e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.694752e-01	3.704195e-02	1.280270e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.161308e-01	3.053681e-02	3.918188e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.306520e-03	4.342422e-03	2.118936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.272537e+01	3.190669e+00	2.200596e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.228307e+01	2.265173e+00	1.642070e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.837071e+00	1.210136e+00	4.981927e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.732946e+00	8.826166e-02	5.004974e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.259036e+00	1.969856e-01	2.970236e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.197041e+00	2.502796e-01	3.538297e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.547185e+00	2.297112e-01	4.497698e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.913938e+00	2.167541e-01	3.105998e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.373231e+00	1.765562e-01	2.878080e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.466967e-01	1.203936e-01	1.650098e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.591616e-01	6.612501e-02	1.056895e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.191924e-01	2.715993e-02	6.754854e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.538886e-02	4.605423e-03	4.029581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.619909e+02	1.874047e+01	1.334005e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.199307e+01	1.727596e+00	4.084631e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.836913e+01	0.000000e+00	2.064573e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.171331e+01	3.390231e-01	7.831680e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.711014e+00	3.287631e-01	4.184940e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.021147e+00	2.475609e-01	3.185316e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.359940e+00	2.540093e-01	2.658342e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.410380e+00	2.686494e-01	2.152096e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.803114e+00	2.419376e-01	3.238121e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.122700e+00	1.840365e-01	2.649217e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.017111e-01	1.336429e-01	1.414448e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.107015e-02	6.559234e-03	8.388841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.409453e+00	4.569334e-01	3.535311e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.675784e+00	3.544714e-01	6.711483e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.986237e+00	3.112601e-01	5.338063e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.184714e+00	1.816111e-01	4.139039e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.186875e-01	1.251360e-01	2.722396e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.525525e-01	4.578057e-02	1.513284e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.238916e-01	2.031734e-02	6.915260e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.223666e-03	2.674893e-03	2.989906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.929108e+00	6.046577e-01	4.908130e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.889760e+00	3.885321e-01	1.909143e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.406508e+00	1.848524e-01	3.101745e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.660306e-01	1.045104e-01	1.927132e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.182565e-01	6.193345e-02	1.162657e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.016812e-01	2.920403e-02	6.749932e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.735332e-02	1.782298e-02	3.220838e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.594033e-03	1.833718e-03	2.320254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.320628e+01	1.241202e+00	1.225474e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.313070e+00	7.324449e-01	3.667392e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.645836e+00	2.989104e-01	3.850334e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.885039e-01	1.345753e-01	2.269070e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.150354e-02	8.351737e-03	1.514863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.052759e-01	2.210118e-01	1.926443e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.987493e+00	1.201346e+00	1.029099e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.433942e+00	8.896530e-01	3.311251e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.130149e+00	2.062316e-01	9.983567e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.351647e+00	4.134394e-01	3.951789e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.504108e+00	3.484498e-01	4.979928e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.913888e+00	3.235860e-01	5.076659e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.333633e+00	1.465321e-01	4.614511e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.029113e+00	1.876412e-01	3.383266e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.031322e-01	1.197822e-01	2.492013e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.383912e-01	5.332857e-02	1.757017e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.384894e-01	4.352058e-02	1.007042e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.144569e-01	2.987127e-02	4.985065e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.453876e-03	2.416095e-03	2.503060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.071701e+00	1.053641e+00	1.803040e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.290914e+00	2.113285e+00	1.578914e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.107602e+00	9.993452e-01	5.706960e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.696656e+00	4.675932e-01	2.739734e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.942261e+00	5.900509e-01	3.465154e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.610694e+00	4.188165e-01	3.860982e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.583094e+00	3.404639e-01	3.857443e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.930637e+00	2.674724e-01	3.447716e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.394953e+00	2.491321e-01	2.927424e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.832974e-01	1.610847e-01	2.273564e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.792400e-01	9.505395e-02	1.682427e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.517961e-01	6.274076e-02	1.177246e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.618501e-01	4.520419e-02	9.038301e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.293991e-01	3.060064e-02	4.626956e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.578922e-03	2.593046e-03	3.739597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.254829e+00	2.783181e+00	7.005876e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.727563e+01	4.621752e+00	7.602052e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.873438e+01	2.663534e+00	1.311674e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.340117e+01	1.358816e+00	4.607662e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.745979e+00	1.227836e+00	8.706595e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.470873e+00	8.545663e-01	6.818098e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.337977e+00	6.821476e-01	5.700048e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.091173e+00	3.756842e-01	4.398319e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.338155e+00	2.740904e-01	3.323614e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.409082e-01	1.638781e-01	2.364789e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.875482e-01	1.021383e-01	1.752895e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.746870e-02	5.541008e-03	8.776020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.787727e+00	1.003090e+00	5.632677e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.249141e+00	3.207740e-01	9.841140e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.629649e+00	3.055416e-01	4.491793e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.573985e+00	2.040752e-01	5.400071e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.902480e-01	1.328486e-01	3.259586e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.616380e-01	6.377691e-02	1.863759e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.804884e-01	2.648491e-02	8.793222e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.009249e-02	1.903005e-02	2.704276e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.982865e-03	1.436341e-03	7.073982e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.704774e+01	3.639563e+00	2.662061e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.699949e+00	3.205450e-01	1.160942e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.179904e+00	1.510391e-01	1.765056e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.322520e+00	3.020931e-01	3.641211e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.409786e+00	1.969722e-01	3.000863e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.404123e-01	1.082524e-01	1.933733e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.990844e-01	5.682336e-02	1.075858e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.822163e-01	2.426419e-02	6.619742e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.240550e-02	4.088383e-03	6.533092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.806060e+02	2.078381e+01	1.630240e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.715131e+01	6.615342e-02	5.302690e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.583311e+00	1.212281e-01	4.264864e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.100906e+00	1.756470e-01	4.923983e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.838910e+00	2.351679e-01	2.852876e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.049909e+00	1.671556e-01	2.655693e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.349008e-01	1.052366e-01	1.733324e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.823347e-02	6.670180e-03	1.048063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.179126e+00	9.923292e-01	6.671784e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.832154e+00	1.250113e+00	7.519698e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.695273e+00	6.599664e-01	2.483195e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.555264e+00	3.049942e-01	9.520133e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.045731e+00	2.676455e-01	2.887853e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.562984e+00	2.437923e-01	4.847820e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.073093e+00	3.031402e-01	4.944790e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.602414e+00	2.086316e-01	4.364508e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.133790e+00	1.659664e-01	3.856687e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.762604e-01	1.160645e-01	2.705511e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.789452e-01	6.138545e-02	1.999932e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.574057e-01	3.673049e-02	1.074029e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.169889e-01	2.924332e-02	5.064472e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.689600e-03	2.401180e-03	2.676840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.974774e+01	4.495882e+00	2.837202e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.080787e+01	1.377887e+00	9.184770e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.781451e+00	6.120408e-01	1.404927e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.631816e+00	1.573813e-02	4.572772e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.636514e+00	1.066580e-01	2.305258e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.872176e+00	2.079225e-01	2.363541e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.401439e+00	2.129296e-01	3.884796e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.870259e+00	2.210222e-01	2.901974e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.318760e+00	1.927817e-01	2.581466e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.987154e-01	1.015722e-01	1.820773e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.578202e-01	6.115281e-02	1.389360e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.342831e-01	3.777244e-02	7.700303e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.781317e-02	4.825779e-03	6.834625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.787961e+02	1.907956e+01	1.451473e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.449815e+01	6.172957e-01	1.174994e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.554566e+01	5.919636e-01	9.130210e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.039403e+01	2.724369e-01	7.221095e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.976208e+00	1.876954e-02	6.192391e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.474761e+00	2.254145e-01	6.009012e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.164543e+00	3.096671e-01	3.829966e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.275715e+00	2.093908e-01	1.040575e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.759627e+00	2.207243e-01	3.370516e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.210829e+00	2.121922e-01	2.867801e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.536371e-01	1.176527e-01	2.217486e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.728763e-02	7.845114e-03	1.217337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.201185e+00	4.520817e-01	2.015078e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.857153e+00	3.841393e-01	2.497458e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.230193e+00	3.218080e-01	5.763266e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.256049e+00	1.746181e-01	5.036761e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.027745e-01	9.958157e-02	2.906038e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.459940e-01	4.350135e-02	1.598229e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.379763e-01	2.742028e-02	5.304658e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.531129e-03	6.538359e-03	1.498149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.080135e+00	5.774784e-01	3.437835e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.973181e+00	2.141041e-01	2.507266e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.293259e+00	1.636282e-01	3.149881e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.752667e-01	9.614190e-02	1.827469e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.765193e-01	5.912231e-02	9.361163e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.661951e-01	2.080640e-02	5.370232e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.304340e-02	2.136215e-02	2.301246e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.843507e-03	2.977866e-03	4.655321e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.440158e+01	1.094990e+00	7.263635e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.565483e+00	2.930228e-01	4.815941e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.401900e+00	2.167700e-01	3.364868e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.185417e-01	1.164768e-01	1.670471e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.411057e-02	9.148623e-03	8.577059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.572809e-01	1.955696e-01	1.287004e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.470442e+00	1.031070e+00	6.999105e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.406591e+00	1.211713e+00	4.097218e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.204388e+00	3.750182e-01	2.604555e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.649478e+00	2.701070e-01	3.099019e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.783294e+00	3.175230e-01	6.397708e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.987684e+00	2.898847e-01	5.757594e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.423651e+00	2.155377e-01	4.951229e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.012722e+00	1.738475e-01	3.614184e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.899629e-01	9.701579e-02	2.726906e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.110092e-01	4.826994e-02	1.924282e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.501157e-01	4.738010e-02	9.409178e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.084980e-01	2.980480e-02	4.470671e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.661104e-03	3.201766e-03	1.967816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.074805e+00	1.068302e+00	7.317127e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.259790e+00	2.294731e+00	1.454971e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.525443e+00	1.314743e+00	5.472157e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.658990e+00	5.017112e-02	5.100049e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.832449e+00	2.789030e-01	4.865282e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.600195e+00	3.839622e-01	4.964792e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.567316e+00	1.943712e-01	4.687974e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.829940e+00	2.376533e-01	3.714178e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.293563e+00	1.502655e-01	3.022655e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.106879e-01	1.445952e-01	2.192515e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.889899e-01	6.469594e-02	1.713736e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.109135e-01	9.758234e-02	9.984986e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.346692e-01	3.019899e-02	7.839956e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.074517e-01	2.283343e-02	3.852154e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.857533e-03	2.731181e-03	1.875010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.501353e+01	4.818051e+00	5.783241e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.506787e+01	5.388757e+00	3.204410e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.891910e+01	1.584140e+00	8.195230e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.201680e+01	4.086012e-01	1.008418e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.627517e+00	5.953939e-01	9.201737e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.411923e+00	3.386753e-01	7.754748e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.694805e+00	3.230327e-01	5.400300e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.742778e+00	2.705050e-01	3.984507e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.165393e+00	2.416737e-01	2.832222e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.791351e-01	1.202089e-01	1.752249e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.673217e-01	9.530965e-02	1.308478e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.279457e-02	4.490446e-03	5.136260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.188140e+00	8.247403e-01	5.128044e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.665272e+00	6.213752e-01	3.713234e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.798677e+00	3.980405e-01	4.436538e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.713476e+00	3.289723e-01	5.811662e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.219643e-01	1.300207e-01	4.166328e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.513553e-01	7.133840e-02	2.007515e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.826549e-01	2.161450e-02	8.538616e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.295759e-02	3.791692e-02	1.593705e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.759833e-03	2.761407e-03	6.121834e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.448364e+01	3.489279e+00	2.298814e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.554718e+00	5.975709e-01	4.582495e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.357478e+00	2.734868e-01	3.038104e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.402949e+00	3.318195e-01	4.883020e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.347463e+00	2.101342e-01	3.190788e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.726394e-01	9.174662e-02	1.957155e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.594078e-01	5.746303e-02	8.863510e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.488481e-01	2.344825e-02	4.241609e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.196871e-02	5.221422e-03	3.376868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.801698e+02	2.435154e+01	1.844977e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.923601e+01	6.138225e-01	1.888245e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.842208e+00	4.630855e-01	3.815456e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.041803e+00	2.258072e-01	3.040145e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.842517e+00	2.159130e-01	3.414147e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.069520e-01	1.751479e-01	2.541161e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.337014e-01	9.892229e-02	1.485726e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.425405e-02	6.472228e-03	5.474557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.564921e+00	7.015015e-01	5.994251e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.567911e+00	1.365176e+00	7.101345e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.866748e+00	9.065964e-01	6.247658e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.791340e+00	4.249829e-01	9.223850e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.300476e+00	2.123316e-01	2.762948e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.820768e+00	3.751568e-01	5.722107e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.233205e+00	3.442803e-01	5.145192e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.679922e+00	2.717477e-01	4.891715e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.169813e+00	1.787480e-01	4.006109e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.771979e-01	1.018211e-01	3.379638e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.771052e-01	6.842520e-02	2.100138e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.680571e-01	4.765887e-02	1.020388e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.128278e-01	2.933346e-02	4.941868e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.801726e-03	3.380568e-03	2.213933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.386008e+01	3.786976e+00	2.093613e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.318133e+01	2.427070e+00	1.827964e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.777019e+00	9.075292e-01	6.268114e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.047329e+00	3.328095e-01	4.227131e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.053593e+00	1.213676e-01	3.641256e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.026533e+00	1.767868e-01	4.593010e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.447351e+00	2.240187e-01	4.011017e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.919743e+00	2.653312e-01	3.426297e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.279971e+00	1.492567e-01	2.826877e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.453193e-01	8.965238e-02	1.767788e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.309497e-01	8.316446e-02	1.030422e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.005023e-01	2.810932e-02	6.843512e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.486903e-02	3.762579e-03	4.271147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.747942e+02	2.399973e+01	1.341578e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.014895e+01	5.240444e-01	4.583844e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.741737e+01	5.437827e-01	2.146526e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.147163e+01	4.877598e-01	1.033441e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.060508e+00	3.071705e-01	5.987992e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.707725e+00	3.626977e-01	3.354284e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.218570e+00	2.062134e-01	4.021545e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.356560e+00	1.573652e-01	2.848226e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.639947e+00	2.276788e-01	3.222360e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.102058e+00	2.141121e-01	2.478362e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.346889e-01	1.067643e-01	1.558019e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.023379e-02	5.696536e-03	7.915480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.394209e+00	4.075879e-01	2.401886e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.591016e+00	2.743544e-01	3.501798e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.994167e+00	1.856434e-01	4.672953e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.286647e+00	1.844873e-01	3.643298e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.452819e-01	5.118796e-02	2.518629e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.519889e-01	2.362457e-02	1.567012e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.354751e-01	2.520566e-02	6.154136e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.391050e-03	3.386473e-03	3.541073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.790245e+00	5.432663e-01	3.350267e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.841133e+00	2.535704e-01	1.910427e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.537743e+00	1.570694e-01	2.556410e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.269220e-01	5.329563e-02	1.819666e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.447977e-01	3.748901e-02	1.123557e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.229058e-01	2.575027e-02	6.892954e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.473026e-02	1.299003e-02	3.925668e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.701740e-03	2.043506e-03	1.831301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.310462e+01	1.111264e+00	8.992922e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.150915e+00	5.448379e-01	3.602829e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.804756e+00	1.995850e-01	3.332956e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.777390e-01	1.090845e-01	1.879248e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.480667e-02	6.536292e-03	1.375729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.411137e-01	2.114103e-01	1.696412e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.967422e+00	1.028760e+00	6.411837e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.229801e+00	6.919886e-01	2.972300e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.127519e+00	1.963210e-01	2.681891e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.249765e+00	1.845868e-01	3.045761e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.570202e+00	3.190242e-01	4.000379e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.913591e+00	2.080159e-01	4.141808e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.433204e+00	1.480127e-01	3.593968e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.065434e+00	1.118068e-01	3.248786e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.473239e-01	1.006008e-01	2.271008e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.600239e-01	4.917564e-02	1.687080e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.399415e-01	2.229288e-02	1.105239e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.136739e-01	3.005958e-02	4.428803e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.991431e-03	1.922932e-03	2.920885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.180583e+00	9.329399e-01	1.587613e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.961922e+00	1.704707e+00	8.546174e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.474493e+00	7.696913e-01	4.136696e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.405826e+00	3.938744e-01	5.430621e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.018261e+00	4.938755e-01	1.415321e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.612308e+00	2.666452e-01	2.928924e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.631842e+00	2.059199e-01	3.478582e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.981780e+00	1.767615e-01	2.976068e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.518897e+00	1.395256e-01	2.436323e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.089438e+00	9.873291e-02	2.135883e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.485989e-01	8.366518e-02	1.496061e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.805071e-01	5.551421e-02	1.143179e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.809837e-01	2.612946e-02	9.123726e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.426408e-01	1.672205e-02	4.653338e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.316168e-03	2.435336e-03	3.517421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.572789e+00	2.570804e+00	6.835380e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.754828e+01	4.149041e+00	5.614028e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.807732e+01	2.097417e+00	8.026724e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.306334e+01	1.315408e+00	4.713691e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.770246e+00	9.448691e-01	5.613081e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.426708e+00	9.419740e-01	5.492487e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.175491e+00	3.255393e-01	4.956939e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.195609e+00	2.694657e-01	3.896375e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.492434e+00	2.037775e-01	2.850924e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.536063e-01	1.310397e-01	2.421658e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.517256e-01	7.424131e-02	1.545873e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.811742e-02	4.531340e-03	7.656302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.636844e+00	8.408371e-01	4.213992e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.217711e+00	2.820437e-01	5.340772e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.720331e+00	2.543281e-01	3.391505e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.664473e+00	1.689435e-01	4.384497e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.038220e-01	7.887676e-02	3.130584e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.783541e-01	4.868135e-02	1.790878e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.886862e-01	2.114918e-02	9.295279e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.080952e-02	2.018118e-02	2.295302e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.154712e-03	1.629084e-03	7.045283e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.557712e+01	3.060245e+00	1.485602e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.544786e+00	2.815617e-01	1.654761e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.411848e+00	9.474152e-02	1.757545e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.372144e+00	2.486100e-01	3.120874e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.553293e+00	1.353615e-01	2.718361e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.133584e-01	5.327504e-02	1.808398e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.103258e-01	2.725440e-02	1.121497e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.114836e-01	2.190121e-02	7.270246e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.357539e-02	3.158695e-03	6.274530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.672590e+02	1.764506e+01	1.018831e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.684257e+01	5.522833e-01	6.683160e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.297873e+00	1.279573e-01	1.964491e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.389135e+00	7.293629e-02	1.157052e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.904237e+00	1.259219e-01	2.910808e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.150722e+00	1.125284e-01	2.522458e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.070297e-01	6.909515e-02	1.750704e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.003571e-02	5.719260e-03	9.369809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.135404e+00	8.642684e-01	4.636626e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.613899e+00	1.081821e+00	4.459734e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.528146e+00	4.896022e-01	2.345736e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.366178e+00	1.896357e-01	1.185054e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.094844e+00	1.594562e-01	2.172540e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.629649e+00	2.356698e-01	3.094050e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.173606e+00	2.022303e-01	3.810574e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.669915e+00	1.682390e-01	3.890955e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.195672e+00	1.145443e-01	3.313094e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.213054e-01	8.821751e-02	2.640534e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.176320e-01	5.217987e-02	2.141963e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.624143e-01	2.370930e-02	1.145360e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.174544e-01	2.850051e-02	4.528308e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.276046e-03	1.902185e-03	2.750894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.872123e+01	3.785501e+00	1.724211e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.775342e+00	1.163725e+00	7.998457e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.147156e+00	3.811451e-01	2.419732e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.679841e+00	1.966327e-01	2.526348e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.840048e+00	1.433228e-01	1.148208e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.972868e+00	6.213963e-02	1.901220e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.527451e+00	1.730370e-01	2.927029e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.921561e+00	1.512931e-01	3.430962e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.435041e+00	1.284535e-01	2.145110e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.839826e-01	6.170803e-02	1.870234e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.140815e-01	5.430947e-02	1.159248e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.546861e-01	2.116650e-02	7.978793e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.703531e-02	2.551890e-03	6.214034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.663039e+02	1.619268e+01	9.363298e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.424333e+01	1.179815e+00	5.553297e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.582292e+01	1.150826e+00	7.842166e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.005757e+01	1.535958e-01	3.124752e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.634711e+00	8.662997e-02	6.621235e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.925971e+00	2.165593e-02	1.976677e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.510116e+00	1.386323e-01	9.048313e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.380165e+00	6.222504e-02	1.715913e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.867230e+00	1.690998e-01	2.835138e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.293873e+00	1.220609e-01	2.958118e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.339474e-01	1.153505e-01	1.908390e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.927524e-02	6.548332e-03	1.081868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.134488e+00	3.841583e-01	8.444334e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.825348e+00	2.571740e-01	1.356661e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.321361e+00	1.497303e-01	4.571921e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.262203e+00	9.527437e-02	4.248933e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.131935e-01	9.394914e-02	2.443815e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.118922e-01	4.237119e-02	1.252129e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.654641e-01	1.528402e-02	5.762935e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.202893e-03	8.217369e-03	7.783924e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.841447e+00	4.693029e-01	2.215849e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.995629e+00	1.593266e-01	1.962870e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.452155e+00	1.017610e-01	2.708907e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.505733e-01	6.525319e-02	1.693706e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.898685e-01	5.664847e-02	8.316590e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.389617e-01	1.216473e-02	5.703428e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.237732e-02	1.704615e-02	1.984788e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.013773e-03	4.031151e-03	6.542316e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.364114e+01	9.185332e-01	5.328074e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.026837e+00	2.135933e-01	3.965322e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.595193e+00	1.920422e-01	2.942253e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.601031e-01	8.485343e-02	1.505994e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.434236e-02	9.280753e-03	7.589739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.063236e-01	2.239106e-01	9.019585e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.518208e+00	9.171224e-01	4.344976e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.063830e+00	9.195455e-01	3.470574e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.123044e+00	1.542722e-01	1.422148e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.585949e+00	1.637042e-01	3.250823e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.837219e+00	2.222284e-01	5.011728e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.007855e+00	1.466270e-01	4.792856e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.458182e+00	1.350019e-01	3.969783e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.045373e+00	1.019054e-01	3.153228e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.315989e-01	8.882721e-02	2.087049e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.981498e-01	5.828088e-02	1.417695e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.735123e-01	1.230701e-02	1.048429e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.218681e-01	2.347950e-02	4.162772e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.942420e-03	4.617721e-03	1.252177e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.648405e+00	1.152934e+00	5.672743e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.823762e+00	2.108316e+00	5.496241e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.420083e+00	5.919222e-01	4.581536e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.951453e+00	0.000000e+00	6.487332e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.787679e+00	2.225790e-01	3.841252e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.528373e+00	2.016399e-01	4.220528e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.759535e+00	2.196537e-01	3.261652e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.996215e+00	1.180496e-01	3.472285e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.423665e+00	8.651953e-02	2.833558e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.008710e+00	6.788181e-02	1.948745e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.866870e-01	7.371199e-02	1.304986e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.304278e-01	5.110022e-02	8.809250e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.742752e-01	3.840978e-02	5.314274e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.436022e-01	2.080108e-02	3.904490e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.059030e-03	2.751487e-03	2.937125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.649442e+01	4.702083e+00	4.626193e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.439380e+01	4.360388e+00	2.068346e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.807549e+01	1.238721e+00	7.872653e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.110808e+01	4.761256e-01	8.511619e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.961343e+00	4.410033e-01	6.676793e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.454299e+00	2.885831e-01	6.989050e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.017173e+00	2.770664e-01	4.889267e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.019260e+00	2.510865e-01	3.835338e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.259503e+00	1.749708e-01	2.396936e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.856046e-01	1.278355e-01	1.513859e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.459296e-01	7.957789e-02	1.157104e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.505612e-02	6.929820e-03	3.447304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.165089e+00	6.876765e-01	3.173311e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.477793e+00	4.625439e-01	1.645465e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.843898e+00	2.511945e-01	3.535506e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.782296e+00	1.836615e-01	4.836522e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.221226e-01	9.043135e-02	3.074719e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.174941e-01	4.110012e-02	1.622088e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.208964e-01	7.990596e-03	8.657402e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.513274e-02	4.307576e-02	5.959957e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.891034e-03	3.598338e-03	3.047595e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.382379e+01	2.952898e+00	1.347755e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.594914e+00	4.146386e-01	3.207914e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.291412e+00	2.027759e-01	2.884210e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.691379e+00	1.946978e-01	3.237139e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.523542e+00	1.144840e-01	2.857014e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.701855e-01	6.210753e-02	1.797877e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.691635e-01	3.390575e-02	8.015291e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.335926e-01	9.723613e-03	5.493684e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.321506e-02	5.905495e-03	2.800118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.680596e+02	1.959705e+01	1.268678e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.805732e+01	6.809776e-01	7.162661e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.808877e+00	3.908261e-01	3.257250e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.235046e+00	4.894232e-02	3.961568e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.168032e+00	1.173489e-01	3.179176e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.029532e+00	1.378424e-01	1.806217e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.282578e-01	1.056545e-01	1.245717e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.597201e-02	8.037550e-03	4.066083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.648542e+00	6.694294e-01	3.414005e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.308895e+00	1.020229e+00	5.285645e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.596077e+00	6.753734e-01	3.223159e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.563336e+00	3.195346e-01	1.317168e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.281730e+00	1.727045e-01	1.629572e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.809839e+00	2.444583e-01	3.736882e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.330729e+00	1.601808e-01	4.599128e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.756714e+00	1.600423e-01	3.850395e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.217906e+00	1.020548e-01	3.448921e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.318297e-01	9.727979e-02	2.312598e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.425676e-01	6.010460e-02	1.557906e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.933681e-01	2.210617e-02	8.473055e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.214516e-01	2.357560e-02	3.839310e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.951561e-03	4.176014e-03	1.642418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.453061e+01	3.069517e+00	1.695062e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.177123e+01	1.655048e+00	1.018373e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.553207e+00	6.864128e-01	4.739671e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.135040e+00	2.188889e-01	3.439772e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.775231e+00	1.374029e-01	2.812275e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.139659e+00	1.206727e-01	2.404698e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.692125e+00	1.916430e-01	3.152229e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.109504e+00	1.636098e-01	2.735800e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.392295e+00	1.218015e-01	2.217241e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.352742e-01	7.642428e-02	1.476739e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.796487e-01	4.651193e-02	9.180636e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.534530e-01	1.940541e-02	5.124292e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.707763e-02	3.716418e-03	5.664263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.628029e+02	1.715632e+01	1.145605e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.789491e+01	5.735760e-01	1.453008e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.775406e+01	1.741436e+00	7.462133e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.107879e+01	2.948078e-01	6.255843e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.293734e+00	2.948800e-01	5.192328e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.929201e+00	2.520747e-01	3.899080e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.167449e+00	1.663304e-01	2.450332e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.611828e+00	3.934560e-02	3.371822e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.002471e+00	2.052792e-01	3.526541e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.213567e+00	2.227475e-01	1.899523e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.517314e-01	6.948335e-02	1.363236e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.229494e-02	6.910603e-03	5.971917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.686722e+00	4.315082e-01	2.361332e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.346530e+00	1.704351e-01	2.500929e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.863665e+00	2.573344e-01	4.504289e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.113414e+00	1.280495e-01	3.398821e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.532198e-01	6.633793e-02	2.235967e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.106781e-01	4.204498e-02	1.400434e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.164077e-01	2.508383e-02	5.572460e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.468395e-03	3.029606e-03	2.795910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.106447e+00	5.512139e-01	3.504784e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.700740e+00	2.173970e-01	2.162473e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.333830e+00	1.943732e-01	2.580745e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.684641e-01	7.411153e-02	1.757621e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.724589e-01	3.264590e-02	1.015518e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.146012e-01	2.778717e-02	6.063713e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.429834e-02	1.885033e-02	3.233191e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.456700e-03	1.762558e-03	2.894619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.358292e+01	1.166495e+00	8.165269e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.891071e+00	4.026503e-01	4.045084e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.654211e+00	2.134016e-01	3.409510e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.487004e-01	1.112977e-01	1.976821e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.117003e-02	8.156725e-03	1.461296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.919331e-01	2.706457e-01	3.107829e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.788958e+00	1.225610e+00	6.988627e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.465469e+00	5.833519e-01	9.787632e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.778165e+00	1.764526e-01	1.232415e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.997929e+00	3.286109e-01	3.516897e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.319891e+00	2.468384e-01	4.313856e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.755740e+00	2.237227e-01	4.079923e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.282384e+00	1.423877e-01	3.488296e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.387112e-01	7.715011e-02	3.051335e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.496052e-01	7.390671e-02	2.300341e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.165797e-01	5.867895e-02	1.463406e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.347130e-01	3.667564e-02	1.007318e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.013339e-01	2.507124e-02	4.632742e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.949140e-03	2.281686e-03	2.216971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.154267e+00	1.178489e+00	2.006918e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.517834e+00	1.921453e+00	9.518118e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.955642e+00	1.206485e+00	2.147886e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.059158e+00	5.406334e-01	1.378303e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.368893e+00	2.925515e-01	3.209539e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.277569e+00	1.832555e-01	3.448885e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.511765e+00	3.414377e-01	3.528420e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.823141e+00	1.906847e-01	2.943452e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.346209e+00	7.995354e-02	2.580065e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.722799e-01	1.224058e-01	1.934243e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.822091e-01	9.478193e-02	1.510665e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.224353e-01	3.232620e-02	1.111673e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.674372e-01	5.577069e-02	7.404418e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.250467e-01	1.955880e-02	6.045162e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.312571e-03	2.896398e-03	3.316496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.444672e+00	3.136465e+00	9.665585e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.094447e+01	4.787742e+00	5.640702e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.921513e+01	2.699442e+00	7.740066e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.254424e+01	1.496218e+00	4.653471e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.960929e+00	1.257077e+00	6.610606e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.840125e+00	4.949853e-01	6.070627e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.124556e+00	4.833054e-01	5.338022e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.019506e+00	2.152881e-01	3.951159e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.297118e+00	1.762078e-01	2.888906e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.627226e-01	1.482993e-01	2.211035e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.609382e-01	8.106369e-02	1.791969e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.772038e-02	6.801048e-03	8.338717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.184545e+00	9.220647e-01	4.832810e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.064449e+00	2.384305e-01	3.389189e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.484096e+00	2.364223e-01	4.611397e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.541799e+00	1.905794e-01	4.160171e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.188035e-01	7.448775e-02	2.762049e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.164639e-01	3.686029e-02	1.641402e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.666898e-01	3.356736e-02	7.269015e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.618542e-02	1.739982e-02	2.387763e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.653740e-03	9.842142e-04	1.324533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.826254e+01	3.181970e+00	2.106300e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.219987e+00	3.008362e-01	5.011930e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.142912e+00	1.212805e-01	1.378126e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.252946e+00	2.287094e-01	3.768543e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.372441e+00	1.461168e-01	2.631239e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.550478e-01	7.896681e-02	1.772378e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.565013e-01	3.047878e-02	1.015298e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.882982e-01	2.646389e-02	5.442010e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.251994e-02	4.087367e-03	6.061614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.850355e+02	1.809576e+01	1.299699e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.593563e+01	6.332555e-01	2.241304e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.639325e+00	1.634871e-01	2.557390e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.003081e+00	7.315000e-02	1.354533e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.867672e+00	1.636285e-01	2.673889e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.037226e+00	1.552898e-01	2.624334e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.256726e-01	7.343923e-02	1.620215e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.838107e-02	5.965579e-03	9.934209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.778511e+00	1.100183e+00	6.547220e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.249940e+00	1.268343e+00	5.299144e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.452386e+00	3.598053e-01	2.296773e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.182100e+00	2.026482e-01	1.441095e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.832829e+00	2.404661e-01	3.275377e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.445456e+00	3.262467e-01	3.711208e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.992686e+00	1.912117e-01	4.464316e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.490652e+00	1.302260e-01	4.021930e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.076494e+00	1.213186e-01	3.291974e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.211378e-01	6.136309e-02	2.826058e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.654528e-01	6.023275e-02	1.581735e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.506867e-01	5.011032e-02	1.008329e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.005597e-01	2.231749e-02	4.686498e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.253927e-03	2.494098e-03	2.391859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.315342e+01	4.381943e+00	2.628128e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.519911e+00	1.051410e+00	7.742697e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.856141e+00	3.457114e-01	2.248415e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.307594e+00	8.320417e-02	1.535531e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.317480e+00	7.991028e-02	2.980517e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.891627e+00	2.014448e-01	1.722726e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.391144e+00	2.762617e-01	2.527846e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.800806e+00	1.332106e-01	3.642660e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.247643e+00	9.130969e-02	2.796950e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.950541e-01	8.726648e-02	1.627724e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.595276e-01	5.628179e-02	1.088535e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.416207e-01	3.531087e-02	6.773761e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.651700e-02	3.666906e-03	6.506841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.845499e+02	1.768735e+01	1.212088e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.327554e+01	1.200915e+00	3.029629e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.442115e+01	7.535967e-01	3.750385e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.904308e+00	0.000000e+00	1.246686e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.003849e+00	2.790686e-01	5.709761e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.320288e+00	4.605336e-01	2.144510e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.043376e+00	7.492668e-02	1.799272e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.204497e+00	9.349238e-02	1.726288e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.756150e+00	1.488344e-01	3.702373e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.177133e+00	1.669154e-01	2.470553e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.920524e-01	1.108509e-01	1.868754e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.660447e-02	7.360682e-03	1.087624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.547243e+00	3.937512e-01	1.953266e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.597931e+00	3.527507e-01	4.802334e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.874661e+00	1.900875e-01	5.274932e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.151849e+00	1.202097e-01	3.727105e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.442185e-01	4.911414e-02	2.438895e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.224462e-01	2.295754e-02	1.443383e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.245809e-01	3.298871e-02	3.893572e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.877557e-03	6.933972e-03	1.042237e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.311846e+00	5.030473e-01	2.557837e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.624649e+00	1.865985e-01	2.333092e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.264573e+00	1.027835e-01	2.599756e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.836058e-01	6.183878e-02	1.631432e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.458544e-01	2.391986e-02	1.196080e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.710876e-01	2.115833e-02	4.057938e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.053190e-02	2.555074e-02	1.337496e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.745817e-03	3.379626e-03	3.298249e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.457578e+01	9.375450e-01	7.374411e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.371451e+00	4.794193e-01	4.240593e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.394248e+00	1.909266e-01	2.737539e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.973991e-01	8.542310e-02	1.888747e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.495713e-02	8.472576e-03	7.835496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.099104e-01	2.322047e-01	1.769003e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.401748e+00	1.219618e+00	6.513224e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.731099e+00	8.930074e-01	3.194301e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.011863e+00	1.591114e-01	1.640751e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.091178e+00	3.081775e-01	5.010760e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.346396e+00	2.622745e-01	5.935479e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.793348e+00	1.846047e-01	4.776128e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.291278e+00	1.309154e-01	4.044559e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.545089e-01	1.117880e-01	3.094242e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.387946e-01	7.136128e-02	2.127741e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.818899e-01	3.794309e-02	1.493660e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.273299e-01	4.038199e-02	7.286793e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.014156e-01	3.687655e-02	3.153444e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.113740e-03	3.253241e-03	2.408630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.492884e+00	1.187552e+00	9.947674e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.059891e+01	1.966608e+00	8.056931e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.187364e+00	1.098238e+00	1.540533e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.957903e+00	2.611147e-01	4.240617e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.334305e+00	1.591938e-01	4.390968e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.129035e+00	2.351523e-01	4.850752e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.412229e+00	1.933232e-01	3.885638e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.715068e+00	1.090384e-01	3.745242e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.228547e+00	1.135391e-01	2.852849e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.872667e-01	1.131162e-01	1.823352e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.041386e-01	7.938743e-02	1.281115e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.884497e-01	3.516293e-02	1.126867e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.135197e-01	1.959365e-02	7.147247e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.176758e-01	3.517723e-02	2.471197e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.647270e-03	2.881547e-03	2.094325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.014777e+01	5.785736e+00	5.931996e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.808722e+01	5.184640e+00	2.342982e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.788839e+01	9.783808e-01	5.221213e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.105320e+01	1.360143e+00	1.054174e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.503860e+00	2.740006e-01	1.093208e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.025630e+00	2.333906e-01	6.879881e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.686268e+00	3.701318e-01	4.646964e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.799370e+00	3.186682e-01	3.455286e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.087295e+00	1.604425e-01	2.467141e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.701229e-01	9.311391e-02	2.171189e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.645693e-01	7.513946e-02	1.350539e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.303527e-02	5.136742e-03	3.777920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.790507e+00	7.798806e-01	5.151828e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.496665e+00	4.648266e-01	1.175839e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.420233e+00	4.434631e-01	4.088210e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.606091e+00	1.613272e-01	5.402510e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.874496e-01	9.985811e-02	2.963774e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.054069e-01	3.244224e-02	1.853051e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.677492e-01	1.801446e-02	6.697985e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.737560e-02	3.696630e-02	1.036003e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.730339e-03	2.808707e-03	3.983797e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.739426e+01	3.035408e+00	2.400952e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.277898e+00	4.850377e-01	1.658185e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.089810e+00	3.021051e-01	2.407813e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.285668e+00	3.084593e-01	3.460397e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.353556e+00	1.166716e-01	2.812905e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.698254e-01	8.406491e-02	1.473858e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.206559e-01	2.689692e-02	1.117692e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.656478e-01	2.918148e-02	3.861864e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.156706e-02	6.648983e-03	2.008510e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.899883e+02	2.029906e+01	1.635592e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.755844e+01	9.376102e-01	6.592347e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.187724e+00	2.579572e-01	3.881335e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.122243e+00	1.558745e-01	2.553241e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.804685e+00	1.966464e-01	2.576385e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.726968e-01	1.315975e-01	2.361110e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.094877e-01	6.558826e-02	1.102003e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.495979e-02	6.717234e-03	4.469299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.078173e+00	9.752442e-01	5.655744e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.057414e+00	1.149531e+00	6.645447e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.229339e+00	8.185206e-01	2.834778e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.599867e+00	3.873620e-01	8.976704e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.945271e+00	2.458174e-01	3.571249e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.507518e+00	3.354616e-01	5.465027e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.010343e+00	2.127351e-01	4.550032e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.564685e+00	1.881829e-01	4.478495e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.098618e+00	1.308408e-01	3.204194e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.449329e-01	6.582339e-02	2.644448e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.574663e-01	7.659350e-02	1.728209e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.344292e-01	2.574579e-02	9.215333e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.023974e-01	3.446796e-02	3.476089e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.290881e-03	3.317938e-03	2.273110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.808618e+01	4.391451e+00	2.604298e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.348680e+01	2.166535e+00	9.981641e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.582663e+00	4.652323e-01	2.366138e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.897650e+00	2.723836e-01	1.852822e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.644970e+00	1.471830e-01	1.656190e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.923170e+00	2.285690e-01	2.713104e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.282882e+00	1.786423e-01	5.606950e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.862928e+00	1.537860e-01	2.995490e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.223660e+00	1.390310e-01	2.226615e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.666602e-01	1.118772e-01	1.525276e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.026198e-01	4.720525e-02	1.218928e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.870690e-01	2.498760e-02	5.232607e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.457913e-02	5.084248e-03	3.406364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.837375e+02	2.178230e+01	1.334926e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.762606e+01	1.472395e+00	1.696422e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.667509e+01	7.361763e-01	1.564996e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.081906e+01	4.616371e-01	2.744176e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.730603e+00	3.707711e-01	2.565714e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.328342e+00	2.357668e-01	3.907642e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.981521e+00	6.612223e-02	7.239604e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.431114e+00	2.275737e-01	2.047131e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.664471e+00	2.622218e-01	2.519892e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.045147e+00	1.764399e-01	2.463563e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.242728e-01	9.647723e-02	1.508199e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.092294e-02	4.315590e-03	6.460668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.692798e+00	4.818764e-01	2.376579e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.284283e+00	1.157972e-01	3.762729e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.887855e+00	2.194003e-01	4.714276e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.103357e+00	9.619047e-02	3.807439e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.832085e-01	8.378013e-02	2.447173e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.249438e-01	4.534815e-02	1.361071e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.176935e-01	2.899916e-02	5.699064e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.661657e-03	3.442304e-03	3.009457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.024162e+00	5.783702e-01	2.898913e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.700727e+00	1.778642e-01	2.563758e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.429827e+00	1.354922e-01	2.655229e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.539495e-01	8.058118e-02	1.714279e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.157019e-01	6.255592e-02	1.302435e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.217453e-01	4.141661e-02	6.971725e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.086961e-02	1.016805e-02	3.666447e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.419633e-03	1.764154e-03	2.176467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.352726e+01	1.167988e+00	7.067555e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.829551e+00	2.559631e-01	4.435462e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.726750e+00	2.171177e-01	3.241348e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.705350e-01	1.451960e-01	1.951015e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.078048e-02	6.075201e-03	1.402924e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.878169e-01	3.143546e-01	2.474710e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.498586e+00	1.283133e+00	6.901117e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.389690e+00	6.091934e-01	2.568772e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.966359e+00	1.687417e-01	2.248721e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.136798e+00	2.848784e-01	3.900135e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.448063e+00	2.611959e-01	4.571264e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.738322e+00	1.779290e-01	4.839983e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.305182e+00	1.833417e-01	3.792436e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.166821e-01	8.241306e-02	3.210171e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.754554e-01	7.668225e-02	2.322324e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.195163e-01	6.901194e-02	1.526737e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.256232e-01	3.818938e-02	9.286923e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.772185e-02	2.928108e-02	4.220004e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.661763e-03	1.743538e-03	2.963760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.280928e+00	1.465545e+00	1.566251e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.872276e+00	1.867417e+00	7.174406e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.751877e+00	6.348090e-01	3.130301e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.993784e+00	9.361183e-02	5.954520e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.604510e+00	4.701151e-01	3.717292e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.290965e+00	2.930470e-01	3.878640e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.571324e+00	1.840898e-01	3.436444e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.922939e+00	2.449495e-01	2.974036e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.335036e+00	1.103478e-01	2.937954e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.005777e+00	1.276020e-01	2.117252e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.627557e-01	5.347319e-02	2.352739e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.707643e-01	7.033858e-02	1.122866e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.723273e-01	2.996418e-02	8.443516e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.248178e-01	1.338603e-02	5.521493e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.912600e-03	3.690295e-03	4.090472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.612874e+00	3.435844e+00	8.517443e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.172525e+01	5.037943e+00	4.062502e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.906645e+01	2.034901e+00	8.132823e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.238919e+01	9.851103e-01	8.138263e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.583672e+00	1.027656e+00	6.366148e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.858240e+00	6.321189e-01	6.274701e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.044705e+00	3.626746e-01	5.063254e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.032760e+00	2.406264e-01	3.678541e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.404357e+00	2.754936e-01	2.835402e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.084465e-01	1.562814e-01	2.206675e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.231123e-01	1.232725e-01	1.603456e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.706237e-02	3.440361e-03	1.175255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.843831e+00	9.744248e-01	4.411386e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.173137e+00	2.307335e-01	3.328166e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.689409e+00	2.122566e-01	5.035061e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.604658e+00	2.192735e-01	4.406550e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.477048e-01	9.132366e-02	2.909624e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.350230e-01	4.049660e-02	1.789091e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.689606e-01	2.741043e-02	8.743490e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.521523e-02	2.166287e-02	2.960073e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.750427e-03	1.303232e-03	7.865044e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.631087e+01	3.446462e+00	1.471418e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.481151e+00	3.493260e-01	2.456509e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.257440e+00	2.062846e-02	4.129383e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.550599e+00	2.844434e-01	3.436816e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.471166e+00	1.318340e-01	2.707724e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.423162e-01	6.396833e-02	1.671333e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.073849e-01	6.739843e-02	1.217960e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.818988e-01	2.804805e-02	8.407203e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.308503e-02	4.265268e-03	6.066892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.694607e+02	1.886591e+01	9.312610e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.766987e+01	1.364501e-01	1.268099e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.018368e+00	0.000000e+00	9.494650e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.237255e+00	1.229129e-01	2.855838e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.975237e+00	1.559862e-01	3.051382e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.112243e+00	1.835096e-01	2.244031e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.390621e-01	9.315993e-02	1.629061e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.917197e-02	5.104408e-03	1.014758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.466385e+00	1.034846e+00	5.164580e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.548596e+00	1.378114e+00	5.729308e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.517646e+00	5.591243e-01	3.452737e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.543498e+00	2.406521e-01	1.785918e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.050145e+00	1.790995e-01	3.742221e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.558125e+00	1.790816e-01	5.527284e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.190849e+00	2.825187e-01	4.158178e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.567600e+00	1.838900e-01	4.115825e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.078297e+00	1.229826e-01	3.704187e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.573181e-01	9.266370e-02	2.607175e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.804750e-01	5.360391e-02	1.743182e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.466541e-01	4.708789e-02	1.011126e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.014471e-01	2.712135e-02	4.401788e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.711296e-03	1.678656e-03	3.210453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.034790e+01	4.582755e+00	2.091147e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.200355e+00	1.182280e+00	5.204193e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.001070e+00	2.864841e-01	3.729432e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.820274e+00	2.414148e-01	3.054963e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.753580e+00	0.000000e+00	5.259035e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.825685e+00	8.218275e-02	2.816291e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.508185e+00	2.099689e-01	3.600383e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.011381e+00	2.543464e-01	2.570878e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.349657e+00	1.261143e-01	2.661286e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.062552e-01	8.358852e-02	2.366269e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.995198e-01	8.448339e-02	1.169181e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.400177e-01	2.403427e-02	9.621789e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.611846e-02	3.657513e-03	7.293573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.712264e+02	1.679945e+01	8.398963e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.488364e+01	1.720502e+00	8.065990e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.548211e+01	0.000000e+00	1.709792e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.079194e+01	0.000000e+00	1.405280e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.021191e+00	0.000000e+00	6.885365e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.016932e+00	1.140982e-01	1.936878e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.152747e+00	2.764199e-01	7.079680e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.274376e+00	6.815973e-02	2.979462e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.860953e+00	1.284886e-01	3.757274e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.303583e+00	2.590043e-01	2.495830e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.052254e-01	1.603288e-01	1.807772e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.564887e-02	4.784229e-03	1.494580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.451631e+00	4.747165e-01	1.686144e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.514256e+00	1.640256e-01	1.344994e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.088287e+00	1.890777e-01	5.481189e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.240985e+00	1.569920e-01	4.199971e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.870045e-01	7.935010e-02	2.425960e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.174207e-01	3.060384e-02	1.264541e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.277105e-01	2.192873e-02	4.846394e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.350192e-03	7.244828e-03	6.240884e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.149141e+00	5.627941e-01	2.470736e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.644568e+00	1.166818e-01	3.933134e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.297380e+00	1.327236e-01	2.500487e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.703727e-01	8.505798e-02	1.449708e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.478653e-01	4.894414e-02	9.459539e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.684397e-01	2.132571e-02	5.440814e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.697544e-02	1.339764e-02	2.566701e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.034662e-03	3.873240e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.418306e+01	1.040585e+00	5.046787e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.585035e+00	1.080790e-01	5.942554e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.560910e+00	2.046654e-01	2.655853e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.427612e-01	9.347717e-02	1.882243e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.319371e-02	8.449111e-03	7.748702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.427729e-01	2.564154e-01	7.041735e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.024282e+00	1.149057e+00	4.286528e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.272262e+00	9.523244e-01	4.386858e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.124768e+00	8.738874e-02	4.382586e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.503517e+00	2.774882e-01	5.096182e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.579342e+00	3.181277e-01	5.207225e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.868091e+00	1.407281e-01	5.120068e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.399777e+00	1.468644e-01	5.031248e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.006182e+00	1.489811e-01	3.020530e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.593945e-01	5.302352e-02	2.575632e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.895154e-01	2.975891e-02	1.582181e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.305412e-01	4.978027e-02	7.549783e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.011216e-01	4.329427e-02	2.850155e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.055171e-03	3.922779e-03	6.104739e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.507928e+00	1.415117e+00	7.976429e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.904713e+00	2.387923e+00	7.992943e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.536416e+00	6.566706e-01	2.638765e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.983352e+00	1.525889e-01	5.428697e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.860153e+00	2.156489e-01	7.106709e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.588264e+00	4.427157e-02	7.049359e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.553189e+00	3.143307e-01	4.575753e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.783028e+00	1.306551e-01	3.239863e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.249697e+00	1.025826e-01	2.656058e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.502328e-01	7.354823e-02	2.417362e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.710496e-01	5.140259e-02	1.891273e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.491201e-01	8.593265e-02	8.880721e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.311246e-01	3.670799e-02	6.289891e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.195188e-01	2.755610e-02	2.703739e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.347715e-03	2.788288e-03	2.045150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.945659e+01	5.492582e+00	4.627864e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.561927e+01	4.258632e+00	3.517510e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.745087e+01	9.143364e-01	8.956553e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.101002e+01	1.044948e+00	3.206660e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.886136e+00	7.118653e-01	6.467763e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.374317e+00	2.209562e-01	7.198840e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.794103e+00	2.303887e-01	6.555178e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.859904e+00	2.173994e-01	3.816047e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.304882e+00	2.342904e-01	2.022113e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.006871e-01	1.066270e-01	2.241821e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.142671e-01	1.192021e-01	1.010633e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.307504e-02	5.516948e-03	4.387774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.455328e+00	8.928255e-01	4.155767e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.403235e+00	4.373734e-01	1.876611e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.777763e+00	2.379297e-01	4.513924e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.738920e+00	2.158279e-01	5.074886e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.198141e-01	1.213047e-01	3.442391e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.016077e-01	3.719502e-02	1.878443e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.647622e-01	2.333239e-02	7.118740e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.254938e-02	3.956489e-02	1.446866e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.800611e-03	2.990019e-03	1.541751e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.497412e+01	3.654856e+00	1.546827e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.098912e+00	2.656724e-01	6.045834e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.538514e+00	1.369295e-01	4.123763e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.632470e+00	1.912681e-01	4.265091e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.373815e+00	1.462019e-01	3.104982e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.402176e-01	8.359780e-02	1.416122e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.352062e-01	4.296589e-02	8.863367e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.527677e-01	2.775583e-02	3.958937e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.127839e-02	4.143503e-03	2.701449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.675757e+02	2.320637e+01	9.869327e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.862186e+01	5.201556e-02	2.718333e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.513724e+00	3.734633e-01	6.274824e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.293318e+00	1.039412e-01	3.946951e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.977357e+00	1.176659e-01	3.329039e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.062177e+00	2.543802e-01	1.656711e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.385393e-01	7.766504e-02	1.528903e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.428135e-02	5.876484e-03	4.373928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.846097e+00	8.697349e-01	3.398531e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.431597e+00	1.120890e+00	7.177090e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.712067e+00	1.011193e+00	3.452040e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.731915e+00	4.082701e-01	2.358219e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.296230e+00	1.447103e-01	4.861924e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.676211e+00	1.530856e-01	5.346287e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.303878e+00	3.416825e-01	4.800199e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.631666e+00	1.551634e-01	5.611081e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.189957e+00	1.359170e-01	4.012028e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.082081e-01	1.001206e-01	2.487609e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.571110e-01	3.902030e-02	1.878378e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.410804e-01	3.862987e-02	7.815408e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.062969e-01	4.028429e-02	3.512501e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.383010e-03	3.904048e-03	7.642917e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.615772e+01	4.150472e+00	1.810423e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.146187e+01	1.616892e+00	1.241783e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.181274e+00	4.190041e-01	6.530249e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.165208e+00	3.153397e-01	5.684946e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.821639e+00	5.786310e-02	5.270844e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.294276e+00	1.587688e-01	4.237909e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.708147e+00	1.070355e-01	4.900021e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.000766e+00	2.188511e-01	3.103385e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.307242e+00	1.567576e-01	2.575867e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.108944e-01	6.786387e-02	2.205584e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.569119e-01	6.428143e-02	9.058527e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.959781e-01	2.917156e-02	5.905692e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.534914e-02	5.122023e-03	3.404088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.652006e+02	1.967064e+01	9.756743e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.811517e+01	2.498996e+00	1.877774e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.769006e+01	0.000000e+00	3.306119e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.271330e+01	7.517091e-02	2.258656e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.378020e+00	7.863338e-01	6.750374e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.985085e+00	8.236109e-02	6.300800e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.319376e+00	1.192066e-02	5.014208e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.407069e+00	1.051347e-01	2.841339e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.828986e+00	1.774325e-01	3.725805e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.205462e+00	2.015972e-01	1.716849e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.660332e-01	1.042359e-01	1.482885e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.006623e-02	6.612714e-03	6.429397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.063275e+00	4.248359e-01	1.764688e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.950330e+00	8.584692e-02	7.152579e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.623301e+00	1.649901e-01	4.283392e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.000802e+00	8.341321e-02	2.947724e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.888613e-01	3.887120e-02	2.218798e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.739985e-01	8.204080e-02	1.025399e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.049801e-01	3.639995e-02	4.477632e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.362987e-03	2.196987e-03	2.792558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.452154e+00	5.017232e-01	2.449562e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.360312e+00	1.940673e-01	2.140464e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.207027e+00	1.116057e-01	2.314828e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.125437e-01	9.455041e-02	1.534770e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.695853e-01	2.727621e-02	1.057356e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.830491e-01	2.352109e-02	5.779834e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.737431e-02	2.039311e-02	2.447280e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.291084e-03	1.838479e-03	2.204993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.418014e+01	1.089998e+00	5.917501e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.441145e+00	2.634186e-01	4.051231e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.576316e+00	2.106654e-01	3.233360e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.666393e-01	7.698415e-02	2.184337e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.780289e-02	7.912386e-03	1.390322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.790232e-01	3.665262e-01	3.851478e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.468636e+00	1.215512e+00	6.368623e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.636713e+00	5.750675e-01	5.137333e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.617623e+00	1.982881e-01	2.257968e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.717282e+00	2.184071e-01	4.700203e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.046207e+00	2.182881e-01	4.020130e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.501045e+00	1.622281e-01	3.490473e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.160869e+00	2.616114e-01	3.014197e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.398479e-01	4.878007e-02	2.595447e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.823803e-01	3.533797e-02	2.576044e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.656413e-01	7.313239e-02	1.549076e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.923425e-01	2.437533e-02	8.639802e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.480989e-02	1.377458e-02	3.073841e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.841313e-03	1.044459e-03	2.851514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.878312e+00	1.541218e+00	1.980542e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.014763e+01	1.842470e+00	3.967570e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.792170e+00	7.506982e-01	1.760046e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.747544e+00	4.549775e-01	4.411118e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.151720e+00	2.491141e-01	4.447902e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.033175e+00	2.715530e-01	3.275619e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.222268e+00	1.438738e-01	3.013279e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.690409e+00	1.611810e-01	2.716616e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.194236e+00	1.027410e-01	2.717660e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.758562e-01	3.837099e-01	1.721394e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.220510e-01	7.720589e-02	2.171525e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.013518e-01	3.648409e-02	2.508719e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.284253e-01	1.934548e-02	6.524395e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.178004e-01	3.539486e-02	4.664139e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.561024e-03	1.324976e-03	4.428086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.370011e+01	4.452935e+00	9.443350e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.528651e+01	5.160813e+00	3.615650e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.920434e+01	2.564693e+00	6.544099e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.171862e+01	1.735813e+00	9.331174e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.966164e+00	4.962511e-01	8.093564e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.371695e+00	4.937090e-01	6.146744e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.906682e+00	4.881382e-01	4.880887e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.838043e+00	2.080118e-01	3.848819e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.186755e+00	1.959071e-01	2.699864e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.661929e-01	7.814459e-02	2.502351e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.592347e-01	9.628838e-02	1.409005e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.492627e-02	5.170819e-03	8.991429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.583587e+00	9.004763e-01	4.405486e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.040366e+00	5.744875e-02	1.275205e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.330709e+00	3.242234e-01	3.986841e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.365670e+00	1.525267e-01	3.610134e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.653529e-01	6.560988e-02	2.307237e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.558085e-01	3.050598e-02	1.658838e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.442154e-01	2.499642e-02	6.682216e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.503682e-02	2.116384e-02	1.799981e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.281007e-03	8.273549e-04	1.064488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.942406e+01	3.097911e+00	1.423724e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.177180e+00	7.332841e-02	2.811315e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.011646e+00	9.519953e-02	1.386460e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.218962e+00	2.299965e-01	3.402325e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.293339e+00	1.046952e-01	2.280086e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.942450e-01	8.039698e-02	1.635034e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.479480e-01	2.725490e-02	9.843801e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.703412e-01	2.203153e-02	5.041770e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.066478e-02	4.062877e-03	5.881964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.936609e+02	1.697177e+01	9.798457e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.602320e+01	1.909673e-01	7.937980e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.937332e+00	1.573449e-01	1.511774e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.017659e+00	9.344007e-03	1.627859e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.752451e+00	1.965261e-01	2.416160e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.946797e-01	9.052860e-02	2.331890e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.100276e-01	8.549804e-02	1.487724e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.574082e-02	4.852989e-03	9.277213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.253930e+00	1.109630e+00	6.116688e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.244934e+00	1.076248e+00	3.747585e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.673750e+00	3.550508e-01	8.287960e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.182745e+00	1.598741e-01	3.115597e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.844205e+00	2.211286e-01	3.109303e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.347070e+00	2.293921e-01	4.371251e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.754209e+00	1.447579e-01	4.311514e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.366981e+00	1.433907e-01	3.216205e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.676142e-01	1.844022e-01	2.846601e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.823031e-01	4.785028e-02	2.562840e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.124189e-01	5.353174e-02	1.720384e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.033592e-01	2.960696e-02	1.091945e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.531015e-02	1.486020e-02	4.468177e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.979402e-03	1.044497e-03	3.031875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.489873e+01	4.211672e+00	1.883371e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.475050e+00	8.339834e-01	5.857460e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.027596e+00	2.314585e-01	1.598584e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.278625e+00	1.967854e-01	2.296022e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.349023e+00	6.347024e-02	2.372104e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.792027e+00	1.944090e-01	1.802474e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.228243e+00	1.365273e-01	3.388170e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.775071e+00	1.765014e-01	2.604276e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.186721e+00	9.897228e-02	2.510314e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.251328e-01	1.828017e-01	1.654231e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.321044e-01	3.580873e-02	2.357940e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.107257e-01	3.242463e-02	6.320662e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.254910e-02	2.400448e-03	6.107857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.929241e+02	1.617031e+01	8.197038e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.212498e+01	1.196828e+00	9.875641e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.497543e+01	9.326911e-01	9.240950e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.661326e+00	5.093660e-02	4.528156e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.608458e+00	2.766235e-01	3.485429e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.260030e+00	3.589868e-02	2.907981e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.872604e+00	4.681877e-03	2.751967e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.197323e+00	2.602161e-01	9.990374e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.709052e+00	1.412101e-01	3.033102e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.096826e+00	1.153157e-01	2.664880e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.444374e-01	7.347874e-02	2.003823e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.209224e-02	6.892242e-03	1.150185e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.885317e+00	3.735150e-01	1.520791e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.215249e+00	8.553583e-02	9.716917e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.730220e+00	1.903985e-01	4.248216e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.031718e+00	4.184350e-02	3.471546e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.566011e-01	4.197336e-02	1.671973e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.037601e-01	3.545211e-02	7.994393e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.028032e-01	3.555123e-02	2.611013e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.478305e-03	7.188014e-03	9.061428e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.568160e+00	4.330043e-01	1.732474e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.347952e+00	1.411711e-01	2.472357e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.211928e+00	4.588366e-02	2.523940e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.989921e-01	6.913050e-02	1.099684e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.434128e-01	3.162823e-02	8.730101e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.617594e-01	9.383682e-03	3.811745e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.714372e-02	3.510675e-02	4.534685e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.281569e-03	3.944170e-03	4.560524e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.482274e+01	8.660741e-01	4.282332e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.172084e+00	2.021502e-01	4.266026e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.370071e+00	1.164006e-01	2.707473e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.716159e-01	7.200278e-02	1.463951e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.306484e-02	1.102245e-02	4.985158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.397820e-01	2.709876e-01	2.359375e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.938121e+00	1.141387e+00	5.551061e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.848748e+00	6.509765e-01	9.082635e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.997030e+00	3.064351e-01	3.312438e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.951216e+00	2.212340e-01	4.103011e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.159223e+00	1.437910e-01	4.895995e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.593141e+00	1.116925e-01	3.995389e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.226928e+00	1.612712e-01	3.150838e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.635302e-01	4.630631e-02	3.173839e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.710218e-01	5.593239e-02	1.585850e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.638988e-01	3.141782e-02	1.042625e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.998959e-01	3.450863e-02	4.262764e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.680059e-02	2.774178e-02	2.708542e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.413757e-03	5.219403e-03	6.728166e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.371239e+00	1.468583e+00	1.190764e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.088723e+01	1.662287e+00	6.496068e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.663087e+00	5.798451e-01	1.228050e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.516728e+00	4.449270e-01	4.373276e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.051910e+00	2.734669e-01	5.694675e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.980968e+00	1.043520e-01	4.150964e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.180216e+00	6.614171e-02	4.234629e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.697443e+00	1.962362e-01	2.674626e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.090542e+00	7.673040e-02	2.725616e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.876616e-01	4.902191e-02	1.538630e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.543673e-01	6.391629e-02	1.024471e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.800116e-01	4.914222e-02	9.251682e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.145191e-01	2.073952e-02	6.277175e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.102404e-01	3.648622e-02	1.651497e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.013813e-03	3.739420e-03	6.032697e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.685474e+01	6.603263e+00	6.443593e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.018891e+01	4.038477e+00	2.637305e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.739198e+01	6.859452e-01	1.507404e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.811940e+00	7.068443e-01	7.377747e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.707068e+00	7.042838e-01	6.173031e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.686728e+00	4.225112e-01	5.902497e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.448506e+00	2.430621e-01	4.632045e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.699094e+00	1.589243e-01	3.146174e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.008494e+00	8.728700e-02	2.759118e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.719337e-01	1.279233e-01	1.340982e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.701105e-01	9.220464e-02	8.481808e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.336467e-02	7.690432e-03	2.711243e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.151934e+00	8.233182e-01	4.328126e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.376558e+00	1.722032e-01	1.561673e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.463623e+00	2.742295e-01	4.776843e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.437509e+00	1.562671e-01	3.910376e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.462548e-01	8.462815e-02	2.550132e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.809306e-01	4.783481e-02	1.047925e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.330341e-01	2.949911e-02	5.312191e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.751446e-02	4.377445e-02	3.286250e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.328014e-03	2.715484e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.829542e+01	3.109099e+00	1.537064e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.010977e+00	1.016637e-01	4.385725e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.131425e+00	2.315384e-01	2.604732e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.249560e+00	1.530492e-01	3.973460e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.293377e+00	8.248623e-02	2.428649e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.155284e-01	8.883845e-02	1.084363e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.323101e-01	1.917431e-02	8.939041e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.396731e-01	1.393665e-02	3.459928e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.207388e-02	8.217639e-03	1.172608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.888981e+02	1.811320e+01	1.104567e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.917936e+01	8.503013e-01	1.268369e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.996744e+00	2.777707e-01	2.847914e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.975040e+00	1.078958e-01	2.898511e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.819393e+00	1.179651e-01	2.778238e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.254735e-01	1.231410e-01	1.626539e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.321495e-01	8.423787e-02	1.003187e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.391225e-02	7.946954e-03	3.815974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.380757e+00	8.256154e-01	6.566737e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.483936e+00	1.213912e+00	4.774171e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.081668e+00	7.646479e-01	1.790798e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.659314e+00	3.570488e-01	1.894703e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.979426e+00	2.073271e-01	3.919143e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.360128e+00	2.119885e-01	5.988113e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.957152e+00	2.002902e-01	4.209544e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.475077e+00	1.447735e-01	3.510106e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.550694e-01	8.347511e-02	2.996085e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.453331e-01	6.415322e-02	2.183082e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.135371e-01	4.375089e-02	1.294416e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.181406e-01	4.211341e-02	4.622442e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.272837e-02	3.108534e-02	2.740492e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.751020e-03	5.410213e-03	5.515555e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.990453e+01	3.673820e+00	2.163684e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.259555e+01	1.961341e+00	6.748966e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.420383e+00	2.100642e-01	7.400695e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.968631e+00	1.328808e-01	2.392275e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.770173e+00	2.612595e-01	2.053176e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.844679e+00	2.615147e-01	2.774183e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.284317e+00	1.252814e-01	3.779205e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.805839e+00	1.151509e-01	3.430836e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.130366e+00	1.101057e-01	2.402402e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.868496e-01	7.204745e-02	1.175364e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.960051e-01	3.960107e-02	9.571545e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.868049e-01	3.248400e-02	3.955653e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.420254e-02	7.029443e-03	2.966616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.858090e+02	1.641340e+01	8.386383e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.778586e+01	2.883990e-01	1.586332e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.776701e+01	1.086424e+00	2.398770e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.034487e+01	1.137469e+00	3.913044e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.890574e+00	1.657428e-02	1.198067e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.500286e+00	2.277176e-01	4.815923e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.033050e+00	1.360474e-01	2.464043e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.259391e+00	1.205555e-01	1.994646e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.583567e+00	1.068065e-01	3.114684e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.926741e-01	1.182832e-01	2.463656e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.356092e-01	1.026381e-01	1.378778e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.011645e-02	1.098344e-02	3.744155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.235580e+00	4.494043e-01	2.299927e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.916551e+00	1.780312e-01	1.196054e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.450760e+00	1.879719e-01	4.076374e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.639020e-01	1.040472e-01	3.033205e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.544492e-01	7.936151e-02	1.826461e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.388322e-01	3.357175e-02	1.376026e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.993401e-02	2.985385e-02	4.237815e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.450774e-03	2.245260e-03	2.169734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.706860e+00	4.780884e-01	2.922014e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.188922e+00	1.931213e-01	2.968312e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.140952e+00	1.449227e-01	2.140401e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.381558e-01	8.405652e-02	1.419069e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.936242e-01	4.416695e-02	8.371433e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.820998e-01	3.720280e-02	5.748050e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.005234e-02	1.290845e-02	2.742501e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.947381e-03	1.677979e-03	1.922895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.470786e+01	9.538492e-01	6.418161e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.401336e+00	2.135722e-01	4.602281e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.283740e+00	2.212594e-01	2.238544e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.814393e-01	1.239435e-01	1.476252e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.459138e-02	6.776754e-03	1.147755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.153508e+00	4.796587e-01	5.873012e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.815553e+00	1.320813e+00	6.419383e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.712925e+00	4.450392e-01	4.206150e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.513984e+00	1.741356e-01	3.242900e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.576315e+00	2.546929e-01	5.713161e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.867202e+00	2.452302e-01	4.329992e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.362244e+00	1.471960e-01	4.747609e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.073842e+00	2.208688e-01	3.053747e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.670905e-01	1.112341e-01	2.999189e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.989671e-01	4.959158e-02	1.975550e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.103036e-01	3.479583e-02	1.615564e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.878162e-01	6.140290e-02	8.900785e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.105494e-02	1.481214e-02	4.117985e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.875441e-03	1.771500e-03	1.494749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.405812e+00	1.839157e+00	2.255387e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.088856e+01	1.746494e+00	6.370632e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.423790e+00	3.430384e-01	3.663097e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.657451e+00	6.072922e-01	3.717162e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.904359e+00	4.688859e-01	4.989549e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.708301e+00	1.597669e-01	4.248398e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.040113e+00	2.010904e-01	4.317100e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.526220e+00	2.131457e-01	2.738959e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.152265e+00	2.371947e-01	2.183951e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.932267e-01	9.383560e-02	2.237494e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.166344e-01	4.926658e-02	1.505246e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.364545e-01	3.914815e-02	1.325721e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.235915e-01	5.349308e-02	5.503534e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.972899e-02	1.408718e-02	4.732485e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.676570e-03	3.121409e-03	2.805027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.877208e+01	5.287362e+00	1.280871e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.952100e+01	4.929069e+00	3.457648e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.902743e+01	1.941992e+00	5.308549e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.088718e+01	1.486976e+00	8.444845e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.243444e+00	7.734086e-01	7.263933e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.867779e+00	2.532535e-01	6.159238e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.543236e+00	3.115814e-01	4.883037e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.740886e+00	4.117908e-01	3.052489e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.013828e+00	1.115551e-01	3.412830e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.018465e-01	1.795145e-01	1.662043e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.677252e-01	9.486688e-02	1.151869e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.275344e-02	3.599695e-03	6.609973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.735083e+00	9.769754e-01	5.976569e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.164256e+00	1.980298e-01	5.233095e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.295239e+00	3.086680e-01	4.949581e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.207094e+00	1.507859e-01	3.691010e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.015431e-01	1.178005e-01	2.357782e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.194095e-01	3.306733e-02	1.502514e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.303823e-01	4.842313e-02	5.862862e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.702383e-02	1.103771e-02	1.799432e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.305557e-03	1.001771e-03	4.403606e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.998764e+01	3.245055e+00	2.000360e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.479847e+00	1.475575e-01	2.289184e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.132228e+00	7.975207e-02	2.853914e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.104898e+00	2.594696e-01	3.041791e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.214720e+00	1.634259e-01	2.316421e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.005404e-01	6.167591e-02	1.647677e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.065102e-01	5.301936e-02	6.716053e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.436855e-01	2.701148e-02	5.508601e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.646728e-03	3.689949e-03	4.960978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.992230e+02	1.666976e+01	1.118241e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.742360e+01	0.000000e+00	1.501140e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.395685e+00	1.387786e-01	2.999024e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.657994e+00	1.395457e-01	8.646730e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.646454e+00	1.571483e-01	2.482354e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.768676e-01	1.538329e-01	1.793786e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.079875e-01	9.538228e-02	1.350936e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.546527e-02	6.066917e-03	7.518414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.515835e+00	1.282257e+00	7.266846e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.355481e+00	1.174451e+00	4.337478e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.560116e+00	3.165517e-01	2.762289e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.319835e+00	2.041132e-01	2.927707e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.884412e+00	3.114354e-01	3.922080e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.250342e+00	2.890127e-01	6.811645e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.773680e+00	3.070534e-01	4.019839e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.242695e+00	1.489477e-01	4.434142e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.964644e-01	1.335204e-01	3.406634e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.996094e-01	7.370723e-02	2.281522e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.486474e-01	3.758967e-02	1.789258e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.045621e-01	5.753184e-02	9.179357e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.515272e-02	1.814108e-02	3.967140e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.023478e-03	1.808787e-03	1.598852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.657358e+01	4.869943e+00	2.788189e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.972177e+00	9.434682e-01	4.705257e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.976926e+00	2.114161e-01	3.286773e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.678464e+00	3.029587e-01	1.557979e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.424109e+00	4.095515e-02	4.436387e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.782148e+00	2.970859e-01	2.756443e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.182616e+00	2.571381e-01	3.909100e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.670585e+00	2.510623e-01	3.033464e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.103295e+00	1.325814e-01	2.199132e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.539953e-01	6.170393e-02	1.483989e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.478205e-01	4.014035e-02	1.372432e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.950483e-01	3.522696e-02	6.135581e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.297572e-02	3.393470e-03	4.578860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.992378e+02	1.704867e+01	9.816030e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.517629e+01	3.250588e-02	2.641362e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.476900e+01	4.144045e-02	1.781482e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.860327e+00	2.600161e-01	8.392196e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.428895e+00	3.304329e-01	9.745295e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.194386e+00	2.034485e-01	3.175258e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.620841e+00	6.518925e-02	2.735671e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.977796e+00	1.109396e-01	1.610336e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.704947e+00	2.993386e-01	2.263188e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.793504e-01	1.086554e-01	2.997494e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.444340e-01	1.115136e-01	1.419070e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.102799e-02	5.521591e-03	9.484835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.042654e+00	4.278518e-01	1.928127e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.223772e+00	1.036519e-01	2.680038e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.591262e+00	1.827738e-01	5.490940e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.056500e-01	1.085921e-01	3.407422e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.736921e-01	5.140691e-02	2.032373e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.543026e-01	2.625639e-02	1.003046e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.983551e-02	2.807499e-02	4.891454e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.564935e-03	6.126232e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.795765e+00	4.985291e-01	2.190163e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.260800e+00	1.034420e-01	3.392208e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.111612e+00	1.380941e-01	2.209978e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.635686e-01	8.618438e-02	1.343189e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.885616e-01	2.195003e-02	8.410118e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.235829e-01	3.538529e-02	3.574528e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.187703e-02	1.387895e-02	1.624878e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.170273e-03	3.241235e-03	6.368690e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.553611e+01	9.040447e-01	5.362186e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.767194e+00	2.562823e-01	4.368106e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.165883e+00	1.640043e-01	2.696730e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.038285e-01	8.894322e-02	1.366156e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.867043e-02	5.964658e-03	7.099604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.196798e-01	3.613793e-01	3.238892e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.280592e+00	1.323926e+00	6.817642e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.983536e+00	7.813208e-01	8.618477e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.951844e+00	4.465076e-01	2.549820e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.820658e+00	2.305975e-01	7.611899e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.078030e+00	1.976143e-01	5.111926e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.500905e+00	1.909047e-01	5.277634e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.935341e-01	1.091207e-01	4.736042e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.427573e-01	1.032681e-01	2.507920e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.881347e-01	8.287774e-02	2.301785e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.177073e-01	4.896614e-02	1.117925e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.753214e-01	2.989463e-02	7.179458e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.994310e-02	1.526161e-02	4.349322e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.210656e-03	3.330218e-03	2.659508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.988562e+00	1.958191e+00	1.516595e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.075596e+01	1.762039e+00	1.003000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.549714e+00	4.470912e-01	1.848177e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.599313e+00	5.632027e-01	3.270218e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.966837e+00	5.171810e-01	4.510356e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.767095e+00	2.057492e-01	6.041329e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.036935e+00	1.318597e-01	7.295090e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.491105e+00	1.533524e-01	2.740087e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.047769e+00	8.949117e-02	3.474033e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.381605e-01	1.318631e-01	1.828801e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.649286e-01	6.527465e-02	1.608022e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.369235e-01	9.441834e-02	7.886134e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.623302e-01	2.014391e-02	9.895760e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.666312e-02	1.311867e-02	4.012771e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.452475e-03	1.906014e-03	2.908526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.108433e+01	8.041815e+00	5.793679e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.122985e+01	4.304689e+00	2.626678e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.792897e+01	1.035031e+00	1.357250e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.659855e+00	4.393737e-01	1.035827e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.442601e+00	4.332689e-01	9.692900e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.346123e+00	3.084814e-01	6.321601e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.333516e+00	3.496348e-01	5.965418e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.442708e+00	2.239103e-01	3.782239e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.206738e-01	2.154024e-01	2.702683e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.364851e-01	1.339622e-01	1.545075e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.266852e-01	1.056985e-01	1.417202e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.001827e-02	2.948457e-03	4.416507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.400792e+00	1.002938e+00	5.622292e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.298591e+00	1.718678e-01	8.532349e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.446485e+00	3.400615e-01	6.292950e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.378827e+00	2.116497e-01	4.532443e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.534181e-01	9.120846e-02	2.433998e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.194479e-01	4.181722e-02	1.384032e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.327206e-01	2.225206e-02	5.984593e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.596879e-02	2.720275e-02	7.345107e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.030392e-03	2.694381e-03	8.813843e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.980802e+01	3.587729e+00	2.501256e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.798492e+00	3.546453e-01	7.216568e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.140809e+00	2.100503e-01	3.425483e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.171410e+00	2.169819e-01	4.442367e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.195712e+00	1.825218e-01	2.281694e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.529477e-01	7.584723e-02	1.382494e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.649253e-01	2.285120e-02	9.117927e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.375732e-01	2.814501e-02	3.913443e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.577190e-03	5.144909e-03	2.817130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.966107e+02	2.107336e+01	1.392160e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.831449e+01	9.666740e-01	1.273664e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.776570e+00	1.195274e-01	7.923320e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.024645e+00	1.973858e-01	2.728173e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.570199e+00	1.927013e-01	2.302543e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.510567e-01	1.137337e-01	2.110288e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.446317e-01	9.636152e-02	8.538933e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.079972e-02	4.402113e-03	6.178880e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.650677e+00	9.627579e-01	8.027595e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.661690e+00	1.449221e+00	6.185366e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.265525e+00	7.203980e-01	1.141359e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.422184e+00	1.618907e-01	3.785692e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.946919e+00	2.824737e-01	5.799585e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.412632e+00	3.751974e-01	6.081442e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.919690e+00	3.506489e-01	4.799926e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.323919e+00	1.600791e-01	5.426623e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.800772e-01	1.088474e-01	3.282102e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.255567e-01	1.205975e-01	2.106887e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.569155e-01	4.827966e-02	1.421920e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.864568e-01	2.426169e-02	7.508719e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.472507e-02	1.615995e-02	4.709008e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.360774e-03	3.349759e-03	2.504592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.268712e+01	4.304291e+00	3.536203e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.223527e+01	2.176194e+00	8.392258e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.063049e+00	9.731051e-01	2.537733e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.691773e+00	1.710855e-01	5.047803e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.550073e+00	1.493440e-01	5.450339e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.075048e+00	3.706517e-01	3.201480e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.293644e+00	1.646810e-01	4.631051e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.590319e+00	2.109180e-01	5.233786e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.086832e+00	1.583935e-01	1.892393e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.940867e-01	8.595533e-02	1.887157e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.775324e-01	7.374713e-02	8.490134e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.452510e-01	2.578684e-02	7.957551e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.087219e-02	2.834417e-03	6.154266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.962965e+02	2.118805e+01	1.082985e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.621780e+01	0.000000e+00	4.075113e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.579131e+01	7.754630e-01	8.249558e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.207140e+01	9.813667e-01	1.891024e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.134114e+00	3.600970e-01	4.278593e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.256653e+00	1.962950e-01	3.218008e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.911211e+00	7.937856e-02	4.635360e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.141395e+00	2.441673e-01	2.242483e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.469749e+00	1.809203e-01	2.908719e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.321792e-01	1.350364e-01	2.442394e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.471915e-01	1.079878e-01	1.138302e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.570532e-02	5.268043e-03	6.016597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.499944e+00	4.029267e-01	2.118448e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.644171e+00	1.330720e-01	1.420830e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.327882e+00	2.050594e-01	3.856323e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.403633e-01	1.104040e-01	2.466000e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.842441e-01	7.807780e-02	1.516128e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.196705e-01	3.856814e-02	1.025042e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.467510e-02	2.071778e-02	3.657564e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.904819e-03	1.960256e-03	1.634811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.950079e+00	4.394673e-01	3.191463e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.992203e+00	2.390539e-01	2.471233e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.031047e+00	9.370915e-02	1.907029e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.659193e-01	8.561832e-02	1.215054e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.912750e-01	3.686404e-02	8.239431e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.769541e-01	3.345725e-02	3.973661e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.653720e-02	1.328142e-02	2.187645e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.349464e-03	1.154718e-03	1.728812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.521222e+01	9.264045e-01	7.380282e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.832240e+00	4.037887e-01	3.945335e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.233078e+00	1.560962e-01	2.687283e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.295455e-01	9.814669e-02	1.367872e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.199979e-02	7.547739e-03	1.057967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.489505e+00	5.573693e-01	4.594919e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.372345e+00	1.139372e+00	6.168844e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.358962e+00	7.193406e-02	1.603195e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.327914e+00	3.275525e-01	3.986938e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.440739e+00	2.625241e-01	4.008581e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.763874e+00	3.082620e-01	3.722680e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.343026e+00	2.485403e-01	3.416444e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.886405e-01	9.479512e-02	2.973966e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.562262e-01	7.510856e-02	2.673600e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.715753e-01	6.910332e-02	1.407657e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.961678e-01	5.946259e-02	1.170673e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.608072e-01	3.483388e-02	7.100116e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.743784e-02	1.410627e-02	2.281656e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.408363e-03	7.737485e-04	2.722410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.719834e+00	1.926417e+00	2.120636e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.086081e+01	1.666823e+00	5.990012e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.639889e+00	5.568667e-01	2.844248e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.140237e+00	1.650306e-01	5.759334e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.757823e+00	4.735892e-01	3.378597e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.701328e+00	4.504022e-01	3.432732e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.904895e+00	1.757244e-01	3.413134e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.422041e+00	1.865627e-01	2.430568e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.503433e-01	1.075960e-01	2.045680e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.381784e-01	9.783628e-02	1.379885e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.958069e-01	8.593826e-02	9.985946e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.414368e-01	3.858353e-02	1.649245e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.089453e-01	5.679179e-02	6.215397e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.741466e-02	2.348215e-02	2.929547e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.899601e-03	1.313640e-03	3.513353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.163721e+01	5.720755e+00	1.408413e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.180963e+01	5.471908e+00	1.901093e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.849617e+01	1.985920e+00	6.876658e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.047750e+01	1.453424e+00	9.151601e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.251625e+00	7.023990e-01	7.246210e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.492568e+00	4.116430e-01	6.248806e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.308641e+00	3.729181e-01	4.184420e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.389749e+00	1.252217e-01	5.651253e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.071488e+00	2.124626e-01	2.210095e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.857677e-01	1.106265e-01	1.568861e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.938831e-01	1.082062e-01	1.308865e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.138922e-02	3.608101e-03	7.650920e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.130860e+00	9.534807e-01	5.595570e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.095606e+00	1.573861e-01	1.453090e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.118643e+00	2.915204e-01	4.191460e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.108117e+00	1.387115e-01	3.437181e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.113505e-01	1.134306e-01	1.942011e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.757437e-01	2.941639e-02	1.537208e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.112374e-01	2.235895e-02	5.826893e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.961650e-02	1.346517e-02	1.360534e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.259640e-04	4.876579e-04	9.328551e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.196334e+01	3.010110e+00	2.227831e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.049533e+00	2.084703e-01	6.091010e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.121286e+00	1.826555e-01	9.289362e-02
1.210000e-01	2.600000e-02	2.600000e-02	1.874671e+00	2.124242e-01	3.361447e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.088607e+00	1.156238e-01	2.198995e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.599505e-01	8.817852e-02	1.055766e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.765197e-01	3.402500e-02	7.472688e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.617813e-01	3.262534e-02	3.643589e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.659044e-03	3.021419e-03	4.748555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.094720e+02	1.375463e+01	1.322329e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.697408e+01	6.000053e-01	3.926949e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.986380e+00	3.250776e-01	1.082801e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.207369e+00	4.898767e-01	2.700845e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.669577e+00	1.009973e-01	2.853886e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.541634e-01	9.900645e-02	2.304282e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.183061e-01	1.047522e-01	1.018428e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.419292e-02	6.778933e-03	8.030079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.156545e+00	1.246866e+00	8.761059e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.176275e+00	6.909684e-01	3.952291e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.448867e+00	1.536460e-01	1.719398e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.291313e+00	2.437507e-01	3.207368e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.792775e+00	5.205255e-01	3.374078e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.130232e+00	2.776848e-01	5.216346e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.660398e+00	2.880394e-01	3.620292e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.176012e+00	1.574234e-01	3.555617e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.341927e-01	8.147916e-02	3.462225e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.575538e-01	1.064762e-01	1.654548e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.437055e-01	6.848357e-02	1.186502e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.861209e-01	4.126366e-02	7.138474e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.920705e-02	1.395911e-02	2.411438e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.618785e-03	6.959544e-04	2.639932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.959240e+01	3.916850e+00	3.678992e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.156956e+00	3.434270e-01	8.074369e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.989076e+00	5.016696e-01	3.277562e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.312081e+00	3.251309e-01	1.049799e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.179643e+00	1.467297e-01	4.589424e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.867275e+00	4.138241e-01	1.526666e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.131907e+00	5.527720e-01	2.446098e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.490374e+00	1.468184e-01	3.409977e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.729883e-01	1.008809e-01	2.118229e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.985075e-01	7.025299e-02	1.320260e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.564675e-01	6.843361e-02	9.189585e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.830031e-01	4.756920e-02	6.749533e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.099950e-02	2.133594e-03	4.795858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.084694e+02	1.227234e+01	1.354440e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.202299e+01	4.637556e-01	1.904841e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.487619e+01	2.222438e+00	1.703040e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.074310e+01	1.169766e+00	1.443013e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.159623e+00	4.407208e-01	6.470576e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.121644e+00	2.963221e-01	9.830641e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.663733e+00	1.440482e-01	1.412536e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.809860e+00	4.438192e-01	1.941332e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.398640e+00	1.604070e-01	3.185749e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.926332e-01	1.930765e-01	1.945640e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.640442e-01	8.256978e-02	1.644144e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.701170e-02	7.059013e-03	8.593453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.288892e+00	3.834632e-01	1.923768e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.957451e+00	1.085200e-01	7.365357e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.441016e+00	1.901815e-01	4.283023e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.971556e-01	1.431318e-01	2.920543e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.288844e-01	5.827306e-02	1.812825e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.819514e-01	2.752458e-02	8.673669e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.245347e-02	3.422764e-02	2.642160e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.589200e-03	3.058010e-03	1.479335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.970887e+00	3.989153e-01	2.373408e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.034053e+00	2.044896e-01	2.009016e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.135234e+00	1.105602e-01	2.464194e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.104123e-01	3.975577e-02	1.437211e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.791100e-01	3.609996e-02	6.726839e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.130230e-01	3.238284e-02	2.731219e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.782857e-02	1.803065e-02	1.533029e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.250962e-03	1.923989e-03	1.083938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.582508e+01	7.911061e-01	5.384964e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.678853e+00	2.687304e-01	4.153539e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.069840e+00	1.626027e-01	2.221730e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.353485e-01	7.926953e-02	1.219563e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.692715e-02	7.605128e-03	6.131027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.065256e+00	4.365514e-01	3.318870e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.066180e+00	1.360855e+00	6.432698e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.801804e+00	3.365554e-01	2.455318e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.417904e+00	1.849981e-01	5.008907e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.549464e+00	2.645172e-01	5.158210e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.018572e+00	3.837144e-01	4.538063e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.347941e+00	1.588645e-01	4.197399e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.564611e-01	1.120310e-01	3.085507e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.357229e-01	1.466635e-01	2.193469e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.024662e-01	9.554962e-02	1.537296e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.629048e-01	4.757624e-02	1.245110e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.450694e-01	3.174479e-02	5.060935e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.682217e-02	1.475595e-02	3.819358e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.323902e-03	2.277851e-03	5.124242e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.143865e+00	2.015829e+00	1.386051e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.151566e+01	1.626012e+00	6.407797e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.373654e+00	1.878532e-01	5.833991e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.850768e+00	2.959561e-01	5.541374e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.533535e+00	3.475461e-01	5.683044e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.561665e+00	2.464654e-01	4.963914e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.042919e+00	1.803545e-01	3.924611e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.439725e+00	1.876366e-01	3.269226e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.036990e+00	2.239233e-01	2.120257e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.334743e-01	1.583181e-01	1.364937e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.553053e-01	5.284557e-02	1.098595e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.006035e-01	7.779576e-02	9.626684e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.607591e-01	3.146217e-02	3.735615e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.604300e-02	2.387661e-02	3.802878e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.015448e-03	2.036950e-03	1.334615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.695602e+01	8.495825e+00	8.045361e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.234647e+01	3.839409e+00	2.199723e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.682502e+01	1.186204e+00	1.347592e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.693547e+00	5.243673e-01	1.024200e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.195391e+00	3.620414e-01	1.099384e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.365597e+00	5.379054e-01	4.909760e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.132048e+00	2.020598e-01	4.570156e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.434535e+00	2.813708e-01	3.079590e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.365143e-01	1.304642e-01	2.488688e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.165125e-01	1.206779e-01	1.164732e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.883080e-01	8.923516e-02	7.925013e-02
6.140000e-01	3.860000e-01	3.860000e-01	7.957287e-03	3.542533e-03	4.341322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.796858e+00	9.438503e-01	6.298398e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.210023e+00	2.347399e-01	8.293149e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.251413e+00	2.694521e-01	5.497422e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.282425e+00	1.936292e-01	4.090599e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.178983e-01	9.378223e-02	2.220482e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.757481e-01	3.916612e-02	1.321115e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.053508e-01	3.385955e-02	3.662954e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.214058e-02	1.747846e-02	1.233830e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.081275e-03	1.611377e-03	1.945802e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.188905e+01	3.297824e+00	2.481249e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.183897e+00	2.589457e-01	3.539185e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.918544e+00	2.779350e-01	3.024821e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.194028e+00	2.833370e-01	3.818332e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.091036e+00	1.769119e-01	2.203302e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.155890e-01	5.048097e-02	1.571906e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.740692e-01	5.258919e-02	5.380252e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.059782e-01	2.708966e-02	2.952762e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.054726e-03	3.647796e-03	2.518573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.133174e+02	2.034696e+01	1.636026e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.539050e+01	1.296513e+00	1.847544e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.058427e+00	3.946185e-01	6.488474e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.087854e+00	4.348004e-01	1.037548e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.537621e+00	1.436396e-01	2.519310e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.859939e-01	8.621179e-02	2.197351e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.731209e-01	1.378180e-01	8.484813e-02
6.150000e-01	3.850000e-01	3.850000e-01	8.431351e-03	5.655411e-03	4.564315e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.338129e+00	1.073260e+00	7.709533e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.747609e+00	1.025532e+00	6.870527e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.015991e+00	3.571819e-01	1.500573e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.272599e+00	4.520268e-01	3.071565e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.730183e+00	2.327387e-01	4.817633e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.286092e+00	3.568366e-01	4.207237e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.753985e+00	3.306956e-01	5.527802e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.256972e+00	1.819773e-01	3.560431e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.281480e-01	9.943845e-02	2.829193e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.168609e-01	1.316426e-01	1.903654e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.212039e-01	5.456605e-02	1.301417e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.524647e-01	3.027379e-02	5.927159e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.898045e-02	1.561944e-02	3.257604e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.394597e-03	2.213907e-03	5.626825e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.639022e+01	4.679554e+00	2.563345e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.169125e+01	5.334959e-01	2.122724e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.953921e+00	2.101057e-01	1.370093e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.165963e+00	6.255541e-01	1.500168e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.107336e+00	3.870389e-01	2.575273e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.620137e+00	2.733843e-01	3.534482e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.049974e+00	2.410353e-01	5.502662e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.628448e+00	2.688634e-01	2.263611e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.060995e+00	1.672707e-01	1.750920e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.165601e-01	8.619693e-02	1.163861e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.270225e-01	4.829843e-02	1.069040e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.467027e-01	2.871431e-02	3.232643e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.499404e-03	2.460725e-03	4.100775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.097332e+02	1.523468e+01	1.538056e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.419542e+01	8.024349e-01	2.681773e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.466574e+01	8.930873e-01	1.048159e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.582125e+00	5.389724e-01	1.246895e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.888113e+00	1.088617e+00	2.946007e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.297284e+00	5.684510e-01	3.646833e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.113273e+00	2.872087e-01	1.217854e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.927997e+00	2.519400e-01	1.470674e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.471315e+00	2.175517e-01	2.506438e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.188870e-01	1.077092e-01	2.468788e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.343633e-01	1.208085e-01	1.235035e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.453419e-02	6.210724e-03	5.048047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.565515e+00	3.894706e-01	2.052939e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.431603e+00	1.433928e-01	1.879051e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.365068e+00	1.699650e-01	3.316737e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.800455e-01	1.419967e-01	2.144076e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.281323e-01	6.934187e-02	1.858310e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.097322e-01	4.301700e-02	1.004816e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.241193e-02	2.373952e-02	4.228988e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.066912e-03	1.687969e-03	1.620336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.941742e+00	4.065891e-01	2.603842e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.907102e+00	1.587453e-01	2.446503e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.031557e+00	1.554549e-01	1.326022e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.915569e-01	8.470330e-02	1.153951e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.728736e-01	3.165612e-02	9.325995e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.555778e-01	1.967518e-02	4.413516e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.196776e-02	1.061882e-02	2.243825e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.409205e-03	1.412657e-03	1.949753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.515243e+01	8.036611e-01	6.574090e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.997041e+00	3.798482e-01	3.132069e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.254617e+00	2.063527e-01	2.213000e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.397665e-01	9.155083e-02	1.408875e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.205375e-02	6.100951e-03	9.024428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.984927e+00	7.369487e-01	6.456267e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.195944e+00	1.098388e+00	7.852135e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.196153e+00	2.487132e-01	4.718695e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.129330e+00	2.588450e-01	3.515374e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.307550e+00	2.796486e-01	4.211814e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.729585e+00	2.530538e-01	3.605414e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.279601e+00	1.515637e-01	3.153555e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.028688e+00	1.578431e-01	3.190945e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.297980e-01	5.948849e-02	2.566058e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.788343e-01	1.113958e-01	1.439172e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.790654e-01	3.116461e-02	9.551904e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.285833e-01	2.349848e-02	7.255456e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.224895e-02	2.561446e-02	2.458309e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.549665e-03	7.802559e-04	2.721419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.006063e+01	2.104140e+00	1.547312e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.052852e+01	9.698962e-01	7.496095e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.027975e+00	3.427402e-01	3.980068e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.989357e+00	2.986153e-01	5.534938e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.469075e+00	5.149197e-01	3.765415e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.458177e+00	2.716527e-01	3.448504e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.880064e+00	2.573413e-01	2.981154e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.369483e+00	1.500481e-01	2.493912e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.113219e+00	1.749899e-01	2.029471e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.977457e-01	5.083783e-02	2.594017e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.919594e-01	4.016767e-02	1.200439e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.200117e-01	9.860925e-02	9.618588e-02
3.935000e-01	3.150000e-02	3.150000e-02	8.612302e-02	7.419919e-02	3.176588e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.613076e-02	5.480887e-02	2.198270e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.632642e-03	1.700697e-03	3.418957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.853894e+01	7.110359e+00	1.070848e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.082321e+01	3.824838e+00	2.290842e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.741476e+01	1.746953e+00	1.197100e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.583155e+00	8.552752e-01	9.842411e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.745276e+00	5.928846e-01	6.783063e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.564245e+00	2.464685e-01	5.196605e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.473968e+00	3.997386e-01	3.336874e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.668045e+00	3.833887e-01	2.669175e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.967001e-01	1.085448e-01	2.393686e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.128049e-01	1.068133e-01	1.910523e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.479608e-01	6.854908e-02	1.197404e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.103733e-02	3.817624e-03	5.257250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.275040e+00	9.417163e-01	4.930127e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.958068e+00	1.314889e-01	2.016439e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.934165e+00	2.543264e-01	4.545875e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.268640e+00	1.690621e-01	2.827662e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.109894e-01	8.112099e-02	1.895173e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.704456e-01	3.090748e-02	1.149526e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.009637e-01	2.111347e-02	6.043528e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.499236e-02	1.055914e-02	1.283140e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.178743e-04	6.593478e-04	6.032326e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.241327e+01	2.756041e+00	1.846150e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.097468e+00	1.880967e-01	9.065596e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.749227e+00	2.475075e-02	3.812327e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.841267e+00	2.267341e-01	3.350881e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.127570e+00	1.719612e-01	1.632042e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.645118e-01	8.880428e-02	1.041269e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.688094e-01	3.639719e-02	9.216674e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.352865e-01	2.496162e-02	4.608184e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.106213e-03	2.492335e-03	4.674361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.143331e+02	1.397271e+01	1.169212e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.584619e+01	3.677846e-01	7.776585e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.674333e+00	4.447945e-02	4.176545e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.433792e+00	1.269585e-01	8.268816e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.694694e+00	1.836675e-01	1.711448e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.607287e-01	1.091193e-01	1.592407e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.757954e-01	5.474164e-02	1.301256e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.306855e-02	4.968324e-03	6.461866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.414827e+00	1.255297e+00	9.297452e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.062759e+00	1.181571e+00	3.969849e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.431881e+00	1.628904e-01	5.461451e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.087886e+00	2.842060e-01	3.052328e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.640803e+00	3.600066e-01	3.613601e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.083522e+00	2.345387e-01	4.093811e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.617267e+00	2.274219e-01	3.962439e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.218826e+00	1.627801e-01	2.824534e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.248305e-01	1.016380e-01	2.860589e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.516693e-01	1.070132e-01	1.527069e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.378923e-01	8.278063e-02	1.088923e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.514515e-01	2.848100e-02	6.502464e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.313165e-02	2.492732e-02	2.462657e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.640298e-03	8.077493e-04	2.863477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.046519e+01	3.648001e+00	3.757340e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.982057e+00	8.060525e-01	5.077433e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.415848e+00	2.509894e-01	3.505466e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.417327e+00	4.561928e-01	6.677469e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.194400e+00	1.919069e-01	2.328922e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.413834e+00	1.447294e-01	4.434323e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.154571e+00	3.162173e-01	2.563068e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.465205e+00	1.837582e-01	2.263743e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.086431e+00	1.764865e-01	1.586520e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.261208e-01	1.147749e-01	1.509182e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.784659e-01	8.674148e-02	8.405137e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.691348e-01	2.945061e-02	4.424414e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.673221e-03	1.916006e-03	6.027419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.107587e+02	1.252742e+01	1.367385e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.303900e+01	7.931157e-01	8.896622e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.440451e+01	1.435776e+00	6.218002e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.151768e+00	3.754946e-01	5.070593e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.095053e+00	5.946980e-01	2.210552e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.768245e+00	3.953071e-02	3.759072e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.508072e+00	9.497289e-02	1.427109e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.068083e+00	2.791879e-01	6.618904e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.646835e+00	2.904066e-01	1.802516e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.962024e-01	1.076008e-01	1.766337e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.973049e-01	9.105741e-02	1.366884e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.671590e-02	4.274515e-03	8.538349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.481092e+00	3.996401e-01	1.782200e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.747947e+00	9.735507e-02	2.279754e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.287317e+00	1.637717e-01	3.968895e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.117405e-01	1.383592e-01	2.495359e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.263241e-01	4.939843e-02	1.553972e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.993928e-01	5.662948e-02	6.958275e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.456100e-02	2.466800e-02	2.637201e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.030460e-03	4.148646e-03	1.028982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.164275e+00	4.163793e-01	2.053619e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.906685e+00	1.067521e-01	3.213231e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.280915e-01	1.109769e-01	1.856249e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.235954e-01	6.473328e-02	1.031873e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.793935e-01	2.777773e-02	5.758059e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.094360e-01	2.327994e-02	2.589831e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.438211e-02	1.350500e-02	1.684984e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.112480e-03	2.646124e-03	1.231263e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.595098e+01	7.327120e-01	4.946066e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.414884e+00	1.971689e-01	3.911013e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.085341e+00	1.400047e-01	2.000700e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.089496e-01	1.062211e-01	1.016595e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.602896e-02	5.573884e-03	6.392345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.498877e+00	6.086862e-01	3.472831e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.399840e+00	1.201157e+00	9.679811e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.448352e+00	4.717887e-01	4.110191e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.481383e+00	4.547443e-01	4.195156e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.350225e+00	2.143012e-01	6.044491e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.784079e+00	2.833935e-01	4.337696e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.194337e+00	1.249914e-01	3.979857e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.365483e-01	1.493486e-01	2.637203e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.044487e-01	6.546047e-02	2.824014e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.793851e-01	1.018379e-01	1.297454e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.501524e-01	4.723604e-02	1.143022e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.501302e-01	4.278616e-02	4.826786e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.434250e-02	4.830358e-02	2.459407e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.141397e-03	2.300240e-03	1.549735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.050793e+01	2.390669e+00	1.723434e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.069711e+01	1.708023e+00	9.203806e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.317998e+00	1.885120e-01	6.151264e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.019698e+00	1.494236e-01	5.170523e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.589929e+00	2.164740e-01	4.700628e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.591298e+00	2.350309e-01	4.061103e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.780627e+00	2.341192e-01	3.461248e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.194968e+00	7.836331e-02	3.427623e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.470723e-01	2.017943e-01	1.830758e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.846401e-01	1.105977e-01	1.242998e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.242738e-01	3.832274e-02	1.626548e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.980173e-01	3.009073e-02	1.064781e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.808388e-01	5.443527e-02	3.905956e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.617154e-02	2.272259e-02	3.786541e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.627004e-03	2.455565e-03	1.159475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.384849e+01	9.562694e+00	4.369286e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.028714e+01	2.487935e+00	3.569736e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.627525e+01	1.292214e+00	9.217608e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.887957e+00	6.183702e-01	1.204100e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.903315e+00	1.748827e-01	9.193053e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.023377e+00	2.018411e-01	6.213874e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.002072e+00	3.263867e-01	3.544172e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.359967e+00	1.206128e-01	2.936095e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.486480e-01	1.923069e-01	1.583372e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.073535e-01	7.752594e-02	1.505094e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.754103e-01	7.085620e-02	8.520857e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.874612e-03	5.110740e-03	2.785892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.098709e+00	8.958036e-01	7.856472e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.129089e+00	3.728155e-01	6.077493e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.094869e+00	2.962914e-01	5.648958e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.184945e+00	2.004401e-01	3.577141e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.725812e-01	8.078470e-02	1.945890e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.813576e-01	3.309286e-02	9.868242e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.969201e-02	2.574616e-02	3.337539e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.585675e-02	2.464150e-02	1.062154e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.702403e-04	1.403508e-03	5.943510e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.252450e+01	3.231659e+00	2.452978e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.297797e+00	4.482105e-01	2.233767e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.036953e+00	2.168505e-01	3.259406e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.915197e+00	2.096758e-01	3.313593e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.009116e+00	1.175003e-01	2.051549e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.197697e-01	8.524097e-02	9.869956e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.416648e-01	3.809616e-02	6.450921e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.227806e-01	2.664625e-02	3.160644e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.754575e-03	3.886426e-03	2.968406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.144082e+02	1.652746e+01	1.499912e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.726645e+01	1.053107e+00	8.253959e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.979775e+00	6.419952e-01	2.352153e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.807187e+00	7.416163e-02	3.500771e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.412664e+00	1.468668e-01	2.461370e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.409318e-01	1.417615e-01	1.229151e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.455764e-01	6.806529e-02	7.962426e-02
6.150000e-01	3.850000e-01	3.850000e-01	8.993006e-03	5.121011e-03	3.938974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.849085e+00	1.351658e+00	7.298517e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.603014e+00	8.227052e-01	1.008153e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.886886e+00	1.372337e-01	2.781963e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.259357e+00	7.861769e-01	2.250722e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.678875e+00	2.885595e-01	7.612139e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.208961e+00	3.431565e-01	4.691606e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.576900e+00	1.874782e-01	4.814337e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.185630e+00	1.761536e-01	3.018249e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.886988e-01	1.320623e-01	2.636132e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.220910e-01	1.017870e-01	1.707348e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.126844e-01	6.550759e-02	1.295870e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.681220e-01	4.159758e-02	5.274098e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.708469e-02	4.999306e-02	2.552487e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.233114e-03	2.216990e-03	1.798087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.821156e+01	4.328481e+00	3.578115e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.052408e+01	5.583372e-01	1.840929e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.443197e+00	2.210571e+00	1.311206e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.271261e+00	2.775100e-01	6.279084e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.234687e+00	1.861212e-01	4.009254e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.899986e+00	3.181532e-01	2.933096e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.097078e+00	2.305158e-01	2.924026e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.483812e+00	1.760537e-01	2.985870e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.389852e-01	1.535169e-01	1.623809e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.688126e-01	8.968399e-02	1.403394e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.078296e-01	3.662547e-02	1.084000e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.498268e-01	4.909330e-02	3.104915e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.907720e-03	2.549004e-03	4.260419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.121246e+02	1.396996e+01	1.391353e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.503193e+01	4.183942e-01	1.069962e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.392720e+01	2.460796e+00	1.663600e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.087960e+01	7.599372e-01	3.219527e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.153131e+00	3.062983e-01	7.940212e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.364432e+00	5.365828e-01	2.065044e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.683461e+00	9.188857e-02	2.090054e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.912470e+00	2.094254e-01	1.924320e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.310887e+00	1.305109e-01	2.821999e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.172715e-01	2.182290e-01	1.458043e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.287204e-01	8.704180e-02	8.714970e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.299222e-02	3.969841e-03	5.208615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.827025e+00	3.698829e-01	1.589102e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.278911e+00	1.632348e-01	2.099539e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.122117e+00	1.268299e-01	3.595258e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.975649e-01	8.729953e-02	2.300125e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.107196e-01	5.127775e-02	1.235115e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.805993e-01	1.584054e-02	8.687025e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.003438e-02	2.143543e-02	2.688539e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.673519e-03	1.493383e-03	1.271547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.206799e+00	4.027493e-01	1.728421e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.753136e+00	8.191153e-02	2.670601e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.950939e-01	9.489160e-02	1.644452e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.200491e-01	7.281423e-02	1.018980e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.490927e-01	2.665268e-02	9.053930e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.411856e-01	2.377044e-02	3.837493e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.919582e-02	1.230470e-02	1.917581e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.019320e-03	1.053828e-03	1.471721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.550943e+01	8.243869e-01	4.832848e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.756011e+00	1.542907e-01	3.959442e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.168883e+00	1.844916e-01	2.208465e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.283046e-01	8.208031e-02	1.238241e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.899188e-02	4.912763e-03	9.259438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.211578e+00	7.386638e-01	5.096548e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.622523e+00	9.150734e-01	4.636260e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.239256e+00	4.117144e-01	1.818116e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.997505e+00	2.178022e-01	4.665288e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.161217e+00	2.167416e-01	4.736678e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.609748e+00	3.218965e-01	3.470219e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.099954e+00	9.358003e-02	4.158547e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.063628e-01	6.656718e-02	2.642542e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.468858e-01	1.107750e-01	1.747258e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.343148e-01	7.393599e-02	1.265100e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.551104e-01	5.857908e-02	8.553949e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.091370e-01	1.417158e-02	7.862251e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.640467e-02	1.134234e-02	2.961799e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.574114e-03	1.511033e-03	1.539792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.143739e+01	2.216031e+00	1.935161e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.044734e+01	9.462108e-01	2.927861e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.978144e+00	5.541587e-01	3.333656e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.899358e+00	5.605943e-01	4.304253e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.290632e+00	3.858744e-01	3.495564e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.229034e+00	1.085359e-01	4.818559e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.717648e+00	1.781219e-01	2.656555e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.289762e+00	7.662036e-02	2.692826e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.013513e+00	1.876139e-01	1.822267e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.967894e-01	8.556823e-02	1.739342e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.941671e-01	9.415839e-02	9.962598e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.952245e-01	3.779160e-02	8.930080e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.806979e-01	3.228821e-02	5.202354e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.699159e-02	1.110031e-02	4.443116e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.989847e-03	1.023326e-03	3.432642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.336594e+01	7.902638e+00	1.233780e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.290186e+01	4.569246e+00	1.395335e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.604408e+01	1.994488e+00	7.422573e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.590916e+00	7.539140e-01	8.154090e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.805963e+00	4.232021e-01	7.838822e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.401621e+00	1.862209e-01	5.798374e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.314279e+00	3.707479e-01	3.936527e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.394959e+00	1.555119e-01	2.955737e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.802683e-01	1.843080e-01	1.975779e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.947366e-01	1.054400e-01	1.748137e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.022872e-01	5.065121e-02	1.361579e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.056213e-02	4.171485e-03	6.535744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.557349e+00	8.959985e-01	4.486255e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.989604e+00	1.792798e-01	1.802137e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.916892e+00	1.831650e-01	4.667424e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.972811e-01	1.390918e-01	2.665745e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.773575e-01	1.046695e-01	1.628036e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.205133e-01	1.870645e-02	1.335658e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.904811e-02	1.904621e-02	5.215730e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.165755e-02	8.589980e-03	1.082145e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.066196e-03	8.940691e-04	2.817106e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.365097e+01	2.683230e+00	1.759475e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.231921e+00	2.508844e-01	2.387605e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.637700e+00	1.224682e-01	1.353410e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.745598e+00	1.595278e-01	3.714626e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.076130e+00	1.229131e-01	1.688301e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.168228e-01	7.362080e-02	9.959433e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.403735e-01	2.752221e-02	7.425811e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.339026e-01	1.355823e-02	4.433331e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.622816e-03	2.808693e-03	3.446124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.222317e+02	1.344558e+01	1.060513e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.688453e+01	7.167328e-01	3.780418e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.762079e+00	1.832564e-01	1.730401e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.521840e+00	6.106887e-02	1.791031e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.435577e+00	1.541046e-01	2.012094e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.751748e-01	1.249056e-01	1.611162e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.507473e-01	5.440850e-02	1.313678e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.192471e-02	4.724835e-03	6.011165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.805923e+00	1.278358e+00	8.691687e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.039681e+00	6.098744e-01	2.360281e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.640645e+00	3.602419e-01	1.263689e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.243460e+00	4.707195e-01	3.291521e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.609571e+00	4.848810e-01	4.363094e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.926372e+00	1.600845e-01	4.837305e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.458304e+00	2.093740e-01	3.644441e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.045143e+00	1.004228e-01	3.624577e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.051338e-01	6.312267e-02	2.499152e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.628701e-01	1.578210e-01	1.558864e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.852147e-01	3.456854e-02	1.078183e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.259375e-01	1.535819e-02	7.451155e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.680644e-02	1.106411e-02	3.193223e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.565880e-03	1.380960e-03	1.509159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.149865e+01	3.811119e+00	3.333941e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.214752e+00	4.923797e-01	2.153380e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.298413e+00	7.684627e-01	2.049699e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.163887e+00	4.205393e-01	1.061179e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.133446e+00	5.475438e-01	1.047848e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.266709e+00	1.195061e-01	3.588215e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.825844e+00	1.422002e-01	4.003053e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.397071e+00	9.305679e-02	2.793079e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.687346e-01	1.275838e-01	1.625814e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.973189e-01	7.715602e-02	1.068810e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.368692e-01	5.461376e-02	6.945765e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.403788e-01	1.876781e-02	5.717036e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.747183e-03	1.958933e-03	4.263922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.201903e+02	1.220923e+01	1.249601e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.456265e+01	2.497734e+00	1.080630e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.445044e+01	1.592334e+00	3.567761e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.030053e+01	1.522590e+00	5.051272e-01
1.625000e-02	3.750000e-03	3.750000e-03	4.995282e+00	2.077760e-01	5.628148e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.288351e+00	1.122916e-01	4.836135e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.416280e+00	1.581280e-01	4.775182e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.813658e+00	5.167221e-02	1.860270e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.402229e+00	2.013871e-01	1.967203e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.312859e-01	1.271820e-01	1.779974e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.839163e-01	8.362693e-02	1.216743e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.401525e-02	3.595298e-03	9.142279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.634994e+00	3.660354e-01	1.564689e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.608490e+00	1.248475e-01	1.477786e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.219248e+00	1.264940e-01	4.036880e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.516699e-01	9.905871e-02	2.987610e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.176440e-01	5.943201e-02	1.401273e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.029937e-01	1.997675e-02	7.704119e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.507923e-02	2.315115e-02	1.799284e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.254051e-03	3.189731e-03	6.206702e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.297160e+00	4.072883e-01	1.771658e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.751398e+00	1.397426e-01	2.648635e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.451793e-01	6.470051e-02	2.421979e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.141148e-01	5.623242e-02	9.769300e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.385968e-01	4.027660e-02	5.277059e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.687929e-01	1.886760e-02	3.542547e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.585162e-02	1.924642e-02	1.023688e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.542722e-03	2.304919e-03	3.051820e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.623756e+01	7.187886e-01	4.312957e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.203408e+00	2.291504e-01	3.577459e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.593337e-01	1.106153e-01	2.316290e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.700920e-01	8.046348e-02	9.499503e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.084368e-02	7.691684e-03	5.864319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.604379e+00	6.035610e-01	3.398545e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.589340e+00	1.211750e+00	7.611812e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.637110e+00	1.657975e-01	3.429052e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.252915e+00	2.720241e-01	6.514688e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.295703e+00	2.790688e-01	5.011661e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.742407e+00	2.787596e-01	4.130802e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.105045e+00	1.153422e-01	3.154595e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.033279e-01	2.119932e-01	2.355741e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.682726e-01	5.675568e-02	2.568819e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.755456e-01	3.548646e-02	1.527617e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.706101e-01	3.381869e-02	1.205566e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.328666e-01	2.884926e-02	5.376821e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.242992e-02	3.653817e-02	1.493624e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.955289e-03	1.568805e-03	2.256327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.103913e+01	2.207748e+00	1.556009e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.139705e+01	9.292402e-01	5.197757e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.291784e+00	5.054001e-01	4.721294e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.787788e+00	2.786610e-01	4.134294e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.417927e+00	2.856705e-01	4.780824e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.359512e+00	2.374602e-01	3.477412e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.649382e+00	2.462265e-01	3.325645e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.199699e+00	1.894783e-01	2.020933e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.911958e-01	9.521634e-02	2.109555e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.067932e-01	8.018932e-02	1.607362e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.699353e-01	3.677908e-02	1.776083e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.812983e-01	4.898806e-02	4.967230e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.820018e-01	5.728519e-02	3.612224e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.614642e-02	3.228682e-02	3.079280e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.143393e-03	1.734407e-03	1.766326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.830885e+01	9.989643e+00	7.585424e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.195822e+01	2.324185e+00	2.220001e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.561401e+01	1.185136e+00	1.064643e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.887355e+00	4.966904e-01	9.668335e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.640264e+00	3.111277e-01	1.042693e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.935835e+00	4.472451e-01	5.148853e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.639299e+00	1.655219e-01	5.641640e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.235699e+00	2.607627e-01	2.965909e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.114019e-01	1.832564e-01	1.480312e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.950890e-01	6.319541e-02	1.713233e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.823328e-01	5.827550e-02	1.258927e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.265427e-02	7.338676e-03	2.727705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.333725e+00	8.958337e-01	4.360734e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.067025e+00	1.662191e-01	1.445472e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.030046e+00	2.932950e-01	5.421153e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.078501e+00	1.345376e-01	3.663564e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.207527e-01	8.368435e-02	1.757158e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.719679e-01	2.399711e-02	1.065265e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.048470e-01	2.635020e-02	3.122595e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.177633e-02	1.992022e-02	6.425949e-03
8.200000e-01	1.800000e-01	1.800000e-01	8.346047e-04	1.346259e-03	7.220902e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.330091e+01	3.105325e+00	1.706234e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.370188e+00	1.469138e-01	3.571848e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.915098e+00	1.619640e-01	2.724138e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.799765e+00	2.261341e-01	3.328267e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.901332e-01	1.069839e-01	2.446748e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.390500e-01	5.688111e-02	9.664588e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.335668e-01	3.657876e-02	5.669224e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.529139e-01	3.919002e-02	2.197861e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.000764e-03	3.556894e-03	2.079995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.227746e+02	1.646896e+01	1.188506e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.602739e+01	6.802871e-01	1.202074e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.494561e+00	3.033947e-01	2.446133e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.428723e+00	1.860798e-01	2.439092e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.313725e+00	1.669307e-01	2.043279e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.095928e-01	7.359179e-02	2.052654e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.442839e-01	1.207110e-01	5.728160e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.119087e-02	5.845119e-03	3.101513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.114655e+00	1.170668e+00	7.862087e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.703226e+00	7.988664e-01	7.593478e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.736684e+00	2.015754e-01	2.947545e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.189518e+00	2.658823e-01	4.386817e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.794773e+00	4.665385e-01	4.339088e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.156352e+00	4.419185e-01	4.006604e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.526632e+00	3.426352e-01	4.070146e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.036211e+00	1.135688e-01	3.555585e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.425693e-01	1.483506e-01	2.088663e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.380136e-01	4.723156e-02	2.060303e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.124007e-01	4.825527e-02	9.226086e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.679719e-01	4.189825e-02	5.874771e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.733606e-02	3.890783e-02	1.617415e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.063405e-03	1.606348e-03	2.255287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.896936e+01	4.273215e+00	3.360480e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.003060e+01	3.225529e-01	1.826769e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.614312e+00	3.055492e-01	7.869398e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.794948e+00	5.801107e-01	3.810279e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.684656e+00	5.528196e-01	2.381103e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.571928e+00	3.723545e-01	3.202165e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.969140e+00	3.504117e-01	3.438690e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.417556e+00	2.566897e-01	2.132494e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.342572e-01	7.484431e-02	2.679085e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.878424e-01	6.072274e-02	1.526491e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.037671e-01	4.668768e-02	6.647729e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.561213e-01	3.609770e-02	3.662744e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.239428e-02	4.664565e-03	2.520988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.182345e+02	1.423703e+01	1.747682e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.505226e+01	2.734535e+00	7.614656e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.281906e+01	1.370922e+00	5.354350e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.068014e+01	1.163880e+00	9.501867e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.647335e+00	2.300308e-01	4.340474e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.119893e+00	3.912806e-01	3.250051e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.752577e+00	4.342269e-01	1.801742e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.611759e+00	1.507640e-01	2.024237e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.172530e+00	1.577032e-01	2.784356e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.837897e-01	2.111937e-01	1.375654e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.839250e-01	6.075156e-02	1.814226e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.778587e-02	8.120470e-03	3.560255e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR2_MUF2_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.852242e-02	6.055469e-02	4.459752e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.118903e+00	6.274703e-01	2.775922e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.756954e+00	1.111984e+00	3.991014e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.831742e+00	5.127163e-01	8.555092e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.406494e+00	3.483549e-01	5.984884e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.005530e+00	2.892180e-01	9.695413e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.164500e-01	1.409144e-01	6.100122e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.793775e-02	1.673225e-02	4.782660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.548889e-01	3.371436e-01	2.647266e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.701604e+00	1.232122e+00	5.998588e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.472595e+00	4.372174e-01	1.872983e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.911330e+00	3.912265e-01	6.307814e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.417184e+00	2.103802e-01	6.081571e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.647696e-01	9.893338e-02	3.483382e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.627388e-01	6.182035e-02	1.386806e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.434463e-02	3.496843e-03	9.950692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.802151e+00	1.185978e+00	1.090050e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.335228e+00	2.052604e+00	7.633393e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.732102e+00	5.156643e-01	6.511167e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.539298e+00	5.355108e-01	1.112941e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.042714e-01	3.099762e-02	6.908678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.448018e-02	1.012812e-02	1.221909e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.082219e-01	7.827991e-02	5.109144e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.786135e-01	2.509383e-01	1.399174e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.421164e-01	4.796501e-01	2.619539e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.596480e+00	7.150878e-01	3.238529e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.432024e+00	8.652076e-01	3.891774e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.159406e+00	6.808265e-01	1.941516e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.508177e+00	2.957550e-01	7.757142e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.448860e+00	2.132455e-01	1.666655e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.860981e+00	2.610668e-01	6.345496e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.084890e+00	2.507532e-01	7.369470e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.333418e+00	2.138275e-01	6.281287e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.190417e-01	1.236232e-01	3.619135e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.496510e-02	1.164532e-02	3.652075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.187400e-02	3.876717e-02	4.506183e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.897235e-01	1.866869e-01	1.302138e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.581426e-01	4.646693e-01	3.108107e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.490332e+00	8.048195e-01	4.327138e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.325173e+00	9.754112e-01	5.505742e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.227198e+00	1.099046e+00	6.962602e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.042042e+00	9.977053e-01	3.750221e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.240936e+00	4.994377e-01	6.198627e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.827997e+00	8.348881e-02	2.880450e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.180665e+00	2.443018e-01	4.549750e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.381395e+00	2.934599e-01	5.645835e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.560301e+00	2.253768e-01	5.210196e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.178140e-01	1.616705e-01	3.694273e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.644428e-01	8.702800e-02	2.131607e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.612397e-02	7.987842e-03	1.913107e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.873769e-01	2.286196e-01	3.679118e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.185459e+00	7.246706e-01	5.518990e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.535442e+00	1.405496e+00	1.109980e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.349670e+00	1.997012e+00	1.413099e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.013617e+00	2.081673e+00	1.511003e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.269919e+00	1.892919e+00	7.343060e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.034085e+00	8.198687e-01	4.486811e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.906687e+00	3.259779e-01	5.198410e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.259245e+00	5.075265e-01	1.008954e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.793002e+00	5.016901e-01	9.092235e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.613622e+00	3.840021e-01	6.751235e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.703967e-02	2.018433e-02	4.330250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.741119e-01	1.250511e-01	6.179694e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.751613e-01	5.622023e-01	2.629859e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.205400e+00	7.919400e-01	3.441654e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.081611e+00	4.658697e-01	5.875305e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.788003e+00	2.042196e-01	4.280446e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.900735e+00	2.578953e-01	7.526286e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.841829e-01	1.353666e-01	6.026937e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.205321e-01	8.724292e-02	2.822673e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.273863e-02	5.301700e-03	1.498189e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.009134e+00	5.497164e-01	2.268463e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.850032e+00	1.291833e+00	5.670371e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.788229e+00	1.169417e+00	5.900101e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.540545e+00	4.901176e-01	2.529262e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.808193e+00	1.489726e-01	2.404606e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.983004e+00	2.515229e-01	4.883398e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.097895e+00	1.621417e-01	4.530085e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.403703e-01	7.589704e-02	2.898695e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.874674e-02	1.272485e-02	2.559615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.228472e+01	1.263958e+01	4.635435e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.052870e+01	5.754630e+00	3.230635e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.046007e+01	2.066470e+00	1.435379e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.823874e+00	3.382443e-01	3.608119e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.213574e+00	2.051964e-01	2.993074e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.288461e+00	3.419703e-01	6.289961e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.322562e+00	3.071135e-01	6.479674e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.004396e-02	1.684726e-02	4.209678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.180007e-01	1.336866e-01	6.566419e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.331753e-01	3.157647e-01	1.340599e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.143528e-01	4.116720e-01	1.843147e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.196793e+00	5.309206e-01	2.232746e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.687915e+00	6.510737e-01	2.928636e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.268207e+00	6.546762e-01	3.084663e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.673726e+00	5.152107e-01	1.391593e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.868556e+00	2.346122e-01	9.270259e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.804185e+00	1.821400e-01	2.035190e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.372383e+00	1.567960e-01	5.371582e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.855382e+00	2.126252e-01	6.447341e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.197129e+00	1.872192e-01	4.697290e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.517470e-01	1.100200e-01	3.452680e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.221172e-02	1.042207e-02	3.354324e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.393940e+00	7.011570e-01	3.171805e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.124270e+00	9.198979e-01	4.864225e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.750148e+00	1.121028e+00	4.637599e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.253754e+00	1.154248e+00	4.701507e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.538001e+00	1.015934e+00	6.662734e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.519662e+00	7.635025e-01	4.437218e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.336235e+00	4.330147e-01	2.268737e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.043860e+00	1.752308e-01	1.013794e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.620832e+00	1.387357e-01	3.202878e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.079220e+00	1.926205e-01	4.097483e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.395101e+00	1.914430e-01	3.720412e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.220263e-01	1.161008e-01	3.033579e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.574659e-02	1.433253e-02	3.088660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.607520e+01	1.256085e+01	4.652762e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.274534e+01	6.033122e+00	3.201564e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.820526e+01	4.648361e+00	2.346570e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.356224e+01	2.505675e+00	1.944821e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.804919e+00	1.697193e+00	1.245776e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.757898e+00	9.639924e-01	5.292389e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.761631e+00	4.702605e-01	3.240426e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.755958e+00	4.948286e-02	2.757873e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.262112e+00	1.534645e-01	3.146117e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.596678e+00	2.544727e-01	5.741082e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.730900e+00	3.348309e-01	5.700931e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.768556e-02	2.386445e-02	4.807087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.151478e-01	6.431073e-02	2.349097e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.817501e-01	4.637568e-01	1.155863e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.314979e+00	8.151730e-01	1.669400e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.448194e+00	5.784472e-01	9.774648e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.650774e+00	1.144739e-01	3.577466e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.514285e+00	2.670297e-01	9.285493e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.062234e+00	4.209659e-02	5.939593e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.593711e-02	2.415536e-02	2.866752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.277198e-01	2.514967e-01	9.042905e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.237023e+00	8.036082e-01	2.698409e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.294216e+00	3.977649e-01	7.621484e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.364081e+00	1.764138e-01	5.071441e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.673081e+00	1.725479e-01	5.450583e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.191015e-01	2.593587e-02	2.586938e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.015886e-01	8.415313e-02	5.933396e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.063493e-02	9.764783e-03	1.529297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.651842e+00	1.124219e+00	6.408471e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.723110e+00	9.661957e-01	3.950281e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.541774e+00	3.325180e-01	6.177436e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.212919e+00	3.372747e-01	7.247609e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.825978e-02	2.297734e-02	3.262361e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.855974e-02	5.027971e-02	2.260843e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.218787e-01	1.172734e-01	4.126833e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.151469e-01	2.557231e-01	7.697939e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.237438e-01	3.405343e-01	1.406487e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.590090e+00	5.834168e-01	1.170227e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.220781e+00	6.205852e-01	2.350947e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.872561e+00	5.378800e-01	9.752544e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.279872e+00	2.726084e-01	1.036698e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.329001e+00	1.223740e-01	2.281331e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.038707e+00	1.547100e-01	4.818137e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.267974e+00	1.786158e-01	6.474097e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.392451e+00	7.882611e-02	5.503510e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.857529e-01	4.816469e-02	2.608163e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.560726e-02	1.434100e-02	1.763161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.504313e-01	1.276381e-01	5.959502e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.649250e-01	2.108082e-01	9.568914e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.414233e-01	4.104888e-01	1.214589e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.493315e+00	5.973963e-01	1.820065e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.297110e+00	7.609971e-01	2.601636e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.927725e+00	6.890178e-01	3.161507e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.728591e+00	8.270734e-01	1.495186e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.919788e+00	3.707376e-01	1.972585e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.855896e+00	2.817715e-02	3.115568e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.441909e+00	2.851284e-01	3.341172e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.596557e+00	1.584495e-01	5.154452e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.651313e+00	8.347609e-02	4.421406e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.785091e-01	3.657179e-02	2.873530e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.123037e-01	7.483935e-02	1.061309e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.874716e-02	1.006807e-02	7.467545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.508540e+00	7.562419e-01	4.265733e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.298357e+00	1.194392e+00	3.450828e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.701824e+00	1.351976e+00	9.802031e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.478887e+00	1.629383e+00	6.878147e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.811324e+00	1.488272e+00	7.051494e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.467474e+00	7.526887e-01	4.188254e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.114898e+00	1.751389e-01	4.492427e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.789765e+00	2.715727e-01	6.344047e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.998394e+00	3.518375e-01	7.574508e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.438490e+00	3.010716e-01	5.499794e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.229248e+00	1.810324e-01	4.193549e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.402598e-02	1.130730e-02	1.722636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.277790e-01	8.078410e-02	4.444748e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.826732e-01	3.559273e-01	1.331917e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.752461e+00	6.489133e-01	1.544139e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.864432e+00	4.572767e-01	1.355355e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.289316e+00	1.650643e-01	2.305158e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.339861e+00	2.214757e-01	7.271413e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.115623e+00	5.873665e-02	5.385818e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.919741e-01	9.032670e-02	1.999674e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.053008e-02	1.741161e-02	6.845486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.935807e-01	2.073830e-01	1.158399e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.585958e+00	7.050714e-01	2.919722e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.976320e+00	9.034681e-01	2.526158e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.630226e+00	5.071361e-01	3.020585e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.518698e+00	1.069415e-01	2.060735e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.372289e+00	2.013029e-01	4.606822e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.155581e+00	1.156057e-01	3.865834e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.804209e-01	6.755631e-02	1.884034e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.537901e-02	1.917637e-02	9.367589e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.442155e+01	5.151130e+00	1.921687e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.566981e+01	4.975404e+00	1.411296e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.133976e+01	1.751578e+00	1.494133e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.124656e+00	4.384241e-01	6.777094e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.837100e+00	2.114630e-01	5.279365e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.109782e+00	2.782377e-01	5.217876e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.383713e-01	1.695544e-01	4.291221e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.473488e-02	2.020997e-02	1.460647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.992543e-01	1.456859e-01	5.346914e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.951544e-01	2.397292e-01	7.339073e-02
1.050000e-01	1.500000e-02	1.500000e-02	7.019754e-01	2.652237e-01	1.344893e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.081686e+00	4.748095e-01	1.781059e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.434832e+00	4.556112e-01	2.051329e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.046254e+00	5.973421e-01	1.027346e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.496076e+00	4.307228e-01	6.597498e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.828476e+00	2.482945e-01	1.504330e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.923835e+00	9.524887e-02	2.116277e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.698784e+00	1.521412e-01	4.335650e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.072135e+00	2.012126e-01	5.264672e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.239256e+00	7.779114e-02	4.462532e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.027227e-01	5.188791e-02	2.325230e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.298063e-02	1.347305e-02	1.702958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.583206e+00	6.227365e-01	3.508353e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.301407e+00	5.285627e-01	2.116668e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.696409e+00	4.818048e-01	4.681692e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.362837e+00	8.701251e-01	3.031066e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.732756e+00	6.485970e-01	3.413916e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.226735e+00	7.067814e-01	1.668289e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.395966e+00	4.046276e-01	3.544323e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.450148e+00	1.974177e-01	1.318403e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.096544e+00	1.899141e-01	1.869184e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.379068e+00	1.256067e-01	3.831446e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.424458e+00	1.003834e-01	3.102230e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.718204e-01	5.499933e-02	1.998480e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.338760e-02	1.641940e-02	1.233416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.284258e+01	6.051479e+00	3.177298e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.723382e+01	6.620500e+00	1.379276e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.503056e+01	3.832589e+00	1.128455e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.266772e+01	2.252148e+00	9.100910e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.064048e+01	1.755829e+00	9.633191e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.457904e+00	7.348105e-01	5.377563e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.419311e+00	3.072225e-01	5.815257e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.898619e+00	5.005651e-02	4.540358e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.666756e+00	1.601920e-01	4.237064e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.528327e+00	2.666900e-01	4.184485e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.389885e+00	1.652844e-01	4.034049e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.765114e-02	1.577747e-02	2.175552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.105408e-01	6.844322e-02	4.987423e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.161333e+00	6.406046e-01	3.492475e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.787034e+00	1.042419e+00	3.464134e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.866744e+00	5.435589e-01	9.068135e-03
4.150000e-01	3.500000e-02	3.500000e-02	3.362671e+00	3.492374e-01	6.535985e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.946048e+00	2.681359e-01	9.878552e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.179857e-01	1.488325e-01	5.819634e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.179301e-02	1.224318e-02	4.927043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.935738e-01	3.526789e-01	3.265747e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.755251e+00	1.196752e+00	5.638659e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.521156e+00	4.606623e-01	7.929737e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.829024e+00	3.500773e-01	6.383248e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.387575e+00	2.225260e-01	5.986908e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.510123e-01	9.974939e-02	3.468274e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.489823e-01	4.016335e-02	1.579750e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.500056e-02	3.477588e-03	8.976370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.957680e+00	1.292347e+00	1.180699e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.357942e+00	1.880821e+00	8.652527e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.712747e+00	7.314454e-01	6.232600e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.487474e+00	5.332381e-01	1.061726e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.839297e-02	2.569839e-02	7.004858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.679199e-02	1.312983e-02	2.288161e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.271350e-01	9.194114e-02	5.372152e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.052480e-01	2.613987e-01	1.671831e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.058814e-01	5.065226e-01	2.703888e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.658605e+00	7.614396e-01	2.562131e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.383094e+00	7.800518e-01	4.376857e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.160715e+00	6.619918e-01	2.635508e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.611672e+00	3.946866e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.439830e+00	1.981768e-01	2.077802e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.838470e+00	2.851742e-01	6.358575e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.012735e+00	2.365643e-01	6.961343e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.313353e+00	1.942031e-01	6.398638e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.837828e-01	1.045921e-01	4.237061e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.194758e-02	9.388279e-03	3.173795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.415520e-02	3.894389e-02	7.263601e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.218540e-01	2.085416e-01	1.727547e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.662699e-01	5.074200e-01	2.366259e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.514451e+00	8.045513e-01	6.186780e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.471275e+00	1.069932e+00	4.978175e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.303185e+00	1.126479e+00	5.306949e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.898898e+00	7.976811e-01	4.685431e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.279914e+00	5.562754e-01	8.528876e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.879228e+00	1.839215e-01	1.820097e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.184029e+00	3.162518e-01	4.117388e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.327789e+00	2.846577e-01	5.231860e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.536547e+00	2.337367e-01	5.151628e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.008080e-01	1.376104e-01	4.037416e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.248404e-01	4.857573e-02	2.555175e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.657038e-02	7.190511e-03	1.595592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.612917e-01	3.216485e-01	3.945130e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.223242e+00	6.846280e-01	6.123741e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.546091e+00	1.272988e+00	1.358376e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.592502e+00	2.227530e+00	1.476498e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.153829e+00	2.209024e+00	1.316764e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.231606e+00	1.684254e+00	8.492875e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.130795e+00	7.496542e-01	1.706138e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.904814e+00	4.504175e-01	4.142853e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.251460e+00	6.009157e-01	7.921266e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.717806e+00	4.762829e-01	9.832028e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.551405e+00	3.486613e-01	8.020814e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.469337e-02	1.733147e-02	4.129302e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.889581e-01	1.360411e-01	6.440871e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.006715e+00	5.763487e-01	3.107521e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.254718e+00	8.344460e-01	2.771505e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.078914e+00	4.107669e-01	5.510449e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.772804e+00	2.294402e-01	4.023625e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.856646e+00	2.195866e-01	7.845163e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.759669e-01	1.424871e-01	5.753944e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.867389e-01	5.860090e-02	3.009632e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.258603e-02	6.303025e-03	1.451646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.111731e+00	6.011392e-01	2.641332e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.944578e+00	1.287561e+00	6.629695e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.873730e+00	1.228228e+00	5.337927e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.537137e+00	4.892680e-01	2.351465e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.791783e+00	1.627948e-01	2.243447e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.949151e+00	2.388679e-01	5.055428e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.066008e+00	1.385546e-01	4.568170e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.337613e-01	7.630477e-02	2.889640e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.613164e-02	8.295257e-03	2.780971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.328463e+01	1.250620e+01	6.255296e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.111115e+01	6.149754e+00	3.318241e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.059079e+01	1.949228e+00	1.682369e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.831806e+00	4.288422e-01	2.492851e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.204551e+00	2.582711e-01	2.702737e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.229781e+00	3.194104e-01	6.527067e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.279339e+00	2.493651e-01	6.487415e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.623936e-02	1.666733e-02	4.095851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.283570e-01	1.343376e-01	8.712567e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.554173e-01	3.188859e-01	1.310636e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.801962e-01	4.853291e-01	2.035753e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.213773e+00	5.621147e-01	2.890452e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.749075e+00	6.594685e-01	2.807036e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.323904e+00	7.238086e-01	1.721470e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.644555e+00	4.979142e-01	1.468916e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.837392e+00	1.736627e-01	1.434946e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.780734e+00	1.506652e-01	2.139011e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.415186e+00	2.085959e-01	4.839546e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.825408e+00	2.076783e-01	5.666604e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.165779e+00	1.761429e-01	5.726029e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.103203e-01	7.975479e-02	3.804658e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.089891e-02	1.044228e-02	2.843302e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.476950e+00	6.608808e-01	3.835136e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.255315e+00	1.052753e+00	3.064424e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.906144e+00	1.208712e+00	5.167389e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.461512e+00	1.365838e+00	4.859452e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.594870e+00	1.096076e+00	5.011031e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.554048e+00	7.919839e-01	3.582811e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.324619e+00	3.976718e-01	2.135362e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.964570e+00	6.813349e-02	2.239539e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.641561e+00	1.493719e-01	2.048010e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.075148e+00	1.750977e-01	3.723647e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.352639e+00	1.962053e-01	4.009591e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.055656e-01	1.042226e-01	3.252497e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.212912e-02	9.285131e-03	3.162103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.733493e+01	1.288010e+01	5.642093e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.370137e+01	7.055643e+00	3.283395e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.829737e+01	4.917478e+00	1.971885e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.391933e+01	3.063251e+00	1.641233e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.645153e+00	1.614773e+00	1.514070e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.730976e+00	6.688352e-01	7.373831e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.750674e+00	3.965566e-01	2.390388e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.760069e+00	1.057498e-01	2.485019e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.311797e+00	2.650903e-01	2.917426e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.560571e+00	2.918060e-01	5.700465e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.671229e+00	3.166118e-01	6.705198e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.363946e-02	2.096906e-02	4.739471e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.239689e-01	7.166927e-02	3.199097e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.033783e+00	4.697586e-01	1.594319e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.335172e+00	7.819875e-01	2.095234e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.486143e+00	6.401454e-01	3.590355e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.613845e+00	2.088097e-01	3.623336e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.403332e+00	1.725675e-01	9.507110e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.070683e+00	9.476002e-02	5.531013e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.693137e-02	2.239112e-02	2.712295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.688249e-01	2.575400e-01	1.425971e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.300128e+00	7.322888e-01	2.666944e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.347500e+00	4.672030e-01	4.578371e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.279623e+00	1.919375e-01	5.448102e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.597066e+00	1.390745e-01	5.618256e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.245910e-01	7.445672e-02	2.383739e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.011912e-01	7.813685e-02	6.365178e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.078225e-02	8.864588e-03	1.150739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.783277e+00	1.092580e+00	8.029896e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.908012e+00	1.088186e+00	2.903213e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.391832e+00	4.035079e-01	6.867629e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.113064e+00	3.016248e-01	7.057885e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.891477e-02	1.961618e-02	3.308411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.151802e-02	2.020464e-02	6.554824e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.318872e-01	1.191070e-01	4.920742e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.555460e-01	2.612195e-01	6.499033e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.768564e-01	3.995043e-01	1.547473e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.583734e+00	5.336021e-01	1.915167e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.278342e+00	6.171100e-01	9.881492e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.870531e+00	5.732852e-01	1.246096e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.348191e+00	2.647311e-01	7.895098e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.360464e+00	9.364921e-02	1.827507e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.976237e+00	1.730255e-01	4.724800e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.193938e+00	1.033885e-01	6.597560e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.358470e+00	9.459038e-02	5.323712e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.881741e-01	6.985597e-02	2.871912e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.511320e-02	1.067052e-02	1.574922e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.361859e-01	8.997283e-02	1.214732e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.539613e-01	1.774749e-01	1.879069e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.877336e-01	4.502140e-01	1.518551e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.585443e+00	6.036256e-01	1.546047e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.302439e+00	7.299964e-01	3.627692e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.210750e+00	8.439983e-01	1.094700e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.680936e+00	6.846493e-01	1.349694e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.003706e+00	3.485487e-01	5.591418e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.824728e+00	3.171377e-02	2.662004e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.362685e+00	7.304084e-02	3.573685e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.533123e+00	2.150123e-01	5.148396e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.618093e+00	1.324517e-01	4.308201e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.659804e-01	7.454482e-02	2.655120e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.986622e-01	6.088067e-02	1.055008e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.878894e-02	9.160104e-03	7.205528e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.530182e+00	7.812739e-01	6.289482e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.384198e+00	1.073613e+00	5.681016e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.992072e+00	1.573022e+00	8.500311e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.719131e+00	1.772055e+00	7.478534e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.108140e+00	1.578401e+00	5.035429e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.644846e+00	1.108015e+00	2.165334e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.127707e+00	1.377238e-01	4.212991e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.576965e+00	1.444615e-01	8.027461e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.883304e+00	3.342273e-01	7.436937e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.297095e+00	3.054197e-01	6.704036e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.221586e+00	1.666743e-01	3.761928e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.400799e-02	1.081594e-02	1.869413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.339173e-01	7.946583e-02	5.734376e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.318977e-01	3.880678e-01	1.391422e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.761483e+00	6.184269e-01	2.694269e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.940659e+00	5.081531e-01	5.093124e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.225038e+00	2.079927e-01	2.508374e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.254429e+00	1.449310e-01	7.456272e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.111928e+00	1.246306e-01	5.102824e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.046284e-01	9.257185e-02	1.902274e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.046867e-02	1.657979e-02	5.065022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.115578e-01	2.152494e-01	1.373630e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.702259e+00	7.506098e-01	2.391875e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.949101e+00	7.589840e-01	4.049788e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.877333e+00	7.533623e-01	1.568818e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.453048e+00	1.193456e-01	2.551196e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.297279e+00	1.630624e-01	4.894431e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.112532e+00	8.990553e-02	3.951834e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.720592e-01	8.635071e-02	1.786062e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.529273e-02	1.780222e-02	8.711468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.532607e+01	5.408844e+00	2.395602e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.533363e+01	4.186942e+00	1.709075e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.184538e+01	2.175920e+00	9.655367e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.117978e+00	5.241813e-01	5.873849e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.820746e+00	1.831147e-01	5.155479e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.025785e+00	2.475502e-01	5.564362e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.180709e-01	1.895997e-01	4.015198e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.441611e-02	1.755408e-02	1.631803e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.930433e-01	1.217032e-01	8.239837e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.122322e-01	2.514775e-01	7.596800e-02
1.050000e-01	1.500000e-02	1.500000e-02	7.475192e-01	2.865512e-01	1.251033e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.092822e+00	4.163209e-01	1.439773e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.522994e+00	5.256658e-01	1.551344e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.960103e+00	4.644958e-01	2.330883e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.541926e+00	4.753460e-01	3.965030e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.899018e+00	2.709816e-01	7.900890e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.960290e+00	1.361280e-01	1.716980e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.679506e+00	1.832812e-01	3.599873e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.966209e+00	9.342985e-02	5.844836e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.207943e+00	8.674567e-02	4.502386e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.083307e-01	8.752941e-02	2.493236e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.237400e-02	1.072347e-02	1.389942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.299527e+00	3.353603e-01	5.358444e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.474617e+00	6.417446e-01	1.576603e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.907419e+00	6.876299e-01	3.006305e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.398129e+00	7.765246e-01	1.962338e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.884782e+00	8.754674e-01	2.027311e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.257050e+00	6.984996e-01	1.505112e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.471189e+00	5.114556e-01	1.338705e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.461024e+00	1.926124e-01	8.256905e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.994829e+00	7.405617e-02	3.135852e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.389635e+00	2.309992e-01	3.102747e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.405100e+00	9.306982e-02	3.355445e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.630993e-01	4.407580e-02	1.965692e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.158754e-02	9.843237e-03	1.679805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.281191e+01	5.684783e+00	4.403770e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.730920e+01	5.388261e+00	1.305249e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.535996e+01	4.036977e+00	1.267872e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.331742e+01	2.786816e+00	7.974346e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.108485e+01	1.910838e+00	5.411357e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.588990e+00	1.176100e+00	2.720351e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.409277e+00	2.801303e-01	5.457541e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.825726e+00	7.973437e-02	6.551079e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.604210e+00	1.222108e-01	4.343613e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.430603e+00	2.380814e-01	4.889929e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.372691e+00	1.718640e-01	3.806450e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.844572e-02	1.492541e-02	2.257306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.106858e-01	6.952015e-02	6.176215e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.208273e+00	6.782768e-01	4.747188e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.785848e+00	1.154332e+00	5.181555e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.659829e+00	6.461443e-01	7.779789e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.244776e+00	4.478695e-01	4.846187e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.047855e+00	3.982376e-01	1.035745e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.935130e-01	2.311514e-01	7.507010e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.290823e-02	1.873634e-02	6.506823e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.002930e-01	3.873881e-01	4.148873e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.557219e+00	1.311362e+00	7.910338e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.134458e+00	5.390050e-01	1.322454e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.942068e+00	4.789368e-01	5.719283e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.598986e+00	3.393964e-01	7.142320e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.541855e-01	1.556452e-01	4.276300e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.782605e-01	5.598342e-02	1.920231e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.741998e-02	4.188378e-03	1.430726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.639219e+00	1.283799e+00	1.480886e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.440910e+00	2.032748e+00	1.122503e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.634279e+00	7.705233e-01	3.814172e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.000980e+00	7.214073e-01	1.215332e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.349585e-01	4.155422e-02	9.778679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.200628e-02	9.897565e-03	9.732237e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.056409e-01	8.040058e-02	6.933675e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.640390e-01	2.409014e-01	2.372891e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.653060e-01	5.097730e-01	4.017731e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.628948e+00	8.267774e-01	5.115119e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.437595e+00	9.537417e-01	4.719567e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.089026e+00	8.141038e-01	2.975538e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.380274e+00	4.556595e-01	1.137631e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.310064e+00	3.097413e-01	2.063714e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.819052e+00	3.590725e-01	5.589878e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.122903e+00	3.691158e-01	7.524406e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.417205e+00	3.014689e-01	7.272432e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.895979e-01	1.796663e-01	5.035108e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.413397e-02	1.543384e-02	5.146250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.204066e-02	3.683094e-02	3.375487e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.085890e-01	2.186734e-01	2.245765e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.872795e-01	4.883460e-01	4.627110e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.494712e+00	8.301946e-01	7.706765e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.295902e+00	1.056518e+00	9.543307e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.203271e+00	1.267024e+00	7.952339e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.753192e+00	1.093862e+00	4.691833e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.926869e+00	6.300656e-01	1.601642e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.673755e+00	2.181587e-01	1.843562e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.208253e+00	3.727298e-01	3.537691e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.470270e+00	4.359087e-01	5.767230e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.683492e+00	3.180616e-01	5.956749e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.019291e+00	1.932117e-01	4.771407e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.063992e-01	1.133930e-01	3.023907e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.137635e-02	8.430244e-03	2.797744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.047966e-01	1.952745e-01	3.057555e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.056567e+00	6.906859e-01	8.813580e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.277707e+00	1.337200e+00	1.705566e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.039798e+00	2.074891e+00	1.942929e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.417212e+00	2.260430e+00	1.965265e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.443175e+00	2.049639e+00	1.105158e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.517653e+00	1.111113e+00	2.735175e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.789404e+00	5.336826e-01	2.182470e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.537189e+00	7.666949e-01	7.597052e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.123865e+00	6.910964e-01	1.023970e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.909346e+00	4.748632e-01	9.404001e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.714600e-02	2.807592e-02	6.319413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.032740e-01	1.374438e-01	8.832899e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.099358e+00	6.205843e-01	4.054478e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.268646e+00	8.623722e-01	3.588857e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.800672e+00	4.251241e-01	1.126653e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.637490e+00	2.117945e-01	3.471646e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.979720e+00	3.460104e-01	7.489227e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.081441e+00	2.146778e-01	7.026669e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.568014e-01	1.127256e-01	3.688475e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.534672e-02	7.151678e-03	2.595457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.356058e+00	7.030950e-01	3.480606e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.291995e+00	1.465938e+00	9.887135e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.663298e+00	1.168993e+00	6.282901e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.986724e+00	4.235627e-01	1.774863e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.602811e+00	1.414813e-01	2.118434e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.081708e+00	2.951924e-01	4.440882e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.256133e+00	2.367008e-01	5.518937e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.294335e-01	1.214145e-01	3.391170e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.289491e-02	1.139329e-02	3.780634e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.973929e+01	1.495001e+01	9.581770e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.035195e+01	6.017573e+00	3.895823e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.393086e+00	1.615138e+00	1.126629e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.055404e+00	4.352942e-01	3.074482e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.163627e+00	2.273941e-01	1.513984e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.517689e+00	3.765735e-01	6.053204e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.633303e+00	4.004769e-01	6.955755e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.829318e-02	2.312083e-02	6.050764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.252789e-01	1.343637e-01	8.445614e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.316540e-01	2.860287e-01	2.323673e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.217686e-01	5.214190e-01	2.801305e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.290802e+00	6.184213e-01	4.017948e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.778244e+00	7.226789e-01	3.538978e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.251140e+00	6.993916e-01	3.504147e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.538909e+00	5.444807e-01	2.366286e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.678054e+00	2.572173e-01	1.818912e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.630000e+00	2.117306e-01	1.939327e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.379564e+00	2.841015e-01	3.846827e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.887332e+00	2.910412e-01	6.043320e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.278170e+00	2.413318e-01	6.181321e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.084844e-01	1.552312e-01	4.377157e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.151178e-02	1.423469e-02	4.965471e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.617881e+00	7.396626e-01	4.347761e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.578285e+00	1.086042e+00	7.731214e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.212024e+00	1.356836e+00	8.605692e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.572115e+00	1.317055e+00	8.178634e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.508387e+00	1.050792e+00	5.847035e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.263974e+00	7.792979e-01	4.585872e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.975721e+00	4.511952e-01	1.829661e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.709887e+00	1.771982e-01	1.548114e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.520209e+00	1.165468e-01	1.855102e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.130133e+00	2.650256e-01	3.408140e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.477204e+00	2.598510e-01	4.577627e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.068600e-01	1.504003e-01	3.775907e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.279443e-02	1.419571e-02	4.548309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.178302e+01	1.381299e+01	9.094131e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.415469e+01	7.321251e+00	4.759878e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.743049e+01	4.540393e+00	3.226756e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.212556e+01	2.427245e+00	2.064459e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.314117e+00	1.769917e+00	9.488837e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.574055e+00	7.834165e-01	5.948320e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.186851e+00	5.688976e-01	2.879765e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.428680e+00	1.386252e-01	1.262514e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.253724e+00	2.610442e-01	1.973740e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.746522e+00	3.742831e-01	4.856527e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.008673e+00	4.202188e-01	6.323964e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.079997e-01	2.956541e-02	6.859890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.451358e-01	7.245408e-02	3.133369e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.291224e+00	5.820572e-01	1.721244e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.696631e+00	7.679028e-01	2.504319e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.697340e+00	4.284536e-01	5.316974e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.352162e+00	2.704455e-01	5.831219e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.967454e+00	1.415300e-01	8.265838e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.967008e-01	4.811123e-02	4.275597e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.410312e-02	2.408053e-02	2.080439e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.008590e+00	3.050180e-01	1.406540e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.916583e+00	8.036756e-01	2.806205e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.337858e+00	1.761063e-01	8.108241e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.773351e+00	2.123827e-01	5.752234e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.299726e+00	8.430981e-02	4.364408e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.841310e-01	4.072645e-02	1.920965e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.142252e-01	5.366578e-02	5.553801e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.255741e-02	7.450644e-03	2.113452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.608761e+00	1.223569e+00	7.488160e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.057611e+00	7.702270e-01	2.799196e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.741848e+00	3.413420e-01	6.788651e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.884019e+00	2.520446e-01	5.925656e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.437184e-02	1.696470e-02	2.953186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.275283e-02	3.367090e-02	2.346108e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.280376e-01	1.253940e-01	4.171115e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.878593e-01	2.896460e-01	8.324899e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.074595e+00	4.470844e-01	1.832122e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.776470e+00	6.393518e-01	2.374606e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.546908e+00	6.736482e-01	1.494763e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.141955e+00	4.964237e-01	3.306706e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.401826e+00	1.118844e-01	1.407959e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.332189e+00	1.507612e-01	3.182577e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.718775e+00	1.335241e-01	5.912365e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.973602e+00	1.964614e-01	6.431065e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.239562e+00	9.957018e-02	4.058141e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.993795e-01	2.341644e-02	2.456918e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.450265e-02	1.276119e-02	1.327379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.986327e-01	9.205875e-02	7.931833e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.597528e-01	2.697180e-01	1.098095e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.180934e+00	5.137294e-01	1.106627e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.895028e+00	6.729854e-01	3.227128e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.755813e+00	8.239472e-01	4.459389e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.616027e+00	8.031958e-01	1.847240e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.080158e+00	6.186914e-01	1.085934e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.145512e+00	1.765815e-01	1.424723e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.842522e+00	1.342326e-01	2.162978e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.014986e+00	1.514586e-01	5.495006e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.167268e+00	1.415103e-01	4.861397e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.449060e+00	1.545614e-01	3.232791e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.907025e-01	5.048087e-02	2.137960e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.726921e-01	4.039414e-02	1.051237e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.882688e-02	6.402987e-03	8.029093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.266958e+00	6.729698e-01	6.010676e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.538525e+00	1.134057e+00	8.047001e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.520873e+00	1.689772e+00	8.229578e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.477209e+00	1.710949e+00	1.093662e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.846384e+00	1.376836e+00	6.687741e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.055894e+00	7.711449e-01	1.834259e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.920530e+00	7.915520e-02	5.927789e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.220901e+00	3.415165e-01	6.645264e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.508886e+00	3.281970e-01	6.685117e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.124755e+00	2.699355e-01	5.406267e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.172422e+00	1.713304e-01	3.323512e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.492185e-02	9.170073e-03	1.741661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.678181e-01	9.972091e-02	6.027905e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.088678e-01	4.733146e-01	1.663455e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.079695e+00	6.231955e-01	2.787702e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.145166e+00	3.634556e-01	4.492546e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.944396e+00	1.728680e-01	4.184169e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.913754e+00	1.752884e-01	6.535468e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.753565e-01	5.074445e-02	4.201713e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.911916e-01	8.758410e-02	1.521569e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.280431e-02	1.445845e-02	5.098611e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.389740e-01	3.206789e-01	1.226541e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.373821e+00	1.022433e+00	2.906512e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.729610e+00	8.776865e-01	4.623360e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.949458e+00	3.989442e-01	1.756726e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.143350e+00	2.123574e-01	3.032673e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.905726e+00	1.585718e-01	4.369267e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.868763e-01	7.240390e-02	3.190573e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.758451e-01	5.858040e-02	1.440335e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.012451e-02	1.428590e-02	9.390737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.250131e+01	8.685497e+00	2.329825e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.941421e+01	4.237889e+00	2.517688e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.264215e+01	1.791653e+00	9.681877e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.393455e+00	1.720171e-01	7.930088e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.241259e+00	2.377427e-01	4.132832e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.849352e+00	1.876556e-01	4.596383e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.955853e-01	1.749119e-01	3.217102e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.166536e-02	1.451059e-02	1.628653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.950356e-01	1.311223e-01	6.804369e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.685033e-01	2.635234e-01	9.768492e-02
1.050000e-01	1.500000e-02	1.500000e-02	8.855645e-01	4.176462e-01	1.531415e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.190611e+00	4.403808e-01	2.316405e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.740399e+00	5.882807e-01	1.674398e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.267932e+00	5.783995e-01	1.524449e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.635760e+00	3.243999e-01	1.468710e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.958853e+00	1.141142e-01	1.143011e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.871494e+00	1.486952e-01	2.246624e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.424147e+00	1.640698e-01	5.048951e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.804383e+00	1.662411e-01	5.360017e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.106914e+00	9.427911e-02	3.626168e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.440979e-01	3.065056e-02	2.143503e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.286388e-02	1.190212e-02	1.280411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.529035e+00	5.471113e-01	3.106714e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.796591e+00	7.033231e-01	2.053306e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.545964e+00	1.011965e+00	2.813672e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.072920e+00	1.098266e+00	3.795094e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.402612e+00	7.377491e-01	4.455594e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.696361e+00	6.562082e-01	1.562513e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.576215e+00	2.790060e-01	3.284618e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.379054e+00	3.919115e-02	1.555448e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.859113e+00	1.664350e-01	2.880603e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.026597e+00	1.766560e-01	3.434897e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.262078e+00	1.115980e-01	2.706110e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.128885e-01	3.056366e-02	1.658056e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.249955e-02	9.245402e-03	1.355717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.003061e+01	9.149134e+00	3.566184e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.229602e+01	7.211836e+00	1.739924e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.774702e+01	3.005339e+00	1.578680e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.478199e+01	2.401424e+00	1.119021e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.159028e+01	1.311688e+00	9.473422e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.659139e+00	9.919821e-01	2.944908e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.750996e+00	6.276254e-02	9.608666e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.267850e+00	1.069082e-01	3.471640e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.257646e+00	2.391490e-01	3.932256e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.267165e+00	2.213925e-01	3.951666e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.332189e+00	1.722420e-01	3.339690e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.941473e-02	1.180245e-02	2.057353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.253411e-01	7.835579e-02	7.779200e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.297410e+00	7.084647e-01	4.785811e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.853399e+00	1.115022e+00	4.242563e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.677945e+00	5.808210e-01	7.077632e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.189536e+00	4.672105e-01	5.091859e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.962178e+00	3.794043e-01	1.026799e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.423315e-01	2.206601e-01	7.195439e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.805193e-02	1.673362e-02	6.100351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.770486e-01	4.134118e-01	4.590434e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.687525e+00	1.283750e+00	7.268211e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.122243e+00	4.817771e-01	5.321255e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.883993e+00	5.193101e-01	5.756401e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.513383e+00	3.123590e-01	7.100662e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.177771e-01	1.440069e-01	4.079852e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.684642e-01	5.868903e-02	1.822703e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.627880e-02	4.244817e-03	1.395030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.831890e+00	1.337059e+00	1.567467e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.686092e+00	2.057911e+00	9.556915e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.555477e+00	7.187277e-01	4.789810e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.885321e+00	7.763086e-01	1.170649e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.244535e-01	3.871747e-02	9.498634e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.248808e-02	1.021948e-02	1.631874e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.181217e-01	8.692165e-02	8.735238e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.105211e-01	2.788523e-01	2.502575e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.443114e-01	5.461232e-01	3.758927e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.701180e+00	8.298197e-01	5.141384e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.497559e+00	9.439544e-01	4.794863e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.185465e+00	8.239640e-01	2.208993e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.380732e+00	3.557927e-01	1.509894e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.244348e+00	2.962918e-01	2.189666e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.763769e+00	3.491687e-01	5.871356e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.055598e+00	4.088159e-01	7.664785e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.345341e+00	2.674393e-01	6.828049e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.543762e-01	1.740285e-01	4.806244e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.320496e-02	1.698214e-02	4.624002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.053541e-02	3.604292e-02	6.922625e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.534172e-01	2.364540e-01	2.572076e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.768028e-01	5.510684e-01	5.147590e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.637707e+00	8.910935e-01	7.412805e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.447509e+00	1.123933e+00	9.457370e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.291895e+00	1.233314e+00	7.300761e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.847408e+00	1.070292e+00	4.701120e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.950376e+00	5.704700e-01	1.757859e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.695443e+00	2.299948e-01	1.319391e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.088228e+00	3.724308e-01	4.496972e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.400760e+00	4.511301e-01	5.950823e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.607832e+00	2.970472e-01	6.147359e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.906918e-01	2.151647e-01	4.286644e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.946756e-01	1.057065e-01	2.721958e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.136154e-02	1.079831e-02	2.613372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.764452e-01	2.718782e-01	3.886107e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.193671e+00	8.014124e-01	1.024387e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.446415e+00	1.373323e+00	1.822063e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.287511e+00	2.210484e+00	1.939946e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.737966e+00	2.378724e+00	1.919154e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.599643e+00	1.963882e+00	1.083034e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.621063e+00	1.037636e+00	2.295676e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.707025e+00	5.170397e-01	3.575871e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.400902e+00	8.318640e-01	8.269880e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.988462e+00	6.648483e-01	1.058144e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.872164e+00	5.189531e-01	8.515498e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.267834e-02	2.613344e-02	5.906494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.209455e-01	1.497476e-01	1.096120e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.164259e+00	6.461773e-01	3.877209e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.332112e+00	8.583749e-01	3.140305e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.807958e+00	3.857220e-01	1.287742e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.620751e+00	2.123548e-01	3.669060e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.923945e+00	3.427087e-01	7.487628e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.019111e+00	2.076820e-01	7.158759e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.234880e-01	8.738256e-02	3.340512e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.500404e-02	7.350772e-03	2.381034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.459805e+00	7.371809e-01	4.975112e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.494424e+00	1.503655e+00	9.467197e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.740973e+00	1.138282e+00	5.837588e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.001777e+00	3.718122e-01	2.157121e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.608344e+00	1.827452e-01	1.834238e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.023432e+00	2.980568e-01	4.666744e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.197899e+00	2.143231e-01	5.408856e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.016656e-01	1.224947e-01	3.344223e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.075106e-02	9.784467e-03	3.549222e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.248159e+01	1.565420e+01	1.022695e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.071595e+01	5.767517e+00	3.752077e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.541612e+00	1.603259e+00	1.077444e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.128637e+00	4.086379e-01	2.094512e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.101130e+00	1.900702e-01	1.908502e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.452516e+00	3.899250e-01	5.778705e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.576134e+00	4.046153e-01	7.324753e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.325148e-02	2.258520e-02	5.741673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.380322e-01	1.457291e-01	1.083209e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.740465e-01	3.140640e-01	2.319873e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.342345e-01	4.841811e-01	3.349266e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.345434e+00	6.116324e-01	3.999785e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.892173e+00	7.897987e-01	3.220630e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.334810e+00	7.373577e-01	2.860188e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.584683e+00	5.172370e-01	2.122144e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.678268e+00	2.006176e-01	1.505645e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.610523e+00	1.740169e-01	2.379705e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.310017e+00	2.627156e-01	4.590892e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.817120e+00	2.661691e-01	6.343981e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.225991e+00	2.449109e-01	5.395198e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.867547e-01	1.562790e-01	4.358891e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.976930e-02	1.487186e-02	4.355615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.758747e+00	8.319411e-01	5.035245e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.716194e+00	1.147056e+00	7.623101e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.353458e+00	1.265311e+00	8.972703e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.597375e+00	1.249646e+00	8.820221e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.611289e+00	1.089674e+00	5.812860e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.342982e+00	7.512069e-01	3.933603e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.999184e+00	4.326154e-01	2.464854e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.752395e+00	2.233701e-01	1.968763e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.505950e+00	2.078906e-01	1.669769e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.056359e+00	2.474109e-01	4.072046e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.425334e+00	2.428608e-01	4.472896e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.846839e-01	1.641176e-01	3.423279e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.184012e-02	1.624904e-02	4.052323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.409757e+01	1.438538e+01	1.001729e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.411893e+01	6.463213e+00	4.874855e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.786274e+01	4.637033e+00	3.234238e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.263264e+01	2.959859e+00	2.115257e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.428005e+00	1.491989e+00	9.908176e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.649678e+00	8.227726e-01	5.977196e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.165984e+00	4.289209e-01	2.274513e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.478206e+00	1.661951e-01	1.085081e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.190023e+00	2.536666e-01	1.862706e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.732681e+00	4.039145e-01	4.873974e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.888465e+00	4.134634e-01	6.655952e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.040919e-01	2.926094e-02	6.390846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.602445e-01	8.141519e-02	4.014394e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.342447e+00	5.682819e-01	2.018454e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.781391e+00	8.410505e-01	1.564548e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.719799e+00	4.433368e-01	4.198172e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.248395e+00	1.450492e-01	6.188828e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.938316e+00	1.308570e-01	8.368949e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.718772e-01	4.912793e-02	4.375005e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.701495e-02	1.999171e-02	2.557404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.092193e+00	3.324865e-01	1.782103e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.001906e+00	8.155487e-01	2.620469e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.340694e+00	2.437571e-01	9.418024e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.664044e+00	1.219334e-01	6.028461e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.269992e+00	1.122793e-01	4.231226e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.708186e-01	3.911618e-02	1.973646e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.951361e-01	5.272423e-02	6.467719e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.062195e-02	8.085218e-03	2.462403e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.871757e+00	1.287621e+00	8.536580e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.138554e+00	7.788604e-01	2.766703e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.599427e+00	3.515642e-01	6.354105e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.799211e+00	2.798867e-01	6.139076e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.037458e-02	1.469161e-02	3.057534e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.400303e-02	4.639101e-02	2.729850e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.450578e-01	1.289862e-01	5.394049e-02
1.300000e-01	2.000000e-02	2.000000e-02	6.100710e-01	2.822389e-01	1.253553e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.155775e+00	4.936751e-01	1.583764e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.872407e+00	6.774838e-01	1.545420e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.575093e+00	6.737062e-01	1.419407e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.129599e+00	4.410270e-01	5.608114e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.464700e+00	1.827168e-01	9.142359e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.250157e+00	8.876689e-02	2.777656e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.682950e+00	9.445847e-02	7.289543e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.909419e+00	1.978322e-01	5.870161e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.187528e+00	8.213644e-02	4.306829e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.869126e-01	2.706534e-02	2.497450e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.196328e-02	1.053869e-02	1.603438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.256367e-01	1.113499e-01	7.336334e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.054979e-01	2.888229e-01	1.985080e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.272632e+00	5.569691e-01	2.433029e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.156218e+00	8.428965e-01	2.559407e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.920461e+00	8.114762e-01	3.272862e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.637018e+00	7.931511e-01	2.528978e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.092744e+00	6.202335e-01	1.717239e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.155394e+00	2.108000e-01	8.588261e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.713316e+00	8.671868e-02	3.616752e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.996150e+00	1.160633e-01	4.992743e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.145449e+00	1.449888e-01	5.160264e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.384644e+00	1.437766e-01	3.494341e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.573919e-01	5.666345e-02	2.409136e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.652496e-01	3.108885e-02	1.120925e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.752762e-02	7.741051e-03	7.635859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.487385e+00	7.750318e-01	6.634641e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.948647e+00	1.366807e+00	6.296458e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.798011e+00	1.663513e+00	1.079167e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.794697e+00	1.961035e+00	9.421106e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.985013e+00	1.511338e+00	5.423059e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.021155e+00	5.797889e-01	3.427720e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.884772e+00	1.539113e-01	6.101056e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.160025e+00	3.064806e-01	6.355195e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.387239e+00	3.235944e-01	7.356006e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.034741e+00	2.741450e-01	5.931707e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.127324e+00	1.701494e-01	3.542381e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.377293e-02	8.989767e-03	1.758714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.714951e-01	1.027185e-01	7.549228e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.559177e-01	4.754466e-01	2.237591e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.190049e+00	6.975704e-01	1.905231e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.143408e+00	3.739522e-01	6.326224e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.911614e+00	1.842910e-01	4.475329e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.846835e+00	1.330508e-01	6.945809e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.525055e-01	7.437821e-02	4.339083e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.622669e-01	6.958239e-02	1.641247e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.941795e-02	1.337232e-02	8.092394e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.053739e-01	3.503108e-01	1.702320e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.481548e+00	1.005995e+00	4.299693e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.945666e+00	1.044606e+00	3.512103e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.940424e+00	3.657570e-01	9.799382e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.078795e+00	1.541918e-01	3.147638e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.855996e+00	1.597890e-01	4.517377e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.759329e-01	8.163980e-02	3.284067e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.661634e-01	3.021283e-02	1.563840e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.441308e-02	1.543292e-02	1.097048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.391770e+01	8.552182e+00	4.175277e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.071346e+01	4.861093e+00	1.988462e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.271313e+01	1.699029e+00	7.289190e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.276768e+00	1.406558e-01	6.820143e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.147607e+00	2.373209e-01	4.446334e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.841285e+00	2.527924e-01	4.557257e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.391851e-01	1.267922e-01	3.618048e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.010974e-02	1.161157e-02	1.665749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.223903e-01	1.684676e-01	7.222788e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.898291e-01	2.809043e-01	1.034006e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.756558e-01	3.631356e-01	1.933390e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.297622e+00	5.530958e-01	1.622702e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.756872e+00	5.559010e-01	1.460959e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.306074e+00	5.398696e-01	1.928262e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.715472e+00	4.056030e-01	2.025419e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.965007e+00	1.244767e-01	8.206245e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.831153e+00	1.499784e-01	2.496562e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.378723e+00	1.164541e-01	5.428175e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.751492e+00	1.343035e-01	5.240676e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.088538e+00	1.018734e-01	3.632315e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.231598e-01	2.417411e-02	2.306629e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.022784e-02	1.047408e-02	1.575404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.755766e+00	6.687828e-01	2.347231e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.017409e+00	8.863703e-01	2.131712e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.559283e+00	8.908897e-01	3.400022e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.129360e+00	1.022808e+00	4.792437e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.586051e+00	8.183211e-01	3.077444e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.656747e+00	5.532309e-01	3.277013e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.646739e+00	3.000758e-01	1.096009e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.322786e+00	5.378080e-02	1.859043e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.825845e+00	1.745652e-01	2.725923e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.985896e+00	1.211442e-01	4.099970e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.228112e+00	1.113288e-01	2.800170e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.192216e-01	5.489278e-02	1.617622e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.847521e-02	7.593282e-03	1.546390e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.264343e+01	1.042579e+01	4.091679e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.229450e+01	5.398126e+00	2.741241e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.920230e+01	4.568888e+00	1.285775e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.507425e+01	2.472303e+00	1.403337e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.140660e+01	1.147680e+00	7.724740e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.524086e+00	6.838736e-01	4.187859e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.914299e+00	1.948662e-01	5.481062e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.221502e+00	1.003728e-01	4.733324e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.162207e+00	2.200621e-01	4.222325e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.171235e+00	2.099717e-01	4.653151e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.310114e+00	2.085693e-01	3.397313e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.796453e-02	1.158741e-02	2.096927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.190808e-01	1.244807e-01	1.126143e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.966730e+00	9.470839e-01	5.435110e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.520478e+00	1.060748e+00	2.311711e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.534782e+00	3.011171e-01	1.450023e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.504470e+00	3.557687e-01	8.739307e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.459363e+00	2.836463e-01	8.039926e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.885008e-01	1.468488e-01	5.195833e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.179041e-02	1.390683e-02	4.431793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.412708e+00	6.072423e-01	5.637250e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.572748e+00	1.264289e+00	4.387841e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.821364e+00	4.036284e-01	2.506457e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.197201e+00	3.728966e-01	7.149566e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.186642e+00	2.330149e-01	5.340371e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.876224e-01	9.606578e-02	3.184414e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.323396e-01	4.358368e-02	1.400809e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.600798e-02	4.958132e-03	1.200658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.104441e+00	1.786378e+00	1.792729e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.584289e+00	1.640178e+00	4.143780e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.799359e+00	7.992999e-01	7.911096e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.193615e+00	5.387409e-01	1.045024e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.041460e-01	2.950102e-02	7.049871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.014491e-02	1.677214e-02	1.680375e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.769323e-01	1.294035e-01	1.327419e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.506252e-01	4.275670e-01	3.362459e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.442043e+00	8.057100e-01	4.349922e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.323577e+00	9.889866e-01	5.600616e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.147694e+00	9.682158e-01	2.711631e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.519370e+00	5.369518e-01	5.822428e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.319188e+00	1.734773e-01	1.891849e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.922954e+00	3.324428e-01	4.672347e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.269669e+00	3.111870e-01	7.529886e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.604928e+00	2.796137e-01	7.078579e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.028513e+00	2.071966e-01	5.640133e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.527568e-01	1.184831e-01	3.803580e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.651442e-02	1.254030e-02	3.326519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.986035e-02	7.387442e-02	8.460504e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.775688e-01	3.688640e-01	4.519505e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.476092e+00	8.524659e-01	8.202954e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.565045e+00	1.313381e+00	8.576553e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.460741e+00	1.379074e+00	9.299639e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.217707e+00	1.299049e+00	4.736362e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.291616e+00	7.908929e-01	1.335804e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.999253e+00	2.165142e-01	1.113632e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.319972e+00	2.836120e-01	3.775684e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.664158e+00	3.694101e-01	5.284406e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.912363e+00	2.880148e-01	6.163122e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.302584e+00	2.504830e-01	5.313350e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.789971e-01	1.379936e-01	3.653909e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.000654e-01	7.491791e-02	2.117468e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.416466e-02	8.835073e-03	2.072624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.518409e-01	4.017089e-01	5.300684e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.767850e+00	1.125318e+00	1.557104e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.834236e+00	2.148544e+00	2.296786e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.037201e+00	2.868535e+00	2.270027e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.362080e+00	2.587535e+00	1.530558e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.529820e+00	1.649665e+00	4.355914e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.646716e+00	3.627001e-01	2.428131e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.279243e+00	7.321899e-01	6.298693e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.703586e+00	6.559201e-01	9.798309e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.411558e+00	5.515559e-01	1.002888e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.418959e+00	3.353695e-01	7.930471e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.778166e-02	2.131195e-02	4.479037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.580691e-01	2.277933e-01	1.418894e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.710797e+00	8.638978e-01	4.102053e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.754275e+00	7.379709e-01	2.303672e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.771895e+00	1.934852e-01	1.815185e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.266666e+00	2.470095e-01	5.324039e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.472233e+00	2.032147e-01	6.777706e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.018595e-01	1.677175e-01	5.116726e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.199396e-01	6.947570e-02	2.454377e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.110515e-02	6.821167e-03	1.911857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.550048e+00	1.207870e+00	6.876678e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.954274e+00	1.885835e+00	9.240170e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.032116e+00	8.955392e-01	4.266971e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.884473e+00	2.178260e-01	1.914596e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.379198e+00	1.924400e-01	2.676129e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.664627e+00	1.888535e-01	5.055927e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.945141e-01	1.834563e-01	3.944745e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.134034e-01	9.017776e-02	2.552326e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.742139e-02	1.035696e-02	3.002901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.451175e+01	2.068872e+01	1.063901e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.290459e+01	5.031415e+00	3.507121e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.036505e+00	1.125266e+00	5.012700e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.880866e+00	2.304552e-01	1.941101e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.827689e+00	1.707237e-01	2.682094e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.119063e+00	3.219007e-01	6.100258e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.285279e+00	2.747312e-01	6.068962e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.752032e-02	2.058871e-02	4.338032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.280283e-01	1.993901e-01	1.256575e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.336845e-01	4.585871e-01	2.761829e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.304072e+00	6.390622e-01	3.943133e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.861716e+00	8.011838e-01	3.973535e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.368177e+00	8.101329e-01	3.068408e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.703412e+00	6.277602e-01	1.814801e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.770081e+00	3.391416e-01	8.215031e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.615602e+00	1.232541e-01	2.403412e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.421980e+00	2.134960e-01	3.507771e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.972794e+00	2.219633e-01	5.590023e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.497424e+00	2.171578e-01	5.438708e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.451992e-01	1.523623e-01	5.198942e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.224805e-01	1.163774e-01	3.320245e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.560560e-02	1.181049e-02	3.215671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.655849e+00	1.167105e+00	6.924558e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.173571e+00	1.601207e+00	9.023152e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.773921e+00	1.655492e+00	8.524305e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.746046e+00	1.499927e+00	6.371477e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.092111e+00	9.105689e-01	5.205669e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.492213e+00	5.669147e-01	2.477700e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.972898e+00	2.316928e-01	1.574404e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.633682e+00	1.487240e-01	1.999773e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.294982e+00	1.583131e-01	2.294194e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.775732e+00	2.039850e-01	4.210080e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.175956e+00	1.811591e-01	3.908232e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.355722e-01	1.129580e-01	3.043837e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.903040e-02	1.196062e-02	3.337600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.312671e+01	1.798257e+01	1.042700e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.954417e+01	7.138929e+00	3.919207e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.921140e+01	3.512787e+00	2.967772e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.258626e+01	1.955702e+00	1.848515e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.310431e+00	1.283730e+00	6.998361e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.556269e+00	5.907626e-01	2.039871e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.954156e+00	3.374617e-01	1.354051e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.289283e+00	1.257620e-01	7.342588e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.940457e+00	2.202109e-01	2.526114e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.351197e+00	2.606696e-01	5.718022e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.605814e+00	3.243150e-01	6.141937e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.805915e-02	2.445984e-02	5.134931e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.419096e-01	1.092300e-01	3.671970e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.893707e+00	7.147128e-01	1.738857e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.355915e+00	7.801280e-01	1.467696e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.697780e+00	7.674502e-02	2.120766e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.668366e+00	1.610554e-01	7.645731e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.417446e+00	1.235186e-01	6.164114e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.394161e-01	6.231859e-02	2.713875e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.837079e-02	1.844526e-02	1.617921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.664470e+00	4.420498e-01	1.853623e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.822707e+00	7.832547e-01	1.630468e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.877405e+00	8.490137e-02	3.859359e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.025684e+00	1.588575e-01	4.813884e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.636480e-01	8.112882e-02	2.843711e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.554210e-01	4.108396e-02	1.355132e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.917129e-01	4.623125e-02	4.014772e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.322058e-02	7.004496e-03	2.063132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.576604e+00	1.448637e+00	8.400067e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.035824e+00	4.057474e-01	6.004676e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.680433e+00	3.966316e-01	6.431544e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.407602e+00	1.992049e-01	4.678020e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.477076e-02	1.444516e-02	2.027774e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.360659e-02	3.764679e-02	2.833386e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.879276e-01	1.544405e-01	8.429608e-02
1.300000e-01	2.000000e-02	2.000000e-02	7.992699e-01	3.888940e-01	1.261052e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.490057e+00	5.882477e-01	2.325387e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.308073e+00	7.521708e-01	1.571265e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.062016e+00	6.338368e-01	1.544221e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.528836e+00	3.011192e-01	2.865354e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.465474e+00	1.316459e-01	1.655868e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.004954e+00	1.640910e-01	5.280432e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.265153e+00	1.441962e-01	6.728158e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.521540e+00	1.156302e-01	4.987856e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.893017e-01	4.052539e-02	3.623374e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.619223e-01	4.151906e-02	1.608694e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.481235e-02	9.395021e-03	1.004227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.518998e-01	1.453000e-01	9.467924e-02
3.125000e-02	8.750000e-03	8.750000e-03	8.761162e-01	4.094905e-01	2.412629e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.930624e+00	7.997645e-01	3.050763e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.958338e+00	9.925975e-01	3.493194e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.743347e+00	7.945991e-01	4.039551e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.498198e+00	8.084839e-01	1.294561e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.647728e+00	3.764200e-01	2.049346e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.095481e+00	6.375606e-02	3.020769e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.349961e+00	1.585290e-01	4.967402e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.449346e+00	1.245534e-01	5.409777e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.742376e+00	1.486544e-01	3.634481e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.071265e+00	8.284274e-02	2.766198e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.077669e-01	4.448066e-02	1.659237e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.015375e-01	3.741722e-02	6.914598e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.523658e-02	6.980018e-03	5.268375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.733672e+00	9.883923e-01	8.935167e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.025751e+00	1.817424e+00	1.027390e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.943769e+00	2.494866e+00	1.043759e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.749750e+00	1.945168e+00	1.034248e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.285829e+00	9.832810e-01	4.507456e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.335989e+00	2.145765e-01	6.267434e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.361578e+00	2.451850e-01	7.494474e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.362885e+00	3.353485e-01	6.634526e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.753797e+00	3.104203e-01	6.669686e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.654837e+00	2.612011e-01	4.281953e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.866228e-01	1.001672e-01	2.737197e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.892010e-02	8.369826e-03	1.218806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.543711e-01	1.419511e-01	8.455399e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.360713e+00	6.130789e-01	2.398066e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.677612e+00	6.472897e-01	2.027645e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.220095e+00	1.264512e-01	1.580759e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.474527e+00	2.044931e-01	5.538688e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.472300e+00	1.529173e-01	5.294294e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.148098e-01	5.091701e-02	3.315383e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.948499e-01	5.836667e-02	1.114516e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.074173e-02	1.198367e-02	6.580076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.318630e+00	5.290984e-01	2.218468e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.730463e+00	1.320076e+00	4.958520e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.695481e+00	8.731681e-01	3.157134e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.967382e+00	9.886753e-02	2.799726e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.619675e+00	1.511998e-01	4.330521e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.524715e+00	1.344741e-01	3.669766e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.864066e-01	7.922771e-02	2.369840e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.865802e-01	5.656481e-02	1.133982e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.783152e-02	1.289763e-02	7.796360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.026449e+01	1.299107e+01	4.502437e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.599608e+01	4.787031e+00	1.816313e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.274237e+01	1.037893e+00	1.151398e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.177358e+00	7.968758e-02	6.287320e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.767410e+00	2.393321e-01	4.292723e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.615209e+00	2.118347e-01	4.083627e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.093748e-01	1.287981e-01	2.994218e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.028139e-02	1.501941e-02	1.020120e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.466468e-01	1.656374e-01	9.669082e-02
7.500000e-02	1.500000e-02	1.500000e-02	7.349979e-01	3.320234e-01	1.502410e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.173050e+00	5.084743e-01	1.960740e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.578260e+00	5.350932e-01	2.548921e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.177173e+00	6.460479e-01	1.880691e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.713692e+00	5.081059e-01	7.680894e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.008130e+00	2.763939e-01	6.530175e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.993676e+00	1.279472e-01	1.255630e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.607057e+00	1.440072e-01	4.503629e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.044375e+00	1.596086e-01	5.162566e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.448741e+00	1.301157e-01	4.203928e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.324869e-01	4.349909e-02	3.236139e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.315550e-01	3.942285e-02	1.510960e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.407435e-02	8.766009e-03	1.038074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.999286e+00	6.409382e-01	3.393587e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.891792e+00	1.145403e+00	3.232299e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.678539e+00	1.317883e+00	4.649280e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.277053e+00	1.054596e+00	3.609416e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.356777e+00	7.813625e-01	3.870948e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.261302e+00	4.911908e-01	1.505699e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.878903e+00	2.392718e-01	8.293215e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.151916e+00	9.617388e-02	2.965362e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.397815e+00	1.117441e-01	4.164010e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.675078e+00	1.170080e-01	3.119002e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.948218e-01	8.495519e-02	2.299935e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.964013e-01	4.466127e-02	1.248198e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.424630e-02	8.003077e-03	1.011867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.573476e+01	1.283586e+01	5.213445e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.863984e+01	5.321280e+00	2.567577e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.235182e+01	3.606914e+00	1.306079e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.693827e+01	1.832313e+00	1.146939e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.220460e+01	1.297690e+00	7.623984e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.934741e+00	2.649133e-01	7.223751e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.298247e+00	5.550792e-02	5.641348e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.723091e+00	1.304832e-01	3.460089e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.791549e+00	1.813287e-01	3.976869e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.915998e+00	2.159966e-01	4.172207e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.123331e+00	1.530660e-01	2.767245e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.139235e-02	1.027814e-02	1.613679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.438467e-01	1.342442e-01	1.196091e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.092849e+00	9.778044e-01	5.458062e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.533490e+00	9.727777e-01	1.937589e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.474858e+00	2.940507e-01	2.088541e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.458760e+00	3.749140e-01	8.491772e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.385927e+00	2.588964e-01	8.064795e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.559057e-01	1.301081e-01	4.856454e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.936773e-02	1.571664e-02	4.283447e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.532278e+00	6.394332e-01	6.109291e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.580071e+00	1.141010e+00	3.886727e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.756555e+00	4.669535e-01	2.330020e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.185532e+00	3.591422e-01	6.430010e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.116595e+00	1.961586e-01	5.399962e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.699812e-01	1.117552e-01	2.997314e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.269725e-01	5.157046e-02	1.388997e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.432222e-02	4.192494e-03	1.183896e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.336495e+00	1.821165e+00	1.925791e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.603139e+00	1.477585e+00	3.765221e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.751900e+00	8.772181e-01	7.472425e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.086333e+00	5.182705e-01	9.951153e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.960676e-02	2.985212e-02	6.921119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.343948e-02	1.958253e-02	1.805332e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.959889e-01	1.391611e-01	1.591356e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.028063e-01	4.440506e-01	3.787849e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.528118e+00	8.186072e-01	4.989710e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.445192e+00	9.776940e-01	5.064808e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.163220e+00	8.984453e-01	3.064863e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.551815e+00	5.265946e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.194204e+00	9.516500e-02	2.928200e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.876532e+00	3.367908e-01	5.086321e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.242861e+00	3.377004e-01	7.015465e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.577650e+00	2.974624e-01	6.812067e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.000121e+00	2.258794e-01	5.145229e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.290730e-01	1.147042e-01	3.600984e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.385688e-02	1.269833e-02	3.305219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.129349e-01	8.209432e-02	8.914753e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.668377e-01	4.127721e-01	5.013968e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.627496e+00	9.124934e-01	8.453857e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.713139e+00	1.325406e+00	9.670655e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.614760e+00	1.394904e+00	9.206761e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.219498e+00	1.136314e+00	5.385605e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.242350e+00	6.134274e-01	1.404183e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.942843e+00	2.204674e-01	1.257826e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.378431e+00	4.137132e-01	2.454567e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.587513e+00	3.310460e-01	5.676506e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.877815e+00	3.009967e-01	6.072480e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.280292e+00	2.627414e-01	4.611376e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.373770e-01	1.380841e-01	3.686592e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.920644e-01	8.200458e-02	2.074224e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.273594e-02	8.950131e-03	1.918114e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.807699e-01	3.982336e-01	6.346295e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.966365e+00	1.207610e+00	1.656849e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.108814e+00	2.288725e+00	2.391260e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.359769e+00	2.960332e+00	2.193518e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.452166e+00	2.490902e+00	1.718285e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.466566e+00	1.316155e+00	5.320145e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.679087e+00	4.359753e-01	2.078516e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.250177e+00	7.701832e-01	5.945013e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.625102e+00	7.014220e-01	1.014053e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.378826e+00	5.585989e-01	8.839407e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.368030e+00	3.525113e-01	7.587436e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.428470e-02	2.033764e-02	4.426342e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.922483e-01	2.456016e-01	1.588679e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.762110e+00	8.511234e-01	4.642755e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.797668e+00	7.248320e-01	1.370528e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.753896e+00	2.200688e-01	2.463936e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.251032e+00	2.520149e-01	5.271500e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.431021e+00	2.251744e-01	6.896415e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.475248e-01	1.217134e-01	4.791895e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.130839e-01	8.609022e-02	2.386645e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.909576e-02	6.562785e-03	1.723067e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.759009e+00	1.259896e+00	7.802051e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.087142e+00	1.841636e+00	1.021076e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.052096e+00	8.554453e-01	3.239883e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.854601e+00	1.909851e-01	2.183807e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.387528e+00	2.057263e-01	2.719295e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.652645e+00	2.219377e-01	4.627134e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.334449e-01	1.519038e-01	4.035711e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.031497e-01	9.571776e-02	2.507803e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.476852e-02	1.087756e-02	3.016919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.800219e+01	2.064375e+01	1.233514e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.298407e+01	4.888623e+00	3.132617e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.829535e+00	8.490442e-01	6.779230e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.911399e+00	2.811977e-01	1.677157e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.839946e+00	1.902293e-01	2.471457e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.093165e+00	3.474273e-01	5.281358e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.236074e+00	2.880957e-01	5.909416e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.240642e-02	1.870384e-02	4.625630e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.451250e-01	2.099339e-01	1.541049e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.882092e-01	4.760531e-01	3.135136e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.393581e+00	6.747123e-01	4.066447e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.919090e+00	7.851602e-01	3.879767e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.422808e+00	8.088422e-01	2.839305e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.739759e+00	6.455097e-01	1.118461e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.703654e+00	2.188365e-01	1.660270e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.633208e+00	1.662027e-01	2.484648e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.337110e+00	1.938613e-01	3.697333e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.981010e+00	1.949941e-01	5.392098e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.471405e+00	2.320557e-01	5.500664e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.276138e-01	1.898428e-01	4.488891e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.952471e-01	1.011658e-01	3.218570e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.348719e-02	1.317818e-02	3.152277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.867108e+00	1.222136e+00	7.966641e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.542569e+00	1.797333e+00	9.396868e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.836668e+00	1.559895e+00	1.001930e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.838513e+00	1.482682e+00	6.039644e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.175071e+00	9.569308e-01	4.467826e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.418668e+00	4.596395e-01	3.210878e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.916392e+00	2.063854e-01	2.196763e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.633774e+00	1.591743e-01	2.278213e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.288984e+00	1.844298e-01	2.431942e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.746250e+00	1.815411e-01	4.129060e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.155163e+00	2.091403e-01	3.788349e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.192284e-01	1.267668e-01	2.664261e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.672709e-02	1.187735e-02	3.353417e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.679816e+01	1.876378e+01	1.151971e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.013303e+01	7.208291e+00	3.804952e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.964607e+01	3.838136e+00	2.788258e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.230301e+01	1.578877e+00	1.961667e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.154255e+00	1.107152e+00	7.126919e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.449617e+00	5.230259e-01	2.173357e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.917504e+00	3.005372e-01	1.574613e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.287381e+00	1.803893e-01	7.137008e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.914677e+00	2.111426e-01	2.637243e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.365378e+00	3.395481e-01	5.200093e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.538372e+00	3.237521e-01	6.182092e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.372704e-02	2.422579e-02	5.099372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.666941e-01	1.160491e-01	4.249864e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.008607e+00	7.387326e-01	2.228083e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.408589e+00	7.325624e-01	1.208483e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.663302e+00	1.988701e-01	1.613976e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.552191e+00	1.553979e-01	8.166102e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.382126e+00	1.137132e-01	6.040039e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.013533e-01	2.641836e-02	2.640006e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.409064e-02	1.634677e-02	1.746856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.809862e+00	4.511998e-01	2.172023e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.866901e+00	7.141409e-01	2.034777e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.832536e+00	2.288742e-01	2.507291e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.926814e+00	1.507271e-01	4.846497e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.019603e-01	7.000083e-02	3.071548e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.414894e-01	2.314698e-02	1.459783e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.814713e-01	3.934541e-02	3.919630e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.116883e-02	6.371117e-03	3.316162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.896797e+00	1.486291e+00	9.272447e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.081364e+00	4.867801e-01	4.938440e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.562593e+00	3.907197e-01	7.055625e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.307802e+00	2.055168e-01	4.276283e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.813955e-02	1.502818e-02	2.107397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.085110e-02	4.302170e-02	3.180942e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.115302e-01	1.747360e-01	9.245571e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.450519e-01	4.193330e-01	1.536451e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.600379e+00	6.190456e-01	2.257078e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.429542e+00	7.442297e-01	2.142843e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.112641e+00	6.035290e-01	1.276831e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.495189e+00	2.974500e-01	5.130293e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.392581e+00	1.403407e-01	2.227756e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.940693e+00	2.059749e-01	4.894260e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.203582e+00	1.289205e-01	6.720765e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.480304e+00	1.441123e-01	5.335654e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.701696e-01	5.452263e-02	3.389933e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.423144e-01	2.999446e-02	1.469047e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.321924e-02	9.098955e-03	1.044833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.845622e-01	1.457115e-01	8.272854e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.542437e-01	4.475752e-01	2.598194e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.060402e+00	8.126836e-01	2.306473e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.093478e+00	9.911924e-01	4.426685e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.052727e+00	1.014803e+00	3.784900e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.589147e+00	6.941833e-01	1.673293e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.507009e+00	2.383582e-01	1.715859e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.086124e+00	8.109506e-02	3.416927e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.291690e+00	1.928354e-01	3.995992e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.420381e+00	1.992037e-01	4.691895e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.626555e+00	1.069089e-01	4.561145e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.041211e+00	1.144735e-01	2.689400e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.095856e-01	6.232131e-02	1.483254e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.865135e-01	2.263518e-02	7.820786e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.336611e-02	5.577907e-03	5.223951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.901286e+00	1.012038e+00	7.618903e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.371566e+00	1.895442e+00	1.044388e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.025547e+00	2.280915e+00	1.378512e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.129464e+00	2.118346e+00	9.792638e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.600294e+00	1.165671e+00	4.564772e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.235868e+00	1.308359e-01	7.657267e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.299348e+00	2.440948e-01	6.582533e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.298823e+00	3.942373e-01	6.673967e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.648248e+00	3.340027e-01	6.523495e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.596296e+00	2.499411e-01	4.104456e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.690019e-01	1.511701e-01	2.752489e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.586486e-02	7.987241e-03	1.128568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.746215e-01	1.553869e-01	8.761951e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.432173e+00	6.336831e-01	2.827527e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.761378e+00	6.657399e-01	1.848629e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.241310e+00	1.906856e-01	1.437916e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.408028e+00	2.064062e-01	6.020239e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.387552e+00	1.269243e-01	5.762159e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.860884e-01	3.142037e-02	2.984696e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.793107e-01	4.676488e-02	1.102335e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.812402e-02	1.027776e-02	7.856886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.447090e+00	6.051005e-01	2.372097e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.943064e+00	1.322287e+00	5.863257e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.816926e+00	8.759574e-01	4.074644e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.977862e+00	1.083503e-01	2.864475e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.565749e+00	2.081834e-01	3.788288e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.443500e+00	1.479480e-01	3.885755e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.576148e-01	5.767477e-02	2.390467e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.886179e-01	2.255550e-02	1.215325e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.421830e-02	1.405859e-02	7.401102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.308158e+01	1.359084e+01	5.001431e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.659733e+01	4.501647e+00	2.679351e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.273031e+01	9.827500e-01	1.258125e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.284135e+00	1.218872e-01	5.409613e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.651477e+00	3.089158e-01	4.387736e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.515140e+00	2.285969e-01	4.044552e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.896246e-01	1.243535e-01	2.505362e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.846103e-02	1.017856e-02	1.247553e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.792911e-01	1.922524e-01	9.095260e-02
7.500000e-02	1.500000e-02	1.500000e-02	8.032420e-01	4.014036e-01	1.563644e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.191267e+00	4.861648e-01	2.349888e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.689092e+00	5.951911e-01	2.600626e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.248446e+00	6.159577e-01	2.126278e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.742155e+00	5.231777e-01	1.005359e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.041742e+00	3.122406e-01	5.338506e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.930768e+00	1.309145e-01	1.900252e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.533208e+00	1.479798e-01	4.357017e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.051664e+00	1.821970e-01	5.097047e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.382750e+00	1.086638e-01	4.763868e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.104804e-01	5.743859e-02	2.987070e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.158837e-01	2.170989e-02	1.377662e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.277980e-02	8.657931e-03	1.084453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.264738e+00	8.480781e-01	3.101793e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.051987e+00	1.176418e+00	3.607620e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.776294e+00	1.120224e+00	6.441499e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.487835e+00	1.133557e+00	4.013583e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.493232e+00	7.629084e-01	4.909127e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.317321e+00	5.348623e-01	1.967227e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.853673e+00	1.725292e-01	1.854742e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.129822e+00	1.276258e-01	2.438240e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.339192e+00	1.265340e-01	4.163619e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.631883e+00	1.379264e-01	3.353286e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.523661e-01	9.626592e-02	2.343001e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.835763e-01	3.880505e-02	1.254757e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.176160e-02	7.685219e-03	9.734616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.903815e+01	1.412193e+01	4.534379e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.038936e+01	5.885431e+00	2.758947e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.266304e+01	3.136986e+00	2.156952e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.707183e+01	1.903384e+00	1.516885e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.211250e+01	1.007912e+00	9.053663e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.959032e+00	2.290878e-01	9.130317e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.276227e+00	7.822416e-02	5.920384e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.691623e+00	1.221616e-01	3.932702e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.694293e+00	2.173832e-01	4.141437e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.830965e+00	2.455954e-01	3.883857e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.066378e+00	1.634863e-01	2.747170e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.871002e-02	1.222095e-02	1.458380e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.162507e-01	2.102816e-01	1.533174e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.878755e+00	1.129725e+00	5.108522e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.820021e+00	5.427475e-01	9.022531e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.018236e+00	3.726243e-01	5.824431e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.904187e+00	3.337183e-01	8.187405e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.026004e+00	1.679109e-01	5.697362e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.545720e-01	7.750172e-02	3.220434e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.294624e-02	9.962070e-03	2.301275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.281200e+00	8.101094e-01	6.423785e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.053147e+00	7.747948e-01	2.424319e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.204069e+00	4.509700e-01	4.862599e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.682501e+00	2.623164e-01	5.889566e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.845249e-01	1.486874e-01	3.560079e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.395185e-01	6.140098e-02	2.191171e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.825332e-01	4.114866e-02	9.455586e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.089856e-02	3.396649e-03	6.734565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.999363e+00	2.162819e+00	1.953853e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.990642e+00	9.473404e-01	3.831897e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.882667e+00	7.044876e-01	1.015604e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.584336e+00	3.713023e-01	7.323499e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.585876e-02	2.024672e-02	4.460377e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.284709e-02	2.701404e-02	2.618008e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.173171e-01	2.198498e-01	2.194705e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.104351e+00	6.567923e-01	4.778051e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.211426e+00	1.065937e+00	4.743278e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.157366e+00	1.042522e+00	3.916173e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.616192e+00	6.029029e-01	1.130248e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.523368e+00	1.960393e-01	2.082567e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.990935e+00	2.428537e-01	5.473384e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.439829e+00	3.746737e-01	6.316753e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.770822e+00	2.534220e-01	7.387955e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.228976e+00	2.268301e-01	5.428612e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.322291e-01	1.233858e-01	3.769563e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.700663e-01	6.605181e-02	2.445192e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.904809e-02	9.220839e-03	1.831118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.717740e-01	1.075155e-01	1.736636e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.199624e+00	7.337735e-01	7.389870e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.610852e+00	1.353812e+00	1.090896e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.856503e+00	1.576998e+00	9.594649e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.728692e+00	1.401355e+00	6.617036e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.859651e+00	8.378719e-01	2.053538e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.459120e+00	2.029878e-01	5.975120e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.671305e+00	3.331240e-01	3.913932e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.918956e+00	4.095128e-01	4.666931e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.114791e+00	2.877938e-01	5.998945e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.523264e+00	2.576101e-01	5.128935e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.900717e-01	1.706538e-01	3.653082e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.897697e-01	1.005341e-01	2.504067e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.860395e-01	4.389283e-02	1.527046e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.451844e-02	6.926201e-03	1.208813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.236332e-01	6.407014e-01	8.006436e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.011296e+00	1.774661e+00	2.365485e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.105748e+00	3.149928e+00	2.738437e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.337880e+00	3.195407e+00	2.344089e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.993665e+00	2.167674e+00	1.165799e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.192597e+00	7.771471e-01	2.930641e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.396638e+00	7.829036e-01	6.344500e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.576402e+00	7.724255e-01	8.680967e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.925365e+00	4.746569e-01	9.926566e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.867550e+00	4.558925e-01	7.788953e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.086561e+00	2.935695e-01	4.904028e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.491951e-02	1.304088e-02	3.054441e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.762149e-01	3.391391e-01	1.864620e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.322690e+00	9.766893e-01	4.474056e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.021001e+00	4.659301e-01	1.078030e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.652965e+00	2.349567e-01	3.619913e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.917488e+00	2.468706e-01	6.048983e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.133983e+00	1.593593e-01	5.335144e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.501863e-01	7.249141e-02	3.461975e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.198621e-01	5.730055e-02	1.466606e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.284701e-02	4.410960e-03	9.010081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.284759e+00	1.783949e+00	9.573438e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.314766e+00	1.855417e+00	9.711601e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.941221e+00	4.493339e-01	2.827953e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.799002e+00	2.233115e-01	2.497056e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.233458e+00	2.414199e-01	3.357572e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.405247e+00	1.829528e-01	3.862067e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.632946e-01	1.069844e-01	2.874408e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.897648e-01	5.410719e-02	1.942274e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.667451e-02	9.089651e-03	1.892758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.230267e+01	2.304936e+01	1.273303e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.235088e+01	3.007677e+00	3.161623e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.614492e+00	5.368505e-01	2.820844e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.827497e+00	1.336510e-01	1.384747e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.654900e+00	2.189916e-01	3.144345e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.818436e+00	2.960047e-01	4.622700e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.919835e-01	2.106881e-01	4.515068e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.923629e-02	1.438424e-02	2.946866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.651428e-01	2.779151e-01	1.651348e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.236860e+00	6.538874e-01	3.582063e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.862319e+00	8.605162e-01	4.318479e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.422604e+00	8.315176e-01	3.978015e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.837018e+00	7.165403e-01	2.725342e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.019874e+00	4.551774e-01	3.229141e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.739143e+00	1.275697e-01	2.543016e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.498666e+00	1.594797e-01	4.134624e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.163218e+00	2.474096e-01	4.387848e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.681911e+00	2.252009e-01	5.387366e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.172090e+00	1.673575e-01	4.895375e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.011932e-01	1.086467e-01	3.474517e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.563867e-01	6.131726e-02	2.154492e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.906648e-02	8.899273e-03	1.813165e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.155101e+00	1.625927e+00	9.754747e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.194802e+00	2.154366e+00	1.036852e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.176277e+00	1.694731e+00	9.345104e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.414915e+00	1.187042e+00	8.179549e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.447082e+00	7.033656e-01	2.644237e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.423898e+00	2.416099e-01	2.049436e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.894389e+00	1.872168e-01	2.285864e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.513750e+00	1.638825e-01	2.938506e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.145640e+00	2.361751e-01	2.882202e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.495934e+00	1.507144e-01	3.877918e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.550070e-01	1.548655e-01	2.980943e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.877421e-01	7.475246e-02	1.997333e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.313651e-02	9.776653e-03	2.173697e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.822651e+01	2.018960e+01	1.212209e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.204246e+01	5.354200e+00	3.939811e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.866412e+01	1.891793e+00	2.808622e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.239647e+01	1.348128e+00	7.576360e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.875043e+00	4.767839e-01	7.112778e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.471561e+00	4.225926e-01	2.516882e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.938537e+00	2.131918e-01	5.185920e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.133314e+00	1.517518e-01	9.612979e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.671695e+00	2.389307e-01	3.363972e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.042651e+00	2.621100e-01	5.201125e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.328438e+00	3.256112e-01	4.670001e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.279410e-02	1.609792e-02	3.624427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.862502e-01	1.548394e-01	5.310006e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.595442e+00	8.507719e-01	2.680334e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.825391e+00	5.813701e-01	7.288609e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.330439e+00	1.820460e-01	5.125235e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.020782e+00	1.935192e-01	7.897471e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.028563e+00	8.218179e-02	4.508376e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.629498e-01	3.145113e-02	1.837755e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.228715e-02	1.705719e-02	1.059370e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.507587e+00	5.540414e-01	2.275604e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.196571e+00	4.992715e-01	2.442514e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.194523e+00	1.954262e-01	4.406100e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.529867e+00	1.490311e-01	4.061202e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.493275e-01	6.818168e-02	2.285139e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.624042e-01	3.200499e-02	1.057542e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.449092e-01	5.118928e-02	3.062183e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.536257e-03	5.767817e-03	1.143319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.405041e+00	1.473011e+00	8.645680e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.545490e+00	2.740607e-01	5.429062e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.950038e+00	3.254223e-01	6.578483e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.097731e+00	1.762338e-01	3.534563e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.100739e-02	1.263967e-02	1.567958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.600067e-02	5.315676e-02	3.139486e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.098476e-01	2.304521e-01	1.004965e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.120060e+00	5.425766e-01	2.621663e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.034121e+00	7.595211e-01	2.489478e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.918429e+00	7.761632e-01	2.136009e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.606956e+00	5.734463e-01	4.002764e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.637082e+00	1.059444e-01	2.073985e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.181140e+00	1.547728e-01	4.736836e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.529977e+00	1.590167e-01	7.050276e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.835567e+00	1.688115e-01	5.734455e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.166162e+00	1.026102e-01	4.362836e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.740767e-01	7.522592e-02	2.514620e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.384787e-01	4.075047e-02	1.116607e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.434509e-02	6.780696e-03	6.338851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.583880e-01	1.905345e-01	1.084416e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.472263e+00	6.924200e-01	3.388901e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.810049e+00	1.019202e+00	4.819047e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.177055e+00	1.187536e+00	4.501616e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.018643e+00	1.004612e+00	2.538842e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.045569e+00	4.055121e-01	2.196857e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.576196e+00	3.468361e-02	4.616851e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.805009e+00	1.887995e-01	3.636995e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.807791e+00	2.065686e-01	5.375780e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.008539e+00	1.876520e-01	4.202727e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.340451e+00	1.104744e-01	3.509833e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.572353e-01	8.441700e-02	2.035837e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.662021e-01	3.265559e-02	1.407980e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.432839e-01	5.377263e-02	5.554823e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.913099e-02	4.957688e-03	3.335341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.442779e+00	1.355604e+00	9.365415e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.904819e+00	2.484828e+00	1.457001e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.532525e+00	3.049085e+00	1.210143e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.072470e+01	1.658272e+00	1.161293e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.019604e+01	6.564210e-01	8.235161e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.218509e+00	2.197828e-01	7.836683e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.607397e+00	3.413002e-01	8.176765e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.760715e+00	4.338427e-01	5.998228e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.169499e+00	2.513232e-01	5.994626e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.292802e+00	1.975443e-01	3.848383e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.265778e-01	1.630092e-01	1.975323e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.874495e-02	8.095380e-03	9.106921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.787941e-01	2.048872e-01	1.153814e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.865144e+00	7.780906e-01	3.254247e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.165519e+00	5.571217e-01	1.526460e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.107542e+00	2.157281e-01	2.659458e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.058141e+00	2.246360e-01	5.991462e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.101940e+00	1.062856e-01	4.851890e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.476241e-01	4.622572e-02	2.217057e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.127253e-01	6.747215e-02	7.400989e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.398135e-02	8.637915e-03	3.451495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.273345e+00	8.995365e-01	3.967998e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.413129e+00	1.562505e+00	6.922362e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.224196e+00	6.844769e-01	3.803631e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.565858e+00	1.463089e-01	3.611877e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.263258e+00	2.565528e-01	4.195684e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.241711e+00	1.322153e-01	3.524417e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.486095e-01	7.381738e-02	1.793514e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.179048e-01	3.528911e-02	9.599925e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.876236e-02	1.366610e-02	5.543989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.430480e+01	1.691164e+01	7.447989e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.992873e+01	4.142609e+00	3.351101e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.119152e+01	3.602749e-01	1.371054e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.484740e+00	2.285985e-01	2.820733e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.468292e+00	3.007538e-01	4.564887e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.396173e+00	2.279831e-01	3.511252e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.123872e-01	1.467055e-01	2.195609e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.181550e-02	1.039199e-02	9.918239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.346950e-01	2.234381e-01	1.249454e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.513175e-01	4.403218e-01	2.555662e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.540201e+00	6.713104e-01	2.526301e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.095416e+00	6.870927e-01	3.048076e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.646654e+00	6.438561e-01	2.059288e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.147571e+00	4.977764e-01	4.582307e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.111194e+00	7.179558e-02	1.917580e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.829525e+00	1.643564e-01	2.876960e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.281506e+00	1.873847e-01	5.926979e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.719871e+00	1.481924e-01	4.837920e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.160965e+00	9.950325e-02	3.880491e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.498292e-01	6.793911e-02	2.566796e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.317497e-01	3.382193e-02	1.029131e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.498946e-02	6.589110e-03	6.209645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.870372e+00	1.027086e+00	4.278350e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.121982e+00	1.485092e+00	6.189739e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.973682e+00	1.279069e+00	7.217287e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.461117e+00	1.230319e+00	4.574859e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.150988e+00	8.279071e-01	3.308260e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.421885e+00	3.166506e-01	3.757868e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.666836e+00	7.708112e-02	2.618668e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.897495e+00	1.734947e-01	3.015181e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.125685e+00	1.745310e-01	3.562425e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.400459e+00	1.254332e-01	2.881064e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.113483e-01	7.986728e-02	2.067816e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.990594e-01	4.007250e-02	1.031879e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.605776e-02	7.196150e-03	7.258795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.534976e+01	1.642692e+01	6.939764e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.538075e+01	5.414778e+00	2.949611e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.506761e+01	2.726982e+00	2.586585e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.769450e+01	1.523087e+00	1.707137e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.116917e+01	3.802736e-01	1.088663e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.004495e+00	2.479537e-02	8.167175e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.757379e+00	2.014719e-01	2.313413e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.360753e+00	1.463976e-01	3.355195e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.565986e+00	2.628144e-01	3.857929e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.651832e+00	2.153477e-01	3.797554e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.374876e-01	1.730342e-01	2.413199e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.126718e-02	1.079313e-02	1.231564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.690458e-01	2.298763e-01	1.602064e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.981431e+00	1.143336e+00	5.095387e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.788858e+00	4.923290e-01	1.011255e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.949293e+00	3.558543e-01	6.241371e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.828202e+00	2.623358e-01	8.166057e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.853674e-01	1.752105e-01	5.681506e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.306738e-01	6.384685e-02	3.071784e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.042218e-02	9.989047e-03	2.225665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.439642e+00	8.392089e-01	6.396147e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.059091e+00	7.283738e-01	1.758693e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.091399e+00	4.187544e-01	5.391140e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.615615e+00	2.366051e-01	5.553208e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.522732e-01	1.229229e-01	3.618161e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.297112e-01	7.344631e-02	2.024024e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.683024e-01	3.622131e-02	1.000666e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.052339e-02	3.945417e-03	6.434879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.387037e+00	2.268902e+00	1.911909e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.900066e+00	9.203154e-01	5.138308e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.707763e+00	7.022561e-01	1.014309e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.523968e+00	2.771888e-01	7.126652e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.341070e-02	2.211550e-02	4.372292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.703050e-02	3.055660e-02	2.646402e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.579077e-01	2.492354e-01	2.469912e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.204119e+00	6.893587e-01	4.812487e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.323697e+00	1.069827e+00	4.615013e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.262250e+00	1.042886e+00	2.771197e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.635737e+00	5.489403e-01	9.761878e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.468021e+00	1.894114e-01	2.407553e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.012004e+00	3.329693e-01	4.192799e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.365643e+00	3.190386e-01	6.711244e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.717501e+00	2.540900e-01	6.869299e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.120742e+00	1.404945e-01	5.642967e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.905647e-01	8.845415e-02	4.279003e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.566497e-01	7.226636e-02	2.143094e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.796142e-02	8.674164e-03	1.779561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.112827e-01	1.433707e-01	1.650165e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.362632e+00	8.325613e-01	7.823218e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.829129e+00	1.437984e+00	1.091449e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.025970e+00	1.593672e+00	9.871030e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.909668e+00	1.427446e+00	4.338086e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.932679e+00	8.309638e-01	1.000434e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.423558e+00	1.459089e-01	1.634349e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.605377e+00	2.940240e-01	3.916496e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.821800e+00	3.676195e-01	5.600956e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.079592e+00	2.977990e-01	5.529829e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.434479e+00	2.309162e-01	5.017268e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.518924e-01	1.169483e-01	3.716053e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.497461e-01	6.125793e-02	2.647627e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.914011e-01	5.519690e-02	1.437240e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.353233e-02	7.248220e-03	1.239739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.003530e+00	6.969912e-01	9.159814e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.573304e+00	2.176342e+00	2.158595e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.480076e+00	3.274536e+00	2.770944e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.731950e+00	3.246173e+00	2.325569e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.366081e+00	2.322646e+00	7.408232e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.142901e+00	5.152680e-01	2.955827e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.278893e+00	6.604174e-01	7.204986e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.310840e+00	6.020230e-01	1.035835e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.850067e+00	5.943044e-01	9.243709e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.763546e+00	3.207334e-01	7.364641e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.034739e+00	2.509708e-01	5.206943e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.531171e-02	1.438774e-02	2.789861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.276389e-01	3.613100e-01	2.148164e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.411030e+00	9.921331e-01	4.026545e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.055645e+00	4.393695e-01	9.929864e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.613526e+00	2.284603e-01	3.643734e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.856392e+00	2.063926e-01	6.224388e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.094127e+00	1.736140e-01	5.159712e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.172958e-01	5.799121e-02	3.319062e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.068928e-01	5.332595e-02	1.440334e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.134807e-02	4.076638e-03	7.923550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.619754e+00	1.881839e+00	1.036385e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.487731e+00	1.896119e+00	8.407583e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.954970e+00	4.323945e-01	2.660454e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.817429e+00	2.403080e-01	2.988836e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.158643e+00	2.178701e-01	3.689151e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.356861e+00	1.505279e-01	3.753000e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.452795e-01	9.897381e-02	2.900019e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.829155e-01	6.147352e-02	1.777806e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.356275e-02	8.758207e-03	1.959733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.646568e+01	2.361276e+01	1.329622e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.261643e+01	3.260351e+00	2.240256e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.695561e+00	4.628408e-01	4.286263e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.773718e+00	9.748103e-02	1.692529e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.566855e+00	2.147428e-01	3.163264e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.745295e+00	2.454466e-01	4.586405e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.773123e-01	1.780304e-01	4.612551e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.728361e-02	1.592135e-02	3.001516e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.932663e-01	2.863098e-01	1.848046e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.290766e+00	6.471251e-01	3.897486e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.935182e+00	8.513902e-01	4.216295e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.544135e+00	8.858231e-01	3.228473e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.932888e+00	7.238509e-01	1.984144e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.956843e+00	3.645067e-01	1.013304e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.781932e+00	1.616733e-01	2.085734e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.516930e+00	2.297975e-01	3.335485e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.091134e+00	1.882184e-01	4.796456e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.619904e+00	1.896398e-01	5.376720e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.113952e+00	1.401805e-01	4.778783e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.738051e-01	9.200738e-02	3.584542e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.417123e-01	6.529967e-02	2.037271e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.817120e-02	8.560562e-03	1.690831e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.470829e+00	1.715064e+00	8.941457e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.492114e+00	2.166815e+00	1.101964e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.341887e+00	1.719571e+00	8.602136e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.542121e+00	1.230845e+00	5.006779e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.389629e+00	6.044446e-01	4.058385e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.479292e+00	2.327085e-01	1.795889e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.905332e+00	1.807325e-01	1.619172e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.520942e+00	1.695431e-01	2.882361e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.084239e+00	1.979377e-01	2.978381e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.436840e+00	1.656140e-01	3.833061e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.160196e-01	1.134502e-01	2.845445e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.697513e-01	5.684180e-02	2.111668e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.290848e-02	1.054954e-02	2.063517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.190163e+01	2.056768e+01	1.183872e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.244066e+01	5.626965e+00	3.991035e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.914129e+01	1.994665e+00	2.007443e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.242290e+01	9.310359e-01	9.398005e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.998759e+00	5.820259e-01	4.770588e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.448130e+00	3.538089e-01	2.173918e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.849465e+00	1.843960e-01	5.648059e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.024998e+00	7.167872e-02	1.531438e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.658560e+00	2.652027e-01	3.182503e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.969281e+00	2.613698e-01	5.357939e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.259682e+00	2.356792e-01	4.417093e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.232075e-02	1.716022e-02	3.487479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.189591e-01	1.676416e-01	6.757700e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.738112e+00	9.047269e-01	2.404683e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.734481e+00	5.053259e-01	6.204825e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.247954e+00	2.524596e-01	5.540090e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.985935e+00	1.840977e-01	7.276632e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.012145e+00	5.385498e-02	4.848932e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.421574e-01	2.750767e-02	1.809948e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.078158e-02	1.344069e-02	1.056336e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.630569e+00	5.555060e-01	2.425948e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.178627e+00	4.850336e-01	1.950983e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.128836e+00	2.115207e-01	4.425315e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.471041e+00	1.268863e-01	4.224528e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.236655e-01	7.582403e-02	2.359034e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.537311e-01	3.414196e-02	1.078796e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.395505e-01	3.257275e-02	3.421655e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.416124e-03	5.627686e-03	1.723798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.759416e+00	1.545293e+00	8.603124e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.367469e+00	1.862292e-01	5.232501e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.837175e+00	3.331392e-01	6.653646e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.069271e+00	1.939256e-01	3.632743e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.816359e-02	1.294996e-02	1.439418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.971042e-02	5.042852e-02	4.284887e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.318316e-01	2.475438e-01	1.198028e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.162037e+00	5.147714e-01	2.607162e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.162065e+00	7.939713e-01	2.299719e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.999165e+00	8.204823e-01	1.817207e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.612762e+00	4.965414e-01	6.261375e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.615705e+00	1.385852e-01	1.490239e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.186995e+00	2.365310e-01	4.906321e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.483955e+00	1.517134e-01	6.718808e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.737036e+00	1.377196e-01	5.821150e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.125618e+00	9.582035e-02	4.056249e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.589244e-01	5.096942e-02	2.528414e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.287763e-01	3.623858e-02	1.185965e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.228231e-02	6.355036e-03	7.568191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.755446e-01	1.917898e-01	1.508611e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.499682e+00	6.823347e-01	4.455462e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.998820e+00	1.057524e+00	4.984018e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.333562e+00	1.175736e+00	3.638802e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.059970e+00	1.029767e+00	3.202828e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.120771e+00	4.862616e-01	1.231442e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.647513e+00	5.961226e-02	3.492222e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.750959e+00	2.374346e-01	4.234459e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.726685e+00	1.243056e-01	5.747873e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.989611e+00	2.192906e-01	3.739690e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.290630e+00	8.112316e-02	3.741676e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.044302e-01	5.232723e-02	2.442616e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.674992e-01	5.255028e-02	1.228551e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.360966e-01	3.555735e-02	5.721041e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.719485e-02	4.879339e-03	4.953166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.450852e+00	1.240312e+00	1.194989e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.148122e+00	2.511329e+00	1.816144e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.676665e+00	2.801119e+00	1.310158e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.125547e+01	1.963815e+00	8.052403e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.029015e+01	6.626727e-01	5.437867e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.204391e+00	2.656866e-01	9.159414e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.497596e+00	2.505734e-01	7.682504e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.603076e+00	3.413218e-01	7.229925e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.156135e+00	2.583754e-01	5.907171e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.248028e+00	1.887515e-01	3.542991e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.855949e-01	1.321715e-01	2.434762e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.798578e-02	7.447185e-03	8.025235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.028503e-01	2.149109e-01	1.417199e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.920398e+00	7.742394e-01	3.507898e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.232293e+00	5.738709e-01	9.830633e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.036140e+00	2.110511e-01	2.731878e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.016923e+00	2.108776e-01	5.973226e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.105035e+00	1.139701e-01	4.725359e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.202656e-01	3.825592e-02	2.290789e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.983786e-01	4.792799e-02	6.752109e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.262989e-02	8.280135e-03	4.402706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.384352e+00	8.779310e-01	4.896271e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.487760e+00	1.539341e+00	6.006305e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.213669e+00	6.592778e-01	3.314283e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.594267e+00	1.247831e-01	3.710937e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.211066e+00	2.464688e-01	4.144534e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.237481e+00	1.273771e-01	3.274576e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.373560e-01	8.618617e-02	1.903720e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.155409e-01	2.697720e-02	8.763600e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.886744e-02	9.108969e-03	6.461232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.714133e+01	1.695622e+01	7.751183e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.994948e+01	4.082622e+00	3.524807e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.119625e+01	4.487841e-01	1.206578e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.450491e+00	2.733468e-01	3.512854e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.430477e+00	2.960899e-01	4.616355e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.362497e+00	2.556298e-01	3.676148e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.792577e-01	1.354123e-01	2.222024e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.158836e-02	1.061223e-02	8.737043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.617498e-01	2.348972e-01	1.670281e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.014471e+00	4.623656e-01	2.452535e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.620395e+00	6.525974e-01	2.665560e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.103309e+00	7.012923e-01	3.334160e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.704801e+00	6.547273e-01	2.541207e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.144034e+00	4.581822e-01	2.501748e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.152996e+00	1.745692e-01	1.662515e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.778965e+00	1.807482e-01	3.613370e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.271647e+00	1.929389e-01	4.621381e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.675775e+00	1.308594e-01	4.953357e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.115955e+00	9.214121e-02	3.974081e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.433006e-01	4.891947e-02	2.464207e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.195647e-01	3.404330e-02	1.189438e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.257004e-02	6.357304e-03	7.871878e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.924445e+00	9.806785e-01	5.115590e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.364738e+00	1.562269e+00	5.319320e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.200832e+00	1.395948e+00	6.644297e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.465226e+00	1.092823e+00	5.263609e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.169408e+00	7.754644e-01	3.267572e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.511630e+00	4.103571e-01	2.049339e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.706728e+00	8.731849e-02	3.165312e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.853640e+00	1.513756e-01	3.727358e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.080367e+00	1.356125e-01	3.531855e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.362615e+00	1.381417e-01	3.136993e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.898696e-01	6.851643e-02	1.935532e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.949832e-01	4.604387e-02	1.110339e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.391009e-02	6.510793e-03	6.793822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.801890e+01	1.593073e+01	7.127974e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.646727e+01	5.713777e+00	2.783044e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.491486e+01	2.691961e+00	1.973153e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.731967e+01	1.307851e+00	1.330751e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.157989e+01	9.279670e-01	1.069629e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.955872e+00	1.813196e-02	7.112837e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.595348e+00	9.296905e-02	4.790546e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.368877e+00	1.645389e-01	3.254958e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.509025e+00	2.642366e-01	3.990101e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.617653e+00	2.530049e-01	3.985579e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.077618e-01	1.679790e-01	2.400312e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.894662e-02	9.540851e-03	1.189047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.233330e-01	2.659748e-01	1.922188e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.477314e+00	1.104057e+00	3.527763e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.686638e+00	1.603016e-01	1.487470e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.588971e+00	3.122501e-01	6.530116e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.574535e+00	2.299046e-01	6.583259e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.242703e-01	1.240218e-01	4.684151e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.635175e-01	5.204937e-02	2.250956e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.215296e-02	6.158275e-03	1.652773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.994866e+00	8.966093e-01	5.846198e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.931346e+00	5.501667e-01	3.501844e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.717308e+00	3.309694e-01	5.294536e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.436851e+00	1.726745e-01	4.711782e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.689591e-01	1.277142e-01	2.833455e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.809417e-01	3.043402e-02	1.721731e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.494682e-01	3.592851e-02	8.022234e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.155734e-03	2.887308e-03	5.630176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.518544e+00	2.317088e+00	1.744380e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.582986e+00	8.173646e-01	8.052632e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.214970e+00	5.783905e-01	9.671449e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.414284e+00	2.664686e-01	5.278008e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.298059e-02	1.419325e-02	3.811935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.839462e-02	3.863000e-02	3.676191e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.220620e-01	3.505103e-01	2.996165e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.640608e+00	8.856837e-01	4.781227e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.817614e+00	1.144401e+00	3.791753e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.544937e+00	7.781446e-01	2.350726e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.747962e+00	2.783440e-01	2.985401e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.279753e+00	1.878480e-01	2.925704e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.661370e+00	2.343654e-01	6.185862e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.128930e+00	3.063635e-01	5.371065e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.489504e+00	1.614437e-01	6.068029e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.826910e-01	1.648321e-01	4.737984e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.831738e-01	7.566668e-02	3.137416e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.878438e-01	4.165274e-02	1.802867e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.026798e-02	4.136114e-03	1.210346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.986247e-01	1.867817e-01	2.733412e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.994451e+00	1.113406e+00	9.387729e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.751401e+00	1.702281e+00	1.078521e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.859223e+00	1.631091e+00	7.132508e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.279254e+00	1.130212e+00	3.464487e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.899218e+00	2.992152e-01	1.983409e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.230922e+00	3.244259e-01	2.235840e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.329359e+00	2.303081e-01	5.040270e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.580478e+00	3.342759e-01	4.815550e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.835425e+00	2.080580e-01	4.905544e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.288566e+00	1.530062e-01	4.246426e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.346666e-01	1.483337e-01	3.243771e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.095492e-01	5.795127e-02	1.702562e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.540281e-01	3.280205e-02	1.273864e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.904981e-02	3.858788e-03	1.031809e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.352694e+00	9.206319e-01	1.163556e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.526611e+00	2.658390e+00	2.760220e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.064256e+00	3.668399e+00	3.014889e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.031527e+01	3.475864e+00	1.532547e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.989620e+00	1.653277e+00	5.391694e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.905368e+00	4.265988e-01	5.687739e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.815997e+00	6.899300e-01	8.938930e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.925340e+00	5.839320e-01	9.719643e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.522253e+00	4.967545e-01	8.516149e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.569182e+00	2.606361e-01	6.134161e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.230949e-01	1.826118e-01	4.189439e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.732990e-02	9.656369e-03	2.393158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.128025e-01	4.233320e-01	2.466757e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.696872e+00	9.237570e-01	3.918088e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.033548e+00	2.481228e-01	5.349589e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.512223e+00	2.470625e-01	4.281514e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.714385e+00	1.667595e-01	5.348887e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.561108e-01	1.565772e-01	4.481119e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.539187e-01	4.527892e-02	2.552867e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.551790e-01	3.828334e-02	1.109055e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.421781e-03	3.477793e-03	5.734829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.955664e+00	2.110154e+00	1.157969e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.822600e+00	1.583000e+00	7.913446e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.724503e+00	2.491298e-01	9.230256e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.779824e+00	2.471863e-01	2.573847e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.112103e+00	2.177643e-01	3.386972e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.217079e+00	1.302123e-01	3.587821e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.000166e-01	6.921987e-02	2.304842e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.473501e-01	4.099132e-02	1.454179e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.823565e-02	7.230850e-03	1.663981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.095273e+02	2.216587e+01	1.302513e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.083817e+01	2.164706e+00	1.142871e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.522981e+00	4.306738e-01	1.974994e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.775730e+00	1.240930e-01	2.282941e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.524695e+00	2.436470e-01	2.937952e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.649786e+00	1.891746e-01	4.390987e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.210882e-01	1.721944e-01	3.632799e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.969227e-02	1.063844e-02	2.667943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.110502e-01	3.514497e-01	2.041870e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.548257e+00	7.259077e-01	4.917012e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.425221e+00	9.991615e-01	3.489945e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.817199e+00	8.478134e-01	2.977802e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.022552e+00	5.019177e-01	1.594650e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.958263e+00	1.405595e-01	1.005212e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.775262e+00	2.294198e-01	1.836156e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.412657e+00	2.072419e-01	3.643584e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.927493e+00	1.407626e-01	4.674534e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.463408e+00	1.369900e-01	4.871760e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.877564e-01	1.266649e-01	4.359887e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.844333e-01	7.809519e-02	2.849495e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.786842e-01	3.675408e-02	1.722781e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.035806e-02	4.215935e-03	1.184909e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.719969e+00	2.028023e+00	1.116784e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.731508e+00	2.242652e+00	1.052110e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.040642e+00	1.682098e+00	7.159279e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.533486e+00	8.944143e-01	5.402701e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.084192e+00	3.161498e-01	4.308017e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.384749e+00	1.079887e-01	4.510632e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.905637e+00	1.936676e-01	1.606841e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.538890e+00	2.560013e-01	2.503821e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.939540e+00	1.228020e-01	3.446781e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.335542e+00	1.194570e-01	3.185485e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.179145e-01	1.145863e-01	2.800021e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.319208e-01	5.203411e-02	1.571806e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.602043e-02	6.226005e-03	1.756041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.051475e+02	2.078341e+01	1.000158e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.087583e+01	3.755924e+00	3.479329e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.759981e+01	1.252739e+00	2.093436e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.196768e+01	7.445379e-01	7.158730e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.000861e+00	7.256247e-01	9.084757e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.323938e+00	2.621087e-01	2.678545e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.846500e+00	1.434712e-01	1.386705e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.090940e+00	1.834319e-01	8.870577e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.493877e+00	2.550893e-01	3.345027e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.855588e+00	1.971210e-01	4.966151e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.152610e+00	1.971533e-01	4.104668e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.390019e-02	1.308319e-02	2.845112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.360944e-01	1.716923e-01	8.516805e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.183371e+00	9.140986e-01	2.311087e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.891879e+00	2.342270e-01	6.412085e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.894198e+00	2.209519e-01	6.272677e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.605589e+00	1.467114e-01	6.272795e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.514182e-01	4.653254e-02	3.470031e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.761514e-01	1.204864e-02	1.337037e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.387746e-02	1.409593e-02	6.660669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.204684e+00	5.875934e-01	2.587603e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.092066e+00	3.891530e-01	1.995719e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.611996e+00	1.850087e-01	4.287686e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.260879e+00	9.097294e-02	3.430748e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.756100e-01	3.647619e-02	1.814251e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.496305e-01	2.364441e-02	9.710968e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.339208e-01	3.905170e-02	2.720806e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.543118e-03	5.209636e-03	1.660887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.906929e+00	1.515440e+00	7.661724e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.699127e+00	2.465310e-01	5.347954e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.406992e+00	2.654410e-01	5.866312e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.005642e+00	1.219354e-01	3.111735e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.648890e-02	1.204362e-02	1.227398e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.971400e-02	5.636722e-02	5.071225e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.513651e-01	2.960577e-01	1.858712e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.492504e+00	6.614806e-01	3.003844e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.530742e+00	8.674164e-01	2.595807e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.454634e+00	8.390066e-01	9.322489e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.673861e+00	1.609372e-01	1.573629e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.504313e+00	1.956156e-01	3.191704e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.900495e+00	1.981084e-01	5.626666e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.185146e+00	1.488089e-01	6.367251e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.521988e+00	1.438205e-01	5.134938e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.749552e-01	8.170835e-02	3.129371e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.829771e-01	5.503947e-02	1.950232e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.649218e-01	2.979387e-02	9.358313e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.872443e-02	7.106978e-03	3.538588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.448905e-01	1.954046e-01	1.934644e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.087549e+00	7.781868e-01	4.691958e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.973981e+00	1.280817e+00	5.886704e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.245326e+00	1.296266e+00	3.869311e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.502239e+00	7.126626e-01	1.750001e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.178377e+00	2.043737e-01	1.557377e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.314474e+00	1.380755e-01	4.346041e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.369436e+00	1.472482e-01	4.406126e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.427503e+00	2.014026e-01	4.815942e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.670711e+00	1.079699e-01	3.813065e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.166799e+00	1.277012e-01	2.496894e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.595545e-01	6.432530e-02	1.768605e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.286547e-01	3.413009e-02	1.209901e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.062892e-01	2.505153e-02	4.874800e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.550800e-02	4.974722e-03	2.477322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.219867e+00	1.652019e+00	1.279995e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.359212e+00	3.207028e+00	1.772937e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.169681e+01	3.024993e+00	1.306949e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.220959e+01	1.605589e+00	7.947857e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.048092e+01	3.137766e-01	6.196505e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.504231e+00	1.042274e-01	8.695499e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.926461e+00	4.284016e-01	7.959442e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.144035e+00	3.452652e-01	5.769641e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.928233e+00	2.036020e-01	5.017797e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.133085e+00	1.475418e-01	3.415646e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.246156e-01	1.122239e-01	1.659177e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.530410e-02	8.488801e-03	6.838044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.250998e-01	2.573726e-01	1.533276e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.345670e+00	8.343368e-01	3.662560e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.354943e+00	3.690860e-01	3.677860e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.796739e+00	2.628779e-01	4.241970e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.798360e+00	2.040577e-01	5.548933e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.609251e-01	6.864204e-02	3.715553e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.586473e-01	3.587063e-02	1.748632e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.639565e-01	5.408873e-02	6.163850e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.379879e-03	7.530188e-03	1.473435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.356527e+00	1.119661e+00	7.330097e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.702368e+00	1.601796e+00	7.352941e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.181638e+00	4.644795e-01	2.236823e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.119569e+00	2.030045e-01	3.671077e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.025815e+00	2.471207e-01	3.765645e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.110230e+00	1.166723e-01	2.858094e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.043509e-01	3.647307e-02	1.646305e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.108091e-01	2.365472e-02	7.820721e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.544638e-02	8.906576e-03	5.998938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.385998e+01	1.731704e+01	8.993248e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.047642e+01	3.395818e+00	3.063059e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.865118e+00	8.717931e-02	9.526701e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.156984e+00	1.916750e-01	3.590973e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.280556e+00	3.413580e-01	3.607641e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.287463e+00	1.446086e-01	3.653945e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.644048e-01	1.070617e-01	1.965121e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.970579e-02	1.107305e-02	7.384211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.332242e-01	2.664040e-01	2.031866e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.255443e+00	5.833493e-01	2.970561e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.862618e+00	6.896025e-01	3.770954e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.506831e+00	7.654712e-01	2.979820e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.048270e+00	7.163868e-01	1.315915e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.254853e+00	2.637352e-01	6.384794e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.994086e+00	1.523815e-01	2.379883e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.604414e+00	1.929091e-01	4.665711e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.080606e+00	1.972932e-01	4.686664e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.507256e+00	1.325934e-01	4.265358e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.950969e-01	9.329606e-02	3.239366e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.764822e-01	5.059593e-02	1.958681e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.627372e-01	2.739141e-02	9.205168e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.924670e-02	7.345030e-03	4.746509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.685333e+00	1.115816e+00	6.973211e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.547487e+00	1.569745e+00	6.667196e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.285411e+00	1.526860e+00	7.516882e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.221817e+00	1.162815e+00	4.426319e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.315188e+00	5.462438e-01	3.228136e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.401110e+00	1.937049e-01	1.875484e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.307774e+00	1.274024e-01	3.681222e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.610838e+00	1.640272e-01	3.255886e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.944248e+00	1.569478e-01	3.115314e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.259662e+00	1.231916e-01	2.482417e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.379585e-01	6.658735e-02	1.633900e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.585165e-01	2.293137e-02	9.694066e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.052342e-02	6.254062e-03	6.549381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.197035e+01	1.679449e+01	8.033497e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.977839e+01	5.876191e+00	2.757494e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.564057e+01	2.285709e+00	2.713890e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.680312e+01	9.293491e-01	1.291916e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.025218e+01	1.877963e-01	8.776739e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.394161e+00	4.595902e-02	5.844489e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.299323e+00	9.012679e-02	3.317074e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.160843e+00	2.464826e-01	2.531140e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.332035e+00	2.573431e-01	3.482442e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.546671e+00	1.971764e-01	3.571424e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.498593e-01	1.129702e-01	2.340233e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.669240e-02	1.050377e-02	9.436211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.227674e-01	3.128800e-01	1.896089e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.593700e+00	1.117126e+00	2.776373e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.588504e+00	1.533781e-01	1.526460e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.461068e+00	2.924531e-01	6.956016e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.490799e+00	1.972861e-01	7.011272e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.823406e-01	9.274929e-02	4.393069e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.322130e-01	5.066757e-02	2.240306e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.048645e-02	5.638132e-03	1.487624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.207785e+00	9.379099e-01	5.628200e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.849862e+00	5.371575e-01	3.629337e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.627208e+00	3.176553e-01	5.582809e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.360498e+00	1.627772e-01	4.805158e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.285369e-01	7.364769e-02	2.775725e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.578556e-01	5.829829e-02	1.650054e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.388067e-01	2.135115e-02	7.772464e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.052307e-03	2.963196e-03	5.323555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.934162e+00	2.360717e+00	1.642318e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.452950e+00	7.710493e-01	8.426081e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.110937e+00	5.377715e-01	9.223221e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.314140e+00	2.373903e-01	5.370583e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.816347e-02	1.280754e-02	3.809122e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.461041e-02	4.325002e-02	3.857297e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.958794e-01	4.027480e-01	2.990669e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.768943e+00	9.471193e-01	5.720580e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.896651e+00	1.064874e+00	4.206959e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.668014e+00	7.896945e-01	1.093431e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.660807e+00	1.460600e-01	7.828717e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.294642e+00	2.980191e-01	3.212520e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.616521e+00	2.640690e-01	5.870021e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.011798e+00	2.683398e-01	6.419306e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.436513e+00	1.973633e-01	5.825080e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.331623e-01	1.315007e-01	4.395898e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.503421e-01	7.784519e-02	3.150689e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.789088e-01	4.502940e-02	1.648180e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.874739e-02	4.370029e-03	1.237405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.647817e-01	2.214751e-01	2.402428e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.174765e+00	1.219932e+00	1.045498e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.003731e+00	1.811642e+00	1.125527e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.081492e+00	1.625540e+00	6.816630e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.368151e+00	9.743919e-01	2.488878e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.961565e+00	3.614251e-01	1.474696e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.192056e+00	2.488187e-01	2.927735e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.263084e+00	2.932016e-01	5.292275e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.431810e+00	3.049592e-01	5.217012e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.824507e+00	2.709539e-01	4.775719e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.228984e+00	1.604349e-01	4.196236e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.971057e-01	1.038208e-01	3.049795e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.842603e-01	6.265829e-02	1.943310e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.356291e-01	3.022374e-02	1.143917e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.824793e-02	3.930984e-03	9.904596e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.579222e+00	1.030126e+00	1.216444e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.107548e+00	2.990447e+00	2.806209e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.685922e+00	4.012540e+00	3.171084e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.048781e+01	3.187830e+00	1.506636e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.936911e+00	1.469214e+00	4.533926e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.997598e+00	5.380722e-01	4.913142e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.701826e+00	6.908727e-01	9.546531e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.779152e+00	6.247992e-01	1.028903e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.478337e+00	4.403818e-01	7.880991e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.514446e+00	2.929994e-01	6.077137e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.391633e-01	1.593160e-01	4.163481e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.526384e-02	9.312184e-03	2.251796e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.098802e-01	4.824846e-01	2.279078e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.772868e+00	9.645989e-01	3.735036e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.045986e+00	1.922450e-01	9.111644e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.492732e+00	2.465995e-01	4.358903e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.618249e+00	1.674136e-01	6.018509e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.021443e-01	1.089000e-01	4.283484e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.194133e-01	6.072956e-02	2.441804e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.488550e-01	3.065226e-02	9.661343e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.430127e-03	2.566453e-03	5.390895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.564275e+00	2.407312e+00	1.001637e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.902951e+00	1.616824e+00	7.976278e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.708427e+00	2.371847e-01	9.664728e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.771201e+00	1.895591e-01	2.606543e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.042017e+00	1.986836e-01	3.683402e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.193057e+00	1.259067e-01	3.611774e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.535466e-01	7.978227e-02	2.286773e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.275126e-01	4.218061e-02	1.413583e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.706396e-02	5.470492e-03	1.619698e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.168350e+02	2.465671e+01	1.298619e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.055873e+01	2.156935e+00	1.085091e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.337937e+00	2.775738e-01	2.703514e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.691001e+00	9.528794e-02	1.199525e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.459890e+00	2.039997e-01	3.096389e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.609790e+00	2.154635e-01	4.286598e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.701025e-01	1.415186e-01	3.688897e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.766383e-02	1.011944e-02	2.581209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.732789e-01	3.781753e-01	2.259237e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.701123e+00	8.098305e-01	4.187024e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.368975e+00	8.986902e-01	4.364893e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.926180e+00	8.735229e-01	2.210909e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.097722e+00	5.065831e-01	1.301616e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.934419e+00	1.524028e-01	1.276761e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.790786e+00	2.638309e-01	2.204083e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.342496e+00	2.031398e-01	4.092528e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.886506e+00	1.932213e-01	5.187605e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.440562e+00	1.519037e-01	4.569266e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.547257e-01	1.231650e-01	3.977220e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.405574e-01	6.071994e-02	2.838180e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.699176e-01	3.766793e-02	1.572700e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.851899e-02	3.537151e-03	1.264155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.278036e+00	2.201415e+00	1.022117e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.927256e+00	2.292846e+00	1.073770e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.067322e+00	1.530457e+00	8.111317e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.657681e+00	9.666126e-01	4.138600e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.239173e+00	4.111591e-01	2.942423e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.342215e+00	1.075383e-01	9.671576e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.836316e+00	1.916738e-01	2.192962e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.433454e+00	1.499644e-01	2.854440e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.934125e+00	1.935169e-01	3.251838e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.327966e+00	1.313819e-01	3.146864e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.872501e-01	8.985317e-02	2.533180e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.091042e-01	4.927878e-02	1.579815e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.343751e-02	5.417926e-03	1.851105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.103129e+02	2.096488e+01	1.068649e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.072725e+01	4.200493e+00	2.899351e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.823265e+01	1.750882e+00	7.567567e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.174394e+01	8.817432e-01	6.230623e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.838318e+00	3.245276e-01	2.827758e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.244473e+00	1.509847e-01	2.646960e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.730166e+00	8.403636e-02	1.061637e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.987805e+00	1.658250e-01	1.007475e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.516697e+00	2.694325e-01	3.253785e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.828803e+00	2.460011e-01	4.609250e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.091671e+00	1.757872e-01	4.264260e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.070475e-02	1.135249e-02	2.851133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.049021e-01	1.957404e-01	7.282940e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.318903e+00	9.683803e-01	2.096975e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.776544e+00	2.344558e-01	4.512848e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.776304e+00	1.641833e-01	6.239364e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.590737e+00	1.438813e-01	6.552049e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.794566e-01	4.397505e-02	3.636379e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.493462e-01	1.167718e-02	1.647900e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.524460e-02	1.375002e-02	4.370790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.382790e+00	5.957975e-01	2.592869e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.983808e+00	3.457680e-01	1.561330e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.572732e+00	1.649553e-01	4.508815e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.250892e+00	1.063279e-01	3.348377e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.361357e-01	4.929447e-02	1.685074e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.886107e-01	2.249274e-02	1.069923e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.208302e-01	4.187609e-02	2.408670e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.800651e-03	5.278019e-03	6.345844e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.021097e+01	1.545980e+00	7.703732e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.516264e+00	1.901707e-01	6.252494e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.397922e+00	3.062524e-01	5.428490e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.070845e-01	1.191143e-01	3.415550e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.407035e-02	1.207513e-02	1.217326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.870232e-02	6.856956e-02	4.451426e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.975184e-01	3.177611e-01	1.472850e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.578232e+00	6.738245e-01	2.916406e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.609693e+00	8.080236e-01	3.355696e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.475387e+00	6.606255e-01	9.784516e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.779180e+00	3.232104e-01	7.021175e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.456632e+00	1.764291e-01	2.715626e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.849774e+00	1.901178e-01	5.275205e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.137899e+00	1.525024e-01	6.103500e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.486403e+00	1.463963e-01	5.046034e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.126912e-01	5.515116e-02	3.884428e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.124699e-01	2.852020e-02	2.289299e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.709659e-01	2.802765e-02	8.105951e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.723472e-02	6.983354e-03	4.792091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.454169e-01	2.660708e-01	1.506626e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.282867e+00	8.963882e-01	5.141098e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.118148e+00	1.246805e+00	5.911798e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.305501e+00	1.115446e+00	4.754353e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.567233e+00	6.876631e-01	2.003197e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.200169e+00	2.269849e-01	1.404497e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.308527e+00	2.195028e-01	3.006602e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.340761e+00	3.016581e-01	4.172965e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.369362e+00	1.106670e-01	4.582634e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.654981e+00	1.069005e-01	3.918146e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.130069e+00	1.004245e-01	2.606253e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.967101e-01	5.010722e-02	1.930920e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.055305e-01	3.643381e-02	1.074477e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.020136e-01	2.426915e-02	5.432215e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.412604e-02	4.155816e-03	3.168602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.777786e+00	2.025483e+00	1.273566e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.657793e+00	3.145020e+00	2.182087e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.222204e+01	3.126158e+00	1.308791e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.233706e+01	1.572581e+00	9.045915e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.050698e+01	4.881860e-01	5.009549e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.467288e+00	3.128448e-01	8.963343e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.818426e+00	4.102373e-01	7.741594e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.087565e+00	3.145854e-01	6.374276e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.791157e+00	1.667428e-01	4.875705e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.098318e+00	1.571991e-01	3.289869e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.148675e-01	1.290007e-01	1.716618e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.334164e-02	6.794828e-03	7.505235e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.826094e-01	2.877475e-01	1.557089e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.451091e+00	8.943535e-01	3.290495e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.348280e+00	3.399092e-01	1.526025e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.733236e+00	2.178400e-01	4.436401e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.752886e+00	1.787616e-01	5.631426e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.314237e-01	6.383463e-02	4.100653e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.279420e-01	2.045725e-02	1.863423e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.608635e-01	5.092729e-02	5.060289e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.803807e-03	7.385406e-03	1.130538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.732887e+00	1.300890e+00	5.514831e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.894642e+00	1.620917e+00	7.159465e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.126429e+00	4.141523e-01	2.327795e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.086763e+00	1.827569e-01	3.707009e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.010804e+00	2.211241e-01	3.923769e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.099569e+00	9.045898e-02	2.922744e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.797225e-01	4.942702e-02	1.526939e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.581838e-01	3.042581e-02	9.426501e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.383906e-02	1.069352e-02	3.723556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.910044e+01	1.917160e+01	8.751441e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.056590e+01	3.167943e+00	3.088222e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.566329e+00	3.991868e-02	8.045252e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.044863e+00	2.651098e-01	2.625011e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.296441e+00	2.584095e-01	3.925531e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.215855e+00	1.765368e-01	3.356832e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.448677e-01	9.165514e-02	1.948453e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.814461e-02	8.961547e-03	8.265777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.817517e-01	2.871070e-01	1.838204e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.312185e+00	5.777799e-01	3.071387e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.922903e+00	6.908188e-01	3.450447e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.585374e+00	7.447577e-01	2.523118e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.039714e+00	5.606609e-01	1.377280e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.284388e+00	3.003191e-01	6.271964e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.083140e+00	1.746430e-01	1.562800e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.584569e+00	1.835468e-01	3.791852e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.008191e+00	1.595788e-01	4.969795e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.457296e+00	1.302567e-01	4.789074e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.566729e-01	8.018110e-02	3.600419e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.182046e-01	3.353510e-02	2.251161e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.671992e-01	3.280826e-02	8.003423e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.791003e-02	7.156385e-03	4.965132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.073449e+00	1.258513e+00	5.606196e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.864872e+00	1.892644e+00	6.865439e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.409339e+00	1.394418e+00	5.821578e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.179383e+00	9.827261e-01	4.101772e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.361608e+00	5.265124e-01	2.863398e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.373168e+00	1.712233e-01	2.325002e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.409044e+00	1.276420e-01	2.752119e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.617572e+00	1.856617e-01	3.053740e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.887519e+00	1.774079e-01	3.482554e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.215510e+00	1.014346e-01	2.515979e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.802169e-01	5.184630e-02	1.832953e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.463945e-01	3.233281e-02	8.875917e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.790254e-02	6.067109e-03	6.556570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.563375e+01	1.737713e+01	7.516014e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.860467e+01	4.613115e+00	3.562949e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.600713e+01	2.258027e+00	1.461083e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.674244e+01	9.491520e-01	1.289296e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.022722e+01	2.490812e-01	1.051078e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.491891e+00	8.425643e-02	4.804240e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.295042e+00	1.986406e-01	2.057620e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.125598e+00	2.053033e-01	3.295686e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.288157e+00	2.151166e-01	3.902542e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.461384e+00	1.702699e-01	3.320704e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.430644e-01	1.320315e-01	2.382049e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.542106e-02	7.331407e-03	1.064423e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.168862e-01	3.510157e-01	2.091534e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.904792e+00	1.031149e+00	2.047338e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.381632e+00	2.237393e-01	2.549305e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.165689e+00	2.552123e-01	7.140997e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.294055e+00	1.486750e-01	5.820835e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.823904e-01	6.740336e-02	3.522351e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.878361e-01	5.124573e-02	1.681499e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.607466e-02	4.985569e-03	1.048939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.752762e+00	9.513098e-01	4.768107e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.485353e+00	3.672065e-01	4.247249e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.338396e+00	2.241769e-01	5.298376e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.248145e+00	1.368157e-01	3.991100e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.614153e-01	6.806065e-02	2.300368e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.391502e-01	4.243389e-02	1.315368e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.285721e-01	2.417324e-02	6.298658e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.494498e-03	1.962081e-03	4.424484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.081371e+00	2.318666e+00	1.388443e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.833501e+00	6.464372e-01	9.308900e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.721990e+00	3.878433e-01	8.422409e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.191071e+00	1.881979e-01	4.165856e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.504793e-02	1.366016e-02	2.864856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.317849e-02	4.719102e-02	4.906592e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.710163e-01	5.030858e-01	3.003080e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.141948e+00	1.010169e+00	5.099104e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.358827e+00	1.086865e+00	3.145560e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.896535e+00	6.109751e-01	7.174619e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.626827e+00	1.330176e-01	1.709006e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.059097e+00	2.675826e-01	4.692804e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.398952e+00	2.483838e-01	5.835951e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.780361e+00	2.324309e-01	5.922125e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.248605e+00	1.264050e-01	5.212593e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.191948e-01	1.172212e-01	3.767224e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.800545e-01	5.770843e-02	2.432886e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.304362e-01	3.506557e-02	1.230257e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.484428e-02	3.451487e-03	7.545849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.235788e-01	3.271334e-01	3.224930e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.866815e+00	1.435938e+00	1.152964e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.947124e+00	2.001627e+00	7.779621e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.622292e+00	1.402185e+00	6.910214e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.590499e+00	6.987975e-01	1.063565e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.880216e+00	2.036302e-01	1.507487e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.913248e+00	2.510988e-01	4.375638e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.036894e+00	2.870390e-01	4.979324e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.215260e+00	2.524607e-01	5.003885e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.596255e+00	1.739928e-01	4.661496e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.112678e+00	1.165150e-01	3.511355e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.350557e-01	8.724450e-02	2.294557e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.427937e-01	5.307161e-02	1.520735e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.173825e-01	2.675421e-02	9.410910e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.532240e-02	2.938959e-03	7.578687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.896525e+00	1.239893e+00	1.512996e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.416846e+00	3.547544e+00	3.105945e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.068451e+01	4.496969e+00	2.538719e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.174934e+01	2.776002e+00	1.227821e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.009518e+01	6.911381e-01	5.058596e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.713021e+00	6.786872e-01	7.255705e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.220408e+00	6.381635e-01	1.103367e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.405015e+00	4.628017e-01	9.132550e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.128266e+00	3.351565e-01	6.763742e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.347912e+00	2.068610e-01	4.513520e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.760163e-01	1.403771e-01	3.613417e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.137831e-02	8.523331e-03	1.684307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.061722e+00	5.343621e-01	2.477659e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.948683e+00	9.102229e-01	3.421930e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.075497e+00	1.707266e-01	1.050365e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.375907e+00	2.213880e-01	5.247193e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.501188e+00	1.611561e-01	5.273945e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.090416e-01	7.213713e-02	3.676747e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.843006e-01	5.515468e-02	1.971250e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.181377e-01	2.891546e-02	7.555700e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.088194e-03	1.670543e-03	3.813926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.734766e+00	2.555834e+00	1.148376e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.732785e+00	1.306892e+00	7.641901e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.599353e+00	1.579027e-01	5.551143e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.798185e+00	2.215178e-01	3.327097e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.002443e+00	1.555145e-01	3.637533e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.136745e+00	1.193123e-01	3.008715e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.013594e-01	4.342000e-02	2.022126e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.158350e-01	4.551585e-02	1.130434e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.342865e-02	5.068281e-03	1.323002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.229057e+02	2.317003e+01	1.289962e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.941595e+01	1.418919e+00	6.863961e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.389360e+00	2.437017e-01	3.076364e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.740796e+00	1.243280e-01	1.833383e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.465336e+00	1.498393e-01	3.333230e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.526696e+00	1.927229e-01	3.936790e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.235910e-01	1.347688e-01	2.975545e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.474776e-02	1.041650e-02	1.969415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.470760e-01	4.043457e-01	2.308579e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.976545e+00	9.302830e-01	4.008700e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.622180e+00	9.196294e-01	4.387976e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.127919e+00	8.407767e-01	2.076391e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.191585e+00	3.952779e-01	1.146515e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.022858e+00	1.583623e-01	8.408066e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.703723e+00	2.239206e-01	3.498861e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.264426e+00	1.845571e-01	4.401621e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.762765e+00	1.534866e-01	4.880094e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.304929e+00	1.579599e-01	4.439793e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.573942e-01	9.344202e-02	3.495279e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.747046e-01	4.107477e-02	2.370441e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.347120e-01	3.865206e-02	1.118035e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.508700e-02	3.394516e-03	7.642622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.474874e+00	2.583715e+00	1.090141e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.877556e+00	2.381812e+00	1.069114e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.283493e+00	1.385840e+00	6.712477e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.396304e+00	6.079392e-01	5.764791e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.138568e+00	3.128843e-01	1.062861e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.319498e+00	1.342985e-01	9.323295e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.866900e+00	2.050589e-01	2.989806e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.414431e+00	1.573874e-01	3.443516e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.847479e+00	1.729772e-01	3.232966e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.214672e+00	1.313960e-01	3.089001e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.317405e-01	6.683545e-02	2.022510e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.776425e-01	4.371360e-02	1.332100e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.996818e-02	4.431657e-03	1.293770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.187845e+02	1.988069e+01	1.076879e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.004041e+01	3.384410e+00	2.051593e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.745267e+01	1.034888e+00	1.185740e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.171977e+01	6.023894e-01	2.888048e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.800746e+00	2.710913e-01	2.088339e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.293339e+00	2.856277e-01	1.713062e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.684425e+00	9.999571e-02	2.516832e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.957260e+00	9.386858e-02	1.218249e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.405709e+00	1.663373e-01	3.855506e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.737600e+00	2.481039e-01	3.708278e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.016546e+00	1.494161e-01	3.446629e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.556873e-02	1.068410e-02	2.262966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.650165e-01	2.500263e-01	8.375892e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.571243e+00	9.174776e-01	2.115618e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.701013e+00	1.056035e-01	1.736758e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.487640e+00	1.809948e-01	6.711120e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.396201e+00	1.250253e-01	5.247491e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.069648e-01	3.230189e-02	3.057541e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.029238e-01	1.153096e-02	1.149692e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.827370e-02	1.298205e-02	3.385684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.851853e+00	6.332902e-01	2.542159e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.656159e+00	2.104008e-01	1.384322e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.240496e+00	1.582910e-01	4.522435e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.159755e+00	7.760099e-02	3.066745e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.047691e-01	4.802201e-02	1.571533e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.146462e-01	1.892117e-02	7.816684e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.148345e-01	2.344620e-02	2.991289e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.016824e-03	5.346314e-03	4.064952e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.100800e+01	1.480720e+00	7.198601e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.800698e+00	2.486425e-01	5.407526e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.212000e+00	2.268867e-01	5.292784e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.478876e-01	1.346079e-01	2.520550e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.115536e-02	1.266572e-02	1.136903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.836019e-02	6.590517e-02	4.314543e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.973837e-01	3.774371e-01	1.613951e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.852480e+00	7.788987e-01	2.776993e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.000507e+00	8.953777e-01	2.454399e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.724111e+00	6.169553e-01	6.520455e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.818403e+00	7.549789e-02	1.668211e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.303233e+00	1.833856e-01	4.241934e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.610441e+00	1.682133e-01	6.220633e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.939116e+00	1.510048e-01	5.285837e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.288479e+00	7.153249e-02	4.786179e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.351253e-01	7.303836e-02	2.832043e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.738412e-01	3.001063e-02	1.782374e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.221804e-01	3.061829e-02	7.787897e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.523634e-02	6.548717e-03	2.923959e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.215440e-01	3.067016e-01	1.484817e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.932992e+00	1.246999e+00	4.270185e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.918284e+00	1.375396e+00	5.945260e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.792052e+00	1.201177e+00	3.710794e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.873196e+00	5.525689e-01	1.565030e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.057259e+00	3.509465e-02	3.105135e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.054156e+00	2.086209e-01	4.359082e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.985708e+00	1.761564e-01	5.356285e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.155408e+00	1.468811e-01	3.827105e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.501512e+00	8.446434e-02	3.540160e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.046376e+00	7.928398e-02	2.398216e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.715153e-01	5.542557e-02	1.623555e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.864765e-01	2.502594e-02	1.063483e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.842996e-01	2.223667e-02	5.104597e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.387195e-02	4.502352e-03	2.224783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.323994e+00	2.256909e+00	1.459986e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.061458e+01	3.896830e+00	1.847319e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.379150e+01	3.161274e+00	1.255848e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.306242e+01	1.190891e+00	7.424701e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.009129e+01	1.686149e-01	8.443651e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.815168e+00	3.739781e-01	8.440049e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.401969e+00	3.560905e-01	7.777098e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.745142e+00	2.411004e-01	5.966721e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.753030e+00	2.365319e-01	3.928889e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.026116e+00	1.244518e-01	3.072962e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.170171e-01	8.394241e-02	1.746483e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.286166e-02	5.643567e-03	7.825867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.973776e-01	3.491265e-01	1.707667e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.649463e+00	8.846374e-01	3.573621e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.377632e+00	1.946592e-01	8.949701e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.632837e+00	2.666195e-01	4.784096e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.615438e+00	1.612904e-01	5.413388e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.633535e-01	6.195998e-02	3.413131e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.942307e-01	2.141515e-02	1.509526e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.303986e-01	5.211133e-02	4.827967e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.778571e-03	7.077166e-03	7.434938e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.680736e+00	1.698812e+00	6.813847e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.257849e+00	1.593448e+00	8.534799e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.796535e+00	2.017862e-01	3.857504e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.973207e+00	2.642451e-01	3.630932e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.937035e+00	2.173961e-01	3.879906e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.062551e+00	9.623747e-02	2.657567e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.651869e-01	3.768863e-02	1.435686e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.825820e-01	2.646606e-02	6.614664e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.179389e-02	9.169852e-03	3.673518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.020599e+02	2.049810e+01	9.032741e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.756910e+01	2.318093e+00	2.921136e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.869028e+00	1.432832e-01	6.051187e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.950692e+00	2.166230e-01	3.196655e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.347874e+00	2.662686e-01	3.908559e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.230653e+00	1.534019e-01	3.102180e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.748258e-01	1.004819e-01	1.771509e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.595706e-02	8.503935e-03	7.790795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.017455e-01	2.986181e-01	1.791996e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.497559e+00	6.734690e-01	3.026228e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.196583e+00	8.228001e-01	3.213203e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.815873e+00	7.798890e-01	2.810199e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.212023e+00	5.022674e-01	1.577515e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.315541e+00	2.011267e-01	1.312344e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.965858e+00	1.616934e-01	2.802474e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.489210e+00	1.961120e-01	4.500773e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.908324e+00	1.679647e-01	4.865404e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.353670e+00	1.171273e-01	4.131242e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.762165e-01	6.786090e-02	2.935054e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.827007e-01	2.967597e-02	1.861024e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.251962e-01	3.334169e-02	7.580121e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.562725e-02	6.386093e-03	3.433969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.731982e+00	1.585362e+00	6.073661e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.927043e+00	2.085160e+00	7.619626e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.008779e+00	1.443288e+00	8.231419e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.408506e+00	9.437405e-01	5.581815e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.257551e+00	4.097074e-01	2.127552e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.112618e+00	5.599866e-02	3.748413e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.184209e+00	1.686385e-01	2.904482e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.489854e+00	1.729219e-01	3.669096e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.820953e+00	1.380103e-01	3.287075e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.175448e+00	1.063071e-01	2.456142e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.773557e-01	5.502218e-02	1.528947e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.316123e-01	2.422968e-02	8.364153e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.668720e-02	5.798628e-03	6.012904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.788726e+01	1.797983e+01	7.456408e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.914874e+01	4.137803e+00	2.809164e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.358943e+01	1.508344e+00	2.975359e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.516447e+01	4.249071e-01	1.633557e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.680034e+00	8.313705e-02	5.767771e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.110832e+00	1.165630e-01	2.733846e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.073055e+00	1.337960e-01	2.773894e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.002072e+00	2.070285e-01	3.003137e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.288464e+00	2.103223e-01	3.744597e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.489891e+00	1.815848e-01	3.156047e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.163758e-01	1.034783e-01	2.371941e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.305276e-02	9.742627e-03	9.434238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.065988e+00	3.631355e-01	2.146793e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.947377e+00	9.009951e-01	1.761262e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.206697e+00	2.225471e-01	2.780433e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.049258e+00	2.536748e-01	6.817140e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.234844e+00	1.519393e-01	4.919852e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.256803e-01	4.555718e-02	3.468800e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.737695e-01	3.545806e-02	1.661929e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.504153e-02	4.560767e-03	7.576112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.003205e+00	8.896442e-01	5.116940e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.356421e+00	3.728006e-01	3.346952e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.204355e+00	2.352677e-01	5.275227e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.184548e+00	1.387437e-01	3.368982e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.228985e-01	6.393296e-02	2.369319e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.223474e-01	2.775017e-02	1.248741e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.191573e-01	2.073914e-02	8.025108e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.499323e-03	4.774718e-03	3.482819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.564114e+00	2.229637e+00	1.466171e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.546075e+00	7.718061e-01	8.377546e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.620819e+00	4.017097e-01	7.514718e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.123812e+00	1.701522e-01	4.509875e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.143714e-02	1.128977e-02	2.716559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.380930e-02	7.038334e-02	6.076220e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.803595e-01	5.784021e-01	3.602210e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.434191e+00	1.021235e+00	5.834957e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.558960e+00	1.024166e+00	2.447311e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.849227e+00	4.461062e-01	1.973986e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.492737e+00	1.729627e-01	1.873165e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.880212e+00	2.958611e-01	4.919818e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.266881e+00	2.668903e-01	5.586619e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.688097e+00	2.161437e-01	5.466526e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.186058e+00	1.278071e-01	4.710837e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.757617e-01	9.728596e-02	3.513558e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.460340e-01	4.715596e-02	2.385662e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.133713e-01	2.372469e-02	1.014952e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.336575e-02	2.564152e-03	8.495051e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.965404e-01	4.182571e-01	3.863006e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.558848e+00	1.743503e+00	1.147999e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.240503e+00	1.767194e+00	1.106064e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.917653e+00	1.321102e+00	4.074000e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.562672e+00	5.566050e-01	1.164231e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.742276e+00	2.684838e-01	1.862132e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.781876e+00	3.400135e-01	3.772776e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.814855e+00	2.612052e-01	5.322467e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.121618e+00	2.152734e-01	4.685077e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.552366e+00	2.018082e-01	4.149661e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.078950e+00	1.181540e-01	3.087416e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.963122e-01	7.564673e-02	2.530484e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.099136e-01	4.131165e-02	1.695975e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.078048e-01	2.331890e-02	7.405405e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.416045e-02	2.160507e-03	8.608357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.504323e+00	1.647281e+00	1.712767e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.535185e+00	3.990495e+00	3.346739e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.137833e+01	4.443331e+00	2.926254e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.192690e+01	2.537982e+00	1.112037e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.021302e+01	6.473750e-01	5.535149e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.459825e+00	7.992664e-01	8.772485e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.982418e+00	6.352283e-01	9.221050e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.248993e+00	4.765920e-01	8.727072e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.094919e+00	3.289620e-01	6.464363e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.233867e+00	1.893149e-01	5.314825e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.461624e-01	1.519927e-01	2.553178e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.972585e-02	6.475271e-03	2.069010e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.264439e+00	5.686336e-01	2.876896e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.048495e+00	8.040825e-01	2.956703e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.981497e+00	2.410289e-01	9.414768e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.288006e+00	2.146965e-01	4.634336e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.416501e+00	1.555544e-01	4.971345e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.536801e-01	6.036725e-02	3.434486e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.509370e-01	3.444179e-02	1.928150e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.142081e-01	2.641215e-02	7.810306e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.393182e-03	4.471331e-03	2.307610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.854530e+00	2.565242e+00	1.325724e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.888477e+00	1.179824e+00	6.972742e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.451126e+00	1.670209e-01	7.568438e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.746401e+00	2.519126e-01	2.603373e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.896722e+00	1.599282e-01	3.731400e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.080308e+00	9.653633e-02	2.774962e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.707313e-01	5.256931e-02	2.021309e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.900572e-01	3.042037e-02	1.109491e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.289124e-02	5.050659e-03	1.092065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.332451e+02	2.219315e+01	1.392725e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.881918e+01	1.437135e+00	4.124586e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.208319e+00	2.947351e-01	2.644110e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.604007e+00	9.544657e-02	9.463759e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.360002e+00	1.793434e-01	3.091995e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.460419e+00	1.806993e-01	4.101727e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.739415e-01	1.194109e-01	3.108910e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.326672e-02	8.239431e-03	1.849255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.192125e-01	4.772222e-01	2.520673e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.160250e+00	9.038674e-01	5.431992e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.863196e+00	9.047981e-01	4.651991e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.233893e+00	6.940051e-01	1.343342e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.213399e+00	3.738632e-01	1.926400e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.904676e+00	1.727030e-01	9.152172e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.569264e+00	1.741531e-01	3.181289e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.160091e+00	1.798065e-01	4.414107e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.706710e+00	1.516786e-01	4.552429e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.240399e+00	1.584020e-01	4.097454e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.112991e-01	8.075553e-02	3.366991e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.496510e-01	3.440614e-02	2.339605e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.162183e-01	2.425071e-02	9.599062e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.410856e-02	2.854231e-03	7.963323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.575413e+00	2.575446e+00	1.270180e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.470495e+00	2.199634e+00	1.241354e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.444510e+00	1.180390e+00	7.244532e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.513526e+00	6.800068e-01	3.040598e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.064675e+00	2.737570e-01	5.603614e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.171957e+00	9.517619e-02	5.200249e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.784740e+00	1.987312e-01	1.902365e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.335283e+00	1.515573e-01	2.724404e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.761369e+00	1.110875e-01	3.298018e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.193065e+00	1.458774e-01	2.656588e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.909865e-01	6.380232e-02	2.175824e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.550714e-01	3.894568e-02	1.375568e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.789602e-02	3.674814e-03	1.152295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.274819e+02	1.957961e+01	1.100161e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.885067e+01	2.952743e+00	2.012420e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.749741e+01	1.195954e+00	3.847899e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.147138e+01	6.117460e-01	2.968338e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.464902e+00	2.321615e-01	2.588383e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.192264e+00	2.936777e-01	9.550414e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.639240e+00	1.283486e-01	7.941751e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.851669e+00	8.199751e-02	9.996330e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.359501e+00	1.786702e-01	3.309838e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.649904e+00	2.158207e-01	4.279059e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.737477e-01	1.474877e-01	3.036598e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.260274e-02	9.037408e-03	2.589439e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.956067e-01	2.339450e-01	8.866439e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.769722e+00	8.508563e-01	2.097827e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.498781e+00	1.095202e-01	1.135636e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.281533e+00	1.931179e-01	6.098702e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.312420e+00	9.083389e-02	5.010808e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.499526e-01	5.300486e-02	2.670228e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.849026e-01	3.060954e-02	1.024601e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.720286e-02	1.301543e-02	2.855580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.151684e+00	5.563229e-01	2.772159e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.418537e+00	1.757483e-01	4.854309e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.138244e+00	1.351265e-01	4.315030e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.111966e+00	8.106348e-02	2.637807e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.511183e-01	3.854844e-02	1.620778e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.935444e-01	2.291433e-02	7.046049e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.048174e-01	4.846668e-02	1.482467e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.170260e-03	6.065640e-03	7.988427e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.154534e+01	1.367160e+00	7.997655e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.490367e+00	3.154225e-01	4.354487e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.049473e+00	2.361885e-01	5.135089e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.960340e-01	1.154427e-01	2.375775e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.882755e-02	1.524064e-02	9.552031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.333246e-01	8.521179e-02	6.001936e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.836183e-01	4.357602e-01	1.851049e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.179427e+00	8.154843e-01	2.849239e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.188582e+00	7.951673e-01	2.504260e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.755083e+00	4.853413e-01	1.189177e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.677361e+00	1.822875e-01	1.343836e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.142008e+00	1.652455e-01	4.637429e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.418934e+00	1.728784e-01	6.288378e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.818000e+00	1.503118e-01	4.917482e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.231088e+00	1.103665e-01	4.064991e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.751389e-01	6.077415e-02	2.733841e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.438291e-01	2.280866e-02	1.516769e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.054209e-01	3.425644e-02	7.112749e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.453945e-02	7.052438e-03	1.641768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.197516e-01	3.701389e-01	1.960447e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.604031e+00	1.223899e+00	6.608219e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.681319e+00	1.408117e+00	5.525025e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.137286e+00	9.316301e-01	3.887886e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.792408e+00	3.903584e-01	1.054008e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.903356e+00	1.438900e-01	1.856237e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.720376e+00	1.420182e-01	4.992154e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.792778e+00	1.563701e-01	4.402023e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.051556e+00	1.584370e-01	3.769033e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.448346e+00	1.552711e-01	2.844209e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.526711e-01	7.989745e-02	2.318824e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.261089e-01	4.051499e-02	1.409361e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.575026e-01	2.333885e-02	9.277137e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.797836e-01	3.563947e-02	4.259306e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.267282e-02	5.180891e-03	1.898634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.503688e+00	2.780375e+00	1.810723e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.221270e+01	4.013744e+00	2.287793e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.497129e+01	3.087334e+00	1.054135e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.303076e+01	9.008742e-01	6.796803e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.764305e+00	7.597188e-02	8.585880e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.476241e+00	3.077936e-01	7.853604e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.083571e+00	2.651977e-01	8.191922e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.659841e+00	3.639302e-01	5.184642e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.651691e+00	2.147726e-01	3.676506e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.841576e-01	1.294268e-01	2.740046e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.593738e-01	9.953670e-02	1.641926e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.152180e-02	8.757807e-03	5.266924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.402133e-01	3.716649e-01	1.747219e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.900978e+00	8.445310e-01	3.928175e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.308539e+00	1.126436e-01	1.210663e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.462264e+00	2.909937e-01	4.810756e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.516734e+00	1.591101e-01	4.905916e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.011019e-01	5.754355e-02	3.087472e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.651942e-01	1.647894e-02	1.504363e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.267441e-01	5.741699e-02	3.196271e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.593373e-03	7.221877e-03	4.840576e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.461931e+00	1.734634e+00	7.077395e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.757881e+00	1.462803e+00	8.977940e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.702729e+00	1.117091e-01	4.697869e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.815868e+00	2.641765e-01	3.305085e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.838020e+00	2.495046e-01	3.664709e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.005582e+00	8.066133e-02	2.341391e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.176136e-01	3.890163e-02	1.402227e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.691234e-01	2.866360e-02	6.058074e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.010735e-02	1.193855e-02	2.830723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.132933e+02	1.901639e+01	1.072442e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.762431e+01	1.838990e+00	2.501741e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.373813e+00	1.736872e-01	4.717823e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.775399e+00	2.770018e-01	2.350733e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.215546e+00	2.219605e-01	3.736767e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.199190e+00	1.580018e-01	2.993882e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.925812e-01	1.107548e-01	1.739150e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.486359e-02	1.233127e-02	5.690525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.363954e-01	3.564232e-01	1.834833e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.724578e+00	7.133945e-01	3.031077e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.401181e+00	7.670920e-01	3.682832e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.971254e+00	6.859795e-01	3.198465e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.290876e+00	4.202791e-01	9.810752e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.206936e+00	1.047968e-01	1.478479e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.885568e+00	2.204681e-01	2.735750e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.371988e+00	2.018435e-01	4.219378e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.797785e+00	1.560334e-01	4.434030e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.277327e+00	1.228273e-01	4.179397e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.255675e-01	6.423156e-02	2.642383e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.534401e-01	2.722555e-02	1.572056e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.073595e-01	3.430147e-02	6.967841e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.508430e-02	7.183763e-03	1.745548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.637294e+00	1.805450e+00	7.180271e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.585089e+00	1.854563e+00	9.206167e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.484880e+00	1.329956e+00	7.927959e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.436991e+00	7.681599e-01	6.472803e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.267720e+00	3.076390e-01	3.348839e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.001449e+00	7.101698e-02	3.016926e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.099456e+00	1.932342e-01	2.514991e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.368574e+00	1.927366e-01	3.043631e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.740111e+00	1.480056e-01	2.950562e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.115971e+00	1.050577e-01	2.276905e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.425508e-01	4.872480e-02	1.448455e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.086137e-01	3.228318e-02	7.483944e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.499390e-02	8.540962e-03	3.929309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.070484e+02	1.758509e+01	8.885876e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.911182e+01	3.886198e+00	4.067534e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.378130e+01	1.537294e+00	1.696523e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.489537e+01	3.851959e-01	1.634305e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.203699e+00	5.599608e-02	8.926043e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.035415e+00	2.148232e-01	4.000595e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.066160e+00	2.009799e-01	2.334164e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.857857e+00	1.357194e-01	2.849788e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.122678e+00	2.370490e-01	3.325964e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.388801e+00	2.254470e-01	2.944284e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.796125e-01	1.159355e-01	1.883248e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.211767e-02	9.310784e-03	8.360573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.379726e+00	4.719811e-01	2.318443e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.047630e+00	7.868524e-01	2.147342e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.897524e+00	2.736679e-01	5.850181e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.744688e+00	2.255498e-01	6.421678e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.044537e+00	1.316444e-01	4.680264e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.607816e-01	5.219972e-02	2.801134e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.397000e-01	3.809433e-02	1.296764e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.213908e-02	4.702851e-03	5.847879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.615163e+00	9.119403e-01	4.493918e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.870270e+00	2.557709e-01	2.909658e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.935347e+00	1.704204e-01	5.170266e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.058055e+00	1.193204e-01	3.087412e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.455492e-01	8.066719e-02	1.850938e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.118248e-01	4.039925e-02	9.998716e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.057301e-01	1.589244e-02	5.318948e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.915986e-03	2.652636e-03	3.186889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.082600e+01	2.071464e+00	1.172627e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.661442e+00	5.365198e-01	8.312968e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.357725e+00	2.989589e-01	6.423490e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.022843e+00	1.618351e-01	3.425643e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.342443e-02	1.299632e-02	2.332129e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.026002e-01	7.888062e-02	6.653177e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.202052e+00	7.173533e-01	4.745872e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.947645e+00	1.273465e+00	4.777127e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.958364e+00	9.639028e-01	2.810810e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.913046e+00	1.563406e-01	1.938568e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.389611e+00	2.205488e-01	4.037845e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.654166e+00	3.371462e-01	5.820971e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.993436e+00	2.297287e-01	5.832196e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.468455e+00	1.763023e-01	5.596045e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.027543e+00	1.335897e-01	4.191345e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.879591e-01	1.063599e-01	2.869127e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.938595e-01	4.307602e-02	1.930535e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.834044e-01	3.473583e-02	9.450373e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.070025e-02	2.677764e-03	5.907276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.706672e-01	5.968638e-01	5.077222e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.427016e+00	2.103586e+00	1.414546e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.140858e+00	1.909447e+00	8.249039e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.483181e+00	1.140673e+00	2.727380e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.637200e+00	1.943243e-01	2.836495e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.557924e+00	2.543120e-01	3.775505e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.474859e+00	2.318520e-01	5.525288e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.596323e+00	2.988633e-01	5.177196e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.901779e+00	2.197463e-01	4.728869e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.360401e+00	1.572958e-01	3.385291e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.382442e-01	1.115900e-01	2.736349e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.922760e-01	5.185719e-02	2.249509e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.938805e-01	6.731858e-02	1.157767e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.963467e-01	3.113960e-02	7.329201e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.326285e-02	3.300712e-03	5.940169e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.927225e+00	1.821198e+00	2.188514e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.515193e+00	4.865050e+00	3.866866e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.360238e+01	4.594350e+00	2.399000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.298942e+01	1.880270e+00	8.735853e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.017457e+01	7.541612e-01	6.889959e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.915451e+00	6.862019e-01	1.025784e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.428928e+00	6.041698e-01	1.039486e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.852545e+00	3.524699e-01	7.693408e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.874211e+00	2.183336e-01	5.750660e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.175563e+00	2.085728e-01	3.650307e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.208099e-01	1.203360e-01	2.585190e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.520405e-02	8.844957e-03	1.414692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.466511e+00	7.360278e-01	3.877269e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.095844e+00	7.669990e-01	3.239279e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.079673e+00	2.930878e-01	2.113624e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.161214e+00	2.223019e-01	5.673575e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.265709e+00	1.548734e-01	4.970030e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.958534e-01	6.503603e-02	3.097713e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.124799e-01	3.889198e-02	1.633602e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.842637e-02	2.459519e-02	5.237641e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.949935e-03	2.028226e-03	1.664783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.025897e+01	3.310953e+00	1.693983e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.323292e+00	8.976842e-01	6.770300e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.523444e+00	1.824172e-01	1.676853e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.832767e+00	2.568123e-01	3.391608e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.819609e+00	1.588791e-01	3.869179e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.739194e-01	1.115452e-01	2.733901e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.289623e-01	6.699524e-02	1.734043e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.978682e-01	3.509058e-02	8.735824e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.029466e-02	4.878665e-03	1.042804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.381850e+02	2.363012e+01	1.591074e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.832262e+01	9.659110e-01	6.327504e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.448499e+00	3.025644e-01	2.768513e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.603414e+00	6.517779e-02	1.342752e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.326326e+00	1.890707e-01	3.381812e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.416456e+00	1.646847e-01	4.005945e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.095842e-01	1.437961e-01	2.209170e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.772122e-02	8.874037e-03	1.661714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.867232e-01	5.573625e-01	3.036168e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.417442e+00	1.100512e+00	5.859677e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.047649e+00	9.885294e-01	5.248371e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.375370e+00	7.202708e-01	1.425099e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.281660e+00	2.208005e-01	9.371404e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.925527e+00	1.948756e-01	2.701538e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.589304e+00	2.291168e-01	4.564708e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.137929e+00	2.483761e-01	4.778632e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.564370e+00	1.706368e-01	5.028630e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.097678e+00	1.255995e-01	4.058718e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.255655e-01	8.444967e-02	2.985978e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.183485e-01	5.462669e-02	1.897731e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.800366e-01	3.252229e-02	9.264242e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.071819e-02	2.504016e-03	6.058614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.022569e+01	3.521578e+00	1.618087e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.839221e+00	2.250324e+00	1.411925e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.230686e+00	9.708981e-01	9.357269e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.266075e+00	5.001364e-01	1.750475e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.981075e+00	1.099626e-01	1.301149e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.204457e+00	1.255061e-01	2.305880e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.858881e+00	2.333768e-01	3.433769e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.322293e+00	1.886445e-01	3.515977e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.705807e+00	1.892361e-01	3.119951e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.077483e+00	1.144985e-01	2.547719e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.165368e-01	5.856733e-02	2.064201e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.388048e-01	5.729285e-02	1.062061e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.528208e-02	5.113409e-03	1.049656e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.349440e+02	2.089901e+01	1.445330e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.727549e+01	1.740188e+00	9.363328e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.704045e+01	5.928498e-01	7.912877e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.155031e+01	5.849051e-01	5.282450e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.653378e+00	3.710885e-01	3.010813e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.262983e+00	9.579486e-02	2.370421e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.628442e+00	1.573538e-01	9.889489e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.822889e+00	1.590569e-01	9.176782e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.233973e+00	1.861459e-01	3.675549e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.593358e+00	1.820226e-01	4.017086e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.163532e-01	1.286014e-01	2.882939e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.606478e-02	1.226848e-02	1.859459e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.160860e+00	3.667350e-01	1.274435e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.913304e+00	8.123049e-01	2.478932e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.259629e+00	1.728890e-01	4.240410e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.007709e+00	2.051029e-01	7.012486e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.134215e+00	1.197992e-01	4.713120e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.621310e-01	3.806732e-02	2.494066e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.394641e-01	2.564354e-02	9.013623e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.328331e-02	1.261415e-02	1.094902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.607325e+00	7.014517e-01	2.672672e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.051941e+00	8.128576e-02	1.764808e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.947376e+00	1.355777e-01	4.607985e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.016959e+00	9.283312e-02	2.581364e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.186683e-01	5.539121e-02	1.443280e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.581662e-01	1.884823e-02	7.428666e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.753606e-02	2.886911e-02	2.267066e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.291973e-03	4.215893e-03	9.047284e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.225367e+01	1.438524e+00	7.429362e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.916616e+00	2.609387e-01	5.581132e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.951049e+00	2.164104e-01	4.920538e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.277364e-01	1.584961e-01	2.237670e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.530022e-02	9.668775e-03	1.112657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.102071e-01	7.211267e-02	6.014531e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.902385e-01	5.365760e-01	2.759733e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.497689e+00	1.011238e+00	3.965727e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.622943e+00	9.145391e-01	3.272073e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.032379e+00	4.373165e-01	1.454262e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.662183e+00	2.261444e-01	3.413421e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.924207e+00	2.464590e-01	6.128778e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.221071e+00	2.504350e-01	5.932918e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.563067e+00	1.302702e-01	5.711700e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.112620e+00	1.152521e-01	3.950382e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.578776e-01	4.910862e-02	2.708842e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.803883e-01	4.466735e-02	1.580020e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.814194e-01	5.152984e-02	5.742996e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.126156e-02	6.738661e-03	2.082690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.288238e-01	4.490525e-01	3.004256e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.471876e+00	1.832262e+00	6.890972e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.249925e+00	1.529949e+00	8.850207e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.653293e+00	1.031370e+00	3.185335e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.770013e+00	1.504081e-01	4.913741e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.653470e+00	1.267329e-01	4.886333e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.642224e+00	3.212652e-01	4.448604e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.564170e+00	1.778567e-01	5.267613e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.853328e+00	1.193597e-01	4.268460e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.338508e+00	1.466402e-01	3.018359e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.872979e-01	8.982541e-02	2.247300e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.696293e-01	6.133176e-02	1.408613e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.245778e-01	3.244807e-02	1.016776e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.618636e-01	2.777353e-02	3.882503e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.141631e-02	4.908642e-03	2.085079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.818523e+00	2.739614e+00	2.369703e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.451739e+01	5.253560e+00	1.636506e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.611947e+01	3.140898e+00	1.385816e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.333036e+01	6.637432e-01	1.085024e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.395418e+00	3.006568e-01	1.112437e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.033642e+00	3.606696e-01	8.632985e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.889173e+00	3.537357e-01	7.020091e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.481155e+00	2.137489e-01	5.740514e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.520253e+00	2.281009e-01	3.690050e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.183227e-01	1.590944e-01	2.366552e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.169204e-01	1.137931e-01	1.436166e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.875125e-02	6.498580e-03	6.336374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.727021e-01	4.947962e-01	2.456771e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.063293e+00	9.478891e-01	4.142524e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.327620e+00	2.149216e-01	2.104175e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.394293e+00	3.182766e-01	5.988266e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.411365e+00	1.512039e-01	5.616080e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.065692e-01	5.713755e-02	3.192252e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.155179e-01	3.663161e-02	1.277946e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.819420e-02	5.637364e-02	2.586243e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.218850e-03	6.274959e-03	8.718708e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.795081e+00	2.425139e+00	1.177759e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.877490e+00	1.551138e+00	9.423845e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.238418e+00	4.480047e-02	5.048925e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.806285e+00	4.015244e-01	4.227042e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.842941e+00	2.128397e-01	4.004823e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.753255e-01	1.009411e-01	2.475247e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.728719e-01	5.496741e-02	1.416300e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.417236e-01	1.924483e-02	6.554741e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.832970e-02	8.024079e-03	3.453860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.285371e+02	2.425283e+01	1.426197e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.398368e+01	1.031054e+00	2.586860e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.924471e+00	4.493969e-01	5.595149e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.751286e+00	2.408181e-01	3.221982e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.289271e+00	2.612332e-01	3.997771e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.140374e+00	2.069086e-01	2.826680e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.655665e-01	9.935505e-02	1.741672e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.114932e-02	9.010813e-03	6.522115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.243575e-01	3.785317e-01	2.483117e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.899815e+00	8.823311e-01	4.331952e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.642206e+00	9.288698e-01	5.161437e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.229319e+00	8.099191e-01	3.408062e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.422117e+00	4.308812e-01	1.329542e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.298948e+00	1.659708e-01	2.030756e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.827715e+00	3.007121e-01	3.829913e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.255843e+00	2.473583e-01	5.100084e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.687884e+00	1.843878e-01	5.124603e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.204869e+00	1.483056e-01	4.092227e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.377509e-01	6.313030e-02	3.006562e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.961410e-01	3.956419e-02	1.663589e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.884752e-01	5.777433e-02	6.051308e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.168832e-02	6.815066e-03	2.572581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.444183e+00	2.226834e+00	1.193596e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.927214e+00	2.548461e+00	1.158791e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.796074e+00	1.462223e+00	1.130298e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.588281e+00	7.275962e-01	5.918428e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.910639e+00	1.652818e-01	5.407565e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.790640e+00	1.951925e-01	2.791872e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.006196e+00	2.806336e-01	3.245367e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.327650e+00	2.460134e-01	4.392859e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.702821e+00	2.006335e-01	3.291149e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.059973e+00	1.097168e-01	2.386833e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.903424e-01	5.829655e-02	1.428275e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.870685e-01	3.118911e-02	8.167268e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.313810e-02	6.964395e-03	5.118379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.209621e+02	2.092379e+01	1.205522e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.566781e+01	2.903319e+00	4.319432e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.076947e+01	7.728787e-01	2.393277e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.369155e+01	8.741885e-02	7.261665e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.651187e+00	6.508304e-02	5.974744e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.710154e+00	1.576636e-01	5.367631e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.899675e+00	2.951889e-01	2.303602e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.900124e+00	3.561040e-01	2.729172e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.195944e+00	1.799574e-01	4.483061e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.409466e+00	2.236883e-01	3.116810e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.112569e-01	1.504311e-01	1.880741e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.841573e-02	8.421978e-03	8.459739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.612646e+00	4.876315e-01	2.159744e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.999118e+00	5.992746e-01	2.359105e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.691807e+00	2.687338e-01	5.378171e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.591952e+00	2.103689e-01	5.978472e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.779689e-01	1.246505e-01	4.229671e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.131052e-01	4.809702e-02	2.380081e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.912250e-01	2.280313e-02	1.178714e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.028328e-02	3.728795e-03	6.834233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.902456e+00	8.793699e-01	4.267519e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.691991e+00	2.638231e-01	3.006192e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.805182e+00	1.782323e-01	4.664943e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.856612e-01	1.150800e-01	2.859419e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.339118e-01	4.878789e-02	1.741937e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.633648e-01	3.483977e-02	9.306682e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.001499e-01	1.561189e-02	5.599010e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.189111e-03	2.026944e-03	3.340857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.137596e+01	2.032376e+00	1.141880e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.391777e+00	5.654540e-01	7.519744e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.174343e+00	3.146758e-01	6.447778e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.470938e-01	1.432134e-01	3.236014e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.148444e-02	9.708910e-03	2.326898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.615780e-01	1.132185e-01	9.520476e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.625220e+00	9.038648e-01	4.781484e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.371311e+00	1.211110e+00	4.897651e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.977795e+00	6.338578e-01	1.738583e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.801830e+00	9.223387e-02	1.989674e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.177275e+00	2.573604e-01	3.717291e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.417133e+00	2.912246e-01	5.880596e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.819195e+00	2.065506e-01	6.028440e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.376872e+00	1.678701e-01	4.805311e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.773001e-01	1.289232e-01	3.452873e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.197793e-01	6.958487e-02	2.693310e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.523388e-01	4.444508e-02	1.669814e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.619239e-01	2.811365e-02	8.166831e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.050396e-02	2.989739e-03	4.389943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.276766e+00	6.893575e-01	7.960775e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.522110e+00	2.404057e+00	1.182171e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.724588e+00	1.756840e+00	7.718239e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.432133e+00	7.461328e-01	3.299761e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.516490e+00	1.352794e-01	1.793833e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.272000e+00	2.790541e-01	4.852458e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.328418e+00	3.570871e-01	4.501984e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.452686e+00	2.561852e-01	4.833731e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.741042e+00	1.787579e-01	4.249636e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.272090e+00	1.452198e-01	3.479234e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.840983e-01	1.120910e-01	2.589648e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.921309e-01	6.227224e-02	1.738152e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.436895e-01	3.773652e-02	1.207412e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.768775e-01	2.880449e-02	7.083396e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.244223e-02	4.188125e-03	5.328991e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.939419e+00	2.456485e+00	2.559727e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.103736e+01	5.360406e+00	3.844938e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.463455e+01	4.415071e+00	2.508592e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.330988e+01	1.726085e+00	7.034000e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.849640e+00	6.718441e-01	9.611947e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.542096e+00	6.774286e-01	1.122412e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.219803e+00	5.655737e-01	8.956391e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.688989e+00	3.979694e-01	7.259632e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.699282e+00	2.166224e-01	6.061361e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.081697e+00	2.101560e-01	3.506795e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.363334e-01	1.310561e-01	2.223903e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.403243e-02	6.298276e-03	1.418323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.775411e+00	7.709981e-01	3.946363e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.210939e+00	6.615169e-01	2.252214e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.914227e+00	2.254443e-01	2.780906e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.034965e+00	2.628641e-01	5.187165e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.184246e+00	1.397648e-01	4.632789e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.305023e-01	5.724695e-02	2.661232e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.545615e-01	2.653152e-02	1.410122e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.784352e-02	2.107861e-02	5.195127e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.333721e-03	1.763378e-03	2.163146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.180158e+01	3.261614e+00	1.703575e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.419285e+00	7.904463e-01	3.948581e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.394004e+00	1.340930e-01	1.897736e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.647215e+00	2.233801e-01	3.548030e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.726645e+00	1.721950e-01	3.794379e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.260433e-01	1.118874e-01	2.272945e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.069017e-01	4.540422e-02	1.487508e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.453024e-01	4.536086e-02	8.324287e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.824706e-02	3.634387e-03	1.180024e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.500102e+02	2.306009e+01	1.623488e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.794339e+01	1.338071e+00	4.459683e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.103276e+00	1.907187e-01	2.675571e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.512450e+00	8.254589e-02	6.914454e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.178169e+00	2.150656e-01	3.336165e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.293836e+00	1.556734e-01	3.505605e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.819048e-01	1.166646e-01	2.405432e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.640838e-02	7.373700e-03	1.649926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.253323e+00	6.277336e-01	3.624892e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.860367e+00	1.171711e+00	5.409295e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.356894e+00	9.525951e-01	3.723481e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.367693e+00	4.902020e-01	2.558888e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.144957e+00	1.216670e-01	1.330107e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.857678e+00	2.654557e-01	2.683790e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.438786e+00	2.555098e-01	3.861151e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.956493e+00	2.180848e-01	4.617729e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.463188e+00	1.707437e-01	4.398960e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.042407e+00	1.095155e-01	3.471494e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.719939e-01	7.542576e-02	2.607580e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.650838e-01	4.594124e-02	1.646656e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.650673e-01	3.203314e-02	7.872462e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.090526e-02	3.287511e-03	4.591520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.139540e+01	3.158072e+00	7.318839e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.102273e+01	2.450402e+00	1.364211e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.566061e+00	9.624500e-01	1.211140e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.155934e+00	3.496463e-01	4.804924e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.891005e+00	1.802257e-01	1.669425e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.139931e+00	1.366483e-01	1.223896e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.713050e+00	2.155030e-01	2.585696e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.201009e+00	2.192875e-01	3.017841e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.596813e+00	1.677895e-01	2.932242e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.991462e-01	1.011183e-01	2.515819e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.990239e-01	6.768919e-02	1.629304e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.037147e-01	3.673897e-02	1.052539e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.474969e-02	5.970224e-03	9.603643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.462927e+02	2.051890e+01	1.425863e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.675690e+01	1.596181e+00	2.070532e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.632583e+01	6.316739e-01	7.541590e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.116837e+01	5.804922e-01	2.162918e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.497408e+00	1.515272e-01	3.226652e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.036050e+00	2.298026e-01	1.119403e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.453601e+00	1.605678e-01	9.025445e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.664736e+00	1.862074e-01	1.054876e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.089909e+00	1.775363e-01	3.576066e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.492345e+00	2.020942e-01	3.919803e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.778291e-01	1.612739e-01	2.654418e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.595123e-02	8.721790e-03	1.766667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.355009e+00	3.536561e-01	1.198261e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.066251e+00	7.766112e-01	2.305965e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.021701e+00	1.477517e-01	4.475077e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.807219e+00	2.016396e-01	6.176446e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.840191e-01	9.224517e-02	4.087074e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.120588e-01	4.526380e-02	2.178155e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.148904e-01	2.552042e-02	7.880105e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.128859e-02	1.048750e-02	7.641020e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.968463e+00	6.292460e-01	2.647179e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.768250e+00	7.365988e-02	2.094302e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.834714e+00	1.692410e-01	3.893770e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.333562e-01	8.448567e-02	2.355217e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.713328e-01	4.181185e-02	1.356900e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.283203e-01	3.183110e-02	6.237544e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.267241e-02	2.941919e-02	1.834757e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.227012e-03	4.854393e-03	3.486182e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.269121e+01	1.324152e+00	7.179717e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.754337e+00	2.914604e-01	4.746632e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.796529e+00	1.885053e-01	4.865538e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.457720e-01	1.222511e-01	2.079318e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.327933e-02	1.252800e-02	9.211457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.795494e-01	1.100842e-01	5.613580e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.258777e+00	5.878372e-01	3.511252e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.000034e+00	1.073986e+00	3.433744e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.934236e+00	8.129244e-01	2.000849e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.982554e+00	2.317485e-01	1.364349e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.386553e+00	1.652072e-01	4.130120e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.698709e+00	2.169998e-01	5.564527e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.993978e+00	1.884334e-01	5.440841e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.394616e+00	1.308321e-01	5.356461e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.752458e-01	8.825401e-02	3.396602e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.081371e-01	6.034595e-02	2.318840e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.561773e-01	4.057610e-02	1.339208e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.604142e-01	3.422080e-02	5.504596e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.014534e-02	6.009503e-03	1.257655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.216407e+00	5.195698e-01	3.634500e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.273006e+00	1.758111e+00	9.152138e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.112860e+00	1.579650e+00	5.450132e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.835999e+00	9.336404e-01	2.661746e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.673708e+00	3.215750e-02	4.363688e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.429205e+00	1.243961e-01	4.519092e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.339667e+00	1.825380e-01	4.559356e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.454090e+00	1.950816e-01	4.561547e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.679425e+00	1.369908e-01	4.110468e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.223611e+00	1.036011e-01	2.606501e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.197764e-01	8.614958e-02	2.095130e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.040956e-01	4.231682e-02	1.480819e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.185164e-01	5.159530e-02	7.796110e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.483501e-01	2.653059e-02	3.881657e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.715464e-03	4.041046e-03	2.465170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.502731e+00	3.107472e+00	1.687343e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.579229e+01	4.995291e+00	2.276266e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.743024e+01	2.784573e+00	2.070071e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.353166e+01	5.564814e-01	9.179860e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.166335e+00	2.082510e-01	9.965247e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.704749e+00	4.038962e-01	8.788891e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.650679e+00	3.361859e-01	6.668065e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.255470e+00	2.656595e-01	5.181638e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.408010e+00	1.783658e-01	3.945420e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.636466e-01	1.558127e-01	2.414966e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.875764e-01	9.736435e-02	1.360986e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.838022e-02	6.862464e-03	5.290486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.205571e+00	5.223774e-01	3.016169e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.382088e+00	8.759801e-01	3.825057e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.194563e+00	2.065526e-01	2.322585e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.179839e+00	2.683357e-01	5.558481e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.248462e+00	1.492536e-01	4.732328e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.461307e-01	5.512963e-02	2.829841e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.884059e-01	3.720909e-02	1.073614e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.205531e-02	4.587961e-02	2.480330e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.955776e-03	5.593463e-03	4.172879e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.050550e+00	2.355624e+00	1.255588e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.299518e+00	1.331743e+00	7.368539e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.139339e+00	9.500117e-02	3.962045e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.623493e+00	3.254551e-01	4.180948e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.712457e+00	2.150878e-01	3.725294e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.860306e-01	9.150293e-02	2.214738e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.369112e-01	4.455689e-02	1.200952e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.109576e-01	4.126141e-02	5.534824e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.657707e-02	7.360522e-03	2.742110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.390296e+02	2.240559e+01	1.518008e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.365886e+01	9.039717e-01	2.040975e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.538412e+00	4.759117e-01	4.811384e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.644273e+00	2.782434e-01	2.691682e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.113067e+00	2.481147e-01	4.069626e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.118604e+00	1.600757e-01	2.763961e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.265820e-01	9.835425e-02	1.524031e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.065642e-02	1.035615e-02	5.719287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.145307e-01	4.303323e-01	3.126221e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.281450e+00	9.628200e-01	4.416578e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.055508e+00	1.014625e+00	4.125995e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.458989e+00	7.301585e-01	2.964930e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.558006e+00	3.156894e-01	1.055901e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.103469e+00	1.670696e-01	3.032953e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.635965e+00	2.612866e-01	4.114040e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.099359e+00	2.263798e-01	4.713362e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.509175e+00	1.558063e-01	4.868534e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.051267e+00	1.024373e-01	3.831332e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.727276e-01	6.135997e-02	2.422039e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.660173e-01	4.445858e-02	1.383077e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.639951e-01	3.606711e-02	4.902316e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.049431e-02	6.230436e-03	1.368796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.925872e+00	2.280638e+00	1.321398e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.867230e+00	2.404770e+00	1.217728e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.363007e+00	1.297152e+00	6.761717e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.695308e+00	8.734088e-01	2.999052e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.805456e+00	5.346295e-02	4.354520e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.627195e+00	1.220185e-01	3.503278e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.850114e+00	2.623544e-01	3.590071e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.245834e+00	2.525391e-01	3.302390e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.540508e+00	1.792660e-01	3.128625e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.584407e-01	9.332541e-02	2.317526e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.270934e-01	5.106406e-02	1.358962e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.837483e-01	4.385616e-02	6.504855e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.080382e-02	5.517619e-03	4.898827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.309607e+02	1.881790e+01	1.130198e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.736229e+01	3.897341e+00	3.162619e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.106351e+01	4.856751e-01	2.461639e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.307047e+01	1.680204e-01	9.153775e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.362767e+00	8.144002e-02	6.050580e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.417701e+00	2.323251e-01	3.466257e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.713776e+00	2.544661e-01	2.208999e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.756991e+00	2.009320e-01	2.515114e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.025669e+00	2.371731e-01	3.669321e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.285759e+00	1.633767e-01	2.965238e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.867278e-01	1.401461e-01	1.878584e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.756049e-02	9.910742e-03	7.352683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.733691e+00	4.925143e-01	1.626151e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.859240e+00	4.893425e-01	1.825766e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.603339e+00	2.195159e-01	5.645247e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.609788e+00	1.131774e-01	5.623579e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.445253e-01	1.025629e-01	3.746149e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.841121e-01	4.011228e-02	2.099473e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.942644e-01	3.125269e-02	1.010283e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.002260e-02	4.278103e-03	4.636289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.985561e+00	8.043075e-01	3.058324e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.429458e+00	1.840105e-01	3.061037e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.755525e+00	1.084242e-01	4.533820e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.114615e+00	8.476426e-02	2.408010e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.358466e-01	4.239848e-02	1.479833e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.737388e-01	2.540353e-02	9.023986e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.864366e-02	2.237047e-02	4.133041e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.617298e-03	1.880969e-03	2.945709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.157091e+01	1.765342e+00	8.440939e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.972671e+00	3.757764e-01	6.739264e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.240441e+00	2.158374e-01	5.315267e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.004356e+00	9.286164e-02	2.895486e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.136037e-02	1.160766e-02	1.912610e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.799914e-01	1.240169e-01	6.822639e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.797075e+00	9.492904e-01	3.461882e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.430682e+00	1.081476e+00	3.378757e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.105177e+00	6.788455e-01	1.034270e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.634420e+00	6.110789e-02	2.750184e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.067516e+00	2.075948e-01	4.378578e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.420670e+00	2.084026e-01	5.340073e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.823576e+00	1.579701e-01	5.146387e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.356499e+00	1.406616e-01	4.493036e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.347331e-01	8.328790e-02	3.464098e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.849777e-01	5.092352e-02	2.398819e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.333195e-01	4.102947e-02	1.555326e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.554838e-01	3.065398e-02	7.592801e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.561488e-03	3.341053e-03	3.876989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.595601e+00	8.591834e-01	6.309942e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.831442e+00	2.339072e+00	6.489558e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.729721e+00	1.522164e+00	5.431144e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.334701e+00	6.308535e-01	2.448632e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.355099e+00	2.781413e-01	2.913371e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.995301e+00	8.187179e-02	6.176472e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.140629e+00	2.385123e-01	4.504730e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.362587e+00	1.987952e-01	4.248323e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.747192e+00	1.074812e-01	4.180381e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.428674e+00	1.602175e-01	2.700207e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.245396e-01	3.868709e-02	2.467764e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.987181e-01	3.264274e-02	1.699304e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.403545e-01	3.549308e-02	1.087827e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.806362e-01	4.131228e-02	5.979260e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.057723e-02	2.143713e-03	5.102080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.717545e+00	2.852364e+00	2.433093e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.250186e+01	5.573742e+00	3.571123e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.536009e+01	4.049839e+00	1.685405e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.319519e+01	1.222546e+00	6.457224e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.170324e+00	5.079708e-01	1.259700e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.025274e+00	4.927842e-01	1.093193e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.968323e+00	2.384248e-01	9.307295e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.829916e+00	3.540596e-01	5.743046e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.756240e+00	2.265290e-01	4.219560e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.120876e+00	1.627435e-01	2.995468e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.199698e-01	8.651760e-02	2.196864e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.278140e-02	6.266817e-03	1.217153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.815288e+00	7.621743e-01	3.380905e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.055417e+00	5.572281e-01	1.734880e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.020692e+00	2.560431e-01	2.389855e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.016233e+00	1.535182e-01	5.762582e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.219871e+00	1.540512e-01	3.914165e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.093390e-01	4.425940e-02	2.507488e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.558908e-01	2.230949e-02	1.321555e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.167129e-02	3.054365e-02	4.041486e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.104922e-03	1.799169e-03	1.232363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.159777e+01	3.175492e+00	1.355173e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.860382e+00	6.300329e-01	3.195711e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.480171e+00	6.026307e-02	1.867021e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.686798e+00	2.148651e-01	3.289617e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.769900e+00	1.120565e-01	3.755345e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.058136e+00	9.121962e-02	2.198027e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.101105e-01	4.373918e-02	1.355981e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.472973e-01	2.458696e-02	8.121601e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.877812e-02	4.663598e-03	8.435968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.409169e+02	2.076809e+01	1.291216e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.784854e+01	9.921541e-01	6.085344e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.342408e+00	1.546823e-01	5.373957e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.588719e+00	6.447524e-02	1.266399e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.409504e+00	1.594667e-01	2.975721e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.359220e+00	1.859578e-01	2.935982e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.840549e-01	9.017398e-02	2.119788e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.571648e-02	6.968728e-03	1.355616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.296058e+00	6.512156e-01	2.886109e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.768010e+00	1.068489e+00	5.465386e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.263808e+00	8.455365e-01	3.133358e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.319383e+00	4.992469e-01	1.631106e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.177372e+00	1.434471e-01	9.464531e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.832303e+00	1.525284e-01	2.970122e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.518209e+00	2.370025e-01	3.712295e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.017556e+00	1.702184e-01	4.335362e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.470072e+00	1.290528e-01	4.422117e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.050068e+00	1.100800e-01	3.502943e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.623354e-01	8.053195e-02	2.597765e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.454264e-01	3.631551e-02	1.634084e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.560787e-01	2.718314e-02	8.065688e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.674742e-03	3.312964e-03	3.956717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.252724e+01	3.587880e+00	1.152107e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.892325e+00	1.822359e+00	1.187730e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.657401e+00	6.775841e-01	6.961575e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.884320e+00	3.634175e-01	2.596328e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.851076e+00	1.286051e-01	1.444830e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.122776e+00	5.886847e-02	2.200872e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.765369e+00	2.057492e-01	2.449060e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.276231e+00	2.166378e-01	2.937629e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.608674e+00	1.207174e-01	3.044729e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.097756e+00	7.273529e-02	2.142678e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.305474e-01	4.428613e-02	1.566601e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.060466e-01	3.373634e-02	1.006429e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.348725e-02	5.428257e-03	8.481003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.412499e+02	1.860186e+01	1.145412e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.545217e+01	1.919226e+00	1.428138e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.662876e+01	4.403944e-01	1.022904e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.106706e+01	7.331525e-02	8.896129e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.507282e+00	3.125223e-01	5.842315e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.226680e+00	1.750439e-01	2.707789e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.546584e+00	1.863569e-01	1.011236e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.720726e+00	7.289939e-02	1.094525e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.221991e+00	1.795707e-01	3.302089e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.590105e+00	1.600943e-01	3.238477e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.996830e-01	1.323657e-01	2.519334e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.538084e-02	8.136328e-03	1.492214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.512032e+00	3.931595e-01	6.537010e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.977374e+00	5.806730e-01	1.753707e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.909446e+00	9.053484e-02	4.999527e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.714888e+00	1.475360e-01	5.757664e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.438857e-01	5.395442e-02	3.685488e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.674117e-01	2.300338e-02	1.968046e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.114560e-01	2.739258e-02	6.464391e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.126185e-02	1.168714e-02	5.065890e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.118734e+00	6.523502e-01	1.483278e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.555674e+00	1.075074e-02	2.748034e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.843436e+00	1.210436e-01	3.621283e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.858526e-01	4.820516e-02	2.354019e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.586952e-01	3.139427e-02	1.304713e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.325181e-01	2.391193e-02	6.229303e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.717637e-02	2.473165e-02	2.190357e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.623836e-03	5.235940e-03	1.667809e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.295100e+01	1.268207e+00	5.616806e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.368802e+00	1.620944e-01	5.980238e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.838321e+00	1.729176e-01	3.620200e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.560634e-01	1.262173e-01	1.923097e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.247203e-02	1.101813e-02	9.484498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.904662e-01	1.177005e-01	4.012642e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.435792e+00	6.943305e-01	2.211034e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.199931e+00	1.091475e+00	2.186766e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.907239e+00	7.135520e-01	2.707771e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.027462e+00	8.897242e-02	1.924244e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.373356e+00	1.039651e-01	4.350622e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.510826e+00	1.192039e-01	6.848589e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.869404e+00	1.008352e-01	5.794152e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.398004e+00	1.331162e-01	4.231842e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.444954e-01	8.724761e-02	3.112089e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.788760e-01	5.134786e-02	1.912796e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.308154e-01	2.547188e-02	1.174613e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.492494e-01	3.034066e-02	4.664087e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.173176e-03	6.057281e-03	7.957368e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.651524e+00	7.248823e-01	2.023910e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.047041e+00	1.970604e+00	3.807700e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.990816e+00	1.437993e+00	3.780516e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.633167e+00	5.522418e-01	3.115848e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.485538e+00	0.000000e+00	4.633024e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.217270e+00	7.080144e-02	5.269166e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.140044e+00	6.686609e-02	5.102677e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.406196e+00	1.114956e-01	4.242317e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.701145e+00	6.869416e-02	3.476654e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.260963e+00	1.387847e-01	2.648505e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.795005e-01	7.716988e-02	2.154034e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.097949e-01	3.797567e-02	1.311699e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.055334e-01	4.402460e-02	7.059030e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.420436e-01	2.681346e-02	4.421858e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.628765e-03	4.293505e-03	2.280344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.507732e+00	4.342081e+00	1.693708e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.800402e+01	5.554856e+00	1.685841e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.725917e+01	2.109884e+00	8.877408e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.262212e+01	1.465266e-01	1.038729e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.528470e+00	2.442834e-01	1.305366e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.480031e+00	2.709155e-01	7.257914e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.390023e+00	1.921150e-01	7.084066e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.266371e+00	2.023983e-01	4.690163e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.435614e+00	1.505264e-01	3.130344e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.793744e-01	1.341816e-01	2.090868e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.935629e-01	1.014216e-01	1.238855e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.760994e-02	6.925750e-03	5.643949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.324172e+00	5.841554e-01	2.111128e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.313681e+00	7.731799e-01	2.992215e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.153956e+00	1.890556e-01	2.364825e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.217231e+00	1.904848e-01	5.572360e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.238813e+00	1.177149e-01	4.280884e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.883225e-01	3.654734e-02	2.634353e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.732225e-01	3.180146e-02	1.009387e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.763425e-02	5.652483e-02	1.049799e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.784569e-03	5.289441e-03	5.322184e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.948814e+00	2.603196e+00	8.110385e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.617840e+00	1.074580e+00	6.444023e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.850237e+00	1.171078e-01	3.473645e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.772621e+00	1.835198e-01	3.710292e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.824277e+00	1.504112e-01	3.489107e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.714333e-01	5.251826e-02	2.250146e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.325792e-01	2.888325e-02	1.345751e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.144967e-01	3.995440e-02	5.535276e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.710857e-02	7.841923e-03	2.193213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.398063e+02	2.267243e+01	1.181701e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.126778e+01	6.322247e-01	1.176567e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.759607e+00	2.512791e-01	7.427052e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.802644e+00	1.042542e-01	4.742390e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.184976e+00	2.158858e-01	3.416699e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.140767e+00	1.137008e-01	2.752140e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.545775e-01	7.977795e-02	1.377316e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.074579e-02	9.393487e-03	5.525460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.918552e-01	4.797606e-01	2.076314e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.381193e+00	9.586111e-01	3.708852e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.140551e+00	1.016182e+00	2.962279e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.381314e+00	5.828986e-01	3.043895e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.489112e+00	2.592669e-01	1.218128e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.086075e+00	1.410806e-01	2.844371e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.597702e+00	1.617514e-01	5.264276e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.072583e+00	1.649581e-01	5.261943e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.531957e+00	1.542710e-01	4.287976e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.056614e+00	1.025562e-01	3.352334e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.550471e-01	7.831853e-02	2.165610e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.483524e-01	2.452733e-02	1.336144e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.557043e-01	3.396248e-02	4.262911e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.693490e-03	6.418835e-03	8.864401e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.690750e+00	2.826877e+00	7.540114e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.015177e+01	2.354021e+00	7.014788e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.162349e+00	1.131569e+00	7.735594e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.144264e+00	4.184150e-01	4.509125e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.573986e+00	7.953131e-02	4.025786e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.458721e+00	6.319039e-02	4.445955e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.843889e+00	1.287478e-01	3.453464e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.279515e+00	1.350478e-01	3.810763e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.628542e+00	1.198551e-01	2.798047e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.783029e-01	9.262011e-02	1.999455e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.450269e-01	4.956109e-02	1.208935e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.740405e-01	3.307522e-02	5.961524e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.961621e-02	5.196703e-03	4.648924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.358412e+02	2.103499e+01	7.374237e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.213207e+01	1.827973e+00	2.503268e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.899922e+01	4.119900e-01	1.540587e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.271599e+01	6.498908e-02	1.144265e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.391530e+00	3.581090e-01	8.074304e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.466318e+00	0.000000e+00	9.148393e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.798049e+00	4.858104e-02	5.339450e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.711693e+00	2.162948e-01	3.477578e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.141079e+00	2.235519e-01	3.321494e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.338657e+00	1.842909e-01	2.651550e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.926109e-01	1.167206e-01	1.628662e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.724723e-02	8.742856e-03	7.295305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.973847e+00	4.776630e-01	2.034515e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.780913e+00	4.427132e-01	1.646513e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.413344e+00	1.900281e-01	5.248809e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.441522e+00	1.490410e-01	4.780365e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.533229e-01	6.834194e-02	3.299274e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.468579e-01	3.287812e-02	2.000050e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.746340e-01	2.609193e-02	8.326361e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.074606e-03	3.533696e-03	4.740945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.286491e+00	7.548489e-01	3.139185e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.288097e+00	2.133575e-01	2.767459e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.709098e+00	1.103274e-01	3.519000e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.084547e-01	6.728343e-02	2.507805e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.120268e-01	5.440893e-02	1.336074e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.487338e-01	2.407166e-02	9.064141e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.159742e-02	1.920382e-02	4.008487e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.139060e-03	1.611639e-03	3.440281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.224001e+01	1.700039e+00	8.917832e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.673326e+00	4.760634e-01	5.921858e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.981248e+00	1.750765e-01	5.129800e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.322902e-01	1.283376e-01	2.803109e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.888774e-02	1.068185e-02	1.901714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.506894e-01	1.602311e-01	1.012696e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.184023e+00	1.018403e+00	5.135851e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.893785e+00	1.161342e+00	2.633714e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.988391e+00	3.485157e-01	1.608497e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.643212e+00	2.204639e-01	1.701280e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.850007e+00	2.098818e-01	5.049082e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.281902e+00	2.405066e-01	4.794271e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.623120e+00	9.907901e-02	4.862577e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.199726e+00	1.020217e-01	4.000159e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.369550e-01	7.132026e-02	3.213758e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.398307e-01	5.599558e-02	2.295106e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.234855e-01	4.709695e-02	1.234602e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.361778e-01	2.211535e-02	6.270093e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.418840e-03	1.794323e-03	3.982784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.110939e+00	1.090762e+00	6.217720e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.712545e+00	2.277423e+00	1.165968e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.244477e+00	1.454446e+00	4.601061e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.384475e+00	4.305372e-01	3.388553e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.106519e+00	2.458540e-01	3.543460e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.960461e+00	2.279431e-01	4.750514e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.054197e+00	2.145641e-01	4.424684e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.232797e+00	1.494973e-01	4.288685e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.680033e+00	1.811000e-01	3.292289e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.155906e+00	8.278260e-02	3.048043e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.847363e-01	4.121388e-02	2.511042e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.753186e-01	7.412040e-02	1.438561e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.332159e-01	4.098997e-02	9.577311e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.532218e-01	2.127019e-02	6.752420e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.792415e-03	1.956454e-03	6.411271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.847140e+00	3.579051e+00	2.718542e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.408199e+01	5.894728e+00	4.328738e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.650205e+01	3.643111e+00	1.395786e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.322669e+01	9.325961e-01	8.370140e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.147464e+00	6.345833e-01	1.163028e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.785821e+00	4.421872e-01	1.052051e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.795133e+00	5.347866e-01	7.077635e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.461080e+00	3.019421e-01	5.911408e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.597163e+00	2.108963e-01	4.716748e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.038068e+00	1.234338e-01	3.291231e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.998512e-01	1.137182e-01	2.212993e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.114382e-02	6.607542e-03	1.124881e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.185824e+00	8.222955e-01	3.716384e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.117305e+00	4.694803e-01	1.025910e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.822247e+00	2.181151e-01	3.239438e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.932504e+00	2.102545e-01	4.756897e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.059175e+00	7.958283e-02	3.977131e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.678210e-01	3.981962e-02	2.182825e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.291360e-01	3.153402e-02	1.144808e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.367021e-02	1.695637e-02	3.291741e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.769563e-03	2.002498e-03	1.870194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.362886e+01	3.301748e+00	1.363268e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.803231e+00	4.800755e-01	2.807273e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.261866e+00	1.336286e-01	1.309194e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.626927e+00	2.112096e-01	3.252576e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.673238e+00	1.101233e-01	3.571542e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.931280e-01	6.674588e-02	2.158213e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.841081e-01	4.516428e-02	1.279837e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.256823e-01	2.629135e-02	7.667326e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.677674e-02	4.379212e-03	7.945802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.551861e+02	2.176290e+01	1.000581e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.749316e+01	3.829257e-01	1.319248e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.157540e+00	2.946017e-01	3.701490e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.345182e+00	6.327572e-02	1.945057e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.154066e+00	1.579831e-01	3.279745e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.310063e+00	1.446694e-01	3.033720e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.470841e-01	8.260829e-02	2.179308e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.360866e-02	8.188743e-03	1.268105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.624191e+00	7.575900e-01	3.437182e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.191934e+00	1.094173e+00	5.568992e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.460871e+00	7.965212e-01	2.013440e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.331796e+00	3.233213e-01	7.591646e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.034148e+00	1.192494e-01	2.373131e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.837986e+00	2.681611e-01	2.839837e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.375932e+00	2.326984e-01	3.937943e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.883563e+00	1.657766e-01	4.199620e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.319220e+00	1.076761e-01	4.126170e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.237150e-01	6.333791e-02	3.293506e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.838337e-01	4.151128e-02	2.474476e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.342267e-01	4.377982e-02	1.279514e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.376728e-01	1.933800e-02	5.995445e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.547440e-03	1.905687e-03	4.247640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.469276e+01	3.743949e+00	1.315283e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.056284e+01	1.915586e+00	7.395149e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.693064e+00	5.608756e-01	5.999803e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.753142e+00	1.814124e-01	4.158147e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.753532e+00	7.252311e-02	1.461698e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.057995e+00	1.701341e-01	1.195132e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.698212e+00	2.209746e-01	2.501288e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.170031e+00	1.608626e-01	2.913467e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.523853e+00	1.138767e-01	2.993343e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.208736e-01	6.015600e-02	2.588207e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.923634e-01	6.876011e-02	1.427680e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.846065e-01	2.419266e-02	9.631461e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.138428e-02	4.608303e-03	8.152281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.539991e+02	2.001103e+01	9.267705e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.497469e+01	1.014032e+00	2.465045e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.598882e+01	2.494275e-01	1.391528e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.102687e+01	5.521472e-01	4.193965e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.548140e+00	4.226438e-01	3.955177e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.884734e+00	1.155934e-01	1.331574e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.353986e+00	1.087595e-01	2.367812e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.626593e+00	7.641781e-02	2.116580e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.056991e+00	1.551324e-01	4.006975e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.443891e+00	2.196502e-01	3.491840e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.180572e-01	9.626566e-02	2.590747e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.271851e-02	8.912825e-03	1.461903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.728009e+00	3.604911e-01	1.236837e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.899772e+00	5.242698e-01	1.299450e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.609881e+00	1.574504e-01	4.752718e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.628750e+00	1.471627e-01	4.879770e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.302664e-01	6.038124e-02	3.254710e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.739724e-01	2.734340e-02	1.647235e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.668364e-01	2.614769e-02	6.469560e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.426178e-03	1.141493e-02	2.842479e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.446323e+00	5.787293e-01	2.105237e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.267351e+00	5.671540e-02	2.046305e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.574825e+00	1.335943e-01	3.339931e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.095264e-01	7.459467e-02	1.937772e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.928718e-01	3.570745e-02	1.201565e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.032570e-01	2.587667e-02	6.149176e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.406696e-02	2.705136e-02	1.564153e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.611072e-03	4.802046e-03	3.951412e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.331125e+01	1.141139e+00	6.617184e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.191567e+00	2.770710e-01	4.780379e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.627161e+00	1.898504e-01	3.498706e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.224441e-01	9.041684e-02	1.840350e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.007627e-02	1.212629e-02	9.169982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.520153e-01	1.433898e-01	1.045038e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.880714e+00	8.154439e-01	2.424513e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.526782e+00	9.514110e-01	3.928708e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.084459e+00	5.900086e-01	5.657721e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.677188e+00	1.198333e-01	2.945070e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.135859e+00	2.733162e-01	4.215339e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.393630e+00	2.081783e-01	5.845419e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.723471e+00	9.291667e-02	5.027724e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.308234e+00	1.150857e-01	3.758513e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.823614e-01	5.469463e-02	2.764767e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.251719e-01	2.614284e-02	2.034152e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.971279e-01	2.320596e-02	1.054748e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.380799e-01	3.303950e-02	4.152160e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.351518e-03	6.074844e-03	5.955913e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.012998e+00	7.554054e-01	2.416931e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.121232e+00	1.935608e+00	5.087455e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.543079e+00	1.221328e+00	3.679292e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.624794e+00	4.047636e-01	2.207325e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.091388e+00	0.000000e+00	5.938912e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.020470e+00	1.636818e-01	4.012186e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.074755e+00	2.430608e-01	4.090253e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.079226e+00	1.113744e-01	4.727268e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.613849e+00	2.007231e-01	2.958989e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.111418e+00	5.274287e-02	2.607270e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.965873e-01	5.105198e-02	1.708786e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.243702e-01	5.285570e-02	1.083038e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.683011e-01	1.818585e-02	8.958674e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.416547e-01	3.770509e-02	2.864198e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.069422e-03	4.309051e-03	1.267643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.100487e+01	4.473412e+00	2.097239e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.060041e+01	5.530617e+00	1.611892e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.749831e+01	1.832225e+00	1.399823e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.269945e+01	9.072153e-02	9.359517e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.994028e+00	1.404092e-01	1.077537e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.183571e+00	4.373041e-01	7.011004e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.273605e+00	2.467540e-01	6.502208e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.078721e+00	2.451691e-01	4.156796e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.326247e+00	1.595523e-01	2.885377e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.928279e-01	8.956980e-02	2.490838e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.901691e-01	1.061731e-01	1.284096e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.522686e-02	7.157930e-03	4.847994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.592902e+00	5.928913e-01	3.164512e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.517157e+00	7.221307e-01	2.208559e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.940632e+00	2.543248e-01	2.946701e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.983210e+00	1.783462e-01	5.222172e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.183308e+00	1.224067e-01	3.835325e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.034398e-01	4.676953e-02	2.142909e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.332409e-01	1.561713e-02	8.741136e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.272859e-02	5.165309e-02	1.048472e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.978320e-03	4.896019e-03	6.621211e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.055604e+01	2.658282e+00	1.429391e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.760452e+00	1.005591e+00	2.677791e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.655435e+00	2.305741e-02	4.857316e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.545367e+00	2.605143e-01	3.698619e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.593162e+00	1.403097e-01	3.294012e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.156228e-01	9.343202e-02	1.918936e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.493331e-01	2.761870e-02	1.104239e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.977954e-01	2.328309e-02	5.420587e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.436971e-02	7.559416e-03	2.161241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.569541e+02	2.256406e+01	1.485356e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.955773e+01	6.399223e-01	1.597909e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.415368e+00	1.039786e-01	1.100012e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.451106e+00	1.818401e-01	2.276512e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.074403e+00	1.481395e-01	3.673454e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.101499e+00	1.647992e-01	2.393964e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.449457e-01	1.032497e-01	1.402467e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.659840e-02	1.131781e-02	4.802345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.239316e+00	5.458852e-01	2.973638e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.787373e+00	9.899726e-01	4.454260e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.471134e+00	9.058621e-01	2.903482e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.578204e+00	5.497957e-01	9.066237e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.302004e+00	9.414902e-02	1.975914e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.829116e+00	1.750209e-01	3.208326e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.470234e+00	2.238606e-01	4.978981e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.951340e+00	2.036076e-01	4.398648e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.397983e+00	1.030055e-01	4.298236e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.010812e+00	9.871325e-02	2.963666e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.206987e-01	4.578086e-02	1.948587e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.203273e-01	2.498190e-02	1.134535e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.429067e-01	3.312163e-02	3.722365e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.607106e-03	5.909399e-03	7.661052e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.048643e+01	2.653681e+00	1.056513e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.094330e+01	2.046745e+00	1.088676e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.509875e+00	1.293285e+00	2.305379e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.960691e+00	3.967653e-01	3.887723e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.317861e+00	0.000000e+00	5.099686e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.436260e+00	8.339307e-02	3.300395e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.641023e+00	1.093754e-01	4.540487e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.148805e+00	2.303875e-01	3.164611e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.475315e+00	1.334038e-01	2.545627e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.370165e-01	5.620209e-02	1.926689e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.448952e-01	4.061331e-02	1.080147e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.424954e-01	2.738801e-02	5.918145e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.910540e-02	5.759264e-03	3.697151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.482682e+02	2.018311e+01	9.522613e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.081431e+01	2.555384e+00	3.320253e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.755965e+01	3.183467e-01	1.633920e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.263995e+01	1.473097e-01	1.310243e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.886521e+00	0.000000e+00	1.731305e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.279475e+00	2.820404e-02	7.749223e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.629122e+00	1.727885e-01	2.739196e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.709235e+00	2.184613e-01	2.436315e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.928551e+00	2.213621e-01	3.171121e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.252874e+00	1.676976e-01	2.526260e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.688551e-01	8.296794e-02	1.923127e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.518494e-02	9.020627e-03	6.872894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.248084e+00	4.920878e-01	2.229563e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.833227e+00	3.275736e-01	1.349481e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.071897e+00	2.005083e-01	6.357237e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.265795e+00	1.701644e-01	4.696992e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.290595e-01	8.844385e-02	3.086942e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.880205e-01	5.211196e-02	1.621080e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.309922e-01	2.226894e-02	8.297114e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.882765e-03	3.424986e-03	3.252396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.713173e+00	7.042728e-01	3.215505e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.041689e+00	1.572561e-01	2.746196e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.514975e+00	1.587408e-01	3.427770e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.884131e-01	6.893860e-02	2.440211e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.490292e-01	6.750962e-02	1.142354e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.275872e-01	2.112279e-02	7.355977e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.116255e-02	1.715409e-02	3.592124e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.827528e-03	1.823914e-03	2.454986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.300846e+01	1.531018e+00	8.330161e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.175961e+00	3.674029e-01	6.602531e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.889556e+00	2.374239e-01	3.916740e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.953092e-01	1.315938e-01	2.280070e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.197909e-02	7.361624e-03	1.773578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.599570e-01	2.145643e-01	1.740508e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.706813e+00	1.128954e+00	7.155601e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.156957e+00	8.957967e-01	3.253640e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.224508e+00	2.156639e-01	9.750778e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.523301e+00	3.778647e-01	3.087451e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.671439e+00	3.098948e-01	5.249530e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.945150e+00	2.243383e-01	4.856380e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.419597e+00	1.905648e-01	4.997007e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.049800e+00	1.182118e-01	3.577061e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.290575e-01	7.401786e-02	2.573283e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.693985e-01	7.471243e-02	1.813068e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.731689e-01	4.498737e-02	1.089947e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.199559e-01	3.017274e-02	5.317866e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.633071e-03	2.867909e-03	2.906359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.212472e+00	1.519261e+00	9.248289e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.983395e+00	2.052596e+00	1.775589e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.827320e+00	1.022773e+00	4.368955e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.268035e+00	1.795778e-01	2.684775e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.828250e+00	4.360689e-01	3.709723e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.708326e+00	3.860982e-01	3.344446e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.740571e+00	2.230767e-01	4.640878e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.013555e+00	2.520457e-01	4.538960e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.416729e+00	1.047169e-01	3.528614e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.029105e+00	7.829688e-02	2.387821e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.137797e-01	9.983687e-02	1.947712e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.837505e-01	8.714895e-02	1.199544e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.782708e-01	4.965497e-02	9.881950e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.559824e-01	4.253126e-02	5.119186e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.388115e-03	3.443343e-03	3.641349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.470991e+00	4.666101e+00	4.521895e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.820492e+01	6.728300e+00	3.991162e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.821378e+01	2.860371e+00	1.256892e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.282074e+01	4.579231e-01	1.305976e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.484214e+00	1.053757e+00	9.792701e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.208052e+00	5.403446e-01	9.795356e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.214866e+00	2.438685e-01	8.904034e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.208507e+00	1.979401e-01	5.482059e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.487011e+00	2.168549e-01	3.166917e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.877442e-01	1.579076e-01	2.603866e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.932713e-01	1.051433e-01	1.974746e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.935805e-02	6.856073e-03	9.083212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.450788e+00	8.710667e-01	4.747860e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.336546e+00	4.736749e-01	1.047447e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.749937e+00	2.818294e-01	3.763667e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.686905e+00	1.990341e-01	5.492016e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.606393e-01	1.325506e-01	3.334952e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.858579e-01	6.241091e-02	1.933332e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.827694e-01	2.458693e-02	1.058012e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.401661e-02	1.916921e-02	3.020680e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.098085e-03	1.397897e-03	1.155830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.540325e+01	3.373162e+00	2.156425e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.738078e+00	3.617635e-01	1.966960e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.258964e+00	1.663710e-01	8.718115e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.504085e+00	2.659200e-01	3.521403e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.561214e+00	1.753177e-01	3.062868e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.768269e-01	7.700947e-02	2.282707e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.203117e-01	4.875215e-02	1.164702e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.027408e-01	2.541896e-02	7.026319e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.351105e-02	4.396907e-03	7.227265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.676452e+02	1.959427e+01	1.402448e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.732697e+01	2.324609e-01	6.843698e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.981570e+00	3.156446e-01	1.090536e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.203046e+00	7.584338e-02	1.264461e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.097386e+00	2.134873e-01	2.509207e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.113660e+00	1.357708e-01	2.940535e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.666561e-01	1.114508e-01	1.696677e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.915588e-02	5.548689e-03	1.243343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.859463e+00	8.010271e-01	5.355762e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.544326e+00	1.163733e+00	8.640188e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.693930e+00	7.204244e-01	2.171616e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.484102e+00	2.232354e-01	8.670110e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.205277e+00	2.726626e-01	1.146010e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.750659e+00	3.811954e-01	3.352693e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.195450e+00	2.209578e-01	4.669798e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.625046e+00	1.679185e-01	4.814871e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.215575e+00	1.770636e-01	3.569927e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.110058e-01	8.731835e-02	3.580579e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.173367e-01	6.693350e-02	1.925860e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.838052e-01	4.568654e-02	1.243043e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.226914e-01	3.186283e-02	5.414634e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.736782e-03	2.505435e-03	3.003736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.731230e+01	3.727973e+00	3.041628e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.068047e+01	1.537568e+00	9.700992e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.702498e+00	3.865904e-01	4.117819e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.863328e+00	2.725739e-01	1.756156e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.841335e+00	3.002515e-01	1.100908e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.946339e+00	2.583388e-01	1.790984e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.584071e+00	2.564956e-01	2.598856e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.002390e+00	1.663260e-01	3.729695e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.374694e+00	1.342550e-01	2.456161e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.175107e-01	7.247687e-02	2.666452e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.224331e-01	8.742283e-02	1.260084e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.578119e-01	3.889324e-02	7.372945e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.883224e-02	5.553347e-03	7.017986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.663372e+02	1.646554e+01	1.358147e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.540092e+01	7.729246e-01	7.864204e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.681968e+01	6.396192e-01	5.635311e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.097478e+01	9.911317e-01	2.391309e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.713794e+00	9.813157e-02	3.357112e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.849279e+00	4.096786e-01	2.815442e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.205645e+00	8.575644e-02	9.051673e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.334781e+00	9.465970e-02	1.782047e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.930108e+00	1.826025e-01	3.574600e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.357802e+00	1.696012e-01	2.558812e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.195462e-01	1.357143e-01	2.272718e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.911317e-02	9.782316e-03	1.236526e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.977292e+00	4.109396e-01	1.486818e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.028251e+00	4.058082e-01	3.577598e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.439308e+00	3.601377e-01	5.051805e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.313608e+00	1.853756e-01	5.440872e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.574433e-01	7.928368e-02	3.232874e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.694433e-01	3.647898e-02	1.641613e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.467410e-01	4.495110e-02	5.165711e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.020279e-03	7.796107e-03	2.937732e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.884289e+00	5.404397e-01	2.920762e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.045852e+00	1.138406e-01	2.262469e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.395923e+00	1.839080e-01	2.919178e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.644176e-01	9.707912e-02	1.711074e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.920589e-01	3.670608e-02	1.157158e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.859813e-01	2.403096e-02	5.648587e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.086294e-02	2.448458e-02	1.488427e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.492531e-03	4.104989e-03	2.314650e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.408206e+01	1.073858e+00	6.772997e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.716003e+00	2.693705e-01	5.380761e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.504951e+00	2.087227e-01	3.048962e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.614146e-01	1.042465e-01	1.805334e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.588936e-02	1.025403e-02	7.985781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.983457e-01	1.579430e-01	1.162769e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.215121e+00	9.549943e-01	5.033653e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.956974e+00	1.022609e+00	6.106921e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.238053e+00	5.169377e-01	1.228815e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.733947e+00	2.101088e-01	3.523408e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.976816e+00	2.758763e-01	4.963715e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.193738e+00	3.651107e-01	5.413798e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.562394e+00	2.083539e-01	5.068182e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.101759e+00	1.778864e-01	3.516343e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.923330e-01	7.261272e-02	3.144500e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.515047e-01	4.572580e-02	1.865431e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.765172e-01	5.391090e-02	9.298777e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.181901e-01	3.773557e-02	3.684344e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.716899e-03	4.955841e-03	1.273102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.238608e+00	1.091789e+00	7.010208e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.628253e+00	2.129105e+00	1.273323e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.768079e+00	9.254126e-01	4.189900e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.369734e+00	8.692619e-02	3.631246e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.054976e+00	1.742933e-01	3.238664e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.693524e+00	2.994757e-01	4.520340e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.757565e+00	3.380560e-01	4.018171e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.940008e+00	2.874432e-01	3.533221e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.366362e+00	1.372496e-01	3.011648e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.476917e-01	9.776144e-02	2.221182e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.206613e-01	6.431239e-02	1.926150e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.536237e-01	8.957305e-02	1.004691e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.544497e-01	2.837995e-02	6.957418e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.087987e-01	1.525678e-02	4.320421e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.019277e-03	5.072589e-03	1.623431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.636925e+01	5.955690e+00	3.710857e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.509422e+01	4.815843e+00	3.878284e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.836659e+01	1.698141e+00	1.356267e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.129923e+01	3.795659e-01	7.222715e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.355776e+00	6.026247e-01	7.831748e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.430754e+00	5.004980e-01	7.336376e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.878338e+00	3.419060e-01	5.505187e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.822762e+00	2.823999e-01	3.691072e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.146906e+00	1.481440e-01	3.538343e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.394281e-01	1.350771e-01	1.759993e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.024594e-01	6.796078e-02	1.544573e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.526141e-02	6.976079e-03	4.308055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.922461e+00	6.892666e-01	4.057333e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.610992e+00	6.358492e-01	3.597522e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.974718e+00	4.023482e-01	3.698705e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.833736e+00	2.832411e-01	5.323818e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.588526e-01	1.388654e-01	4.093773e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.760945e-01	5.567737e-02	2.044995e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.077112e-01	4.006801e-02	7.663944e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.654769e-02	4.014621e-02	1.257947e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.511897e-03	3.743088e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.273055e+01	2.894087e+00	1.850312e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.607131e+00	6.757502e-01	5.765009e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.667053e+00	3.176343e-01	2.323568e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.420923e+00	2.423407e-01	4.441091e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.445700e+00	1.978106e-01	2.941092e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.538000e-01	9.048547e-02	1.650180e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.804146e-01	3.851688e-02	9.588729e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.772418e-01	1.862195e-02	4.610452e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.259507e-02	6.690179e-03	2.284449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.692168e+02	2.152454e+01	1.715980e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.009391e+01	4.637125e-01	1.558093e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.196764e+00	2.308765e-01	3.834508e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.270409e+00	3.089372e-01	2.462414e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.881720e+00	2.683986e-01	2.857826e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.615954e-01	1.284081e-01	2.509204e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.668081e-01	7.431410e-02	1.411823e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.478289e-02	6.747385e-03	6.758377e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.367788e+00	5.853740e-01	4.476154e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.972248e+00	1.065482e+00	7.529965e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.693465e+00	8.695255e-01	6.407494e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.783026e+00	5.272077e-01	1.096157e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.399378e+00	2.234812e-01	1.877061e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.951789e+00	3.623590e-01	3.540073e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.500926e+00	4.610811e-01	4.305411e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.784159e+00	2.790551e-01	4.894429e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.267167e+00	1.730896e-01	3.845541e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.913463e-01	9.402246e-02	3.631183e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.104616e-01	5.454934e-02	2.403589e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.970209e-01	6.458766e-02	1.004813e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.164867e-01	3.089267e-02	3.882602e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.037781e-03	5.073683e-03	1.387676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.247463e+01	2.939929e+00	2.451336e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.224707e+01	2.229169e+00	1.678074e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.556543e+00	9.296078e-01	7.787211e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.898626e+00	2.539414e-01	3.348177e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.194846e+00	1.327958e-01	3.612135e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.299798e+00	3.530363e-01	2.510729e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.691430e+00	3.739562e-01	3.055249e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.927506e+00	2.303222e-01	2.970318e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.375248e+00	1.785730e-01	2.857912e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.064252e-01	8.012210e-02	2.052813e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.650587e-01	7.202208e-02	9.979242e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.173449e-01	2.531237e-02	6.939610e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.561091e-02	4.827472e-03	3.807533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.610108e+02	1.776034e+01	1.432019e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.188340e+01	1.617934e+00	4.194293e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.886687e+01	4.977444e-01	1.566828e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.186556e+01	4.912691e-01	6.309221e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.610743e+00	2.284925e-01	5.187646e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.137196e+00	3.636099e-01	2.024826e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.475110e+00	3.691800e-01	1.506635e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.356412e+00	2.146806e-01	2.691784e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.844291e+00	2.831145e-01	2.826352e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.085907e+00	1.472433e-01	3.017149e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.827806e-01	1.147124e-01	1.603753e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.176262e-02	7.251702e-03	7.696373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.501704e+00	5.491848e-01	2.612797e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.557878e+00	2.365661e-01	1.850202e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.957595e+00	2.826178e-01	5.624485e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.149696e+00	1.465924e-01	4.489226e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.917766e-01	9.822512e-02	2.991504e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.492538e-01	4.248188e-02	1.546271e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.241610e-01	2.058677e-02	6.888317e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.105554e-03	2.556782e-03	3.108018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.037266e+00	7.128158e-01	3.826550e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.755738e+00	2.545105e-01	3.249358e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.373454e+00	1.517992e-01	3.432277e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.671636e-01	1.056434e-01	1.915802e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.083234e-01	5.200039e-02	1.261988e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.029610e-01	3.048382e-02	6.621953e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.258793e-02	1.305759e-02	3.697377e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.193278e-03	1.432963e-03	2.721009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.353784e+01	1.572764e+00	8.939117e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.010835e+00	4.302103e-01	6.689738e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.600633e+00	2.537070e-01	4.302368e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.520222e-01	9.809364e-02	2.633887e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.179281e-02	8.641014e-03	1.485935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.332604e-01	2.489963e-01	1.646599e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.168864e+00	1.382717e+00	8.477276e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.493489e+00	9.492004e-01	2.715778e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.086579e+00	1.626622e-01	1.434051e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.266454e+00	3.282461e-01	4.803722e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.473972e+00	3.183137e-01	5.281289e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.788931e+00	1.986292e-01	6.326227e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.373518e+00	1.864174e-01	4.215658e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.028149e+00	1.866771e-01	3.392906e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.704607e-01	8.711076e-02	2.818728e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.278682e-01	4.280561e-02	1.862247e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.229859e-01	2.801707e-02	1.162077e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.117383e-01	2.715267e-02	5.256924e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.868516e-03	1.830735e-03	3.088420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.662737e+00	1.644677e+00	1.212003e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.679927e+00	2.502298e+00	1.189901e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.203371e+00	1.095115e+00	4.749264e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.459058e+00	2.299948e-01	5.115719e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.618103e+00	2.658932e-01	6.706731e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.546192e+00	3.543145e-01	4.506002e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.581173e+00	3.385433e-01	3.876650e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.831162e+00	1.679972e-01	4.442468e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.329731e+00	1.839100e-01	3.579645e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.568147e-01	1.346019e-01	2.538391e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.727426e-01	8.855656e-02	1.747401e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.338854e-01	4.483002e-02	1.356354e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.725519e-01	5.590598e-02	7.968123e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.226192e-01	2.382074e-02	5.304946e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.897161e-03	1.911285e-03	4.421358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.024810e+01	5.776450e+00	4.012608e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.001759e+01	7.363717e+00	4.860087e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.836299e+01	2.292149e+00	1.683059e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.280990e+01	7.675478e-01	1.052035e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.258197e+00	7.400544e-01	1.358441e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.025153e+00	4.088467e-01	1.127529e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.237443e+00	5.816139e-01	6.705385e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.032632e+00	3.171434e-01	4.983726e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.275405e+00	2.113405e-01	3.951114e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.737521e-01	9.672201e-02	3.036350e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.900701e-01	1.046602e-01	1.727676e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.747047e-02	5.542776e-03	8.774252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.766850e+00	9.822130e-01	5.841447e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.288983e+00	3.606158e-01	5.856962e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.603114e+00	2.790072e-01	4.757136e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.612556e+00	2.426465e-01	5.014359e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.723101e-01	1.149107e-01	3.438965e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.617375e-01	6.387645e-02	1.862763e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.773358e-01	2.333234e-02	9.108479e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.533703e-02	1.427460e-02	3.179821e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.755192e-03	1.208668e-03	9.350717e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.703459e+01	3.626413e+00	2.675211e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.708254e+00	3.288499e-01	1.077893e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.217919e+00	1.890548e-01	1.384899e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.316900e+00	2.964733e-01	3.697409e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.394719e+00	1.819053e-01	3.151532e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.492023e-01	1.170424e-01	1.845833e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.886505e-01	4.638952e-02	1.180197e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.860330e-01	2.808082e-02	6.238079e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.163414e-02	3.317024e-03	7.304450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.802223e+02	2.040011e+01	1.668610e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.725340e+01	1.682413e-01	4.281811e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.840250e+00	3.781675e-01	1.695470e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.103468e+00	1.782087e-01	4.667820e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.830615e+00	2.268732e-01	2.935823e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.027852e+00	1.450991e-01	2.876258e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.063958e-01	7.673158e-02	2.018375e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.760425e-02	6.040962e-03	1.110985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.121963e+00	9.351661e-01	7.243415e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.943033e+00	1.360993e+00	6.410903e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.778626e+00	7.433190e-01	1.649669e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.478404e+00	2.281340e-01	1.720615e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.133654e+00	3.555685e-01	2.008623e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.603566e+00	2.843749e-01	4.441994e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.973502e+00	2.035491e-01	5.940701e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.595043e+00	2.012602e-01	4.438223e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.155283e+00	1.874596e-01	3.641755e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.423592e-01	8.216334e-02	3.044522e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.863349e-01	6.877510e-02	1.926036e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.540185e-01	3.334324e-02	1.107901e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.115679e-01	2.382235e-02	5.606568e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.254936e-03	1.966516e-03	3.111504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.967974e+01	4.427885e+00	2.905200e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.078856e+01	1.358583e+00	9.377803e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.659044e+00	4.896340e-01	2.628996e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.839783e+00	2.237052e-01	2.493101e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.707380e+00	1.775236e-01	1.596601e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.811491e+00	1.472379e-01	2.970387e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.476510e+00	2.880007e-01	3.134086e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.846465e+00	1.972275e-01	3.139921e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.305743e+00	1.797639e-01	2.711644e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.820339e-01	8.489073e-02	1.987588e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.615399e-01	6.487250e-02	1.352163e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.387334e-01	4.222282e-02	7.255265e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.639213e-02	3.404741e-03	8.255663e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.779630e+02	1.824651e+01	1.534778e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.479325e+01	9.123944e-01	8.798956e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.605151e+01	1.097810e+00	4.071749e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.065571e+01	5.341240e-01	4.604223e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.317657e+00	3.602191e-01	2.777895e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.362404e+00	1.130577e-01	1.724469e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.108457e+00	2.535811e-01	9.438572e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.286566e+00	2.202421e-01	9.320625e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.795346e+00	2.564430e-01	3.013329e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.164361e+00	1.657240e-01	3.332484e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.411564e-01	1.051720e-01	2.342293e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.687520e-02	7.432678e-03	1.258580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.179407e+00	4.303039e-01	2.232856e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.004256e+00	5.312431e-01	1.026420e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.142121e+00	2.337359e-01	6.643987e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.221466e+00	1.400349e-01	5.382594e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.041843e-01	1.009913e-01	2.891941e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.416941e-01	3.920147e-02	1.641228e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.369488e-01	2.639278e-02	5.407409e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.624281e-03	7.631511e-03	4.049964e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.136789e+00	6.341320e-01	2.871299e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.875891e+00	1.168135e-01	3.480172e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.290030e+00	1.603992e-01	3.182172e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.808746e-01	1.017499e-01	1.771389e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.600753e-01	4.267838e-02	1.100556e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.701653e-01	2.477655e-02	4.973218e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.856767e-02	2.688641e-02	1.748819e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.058174e-03	3.192533e-03	2.508656e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.446691e+01	1.160318e+00	6.610361e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.548998e+00	2.765382e-01	4.980787e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.359285e+00	1.741546e-01	3.791023e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.109108e-01	1.088460e-01	1.746779e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.457552e-02	9.613572e-03	8.112110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.717921e-01	2.100808e-01	1.141892e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.515313e+00	1.075941e+00	6.550393e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.400939e+00	1.206060e+00	4.153747e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.337333e+00	5.079626e-01	1.275111e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.596569e+00	2.171972e-01	3.628117e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.750309e+00	2.845382e-01	6.727557e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.910910e+00	2.131102e-01	6.525339e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.417606e+00	2.094928e-01	5.011678e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.002218e+00	1.633441e-01	3.719218e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.749419e-01	8.199477e-02	2.877116e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.145721e-01	5.183285e-02	1.888653e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.322444e-01	2.950881e-02	1.119631e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.127684e-01	3.407523e-02	4.043629e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.093753e-03	3.634414e-03	1.535167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.061794e+00	1.055292e+00	7.447229e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.577417e+00	2.612357e+00	1.137345e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.602823e+00	1.392124e+00	4.698355e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.701754e+00	9.293473e-02	4.672413e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.776397e+00	2.228506e-01	5.425806e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.413814e+00	1.975809e-01	6.828605e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.572521e+00	1.995759e-01	4.635927e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.814327e+00	2.220403e-01	3.870308e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.282303e+00	1.390055e-01	3.135255e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.104943e-01	1.444016e-01	2.194452e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.120253e-01	8.773135e-02	1.483382e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.570405e-01	4.370935e-02	1.537229e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.431473e-01	3.867706e-02	6.992149e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.151254e-01	3.050710e-02	3.084787e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.889010e-03	2.762658e-03	1.843533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.620262e+01	6.007136e+00	4.594157e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.563094e+01	5.951831e+00	2.641336e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.904983e+01	1.714873e+00	6.887893e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.169752e+01	8.932663e-02	1.327693e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.275542e+00	2.434194e-01	1.272148e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.421503e+00	3.482557e-01	7.658945e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.698936e+00	3.271640e-01	5.358987e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.736460e+00	2.641866e-01	4.047691e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.098152e+00	1.744331e-01	3.504627e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.692968e-01	1.103705e-01	1.850633e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.629249e-01	9.091288e-02	1.352446e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.326825e-02	4.964126e-03	4.662579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.162795e+00	7.993952e-01	5.381494e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.777343e+00	7.334462e-01	2.592524e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.792396e+00	3.917595e-01	4.499348e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.635215e+00	2.507113e-01	6.594273e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.282201e-01	1.362765e-01	4.103770e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.402021e-01	6.018524e-02	2.119046e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.888446e-01	2.780421e-02	7.919646e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.498121e-02	3.994054e-02	1.391344e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.173846e-03	3.175420e-03	1.981704e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.438322e+01	3.388855e+00	2.399238e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.710360e+00	7.532135e-01	3.026069e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.323017e+00	2.390263e-01	3.382709e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.431505e+00	3.603758e-01	4.597456e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.315204e+00	1.778749e-01	3.513380e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.811875e-01	1.002947e-01	1.871675e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.465932e-01	4.464842e-02	1.014497e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.486184e-01	2.321857e-02	4.264576e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.248871e-02	5.741425e-03	2.856866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.804135e+02	2.459519e+01	1.820611e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.936803e+01	7.458442e-01	1.756224e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.718126e+00	3.390034e-01	5.056277e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.117928e+00	3.019320e-01	2.278898e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.827789e+00	2.011851e-01	3.561426e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.694047e-01	1.376006e-01	2.916634e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.417849e-01	1.070058e-01	1.404891e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.450471e-02	6.722883e-03	5.223902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.562046e+00	6.986259e-01	6.023007e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.517121e+00	1.314386e+00	7.609247e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.070974e+00	1.110822e+00	4.205400e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.722576e+00	3.562187e-01	1.610027e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.277443e+00	1.892980e-01	2.993284e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.968622e+00	5.230108e-01	4.243567e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.132493e+00	2.435680e-01	6.152315e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.616522e+00	2.083472e-01	5.525720e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.150262e+00	1.591970e-01	4.201620e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.148312e-01	1.394544e-01	3.003305e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.664654e-01	5.778535e-02	2.206537e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.516904e-01	3.129213e-02	1.184056e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.197596e-01	3.626524e-02	4.248690e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.147898e-03	3.726739e-03	1.867761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.347700e+01	3.403901e+00	2.476688e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.362593e+01	2.871668e+00	1.383366e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.598003e+00	7.285132e-01	8.058273e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.063240e+00	3.487201e-01	4.068025e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.135951e+00	2.037262e-01	2.817669e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.150128e+00	3.003821e-01	3.357057e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.482024e+00	2.586911e-01	3.664293e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.873005e+00	2.185925e-01	3.893684e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.278738e+00	1.480235e-01	2.839210e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.440204e-01	8.835356e-02	1.780777e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.979835e-01	5.019826e-02	1.360084e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.096753e-01	3.728235e-02	5.926209e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.535683e-02	4.250381e-03	3.783346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.712316e+02	2.043714e+01	1.697837e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.253407e+01	2.909168e+00	2.198721e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.837076e+01	1.497175e+00	1.193134e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.119034e+01	2.064749e-01	1.314726e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.242345e+00	4.890074e-01	4.169623e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.638438e+00	2.934104e-01	4.047157e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.388609e+00	3.762526e-01	2.321153e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.379694e+00	1.804992e-01	2.616886e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.649653e+00	2.373845e-01	3.125303e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.041980e+00	1.540346e-01	3.079138e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.195571e-01	9.163250e-02	1.709337e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.144033e-02	6.903084e-03	6.708932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.443005e+00	4.563832e-01	1.913934e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.485589e+00	1.689268e-01	1.404456e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.019657e+00	2.111331e-01	4.418056e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.239493e+00	1.373333e-01	4.114839e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.532865e-01	5.919255e-02	2.438583e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.621730e-01	3.380872e-02	1.465171e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.365805e-01	2.631113e-02	6.043589e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.984684e-03	2.980107e-03	3.947438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.862135e+00	6.151560e-01	2.631370e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.713021e+00	1.254589e-01	3.191542e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.530274e+00	1.496003e-01	2.631101e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.444784e-01	7.085200e-02	1.644103e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.381579e-01	3.084918e-02	1.189955e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.172154e-01	2.005984e-02	7.461997e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.153234e-02	1.979211e-02	3.245461e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.919671e-03	1.261438e-03	2.613370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.329595e+01	1.302590e+00	7.079661e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.930425e+00	3.243483e-01	5.807725e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.793207e+00	1.880352e-01	3.448454e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.754185e-01	1.067640e-01	1.902452e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.489961e-02	6.629235e-03	1.366434e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.396817e-01	2.099783e-01	1.710732e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.083642e+00	1.144981e+00	5.249628e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.371322e+00	8.335101e-01	1.557084e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.057000e+00	1.258018e-01	9.733812e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.196592e+00	1.314132e-01	3.577497e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.468298e+00	2.171199e-01	5.019421e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.927382e+00	2.218069e-01	4.003898e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.416814e+00	1.316226e-01	3.757870e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.041541e+00	8.791330e-02	3.487720e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.198716e-01	7.314856e-02	2.545530e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.642986e-01	5.345035e-02	1.644333e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.559231e-01	3.827441e-02	9.454240e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.935412e-02	1.573981e-02	5.860781e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.782878e-03	1.714379e-03	3.129438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.662503e+00	1.414861e+00	1.105693e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.263235e+00	2.006020e+00	5.533043e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.505785e+00	8.009834e-01	3.823775e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.262775e+00	2.508235e-01	1.973571e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.697192e+00	1.728068e-01	4.626008e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.506383e+00	1.607206e-01	3.988170e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.650143e+00	2.242216e-01	3.295565e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.932518e+00	1.274992e-01	3.468691e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.487201e+00	1.078297e-01	2.753282e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.105164e+00	1.144597e-01	1.978615e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.114818e-01	4.654809e-02	1.867232e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.774726e-01	5.247973e-02	1.173523e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.779218e-01	2.306758e-02	9.429914e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.458930e-01	1.997425e-02	4.328118e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.424140e-03	1.543308e-03	4.409449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.011124e+01	5.109256e+00	4.296929e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.997425e+01	6.575013e+00	3.188057e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.769628e+01	1.716377e+00	1.183712e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.252900e+01	7.810768e-01	1.005701e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.254586e+00	4.292093e-01	1.076968e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.044475e+00	5.597416e-01	9.314811e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.187664e+00	3.377123e-01	4.835209e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.079778e+00	1.536348e-01	5.054684e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.400710e+00	1.120541e-01	3.768158e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.871216e-01	1.645551e-01	2.086505e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.487551e-01	7.127086e-02	1.575577e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.778182e-02	4.195738e-03	7.991904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.601398e+00	8.053912e-01	4.568451e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.229562e+00	2.938951e-01	4.155632e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.705810e+00	2.398070e-01	3.536715e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.694944e+00	1.994146e-01	4.079785e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.247945e-01	9.984931e-02	2.920858e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.748547e-01	4.518194e-02	1.825872e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.926190e-01	2.508194e-02	8.902003e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.760667e-02	1.697834e-02	2.615587e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.797833e-03	1.272205e-03	1.061407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.545564e+01	2.938768e+00	1.607078e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.534361e+00	2.711360e-01	1.759018e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.457888e+00	1.407808e-01	1.297152e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.343827e+00	2.202934e-01	3.404041e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.571894e+00	1.539628e-01	2.532349e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.205490e-01	6.046565e-02	1.736492e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.116308e-01	2.855941e-02	1.108447e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.085467e-01	1.896432e-02	7.563935e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.401095e-02	3.594258e-03	5.838968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.669869e+02	1.737295e+01	1.046042e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.666944e+01	3.791560e-01	8.414433e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.233207e+00	6.329110e-02	2.611153e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.430885e+00	1.146870e-01	7.395445e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.920184e+00	1.418693e-01	2.751335e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.172707e+00	1.345141e-01	2.302601e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.040611e-01	6.612652e-02	1.780391e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.930162e-02	4.985171e-03	1.010390e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.098010e+00	8.268749e-01	5.010561e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.540624e+00	1.008546e+00	5.192486e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.546272e+00	5.077286e-01	2.164472e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.472518e+00	2.959756e-01	1.216552e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.161234e+00	2.258458e-01	1.508645e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.564878e+00	1.708989e-01	3.741759e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.171553e+00	2.001773e-01	3.831105e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.691463e+00	1.897873e-01	3.675471e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.184007e+00	1.028795e-01	3.429742e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.909410e-01	5.785314e-02	2.944178e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.490720e-01	8.361989e-02	1.827563e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.769623e-01	3.825727e-02	9.998803e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.033827e-01	1.442879e-02	5.935479e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.861830e-03	1.487969e-03	3.165110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.857930e+01	3.643568e+00	1.866144e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.681907e+00	1.070289e+00	8.932808e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.314909e+00	5.488983e-01	7.421996e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.572282e+00	8.907304e-02	3.601945e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.829897e+00	1.331720e-01	1.249715e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.009756e+00	9.902697e-02	1.532346e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.535551e+00	1.811362e-01	2.846036e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.003437e+00	2.331698e-01	2.612194e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.395756e+00	8.916847e-02	2.537960e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.046446e-01	8.237004e-02	1.663614e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.925227e-01	3.275070e-02	1.374836e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.567808e-01	2.326120e-02	7.769323e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.713754e-02	2.654125e-03	6.111799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.658368e+02	1.572558e+01	9.830398e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.367024e+01	6.067231e-01	1.128421e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.542833e+01	7.562354e-01	1.178807e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.025845e+01	3.544758e-01	1.115952e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.035044e+00	4.869628e-01	2.617907e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.029828e+00	1.255130e-01	9.381069e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.382948e+00	1.146465e-02	2.176507e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.451000e+00	1.330601e-01	1.007562e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.839024e+00	1.408940e-01	3.117196e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.304108e+00	1.322961e-01	2.855766e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.433238e-01	1.247269e-01	1.814626e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.761402e-02	4.887102e-03	1.247991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.115200e+00	3.648698e-01	1.037319e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.894880e+00	3.267055e-01	6.613454e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.287166e+00	1.155349e-01	4.913876e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.267989e+00	1.010600e-01	4.191077e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.167160e-01	9.747167e-02	2.408590e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.840993e-01	1.457821e-02	1.530059e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.817908e-01	3.161074e-02	4.130263e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.981285e-03	8.995761e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.867722e+00	4.955774e-01	1.953104e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.946651e+00	1.103493e-01	2.452643e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.453433e+00	1.030385e-01	2.696132e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.513003e-01	6.598024e-02	1.686436e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.765945e-01	4.337442e-02	9.643995e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.470550e-01	2.025803e-02	4.894097e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.344321e-02	1.811205e-02	1.878199e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.668004e-03	4.685382e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.365935e+01	9.367417e-01	5.145989e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.005714e+00	1.924698e-01	4.176558e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.584877e+00	1.817271e-01	3.045405e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.501355e-01	7.488578e-02	1.605670e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.572808e-02	1.066647e-02	6.204020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.537039e-01	1.712909e-01	1.428156e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.518084e+00	9.169986e-01	4.346214e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.227055e+00	1.082770e+00	1.838328e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.174840e+00	2.060677e-01	9.041938e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.543330e+00	1.210852e-01	3.677013e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.798576e+00	1.835854e-01	5.398158e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.982154e+00	1.209256e-01	5.049871e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.481050e+00	1.578702e-01	3.741100e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.013614e+00	7.014659e-02	3.470816e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.024253e-01	5.965366e-02	2.378784e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.611602e-01	2.129131e-02	1.787591e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.014843e-01	4.027904e-02	7.687087e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.340403e-01	3.565174e-02	2.945548e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.882295e-03	5.557596e-03	3.123025e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.515895e+00	1.020424e+00	6.997844e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.834674e+00	2.119229e+00	5.387115e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.627178e+00	7.990167e-01	2.510592e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.281963e+00	3.305102e-01	3.182230e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.659098e+00	9.399748e-02	5.127067e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.415377e+00	8.864459e-02	5.350481e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.651343e+00	1.114622e-01	4.343567e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.057192e+00	1.790268e-01	2.862514e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.470570e+00	1.334243e-01	2.364511e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.931487e-01	5.232007e-02	2.104363e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.810649e-01	6.808986e-02	1.361207e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.027242e-01	2.339660e-02	1.157961e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.505707e-01	1.470532e-02	7.684721e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.577946e-01	3.499349e-02	2.485248e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.900605e-03	3.593062e-03	2.095550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.717886e+01	5.386517e+00	3.941758e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.476122e+01	4.727804e+00	1.700930e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.831538e+01	1.478617e+00	5.473698e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.063238e+01	4.283656e-04	1.326859e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.750133e+00	2.297938e-01	8.788888e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.516485e+00	3.507689e-01	6.367193e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.067746e+00	3.276398e-01	4.383532e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.057407e+00	2.892334e-01	3.453870e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.210608e+00	1.260756e-01	2.885888e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.724350e-01	1.146659e-01	1.645554e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.306708e-01	6.431909e-02	1.309692e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.474013e-02	6.613826e-03	3.763298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.132056e+00	6.546431e-01	3.503644e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.502790e+00	4.875415e-01	1.395490e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.861486e+00	2.687825e-01	3.359626e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.763621e+00	1.649864e-01	5.023272e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.319787e-01	1.002874e-01	2.976159e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.004300e-01	2.403606e-02	1.792729e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.439704e-01	3.106455e-02	6.350006e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.859328e-02	4.653630e-02	2.499418e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.195793e-03	3.903097e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.366609e+01	2.795197e+00	1.505456e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.708575e+00	5.282990e-01	2.071309e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.274126e+00	1.854897e-01	3.057071e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.631305e+00	1.346242e-01	3.837875e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.563464e+00	1.544060e-01	2.457793e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.637249e-01	5.564695e-02	1.862482e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.630084e-01	2.775068e-02	8.630798e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.447364e-01	2.086739e-02	4.379307e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.447221e-02	7.162650e-03	1.542963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.681322e+02	1.966965e+01	1.261417e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.800742e+01	6.310759e-01	7.661677e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.549731e+00	1.316805e-01	5.848706e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.231741e+00	4.563762e-02	3.994615e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.229794e+00	1.791114e-01	2.561550e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.029704e+00	1.380144e-01	1.804498e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.518652e-01	1.292620e-01	1.009642e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.497052e-02	7.036051e-03	5.067582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.629476e+00	6.503640e-01	3.604658e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.272678e+00	9.840122e-01	5.647810e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.678005e+00	7.573010e-01	2.403884e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.507510e+00	2.637083e-01	1.875430e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.252308e+00	1.432825e-01	1.923793e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.868887e+00	3.035064e-01	3.146400e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.368955e+00	1.984069e-01	4.216867e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.734705e+00	1.380336e-01	4.070482e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.235618e+00	1.197667e-01	3.271801e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.179125e-01	8.336258e-02	2.451770e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.127928e-01	3.032982e-02	1.855654e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.971895e-01	2.592759e-02	8.090912e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.334193e-01	3.554324e-02	2.642546e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.159388e-03	5.383841e-03	4.345917e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.448180e+01	3.020711e+00	1.743868e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.180965e+01	1.693464e+00	9.799575e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.649532e+00	7.827377e-01	3.776423e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.993173e+00	7.702264e-02	4.858435e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.871649e+00	2.338200e-01	1.848103e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.144950e+00	1.259629e-01	2.351796e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.653805e+00	1.533225e-01	3.535434e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.135213e+00	1.893184e-01	2.478714e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.409928e+00	1.394342e-01	2.040914e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.166761e-01	5.782612e-02	1.662720e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.590712e-01	2.593438e-02	1.123839e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.483992e-01	1.435153e-02	5.629680e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.977953e-02	6.418319e-03	2.962362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.623051e+02	1.665848e+01	1.195389e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.876372e+01	1.442382e+00	5.842012e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.765049e+01	1.637862e+00	8.497866e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.099945e+01	2.154759e-01	7.049162e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.070834e+00	7.198095e-02	7.421318e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.903552e+00	2.264255e-01	4.155572e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.091549e+00	9.042975e-02	3.209339e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.736331e+00	1.638491e-01	2.126787e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.095238e+00	2.980462e-01	2.598872e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.114417e+00	1.235977e-01	2.891020e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.538654e-01	7.161729e-02	1.341897e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.292942e-02	7.545082e-03	5.337438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.765500e+00	5.102856e-01	1.573557e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.239442e+00	6.334745e-02	1.320969e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.836735e+00	2.304041e-01	4.773592e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.079166e+00	9.380236e-02	3.741292e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.469431e-01	6.006124e-02	2.298734e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.090709e-01	4.043776e-02	1.416506e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.161154e-01	2.479152e-02	5.601692e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.705315e-03	2.266526e-03	3.558990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.208190e+00	6.529563e-01	2.487360e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.545821e+00	6.247851e-02	3.711657e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.306085e+00	1.666276e-01	2.858201e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.788913e-01	8.453874e-02	1.653349e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.703844e-01	3.057139e-02	1.036263e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.126054e-01	2.579135e-02	6.263295e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.275075e-02	1.730274e-02	3.387950e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.652500e-03	1.958359e-03	2.698819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.379340e+01	1.376976e+00	6.060458e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.670999e+00	1.825785e-01	6.245802e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.626908e+00	1.860990e-01	3.682536e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.353360e-01	9.793326e-02	2.110465e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.199018e-02	8.976874e-03	1.379281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.095091e-01	3.882218e-01	1.932068e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.901564e+00	1.338216e+00	5.862561e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.411976e+00	5.298592e-01	1.513690e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.781861e+00	1.801487e-01	1.195453e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.967488e+00	2.981701e-01	3.821305e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.240020e+00	1.669675e-01	5.112565e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.652324e+00	1.203070e-01	5.114080e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.230143e+00	9.014739e-02	4.010699e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.542779e-01	9.271680e-02	2.895668e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.622250e-01	8.652648e-02	2.174144e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.029238e-01	4.502307e-02	1.599964e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.423596e-01	4.432225e-02	9.308514e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.209827e-02	1.583564e-02	5.556301e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.815695e-03	1.148242e-03	3.350416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.039498e+00	2.063720e+00	1.121686e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.625723e+00	2.029342e+00	8.439226e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.959662e+00	1.210506e+00	2.107680e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.539109e+00	2.058403e-02	6.578797e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.387604e+00	3.112619e-01	3.022435e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.193324e+00	9.901033e-02	4.291337e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.332238e+00	1.619107e-01	5.323690e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.718839e+00	8.638282e-02	3.986471e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.339498e+00	7.324301e-02	2.647170e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.648291e-01	1.149550e-01	2.008751e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.797056e-01	9.227841e-02	1.535700e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.279081e-01	3.779907e-02	1.056945e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.576005e-01	4.593397e-02	8.388090e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.198968e-01	1.440899e-02	6.560143e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.992988e-03	2.576814e-03	3.636080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.318508e+01	6.876868e+00	5.925181e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.322716e+01	7.070439e+00	3.358005e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.892053e+01	2.404836e+00	1.068612e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.187689e+01	8.288655e-01	1.132700e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.200397e+00	4.965456e-01	1.421592e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.512139e+00	1.669997e-01	9.350483e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.956024e+00	3.147739e-01	7.023336e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.014037e+00	2.098185e-01	4.005855e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.282710e+00	1.617997e-01	3.032988e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.160069e-01	1.015836e-01	2.678192e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.526987e-01	7.282425e-02	1.874363e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.752372e-02	6.604387e-03	8.535377e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.184147e+00	9.216667e-01	4.836790e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.063729e+00	2.377101e-01	3.461231e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.483856e+00	2.361821e-01	4.613799e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.547625e+00	1.964053e-01	4.101912e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.157911e-01	7.147537e-02	2.792173e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.239495e-01	4.434588e-02	1.566547e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.542259e-01	2.110347e-02	8.515403e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.590687e-02	1.712126e-02	2.415619e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.166765e-03	1.497239e-03	8.115081e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.835268e+01	3.272115e+00	2.016156e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.233097e+00	3.139468e-01	3.700865e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.080513e+00	5.888071e-02	2.002124e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.246255e+00	2.220184e-01	3.835454e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.372274e+00	1.459506e-01	2.632901e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.714208e-01	9.533974e-02	1.608649e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.551669e-01	2.914446e-02	1.028641e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.872071e-01	2.537280e-02	5.551119e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.219188e-02	3.759305e-03	6.389676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.861908e+02	1.925103e+01	1.184172e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.571140e+01	4.090339e-01	4.483520e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.490599e+00	1.476129e-02	4.044647e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.983665e+00	5.373430e-02	1.548689e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.878449e+00	1.744054e-01	2.566120e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.060787e+00	1.788508e-01	2.388724e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.179030e-01	6.566967e-02	1.697911e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.854486e-02	6.129365e-03	9.770423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.847402e+00	1.169074e+00	5.858304e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.016457e+00	1.034860e+00	7.633971e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.497929e+00	4.053478e-01	1.841348e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.277721e+00	2.982694e-01	4.848832e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.857566e+00	2.652026e-01	3.028013e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.416125e+00	2.969154e-01	4.004521e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.984526e+00	1.830517e-01	4.545916e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.495257e+00	1.348308e-01	3.975882e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.044486e+00	8.931060e-02	3.612054e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.628194e-01	1.030447e-01	2.409242e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.489465e-01	4.372648e-02	1.746797e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.558426e-01	5.526621e-02	9.567699e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.411810e-02	1.587593e-02	5.330654e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.003592e-03	1.243764e-03	3.642194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.334930e+01	4.577820e+00	2.432250e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.478223e+00	1.009723e+00	8.159573e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.737785e+00	2.273550e-01	1.408406e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.298153e+00	7.376370e-02	1.629936e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.430022e+00	1.924527e-01	1.855093e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.837346e+00	1.471636e-01	2.265537e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.319363e+00	2.044807e-01	3.245656e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.797510e+00	1.299144e-01	3.675622e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.291376e+00	1.350431e-01	2.359616e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.938048e-01	8.601711e-02	1.640217e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.539506e-01	5.070472e-02	1.144306e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.380075e-01	3.169772e-02	7.135076e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.579724e-02	2.947148e-03	7.226600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.848345e+02	1.797198e+01	1.183625e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.259254e+01	5.179186e-01	9.859589e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.434235e+01	6.747903e-01	4.538449e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.036337e+01	4.590601e-01	7.876259e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.864405e+00	1.396251e-01	7.104196e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.188533e+00	3.287781e-01	1.339000e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.010208e+00	4.175868e-02	2.130952e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.219882e+00	1.088778e-01	1.572434e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.845159e+00	2.378434e-01	2.812284e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.151301e+00	1.410826e-01	2.728881e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.847444e-01	1.035428e-01	1.941835e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.652570e-02	7.281913e-03	1.095500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.562669e+00	4.091768e-01	1.799010e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.522513e+00	2.773323e-01	1.234417e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.932490e+00	2.479170e-01	4.696638e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.124879e+00	9.323932e-02	3.996808e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.543547e-01	5.925039e-02	2.337532e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.297161e-01	3.022752e-02	1.370683e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.209319e-01	2.933972e-02	4.258471e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.922116e-03	6.978532e-03	5.966406e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.324912e+00	5.161134e-01	2.427176e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.601188e+00	1.631370e-01	2.567708e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.246122e+00	8.433332e-02	2.784259e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.822413e-01	6.047430e-02	1.645077e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.657542e-01	4.381962e-02	9.970824e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.688032e-01	1.887391e-02	4.286380e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.942424e-02	2.444308e-02	1.448263e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.028726e-03	3.662535e-03	4.691532e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.460132e+01	9.630783e-01	7.119079e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.355146e+00	4.631142e-01	4.403644e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.360931e+00	1.576094e-01	3.070710e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.329874e-01	1.210114e-01	1.532863e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.422406e-02	7.739505e-03	8.568568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.305942e-01	2.528885e-01	1.562164e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.507696e+00	1.325566e+00	5.453743e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.562078e+00	7.239857e-01	4.884518e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.005375e+00	1.526230e-01	2.289595e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.037805e+00	2.548044e-01	5.544491e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.445488e+00	3.613666e-01	4.944558e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.763872e+00	1.551289e-01	5.070886e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.316156e+00	1.557934e-01	3.795779e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.199102e-01	7.718925e-02	3.440230e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.232985e-01	5.586513e-02	2.282702e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.889889e-01	4.504205e-02	1.422671e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.249492e-01	3.800129e-02	7.524863e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.034444e-01	3.890536e-02	2.950562e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.709339e-03	4.848840e-03	8.130305e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.822250e+00	1.516918e+00	6.654014e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.063954e+01	2.007238e+00	7.650623e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.987177e+00	8.980501e-01	3.542410e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.771688e+00	7.490000e-02	6.102764e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.378869e+00	2.037582e-01	3.945324e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.056660e+00	1.627772e-01	5.574503e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.359891e+00	1.409850e-01	4.409021e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.782221e+00	1.761917e-01	3.073710e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.215695e+00	1.006875e-01	2.981365e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.623254e-01	8.817500e-02	2.072765e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.994895e-01	7.473828e-02	1.327607e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.856340e-01	3.234724e-02	1.155024e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.261380e-01	3.221191e-02	5.885421e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.141701e-01	3.167151e-02	2.821769e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.418342e-03	3.652619e-03	1.323253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.263356e+01	8.271523e+00	3.446209e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.750503e+01	4.602446e+00	2.925177e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.783294e+01	9.229305e-01	5.775716e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.069652e+01	1.003459e+00	1.410858e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.470586e+00	2.407259e-01	1.126482e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.090845e+00	2.986055e-01	6.227732e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.518330e+00	2.021941e-01	6.326341e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.721726e+00	2.410245e-01	4.231723e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.103809e+00	1.769568e-01	2.301998e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.771000e-01	1.000910e-01	2.101418e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.983178e-01	1.088879e-01	1.013054e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.294412e-02	5.045583e-03	3.869079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.831287e+00	8.206601e-01	4.744033e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.426531e+00	3.946925e-01	1.877180e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.407643e+00	4.308727e-01	4.214114e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.625373e+00	1.806094e-01	5.209688e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.710284e-01	8.343686e-02	3.127987e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.269015e-01	5.393677e-02	1.638105e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.728306e-01	2.309589e-02	6.189842e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.019740e-02	3.978810e-02	7.538237e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.836844e-03	2.915212e-03	2.918746e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.755405e+01	3.195199e+00	2.241161e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.161722e+00	3.688613e-01	2.819949e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.086275e+00	2.985702e-01	2.443162e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.272741e+00	2.955324e-01	3.589667e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.353749e+00	1.168653e-01	2.810969e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.681200e-01	8.235953e-02	1.490912e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.396112e-01	4.585221e-02	9.281386e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.632078e-01	2.674149e-02	4.105864e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.138906e-02	6.470980e-03	2.186514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.896010e+02	1.991176e+01	1.674322e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.748879e+01	8.679657e-01	7.288792e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.222135e+00	2.923686e-01	3.537221e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.138885e+00	1.725169e-01	2.386817e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.779758e+00	1.717200e-01	2.825649e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.976260e-01	1.565267e-01	2.111818e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.176396e-01	7.374024e-02	1.020483e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.500459e-02	6.762034e-03	4.424499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.167067e+00	1.064138e+00	4.766806e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.991095e+00	1.083212e+00	7.308633e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.061229e+00	6.504110e-01	4.515873e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.390024e+00	1.775189e-01	2.996102e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.992604e+00	2.931502e-01	3.097921e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.658891e+00	4.868347e-01	3.951296e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.024366e+00	2.267583e-01	4.409801e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.536379e+00	1.598762e-01	4.761562e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.105727e+00	1.379491e-01	3.133111e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.546325e-01	7.552294e-02	2.547452e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.337183e-01	5.284544e-02	1.965690e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.449406e-01	3.625719e-02	8.164193e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.066725e-01	3.874303e-02	3.048581e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.785841e-03	4.812898e-03	7.781495e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.837081e+01	4.676088e+00	2.319661e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.287217e+01	1.551903e+00	1.612796e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.593374e+00	4.759434e-01	2.259026e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.833586e+00	2.083196e-01	2.493462e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.644819e+00	1.470324e-01	1.657696e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.926283e+00	2.316823e-01	2.681971e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.394408e+00	2.901684e-01	4.491689e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.866606e+00	1.574644e-01	2.958706e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.211449e+00	1.268198e-01	2.348727e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.521924e-01	9.740939e-02	1.669954e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.024953e-01	4.708081e-02	1.220172e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.967660e-01	3.468466e-02	4.262900e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.512979e-02	5.634908e-03	2.855704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.831212e+02	2.116595e+01	1.396560e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.654586e+01	3.921957e-01	2.776621e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.702106e+01	1.082149e+00	1.219024e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.076847e+01	4.110510e-01	3.250037e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.533970e+00	1.741381e-01	4.532044e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.426755e+00	3.341801e-01	2.923509e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.283807e+00	3.684082e-01	4.216744e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.335277e+00	1.317365e-01	3.005503e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.624581e+00	2.223318e-01	2.918792e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.088163e+00	2.194563e-01	2.033399e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.314028e-01	1.036073e-01	1.436899e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.145851e-02	4.851163e-03	5.925095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.748583e+00	5.376621e-01	1.818722e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.250504e+00	8.201809e-02	7.140642e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.837127e+00	1.686717e-01	5.221562e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.114747e+00	1.075800e-01	3.693543e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.432998e-01	4.387146e-02	2.846260e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.163513e-01	3.675559e-02	1.446997e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.083381e-01	1.964374e-02	6.634606e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.994224e-03	3.774870e-03	2.676891e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.128296e+00	6.825038e-01	1.857577e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.598590e+00	7.572639e-02	3.585136e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.406148e+00	1.118127e-01	2.892023e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.312907e-01	5.792237e-02	1.940867e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.905901e-01	3.744412e-02	1.553553e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.170126e-01	3.668389e-02	7.444997e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.778672e-02	1.708516e-02	2.974736e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.580270e-03	1.924790e-03	2.015830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.378839e+01	1.429115e+00	4.456291e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.676225e+00	1.026365e-01	5.968728e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.643745e+00	1.341132e-01	4.071394e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.295882e-01	1.042492e-01	2.360484e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.116927e-02	6.463991e-03	1.364044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.577204e-01	2.842581e-01	2.775675e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.717971e+00	1.502517e+00	4.707276e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.498056e+00	7.175588e-01	1.485118e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.864575e+00	6.695767e-02	3.266561e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.068224e+00	2.163045e-01	4.585874e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.421328e+00	2.344606e-01	4.838617e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.755419e+00	1.950251e-01	4.669022e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.246030e+00	1.241896e-01	4.383957e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.224318e-01	8.816269e-02	3.152675e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.461231e-01	4.734999e-02	2.615647e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.759063e-01	2.540192e-02	1.962838e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.238974e-01	3.646356e-02	9.459505e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.628123e-02	1.784046e-02	5.364066e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.306249e-03	2.388024e-03	2.319273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.750834e+00	1.935452e+00	1.096344e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.089083e+00	2.084224e+00	5.006342e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.794575e+00	6.775070e-01	2.703320e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.954712e+00	5.453969e-02	6.345242e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.364744e+00	2.303491e-01	6.114952e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.310439e+00	3.125209e-01	3.683901e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.551972e+00	1.647383e-01	3.629959e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.780900e+00	1.029101e-01	4.394429e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.370025e+00	1.453369e-01	2.588063e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.435911e-01	6.541630e-02	2.739109e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.498702e-01	4.058767e-02	2.481594e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.341817e-01	3.375588e-02	1.488693e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.619898e-01	1.962667e-02	9.477267e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.285674e-01	1.713557e-02	5.146540e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.005373e-03	3.783067e-03	3.997700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.241928e+01	6.242250e+00	5.711037e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.370396e+01	7.016652e+00	2.083793e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.849509e+01	1.463537e+00	1.384646e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.228743e+01	8.833448e-01	9.155918e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.164400e+00	6.083844e-01	1.055887e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.536862e+00	3.107410e-01	9.488480e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.852871e+00	1.708404e-01	6.981597e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.025741e+00	2.336071e-01	3.748734e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.308839e+00	1.799749e-01	3.790589e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.950878e-01	1.429228e-01	2.340261e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.527980e-01	5.295817e-02	2.306599e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.925069e-02	5.628683e-03	9.564231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.862882e+00	9.934759e-01	4.220875e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.201147e+00	2.587439e-01	5.271259e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.727274e+00	2.501224e-01	4.656403e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.532691e+00	1.473069e-01	5.126216e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.319977e-01	7.561648e-02	3.066695e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.370137e-01	4.248727e-02	1.769184e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.736415e-01	3.209134e-02	8.275399e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.773580e-02	1.418344e-02	3.708016e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.404150e-03	9.569553e-04	1.132781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.645183e+01	3.587427e+00	1.330453e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.457075e+00	3.252499e-01	2.697269e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.380089e+00	1.432775e-01	2.902892e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.490647e+00	2.244920e-01	4.036330e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.450124e+00	1.107918e-01	2.918146e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.315771e-01	5.322928e-02	1.778724e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.673723e-01	2.738577e-02	1.618087e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.014700e-01	4.761924e-02	6.450084e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.251825e-02	3.698485e-03	6.633675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.705275e+02	1.993268e+01	8.245837e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.790752e+01	3.741056e-01	1.030443e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.126612e+00	1.082446e-01	8.412205e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.213046e+00	9.870304e-02	5.276826e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.944286e+00	1.250348e-01	3.360897e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.047515e+00	1.187814e-01	2.891314e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.510432e-01	1.051410e-01	1.509250e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.876408e-02	4.696518e-03	1.055547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.447402e+00	1.015863e+00	5.354411e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.701917e+00	1.531434e+00	4.196102e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.522487e+00	5.639650e-01	3.404330e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.389149e+00	8.630327e-02	3.329407e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.138209e+00	2.671634e-01	2.861582e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.687390e+00	3.083469e-01	4.234632e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.072111e+00	1.637807e-01	5.345557e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.577045e+00	1.933350e-01	4.021375e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.070556e+00	1.152418e-01	3.781595e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.260387e-01	6.138425e-02	2.919970e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.591500e-01	3.227890e-02	1.956432e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.470854e-01	4.751924e-02	1.006813e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.316688e-02	1.884114e-02	5.229809e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.486702e-03	2.454062e-03	2.435047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.061836e+01	4.853213e+00	1.820690e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.021806e+00	1.003732e+00	6.989676e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.957871e+00	2.432852e-01	4.161421e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.855473e+00	2.766138e-01	2.702974e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.933478e+00	1.798986e-01	3.460049e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.864587e+00	1.210839e-01	2.427280e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.500928e+00	2.027121e-01	3.672951e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.896280e+00	1.392447e-01	3.721895e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.380539e+00	1.569959e-01	2.352470e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.800774e-01	5.741071e-02	2.628047e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.798894e-01	6.485302e-02	1.365485e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.416927e-01	2.570925e-02	9.454291e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.657845e-02	4.117507e-03	6.833579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.716348e+02	1.720775e+01	7.990660e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.528950e+01	2.126364e+00	4.007369e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.626887e+01	7.867634e-01	9.230287e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.090626e+01	1.143216e-01	1.290959e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.162319e+00	1.411281e-01	5.474084e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.999436e+00	9.660176e-02	2.111842e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.979771e+00	1.034435e-01	1.800560e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.288401e+00	8.218553e-02	2.839204e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.860072e+00	1.276071e-01	3.766089e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.295842e+00	2.512630e-01	2.573242e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.131870e-01	6.829042e-02	2.728156e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.844763e-02	7.582991e-03	1.214704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.446005e+00	4.690899e-01	1.742410e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.547227e+00	1.969968e-01	1.015282e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.064457e+00	1.652479e-01	5.719487e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.269485e+00	1.854927e-01	3.914964e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.656104e-01	5.795592e-02	2.639902e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.156398e-01	2.882295e-02	1.282350e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.226139e-01	1.683213e-02	5.356055e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.974280e-03	7.868916e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.125974e+00	5.396273e-01	2.702403e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.717786e+00	1.898999e-01	3.200953e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.292269e+00	1.276130e-01	2.551594e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.522035e-01	6.688881e-02	1.631400e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.368638e-01	3.794263e-02	1.055969e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.768701e-01	2.975606e-02	4.597780e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.035158e-02	1.677378e-02	2.229087e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.103856e-03	2.942433e-03	9.308066e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.416183e+01	1.019348e+00	5.259159e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.617277e+00	1.403203e-01	5.620141e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.514765e+00	1.585201e-01	3.117306e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.909238e-01	1.416398e-01	1.400617e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.305784e-02	8.313241e-03	7.884573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.161849e-01	2.298274e-01	9.700536e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.061749e+00	1.186524e+00	3.911859e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.397029e+00	1.077091e+00	3.139187e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.092040e+00	5.466028e-02	4.709871e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.524234e+00	2.982052e-01	4.889011e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.399286e+00	1.380722e-01	7.007780e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.902741e+00	1.753777e-01	4.773572e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.493955e+00	2.410419e-01	4.089473e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.365869e-01	7.938629e-02	3.716479e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.891799e-01	8.280890e-02	2.277779e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.014342e-01	4.167767e-02	1.462993e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.169092e-01	3.614821e-02	8.912989e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.860900e-02	2.078165e-02	5.101418e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.034655e-03	3.902263e-03	6.309895e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.513950e+00	1.421139e+00	7.916212e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.229829e+00	2.713039e+00	4.741781e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.484641e+00	6.048961e-01	3.156511e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.830763e+00	0.000000e+00	6.954586e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.806548e+00	1.620439e-01	7.642759e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.555063e+00	1.107100e-02	7.381365e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.589561e+00	3.507026e-01	4.212034e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.761612e+00	1.092388e-01	3.454026e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.242794e+00	9.567987e-02	2.725085e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.656149e-01	8.893032e-02	2.263541e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.308122e-01	1.111651e-01	1.293647e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.162245e-01	5.303699e-02	1.217029e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.171259e-01	2.270922e-02	7.689767e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.066745e-01	1.471176e-02	3.988174e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.997977e-03	3.438550e-03	1.394888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.115762e+01	7.193611e+00	2.926836e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.588805e+01	4.527415e+00	3.248727e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.706758e+01	5.310473e-01	1.278944e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.075758e+01	7.925174e-01	5.730963e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.682178e+00	5.079079e-01	8.507338e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.295679e+00	1.423179e-01	7.985223e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.909376e+00	3.456617e-01	5.402448e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.784018e+00	1.415139e-01	4.574902e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.292613e+00	2.220210e-01	2.144807e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.411363e-01	1.470763e-01	1.837329e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.156185e-01	1.205536e-01	9.971180e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.239496e-02	4.836873e-03	5.067849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.424313e+00	8.618100e-01	4.465922e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.475533e+00	5.096713e-01	1.153632e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.757828e+00	2.179951e-01	4.713270e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.749151e+00	2.260588e-01	4.972576e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.901975e-01	9.168810e-02	3.738557e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.019090e-01	3.749628e-02	1.875431e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.705977e-01	2.916785e-02	6.535194e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.219584e-02	3.921135e-02	1.482220e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.954786e-03	3.144194e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.485427e+01	3.535008e+00	1.666676e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.278562e+00	4.453225e-01	4.249333e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.502837e+00	1.012522e-01	4.480536e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.609311e+00	1.681088e-01	4.496685e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.386655e+00	1.590418e-01	2.976583e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.301698e-01	7.354999e-02	1.516600e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.321706e-01	3.993030e-02	9.166926e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.494943e-01	2.448247e-02	4.286274e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.155546e-02	4.420573e-03	2.424379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.682229e+02	2.385350e+01	9.222197e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.856984e+01	0.000000e+00	2.770348e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.485776e+00	3.455148e-01	6.554309e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.283013e+00	9.363641e-02	4.049999e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.979158e+00	1.194667e-01	3.311031e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.018061e+00	2.102644e-01	2.097869e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.785994e-01	1.177251e-01	1.128303e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.406778e-02	5.662913e-03	4.587498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.743335e+00	7.669720e-01	4.426160e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.613341e+00	1.302634e+00	5.359650e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.718900e+00	1.018026e+00	3.383706e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.747292e+00	4.236466e-01	2.204453e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.243311e+00	9.179193e-02	5.391108e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.770939e+00	2.478132e-01	4.399011e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.155811e+00	1.936156e-01	6.280869e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.744047e+00	2.675445e-01	4.487270e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.167635e+00	1.135951e-01	4.235248e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.079348e-01	9.984735e-02	2.490342e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.791185e-01	6.102782e-02	1.658303e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.379521e-01	3.550156e-02	8.128239e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.464861e-02	1.863599e-02	5.677330e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.318807e-03	3.839845e-03	8.284949e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.613369e+01	4.126435e+00	1.834461e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.144524e+01	1.600260e+00	1.258416e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.330949e+00	5.686786e-01	5.033504e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.849869e+00	0.000000e+00	8.838344e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.832016e+00	6.824038e-02	5.167071e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.341352e+00	2.058450e-01	3.767147e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.839863e+00	2.387523e-01	3.582853e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.921956e+00	1.400410e-01	3.891486e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.318338e+00	1.678534e-01	2.464909e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.645355e-01	1.215050e-01	1.669173e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.336173e-01	4.098682e-02	1.138799e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.912273e-01	2.442081e-02	6.380767e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.345613e-02	3.229017e-03	5.297095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.656844e+02	2.015446e+01	9.272930e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.565778e+01	4.160758e-02	4.335163e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.850182e+01	8.117586e-01	2.494360e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.273864e+01	1.005041e-01	2.233323e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.635512e+00	1.043825e+00	4.175461e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.908312e+00	5.587220e-03	7.068539e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.389941e+00	8.248567e-02	4.308558e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.428072e+00	1.261382e-01	2.631303e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.824704e+00	1.731507e-01	3.768623e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.179155e+00	1.752899e-01	1.979923e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.962373e-01	1.344400e-01	1.180844e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.984860e-02	6.395083e-03	6.647028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.114702e+00	4.762630e-01	1.250416e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.882712e+00	1.822919e-02	1.391435e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.643881e+00	1.855699e-01	4.077594e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.806493e-01	6.326058e-02	3.149251e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.129621e-01	6.297199e-02	1.977790e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.089558e-01	1.699810e-02	1.675826e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.222230e-02	2.364212e-02	5.753416e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.837014e-03	2.671014e-03	2.318531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.522544e+00	5.721129e-01	1.745665e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.317233e+00	1.509875e-01	2.571262e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.183279e+00	8.785747e-02	2.552311e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.499196e-01	3.192638e-02	2.161011e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.884505e-01	4.614141e-02	8.687042e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.862125e-01	2.668456e-02	5.463487e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.357902e-02	1.659783e-02	2.826809e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.530902e-03	2.078297e-03	1.965175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.433305e+01	1.242912e+00	4.388359e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.366603e+00	1.888764e-01	4.796653e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.466964e+00	1.013132e-01	4.326882e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.894430e-01	9.978783e-02	1.956300e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.861158e-02	8.721072e-03	1.309454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.014128e+00	5.016305e-01	2.500435e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.471937e+00	1.218813e+00	6.335612e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.552032e+00	4.903865e-01	1.360543e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.539093e+00	1.197575e-01	3.043274e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.794429e+00	2.955541e-01	3.928732e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.010141e+00	1.822220e-01	4.380791e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.483915e+00	1.450985e-01	3.661769e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.562093e-01	5.695162e-02	5.060795e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.430055e-01	5.193771e-02	2.563871e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.456621e-01	9.861969e-02	1.943227e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.903839e-01	9.787495e-02	1.301650e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.036218e-01	3.565462e-02	7.511872e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.743301e-02	1.639770e-02	2.811529e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.432860e-03	1.636006e-03	2.259967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.874140e+00	2.537045e+00	9.847148e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.795160e+00	1.490004e+00	7.492235e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.370234e+00	3.287617e-01	5.979411e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.641920e+00	3.493532e-01	5.467361e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.260028e+00	3.574223e-01	3.364819e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.923491e+00	1.618689e-01	4.372460e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.214744e+00	1.363498e-01	3.088518e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.600085e+00	7.085701e-02	3.619856e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.182833e+00	9.133783e-02	2.831691e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.126716e-01	2.052521e-02	5.353240e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.901317e-01	1.452865e-01	1.490719e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.332819e-01	1.684142e-01	1.189417e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.325266e-01	2.344683e-02	6.114260e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.246438e-01	4.223827e-02	3.979797e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.489186e-03	2.253138e-03	3.499923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.789823e+01	8.651060e+00	5.245226e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.662194e+01	6.496236e+00	2.280228e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.813835e+01	1.498700e+00	1.720403e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.112005e+01	1.137242e+00	1.531688e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.950633e+00	4.807201e-01	8.248874e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.178952e+00	3.009667e-01	8.074166e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.555921e+00	1.373781e-01	8.388488e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.861389e+00	2.313586e-01	3.615351e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.078457e+00	8.760933e-02	3.782842e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.134800e-01	1.254316e-01	2.029481e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.368463e-01	7.389995e-02	1.632889e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.639308e-02	6.637634e-03	7.524613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.586279e+00	9.031683e-01	4.378566e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.161301e+00	1.783844e-01	6.584868e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.219403e+00	2.129170e-01	5.099905e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.345713e+00	1.325696e-01	3.809705e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.706318e-01	7.088877e-02	2.254448e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.506616e-01	2.535910e-02	1.710307e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.484433e-01	2.922427e-02	6.259431e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.701874e-02	2.314575e-02	1.601789e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.591504e-03	1.137851e-03	7.539919e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.957551e+01	3.249360e+00	1.272276e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.177093e+00	7.324127e-02	2.812187e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.006551e+00	9.010421e-02	1.437413e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.227016e+00	2.380511e-01	3.321779e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.280908e+00	9.226466e-02	2.404392e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.508807e-01	3.703267e-02	2.068677e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.642247e-01	4.353157e-02	8.216135e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.662976e-01	1.798788e-02	5.446134e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.125621e-02	4.654311e-03	5.290529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.946250e+02	1.793581e+01	8.834419e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.597728e+01	1.450446e-01	8.397207e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.019137e+00	2.391500e-01	6.937231e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.008315e+00	0.000000e+00	1.721299e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.690602e+00	1.346770e-01	3.034651e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.002040e+00	9.788884e-02	2.258287e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.133385e-01	8.880898e-02	1.454615e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.593590e-02	5.048076e-03	9.082125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.226000e+00	1.081700e+00	6.395989e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.142506e+00	9.738198e-01	4.771862e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.730238e+00	4.115382e-01	2.639221e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.228720e+00	2.058492e-01	2.655846e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.851160e+00	2.280831e-01	3.039758e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.405040e+00	2.873619e-01	3.791553e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.768179e+00	1.587288e-01	4.171805e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.338110e+00	1.145202e-01	3.504910e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.437116e-01	6.049950e-02	4.085628e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.222543e-01	8.780151e-02	2.163328e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.415866e-01	8.269944e-02	1.428707e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.287393e-01	5.498703e-02	8.381445e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.789722e-02	2.744726e-02	3.209471e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.309303e-03	1.374398e-03	2.701974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.466121e+01	3.974148e+00	2.120896e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.814319e+00	1.173252e+00	2.464778e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.161970e+00	3.658326e-01	2.548425e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.116245e+00	3.440582e-02	3.919818e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.392660e+00	1.071067e-01	1.935739e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.814012e+00	2.163937e-01	1.582627e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.319685e+00	2.279691e-01	2.473752e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.707210e+00	1.086403e-01	3.282887e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.164114e+00	7.636501e-02	2.736387e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.814657e-01	3.913464e-02	3.090902e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.463714e-01	1.500758e-01	1.215270e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.146850e-01	3.638393e-02	5.924732e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.330879e-02	3.160131e-03	5.348174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.932954e+02	1.654159e+01	7.825758e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.307361e+01	2.145451e+00	3.894061e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.441944e+01	3.767078e-01	6.483928e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.711967e+00	1.015771e-01	4.021751e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.331835e+00	0.000000e+00	6.251664e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.330949e+00	1.068183e-01	2.198785e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.010620e+00	1.426987e-01	1.371799e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.970518e+00	3.341176e-02	3.267081e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.748823e+00	1.809816e-01	2.635386e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.078109e+00	9.659831e-02	2.852055e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.616997e-01	9.074097e-02	1.831201e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.378178e-02	8.581788e-03	9.812301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.865476e+00	3.536734e-01	1.719207e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.308544e+00	1.788307e-01	3.874344e-03
2.850000e-01	3.500000e-02	3.500000e-02	1.665328e+00	1.255066e-01	4.897135e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.060400e+00	7.052586e-02	3.184722e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.582134e-01	4.358565e-02	1.655851e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.799799e-01	1.167192e-02	1.037241e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.015348e-01	3.428281e-02	2.737855e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.384448e-03	8.094157e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.606457e+00	4.713014e-01	1.349503e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.330357e+00	1.235755e-01	2.648312e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.202246e+00	3.620229e-02	2.620754e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.756016e-01	4.574003e-02	1.333588e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.323147e-01	2.053014e-02	9.839909e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.622150e-01	9.839288e-03	3.766185e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.724140e-02	3.520443e-02	4.437005e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.737622e-03	4.400222e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.488639e+01	9.297228e-01	3.645844e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.129210e+00	1.592762e-01	4.694765e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.346255e+00	9.258477e-02	2.945632e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.635934e-01	6.398029e-02	1.544176e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.357139e-02	1.152900e-02	4.478605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.035442e-01	3.347498e-01	1.721753e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.970842e+00	1.174108e+00	5.223855e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.643248e+00	4.454758e-01	2.963270e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.107071e+00	4.164759e-01	2.212030e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.949502e+00	2.195202e-01	4.120149e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.155823e+00	1.403913e-01	4.929992e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.582196e+00	1.007477e-01	4.104837e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.145431e+00	7.977490e-02	3.965801e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.278518e-01	1.106279e-01	2.530624e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.687037e-01	5.361425e-02	1.609032e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.555687e-01	2.308778e-02	1.125925e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.853198e-01	1.993253e-02	5.720374e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.810125e-02	3.904244e-02	1.578476e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.086574e-03	5.892219e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.463804e+00	1.561148e+00	1.098200e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.099206e+01	1.767115e+00	5.447791e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.446028e+00	3.627869e-01	2.293387e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.703045e+00	6.312438e-01	2.510108e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.911302e+00	1.328591e-01	7.100752e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.985487e+00	1.088710e-01	4.105774e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.241284e+00	1.272099e-01	3.623947e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.605377e+00	1.041705e-01	3.595284e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.158883e+00	1.450714e-01	2.042206e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.970782e-01	5.843845e-02	1.444464e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.261265e-01	3.567558e-02	1.306878e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.522936e-01	2.142419e-02	1.202349e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.216027e-01	2.782306e-02	5.568821e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.110887e-01	3.733455e-02	1.566664e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.353555e-03	4.079162e-03	2.635280e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.853338e+01	8.281896e+00	4.764960e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.000336e+01	3.852933e+00	2.822849e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.768000e+01	9.739645e-01	1.219385e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.507561e+00	4.024658e-01	1.042153e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.595768e+00	5.929844e-01	7.286025e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.540505e+00	2.762885e-01	7.364724e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.487309e+00	2.818644e-01	4.244022e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.629363e+00	8.919356e-02	3.843481e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.057421e+00	1.362144e-01	2.269844e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.256881e-01	8.167780e-02	1.803438e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.571519e-01	7.924601e-02	9.777671e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.359647e-02	7.922227e-03	2.479449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.125810e+00	7.971944e-01	4.589364e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.465240e+00	2.608852e-01	6.748540e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.421767e+00	2.323739e-01	5.195399e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.413714e+00	1.324714e-01	4.148333e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.771060e-01	1.154793e-01	2.241620e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.582831e-01	2.518732e-02	1.274400e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.331226e-01	2.958760e-02	5.303342e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.944525e-02	4.570523e-02	1.355468e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.251025e-03	2.638495e-03	7.698842e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.815076e+01	2.964434e+00	1.681728e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.313003e+00	4.036895e-01	1.365467e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.008648e+00	1.087608e-01	3.832508e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.289479e+00	1.929680e-01	3.574271e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.293742e+00	8.285188e-02	2.424992e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.792501e-01	5.256015e-02	1.447146e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.315700e-01	1.843426e-02	9.013047e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.357281e-01	9.991595e-03	3.854434e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.320842e-02	9.352178e-03	3.806933e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.913090e+02	2.052406e+01	8.634803e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.894846e+01	6.194003e-01	1.499270e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.989194e+00	2.702201e-01	2.923419e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.972301e+00	1.051574e-01	2.925894e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.772359e+00	7.093050e-02	3.248585e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.065822e-01	1.042497e-01	1.815452e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.114104e-01	6.349875e-02	1.210578e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.509635e-02	9.131056e-03	2.631872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.392061e+00	8.369189e-01	6.453702e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.395066e+00	1.125042e+00	5.662877e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.085593e+00	7.685727e-01	1.751549e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.627854e+00	3.255880e-01	2.209310e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.083655e+00	3.115560e-01	2.876853e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.343212e+00	1.950725e-01	6.157273e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.967609e+00	2.107476e-01	4.104970e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.440779e+00	1.104749e-01	3.853092e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.447154e-01	7.312102e-02	3.099626e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.855759e-01	1.043960e-01	1.780654e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.926538e-01	2.286760e-02	1.503248e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.077902e-01	3.176303e-02	5.657481e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.567946e-02	4.403643e-02	1.445383e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.302576e-03	5.961769e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.985121e+01	3.620507e+00	2.216997e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.231956e+01	1.685356e+00	9.508818e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.586393e+00	3.760734e-01	5.740602e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.078013e+00	2.422635e-01	1.298448e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.814721e+00	3.058075e-01	1.607697e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.696801e+00	1.136367e-01	4.252962e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.293909e+00	1.348726e-01	3.683293e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.871687e+00	1.809989e-01	2.772357e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.157449e+00	1.371891e-01	2.131568e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.581666e-01	4.336445e-02	1.462194e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.816890e-01	2.528497e-02	1.100315e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.882353e-01	3.391444e-02	3.812610e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.558654e-02	8.413441e-03	1.582619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.858855e+02	1.648993e+01	8.309855e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.782364e+01	3.261805e-01	1.548550e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.720044e+01	5.198482e-01	5.905631e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.068255e+01	1.475145e+00	5.362845e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.323329e+00	4.493297e-01	7.653113e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.329136e+00	5.656745e-02	6.527424e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.084968e+00	1.879651e-01	1.944866e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.189989e+00	5.115427e-02	2.688658e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.590439e+00	1.136783e-01	3.045966e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.680136e-01	9.362263e-02	2.710261e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.501328e-01	1.171617e-01	1.233542e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.943520e-02	1.030220e-02	4.425399e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.301293e+00	5.151173e-01	1.642797e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.804904e+00	6.638398e-02	2.312527e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.405300e+00	1.425110e-01	4.530984e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.884888e-01	1.286341e-01	2.787336e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.632136e-01	8.812597e-02	1.738816e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.326633e-01	2.740289e-02	1.437714e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.694555e-02	1.686539e-02	5.536660e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.926690e-03	2.721177e-03	1.693817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.716150e+00	4.873790e-01	2.829109e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.226070e+00	2.302697e-01	2.596828e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.110426e+00	1.143959e-01	2.445669e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.413975e-01	8.729817e-02	1.386653e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.967273e-01	4.727002e-02	8.061126e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.611514e-01	1.625436e-02	7.842895e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.028390e-02	1.314001e-02	2.719344e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.856287e-03	1.586885e-03	2.013989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.487818e+01	1.124172e+00	4.714938e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.320422e+00	1.326583e-01	5.411421e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.250446e+00	1.879661e-01	2.571478e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.354054e-01	7.790963e-02	1.936591e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.364787e-02	5.833242e-03	1.242106e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.244935e+00	5.710852e-01	4.958747e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.719253e+00	1.224513e+00	7.382379e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.526136e+00	2.582503e-01	2.288504e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.568171e+00	2.283230e-01	2.701026e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.685297e+00	3.636751e-01	4.623339e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.832677e+00	2.107048e-01	4.675246e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.446356e+00	2.313083e-01	3.906486e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.058850e+00	2.058774e-01	3.203661e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.259352e-01	7.007888e-02	3.410741e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.007678e-01	5.139229e-02	1.957543e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.491639e-01	7.365608e-02	1.226961e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.465211e-01	2.010785e-02	1.303029e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.390683e-02	2.766402e-02	2.832796e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.368306e-03	1.264365e-03	2.001884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.102587e+00	2.535932e+00	1.558613e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.051421e+01	1.372141e+00	1.011416e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.535678e+00	4.549262e-01	2.544219e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.136065e+00	8.590615e-02	8.931022e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.009326e+00	5.738529e-01	3.939879e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.763519e+00	2.149847e-01	3.696220e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.132346e+00	2.933235e-01	3.394769e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.485450e+00	1.723766e-01	3.146651e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.878444e-01	7.277441e-02	3.828154e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.733245e-01	7.393347e-02	2.436515e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.259720e-01	5.860415e-02	1.411871e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.857680e-01	8.846171e-02	8.325850e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.943828e-01	2.428431e-02	8.424411e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.791606e-02	2.227424e-02	3.913779e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.900616e-03	1.345455e-03	4.580981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.458152e+01	1.109680e+01	6.999272e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.937486e+01	4.782927e+00	3.603791e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.778831e+01	7.028758e-01	1.769971e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.045821e+01	1.058003e+00	1.273457e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.037769e+00	5.677339e-01	9.320680e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.807663e+00	1.931370e-01	6.760404e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.588873e+00	3.572181e-01	4.426669e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.465613e+00	1.365180e-01	5.805218e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.099490e+00	1.972171e-01	2.556210e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.812618e-01	1.589299e-01	1.867889e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.391410e-01	6.628269e-02	1.437711e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.246336e-02	3.309616e-03	6.900052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.738045e+00	9.799384e-01	5.946939e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.164556e+00	1.983301e-01	5.203065e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.317560e+00	3.309894e-01	4.726366e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.213859e+00	1.575502e-01	3.623367e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.639898e-01	8.024711e-02	2.733315e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.475844e-01	6.124224e-02	1.220765e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.014986e-01	1.953942e-02	8.751233e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.025856e-02	1.427244e-02	1.475958e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.023677e-03	7.198911e-04	7.222405e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.990544e+01	3.162846e+00	2.082569e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.553366e+00	2.210757e-01	1.554001e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.158620e+00	1.061441e-01	2.589993e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.087529e+00	2.420997e-01	3.215489e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.217842e+00	1.665476e-01	2.285203e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.153086e-01	7.644410e-02	1.499995e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.952227e-01	4.173186e-02	7.844803e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.324185e-01	1.574451e-02	6.635299e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.735799e-03	2.779020e-03	5.871907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.985409e+02	1.598757e+01	1.186459e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.791014e+01	4.865335e-01	1.014606e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.392654e+00	1.357482e-01	3.029328e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.681965e+00	1.635170e-01	6.249593e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.658414e+00	1.691084e-01	2.362753e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.669816e-01	1.439470e-01	1.892646e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.839044e-01	7.129921e-02	1.591767e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.336815e-02	3.969798e-03	9.615532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.417866e+00	1.184288e+00	8.246536e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.055925e+00	8.748953e-01	7.333037e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.784128e+00	5.405633e-01	5.221728e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.406697e+00	2.909753e-01	2.059085e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.821808e+00	2.488311e-01	4.548123e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.488177e+00	5.268478e-01	4.433295e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.636804e+00	1.701768e-01	5.388606e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.303289e+00	2.095414e-01	3.828205e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.592749e-01	9.633101e-02	3.778529e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.375603e-01	1.116581e-01	1.902014e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.955548e-01	8.449702e-02	1.320185e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.679585e-01	2.092827e-02	1.283971e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.497047e-02	2.795883e-02	2.985365e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.346970e-03	1.132279e-03	2.275360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.590198e+01	4.198343e+00	3.459789e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.223471e+00	1.194763e+00	2.192313e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.286113e+00	5.206035e-01	1.948992e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.457178e+00	8.167240e-02	3.770841e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.610755e+00	2.276011e-01	2.569927e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.863790e+00	3.787274e-01	1.940028e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.138941e+00	2.134627e-01	4.345853e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.716314e+00	2.967921e-01	2.576166e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.062754e+00	9.204043e-02	2.604542e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.549378e-01	6.264642e-02	1.474564e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.850224e-01	7.734220e-02	1.000414e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.854017e-01	2.558031e-02	7.100247e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.166937e-02	2.087125e-03	5.885205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.964466e+02	1.425747e+01	1.260723e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.656466e+01	1.420873e+00	1.252995e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.570946e+01	9.819049e-01	8.410176e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.859071e+00	2.587598e-01	8.404758e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.450973e+00	3.525106e-01	7.537517e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.460816e+00	4.698781e-01	5.109617e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.644528e+00	8.887625e-02	2.498801e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.982823e+00	1.159661e-01	1.560071e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.595813e+00	1.902045e-01	3.354529e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.060392e+00	1.896967e-01	2.187081e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.128538e-01	7.993333e-02	1.734873e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.993708e-02	4.430678e-03	1.057575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.045429e+00	4.306264e-01	1.900381e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.148874e+00	2.875431e-02	1.016980e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.661802e+00	2.533145e-01	4.785534e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.974444e-01	1.003864e-01	3.489479e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.935362e-01	7.125104e-02	1.833932e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.590630e-01	3.101674e-02	9.554424e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.198085e-02	2.022033e-02	5.676920e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.326245e-03	5.887543e-03	2.386897e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.768834e+00	4.715982e-01	2.459472e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.304614e+00	1.472566e-01	2.954063e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.118807e+00	1.452895e-01	2.138024e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.427649e-01	6.538070e-02	1.551226e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.953621e-01	2.875055e-02	7.730066e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.243726e-01	3.617503e-02	3.495554e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.667302e-02	1.867494e-02	1.145280e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.807142e-03	3.878104e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.544982e+01	8.177497e-01	6.225136e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.812279e+00	3.013677e-01	3.917252e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.207497e+00	2.056185e-01	2.280588e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.832566e-01	6.837130e-02	1.571875e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.011186e-02	7.406089e-03	5.658173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.212687e-01	3.629682e-01	3.223003e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.270894e+00	1.314228e+00	6.914618e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.668465e+00	4.662497e-01	4.012559e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.829170e+00	3.238333e-01	3.776563e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.022687e+00	4.326268e-01	5.591607e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.101589e+00	2.211730e-01	4.876339e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.596408e+00	2.864074e-01	4.322608e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.131187e+00	2.467740e-01	3.359510e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.616160e-01	1.221269e-01	2.319332e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.921253e-01	8.686841e-02	2.261878e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.011696e-01	3.242841e-02	1.283303e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.630154e-01	1.758866e-02	8.410055e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.250195e-02	1.782045e-02	4.093438e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.921614e-03	3.041176e-03	2.948550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.999177e+00	1.968807e+00	1.505980e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.049122e+01	1.497301e+00	1.267737e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.495188e+00	3.925653e-01	2.393436e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.415111e+00	3.790001e-01	5.112244e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.718553e+00	2.688974e-01	6.993192e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.854532e+00	2.931865e-01	5.166956e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.378331e+00	4.732557e-01	3.881131e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.493363e+00	1.556104e-01	2.717507e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.183590e+00	2.253126e-01	2.115819e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.218434e-01	1.155461e-01	1.991972e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.682289e-01	6.857488e-02	1.575020e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.145792e-01	7.207402e-02	1.012057e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.598574e-01	1.767104e-02	1.014305e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.634114e-02	1.279669e-02	4.044969e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.033549e-03	2.487088e-03	2.327452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.313167e+01	1.008915e+01	3.746343e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.027654e+01	3.351374e+00	3.579993e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.711654e+01	2.226082e-01	2.169673e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.527207e+00	3.067258e-01	1.168475e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.546254e+00	5.369222e-01	8.656368e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.450458e+00	4.128164e-01	5.278252e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.490721e+00	5.068399e-01	4.393367e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.483063e+00	2.642652e-01	3.378690e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.083902e-01	2.031188e-01	2.825519e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.546248e-01	1.521018e-01	1.363679e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.597374e-01	3.875074e-02	2.086680e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.108705e-02	4.017239e-03	3.347725e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.318986e+00	9.211323e-01	6.440352e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.359984e+00	2.332604e-01	2.393082e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.458164e+00	3.517402e-01	6.176163e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.403805e+00	2.366275e-01	4.282665e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.435705e-01	8.136089e-02	2.532474e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.371633e-01	5.953257e-02	1.206878e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.238922e-01	1.342371e-02	6.867428e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.854297e-02	2.977694e-02	4.770925e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.433280e-03	3.097269e-03	4.784964e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.948758e+01	3.267293e+00	2.821692e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.865446e+00	4.215998e-01	5.211188e-03
7.250000e-02	2.250000e-02	2.250000e-02	3.140382e+00	2.096227e-01	3.429758e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.225798e+00	2.713695e-01	3.898490e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.193395e+00	1.802044e-01	2.304869e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.629171e-01	8.581664e-02	1.282800e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.862844e-01	4.421031e-02	6.982016e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.211691e-01	1.174086e-02	5.553858e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.585977e-03	6.153696e-03	1.808343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.960678e+02	2.053044e+01	1.446451e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.792148e+01	5.736652e-01	1.666672e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.960141e+00	3.030989e-01	6.087605e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.015658e+00	1.883991e-01	2.818040e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.563456e+00	1.859580e-01	2.369977e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.946965e-01	1.573736e-01	1.673890e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.063043e-01	5.803413e-02	1.237167e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.315595e-02	6.758344e-03	3.822649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.639117e+00	9.511975e-01	8.143198e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.315049e+00	1.102580e+00	9.651775e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.010986e+00	4.658594e-01	3.686745e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.636768e+00	3.764743e-01	1.639856e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.176290e+00	5.118449e-01	3.505873e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.284788e+00	2.473540e-01	7.359876e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.947419e+00	3.783781e-01	4.522634e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.471498e+00	3.076581e-01	3.950832e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.283615e-01	1.571318e-01	2.799259e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.631663e-01	5.820711e-02	2.730790e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.635367e-01	5.490092e-02	1.355707e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.890400e-01	2.684490e-02	7.250398e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.548213e-02	1.691700e-02	4.633302e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.985455e-03	2.974439e-03	2.879912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.261971e+01	4.236889e+00	3.603605e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.104354e+01	9.844688e-01	2.030951e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.210266e+00	1.120323e+00	1.065558e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.989240e+00	4.685522e-01	2.073136e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.698222e+00	2.974930e-01	3.968849e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.841560e+00	1.371632e-01	5.536364e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.293745e+00	1.647828e-01	4.630033e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.832713e+00	4.533124e-01	2.809842e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.094716e+00	1.662767e-01	1.813561e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.234935e-01	1.153621e-01	1.593090e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.426579e-01	3.887267e-02	1.197758e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.353166e-01	1.585249e-02	8.950986e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.135010e-02	3.312329e-03	5.676354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.927333e+02	1.762482e+01	1.439308e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.752019e+01	1.302389e+00	2.772725e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.599964e+01	9.837848e-01	6.166340e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.191079e+01	8.207630e-01	2.051628e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.100240e+00	3.262224e-01	4.617339e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.243927e+00	1.835683e-01	3.345275e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.112899e+00	2.810670e-01	2.618476e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.187219e+00	2.899913e-01	1.784243e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.469320e+00	1.804913e-01	2.913009e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.911282e-01	1.939854e-01	1.852904e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.412009e-01	1.019972e-01	1.198208e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.471882e-02	4.281545e-03	7.003095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.534932e+00	4.379144e-01	1.768570e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.570889e+00	5.978967e-02	2.153653e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.327872e+00	2.050498e-01	3.856419e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.600264e-01	1.300671e-01	2.269369e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.599821e-01	5.381579e-02	1.758748e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.333887e-01	5.228629e-02	8.878606e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.897808e-02	1.502077e-02	4.227265e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.593651e-03	1.649089e-03	1.945979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.973670e+00	4.630589e-01	2.955546e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.933835e+00	1.806862e-01	3.054911e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.033559e+00	9.622034e-02	1.881917e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.782616e-01	9.796066e-02	1.091631e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.961265e-01	4.171560e-02	7.754275e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.729956e-01	2.949876e-02	4.369510e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.454048e-02	1.128470e-02	2.387317e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.501810e-03	1.307064e-03	1.576466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.522547e+01	9.396591e-01	7.247737e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.798186e+00	3.697354e-01	4.285868e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.248472e+00	1.714902e-01	2.533342e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.391494e-01	1.077505e-01	1.271834e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.105331e-02	6.601257e-03	1.152615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.624421e+00	6.922852e-01	3.245759e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.420445e+00	1.187471e+00	5.687850e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.376717e+00	8.968847e-02	1.425651e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.198049e+00	1.976876e-01	5.285587e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.408274e+00	2.300594e-01	4.333228e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.655074e+00	1.994624e-01	4.810676e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.289814e+00	1.953280e-01	3.948567e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.252648e-01	1.314194e-01	2.607723e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.588455e-01	7.772781e-02	2.647407e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.519323e-01	4.946028e-02	1.604088e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.083939e-01	7.168873e-02	1.048411e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.689185e-01	4.294518e-02	6.288986e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.450657e-02	1.117501e-02	2.574782e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.245799e-03	1.611184e-03	1.884974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.673379e+00	2.879962e+00	1.167091e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.023272e+01	1.038731e+00	1.227093e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.306949e+00	2.239270e-01	6.173645e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.090096e+00	1.148900e-01	6.260741e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.624972e+00	3.407377e-01	4.707111e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.655889e+00	4.049624e-01	3.887129e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.941166e+00	2.119952e-01	3.050426e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.394534e+00	1.590554e-01	2.705641e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.315358e-01	8.878847e-02	2.233755e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.188311e-01	7.848898e-02	1.573358e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.703709e-01	6.050224e-02	1.252955e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.145736e-01	1.117203e-01	9.178770e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.897418e-01	3.758823e-02	8.135753e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.399353e-02	2.006101e-02	3.271660e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.855775e-03	2.269813e-03	2.557179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.846804e+01	1.255159e+01	7.253298e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.149547e+01	5.157748e+00	2.215253e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.659287e+01	8.262524e-02	2.590961e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.627805e+00	6.037309e-01	1.764853e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.940749e+00	3.915234e-01	1.035497e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.580580e+00	4.996551e-01	5.368686e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.219849e+00	2.841262e-01	5.072339e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.572913e+00	3.083855e-01	3.819616e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.840678e-01	1.250425e-01	3.084295e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.733274e-01	9.818620e-02	1.693264e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.080208e-01	1.223439e-01	1.167489e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.190687e-02	4.125747e-03	7.133273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.126555e+00	9.491751e-01	5.638626e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.133352e+00	1.951326e-01	1.075626e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.054750e+00	2.276265e-01	4.830399e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.141713e+00	1.723071e-01	3.101225e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.731738e-01	7.525391e-02	2.323777e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.180709e-01	7.174365e-02	1.113936e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.069903e-01	1.811182e-02	6.251605e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.560586e-02	9.454528e-03	1.761598e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.050130e-03	7.118243e-04	7.086887e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.193092e+01	2.977689e+00	2.260252e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.069558e+00	2.284946e-01	5.890767e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.093985e+00	1.553543e-01	1.201949e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.877162e+00	2.149155e-01	3.336534e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.114599e+00	1.416161e-01	1.939072e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.556427e-01	8.387070e-02	1.098844e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.794898e-01	3.699509e-02	7.175679e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.530877e-01	2.393174e-02	4.512949e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.522654e-03	2.885029e-03	4.884945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.105172e+02	1.479984e+01	1.217807e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.651635e+01	1.422719e-01	8.504283e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.878742e+00	2.174397e-01	2.159180e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.227634e+00	5.101415e-01	6.743653e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.686379e+00	1.177990e-01	2.685869e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.063928e-01	1.512359e-01	1.781988e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.132881e-01	9.973422e-02	1.068608e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.160336e-02	4.189373e-03	1.061964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.228858e+00	1.319180e+00	8.037926e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.245528e+00	7.602216e-01	3.259759e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.502523e+00	2.073014e-01	1.182844e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.330767e+00	2.832041e-01	2.812835e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.467250e+00	1.950002e-01	6.629331e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.252181e+00	3.996338e-01	3.996856e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.557218e+00	1.848597e-01	4.652089e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.221332e+00	2.027434e-01	3.102417e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.699214e-01	1.172079e-01	3.104938e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.227696e-01	7.169206e-02	2.002389e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.513090e-01	7.608700e-02	1.110468e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.895864e-01	4.472912e-02	6.791928e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.557361e-02	1.032567e-02	2.774783e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.371856e-03	1.449025e-03	1.886861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.964093e+01	3.965378e+00	3.630464e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.510528e+00	6.969998e-01	4.538640e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.961092e+00	4.736860e-01	3.557399e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.132579e+00	1.456292e-01	2.844815e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.129936e+00	9.702217e-02	5.086500e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.724999e+00	2.715485e-01	2.949422e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.070380e+00	4.912448e-01	3.061369e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.592255e+00	2.486990e-01	2.391170e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.656841e-01	9.357667e-02	2.191271e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.064168e-01	7.816229e-02	1.241167e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.686328e-01	8.059891e-02	7.973055e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.825836e-01	4.714967e-02	6.791486e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.138738e-02	2.521469e-03	4.407983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.090787e+02	1.288172e+01	1.293502e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.259325e+01	1.034021e+00	1.334576e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.275793e+01	1.041778e-01	3.821301e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.088740e+01	1.314068e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.134835e+00	4.159336e-01	8.949293e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.868233e+00	4.291076e-02	3.517177e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.707076e+00	1.873917e-01	9.791007e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.955505e+00	5.894639e-01	4.848850e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.424232e+00	1.859985e-01	2.929834e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.367668e-01	1.372101e-01	2.504304e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.860614e-01	1.045870e-01	1.423972e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.785763e-02	7.904947e-03	7.747519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.319326e+00	4.138978e-01	1.619422e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.938921e+00	8.998970e-02	9.218392e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.404233e+00	1.533978e-01	4.650859e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.416255e-01	8.760166e-02	3.475844e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.538050e-01	8.319368e-02	1.563619e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.961744e-01	4.174759e-02	7.251368e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.765182e-02	1.942599e-02	4.122325e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.836202e-03	4.305012e-03	2.323327e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.973571e+00	4.015994e-01	2.346567e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.997646e+00	1.680821e-01	2.373090e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.134027e+00	1.093534e-01	2.476262e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.323554e-01	6.169888e-02	1.217780e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.888682e-01	4.585818e-02	5.751017e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.084398e-01	2.779966e-02	3.189537e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.368490e-02	1.388699e-02	1.947395e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.013286e-03	2.686313e-03	3.216139e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.585391e+01	8.199279e-01	5.096746e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.588892e+00	1.787688e-01	5.053155e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.080007e+00	1.727691e-01	2.120067e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.472816e-01	9.120260e-02	1.100233e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.804801e-02	8.725982e-03	5.010173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.153513e+00	5.248085e-01	2.436299e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.989897e+00	1.284571e+00	7.195533e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.860041e+00	3.947924e-01	1.872948e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.504507e+00	2.716018e-01	4.142870e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.632952e+00	3.480049e-01	4.323333e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.818865e+00	1.840069e-01	6.535138e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.329006e+00	1.399296e-01	4.386747e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.780072e-01	1.335770e-01	2.870047e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.000035e-01	1.109441e-01	2.550662e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.834601e-01	7.654360e-02	1.727357e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.434515e-01	2.812287e-02	1.439643e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.352373e-01	2.191270e-02	6.044144e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.745336e-02	3.538714e-02	1.756240e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.011253e-03	1.965202e-03	8.250736e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.584248e+00	2.456212e+00	9.456673e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.110656e+01	1.216913e+00	1.049879e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.296877e+00	1.110767e-01	6.601756e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.842683e+00	2.878716e-01	5.622219e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.686012e+00	5.000235e-01	4.158270e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.477976e+00	1.627757e-01	5.800812e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.987590e+00	1.250254e-01	4.477902e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.513042e+00	2.609534e-01	2.536058e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.067934e+00	2.548671e-01	1.810819e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.494520e-01	7.429588e-02	2.205159e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.659220e-01	6.346229e-02	9.924282e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.555487e-01	3.274096e-02	1.413216e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.506947e-01	2.139785e-02	4.742048e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.470873e-02	4.254234e-02	1.936305e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.092654e-03	2.114156e-03	1.257409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.958768e+01	1.112748e+01	5.413705e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.138524e+01	2.878180e+00	3.160951e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.586464e+01	2.258207e-01	2.307975e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.870237e+00	7.010576e-01	8.475098e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.658481e+00	8.251316e-01	6.362933e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.122794e+00	2.951019e-01	7.337795e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.202639e+00	2.726506e-01	3.864248e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.286617e+00	1.334525e-01	4.558773e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.977215e-01	1.916715e-01	1.876615e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.018684e-01	1.060338e-01	1.311173e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.979709e-01	9.889808e-02	6.958721e-02
6.140000e-01	3.860000e-01	3.860000e-01	7.979768e-03	3.565014e-03	4.318841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.768458e+00	9.154503e-01	6.582397e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.186637e+00	2.113545e-01	1.063169e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.326331e+00	3.443702e-01	4.748241e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.233890e+00	1.450941e-01	4.575950e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.323572e-01	1.082411e-01	2.075893e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.026172e-01	6.603523e-02	1.052424e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.732237e-02	1.583111e-02	5.465798e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.935374e-02	2.469163e-02	5.125136e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.222996e-03	1.753098e-03	5.285947e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.197008e+01	3.378848e+00	2.400225e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.198827e+00	2.738753e-01	3.389889e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.927261e+00	2.866518e-01	2.937653e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.110481e+00	1.997901e-01	4.653801e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.099899e+00	1.857746e-01	2.114675e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.411022e-01	7.599410e-02	1.316775e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.659260e-01	4.444603e-02	6.194568e-02
4.280000e-01	4.000000e-02	4.000000e-02	9.794159e-02	1.905304e-02	3.756424e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.812185e-03	4.405256e-03	1.761113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.131141e+02	2.014362e+01	1.656360e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.600925e+01	1.915260e+00	1.228797e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.775001e+00	1.111921e-01	9.322738e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.958997e+00	3.059434e-01	2.326118e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.561480e+00	1.674991e-01	2.280715e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.251575e-01	1.253753e-01	1.805716e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.731534e-01	1.378505e-01	8.481561e-02
6.150000e-01	3.850000e-01	3.850000e-01	9.682685e-03	6.906745e-03	3.312981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.394945e+00	1.130076e+00	7.141373e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.891867e+00	1.169790e+00	5.427946e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.997359e+00	3.385503e-01	1.686888e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.355562e+00	5.349892e-01	2.241941e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.813235e+00	3.157900e-01	3.987120e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.156481e+00	2.272246e-01	5.503356e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.606089e+00	1.827999e-01	7.006759e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.261756e+00	1.867612e-01	3.512592e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.574995e-01	1.287900e-01	2.535678e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.546114e-01	6.939306e-02	2.526150e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.069517e-01	4.031390e-02	1.443938e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.435713e-01	2.138043e-02	6.816495e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.579994e-02	3.243893e-02	1.575655e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.136827e-03	1.956137e-03	8.204531e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.634981e+01	4.639147e+00	2.603753e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.262867e+01	1.470912e+00	1.185308e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.834127e+00	9.031258e-02	1.489886e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.139283e+00	5.988741e-01	1.766968e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.144332e+00	4.240348e-01	2.205314e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.586012e+00	2.392598e-01	3.875727e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.985278e+00	1.763390e-01	6.149625e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.566876e+00	2.072914e-01	2.879331e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.057810e+00	1.640864e-01	1.782764e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.918417e-01	6.147847e-02	1.411045e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.148512e-01	3.612715e-02	1.190752e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.426855e-01	2.469714e-02	3.634361e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.013375e-02	4.095067e-03	2.466432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.121517e+02	1.765316e+01	1.296208e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.441498e+01	1.022000e+00	2.462207e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.462106e+01	8.484088e-01	1.092837e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.679736e+00	6.365831e-01	1.149285e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.826880e+00	1.027384e+00	3.558332e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.911882e+00	1.830491e-01	7.500852e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.185795e+00	3.597308e-01	4.926338e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.948438e+00	2.723802e-01	1.266272e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.369870e+00	1.161073e-01	3.520882e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.391401e-01	1.279623e-01	2.266257e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.517677e-01	1.382129e-01	1.060992e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.263117e-02	4.307699e-03	6.951072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.581249e+00	4.052044e-01	1.895601e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.437821e+00	1.496112e-01	1.816867e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.389658e+00	1.945552e-01	3.070835e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.233961e-01	8.534738e-02	2.710570e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.983734e-01	3.958293e-02	2.155900e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.225839e-01	5.586862e-02	8.762995e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.634497e-02	1.767257e-02	4.835683e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.344052e-03	1.965110e-03	1.343195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.005465e+00	4.703119e-01	1.966614e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.862994e+00	1.146381e-01	2.887575e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.914953e-01	1.153928e-01	1.726643e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.454056e-01	3.855202e-02	1.615464e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.928867e-01	5.166924e-02	7.324683e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.568904e-01	2.098782e-02	4.282253e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.519505e-02	1.384611e-02	1.921096e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.685801e-03	1.689254e-03	1.673156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.528661e+01	9.378468e-01	5.232233e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.966367e+00	3.491736e-01	3.438816e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.159399e+00	1.111343e-01	3.165184e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.472584e-01	9.904275e-02	1.333956e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.182576e-02	5.872963e-03	9.252416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.899149e+00	6.511707e-01	7.314047e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.552968e+00	1.455413e+00	4.281888e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.045042e+00	9.760178e-02	6.229809e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.075998e+00	2.055134e-01	4.048690e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.269303e+00	2.414010e-01	4.594290e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.697694e+00	2.211629e-01	3.924322e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.247039e+00	1.190017e-01	3.479175e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.092604e+00	2.217588e-01	2.551787e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.608863e-01	9.057675e-02	2.255176e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.050917e-01	3.765318e-02	2.176598e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.779223e-01	3.002153e-02	9.666212e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.225558e-01	1.747101e-02	7.858203e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.556052e-02	1.892602e-02	3.127152e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.119631e-03	1.350223e-03	2.151452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.045434e+01	2.497845e+00	1.153607e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.079658e+01	1.237950e+00	4.815559e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.933694e+00	2.484598e-01	4.922872e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.879579e+00	1.888379e-01	6.632712e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.330269e+00	3.761135e-01	5.153476e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.301941e+00	1.154171e-01	5.010859e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.765887e+00	1.431648e-01	4.122919e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.409674e+00	1.902394e-01	2.092000e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.139615e+00	2.013855e-01	1.765515e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.155187e-01	6.861082e-02	2.416287e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.961684e-01	4.437668e-02	1.158349e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.399809e-01	1.857845e-02	1.762167e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.606267e-02	8.413883e-02	2.182624e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.333727e-02	6.201538e-02	1.477619e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.637941e-03	2.705996e-03	2.413658e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.300998e+01	1.158140e+01	6.237441e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.083869e+01	3.840323e+00	2.275357e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.635603e+01	6.882221e-01	2.255830e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.268527e+00	5.406470e-01	1.298869e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.746537e+00	5.941458e-01	6.770451e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.589379e+00	2.716025e-01	4.945266e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.248724e+00	1.744955e-01	5.589305e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.560029e+00	2.753732e-01	3.749330e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.111033e-01	1.229479e-01	2.249655e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.901813e-01	8.418970e-02	2.136759e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.432364e-01	6.382470e-02	1.244647e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.117741e-02	3.957704e-03	5.117170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.263963e+00	9.306391e-01	5.040899e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.012999e+00	1.864201e-01	1.467127e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.925087e+00	2.452483e-01	4.636656e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.232919e+00	1.333407e-01	3.184876e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.923347e-01	6.246635e-02	2.081719e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.812719e-01	4.173378e-02	1.041263e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.127305e-01	3.288022e-02	4.866854e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.556550e-02	1.113228e-02	1.225826e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.835602e-04	8.250337e-04	4.375467e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.248067e+01	2.823438e+00	1.778754e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.144587e+00	2.352157e-01	4.353699e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.815608e+00	9.113152e-02	3.148519e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.829339e+00	2.148056e-01	3.470166e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.066925e+00	1.113164e-01	2.238491e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.302507e-01	5.454319e-02	1.383880e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.888596e-01	5.644741e-02	7.211653e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.417686e-01	3.144370e-02	3.959977e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.611337e-03	2.997459e-03	4.169237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.157563e+02	1.539593e+01	1.026891e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.557040e+01	9.199715e-02	1.053446e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.664890e+00	3.503645e-02	4.270975e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.451824e+00	1.449900e-01	6.465662e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.664482e+00	1.534555e-01	2.013567e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.578106e-01	1.062013e-01	1.621587e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.828493e-01	6.179554e-02	1.230717e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.258297e-02	4.482747e-03	6.947442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.500353e+00	1.340823e+00	8.442194e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.095254e+00	1.214066e+00	3.644900e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.392825e+00	1.238346e-01	5.852010e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.077180e+00	2.734997e-01	3.159390e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.577369e+00	2.965728e-01	4.247939e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.047509e+00	1.985256e-01	4.453942e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.651610e+00	2.617652e-01	3.619006e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.229180e+00	1.731340e-01	2.720995e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.909951e-01	1.678026e-01	2.198943e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.942043e-01	4.954822e-02	2.101719e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.873787e-01	3.226696e-02	1.594059e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.543431e-01	3.137261e-02	6.213303e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.801369e-02	1.980936e-02	2.974454e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.146140e-03	1.313591e-03	2.357634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.104234e+01	4.225142e+00	3.180198e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.893122e+00	7.171173e-01	5.966785e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.466931e+00	3.020728e-01	2.994633e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.192962e+00	2.318283e-01	2.911392e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.156820e+00	1.543268e-01	2.704722e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.587443e+00	3.183383e-01	2.698234e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.987054e+00	1.487006e-01	4.238235e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.497564e+00	2.161176e-01	1.940149e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.098982e+00	1.890375e-01	1.461010e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.608730e-01	4.952707e-02	2.161660e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.842786e-01	9.255417e-02	7.823869e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.599096e-01	2.022532e-02	5.346943e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.127566e-02	3.518446e-03	4.424979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.138238e+02	1.559252e+01	1.060875e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.297331e+01	7.274348e-01	9.553431e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.298009e+01	1.134933e-02	2.046227e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.286901e+00	5.106268e-01	3.719271e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.585527e+00	8.517228e-02	7.305809e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.988546e+00	2.598322e-01	1.556057e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.639697e+00	2.265982e-01	1.108559e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.020098e+00	2.312028e-01	1.141741e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.516204e+00	1.597758e-01	3.108823e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.940983e-01	1.054967e-01	1.787378e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.848071e-01	7.855959e-02	1.491863e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.809425e-02	5.652860e-03	7.160004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.497066e+00	4.156142e-01	1.622459e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.744221e+00	9.362977e-02	2.317007e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.309769e+00	1.862234e-01	3.744378e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.724781e-01	9.909681e-02	2.887983e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.315899e-01	5.466425e-02	1.501314e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.653572e-01	2.259381e-02	1.036184e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.978743e-02	2.989443e-02	2.114559e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.066055e-03	4.184242e-03	9.933862e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.174695e+00	4.267984e-01	1.949427e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.918692e+00	1.187595e-01	3.093157e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.238849e-01	1.067703e-01	1.898314e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.036391e-01	4.477704e-02	1.231435e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.837593e-01	3.214357e-02	5.321476e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.063749e-01	2.021890e-02	2.895935e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.555586e-02	1.467874e-02	1.567610e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.595807e-03	2.129451e-03	6.397990e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.602512e+01	8.068534e-01	4.204652e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.390750e+00	1.730347e-01	4.152355e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.069890e+00	1.245545e-01	2.155203e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.729252e-01	7.019680e-02	1.376839e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.623858e-02	5.783507e-03	6.182721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.419630e+00	5.294389e-01	4.265304e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.363761e+00	1.165079e+00	1.004060e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.724811e+00	7.482482e-01	1.345596e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.250752e+00	2.241132e-01	6.501467e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.483992e+00	3.480685e-01	4.706818e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.768751e+00	2.680652e-01	4.490979e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.248177e+00	1.788320e-01	3.441450e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.352422e-01	1.480425e-01	2.650264e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.082715e-01	6.928335e-02	2.785785e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.617027e-01	8.415552e-02	1.474277e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.491157e-01	4.619935e-02	1.153389e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.544498e-01	4.710578e-02	4.394824e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.062632e-02	1.458740e-02	5.831025e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.333199e-03	3.492042e-03	3.579338e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.026540e+01	2.148140e+00	1.965963e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.116835e+01	2.179258e+00	4.491453e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.172880e+00	4.339321e-02	7.602453e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.079086e+00	2.088115e-01	4.576644e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.641830e+00	2.683746e-01	4.181623e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.478544e+00	1.222765e-01	5.188647e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.805619e+00	2.591109e-01	3.211332e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.295313e+00	1.787080e-01	2.424176e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.184326e-01	7.315469e-02	3.117154e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.366946e-01	6.265224e-02	1.722453e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.621551e-01	7.620409e-02	1.247735e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.397354e-01	7.180892e-02	6.475995e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.708873e-01	4.448381e-02	4.901102e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.246493e-02	9.015982e-03	5.157202e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.997090e-03	2.825651e-03	7.893885e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.441132e+01	1.012552e+01	3.806456e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.077552e+01	2.976312e+00	3.081359e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.526144e+01	2.784004e-01	1.935574e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.160175e+00	8.905885e-01	9.318815e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.003474e+00	2.750416e-01	8.191464e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.096463e+00	2.749267e-01	5.483018e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.921847e+00	2.461622e-01	4.346417e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.374801e+00	1.354469e-01	2.787754e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.205350e-01	1.641939e-01	1.864502e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.274654e-01	9.763788e-02	1.303975e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.839800e-01	7.942591e-02	7.663886e-02
6.140000e-01	3.860000e-01	3.860000e-01	6.963015e-03	3.199143e-03	4.697489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.075929e+00	8.730241e-01	8.084267e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.131505e+00	3.752309e-01	3.662169e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.187684e+00	3.891063e-01	4.720809e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.130856e+00	1.463510e-01	4.118031e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.645679e-01	7.277137e-02	2.026023e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.780263e-01	2.976152e-02	1.020137e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.856644e-02	2.462059e-02	3.450096e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.631976e-02	2.510452e-02	1.015852e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.052339e-04	1.238502e-03	7.593574e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.226598e+01	2.973133e+00	2.711505e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.475760e+00	6.261739e-01	4.541336e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.106141e+00	2.860391e-01	2.567521e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.928808e+00	2.232863e-01	3.177488e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.819949e-01	9.037931e-02	2.322759e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.969977e-01	6.246901e-02	1.214715e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.466268e-01	4.305808e-02	5.954729e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.155206e-01	1.938627e-02	3.886642e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.077921e-03	4.209771e-03	2.645060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.136835e+02	1.580276e+01	1.572381e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.785894e+01	1.645601e+00	2.329015e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.980039e+00	6.422594e-01	2.349511e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.793096e+00	6.007090e-02	3.641679e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.384248e+00	1.184507e-01	2.745532e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.495994e-01	1.504291e-01	1.142475e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.238752e-01	4.636414e-02	1.013254e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.276538e-03	5.404543e-03	3.655442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.586182e+00	1.088755e+00	9.927545e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.116770e+00	1.336462e+00	4.943967e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.945489e+00	1.958360e-01	2.195940e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.165115e+00	6.919343e-01	3.193148e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.672849e+00	2.825332e-01	7.672402e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.241475e+00	3.756710e-01	4.366460e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.667887e+00	2.784652e-01	3.904468e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.169179e+00	1.597023e-01	3.182761e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.949854e-01	1.383489e-01	2.573266e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.746210e-01	5.431695e-02	2.182048e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.275590e-01	8.038217e-02	1.147125e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.705465e-01	4.402205e-02	5.031651e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.427846e-02	1.718683e-02	5.833110e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.592713e-03	3.576588e-03	4.384884e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.800403e+01	4.120958e+00	3.785638e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.106315e+01	1.097406e+00	1.301860e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.335951e+00	2.103325e+00	2.383675e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.404301e+00	4.105500e-01	4.948683e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.392999e+00	3.444339e-01	2.426128e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.824346e+00	2.425134e-01	3.689494e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.079195e+00	2.126321e-01	3.102862e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.432737e+00	1.249781e-01	3.496627e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.737349e-01	8.826660e-02	2.276312e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.641031e-01	8.497452e-02	1.450489e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.515135e-01	8.030932e-02	6.471615e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.198336e-01	1.910008e-02	6.104237e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.004668e-02	4.687968e-03	2.121455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.124322e+02	1.427761e+01	1.360588e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.596062e+01	1.347078e+00	1.412782e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.455118e+01	3.084777e+00	1.039619e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.088320e+01	7.635414e-01	3.183484e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.547218e+00	7.003845e-01	3.999351e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.971441e+00	1.435922e-01	5.994950e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.727119e+00	1.355466e-01	1.653474e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.824258e+00	1.212129e-01	2.806445e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.327139e+00	1.467627e-01	2.659480e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.925471e-01	1.935046e-01	1.705287e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.180469e-01	7.636824e-02	9.782326e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.297524e-02	3.952868e-03	5.225588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.826084e+00	3.689423e-01	1.598508e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.283602e+00	1.679259e-01	2.052628e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.105596e+00	1.103095e-01	3.760463e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.252288e-01	1.149634e-01	2.023486e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.965245e-01	3.708264e-02	1.377066e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.838728e-01	1.911401e-02	8.359678e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.088484e-02	2.228589e-02	2.603493e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.639813e-03	1.459677e-03	1.305253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.199166e+00	3.951158e-01	1.804756e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.768502e+00	9.727786e-02	2.516938e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.877383e-01	8.753602e-02	1.718008e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.009681e-01	5.373323e-02	1.209790e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.799127e-01	5.747276e-02	5.971922e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.317015e-01	1.428630e-02	4.785906e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.164190e-02	1.475077e-02	1.672974e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.054456e-03	1.088965e-03	1.436585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.558081e+01	8.957709e-01	4.119007e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.722381e+00	1.206611e-01	4.295738e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.116599e+00	1.322072e-01	2.731308e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.370607e-01	9.083633e-02	1.150681e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.953460e-02	5.455479e-03	8.716722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.304842e+00	8.319279e-01	4.163907e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.648524e+00	9.410741e-01	4.376254e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.031043e+00	2.035014e-01	3.900246e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.093556e+00	3.138523e-01	3.704787e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.231665e+00	2.871896e-01	4.032199e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.404144e+00	1.162932e-01	5.526253e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.226754e+00	2.203800e-01	2.890548e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.152453e-01	7.544966e-02	2.553717e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.925170e-01	5.640624e-02	2.290945e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.067688e-01	4.639000e-02	1.540560e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.552584e-01	5.872704e-02	8.539154e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.329611e-01	3.799559e-02	5.479850e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.406975e-02	9.007410e-03	3.195292e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.731875e-03	1.668795e-03	1.382031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.198832e+01	2.766966e+00	1.384226e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.028977e+01	7.886416e-01	4.503553e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.536140e+00	1.121550e-01	7.753694e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.962719e+00	6.239554e-01	3.670642e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.118635e+00	2.138774e-01	5.215534e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.367754e+00	2.472560e-01	3.431358e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.619895e+00	8.036851e-02	3.634089e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.309504e+00	9.636235e-02	2.495406e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.028162e+00	2.022631e-01	1.675776e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.603260e-01	4.910480e-02	2.103976e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.552653e-01	5.525656e-02	1.385278e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.161260e-01	5.869316e-02	6.839924e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.743088e-01	2.589906e-02	5.841269e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.528429e-02	1.939301e-02	3.613846e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.280351e-03	2.313830e-03	2.142139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.813686e+01	1.267356e+01	7.566882e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.165023e+01	3.317620e+00	2.646960e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.526394e+01	1.214346e+00	1.522400e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.659248e+00	8.222458e-01	7.470771e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.663028e+00	2.802674e-01	9.268169e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.325073e+00	1.096729e-01	6.563854e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.096721e+00	1.531902e-01	6.112105e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.415638e+00	1.761916e-01	2.748940e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.757908e-01	1.798305e-01	2.020554e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.655525e-01	7.625587e-02	2.039979e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.265487e-01	7.491273e-02	1.118964e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.147491e-02	5.084266e-03	5.622963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.575958e+00	9.146071e-01	4.300170e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.930115e+00	1.197908e-01	2.397027e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.969688e+00	2.359607e-01	4.139467e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.604402e-01	1.022508e-01	3.034154e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.653837e-01	9.269563e-02	1.747774e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.479189e-01	4.611202e-02	1.061603e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.692537e-02	2.692348e-02	4.428003e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.166823e-02	8.600669e-03	1.081076e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.083901e-04	4.362635e-04	7.395162e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.376851e+01	2.800776e+00	1.641929e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.120157e+00	1.391197e-01	3.505251e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.626469e+00	1.112367e-01	1.465725e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.789913e+00	2.038425e-01	3.271479e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.063106e+00	1.098892e-01	1.818540e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.108575e-01	6.765547e-02	1.055597e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.471267e-01	3.427549e-02	6.750484e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.393005e-01	1.895608e-02	3.893546e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.113854e-03	2.299731e-03	3.955086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.226898e+02	1.390369e+01	1.014701e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.646714e+01	2.993451e-01	7.954295e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.845580e+00	2.667574e-01	8.953909e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.618514e+00	1.577427e-01	8.242923e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.405721e+00	1.242489e-01	2.310650e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.446251e-01	9.435601e-02	1.916658e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.716423e-01	7.530357e-02	1.104727e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.163154e-02	4.431660e-03	6.304340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.862311e+00	1.334746e+00	8.127803e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.085782e+00	6.559753e-01	1.899272e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.614703e+00	3.342991e-01	1.523117e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.954522e+00	1.817818e-01	6.180898e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.632173e+00	5.074838e-01	4.137066e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.033690e+00	2.674029e-01	3.764121e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.381015e+00	1.320847e-01	4.417335e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.141608e+00	1.968884e-01	2.659921e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.074603e-01	6.544919e-02	2.475886e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.927039e-01	8.765482e-02	2.260526e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.816683e-01	3.102211e-02	1.113647e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.479511e-01	3.737179e-02	5.249795e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.493046e-02	9.188129e-03	3.380821e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.935986e-03	1.751066e-03	1.139053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.187660e+01	4.189069e+00	2.955991e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.105977e+00	3.836051e-01	3.241126e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.559521e+00	2.957083e-02	9.438618e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.090996e+00	3.476478e-01	1.790094e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.032728e+00	4.468260e-01	2.055026e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.453045e+00	3.058418e-01	1.724857e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.929864e+00	2.462203e-01	2.962853e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.439849e+00	1.358346e-01	2.365302e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.784902e-01	1.373394e-01	1.528258e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.688737e-01	4.871086e-02	1.353262e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.193629e-01	3.710747e-02	8.696395e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.581297e-01	3.651876e-02	3.941941e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.630887e-03	1.842637e-03	4.380218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.207001e+02	1.271900e+01	1.198623e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.224495e+01	1.800330e-01	2.425764e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.370200e+01	8.439017e-01	1.105209e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.550156e+00	7.722190e-01	1.255498e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.294268e+00	5.067625e-01	2.638283e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.386145e+00	2.100859e-01	3.858193e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.742464e+00	4.843126e-01	1.513336e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.924693e+00	1.627070e-01	7.499228e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.330135e+00	1.292927e-01	2.688148e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.008484e-01	9.674451e-02	2.084349e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.867108e-01	8.642142e-02	1.188798e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.635669e-02	5.936738e-03	6.800839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.659329e+00	3.903703e-01	1.321340e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.526375e+00	4.273282e-02	2.298933e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.233153e+00	1.403994e-01	3.897825e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.597688e-01	1.071576e-01	2.906621e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.221140e-01	6.390206e-02	1.356572e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.158780e-01	3.286103e-02	6.415692e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.845464e-02	1.652655e-02	2.461743e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.795151e-03	3.730832e-03	7.956985e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.281515e+00	3.916433e-01	1.928109e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.725817e+00	1.141623e-01	2.904438e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.001657e+00	1.211778e-01	1.857206e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.004782e-01	4.259580e-02	1.113296e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.441107e-01	4.579052e-02	4.725667e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.806223e-01	3.069695e-02	2.359612e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.527923e-02	8.674025e-03	2.080928e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.811395e-03	2.573592e-03	3.650908e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.622088e+01	7.021144e-01	4.479699e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.192215e+00	2.179572e-01	3.689392e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.880781e-01	1.393597e-01	2.028846e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.511634e-01	6.153491e-02	1.139236e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.159569e-02	8.443693e-03	5.112309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.606843e+00	6.060248e-01	3.373906e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.499893e+00	1.122304e+00	8.506280e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.737641e+00	2.663289e-01	2.423737e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.480399e+00	4.995077e-01	4.239852e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.192664e+00	1.760294e-01	6.042056e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.616742e+00	1.530944e-01	5.387454e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.095800e+00	1.060972e-01	3.247044e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.028129e-01	1.114783e-01	3.360891e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.296276e-01	1.181107e-01	1.955269e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.160624e-01	7.600324e-02	1.122450e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.612215e-01	2.443011e-02	1.299451e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.464661e-01	4.244874e-02	4.016872e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.489616e-02	2.900441e-02	2.247000e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.215113e-03	2.828629e-03	9.965026e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.149908e+01	2.667694e+00	1.096063e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.144205e+01	9.742424e-01	4.747736e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.795156e+00	8.772364e-03	9.687571e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.743766e+00	2.346385e-01	4.574519e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.455166e+00	3.229095e-01	4.408434e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.325380e+00	2.033286e-01	3.818728e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.670503e+00	2.673472e-01	3.114439e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.097959e+00	8.773835e-02	3.038332e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.198769e-01	1.238975e-01	1.822744e-01
2.400000e-01	2.000000e-02	2.000000e-02	5.715774e-01	4.497349e-02	1.959520e-01
2.835000e-01	2.350000e-02	2.350000e-02	3.801876e-01	4.703142e-02	1.673560e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.830671e-01	5.075692e-02	4.790344e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.895013e-01	6.478472e-02	2.862271e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.829470e-02	3.443510e-02	2.864452e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.010554e-03	2.601568e-03	8.991649e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.925664e+01	1.093744e+01	6.637631e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.263939e+01	3.005362e+00	1.538824e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.482273e+01	3.938589e-01	1.855920e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.644640e+00	2.539757e-01	1.209548e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.918655e+00	5.895185e-01	7.643017e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.700047e+00	2.114571e-01	7.506733e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.857279e+00	3.835014e-01	3.461845e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.094488e+00	1.195512e-01	4.378024e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.444926e-01	1.163471e-01	2.149405e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.616543e-01	1.297607e-01	1.047580e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.427788e-01	1.187215e-01	6.544670e-02
6.140000e-01	3.860000e-01	3.860000e-01	9.991695e-03	4.676103e-03	5.390278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.304755e+00	8.668634e-01	4.650437e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.134457e+00	2.336512e-01	7.711508e-02
2.200000e-01	4.000000e-02	4.000000e-02	1.944508e+00	2.077566e-01	6.276536e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.128415e+00	1.844516e-01	3.164424e-01
3.800000e-01	4.000000e-02	4.000000e-02	4.977386e-01	6.067032e-02	1.987299e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.958541e-01	4.788332e-02	8.264027e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.071497e-01	2.865287e-02	2.892328e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.314004e-02	2.128393e-02	5.062236e-03
8.200000e-01	1.800000e-01	1.800000e-01	9.068137e-04	1.418468e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.325794e+01	3.062350e+00	1.749209e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.315339e+00	9.206481e-02	4.120339e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.906195e+00	1.530609e-01	2.813169e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.771707e+00	1.980767e-01	3.608841e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.049546e+00	1.663966e-01	1.852621e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.252993e-01	4.313035e-02	1.103966e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.450622e-01	4.807423e-02	4.519676e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.476902e-01	3.396634e-02	2.720228e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.648754e-03	4.204884e-03	1.432006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.223255e+02	1.601989e+01	1.233413e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.605420e+01	7.070969e-01	1.175264e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.380676e+00	1.895102e-01	3.584978e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.499538e+00	2.568943e-01	1.730948e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.274292e+00	1.274981e-01	2.437605e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.804887e-01	1.444877e-01	1.343696e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.101728e-01	8.659989e-02	9.139270e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.155988e-02	6.214131e-03	2.732501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.128425e+00	1.184437e+00	7.724391e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.865299e+00	9.609396e-01	5.972745e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.732607e+00	1.974979e-01	2.988320e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.355426e+00	4.317901e-01	2.727739e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.735373e+00	4.071383e-01	4.933090e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.906356e+00	1.919225e-01	6.506565e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.521144e+00	3.371468e-01	4.125031e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.077627e+00	1.549849e-01	3.141425e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.939312e-01	9.971252e-02	2.575044e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.898240e-01	9.904205e-02	1.542198e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.936675e-01	2.952209e-02	1.109940e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.800989e-01	5.402531e-02	4.662065e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.283345e-02	3.440523e-02	2.067675e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.286434e-03	2.829377e-03	1.032258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.951158e+01	4.815436e+00	2.818260e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.033063e+01	6.225848e-01	1.526737e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.658455e+00	3.496922e-01	7.427968e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.467755e+00	2.529169e-01	7.082217e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.210215e+00	7.837837e-02	7.125515e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.640517e+00	4.409434e-01	2.516276e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.066761e+00	4.480318e-01	2.462488e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.282587e+00	1.217209e-01	3.482182e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.046580e-01	1.452451e-01	1.975078e-01
2.575000e-01	3.250000e-02	3.250000e-02	4.720351e-01	4.491546e-02	1.684564e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.152676e-01	5.818818e-02	5.497679e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.660654e-01	4.604176e-02	2.668338e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.284341e-02	5.113696e-03	2.071856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.217408e+02	1.774333e+01	1.397052e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.374508e+01	1.427360e+00	2.068640e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.209829e+01	6.501505e-01	1.256206e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.019738e+01	6.811201e-01	1.432947e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.513030e+00	9.572591e-02	5.683522e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.252713e+00	5.241007e-01	1.921850e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.555541e+00	2.371912e-01	3.772099e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.629206e+00	1.682110e-01	1.849766e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.257650e+00	2.428224e-01	1.933165e-01
1.375000e-01	2.250000e-02	2.250000e-02	6.644045e-01	9.180848e-02	2.569506e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.757182e-01	1.525447e-01	8.962937e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.604408e-02	6.378688e-03	5.302037e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR2_MUF2_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.923187e-02	6.126415e-02	4.388806e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.055137e+00	5.637046e-01	3.413578e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.597033e+00	9.520624e-01	5.590228e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.851052e+00	5.320264e-01	6.624075e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.560283e+00	5.021436e-01	4.446998e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.083891e+00	3.675795e-01	8.911797e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.217238e-01	1.461882e-01	6.047384e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.402762e-02	1.282213e-02	5.173672e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.068979e-01	2.891526e-01	3.127176e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.591770e+00	1.122287e+00	7.096929e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.602200e+00	5.668222e-01	5.769343e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.993406e+00	4.733023e-01	5.487056e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.415322e+00	2.085186e-01	6.100188e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.567207e-01	9.088448e-02	3.563871e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.425962e-01	4.167771e-02	1.588232e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.355680e-02	2.709013e-03	1.073852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.755023e+00	1.138850e+00	1.137178e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.327768e+00	2.045144e+00	7.707998e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.860141e+00	6.437032e-01	5.230777e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.551590e+00	5.478023e-01	1.100650e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.709718e-02	2.382335e-02	7.626105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.957491e-02	1.522285e-02	7.124356e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.122114e-01	8.226940e-02	4.710195e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.532811e-01	2.256059e-01	1.652498e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.667377e-01	4.042713e-01	3.373326e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.464564e+00	5.831716e-01	4.557691e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.346964e+00	7.801480e-01	4.742370e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.065653e+00	5.870736e-01	2.879046e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.555148e+00	3.427256e-01	3.060081e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.508712e+00	2.730981e-01	1.068128e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.010308e+00	4.103943e-01	4.852221e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.162271e+00	3.281339e-01	6.595663e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.382774e+00	2.631829e-01	5.787733e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.995209e-01	1.041024e-01	3.814342e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.258403e-02	9.264246e-03	3.890183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.108103e-02	3.797421e-02	4.585479e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.612188e-01	1.581822e-01	1.587185e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.193018e-01	4.258285e-01	3.496515e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.295495e+00	6.099825e-01	6.275507e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.191198e+00	8.414368e-01	6.845486e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.130200e+00	1.002048e+00	7.932586e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.017125e+00	9.727886e-01	3.999388e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.218076e+00	4.765776e-01	8.484631e-02
2.025000e-01	1.750000e-02	1.750000e-02	4.018883e+00	2.743744e-01	9.715939e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.351296e+00	4.149327e-01	2.843441e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.394733e+00	3.067972e-01	5.512461e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.584142e+00	2.492179e-01	4.971784e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.132440e-01	1.571006e-01	3.739973e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.310506e-01	5.363584e-02	2.465528e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.454829e-02	6.412163e-03	2.070675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.686733e-01	2.099160e-01	3.866154e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.875677e-01	5.267796e-01	7.497900e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.300208e+00	1.170262e+00	1.345214e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.263781e+00	1.911123e+00	1.498987e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.088657e+00	2.156713e+00	1.435963e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.108918e+00	1.731918e+00	8.953068e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.329922e+00	1.115705e+00	1.528448e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.016106e+00	4.353971e-01	4.104219e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.340585e+00	5.888661e-01	9.276143e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.793707e+00	5.023953e-01	9.085184e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.553697e+00	3.240769e-01	7.350487e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.341464e-02	1.655930e-02	4.692754e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.685887e-01	1.195280e-01	6.732005e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.359174e-01	5.229584e-01	3.022298e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.217024e+00	8.035648e-01	3.325407e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.113662e+00	4.979205e-01	2.670221e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.844822e+00	2.610382e-01	3.712260e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.879000e+00	2.361603e-01	7.743637e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.824139e-01	1.335977e-01	6.044627e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.932011e-01	5.991194e-02	3.095983e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.114998e-02	3.713056e-03	1.657054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.074946e-01	4.480770e-01	3.284857e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.695344e+00	1.137145e+00	7.217250e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.888786e+00	1.269974e+00	4.894533e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.760801e+00	7.103738e-01	3.266994e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.826182e+00	1.669624e-01	2.224708e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.935432e+00	2.039509e-01	5.359118e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.060968e+00	1.252152e-01	4.899350e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.276858e-01	6.321250e-02	3.025541e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.348085e-02	7.458963e-03	3.086204e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.952977e+01	9.884620e+00	7.390392e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.113150e+01	6.357437e+00	2.627828e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.134522e+01	2.951618e+00	5.502312e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.052954e+00	5.673244e-01	1.317318e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.133568e+00	1.251912e-01	3.793125e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.175062e+00	2.285715e-01	7.423948e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.260417e+00	2.449685e-01	7.101123e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.436739e-02	1.117069e-02	4.777335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.238115e-01	1.394974e-01	5.985342e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.774694e-01	2.600588e-01	1.897658e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.582325e-01	3.555517e-01	2.404350e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.138800e+00	4.729281e-01	2.812671e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.640614e+00	6.037723e-01	3.401650e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.215197e+00	6.016659e-01	3.614767e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.743276e+00	5.847609e-01	6.960921e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.880814e+00	2.468703e-01	8.044452e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.832157e+00	2.101119e-01	1.755471e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.482272e+00	2.666850e-01	4.272692e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.877461e+00	2.347039e-01	6.226555e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.198643e+00	1.887328e-01	4.682153e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.187294e-01	7.700244e-02	3.782856e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.980159e-02	8.011936e-03	3.595337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.429506e+00	7.367223e-01	2.816152e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.950922e+00	7.465503e-01	6.597701e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.673174e+00	1.044054e+00	5.407339e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.085008e+00	9.855016e-01	6.388967e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.560568e+00	1.038502e+00	6.437059e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.599913e+00	8.437540e-01	3.634704e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.479316e+00	5.760961e-01	8.379233e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.056040e+00	1.874104e-01	8.919980e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.729488e+00	2.473923e-01	2.116312e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.098076e+00	2.114763e-01	3.908924e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.325372e+00	1.217142e-01	4.417700e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.986799e-01	9.275445e-02	3.267043e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.048072e-02	9.066668e-03	3.615247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.295684e+01	9.442497e+00	7.771119e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.193300e+01	5.220778e+00	4.013908e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.800466e+01	4.447765e+00	2.547166e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.438074e+01	3.324184e+00	1.126313e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.056354e+01	2.455819e+00	4.871504e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.097374e+00	1.303468e+00	1.897629e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.008114e+00	7.167434e-01	7.755975e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.896985e+00	1.905104e-01	1.347597e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.269900e+00	1.612527e-01	3.068235e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.523484e+00	1.812788e-01	6.473022e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.661773e+00	2.657037e-01	6.392203e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.081072e-02	1.698961e-02	5.494571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.126236e-01	6.178649e-02	2.601521e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.159220e-01	3.979286e-01	1.814145e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.124857e+00	6.250516e-01	3.570614e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.275214e+00	4.054672e-01	2.707265e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.747364e+00	2.110634e-01	2.611571e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.727490e+00	4.802347e-01	7.153442e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.172100e+00	1.519624e-01	4.840935e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.595282e-02	2.417108e-02	2.865180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.534385e-01	1.772154e-01	1.647104e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.062433e+00	6.290180e-01	4.444311e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.212182e+00	3.157309e-01	1.582489e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.561437e+00	3.737696e-01	3.097883e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.788493e+00	2.879596e-01	4.296465e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.453570e-01	5.219139e-02	2.324383e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.866988e-01	6.926333e-02	7.422376e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.277679e-03	8.407530e-03	2.886549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.277969e+00	7.503466e-01	1.014720e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.656607e+00	8.996928e-01	4.615310e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.855723e+00	6.464671e-01	3.037944e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.305402e+00	4.297582e-01	6.322774e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.502734e-02	1.974490e-02	3.585605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.625803e-02	4.797799e-02	2.491015e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.106149e-01	1.060096e-01	5.253217e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.144923e-01	1.550685e-01	1.776340e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.929817e-01	3.097723e-01	1.714108e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.387425e+00	3.807518e-01	3.196878e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.022110e+00	4.219143e-01	4.337656e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.684929e+00	3.502485e-01	2.851570e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.210743e+00	2.034788e-01	1.727994e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.446799e+00	2.401713e-01	1.103357e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.206888e+00	3.228910e-01	3.136327e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.439541e+00	3.501835e-01	4.758421e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.537884e+00	2.242594e-01	4.049177e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.214459e-01	8.385777e-02	2.251232e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.853044e-02	1.726417e-02	1.470843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.262577e-01	1.034645e-01	8.376866e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.854067e-01	1.312899e-01	1.752074e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.708081e-01	2.398735e-01	2.920742e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.274303e+00	3.783844e-01	4.010184e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.035367e+00	4.992537e-01	5.219070e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.800429e+00	5.617220e-01	4.434465e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.333419e+00	4.319014e-01	5.446906e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.825258e+00	2.762074e-01	2.917887e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.007813e+00	1.800937e-01	1.596402e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.590748e+00	4.339673e-01	1.852783e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.777141e+00	3.390337e-01	3.348611e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.779637e+00	2.118000e-01	3.138167e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.674396e-01	1.255024e-01	1.984224e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.035652e-01	6.610091e-02	1.148694e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.948847e-02	1.080939e-02	6.726229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.160585e+00	4.082868e-01	7.745284e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.618293e+00	5.143282e-01	1.025147e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.228559e+00	8.787106e-01	1.453468e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.956840e+00	1.107336e+00	1.209862e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.395239e+00	1.072187e+00	1.121235e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.381545e+00	6.667599e-01	5.047542e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.251328e+00	3.115693e-01	3.128123e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.104840e+00	5.866484e-01	3.193290e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.246227e+00	5.996701e-01	5.096182e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.500417e+00	3.629988e-01	4.880523e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.285367e+00	2.371508e-01	3.632365e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.651216e-02	1.379348e-02	1.474018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.355415e-01	8.854668e-02	3.668490e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.301068e-01	3.033608e-01	1.857582e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.634270e+00	5.307228e-01	2.726045e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.797534e+00	3.903781e-01	2.024341e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.322718e+00	1.984665e-01	1.971136e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.468555e+00	3.501696e-01	5.984473e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.185066e+00	1.281794e-01	4.691390e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.040544e-01	1.024070e-01	1.878871e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.931309e-02	1.619463e-02	8.062472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.207830e-01	2.345853e-01	8.863760e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.354279e+00	4.733926e-01	5.236510e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.832328e+00	7.594766e-01	3.966072e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.690037e+00	5.669467e-01	2.422479e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.572298e+00	1.605423e-01	1.524726e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.431619e+00	2.606331e-01	4.013520e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.201509e+00	1.615334e-01	3.406557e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.654329e-01	5.256831e-02	2.033914e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.201198e-02	1.580934e-02	1.273462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.328727e+01	4.016850e+00	3.055967e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.401903e+01	3.324620e+00	3.062081e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.148113e+01	1.892938e+00	1.352772e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.440068e+00	7.538361e-01	3.622974e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.993675e+00	3.680375e-01	3.713620e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.064159e+00	2.326146e-01	5.674107e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.172133e-01	1.483965e-01	4.502801e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.003899e-02	1.551409e-02	1.930235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.964682e-01	1.428999e-01	5.625519e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.256411e-01	1.702159e-01	1.429040e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.274335e-01	2.906818e-01	1.090312e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.009638e-01	2.940870e-01	3.588285e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.376252e+00	3.970312e-01	2.637129e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.842491e+00	3.935792e-01	3.064975e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.382321e+00	3.169677e-01	1.797301e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.769697e+00	1.895156e-01	2.092119e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.030706e+00	2.021206e-01	1.047561e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.824354e+00	2.777118e-01	3.079944e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.167438e+00	2.965158e-01	4.311640e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.322010e+00	1.605454e-01	3.634989e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.306615e-01	7.982666e-02	2.045842e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.525931e-02	1.575173e-02	1.475090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.728696e+00	7.682271e-01	2.053447e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.117106e+00	3.442619e-01	3.959677e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.636881e+00	4.222773e-01	5.276967e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.996443e+00	5.037307e-01	6.695010e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.670389e+00	5.862302e-01	4.037584e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.078960e+00	5.590065e-01	3.146038e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.376236e+00	3.848977e-01	3.741622e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.390755e+00	1.380249e-01	1.912332e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.149066e+00	2.424359e-01	1.343967e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.461671e+00	2.082100e-01	3.005413e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.454572e+00	1.304979e-01	2.801085e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.208869e-01	1.040658e-01	1.507815e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.277767e-02	1.580947e-02	1.294409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.204809e+01	5.256992e+00	3.971784e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.364210e+01	3.028781e+00	4.970995e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.372896e+01	2.530994e+00	2.430051e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.243741e+01	2.021834e+00	1.140405e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.015941e+01	1.274765e+00	1.444383e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.427919e+00	7.048258e-01	5.677410e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.727355e+00	6.152666e-01	2.734816e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.143705e+00	2.951425e-01	2.089498e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.765365e+00	2.588013e-01	3.250971e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.540662e+00	2.790243e-01	4.061142e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.423605e+00	1.990041e-01	3.696852e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.927690e-02	1.740323e-02	2.012975e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.128652e-01	7.076761e-02	4.754984e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.110553e+00	5.898251e-01	4.000271e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.619078e+00	8.744627e-01	5.143696e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.828207e+00	5.050220e-01	4.760509e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.537227e+00	5.237937e-01	4.790421e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.022485e+00	3.445731e-01	9.114180e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.044008e-01	1.352476e-01	5.955483e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.451927e-02	1.496944e-02	4.654418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.730365e-01	3.321417e-01	3.471119e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.647661e+00	1.089162e+00	6.714561e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.547612e+00	4.871180e-01	5.284159e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.962227e+00	4.832801e-01	5.051220e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.376978e+00	2.119297e-01	6.092871e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.301730e-01	7.891006e-02	3.676667e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.487197e-01	3.990072e-02	1.582377e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.363943e-02	2.116460e-03	1.033750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.856751e+00	1.191418e+00	1.281627e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.557828e+00	2.080707e+00	6.653665e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.740149e+00	7.588469e-01	5.958584e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.465382e+00	5.111465e-01	1.083817e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.414384e-02	2.144925e-02	7.429771e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.367444e-02	2.001228e-02	1.599916e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.246991e-01	8.950522e-02	5.615743e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.711043e-01	2.272550e-01	2.013268e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.161510e-01	4.167922e-01	3.601192e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.457046e+00	5.598810e-01	4.577716e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.293202e+00	6.901593e-01	5.275782e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.103443e+00	6.047202e-01	3.208223e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.576511e+00	3.595258e-01	3.516082e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.538700e+00	2.970467e-01	1.089103e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.010953e+00	4.576580e-01	4.633737e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.089943e+00	3.137715e-01	6.189270e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.344119e+00	2.249687e-01	6.090981e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.979781e-01	1.187874e-01	4.095108e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.492209e-02	1.236279e-02	2.876344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.382052e-02	4.860922e-02	6.297068e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.777993e-01	1.644868e-01	2.168095e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.010873e-01	3.422375e-01	4.018085e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.445676e+00	7.357765e-01	6.874528e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.254218e+00	8.528750e-01	7.148742e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.197197e+00	1.020492e+00	6.366828e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.953075e+00	8.518575e-01	4.143667e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.284400e+00	5.607612e-01	8.080295e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.964967e+00	2.696605e-01	9.627068e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.300172e+00	4.323948e-01	2.955958e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.376857e+00	3.337259e-01	4.741178e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.558082e+00	2.552718e-01	4.936278e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.902798e-01	1.270822e-01	4.142698e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.411004e-01	6.483564e-02	2.392576e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.477656e-02	5.396684e-03	1.774975e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.739567e-01	2.343135e-01	4.818480e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.058741e+00	5.201265e-01	7.768756e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.413454e+00	1.140351e+00	1.491012e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.201579e+00	1.836607e+00	1.867422e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.121058e+00	2.176253e+00	1.349535e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.429267e+00	1.881915e+00	6.516266e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.180488e+00	7.993470e-01	1.209209e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.999090e+00	5.446931e-01	3.200097e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.302496e+00	6.519515e-01	7.410908e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.735058e+00	4.935347e-01	9.659509e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.533807e+00	3.310631e-01	8.196796e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.360625e-02	1.624436e-02	4.238014e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.847256e-01	1.318086e-01	6.864119e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.706883e-01	5.403219e-01	3.467788e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.261314e+00	8.410415e-01	2.705551e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.093643e+00	4.254962e-01	4.037518e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.795549e+00	2.521849e-01	3.796179e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.868452e+00	2.313928e-01	7.727102e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.576164e-01	1.241365e-01	5.937449e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.941021e-01	6.596403e-02	2.936000e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.148732e-02	5.204312e-03	1.561518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.000664e+00	4.900732e-01	3.751992e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.849872e+00	1.192855e+00	7.576750e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.913114e+00	1.267612e+00	4.944086e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.753560e+00	7.056910e-01	1.872352e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.782848e+00	1.538600e-01	2.332795e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.903742e+00	1.934590e-01	5.509516e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.053218e+00	1.257645e-01	4.696071e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.174747e-01	6.001811e-02	3.052506e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.386768e-02	6.031299e-03	3.007367e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.103702e+01	1.025859e+01	8.502903e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.123450e+01	6.273108e+00	3.194888e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.165830e+01	3.016739e+00	6.148579e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.961865e+00	5.589007e-01	1.192265e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.085664e+00	1.393848e-01	3.891601e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.177900e+00	2.675296e-01	7.045875e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.237279e+00	2.073052e-01	6.908013e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.162729e-02	1.205526e-02	4.557058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.462928e-01	1.522733e-01	6.918990e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.042246e-01	2.676932e-01	1.822563e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.419500e-01	3.470830e-01	3.418215e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.159358e+00	5.076999e-01	3.434599e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.655371e+00	5.657645e-01	3.744077e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.244881e+00	6.447851e-01	2.511704e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.686582e+00	5.399408e-01	1.048650e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.875808e+00	2.120786e-01	1.050787e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.800718e+00	1.706486e-01	1.939176e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.471780e+00	2.651901e-01	4.273604e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.883279e+00	2.655500e-01	5.087887e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.175574e+00	1.859378e-01	5.628080e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.326884e-01	1.021229e-01	3.580977e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.168828e-02	1.123164e-02	2.764365e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.490392e+00	6.743225e-01	3.700720e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.951628e+00	7.490654e-01	6.101298e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.665224e+00	9.677911e-01	7.576597e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.039898e+00	9.442234e-01	9.075593e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.544105e+00	1.045311e+00	5.518683e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.693468e+00	9.314042e-01	2.188608e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.496789e+00	5.698424e-01	4.136562e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.090703e+00	1.942658e-01	9.782157e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.654013e+00	1.618236e-01	1.923493e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.081547e+00	1.814961e-01	3.659662e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.330378e+00	1.739440e-01	4.232204e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.009011e-01	9.955814e-02	3.299142e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.162097e-02	8.776977e-03	3.212919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.423269e+01	9.777864e+00	8.744333e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.193789e+01	5.292160e+00	5.046877e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.785970e+01	4.479813e+00	2.409550e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.447060e+01	3.614528e+00	1.089956e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.065987e+01	2.629487e+00	4.993569e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.261038e+00	1.198898e+00	2.073206e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.926220e+00	5.721018e-01	6.349368e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.839272e+00	1.849526e-01	1.692990e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.187824e+00	1.411168e-01	4.157161e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.537525e+00	2.687601e-01	5.930925e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.641456e+00	2.868392e-01	7.002924e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.134900e-02	1.867860e-02	4.968517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.280630e-01	7.576338e-02	2.789685e-02
2.100000e-01	4.000000e-02	4.000000e-02	9.854121e-01	4.213874e-01	2.078031e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.197554e+00	6.443696e-01	3.471414e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.231099e+00	3.851022e-01	2.909468e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.707109e+00	3.020736e-01	2.690696e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.644118e+00	4.133533e-01	7.099252e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.140302e+00	1.643789e-01	4.834823e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.657220e-02	2.203195e-02	2.748212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.975855e-01	1.863006e-01	2.138365e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.219194e+00	6.513554e-01	3.476279e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.179456e+00	2.991589e-01	2.138279e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.506375e+00	4.186900e-01	3.180577e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.718713e+00	2.607213e-01	4.401789e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.127204e-01	6.258609e-02	2.502446e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.854695e-01	6.241515e-02	7.937347e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.657070e-03	7.739409e-03	2.275917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.528439e+00	8.377420e-01	1.057827e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.691842e+00	8.720158e-01	5.064916e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.736250e+00	7.479256e-01	3.423452e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.187684e+00	3.762450e-01	6.311682e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.466260e-02	1.536400e-02	3.733628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.575441e-02	4.444104e-02	4.131184e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.242120e-01	1.114318e-01	5.688264e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.690467e-01	1.747202e-01	1.514896e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.649466e-01	2.875946e-01	2.666571e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.438536e+00	3.884039e-01	3.367149e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.111731e+00	4.504990e-01	2.654259e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.688048e+00	3.908019e-01	3.070928e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.310101e+00	2.266416e-01	1.170405e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.427508e+00	1.606926e-01	1.157073e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.089962e+00	2.867506e-01	3.587549e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.388561e+00	2.980108e-01	4.651337e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.485544e+00	2.216645e-01	4.052971e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.403293e-01	1.220112e-01	2.350360e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.656093e-02	1.211824e-02	1.430149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.469088e-01	1.006957e-01	1.107503e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.407536e-01	1.642672e-01	2.011147e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.068799e-01	2.693603e-01	3.327087e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.392452e+00	4.106345e-01	3.475959e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.060291e+00	4.878488e-01	6.049167e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.894531e+00	5.277790e-01	4.256893e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.437330e+00	4.410440e-01	3.785747e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.959199e+00	3.040411e-01	1.004217e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.941065e+00	1.480507e-01	1.498635e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.492929e+00	2.032842e-01	2.271251e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.719081e+00	4.009704e-01	3.288815e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.739128e+00	2.534866e-01	3.097851e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.203096e-01	1.288740e-01	2.111828e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.093762e-01	7.159472e-02	9.478672e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.787820e-02	8.249370e-03	8.116261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.135182e+00	3.862733e-01	1.023949e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.918141e+00	6.075562e-01	1.034158e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.311449e+00	8.923988e-01	1.530654e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.049845e+00	1.102769e+00	1.417140e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.598946e+00	1.069207e+00	1.012737e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.565324e+00	1.028493e+00	2.960554e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.240486e+00	2.505035e-01	3.085194e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.034250e+00	6.017464e-01	3.454612e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.114526e+00	5.654498e-01	5.124711e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.455479e+00	4.638030e-01	5.120204e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.258040e+00	2.031282e-01	3.397389e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.426594e-02	1.107389e-02	1.843618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.508525e-01	9.640095e-02	4.040863e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.809988e-01	3.371689e-01	1.900411e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.697476e+00	5.544204e-01	3.334334e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.824244e+00	3.917380e-01	1.673464e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.269496e+00	2.524498e-01	2.063802e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.401212e+00	2.917138e-01	5.988445e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.142106e+00	1.548081e-01	4.801049e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.054645e-01	9.340792e-02	1.893914e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.864088e-02	1.475200e-02	6.892816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.568395e-01	2.605311e-01	9.208128e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.461050e+00	5.094012e-01	4.803961e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.960723e+00	7.706065e-01	3.933563e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.732524e+00	6.085536e-01	3.016906e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.550577e+00	2.168749e-01	1.575904e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.366932e+00	2.327147e-01	4.197909e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.149572e+00	1.269456e-01	3.581434e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.580104e-01	7.230196e-02	1.926550e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.180131e-02	1.431080e-02	1.220289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.418645e+01	4.269226e+00	3.535220e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.452257e+01	3.375885e+00	2.520132e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.175613e+01	2.086668e+00	1.054789e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.339263e+00	7.454672e-01	3.660990e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.962324e+00	3.246926e-01	3.739699e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.006495e+00	2.282602e-01	5.757261e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.759026e-01	1.474314e-01	4.436881e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.099472e-02	1.413269e-02	1.973943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.154614e-01	1.441213e-01	5.998027e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.174451e-01	1.566905e-01	1.707551e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.042595e-01	2.432915e-01	1.683631e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.894601e-01	3.129591e-01	2.473391e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.391392e+00	3.940643e-01	2.867358e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.903492e+00	4.078851e-01	2.896990e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.440327e+00	3.737466e-01	1.412497e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.820180e+00	1.921436e-01	1.578469e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.017535e+00	1.933725e-01	1.144536e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.686956e+00	1.907305e-01	3.525380e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.134007e+00	2.612277e-01	4.166857e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.301368e+00	1.801704e-01	3.568139e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.478730e-01	1.270717e-01	2.097813e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.275137e-02	1.110083e-02	1.352205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.625343e+00	6.611765e-01	2.100283e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.208661e+00	3.757880e-01	4.236169e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.713907e+00	4.941174e-01	4.941431e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.167555e+00	5.459508e-01	4.268076e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.497956e+00	4.886417e-01	5.895568e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.101417e+00	5.428671e-01	3.061437e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.367593e+00	4.078606e-01	2.374656e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.459025e+00	1.906131e-01	8.456835e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.186050e+00	2.652779e-01	1.223634e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.427791e+00	2.691551e-01	2.721187e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.459786e+00	1.477553e-01	2.808591e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.748442e-01	5.582070e-02	1.848243e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.430983e-02	1.256552e-02	1.407577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.254570e+01	5.418565e+00	4.669988e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.505314e+01	3.132198e+00	3.561311e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.402360e+01	2.700617e+00	2.604232e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.262252e+01	2.091923e+00	1.492327e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.052695e+01	1.352937e+00	1.099036e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.333579e+00	9.206888e-01	5.274462e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.680670e+00	5.515235e-01	2.743608e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.225721e+00	4.797295e-01	2.551128e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.667177e+00	1.851775e-01	3.713946e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.506710e+00	3.141888e-01	4.128855e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.383111e+00	1.822835e-01	3.702254e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.647312e-02	1.295282e-02	2.454566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.169045e-01	7.573887e-02	5.554343e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.193123e+00	6.631269e-01	4.898687e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.687523e+00	1.056008e+00	6.164805e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.722990e+00	7.093054e-01	1.463685e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.288321e+00	4.914145e-01	4.410737e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.089689e+00	4.400720e-01	9.939106e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.632413e-01	2.008797e-01	7.809728e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.142130e-02	1.724940e-02	6.655517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.080796e-01	3.951747e-01	4.071007e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.551676e+00	1.305818e+00	7.965776e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.219053e+00	6.235999e-01	4.765057e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.970411e+00	5.072800e-01	5.435850e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.560150e+00	3.005609e-01	7.530675e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.040493e-01	1.055090e-01	4.777662e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.703668e-01	4.808970e-02	1.999168e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.636358e-02	3.131984e-03	1.536366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.714240e+00	1.358820e+00	1.405864e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.590166e+00	2.182004e+00	9.732473e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.658952e+00	7.951971e-01	3.567434e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.942992e+00	6.634197e-01	1.273319e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.248800e-01	3.147573e-02	1.078653e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.351777e-02	1.140906e-02	8.220745e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.052570e-01	8.001668e-02	6.972065e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.562498e-01	2.331122e-01	2.450783e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.568084e-01	5.012754e-01	4.102707e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.515747e+00	7.135763e-01	6.247130e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.312527e+00	8.286734e-01	5.970250e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.096291e+00	8.213696e-01	2.902881e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.469965e+00	5.453505e-01	2.407206e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.384020e+00	3.836965e-01	1.324162e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.922073e+00	4.620934e-01	4.559669e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.105214e+00	3.514266e-01	7.701298e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.407423e+00	2.916866e-01	7.370255e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.869731e-01	1.770416e-01	5.061355e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.326968e-02	1.456955e-02	5.232679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.100196e-02	3.579225e-02	3.479357e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.750777e-01	1.851621e-01	2.580878e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.690981e-01	4.701646e-01	4.808924e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.453872e+00	7.893543e-01	8.115168e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.298474e+00	1.059089e+00	9.517596e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.155428e+00	1.219181e+00	8.430768e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.674978e+00	1.015648e+00	5.473974e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.043944e+00	7.471403e-01	4.308950e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.780474e+00	3.248777e-01	7.763725e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.256546e+00	4.210234e-01	3.054756e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.462029e+00	4.276674e-01	5.849642e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.665161e+00	2.997301e-01	6.140064e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.869671e-01	1.608876e-01	5.094648e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.943801e-01	1.013739e-01	3.144098e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.090279e-02	7.956675e-03	2.845101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.010830e-01	1.915609e-01	3.094692e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.610747e-01	5.951932e-01	9.768507e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.367063e+00	1.426557e+00	1.616210e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.010962e+00	2.046056e+00	1.971764e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.683065e+00	2.526282e+00	1.699412e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.528094e+00	2.134558e+00	1.020239e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.670458e+00	1.263919e+00	1.207123e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.786647e+00	5.309262e-01	2.210034e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.488759e+00	7.182646e-01	8.081355e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.102154e+00	6.693855e-01	1.045681e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.835262e+00	4.007801e-01	1.014483e+00
6.140000e-01	3.860000e-01	3.860000e-01	8.254477e-02	2.347468e-02	6.779536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.056387e-01	1.398086e-01	8.596426e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.115093e+00	6.363194e-01	3.897127e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.305951e+00	8.996777e-01	3.215802e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.835310e+00	4.597626e-01	7.802680e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.622625e+00	1.969292e-01	3.620299e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.937111e+00	3.034011e-01	7.915321e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.059485e+00	1.927220e-01	7.246226e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.351134e-01	9.103759e-02	3.905355e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.646404e-02	8.268995e-03	2.483726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.255379e+00	6.024162e-01	4.487394e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.380742e+00	1.554684e+00	8.999669e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.846013e+00	1.351708e+00	4.455751e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.106674e+00	5.435125e-01	5.753656e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.564016e+00	1.026857e-01	2.506390e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.028620e+00	2.421046e-01	4.971761e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.215958e+00	1.965253e-01	5.920692e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.876959e-01	7.967691e-02	3.808546e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.075975e-02	9.258132e-03	3.994151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.934902e+01	1.455974e+01	9.972037e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.147962e+01	7.145234e+00	2.768162e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.199551e+00	2.421602e+00	3.201647e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.035886e+00	4.157761e-01	3.269663e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.047333e+00	1.111006e-01	2.676919e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.474633e+00	3.335178e-01	6.483761e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.544969e+00	3.121428e-01	7.839096e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.208261e-02	1.691026e-02	6.671821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.301947e-01	1.392795e-01	7.954040e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.357184e-01	2.900931e-01	2.283029e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.305514e-01	4.302018e-01	3.713477e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.295429e+00	6.230487e-01	3.971674e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.747551e+00	6.919862e-01	3.845904e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.250589e+00	6.988409e-01	3.509653e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.596811e+00	6.023830e-01	1.787264e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.735603e+00	3.147660e-01	1.243426e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.627495e+00	2.092250e-01	1.964382e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.377575e+00	2.821116e-01	3.866725e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.877088e+00	2.807976e-01	6.145756e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.269829e+00	2.329909e-01	6.264730e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.056060e-01	1.523528e-01	4.405942e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.088572e-02	1.360863e-02	5.028077e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.589667e+00	7.114484e-01	4.629902e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.375126e+00	8.828833e-01	9.762803e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.133356e+00	1.278168e+00	9.392372e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.542887e+00	1.287827e+00	8.470917e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.597561e+00	1.139965e+00	4.955299e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.455059e+00	9.703829e-01	2.675023e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.066348e+00	5.418222e-01	9.233906e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.776616e+00	2.439273e-01	8.808239e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.482957e+00	7.929493e-02	2.227621e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.110464e+00	2.453569e-01	3.604827e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.437881e+00	2.205279e-01	4.970858e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.920877e-01	1.356280e-01	3.923630e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.094775e-02	1.234903e-02	4.732977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.044310e+01	1.247307e+01	1.043405e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.379542e+01	6.961975e+00	5.119155e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.808520e+01	5.195095e+00	2.572054e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.346159e+01	3.763272e+00	7.284325e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.961867e+00	2.417667e+00	3.011332e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.987978e+00	1.197340e+00	1.809088e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.133007e+00	5.150539e-01	3.418201e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.400585e+00	1.105304e-01	1.543462e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.197112e+00	2.044316e-01	2.539866e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.729499e+00	3.572599e-01	5.026758e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.883785e+00	2.953311e-01	7.572841e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.038822e-01	2.544795e-02	7.271636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.533117e-01	8.063007e-02	2.315770e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.182940e+00	4.737741e-01	2.804076e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.586749e+00	6.580203e-01	3.603144e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.545054e+00	2.761671e-01	2.054563e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.504858e+00	4.231413e-01	4.304262e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.126663e+00	3.007399e-01	6.673739e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.297404e-01	8.115076e-02	3.945201e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.399468e-02	2.397209e-02	2.091283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.351802e-01	2.316085e-01	2.140635e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.780293e+00	6.673859e-01	4.169102e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.332031e+00	1.702793e-01	8.690939e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.966049e+00	4.050814e-01	3.825247e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.354706e+00	1.392899e-01	3.814607e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.700031e-01	2.659857e-02	2.062243e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.039260e-01	4.336657e-02	6.583721e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.199160e-02	6.884833e-03	2.679263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.332244e+00	9.470515e-01	1.025333e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.115423e+00	8.280394e-01	2.221072e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.980855e+00	5.803494e-01	4.398577e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.884164e+00	2.521894e-01	5.924208e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.080577e-02	1.339862e-02	3.309794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.564361e-02	3.656167e-02	2.057031e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.177252e-01	1.150816e-01	5.202352e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.106634e-01	2.124501e-01	1.604449e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.732504e-01	3.457398e-01	2.845568e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.582170e+00	4.450520e-01	4.317604e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.350934e+00	4.776738e-01	3.454506e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.013257e+00	3.677257e-01	1.617650e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.401787e+00	1.118450e-01	1.408353e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.463832e+00	2.824041e-01	1.866148e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.913322e+00	3.280704e-01	3.966902e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.136163e+00	3.590222e-01	4.805458e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.285428e+00	1.454352e-01	3.599491e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.380111e-01	6.204800e-02	2.070603e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.578276e-02	1.404130e-02	1.199369e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.798364e-01	7.326254e-02	9.811455e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.643867e-01	1.743519e-01	2.051756e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.011921e+00	3.447165e-01	2.796756e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.730275e+00	5.082331e-01	4.874651e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.520296e+00	5.884303e-01	6.814558e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.417280e+00	6.044489e-01	3.834709e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.906991e+00	4.455242e-01	2.817606e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.155577e+00	1.866464e-01	1.324074e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.887569e+00	1.792802e-01	1.712502e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.273612e+00	4.100852e-01	2.908740e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.321262e+00	2.955047e-01	3.321453e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.482596e+00	1.880973e-01	2.897432e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.177175e-01	7.749590e-02	1.867810e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.774585e-01	4.516059e-02	1.003572e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.864140e-02	6.217502e-03	8.214578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.670566e-01	3.730681e-01	9.009694e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.102574e+00	6.981070e-01	1.240650e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.069657e+00	1.238556e+00	1.274173e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.069267e+00	1.303006e+00	1.501604e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.565932e+00	1.096384e+00	9.492261e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.048308e+00	7.635583e-01	1.910125e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.163105e+00	3.217304e-01	3.502037e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.478314e+00	5.989289e-01	4.071140e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.692111e+00	5.114221e-01	4.852865e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.143805e+00	2.889855e-01	5.215767e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.161336e+00	1.602443e-01	3.434373e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.504716e-02	9.295387e-03	1.729130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.785794e-01	1.104822e-01	4.951778e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.190381e-01	3.834848e-01	2.561753e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.062055e+00	6.055562e-01	2.964094e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.058495e+00	2.767845e-01	1.315966e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.049837e+00	2.783087e-01	3.129762e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.983639e+00	2.451735e-01	5.836617e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.814241e-01	5.681202e-02	4.141037e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.936034e-01	8.999585e-02	1.497451e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.234726e-02	1.400141e-02	5.555657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.351934e-01	3.168983e-01	1.264347e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.044122e+00	6.927338e-01	6.203505e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.734604e+00	8.826810e-01	4.573415e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.985497e+00	4.349831e-01	1.396337e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.241418e+00	3.104254e-01	2.051993e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.957702e+00	2.105484e-01	3.849501e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.729501e-01	5.847772e-02	3.329834e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.535483e-01	3.628363e-02	1.663302e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.799706e-02	1.215845e-02	1.151819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.951555e+01	5.699741e+00	5.315581e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.931403e+01	4.137707e+00	2.617870e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.273998e+01	1.889476e+00	8.703649e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.837706e+00	6.162682e-01	3.487577e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.226023e+00	2.225068e-01	4.285190e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.818174e+00	1.564776e-01	4.908164e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.237194e-01	1.030460e-01	3.935761e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.867810e-02	1.152333e-02	1.927378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.989022e-01	1.349889e-01	6.417708e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.097748e-01	2.047949e-01	1.564134e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.613518e-01	2.934334e-01	2.773542e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.117687e+00	3.674569e-01	3.045643e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.614874e+00	4.627562e-01	2.929642e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.129661e+00	4.401283e-01	2.907161e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.670117e+00	3.587575e-01	1.125134e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.950400e+00	1.056606e-01	1.227547e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.933379e+00	2.105803e-01	1.627773e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.538071e+00	2.779941e-01	3.909708e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.897255e+00	2.591132e-01	4.431296e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.128092e+00	1.154576e-01	3.414384e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.641559e-01	5.070849e-02	1.942923e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.338182e-02	1.242005e-02	1.228617e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.648694e+00	6.667697e-01	1.910131e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.543213e+00	4.499448e-01	4.587090e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.131328e+00	5.973286e-01	6.960036e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.644212e+00	6.695585e-01	8.082170e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.405513e+00	7.406501e-01	4.426584e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.576334e+00	5.361818e-01	2.762777e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.737005e+00	4.397960e-01	1.676717e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.416080e+00	7.621753e-02	1.185184e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.920407e+00	2.277287e-01	2.267666e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.072511e+00	2.225698e-01	2.975759e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.284362e+00	1.338817e-01	2.483272e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.318612e-01	4.953637e-02	1.468329e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.085149e-02	7.597346e-03	1.520522e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.742348e+01	6.542004e+00	6.173313e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.887081e+01	3.786630e+00	5.165129e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.789177e+01	3.150093e+00	1.433926e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.463985e+01	2.259282e+00	1.261163e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.166184e+01	1.383245e+00	8.757858e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.640944e+00	9.737869e-01	3.126859e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.468245e+00	7.800121e-01	2.436170e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.415476e+00	2.545344e-01	1.995378e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.292333e+00	2.738353e-01	3.585392e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.279036e+00	2.332635e-01	3.832957e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.301702e+00	1.417547e-01	3.644563e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.713407e-02	9.521790e-03	2.285419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.292637e-01	8.227843e-02	7.386936e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.293036e+00	7.040899e-01	4.829559e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.782801e+00	1.044424e+00	4.948549e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.636391e+00	5.392666e-01	1.123307e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.246474e+00	5.241478e-01	4.522486e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.989671e+00	4.068972e-01	9.993066e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.526423e-01	2.309709e-01	7.092331e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.923836e-02	1.792004e-02	5.981709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.847613e-01	4.211245e-01	4.513307e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.727507e+00	1.323732e+00	6.868388e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.136821e+00	4.963551e-01	3.863453e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.871766e+00	5.070833e-01	5.878669e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.491458e+00	2.904336e-01	7.319916e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.997386e-01	1.259683e-01	4.260237e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.643454e-01	5.457022e-02	1.863891e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.676514e-02	4.731150e-03	1.346397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.895517e+00	1.400686e+00	1.503840e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.804000e+00	2.175819e+00	8.377829e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.574036e+00	7.372861e-01	4.604226e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.802571e+00	6.935584e-01	1.253399e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.188436e-01	3.310748e-02	1.005963e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.500641e-02	1.273781e-02	1.380041e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.223164e-01	9.111634e-02	8.315769e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.160005e-01	2.843317e-01	2.447782e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.043928e-01	5.062046e-01	4.158113e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.648891e+00	7.775307e-01	5.664275e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.382051e+00	8.284458e-01	5.949949e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.101746e+00	7.402448e-01	3.046184e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.429348e+00	4.044088e-01	1.023732e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.317911e+00	3.698543e-01	1.454040e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.803485e+00	3.888845e-01	5.474198e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.122446e+00	4.756640e-01	6.996305e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.385534e+00	3.076317e-01	6.426124e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.490570e-01	1.687092e-01	4.859437e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.113395e-02	1.491114e-02	4.831103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.034339e-02	3.585090e-02	6.941827e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.413437e-01	2.243806e-01	2.692810e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.391885e-01	5.134541e-01	5.523733e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.614346e+00	8.677320e-01	7.646420e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.438030e+00	1.114454e+00	9.552153e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.297270e+00	1.238689e+00	7.247008e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.857841e+00	1.080724e+00	4.596796e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.950976e+00	5.710694e-01	1.751865e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.730519e+00	2.650704e-01	9.686350e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.124028e+00	4.082307e-01	4.138973e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.411014e+00	4.613842e-01	5.848281e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.625120e+00	3.143345e-01	5.974486e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.653437e-01	1.898167e-01	4.540125e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.884908e-01	9.952177e-02	2.783806e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.950937e-02	8.946132e-03	2.798590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.888981e-01	1.843311e-01	4.761578e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.144676e+00	7.524174e-01	1.073382e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.514217e+00	1.441125e+00	1.754261e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.206355e+00	2.129328e+00	2.021102e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.888266e+00	2.529024e+00	1.768854e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.686195e+00	2.050435e+00	9.964820e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.636429e+00	1.053002e+00	2.142017e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.826211e+00	6.362255e-01	2.384014e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.418042e+00	8.490039e-01	8.098481e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.962500e+00	6.388871e-01	1.084105e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.790650e+00	4.374386e-01	9.330644e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.902477e-02	2.247988e-02	6.271851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.301908e-01	1.589929e-01	1.003667e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.197341e+00	6.792594e-01	3.546388e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.304376e+00	8.306386e-01	3.417668e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.842694e+00	4.204580e-01	9.403821e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.604904e+00	1.965075e-01	3.827533e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.878780e+00	2.975435e-01	7.939280e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.029499e+00	2.180692e-01	7.054887e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.206622e-01	8.455679e-02	3.368770e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.561689e-02	7.963618e-03	2.319749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.425663e+00	7.030392e-01	5.316529e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.595631e+00	1.604861e+00	8.455130e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.894546e+00	1.291854e+00	4.301862e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.120331e+00	4.903656e-01	9.715874e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.540128e+00	1.145292e-01	2.516398e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.952838e+00	2.274622e-01	5.372689e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.165581e+00	1.820045e-01	5.732043e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.771777e-01	9.800683e-02	3.589102e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.123516e-02	1.026856e-02	3.500812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.226587e+01	1.543849e+01	1.044266e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.192873e+01	6.980305e+00	2.539288e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.263653e+00	2.325301e+00	3.554028e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.091527e+00	3.715273e-01	2.465617e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.009582e+00	9.852191e-02	2.823985e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.369781e+00	3.071904e-01	6.606051e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.469937e+00	2.984183e-01	8.386723e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.032790e-02	1.966162e-02	6.034032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.511263e-01	1.588232e-01	9.522682e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.683055e-01	3.083230e-01	2.377283e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.170901e-01	4.670366e-01	3.520710e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.347360e+00	6.135588e-01	3.980522e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.861854e+00	7.594796e-01	3.523821e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.290304e+00	6.928524e-01	3.305241e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.591731e+00	5.242850e-01	2.051664e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.723073e+00	2.454234e-01	1.057587e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.611895e+00	1.753896e-01	2.365979e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.294452e+00	2.471505e-01	4.746543e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.838924e+00	2.879732e-01	6.125939e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.234284e+00	2.532036e-01	5.312271e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.782794e-01	1.478037e-01	4.443644e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.908487e-02	1.418743e-02	4.424058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.770520e+00	8.437145e-01	4.917512e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.544784e+00	9.756465e-01	9.337201e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.416312e+00	1.328164e+00	8.344168e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.669974e+00	1.322245e+00	8.094231e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.642628e+00	1.121013e+00	5.499474e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.497018e+00	9.052425e-01	2.393246e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.119865e+00	5.532964e-01	1.258044e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.751068e+00	2.220429e-01	1.982035e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.466836e+00	1.687764e-01	2.060911e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.013069e+00	2.041208e-01	4.504948e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.406812e+00	2.243390e-01	4.658114e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.737700e-01	1.532037e-01	3.532418e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.923982e-02	1.364874e-02	4.312353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.288580e+01	1.317361e+01	1.122906e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.511496e+01	7.459244e+00	3.878823e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.817807e+01	4.952367e+00	2.918904e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.333033e+01	3.657554e+00	1.417561e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.110125e+00	2.174109e+00	3.086977e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.968770e+00	1.141865e+00	2.786274e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.239083e+00	5.020199e-01	1.543523e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.404488e+00	9.247703e-02	1.822261e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.105411e+00	1.690549e-01	2.708823e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.666474e+00	3.377079e-01	5.536040e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.832796e+00	3.577949e-01	7.212637e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.000940e-01	2.526304e-02	6.790636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.610115e-01	8.218228e-02	3.937685e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.268037e+00	4.938717e-01	2.762556e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.569638e+00	6.292968e-01	3.682085e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.529788e+00	2.533260e-01	2.319925e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.444419e+00	3.410726e-01	4.228593e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.112370e+00	3.049110e-01	6.628409e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.315027e-01	1.087534e-01	3.778750e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.181154e-02	2.478831e-02	2.077744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.014368e+00	2.546616e-01	2.560352e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.841550e+00	6.551925e-01	4.224031e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.306073e+00	2.091357e-01	1.288016e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.877608e+00	3.354978e-01	3.892817e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.321115e+00	1.634029e-01	3.719991e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.691754e-01	3.747300e-02	1.990077e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.932870e-01	5.087513e-02	6.652630e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.171008e-02	9.173343e-03	1.374279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.599671e+00	1.015535e+00	1.125744e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.175929e+00	8.162350e-01	2.392957e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.793387e+00	5.455251e-01	4.414495e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.829308e+00	3.099841e-01	5.838103e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.888567e-02	1.320270e-02	3.206426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.084976e-02	4.323773e-02	3.045177e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.213520e-01	1.052805e-01	7.764627e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.431250e-01	2.152929e-01	1.923013e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.039829e+00	3.777292e-01	2.743222e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.639604e+00	4.446810e-01	3.873448e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.389937e+00	4.885507e-01	3.270962e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.039461e+00	3.508890e-01	1.462191e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.401221e+00	1.192378e-01	1.549025e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.344216e+00	1.828264e-01	1.837061e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.971219e+00	3.827276e-01	4.406852e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.034603e+00	3.230161e-01	4.618321e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.262408e+00	1.570161e-01	3.558033e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.281318e-01	6.828459e-02	2.085258e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.421576e-02	1.279117e-02	1.378190e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.038818e-01	8.959501e-02	9.511823e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.059496e-01	1.892746e-01	2.980563e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.077331e+00	3.616675e-01	4.386044e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.861485e+00	5.481639e-01	5.506733e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.782419e+00	6.734342e-01	4.653282e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.409388e+00	5.655215e-01	4.805274e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.901560e+00	4.290498e-01	3.629075e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.098444e+00	1.538496e-01	1.428331e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.913613e+00	2.870163e-01	1.613776e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.189884e+00	3.097970e-01	3.055405e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.302724e+00	3.022639e-01	3.587513e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.451053e+00	2.101855e-01	2.830251e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.810417e-01	8.031322e-02	2.172639e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.622644e-01	2.810360e-02	1.150777e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.812967e-02	8.343100e-03	7.033810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.142223e+00	4.298695e-01	1.008626e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.363667e+00	7.818269e-01	1.214626e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.334987e+00	1.200489e+00	1.542192e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.419165e+00	1.585503e+00	1.317643e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.681085e+00	1.207410e+00	8.462344e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.970592e+00	5.292261e-01	3.933349e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.128256e+00	3.973945e-01	3.666223e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.391751e+00	5.382065e-01	4.037935e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.619825e+00	5.561805e-01	5.030145e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.124179e+00	3.635822e-01	5.037335e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.106819e+00	1.496439e-01	3.747436e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.288514e-02	8.101985e-03	1.847492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.919034e-01	1.231267e-01	5.508405e-02
1.400000e-01	4.000000e-02	4.000000e-02	8.928983e-01	4.124272e-01	2.867786e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.099788e+00	6.073088e-01	2.807847e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.024195e+00	2.547386e-01	1.824759e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.009034e+00	2.817106e-01	3.501133e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.957662e+00	2.438779e-01	5.837538e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.676262e-01	8.949894e-02	4.187875e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.753776e-01	8.269307e-02	1.510141e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.253690e-02	1.649127e-02	4.973447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.328548e-01	3.777917e-01	1.427511e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.223012e+00	7.474589e-01	6.885053e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.903861e+00	1.002801e+00	3.930153e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.935000e+00	3.603327e-01	1.034181e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.170963e+00	2.463598e-01	2.225958e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.889279e+00	1.930716e-01	4.184551e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.709235e-01	7.663039e-02	3.334161e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.604094e-01	2.445884e-02	1.621380e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.500998e-02	1.602982e-02	1.037358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.152918e+01	6.163660e+00	6.563798e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.035104e+01	4.498671e+00	2.350883e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.277811e+01	1.764006e+00	6.639422e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.642865e+00	5.067529e-01	3.159172e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.189043e+00	2.787572e-01	4.031971e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.752565e+00	1.640723e-01	5.444458e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.122014e-01	9.980859e-02	3.887884e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.868430e-02	1.018613e-02	1.808293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.082918e-01	1.543691e-01	8.632639e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.265313e-01	2.176065e-01	1.666984e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.238237e-01	3.113035e-01	2.451711e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.133283e+00	3.887567e-01	3.266093e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.665796e+00	4.648250e-01	2.371719e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.218860e+00	4.526552e-01	2.800407e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.616076e+00	3.062065e-01	1.196507e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.963980e+00	1.234497e-01	8.308938e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.892774e+00	2.116000e-01	1.880345e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.516341e+00	2.540714e-01	4.052002e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.846442e+00	2.292538e-01	4.291173e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.124066e+00	1.374015e-01	3.277034e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.534715e-01	5.448579e-02	2.003512e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.217648e-02	1.242272e-02	1.380540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.721575e+00	6.345913e-01	2.689146e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.583995e+00	4.529571e-01	6.465845e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.326265e+00	6.578717e-01	5.730201e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.787354e+00	6.808019e-01	8.212501e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.459871e+00	6.921410e-01	4.339244e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.647896e+00	5.443795e-01	3.365527e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.639316e+00	2.926532e-01	1.170235e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.408331e+00	1.393258e-01	1.003593e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.880672e+00	2.293915e-01	2.177660e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.094998e+00	2.302461e-01	3.008951e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.263745e+00	1.469623e-01	2.443835e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.084648e-01	4.413605e-02	1.725189e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.908616e-02	8.204234e-03	1.485295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.923376e+01	7.016126e+00	7.501347e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.077088e+01	3.874501e+00	4.264866e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.756738e+01	2.933960e+00	2.920703e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.488461e+01	2.282658e+00	1.592981e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.164954e+01	1.390619e+00	5.295350e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.672729e+00	8.325164e-01	2.701432e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.211504e+00	4.920705e-01	2.509019e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.468632e+00	3.475036e-01	2.262016e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.235890e+00	2.937444e-01	3.485502e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.210513e+00	2.492499e-01	4.260369e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.281351e+00	1.798066e-01	3.684939e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.619118e-02	9.814059e-03	2.274262e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.289185e-01	1.343184e-01	1.027766e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.924812e+00	9.051657e-01	5.854292e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.481290e+00	1.021560e+00	2.703595e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.561987e+00	3.283223e-01	1.177971e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.584067e+00	4.353660e-01	7.943335e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.441480e+00	2.657633e-01	8.218756e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.639475e-01	1.222956e-01	5.441365e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.225541e-02	1.437182e-02	4.385293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.422377e+00	6.169117e-01	5.540555e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.656090e+00	1.347631e+00	3.554420e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.808121e+00	3.903860e-01	2.638882e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.205550e+00	3.812453e-01	7.066079e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.149572e+00	1.959448e-01	5.711072e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.543295e-01	6.277290e-02	3.517343e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.308992e-01	4.214331e-02	1.415212e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.554603e-02	4.496179e-03	1.246853e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.259165e+00	1.941101e+00	1.638005e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.741242e+00	1.797132e+00	2.574248e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.733940e+00	7.338813e-01	8.565283e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.080946e+00	4.260721e-01	1.157692e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.924990e-02	2.460491e-02	7.539482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.902130e-02	1.564853e-02	1.792737e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.898339e-01	1.423051e-01	1.198402e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.524530e-01	4.293949e-01	3.344181e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.365382e+00	7.290491e-01	5.116531e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.291229e+00	9.566383e-01	5.924099e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.062705e+00	8.832271e-01	3.561518e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.515730e+00	5.333121e-01	6.186406e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.404424e+00	2.587133e-01	1.039489e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.009764e+00	4.192520e-01	3.804255e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.309336e+00	3.508545e-01	7.133211e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.585017e+00	2.597027e-01	7.277689e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.032628e+00	2.113113e-01	5.598987e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.370154e-01	1.027417e-01	3.960995e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.682403e-02	1.284991e-02	3.295558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.746306e-02	6.147713e-02	9.700233e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.078898e-01	3.991850e-01	4.216295e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.431437e+00	8.078108e-01	8.649505e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.496813e+00	1.245149e+00	9.258869e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.554592e+00	1.472924e+00	8.361138e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.195039e+00	1.276381e+00	4.963044e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.322131e+00	8.214081e-01	1.030652e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.054016e+00	2.712775e-01	5.659996e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.390881e+00	3.545219e-01	3.066585e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.688254e+00	3.935053e-01	5.043453e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.856331e+00	2.319820e-01	6.723450e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.290148e+00	2.380470e-01	5.437710e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.588327e-01	1.178292e-01	3.855554e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.936681e-01	6.852060e-02	2.181441e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.281521e-02	7.485626e-03	2.207569e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.851839e-01	3.350519e-01	5.967254e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.730998e+00	1.088466e+00	1.593956e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.970182e+00	2.284491e+00	2.160840e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.178955e+00	3.010289e+00	2.128273e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.574868e+00	2.800323e+00	1.317769e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.636862e+00	1.756706e+00	3.285503e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.719352e+00	4.353356e-01	1.701775e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.224178e+00	6.771252e-01	6.849340e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.700346e+00	6.526803e-01	9.830707e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.298923e+00	4.389200e-01	1.115524e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.404487e+00	3.208975e-01	8.075190e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.358873e-02	1.711902e-02	4.898330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.627734e-01	2.324976e-01	1.371850e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.704863e+00	8.579642e-01	4.161389e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.822497e+00	8.061928e-01	1.621453e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.742246e+00	1.638362e-01	2.111675e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.271088e+00	2.514315e-01	5.279819e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.460279e+00	1.912602e-01	6.897251e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.577411e-01	1.235990e-01	5.557910e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.288138e-01	7.834986e-02	2.365635e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.107217e-02	6.788185e-03	1.915156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.469246e+00	1.127069e+00	7.684695e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.072946e+00	2.004507e+00	8.053450e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.294613e+00	1.158037e+00	1.641997e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.861298e+00	1.946506e-01	2.146350e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.313554e+00	1.267961e-01	3.332568e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.659783e+00	1.840094e-01	5.104368e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.406410e-01	1.295831e-01	4.483476e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.859113e-01	6.268568e-02	2.827246e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.653632e-02	9.471880e-03	3.091409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.427956e+01	2.045653e+01	1.087120e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.495887e+01	7.085692e+00	1.452845e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.174864e+00	1.263625e+00	3.629108e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.775334e+00	1.249235e-01	2.996418e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.774728e+00	1.177630e-01	3.211700e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.050096e+00	2.529337e-01	6.789928e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.236362e+00	2.258144e-01	6.558129e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.296574e-02	1.603413e-02	4.793489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.409847e-01	2.123464e-01	1.127012e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.097168e-01	4.346194e-01	3.001506e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.316023e+00	6.510135e-01	3.823620e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.812664e+00	7.521320e-01	4.464054e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.380296e+00	8.222520e-01	2.947217e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.733970e+00	6.583178e-01	1.509226e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.810895e+00	3.799558e-01	4.133610e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.662296e+00	1.699480e-01	1.936474e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.402775e+00	1.942907e-01	3.699825e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.963493e+00	2.126626e-01	5.683030e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.464293e+00	1.840267e-01	5.770019e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.443813e-01	1.515444e-01	5.207121e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.055398e-01	9.943665e-02	3.489652e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.525317e-02	1.145807e-02	3.250914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.625531e+00	1.136786e+00	7.227746e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.034625e+00	1.462262e+00	1.041261e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.716824e+00	1.598395e+00	9.095276e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.756554e+00	1.510435e+00	6.266400e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.385821e+00	1.204279e+00	2.268569e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.699849e+00	7.745512e-01	4.013352e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.023943e+00	2.827380e-01	1.063952e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.589107e+00	1.041487e-01	2.445525e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.283964e+00	1.472951e-01	2.404373e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.728297e+00	1.565500e-01	4.684430e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.150595e+00	1.557982e-01	4.161840e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.021203e-01	7.950612e-02	3.378356e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.881555e-02	1.174577e-02	3.359084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.236028e+01	1.721614e+01	1.119344e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.077949e+01	8.374254e+00	2.683882e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.114351e+01	5.444899e+00	1.035660e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.392674e+01	3.296186e+00	5.080317e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.483182e+00	1.456481e+00	5.270847e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.571878e+00	6.063714e-01	1.883783e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.859795e+00	2.431014e-01	2.297654e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.213120e+00	4.959901e-02	1.495889e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.894485e+00	1.742397e-01	2.985826e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.312780e+00	2.222535e-01	6.102184e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.552889e+00	2.713900e-01	6.671187e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.255158e-02	1.895226e-02	5.685688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.385206e-01	1.058410e-01	4.010869e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.777238e+00	5.982442e-01	2.903544e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.175400e+00	5.996129e-01	3.272847e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.793402e+00	1.723675e-01	1.164542e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.829158e+00	3.218471e-01	6.037814e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.482932e+00	1.890044e-01	5.509256e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.297644e-01	5.266690e-02	2.810392e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.234278e-02	2.241726e-02	1.220721e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.573388e+00	3.509682e-01	2.764440e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.675407e+00	6.359554e-01	3.103461e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.109847e+00	3.173437e-01	1.534936e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.092363e+00	2.255363e-01	4.147096e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.494531e-01	6.693393e-02	2.985660e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.472341e-01	3.289709e-02	1.437001e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.878445e-01	4.236284e-02	4.401612e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.401966e-02	7.803580e-03	1.264048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.260628e+00	1.132661e+00	1.155982e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.475338e+00	8.452610e-01	1.609539e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.724681e+00	4.408795e-01	5.989064e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.362801e+00	1.544035e-01	5.126034e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.228956e-02	1.196396e-02	2.275895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.170521e-02	3.574542e-02	3.023524e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.767473e-01	1.432602e-01	9.547637e-02
1.300000e-01	2.000000e-02	2.000000e-02	7.495166e-01	3.391408e-01	1.758585e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.384310e+00	4.825007e-01	3.382857e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.123475e+00	5.675735e-01	3.417238e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.904019e+00	4.758396e-01	3.124193e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.461867e+00	2.341506e-01	9.562210e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.509670e+00	1.758417e-01	1.213910e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.158882e+00	3.180191e-01	3.741151e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.443025e+00	3.220684e-01	4.949435e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.570591e+00	1.646809e-01	4.497348e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.477465e-01	9.897019e-02	3.038927e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.757165e-01	5.531331e-02	1.470752e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.544892e-02	1.003159e-02	9.405697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.933498e-01	8.675003e-02	1.532292e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.728274e-01	3.062017e-01	3.445518e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.722713e+00	5.918531e-01	5.129878e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.694356e+00	7.286146e-01	6.133022e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.711427e+00	7.626793e-01	4.358749e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.267884e+00	5.781700e-01	3.597700e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.556782e+00	2.854737e-01	1.114398e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.243556e+00	2.118307e-01	1.540023e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.563397e+00	3.719643e-01	2.833049e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.632038e+00	3.072453e-01	3.582858e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.768681e+00	1.749597e-01	3.371428e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.077604e+00	8.918226e-02	2.702803e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.086226e-01	4.533642e-02	1.650680e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.990733e-01	3.495304e-02	7.161016e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.493586e-02	6.679297e-03	5.569096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.348370e+00	6.030904e-01	1.278819e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.518291e+00	1.309965e+00	1.534849e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.185236e+00	1.736333e+00	1.802292e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.387203e+00	1.582621e+00	1.396794e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.378395e+00	1.075847e+00	3.581800e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.634419e+00	5.130058e-01	3.283140e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.708601e+00	5.922079e-01	4.024245e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.482284e+00	4.547480e-01	5.440531e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.798957e+00	3.555803e-01	6.218086e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.627111e+00	2.334749e-01	4.559215e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.999063e-01	1.134508e-01	2.604362e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.687701e-02	6.326730e-03	1.423116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.660888e-01	1.536688e-01	7.283628e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.299143e+00	5.515090e-01	3.013765e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.627253e+00	5.969310e-01	2.531231e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.259566e+00	1.659225e-01	1.186046e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.527147e+00	2.571130e-01	5.012489e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.462854e+00	1.434706e-01	5.388761e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.140419e-01	5.014908e-02	3.323063e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.968143e-01	6.033099e-02	1.094873e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.376173e-02	1.500367e-02	3.560078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.285918e+00	4.963862e-01	2.545590e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.472450e+00	1.062063e+00	7.538650e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.699669e+00	8.773565e-01	3.115250e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.117866e+00	2.493517e-01	1.294884e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.696102e+00	2.276268e-01	3.566251e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.496595e+00	1.063541e-01	3.950966e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.535708e-01	4.639191e-02	2.698198e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.704642e-01	4.044885e-02	1.295141e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.909936e-02	1.416547e-02	6.528525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.670399e+01	9.430570e+00	8.062942e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.598344e+01	4.774392e+00	1.828952e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.347893e+01	1.774450e+00	4.148411e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.492350e+00	3.946794e-01	3.137402e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.686258e+00	1.581795e-01	5.104248e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.528053e+00	1.246785e-01	4.955190e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.783631e-01	9.778641e-02	3.304335e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.820823e-02	1.294625e-02	1.227437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.476858e-01	1.666764e-01	9.565181e-02
7.500000e-02	1.500000e-02	1.500000e-02	7.055821e-01	3.026077e-01	1.796568e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.055743e+00	3.911671e-01	3.133812e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.558801e+00	5.156337e-01	2.743515e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.071092e+00	5.399670e-01	2.941500e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.653371e+00	4.477854e-01	1.371294e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.979613e+00	2.478771e-01	9.381857e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.996814e+00	1.310854e-01	1.224249e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.727129e+00	2.640784e-01	3.302917e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.112076e+00	2.273091e-01	4.485562e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.442063e+00	1.234379e-01	4.270707e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.769499e-01	8.796208e-02	2.791509e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.406799e-01	4.854776e-02	1.419711e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.497376e-02	9.665423e-03	9.481323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.011275e+00	6.529271e-01	3.273698e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.473215e+00	7.268266e-01	7.418065e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.156658e+00	7.960024e-01	9.868090e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.193877e+00	9.714202e-01	4.441175e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.232584e+00	6.571694e-01	5.112879e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.270484e+00	5.003726e-01	1.413882e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.861708e+00	2.220763e-01	1.001276e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.300214e+00	2.444711e-01	1.482390e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.527400e+00	2.413298e-01	2.868153e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.688720e+00	1.306497e-01	2.982584e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.892438e-01	7.937720e-02	2.355715e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.004482e-01	4.870818e-02	1.207729e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.508406e-02	8.840841e-03	9.280909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.195525e+01	9.056350e+00	8.992952e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.809844e+01	4.779886e+00	3.108971e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.231060e+01	3.565691e+00	1.347301e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.699343e+01	1.887472e+00	1.091780e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.260147e+01	1.694557e+00	3.655311e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.405005e+00	7.351778e-01	2.521106e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.605498e+00	3.627586e-01	2.568841e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.771084e+00	1.784764e-01	2.980157e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.781815e+00	1.715948e-01	4.074208e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.883791e+00	1.837892e-01	4.494281e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.073464e+00	1.031991e-01	3.265915e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.061476e-02	9.500548e-03	1.691438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.549582e-01	1.453557e-01	1.084976e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.050999e+00	9.359545e-01	5.876560e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.478514e+00	9.178019e-01	2.487347e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.531664e+00	3.508563e-01	1.520486e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.498434e+00	4.145874e-01	8.095039e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.371259e+00	2.442284e-01	8.211475e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.544800e-01	1.286824e-01	4.870711e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.997366e-02	1.632257e-02	4.222854e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.562719e+00	6.698751e-01	5.804873e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.663328e+00	1.224267e+00	3.054148e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.718528e+00	4.289271e-01	2.710284e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.149081e+00	3.226913e-01	6.794519e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.102899e+00	1.824627e-01	5.536921e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.484739e-01	9.024790e-02	3.212387e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.216646e-01	4.626250e-02	1.442076e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.485369e-02	4.723965e-03	1.130749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.558986e+00	2.043656e+00	1.703300e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.726189e+00	1.600635e+00	2.534720e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.609632e+00	7.349506e-01	8.895100e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.019588e+00	4.515256e-01	1.061860e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.477717e-02	2.502254e-02	7.404077e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.484095e-02	2.098400e-02	1.665185e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.172773e-01	1.604496e-01	1.378471e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.893996e-01	4.306439e-01	3.921915e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.473042e+00	7.635312e-01	5.540470e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.344170e+00	8.766725e-01	6.075022e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.125294e+00	8.605188e-01	3.444129e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.512494e+00	4.872742e-01	3.932040e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.339114e+00	2.400748e-01	1.479101e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.990990e+00	4.512488e-01	3.941740e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.240235e+00	3.350743e-01	7.041726e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.575799e+00	2.956122e-01	6.830569e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.868356e-01	2.125941e-01	5.278082e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.225891e-01	1.082203e-01	3.665822e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.291671e-02	1.175816e-02	3.399236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.451866e-02	6.367803e-02	1.075638e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.908383e-01	4.367727e-01	4.773962e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.584488e+00	8.694846e-01	8.883945e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.696934e+00	1.309201e+00	9.832711e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.715663e+00	1.495806e+00	8.197739e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.236247e+00	1.153063e+00	5.218122e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.324393e+00	6.954704e-01	5.837523e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.988292e+00	2.659165e-01	8.033345e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.345455e+00	3.807372e-01	2.784328e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.571170e+00	3.147034e-01	5.839932e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.892908e+00	3.160896e-01	5.921550e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.233259e+00	2.157088e-01	5.081702e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.385494e-01	1.392565e-01	3.674868e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.781908e-01	6.813104e-02	2.212960e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.129947e-02	7.513660e-03	2.061761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.592911e-01	3.767547e-01	6.561084e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.973066e+00	1.214311e+00	1.650147e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.200292e+00	2.380203e+00	2.299782e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.474031e+00	3.074595e+00	2.079256e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.885865e+00	2.924601e+00	1.284586e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.611251e+00	1.460840e+00	3.873296e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.694313e+00	4.512007e-01	1.926262e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.131833e+00	6.518392e-01	7.128453e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.537025e+00	6.133449e-01	1.102130e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.311073e+00	4.908459e-01	9.516936e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.353655e+00	3.381365e-01	7.731184e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.047556e-02	1.652850e-02	4.807256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.967749e-01	2.501282e-01	1.543412e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.784385e+00	8.733992e-01	4.419997e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.825608e+00	7.527727e-01	1.091121e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.742110e+00	2.082830e-01	2.581794e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.214197e+00	2.151795e-01	5.639854e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.421130e+00	2.152837e-01	6.995322e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.462411e-01	1.204297e-01	4.804732e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.141833e-01	8.718964e-02	2.375651e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.971759e-02	7.184620e-03	1.660883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.664851e+00	1.165737e+00	8.743634e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.273020e+00	2.027514e+00	8.351975e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.227978e+00	1.031327e+00	1.481067e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.891928e+00	2.283119e-01	1.810539e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.309471e+00	1.276694e-01	3.499863e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.605108e+00	1.744002e-01	5.102509e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.123015e-01	1.307604e-01	4.247146e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.843225e-01	7.689052e-02	2.696075e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.412280e-02	1.023184e-02	3.081491e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.841692e+01	2.105848e+01	1.192040e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.470961e+01	6.614171e+00	1.407069e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.109178e+00	1.128688e+00	3.982796e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.776355e+00	1.461534e-01	3.027600e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.773147e+00	1.234299e-01	3.139452e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.019378e+00	2.736401e-01	6.019230e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.187069e+00	2.390906e-01	6.399467e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.898378e-02	1.528120e-02	4.967894e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.623889e-01	2.271979e-01	1.368409e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.699673e-01	4.578112e-01	3.317555e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.354554e+00	6.356855e-01	4.456715e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.907468e+00	7.735382e-01	3.995987e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.412013e+00	7.980476e-01	2.947251e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.765687e+00	6.714376e-01	8.591824e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.777542e+00	2.927238e-01	9.213969e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.635435e+00	1.684297e-01	2.462378e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.359510e+00	2.162613e-01	3.473333e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.977129e+00	1.911124e-01	5.430915e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.449137e+00	2.097874e-01	5.723348e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.167286e-01	1.789576e-01	4.597743e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.793395e-01	8.525818e-02	3.377646e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.192836e-02	1.161935e-02	3.308161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.810778e+00	1.165806e+00	8.529939e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.288771e+00	1.543535e+00	1.193484e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.944523e+00	1.667750e+00	8.940754e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.813438e+00	1.457607e+00	6.290389e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.417055e+00	1.198915e+00	2.047982e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.709129e+00	7.501009e-01	3.062637e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.969992e+00	2.599858e-01	1.660758e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.614326e+00	1.397270e-01	2.472686e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.226734e+00	1.221797e-01	3.054444e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.714216e+00	1.495070e-01	4.449401e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.126559e+00	1.805360e-01	4.074391e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.913217e-01	9.886012e-02	2.943328e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.534552e-02	1.049578e-02	3.491575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.584115e+01	1.780678e+01	1.247672e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.137342e+01	8.448687e+00	2.564555e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.130999e+01	5.502054e+00	1.124340e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.375344e+01	3.029306e+00	5.112384e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.401588e+00	1.354485e+00	4.653587e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.530161e+00	6.035699e-01	1.367918e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.828158e+00	2.111911e-01	2.468074e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.160890e+00	5.389835e-02	1.978610e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.884791e+00	1.812564e-01	2.936104e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.269227e+00	2.433969e-01	6.161605e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.517672e+00	3.030513e-01	6.389099e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.935034e-02	1.984909e-02	5.537042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.686557e-01	1.180108e-01	4.053703e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.900212e+00	6.303385e-01	3.312024e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.264085e+00	5.880584e-01	2.653523e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.620712e+00	1.562797e-01	2.039880e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.743353e+00	3.465598e-01	6.254483e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.441640e+00	1.732263e-01	5.444908e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.169959e-01	4.206095e-02	2.483580e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.986266e-02	2.211879e-02	1.169654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.734846e+00	3.761840e-01	2.922181e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.773289e+00	6.205292e-01	2.970894e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.927694e+00	3.240323e-01	1.555710e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.003415e+00	2.273276e-01	4.080493e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.120979e-01	8.013840e-02	2.970172e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.392786e-01	2.093623e-02	1.481891e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.819595e-01	3.983357e-02	3.870815e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.324806e-02	8.450346e-03	1.236933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.684236e+00	1.273730e+00	1.139806e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.344873e+00	7.502896e-01	2.303345e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.576458e+00	4.045850e-01	6.916972e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.279502e+00	1.772162e-01	4.559288e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.916128e-02	1.604992e-02	2.005223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.224621e-02	5.441682e-02	2.041431e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.974899e-01	1.606957e-01	1.064960e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.475752e-01	3.218562e-01	2.511219e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.476927e+00	4.955932e-01	3.491602e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.259176e+00	5.738637e-01	3.846503e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.981716e+00	4.726044e-01	2.586076e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.411316e+00	2.135766e-01	1.351764e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.469187e+00	2.169473e-01	1.461690e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.046227e+00	3.115089e-01	3.838920e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.378552e+00	3.038905e-01	4.971065e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.571555e+00	2.353637e-01	4.423140e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.164163e-01	1.007693e-01	2.927466e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.493194e-01	3.699949e-02	1.398997e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.555102e-02	1.143073e-02	8.116559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.663751e-01	1.275243e-01	1.009157e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.465295e-01	3.398610e-01	3.675336e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.840885e+00	5.931663e-01	4.501646e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.890334e+00	7.880480e-01	6.458130e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.795940e+00	7.580166e-01	6.352769e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.435163e+00	5.401998e-01	3.213128e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.522532e+00	2.538809e-01	1.560633e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.240880e+00	2.358509e-01	1.869369e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.390133e+00	2.912787e-01	3.011559e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.535449e+00	3.142720e-01	3.541213e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.747811e+00	2.281646e-01	3.348587e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.067672e+00	1.409344e-01	2.424791e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.765340e-01	2.926966e-02	1.813770e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.978408e-01	3.396248e-02	6.688056e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.408969e-02	6.301492e-03	4.500367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.559595e+00	6.703478e-01	1.103581e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.749364e+00	1.273240e+00	1.666590e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.581996e+00	1.837363e+00	1.822064e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.778837e+00	1.767719e+00	1.329891e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.484011e+00	1.049388e+00	5.727596e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.591321e+00	4.862895e-01	4.102730e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.519116e+00	4.638628e-01	4.384852e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.419180e+00	5.145945e-01	5.470396e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.717028e+00	4.027826e-01	5.835696e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.566846e+00	2.204903e-01	4.398964e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.588867e-01	1.410549e-01	2.853641e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.695004e-02	9.072423e-03	1.020049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.808404e-01	1.616058e-01	8.140063e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.383271e+00	5.847809e-01	3.316549e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.692463e+00	5.968252e-01	2.537777e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.227240e+00	1.766163e-01	1.578609e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.477007e+00	2.753843e-01	5.330457e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.408568e+00	1.479402e-01	5.552000e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.896091e-01	3.494108e-02	2.949489e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.924832e-01	5.993745e-02	9.706093e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.246001e-02	1.461376e-02	3.520894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.389456e+00	5.474668e-01	2.948434e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.755603e+00	1.134826e+00	7.737870e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.870716e+00	9.297474e-01	3.536745e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.095120e+00	2.256085e-01	1.691894e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.567035e+00	2.094697e-01	3.775425e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.426572e+00	1.310197e-01	4.055039e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.462140e-01	4.627401e-02	2.504475e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.835174e-01	1.745504e-02	1.266329e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.586837e-02	1.570866e-02	5.751034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.953374e+01	1.004299e+01	8.549279e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.706168e+01	4.965999e+00	2.214999e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.344986e+01	1.702303e+00	5.385721e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.435428e+00	2.731802e-01	3.896683e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.546533e+00	2.039715e-01	5.437178e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.452973e+00	1.664296e-01	4.666225e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.677181e-01	1.024470e-01	2.724427e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.885019e-02	1.056772e-02	1.208637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.678198e-01	1.807810e-01	1.024240e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.142308e-01	3.123924e-01	2.453756e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.138930e+00	4.338281e-01	2.873256e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.613635e+00	5.197336e-01	3.355202e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.174816e+00	5.423274e-01	2.862581e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.650180e+00	4.312021e-01	1.925116e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.940167e+00	2.106650e-01	1.549606e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.993569e+00	1.937152e-01	1.272245e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.634461e+00	2.492327e-01	3.344489e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.109952e+00	2.404852e-01	4.514166e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.447103e+00	1.730169e-01	4.120337e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.381918e-01	8.515003e-02	2.709956e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.202902e-01	2.611647e-02	1.333596e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.521569e-02	1.109382e-02	8.408639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.136854e+00	7.201944e-01	4.380630e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.685084e+00	8.095151e-01	7.276645e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.590739e+00	9.346691e-01	8.297048e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.298825e+00	9.445473e-01	5.903683e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.532608e+00	8.022846e-01	4.515366e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.217770e+00	4.353112e-01	2.962738e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.922532e+00	2.413887e-01	1.166147e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.193415e+00	1.912195e-01	1.802303e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.448551e+00	2.358930e-01	3.070029e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.637656e+00	1.436995e-01	3.295554e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.649138e-01	1.088135e-01	2.217525e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.744568e-01	2.968556e-02	1.345952e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.289651e-02	8.820126e-03	8.599709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.468370e+01	9.767479e+00	8.888827e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.929694e+01	4.793015e+00	3.851363e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.290127e+01	3.375213e+00	1.918724e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.712986e+01	1.961419e+00	1.458849e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.255443e+01	1.449843e+00	4.634356e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.443602e+00	7.136572e-01	4.284623e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.525766e+00	3.277630e-01	3.424995e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.786209e+00	2.167475e-01	2.986842e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.665027e+00	1.881163e-01	4.434106e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.811200e+00	2.258302e-01	4.081509e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.023812e+00	1.209203e-01	3.172829e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.935181e-02	1.286273e-02	1.394201e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.237973e-01	2.178282e-01	1.457708e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.809493e+00	1.060463e+00	5.801143e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.859328e+00	5.820543e-01	5.091846e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.105363e+00	4.597521e-01	4.953153e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.867570e+00	2.971015e-01	8.553573e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.015244e+00	1.571505e-01	5.804966e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.566321e-01	7.956180e-02	3.199834e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.160745e-02	8.623273e-03	2.435155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.299733e+00	8.286431e-01	6.238448e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.143025e+00	8.646729e-01	1.525538e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.186961e+00	4.338617e-01	5.033682e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.645292e+00	2.251078e-01	6.261653e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.513713e-01	1.155338e-01	3.891615e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.395464e-01	6.142894e-02	2.190891e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.721319e-01	3.074733e-02	1.049572e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.086383e-02	3.361910e-03	6.769304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.226854e+00	2.390310e+00	1.726362e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.985577e+00	9.422760e-01	3.882541e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.804365e+00	6.261859e-01	1.093906e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.508510e+00	2.954763e-01	8.081759e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.296137e-02	1.734933e-02	4.750116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.441498e-02	2.858193e-02	2.461219e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.277991e-01	2.303318e-01	2.089885e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.073517e+00	6.259581e-01	5.086393e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.078239e+00	9.327503e-01	6.075150e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.055496e+00	9.406516e-01	4.934872e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.600762e+00	5.874728e-01	1.284549e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.654213e+00	3.268839e-01	7.741208e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.187473e+00	4.393917e-01	3.508004e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.416690e+00	3.515344e-01	6.548146e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.780224e+00	2.628238e-01	7.293936e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.187175e+00	1.850290e-01	5.846623e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.374666e-01	1.286233e-01	3.717188e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.758249e-01	7.181047e-02	2.387605e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.774189e-02	7.914641e-03	1.961738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.849269e-01	1.206684e-01	1.605107e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.186941e+00	7.210903e-01	7.516702e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.589583e+00	1.332543e+00	1.112165e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.792445e+00	1.512940e+00	1.023523e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.755967e+00	1.428630e+00	6.344283e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.922384e+00	9.006045e-01	1.426213e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.449859e+00	1.937265e-01	6.901249e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.836464e+00	4.982832e-01	2.262339e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.926715e+00	4.172723e-01	4.589336e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.066910e+00	2.399120e-01	6.477763e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.470124e+00	2.044707e-01	5.660329e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.899482e-01	1.705303e-01	3.654316e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.684780e-01	7.924237e-02	2.716985e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.963091e-01	5.416238e-02	1.424351e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.242536e-02	4.833121e-03	1.418120e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.056336e-01	6.227017e-01	8.186433e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.949261e+00	1.712627e+00	2.427519e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.210081e+00	3.254260e+00	2.634105e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.440660e+00	3.298187e+00	2.241309e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.312503e+00	2.486511e+00	8.469611e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.318569e+00	9.031193e-01	1.670918e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.440600e+00	8.268650e-01	5.904886e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.401417e+00	5.974397e-01	1.043083e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.920762e+00	4.700539e-01	9.972596e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.796041e+00	3.843833e-01	8.504045e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.018384e+00	2.253922e-01	5.585801e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.517453e-02	1.329590e-02	3.028939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.771675e-01	3.400917e-01	1.855093e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.325709e+00	9.797082e-01	4.443867e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.123790e+00	5.687186e-01	5.014453e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.612524e+00	1.945159e-01	4.024321e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.875780e+00	2.051626e-01	6.466063e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.124386e+00	1.497630e-01	5.431107e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.457969e-01	6.810197e-02	3.505870e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.097124e-01	4.715084e-02	1.568103e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.228446e-02	3.848411e-03	9.572631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.197150e+00	1.696340e+00	1.044953e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.549979e+00	2.090630e+00	7.359468e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.155575e+00	6.636885e-01	6.844075e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.749713e+00	1.740225e-01	2.989947e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.152195e+00	1.601567e-01	4.170204e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.367621e+00	1.453276e-01	4.238319e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.406718e-01	8.436167e-02	3.100635e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.880659e-01	5.240827e-02	1.959263e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.480425e-02	7.219391e-03	2.079784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.332946e+01	2.407615e+01	1.170624e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.433145e+01	4.988249e+00	1.181051e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.429873e+00	3.522316e-01	4.667034e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.725443e+00	3.159676e-02	2.405289e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.590153e+00	1.542445e-01	3.791816e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.763345e+00	2.409133e-01	5.173613e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.537151e-01	1.724197e-01	4.897752e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.660405e-02	1.175200e-02	3.210090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.756016e-01	2.883739e-01	1.546761e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.149228e+00	5.662560e-01	4.458378e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.811552e+00	8.097493e-01	4.826148e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.418699e+00	8.276128e-01	4.017064e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.892154e+00	7.716766e-01	2.173979e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.993261e+00	4.285646e-01	5.890421e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.901733e+00	2.901600e-01	9.171125e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.528492e+00	1.893052e-01	3.836369e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.110991e+00	1.951827e-01	4.910117e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.626472e+00	1.697615e-01	5.941761e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.175579e+00	1.708457e-01	4.860492e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.096207e-01	1.170743e-01	3.390242e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.542417e-01	5.917230e-02	2.175941e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.732353e-02	7.156316e-03	1.987460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.018404e+00	1.489229e+00	1.112172e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.946588e+00	1.906152e+00	1.285067e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.238963e+00	1.757418e+00	8.718241e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.825801e+00	1.597928e+00	4.070689e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.523267e+00	7.795504e-01	1.882389e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.613995e+00	4.317070e-01	1.484656e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.945398e+00	2.382266e-01	1.775766e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.490349e+00	1.404812e-01	3.172519e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.056129e+00	1.466637e-01	3.777315e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.461964e+00	1.167440e-01	4.217622e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.433068e-01	1.431654e-01	3.097945e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.747167e-01	6.172708e-02	2.127587e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.201518e-02	8.655323e-03	2.285830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.761670e+01	1.957979e+01	1.273190e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.395571e+01	7.267455e+00	2.026556e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.067113e+01	3.898796e+00	8.016189e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.282532e+01	1.776980e+00	3.287831e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.076064e+00	6.778050e-01	5.102567e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.366454e+00	3.174855e-01	3.567953e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.824652e+00	9.930737e-02	1.657437e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.058913e+00	7.735107e-02	1.705305e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.635020e+00	2.022561e-01	3.730718e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.005084e+00	2.245431e-01	5.576794e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.271410e+00	2.685835e-01	5.240277e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.196117e-02	1.526499e-02	3.707720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.796200e-01	1.482092e-01	5.973030e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.486022e+00	7.413516e-01	3.774537e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.704472e+00	4.604504e-01	1.938058e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.477070e+00	3.286766e-01	3.658929e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.140060e+00	3.127974e-01	6.704689e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.034857e+00	8.847516e-02	4.445442e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.515627e-01	2.006407e-02	1.951625e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.607835e-02	2.084839e-02	6.802498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.404354e+00	4.508089e-01	3.307930e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.271474e+00	5.741741e-01	1.693488e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.302346e+00	3.032487e-01	3.327875e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.535734e+00	1.548977e-01	4.002537e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.344150e-01	5.326918e-02	2.434264e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.566455e-01	2.624628e-02	1.115130e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.468208e-01	5.310089e-02	2.871022e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.021158e-02	6.443138e-03	4.679984e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.321164e+00	1.389134e+00	9.484451e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.796703e+00	5.252735e-01	2.916934e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.895846e+00	2.712304e-01	7.120402e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.067719e+00	1.462225e-01	3.834676e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.980925e-02	1.144153e-02	1.687773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.418129e-02	5.133738e-02	3.321423e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.873372e-01	2.079417e-01	1.230069e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.024137e+00	4.466541e-01	3.580889e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.898924e+00	6.243250e-01	3.841439e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.764739e+00	6.224728e-01	3.672913e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.452520e+00	4.190105e-01	1.944634e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.728148e+00	1.970105e-01	1.163323e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.344358e+00	3.179914e-01	3.104650e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.699744e+00	3.287833e-01	5.352610e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.889362e+00	2.226066e-01	5.196503e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.205575e+00	1.420233e-01	3.968705e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.870100e-01	8.815918e-02	2.385288e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.410521e-01	4.332385e-02	1.090873e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.529745e-02	7.733056e-03	5.386491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.959026e-01	1.280490e-01	1.709270e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.284235e+00	5.043919e-01	5.269181e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.640869e+00	8.500220e-01	6.510847e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.953591e+00	9.640717e-01	6.736257e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.802494e+00	7.884625e-01	4.700334e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.095164e+00	4.551066e-01	1.700911e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.825253e+00	2.837403e-01	2.126284e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.906222e+00	2.900130e-01	2.624860e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.943117e+00	3.418940e-01	4.022526e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.054651e+00	2.337639e-01	3.741609e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.342807e+00	1.128308e-01	3.486270e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.407447e-01	6.792634e-02	2.200744e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.724546e-01	3.890807e-02	1.345455e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.347042e-01	4.519289e-02	6.412797e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.937844e-02	5.205138e-03	3.087891e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.932871e+00	8.456957e-01	1.446450e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.247198e+00	1.827206e+00	2.114622e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.882165e+00	2.398725e+00	1.860503e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.089331e+01	1.826877e+00	9.926891e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.066762e+01	1.128006e+00	3.519309e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.434104e+00	4.353780e-01	5.680730e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.771743e+00	5.056467e-01	6.533300e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.707840e+00	3.809672e-01	6.526983e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.197138e+00	2.789629e-01	5.718229e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.243771e+00	1.485131e-01	4.338696e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.857641e-01	1.221954e-01	2.383461e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.973141e-02	9.081843e-03	8.120459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.867846e-01	2.128776e-01	1.073909e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.825975e+00	7.389224e-01	3.645929e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.141376e+00	5.329797e-01	1.767881e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.142614e+00	2.507997e-01	2.308742e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.054323e+00	2.208177e-01	6.029646e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.118228e+00	1.225738e-01	4.689008e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.349161e-01	3.351766e-02	2.344138e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.224816e-01	7.722843e-02	6.425361e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.583992e-02	1.049648e-02	1.592931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.152325e+00	7.785161e-01	5.178202e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.349603e+00	1.498979e+00	7.557619e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.354354e+00	8.146344e-01	2.502055e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.704877e+00	2.853274e-01	2.221691e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.190200e+00	1.834944e-01	4.926267e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.217552e+00	1.080568e-01	3.766002e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.272659e-01	5.247373e-02	2.006951e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.193923e-01	3.677659e-02	9.451177e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.975768e-02	1.466142e-02	4.548666e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.124921e+01	1.385606e+01	1.050358e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.102228e+01	5.236160e+00	2.257550e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.203348e+01	1.202234e+00	5.290945e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.430861e+00	1.747196e-01	3.359521e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.364028e+00	1.964900e-01	5.607526e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.333825e+00	1.656353e-01	4.134730e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.675174e-01	1.018356e-01	2.644307e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.296025e-02	1.153674e-02	8.773485e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.352307e-01	2.239738e-01	1.244097e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.962546e-01	3.852589e-01	3.106290e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.399710e+00	5.308199e-01	3.931205e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.031164e+00	6.228408e-01	3.690596e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.603415e+00	6.006170e-01	2.491679e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.048454e+00	3.986595e-01	1.449400e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.202769e+00	1.633699e-01	1.001837e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.860523e+00	1.953553e-01	2.566972e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.416759e+00	3.226373e-01	4.574453e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.730837e+00	1.591577e-01	4.728268e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.171346e+00	1.098842e-01	3.776682e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.536888e-01	7.179871e-02	2.528200e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.285326e-01	3.060490e-02	1.061302e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.566707e-02	7.266720e-03	5.532036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.737796e+00	8.945102e-01	5.604104e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.692608e+00	1.055718e+00	1.048348e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.898674e+00	1.204061e+00	7.967369e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.275324e+00	1.044526e+00	6.432783e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.199222e+00	8.761411e-01	2.825921e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.697417e+00	5.921828e-01	1.002545e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.764483e+00	1.747281e-01	1.642199e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.917735e+00	1.937345e-01	2.812783e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.148115e+00	1.969603e-01	3.338131e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.379371e+00	1.043447e-01	3.091949e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.918017e-01	6.032063e-02	2.263282e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.937825e-01	3.479559e-02	1.084649e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.569719e-02	6.835582e-03	7.619364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.112503e+01	1.220219e+01	1.116450e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.558067e+01	5.614691e+00	2.749698e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.598553e+01	3.644901e+00	1.668666e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.861026e+01	2.438841e+00	7.913828e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.180210e+01	1.013199e+00	4.557376e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.489064e+00	5.093642e-01	3.321487e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.743968e+00	1.880615e-01	2.447517e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.385408e+00	1.710535e-01	3.108636e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.487306e+00	1.841348e-01	4.644725e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.601827e+00	1.653423e-01	4.297608e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.840947e-01	1.196413e-01	2.947128e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.102851e-02	1.055446e-02	1.255431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.774873e-01	2.383178e-01	1.517649e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.898592e+00	1.060498e+00	5.923771e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.854885e+00	5.583558e-01	3.509866e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.970621e+00	3.771816e-01	6.028098e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.801218e+00	2.353519e-01	8.435896e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.770208e-01	1.668639e-01	5.764972e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.486645e-01	8.183761e-02	2.891877e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.165213e-02	1.121900e-02	2.102669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.465236e+00	8.648035e-01	6.140202e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.086748e+00	7.560305e-01	1.482126e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.069078e+00	3.964334e-01	5.614350e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.577481e+00	1.984713e-01	5.934546e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.462436e-01	1.168932e-01	3.678457e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.305688e-01	7.430392e-02	2.015448e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.692241e-01	3.714300e-02	9.914486e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.111168e-02	4.533704e-03	5.846592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.562315e+00	2.444180e+00	1.736631e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.933630e+00	9.538800e-01	4.802662e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.572365e+00	5.668586e-01	1.149706e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.513115e+00	2.663353e-01	7.235187e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.166774e-02	2.037253e-02	4.546589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.471865e-02	3.824475e-02	1.877587e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.834245e-01	2.747522e-01	2.214744e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.217583e+00	7.028229e-01	4.677844e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.158114e+00	9.042432e-01	6.270846e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.141645e+00	9.222810e-01	3.977246e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.669891e+00	5.830938e-01	6.346533e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.608629e+00	3.300192e-01	1.001475e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.974189e+00	2.951539e-01	4.570953e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.352984e+00	3.063798e-01	6.837832e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.756572e+00	2.931605e-01	6.478593e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.177320e+00	1.970725e-01	5.077188e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.813850e-01	7.927449e-02	4.370799e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.651585e-01	8.077512e-02	2.058007e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.637737e-02	7.090114e-03	1.937966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.988144e-01	1.309024e-01	1.774849e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.339738e+00	8.096672e-01	8.052159e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.859348e+00	1.468203e+00	1.061230e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.019216e+00	1.586917e+00	9.938575e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.854033e+00	1.371810e+00	4.894438e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.900028e+00	7.983126e-01	1.326947e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.499663e+00	2.220135e-01	8.733020e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.718724e+00	4.073714e-01	2.783022e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.753771e+00	2.995903e-01	6.281248e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.106790e+00	3.249970e-01	5.257849e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.403457e+00	1.998948e-01	5.327482e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.168720e-01	8.192790e-02	4.066257e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.744886e-01	8.600040e-02	2.400202e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.872466e-01	5.104242e-02	1.478785e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.348820e-02	7.204084e-03	1.244152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.083760e-01	6.018373e-01	1.011135e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.372616e+00	1.975655e+00	2.359283e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.580978e+00	3.375438e+00	2.670042e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.055108e+00	3.569331e+00	2.002411e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.394666e+00	2.351231e+00	7.122380e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.252658e+00	6.250249e-01	1.858257e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.295121e+00	6.766447e-01	7.042713e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.349823e+00	6.410052e-01	9.968526e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.752228e+00	4.964657e-01	1.022210e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.678775e+00	2.359623e-01	8.212352e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.034019e+00	2.502510e-01	5.214141e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.412360e-02	1.319963e-02	2.908672e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.337324e-01	3.674036e-01	2.087229e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.409566e+00	9.906691e-01	4.041184e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.116378e+00	5.001016e-01	3.856656e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.575143e+00	1.900770e-01	4.027567e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.816457e+00	1.664579e-01	6.623735e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.077093e+00	1.565794e-01	5.330058e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.432851e-01	8.398051e-02	3.059169e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.076843e-01	5.411741e-02	1.432419e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.246682e-02	5.195385e-03	6.804802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.492238e+00	1.754323e+00	1.163901e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.620514e+00	2.028902e+00	7.079755e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.161750e+00	6.391738e-01	5.926618e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.740966e+00	1.638456e-01	3.753460e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.114538e+00	1.737655e-01	4.130196e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.306909e+00	1.005754e-01	4.252525e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.474402e-01	1.011345e-01	2.878412e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.849392e-01	6.349728e-02	1.757568e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.438448e-02	9.579946e-03	1.877559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.747103e+01	2.461811e+01	1.229088e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.386046e+01	4.504383e+00	9.962242e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.488213e+00	2.554930e-01	6.359742e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.710897e+00	3.466011e-02	2.320738e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.517753e+00	1.656416e-01	3.654277e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.710068e+00	2.102199e-01	4.938672e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.513555e-01	1.520737e-01	4.872118e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.701743e-02	1.565518e-02	3.028133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.189211e-01	3.119646e-01	1.591498e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.278110e+00	6.344699e-01	4.024037e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.891843e+00	8.080514e-01	4.649684e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.437220e+00	7.789088e-01	4.297616e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.971211e+00	7.621741e-01	1.600912e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.056641e+00	4.643053e-01	1.531739e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.832418e+00	2.121589e-01	1.580878e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.440982e+00	1.538497e-01	4.094962e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.057618e+00	1.547018e-01	5.131621e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.645902e+00	2.156382e-01	5.116736e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.112541e+00	1.387691e-01	4.792897e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.743941e-01	9.259639e-02	3.578651e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.522208e-01	7.580814e-02	1.932187e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.666068e-02	7.050046e-03	1.841882e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.477350e+00	1.721585e+00	8.876245e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.313900e+00	1.988601e+00	1.280178e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.258567e+00	1.636251e+00	9.435339e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.646400e+00	1.335124e+00	3.963988e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.663868e+00	8.786843e-01	1.315988e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.616031e+00	3.694474e-01	4.284996e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.887020e+00	1.624200e-01	1.802297e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.484019e+00	1.326200e-01	3.251593e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.019464e+00	1.331636e-01	3.626123e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.435016e+00	1.637905e-01	3.851296e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.820371e-01	7.946768e-02	3.185270e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.821142e-01	6.920477e-02	1.988038e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.219704e-02	9.838106e-03	2.134660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.124642e+01	1.991247e+01	1.249393e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.446476e+01	7.651070e+00	1.966930e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.036873e+01	3.222112e+00	7.799952e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.302366e+01	1.531797e+00	3.390391e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.016107e+00	5.993731e-01	4.597116e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.330940e+00	2.366192e-01	3.345815e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.742173e+00	7.710379e-02	1.637728e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.059394e+00	1.060746e-01	1.187479e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.558105e+00	1.647473e-01	4.187058e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.956798e+00	2.488864e-01	5.482774e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.206836e+00	1.828338e-01	4.945547e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.199536e-02	1.683482e-02	3.520018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.267893e-01	1.754718e-01	5.974684e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.597505e+00	7.641196e-01	3.810755e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.647732e+00	4.185761e-01	1.487981e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.397070e+00	4.015763e-01	4.048922e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.050127e+00	2.482894e-01	6.634715e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.033112e+00	7.482206e-02	4.639261e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.348273e-01	2.017763e-02	1.883248e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.467164e-02	1.733075e-02	6.673298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.569916e+00	4.948531e-01	3.032477e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.178831e+00	4.852374e-01	1.948945e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.223072e+00	3.057561e-01	3.482961e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.490574e+00	1.464197e-01	4.029194e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.002671e-01	5.242562e-02	2.593018e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.564568e-01	3.686769e-02	1.051539e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.388973e-01	3.191953e-02	3.486976e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.021975e-02	6.431317e-03	9.201667e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.709464e+00	1.495342e+00	9.102642e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.536519e+00	3.552789e-01	3.542004e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.823605e+00	3.195688e-01	6.789350e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.023216e+00	1.478703e-01	4.093295e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.700995e-02	1.179633e-02	1.554782e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.354059e-02	6.425869e-02	2.901870e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.321319e-01	2.478441e-01	1.195025e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.120656e+00	4.733900e-01	3.020976e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.030210e+00	6.621166e-01	3.618266e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.776288e+00	5.976054e-01	4.045976e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.496339e+00	3.801184e-01	1.790367e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.651234e+00	1.741134e-01	1.134957e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.334822e+00	3.843581e-01	3.428050e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.636281e+00	3.040404e-01	5.195539e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.814217e+00	2.149007e-01	5.049338e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.140415e+00	1.106168e-01	3.908285e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.660339e-01	5.807899e-02	2.457318e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.344679e-01	4.193021e-02	1.129049e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.461598e-02	8.688709e-03	5.234517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.440806e-01	1.603258e-01	1.823251e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.447068e+00	6.297208e-01	4.981601e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.940403e+00	9.991072e-01	5.568186e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.157795e+00	9.999699e-01	5.396464e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.771530e+00	7.413282e-01	6.087221e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.028317e+00	3.938077e-01	2.155981e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.802535e+00	2.146343e-01	1.942002e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.891613e+00	3.780884e-01	2.827920e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.890786e+00	2.884070e-01	4.106859e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.976086e+00	2.057655e-01	3.874942e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.304176e+00	9.466876e-02	3.606220e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.086929e-01	5.658986e-02	2.399990e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.668242e-01	5.187529e-02	1.235301e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.323802e-01	3.184092e-02	6.092683e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.794404e-02	5.628522e-03	4.203983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.152579e+00	9.420385e-01	1.493262e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.680113e+00	2.043321e+00	2.284153e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.348150e+00	2.472604e+00	1.638672e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.107862e+01	1.786966e+00	9.820892e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.051665e+01	8.891670e-01	3.172925e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.529003e+00	5.902986e-01	5.913294e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.702312e+00	4.552900e-01	5.635338e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.588586e+00	3.268318e-01	7.374825e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.088373e+00	1.906137e-01	6.584787e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.228530e+00	1.692537e-01	3.737970e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.922427e-01	1.388192e-01	2.368285e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.669599e-02	6.157391e-03	9.315029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.312400e-01	2.433006e-01	1.133302e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.911642e+00	7.654835e-01	3.595458e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.181533e+00	5.231107e-01	1.490666e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.065684e+00	2.405953e-01	2.436436e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.012845e+00	2.067998e-01	6.014004e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.082370e+00	9.130450e-02	4.952016e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.232909e-01	4.128129e-02	2.260535e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.066827e-01	5.623207e-02	5.921701e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.514433e-02	1.079458e-02	1.888261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.379820e+00	8.733988e-01	4.941592e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.443069e+00	1.494649e+00	6.453221e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.339200e+00	7.848082e-01	2.058979e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.706800e+00	2.373162e-01	2.585606e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.135370e+00	1.707734e-01	4.901488e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.215818e+00	1.057145e-01	3.491203e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.996447e-01	4.847486e-02	2.280833e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.201547e-01	3.159097e-02	8.302223e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.942551e-02	9.667045e-03	5.903157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.522297e+01	1.503786e+01	9.669542e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.134576e+01	5.478898e+00	2.128531e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.180297e+01	1.055503e+00	5.998592e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.332142e+00	1.549975e-01	4.696348e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.339534e+00	2.051469e-01	5.525785e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.309937e+00	2.030703e-01	4.201743e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.513137e-01	1.074684e-01	2.501463e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.067768e-02	9.701553e-03	9.647724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.951344e-01	2.682818e-01	1.336435e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.765612e-01	4.244555e-01	2.831637e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.545341e+00	5.775436e-01	3.416099e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.050395e+00	6.483788e-01	3.863294e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.615398e+00	5.653245e-01	3.435235e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.053869e+00	3.680181e-01	1.151816e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.232623e+00	2.541960e-01	8.662466e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.867586e+00	2.693694e-01	2.727158e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.274162e+00	1.954539e-01	4.596231e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.698726e+00	1.538107e-01	4.723844e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.119922e+00	9.610911e-02	3.934402e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.465874e-01	5.220624e-02	2.431339e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.182730e-01	3.275165e-02	1.202355e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.484178e-02	8.629047e-03	5.600136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.990182e+00	1.046415e+00	4.458225e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.957101e+00	1.154631e+00	9.395694e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.047281e+00	1.242397e+00	8.179813e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.502117e+00	1.129714e+00	4.894701e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.068059e+00	6.741162e-01	4.281054e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.636144e+00	5.348706e-01	8.042036e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.831301e+00	2.118917e-01	1.919580e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.925983e+00	2.237185e-01	3.003928e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.088340e+00	1.435859e-01	3.452121e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.318540e+00	9.406667e-02	3.577743e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.804362e-01	5.908304e-02	2.029866e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.953728e-01	4.643349e-02	1.106443e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.297596e-02	5.576669e-03	7.727947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.521209e+01	1.312391e+01	9.934792e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.658471e+01	5.831218e+00	2.665603e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.553315e+01	3.310245e+00	1.354869e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.798115e+01	1.969330e+00	6.692728e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.221652e+01	1.564599e+00	4.329977e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.299818e+00	3.620783e-01	3.673374e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.721670e+00	2.192912e-01	3.527325e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.358142e+00	1.538032e-01	3.362315e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.417850e+00	1.730610e-01	4.901857e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.531308e+00	1.666604e-01	4.849025e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.907435e-01	1.509607e-01	2.570495e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.772684e-02	8.321070e-03	1.311025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.379033e-01	2.805451e-01	1.776485e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.416649e+00	1.043393e+00	4.134408e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.740645e+00	2.143085e-01	9.474012e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.597804e+00	3.210829e-01	6.441788e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.555374e+00	2.107430e-01	6.774875e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.269419e-01	1.266934e-01	4.657435e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.503595e-01	3.889142e-02	2.382535e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.249714e-02	6.502453e-03	1.618355e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.027457e+00	9.291999e-01	5.520292e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.980646e+00	5.994664e-01	3.008846e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.685317e+00	2.989785e-01	5.614444e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.403004e+00	1.388276e-01	5.050252e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.542845e-01	1.130395e-01	2.980201e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.762462e-01	2.573854e-02	1.768685e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.423326e-01	2.879295e-02	8.735790e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.947670e-03	3.679244e-03	4.838240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.805996e+00	2.604541e+00	1.456928e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.501479e+00	7.358578e-01	8.867700e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.109115e+00	4.725353e-01	1.073000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.352669e+00	2.048540e-01	5.894154e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.125448e-02	1.246714e-02	3.984546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.495686e-02	4.519224e-02	3.019967e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.434686e-01	3.719169e-01	2.782099e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.578461e+00	8.235369e-01	5.402694e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.699795e+00	1.026582e+00	4.969946e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.551002e+00	7.842096e-01	2.290076e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.776576e+00	3.069576e-01	1.240420e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.318361e+00	2.264558e-01	2.539627e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.758614e+00	3.316094e-01	5.213423e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.100359e+00	2.777920e-01	5.656780e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.513123e+00	1.850623e-01	5.831844e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.505161e-01	1.326572e-01	5.059733e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.907836e-01	8.327648e-02	3.061318e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.893562e-01	4.316515e-02	1.787743e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.029999e-02	4.168130e-03	1.207144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.156696e-01	2.038266e-01	2.562963e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.964029e+00	1.082983e+00	9.691951e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.734206e+00	1.685086e+00	1.095716e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.946740e+00	1.718608e+00	6.257340e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.270112e+00	1.121069e+00	3.555913e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.061634e+00	4.616308e-01	3.592528e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.192592e+00	2.860964e-01	2.619134e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.371086e+00	2.720354e-01	4.622998e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.521515e+00	2.753134e-01	5.405175e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.830462e+00	2.030949e-01	4.955175e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.249728e+00	1.141679e-01	4.634808e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.100254e-01	1.236924e-01	3.490184e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.220971e-01	7.049921e-02	1.577082e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.408623e-01	1.963617e-02	1.405523e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.925451e-02	4.063495e-03	1.011339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.312378e+00	8.803165e-01	1.203871e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.548609e+00	2.680388e+00	2.738222e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.449318e+00	4.053460e+00	2.629828e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.043981e+01	3.600404e+00	1.408007e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.019240e+01	1.856053e+00	3.363933e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.967407e+00	4.886379e-01	5.067348e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.774562e+00	6.484949e-01	9.353281e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.789029e+00	4.476217e-01	1.108274e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.477100e+00	4.516016e-01	8.967678e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.544171e+00	2.356257e-01	6.384266e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.765014e-01	1.360183e-01	4.655374e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.634109e-02	8.667557e-03	2.492039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.304888e-01	4.410183e-01	2.289894e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.727212e+00	9.540973e-01	3.614685e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.059398e+00	2.739730e-01	2.764578e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.459716e+00	1.945550e-01	4.806589e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.692336e+00	1.447111e-01	5.569371e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.595362e-01	1.600025e-01	4.446866e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.442571e-01	3.561736e-02	2.649482e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.573770e-01	4.048135e-02	1.087075e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.280201e-03	3.336212e-03	5.876409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.013764e+00	2.168253e+00	1.099870e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.040653e+00	1.801053e+00	5.732908e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.789979e+00	3.146052e-01	2.682716e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.707948e+00	1.753104e-01	3.292606e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.038236e+00	1.438981e-01	4.125634e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.234462e+00	1.475955e-01	3.413989e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.832303e-01	5.243358e-02	2.472705e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.341795e-01	2.782068e-02	1.585886e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.792933e-02	6.924539e-03	1.694612e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.131994e+02	2.583797e+01	9.353025e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.129659e+01	2.623121e+00	6.844562e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.301223e+00	2.089161e-01	4.192571e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.685278e+00	3.364091e-02	3.187462e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.481408e+00	2.003606e-01	3.370816e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.634973e+00	1.743617e-01	4.539116e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.895788e-01	1.406850e-01	3.947893e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.837452e-02	9.320689e-03	2.799718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.309211e-01	3.713205e-01	1.843161e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.561145e+00	7.387956e-01	4.788133e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.253308e+00	8.272483e-01	5.209077e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.859087e+00	8.897017e-01	2.558920e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.144911e+00	6.242758e-01	3.710686e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.005778e+00	1.880742e-01	5.300646e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.702928e+00	1.570859e-01	2.559495e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.363986e+00	1.585708e-01	4.130295e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.951835e+00	1.651049e-01	4.431110e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.452019e+00	1.256010e-01	4.985650e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.905773e-01	1.294858e-01	4.331678e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.804222e-01	7.408410e-02	2.889606e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.791972e-01	3.726707e-02	1.717652e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.097510e-02	4.832981e-03	1.123204e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.573347e+00	1.881401e+00	1.263406e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.655688e+00	2.166831e+00	1.127931e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.192417e+00	1.833874e+00	5.641528e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.811911e+00	1.172839e+00	2.618455e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.456868e+00	6.888256e-01	5.812585e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.353971e+00	7.721117e-02	7.588389e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.848965e+00	1.369955e-01	2.173561e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.415706e+00	1.328180e-01	3.735654e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.933878e+00	1.171402e-01	3.503398e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.316774e+00	1.006894e-01	3.373161e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.043682e-01	1.010400e-01	2.935484e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.320890e-01	5.220222e-02	1.570125e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.494805e-02	5.153630e-03	1.863279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.063384e+02	2.197436e+01	8.810629e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.284494e+01	5.725029e+00	1.510224e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.921223e+01	2.865162e+00	4.810133e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.195217e+01	7.290274e-01	7.313836e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.813101e+00	5.378653e-01	2.786069e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.250600e+00	1.887713e-01	3.411919e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.741681e+00	3.865243e-02	2.434892e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.963797e+00	5.628815e-02	2.158495e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.439400e+00	2.006126e-01	3.889794e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.866983e+00	2.085158e-01	4.852203e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.124929e+00	1.694716e-01	4.381485e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.227518e-02	1.145818e-02	3.007612e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.354998e-01	1.710977e-01	8.576266e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.015923e+00	7.466504e-01	3.985568e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.897694e+00	2.400425e-01	5.830531e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.009100e+00	3.358539e-01	5.123656e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.669469e+00	2.105918e-01	5.633992e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.540210e-01	4.913537e-02	3.444003e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.754088e-01	1.130607e-02	1.344462e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.776498e-02	1.798345e-02	2.773153e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.094399e+00	4.773083e-01	3.690454e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.215961e+00	5.130476e-01	7.567736e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.671848e+00	2.448598e-01	3.689175e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.269271e+00	9.936450e-02	3.346833e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.708593e-01	3.172547e-02	1.861758e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.361233e-01	1.013716e-02	1.106169e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.374326e-01	4.256351e-02	2.369625e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.204005e-03	6.870523e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.864701e+00	1.473212e+00	8.084003e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.831708e+00	3.791124e-01	4.022140e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.361269e+00	2.197179e-01	6.323543e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.925048e-01	1.087985e-01	3.243104e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.683362e-02	1.238834e-02	1.192927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.032325e-01	6.988570e-02	3.719377e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.478440e-01	2.925366e-01	1.893924e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.391597e+00	5.605744e-01	4.012906e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.352780e+00	6.894540e-01	4.375431e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.199379e+00	5.837517e-01	3.484798e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.743189e+00	2.302653e-01	8.803472e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.652463e+00	3.437653e-01	1.710206e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.013350e+00	3.109639e-01	4.498111e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.291681e+00	2.553438e-01	5.301902e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.576238e+00	1.980702e-01	4.592441e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.537760e-01	6.052915e-02	3.341163e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.879683e-01	6.003067e-02	1.900320e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.809284e-01	4.580047e-02	7.757652e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.970363e-02	8.086176e-03	2.559391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.194897e-01	1.700039e-01	2.188652e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.008695e+00	6.993333e-01	5.480493e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.721985e+00	1.028822e+00	8.406661e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.937360e+00	9.882997e-01	6.948972e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.439549e+00	6.499726e-01	2.376900e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.194538e+00	2.205346e-01	1.395768e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.549107e+00	3.727095e-01	1.999701e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.462319e+00	2.401313e-01	3.477295e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.531559e+00	3.054584e-01	3.775383e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.713476e+00	1.507351e-01	3.385413e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.134206e+00	9.510794e-02	2.822826e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.492856e-01	5.405639e-02	1.871294e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.305923e-01	3.606762e-02	1.190526e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.135860e-01	3.234835e-02	4.145119e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.595256e-02	5.419287e-03	2.032757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.704422e+00	1.136574e+00	1.795439e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.640460e+00	2.488276e+00	2.491689e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.138270e+01	2.710878e+00	1.621063e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.241370e+01	1.809704e+00	5.906704e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.061898e+01	4.518374e-01	4.815897e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.744343e+00	3.443386e-01	6.294387e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.073554e+00	5.754945e-01	6.488513e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.124280e+00	3.255099e-01	5.967194e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.885548e+00	1.609173e-01	5.444644e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.133918e+00	1.483743e-01	3.407321e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.355547e-01	1.231629e-01	1.549786e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.506639e-02	8.251091e-03	7.075754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.343761e-01	2.666488e-01	1.440514e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.302707e+00	7.913735e-01	4.092193e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.351074e+00	3.652173e-01	4.064729e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.840912e+00	3.070504e-01	3.800245e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.762291e+00	1.679886e-01	5.909624e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.667810e-01	7.449793e-02	3.656994e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.550259e-01	3.224916e-02	1.784847e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.843173e-01	7.444953e-02	4.127771e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.085331e-02	9.003623e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.262084e+00	1.025217e+00	8.274531e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.700209e+00	1.599637e+00	7.374531e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.294211e+00	5.770526e-01	1.111091e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.199520e+00	2.829551e-01	2.871572e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.951641e+00	1.729460e-01	4.507391e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.086628e+00	9.306968e-02	3.094119e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.972258e-01	2.934801e-02	1.717556e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.071389e-01	1.998460e-02	8.187732e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.793170e-02	1.139190e-02	3.513615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.221412e+01	1.567117e+01	1.063912e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.180683e+01	4.726229e+00	1.732648e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.019197e+01	4.140343e-01	6.258151e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.066059e+00	1.007500e-01	4.500223e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.163563e+00	2.243642e-01	4.777579e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.284711e+00	1.418569e-01	3.681462e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.504438e-01	9.310064e-02	2.104731e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.013768e-02	1.150495e-02	6.952319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.740495e-01	3.072294e-01	1.623612e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.162146e+00	4.900521e-01	3.903533e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.831388e+00	6.583720e-01	4.083259e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.417185e+00	6.758253e-01	3.876279e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.858269e+00	5.263864e-01	3.215919e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.288158e+00	2.970403e-01	3.054285e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.111626e+00	2.699211e-01	1.204487e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.706200e+00	2.946950e-01	3.647852e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.072912e+00	1.895987e-01	4.763609e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.510067e+00	1.354043e-01	4.237249e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.736533e-01	7.185239e-02	3.453803e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.843744e-01	5.848812e-02	1.879759e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.777410e-01	4.239516e-02	7.704792e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.077085e-02	8.869180e-03	3.222359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.623531e+00	1.054014e+00	7.591228e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.323592e+00	1.345850e+00	8.906148e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.062616e+00	1.304064e+00	9.744834e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.047782e+00	9.887802e-01	6.166668e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.442101e+00	6.731570e-01	1.959004e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.485742e+00	2.783372e-01	1.029161e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.492460e+00	3.120889e-01	1.834357e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.628695e+00	1.818846e-01	3.077312e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.921403e+00	1.341027e-01	3.343765e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.230184e+00	9.371369e-02	2.777197e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.229645e-01	5.159337e-02	1.783840e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.659493e-01	3.036417e-02	8.950786e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.156617e-02	7.296811e-03	5.506632e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.839884e+01	1.322298e+01	1.160501e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.991761e+01	6.015412e+00	2.618272e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.695294e+01	3.598078e+00	1.401522e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.754122e+01	1.667457e+00	5.538081e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.066715e+01	6.027654e-01	4.627048e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.641506e+00	2.933042e-01	3.371037e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.346888e+00	1.376917e-01	2.841425e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.127934e+00	2.135736e-01	2.860230e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.266984e+00	1.922916e-01	4.132956e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.496183e+00	1.466890e-01	4.076298e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.444359e-01	1.075467e-01	2.394467e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.727508e-02	1.108645e-02	8.853529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.274197e-01	3.175324e-01	1.849565e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.479853e+00	1.003278e+00	3.914852e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.665441e+00	2.303147e-01	7.570934e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.508933e+00	3.403183e-01	6.477363e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.488539e+00	1.950261e-01	7.033872e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.734305e-01	8.383925e-02	4.482170e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.378429e-01	5.629748e-02	2.184007e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.157731e-02	6.728995e-03	1.378537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.217979e+00	9.481030e-01	5.526269e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.913639e+00	6.009336e-01	2.991576e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.584906e+00	2.753528e-01	6.005834e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.340418e+00	1.426972e-01	5.005959e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.146092e-01	5.971998e-02	2.915002e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.632679e-01	6.371062e-02	1.595931e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.380292e-01	2.057359e-02	7.850220e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.142066e-03	3.052955e-03	5.233796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.112550e+00	2.539106e+00	1.463930e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.477680e+00	7.957793e-01	8.178781e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.983512e+00	4.103464e-01	1.049747e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.269942e+00	1.931923e-01	5.812563e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.837449e-02	1.301856e-02	3.788021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.812467e-02	5.676427e-02	2.505872e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.286200e-01	4.354886e-01	2.663263e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.718727e+00	8.969036e-01	6.222738e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.817788e+00	9.860110e-01	4.995591e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.536220e+00	6.579005e-01	2.411371e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.728264e+00	2.135175e-01	1.082963e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.347020e+00	3.503977e-01	2.688734e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.671880e+00	3.194280e-01	5.316431e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.043068e+00	2.996097e-01	6.106607e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.448298e+00	2.091479e-01	5.707233e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.105617e-01	1.089001e-01	4.621904e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.558398e-01	8.334285e-02	3.095712e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.750179e-01	4.113855e-02	1.687088e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.931687e-02	4.939511e-03	1.180457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.687187e-01	2.254121e-01	2.363058e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.210795e+00	1.255962e+00	1.009468e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.965971e+00	1.773882e+00	1.163287e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.076109e+00	1.620157e+00	6.870462e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.335739e+00	9.419796e-01	2.813001e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.059634e+00	4.594938e-01	4.940095e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.235803e+00	2.925658e-01	2.490264e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.268818e+00	2.989362e-01	5.234930e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.475324e+00	3.484728e-01	4.781877e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.749139e+00	1.955857e-01	5.529401e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.235315e+00	1.667656e-01	4.132929e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.821192e-01	8.883426e-02	3.199661e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.621160e-01	4.051400e-02	2.164753e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.421078e-01	3.670238e-02	1.079130e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.805627e-02	3.739326e-03	1.009625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.511544e+00	9.624486e-01	1.284122e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.085538e+00	2.968437e+00	2.828219e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.780136e+00	4.106754e+00	3.076870e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.068783e+01	3.387850e+00	1.306617e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.007820e+01	1.610505e+00	3.121021e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.091574e+00	6.320488e-01	3.973376e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.719498e+00	7.085444e-01	9.369815e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.716280e+00	5.619274e-01	1.091775e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.375443e+00	3.374873e-01	8.909936e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.456981e+00	2.355341e-01	6.651790e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.406894e-01	1.608421e-01	4.148220e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.486731e-02	8.915661e-03	2.291448e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.102680e-01	4.828725e-01	2.275200e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.774907e+00	9.666379e-01	3.714647e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.108093e+00	2.543522e-01	2.900926e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.437326e+00	1.911935e-01	4.912963e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.602055e+00	1.512192e-01	6.180454e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.969996e-01	1.037554e-01	4.334931e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.251772e-01	6.649355e-02	2.384164e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.569103e-01	3.870755e-02	8.855814e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.435079e-03	2.571405e-03	5.385943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.475698e+00	2.318734e+00	1.090215e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.111763e+00	1.825636e+00	5.888158e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.778498e+00	3.072557e-01	2.657634e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.751237e+00	1.695954e-01	2.806180e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.995378e+00	1.520447e-01	4.149791e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.174327e+00	1.071767e-01	3.799074e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.364180e-01	6.265369e-02	2.458059e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.232932e-01	3.796122e-02	1.455777e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.761053e-02	6.017062e-03	1.565041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.193279e+02	2.714956e+01	1.049334e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.111640e+01	2.714611e+00	5.274146e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.241212e+00	1.808487e-01	3.670765e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.635384e+00	3.967123e-02	1.755692e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.417769e+00	1.618790e-01	3.517596e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.548722e+00	1.543958e-01	4.897275e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.456925e-01	1.171085e-01	3.932998e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.803343e-02	1.048903e-02	2.544249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.062442e-01	4.111406e-01	1.929584e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.657804e+00	7.665111e-01	4.620218e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.388472e+00	9.181878e-01	4.169917e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.864573e+00	8.119163e-01	2.826975e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.156501e+00	5.653624e-01	7.138229e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.975964e+00	1.939477e-01	8.613114e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.680753e+00	1.537974e-01	3.304418e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.362850e+00	2.234939e-01	3.888986e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.936795e+00	2.435104e-01	4.684714e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.410647e+00	1.219888e-01	4.868414e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.294062e-01	9.784552e-02	4.230415e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.399356e-01	6.009813e-02	2.844398e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.728814e-01	4.063167e-02	1.543063e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.930783e-02	4.325996e-03	1.185271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.147490e+00	2.070869e+00	1.152663e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.071686e+00	2.437276e+00	9.293399e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.181464e+00	1.644599e+00	6.969899e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.797239e+00	1.106171e+00	2.743016e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.462174e+00	6.341600e-01	7.124138e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.381380e+00	1.467033e-01	5.755069e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.803742e+00	1.590993e-01	2.518707e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.420226e+00	1.367369e-01	2.986714e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.887832e+00	1.472238e-01	3.714769e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.295757e+00	9.917350e-02	3.468948e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.591543e-01	6.175741e-02	2.814138e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.012904e-01	4.146502e-02	1.657952e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.392798e-02	5.908389e-03	1.802058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.118767e+02	2.252872e+01	9.122655e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.240672e+01	5.879957e+00	1.219887e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.838788e+01	1.906113e+00	6.015263e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.218809e+01	1.325885e+00	1.789202e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.908738e+00	3.949475e-01	2.123559e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.198054e+00	1.045663e-01	3.111143e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.669531e+00	2.340185e-02	1.667982e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.879916e+00	5.793615e-02	2.086363e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.423331e+00	1.760667e-01	4.187443e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.800082e+00	2.172807e-01	4.896454e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.068000e+00	1.521155e-01	4.500977e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.986968e-02	1.051743e-02	2.934639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.228802e-01	2.137184e-01	5.485136e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.100604e+00	7.500814e-01	4.279964e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.741134e+00	1.990459e-01	8.053837e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.878282e+00	2.661613e-01	5.219583e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.672394e+00	2.255377e-01	5.735485e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.186336e-01	8.315206e-02	3.244609e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.766249e-01	3.895590e-02	1.375113e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.621973e-02	1.472515e-02	3.395655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.300362e+00	5.133691e-01	3.417153e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.018104e+00	3.800634e-01	1.218376e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.618662e+00	2.108853e-01	4.049515e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.266510e+00	1.219456e-01	3.192201e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.348338e-01	4.799252e-02	1.698093e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.162518e-01	5.013381e-02	7.935127e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.227279e-01	4.377383e-02	2.218895e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.147425e-03	5.624794e-03	2.878103e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.018113e+01	1.516136e+00	8.002171e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.578853e+00	2.527605e-01	5.626597e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.353077e+00	2.614078e-01	5.876935e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.331173e-01	1.451471e-01	3.155222e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.438163e-02	1.238641e-02	1.186198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.110455e-01	8.091278e-02	3.217104e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.155610e-01	3.358037e-01	1.292424e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.486612e+00	5.822038e-01	3.832614e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.497514e+00	6.958446e-01	4.477486e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.352841e+00	5.380794e-01	2.203912e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.648579e+00	1.926101e-01	2.008120e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.485087e+00	2.048844e-01	2.431073e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.943201e+00	2.835445e-01	4.340938e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.228974e+00	2.435775e-01	5.192748e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.532880e+00	1.928737e-01	4.581259e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.771433e-01	1.196033e-01	3.239907e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.574653e-01	7.351555e-02	1.839346e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.659265e-01	2.298817e-02	8.609899e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.879212e-02	8.540755e-03	3.234690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.961702e-01	2.168241e-01	1.999093e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.185026e+00	7.985473e-01	6.119508e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.025830e+00	1.154487e+00	6.834980e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.202669e+00	1.012614e+00	5.782671e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.472047e+00	5.924765e-01	2.955062e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.114814e+00	1.416302e-01	2.258044e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.384582e+00	2.955578e-01	2.246051e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.406439e+00	3.673358e-01	3.516189e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.409731e+00	1.510360e-01	4.178944e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.711853e+00	1.637729e-01	3.349421e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.142874e+00	1.132295e-01	2.478203e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.217882e-01	7.518533e-02	1.680139e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.137714e-01	4.467475e-02	9.920676e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.009348e-01	2.319031e-02	5.540098e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.499431e-02	5.024093e-03	2.300326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.101103e+00	1.348800e+00	1.950249e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.162959e+00	2.650186e+00	2.676921e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.211579e+01	3.019907e+00	1.415042e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.266142e+01	1.896944e+00	5.802285e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.052841e+01	5.096121e-01	4.795288e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.521178e+00	3.667355e-01	8.424436e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.940175e+00	5.319859e-01	6.524108e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.057073e+00	2.840941e-01	6.679189e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.826152e+00	2.017382e-01	4.525750e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.089735e+00	1.486164e-01	3.375697e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.042909e-01	1.184240e-01	1.822384e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.387894e-02	7.332124e-03	6.967939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.044353e-01	3.095734e-01	1.338830e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.362126e+00	8.053880e-01	4.180150e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.322216e+00	3.138454e-01	4.132400e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.745902e+00	2.305063e-01	4.309738e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.762186e+00	1.880624e-01	5.538418e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.691139e-01	1.015249e-01	3.723750e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.446473e-01	3.716250e-02	1.696370e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.704462e-01	6.051008e-02	4.102010e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.934344e-03	8.515943e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.584893e+00	1.152896e+00	6.994773e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.846010e+00	1.572285e+00	7.645785e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.221636e+00	5.093594e-01	1.375724e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.160421e+00	2.564149e-01	2.970429e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.951201e+00	1.615210e-01	4.519801e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.091032e+00	8.192148e-02	3.008119e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.709256e-01	4.063013e-02	1.614908e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.841767e-01	5.641869e-02	6.827214e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.437769e-02	1.123215e-02	3.184928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.692455e+01	1.699571e+01	1.092733e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.179665e+01	4.398692e+00	1.857473e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.911838e+00	3.854277e-01	4.590162e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.910651e+00	1.308986e-01	3.967123e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.230053e+00	1.920211e-01	4.589415e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.202919e+00	1.636008e-01	3.486192e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.564669e-01	1.032543e-01	1.832461e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.792353e-02	8.740475e-03	8.486849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.121814e-01	3.175366e-01	1.533908e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.258832e+00	5.244268e-01	3.604917e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.895799e+00	6.637143e-01	3.721492e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.503860e+00	6.632445e-01	3.338250e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.987361e+00	5.083086e-01	1.900804e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.209032e+00	2.249631e-01	1.380756e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.100870e+00	1.923731e-01	1.385499e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.584144e+00	1.831215e-01	3.796105e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.017239e+00	1.686276e-01	4.879307e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.501898e+00	1.748588e-01	4.343053e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.949249e-01	1.184331e-01	3.217899e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.579039e-01	7.323434e-02	1.854168e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.624769e-01	2.808601e-02	8.475648e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.885367e-02	8.100025e-03	4.021493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.044826e+00	1.229890e+00	5.892421e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.361848e+00	1.389620e+00	1.189568e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.338538e+00	1.323617e+00	6.529590e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.186319e+00	9.896622e-01	4.032411e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.458843e+00	6.237479e-01	1.891043e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.443895e+00	2.419513e-01	1.617723e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.494355e+00	2.129533e-01	1.899006e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.603275e+00	1.713645e-01	3.196712e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.834390e+00	1.242780e-01	4.013853e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.222741e+00	1.086659e-01	2.443666e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.067056e-01	7.833501e-02	1.568066e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.526967e-01	3.863505e-02	8.245692e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.821357e-02	6.378132e-03	6.245548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.266131e+01	1.440469e+01	1.048845e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.984637e+01	5.854816e+00	2.321248e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.634540e+01	2.596295e+00	1.122815e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.743673e+01	1.643440e+00	5.950087e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.076624e+01	7.881074e-01	5.120515e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.633666e+00	2.260314e-01	3.386490e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.200266e+00	1.038644e-01	3.005383e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.040193e+00	1.198989e-01	4.149730e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.254702e+00	1.816616e-01	4.237092e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.453784e+00	1.626690e-01	3.396713e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.278635e-01	1.168306e-01	2.534058e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.612827e-02	8.038611e-03	9.937027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.263656e-01	3.604951e-01	1.996740e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.853058e+00	9.794145e-01	2.564679e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.431382e+00	2.734892e-01	2.051805e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.150771e+00	2.402936e-01	7.290184e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.280545e+00	1.351645e-01	5.955941e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.974158e-01	8.242872e-02	3.372098e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.838598e-01	4.726937e-02	1.721263e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.634824e-02	5.259149e-03	1.021580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.787595e+00	9.861425e-01	4.419780e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.509339e+00	3.911925e-01	4.007389e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.298414e+00	1.841945e-01	5.698201e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.212267e+00	1.009379e-01	4.349878e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.627802e-01	6.942559e-02	2.286719e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.382048e-01	4.148856e-02	1.324821e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.300205e-01	2.562166e-02	6.153816e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.574481e-03	2.042064e-03	4.344501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.327383e+00	2.564678e+00	1.142431e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.672803e+00	4.857392e-01	1.091588e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.682046e+00	3.478998e-01	8.821844e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.157597e+00	1.547242e-01	4.500593e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.299131e-02	1.160354e-02	3.070518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.779782e-02	6.181035e-02	3.444659e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.854518e-01	5.175213e-01	2.858725e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.087735e+00	9.559561e-01	5.641237e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.303465e+00	1.031503e+00	3.699176e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.886261e+00	6.007009e-01	8.202043e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.699918e+00	2.061077e-01	9.781050e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.086226e+00	2.947116e-01	4.421514e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.375958e+00	2.253896e-01	6.065893e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.788530e+00	2.406004e-01	5.840430e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.247267e+00	1.250664e-01	5.225979e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.042380e-01	1.022644e-01	3.916792e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.852054e-01	6.285932e-02	2.381377e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.341092e-01	3.873854e-02	1.193527e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.513454e-02	3.741742e-03	7.255593e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.337364e-01	3.372909e-01	3.123354e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.997130e+00	1.566254e+00	1.022648e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.877064e+00	1.931567e+00	8.480217e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.764724e+00	1.544616e+00	5.485898e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.566371e+00	6.746700e-01	1.304839e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.919251e+00	2.426655e-01	1.117134e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.936277e+00	2.741284e-01	4.145341e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.955458e+00	2.056031e-01	5.793683e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.235269e+00	2.724693e-01	4.803799e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.554790e+00	1.325283e-01	5.076142e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.103520e+00	1.073568e-01	3.602936e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.250447e-01	7.723347e-02	2.394667e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.264028e-01	3.668064e-02	1.684644e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.236642e-01	3.303594e-02	8.782737e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.536330e-02	2.979866e-03	7.537780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.876233e+00	1.219601e+00	1.533288e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.558911e+00	3.689609e+00	2.963879e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.095021e+01	4.762666e+00	2.273023e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.204555e+01	3.072216e+00	9.316067e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.031961e+01	9.155680e-01	2.814297e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.544037e+00	5.097027e-01	8.945550e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.160651e+00	5.784063e-01	1.163125e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.349687e+00	4.074737e-01	9.685830e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.075224e+00	2.821144e-01	7.294164e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.294544e+00	1.534936e-01	5.047194e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.773354e-01	1.416962e-01	3.600226e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.024028e-02	7.385296e-03	1.798110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.059478e+00	5.321174e-01	2.500107e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.015288e+00	9.768275e-01	2.755884e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.045672e+00	1.409015e-01	1.348616e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.348444e+00	1.939247e-01	5.521826e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.480848e+00	1.408163e-01	5.477343e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.246924e-01	8.778791e-02	3.520239e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.748642e-01	4.571826e-02	2.065615e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.233561e-01	3.413392e-02	7.033855e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.503622e-03	2.085971e-03	3.398498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.728843e+00	2.549911e+00	1.154298e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.016563e+00	1.590669e+00	4.804124e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.551162e+00	1.097121e-01	1.037020e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.750355e+00	1.736884e-01	3.805391e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.986138e+00	1.392089e-01	3.800589e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.108072e+00	9.063945e-02	3.295443e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.037766e-01	4.583716e-02	1.997955e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.101358e-01	3.981660e-02	1.187427e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.369929e-02	5.338927e-03	1.295937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.262593e+02	2.652369e+01	9.545959e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.956997e+01	1.572935e+00	5.323803e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.252550e+00	1.068911e-01	4.444470e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.650316e+00	3.384775e-02	2.738186e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.460145e+00	1.446489e-01	3.385134e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.489667e+00	1.556939e-01	4.307081e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.142842e-01	1.254620e-01	3.068613e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.292314e-02	8.591878e-03	2.151877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.504537e-01	4.077235e-01	2.274801e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.892513e+00	8.462513e-01	4.849017e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.671377e+00	9.688267e-01	3.896003e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.143303e+00	8.561599e-01	1.922559e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.301390e+00	5.050835e-01	4.845945e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.026026e+00	1.615300e-01	8.091302e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.640059e+00	1.602570e-01	4.135497e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.241484e+00	1.616149e-01	4.631043e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.770264e+00	1.609859e-01	4.805101e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.267803e+00	1.208335e-01	4.811056e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.613612e-01	9.740900e-02	3.455609e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.876882e-01	5.405838e-02	2.240605e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.330448e-01	3.698490e-02	1.134706e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.538685e-02	3.694371e-03	7.342768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.185037e+00	2.293878e+00	1.379978e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.990419e+00	2.494675e+00	9.562510e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.470296e+00	1.572643e+00	4.844447e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.777843e+00	9.894781e-01	1.949402e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.221283e+00	3.956000e-01	2.357043e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.310674e+00	1.254751e-01	1.020563e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.781158e+00	1.193171e-01	3.847223e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.393569e+00	1.365256e-01	3.652134e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.825771e+00	1.512692e-01	3.450046e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.191206e+00	1.079301e-01	3.323660e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.244699e-01	5.956486e-02	2.095216e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.725953e-01	3.866637e-02	1.382573e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.069854e-02	5.162017e-03	1.220734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.207752e+02	2.187136e+01	8.778124e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.080436e+01	4.148360e+00	1.287643e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.827150e+01	1.853726e+00	3.669020e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.166636e+01	5.489722e-01	3.422221e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.761511e+00	2.318570e-01	2.480682e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.076347e+00	6.863582e-02	3.882981e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.611815e+00	2.738516e-02	3.242937e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.907605e+00	4.421403e-02	1.714795e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.426417e+00	1.870456e-01	3.648424e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.679164e+00	1.896679e-01	4.292637e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.009294e+00	1.421638e-01	3.519152e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.454589e-02	9.661258e-03	2.365250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.607131e-01	2.457229e-01	8.806232e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.446413e+00	7.926481e-01	3.363913e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.775956e+00	1.805466e-01	9.873264e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.535348e+00	2.287029e-01	6.234039e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.400208e+00	1.290326e-01	5.207419e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.233024e-01	4.863955e-02	2.894164e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.088922e-01	1.749937e-02	1.090008e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.014567e-02	1.485401e-02	1.513722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.797111e+00	5.785490e-01	3.089572e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.766835e+00	3.210767e-01	2.775628e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.244580e+00	1.623751e-01	4.481594e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.154907e+00	7.275306e-02	3.115225e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.919702e-01	3.522306e-02	1.699523e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.124700e-01	1.674498e-02	8.034303e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.165734e-01	2.518509e-02	2.817400e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.423319e-03	5.752809e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.109915e+01	1.571878e+00	6.287021e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.803528e+00	2.514722e-01	5.379229e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.172538e+00	1.874253e-01	5.687398e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.112530e-01	9.797324e-02	2.886897e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.079247e-02	1.230282e-02	1.173192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.126440e-01	8.018900e-02	2.886160e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.022302e-01	3.822837e-01	1.565485e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.766941e+00	6.933604e-01	3.632375e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.872993e+00	7.678642e-01	3.729534e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.611468e+00	5.043122e-01	1.778476e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.876308e+00	1.334025e-01	1.089165e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.393465e+00	2.736178e-01	3.339612e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.700793e+00	2.585659e-01	5.317107e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.924439e+00	1.363277e-01	5.432608e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.342616e+00	1.256698e-01	4.244806e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.198641e-01	5.777719e-02	2.984655e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.815419e-01	3.771132e-02	1.705367e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.290831e-01	3.752092e-02	7.097634e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.581871e-02	7.131091e-03	2.341585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.608377e-01	2.459953e-01	2.091880e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.859401e+00	1.173409e+00	5.006087e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.907877e+00	1.364989e+00	6.049330e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.559814e+00	9.689391e-01	6.033177e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.900371e+00	5.797444e-01	1.293275e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.107988e+00	8.582384e-02	2.597843e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.179792e+00	3.342570e-01	3.102720e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.105480e+00	2.959291e-01	4.158558e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.142176e+00	1.336487e-01	3.959430e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.506317e+00	8.926928e-02	3.492111e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.020200e+00	5.310800e-02	2.659976e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.593056e-01	4.321580e-02	1.745653e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.912456e-01	2.979498e-02	1.015792e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.848598e-01	2.279684e-02	5.048579e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.404734e-02	4.677742e-03	2.049393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.835550e+00	1.768465e+00	1.948430e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.012350e+01	3.405747e+00	2.338403e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.386596e+01	3.235732e+00	1.181390e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.323264e+01	1.361107e+00	5.722547e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.035861e+01	4.359359e-01	5.770441e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.966131e+00	5.249411e-01	6.930419e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.392139e+00	3.462609e-01	7.875394e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.766021e+00	2.619802e-01	5.757924e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.669711e+00	1.532136e-01	4.762071e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.011317e+00	1.096524e-01	3.220955e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.040416e-01	7.096690e-02	1.876238e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.232922e-02	5.111127e-03	8.358306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.901858e-01	3.419347e-01	1.779585e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.682484e+00	9.176582e-01	3.243413e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.411613e+00	2.286409e-01	5.551536e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.583562e+00	2.173450e-01	5.276841e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.590609e+00	1.364610e-01	5.661681e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.581901e-01	5.679665e-02	3.464764e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.988656e-01	2.605007e-02	1.463177e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.462308e-01	6.794347e-02	3.244753e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.522065e-03	7.820660e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.462592e+00	1.480669e+00	8.995285e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.452862e+00	1.788460e+00	6.584674e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.984409e+00	3.896593e-01	1.978773e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.899814e+00	1.908522e-01	4.364861e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.879495e+00	1.598559e-01	4.455308e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.044900e+00	7.858714e-02	2.834070e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.608085e-01	3.331020e-02	1.479470e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.817505e-01	2.563460e-02	6.697809e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.222863e-02	9.604589e-03	3.238782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.018110e+02	2.024916e+01	9.281678e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.929404e+01	4.043034e+00	1.196195e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.725745e+00	0.000000e+00	7.484020e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.847342e+00	1.132734e-01	4.230151e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.260988e+00	1.793831e-01	4.777414e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.221702e+00	1.444510e-01	3.191689e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.529184e-01	7.857448e-02	1.990583e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.639367e-02	8.940545e-03	7.354185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.230371e-01	3.199097e-01	1.579080e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.435591e+00	6.115011e-01	3.645907e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.101372e+00	7.275888e-01	4.165316e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.789345e+00	7.533614e-01	3.075475e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.235409e+00	5.256530e-01	1.343659e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.366551e+00	2.521361e-01	8.022499e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.030693e+00	2.265292e-01	2.154116e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.492200e+00	1.991024e-01	4.470869e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.883510e+00	1.431504e-01	5.113546e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.343617e+00	1.070736e-01	4.231779e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.649289e-01	5.657330e-02	3.047930e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.888981e-01	3.587334e-02	1.799051e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.287736e-01	3.691906e-02	7.222384e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.650006e-02	7.258910e-03	2.561152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.542032e+00	1.395412e+00	7.973163e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.572149e+00	1.730266e+00	1.116857e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.999663e+00	1.434172e+00	8.322581e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.608988e+00	1.144222e+00	3.576997e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.358896e+00	5.110531e-01	1.114095e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.323645e+00	2.670250e-01	1.638150e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.157908e+00	1.423379e-01	3.167488e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.523291e+00	2.063591e-01	3.334724e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.795123e+00	1.121795e-01	3.545383e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.138663e+00	6.952255e-02	2.823988e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.633582e-01	4.102465e-02	1.668923e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.307328e-01	2.335022e-02	8.452098e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.691863e-02	6.030063e-03	5.781469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.602820e+01	1.612078e+01	9.315464e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.987218e+01	4.861245e+00	2.085722e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.562273e+01	3.541643e+00	9.420597e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.608441e+01	1.344844e+00	7.136198e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.679410e+00	8.251288e-02	5.774013e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.104642e+00	1.103736e-01	2.795740e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.061506e+00	1.222466e-01	2.889388e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.924738e+00	1.296941e-01	3.776481e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.252651e+00	1.745089e-01	4.102730e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.451216e+00	1.429094e-01	3.542801e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.017036e-01	8.880621e-02	2.518662e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.227297e-02	8.962832e-03	1.021403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.073251e+00	3.703985e-01	2.074163e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.886480e+00	8.400979e-01	2.370234e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.233325e+00	2.491746e-01	2.514158e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.059016e+00	2.634327e-01	6.719561e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.214039e+00	1.311334e-01	5.127911e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.610977e-01	8.097458e-02	3.114626e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.744324e-01	3.612100e-02	1.655299e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.533047e-02	4.849705e-03	7.287174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.042915e+00	9.293545e-01	4.719837e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.326252e+00	3.426308e-01	3.648650e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.180590e+00	2.115022e-01	5.512883e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.170531e+00	1.247262e-01	3.509157e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.262254e-01	6.725985e-02	2.336050e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.218989e-01	2.730164e-02	1.253226e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.199869e-01	2.156869e-02	7.942154e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.384608e-03	4.660003e-03	3.597535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.769299e+00	2.434823e+00	1.260986e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.425846e+00	6.515775e-01	9.579832e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.546482e+00	3.273728e-01	8.258086e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.110412e+00	1.567517e-01	4.643880e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.111904e-02	1.097168e-02	2.748368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.098889e-01	8.646293e-02	4.468261e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.848399e-01	5.828826e-01	3.557405e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.429838e+00	1.016882e+00	5.878490e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.399872e+00	8.650775e-01	4.038192e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.843288e+00	4.401681e-01	2.567796e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.552287e+00	2.325124e-01	1.277667e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.927201e+00	3.428494e-01	4.449936e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.269645e+00	2.696541e-01	5.558981e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.689730e+00	2.177768e-01	5.450195e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.203036e+00	1.447849e-01	4.541059e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.754139e-01	9.693818e-02	3.517036e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.448365e-01	4.595845e-02	2.397637e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.144425e-01	2.479590e-02	1.004240e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.414847e-02	3.346869e-03	7.712334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.117979e-01	4.335146e-01	3.710431e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.610144e+00	1.794799e+00	1.096703e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.269124e+00	1.795815e+00	1.077442e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.837762e+00	1.241210e+00	4.872917e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.610175e+00	6.041080e-01	6.892015e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.736932e+00	2.631404e-01	1.915566e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.773376e+00	3.315140e-01	3.857771e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.838140e+00	2.844901e-01	5.089617e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.130544e+00	2.241995e-01	4.595815e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.508227e+00	1.576695e-01	4.591049e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.087154e+00	1.263582e-01	3.005374e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.812653e-01	6.059980e-02	2.680954e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.105782e-01	4.197631e-02	1.689328e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.090598e-01	2.457386e-02	7.279909e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.444816e-02	2.448219e-03	8.320645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.497505e+00	1.640463e+00	1.719585e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.502347e+00	3.957656e+00	3.379577e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.174681e+01	4.811815e+00	2.557769e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.212135e+01	2.732438e+00	9.175811e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.030620e+01	7.405496e-01	4.603404e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.395516e+00	7.349575e-01	9.415573e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.914028e+00	5.668389e-01	9.904944e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.186483e+00	4.140818e-01	9.352175e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.025127e+00	2.591699e-01	7.162284e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.237560e+00	1.930087e-01	5.277886e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.216770e-01	1.275073e-01	2.798031e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.023228e-02	6.981698e-03	2.018367e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.282692e+00	5.868861e-01	2.694371e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.092878e+00	8.484654e-01	2.512874e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.907898e+00	1.674302e-01	1.677464e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.276815e+00	2.035057e-01	4.746244e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.417025e+00	1.560786e-01	4.966103e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.644358e-01	7.112296e-02	3.326929e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.578706e-01	4.137536e-02	1.858814e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.139563e-01	2.616037e-02	7.835484e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.496391e-03	4.574540e-03	2.204402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.901528e+00	2.612240e+00	1.278726e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.127952e+00	1.419300e+00	4.577985e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.342541e+00	5.843565e-02	1.842697e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.676341e+00	1.818527e-01	3.303971e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.902308e+00	1.655145e-01	3.675536e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.072069e+00	8.829720e-02	2.857353e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.757423e-01	5.758027e-02	1.971200e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.923658e-01	3.272899e-02	1.086405e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.299374e-02	5.153152e-03	1.081815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.370796e+02	2.602759e+01	1.009280e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.840167e+01	1.019620e+00	8.299735e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.049198e+00	1.356140e-01	4.235321e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.537855e+00	2.929419e-02	1.607900e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.360944e+00	1.802854e-01	3.082575e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.435086e+00	1.553661e-01	4.355058e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.576838e-01	1.031533e-01	3.271487e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.391156e-02	8.884272e-03	1.784771e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.257028e-01	4.837125e-01	2.455770e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.180162e+00	9.237801e-01	5.232864e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.852439e+00	8.940408e-01	4.759563e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.211320e+00	6.714320e-01	1.569073e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.217519e+00	3.779826e-01	1.514455e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.887172e+00	1.551993e-01	1.090254e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.564057e+00	1.689459e-01	3.233361e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.193282e+00	2.129969e-01	4.082203e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.688519e+00	1.334880e-01	4.734336e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.221172e+00	1.391756e-01	4.289718e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.235505e-01	9.300696e-02	3.244477e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.478811e-01	3.263623e-02	2.357304e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.194735e-01	2.750589e-02	9.273543e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.446830e-02	3.213964e-03	7.603590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.442325e+00	2.442358e+00	1.403268e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.597615e+00	2.326754e+00	1.114234e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.691578e+00	1.427458e+00	4.773852e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.638162e+00	8.046429e-01	1.794237e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.044236e+00	2.533176e-01	7.647557e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.155754e+00	7.897264e-02	6.820604e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.731544e+00	1.455361e-01	2.434316e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.328254e+00	1.445281e-01	2.794696e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.752377e+00	1.020948e-01	3.387945e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.184694e+00	1.375059e-01	2.740303e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.845153e-01	5.733117e-02	2.240536e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.483429e-01	3.221716e-02	1.442853e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.861431e-02	4.393103e-03	1.080466e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.293180e+02	2.141573e+01	9.165497e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.993633e+01	4.038406e+00	9.267571e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.717861e+01	8.771564e-01	7.035880e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.122359e+01	3.639571e-01	5.446226e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.606088e+00	3.733476e-01	1.176522e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.030859e+00	1.322727e-01	2.569092e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.533921e+00	2.303017e-02	1.847359e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.841260e+00	7.158825e-02	1.103725e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.337822e+00	1.569920e-01	3.526620e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.640287e+00	2.062046e-01	4.375220e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.548647e-01	1.286047e-01	3.225428e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.261450e-02	9.049163e-03	2.588263e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.972066e-01	2.355448e-01	8.706453e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.631579e+00	7.127134e-01	3.479256e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.536056e+00	1.467945e-01	7.628936e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.331539e+00	2.431238e-01	5.598643e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.349734e+00	1.281478e-01	4.637669e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.649395e-01	6.799175e-02	2.520359e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.946519e-01	4.035884e-02	9.271079e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.921846e-02	1.503102e-02	8.399817e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.124700e+00	5.293385e-01	3.042002e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.463740e+00	2.209508e-01	3.340632e-03
1.975000e-01	3.250000e-02	3.250000e-02	2.125880e+00	1.227622e-01	4.438673e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.113252e+00	8.234900e-02	2.624951e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.554455e-01	4.287559e-02	1.577506e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.954424e-01	2.481241e-02	6.856242e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.047354e-01	4.838465e-02	1.490671e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.969102e-03	6.864483e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.163320e+01	1.455016e+00	7.119093e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.466075e+00	2.911297e-01	4.597416e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.009047e+00	1.957633e-01	5.539342e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.841020e-01	1.035107e-01	2.495096e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.840073e-02	1.481383e-02	9.978845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.526985e-01	1.045857e-01	4.064543e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.531907e-01	4.053326e-01	2.155325e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.089031e+00	7.250886e-01	3.753196e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.086302e+00	6.928875e-01	3.527057e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.653393e+00	3.836510e-01	2.206081e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.671738e+00	1.766642e-01	1.400068e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.231608e+00	2.548455e-01	3.741428e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.539353e+00	2.932969e-01	5.084194e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.838047e+00	1.703589e-01	4.717011e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.258392e+00	1.376706e-01	3.791949e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.944781e-01	8.011331e-02	2.540449e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.441537e-01	2.313320e-02	1.513523e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.190114e-01	4.784693e-02	5.753700e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.451958e-02	7.032570e-03	1.661636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.607431e-01	3.111304e-01	2.550532e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.439499e+00	1.059368e+00	8.253537e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.597807e+00	1.324606e+00	6.360138e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.044353e+00	8.386971e-01	4.817216e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.793741e+00	3.916916e-01	1.040677e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.873601e+00	1.141349e-01	2.153788e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.897063e+00	3.187052e-01	3.225284e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.858542e+00	2.221343e-01	3.744381e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.065580e+00	1.724607e-01	3.628796e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.430949e+00	1.378740e-01	3.018180e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.751353e-01	1.023617e-01	2.094182e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.225581e-01	3.696415e-02	1.444870e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.659881e-01	3.182437e-02	8.428585e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.771592e-01	3.301506e-02	4.521748e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.326749e-02	5.775565e-03	1.303960e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.868426e+00	2.145114e+00	2.445984e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.203991e+01	3.840956e+00	2.460582e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.493723e+01	3.053276e+00	1.088193e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.312867e+01	9.987899e-01	5.817646e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.984896e+00	2.965624e-01	6.379975e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.581948e+00	4.135005e-01	6.796535e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.131295e+00	3.129214e-01	7.714685e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.636177e+00	3.402668e-01	5.421276e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.591177e+00	1.542587e-01	4.281645e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.672636e-01	1.125328e-01	2.908986e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.759822e-01	1.161451e-01	1.475842e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.103360e-02	8.269604e-03	5.755127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.416837e-01	3.731353e-01	1.732515e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.915861e+00	8.594145e-01	3.779340e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.333451e+00	1.375553e-01	9.615459e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.401816e+00	2.305456e-01	5.415237e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.495355e+00	1.377313e-01	5.119704e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.142081e-01	7.064980e-02	2.956409e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.859349e-01	3.721964e-02	1.296956e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.344710e-01	6.514386e-02	2.423584e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.077430e-03	7.705935e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.241002e+00	1.513705e+00	9.286685e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.003502e+00	1.708423e+00	6.521734e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.838756e+00	2.477356e-01	3.337605e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.756338e+00	2.046465e-01	3.900386e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.755122e+00	1.666063e-01	4.493692e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.001881e+00	7.696064e-02	2.378398e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.200471e-01	4.133511e-02	1.377892e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.700344e-01	2.957458e-02	5.966976e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.109206e-02	1.292326e-02	1.846009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.135809e+02	1.930406e+01	1.043674e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.899755e+01	3.212231e+00	1.128499e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.278921e+00	7.879439e-02	5.666751e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.626253e+00	1.278552e-01	3.842199e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.159871e+00	1.662857e-01	4.293514e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.186172e+00	1.449839e-01	3.124061e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.859017e-01	1.040753e-01	1.805945e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.494351e-02	1.241120e-02	5.610599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.460604e-01	3.660883e-01	1.738182e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.665006e+00	6.538227e-01	3.626795e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.380591e+00	7.465017e-01	3.888736e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.972440e+00	6.871655e-01	3.186605e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.267384e+00	3.967878e-01	1.215988e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.249243e+00	1.471033e-01	1.055414e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.861506e+00	1.964062e-01	2.976369e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.366989e+00	1.968450e-01	4.269363e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.780256e+00	1.385047e-01	4.609317e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.311848e+00	1.573483e-01	3.834186e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.301629e-01	6.882696e-02	2.596429e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.596425e-01	3.342787e-02	1.510032e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.192255e-01	4.616745e-02	5.781243e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.518364e-02	7.283098e-03	1.646213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.292580e+00	1.460736e+00	1.062741e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.458133e+00	1.727608e+00	1.047573e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.477450e+00	1.322526e+00	8.002261e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.744026e+00	1.075195e+00	3.402450e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.391366e+00	4.312843e-01	2.112385e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.086966e+00	1.565342e-01	2.161754e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.089440e+00	1.832186e-01	2.615147e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.350366e+00	1.745293e-01	3.225704e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.708958e+00	1.168529e-01	3.262089e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.110336e+00	9.942363e-02	2.333245e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.328108e-01	3.898477e-02	1.545855e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.110210e-01	3.469045e-02	7.243217e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.527701e-02	8.824073e-03	3.646198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.051134e+02	1.565005e+01	1.082091e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.114809e+01	5.922473e+00	2.031259e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.466713e+01	2.423130e+00	8.106870e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.573857e+01	1.228391e+00	7.911097e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.414790e+00	2.670869e-01	6.815135e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.855526e+00	3.493452e-02	5.799482e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.949042e+00	8.386201e-02	3.505343e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.858061e+00	1.359226e-01	2.847756e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.093245e+00	2.076160e-01	3.620294e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.318641e+00	1.552870e-01	3.645884e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.829296e-01	1.192526e-01	1.850077e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.227061e-02	9.463724e-03	8.207634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.363579e+00	4.558350e-01	2.479905e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.045854e+00	7.850761e-01	2.165105e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.929844e+00	3.059881e-01	5.526979e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.751766e+00	2.326280e-01	6.350896e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.039838e+00	1.269447e-01	4.727262e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.686364e-01	6.005455e-02	2.722586e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.398055e-01	3.819979e-02	1.295709e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.206981e-02	4.633583e-03	5.917147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.636241e+00	9.330183e-01	4.283138e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.858745e+00	2.442456e-01	3.024910e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.937144e+00	1.722177e-01	5.152292e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.053275e+00	1.145407e-01	3.135209e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.364895e-01	7.160748e-02	1.941535e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.014112e-01	2.998566e-02	1.104007e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.119485e-01	2.211084e-02	4.697108e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.189057e-03	1.925707e-03	3.913819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.098042e+01	2.225888e+00	1.018202e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.591132e+00	4.662097e-01	9.016068e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.305456e+00	2.466897e-01	6.946182e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.016868e+00	1.558602e-01	3.485392e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.160801e-02	1.117991e-02	2.513770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.237843e-01	1.000647e-01	4.534771e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.198245e+00	7.135465e-01	4.783940e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.848174e+00	1.173995e+00	5.771834e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.867402e+00	8.729401e-01	3.720436e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.049085e+00	2.923801e-01	5.781739e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.469801e+00	3.007392e-01	3.235942e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.639976e+00	3.229560e-01	5.962873e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.966219e+00	2.025122e-01	6.104361e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.460676e+00	1.685227e-01	5.673842e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.041619e+00	1.476651e-01	4.050591e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.899435e-01	1.083444e-01	2.849282e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.863807e-01	3.559725e-02	2.005322e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.769223e-01	2.825379e-02	1.009858e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.023715e-02	2.214664e-03	6.370376e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.034715e+00	6.609120e-01	4.436741e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.354587e+00	2.031157e+00	1.486975e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.278934e+00	2.047523e+00	6.868280e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.398903e+00	1.056394e+00	3.570168e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.768225e+00	3.253494e-01	1.526244e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.620655e+00	3.170426e-01	3.148199e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.466907e+00	2.238997e-01	5.604811e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.519544e+00	2.220837e-01	5.944991e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.898487e+00	2.164544e-01	4.761788e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.322621e+00	1.195162e-01	3.763086e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.315894e-01	1.049352e-01	2.802897e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.206824e-01	8.026359e-02	1.965445e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.608092e-01	3.424724e-02	1.488480e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.008011e-01	3.559398e-02	6.883762e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.220396e-02	2.241823e-03	6.999059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.970406e+00	1.864379e+00	2.145333e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.826859e+00	5.176716e+00	3.555201e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.387839e+01	4.870358e+00	2.122992e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.323562e+01	2.126470e+00	6.273858e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.028434e+01	8.639363e-01	5.792208e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.772504e+00	5.432545e-01	1.168731e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.301746e+00	4.769880e-01	1.166668e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.825280e+00	3.252047e-01	7.966059e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.837871e+00	1.819936e-01	6.114060e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.140479e+00	1.734885e-01	4.001150e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.344700e-01	1.339961e-01	2.448589e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.301784e-02	6.658747e-03	1.633313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.447059e+00	7.165757e-01	4.071791e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.174323e+00	8.454779e-01	2.454490e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.001280e+00	2.146953e-01	2.897550e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.175653e+00	2.367414e-01	5.529180e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.270619e+00	1.597826e-01	4.920937e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.957439e-01	6.492651e-02	3.098808e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.147324e-01	4.114447e-02	1.611077e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.226944e-02	2.843826e-02	4.853334e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.873491e-03	1.951782e-03	1.741227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.016575e+01	3.217740e+00	1.787196e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.618862e+00	1.193254e+00	3.814602e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.396478e+00	5.545054e-02	2.946520e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.797655e+00	2.216999e-01	3.742732e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.841985e+00	1.812556e-01	3.645414e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.742170e-01	1.118428e-01	2.730925e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.184166e-01	5.644952e-02	1.839500e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.931213e-01	3.034364e-02	9.210518e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.029597e-02	4.879980e-03	1.042673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.413931e+02	2.683823e+01	1.270262e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.788230e+01	5.256003e-01	1.073061e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.178952e+00	3.301720e-02	5.463984e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.625280e+00	8.704414e-02	1.124088e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.318006e+00	1.807505e-01	3.465015e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.416552e+00	1.647806e-01	4.004986e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.037409e-01	1.379528e-01	2.267604e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.689443e-02	8.047244e-03	1.744393e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.836777e-01	5.543170e-01	3.066623e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.357000e+00	1.040069e+00	6.464104e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.137461e+00	1.078341e+00	4.350252e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.379074e+00	7.239747e-01	1.388059e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.335911e+00	2.750523e-01	3.946226e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.912737e+00	1.820857e-01	2.829437e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.559023e+00	1.988357e-01	4.867519e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.099844e+00	2.102915e-01	5.159479e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.569642e+00	1.759090e-01	4.975908e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.109208e+00	1.371301e-01	3.943412e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.395497e-01	9.843381e-02	2.846137e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.071626e-01	4.344080e-02	2.009590e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.735647e-01	2.605037e-02	9.911434e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.078773e-02	2.573556e-03	5.989074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.944533e+00	3.240418e+00	1.899246e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.015039e+01	2.561497e+00	1.100753e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.678633e+00	1.418845e+00	4.877803e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.318740e+00	5.528007e-01	1.223832e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.940124e+00	6.901147e-02	1.710660e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.178409e+00	9.945848e-02	2.566356e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.805963e+00	1.804585e-01	3.962952e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.300011e+00	1.663621e-01	3.738801e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.675905e+00	1.593340e-01	3.418972e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.076471e+00	1.134861e-01	2.557844e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.411833e-01	8.321378e-02	1.817737e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.220900e-01	4.057807e-02	1.229208e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.427944e-02	4.110772e-03	1.149920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.383696e+02	2.432469e+01	1.102763e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.736312e+01	1.827817e+00	8.487042e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.688600e+01	4.383973e-01	9.457402e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.109165e+01	1.262423e-01	9.869077e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.326526e+00	4.423636e-02	6.279334e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.274452e+00	1.072637e-01	2.255733e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.517669e+00	4.658096e-02	2.096678e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.804927e+00	1.410954e-01	1.097293e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.242208e+00	1.943809e-01	3.593199e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.573658e+00	1.623226e-01	4.214087e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.357958e-01	1.480440e-01	2.688513e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.383978e-02	1.004348e-02	2.081959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.114511e+00	3.203860e-01	1.737924e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.903982e+00	8.029827e-01	2.572154e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.339826e+00	2.530859e-01	3.438441e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.029001e+00	2.263948e-01	6.799567e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.145770e+00	1.313546e-01	4.597566e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.715581e-01	4.749440e-02	2.399795e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.401764e-01	2.635589e-02	8.942387e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.380811e-02	1.313895e-02	5.701017e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.586183e+00	6.803090e-01	2.884098e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.081587e+00	1.109322e-01	1.468344e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.967849e+00	1.560510e-01	4.403251e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.001712e+00	7.758670e-02	2.733828e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.132396e-01	4.996250e-02	1.497567e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.594392e-01	2.012128e-02	7.301361e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.922585e-02	3.055890e-02	2.098087e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.196701e-03	5.120621e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.230681e+01	1.491670e+00	6.897902e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.901102e+00	2.454241e-01	5.736278e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.938707e+00	2.040691e-01	5.043951e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.106310e-01	1.413907e-01	2.408724e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.485313e-02	9.221686e-03	1.157366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.300820e-01	9.198757e-02	4.027041e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.659816e-01	5.123191e-01	3.002301e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.392273e+00	9.058230e-01	5.019880e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.558081e+00	8.496774e-01	3.920689e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.975474e+00	3.804116e-01	2.023311e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.744707e+00	3.086682e-01	2.588183e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.008832e+00	3.310835e-01	5.282532e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.230662e+00	2.600260e-01	5.837009e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.618907e+00	1.861101e-01	5.153301e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.088889e+00	9.152071e-02	4.187696e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.671306e-01	5.836157e-02	2.616312e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.951985e-01	5.947754e-02	1.431918e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.749809e-01	4.509131e-02	6.386850e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.169700e-02	7.174101e-03	1.647250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.950267e-01	4.152555e-01	3.342227e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.246950e+00	1.607335e+00	9.140236e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.238368e+00	1.518393e+00	8.965768e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.558333e+00	9.364094e-01	4.134936e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.016583e+00	3.969786e-01	2.448035e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.774218e+00	2.474815e-01	3.678847e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.592683e+00	2.717245e-01	4.944011e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.612042e+00	2.257291e-01	4.788888e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.876214e+00	1.422460e-01	4.039596e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.293537e+00	1.016691e-01	3.468070e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.646006e-01	6.712811e-02	2.474273e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.622634e-01	5.396588e-02	1.482272e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.303983e-01	3.826856e-02	9.585709e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.622309e-01	2.814085e-02	3.845771e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.154736e-02	5.039696e-03	1.954026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.372994e+00	2.294086e+00	2.815231e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.392996e+01	4.666129e+00	2.223938e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.635160e+01	3.373031e+00	1.153683e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.382569e+01	1.159071e+00	5.896968e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.480411e+00	3.856498e-01	1.027444e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.112425e+00	4.394531e-01	7.845150e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.805477e+00	2.700394e-01	7.857054e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.476539e+00	2.091331e-01	5.786672e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.464846e+00	1.726937e-01	4.244121e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.936055e-01	1.343771e-01	2.613725e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.155762e-01	1.124489e-01	1.449608e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.874685e-02	6.494178e-03	6.340776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.538819e-01	4.759761e-01	2.644973e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.116199e+00	1.000796e+00	3.613455e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.351461e+00	2.387630e-01	1.865762e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.325954e+00	2.499376e-01	6.671657e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.399864e+00	1.397023e-01	5.731097e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.265824e-01	7.715073e-02	2.992120e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.147042e-01	3.581793e-02	1.286082e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.020720e-01	6.025144e-02	2.198463e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.090721e-03	7.146830e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.654393e+00	2.284451e+00	1.318447e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.090030e+00	1.763678e+00	7.298446e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.390510e+00	1.968924e-01	3.528006e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.673724e+00	2.689631e-01	5.552655e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.812492e+00	1.823901e-01	4.309318e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.552567e-01	8.087229e-02	2.675935e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.747977e-01	5.689327e-02	1.397041e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.431454e-01	2.066662e-02	6.412563e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.877630e-02	8.470675e-03	3.007264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.285436e+02	2.425930e+01	1.425550e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.551139e+01	2.558770e+00	1.059144e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.711849e+00	2.367749e-01	7.721369e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.647584e+00	1.371158e-01	4.259004e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.232292e+00	2.042541e-01	4.567562e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.121485e+00	1.880197e-01	3.015569e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.597695e-01	9.355801e-02	1.799642e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.134090e-02	9.202399e-03	6.330529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.524596e-01	4.066338e-01	2.202097e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.822114e+00	8.046303e-01	5.108960e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.660836e+00	9.474994e-01	4.975141e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.234082e+00	8.146822e-01	3.360430e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.497354e+00	5.061180e-01	5.771737e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.294981e+00	1.620041e-01	2.070423e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.839376e+00	3.123730e-01	3.713303e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.223284e+00	2.147990e-01	5.425677e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.677698e+00	1.742016e-01	5.226464e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.163560e+00	1.069962e-01	4.505321e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.408637e-01	6.624310e-02	2.975434e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.140351e-01	5.745824e-02	1.484649e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.765380e-01	4.583711e-02	7.245030e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.239942e-02	7.526165e-03	1.861482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.334137e+00	2.116787e+00	1.303642e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.695642e+00	2.316890e+00	1.390362e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.029015e+00	1.695165e+00	8.973567e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.819027e+00	9.583421e-01	3.610969e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.178615e+00	4.332576e-01	2.727807e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.825046e+00	2.295985e-01	2.447812e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.971930e+00	2.463678e-01	3.588025e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.276654e+00	1.950175e-01	4.902818e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.638961e+00	1.367739e-01	3.929745e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.035209e+00	8.495235e-02	2.634477e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.822276e-01	5.018178e-02	1.509422e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.858316e-01	2.995223e-02	8.290956e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.351443e-02	7.340722e-03	4.742052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.205442e+02	2.050585e+01	1.247316e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.830851e+01	5.544022e+00	1.678730e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.252889e+01	2.532292e+00	6.338633e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.383631e+01	2.321791e-01	5.814062e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.737629e+00	1.515247e-01	5.110327e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.656735e+00	1.042447e-01	5.901820e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.742337e+00	1.378513e-01	3.876978e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.721242e+00	1.772224e-01	4.517988e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.191474e+00	1.754874e-01	4.527761e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.339241e+00	1.534632e-01	3.819060e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.168791e-01	1.560533e-01	1.824520e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.849103e-02	8.497275e-03	8.384443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.615584e+00	4.905685e-01	2.130374e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.995624e+00	5.957807e-01	2.394043e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.665752e+00	2.426784e-01	5.638725e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.611580e+00	2.299968e-01	5.782193e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.722918e-01	1.189734e-01	4.286442e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.159336e-01	5.092544e-02	2.351797e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.982164e-01	2.979452e-02	1.108800e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.061602e-02	4.061536e-03	6.501493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.952430e+00	9.293437e-01	3.767782e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.649135e+00	2.209670e-01	3.434753e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.771138e+00	1.441878e-01	5.005388e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.803662e-01	1.097850e-01	2.912369e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.368347e-01	5.171085e-02	1.712707e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.589955e-01	3.047041e-02	9.743617e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.006696e-01	1.613162e-02	5.547037e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.228402e-03	2.066235e-03	3.301566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.153760e+01	2.194020e+00	9.802370e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.266083e+00	4.397605e-01	8.776678e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.122085e+00	2.624177e-01	6.970359e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.540663e-01	1.501859e-01	3.166289e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.110401e-02	9.328483e-03	2.364941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.834523e-01	1.350928e-01	7.333051e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.609965e+00	8.886097e-01	4.934035e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.293388e+00	1.133187e+00	5.676881e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.992598e+00	6.486613e-01	1.590548e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.909845e+00	2.002485e-01	9.095284e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.119556e+00	1.996418e-01	4.294476e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.403837e+00	2.779282e-01	6.013560e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.839335e+00	2.266911e-01	5.827035e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.368686e+00	1.596847e-01	4.887165e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.594505e-01	1.110736e-01	3.631368e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.243673e-01	7.417287e-02	2.647430e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.592432e-01	5.134947e-02	1.600770e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.714954e-01	3.768516e-02	7.209680e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.905103e-03	2.390886e-03	4.988796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.331852e+00	7.444436e-01	7.409914e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.469020e+00	2.350966e+00	1.235261e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.885910e+00	1.918161e+00	6.105026e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.557352e+00	8.713519e-01	2.047569e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.510553e+00	1.293429e-01	1.853197e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.298715e+00	3.057683e-01	4.585316e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.224601e+00	2.532706e-01	5.540148e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.415457e+00	2.189559e-01	5.206024e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.725928e+00	1.636445e-01	4.400770e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.248737e+00	1.218666e-01	3.712766e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.726624e-01	1.006550e-01	2.704008e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.868903e-01	5.703165e-02	1.790558e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.588317e-01	5.287879e-02	1.055989e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.730192e-01	2.494623e-02	7.469223e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.139278e-02	3.138671e-03	6.378444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.993029e+00	2.510095e+00	2.506118e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.140254e+01	5.725586e+00	3.479758e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.508806e+01	4.868582e+00	2.055080e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.345083e+01	1.867038e+00	5.624468e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.731686e+00	5.538902e-01	1.079149e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.426563e+00	5.618962e-01	1.237944e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.040849e+00	3.866197e-01	1.074593e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.667113e+00	3.760939e-01	7.478388e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.731946e+00	2.492866e-01	5.734719e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.082089e+00	2.105480e-01	3.502875e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.990033e-01	9.372602e-02	2.597204e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.382247e-02	6.088315e-03	1.439319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.805577e+00	8.011643e-01	3.644701e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.208874e+00	6.594517e-01	2.272866e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.908363e+00	2.195801e-01	2.839549e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.982817e+00	2.107158e-01	5.708649e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.185955e+00	1.414730e-01	4.615707e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.388673e-01	6.561197e-02	2.577581e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.632469e-01	3.521687e-02	1.323269e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.145571e-02	2.469081e-02	4.833907e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.675164e-03	2.104820e-03	1.821704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.196809e+01	3.428123e+00	1.537066e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.507209e+00	8.783700e-01	3.069345e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.307239e+00	4.732891e-02	2.765378e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.673064e+00	2.492289e-01	3.289542e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.694881e+00	1.404310e-01	4.112018e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.170301e-01	1.028742e-01	2.363077e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.074301e-01	4.593265e-02	1.482224e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.377792e-01	3.783761e-02	9.076612e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.893896e-02	4.326288e-03	1.110834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.540884e+02	2.713833e+01	1.215665e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.716529e+01	5.599705e-01	1.224069e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.008701e+00	9.614347e-02	3.621324e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.505170e+00	7.526575e-02	7.642468e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.133831e+00	1.707274e-01	3.779547e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.303462e+00	1.652992e-01	3.409347e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.648383e-01	9.959817e-02	2.576096e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.683663e-02	7.801945e-03	1.607102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.276155e+00	6.505656e-01	3.396572e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.813518e+00	1.124863e+00	5.877777e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.323238e+00	9.189392e-01	4.060040e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.552391e+00	6.749000e-01	7.119079e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.181807e+00	1.585170e-01	9.616064e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.778675e+00	1.864521e-01	3.473825e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.385444e+00	2.021682e-01	4.394567e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.936776e+00	1.983670e-01	4.814906e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.460644e+00	1.681997e-01	4.424400e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.044596e+00	1.117044e-01	3.449604e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.695995e-01	7.303132e-02	2.631525e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.700096e-01	5.086701e-02	1.597399e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.710437e-01	3.800958e-02	7.274818e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.044836e-02	2.830609e-03	5.048422e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.133775e+01	3.100417e+00	7.895383e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.109843e+01	2.526110e+00	1.288504e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.994438e+00	1.390827e+00	7.827625e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.395369e+00	5.890815e-01	2.410572e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.782058e+00	7.127852e-02	2.758896e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.098086e+00	9.480326e-02	1.642347e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.669374e+00	1.718270e-01	3.022456e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.138601e+00	1.568801e-01	3.641915e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.562405e+00	1.333819e-01	3.276318e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.008446e+00	1.104177e-01	2.422825e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.007156e-01	6.938095e-02	1.612387e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.051981e-01	3.822242e-02	1.037704e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.354939e-02	4.769917e-03	1.080395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.499402e+02	2.416634e+01	1.061119e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.676199e+01	1.601269e+00	2.065444e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.612805e+01	4.338972e-01	9.519357e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.080231e+01	2.144342e-01	5.823498e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.549531e+00	2.036501e-01	2.705423e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.854393e+00	4.814588e-02	2.935971e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.340642e+00	4.760885e-02	2.032134e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.574829e+00	9.630012e-02	1.953949e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.098127e+00	1.857545e-01	3.493884e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.509388e+00	2.191376e-01	3.749368e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.691602e-01	1.526051e-01	2.741106e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.453442e-02	7.304989e-03	1.908347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.349679e+00	3.483256e-01	1.251567e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.924906e+00	6.352661e-01	3.719416e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.129339e+00	2.553899e-01	3.398695e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.850397e+00	2.448171e-01	5.744671e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.988846e-01	1.071107e-01	3.938419e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.217246e-01	5.492960e-02	2.081497e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.177519e-01	2.838196e-02	7.593951e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.170562e-02	1.090453e-02	3.470760e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.952294e+00	6.130769e-01	2.808870e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.835532e+00	1.409418e-01	1.421482e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.788924e+00	1.234508e-01	4.351672e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.423571e-01	9.348657e-02	2.265208e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.725351e-01	4.301417e-02	1.344877e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.306894e-01	3.420027e-02	6.000627e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.887795e-02	2.562473e-02	2.214204e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.280181e-03	4.907563e-03	2.954488e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.281865e+01	1.451601e+00	5.905230e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.628783e+00	1.659064e-01	6.002171e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.785480e+00	1.774566e-01	4.976025e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.412012e-01	1.176803e-01	2.125026e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.273094e-02	1.197962e-02	9.759838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.820483e-01	1.125831e-01	5.363684e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.251745e+00	5.808059e-01	3.581564e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.884466e+00	9.584177e-01	4.589423e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.804593e+00	6.832813e-01	3.297280e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.918721e+00	1.679158e-01	2.002676e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.512031e+00	2.906854e-01	2.875339e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.760176e+00	2.784670e-01	4.949855e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.032746e+00	2.272014e-01	5.053161e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.481315e+00	2.175311e-01	4.489470e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.648159e-01	7.782406e-02	3.500901e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.180964e-01	7.030527e-02	2.219247e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.663885e-01	5.078727e-02	1.237097e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.567303e-01	3.053683e-02	5.872994e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.647572e-03	5.511735e-03	1.755423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.191997e+00	4.951594e-01	3.878604e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.220701e+00	1.705807e+00	9.675184e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.020482e+00	1.487271e+00	6.373913e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.680330e+00	7.779705e-01	4.218445e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.797508e+00	1.559577e-01	3.125686e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.516853e+00	2.120444e-01	3.642609e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.335294e+00	1.781646e-01	4.603090e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.506606e+00	2.475977e-01	4.036386e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.714769e+00	1.723348e-01	3.757027e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.216631e+00	9.662119e-02	2.676300e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.021237e-01	6.849687e-02	2.271657e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.179969e-01	5.621814e-02	1.341806e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.035683e-01	3.664727e-02	9.290913e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.424755e-01	2.065604e-02	4.469112e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.864315e-03	4.189897e-03	2.316319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.956783e+00	2.561524e+00	2.233291e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.553646e+01	4.739459e+00	2.532098e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.801604e+01	3.370369e+00	1.484275e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.366935e+01	6.941721e-01	7.802954e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.210651e+00	2.525673e-01	9.522083e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.703916e+00	4.030626e-01	8.797227e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.624158e+00	3.096654e-01	6.933271e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.223754e+00	2.339435e-01	5.498799e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.415856e+00	1.862119e-01	3.866959e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.226363e-01	1.148025e-01	2.825069e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.725693e-01	8.235726e-02	1.511057e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.801208e-02	6.494330e-03	5.658620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.245252e+00	5.620583e-01	2.619361e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.333375e+00	8.272664e-01	4.312194e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.188773e+00	2.007632e-01	2.380479e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.164056e+00	2.525535e-01	5.716303e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.244522e+00	1.453141e-01	4.771724e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.688455e-01	7.784447e-02	2.602693e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.844340e-01	3.323722e-02	1.113333e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.615536e-02	4.997966e-02	2.070325e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.355047e-03	5.992734e-03	1.801715e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.193372e+00	2.498445e+00	1.112766e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.395756e+00	1.427981e+00	6.406159e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.194685e+00	1.503471e-01	3.408586e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.533141e+00	2.351039e-01	5.084460e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.657483e+00	1.601136e-01	4.275036e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.980521e-01	1.035245e-01	2.094522e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.393073e-01	4.695305e-02	1.176990e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.090428e-01	3.934659e-02	5.726306e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.606099e-02	6.844440e-03	3.258192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.419958e+02	2.537178e+01	1.221389e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.438037e+01	1.625487e+00	1.319460e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.254777e+00	1.922774e-01	7.647727e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.525408e+00	1.593775e-01	3.880341e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.044436e+00	1.794841e-01	4.755932e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.127751e+00	1.692228e-01	2.672490e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.163708e-01	8.814313e-02	1.626142e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.030009e-02	9.999820e-03	6.075615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.864267e-01	5.022284e-01	2.407260e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.152220e+00	8.335907e-01	5.708870e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.077263e+00	1.036379e+00	3.908446e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.373909e+00	6.450780e-01	3.815734e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.514007e+00	2.716899e-01	1.495897e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.218222e+00	2.818226e-01	1.885422e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.592087e+00	2.174089e-01	4.552817e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.076276e+00	2.032973e-01	4.944188e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.534819e+00	1.814497e-01	4.612100e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.054435e+00	1.056061e-01	3.799644e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.724550e-01	6.108732e-02	2.424765e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.763915e-01	5.483279e-02	1.279335e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.596944e-01	3.176642e-02	5.332385e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.877593e-03	5.613717e-03	1.985515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.842913e+00	2.197680e+00	1.404356e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.980056e+00	2.517597e+00	1.104901e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.381959e+00	1.316104e+00	6.572196e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.755957e+00	9.340578e-01	2.392563e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.965849e+00	2.138568e-01	2.750581e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.742016e+00	2.368388e-01	2.355075e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.766414e+00	1.786538e-01	4.427077e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.236141e+00	2.428459e-01	3.399322e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.488033e+00	1.267909e-01	3.653376e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.535621e-01	8.844684e-02	2.366311e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.387679e-01	6.273853e-02	1.242217e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.668504e-01	2.695827e-02	8.194644e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.010728e-02	4.821084e-03	5.595362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.315037e+02	1.936085e+01	1.075903e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.866088e+01	5.195930e+00	1.864030e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.249218e+01	1.914343e+00	1.032970e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.343005e+01	5.276033e-01	5.557947e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.373950e+00	9.262242e-02	5.938756e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.290165e+00	1.047892e-01	4.741616e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.599508e+00	1.401981e-01	3.351679e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.686666e+00	1.306071e-01	3.218363e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.984907e+00	1.964109e-01	4.076943e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.273103e+00	1.507208e-01	3.091797e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.470459e-01	1.004642e-01	2.275403e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.699431e-02	9.344552e-03	7.918872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.720905e+00	4.797288e-01	1.754006e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.906255e+00	5.363575e-01	1.355617e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.611642e+00	2.278193e-01	5.562213e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.598244e+00	1.016337e-01	5.739015e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.363612e-01	9.439885e-02	3.827789e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.699300e-01	2.593016e-02	2.241294e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.002305e-01	3.721873e-02	9.506222e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.218529e-03	3.474035e-03	5.440357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.040517e+00	8.592633e-01	2.508767e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.378678e+00	1.332299e-01	3.568842e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.770015e+00	1.229145e-01	4.388917e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.078860e+00	4.900869e-02	2.765566e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.294220e-01	3.597385e-02	1.544080e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.770579e-01	2.872263e-02	8.692075e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.966696e-02	1.339378e-02	5.030711e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.707287e-03	1.970959e-03	2.855719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.172618e+01	1.920615e+00	6.888215e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.915715e+00	3.188194e-01	7.308833e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.165998e+00	1.413942e-01	6.059699e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.005486e+00	9.399148e-02	2.884187e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.000076e-02	1.024804e-02	2.048572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.062629e-01	1.502884e-01	4.195481e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.750490e+00	9.027058e-01	3.927728e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.412507e+00	1.063300e+00	3.560510e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.045552e+00	6.192204e-01	1.630521e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.783541e+00	2.102291e-01	1.258972e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.108425e+00	2.485033e-01	3.969492e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.375236e+00	1.629688e-01	5.794411e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.840440e+00	1.748347e-01	4.977741e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.333013e+00	1.171757e-01	4.727896e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.192188e-01	6.777359e-02	3.619242e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.679819e-01	3.392769e-02	2.568777e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.463091e-01	5.401900e-02	1.425431e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.457951e-01	2.096520e-02	8.561679e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.319801e-03	3.099365e-03	4.118677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.730677e+00	9.942595e-01	4.959181e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.828231e+00	2.335861e+00	6.521671e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.781036e+00	1.573479e+00	4.917997e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.375718e+00	6.718706e-01	2.038461e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.355630e+00	2.786717e-01	2.908067e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.144151e+00	2.307224e-01	4.687966e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.041224e+00	1.391071e-01	5.498783e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.278648e+00	1.148563e-01	5.087711e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.768012e+00	1.283009e-01	3.972183e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.338395e+00	6.993845e-02	3.602998e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.362408e-01	5.038823e-02	2.350753e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.139323e-01	4.785694e-02	1.547162e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.374627e-01	3.260134e-02	1.116744e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.614730e-01	2.214905e-02	7.895583e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.073037e-02	2.296857e-03	4.948937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.848122e+00	2.982941e+00	2.302516e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.303742e+01	6.109304e+00	3.035561e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.596721e+01	4.656953e+00	1.078292e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.305261e+01	1.079968e+00	7.882999e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.179717e+00	5.173632e-01	1.250308e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.931593e+00	3.991031e-01	1.186874e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.946743e+00	2.168446e-01	9.523097e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.655163e+00	1.793058e-01	7.490584e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.776012e+00	2.463013e-01	4.021837e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.062495e+00	1.043624e-01	3.579279e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.116864e-01	7.823425e-02	2.279697e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.260762e-02	6.093034e-03	1.234531e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.842427e+00	7.893129e-01	3.109520e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.074518e+00	5.763296e-01	1.543865e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.967858e+00	2.032094e-01	2.918191e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.053423e+00	1.907087e-01	5.390677e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.187602e+00	1.217822e-01	4.236854e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.074391e-01	4.235946e-02	2.526487e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.651431e-01	3.156181e-02	1.229032e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.912646e-02	1.799882e-02	5.295968e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.031216e-03	1.725462e-03	1.306070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.189571e+01	3.473431e+00	1.057235e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.890194e+00	6.598443e-01	2.897596e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.419908e+00	0.000000e+00	2.469651e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.676800e+00	2.048666e-01	3.389601e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.769296e+00	1.114522e-01	3.761388e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.023083e+00	5.616678e-02	2.548555e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.071214e-01	4.075013e-02	1.385871e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.493580e-01	2.664766e-02	7.915532e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.760775e-02	3.493232e-03	9.606334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.458695e+02	2.572074e+01	7.959516e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.721700e+01	3.606120e-01	1.240077e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.187726e+00	0.000000e+00	6.920780e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.579775e+00	5.553080e-02	1.355843e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.366741e+00	1.167037e-01	3.403350e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.328032e+00	1.547706e-01	3.247854e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.803664e-01	8.648549e-02	2.156673e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.510243e-02	6.354674e-03	1.417021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.250874e+00	6.060315e-01	3.337950e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.865712e+00	1.166191e+00	4.488367e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.293172e+00	8.749000e-01	2.839722e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.463087e+00	6.429506e-01	1.940693e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.169233e+00	1.353080e-01	1.027844e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.847733e+00	1.679579e-01	2.815827e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.439023e+00	1.578165e-01	4.504155e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.980503e+00	1.331654e-01	4.705892e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.478481e+00	1.374617e-01	4.338029e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.066331e+00	1.263427e-01	3.340316e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.214117e-01	3.960827e-02	3.007002e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.633954e-01	5.428460e-02	1.454393e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.488040e-01	1.990838e-02	8.793164e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.416316e-03	3.054539e-03	4.215142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.245613e+01	3.516779e+00	1.223207e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.037992e+01	2.309959e+00	7.001298e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.070405e+00	1.090588e+00	2.831536e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.963616e+00	4.427131e-01	1.803372e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.778461e+00	5.598924e-02	2.170989e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.122711e+00	5.880300e-02	2.201527e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.696633e+00	1.370135e-01	3.136417e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.181256e+00	1.216627e-01	3.887380e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.601601e+00	1.136450e-01	3.115453e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.086111e+00	6.108999e-02	2.259131e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.249761e-01	3.871483e-02	1.622314e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.030428e-01	3.073255e-02	1.036467e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.201644e-02	3.957447e-03	9.951813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.455928e+02	2.294476e+01	7.111228e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.560368e+01	2.070737e+00	1.276627e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.652874e+01	3.403677e-01	1.122930e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.107142e+01	7.767789e-02	8.852503e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.194759e+00	0.000000e+00	8.967538e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.054105e+00	2.468325e-03	4.433545e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.395293e+00	3.506532e-02	2.524152e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.723016e+00	7.518907e-02	1.071628e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.177391e+00	1.349704e-01	3.748093e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.606661e+00	1.766495e-01	3.072925e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.666751e-01	9.935775e-02	2.849413e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.367946e-02	6.434949e-03	1.662352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.457001e+00	3.381285e-01	1.204011e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.980882e+00	5.841810e-01	1.718627e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.987086e+00	1.681746e-01	4.223130e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.743237e+00	1.758844e-01	5.474180e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.602164e-01	7.028509e-02	3.522181e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.779876e-01	3.357929e-02	1.862287e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.092815e-01	2.521807e-02	6.681842e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.176844e-02	1.219372e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.105654e+00	6.392700e-01	1.614081e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.581572e+00	3.664888e-02	2.489053e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.806412e+00	8.401905e-02	3.991529e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.037543e-01	6.610680e-02	2.175002e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.610362e-01	3.373533e-02	1.281302e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.396914e-01	3.108519e-02	5.511977e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.783214e-02	2.538742e-02	2.124780e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.790617e-03	5.402721e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.300179e+01	1.318997e+00	5.108907e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.325868e+00	1.191604e-01	6.409578e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.824770e+00	1.593667e-01	3.755710e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.363334e-01	1.064873e-01	2.120398e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.382557e-02	1.237168e-02	8.130950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.953175e-01	1.225518e-01	3.527511e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.403647e+00	6.621861e-01	2.532477e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.022196e+00	9.137397e-01	3.964122e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.805924e+00	6.122376e-01	3.720916e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.084295e+00	1.458054e-01	1.355914e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.467233e+00	1.978415e-01	3.411858e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.677501e+00	2.858794e-01	5.181835e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.937573e+00	1.690038e-01	5.112467e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.374321e+00	1.094336e-01	4.468668e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.043303e-01	4.708244e-02	3.513741e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.572904e-01	2.976222e-02	2.128652e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.402869e-01	3.494334e-02	1.079898e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.569724e-01	3.806359e-02	3.891794e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.557920e-03	6.442025e-03	4.109925e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.548639e+00	6.219970e-01	3.052763e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.036126e+00	1.959690e+00	3.916847e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.823465e+00	1.270641e+00	5.454031e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.555308e+00	4.743822e-01	3.894444e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.655721e+00	1.701825e-01	2.931199e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.375838e+00	2.293688e-01	3.683493e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.245847e+00	1.726699e-01	4.044639e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.379578e+00	8.487762e-02	4.508497e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.723457e+00	9.100617e-02	3.253534e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.214293e+00	9.211483e-02	3.115204e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.416236e-01	3.929296e-02	2.532803e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.040022e-01	3.218297e-02	1.369626e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.076546e-01	4.614581e-02	6.846909e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.386302e-01	2.340006e-02	4.763198e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.065658e-02	5.321315e-03	1.252533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.559158e+00	3.393507e+00	2.642282e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.832477e+01	5.875603e+00	1.365094e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.729174e+01	2.142447e+00	8.551776e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.293480e+01	4.592094e-01	7.260465e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.812081e+00	5.278948e-01	1.021755e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.325165e+00	1.160485e-01	8.806583e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.348953e+00	1.510454e-01	7.494763e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.251126e+00	1.871529e-01	4.842617e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.421673e+00	1.365851e-01	3.269758e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.376118e-01	9.241909e-02	2.508493e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.768737e-01	8.473238e-02	1.405747e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.878446e-02	8.100266e-03	4.469433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.297534e+00	5.575174e-01	2.377508e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.388546e+00	8.480451e-01	2.243563e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.111574e+00	1.466737e-01	2.788645e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.212152e+00	1.854054e-01	5.623153e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.224126e+00	1.030276e-01	4.427757e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.002770e-01	4.850186e-02	2.514808e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.820287e-01	4.060759e-02	9.213253e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.594987e-02	5.484045e-02	1.218237e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.316787e-03	5.821659e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.888371e+00	2.542753e+00	8.714817e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.896600e+00	1.353340e+00	3.656424e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.764665e+00	3.153560e-02	4.329367e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.750575e+00	1.614742e-01	3.930748e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.775491e+00	1.016247e-01	3.976972e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.744012e-01	5.548617e-02	2.220467e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.436457e-01	3.994975e-02	1.235086e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.220095e-01	4.746711e-02	4.784005e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.693520e-02	7.668545e-03	2.366591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.436968e+02	2.656285e+01	7.926584e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.133847e+01	7.029131e-01	1.105878e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.508328e+00	0.000000e+00	9.939843e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.709117e+00	1.072684e-02	5.677663e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.124831e+00	1.557399e-01	4.018157e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.142051e+00	1.149853e-01	2.739295e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.535814e-01	7.878190e-02	1.387277e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.123247e-02	9.880161e-03	5.038786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.693009e-01	4.572063e-01	2.301858e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.307103e+00	8.845218e-01	4.449746e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.039395e+00	9.150247e-01	3.973848e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.532061e+00	7.336449e-01	1.536433e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.456055e+00	2.262094e-01	1.548703e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.171149e+00	2.261542e-01	1.993635e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.666007e+00	2.300557e-01	4.581234e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.075150e+00	1.675251e-01	5.236274e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.518015e+00	1.403294e-01	4.427393e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.030630e+00	7.657246e-02	3.612171e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.186612e-01	4.193263e-02	2.529469e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.652206e-01	4.139556e-02	1.167462e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.591545e-01	3.741276e-02	3.917883e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.962012e-03	6.687357e-03	6.179181e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.206478e+00	2.342605e+00	1.238284e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.005517e+01	2.257417e+00	7.980828e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.557999e+00	1.527219e+00	3.779093e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.419909e+00	6.940603e-01	1.752672e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.652469e+00	1.580139e-01	3.240960e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.556249e+00	1.607186e-01	3.470673e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.838008e+00	1.228667e-01	3.512275e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.254388e+00	1.099212e-01	4.062029e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.598101e+00	8.941407e-02	3.102457e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.423780e-01	5.669519e-02	2.358705e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.320947e-01	3.662889e-02	1.338257e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.723677e-01	3.140243e-02	6.128804e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.016558e-02	5.746080e-03	4.099547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.364606e+02	2.165435e+01	6.754878e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.380842e+01	3.504314e+00	8.269264e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.001686e+01	1.429632e+00	5.229447e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.265100e+01	0.000000e+00	1.209254e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.255394e+00	2.219732e-01	9.435662e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.598080e+00	1.317618e-01	7.830775e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.749468e+00	0.000000e+00	5.825261e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.579350e+00	8.395204e-02	4.801005e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.090886e+00	1.733587e-01	3.823427e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.303393e+00	1.490260e-01	3.004200e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.673365e-01	9.144622e-02	1.881406e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.805491e-02	9.550536e-03	6.487625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.990695e+00	4.945110e-01	1.866035e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.715004e+00	3.768043e-01	2.305602e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.453855e+00	2.305387e-01	4.843703e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.432160e+00	1.396793e-01	4.873981e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.664221e-01	8.144108e-02	3.168283e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.372787e-01	2.329887e-02	2.095843e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.725652e-01	2.402311e-02	8.533243e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.154937e-03	3.614027e-03	4.660614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.336233e+00	8.045904e-01	2.641770e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.243238e+00	1.684982e-01	3.216051e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.675743e+00	7.697172e-02	3.852557e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.179662e-01	7.679499e-02	2.412689e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.034048e-01	4.578692e-02	1.422294e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.499182e-01	2.525600e-02	8.945706e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.399728e-02	1.160368e-02	4.768501e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.493208e-03	1.965787e-03	3.086133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.240863e+01	1.868662e+00	7.231604e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.482893e+00	2.856297e-01	7.826194e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.020513e+00	2.143415e-01	4.737150e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.975418e-01	9.358926e-02	3.150593e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.730468e-02	9.098790e-03	2.060020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.997443e-01	2.092860e-01	5.221468e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.242492e+00	1.076872e+00	4.551159e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.774019e+00	1.041576e+00	3.831380e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.011432e+00	3.715560e-01	1.378094e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.580373e+00	1.576243e-01	2.329677e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.834024e+00	1.938990e-01	5.208910e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.249116e+00	2.077204e-01	5.122133e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.648578e+00	1.245377e-01	4.607991e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.222965e+00	1.252606e-01	3.767770e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.588264e-01	9.319170e-02	2.995044e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.603970e-01	7.656189e-02	2.089443e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.981085e-01	2.171998e-02	1.488371e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.272374e-01	1.317500e-02	7.164129e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.924148e-03	2.299631e-03	3.477476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.169064e+00	1.148888e+00	5.636466e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.856559e+00	2.421436e+00	1.021954e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.294349e+00	1.504318e+00	4.102337e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.409066e+00	4.551281e-01	3.142644e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.047793e+00	1.871278e-01	4.130722e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.879243e+00	1.467252e-01	5.562693e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.991048e+00	1.514151e-01	5.056174e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.237620e+00	1.543199e-01	4.240459e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.655188e+00	1.562552e-01	3.540737e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.172815e+00	9.969152e-02	2.878954e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.337725e-01	9.025009e-02	2.020680e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.518257e-01	5.062750e-02	1.673490e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.170332e-01	2.480721e-02	1.119559e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.415245e-01	9.572909e-03	7.922149e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.127822e-02	3.442262e-03	4.925463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.087931e+00	3.819842e+00	2.477752e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.492826e+01	6.740997e+00	3.482469e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.663276e+01	3.773830e+00	1.265067e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.307815e+01	7.840574e-01	9.855527e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.105099e+00	5.922184e-01	1.205393e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.741750e+00	3.981164e-01	1.096122e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.690534e+00	4.301874e-01	8.123627e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.488114e+00	3.289767e-01	5.641062e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.541721e+00	1.554541e-01	5.271169e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.011895e+00	9.726046e-02	3.552964e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.160756e-01	1.299426e-01	2.050749e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.880303e-02	4.266746e-03	1.358960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.211840e+00	8.483118e-01	3.456221e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.083546e+00	4.357214e-01	1.363499e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.817076e+00	2.129441e-01	3.291148e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.913040e+00	1.907907e-01	4.951535e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.087742e+00	1.081498e-01	3.691462e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.610075e-01	3.300613e-02	2.250959e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.326044e-01	3.500244e-02	1.110124e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.186254e-02	1.514870e-02	3.472508e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.362177e-03	2.595112e-03	1.277580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.381451e+01	3.487392e+00	1.177624e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.808888e+00	4.857330e-01	2.750698e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.159065e+00	3.082808e-02	2.337199e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.597910e+00	1.821932e-01	3.542740e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.722159e+00	1.590436e-01	3.082339e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.917011e-01	6.531896e-02	2.172482e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.803006e-01	4.135678e-02	1.317912e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.196615e-01	2.027057e-02	8.269404e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.554282e-02	3.145283e-03	9.179731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.573541e+02	2.393095e+01	7.837762e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.734683e+01	2.366041e-01	1.465569e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.864804e+00	1.865598e-03	6.628851e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.381447e+00	9.954126e-02	1.582401e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.177591e+00	1.815074e-01	3.044502e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.297518e+00	1.321246e-01	3.159168e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.455973e-01	8.112149e-02	2.194176e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.124689e-02	5.826970e-03	1.504282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.637552e+00	7.709511e-01	3.303571e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.211614e+00	1.113852e+00	5.372201e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.379017e+00	7.146674e-01	2.831978e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.323721e+00	3.152463e-01	1.566663e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.160822e+00	2.459241e-01	1.106383e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.753416e+00	1.835915e-01	3.685534e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.296659e+00	1.534263e-01	4.730664e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.858206e+00	1.404190e-01	4.453196e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.363454e+00	1.519104e-01	3.683827e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.485749e-01	8.819780e-02	3.044907e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.140470e-01	7.172459e-02	2.172343e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.159479e-01	2.550100e-02	1.462302e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.315434e-01	1.320860e-02	6.608384e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.190855e-03	2.549101e-03	3.604226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.473985e+01	3.791033e+00	1.268198e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.054743e+01	1.900177e+00	7.549238e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.952787e+00	8.205980e-01	3.402579e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.941519e+00	3.697893e-01	2.274378e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.712833e+00	3.182392e-02	1.868690e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.956199e+00	6.833748e-02	2.213098e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.602453e+00	1.252153e-01	3.458881e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.140218e+00	1.310496e-01	3.211597e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.558962e+00	1.489857e-01	2.642254e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.468394e-01	8.612181e-02	2.328549e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.656074e-01	4.200411e-02	1.695240e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.943449e-01	3.393107e-02	8.657621e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.924723e-02	2.471249e-03	1.028934e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.561640e+02	2.217588e+01	7.102846e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.558923e+01	1.628573e+00	1.850504e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.631400e+01	5.746050e-01	1.066351e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.054510e+01	7.037397e-02	9.011697e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.139195e+00	1.369971e-02	8.044618e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.834382e+00	6.524111e-02	1.835097e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.303805e+00	5.857802e-02	2.869626e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.627696e+00	7.752037e-02	2.105555e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.128593e+00	2.267340e-01	3.290960e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.415043e+00	1.908024e-01	3.780317e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.237564e-01	1.019648e-01	2.533755e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.957914e-02	5.773454e-03	1.775840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.753395e+00	3.858775e-01	9.829729e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.817115e+00	4.416122e-01	2.126026e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.624683e+00	1.722519e-01	4.604704e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.619643e+00	1.380555e-01	4.970842e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.442419e-01	7.435676e-02	3.114955e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.791085e-01	3.247947e-02	1.595874e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.718776e-01	3.118897e-02	5.965431e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.710426e-03	1.169917e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.458291e+00	5.906973e-01	1.985557e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.266993e+00	5.635707e-02	2.049889e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.575159e+00	1.339282e-01	3.336592e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.767873e-01	4.185555e-02	2.265163e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.079390e-01	5.077457e-02	1.050893e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.998638e-01	2.248345e-02	6.488498e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.586919e-02	2.885359e-02	1.383930e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.006213e-03	5.197188e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.345497e+01	1.284862e+00	5.179959e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.059876e+00	1.453794e-01	6.097295e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.599494e+00	1.621834e-01	3.775377e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.147242e-01	8.269693e-02	1.917549e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.028527e-02	1.233529e-02	8.960982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.992146e-01	1.905891e-01	5.730444e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.868341e+00	8.030701e-01	2.548251e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.501707e+00	9.263358e-01	4.179459e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.938636e+00	4.441854e-01	2.024004e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.647939e+00	9.058470e-02	3.237556e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.142234e+00	2.796917e-01	4.151585e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.466080e+00	2.806283e-01	5.120920e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.753123e+00	1.225691e-01	4.731200e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.266119e+00	7.297010e-02	4.179669e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.887313e-01	6.106461e-02	2.701067e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.551818e-01	5.615276e-02	1.734053e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.111304e-01	3.720848e-02	9.147231e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.459841e-01	4.094364e-02	3.361746e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.713391e-03	6.436717e-03	2.337182e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.002757e+00	7.451643e-01	2.519342e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.229684e+00	2.044060e+00	4.002932e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.444017e+00	1.122266e+00	4.669912e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.579845e+00	3.598148e-01	2.656813e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.257917e+00	1.665289e-01	4.273623e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.953928e+00	9.713920e-02	4.677611e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.027152e+00	1.954573e-01	4.566288e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.144956e+00	1.771043e-01	4.069968e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.489718e+00	7.659228e-02	4.200297e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.144965e+00	8.629033e-02	2.271795e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.045603e-01	5.902500e-02	1.629055e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.971779e-01	2.566347e-02	1.354961e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.977930e-01	4.767774e-02	6.009486e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.436400e-01	3.969038e-02	2.665670e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.309039e-03	4.548668e-03	1.028026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.067275e+01	4.141299e+00	2.429352e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.054078e+01	5.470980e+00	1.671528e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.808261e+01	2.416524e+00	8.155242e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.272996e+01	1.212337e-01	9.054396e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.033968e+00	1.803492e-01	1.037597e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.011067e+00	2.648010e-01	8.736035e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.187848e+00	1.609969e-01	7.359779e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.048109e+00	2.145579e-01	4.462908e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.323372e+00	1.566766e-01	2.914134e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.101443e-01	1.068863e-01	2.317674e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.956781e-01	1.116821e-01	1.229006e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.620358e-02	8.134642e-03	3.871283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.654785e+00	6.547742e-01	2.545683e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.502974e+00	7.079477e-01	2.350389e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.882852e+00	1.965451e-01	3.524499e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.991424e+00	1.865601e-01	5.140033e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.156641e+00	9.573967e-02	4.101995e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.137771e-01	5.710679e-02	2.039536e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.298807e-01	1.225698e-02	9.077151e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.579776e-02	5.472226e-02	7.415554e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.640441e-03	5.558140e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.095438e+01	3.056628e+00	1.031045e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.695307e+00	9.404465e-01	3.329240e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.662718e+00	3.034065e-02	4.784483e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.455336e+00	1.704825e-01	4.598937e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.597386e+00	1.445331e-01	3.251777e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.693001e-01	4.710929e-02	2.382164e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.642778e-01	4.256343e-02	9.547917e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.019352e-01	2.742289e-02	5.006607e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.487471e-02	8.064412e-03	1.656244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.607262e+02	2.633612e+01	1.108149e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.928577e+01	3.679608e-01	4.317524e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.311390e+00	0.000000e+00	1.203990e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.371318e+00	1.020520e-01	3.074393e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.058770e+00	1.325061e-01	3.829788e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.060082e+00	1.233816e-01	2.808140e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.345635e-01	9.286754e-02	1.506289e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.765147e-02	1.237087e-02	3.749278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.281890e+00	5.884590e-01	2.547901e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.841598e+00	1.044197e+00	3.912011e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.403852e+00	8.385804e-01	3.576299e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.468386e+00	4.399782e-01	2.004799e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.304205e+00	9.634983e-02	1.953906e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.850946e+00	1.968509e-01	2.990025e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.541010e+00	2.946365e-01	4.271222e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.889784e+00	1.420522e-01	5.014201e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.396021e+00	1.010431e-01	4.317861e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.948557e-01	8.275705e-02	3.123228e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.191459e-01	4.422804e-02	1.964115e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.370909e-01	4.174552e-02	9.668991e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.470435e-01	3.725850e-02	3.308678e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.988043e-03	6.290335e-03	3.851689e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.047790e+01	2.645151e+00	1.065043e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.138368e+01	2.487125e+00	6.482958e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.110180e+00	8.935888e-01	6.302336e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.045488e+00	4.815624e-01	3.039752e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.456485e+00	1.386237e-01	3.713450e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.447238e+00	9.437084e-02	3.190617e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.712064e+00	1.804159e-01	3.830082e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.044258e+00	1.258403e-01	4.210083e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.432713e+00	9.080230e-02	2.971642e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.384486e-01	5.763422e-02	1.912368e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.369715e-01	3.268964e-02	1.159384e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.538501e-01	3.874272e-02	4.782674e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.966161e-02	6.315480e-03	3.140935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.493947e+02	2.130958e+01	8.396142e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.108377e+01	2.824839e+00	6.257016e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.867696e+01	1.435662e+00	5.166050e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.255891e+01	6.626566e-02	1.391287e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.187387e+00	3.008657e-01	1.430439e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.251271e+00	0.000000e+00	8.031263e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.507396e+00	5.106219e-02	3.956459e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.578584e+00	8.780982e-02	3.742830e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.866039e+00	1.588508e-01	3.796234e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.240365e+00	1.551893e-01	2.651343e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.693178e-01	8.343067e-02	1.918500e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.622951e-02	1.006520e-02	5.828319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.212265e+00	4.562679e-01	2.587761e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.896549e+00	3.908955e-01	7.162611e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.082918e+00	2.115286e-01	6.247033e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.245865e+00	1.502349e-01	4.896287e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.578223e-01	1.172067e-01	2.799314e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.711282e-01	3.521964e-02	1.790004e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.420627e-01	3.333948e-02	7.190060e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.497620e-03	3.039841e-03	3.637541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.741003e+00	7.321029e-01	2.937204e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.986620e+00	1.021870e-01	3.296888e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.492773e+00	1.365397e-01	3.649780e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.391751e-01	1.197006e-01	1.932591e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.252827e-01	4.376306e-02	1.379820e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.262865e-01	1.982203e-02	7.486052e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.107478e-02	1.706632e-02	3.600901e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.629426e-03	1.625813e-03	2.653088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.305402e+01	1.576586e+00	7.874477e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.163734e+00	3.551755e-01	6.724805e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.864010e+00	2.118776e-01	4.172202e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.947077e-01	1.309923e-01	2.286086e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.169800e-02	7.080536e-03	1.801687e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.088648e-01	2.634720e-01	1.251431e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.695663e+00	1.117804e+00	7.267101e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.100029e+00	8.388683e-01	3.822923e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.217862e+00	2.090183e-01	1.041534e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.579042e+00	4.336064e-01	2.530034e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.728548e+00	3.670045e-01	4.678433e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.888258e+00	1.674457e-01	5.425305e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.395039e+00	1.660067e-01	5.242588e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.064666e+00	1.330785e-01	3.428394e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.272260e-01	7.218643e-02	2.591597e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.653211e-01	7.063498e-02	1.853842e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.637304e-01	3.554892e-02	1.184332e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.084532e-01	1.867008e-02	6.468132e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.065123e-03	2.299962e-03	3.474307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.039584e+00	1.346373e+00	1.097717e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.335537e+00	2.404738e+00	1.423447e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.761432e+00	9.568846e-01	5.027837e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.386168e+00	2.977106e-01	1.503447e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.871028e+00	4.788467e-01	3.281946e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.672413e+00	3.501845e-01	3.703582e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.795522e+00	2.780279e-01	4.091366e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.881373e+00	1.198640e-01	5.860777e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.477944e+00	1.659321e-01	2.916462e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.027624e+00	7.681563e-02	2.402633e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.397383e-01	1.257955e-01	1.688126e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.396125e-01	4.301086e-02	1.640925e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.942933e-01	6.567741e-02	8.279706e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.330915e-01	1.964036e-02	7.408276e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.587986e-03	1.643214e-03	5.441479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.975035e+00	4.170144e+00	5.017851e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.894526e+01	7.468642e+00	3.250820e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.844277e+01	3.089358e+00	1.027905e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.284090e+01	4.780809e-01	1.285818e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.418485e+00	9.880284e-01	1.044999e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.070825e+00	4.031178e-01	1.116762e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.325792e+00	3.547940e-01	7.794779e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.237378e+00	2.268107e-01	5.193352e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.444333e+00	1.741768e-01	3.593697e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.643541e-01	1.345176e-01	2.837767e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.716369e-01	8.350897e-02	2.191090e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.663679e-02	4.134813e-03	1.180447e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.433427e+00	8.537048e-01	4.921478e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.344773e+00	4.819010e-01	9.651852e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.745609e+00	2.775020e-01	3.806941e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.714794e+00	2.269226e-01	5.213130e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.551438e-01	1.270551e-01	3.389907e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.722728e-01	4.882578e-02	2.069183e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.957226e-01	3.754009e-02	9.284803e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.126091e-02	1.641351e-02	3.296250e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.114299e-03	1.414111e-03	1.139616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.560921e+01	3.579123e+00	1.950465e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.675950e+00	2.996361e-01	2.588234e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.216585e+00	1.239912e-01	1.295609e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.483447e+00	2.452824e-01	3.727779e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.535162e+00	1.492657e-01	3.323388e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.226108e-01	1.227934e-01	1.824868e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.136936e-01	4.213412e-02	1.230883e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.986039e-01	2.128199e-02	7.440017e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.326604e-02	4.151896e-03	7.472276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.687727e+02	2.072177e+01	1.289697e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.728980e+01	1.952918e-01	7.215389e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.873412e+00	2.074866e-01	2.172117e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.200750e+00	7.354743e-02	1.287420e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.078842e+00	1.949441e-01	2.694640e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.129894e+00	1.520053e-01	2.778191e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.488382e-01	9.363286e-02	1.874857e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.953811e-02	5.930919e-03	1.205120e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.888098e+00	8.296621e-01	5.069412e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.558477e+00	1.177884e+00	8.498681e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.659756e+00	6.862505e-01	2.513355e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.523654e+00	2.627875e-01	4.714899e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.141822e+00	2.092079e-01	1.780557e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.708923e+00	3.394591e-01	3.770056e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.188390e+00	2.138979e-01	4.740396e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.677280e+00	2.201522e-01	4.292534e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.173497e+00	1.349859e-01	3.990703e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.768705e-01	1.531830e-01	2.921932e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.132322e-01	6.282901e-02	1.966905e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.770167e-01	3.889805e-02	1.310928e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.105114e-01	1.968276e-02	6.632641e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.160312e-03	1.928966e-03	3.580205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.741585e+01	3.831522e+00	2.938079e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.089990e+01	1.757001e+00	7.506667e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.943645e+00	6.277372e-01	1.706351e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.765939e+00	1.751847e-01	2.730048e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.614078e+00	7.299508e-02	3.373472e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.978629e+00	2.906290e-01	1.468082e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.529515e+00	2.019396e-01	3.144415e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.022070e+00	1.860069e-01	3.532887e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.362336e+00	1.218963e-01	2.579748e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.965180e-01	1.514841e-01	1.876380e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.816546e-01	4.664439e-02	1.667868e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.542650e-01	3.534638e-02	7.727632e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.623871e-02	2.959817e-03	9.611516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.683916e+02	1.851989e+01	1.152711e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.577132e+01	1.143321e+00	4.160239e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.626367e+01	8.361279e-02	1.119537e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.010512e+01	1.214703e-01	1.108792e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.942854e+00	3.271913e-01	1.066514e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.541735e+00	1.021342e-01	3.356989e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.229627e+00	1.097385e-01	6.653462e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.413990e+00	1.738690e-01	9.899543e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.994155e+00	2.466502e-01	2.934122e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.338337e+00	1.501358e-01	2.753466e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.440126e-01	1.601807e-01	2.028054e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.462671e-02	5.295852e-03	1.685172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.933022e+00	3.666694e-01	1.929520e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.059956e+00	4.375137e-01	3.260542e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.415891e+00	3.367208e-01	5.285974e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.382850e+00	2.546174e-01	4.748454e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.735360e-01	9.537638e-02	3.071947e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.857815e-01	5.281717e-02	1.478231e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.479347e-01	4.614477e-02	5.046344e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.314052e-03	8.089880e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.869569e+00	5.257193e-01	3.067966e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.042896e+00	1.108848e-01	2.292027e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.412931e+00	2.009169e-01	2.749089e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.526094e-01	8.527089e-02	1.829156e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.057634e-01	5.041057e-02	1.020113e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.938017e-01	3.185135e-02	4.866548e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.803410e-02	2.165573e-02	1.771311e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.723996e-03	4.336454e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.410821e+01	1.100004e+00	6.511536e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.684320e+00	2.376874e-01	5.697591e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.501014e+00	2.047852e-01	3.088337e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.574392e-01	1.002711e-01	1.845088e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.641126e-02	1.077593e-02	7.463876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.168632e-01	1.764605e-01	9.775939e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.247108e+00	9.869807e-01	4.713789e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.830913e+00	8.965484e-01	7.367527e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.098056e+00	3.769406e-01	2.628786e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.858149e+00	3.343098e-01	2.281397e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.996880e+00	2.959399e-01	4.763079e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.208790e+00	3.801629e-01	5.263276e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.608167e+00	2.541274e-01	4.610448e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.043346e+00	1.194731e-01	4.100476e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.513148e-01	1.315945e-01	2.554681e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.567278e-01	5.094887e-02	1.813200e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.507884e-01	2.818207e-02	1.187166e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.204248e-01	3.997030e-02	3.460871e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.734318e-03	4.973260e-03	1.255683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.236798e+00	1.089979e+00	7.028304e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.396320e+00	1.897171e+00	1.505257e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.853707e+00	1.011041e+00	3.333615e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.494642e+00	2.118339e-01	2.382169e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.081424e+00	2.007410e-01	2.974187e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.727143e+00	3.330945e-01	4.184152e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.639071e+00	2.195619e-01	5.203112e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.957706e+00	3.051415e-01	3.356238e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.372249e+00	1.431368e-01	2.952777e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.596112e-01	1.096809e-01	2.101987e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.644367e-01	1.080878e-01	1.488396e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.042442e-01	4.019356e-02	1.498485e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.626490e-01	3.657920e-02	6.137493e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.242462e-01	3.070437e-02	2.775662e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.282637e-03	4.335950e-03	2.360070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.516712e+01	4.753558e+00	4.912990e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.519136e+01	4.912982e+00	3.781145e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.890286e+01	2.234414e+00	8.199935e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.118605e+01	2.663888e-01	8.354485e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.439728e+00	6.865766e-01	6.992229e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.518442e+00	5.881853e-01	6.459504e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.820581e+00	2.841491e-01	6.082756e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.759016e+00	2.186533e-01	4.328538e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.231317e+00	2.325544e-01	2.694239e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.971300e-01	9.277904e-02	2.182974e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.141403e-01	7.964171e-02	1.427764e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.490908e-02	6.623747e-03	4.660388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.927270e+00	6.940761e-01	4.009238e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.657927e+00	6.827845e-01	3.128169e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.863068e+00	2.906982e-01	4.815206e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.842709e+00	2.922136e-01	5.234093e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.002456e+00	1.824689e-01	3.657738e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.914748e-01	7.105767e-02	1.891192e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.959646e-01	2.832140e-02	8.838605e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.965888e-02	4.325739e-02	9.468282e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.134696e-03	3.365887e-03	3.772009e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.273233e+01	2.895866e+00	1.848533e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.804587e+00	8.732068e-01	3.790443e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.495103e+00	1.456841e-01	4.043070e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.427185e+00	2.486029e-01	4.378469e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.458597e+00	2.107080e-01	2.812118e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.529784e-01	8.966380e-02	1.658397e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.878386e-01	4.594088e-02	8.846329e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.788197e-01	2.019986e-02	4.452662e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.219404e-02	6.289142e-03	2.685486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.715369e+02	2.384461e+01	1.483973e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.963020e+01	0.000000e+00	2.021806e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.186334e+00	2.204464e-01	3.938809e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.181885e+00	2.204128e-01	3.347659e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.830466e+00	2.171448e-01	3.370364e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.949931e-01	1.618058e-01	2.175226e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.785914e-01	8.609740e-02	1.293990e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.670433e-02	8.668825e-03	4.836938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.406554e+00	6.241406e-01	4.088488e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.115666e+00	1.208900e+00	6.095789e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.644650e+00	8.207101e-01	6.895648e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.746424e+00	4.906062e-01	1.462172e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.418987e+00	2.430903e-01	1.680970e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.958111e+00	3.686817e-01	3.476846e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.284230e+00	2.443852e-01	6.472371e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.818462e+00	3.133587e-01	4.551393e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.253772e+00	1.596955e-01	3.979482e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.253032e-01	1.279794e-01	3.291614e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.554549e-01	9.954263e-02	1.953656e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.616840e-01	2.925073e-02	1.358183e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.200405e-01	3.444645e-02	3.527224e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.109330e-03	5.145232e-03	1.316126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.267610e+01	3.141404e+00	2.249860e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.196263e+01	1.944727e+00	1.962516e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.896795e+00	1.269860e+00	4.384691e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.952902e+00	3.082176e-01	2.805415e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.337478e+00	2.754276e-01	2.185817e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.117255e+00	1.704934e-01	4.336159e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.645779e+00	3.283054e-01	3.511756e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.893686e+00	1.965022e-01	3.308518e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.332631e+00	1.359555e-01	3.284086e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.440907e-01	1.177876e-01	1.676158e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.381750e-01	4.513837e-02	1.266761e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.351140e-01	4.308146e-02	5.162701e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.615299e-02	5.369552e-03	3.265453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.616972e+02	1.844670e+01	1.363382e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.403289e+01	3.767416e+00	2.044811e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.869599e+01	3.268597e-01	1.737713e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.144288e+01	6.859336e-02	1.053598e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.707026e+00	3.247758e-01	4.224813e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.067593e+00	2.940075e-01	2.720850e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.281236e+00	1.753060e-01	3.445374e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.310626e+00	1.688954e-01	3.149636e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.769273e+00	2.080962e-01	3.576534e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.155823e+00	2.171592e-01	2.317990e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.582099e-01	9.014176e-02	1.849459e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.321360e-02	8.702683e-03	6.245392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.510978e+00	5.584591e-01	2.520054e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.562241e+00	2.409286e-01	1.806577e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.949583e+00	2.746065e-01	5.704598e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.136201e+00	1.330981e-01	4.624169e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.895494e-01	9.599782e-02	3.013777e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.412961e-01	3.452416e-02	1.625848e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.264461e-01	2.287184e-02	6.659810e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.100224e-03	2.551451e-03	3.113348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.098412e+00	7.739622e-01	3.215086e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.718313e+00	2.170854e-01	3.623610e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.324932e+00	1.032770e-01	3.917499e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.624429e-01	1.009228e-01	1.963008e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.931363e-01	3.681332e-02	1.413858e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.067170e-01	3.423985e-02	6.246351e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.229522e-02	1.276488e-02	3.726648e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.633336e-03	1.873021e-03	2.280951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.368907e+01	1.723987e+00	7.426885e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.935115e+00	3.544899e-01	7.446942e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.532144e+00	1.852183e-01	4.987255e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.633384e-01	1.094098e-01	2.520725e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.047783e-02	7.326030e-03	1.617433e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.766526e-01	2.923886e-01	1.212676e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.253527e+00	1.467380e+00	7.630645e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.357608e+00	8.133191e-01	4.074591e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.016867e+00	9.295002e-02	2.131172e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.355865e+00	4.176573e-01	3.909610e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.461854e+00	3.061960e-01	5.402466e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.851050e+00	2.607480e-01	5.705039e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.356268e+00	1.691667e-01	4.388166e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.632906e-01	1.218185e-01	4.041493e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.549885e-01	7.163857e-02	2.973450e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.357340e-01	5.067139e-02	1.783589e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.274183e-01	3.244949e-02	1.117752e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.018696e-01	1.728391e-02	6.243801e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.482896e-03	1.445115e-03	3.474040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.704047e+00	1.685987e+00	1.170694e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.880619e+00	2.702989e+00	9.892092e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.286391e+00	1.178134e+00	3.919069e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.372435e+00	1.433723e-01	5.981943e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.787187e+00	4.349772e-01	5.015891e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.420450e+00	2.285725e-01	5.763423e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.565136e+00	3.225068e-01	4.037014e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.820769e+00	1.576043e-01	4.546397e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.342896e+00	1.970752e-01	3.447993e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.017589e-01	7.954622e-02	3.088949e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.682205e-01	8.403446e-02	1.792622e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.310621e-01	4.200670e-02	1.384587e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.446745e-01	2.802858e-02	1.075586e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.170556e-01	1.825714e-02	5.861306e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.333100e-03	2.347224e-03	3.985419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.779534e+00	5.307886e+00	4.481172e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.074895e+01	8.095075e+00	4.128729e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.908543e+01	3.014590e+00	9.606180e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.273168e+01	6.893292e-01	1.130253e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.127379e+00	6.092362e-01	1.489260e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.035966e+00	4.196600e-01	1.116716e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.033527e+00	3.776979e-01	8.744546e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.026590e+00	3.111018e-01	5.044143e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.216201e+00	1.521364e-01	4.543154e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.869442e-01	1.099141e-01	2.904430e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.600429e-01	7.463304e-02	2.027948e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.712322e-02	5.195528e-03	9.121500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.838951e+00	1.054314e+00	5.120433e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.212242e+00	2.838744e-01	1.353110e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.634723e+00	3.106159e-01	4.441049e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.581088e+00	2.111785e-01	5.329038e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.651461e-01	1.077467e-01	3.510604e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.530598e-01	5.519870e-02	1.949541e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.804649e-01	2.646145e-02	8.795568e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.556755e-02	1.450511e-02	3.156770e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.616490e-03	1.069966e-03	1.073773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.759307e+01	4.184896e+00	2.116728e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.597874e+00	2.184693e-01	2.181699e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.158966e+00	1.301017e-01	1.974429e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.289853e+00	2.694259e-01	3.967883e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.358462e+00	1.456479e-01	3.514106e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.448903e-01	1.127305e-01	1.888953e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.820359e-01	3.977493e-02	1.246343e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.839701e-01	2.601791e-02	6.444370e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.179122e-02	3.474106e-03	7.147369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.833816e+02	2.355950e+01	1.352670e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.718352e+01	9.836615e-02	4.980563e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.579073e+00	1.169906e-01	4.307239e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.063727e+00	1.384683e-01	8.641853e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.789967e+00	1.862252e-01	3.342303e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.029467e+00	1.467135e-01	2.860114e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.165879e-01	8.692365e-02	1.916454e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.726766e-02	5.704372e-03	1.144644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.288604e+00	1.101807e+00	5.577001e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.832641e+00	1.250601e+00	7.514825e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.645052e+00	6.097454e-01	2.985405e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.389603e+00	1.393335e-01	2.608621e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.078172e+00	3.000870e-01	2.563438e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.634098e+00	3.149065e-01	4.136678e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.091302e+00	3.213499e-01	4.762693e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.578285e+00	1.845022e-01	4.605803e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.126703e+00	1.588796e-01	3.927555e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.490834e-01	8.888756e-02	2.977280e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.680469e-01	5.048712e-02	2.108915e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.512093e-01	3.053409e-02	1.135993e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.058162e-01	1.807066e-02	6.181738e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.785159e-03	1.496739e-03	3.581281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.008672e+01	4.834867e+00	2.498217e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.103161e+01	1.601628e+00	6.947354e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.473946e+00	3.045363e-01	4.479972e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.848203e+00	2.321251e-01	2.408902e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.626943e+00	9.708721e-02	2.400966e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.916681e+00	2.524283e-01	1.918483e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.414134e+00	2.256241e-01	3.757851e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.829098e+00	1.798610e-01	3.313586e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.300829e+00	1.748505e-01	2.760778e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.754449e-01	7.830168e-02	2.053478e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.412687e-01	4.460130e-02	1.554875e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.257978e-01	2.928719e-02	8.548827e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.594646e-02	2.959072e-03	8.701333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.812694e+02	2.155291e+01	1.204138e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.530068e+01	1.419832e+00	3.724583e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.506582e+01	1.121216e-01	1.392863e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.078529e+01	6.636975e-01	3.308488e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.104993e+00	1.475549e-01	4.904538e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.469464e+00	2.201179e-01	6.538667e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.998934e+00	1.440584e-01	2.039084e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.188866e+00	1.225422e-01	1.909061e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.734995e+00	1.960919e-01	3.616840e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.178093e+00	1.794560e-01	3.195163e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.297613e-01	9.377691e-02	2.456244e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.606110e-02	6.618580e-03	1.339990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.235297e+00	4.861940e-01	1.673955e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.813664e+00	3.406511e-01	2.932340e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.213250e+00	3.048649e-01	5.932697e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.227547e+00	1.461165e-01	5.321778e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.045663e-01	1.013733e-01	2.888121e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.564105e-01	5.391790e-02	1.494064e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.295565e-01	1.900042e-02	6.146645e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.289393e-03	7.296623e-03	7.398843e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.148788e+00	6.461312e-01	2.751307e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.873074e+00	1.139965e-01	3.508342e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.273026e+00	1.433949e-01	3.352214e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.747475e-01	9.562271e-02	1.832661e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.734277e-01	5.603075e-02	9.670318e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.705574e-01	2.516867e-02	4.934006e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.445930e-02	2.277804e-02	2.159656e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.637894e-03	2.772253e-03	6.711453e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.450266e+01	1.196067e+00	6.252873e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.514448e+00	2.419883e-01	5.326286e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.364762e+00	1.796317e-01	3.736252e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.164906e-01	1.144258e-01	1.690981e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.326614e-02	8.304189e-03	9.421493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.793267e-01	2.176154e-01	1.066546e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.637940e+00	1.198568e+00	5.324125e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.196301e+00	1.001422e+00	6.200125e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.125855e+00	2.964850e-01	3.389888e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.593676e+00	2.143046e-01	3.657043e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.880893e+00	4.151227e-01	5.421712e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.002797e+00	3.049971e-01	5.606470e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.442453e+00	2.343402e-01	4.763204e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.567166e-01	1.178425e-01	4.174234e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.979908e-01	1.050437e-01	2.646626e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.358992e-01	7.315997e-02	1.675381e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.411224e-01	3.838679e-02	1.030851e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.020602e-01	2.336698e-02	5.114454e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.303772e-03	3.844433e-03	1.325148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.133342e+00	1.126840e+00	6.731751e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.463195e+00	2.498135e+00	1.251567e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.384979e+00	1.174279e+00	6.876800e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.631890e+00	2.307090e-02	5.371052e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.860495e+00	3.069488e-01	4.584824e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.544979e+00	3.287465e-01	5.516949e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.589148e+00	2.162032e-01	4.469654e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.798644e+00	2.063574e-01	4.027137e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.304503e+00	1.612059e-01	2.913251e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.077869e-01	1.416942e-01	2.221525e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.005070e-01	7.621309e-02	1.598564e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.828149e-01	6.948376e-02	1.279484e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.339913e-01	2.952108e-02	7.907748e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.067547e-01	2.213641e-02	3.921856e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.148307e-03	3.021955e-03	1.584236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.572132e+01	5.525834e+00	5.075458e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.601146e+01	6.332348e+00	2.260819e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.881494e+01	1.479980e+00	9.236829e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.185535e+01	2.471582e-01	1.169861e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.351760e+00	3.196368e-01	1.195931e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.453997e+00	3.807495e-01	7.334006e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.651904e+00	2.801324e-01	5.829303e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.699173e+00	2.268996e-01	4.420561e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.119351e+00	1.956322e-01	3.292637e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.771152e-01	1.181890e-01	1.772448e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.434472e-01	7.143511e-02	1.547224e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.331801e-02	5.013890e-03	4.612816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.237318e+00	8.739186e-01	4.636261e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.671373e+00	6.274769e-01	3.652217e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.732354e+00	3.317175e-01	5.099768e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.705353e+00	3.208493e-01	5.892893e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.155631e-01	1.236195e-01	4.230339e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.619116e-01	8.189467e-02	1.901952e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.824612e-01	2.142087e-02	8.557979e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.514731e-02	4.010664e-02	1.374734e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.975337e-03	2.976911e-03	3.966789e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.458434e+01	3.589980e+00	2.198113e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.678651e+00	7.215045e-01	3.343159e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.289688e+00	2.056974e-01	3.715998e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.347787e+00	2.766569e-01	5.434646e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.333132e+00	1.958025e-01	3.334104e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.897299e-01	1.088371e-01	1.786251e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.577242e-01	5.577939e-02	9.031875e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.486120e-01	2.321211e-02	4.265222e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.207900e-02	5.331711e-03	3.266580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.831044e+02	2.728610e+01	1.551521e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.862219e+01	0.000000e+00	2.502068e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.765543e+00	3.864205e-01	4.582106e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.045749e+00	2.297531e-01	3.000687e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.798561e+00	1.719566e-01	3.853711e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.357985e-01	2.039943e-01	2.252696e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.142376e-01	7.945843e-02	1.680364e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.464867e-02	6.866842e-03	5.079943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.721943e+00	8.585236e-01	4.424030e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.390404e+00	1.187669e+00	8.876417e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.874466e+00	9.143149e-01	6.170472e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.770364e+00	4.040064e-01	1.132150e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.354821e+00	2.666762e-01	2.219503e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.682259e+00	2.366487e-01	7.107188e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.242979e+00	3.540539e-01	5.047456e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.663235e+00	2.550606e-01	5.058586e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.154382e+00	1.633168e-01	4.160421e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.839591e-01	1.085823e-01	3.312026e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.958311e-01	8.715111e-02	1.912879e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.581189e-01	3.772063e-02	1.119771e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.072962e-01	2.380186e-02	5.495028e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.676031e-03	4.254872e-03	1.339628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.398635e+01	3.913250e+00	1.967338e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.295451e+01	2.200249e+00	2.054785e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.948824e+00	1.079333e+00	4.550071e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.933928e+00	2.194080e-01	5.361146e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.066261e+00	1.340364e-01	3.514568e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.101740e+00	2.519936e-01	3.840942e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.451096e+00	2.277630e-01	3.973574e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.892555e+00	2.381425e-01	3.698184e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.291720e+00	1.610058e-01	2.709387e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.401051e-01	8.443821e-02	1.819930e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.090214e-01	6.123615e-02	1.249705e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.062576e-01	3.386464e-02	6.267980e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.482576e-02	3.719310e-03	4.314416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.734354e+02	2.264087e+01	1.477463e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.300321e+01	3.378299e+00	1.729589e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.687359e+01	0.000000e+00	2.690309e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.122267e+01	2.388026e-01	1.282398e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.322639e+00	5.693014e-01	3.366683e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.561557e+00	2.165293e-01	4.815968e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.247294e+00	2.349375e-01	3.734304e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.349933e+00	1.507385e-01	2.914493e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.659408e+00	2.471399e-01	3.027749e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.059759e+00	1.718128e-01	2.901355e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.230539e-01	9.512925e-02	1.674369e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.043868e-02	5.901425e-03	7.710591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.471638e+00	4.850161e-01	1.627604e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.462592e+00	1.459297e-01	1.634428e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.995508e+00	1.869840e-01	4.659548e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.225366e+00	1.232065e-01	4.256107e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.371478e-01	4.305386e-02	2.599970e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.676010e-01	3.923672e-02	1.410891e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.334301e-01	2.316070e-02	6.358632e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.156629e-03	4.152052e-03	2.775494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.892817e+00	6.458376e-01	2.324554e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.716635e+00	1.290727e-01	3.155404e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.486699e+00	1.060251e-01	3.066853e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.275227e-01	5.389633e-02	1.813659e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.414854e-01	3.417674e-02	1.156679e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.293219e-01	3.216637e-02	6.251344e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.220379e-02	1.046355e-02	4.178316e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.557766e-03	1.899533e-03	1.975275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.342130e+01	1.427942e+00	5.826143e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.851505e+00	2.454283e-01	6.596924e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.747513e+00	1.423417e-01	3.905389e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.752647e-01	1.066102e-01	1.903991e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.444587e-02	6.175499e-03	1.411808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.143555e-01	2.846521e-01	9.639941e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.093629e+00	1.154968e+00	5.149761e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.240827e+00	7.030153e-01	2.862032e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.016380e+00	8.518188e-02	1.379581e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.278170e+00	2.129918e-01	2.761711e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.543752e+00	2.925745e-01	4.264876e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.826467e+00	1.208916e-01	5.013051e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.418052e+00	1.328611e-01	3.745484e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.080893e+00	1.272654e-01	3.094199e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.890412e-01	4.231816e-02	2.853834e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.579584e-01	4.711013e-02	1.707736e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.439970e-01	2.634835e-02	1.064685e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.013818e-01	1.776748e-02	5.658013e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.607042e-03	2.538543e-03	2.305274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.683310e+00	1.435667e+00	1.084887e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.308654e+00	2.051439e+00	5.078853e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.659995e+00	9.551929e-01	2.281680e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.170790e+00	1.588380e-01	2.893426e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.761083e+00	2.366979e-01	3.987097e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.519544e+00	1.738814e-01	3.856562e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.598514e+00	1.725923e-01	3.811858e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.925892e+00	1.208733e-01	3.534951e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.484564e+00	1.051925e-01	2.779655e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.063821e+00	7.311603e-02	2.392052e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.086520e-01	4.371830e-02	1.895530e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.529372e-01	2.794432e-02	1.418877e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.870632e-01	3.220904e-02	8.515768e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.434016e-01	1.748286e-02	4.577256e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.529730e-03	2.648898e-03	3.303859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.019845e+01	5.196467e+00	4.209718e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.045325e+01	7.054010e+00	2.709059e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.809452e+01	2.114614e+00	7.854748e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.223795e+01	4.900241e-01	1.296753e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.239274e+00	4.138977e-01	1.092279e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.923923e+00	4.391895e-01	1.052033e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.108249e+00	2.582975e-01	5.629357e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.118935e+00	1.927919e-01	4.663113e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.448211e+00	1.595546e-01	3.293154e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.241246e-01	1.015581e-01	2.716474e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.481324e-01	7.064809e-02	1.581805e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.745898e-02	3.872902e-03	8.314740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.682902e+00	8.868956e-01	3.753407e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.190984e+00	2.553172e-01	8.013418e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.667114e+00	2.011109e-01	3.923677e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.682167e+00	1.866377e-01	4.207555e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.982521e-01	7.330690e-02	3.186282e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.823728e-01	5.270005e-02	1.750691e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.988093e-01	3.127227e-02	8.282970e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.860227e-02	1.797394e-02	2.516026e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.999407e-03	1.473780e-03	8.598325e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.583783e+01	3.320959e+00	1.224887e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.480819e+00	2.175943e-01	2.294435e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.321243e+00	4.136307e-03	2.663597e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.404419e+00	2.808851e-01	2.798124e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.520553e+00	1.026214e-01	3.045763e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.176321e-01	5.754876e-02	1.765661e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.152889e-01	3.221750e-02	1.071866e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.230932e-01	3.351081e-02	6.109286e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.353061e-02	3.113914e-03	6.319312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.689469e+02	1.933299e+01	8.500381e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.634881e+01	5.852930e-02	1.162070e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.213279e+00	4.336298e-02	2.810434e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.350218e+00	3.401997e-02	1.546215e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.931749e+00	1.534343e-01	2.635685e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.153728e+00	1.155349e-01	2.492393e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.274127e-01	8.947813e-02	1.546874e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.901221e-02	4.695767e-03	1.039330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.175217e+00	9.040813e-01	4.238497e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.536504e+00	1.004426e+00	5.233682e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.649152e+00	6.106084e-01	1.135674e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.299939e+00	1.233965e-01	1.847446e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.088715e+00	1.533267e-01	2.233835e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.613917e+00	2.199373e-01	3.251375e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.173651e+00	2.022748e-01	3.810129e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.631804e+00	1.301277e-01	4.272068e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.203083e+00	1.219548e-01	3.238989e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.212179e-01	8.812995e-02	2.641410e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.272287e-01	6.177652e-02	2.045997e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.652847e-01	2.657971e-02	1.116656e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.136310e-01	2.467710e-02	4.910648e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.734928e-03	2.361068e-03	2.292012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.875065e+01	3.814922e+00	1.694790e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.010560e+01	1.493978e+00	4.695920e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.227137e+00	4.611265e-01	1.619918e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.587286e+00	1.040769e-01	3.451907e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.696726e+00	0.000000e+00	2.581435e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.031839e+00	1.211100e-01	1.311516e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.510170e+00	1.557559e-01	3.099840e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.926236e+00	1.559681e-01	3.384212e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.416063e+00	1.094750e-01	2.334895e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.791715e-01	5.689696e-02	1.918345e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.009449e-01	4.117285e-02	1.290615e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.630279e-01	2.950825e-02	7.144618e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.724827e-02	2.764855e-03	6.001069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.680314e+02	1.792013e+01	7.635849e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.414953e+01	1.086012e+00	6.491329e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.467962e+01	7.527112e-03	1.927516e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.994777e+00	9.080738e-02	3.752636e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.570173e+00	2.209210e-02	7.266614e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.047690e+00	1.433753e-01	7.594830e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.428466e+00	5.698245e-02	1.721329e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.363726e+00	4.578612e-02	1.880302e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.851294e+00	1.531640e-01	2.994496e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.342994e+00	1.711819e-01	2.466908e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.024210e-01	8.382411e-02	2.223653e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.914236e-02	6.415451e-03	1.095156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.101221e+00	3.508911e-01	1.177106e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.871787e+00	3.036125e-01	8.922755e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.330629e+00	1.589980e-01	4.479244e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.290929e+00	1.240003e-01	3.961674e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.029603e-01	8.371595e-02	2.546147e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.969406e-01	2.741959e-02	1.401645e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.805003e-01	3.032025e-02	4.259312e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.882059e-03	8.896535e-03	9.922599e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.889320e+00	5.171758e-01	1.737120e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.944201e+00	1.078986e-01	2.477151e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.429680e+00	7.928579e-02	2.933660e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.709907e-01	8.567062e-02	1.489532e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.588814e-01	2.566132e-02	1.141531e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.369978e-01	1.020077e-02	5.899824e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.851925e-02	2.318808e-02	1.370595e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.829293e-03	3.846671e-03	8.387110e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.378651e+01	1.063901e+00	3.874392e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.966959e+00	1.537151e-01	4.564104e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.510375e+00	1.072242e-01	3.790433e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.668745e-01	9.162479e-02	1.438280e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.414534e-02	9.083734e-03	7.786757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.161737e-01	2.337607e-01	8.034578e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.575955e+00	9.748696e-01	3.767504e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.886607e+00	7.423221e-01	5.242808e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.158623e+00	1.898509e-01	1.066362e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.555385e+00	1.331399e-01	3.556466e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.893314e+00	2.783230e-01	4.450783e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.061758e+00	2.005303e-01	4.253823e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.472197e+00	1.490167e-01	3.829636e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.053265e+00	1.097970e-01	3.074312e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.818722e-01	3.910058e-02	2.584315e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.728173e-01	3.294843e-02	1.671020e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.940488e-01	3.284349e-02	8.430642e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.346528e-01	3.626426e-02	2.884296e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.174615e-03	4.849915e-03	1.019983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.710299e+00	1.214828e+00	5.053805e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.400781e+00	1.685336e+00	9.726046e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.721243e+00	8.930814e-01	1.569944e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.244236e+00	2.927828e-01	3.559504e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.720086e+00	1.549859e-01	4.517183e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.565159e+00	2.384258e-01	3.852669e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.690269e+00	1.503875e-01	3.954315e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.018296e+00	1.401308e-01	3.251473e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.406669e+00	6.952325e-02	3.003521e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.018943e+00	7.811424e-02	1.846421e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.516566e-01	3.868155e-02	1.655290e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.125323e-01	3.320477e-02	1.059879e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.572308e-01	2.136540e-02	7.018712e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.390131e-01	1.621201e-02	4.363397e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.074248e-02	4.434940e-03	1.253673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.711622e+01	5.323882e+00	4.004394e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.462345e+01	4.590033e+00	1.838701e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.815902e+01	1.322256e+00	7.037302e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.107971e+01	4.477582e-01	8.795293e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.941782e+00	4.214424e-01	6.872402e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.579898e+00	4.141825e-01	5.733056e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.899808e+00	1.597013e-01	6.062917e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.940911e+00	1.727374e-01	4.618829e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.199145e+00	1.146128e-01	3.000516e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.833648e-01	1.255957e-01	1.536256e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.660553e-01	9.970358e-02	9.558473e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.307647e-02	4.950163e-03	5.426961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.178049e+00	7.006362e-01	3.043714e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.459125e+00	4.438759e-01	1.832146e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.803346e+00	2.106421e-01	3.941030e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.822287e+00	2.236531e-01	4.436605e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.196746e-01	8.798337e-02	3.099199e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.098420e-01	3.344802e-02	1.698609e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.334677e-01	2.056187e-02	7.400274e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.675575e-02	4.469877e-02	4.336945e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.048636e-03	3.755940e-03	1.471570e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.395301e+01	3.082118e+00	1.218535e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.695971e+00	5.156957e-01	2.197342e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.192522e+00	1.038850e-01	3.873118e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.637750e+00	1.410692e-01	3.773425e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.524748e+00	1.156898e-01	2.844955e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.022632e-01	9.418530e-02	1.477099e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.577615e-01	2.250372e-02	9.155494e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.308832e-01	7.014232e-03	5.764622e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.328749e-02	5.977932e-03	2.727680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.708150e+02	2.235243e+01	9.931394e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.751858e+01	1.422342e-01	1.255010e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.578739e+00	1.606882e-01	5.558629e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.265776e+00	7.967221e-02	3.654269e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.195036e+00	1.443531e-01	2.909134e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.004281e+00	1.125907e-01	2.058735e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.362730e-01	1.136698e-01	1.165564e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.457321e-02	6.638749e-03	5.464884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.636503e+00	6.573905e-01	3.534393e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.364836e+00	1.076170e+00	4.726229e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.580399e+00	6.596952e-01	3.379941e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.625926e+00	3.821244e-01	6.912697e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.273366e+00	1.643405e-01	1.713213e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.729986e+00	1.646047e-01	4.535417e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.386581e+00	2.160335e-01	4.040602e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.749689e+00	1.530170e-01	3.920648e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.231517e+00	1.156655e-01	3.312813e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.056942e-01	7.114428e-02	2.573953e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.254679e-01	4.300497e-02	1.728902e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.988159e-01	2.755399e-02	7.928273e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.282848e-01	3.040879e-02	3.155991e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.446441e-03	4.670894e-03	1.147539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.451999e+01	3.058900e+00	1.705680e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.182038e+01	1.704196e+00	9.692254e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.954654e+00	1.087860e+00	7.251989e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.133629e+00	2.174787e-01	3.453875e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.797599e+00	1.597703e-01	2.588600e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.109852e+00	9.086546e-02	2.702770e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.590374e+00	8.989200e-02	4.169739e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.070142e+00	1.242473e-01	3.129425e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.407008e+00	1.365140e-01	2.070115e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.413728e-01	8.252287e-02	1.415753e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.624787e-01	2.934194e-02	1.089764e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.515560e-01	1.750833e-02	5.314001e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.743499e-02	4.073782e-03	5.306899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.656963e+02	2.004976e+01	8.562608e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.865849e+01	1.337157e+00	6.894265e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.601275e+01	1.278025e-04	2.487521e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.092916e+01	1.451834e-01	7.752087e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.385879e+00	3.870253e-01	4.270874e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.688689e+00	1.156224e-02	6.304205e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.178138e+00	1.770186e-01	2.343450e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.676706e+00	1.042239e-01	2.723040e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.947219e+00	1.500276e-01	4.079058e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.180099e+00	1.892801e-01	2.234197e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.651803e-01	8.293222e-02	1.228747e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.129303e-02	5.908693e-03	6.973827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.751037e+00	4.958230e-01	1.718183e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.292682e+00	1.165870e-01	7.885743e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.812277e+00	2.059465e-01	5.018168e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.100739e+00	1.153745e-01	3.525571e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.452669e-01	5.838505e-02	2.315496e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.938904e-01	2.525730e-02	1.568311e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.122513e-01	2.092738e-02	5.988105e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.870260e-03	2.431472e-03	3.394045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.241257e+00	6.860241e-01	2.156683e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.544482e+00	6.113959e-02	3.725046e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.310366e+00	1.709087e-01	2.815390e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.447210e-01	5.036850e-02	1.995051e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.717277e-01	3.191469e-02	1.022830e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.052631e-01	1.844913e-02	6.997516e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.365990e-02	8.211890e-03	4.297035e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.091447e-03	2.397305e-03	2.259872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.388319e+01	1.466765e+00	5.162565e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.694054e+00	2.056332e-01	6.015256e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.583501e+00	1.426914e-01	4.116612e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.167271e-01	7.932441e-02	2.296554e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.974652e-02	6.733216e-03	1.603647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.477409e-01	4.264536e-01	1.549750e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.876416e+00	1.313067e+00	6.114050e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.411232e+00	5.291148e-01	1.521135e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.798605e+00	1.968928e-01	1.028013e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.976314e+00	3.069958e-01	3.733048e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.217706e+00	1.446536e-01	5.335704e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.719033e+00	1.870158e-01	4.446992e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.235464e+00	9.546771e-02	3.957496e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.292559e-01	6.769477e-02	3.145888e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.222658e-01	4.656732e-02	2.573735e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.866893e-01	2.878850e-02	1.762310e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.206926e-01	2.265528e-02	1.147521e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.048962e-01	2.863358e-02	4.276508e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.085578e-03	1.418124e-03	3.080533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.189713e+00	2.213935e+00	9.714718e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.454969e+00	1.858588e+00	1.014676e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.907134e+00	1.157978e+00	2.632965e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.756344e+00	2.378192e-01	4.406445e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.262826e+00	1.864848e-01	4.270206e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.253149e+00	1.588352e-01	3.693088e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.304823e+00	1.344962e-01	5.597835e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.791783e+00	1.593274e-01	3.257026e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.350229e+00	8.397353e-02	2.539865e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.035320e-01	5.365791e-02	2.621722e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.505691e-01	6.314186e-02	1.827066e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.237666e-01	3.365753e-02	1.098360e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.307643e-01	1.909785e-02	1.107170e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.392072e-01	3.371938e-02	4.629104e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.598642e-03	2.182469e-03	4.030425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.390207e+01	7.593862e+00	5.208187e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.346265e+01	7.305929e+00	3.122515e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.875098e+01	2.235290e+00	1.238158e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.177383e+01	7.258088e-01	1.235757e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.350482e+00	6.466304e-01	1.271507e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.590752e+00	2.456122e-01	8.564359e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.780235e+00	1.389843e-01	8.781233e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.001123e+00	1.969052e-01	4.134988e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.227477e+00	1.065666e-01	3.585318e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.447850e-01	1.303616e-01	2.390412e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.826052e-01	1.027307e-01	1.575299e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.448560e-02	3.566272e-03	1.157349e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.203397e+00	9.409175e-01	4.644281e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.092884e+00	2.668656e-01	5.456799e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.486365e+00	2.386910e-01	4.588710e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.489532e+00	1.383124e-01	4.682842e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.248818e-01	8.056601e-02	2.701267e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.159056e-01	3.630199e-02	1.646985e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.626607e-01	2.953826e-02	7.671925e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.084983e-02	1.206422e-02	2.921323e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.802927e-03	1.133401e-03	1.175346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.875375e+01	3.673178e+00	1.615092e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.078044e+00	1.588937e-01	1.920618e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.094100e+00	7.246788e-02	1.866252e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.220929e+00	1.966919e-01	4.088718e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.385596e+00	1.592726e-01	2.499681e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.319133e-01	5.583230e-02	2.003723e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.598783e-01	3.385583e-02	9.815273e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.831736e-01	2.133930e-02	5.954470e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.120960e-02	2.777022e-03	7.371959e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.880312e+02	2.109145e+01	1.000130e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.542467e+01	1.223026e-01	7.350833e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.533137e+00	5.729876e-02	3.619273e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.081567e+00	1.516356e-01	5.696764e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.844028e+00	1.399849e-01	2.910325e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.869756e-01	1.050391e-01	3.126841e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.325610e-01	8.032769e-02	1.551331e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.722076e-02	4.805263e-03	1.109452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.797924e+00	1.119596e+00	6.353091e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.313301e+00	1.331704e+00	4.665536e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.594459e+00	5.018784e-01	8.760426e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.189577e+00	2.101251e-01	1.366326e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.825731e+00	2.333675e-01	3.346364e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.322012e+00	2.028025e-01	4.945650e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.965670e+00	1.641952e-01	4.734481e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.495338e+00	1.349117e-01	3.975074e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.095368e+00	1.401928e-01	3.103232e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.267912e-01	6.701645e-02	2.769525e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.511961e-01	4.597606e-02	1.724302e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.223727e-01	2.179632e-02	1.291469e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.048899e-01	2.664771e-02	4.253475e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.214027e-03	1.454199e-03	3.431758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.326686e+01	4.495383e+00	2.514688e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.015163e+01	1.683132e+00	1.425481e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.867984e+00	3.575544e-01	1.064116e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.324636e+00	1.002462e-01	1.365111e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.331188e+00	9.361861e-02	2.843434e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.769205e+00	7.902296e-02	2.946944e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.275613e+00	1.607305e-01	3.683158e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.818126e+00	1.505304e-01	3.469463e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.277537e+00	1.212045e-01	2.498002e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.647262e-01	5.693853e-02	1.931003e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.504811e-01	4.723529e-02	1.179000e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.262867e-01	1.997686e-02	8.307162e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.659259e-02	3.742497e-03	6.431251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.875948e+02	2.073222e+01	9.076014e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.292161e+01	8.469845e-01	6.568930e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.383091e+01	1.633558e-01	9.652794e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.042764e+01	5.233347e-01	7.233513e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.724780e+00	0.000000e+00	8.500447e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.012977e+00	1.532224e-01	3.094557e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.117368e+00	1.489180e-01	1.059359e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.164287e+00	5.328257e-02	2.128386e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.806696e+00	1.993804e-01	3.196913e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.124386e+00	1.141675e-01	2.998031e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.892474e-01	1.080459e-01	1.896804e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.469984e-02	5.456053e-03	1.278086e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.537514e+00	3.840222e-01	2.050556e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.608778e+00	3.635976e-01	3.717640e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.903763e+00	2.191898e-01	4.983910e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.137173e+00	1.055333e-01	3.873869e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.400122e-01	4.490783e-02	2.480958e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.314204e-01	3.193182e-02	1.353640e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.182689e-01	2.667678e-02	4.524765e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.237746e-03	6.294161e-03	7.440347e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.379070e+00	5.702718e-01	1.885591e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.536886e+00	9.883480e-02	3.210730e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.261884e+00	1.000951e-01	2.626641e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.719286e-01	5.016159e-02	1.748204e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.473464e-01	2.541186e-02	1.181160e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.691294e-01	1.920009e-02	4.253762e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.250849e-02	1.752733e-02	2.139838e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.800587e-03	3.434396e-03	2.750545e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.473697e+01	1.098734e+00	5.762525e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.256926e+00	3.648946e-01	5.385840e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.350972e+00	1.476496e-01	3.170308e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.087727e-01	9.679672e-02	1.775010e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.306105e-02	6.576499e-03	9.731573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.590388e-01	2.813330e-01	1.277719e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.405025e+00	1.222895e+00	6.480452e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.623139e+00	7.850468e-01	4.273906e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.999772e+00	1.470200e-01	2.849892e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.178310e+00	3.953102e-01	4.139433e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.381036e+00	2.969149e-01	5.589075e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.813790e+00	2.050473e-01	4.571703e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.262040e+00	1.016766e-01	4.336946e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.587678e-01	1.160468e-01	3.051654e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.144299e-01	4.699651e-02	2.371388e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.750640e-01	3.111719e-02	1.561919e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.076404e-01	2.069251e-02	9.255742e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.104736e-02	2.650835e-02	4.190263e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.531726e-03	3.671226e-03	1.990644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.752604e+00	1.447273e+00	7.350470e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.058153e+01	1.949227e+00	8.230735e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.762549e+00	6.734220e-01	5.788691e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.146507e+00	4.497192e-01	2.354572e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.413457e+00	2.383463e-01	3.599443e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.212911e+00	3.190278e-01	4.011997e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.377965e+00	1.590588e-01	4.228282e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.727015e+00	1.209863e-01	3.625763e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.192021e+00	7.701303e-02	3.218110e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.390697e-01	6.491929e-02	2.305322e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.682606e-01	4.350945e-02	1.639895e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.857889e-01	3.250213e-02	1.153475e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.316868e-01	3.776076e-02	5.330537e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.832800e-02	1.582945e-02	4.405975e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.772688e-03	3.006966e-03	1.968906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.118578e+01	6.823745e+00	4.893986e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.864811e+01	5.745528e+00	1.782095e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.780247e+01	8.924671e-01	6.080350e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.085147e+01	1.158409e+00	1.255908e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.414609e+00	1.847491e-01	1.182459e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.094284e+00	3.020447e-01	6.193339e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.670728e+00	3.545924e-01	4.802357e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.630216e+00	1.495149e-01	5.146818e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.034367e+00	1.075141e-01	2.996425e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.657484e-01	8.873947e-02	2.214934e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.973105e-01	1.078807e-01	1.023127e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.237812e-02	4.479591e-03	4.435071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.826443e+00	8.158163e-01	4.792471e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.525678e+00	4.938390e-01	8.857147e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.344820e+00	3.680497e-01	4.842344e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.612815e+00	1.680515e-01	5.335267e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.642784e-01	7.668685e-02	3.195487e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.303783e-01	5.741364e-02	1.603337e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.686445e-01	1.890976e-02	6.608455e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.843934e-02	2.803004e-02	1.929629e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.728714e-03	2.807082e-03	4.000047e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.764297e+01	3.284117e+00	2.152243e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.437554e+00	6.446933e-01	6.162846e-03
7.250000e-02	2.250000e-02	2.250000e-02	2.953483e+00	1.657784e-01	3.771081e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.239657e+00	2.624476e-01	3.920514e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.367743e+00	1.308589e-01	2.671033e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.475560e-01	6.179552e-02	1.696552e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.285036e-01	3.474469e-02	1.039214e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.626032e-01	2.613682e-02	4.166331e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.858140e-03	4.940061e-03	3.717432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.936665e+02	2.397730e+01	1.267768e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.687326e+01	2.524318e-01	1.344413e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.161238e+00	2.314718e-01	4.146188e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.095998e+00	1.296296e-01	2.815690e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.778781e+00	1.707426e-01	2.835423e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.610321e-01	1.199327e-01	2.477758e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.114709e-01	6.757146e-02	1.082171e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.414563e-02	5.903074e-03	5.283459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.139360e+00	1.036431e+00	5.043872e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.003895e+00	1.096013e+00	7.180631e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.273339e+00	8.625214e-01	2.394769e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.523595e+00	3.110896e-01	1.660394e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.099631e+00	4.001777e-01	2.027646e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.423457e+00	2.514003e-01	6.305639e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.023037e+00	2.254286e-01	4.423098e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.540661e+00	1.641585e-01	4.718739e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.074009e+00	1.062310e-01	3.450292e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.653473e-01	8.623773e-02	2.440304e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.143538e-01	3.348101e-02	2.159334e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.304589e-01	2.177552e-02	9.612360e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.581344e-02	2.788401e-02	4.134483e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.825275e-03	3.852333e-03	1.738715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.796564e+01	4.270916e+00	2.724833e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.360752e+01	2.287255e+00	8.774439e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.809358e+00	6.919274e-01	9.918584e-03
4.250000e-02	7.500000e-03	7.500000e-03	5.075752e+00	4.504856e-01	7.180189e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.648186e+00	1.503990e-01	1.624031e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.829480e+00	1.348797e-01	3.649998e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.364791e+00	2.605508e-01	4.787865e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.877931e+00	1.687894e-01	2.845456e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.180396e+00	9.576732e-02	2.659251e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.142314e-01	5.944836e-02	2.049565e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.945170e-01	3.910251e-02	1.299955e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.958834e-01	3.380203e-02	4.351163e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.346079e-02	3.965906e-03	4.524706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.858427e+02	2.388746e+01	1.124410e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.830030e+01	2.146635e+00	1.022181e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.600259e+01	6.368066e-02	2.237492e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.062852e+01	2.710969e-01	4.649578e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.684578e+00	3.247462e-01	3.025963e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.252171e+00	1.595963e-01	4.669347e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.224910e+00	3.095113e-01	4.805713e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.316445e+00	1.129051e-01	3.193816e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.574201e+00	1.719520e-01	3.422591e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.939701e-01	1.252632e-01	2.975330e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.520608e-01	1.242652e-01	1.230319e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.114510e-02	4.537758e-03	6.238500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.711493e+00	5.005717e-01	2.189625e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.319033e+00	1.505475e-01	2.876993e-03
2.850000e-01	3.500000e-02	3.500000e-02	1.835805e+00	1.673498e-01	5.234781e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.099710e+00	9.254260e-02	3.843917e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.693702e-01	6.994185e-02	2.585556e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.180571e-01	3.846144e-02	1.429939e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.146991e-01	2.600471e-02	5.998509e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.599546e-03	2.380192e-03	4.071569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.083991e+00	6.381997e-01	2.300618e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.699128e+00	1.762649e-01	2.579751e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.377596e+00	8.326046e-02	3.177546e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.247276e-01	5.135922e-02	2.006498e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.351718e-01	8.202584e-02	1.107735e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.913604e-01	1.103169e-02	1.001022e-01
5.050000e-01	4.500000e-02	4.500000e-02	6.710096e-02	1.639939e-02	3.043312e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.998088e-03	1.342608e-03	2.598012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.374177e+01	1.382495e+00	4.922489e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.720667e+00	1.470789e-01	5.524304e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.672221e+00	1.625894e-01	3.786632e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.067910e-01	8.145198e-02	2.588455e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.129326e-02	6.587977e-03	1.351646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.093168e-01	4.358545e-01	1.259711e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.394836e+00	1.179383e+00	7.938621e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.482386e+00	7.018889e-01	1.641818e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.991318e+00	1.937005e-01	1.999133e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.147359e+00	2.954389e-01	3.794531e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.364980e+00	1.781131e-01	5.402091e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.771656e+00	2.112629e-01	4.506644e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.212077e+00	9.023675e-02	4.723486e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.368921e-01	1.026230e-01	3.008072e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.682240e-01	6.945090e-02	2.394638e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.972501e-01	4.674570e-02	1.749400e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.228096e-01	3.537580e-02	9.568281e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.928812e-02	2.084734e-02	5.063378e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.152435e-03	1.234210e-03	3.473087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.815915e+00	2.000532e+00	1.031264e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.887024e+00	1.882164e+00	7.026933e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.712394e+00	5.953252e-01	3.525138e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.188146e+00	2.879739e-01	4.010900e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.412483e+00	2.780883e-01	5.637560e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.195209e+00	1.972911e-01	4.836199e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.497143e+00	1.099089e-01	4.178253e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.842451e+00	1.644617e-01	3.778913e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.309854e+00	8.516556e-02	3.189777e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.331067e-01	5.493186e-02	2.843953e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.342543e-01	1.249718e-01	1.637753e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.355001e-01	3.507430e-02	1.475509e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.638473e-01	2.148424e-02	9.291510e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.250492e-01	1.361740e-02	5.498356e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.460882e-03	1.238576e-03	6.542191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.235965e+01	6.182619e+00	5.770668e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.395861e+01	7.271300e+00	1.829145e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.899732e+01	1.965773e+00	8.824100e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.168544e+01	2.813546e-01	1.517582e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.069221e+00	5.132062e-01	1.151065e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.722259e+00	4.961375e-01	7.634515e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.813332e+00	1.313011e-01	7.376989e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.034443e+00	2.423093e-01	3.661712e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.281522e+00	1.526579e-01	4.063759e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.265295e-01	1.743645e-01	2.025845e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.706702e-01	7.083038e-02	2.127877e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.703337e-02	3.411360e-03	1.178155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.877719e+00	1.008313e+00	4.072506e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.101034e+00	1.586308e-01	1.053844e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.784065e+00	3.069129e-01	4.088497e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.550524e+00	1.651404e-01	4.947881e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.326269e-01	7.624576e-02	3.060403e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.422147e-01	4.768833e-02	1.717174e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.602071e-01	1.865698e-02	9.618835e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.017030e-02	2.661794e-02	2.464567e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.845832e-03	1.398638e-03	6.910987e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.632828e+01	3.463875e+00	1.454004e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.318061e+00	1.862358e-01	4.087410e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.408654e+00	1.718430e-01	2.617237e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.576150e+00	3.099945e-01	3.181306e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.447193e+00	1.078608e-01	2.947456e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.320743e-01	5.372642e-02	1.773753e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.204435e-01	8.045703e-02	1.087374e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.668803e-01	1.302954e-02	9.909054e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.170273e-02	2.882963e-03	7.449196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.691154e+02	1.852064e+01	9.657881e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.753342e+01	0.000000e+00	1.404549e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.443900e+00	4.255327e-01	5.239324e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.207816e+00	9.347357e-02	5.799773e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.977123e+00	1.578717e-01	3.032527e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.071556e+00	1.428219e-01	2.650908e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.105085e-01	6.460638e-02	1.914597e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.950099e-02	5.433428e-03	9.818558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.496668e+00	1.065128e+00	4.861755e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.142795e+00	9.723119e-01	9.787325e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.788776e+00	8.302539e-01	7.414421e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.597580e+00	2.947341e-01	1.245098e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.034701e+00	1.636551e-01	3.896664e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.654647e+00	2.756032e-01	4.562068e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.120037e+00	2.117066e-01	4.866298e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.576464e+00	1.927537e-01	4.027188e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.113305e+00	1.579902e-01	3.354111e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.466045e-01	8.195004e-02	2.714312e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.787678e-01	5.189669e-02	1.760254e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.307886e-01	3.122243e-02	1.169781e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.721017e-02	2.288444e-02	4.825480e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.313402e-03	1.280762e-03	3.608347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.014407e+01	4.378932e+00	2.294970e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.280053e+00	1.261978e+00	4.407211e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.215101e+00	5.005159e-01	1.589114e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.636049e+00	5.719027e-02	4.897209e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.939505e+00	1.859257e-01	3.399778e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.905335e+00	1.618327e-01	2.019792e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.468275e+00	1.700583e-01	3.999488e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.986502e+00	2.294666e-01	2.819676e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.316180e+00	9.263706e-02	2.996058e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.668131e-01	1.441465e-01	1.760689e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.661972e-01	5.116077e-02	1.502407e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.360075e-01	2.002401e-02	1.002281e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.472949e-02	2.268548e-03	8.682538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.720921e+02	1.766508e+01	7.533332e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.374199e+01	5.788572e-01	1.948244e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.597306e+01	4.909585e-01	1.218834e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.102699e+01	2.350578e-01	1.170222e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.059169e+00	3.797788e-02	6.505586e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.084904e+00	1.820693e-01	1.257166e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.094201e+00	2.178735e-01	6.562610e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.258396e+00	5.218058e-02	3.139254e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.942585e+00	2.101205e-01	2.940955e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.217976e+00	1.733975e-01	3.351897e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.865045e-01	1.416079e-01	1.994981e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.608433e-02	5.219691e-03	1.451034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.427349e+00	4.504342e-01	1.928967e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.607531e+00	2.573010e-01	4.122406e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.043769e+00	1.445596e-01	5.926370e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.232332e+00	1.483395e-01	4.286495e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.021088e-01	9.445440e-02	2.274917e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.117999e-01	2.498308e-02	1.320749e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.216266e-01	1.584481e-02	5.454786e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.504794e-03	7.399429e-03	4.694865e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.199635e+00	6.132883e-01	1.965793e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.584461e+00	5.657463e-02	4.534206e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.293036e+00	1.283800e-01	2.543924e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.475399e-01	6.222519e-02	1.678036e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.554161e-01	5.649492e-02	8.704462e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.617099e-01	1.459586e-02	6.113800e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.624630e-02	2.266850e-02	1.639614e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.783622e-03	2.622199e-03	1.251041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.427101e+01	1.128531e+00	4.167331e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.533212e+00	5.625612e-02	6.460782e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.546954e+00	1.907096e-01	2.795411e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.364519e-01	8.716793e-02	1.945336e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.175974e-02	7.015138e-03	9.182676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.503084e-01	2.639508e-01	6.288191e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.084866e+00	1.209641e+00	3.680687e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.046304e+00	7.263658e-01	6.646444e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.257135e+00	2.197559e-01	3.058915e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.547822e+00	3.217931e-01	4.653132e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.545472e+00	2.842578e-01	5.545924e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.881890e+00	1.545266e-01	4.982083e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.407472e+00	1.545592e-01	4.954300e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.000912e+00	1.437111e-01	3.073231e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.620098e-01	5.563886e-02	2.549479e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.056472e-01	4.589066e-02	1.420863e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.008629e-01	2.010196e-02	1.051761e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.021090e-01	4.428161e-02	2.751422e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.263462e-03	3.131070e-03	1.402183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.799489e+00	1.706677e+00	5.060827e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.329680e+00	1.812890e+00	1.374328e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.785113e+00	9.053682e-01	1.517893e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.151706e+00	3.209433e-01	3.745152e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.727419e+00	8.291457e-02	8.434052e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.688240e+00	1.442470e-01	6.049604e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.460655e+00	2.217972e-01	5.501088e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.750181e+00	9.780776e-02	3.568336e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.254166e+00	1.070521e-01	2.611362e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.007207e+00	1.305225e-01	1.847620e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.056981e-01	8.605105e-02	1.544788e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.001023e-01	3.691482e-02	1.378250e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.270197e-01	3.260302e-02	6.700387e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.075468e-01	1.558412e-02	3.900937e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.564178e-03	2.004750e-03	2.828688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.049310e+01	6.529090e+00	3.591357e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.700888e+01	5.648236e+00	2.127906e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.698212e+01	4.455930e-01	1.364399e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.048676e+01	5.216891e-01	8.439246e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.881550e+00	7.072798e-01	6.513618e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.410162e+00	2.568011e-01	6.840392e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.665554e+00	1.018398e-01	7.840667e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.906181e+00	2.636764e-01	3.353278e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.238597e+00	1.680053e-01	2.684964e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.645939e-01	1.705338e-01	1.602753e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.633602e-01	6.829521e-02	1.519702e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.106982e-02	3.511733e-03	6.392989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.464945e+00	9.024427e-01	4.059595e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.354932e+00	3.890707e-01	2.359638e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.791586e+00	2.517528e-01	4.375692e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.744063e+00	2.209715e-01	5.023449e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.150356e-01	1.165262e-01	3.490176e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.260081e-01	6.159537e-02	1.634440e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.568753e-01	1.544551e-02	7.907429e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.966352e-02	4.667903e-02	7.354522e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.438114e-03	2.627522e-03	5.166722e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.520381e+01	3.884551e+00	1.317133e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.206013e+00	3.727738e-01	4.974821e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.423813e+00	2.222815e-02	5.270776e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.563886e+00	1.226840e-01	4.950932e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.416792e+00	1.891786e-01	2.675215e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.151502e-01	5.853043e-02	1.666796e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.482697e-01	5.602938e-02	7.557018e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.409936e-01	1.598172e-02	5.136348e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.035383e-02	3.218944e-03	3.626008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.696429e+02	2.527350e+01	7.802197e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.886731e+01	2.974721e-01	2.472876e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.140261e+00	0.000000e+00	1.000946e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.234613e+00	4.523619e-02	4.534001e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.985262e+00	1.255710e-01	3.249988e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.088853e+00	2.810561e-01	1.389952e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.226693e-01	6.179502e-02	1.687603e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.362440e-02	5.219535e-03	5.030876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.863873e+00	8.875102e-01	3.220779e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.586784e+00	1.276077e+00	5.625217e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.361566e+00	6.606921e-01	6.957046e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.658920e+00	3.352745e-01	3.088174e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.410359e+00	2.588396e-01	3.720631e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.822409e+00	2.992833e-01	3.884310e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.133135e+00	1.709396e-01	6.507628e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.699961e+00	2.234586e-01	4.928129e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.172532e+00	1.184919e-01	4.186279e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.125537e-01	1.044663e-01	2.444153e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.847236e-01	6.663283e-02	1.602253e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.239726e-01	2.152205e-02	9.526189e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.110754e-01	4.506277e-02	3.034652e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.687030e-03	3.208067e-03	1.460272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.664524e+01	4.637984e+00	1.322912e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.128720e+01	1.442216e+00	1.416459e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.009840e+00	2.475696e-01	8.244594e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.225828e+00	3.759596e-01	5.078747e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.951732e+00	1.879566e-01	3.969909e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.151021e+00	1.551446e-02	5.670453e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.742362e+00	1.412510e-01	4.557865e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.947625e+00	1.657107e-01	3.634789e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.259182e+00	1.086973e-01	3.056470e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.819063e-01	1.388757e-01	1.495465e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.412687e-01	4.863820e-02	1.062285e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.877447e-01	2.093819e-02	6.729030e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.329350e-02	3.066384e-03	5.459728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.680526e+02	2.252262e+01	6.904767e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.755614e+01	1.939971e+00	2.436800e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.777135e+01	8.129048e-02	3.224828e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.263813e+01	0.000000e+00	2.333827e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.753458e+00	1.617715e-01	1.299600e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.949130e+00	4.640587e-02	6.660352e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.330367e+00	2.291121e-02	4.904303e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.363683e+00	6.174942e-02	3.275191e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.919962e+00	2.684088e-01	2.816042e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.171635e+00	1.677700e-01	2.055121e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.593116e-01	9.751425e-02	1.550102e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.882745e-02	5.373932e-03	7.668179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.080236e+00	4.417963e-01	1.595084e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.952404e+00	8.792124e-02	6.945147e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.606773e+00	1.484625e-01	4.448668e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.870076e-01	6.961885e-02	3.085668e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.959486e-01	4.595851e-02	2.147925e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.675274e-01	7.556969e-02	1.090110e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.418357e-02	1.560338e-02	6.557289e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.211770e-03	3.045770e-03	1.943775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.536592e+00	5.861611e-01	1.605183e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.256207e+00	8.996140e-02	3.181523e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.159319e+00	6.389797e-02	2.791906e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.115070e-01	9.351372e-02	1.545137e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.878759e-01	4.556677e-02	8.744506e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.845997e-01	2.507171e-02	5.624773e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.689232e-02	9.911129e-03	3.495479e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.305894e-03	1.853289e-03	2.190183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.435845e+01	1.268312e+00	4.134364e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.308317e+00	1.305905e-01	5.379512e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.482976e+00	1.173258e-01	4.166756e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.023200e-01	1.126648e-01	1.827530e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.784740e-02	7.956887e-03	1.385872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.112145e+00	5.996484e-01	1.520255e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.504548e+00	1.251423e+00	6.009507e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.345494e+00	2.838491e-01	3.425917e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.620278e+00	2.009424e-01	2.231425e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.765775e+00	2.668993e-01	4.215280e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.016268e+00	1.883496e-01	4.319514e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.433244e+00	9.442678e-02	4.168486e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.140649e+00	2.413912e-01	3.216399e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.589234e-01	6.785566e-02	2.404691e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.901686e-01	4.312626e-02	2.498161e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.157410e-01	2.323207e-02	2.048079e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.875443e-01	1.957706e-02	9.119628e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.419549e-02	1.316018e-02	3.135281e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.235587e-03	1.438733e-03	2.457240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.926376e+00	2.589281e+00	9.324787e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.958155e+00	1.652999e+00	5.862284e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.356715e+00	3.152432e-01	6.114597e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.607248e+00	3.146818e-01	5.814075e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.122566e+00	2.199604e-01	4.739439e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.867799e+00	1.061768e-01	4.929380e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.167930e+00	8.953606e-02	3.556656e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.654937e+00	1.257097e-01	3.071329e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.242669e+00	1.511745e-01	2.233325e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.522742e-01	3.601278e-01	1.957215e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.781078e-01	3.326269e-02	2.610957e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.029907e-01	3.812306e-02	2.492329e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.310365e-01	2.195666e-02	6.263277e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.489033e-02	1.248481e-02	6.955143e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.151579e-03	1.915531e-03	3.837530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.859237e+01	9.345197e+00	4.551088e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.716294e+01	7.037241e+00	1.739222e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.804273e+01	1.403085e+00	1.816018e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.084899e+01	8.661804e-01	1.802750e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.823741e+00	3.538281e-01	9.517794e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.011869e+00	1.338834e-01	9.745000e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.806462e+00	3.879183e-01	5.883086e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.762519e+00	1.324881e-01	4.604055e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.192089e+00	2.012419e-01	2.646517e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.735470e-01	8.549869e-02	2.428810e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.278765e-01	6.493016e-02	1.722587e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.289976e-02	3.144315e-03	1.101793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.609682e+00	9.265714e-01	4.144535e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.047175e+00	6.425869e-02	1.207106e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.303415e+00	2.969292e-01	4.259784e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.337774e+00	1.246303e-01	3.889098e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.579768e-01	5.823371e-02	2.380998e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.923928e-01	6.709021e-02	1.292996e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.362969e-01	1.707792e-02	7.474066e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.472144e-02	1.084846e-02	2.831519e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.838427e-03	1.384775e-03	5.070680e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.958491e+01	3.258759e+00	1.262876e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.136869e+00	3.301748e-02	3.214424e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.013097e+00	9.664994e-02	1.371955e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.168432e+00	1.794665e-01	3.907625e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.289803e+00	1.011596e-01	2.315442e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.072529e-01	9.340483e-02	1.504956e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.570525e-01	3.635939e-02	8.933353e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.666881e-01	1.837839e-02	5.407084e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.383930e-03	2.782030e-03	7.162810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.936974e+02	1.700829e+01	9.761936e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.617544e+01	3.432088e-01	6.415565e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.957997e+00	1.780100e-01	1.305123e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.010707e+00	2.392775e-03	1.697372e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.732444e+00	1.765196e-01	2.616225e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.002575e+00	9.842349e-02	2.252941e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.880880e-01	6.355844e-02	1.707120e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.653741e-02	5.649587e-03	8.480615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.354610e+00	1.210310e+00	5.109887e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.033457e+00	8.647701e-01	5.862359e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.570276e+00	2.515766e-01	1.863538e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.342112e+00	3.192420e-01	1.521918e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.868899e+00	2.458229e-01	2.862361e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.290360e+00	1.726815e-01	4.938357e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.815339e+00	2.058887e-01	3.700205e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.332658e+00	1.090685e-01	3.559427e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.877363e-01	2.045243e-01	2.645380e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.859071e-01	5.145429e-02	2.526800e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.876370e-01	2.874979e-02	1.968203e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.931392e-01	1.938696e-02	1.194145e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.387843e-02	1.342848e-02	4.611350e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.424275e-03	1.489370e-03	2.587002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.481455e+01	4.127485e+00	1.967558e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.493084e+00	8.520169e-01	5.677125e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.948574e+00	1.524363e-01	2.388805e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.374693e+00	2.928529e-01	1.335346e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.451388e+00	1.658351e-01	1.348455e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.678721e+00	8.110274e-02	2.935536e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.264399e+00	1.726835e-01	3.026608e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.787098e+00	1.885279e-01	2.484012e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.229298e+00	1.415486e-01	2.084550e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.053828e-01	1.630517e-01	1.851731e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.301793e-01	3.388365e-02	2.377191e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.971971e-01	1.889595e-02	7.673529e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.208044e-02	1.931787e-03	6.576519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.923529e+02	1.559915e+01	8.768195e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.260923e+01	1.681070e+00	5.033219e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.479396e+01	7.512202e-01	2.738803e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.826137e+00	2.157473e-01	2.880048e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.423202e+00	9.136719e-02	5.337992e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.376050e+00	1.519190e-01	1.747778e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.020945e+00	1.530233e-01	1.268552e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.068070e+00	1.309635e-01	2.291563e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.743313e+00	1.754710e-01	2.690493e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.105573e+00	1.240624e-01	2.577414e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.654255e-01	9.446679e-02	1.793943e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.958181e-02	4.381817e-03	1.401227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.905020e+00	3.932174e-01	1.323768e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.189653e+00	5.994021e-02	1.227648e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.691008e+00	1.511865e-01	4.640336e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.049741e+00	5.986685e-02	3.291313e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.675555e-01	5.292781e-02	1.562429e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.883027e-01	1.999465e-02	9.540139e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.137361e-01	4.648415e-02	1.517721e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.262661e-03	6.972371e-03	1.121786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.599911e+00	4.647546e-01	1.414971e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.279716e+00	7.293502e-02	3.154717e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.201800e+00	3.575559e-02	2.625221e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.940040e-01	6.414239e-02	1.149565e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.643755e-01	5.259090e-02	6.633833e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.639338e-01	1.155811e-02	3.594303e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.703064e-02	3.499366e-02	4.647768e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.407875e-03	4.070475e-03	3.297468e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.486071e+01	9.040440e-01	3.902633e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.131635e+00	1.617007e-01	4.670521e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.335519e+00	8.184933e-02	3.052986e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.977295e-01	9.811639e-02	1.202815e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.351303e-02	1.147064e-02	4.536965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.564674e-01	3.876729e-01	1.192522e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.100731e+00	1.303997e+00	3.924964e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.668719e+00	4.709469e-01	2.708559e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.798858e+00	1.082625e-01	5.294164e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.916527e+00	1.865453e-01	4.449898e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.212946e+00	1.975140e-01	4.358765e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.603217e+00	1.217690e-01	3.894624e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.151940e+00	8.628374e-02	3.900713e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.244570e-01	1.072331e-01	2.564571e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.462484e-01	3.115899e-02	1.833584e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.718676e-01	3.938669e-02	9.629359e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.959599e-01	3.057261e-02	4.656366e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.895579e-02	3.989698e-02	1.493022e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.669237e-03	4.474883e-03	1.417337e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.883550e+00	1.980894e+00	6.784536e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.073082e+01	1.505874e+00	8.060204e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.381884e+00	2.986430e-01	2.934826e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.295606e+00	2.238049e-01	6.584497e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.211318e+00	4.328749e-01	4.100595e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.973755e+00	9.713828e-02	4.223102e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.240976e+00	1.269015e-01	3.627031e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.570721e+00	6.951444e-02	3.941844e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.071073e+00	5.726170e-02	2.920303e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.941421e-01	5.550241e-02	1.473825e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.361211e-01	4.567017e-02	1.206932e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.987162e-01	6.784677e-02	7.381227e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.365437e-01	4.276411e-02	4.074716e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.039710e-02	1.664291e-02	3.635828e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.975773e-03	3.701381e-03	6.413094e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.800305e+01	7.751565e+00	5.295290e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.095678e+01	4.806354e+00	1.869428e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.717948e+01	4.734366e-01	1.719913e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.642012e+00	5.369166e-01	9.077024e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.507809e+00	5.050252e-01	8.165616e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.671830e+00	4.076134e-01	6.051475e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.339729e+00	1.342847e-01	5.719819e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.644071e+00	1.039017e-01	3.696399e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.072051e+00	1.508439e-01	2.123549e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.542148e-01	1.102045e-01	1.518171e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.746538e-01	9.674795e-02	8.027477e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.131592e-02	5.641674e-03	4.760001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.234493e+00	9.058768e-01	3.502539e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.338362e+00	1.340074e-01	1.943632e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.410389e+00	2.209955e-01	5.309182e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.411611e+00	1.303690e-01	4.169357e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.362574e-01	7.463074e-02	2.650106e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.836219e-01	5.052615e-02	1.021012e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.544558e-01	5.092079e-02	3.170023e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.080071e-02	4.706070e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.287174e-03	2.674644e-03	4.083957e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.847478e+01	3.288451e+00	1.357711e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.011238e+00	1.019245e-01	4.383117e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.009233e+00	1.093460e-01	3.826656e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.237224e+00	1.407137e-01	4.096814e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.307036e+00	9.614569e-02	2.292054e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.049036e-01	7.821365e-02	1.190611e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.580771e-01	4.494135e-02	6.362338e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.447168e-01	1.898033e-02	2.955561e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.181145e-02	7.955216e-03	1.435031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.911038e+02	2.031890e+01	8.839965e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.832906e+01	0.000000e+00	2.118670e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.003947e+00	2.849732e-01	2.775889e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.964075e+00	9.693124e-02	3.008156e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.815121e+00	1.136929e-01	2.820960e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.298762e-01	1.275437e-01	1.582511e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.450882e-01	9.717651e-02	8.738008e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.450752e-02	8.542230e-03	3.220698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.608761e+00	1.053619e+00	4.286705e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.305233e+00	1.035209e+00	6.561206e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.766921e+00	4.499006e-01	4.938270e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.435331e+00	1.330655e-01	4.134535e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.023658e+00	2.515596e-01	3.476818e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.538921e+00	3.907814e-01	4.200183e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.919987e+00	1.631253e-01	4.581193e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.455177e+00	1.248729e-01	3.709112e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.695921e-01	9.799773e-02	2.850858e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.284372e-01	4.725734e-02	2.352041e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.316498e-01	6.186352e-02	1.113289e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.179367e-01	4.190956e-02	4.642828e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.467816e-02	4.303513e-02	1.545513e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.077481e-03	4.736674e-03	1.225095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.060932e+01	4.378611e+00	1.458892e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.173797e+01	1.103766e+00	1.532472e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.381142e+00	1.708225e-01	7.793111e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.985504e+00	1.497539e-01	2.223544e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.629247e+00	1.203335e-01	3.462436e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.876929e+00	2.937647e-01	2.451682e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.367439e+00	2.084028e-01	2.947992e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.830982e+00	1.402935e-01	3.179410e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.080487e+00	6.022650e-02	2.901195e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.817594e-01	6.695722e-02	1.226267e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.178902e-01	6.148618e-02	7.383033e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.957556e-01	4.143471e-02	3.060582e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.218178e-02	5.008683e-03	4.987376e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.864745e+02	1.707890e+01	7.720883e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.813635e+01	6.388867e-01	1.235844e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.702963e+01	3.490420e-01	7.613693e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.582768e+00	3.753674e-01	1.153406e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.258445e+00	3.844453e-01	8.301958e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.706818e+00	4.342496e-01	2.750603e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.991157e+00	9.415451e-02	2.882972e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.189608e+00	5.077297e-02	2.692471e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.567409e+00	9.064799e-02	3.276269e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.048063e+00	1.736723e-01	1.909765e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.672432e-01	1.342720e-01	1.062438e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.626479e-02	7.131781e-03	7.595815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.305481e+00	5.193052e-01	1.600918e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.777701e+00	3.918111e-02	2.584556e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.420299e+00	1.575101e-01	4.380993e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.845744e-01	1.247197e-01	2.826480e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.342216e-01	5.913396e-02	2.028737e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.725990e-01	6.733856e-02	1.038358e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.975634e-02	1.967619e-02	5.255581e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.161806e-03	1.956293e-03	2.458701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.738440e+00	5.096684e-01	2.606214e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.188686e+00	1.928848e-01	2.970677e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.079555e+00	8.352521e-02	2.754376e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.288334e-01	7.473411e-02	1.512293e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.050293e-01	5.557202e-02	7.230926e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.913883e-01	4.649126e-02	4.819204e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.680457e-02	9.660681e-03	3.067277e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.129927e-03	1.860525e-03	1.740349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.478633e+01	1.032325e+00	5.633404e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.323377e+00	1.356130e-01	5.381873e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.275738e+00	2.132574e-01	2.318565e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.668105e-01	1.093148e-01	1.622539e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.519426e-02	7.379631e-03	1.087467e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.453803e+00	7.799534e-01	2.870065e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.683829e+00	1.189088e+00	7.736624e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.457835e+00	1.899494e-01	2.971514e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.522136e+00	1.822873e-01	3.161383e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.512414e+00	1.907918e-01	6.352172e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.788854e+00	1.668826e-01	5.113468e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.399880e+00	1.848323e-01	4.371246e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.044568e+00	1.915951e-01	3.346484e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.228769e-01	1.670206e-01	2.441324e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.260473e-01	7.667184e-02	1.704748e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.100969e-01	3.458908e-02	1.617631e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.001513e-01	7.373801e-02	7.667273e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.821871e-02	1.197590e-02	4.401608e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.324880e-03	1.220938e-03	2.045311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.387998e+00	2.821343e+00	1.273201e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.047599e+01	1.333924e+00	1.049633e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.526582e+00	4.458304e-01	2.635178e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.229844e+00	1.796860e-01	7.993223e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.579057e+00	1.435837e-01	8.242571e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.782008e+00	2.334742e-01	3.511325e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.013357e+00	1.743339e-01	4.584665e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.403662e+00	9.058848e-02	3.964532e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.102403e+00	1.873332e-01	2.682566e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.465545e-01	1.471634e-01	1.704216e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.400601e-01	7.269234e-02	1.270989e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.455390e-01	4.823272e-02	1.234875e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.247923e-01	5.469386e-02	5.383456e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.260468e-02	1.696287e-02	4.444916e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.370746e-03	2.815585e-03	3.110851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.375355e+01	1.026883e+01	7.827244e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.106953e+01	6.477598e+00	1.909119e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.782059e+01	7.351505e-01	1.737697e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.869885e+00	4.696830e-01	1.861777e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.673213e+00	2.031775e-01	1.296624e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.816690e+00	2.021639e-01	6.670135e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.409490e+00	1.778349e-01	6.220501e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.678403e+00	3.493077e-01	3.677320e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.122154e+00	2.198809e-01	2.329572e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.953519e-01	1.730199e-01	1.726989e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.415153e-01	6.865697e-02	1.413968e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.324812e-02	4.094376e-03	6.115292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.770750e+00	1.012643e+00	5.619891e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.149714e+00	1.834882e-01	6.687251e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.231510e+00	2.449389e-01	5.586872e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.209821e+00	1.535127e-01	3.663742e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.212204e-01	1.374778e-01	2.161009e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.359804e-01	4.963826e-02	1.336805e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.217410e-01	3.978186e-02	6.726989e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.960753e-02	1.362141e-02	1.541061e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.308048e-03	1.004262e-03	4.378696e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.022515e+01	3.482559e+00	1.762857e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.371288e+00	3.899793e-02	3.374779e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.143949e+00	9.147353e-02	2.736699e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.096158e+00	2.507293e-01	3.129193e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.155455e+00	1.041602e-01	2.909078e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.302265e-01	9.136203e-02	1.350816e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.100745e-01	5.658368e-02	6.359621e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.546162e-01	3.794221e-02	4.415529e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.629893e-03	2.673114e-03	5.977813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.990430e+02	1.648974e+01	1.136243e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.763654e+01	2.129316e-01	1.288208e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.422601e+00	1.656953e-01	2.729857e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.630900e+00	1.124520e-01	1.135610e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.659365e+00	1.700594e-01	2.353243e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.261963e-01	1.031617e-01	2.300498e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.331749e-01	1.205696e-01	1.099063e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.569417e-02	6.295818e-03	7.289512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.546820e+00	1.313241e+00	6.957004e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.131231e+00	9.502013e-01	6.579977e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.664685e+00	4.211205e-01	1.716601e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.391439e+00	2.757179e-01	2.211659e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.799514e+00	2.265377e-01	4.771057e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.176970e+00	2.156407e-01	7.545366e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.702899e+00	2.362722e-01	4.727651e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.323455e+00	2.297075e-01	3.626544e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.620102e-01	1.990663e-01	2.751176e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.902636e-01	6.436150e-02	2.374980e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.796761e-01	6.861828e-02	1.478972e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.147280e-01	6.769773e-02	8.162768e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.953990e-02	1.252826e-02	4.528422e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.429426e-03	1.214735e-03	2.192905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.650072e+01	4.797084e+00	2.861049e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.169451e+00	1.140742e+00	2.732517e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.868779e+00	1.032697e-01	4.368237e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.475179e+00	9.967371e-02	3.590828e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.590859e+00	2.077050e-01	2.768889e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.574715e+00	8.965209e-02	4.830781e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.305498e+00	3.800204e-01	2.680277e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.566436e+00	1.469140e-01	4.074946e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.122910e+00	1.521967e-01	2.002979e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.681882e-01	7.589684e-02	1.342060e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.006364e-01	9.295625e-02	8.442731e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.924250e-01	3.260367e-02	6.397910e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.255658e-02	2.974332e-03	4.997998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.981741e+02	1.598497e+01	1.087973e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.531087e+01	1.670905e-01	2.506777e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.515214e+01	4.245790e-01	1.398344e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.663214e+00	6.290290e-02	1.036333e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.473543e+00	3.750808e-01	5.280501e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.106221e+00	1.152830e-01	4.056912e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.799191e+00	2.435393e-01	9.521713e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.952725e+00	8.586848e-02	1.861047e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.644821e+00	2.392122e-01	2.864452e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.018196e+00	1.475014e-01	2.609034e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.501223e-01	1.172019e-01	1.362187e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.217774e-02	6.671343e-03	8.335083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.041230e+00	4.264276e-01	1.942368e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.224985e+00	1.048655e-01	2.558682e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.581009e+00	1.725217e-01	5.593462e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.919707e-01	9.491271e-02	3.544215e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.947755e-01	7.249040e-02	1.821539e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.473053e-01	1.925903e-02	1.073019e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.055346e-01	4.377410e-02	3.321543e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.585581e-03	5.146879e-03	9.793538e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.810296e+00	5.130601e-01	2.044853e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.255140e+00	9.778188e-02	3.448810e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.075441e+00	1.019230e-01	2.571689e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.710726e-01	9.368840e-02	1.268149e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.852170e-01	1.860548e-02	8.744573e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.318804e-01	4.368287e-02	2.744771e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.618687e-02	1.818879e-02	1.193895e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.728765e-03	2.799728e-03	1.078377e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.553409e+01	9.020199e-01	5.382434e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.761912e+00	2.510003e-01	4.420926e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.165058e+00	1.631791e-01	2.704982e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.056290e-01	9.074370e-02	1.348151e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.900126e-02	6.295489e-03	6.768774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.373020e-01	4.790015e-01	2.062670e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.384711e+00	1.428045e+00	5.776453e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.624065e+00	4.218490e-01	4.456566e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.887425e+00	3.820885e-01	3.194011e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.867337e+00	2.772766e-01	7.145109e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.074804e+00	1.943881e-01	5.144188e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.492224e+00	1.822231e-01	5.364451e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.008601e+00	1.241873e-01	4.585377e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.199651e-01	8.047594e-02	2.735842e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.341933e-01	1.289363e-01	1.841199e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.144983e-01	4.575705e-02	1.150016e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.842836e-01	3.885688e-02	6.283233e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.356804e-02	2.888654e-02	2.986829e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.716790e-03	3.836351e-03	2.153375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.475661e+00	2.445291e+00	1.029496e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.077546e+01	1.781539e+00	9.834992e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.348523e+00	2.459003e-01	3.860086e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.244710e+00	2.085997e-01	6.816248e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.677191e+00	2.275355e-01	7.406811e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.929884e+00	3.685378e-01	4.413444e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.030453e+00	1.253776e-01	7.359911e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.444538e+00	1.067854e-01	3.205757e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.063305e+00	1.050272e-01	3.318673e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.632399e-01	1.569425e-01	1.578007e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.172951e-01	1.176412e-01	1.084357e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.706163e-01	2.811110e-02	1.451686e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.108063e-01	6.861993e-02	5.048158e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.602774e-02	1.248329e-02	4.076308e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.654114e-03	2.107653e-03	2.706887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.290018e+01	9.857658e+00	3.977836e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.182027e+01	4.895107e+00	2.036260e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.689393e+01	0.000000e+00	2.392281e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.660235e+00	4.397541e-01	1.035447e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.303599e+00	2.942670e-01	1.108292e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.366138e+00	3.284962e-01	6.121453e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.282465e+00	2.985841e-01	6.475926e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.367105e+00	1.483073e-01	4.538269e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.904934e-01	2.852220e-01	2.004487e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.204603e-01	1.179374e-01	1.705323e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.234081e-01	1.024214e-01	1.449973e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.030896e-02	3.239149e-03	4.125815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.429068e+00	1.031215e+00	5.339528e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.248084e+00	1.213605e-01	1.358308e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.424053e+00	3.176290e-01	6.517275e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.395210e+00	2.280321e-01	4.368619e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.557552e-01	9.354553e-02	2.410628e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.320475e-01	5.441676e-02	1.258037e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.419897e-01	3.152120e-02	5.057679e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.435263e-02	2.558659e-02	8.961267e-03
8.200000e-01	1.800000e-01	1.800000e-01	9.368099e-04	2.600799e-03	9.749666e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.011038e+01	3.890088e+00	2.198897e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.611911e+00	1.680645e-01	2.587464e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.108097e+00	1.773374e-01	3.752612e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.244065e+00	2.896362e-01	3.715824e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.149347e+00	1.361564e-01	2.745349e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.481019e-01	7.100140e-02	1.430952e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.754929e-01	3.341876e-02	8.061171e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.426811e-01	3.325283e-02	3.402660e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.565099e-03	5.132818e-03	2.829221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.983163e+02	2.277895e+01	1.221600e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.751661e+01	1.687940e-01	2.071544e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.994172e+00	3.371301e-01	5.747294e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.974071e+00	1.468120e-01	3.233911e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.563285e+00	1.857872e-01	2.371685e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.617361e-01	1.244131e-01	2.003494e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.345031e-01	8.623286e-02	9.551799e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.153880e-02	5.141193e-03	5.439801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.855345e+00	1.167425e+00	5.980919e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.343617e+00	1.131148e+00	9.366096e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.985218e+00	4.400914e-01	3.944426e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.500655e+00	2.403623e-01	3.000976e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.017283e+00	3.528381e-01	5.095941e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.480681e+00	4.432461e-01	5.400955e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.761511e+00	1.924700e-01	6.381715e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.323442e+00	1.596015e-01	5.431398e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.282676e-01	1.570379e-01	2.800198e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.068011e-01	1.018419e-01	2.294442e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.714261e-01	6.279027e-02	1.276813e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.971920e-01	3.499695e-02	6.435194e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.932080e-02	3.075567e-02	3.249435e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.034421e-03	4.023406e-03	1.830945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.370375e+01	5.320922e+00	2.519572e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.106142e+01	1.002349e+00	2.013070e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.605471e+00	5.155275e-01	7.113509e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.946760e+00	4.260718e-01	2.497940e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.670394e+00	2.696652e-01	4.247127e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.964129e+00	2.597323e-01	4.310673e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.308888e+00	1.799256e-01	4.478605e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.524600e+00	1.451996e-01	5.890970e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.085885e+00	1.574460e-01	1.901868e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.524617e-01	1.443303e-01	1.303407e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.348436e-01	3.105832e-02	1.275901e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.826704e-01	6.320631e-02	4.215604e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.055925e-02	2.521480e-03	6.467203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.945640e+02	1.945558e+01	1.256232e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.955694e+01	3.339145e+00	7.359688e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.539780e+01	3.819508e-01	1.218468e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.109003e+01	0.000000e+00	2.872391e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.176254e+00	4.022363e-01	3.857200e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.229450e+00	1.690921e-01	3.490037e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.943718e+00	1.118861e-01	4.310284e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.099013e+00	2.017860e-01	2.666296e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.469800e+00	1.809711e-01	2.908211e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.032704e-01	2.061276e-01	1.731482e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.327154e-01	9.351176e-02	1.283062e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.572725e-02	5.289978e-03	5.994662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.554528e+00	4.575101e-01	1.572613e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.605759e+00	9.465974e-02	1.804953e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.254047e+00	1.312247e-01	4.594670e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.544767e-01	1.245174e-01	2.324866e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.752041e-01	6.903782e-02	1.606528e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.027204e-01	2.161796e-02	1.194544e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.579507e-02	2.183775e-02	3.545567e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.554397e-03	1.609835e-03	1.985233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.015688e+00	5.050770e-01	2.535365e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.890652e+00	1.375027e-01	3.486745e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.037039e+00	9.970096e-02	1.847110e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.580284e-01	7.772741e-02	1.293964e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.976798e-01	4.326890e-02	7.598945e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.630042e-01	1.950731e-02	5.368656e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.629438e-02	1.303861e-02	2.211927e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.491420e-03	1.296674e-03	1.586855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.536545e+01	1.079634e+00	5.847991e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.699903e+00	2.714519e-01	5.268703e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.200404e+00	1.234221e-01	3.014024e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.294344e-01	9.803555e-02	1.368984e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.149485e-02	7.042798e-03	1.108461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.665563e+00	7.334275e-01	2.834337e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.426449e+00	1.193475e+00	5.627808e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.339407e+00	5.237897e-02	1.798746e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.362394e+00	3.620323e-01	3.642140e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.367049e+00	1.888340e-01	4.745482e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.615327e+00	1.597154e-01	5.208146e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.222280e+00	1.277940e-01	4.623907e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.836540e-01	8.980863e-02	3.023831e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.108833e-01	1.297657e-01	2.127029e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.484605e-01	4.598852e-02	1.638805e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.806296e-01	4.392438e-02	1.326055e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.543452e-01	2.837188e-02	7.746315e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.667756e-02	1.334599e-02	2.357684e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.828879e-03	1.194264e-03	2.301895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.761956e+00	2.968539e+00	1.078514e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.058141e+01	1.387426e+00	8.783985e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.205548e+00	1.225256e-01	7.187659e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.214257e+00	2.390507e-01	5.019134e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.704115e+00	4.198815e-01	3.915674e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.488353e+00	2.374268e-01	5.562485e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.844086e+00	1.149159e-01	4.021219e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.341615e+00	1.061360e-01	3.234835e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.751489e-01	1.324016e-01	1.797624e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.276894e-01	8.734734e-02	1.484774e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.528962e-01	4.302759e-02	1.427701e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.363598e-01	3.350653e-02	1.700015e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.180964e-01	6.594285e-02	5.300291e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.276218e-02	1.882967e-02	3.394795e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.893348e-03	1.307386e-03	3.519606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.985173e+01	1.393527e+01	5.869616e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.046887e+01	4.131140e+00	3.241861e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.743729e+01	9.270434e-01	1.746543e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.799546e+00	7.754723e-01	1.593112e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.725052e+00	1.758258e-01	1.251194e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.517152e+00	4.362268e-01	6.002969e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.124931e+00	1.892082e-01	6.021519e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.516135e+00	2.516070e-01	4.387400e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.707664e-01	1.117411e-01	3.217309e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.653713e-01	9.023011e-02	1.772825e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.721886e-01	8.651175e-02	1.525810e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.260201e-02	4.820891e-03	6.438130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.198230e+00	1.020850e+00	4.921873e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.052957e+00	1.147372e-01	1.879579e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.105428e+00	2.783047e-01	4.323617e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.109705e+00	1.402997e-01	3.421299e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.658660e-01	6.794613e-02	2.396855e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.832262e-01	3.689894e-02	1.462383e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.199893e-01	3.111084e-02	4.951704e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.930749e-02	1.315616e-02	1.391435e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.767663e-04	6.384603e-04	7.820527e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.237459e+01	3.421363e+00	1.816577e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.850511e+00	9.447590e-03	8.081237e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.064234e+00	1.256033e-01	1.499458e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.912219e+00	2.499722e-01	2.985966e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.102917e+00	1.299343e-01	2.055890e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.370556e-01	6.528365e-02	1.284714e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.785284e-01	3.603372e-02	7.271816e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.489720e-01	1.981604e-02	4.924519e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.628335e-03	2.990710e-03	4.779264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.105535e+02	1.483613e+01	1.214178e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.692880e+01	5.547169e-01	4.379832e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.790731e+00	1.294285e-01	3.039292e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.229226e+00	5.117335e-01	5.151717e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.663323e+00	9.474352e-02	2.916423e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.835694e-01	1.284124e-01	2.010223e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.111929e-01	9.763900e-02	1.089560e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.274064e-02	5.326647e-03	9.482366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.317845e+00	1.408166e+00	7.148062e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.255746e+00	7.704396e-01	3.157580e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.378962e+00	8.374066e-02	2.418451e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.264905e+00	2.173427e-01	3.471448e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.761469e+00	4.892190e-01	3.687144e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.051755e+00	1.992077e-01	6.001117e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.543101e+00	1.707425e-01	4.793261e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.179315e+00	1.607260e-01	3.522592e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.841641e-01	1.314506e-01	2.962511e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.250728e-01	7.399520e-02	1.979358e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.258576e-01	5.063566e-02	1.364981e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.811813e-01	3.632399e-02	7.632441e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.962644e-02	1.437850e-02	2.369500e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.151157e-03	1.228327e-03	2.107560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.060111e+01	4.925558e+00	2.670284e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.998466e+00	1.849373e-01	9.659265e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.500778e+00	1.337152e-02	8.160543e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.186082e+00	1.991319e-01	2.309789e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.550958e+00	5.180444e-01	8.762771e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.589641e+00	1.361905e-01	4.303002e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.006991e+00	4.278553e-01	3.695265e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.480520e+00	1.369639e-01	3.508522e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.899678e-01	1.178604e-01	1.948434e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.139764e-01	8.572191e-02	1.165570e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.249397e-01	3.690581e-02	1.234237e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.998087e-01	6.437476e-02	5.068978e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.103078e-02	2.164879e-03	4.764574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.102690e+02	1.407201e+01	1.174473e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.155923e+01	0.000000e+00	2.368597e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.642902e+01	3.775266e+00	1.502124e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.019792e+01	6.245877e-01	6.894802e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.878024e+00	1.591225e-01	3.463041e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.106858e+00	2.815354e-01	1.130931e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.612944e+00	9.325925e-02	1.920425e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.863400e+00	4.973586e-01	1.405938e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.392648e+00	1.544152e-01	3.245667e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.113792e-01	1.118225e-01	2.758180e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.858299e-01	1.043555e-01	1.426287e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.702331e-02	7.070620e-03	8.581845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.323044e+00	4.176154e-01	1.582245e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.893200e+00	4.426868e-02	1.379049e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.479676e+00	2.288410e-01	3.896428e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.539537e-01	9.992989e-02	3.352562e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.230386e-01	5.242731e-02	1.871283e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.820733e-01	2.764654e-02	8.661473e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.226405e-02	2.403822e-02	3.661102e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.404086e-03	3.872896e-03	6.644485e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.987319e+00	4.153481e-01	2.209080e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.040422e+00	2.108581e-01	1.945330e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.089110e+00	6.443668e-02	2.925430e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.303263e-01	5.966979e-02	1.238071e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.760292e-01	3.301920e-02	7.034914e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.022713e-01	2.163120e-02	3.806382e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.142877e-02	2.163085e-02	1.173009e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.615601e-03	2.288628e-03	7.192990e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.587374e+01	8.397581e-01	4.898444e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.632528e+00	2.224053e-01	4.616789e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.054559e+00	1.473214e-01	2.374543e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.444876e-01	8.840863e-02	1.128172e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.671915e-02	7.397122e-03	6.339034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.175152e+00	5.464481e-01	2.219903e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.135973e+00	1.430647e+00	5.734773e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.606835e+00	1.415863e-01	4.405010e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.546460e+00	3.135540e-01	3.723348e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.497444e+00	2.124967e-01	5.678415e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.934999e+00	3.001409e-01	5.373798e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.393365e+00	2.042893e-01	3.743151e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.890040e-01	1.445739e-01	2.760078e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.566947e-01	6.763534e-02	2.983750e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.564092e-01	4.949262e-02	1.997866e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.632186e-01	4.789003e-02	1.241972e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.328754e-01	1.955072e-02	6.280342e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.315700e-02	3.109078e-02	2.185875e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.214042e-03	2.167991e-03	6.222845e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.558957e+00	2.430921e+00	9.709589e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.156510e+01	1.675457e+00	5.913348e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.185801e+00	0.000000e+00	7.712523e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.704615e+00	1.498033e-01	7.002902e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.391762e+00	2.057733e-01	7.100772e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.706042e+00	3.908416e-01	3.520153e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.124634e+00	2.620697e-01	3.107459e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.460733e+00	2.086449e-01	3.059143e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.984460e-01	8.537917e-02	3.505698e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.953334e-01	1.201772e-01	1.746346e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.690155e-01	6.655579e-02	9.614932e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.691367e-01	4.632891e-02	1.277337e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.567394e-01	2.744251e-02	4.137581e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.357658e-02	3.141018e-02	3.049521e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.733822e-03	1.755324e-03	1.616241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.926454e+01	1.080435e+01	5.736838e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.276382e+01	4.256760e+00	1.782371e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.575076e+01	1.119403e-01	2.421856e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.562768e+00	3.935884e-01	1.154979e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.454586e+00	6.212362e-01	8.401887e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.179490e+00	3.517980e-01	6.770833e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.098522e+00	1.685338e-01	4.905416e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.427481e+00	2.743167e-01	3.150131e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.203805e-01	1.143304e-01	2.650026e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.830236e-01	8.718893e-02	1.499621e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.796175e-01	8.054468e-02	8.794061e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.678375e-03	4.263621e-03	3.620234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.939488e+00	1.086480e+00	4.872098e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.020300e+00	4.501658e-02	2.726548e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.272544e+00	2.905836e-01	5.286108e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.286221e+00	1.974252e-01	4.052639e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.937494e-01	6.963340e-02	2.461971e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.955832e-01	5.900121e-02	1.122764e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.133941e-02	1.984814e-02	5.064094e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.597050e-02	2.130838e-02	8.508383e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.021486e-03	1.551589e-03	2.543688e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.233220e+01	3.740970e+00	2.038102e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.023349e+00	9.839715e-02	5.144670e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.805974e+00	1.653657e-01	4.150514e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.266555e+00	3.558641e-01	3.093061e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.035065e+00	1.209408e-01	2.763013e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.560489e-01	9.094087e-02	1.167307e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.542972e-01	3.281724e-02	7.357447e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.004223e-01	2.153374e-02	3.508354e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.697152e-03	4.290223e-03	1.876146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.169275e+02	2.395709e+01	1.275014e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.431051e+01	2.165261e-01	2.927531e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.243683e+00	5.798747e-01	4.635912e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.847511e+00	1.944578e-01	3.440974e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.540568e+00	1.465870e-01	2.489836e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.458881e-01	1.461059e-01	1.598410e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.005705e-01	1.652676e-01	5.739852e-02
6.150000e-01	3.850000e-01	3.850000e-01	7.992526e-03	5.216587e-03	5.003140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.497889e+00	1.233020e+00	6.111932e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.896181e+00	1.174104e+00	5.384807e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.932343e+00	2.735336e-01	2.337055e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.009592e+00	1.890195e-01	5.701638e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.771393e+00	2.739479e-01	4.405542e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.181223e+00	2.519666e-01	5.255936e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.891976e+00	4.686867e-01	4.147891e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.203422e+00	1.284276e-01	4.095929e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.208851e-01	9.217557e-02	2.901822e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.454966e-01	6.027823e-02	2.617298e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.061539e-01	3.951604e-02	1.451917e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.587377e-01	3.654680e-02	5.299858e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.912849e-02	2.576748e-02	2.242800e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.170290e-03	1.989601e-03	7.869893e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.653105e+01	4.820385e+00	2.422515e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.282087e+01	1.663112e+00	9.931075e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.743815e+00	0.000000e+00	1.580198e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.814901e+00	2.744917e-01	5.010792e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.989911e+00	2.696146e-01	3.749516e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.543961e+00	1.972080e-01	4.296245e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.339459e+00	5.305201e-01	2.607814e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.507400e+00	1.478158e-01	3.474086e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.938071e-01	1.000832e-01	2.422796e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.964862e-01	6.612298e-02	1.364600e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.188046e-01	4.008056e-02	1.151218e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.384637e-01	2.047531e-02	4.056544e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.020191e-02	4.163232e-03	2.398267e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.134394e+02	1.894092e+01	1.167432e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.339298e+01	0.000000e+00	3.484208e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.425024e+01	4.775918e-01	1.463654e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.288122e+00	2.449696e-01	1.540898e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.331307e+00	5.318111e-01	8.514062e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.516161e+00	7.873280e-01	1.458063e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.112761e+00	2.866962e-01	1.222979e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.833705e+00	1.576473e-01	2.413601e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.482961e+00	2.291983e-01	2.389972e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.346036e-01	1.234258e-01	2.311622e-01
1.850000e-01	2.500000e-02	2.500000e-02	3.860719e-01	7.251711e-02	1.717949e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.524547e-02	6.922006e-03	4.336765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.564273e+00	3.882288e-01	2.065357e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.435123e+00	1.469127e-01	1.843852e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.368635e+00	1.735321e-01	3.281065e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.469217e-01	1.088729e-01	2.475315e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.665612e-01	1.077707e-01	1.474022e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.862173e-01	1.950210e-02	1.239965e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.942480e-02	3.075240e-02	3.527700e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.389732e-03	2.010789e-03	1.297516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.976807e+00	4.416536e-01	2.253197e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.876688e+00	1.283313e-01	2.750643e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.030390e+00	1.542872e-01	1.337700e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.772615e-01	7.040793e-02	1.296905e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.640831e-01	2.286567e-02	1.020504e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.509758e-01	1.507314e-02	4.873720e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.318056e-02	1.183162e-02	2.122544e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.874579e-03	1.878032e-03	1.484378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.532224e+01	9.734731e-01	4.875970e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.828831e+00	2.116379e-01	4.814172e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.243689e+00	1.954241e-01	2.322286e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.287706e-01	8.055502e-02	1.518833e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.142268e-02	5.469882e-03	9.655497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.262216e+00	1.014238e+00	3.683373e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.105477e+00	1.007922e+00	8.756802e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.077611e+00	1.301714e-01	5.904114e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.103504e+00	2.330195e-01	3.773629e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.204558e+00	1.766559e-01	5.241741e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.709829e+00	2.332981e-01	3.802971e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.305975e+00	1.779371e-01	2.889821e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.627257e-01	9.188053e-02	3.850570e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.040272e-01	1.337177e-01	1.823766e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.092753e-01	4.183678e-02	2.134762e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.809163e-01	3.301548e-02	9.366817e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.347835e-01	2.969876e-02	6.635428e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.876521e-02	2.213072e-02	2.806683e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.723207e-03	1.953798e-03	1.547877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.087402e+01	2.917528e+00	7.339238e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.055929e+01	1.000658e+00	7.188476e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.685235e+00	0.000000e+00	7.407470e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.114155e+00	4.234138e-01	4.286953e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.066774e+00	1.126191e-01	7.788420e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.438698e+00	2.521744e-01	3.643287e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.744509e+00	1.217860e-01	4.336707e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.335176e+00	1.157412e-01	2.836982e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.023860e+00	8.563071e-02	2.923064e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.132846e-01	1.663768e-01	1.438628e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.721393e-01	2.034766e-02	1.398639e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.774130e-01	5.601053e-02	1.387846e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.610719e-02	8.418335e-02	2.178172e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.079663e-02	4.947475e-02	2.731683e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.683905e-03	2.751960e-03	2.367694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.431846e+01	1.288988e+01	4.928960e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.154382e+01	4.545444e+00	1.570236e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.566781e+01	0.000000e+00	2.944053e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.284330e+00	5.564500e-01	1.283066e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.309563e+00	1.571720e-01	1.114019e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.542122e+00	2.243459e-01	5.417831e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.306809e+00	2.325797e-01	5.008464e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.576051e+00	2.913952e-01	3.589110e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.878904e-01	9.973507e-02	2.481783e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.582413e-01	1.522498e-01	1.456159e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.324588e-01	5.304706e-02	1.352424e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.030936e-02	3.089658e-03	5.985216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.225450e+00	8.921266e-01	5.426024e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.002466e+00	1.758864e-01	1.572464e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.981000e+00	3.011617e-01	4.077522e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.225961e+00	1.263832e-01	3.254451e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.204430e-01	9.057461e-02	1.800636e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.673895e-01	2.785138e-02	1.180087e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.073190e-01	2.746880e-02	5.407996e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.510461e-02	1.067140e-02	1.271914e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.123774e-03	9.652472e-04	2.973332e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.240321e+01	2.745980e+00	1.856212e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.120499e+00	2.111277e-01	6.762499e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.748509e+00	2.403274e-02	3.819507e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.896001e+00	2.814681e-01	2.803542e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.115891e+00	1.602823e-01	1.748831e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.436725e-01	6.796495e-02	1.249662e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.519303e-01	1.951810e-02	1.090458e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.385048e-01	2.817994e-02	4.286353e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.906885e-03	3.293007e-03	3.873689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.145419e+02	1.418154e+01	1.148329e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.574246e+01	2.640604e-01	8.813827e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.691051e+00	6.119818e-02	4.009358e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.484402e+00	1.775686e-01	3.207805e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.661972e+00	1.509462e-01	2.038661e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.493591e-01	9.774980e-02	1.706102e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.012986e-01	8.024484e-02	1.046224e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.241062e-02	4.310402e-03	7.119788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.520691e+00	1.361161e+00	8.238815e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.184157e+00	1.302970e+00	2.755867e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.419762e+00	1.507717e-01	5.582639e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.048769e+00	2.450889e-01	3.443498e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.492377e+00	2.115806e-01	5.097861e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.113946e+00	2.649624e-01	3.789574e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.651931e+00	2.620856e-01	3.615802e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.176881e+00	1.208356e-01	3.243980e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.091500e-01	8.595754e-02	3.017394e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.368387e-01	9.218267e-02	1.675374e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.174779e-01	6.236625e-02	1.293066e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.429370e-01	1.996649e-02	7.353915e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.875942e-02	2.055509e-02	2.899881e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.884534e-03	2.051985e-03	1.619241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.135368e+01	4.536488e+00	2.868853e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.736991e+00	5.609861e-01	7.528097e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.766394e+00	6.015361e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.113881e+00	1.527468e-01	3.702207e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.025688e+00	2.319499e-02	4.016040e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.620183e+00	3.510784e-01	2.370833e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.038775e+00	2.004212e-01	3.721029e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.428702e+00	1.472552e-01	2.628773e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.011261e+00	1.013168e-01	2.338217e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.735267e-01	1.621808e-01	1.035123e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.202629e-01	2.853853e-02	1.422543e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.624885e-01	2.280431e-02	5.089044e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.161404e-02	3.856821e-03	4.086604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.151400e+02	1.690874e+01	9.292532e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.263487e+01	3.889884e-01	1.293789e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.417682e+01	1.208086e+00	8.494905e-01
1.000000e-02	2.500000e-03	2.500000e-03	8.853632e+00	7.735815e-02	8.051957e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.895622e+00	3.952673e-01	4.204859e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.776147e+00	4.743323e-02	3.680047e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.567253e+00	1.541537e-01	8.353010e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.884237e+00	9.534214e-02	2.500348e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.603319e+00	2.468906e-01	2.237676e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.030981e-01	1.144966e-01	1.697379e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.735282e-01	6.728075e-02	1.604651e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.677203e-02	4.330643e-03	8.482222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.514889e+00	4.334371e-01	1.444230e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.690100e+00	3.950889e-02	2.858216e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.285127e+00	1.615821e-01	3.990792e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.805512e-01	1.071699e-01	2.807252e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.432160e-01	6.629038e-02	1.385053e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.838531e-01	4.108970e-02	8.512253e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.027802e-02	3.038502e-02	2.065500e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.035316e-03	5.153503e-03	2.412526e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.195517e+00	4.476211e-01	1.741200e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.883483e+00	8.355054e-02	3.445247e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.086504e-01	9.153581e-02	2.050659e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.109594e-01	5.209733e-02	1.158233e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.818072e-01	3.019146e-02	5.516687e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.032359e-01	1.707983e-02	3.209842e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.132987e-02	2.045276e-02	9.902087e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.140810e-03	2.674454e-03	9.479601e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.599187e+01	7.736038e-01	4.537148e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.408169e+00	1.904536e-01	3.978166e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.081090e+00	1.357543e-01	2.043205e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.627217e-01	5.999328e-02	1.478874e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.731397e-02	6.858893e-03	5.107335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.561049e+00	6.708580e-01	2.851113e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.376357e+00	1.177674e+00	9.914642e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.534325e+00	5.577620e-01	3.250459e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.308707e+00	2.820690e-01	5.921909e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.428385e+00	2.924614e-01	5.262889e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.736032e+00	2.353467e-01	4.818164e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.251818e+00	1.824726e-01	3.405044e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.776968e-01	9.049714e-02	3.225717e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.866725e-01	1.476843e-01	2.001776e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.210232e-01	4.347605e-02	1.881072e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.337316e-01	3.081522e-02	1.307230e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.527151e-01	4.537105e-02	4.568297e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.003564e-02	4.399672e-02	2.890093e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.995270e-03	3.154113e-03	6.958620e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.070496e+01	2.587699e+00	1.526404e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.049374e+01	1.504651e+00	1.123752e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.612018e+00	4.825321e-01	3.211064e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.077283e+00	2.070091e-01	4.594668e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.547150e+00	1.736949e-01	5.128420e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.483410e+00	1.271428e-01	5.139984e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.725781e+00	1.792727e-01	4.009714e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.263604e+00	1.469999e-01	2.741257e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.557589e-01	1.104810e-01	2.743891e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.773188e-01	1.032765e-01	1.316211e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.292991e-01	4.334808e-02	1.576295e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.053772e-01	3.745067e-02	9.911820e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.432564e-01	1.685284e-02	7.664199e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.853560e-02	3.508666e-02	2.550134e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.685949e-03	2.514510e-03	1.100530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.485192e+01	1.056613e+01	3.365853e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.165088e+01	3.851670e+00	2.206001e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.498303e+01	0.000000e+00	2.213975e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.878121e+00	6.085339e-01	1.213936e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.026607e+00	2.981740e-01	7.960140e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.101649e+00	2.801132e-01	5.431152e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.833241e+00	1.575559e-01	5.232481e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.391774e+00	1.524199e-01	2.618023e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.647789e-01	1.084378e-01	2.422063e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.445003e-01	1.146728e-01	1.133626e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.535476e-01	4.899353e-02	1.070712e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.265973e-03	4.502101e-03	3.394530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.169899e+00	9.669937e-01	7.144572e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.032271e+00	2.759976e-01	1.028954e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.131362e+00	3.327846e-01	5.284026e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.129523e+00	1.450176e-01	4.131366e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.883145e-01	9.651799e-02	1.788557e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.841360e-01	3.587127e-02	9.590400e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.003844e-01	2.643859e-02	3.268296e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.153380e-02	3.031856e-02	4.944484e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.464591e-03	1.997859e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.277675e+01	3.483911e+00	2.200726e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.137745e+00	2.881581e-01	3.834292e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.061177e+00	2.410747e-01	3.017164e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.926231e+00	2.207092e-01	3.203260e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.008424e+00	1.168081e-01	2.058470e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.860113e-01	5.148258e-02	1.324580e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.601046e-01	5.653590e-02	4.606948e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.058191e-01	9.684703e-03	4.856799e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.217352e-03	5.349203e-03	1.505629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.156586e+02	1.777786e+01	1.374872e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.710667e+01	8.933332e-01	9.851697e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.749644e+00	4.118640e-01	4.653465e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.872578e+00	1.395535e-01	2.846852e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.428438e+00	1.626412e-01	2.303627e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.213055e-01	1.221351e-01	1.425415e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.215919e-01	4.408087e-02	1.036087e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.874780e-03	6.002785e-03	3.057200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.799783e+00	1.302356e+00	7.791539e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.833455e+00	1.053147e+00	7.777117e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.923418e+00	1.737652e-01	2.416648e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.110050e+00	6.368699e-01	3.743793e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.795980e+00	4.056638e-01	6.441097e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.119250e+00	2.534458e-01	5.588712e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.611124e+00	2.217014e-01	4.472105e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.148277e+00	1.388001e-01	3.391783e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.142801e-01	1.576437e-01	2.380319e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.214324e-01	1.011283e-01	1.713934e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.761784e-01	2.900155e-02	1.660931e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.610396e-01	3.451517e-02	5.982338e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.542296e-02	4.833133e-02	2.718660e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.983208e-03	2.967083e-03	1.047993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.865078e+01	4.767707e+00	3.138889e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.044194e+01	4.761931e-01	1.923073e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.049824e+00	1.817198e+00	5.244944e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.655118e+00	6.613674e-01	2.440510e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.460703e+00	4.121378e-01	1.749089e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.730908e+00	1.490754e-01	4.623875e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.007776e+00	1.412131e-01	3.817053e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.533812e+00	2.260533e-01	2.485875e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.044442e-01	1.189759e-01	1.969219e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.378751e-01	5.874652e-02	1.712769e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.146084e-01	4.340425e-02	1.016212e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.278902e-01	2.715671e-02	5.298574e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.473071e-03	3.114356e-03	3.695067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.135776e+02	1.542303e+01	1.246046e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.565294e+01	1.039398e+00	4.489576e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.416664e+01	2.700246e+00	1.424150e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.077815e+01	6.584947e-01	4.233951e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.413657e+00	5.668245e-01	5.334951e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.949445e+00	1.215964e-01	6.214908e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.698643e+00	1.070703e-01	1.938237e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.943157e+00	2.401121e-01	1.617453e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.374643e+00	1.942668e-01	2.184440e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.106660e-01	1.116234e-01	2.524098e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.130374e-01	7.135876e-02	1.028327e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.304005e-02	4.017674e-03	5.160783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.828324e+00	3.711828e-01	1.576103e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.241682e+00	1.260054e-01	2.471834e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.173169e+00	1.778824e-01	3.084734e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.980133e-01	8.774789e-02	2.295641e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.918343e-01	3.239249e-02	1.423967e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.956022e-01	3.084341e-02	7.186739e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.063611e-02	1.203716e-02	3.628366e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.884342e-03	1.704206e-03	1.060724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.204828e+00	4.007775e-01	1.748139e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.768737e+00	9.751223e-02	2.514594e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.950061e-01	9.480378e-02	1.645331e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.028537e-01	5.561888e-02	1.190934e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.736795e-01	5.123949e-02	6.595248e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.281521e-01	1.073694e-02	5.140843e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.608187e-02	9.190741e-03	2.228977e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.119948e-03	1.154457e-03	1.371093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.559878e+01	9.137400e-01	3.939317e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.731399e+00	1.296791e-01	4.205558e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.109360e+00	1.249687e-01	2.803694e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.209599e-01	7.473557e-02	1.311689e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.961093e-02	5.531810e-03	8.640391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.344757e+00	8.718435e-01	3.764751e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.679590e+00	9.721406e-01	4.065588e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.165727e+00	3.381849e-01	2.553411e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.939725e+00	1.600216e-01	5.243094e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.082601e+00	1.381257e-01	5.522838e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.481602e+00	1.937513e-01	4.751672e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.172490e+00	1.661162e-01	3.433185e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.472126e-01	1.074169e-01	2.234045e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.072443e-01	7.113347e-02	2.143673e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.955793e-01	3.520047e-02	1.652455e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.569184e-01	6.038704e-02	8.373154e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.396280e-01	4.466258e-02	4.813151e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.268090e-02	1.761857e-02	2.334176e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.759581e-03	6.965009e-04	2.354325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.233849e+01	3.117136e+00	1.034057e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.047592e+01	9.747934e-01	2.642035e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.465378e+00	4.139307e-02	8.461313e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.419658e+00	8.089400e-02	9.101256e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.222836e+00	3.180780e-01	4.173529e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.327568e+00	2.070700e-01	3.833218e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.682889e+00	1.433629e-01	3.004145e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.343898e+00	1.307565e-01	2.151465e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.857877e-01	5.988876e-02	3.099519e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.358226e-01	1.246015e-01	1.349010e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.346467e-01	3.463798e-02	1.591464e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.008684e-01	4.343555e-02	8.365685e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.871457e-01	3.873593e-02	4.557582e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.910829e-02	2.321701e-02	3.231446e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.236206e-03	1.269685e-03	3.186284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.906649e+01	1.360318e+01	6.637256e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.168407e+01	3.351456e+00	2.613124e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.522610e+01	1.176503e+00	1.560242e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.545766e+00	7.087634e-01	8.605596e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.436040e+00	5.327916e-02	1.153805e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.374054e+00	1.586536e-01	6.074047e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.208645e+00	2.651134e-01	4.992872e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.352876e+00	1.134288e-01	3.376568e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.871576e-01	9.119734e-02	2.906886e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.299497e-01	1.406530e-01	1.396007e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.151407e-01	6.350478e-02	1.233044e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.083016e-02	4.439516e-03	6.267712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.603907e+00	9.425564e-01	4.020677e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.923133e+00	1.128088e-01	2.466847e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.914072e+00	1.803451e-01	4.695623e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.009214e+00	1.510244e-01	2.546418e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.403788e-01	6.769071e-02	1.997823e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.479178e-01	4.611101e-02	1.061613e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.000887e-01	3.008678e-02	4.111673e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.304812e-02	9.980558e-03	9.430875e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.901672e-04	4.180406e-04	7.577391e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.392805e+01	2.960316e+00	1.482389e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.010389e+00	2.935178e-02	4.602931e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.634058e+00	1.188262e-01	1.389830e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.820605e+00	2.345354e-01	2.964551e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.038864e+00	8.564705e-02	2.060961e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.124064e-01	6.920436e-02	1.040108e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.534303e-01	4.057910e-02	6.120123e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.311892e-01	1.084480e-02	4.704674e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.239546e-03	2.425424e-03	3.829393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.233809e+02	1.459475e+01	9.455956e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.626663e+01	9.883074e-02	9.959439e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.764918e+00	1.860957e-01	1.702007e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.666141e+00	2.053691e-01	3.480284e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.396220e+00	1.147473e-01	2.405666e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.382513e-01	8.798215e-02	1.980397e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.873995e-01	9.106076e-02	9.471550e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.087503e-02	3.675150e-03	7.060850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.012645e+00	1.485080e+00	6.624466e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.134229e+00	7.044226e-01	1.414799e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.457617e+00	1.772133e-01	3.093974e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.163598e+00	3.908581e-01	4.090136e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.307535e+00	1.828453e-01	7.383452e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.970663e+00	2.043755e-01	4.394395e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.483307e+00	2.343767e-01	3.394414e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.073413e+00	1.286929e-01	3.341876e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.546125e-01	1.126013e-01	2.004365e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.875699e-01	8.252090e-02	2.311865e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.005346e-01	4.988841e-02	9.249845e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.395176e-01	2.893830e-02	6.093144e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.284853e-02	1.710619e-02	2.589015e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.910011e-03	7.250897e-04	2.165029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.268122e+01	4.993695e+00	2.151365e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.070674e+00	3.483017e-01	3.594160e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.796608e+00	2.666578e-01	7.067748e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.835910e+00	9.256206e-02	4.340952e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.679367e+00	9.346526e-02	5.588633e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.373774e+00	2.265708e-01	2.517567e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.986079e+00	3.024348e-01	2.400707e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.418795e+00	1.147805e-01	2.575842e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.073373e-01	6.618651e-02	2.239787e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.967092e-01	7.654635e-02	1.074907e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.355918e-01	5.333641e-02	7.073501e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.577432e-01	3.613227e-02	3.980590e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.914291e-03	2.126041e-03	4.096814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.241775e+02	1.619639e+01	8.508847e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.246093e+01	3.960154e-01	2.209782e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.364496e+01	7.868624e-01	1.162248e+00
1.000000e-02	2.500000e-03	2.500000e-03	8.791359e+00	1.342198e-02	2.014295e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.545985e+00	7.584796e-01	1.211120e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.727034e+00	5.509741e-01	4.493104e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.260849e+00	2.696941e-03	6.329492e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.806540e+00	4.455447e-02	1.931448e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.328159e+00	1.273164e-01	2.707910e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.046377e-01	1.005338e-01	2.046456e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.889585e-01	8.866908e-02	1.166321e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.638562e-02	5.965668e-03	6.771909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.653011e+00	3.840522e-01	1.384521e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.529547e+00	4.590481e-02	2.267213e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.271538e+00	1.787841e-01	3.513979e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.250755e-01	7.246430e-02	3.253554e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.376875e-01	7.947549e-02	1.200838e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.002564e-01	1.723946e-02	7.977849e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.268493e-02	2.075684e-02	2.038714e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.605464e-03	3.541144e-03	2.692570e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.277538e+00	3.876658e-01	1.967884e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.781882e+00	1.702266e-01	2.343795e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.367838e-01	5.630508e-02	2.505933e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.102010e-01	5.231862e-02	1.016068e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.489507e-01	5.063051e-02	4.241669e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.792005e-01	2.927517e-02	2.501790e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.009354e-02	1.348834e-02	1.599496e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.497491e-03	2.259687e-03	3.504135e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.618342e+01	6.646466e-01	4.854378e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.214736e+00	2.404784e-01	3.464180e-01
1.200000e-01	3.000000e-02	3.000000e-02	9.929914e-01	1.442730e-01	1.979713e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.493147e-01	5.968616e-02	1.157723e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.257610e-02	9.424107e-03	4.131896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.706991e+00	7.061738e-01	2.372417e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.562708e+00	1.185118e+00	7.878132e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.524606e+00	5.329329e-02	4.554094e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.439625e+00	4.587337e-01	4.647592e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.238758e+00	2.221239e-01	5.581111e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.613625e+00	1.499769e-01	5.418629e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.108934e+00	1.192313e-01	3.115704e-01
3.300000e-01	2.000000e-02	2.000000e-02	7.670700e-01	7.573527e-02	3.718321e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.478708e-01	1.363538e-01	1.772838e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.054811e-01	6.542199e-02	1.228262e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.787015e-01	4.191014e-02	1.124651e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.332839e-01	2.926648e-02	5.335098e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.856058e-02	2.266883e-02	2.880558e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.596547e-03	3.210063e-03	6.150686e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.141524e+01	2.583861e+00	1.179896e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.147086e+01	1.003053e+00	4.459628e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.234910e+00	4.485263e-01	5.290032e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.704573e+00	1.954455e-01	4.966449e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.268285e+00	1.360282e-01	6.277247e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.336448e+00	2.143961e-01	3.708053e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.507145e+00	1.039895e-01	4.748016e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.178898e+00	1.686767e-01	2.228949e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.545466e-01	5.856715e-02	2.476047e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.416022e-01	1.149983e-01	1.259272e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.146517e-01	8.149552e-02	1.328919e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.839107e-01	5.160050e-02	4.705986e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.452389e-01	2.052233e-02	7.288510e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.098451e-01	4.598548e-02	1.709413e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.840205e-03	2.431219e-03	1.069514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.029456e+01	1.197536e+01	5.599709e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.284100e+01	3.206971e+00	1.337215e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.448142e+01	5.254389e-02	2.197236e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.613318e+00	2.226537e-01	1.240870e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.548043e+00	2.189071e-01	1.134913e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.906821e+00	4.182309e-01	5.438995e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.638182e+00	1.644048e-01	5.652811e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.250965e+00	2.760285e-01	2.813251e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.579945e-01	1.298489e-01	2.014387e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.478932e-01	1.159996e-01	1.185190e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.215234e-01	9.746608e-02	8.670212e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.007822e-02	4.762625e-03	5.303756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.335616e+00	8.977252e-01	4.341819e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.072988e+00	1.721823e-01	1.385840e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.025485e+00	2.887343e-01	5.466759e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.068020e+00	1.240561e-01	3.768379e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.267508e-01	8.968245e-02	1.697178e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.823371e-01	3.436632e-02	9.615726e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.376906e-02	1.527221e-02	4.230395e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.212248e-02	2.026637e-02	6.079797e-03
8.200000e-01	1.800000e-01	1.800000e-01	7.762995e-04	1.287953e-03	1.305142e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.315955e+01	2.963966e+00	1.847593e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.443119e+00	2.198443e-01	2.842543e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.903689e+00	1.505550e-01	2.838228e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.844248e+00	2.706173e-01	2.883435e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.706986e-01	8.754941e-02	2.641093e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.414741e-01	5.930516e-02	9.422184e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.406653e-01	4.367732e-02	4.959368e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.469313e-01	3.320739e-02	2.796124e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.114070e-03	3.670200e-03	1.966689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.232739e+02	1.696823e+01	1.138578e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.587654e+01	5.294372e-01	1.352924e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.411718e+00	2.205516e-01	3.274565e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.390745e+00	1.481018e-01	2.818873e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.317796e+00	1.710015e-01	2.002571e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.473367e-01	1.113357e-01	1.675216e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.373362e-01	1.137633e-01	6.422932e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.174625e-02	6.400493e-03	2.546140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.246418e+00	1.302431e+00	6.544452e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.834789e+00	9.304295e-01	6.277846e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.906358e+00	3.712498e-01	1.250801e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.168834e+00	2.451987e-01	4.593653e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.658513e+00	3.302782e-01	5.701691e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.002560e+00	2.881266e-01	5.544523e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.334848e+00	1.508510e-01	5.987989e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.109180e+00	1.865380e-01	2.825893e-01
3.450000e-01	2.500000e-02	2.500000e-02	6.665894e-01	7.237070e-02	2.848462e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.969149e-01	1.061329e-01	1.471290e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.194640e-01	5.531850e-02	8.519764e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.619017e-01	3.582808e-02	6.481789e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.786411e-02	2.943589e-02	2.564609e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.726506e-03	3.269449e-03	5.921859e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.952912e+01	4.832975e+00	2.800720e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.115429e+01	1.446242e+00	7.030794e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.826947e+00	5.181843e-01	5.743047e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.288204e+00	7.336648e-02	8.877722e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.409427e+00	2.775900e-01	5.133399e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.478234e+00	2.786606e-01	4.139104e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.773247e+00	1.545186e-01	5.397620e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.306804e+00	1.459372e-01	3.240019e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.005254e-01	1.411125e-01	2.016403e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.422177e-01	1.150980e-01	9.827381e-02
3.275000e-01	3.750000e-02	3.750000e-02	2.981053e-01	4.102585e-02	7.213912e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.429967e-01	2.297311e-02	4.975203e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.245507e-02	4.725348e-03	2.460205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.254613e+02	2.146384e+01	1.025001e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.283460e+01	5.168806e-01	2.979120e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.294211e+01	1.493973e+00	4.123840e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.536508e+00	2.024755e-02	2.093819e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.537900e+00	1.205956e-01	5.434825e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.940875e+00	2.122626e-01	5.040231e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.384821e+00	6.647142e-02	5.479297e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.694577e+00	2.335819e-01	1.196058e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.146351e+00	1.315239e-01	3.046149e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.781398e-01	2.055439e-01	1.432153e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.275074e-01	1.043339e-01	1.378402e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.672413e-02	7.058729e-03	4.621996e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL1_MUR2_MUF2_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.271425e-01	8.917476e-02	1.597745e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.261736e+00	7.703038e-01	1.347586e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.995641e+00	1.350670e+00	1.604147e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.917293e+00	5.982672e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.213103e+00	1.549634e-01	7.918799e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.824273e+00	1.079613e-01	1.150798e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.156269e-01	4.009127e-02	7.108353e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.610793e-02	4.902434e-03	5.965642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.602352e-01	5.424899e-01	5.938040e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.116039e+00	1.646556e+00	1.854242e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.395176e+00	3.597987e-01	2.647169e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.621143e+00	1.010391e-01	9.209688e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.278761e+00	7.195669e-02	7.465806e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.045606e-01	3.872436e-02	4.085472e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.207076e-01	1.978907e-02	1.807119e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.290050e-02	2.052720e-03	1.139481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.658967e+00	2.042794e+00	2.332334e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.789645e+00	2.507021e+00	3.089228e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.287481e+00	7.104328e-02	1.095738e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.173666e+00	1.698790e-01	1.478573e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.637149e-02	1.309766e-02	8.698674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.118758e-02	1.683552e-02	5.511692e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.305205e-01	1.005785e-01	2.879284e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.387300e-01	3.110549e-01	7.980081e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.844933e-01	6.220269e-01	1.195770e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.771178e+00	8.897861e-01	1.491546e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.700009e+00	1.133192e+00	1.211925e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.315662e+00	8.370820e-01	3.789617e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.585439e+00	3.730163e-01	3.100629e-04
3.700000e-01	2.000000e-02	2.000000e-02	3.341925e+00	1.063109e-01	2.736000e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.718144e+00	1.182303e-01	7.773861e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.920524e+00	8.638674e-02	9.013134e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.171792e+00	5.220146e-02	7.897547e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.260308e-01	3.061231e-02	4.549243e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.655103e-02	3.231245e-03	4.493483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.356807e-02	7.046125e-02	1.336775e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.715762e-01	2.685396e-01	4.836110e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.687494e-01	6.752761e-01	1.002039e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.769348e+00	1.083835e+00	1.536985e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.684575e+00	1.334814e+00	1.911715e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.744335e+00	1.616183e+00	1.791240e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.300107e+00	1.255771e+00	1.169569e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.275160e+00	5.336617e-01	2.776225e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.787819e+00	4.331047e-02	3.282234e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.015583e+00	7.922034e-02	6.200565e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.173444e+00	8.550853e-02	7.725349e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.403495e+00	6.857069e-02	6.778256e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.027258e-01	4.658240e-02	4.845155e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.047863e-01	2.737151e-02	2.728171e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.101420e-02	2.878071e-03	2.424084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.792223e-01	5.204650e-01	7.606640e-02
8.750000e-03	3.750000e-03	3.750000e-03	1.581544e+00	1.120756e+00	1.558136e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.354917e+00	2.224971e+00	2.905051e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.391091e+00	3.038433e+00	3.716778e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.131458e+00	3.199514e+00	3.931619e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.734264e+00	2.357264e+00	2.699611e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.027249e+00	8.130327e-01	4.555171e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.638113e+00	5.740394e-02	7.884150e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.895385e+00	1.436664e-01	1.372814e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.445779e+00	1.544670e-01	1.256447e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.358986e+00	1.293660e-01	9.297595e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.430872e-02	7.453382e-03	5.603345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.782416e-01	1.291809e-01	5.766720e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.018368e+00	6.054094e-01	2.197787e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.361184e+00	9.477249e-01	1.883805e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.140364e+00	5.246227e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.782361e+00	1.985770e-01	4.336872e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.782173e+00	1.393335e-01	8.711905e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.033035e-01	5.448719e-02	6.835732e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.573797e-01	2.409048e-02	3.454198e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.992196e-02	2.485038e-03	1.779856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.036520e+00	5.771021e-01	1.994606e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.969612e+00	1.411413e+00	4.474575e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.025546e+00	1.406734e+00	3.526932e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.721363e+00	6.709362e-01	7.210755e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.804712e+00	1.454918e-01	2.439414e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.865537e+00	1.340553e-01	6.058074e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.009599e+00	7.384576e-02	5.413044e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.049163e-01	4.044297e-02	3.253236e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.061742e-02	4.595533e-03	3.372547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.296308e+01	1.331793e+01	3.957077e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.184991e+01	7.075840e+00	1.909425e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.109739e+01	2.703792e+00	7.980578e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.926817e+00	4.411874e-01	2.578688e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.199932e+00	1.915546e-01	3.129491e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.132175e+00	1.856848e-01	7.852815e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.160504e+00	1.450559e-01	8.100250e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.166477e-02	8.468074e-03	5.047596e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.244724e-01	1.401584e-01	5.919243e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.536050e-01	3.361943e-01	1.136302e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.401567e-01	4.374759e-01	1.585108e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.238783e+00	5.729112e-01	1.812840e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.808156e+00	7.713142e-01	1.726231e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.452964e+00	8.394330e-01	1.237096e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.789707e+00	6.311921e-01	2.317799e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.948491e+00	3.145476e-01	1.276723e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.770623e+00	1.485775e-01	2.370816e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.350524e+00	1.349368e-01	5.590173e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.750082e+00	1.073255e-01	7.500339e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.071605e+00	6.169440e-02	5.952537e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.762458e-01	3.451886e-02	4.207692e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.541092e-02	3.621266e-03	4.034404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.482163e+00	7.893791e-01	2.289583e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.299420e+00	1.095048e+00	3.112726e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.843730e+00	1.214609e+00	3.701784e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.380029e+00	1.280522e+00	3.438759e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.897680e+00	1.375613e+00	3.065940e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.774826e+00	1.018667e+00	1.885572e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.533605e+00	6.303851e-01	2.950335e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.078317e+00	2.096884e-01	6.692182e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.597481e+00	1.153856e-01	3.436379e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.986662e+00	1.000620e-01	5.023068e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.279273e+00	7.561529e-02	4.878688e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.494049e-01	4.347939e-02	3.759794e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.612685e-02	4.712801e-03	4.050633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.690505e+01	1.339071e+01	3.822908e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.393773e+01	7.225513e+00	2.009174e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.914929e+01	5.592390e+00	1.402541e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.465702e+01	3.600463e+00	8.500331e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.053233e+01	2.424601e+00	5.183687e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.025782e+00	1.231876e+00	2.613555e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.955220e+00	6.638491e-01	1.304540e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.763583e+00	5.710779e-02	2.681623e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.237128e+00	1.284808e-01	3.395954e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.510750e+00	1.685443e-01	6.600367e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.543457e+00	1.473874e-01	7.575365e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.361547e-02	9.794364e-03	6.214096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.252264e-01	7.438923e-02	1.341246e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.013444e+00	4.954509e-01	8.389225e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.375633e+00	8.758271e-01	1.062860e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.534558e+00	6.648109e-01	1.138281e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.655171e+00	1.188709e-01	3.533497e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.345705e+00	9.844989e-02	1.097129e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.041910e+00	2.177266e-02	6.142832e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.408101e-02	2.229926e-02	3.052362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.759167e-01	2.996936e-01	4.223218e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.394003e+00	9.605884e-01	1.128607e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.343268e+00	4.468170e-01	2.716273e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.270515e+00	8.284795e-02	6.007100e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.549118e+00	4.858456e-02	6.690216e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.205653e-01	2.739971e-02	2.572300e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.835782e-01	6.614278e-02	7.734432e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.096969e-02	1.009954e-02	1.194539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.039305e+00	1.511682e+00	2.533846e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.881459e+00	1.124545e+00	2.366792e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.324461e+00	1.152047e-01	8.350568e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.033254e+00	1.576102e-01	9.044254e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.475445e-02	1.947201e-02	3.612895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.614376e-02	5.786373e-02	1.502442e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.292308e-01	1.246255e-01	3.391623e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.390074e-01	2.795836e-01	5.311889e-02
1.700000e-01	2.000000e-02	2.000000e-02	9.788870e-01	3.956776e-01	8.550547e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.625275e+00	6.186016e-01	8.183796e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.371325e+00	7.711293e-01	8.455065e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.950481e+00	6.158007e-01	1.960479e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.306366e+00	2.991019e-01	7.717628e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.276999e+00	7.037215e-02	2.801349e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.976756e+00	9.275956e-02	5.437642e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.161098e+00	7.174031e-02	7.542852e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.356460e+00	4.283564e-02	5.863414e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.580031e-01	2.041490e-02	2.885661e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.160068e-02	1.033441e-02	2.163819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.854442e-01	1.626510e-01	2.458219e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.180166e-01	2.638999e-01	4.259746e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.918296e-01	4.608951e-01	7.105260e-02
6.750000e-02	1.000000e-02	1.000000e-02	1.579914e+00	6.839946e-01	9.540820e-02
8.875000e-02	1.125000e-02	1.125000e-02	2.434048e+00	8.979350e-01	1.232257e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.153284e+00	9.145770e-01	9.059154e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.807130e+00	9.056119e-01	7.098011e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.061382e+00	5.123322e-01	5.566391e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.858234e+00	3.051467e-02	3.092192e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.222846e+00	6.606506e-02	5.531805e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.502215e+00	6.410792e-02	6.097869e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.614035e+00	4.619807e-02	4.794186e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.667291e-01	2.479185e-02	2.991329e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.696457e-01	3.218133e-02	1.487889e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.702622e-02	8.347129e-03	9.188485e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.784327e+00	1.032028e+00	1.507868e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.443233e+00	1.339269e+00	2.002062e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.361095e+00	2.011246e+00	3.209325e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.815433e+00	1.965929e+00	3.512693e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.202677e+00	1.879624e+00	3.137973e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.694344e+00	9.795591e-01	1.919550e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.053146e+00	1.133864e-01	5.109952e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.625089e+00	1.068971e-01	7.990803e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.792934e+00	1.463771e-01	9.629112e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.271250e+00	1.338323e-01	7.172187e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.138554e+00	9.033787e-02	5.100494e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.204206e-02	9.323381e-03	1.921028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.218372e-01	7.484239e-02	5.038919e-02
1.400000e-01	4.000000e-02	4.000000e-02	6.994487e-01	3.727027e-01	1.164163e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.758073e+00	6.545250e-01	1.488022e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.985546e+00	5.783904e-01	1.442187e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.260757e+00	1.365059e-01	2.590742e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.244973e+00	1.265870e-01	8.220299e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.102707e+00	4.581988e-02	5.514986e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.930976e-01	9.145028e-02	1.988438e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.001728e-02	1.689882e-02	7.358281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.624905e-01	1.762928e-01	1.469302e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.669884e+00	7.889976e-01	2.080460e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.983017e+00	9.101649e-01	2.459189e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.817273e+00	6.941823e-01	1.150122e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.513282e+00	1.015262e-01	2.114888e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.304774e+00	1.337882e-01	5.281969e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.101820e+00	6.184430e-02	4.403448e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.701218e-01	5.725718e-02	1.987025e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.390056e-02	1.769792e-02	1.084604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.468116e+01	5.410737e+00	1.662080e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.521068e+01	4.516274e+00	1.870426e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.211534e+01	2.527153e+00	7.185574e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.204893e+00	5.186613e-01	5.974722e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.780842e+00	1.552045e-01	5.841950e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.005645e+00	1.741003e-01	6.259250e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.390942e-01	1.702774e-01	4.283992e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.165116e-02	1.712626e-02	1.769018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.983864e-01	1.448181e-01	5.433695e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.886052e-01	2.331800e-01	7.993992e-02
1.050000e-01	1.500000e-02	1.500000e-02	7.460751e-01	3.093234e-01	9.038962e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.148163e+00	5.412861e-01	1.116293e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.509999e+00	5.307787e-01	1.299654e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.062361e+00	6.134488e-01	8.662799e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.513681e+00	4.483280e-01	4.836985e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.920046e+00	3.398639e-01	5.886360e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.925019e+00	9.643310e-02	2.104435e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.662847e+00	1.162049e-01	4.695013e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.966299e+00	9.537721e-02	6.323026e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.215356e+00	5.389107e-02	4.701532e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.851266e-01	3.429182e-02	2.501191e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.941841e-02	9.910828e-03	2.059180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.607507e+00	6.470380e-01	3.265338e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.364024e+00	5.911796e-01	1.490500e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.986384e+00	7.717802e-01	1.781938e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.475903e+00	9.831910e-01	1.900407e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.879863e+00	7.957035e-01	1.942851e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.077508e+00	5.575545e-01	3.160558e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.662110e+00	6.707720e-01	8.828788e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.486851e+00	2.341209e-01	9.513709e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.985391e+00	7.876062e-02	2.980719e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.346972e+00	9.351112e-02	4.152403e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.387581e+00	6.350682e-02	3.470996e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.509915e-01	3.417041e-02	2.206769e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.784121e-02	1.087301e-02	1.788055e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.389058e+01	7.099477e+00	2.129299e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.697332e+01	6.360008e+00	1.639768e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.468862e+01	3.490650e+00	1.470394e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.279192e+01	2.376347e+00	7.858920e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.104640e+01	2.161753e+00	5.573954e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.709155e+00	9.860620e-01	2.865048e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.581527e+00	4.694390e-01	4.193091e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.913377e+00	6.481450e-02	4.392778e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.645453e+00	1.388897e-01	4.450087e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.408583e+00	1.469458e-01	5.381926e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.341196e+00	1.165951e-01	4.520942e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.443236e-02	1.255870e-02	2.497429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.434940e-01	1.013965e-01	1.692099e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.372763e+00	8.520344e-01	1.378178e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.975201e+00	1.230586e+00	1.582463e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.856213e+00	5.330282e-01	1.959886e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.174982e+00	1.615488e-01	8.412871e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.785919e+00	1.080073e-01	1.147984e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.086598e-01	3.950666e-02	6.912893e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.433868e-02	4.788857e-03	5.672476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.053613e+00	6.127178e-01	6.653582e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.132856e+00	1.574357e+00	1.862609e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.319817e+00	2.593233e-01	2.806363e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.582615e+00	1.036677e-01	8.847344e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.245737e+00	8.068822e-02	7.405286e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.890372e-01	3.777429e-02	4.088025e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.253472e-01	1.652821e-02	1.816102e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.351250e-02	1.989535e-03	1.046442e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.865401e+00	2.200067e+00	2.729783e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.897903e+00	2.420782e+00	3.252919e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.075181e+00	9.387931e-02	1.260826e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.144232e+00	1.899966e-01	1.404967e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.600027e-02	1.330568e-02	8.244128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.106550e-02	2.740334e-02	8.608108e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.462565e-01	1.110626e-01	3.460004e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.856534e-01	3.418041e-01	8.677777e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.042696e+00	6.433374e-01	1.335740e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.763538e+00	8.663728e-01	1.512798e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.708015e+00	1.104973e+00	1.127647e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.392865e+00	8.941421e-01	3.140041e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.518440e+00	3.014542e-01	9.323243e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.354907e+00	1.132541e-01	2.927029e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.674184e+00	1.208882e-01	8.001434e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.863067e+00	8.689552e-02	8.458030e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.172522e+00	5.337217e-02	7.806947e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.086030e-01	2.941238e-02	4.988859e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.543457e-02	2.875269e-03	3.825096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.190642e-01	9.385292e-02	1.772698e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.384914e-01	3.251789e-01	5.611728e-02
4.875000e-02	8.750000e-03	8.750000e-03	9.866791e-01	6.278292e-01	1.162167e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.953383e+00	1.243484e+00	1.797457e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.775336e+00	1.373992e+00	1.937570e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.659314e+00	1.482609e+00	1.745659e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.262558e+00	1.161341e+00	1.048831e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.345064e+00	6.214257e-01	2.013843e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.748617e+00	5.331005e-02	3.126211e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.957906e+00	9.012846e-02	6.378621e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.133021e+00	8.989047e-02	7.179533e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.370607e+00	6.779749e-02	6.811020e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.076217e-01	4.442409e-02	4.969279e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.009222e-01	2.465750e-02	2.794357e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.182708e-02	2.447206e-03	2.069923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.682623e-01	6.286192e-01	8.754233e-02
8.750000e-03	3.750000e-03	3.750000e-03	1.662860e+00	1.124245e+00	1.727568e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.572769e+00	2.299666e+00	3.316970e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.640808e+00	3.275836e+00	4.281919e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.077208e+00	3.132403e+00	3.933849e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.810672e+00	2.263321e+00	2.702207e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.085354e+00	7.042135e-01	2.160545e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.533398e+00	7.900136e-02	7.857015e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.814458e+00	1.639137e-01	1.229129e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.402387e+00	1.608638e-01	1.298622e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.326522e+00	1.237783e-01	1.026964e+00
6.140000e-01	3.860000e-01	3.860000e-01	5.424804e-02	6.886147e-03	5.173834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.903189e-01	1.374019e-01	6.304794e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.086539e+00	6.561721e-01	2.309287e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.356221e+00	9.359482e-01	1.756484e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.134019e+00	4.658714e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.738090e+00	1.947265e-01	4.370763e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.779245e+00	1.421862e-01	8.619168e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.868732e-01	5.339335e-02	6.644881e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.522318e-01	2.409379e-02	3.354703e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.861579e-02	2.332784e-03	1.848671e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.156284e+00	6.456924e-01	2.195799e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.123255e+00	1.466238e+00	4.842922e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.075968e+00	1.430466e+00	3.315539e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.629957e+00	5.820882e-01	1.423262e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.770269e+00	1.412810e-01	2.458585e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.847745e+00	1.374615e-01	6.069491e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.007145e+00	7.969103e-02	5.156806e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.939022e-01	3.644560e-02	3.288232e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.194235e-02	4.105966e-03	3.199900e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.531422e+01	1.453579e+01	4.225699e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.239687e+01	7.435470e+00	2.032526e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.097962e+01	2.338062e+00	1.293535e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.925520e+00	5.225558e-01	1.555715e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.107840e+00	1.615606e-01	3.669842e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.105392e+00	1.950212e-01	7.770958e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.185557e+00	1.555830e-01	7.425235e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.849120e-02	8.919166e-03	4.870668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.476315e-01	1.536120e-01	6.785120e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.667222e-01	3.301907e-01	1.197587e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.192620e-01	5.243949e-01	1.645096e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.306777e+00	6.551181e-01	1.960418e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.861293e+00	7.716857e-01	1.684864e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.382145e+00	7.820489e-01	1.139066e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.770410e+00	6.237686e-01	2.103721e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.964227e+00	3.004974e-01	1.665993e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.756705e+00	1.266360e-01	2.379303e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.344842e+00	1.382519e-01	5.542986e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.721146e+00	1.034166e-01	6.709221e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.049176e+00	5.954022e-02	6.892056e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.643148e-01	3.374932e-02	4.264712e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.359629e-02	3.139662e-03	3.573564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.610205e+00	7.941362e-01	2.502583e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.211004e+00	1.008441e+00	3.507541e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.046624e+00	1.349191e+00	3.762597e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.570120e+00	1.474446e+00	3.773369e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.801606e+00	1.302812e+00	2.943669e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.745297e+00	9.832333e-01	1.670317e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.443994e+00	5.170468e-01	9.416120e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.120388e+00	2.239507e-01	6.813660e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.597748e+00	1.055594e-01	2.486135e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.006544e+00	1.064939e-01	4.409685e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.232553e+00	7.611881e-02	5.210456e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.437586e-01	4.241565e-02	3.870567e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.689578e-02	4.051784e-03	3.685438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.901422e+01	1.455940e+01	3.962801e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.489976e+01	8.254038e+00	2.084999e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.891497e+01	5.535080e+00	1.354283e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.467799e+01	3.821911e+00	8.825729e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.036656e+01	2.336180e+00	7.926640e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.017864e+00	9.557237e-01	4.504946e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.893975e+00	5.398568e-01	9.573867e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.864649e+00	2.103294e-01	1.439222e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.190482e+00	1.437754e-01	4.130575e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.445004e+00	1.762390e-01	6.856135e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.509326e+00	1.547092e-01	8.324224e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.216235e-02	9.491952e-03	5.887182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.393264e-01	8.702669e-02	1.663355e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.094430e+00	5.304054e-01	9.878510e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.440443e+00	8.872582e-01	1.042528e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.515051e+00	6.690534e-01	6.995575e-03
4.150000e-01	3.500000e-02	3.500000e-02	3.523582e+00	1.185469e-01	4.525964e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.338038e+00	1.072735e-01	1.016005e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.995445e-01	2.362198e-02	6.242393e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.523067e-02	2.069042e-02	2.882364e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.670066e-01	3.557217e-01	4.441540e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.450318e+00	8.824795e-01	1.165037e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.324851e+00	4.445539e-01	6.843279e-02
2.675000e-01	3.750000e-02	3.750000e-02	3.169671e+00	8.198581e-02	6.547619e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.515920e+00	5.792765e-02	6.429725e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.856307e-01	3.549642e-02	2.773342e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.990152e-01	7.596085e-02	6.582778e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.033052e-02	8.412864e-03	1.602463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.291806e+00	1.601109e+00	2.944604e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.874180e+00	1.054354e+00	3.241536e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.134049e+00	1.457248e-01	9.445460e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.997193e+00	1.857544e-01	8.216589e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.610558e-02	1.680699e-02	3.589330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.092911e-01	6.797769e-02	1.777518e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.459358e-01	1.331556e-01	3.515878e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.447374e-01	2.504109e-01	7.579893e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.043060e+00	4.657079e-01	8.854379e-02
2.100000e-01	2.000000e-02	2.000000e-02	1.687504e+00	6.373717e-01	8.774704e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.305779e+00	6.445477e-01	7.137721e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.975256e+00	6.780098e-01	1.988492e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.276619e+00	1.931590e-01	1.505230e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.336624e+00	6.980942e-02	2.065905e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.899296e+00	9.608443e-02	5.494211e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.167661e+00	7.711094e-02	6.860335e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.303518e+00	3.963857e-02	5.873230e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.411041e-01	2.278598e-02	3.342612e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.343146e-02	8.988774e-03	1.743096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.270774e-01	1.808643e-01	3.058176e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.933950e-01	3.169086e-01	4.847322e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.055796e+00	5.182768e-01	8.379228e-02
6.750000e-02	1.000000e-02	1.000000e-02	1.634769e+00	6.529511e-01	1.052793e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.548460e+00	9.760181e-01	1.167474e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.181916e+00	8.151644e-01	1.383039e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.743081e+00	7.467945e-01	7.282418e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.981673e+00	3.265155e-01	7.794735e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.940187e+00	1.471728e-01	1.507414e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.350937e+00	6.129227e-02	3.691170e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.385664e+00	6.755334e-02	6.622986e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.540166e+00	5.452437e-02	5.087474e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.244858e-01	3.305025e-02	3.070066e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.803303e-01	4.254880e-02	1.238326e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.710162e-02	7.472791e-03	8.892841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.976530e+00	1.227621e+00	1.826006e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.704729e+00	1.394144e+00	2.475702e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.465409e+00	2.046358e+00	3.766949e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.089604e+00	2.142528e+00	3.773804e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.268090e+00	1.738350e+00	3.435937e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.635292e+00	1.098460e+00	2.260879e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.142218e+00	1.522351e-01	4.067879e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.531320e+00	9.881576e-02	8.483918e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.713591e+00	1.645147e-01	9.134062e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.137029e+00	1.453536e-01	8.304697e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.160709e+00	1.057968e-01	4.370703e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.186924e-02	8.677192e-03	2.083288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.438635e-01	8.941197e-02	4.739762e-02
1.400000e-01	4.000000e-02	4.000000e-02	7.069011e-01	3.630712e-01	1.641388e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.864829e+00	7.217732e-01	1.660806e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.968543e+00	5.360369e-01	2.304750e-02
3.800000e-01	4.000000e-02	4.000000e-02	3.169533e+00	1.524867e-01	3.063433e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.262658e+00	1.531604e-01	7.373978e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.041210e+00	5.391257e-02	5.810004e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.967438e-01	8.468728e-02	1.981120e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.988819e-02	1.599931e-02	5.645508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.857533e-01	1.894449e-01	1.631674e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.718781e+00	7.671318e-01	2.226654e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.089908e+00	8.997915e-01	2.641714e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.913918e+00	7.899478e-01	1.202963e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.423592e+00	8.989000e-02	2.845753e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.271783e+00	1.375655e-01	5.149400e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.089101e+00	6.647437e-02	4.186146e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.542174e-01	6.850893e-02	1.964480e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.434386e-02	1.685335e-02	9.660344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.592593e+01	6.008710e+00	1.795735e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.568412e+01	4.537439e+00	1.358578e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.211541e+01	2.445953e+00	6.955036e-01
4.250000e-02	1.750000e-02	1.750000e-02	7.096665e+00	5.028690e-01	6.086972e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.778400e+00	1.407687e-01	5.578938e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.965348e+00	1.871129e-01	6.168735e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.069729e-01	1.785018e-01	4.126178e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.330042e-02	1.643839e-02	1.743373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.167504e-01	1.454103e-01	5.869132e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.997642e-01	2.390096e-01	8.843596e-02
1.050000e-01	1.500000e-02	1.500000e-02	7.677223e-01	3.067542e-01	1.049003e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.116972e+00	4.404712e-01	1.198270e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.553372e+00	5.560439e-01	1.247563e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.091727e+00	5.961204e-01	1.014637e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.521277e+00	4.546968e-01	6.029947e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.912799e+00	2.847632e-01	6.522738e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.954519e+00	1.303564e-01	1.774697e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.607922e+00	1.116968e-01	4.315717e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.972383e+00	9.960419e-02	5.783092e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.177979e+00	5.678086e-02	4.802034e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.571140e-01	3.631271e-02	3.005403e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.148907e-02	9.838533e-03	1.478435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.662079e+00	6.979120e-01	1.732927e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.380841e+00	5.479679e-01	2.514370e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.024921e+00	8.051312e-01	1.831292e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.439261e+00	8.176564e-01	1.551020e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.865617e+00	8.563020e-01	2.218965e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.278965e+00	7.204147e-01	1.285961e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.563668e+00	6.039347e-01	4.139144e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.384210e+00	1.157984e-01	1.593830e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.152955e+00	2.321831e-01	1.554582e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.239684e+00	8.104877e-02	4.602251e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.369472e+00	5.744177e-02	3.711726e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.475416e-01	2.851812e-02	2.121268e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.044979e-02	8.705486e-03	1.793580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.499238e+01	7.865250e+00	2.223303e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.713127e+01	5.210331e+00	1.483179e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.551158e+01	4.188600e+00	1.116250e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.323969e+01	2.709091e+00	8.751596e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.102150e+01	1.847487e+00	6.044861e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.586830e+00	1.173940e+00	2.741946e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.499173e+00	3.700263e-01	4.558581e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.925209e+00	1.792175e-01	5.556248e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.612909e+00	1.309095e-01	4.256626e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.341798e+00	1.492763e-01	5.777980e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.320200e+00	1.193728e-01	4.331362e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.526972e-02	1.174942e-02	2.574906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.557373e-01	1.145716e-01	1.671068e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.540988e+00	1.010991e+00	1.420042e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.164081e+00	1.532565e+00	1.399229e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.668528e+00	6.548432e-01	6.909900e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.932796e+00	1.358897e-01	7.965985e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.749945e+00	1.003272e-01	1.333655e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.055994e-01	4.323773e-02	9.386147e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.966956e-02	5.497664e-03	7.830691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.148512e+00	7.356068e-01	6.666858e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.176975e+00	1.931118e+00	1.712779e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.972261e+00	3.768075e-01	2.944430e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.546182e+00	8.305141e-02	9.678136e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.329507e+00	6.991792e-02	9.837105e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.396429e-01	4.110260e-02	5.421726e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.421089e-01	1.983182e-02	2.281747e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.545079e-02	2.219193e-03	1.627645e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.869161e+00	2.513741e+00	2.509440e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.309079e+00	2.900916e+00	2.543349e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.929685e+00	6.592933e-02	1.086011e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.426850e+00	1.472774e-01	1.789461e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.068189e-01	1.341456e-02	1.259265e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.678664e-02	1.467793e-02	4.951874e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.403524e-01	1.151121e-01	3.462525e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.111700e-01	3.880324e-01	9.015812e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.127533e+00	7.719998e-01	1.395463e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.985084e+00	1.182913e+00	1.553762e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.804024e+00	1.320170e+00	1.055282e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.363953e+00	1.089031e+00	2.262650e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.442635e+00	5.180207e-01	5.140184e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.101919e+00	1.015963e-01	4.145164e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.567669e+00	1.076902e-01	8.103701e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.840013e+00	8.622569e-02	1.035331e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.172568e+00	5.683112e-02	9.718810e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.427371e-01	3.280559e-02	6.503715e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.236431e-02	3.664188e-03	6.323216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.524730e-02	6.003758e-02	1.054823e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.678892e-01	3.779735e-01	6.527632e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.127610e+00	8.286760e-01	1.223809e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.090193e+00	1.425675e+00	1.751960e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.063766e+00	1.824381e+00	1.864674e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.847474e+00	1.911227e+00	1.510308e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.139241e+00	1.479911e+00	8.313461e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.004233e+00	7.074292e-01	8.280058e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.500790e+00	4.519341e-02	3.573216e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.903824e+00	6.830147e-02	6.581975e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.107241e+00	7.287980e-02	9.397519e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.426676e+00	6.124543e-02	8.524911e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.720013e-01	4.592178e-02	6.244306e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.201149e-01	2.710871e-02	3.886750e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.616025e-02	3.214138e-03	3.319355e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.449736e-01	4.354515e-01	6.557855e-02
8.750000e-03	3.750000e-03	3.750000e-03	1.754657e+00	1.388776e+00	1.832681e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.659359e+00	2.718852e+00	3.239142e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.590532e+00	3.625625e+00	3.921947e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.008827e+00	3.852044e+00	3.736506e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.327146e+00	2.933610e+00	2.211874e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.618255e+00	1.211716e+00	1.729151e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.309307e+00	5.358595e-02	6.983437e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.889914e+00	1.194197e-01	1.406980e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.570575e+00	1.378066e-01	1.577260e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.559077e+00	1.245949e-01	1.290668e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.692606e-02	7.855974e-03	8.341407e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.223443e-01	1.565141e-01	6.925869e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.262326e+00	7.835525e-01	2.424796e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.494828e+00	1.088555e+00	1.327033e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.891976e+00	5.164282e-01	2.136118e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.582013e+00	1.563175e-01	4.026416e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.758990e+00	1.252806e-01	9.696526e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.279353e-01	6.117238e-02	8.561723e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.715662e-01	2.749041e-02	4.540827e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.108280e-02	2.887750e-03	3.021850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.440069e+00	7.871063e-01	2.640493e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.773605e+00	1.947547e+00	5.071039e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.032383e+00	1.538077e+00	2.592054e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.133509e+00	5.703472e-01	3.070180e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.580074e+00	1.187444e-01	2.345803e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.889775e+00	1.032590e-01	6.360216e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.093000e+00	7.356787e-02	7.150265e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.511365e-01	4.311755e-02	4.174139e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.654042e-02	5.038806e-03	4.416083e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.442138e+01	1.963210e+01	4.899676e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.255847e+01	8.224093e+00	1.689302e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.014791e+00	2.236842e+00	5.049244e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.242588e+00	6.224777e-01	1.202647e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.047732e+00	1.114992e-01	2.672932e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.291497e+00	1.503812e-01	8.315126e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.370249e+00	1.374226e-01	9.586298e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.486121e-02	9.688868e-03	7.393960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.432546e-01	1.523394e-01	6.648046e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.211584e-01	3.755331e-01	1.428629e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.008830e+00	6.084800e-01	1.930695e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.490897e+00	8.185163e-01	2.016998e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.961512e+00	9.059466e-01	1.706300e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.513010e+00	9.612613e-01	8.854493e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.775537e+00	7.811093e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.808310e+00	3.874728e-01	5.163575e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.544054e+00	1.257845e-01	2.798787e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.215576e+00	1.201135e-01	5.486707e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.692275e+00	9.598412e-02	7.993891e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.100564e+00	6.372600e-02	7.957380e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.894362e-01	3.618293e-02	5.567640e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.110579e-02	3.828704e-03	6.006070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.782228e+00	9.040093e-01	2.704293e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.954581e+00	1.462338e+00	3.968259e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.646416e+00	1.791228e+00	4.261772e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.005717e+00	1.750657e+00	3.842613e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.847227e+00	1.389631e+00	2.458638e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.611723e+00	1.127047e+00	1.108383e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.158687e+00	6.341612e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.766416e+00	2.337281e-01	9.828151e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.491452e+00	8.779001e-02	2.142670e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.951683e+00	8.657613e-02	5.192635e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.285572e+00	6.821853e-02	6.493952e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.015694e-01	4.510969e-02	4.828813e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.346552e-02	4.866798e-03	5.481200e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.643194e+01	1.846192e+01	4.445210e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.689105e+01	1.005760e+01	2.023525e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.948422e+01	6.594115e+00	1.173034e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.355621e+01	3.857892e+00	6.338124e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.935161e+00	2.390961e+00	3.278392e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.030200e+00	1.239561e+00	1.386876e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.371573e+00	7.536196e-01	1.032544e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.461665e+00	1.716109e-01	9.326572e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.107355e+00	1.146747e-01	3.437434e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.519636e+00	1.473969e-01	7.125388e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.726044e+00	1.375896e-01	9.150256e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.848077e-02	1.004654e-02	8.811778e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.597963e-01	8.711464e-02	1.667313e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.352368e+00	6.432015e-01	1.109802e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.836648e+00	9.079200e-01	1.104146e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.695196e+00	4.263088e-01	5.531463e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.217784e+00	1.360669e-01	7.175005e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.911686e+00	8.576278e-02	8.823510e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.686753e-01	2.008571e-02	4.555852e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.975103e-02	1.972843e-02	2.515649e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.100576e+00	3.970041e-01	4.866789e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.082732e+00	9.698246e-01	1.144715e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.281200e+00	1.194480e-01	1.377406e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.633078e+00	7.210967e-02	7.154965e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.263858e+00	4.844223e-02	4.723084e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.618139e-01	1.840941e-02	2.144135e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.048917e-01	4.433231e-02	6.487148e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.231570e-02	7.208927e-03	2.355169e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.080282e+00	1.695090e+00	2.772944e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.005131e+00	7.177470e-01	3.323996e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.531413e+00	1.309071e-01	8.893000e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.771334e+00	1.393592e-01	7.052510e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.103463e-02	1.362749e-02	3.286907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.296730e-02	4.388537e-02	1.324661e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.330073e-01	1.303637e-01	3.674143e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.999121e-01	3.016988e-01	7.119622e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.156018e+00	5.285078e-01	1.017888e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.912369e+00	7.752504e-01	1.015620e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.619705e+00	7.464446e-01	7.667978e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.163715e+00	5.181841e-01	1.130665e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.443838e+00	1.538961e-01	9.878416e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.270815e+00	8.938779e-02	3.796312e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.680724e+00	9.547224e-02	6.292884e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.844102e+00	6.696108e-02	7.726069e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.177533e+00	3.754025e-02	4.678440e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.980063e-01	2.204319e-02	2.470651e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.079602e-02	9.054556e-03	1.698043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.543532e-01	1.477793e-01	2.359781e-02
3.125000e-02	8.750000e-03	8.750000e-03	6.121620e-01	3.221272e-01	5.740025e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.195284e+00	5.280794e-01	9.631267e-02
6.750000e-02	1.000000e-02	1.000000e-02	2.082152e+00	8.601097e-01	1.355885e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.062803e+00	1.130937e+00	1.389487e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.691435e+00	8.786045e-01	1.093153e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.129498e+00	6.680307e-01	5.925410e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.206525e+00	2.375943e-01	8.145954e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.762733e+00	5.444379e-02	2.960866e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.939762e+00	7.623538e-02	6.247239e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.091767e+00	6.600930e-02	5.616407e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.339272e+00	4.477401e-02	4.330665e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.661468e-01	2.592517e-02	2.383517e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.595630e-01	2.726506e-02	1.182528e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.798818e-02	5.564287e-03	8.867794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.710143e+00	1.116155e+00	1.578827e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.072349e+00	1.667881e+00	2.708762e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.977596e+00	2.146496e+00	3.662340e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.164405e+00	2.398145e+00	4.064653e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.180174e+00	1.710625e+00	3.349845e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.982988e+00	6.982388e-01	2.563320e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.855014e+00	1.363947e-02	6.582946e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.998958e+00	1.195738e-01	8.864692e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.331574e+00	1.508852e-01	8.458234e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.982468e+00	1.276487e-01	6.829135e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.088428e+00	8.733593e-02	4.163457e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.337792e-02	7.626146e-03	1.896054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.661348e-01	9.803759e-02	6.196236e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.075917e-01	4.720385e-01	1.676216e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.198325e+00	7.418254e-01	1.601403e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.118624e+00	3.369127e-01	7.146834e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.945021e+00	1.734930e-01	4.177918e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.860201e+00	1.217358e-01	7.070994e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.651980e-01	4.058593e-02	4.303298e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.669278e-01	6.332022e-02	1.764208e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.154660e-02	1.320074e-02	6.356317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.920228e-01	2.737278e-01	1.696053e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.371338e+00	1.019950e+00	2.931342e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.907521e+00	1.055598e+00	2.844249e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.063093e+00	5.125791e-01	6.203771e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.051639e+00	1.206463e-01	3.949784e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.862146e+00	1.149919e-01	4.805066e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.808245e-01	6.635209e-02	3.251091e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.662036e-01	4.893897e-02	1.536749e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.840841e-02	1.256981e-02	1.110683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.205177e+01	8.235952e+00	2.779370e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.028879e+01	5.112469e+00	1.643108e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.299347e+01	2.142969e+00	6.168719e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.369415e+00	1.479777e-01	8.170483e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.157171e+00	1.536550e-01	4.973708e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.816478e+00	1.547812e-01	4.925127e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.470761e-01	1.264027e-01	3.702194e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.117996e-02	1.402519e-02	1.677193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.939219e-01	1.300086e-01	6.915744e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.321375e-01	2.271576e-01	1.340507e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.047992e-01	4.368809e-01	1.339068e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.270466e+00	5.202356e-01	1.517857e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.766676e+00	6.145578e-01	1.411626e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.319493e+00	6.299612e-01	1.008833e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.755799e+00	4.444395e-01	2.683137e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.987427e+00	1.426877e-01	8.572762e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.857667e+00	1.348689e-01	2.384887e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.386206e+00	1.261293e-01	5.428356e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.732422e+00	9.428081e-02	6.079620e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.062818e+00	5.018373e-02	4.067122e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.378298e-01	2.438245e-02	2.206184e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.978656e-02	8.824791e-03	1.588143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.328787e+00	3.468627e-01	5.109200e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.812005e+00	7.187376e-01	1.899161e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.581708e+00	1.047709e+00	2.456236e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.189608e+00	1.214954e+00	2.628214e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.615359e+00	9.504961e-01	2.328125e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.707736e+00	6.675840e-01	1.448755e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.837674e+00	5.404649e-01	6.700280e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.418722e+00	7.885863e-02	1.158773e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.791622e+00	9.894320e-02	3.555521e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.941100e+00	9.115878e-02	4.289868e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.209850e+00	5.937029e-02	3.228386e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.089094e-01	2.658454e-02	1.697847e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.039591e-02	7.141767e-03	1.566080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.086800e+01	9.986515e+00	2.728803e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.216674e+01	7.082555e+00	1.869204e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.809629e+01	3.354613e+00	1.229406e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.507666e+01	2.696090e+00	8.243553e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.203351e+01	1.754923e+00	5.041069e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.729339e+00	1.062182e+00	2.242909e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.928994e+00	2.407608e-01	7.828683e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.309978e+00	1.490367e-01	3.050355e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.153550e+00	1.350531e-01	4.973214e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.184763e+00	1.389901e-01	4.775690e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.267807e+00	1.078597e-01	3.983513e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.718535e-02	9.573072e-03	2.280291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.835996e-01	1.366143e-01	1.953348e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.630002e+00	1.041056e+00	1.459896e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.147297e+00	1.408920e+00	1.303585e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.726564e+00	6.294398e-01	2.215752e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.857118e+00	1.347923e-01	8.416041e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.681993e+00	9.921966e-02	1.306984e+00
5.550000e-01	3.500000e-02	3.500000e-02	7.631391e-01	4.146768e-02	8.987363e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.689200e-02	5.573688e-03	7.216344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.260906e+00	7.972694e-01	7.518577e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.240458e+00	1.836683e+00	1.738885e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.960798e+00	3.203317e-01	2.146579e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.455046e+00	9.036352e-02	1.004587e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.271940e+00	7.091565e-02	9.515096e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.137856e-01	4.001539e-02	5.119767e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.294030e-01	1.962782e-02	2.213315e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.433884e-02	2.304855e-03	1.589026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.130638e+00	2.635807e+00	2.687190e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.376356e+00	2.748175e+00	2.654268e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.899766e+00	6.301677e-02	1.134692e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.273275e+00	1.642628e-01	1.782695e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.987137e-02	1.413530e-02	1.195685e-01
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.194525e-02	1.967665e-02	6.861574e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.654390e-01	1.342390e-01	4.003507e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.601345e-01	4.284657e-01	1.006441e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.178275e+00	7.800868e-01	1.419291e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.063155e+00	1.191794e+00	1.521641e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.874192e+00	1.320587e+00	1.028541e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.386893e+00	1.025392e+00	1.947139e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.478383e+00	4.534433e-01	5.333874e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.050098e+00	1.020417e-01	4.132166e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.529296e+00	1.146956e-01	8.216087e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.736620e+00	8.983840e-02	1.085456e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.133503e+00	5.560090e-02	8.946433e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.137025e-01	3.335472e-02	6.212981e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.993271e-02	3.709895e-03	5.951227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.037037e-01	8.921118e-02	1.605799e-02
3.125000e-02	8.750000e-03	8.750000e-03	5.394491e-01	4.224860e-01	7.117559e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.251864e+00	9.261296e-01	1.396978e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.191583e+00	1.444969e+00	1.874046e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.196916e+00	1.873340e+00	1.963293e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.868139e+00	1.809558e+00	1.538318e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.229881e+00	1.452764e+00	8.763979e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.095126e+00	7.152194e-01	3.103653e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.513318e+00	4.786935e-02	3.140645e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.797358e+00	8.156041e-02	7.405675e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.030818e+00	8.118885e-02	9.650235e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.375055e+00	6.427013e-02	8.475130e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.216763e-01	4.614928e-02	5.976799e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.155252e-01	2.655609e-02	3.513462e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.357187e-02	3.008637e-03	3.392340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.804241e-01	5.758571e-01	8.463173e-02
8.750000e-03	3.750000e-03	3.750000e-03	2.003886e+00	1.611628e+00	2.141713e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.914910e+00	2.841818e+00	3.535688e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.819275e+00	3.742248e+00	4.081824e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.275650e+00	3.916407e+00	3.814703e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.447685e+00	2.811924e+00	2.349926e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.693965e+00	1.110537e+00	1.566660e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.256581e+00	6.659548e-02	8.080313e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.710330e+00	1.412911e-01	1.517561e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.469679e+00	1.460662e-01	1.576926e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.477106e+00	1.238952e-01	1.246608e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.437412e-02	7.829225e-03	7.736916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.532595e-01	1.820615e-01	7.729809e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.301905e+00	7.838237e-01	2.500745e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.536727e+00	1.062990e+00	1.094156e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.919350e+00	4.971141e-01	1.738209e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.560135e+00	1.517386e-01	4.275222e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.694275e+00	1.130384e-01	9.784331e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.677183e-01	5.628895e-02	8.672690e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.651582e-01	2.905285e-02	3.923809e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.050364e-02	2.850368e-03	2.831074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.652107e+00	9.294833e-01	3.052088e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.911164e+00	1.920395e+00	5.299793e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.080478e+00	1.477786e+00	2.442548e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.175066e+00	5.451010e-01	4.242330e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.551369e+00	1.257700e-01	2.403990e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.835298e+00	1.099222e-01	6.548089e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.055149e+00	7.157318e-02	6.836355e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.176011e-01	3.843018e-02	4.184868e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.609327e-02	5.126672e-03	4.015001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.757971e+01	2.075232e+01	5.128830e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.276869e+01	7.820262e+00	1.699331e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.175176e+00	2.236824e+00	4.438798e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.220142e+00	5.001426e-01	1.179464e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.040297e+00	1.292374e-01	2.516830e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.219962e+00	1.573713e-01	8.104242e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.305729e+00	1.342103e-01	1.002880e+00
6.150000e-01	3.850000e-01	3.850000e-01	6.077094e-02	1.010466e-02	6.989728e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.704068e-01	1.781037e-01	7.594635e-02
7.500000e-02	1.500000e-02	1.500000e-02	6.539714e-01	3.939889e-01	1.520624e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.066663e+00	6.166096e-01	2.024981e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.544656e+00	8.108546e-01	2.007564e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.050345e+00	9.479702e-01	1.638915e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.541239e+00	9.437873e-01	7.958925e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.796897e+00	7.294513e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.766569e+00	2.889193e-01	6.226284e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.563108e+00	1.266025e-01	2.853849e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.172253e+00	1.249517e-01	5.968531e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.650213e+00	9.926243e-02	8.013047e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.043655e+00	6.257460e-02	7.218561e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.669717e-01	3.649598e-02	5.556721e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.882689e-02	3.929448e-03	5.449856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.960046e+00	1.033240e+00	3.022260e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.056758e+00	1.487621e+00	4.217459e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.789293e+00	1.701145e+00	4.614355e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.115785e+00	1.768056e+00	3.636121e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.946040e+00	1.424424e+00	2.465355e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.634001e+00	1.042226e+00	1.023415e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.245670e+00	6.791008e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.853694e+00	3.246695e-01	9.557692e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.397008e+00	9.894840e-02	2.759191e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.900939e+00	9.199098e-02	5.626245e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.251656e+00	6.918257e-02	6.209678e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.655177e-01	4.495140e-02	4.614941e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.046571e-02	4.874632e-03	5.189763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.947139e+01	1.975920e+01	4.643473e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.696297e+01	9.307257e+00	2.030811e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.985878e+01	6.633074e+00	1.238196e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.405551e+01	4.382734e+00	6.923820e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.980037e+00	2.044021e+00	4.387853e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.132711e+00	1.305806e+00	1.146862e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.307318e+00	5.702549e-01	8.611728e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.474950e+00	1.629386e-01	1.117645e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.055318e+00	1.189623e-01	3.209749e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.482082e+00	1.533160e-01	7.379959e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.611284e+00	1.362828e-01	9.427758e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.507454e-02	1.024358e-02	8.292582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.836593e-01	1.048300e-01	1.672912e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.439152e+00	6.649863e-01	1.051410e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.845336e+00	9.049955e-01	9.250983e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.584337e+00	3.078753e-01	1.774433e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.222947e+00	1.196009e-01	6.443310e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.879887e+00	7.242777e-02	8.953241e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.413122e-01	1.856300e-02	4.680654e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.688236e-02	1.985912e-02	2.570662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.213300e+00	4.535938e-01	5.710301e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.136770e+00	9.504119e-01	1.271837e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.156189e+00	5.925168e-02	2.786856e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.627320e+00	8.520929e-02	6.395702e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.207704e+00	4.999218e-02	4.854097e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.514524e-01	1.974996e-02	2.167308e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.925766e-01	5.016466e-02	6.723676e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.148926e-02	8.952532e-03	1.595090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.392622e+00	1.808486e+00	3.327931e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.964282e+00	6.045882e-01	4.509425e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.414773e+00	1.669102e-01	8.200645e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.678362e+00	1.590381e-01	7.347563e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.868094e-02	1.299798e-02	3.226898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.423790e-02	5.662588e-02	1.706362e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.551847e-01	1.391131e-01	4.381359e-02
1.300000e-01	2.000000e-02	2.000000e-02	6.563472e-01	3.285151e-01	7.907906e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.207144e+00	5.450444e-01	1.070071e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.918770e+00	7.238467e-01	1.081791e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.652553e+00	7.511667e-01	6.448024e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.181940e+00	4.933680e-01	3.740107e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.401517e+00	1.195336e-01	1.546068e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.270162e+00	1.087719e-01	2.577606e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.686328e+00	9.783642e-02	7.255763e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.774691e+00	6.310435e-02	7.217439e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.141828e+00	3.643616e-02	4.763832e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.752655e-01	1.541824e-02	2.613921e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.997733e-02	8.552735e-03	1.802033e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.677352e-01	1.534484e-01	3.126478e-02
3.125000e-02	8.750000e-03	8.750000e-03	7.275219e-01	4.108469e-01	7.648395e-02
4.875000e-02	8.750000e-03	8.750000e-03	1.390739e+00	6.750753e-01	1.251967e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.249582e+00	9.362606e-01	1.625766e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.089860e+00	9.808754e-01	1.578870e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.777695e+00	9.338286e-01	1.122203e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.214577e+00	7.420666e-01	4.989081e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.051605e+00	1.070105e-01	1.896722e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.696062e+00	6.946518e-02	3.789287e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.964564e+00	8.447669e-02	5.308609e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.069809e+00	6.934956e-02	5.916656e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.286066e+00	4.519797e-02	4.480126e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.250791e-01	2.435070e-02	2.732264e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.589908e-01	2.482998e-02	1.183514e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.577992e-02	5.993354e-03	9.383556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.919532e+00	1.207179e+00	2.313173e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.246091e+00	1.664251e+00	3.322023e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.432013e+00	2.297515e+00	4.451659e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.286172e+00	2.452510e+00	4.506358e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.176126e+00	1.702452e+00	3.511926e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.142107e+00	7.007406e-01	2.218203e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.767084e+00	3.622280e-02	7.277941e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.998456e+00	1.449114e-01	7.970887e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.227168e+00	1.635231e-01	8.956719e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.896986e+00	1.363893e-01	7.309264e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.049254e+00	9.207937e-02	4.323081e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.135673e-02	6.573567e-03	2.000334e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.784031e-01	1.096265e-01	6.858429e-02
1.400000e-01	4.000000e-02	4.000000e-02	9.949623e-01	5.144912e-01	1.847145e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.217157e+00	7.246786e-01	1.634149e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.112896e+00	3.434402e-01	9.377423e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.904242e+00	1.769189e-01	4.549050e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.839535e+00	1.257510e-01	7.018807e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.222488e-01	4.412151e-02	4.641649e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.526327e-01	5.994819e-02	1.737589e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.059588e-02	1.455025e-02	6.914465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.123699e-01	3.573068e-01	1.632360e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.584717e+00	1.109164e+00	3.268004e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.993821e+00	1.092762e+00	3.030548e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.971314e+00	3.966473e-01	6.710350e-02
1.860000e-01	3.900000e-02	3.900000e-02	3.065300e+00	1.406971e-01	3.282585e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.816324e+00	1.201162e-01	4.914105e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.445613e-01	5.026824e-02	3.597782e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.616554e-01	2.570485e-02	1.608920e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.478754e-02	1.580738e-02	1.059602e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.522590e+01	9.860386e+00	2.867073e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.094200e+01	5.089635e+00	1.759919e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.283147e+01	1.817367e+00	6.105808e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.348055e+00	2.119433e-01	6.107268e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.096049e+00	1.857631e-01	4.961912e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.752664e+00	1.641722e-01	5.443459e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.204079e-01	1.080151e-01	3.805819e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.996076e-02	1.146260e-02	1.680646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.291983e-01	1.752756e-01	6.541985e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.952083e-01	2.862835e-01	9.802135e-02
1.050000e-01	1.500000e-02	1.500000e-02	9.323554e-01	4.198352e-01	1.366394e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.313345e+00	5.688191e-01	1.465469e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.750543e+00	5.495726e-01	1.524243e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.409252e+00	6.430482e-01	8.964769e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.717103e+00	4.072339e-01	1.862331e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.961066e+00	1.205357e-01	8.600346e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.801161e+00	1.199867e-01	2.796479e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.400735e+00	1.384658e-01	5.208057e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.710571e+00	9.338224e-02	5.649889e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.035639e+00	4.897422e-02	4.161307e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.285106e-01	2.952488e-02	2.253121e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.828395e-02	8.530194e-03	1.769793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.784922e+00	6.979381e-01	2.055678e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.914094e+00	7.830562e-01	3.164853e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.653122e+00	9.847293e-01	2.461626e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.325621e+00	1.219069e+00	2.829826e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.651930e+00	8.842003e-01	2.418652e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.833313e+00	7.297972e-01	1.511349e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.714034e+00	3.673706e-01	4.230614e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.352533e+00	8.352815e-02	1.561569e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.751570e+00	1.002899e-01	3.468676e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.958374e+00	9.362215e-02	4.375190e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.175749e+00	5.896574e-02	3.323800e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.881901e-01	2.386136e-02	1.927936e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.809140e-02	7.209467e-03	1.584771e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.367234e+01	1.145470e+01	3.062771e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.323418e+01	6.337803e+00	1.801563e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.880666e+01	4.173247e+00	1.681416e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.558513e+01	2.983183e+00	8.924568e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.169423e+01	1.435309e+00	4.848447e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.624707e+00	7.844940e-01	3.181656e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.002715e+00	2.832820e-01	4.596904e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.224127e+00	1.029985e-01	4.707068e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.101951e+00	1.598062e-01	4.824883e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.116328e+00	1.550654e-01	5.202213e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.219382e+00	1.178379e-01	4.304627e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.511103e-02	8.733905e-03	2.382277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.020115e-01	2.074114e-01	2.968365e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.321460e+00	1.301814e+00	1.887807e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.668458e+00	1.208728e+00	8.319129e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.351387e+00	1.177222e-01	3.283972e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.277419e+00	1.287176e-01	1.100982e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.249411e+00	7.369420e-02	1.013945e+00
5.550000e-01	3.500000e-02	3.500000e-02	5.761568e-01	3.450486e-02	6.319273e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.355327e-02	5.669681e-03	5.255507e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.879610e+00	1.074144e+00	9.682303e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.849952e+00	1.541494e+00	1.615797e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.464076e+00	4.634081e-02	6.079333e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.916721e+00	9.241673e-02	9.954365e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.013374e+00	5.974733e-02	7.073047e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.227512e-01	3.119455e-02	3.833126e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.089768e-01	2.022085e-02	1.634437e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.354163e-02	2.491776e-03	1.447294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.570033e+00	3.251969e+00	3.271370e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.662717e+00	1.718607e+00	3.359495e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.115834e+00	1.157751e-01	1.474634e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.801359e+00	1.464847e-01	1.437280e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.674833e-02	1.210334e-02	8.789639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.786225e-02	2.448949e-02	9.086412e-03
8.500000e-02	2.500000e-02	2.500000e-02	2.473021e-01	1.997733e-01	6.237206e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.439969e-01	6.209387e-01	1.428742e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.694465e+00	1.058132e+00	1.825706e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.724045e+00	1.389454e+00	1.595938e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.355739e+00	1.176261e+00	6.311798e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.574330e+00	5.919120e-01	3.264103e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.254941e+00	1.092306e-01	2.534316e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.712124e+00	1.216121e-01	6.780654e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.062218e+00	1.037361e-01	9.604396e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.400477e+00	7.516218e-02	9.123094e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.707820e-01	4.946555e-02	7.217444e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.654832e-01	3.120948e-02	4.676317e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.743691e-02	3.462795e-03	4.234270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.595476e-01	1.335616e-01	2.491783e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.110339e-01	7.023291e-01	1.184854e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.083981e+00	1.460356e+00	2.124058e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.179288e+00	1.927624e+00	2.434121e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.184700e+00	2.103032e+00	2.060055e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.571866e+00	1.653208e+00	1.194772e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.397787e+00	8.970638e-01	2.740941e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.823682e+00	4.094341e-02	2.869341e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.114334e+00	7.797456e-02	5.832058e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.376962e+00	8.221420e-02	8.156365e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.694808e+00	7.045925e-02	8.338678e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.108223e+00	5.612263e-02	7.256954e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.808445e-01	3.984097e-02	4.635436e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.506187e-01	2.547116e-02	2.611936e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.825315e-02	2.923570e-03	2.663775e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.600259e-01	8.098939e-01	1.218834e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.000237e+00	2.357705e+00	3.247174e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.638250e+00	3.952559e+00	4.927716e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.796639e+00	4.627974e+00	5.105885e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.519622e+00	3.745078e+00	3.730150e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.799792e+00	1.919637e+00	1.656197e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.367353e+00	8.333686e-02	5.221763e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.659530e+00	1.124775e-01	1.249582e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.196059e+00	1.483927e-01	1.487358e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.999855e+00	1.398524e-01	1.414591e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.200621e+00	1.170315e-01	1.011385e+00
6.140000e-01	3.860000e-01	3.860000e-01	5.358990e-02	7.120186e-03	5.898213e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.903396e-01	2.600637e-01	1.096189e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.821647e+00	9.747477e-01	2.993555e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.937825e+00	9.215214e-01	4.681667e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.794483e+00	2.160729e-01	1.589308e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.180089e+00	1.604323e-01	6.189811e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.365872e+00	9.685305e-02	7.841322e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.754366e-01	4.129460e-02	6.380955e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.786151e-01	2.815117e-02	2.867622e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.719218e-02	2.908200e-03	2.303154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.762117e+00	1.419939e+00	4.755988e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.258031e+00	2.189592e+00	6.202596e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.250377e+00	1.113800e+00	2.084366e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.976679e+00	3.100312e-01	9.925437e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.338476e+00	1.517172e-01	3.083357e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.572594e+00	9.682077e-02	5.976255e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.702772e-01	5.921927e-02	5.187115e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.576104e-01	3.438476e-02	3.110256e-01
7.340000e-01	2.660000e-01	2.660000e-01	4.230712e-02	5.242686e-03	3.514329e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.851435e+01	2.469132e+01	6.636407e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.428844e+01	6.415269e+00	2.123267e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.356041e+00	1.444803e+00	1.817333e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.975251e+00	3.248401e-01	9.972519e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.804256e+00	1.472906e-01	2.916425e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.944271e+00	1.471087e-01	7.848178e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.129432e+00	1.188847e-01	7.627427e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.602301e-02	9.091405e-03	5.487762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.531021e-01	2.244639e-01	1.005837e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.001584e-01	5.250609e-01	2.097090e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.445002e+00	7.799926e-01	2.533829e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.018003e+00	9.574701e-01	2.410673e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.527514e+00	9.694692e-01	1.475045e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.861547e+00	7.858945e-01	2.334578e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.841505e+00	4.105659e-01	1.072601e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.678041e+00	1.856924e-01	1.779029e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.344492e+00	1.360081e-01	4.282650e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.866301e+00	1.154710e-01	6.654946e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.367074e+00	8.680755e-02	6.742211e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.487655e-01	5.592851e-02	6.163279e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.388931e-01	3.278997e-02	4.156119e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.742670e-02	3.631593e-03	4.033561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.905330e+00	1.416585e+00	4.429755e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.483941e+00	1.911577e+00	5.919452e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.075264e+00	1.956834e+00	5.510881e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.994821e+00	1.748702e+00	3.883732e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.406436e+00	1.224894e+00	2.062420e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.703012e+00	7.777135e-01	3.697121e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.069760e+00	3.285548e-01	6.057838e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.661552e+00	1.765932e-01	1.721081e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.241023e+00	1.043543e-01	2.833781e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.658376e+00	8.662874e-02	5.383642e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.058094e+00	6.329733e-02	5.086849e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.621559e-01	3.954173e-02	3.778000e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.181563e-02	4.745852e-03	4.059077e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.773556e+01	2.259142e+01	5.818152e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.139513e+01	8.989894e+00	2.068243e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.049308e+01	4.794464e+00	1.686096e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.349448e+01	2.863929e+00	9.402889e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.797736e+00	1.771035e+00	2.125306e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.693775e+00	7.282680e-01	6.648176e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.029973e+00	4.132793e-01	5.958749e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.265070e+00	1.015489e-01	9.763897e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.855346e+00	1.351004e-01	3.377219e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.241824e+00	1.512967e-01	6.811751e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.410375e+00	1.288757e-01	8.096330e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.281354e-02	9.214226e-03	6.659492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.584828e-01	1.258032e-01	2.014647e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.945223e+00	7.662291e-01	1.223694e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.421549e+00	8.457626e-01	8.113504e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.693716e+00	7.268110e-02	2.161406e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.626713e+00	1.194023e-01	8.062262e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.350417e+00	5.648984e-02	6.834402e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.929723e-01	1.587477e-02	3.178313e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.732069e-02	1.739517e-02	1.722931e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.774136e+00	5.517164e-01	7.569572e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.864464e+00	8.250120e-01	1.212895e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.842792e+00	5.028850e-02	4.205488e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.943109e+00	7.628224e-02	5.639636e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.244240e-01	4.190481e-02	3.235951e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.351886e-01	2.085151e-02	1.557457e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.826887e-01	3.720706e-02	4.917190e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.276531e-02	6.549221e-03	2.518407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.026667e+00	1.898700e+00	3.899439e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.938921e+00	3.088444e-01	6.973706e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.472866e+00	1.890646e-01	8.507213e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.330929e+00	1.225317e-01	5.444752e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.231042e-02	1.198482e-02	2.273809e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.344839e-02	4.748860e-02	1.849206e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.121067e-01	1.786196e-01	6.011699e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.093171e-01	3.989413e-01	1.160580e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.580103e+00	6.782936e-01	1.424928e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.348645e+00	7.927428e-01	1.165545e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.160958e+00	7.327790e-01	5.547989e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.511643e+00	2.839265e-01	4.584624e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.432025e+00	9.819636e-02	1.990364e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.966846e+00	1.259830e-01	5.661512e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.220849e+00	9.989204e-02	7.171199e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.465275e+00	5.936457e-02	5.550512e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.781092e-01	2.933291e-02	3.735299e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.386370e-01	1.823382e-02	1.841547e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.269104e-02	7.273713e-03	1.216358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.028163e-01	1.962165e-01	4.376276e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.974949e-01	5.308692e-01	1.198842e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.039960e+00	9.091001e-01	1.957407e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.096441e+00	1.130700e+00	2.112165e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.960309e+00	1.011561e+00	1.869937e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.525821e+00	8.361067e-01	1.018333e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.588477e+00	3.171691e-01	7.974441e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.123688e+00	9.196286e-02	2.738701e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.288005e+00	9.657284e-02	5.586963e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.410696e+00	8.590313e-02	5.796280e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.656721e+00	6.299920e-02	4.491033e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.030561e+00	4.213939e-02	3.173231e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.900019e-01	2.671568e-02	1.836887e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.892670e-01	2.514674e-02	8.141646e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.351330e-02	5.256736e-03	6.991657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.317764e+00	1.572485e+00	3.094245e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.545288e+00	2.336961e+00	5.078525e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.347047e+00	2.898144e+00	6.404810e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.212348e+00	2.407766e+00	5.716497e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.390995e+00	1.088447e+00	3.455799e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.337193e+00	2.157807e-01	6.255392e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.238875e+00	1.224823e-01	8.721501e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.219648e+00	1.921113e-01	8.066898e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.616575e+00	1.731984e-01	8.041905e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.518175e+00	1.245394e-01	5.648570e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.726033e-01	8.614775e-02	2.877392e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.676689e-02	6.216612e-03	1.434128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.552980e-01	1.428780e-01	8.362709e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.357085e+00	6.094509e-01	2.434346e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.744957e+00	7.146344e-01	1.354197e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.256248e+00	1.626045e-01	1.219226e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.464547e+00	1.945135e-01	5.638484e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.413362e+00	9.397930e-02	5.883674e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.910881e-01	2.719534e-02	3.552600e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.888562e-01	5.237298e-02	1.174453e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.938392e-02	1.062586e-02	7.937890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.331562e+00	5.420297e-01	2.089154e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.774226e+00	1.363838e+00	4.520898e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.745306e+00	9.229933e-01	2.658882e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.022804e+00	1.542897e-01	2.245504e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.620555e+00	1.520807e-01	4.321713e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.482686e+00	9.244457e-02	4.090061e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.633462e-01	5.616729e-02	2.600445e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.743719e-01	4.435648e-02	1.256065e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.694185e-02	1.200796e-02	8.686037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.069447e+01	1.342106e+01	4.072454e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.591910e+01	4.710059e+00	1.893285e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.302786e+01	1.323380e+00	8.659111e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.203260e+00	1.055892e-01	6.028304e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.764002e+00	2.359238e-01	4.326805e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.545688e+00	1.423138e-01	4.778836e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.093735e-01	1.287968e-01	2.994231e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.830831e-02	1.304633e-02	1.217429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.612184e-01	1.802091e-01	8.211917e-02
7.500000e-02	1.500000e-02	1.500000e-02	7.420426e-01	3.390681e-01	1.431963e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.183829e+00	5.192526e-01	1.852957e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.645622e+00	6.024547e-01	1.875305e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.203752e+00	6.726266e-01	1.614905e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.722987e+00	5.174014e-01	6.751337e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.043697e+00	3.119615e-01	2.973415e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.988147e+00	1.224187e-01	1.310915e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.614058e+00	1.510074e-01	4.433628e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.009406e+00	1.246390e-01	5.512262e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.400067e+00	8.144157e-02	4.690670e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.305929e-01	4.160511e-02	3.255078e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.145730e-01	2.244079e-02	1.680780e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.267535e-02	7.367012e-03	1.177973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.081447e+00	7.230995e-01	2.571974e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.879198e+00	1.132810e+00	3.358234e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.773335e+00	1.412680e+00	3.701314e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.138725e+00	9.162681e-01	4.992696e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.490754e+00	9.153395e-01	2.531177e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.293863e+00	5.237521e-01	1.180086e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.883100e+00	2.434684e-01	7.873547e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.180386e+00	1.246436e-01	2.680665e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.425420e+00	1.393491e-01	3.887960e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.647339e+00	8.926899e-02	3.396392e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.617887e-01	5.192218e-02	2.630265e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.782663e-01	2.652632e-02	1.429547e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.327319e-02	7.029974e-03	1.109178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.681835e+01	1.391945e+01	4.129851e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.912586e+01	5.807301e+00	2.081555e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.235716e+01	3.612256e+00	1.300736e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.728825e+01	2.182293e+00	7.969589e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.217842e+01	1.271506e+00	7.885825e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.910793e+00	2.409658e-01	7.463226e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.342893e+00	1.001537e-01	5.194890e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.796780e+00	2.041731e-01	2.723189e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.767379e+00	1.571595e-01	4.218561e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.842194e+00	1.421918e-01	4.910255e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.074552e+00	1.042866e-01	3.255040e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.970524e-02	8.591029e-03	1.782390e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.328605e-01	2.232579e-01	3.059533e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.451482e+00	1.336437e+00	1.871737e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.653082e+00	1.092370e+00	7.416691e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.293873e+00	1.130650e-01	3.898398e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.215134e+00	1.312881e-01	1.092803e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.198274e+00	7.124251e-02	9.941333e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.575607e-01	3.176307e-02	5.839904e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.897384e-02	5.322745e-03	5.322836e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.034135e+00	1.141290e+00	1.090721e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.818595e+00	1.379534e+00	1.501487e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.356583e+00	6.698145e-02	6.329740e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.914972e+00	8.858235e-02	9.135609e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.761539e-01	5.571724e-02	6.804376e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.915438e-01	3.331785e-02	3.781688e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.933036e-01	1.790155e-02	1.725686e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.237120e-02	2.241473e-03	1.378998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.910434e+00	3.395103e+00	3.518528e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.624361e+00	1.498806e+00	3.553005e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.008174e+00	1.334928e-01	1.490968e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.715485e+00	1.474219e-01	1.365964e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.133558e-02	1.158094e-02	8.748237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.151246e-02	2.765551e-02	9.980339e-03
8.500000e-02	2.500000e-02	2.500000e-02	2.877692e-01	2.309415e-01	6.735522e-02
1.300000e-01	2.000000e-02	2.000000e-02	9.299599e-01	6.712042e-01	1.516313e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.834583e+00	1.125073e+00	1.925053e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.794255e+00	1.326757e+00	1.574173e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.421749e+00	1.156974e+00	4.795729e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.483194e+00	4.579739e-01	6.862072e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.220191e+00	1.211517e-01	2.668332e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.663700e+00	1.239590e-01	7.214639e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.011934e+00	1.067736e-01	9.324733e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.355812e+00	7.562470e-02	9.030444e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.199493e-01	4.570777e-02	6.946945e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.444160e-01	3.004720e-02	4.447553e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.441435e-02	3.255801e-03	4.249472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.752487e-01	1.444081e-01	2.683379e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.034441e+00	7.803753e-01	1.337935e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.243668e+00	1.528664e+00	2.292146e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.417254e+00	2.029522e+00	2.629503e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.317937e+00	2.098080e+00	2.174998e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.640152e+00	1.556968e+00	1.179071e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.357298e+00	7.283760e-01	2.546966e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.775104e+00	5.272857e-02	2.935214e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.047697e+00	8.297911e-02	5.761908e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.347067e+00	9.060072e-02	8.080959e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.653681e+00	7.686260e-02	8.313821e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.075621e+00	5.807023e-02	6.658088e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.366533e-01	3.736040e-02	4.693829e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.346082e-01	2.454845e-02	2.648786e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.649480e-02	2.708993e-03	2.542228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.079973e+00	8.974363e-01	1.354267e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.270660e+00	2.511906e+00	3.525532e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.980602e+00	4.160513e+00	5.194721e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.023786e+00	4.624350e+00	5.295007e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.789648e+00	3.828385e+00	3.808028e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.855500e+00	1.705088e+00	1.430809e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.265485e+00	2.237281e-02	6.214541e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.602881e+00	1.228872e-01	1.241797e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.076577e+00	1.528964e-01	1.562578e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.967803e+00	1.475762e-01	1.294963e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.126251e+00	1.107323e-01	1.000523e+00
6.140000e-01	3.860000e-01	3.860000e-01	5.067104e-02	6.723982e-03	5.787708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.280620e-01	2.814153e-01	1.230541e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.915911e+00	1.004925e+00	3.104740e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.906610e+00	8.337740e-01	2.811076e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.813887e+00	2.800596e-01	1.864027e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.157209e+00	1.581919e-01	6.209730e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.297189e+00	9.134269e-02	8.234732e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.679817e-01	4.217021e-02	5.587326e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.517925e-01	2.479880e-02	2.999559e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.540316e-02	2.870187e-03	2.092326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.020485e+00	1.521371e+00	5.187294e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.466433e+00	2.220926e+00	6.417854e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.213826e+00	1.017175e+00	1.622588e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.967162e+00	3.035468e-01	1.058190e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.336927e+00	1.551252e-01	3.225305e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.531783e+00	1.010754e-01	5.835756e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.414611e-01	5.991995e-02	4.955550e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.389256e-01	3.149365e-02	3.150044e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.857860e-02	4.687636e-03	3.635912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.300946e+01	2.565102e+01	7.327863e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.406425e+01	5.968809e+00	2.052431e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.341059e+00	1.360568e+00	1.663989e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.970187e+00	3.399854e-01	1.089281e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.788278e+00	1.385611e-01	2.988139e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.908430e+00	1.626919e-01	7.128712e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.068796e+00	1.208170e-01	7.582203e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.220612e-02	8.503548e-03	5.645659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.910852e-01	2.558942e-01	1.081446e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.857636e-01	5.736075e-01	2.159592e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.540494e+00	8.216257e-01	2.597313e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.060639e+00	9.267092e-01	2.464277e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.565186e+00	9.512206e-01	1.415521e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.837905e+00	7.436558e-01	1.370006e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.848249e+00	3.634312e-01	2.143228e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.670835e+00	2.038296e-01	2.108378e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.279586e+00	1.363374e-01	4.272572e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.909669e+00	1.236528e-01	6.105511e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.326221e+00	8.687156e-02	6.952506e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.885775e-01	5.080640e-02	5.879255e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.253560e-01	3.127468e-02	3.917481e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.365151e-02	3.342493e-03	4.135846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.184516e+00	1.539544e+00	4.792566e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.849457e+00	2.104221e+00	6.327986e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.273045e+00	1.996272e+00	5.655531e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.046248e+00	1.690417e+00	3.962287e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.417234e+00	1.199094e+00	2.046194e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.641306e+00	6.822775e-01	9.844977e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.072597e+00	3.625911e-01	6.347062e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.668692e+00	1.940926e-01	1.929030e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.213555e+00	1.090009e-01	3.186231e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.655353e+00	9.064480e-02	5.038023e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.010070e+00	6.404650e-02	5.239286e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.305581e-01	3.809652e-02	3.550964e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.915992e-02	4.310186e-03	4.110134e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.184288e+01	2.380850e+01	6.474993e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.179389e+01	8.869150e+00	2.144093e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.084394e+01	5.036013e+00	1.590381e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.331147e+01	2.587337e+00	9.532069e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.682277e+00	1.635175e+00	1.846693e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.637534e+00	7.109437e-01	2.941792e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.033375e+00	4.164088e-01	4.158972e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.262028e+00	1.550363e-01	9.672306e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.843890e+00	1.403556e-01	3.345113e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.185425e+00	1.595950e-01	6.999624e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.346293e+00	1.316727e-01	8.102885e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.843051e-02	8.929257e-03	6.629025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.837716e-01	1.331266e-01	2.542114e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.080561e+00	8.106867e-01	1.508542e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.447276e+00	7.712494e-01	8.216126e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.565021e+00	1.005896e-01	2.596781e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.537799e+00	1.410052e-01	8.310030e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.324960e+00	5.654712e-02	6.611699e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.911020e-01	1.616701e-02	2.742519e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.471490e-02	1.697103e-02	1.684430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.928953e+00	5.702907e-01	9.811140e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.923548e+00	7.707887e-01	1.468299e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.670879e+00	6.721703e-02	4.123862e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.879971e+00	1.038843e-01	5.314925e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.832859e-01	5.132644e-02	3.258291e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.404707e-01	2.212833e-02	1.469970e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.744871e-01	3.236121e-02	4.618051e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.167585e-02	6.878133e-03	2.809146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.382674e+00	1.972169e+00	4.413672e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.846782e+00	2.521983e-01	7.284258e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.367903e+00	1.960301e-01	9.002520e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.267841e+00	1.655554e-01	4.675896e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.684225e-02	1.373089e-02	2.237127e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.693881e-02	4.910941e-02	2.572171e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.399776e-01	2.031834e-01	6.400831e-02
1.300000e-01	2.000000e-02	2.000000e-02	8.788579e-01	4.531390e-01	1.198391e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.674636e+00	6.933024e-01	1.514509e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.513406e+00	8.280943e-01	1.304197e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.191410e+00	6.822986e-01	4.891353e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.496643e+00	2.989039e-01	4.984910e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.357774e+00	1.055344e-01	2.575820e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.857116e+00	1.223976e-01	5.730033e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.180413e+00	1.057512e-01	6.952458e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.398102e+00	6.191006e-02	6.157676e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.476869e-01	3.203985e-02	3.614760e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.298682e-01	1.754827e-02	1.593509e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.122216e-02	7.101871e-03	1.244541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.222094e-01	1.833586e-01	4.508137e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.087960e+00	5.812916e-01	1.261030e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.098145e+00	8.504265e-01	1.929045e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.303248e+00	1.200962e+00	2.328988e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.223948e+00	1.186025e+00	2.072689e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.636271e+00	7.413070e-01	1.202056e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.585541e+00	3.168897e-01	9.305445e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.065993e+00	6.096372e-02	3.618241e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.197107e+00	9.825267e-02	4.941819e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.323762e+00	1.025852e-01	5.658080e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.601585e+00	8.193835e-02	4.810850e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.759758e-01	4.923790e-02	3.341756e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.745680e-01	2.730365e-02	1.833431e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.872098e-01	2.333153e-02	7.751152e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.249753e-02	4.709333e-03	6.092526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.357384e+00	1.468136e+00	3.057923e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.911985e+00	2.435861e+00	5.039684e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.763025e+00	3.018392e+00	6.410350e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.525809e+00	2.514691e+00	5.829188e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.698616e+00	1.263993e+00	3.581553e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.261226e+00	1.561940e-01	7.403686e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.158317e+00	1.030637e-01	7.992844e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.090496e+00	1.859106e-01	8.757234e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.500374e+00	1.861290e-01	8.002231e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.494521e+00	1.481653e-01	5.122214e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.151598e-01	9.732800e-02	3.290910e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.431957e-02	6.441954e-03	1.283096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.801149e-01	1.608803e-01	8.212610e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.458329e+00	6.598389e-01	2.565969e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.806049e+00	7.104111e-01	1.401918e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.184045e+00	1.334210e-01	2.010562e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.407585e+00	2.059627e-01	6.024674e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.364838e+00	1.042099e-01	5.989303e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.862445e-01	3.157645e-02	2.983135e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.806959e-01	4.815013e-02	1.088483e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.843070e-02	1.058444e-02	7.550206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.447374e+00	6.053844e-01	2.369258e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.027265e+00	1.406489e+00	5.021244e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.908422e+00	9.674532e-01	3.159687e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.929671e+00	6.015980e-02	3.346380e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.545002e+00	1.874361e-01	3.995761e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.411909e+00	1.163563e-01	4.201673e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.587606e-01	5.882058e-02	2.379009e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.937133e-01	2.765087e-02	1.164371e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.340111e-02	1.324139e-02	8.218300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.352317e+01	1.403243e+01	4.559840e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.719697e+01	5.101281e+00	2.079717e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.281248e+01	1.064926e+00	1.175950e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.232265e+00	7.001754e-02	5.928310e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.616922e+00	2.743608e-01	4.733285e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.484560e+00	1.980162e-01	4.350359e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.872230e-01	1.219519e-01	2.529378e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.706525e-02	8.782785e-03	1.387131e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.834207e-01	1.963820e-01	8.682302e-02
7.500000e-02	1.500000e-02	1.500000e-02	7.973796e-01	3.955413e-01	1.622267e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.224771e+00	5.196692e-01	2.014844e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.743696e+00	6.497951e-01	2.054586e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.302091e+00	6.696026e-01	1.589829e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.773059e+00	5.540818e-01	6.963191e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.028931e+00	2.994296e-01	6.619599e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.934789e+00	1.349354e-01	1.860044e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.536118e+00	1.508899e-01	4.327916e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.000371e+00	1.309038e-01	5.609980e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.355863e+00	8.177690e-02	5.032738e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.936121e-01	4.057027e-02	3.155754e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.156030e-01	2.142923e-02	1.380469e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.096879e-02	6.846918e-03	1.265554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.175486e+00	7.588263e-01	3.994311e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.880432e+00	1.004863e+00	5.323165e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.005001e+00	1.348931e+00	4.154430e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.470833e+00	1.116555e+00	4.183604e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.701656e+00	9.713322e-01	2.824889e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.373384e+00	5.909246e-01	1.406604e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.837471e+00	1.563275e-01	2.016758e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.108819e+00	1.066229e-01	2.648270e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.381293e+00	1.686345e-01	3.742614e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.599310e+00	1.053530e-01	3.679020e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.146922e-01	5.859196e-02	2.719741e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.732236e-01	2.845235e-02	1.358284e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.100051e-02	6.924128e-03	1.049571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.895379e+01	1.403756e+01	4.618743e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.073586e+01	6.231932e+00	2.412446e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.328615e+01	3.760103e+00	1.533835e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.765737e+01	2.488929e+00	9.313388e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.199861e+01	8.940208e-01	1.019258e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.092017e+00	3.620730e-01	7.800465e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.319370e+00	1.213666e-01	5.488959e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.712053e+00	1.425915e-01	3.728403e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.679076e+00	2.021653e-01	4.293616e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.760290e+00	1.749197e-01	4.590614e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.041258e+00	1.383666e-01	2.998367e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.585085e-02	9.361772e-03	1.744297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.184800e-01	3.125110e-01	5.108807e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.143581e+00	1.394552e+00	2.460260e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.817980e+00	5.407061e-01	9.226670e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.822960e+00	1.773488e-01	7.777186e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.699747e+00	1.292779e-01	1.023181e+00
4.850000e-01	3.500000e-02	3.500000e-02	9.241804e-01	6.608742e-02	6.715597e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.088672e-01	3.179686e-02	3.677483e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.790271e-02	4.918538e-03	2.805628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.767645e+00	1.296555e+00	1.559326e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.983434e+00	7.050812e-01	3.121456e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.854879e+00	1.017806e-01	8.354493e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.513248e+00	9.306409e-02	7.582089e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.964517e-01	6.061416e-02	4.440811e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.100168e-01	3.189932e-02	2.486188e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.600661e-01	1.868155e-02	1.170230e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.753913e-03	2.251996e-03	7.879217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.508237e+00	3.671693e+00	4.449789e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.396287e+00	3.529857e-01	9.775444e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.339271e+00	1.610921e-01	1.558999e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.370331e+00	1.572979e-01	9.463543e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.668201e-02	1.106996e-02	5.378053e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.392930e-02	3.809626e-02	1.509787e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.276045e-01	3.301372e-01	1.091831e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.353397e+00	9.058383e-01	2.287590e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.436391e+00	1.290902e+00	2.493637e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.406423e+00	1.291578e+00	1.425604e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.727829e+00	7.145390e-01	1.388653e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.449152e+00	1.218231e-01	2.824728e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.904921e+00	1.568404e-01	6.333517e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.203850e+00	1.386947e-01	8.676543e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.624456e+00	1.070561e-01	8.851614e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.073810e+00	7.166357e-02	6.980278e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.540501e-01	4.520685e-02	4.551353e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.333164e-01	2.930191e-02	2.812691e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.272678e-02	2.899537e-03	2.463248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.961499e-01	2.318914e-01	4.928774e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.703323e+00	1.237473e+00	2.352874e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.346662e+00	2.089622e+00	3.550864e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.489513e+00	2.210008e+00	3.264554e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.174068e+00	1.846731e+00	2.163274e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.994886e+00	9.731061e-01	7.011966e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.355614e+00	9.948133e-02	1.632576e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.432539e+00	9.435872e-02	6.301584e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.614908e+00	1.054647e-01	7.707412e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.923731e+00	9.673394e-02	7.909544e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.346147e+00	8.049313e-02	6.900104e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.800099e-01	6.059199e-02	4.753700e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.305787e-01	4.134304e-02	3.095978e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.672608e-01	2.511409e-02	1.714834e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.027416e-02	2.681919e-03	1.633241e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.516788e+00	1.233856e+00	2.074888e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.833228e+00	3.596593e+00	5.435525e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.120625e+00	5.164804e+00	7.235606e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.005336e+01	4.910889e+00	6.286074e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.787335e+00	2.961343e+00	3.721297e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.930628e+00	5.151780e-01	5.550332e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.711551e+00	9.781651e-02	1.319537e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.968574e+00	1.645969e-01	1.475925e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.623903e+00	1.731949e-01	1.294119e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.561262e+00	1.496051e-01	1.085183e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.109863e-01	1.179946e-01	6.659777e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.836208e-02	6.483456e-03	3.710184e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.973963e-01	3.603204e-01	1.652806e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.403490e+00	1.057489e+00	3.666063e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.127465e+00	5.723931e-01	1.339947e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.664139e+00	2.461314e-01	3.508165e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.836273e+00	1.656553e-01	6.861136e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.058976e+00	8.435247e-02	6.085213e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.146556e-01	3.696073e-02	3.817282e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.874009e-01	2.483929e-02	1.791219e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.080283e-02	2.366773e-03	1.105427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.448236e+00	1.947426e+00	7.938670e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.549368e+00	2.090019e+00	7.365579e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.070055e+00	5.781683e-01	1.539609e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.850483e+00	2.747927e-01	1.982244e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.182277e+00	1.902392e-01	3.869379e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.318808e+00	9.651404e-02	4.726455e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.173324e-01	6.102224e-02	3.334030e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.688444e-01	3.318680e-02	2.151478e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.234081e-02	4.755953e-03	2.326127e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.523364e+01	2.598034e+01	9.802050e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.324271e+01	3.899510e+00	2.269791e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.763564e+00	6.859229e-01	1.330120e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.859814e+00	1.659675e-01	1.061581e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.636604e+00	2.006949e-01	3.327312e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.691542e+00	1.691103e-01	5.891644e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.124333e-01	1.311379e-01	5.310570e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.295525e-02	8.103199e-03	3.574970e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.855940e-01	2.983663e-01	1.446836e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.290054e+00	7.070814e-01	3.050124e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.957570e+00	9.557674e-01	3.365966e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.544064e+00	9.529780e-01	2.763411e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.988395e+00	8.679172e-01	1.211574e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.050659e+00	4.859620e-01	1.506755e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.799532e+00	1.879584e-01	1.939129e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.564173e+00	2.249866e-01	3.479555e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.072882e+00	1.570744e-01	5.291200e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.580796e+00	1.240856e-01	6.398520e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.089791e+00	8.505779e-02	5.718372e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.416756e-01	4.912923e-02	4.069692e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.252212e-01	3.015176e-02	2.466147e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.319124e-02	3.024023e-03	2.400690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.422942e+00	1.893767e+00	7.076344e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.376347e+00	2.335911e+00	8.553074e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.439852e+00	1.958306e+00	6.709352e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.737375e+00	1.509502e+00	4.954950e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.565377e+00	8.216610e-01	1.461283e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.499271e+00	3.169831e-01	1.295704e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.006609e+00	2.994375e-01	1.163657e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.551906e+00	2.020382e-01	2.556949e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.032168e+00	1.227035e-01	4.016917e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.439156e+00	9.393585e-02	4.445703e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.610673e-01	6.092584e-02	3.920340e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.523332e-01	3.934360e-02	2.351422e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.792864e-02	4.568780e-03	2.694484e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.200577e+01	2.396886e+01	8.342825e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.329898e+01	6.610725e+00	2.683286e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.987191e+01	3.099575e+00	1.600840e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.244025e+01	1.391912e+00	7.138514e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.438458e+00	1.040199e+00	1.478632e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.628045e+00	5.790763e-01	9.520450e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.932594e+00	2.072494e-01	5.780161e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.138205e+00	1.566435e-01	9.123803e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.601036e+00	1.682720e-01	4.070559e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.955799e+00	1.752586e-01	6.069640e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.139217e+00	1.363899e-01	6.562214e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.517264e-02	8.476456e-03	4.386574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.012267e-01	1.698159e-01	3.812360e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.660135e+00	9.154654e-01	2.033400e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.825531e+00	5.815103e-01	7.274594e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.300346e+00	1.519534e-01	5.426161e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.985680e+00	1.584172e-01	8.248490e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.010472e+00	6.408987e-02	4.689295e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.511682e-01	1.966959e-02	1.955570e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.892750e-02	1.369754e-02	1.395335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.592199e+00	6.386537e-01	1.429481e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.228198e+00	5.308989e-01	2.126240e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.112822e+00	1.137248e-01	5.223114e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.482277e+00	1.014408e-01	4.537105e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.378092e-01	5.666345e-02	2.400322e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.700852e-01	3.968600e-02	9.807324e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.280101e-01	3.429021e-02	4.752089e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.243440e-03	5.474999e-03	1.436137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.802205e+00	1.870174e+00	4.674044e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.292608e+00	2.117887e-02	7.957881e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.825121e+00	2.005047e-01	7.827659e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.083991e+00	1.624941e-01	3.671960e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.913044e-02	1.076273e-02	1.755653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.274165e-02	5.989774e-02	2.465387e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.166952e-01	2.372997e-01	9.364900e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.191796e+00	6.143130e-01	1.904299e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.071634e+00	7.970344e-01	2.114345e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.980298e+00	8.380321e-01	1.517320e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.612580e+00	5.790712e-01	3.440279e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.615679e+00	8.454134e-02	2.288015e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.174387e+00	1.480205e-01	4.804359e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.531935e+00	1.609749e-01	7.030694e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.786164e+00	1.194088e-01	6.228482e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.136332e+00	7.278061e-02	4.661132e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.374608e-01	3.861002e-02	2.880779e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.254059e-01	2.767765e-02	1.247335e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.386532e-02	6.300921e-03	6.818626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.006014e-01	2.327478e-01	6.622825e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.591010e+00	8.111677e-01	2.201423e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.964313e+00	1.173466e+00	3.276403e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.293874e+00	1.304355e+00	3.333427e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.997080e+00	9.830487e-01	2.754472e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.164995e+00	5.249382e-01	1.002595e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.629264e+00	8.775148e-02	4.086172e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.732832e+00	1.166225e-01	4.358765e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.738181e+00	1.369580e-01	6.071887e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.939940e+00	1.190526e-01	4.888722e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.315553e+00	8.557671e-02	3.758810e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.300133e-01	5.719499e-02	2.308058e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.705054e-01	3.695885e-02	1.364947e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.141288e-01	2.461756e-02	8.470330e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.925115e-02	5.077854e-03	3.215175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.974601e+00	1.887426e+00	4.047199e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.638129e+00	3.218138e+00	7.236908e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.876312e+00	3.392872e+00	8.663565e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.123765e+01	2.171222e+00	6.483436e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.036138e+01	8.217623e-01	6.581748e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.998726e+00	0.000000e+00	1.003451e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.431823e+00	1.657264e-01	9.932503e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.539420e+00	2.125472e-01	8.211183e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.108820e+00	1.906444e-01	6.601415e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.260295e+00	1.650374e-01	4.173452e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.523536e-01	8.878489e-02	2.717566e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.877583e-02	8.126261e-03	9.076041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.798002e-01	2.058933e-01	1.143752e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.860576e+00	7.735234e-01	3.299919e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.207833e+00	5.994365e-01	1.103312e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.096663e+00	2.048489e-01	2.768250e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.045442e+00	2.119369e-01	6.118453e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.113222e+00	1.175677e-01	4.739068e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.453654e-01	4.396693e-02	2.239645e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.888043e-01	4.355109e-02	9.793096e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.313651e-02	7.793071e-03	4.296338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.284540e+00	9.107306e-01	3.856057e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.406134e+00	1.555510e+00	6.992308e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.284761e+00	7.450412e-01	3.197988e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.582312e+00	1.627627e-01	3.447339e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.222175e+00	2.154699e-01	4.606513e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.243643e+00	1.341471e-01	3.505099e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.497699e-01	7.497769e-02	1.781911e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.307636e-01	4.814788e-02	8.314048e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.562014e-02	1.052389e-02	8.686205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.395788e+01	1.656472e+01	7.794909e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.011959e+01	4.333474e+00	3.160236e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.134359e+01	5.123433e-01	1.218985e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.446876e+00	1.907349e-01	3.199369e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.493040e+00	3.255017e-01	4.317409e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.363808e+00	1.956177e-01	3.834906e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.091579e-01	1.434761e-01	2.227902e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.053125e-02	9.107742e-03	1.120249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.415023e-01	2.302454e-01	1.181381e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.000001e+00	4.890055e-01	2.068825e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.520658e+00	6.517678e-01	2.721726e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.144141e+00	7.358180e-01	2.560823e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.667191e+00	6.643934e-01	1.853914e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.104860e+00	4.550658e-01	8.853369e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.145166e+00	1.057669e-01	1.577866e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.833060e+00	1.678918e-01	2.841607e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.271564e+00	1.774424e-01	6.026402e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.715793e+00	1.441140e-01	4.878705e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.153160e+00	9.169777e-02	3.958546e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.271643e-01	4.527419e-02	2.793445e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.208859e-01	2.295818e-02	1.137769e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.445937e-02	6.059025e-03	6.739730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.805968e+00	9.626822e-01	4.922384e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.200948e+00	1.564058e+00	5.400079e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.085867e+00	1.391254e+00	6.095438e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.445641e+00	1.214842e+00	4.729620e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.125916e+00	8.028353e-01	3.558978e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.557756e+00	4.525218e-01	2.399156e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.718366e+00	1.286107e-01	2.103372e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.872161e+00	1.481605e-01	3.268523e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.092369e+00	1.412147e-01	3.895587e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.383083e+00	1.080567e-01	3.054828e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.045761e-01	7.309509e-02	2.135538e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.879947e-01	2.900777e-02	1.142527e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.555540e-02	6.693792e-03	7.761154e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.573783e+01	1.681499e+01	6.551701e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.556888e+01	5.602904e+00	2.761485e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.608344e+01	3.742803e+00	1.570763e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.755808e+01	1.386659e+00	1.843565e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.143648e+01	6.475832e-01	8.213538e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.084343e+00	1.046434e-01	7.368695e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.671396e+00	1.154889e-01	3.173244e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.353016e+00	1.386615e-01	3.432556e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.510992e+00	2.078213e-01	4.407860e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.653191e+00	2.167069e-01	3.783962e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.257059e-01	1.612525e-01	2.531016e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.874414e-02	8.270100e-03	1.483867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.755532e-01	3.363837e-01	5.369905e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.250831e+00	1.412737e+00	2.401381e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.693529e+00	3.970004e-01	1.964541e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.760080e+00	1.666413e-01	8.133500e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.693940e+00	1.280735e-01	9.508680e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.739840e-01	6.382704e-02	6.795341e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.977211e-01	3.089423e-02	3.401311e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.522551e-02	4.792381e-03	2.745331e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.922134e+00	1.321702e+00	1.571220e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.909017e+00	5.782995e-01	3.259436e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.774652e+00	1.020066e-01	8.558618e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.478788e+00	9.977885e-02	6.921471e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.836182e-01	5.426781e-02	4.304711e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.879583e-01	3.169336e-02	2.441553e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.515682e-01	1.948716e-02	1.168007e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.720588e-03	2.142617e-03	8.237680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.844315e+00	3.726180e+00	4.546309e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.269008e+00	2.892577e-01	1.144889e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.186548e+00	1.810414e-01	1.535524e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.396033e+00	1.492537e-01	8.406003e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.169716e-02	1.040196e-02	5.543646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.805503e-02	4.158113e-02	1.543949e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.846176e-01	3.759453e-01	1.202813e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.444919e+00	9.301582e-01	2.404491e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.539386e+00	1.285515e+00	2.458127e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.410623e+00	1.191259e+00	1.287466e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.731930e+00	6.451328e-01	1.426278e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.407249e+00	1.286400e-01	3.015267e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.835192e+00	1.561567e-01	5.960925e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.184942e+00	1.383384e-01	8.518246e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.568438e+00	1.050272e-01	8.359927e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.047724e+00	6.747659e-02	6.373147e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.468680e-01	4.475748e-02	4.715969e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.109459e-01	2.656257e-02	2.600132e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.226979e-02	2.982540e-03	2.348723e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.240495e-01	2.561376e-01	5.224970e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.886095e+00	1.356024e+00	2.588596e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.556923e+00	2.165777e+00	3.636552e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.684771e+00	2.252472e+00	3.283028e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.140557e+00	1.658335e+00	2.029193e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.920116e+00	8.184014e-01	1.126058e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.319692e+00	4.204225e-02	2.673015e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.412748e+00	1.013956e-01	5.842780e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.567229e+00	1.130491e-01	8.146660e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.881868e+00	1.000748e-01	7.507070e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.280331e+00	7.676880e-02	6.558742e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.941684e-01	5.922428e-02	4.293293e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.257372e-01	3.724909e-02	2.887715e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.603225e-01	2.411836e-02	1.748025e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.887794e-02	2.593830e-03	1.705178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.706032e+00	1.399493e+00	2.134796e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.168061e+00	3.771099e+00	5.638386e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.512076e+00	5.306536e+00	7.389437e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.041673e+01	4.930953e+00	6.407887e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.753514e+00	2.710079e+00	3.533900e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.784211e+00	1.565778e-01	6.542729e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.721189e+00	1.027129e-01	1.278203e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.890862e+00	1.820443e-01	1.455814e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.430052e+00	1.742897e-01	1.344386e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.593586e+00	1.507737e-01	9.064238e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.932452e-01	1.094774e-01	6.621877e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.731415e-02	6.390182e-03	3.589617e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.621221e-01	3.957933e-01	1.803332e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.457288e+00	1.038391e+00	3.563963e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.153273e+00	5.369972e-01	1.670958e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.600380e+00	2.153144e-01	3.775193e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.821991e+00	1.719921e-01	6.568393e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.007540e+00	8.702640e-02	6.025588e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.957750e-01	3.647047e-02	3.534269e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.776003e-01	2.403341e-02	1.733259e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.482674e-03	2.211237e-03	9.788950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.834511e+00	2.096596e+00	8.216282e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.622885e+00	2.031273e+00	7.056043e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.026821e+00	5.042448e-01	1.941952e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.897003e+00	3.198824e-01	2.193091e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.108416e+00	1.676434e-01	4.191417e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.310360e+00	1.040266e-01	4.218013e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.014984e-01	5.519274e-02	3.337830e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.539809e-01	3.253899e-02	2.067151e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.956074e-02	4.756197e-03	2.359934e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.987584e+01	2.702292e+01	9.886064e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.287155e+01	3.515465e+00	1.985143e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.884903e+00	6.521828e-01	2.392843e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.819971e+00	1.437340e-01	1.229999e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.547295e+00	1.951829e-01	3.358864e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.673320e+00	1.734717e-01	5.306154e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.146935e-01	1.154116e-01	5.238739e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.909819e-02	7.735939e-03	3.820057e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.190670e-01	3.121105e-01	1.590039e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.350582e+00	7.069413e-01	3.299323e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.027607e+00	9.438158e-01	3.292040e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.612099e+00	9.537877e-01	2.548827e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.028362e+00	8.193256e-01	1.029398e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.983329e+00	3.909933e-01	7.484378e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.874554e+00	2.542956e-01	1.159510e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.492659e+00	2.055265e-01	3.578194e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.059954e+00	1.570385e-01	5.108254e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.553797e+00	1.235331e-01	6.037787e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.053441e+00	7.966926e-02	5.383895e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.306408e-01	4.884304e-02	4.016185e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.043977e-01	2.798509e-02	2.410417e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.267049e-02	3.059847e-03	2.240902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.604176e+00	1.848411e+00	7.607984e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.722522e+00	2.397223e+00	8.715558e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.565388e+00	1.943072e+00	6.367127e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.686352e+00	1.375077e+00	3.564459e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.551536e+00	7.663523e-01	2.439308e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.583681e+00	3.370969e-01	7.520052e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.942428e+00	2.178277e-01	1.248220e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.547827e+00	1.964282e-01	2.613511e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.017619e+00	1.313182e-01	3.644576e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.366658e+00	9.543195e-02	4.534881e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.671489e-01	6.457944e-02	3.334152e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.490994e-01	3.618991e-02	2.318187e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.657627e-02	4.217342e-03	2.696737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.532358e+01	2.398963e+01	8.416772e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.252566e+01	5.711963e+00	3.906038e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.003120e+01	2.884582e+00	1.117525e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.299424e+01	1.502373e+00	3.684638e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.301175e+00	8.844417e-01	1.746430e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.573411e+00	4.790896e-01	9.211109e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.827877e+00	1.628077e-01	7.806895e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.070285e+00	1.169654e-01	1.078571e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.586999e+00	1.936413e-01	3.898117e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.885903e+00	1.779917e-01	6.191720e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.158250e+00	1.342472e-01	5.431412e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.340508e-02	8.244546e-03	4.379046e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.458551e-01	1.945375e-01	4.068107e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.780574e+00	9.471885e-01	1.980066e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.760759e+00	5.316034e-01	3.577076e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.173237e+00	1.777436e-01	6.287250e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.933348e+00	1.315106e-01	7.802503e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.000720e+00	4.242989e-02	4.963183e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.302592e-01	1.560948e-02	1.928930e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.075238e-02	1.341149e-02	1.059256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.736517e+00	6.614545e-01	1.366463e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.167506e+00	4.739121e-01	2.062197e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.021483e+00	1.041677e-01	5.498845e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.443732e+00	9.957766e-02	4.497614e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.193933e-01	7.155188e-02	2.401755e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.448128e-01	2.522367e-02	1.167979e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.372958e-01	3.031807e-02	3.647123e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.984078e-03	5.195640e-03	2.155843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.131233e+00	1.917111e+00	4.884951e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.181240e+00	0.000000e+00	7.094793e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.703465e+00	1.994290e-01	7.990749e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.018776e+00	1.434301e-01	4.137697e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.773361e-02	1.251998e-02	1.482416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.539759e-02	6.611569e-02	2.716170e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.505334e-01	2.662456e-01	1.011010e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.236367e+00	5.891008e-01	1.863868e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.187086e+00	8.189928e-01	2.049504e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.023010e+00	8.443277e-01	1.578753e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.651592e+00	5.353707e-01	2.378446e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.578673e+00	1.015524e-01	1.860567e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.106105e+00	1.556409e-01	5.715223e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.486753e+00	1.545121e-01	6.690822e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.711209e+00	1.118932e-01	6.079414e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.095997e+00	6.619853e-02	4.352467e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.450356e-01	3.708061e-02	2.667302e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.112606e-01	1.872286e-02	1.361123e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.419587e-02	8.268597e-03	5.654629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.554648e-01	2.717100e-01	7.094096e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.721111e+00	9.037634e-01	2.241176e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.172371e+00	1.231075e+00	3.248504e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.377417e+00	1.219592e+00	3.200243e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.162973e+00	1.132771e+00	2.172792e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.038306e+00	4.037969e-01	2.056089e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.633633e+00	4.573198e-02	3.631024e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.631267e+00	1.177419e-01	5.431385e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.735065e+00	1.326860e-01	5.664070e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.876826e+00	1.065052e-01	4.867545e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.290494e+00	8.098631e-02	3.743044e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.061858e-01	5.408281e-02	2.425060e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.462764e-01	3.132745e-02	1.440780e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.243480e-01	2.380874e-02	6.895902e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.876963e-02	6.454115e-03	3.378389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.248827e+00	2.038287e+00	3.970140e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.221711e+00	3.584918e+00	7.425552e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.016165e+01	3.286101e+00	8.251756e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.146193e+01	2.170268e+00	5.987868e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.014658e+01	5.190980e-01	6.873614e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.949592e+00	1.088765e-02	1.170740e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.382217e+00	1.351945e-01	8.836293e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.455657e+00	1.939025e-01	8.704118e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.081413e+00	1.836529e-01	6.654395e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.204616e+00	1.453399e-01	3.977108e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.495908e-01	9.616731e-02	2.794804e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.775454e-02	7.215942e-03	8.256478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.239670e-01	2.360276e-01	1.206031e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.932803e+00	7.866439e-01	3.383854e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.249733e+00	5.913114e-01	8.086585e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.022224e+00	1.971355e-01	2.871033e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.999825e+00	1.937798e-01	6.144203e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.088530e+00	9.746523e-02	4.890409e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.133539e-01	3.134429e-02	2.359905e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.972039e-01	4.675333e-02	6.869575e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.226386e-02	7.914103e-03	4.768739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.480984e+00	9.745633e-01	3.929948e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.436671e+00	1.488251e+00	6.517202e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.290083e+00	7.356912e-01	2.550149e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.622528e+00	1.530444e-01	3.428324e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.174656e+00	2.100592e-01	4.508630e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.222125e+00	1.120213e-01	3.428134e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.278599e-01	7.669001e-02	1.998681e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.130074e-01	2.444372e-02	9.016948e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.842166e-02	8.663194e-03	6.907007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.743329e+01	1.724818e+01	7.459223e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.035366e+01	4.486803e+00	3.120626e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.119227e+01	4.448049e-01	1.210557e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.481996e+00	3.048522e-01	3.197801e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.455679e+00	3.212923e-01	4.364330e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.268637e+00	1.617702e-01	4.614744e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.749613e-01	1.311159e-01	2.264988e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.062902e-02	9.652891e-03	9.696386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.604118e-01	2.335591e-01	1.683662e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.023936e+00	4.718302e-01	2.357890e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.606383e+00	6.385851e-01	2.805683e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.188277e+00	7.862601e-01	2.484481e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.793024e+00	7.429509e-01	1.658971e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.056525e+00	3.706740e-01	1.125257e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.148206e+00	1.697795e-01	1.710412e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.779392e+00	1.811757e-01	3.609095e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.255685e+00	1.769772e-01	4.780998e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.678842e+00	1.339260e-01	4.922690e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.100603e+00	7.678992e-02	4.127594e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.344256e-01	4.004444e-02	2.552957e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.048542e-01	1.933284e-02	1.336543e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.454564e-02	8.332905e-03	5.896278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.988477e+00	1.044711e+00	4.475269e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.349588e+00	1.547118e+00	5.470823e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.139533e+00	1.334649e+00	7.257286e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.468902e+00	1.096499e+00	5.226845e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.238716e+00	8.447730e-01	2.574487e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.546436e+00	4.451634e-01	1.701276e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.675313e+00	5.590337e-02	3.479464e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.877763e+00	1.754990e-01	3.486124e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.082840e+00	1.380856e-01	3.507124e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.363484e+00	1.390109e-01	3.128301e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.807612e-01	5.940803e-02	2.026616e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.803676e-01	3.142831e-02	1.256494e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.311429e-02	5.715000e-03	7.589615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.855857e+01	1.647040e+01	6.588304e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.644664e+01	5.693144e+00	2.803677e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.548086e+01	3.257959e+00	1.407155e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.767237e+01	1.660547e+00	9.780553e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.129859e+01	6.466687e-01	1.350928e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.127413e+00	1.896738e-01	5.397419e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.796112e+00	2.937334e-01	2.782903e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.333537e+00	1.291985e-01	3.608362e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.431245e+00	1.864568e-01	4.767899e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.581486e+00	2.168383e-01	4.347245e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.644160e-01	1.246333e-01	2.833770e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.851549e-02	9.109723e-03	1.232160e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.601471e-01	4.027889e-01	5.540473e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.625835e+00	1.252579e+00	2.042548e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.581306e+00	5.496928e-02	2.540793e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.424162e+00	1.474414e-01	8.178202e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.440095e+00	9.546396e-02	7.927665e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.397807e-01	3.953220e-02	5.529047e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.367619e-01	2.529375e-02	2.518512e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.049361e-02	4.498926e-03	1.818707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.436934e+00	1.338677e+00	1.425522e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.684948e+00	3.037685e-01	5.965826e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.476114e+00	8.977554e-02	7.706474e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.335553e+00	7.137657e-02	5.724762e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.851699e-01	4.392498e-02	3.671347e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.819961e-01	3.148846e-02	1.711186e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.298622e-01	1.632250e-02	9.982835e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.280447e-03	2.012022e-03	6.505462e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.832075e+00	3.630619e+00	4.308489e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.865096e+00	9.947452e-02	1.523153e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.803471e+00	1.668908e-01	1.378645e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.263813e+00	1.159978e-01	6.782717e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.795531e-02	9.167971e-03	4.314464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.469727e-02	5.493265e-02	2.045926e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.748441e-01	5.032924e-01	1.468345e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.857383e+00	1.102459e+00	2.613475e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.984238e+00	1.311025e+00	2.125514e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.728823e+00	9.620314e-01	5.118575e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.646405e+00	1.767870e-01	1.314110e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.225241e+00	1.333358e-01	3.470826e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.562612e+00	1.356074e-01	7.173443e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.935143e+00	1.125765e-01	7.308936e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.410998e+00	8.293765e-02	6.853090e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.677832e-01	4.992428e-02	5.887062e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.423881e-01	3.488102e-02	3.545272e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.703648e-01	2.417375e-02	1.977657e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.875445e-02	2.622591e-03	1.361698e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.014432e-01	3.896002e-01	7.052270e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.638794e+00	1.757748e+00	2.944300e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.464570e+00	2.415449e+00	3.653524e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.310624e+00	2.082492e+00	2.618497e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.509363e+00	1.360321e+00	1.163395e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.739067e+00	1.390633e-01	3.584928e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.967248e+00	6.075258e-02	4.872573e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.182654e+00	8.360393e-02	6.507312e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.333349e+00	8.714714e-02	7.286838e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.710996e+00	8.362852e-02	6.149839e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.203198e+00	6.763756e-02	5.100112e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.312475e-01	4.491452e-02	4.277963e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.825323e-01	3.093443e-02	1.972730e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.429066e-01	2.168055e-02	1.385079e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.759601e-02	2.404995e-03	1.177189e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.236829e+00	1.804767e+00	2.794205e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.637805e+00	4.769583e+00	6.490266e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.031983e+01	5.923974e+00	7.593130e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.127980e+01	4.440400e+00	5.680113e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.993563e+00	1.657219e+00	5.352267e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.478769e+00	0.000000e+00	9.953727e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.246794e+00	1.207272e-01	1.463096e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.509886e+00	1.684779e-01	1.387418e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.173805e+00	1.483061e-01	1.200063e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.433090e+00	1.245440e-01	7.495083e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.410243e-01	1.005412e-01	5.010145e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.366448e-02	5.990947e-03	2.759700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.524870e-01	4.630165e-01	2.069912e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.771673e+00	9.985581e-01	3.170077e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.086810e+00	3.013855e-01	2.332815e-04
3.000000e-01	4.000000e-02	4.000000e-02	2.515416e+00	2.502551e-01	4.249588e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.670233e+00	1.226083e-01	5.790398e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.545582e-01	5.502452e-02	5.496646e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.377968e-01	2.915703e-02	2.714085e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.390766e-01	2.218090e-02	1.270079e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.874698e-03	1.930710e-03	7.281912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.197214e+00	2.351703e+00	9.164196e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.883112e+00	1.643512e+00	7.308318e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.810696e+00	3.353224e-01	6.109948e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.811486e+00	2.788485e-01	2.257224e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.061632e+00	1.672940e-01	3.891674e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.167962e+00	8.109517e-02	4.078992e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.755979e-01	4.480111e-02	2.549030e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.397213e-01	3.336245e-02	1.530468e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.519250e-02	4.187700e-03	1.968296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.123216e+02	2.496018e+01	1.023082e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.109167e+01	2.418199e+00	8.893777e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.554307e+00	4.619999e-01	1.661733e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.906503e+00	2.548655e-01	9.752168e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.438716e+00	1.576684e-01	3.797738e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.609827e+00	1.492159e-01	4.790573e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.501931e-01	1.012993e-01	4.341750e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.613368e-02	7.079846e-03	3.023802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.305729e-01	3.709723e-01	1.846643e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.666057e+00	8.437070e-01	3.739019e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.383048e+00	9.569880e-01	3.911680e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.900289e+00	9.309035e-01	2.146902e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.116552e+00	5.959172e-01	6.546547e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.047199e+00	2.294959e-01	1.158482e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.732689e+00	1.868469e-01	2.261885e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.378905e+00	1.734901e-01	3.981102e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.923348e+00	1.366180e-01	4.715980e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.426564e+00	1.001453e-01	5.240207e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.207512e-01	5.965965e-02	5.029939e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.436469e-01	3.730879e-02	3.257359e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.665398e-01	2.460968e-02	1.844225e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.882271e-02	2.680585e-03	1.338444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.964093e+00	2.272147e+00	8.726600e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.883253e+00	2.394396e+00	9.003664e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.121141e+00	1.762597e+00	6.354290e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.552748e+00	9.136761e-01	5.210084e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.389783e+00	6.217402e-01	1.252113e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.394571e+00	1.178110e-01	3.528409e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.917876e+00	2.059065e-01	1.484451e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.497956e+00	2.150680e-01	2.913154e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.928421e+00	1.116835e-01	3.557965e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.298376e+00	8.229064e-02	3.557149e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.531942e-01	4.986595e-02	3.447224e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.106647e-01	3.077797e-02	1.784368e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.380573e-02	4.011310e-03	1.977511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.071568e+02	2.279268e+01	7.992304e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.136719e+01	4.247278e+00	2.987975e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.872226e+01	2.375188e+00	9.709868e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.245620e+01	1.233053e+00	2.273576e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.846180e+00	5.709439e-01	2.455284e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.478785e+00	4.169563e-01	1.130070e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.899621e+00	1.965919e-01	8.554975e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.087706e+00	1.801981e-01	9.193959e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.405308e+00	1.665208e-01	4.230712e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.817997e+00	1.595297e-01	5.342064e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.075408e+00	1.199508e-01	4.876693e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.852880e-02	7.711797e-03	3.382251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.794556e-01	2.150535e-01	4.180684e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.230233e+00	9.609600e-01	1.842473e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.826422e+00	1.687710e-01	1.295769e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.839045e+00	1.657982e-01	6.824213e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.582652e+00	1.237747e-01	6.502162e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.351232e-01	3.023749e-02	3.632982e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.733093e-01	9.206528e-03	1.365458e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.318474e-02	1.340322e-02	7.353388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.307403e+00	6.903122e-01	1.560415e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.996675e+00	2.937617e-01	2.949633e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.561506e+00	1.345181e-01	4.792592e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.254495e+00	8.458874e-02	3.494590e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.680881e-01	2.895431e-02	1.889470e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.431865e-01	1.720037e-02	1.035537e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.252947e-01	3.042562e-02	3.583414e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.775839e-03	6.442357e-03	4.281660e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.017713e+01	1.785641e+00	4.959715e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.476911e+00	2.431551e-02	7.570109e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.345378e+00	2.038275e-01	6.482447e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.009771e+00	1.260650e-01	3.070438e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.504017e-02	1.059489e-02	1.372272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.038528e-01	7.050602e-02	3.657345e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.998879e-01	3.445805e-01	1.373484e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.556350e+00	7.253267e-01	2.365383e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.573692e+00	9.103665e-01	2.166306e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.416331e+00	8.007030e-01	1.315285e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.758782e+00	2.458583e-01	7.244170e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.469307e+00	1.606092e-01	3.541768e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.870722e+00	1.683358e-01	5.924392e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.169819e+00	1.334818e-01	6.520522e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.463199e+00	8.503152e-02	5.722828e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.386983e-01	4.545149e-02	3.491940e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.539214e-01	2.598380e-02	2.240789e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.647284e-01	2.960048e-02	9.377652e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.874920e-02	7.131750e-03	3.513816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.485486e-01	2.990627e-01	8.980631e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.267005e+00	9.576431e-01	2.897395e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.175976e+00	1.482813e+00	3.866752e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.307103e+00	1.358043e+00	3.251535e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.456580e+00	6.670035e-01	2.206592e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.210526e+00	2.365224e-01	1.235890e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.279012e+00	1.026136e-01	4.700661e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.353082e+00	1.308944e-01	4.569664e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.346254e+00	1.201529e-01	5.628438e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.662469e+00	9.972772e-02	3.895487e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.102746e+00	6.364803e-02	3.137426e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.298589e-01	3.462968e-02	2.065561e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.161405e-01	2.161587e-02	1.335043e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.080172e-01	2.677953e-02	4.702000e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.542582e-02	4.892540e-03	2.559504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.965590e+00	2.397742e+00	5.342718e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.157528e+00	4.005344e+00	9.746213e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.210348e+01	3.431667e+00	9.002744e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.224923e+01	1.645234e+00	7.551411e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.041791e+01	2.507739e-01	6.826532e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.472537e+00	7.253332e-02	9.012440e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.692332e+00	1.942723e-01	1.030073e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.005451e+00	2.066810e-01	7.155483e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.898840e+00	1.742092e-01	5.311724e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.106201e+00	1.206576e-01	3.684488e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.105884e-01	9.819661e-02	1.799450e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.381330e-02	6.998004e-03	8.328841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.447704e-01	2.770432e-01	1.336570e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.368865e+00	8.575311e-01	3.430617e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.370282e+00	3.844258e-01	2.143875e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.763305e+00	2.294440e-01	4.576309e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.778840e+00	1.845377e-01	5.744133e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.629589e-01	7.067588e-02	3.695215e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.443162e-01	2.153950e-02	1.891944e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.613489e-01	5.148120e-02	6.424603e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.961881e-03	8.112189e-03	8.914338e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.517561e+00	1.280694e+00	5.719760e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.694983e+00	1.594410e+00	7.426800e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.152430e+00	4.352714e-01	2.528903e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.132041e+00	2.154765e-01	3.546357e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.987859e+00	2.091646e-01	4.145206e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.117896e+00	1.243386e-01	2.781430e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.121746e-01	4.429686e-02	1.568067e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.028363e-01	1.568197e-02	8.617995e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.545154e-02	8.911737e-03	5.993777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.469140e+01	1.814845e+01	8.161834e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.044670e+01	3.366101e+00	3.092776e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.777939e+00	0.000000e+00	1.039849e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.170252e+00	2.049435e-01	3.458288e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.261273e+00	3.220750e-01	3.800471e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.304474e+00	1.616199e-01	3.483832e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.805744e-01	1.232312e-01	1.803425e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.752136e-02	8.888627e-03	9.568638e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.608793e-01	2.940591e-01	1.755314e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.270440e+00	5.983459e-01	2.820596e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.881247e+00	7.082318e-01	3.584660e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.532521e+00	7.911613e-01	2.722919e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.062627e+00	7.307442e-01	1.172341e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.235105e+00	2.439873e-01	8.359584e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.036943e+00	1.952386e-01	1.951312e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.610122e+00	1.986173e-01	4.608629e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.049932e+00	1.666193e-01	4.993403e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.492130e+00	1.174681e-01	4.416611e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.637450e-01	6.194407e-02	3.552886e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.553921e-01	2.950580e-02	2.169582e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.649857e-01	2.963990e-02	8.980318e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.944348e-02	7.541803e-03	4.549736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.847349e+00	1.277832e+00	5.353051e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.495780e+00	1.518038e+00	7.184268e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.404279e+00	1.645728e+00	6.328201e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.170524e+00	1.111522e+00	4.939254e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.388594e+00	6.196492e-01	2.494082e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.333009e+00	1.256043e-01	2.556489e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.412712e+00	2.323411e-01	2.631835e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.607443e+00	1.606324e-01	3.289834e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.921577e+00	1.342766e-01	3.342026e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.223319e+00	8.684875e-02	2.845846e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.164903e-01	4.511914e-02	1.848582e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.578787e-01	2.229351e-02	9.757852e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.045610e-02	6.186740e-03	6.616703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.281214e+01	1.763627e+01	7.191713e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.939022e+01	5.488024e+00	3.145661e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.578295e+01	2.428091e+00	2.571509e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.672345e+01	8.496866e-01	1.371579e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.018692e+01	1.225367e-01	9.429335e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.592589e+00	2.443865e-01	3.860214e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.422349e+00	2.131531e-01	2.086811e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.052459e+00	1.380988e-01	3.614978e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.314975e+00	2.402827e-01	3.653046e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.538817e+00	1.893232e-01	3.649957e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.476479e-01	1.107588e-01	2.362347e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.523512e-02	9.046488e-03	1.089349e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.468152e-01	4.369279e-01	6.556102e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.660744e+00	1.184169e+00	2.105941e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.508447e+00	7.332077e-02	2.327033e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.331839e+00	1.632236e-01	8.248311e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.383022e+00	8.950866e-02	8.089047e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.356901e-01	4.609877e-02	4.859575e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.074446e-01	2.589925e-02	2.487989e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.914483e-02	4.296510e-03	1.621786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.613618e+00	1.343742e+00	1.569879e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.571380e+00	2.586754e-01	6.414158e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.409997e+00	1.004436e-01	7.754926e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.270487e+00	7.276599e-02	5.705270e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.040432e-01	4.915396e-02	3.020663e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.277179e-01	2.816067e-02	1.951430e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.349670e-01	1.751141e-02	8.156438e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.074020e-03	1.984910e-03	6.301842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.131362e+00	3.557917e+00	4.451180e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.721297e+00	3.939642e-02	1.574261e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.745474e+00	1.723077e-01	1.287786e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.205698e+00	1.289479e-01	6.455007e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.476504e-02	9.409102e-03	4.148966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.155312e-02	6.019273e-02	2.163026e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.364076e-01	5.432762e-01	1.585387e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.067333e+00	1.245509e+00	2.736683e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.104529e+00	1.272753e+00	2.128176e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.723338e+00	8.450180e-01	5.401956e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.659365e+00	1.446185e-01	7.972862e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.137056e+00	1.404335e-01	4.788376e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.496013e+00	1.435612e-01	7.075098e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.860472e+00	1.170129e-01	7.932575e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.327763e+00	8.861336e-02	6.912579e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.572909e-01	5.562936e-02	5.154612e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.087634e-01	3.626648e-02	3.566476e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.584919e-01	2.461247e-02	1.852349e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.690450e-02	2.527141e-03	1.421694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.334892e-01	3.901826e-01	7.153527e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.905615e+00	1.950783e+00	3.146476e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.750286e+00	2.558198e+00	3.789716e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.496890e+00	2.040939e+00	2.662644e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.488822e+00	1.095063e+00	1.282172e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.815157e+00	2.150170e-01	2.938778e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.001812e+00	5.857508e-02	4.830171e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.060401e+00	9.051926e-02	7.319098e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.221584e+00	9.473312e-02	7.319273e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.641833e+00	8.828009e-02	6.602458e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.134552e+00	6.600279e-02	5.140557e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.425052e-01	4.922025e-02	3.595801e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.566375e-01	3.503553e-02	2.219538e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.268631e-01	2.145773e-02	1.231577e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.683502e-02	2.518069e-03	1.131751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.496057e+00	1.946962e+00	2.996087e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.209600e+00	5.092499e+00	7.041572e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.104610e+01	6.372716e+00	8.109081e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.145519e+01	4.155207e+00	5.392593e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.960979e+00	1.493281e+00	4.293253e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.464074e+00	4.548622e-03	1.024838e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.133956e+00	1.230026e-01	1.522523e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.312036e+00	1.576837e-01	1.496018e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.194563e+00	1.566074e-01	1.071873e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.349878e+00	1.284307e-01	7.722823e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.764530e-01	9.660579e-02	4.790584e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.189899e-02	5.947341e-03	2.588280e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.279867e-01	5.005912e-01	2.098012e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.834857e+00	1.026587e+00	3.115153e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.101420e+00	2.476795e-01	3.568197e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.461109e+00	2.149768e-01	4.675130e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.588168e+00	1.373321e-01	6.319325e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.593266e-01	6.608234e-02	4.711661e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.898001e-01	3.111643e-02	2.737936e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.411602e-01	2.295747e-02	1.043082e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.787977e-03	1.924304e-03	6.033044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.642273e+00	2.485310e+00	9.236393e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.022198e+00	1.736070e+00	6.783815e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.773070e+00	3.018278e-01	3.200420e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.782199e+00	2.005579e-01	2.496555e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.030586e+00	1.872525e-01	3.797713e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.149967e+00	8.281666e-02	4.042675e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.232678e-01	4.950345e-02	2.589561e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.138591e-01	2.852713e-02	1.550118e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.584528e-02	4.251811e-03	1.741566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.188898e+02	2.671146e+01	1.093144e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.073213e+01	2.330343e+00	9.116828e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.480167e+00	4.198036e-01	1.281217e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.719406e+00	1.236930e-01	9.154740e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.436779e+00	1.808894e-01	3.327492e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.545831e+00	1.515041e-01	4.926192e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.268304e-01	9.824646e-02	4.121618e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.475559e-02	7.211191e-03	2.872033e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.030684e-01	4.079648e-01	1.961342e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.753660e+00	8.623672e-01	3.661657e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.458782e+00	9.884972e-01	3.466824e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.941905e+00	8.892480e-01	2.053658e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.199091e+00	6.079522e-01	2.879249e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.019764e+00	2.377475e-01	4.233133e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.763962e+00	2.370064e-01	2.472328e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.304788e+00	1.654317e-01	4.469609e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.833745e+00	1.404606e-01	5.715213e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.391072e+00	1.024138e-01	5.064164e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.963514e-01	6.479074e-02	4.560963e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.192665e-01	3.942896e-02	3.051090e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.571358e-01	2.488612e-02	1.700519e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.756838e-02	2.586544e-03	1.359216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.416777e+00	2.340156e+00	8.833764e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.114953e+00	2.480543e+00	8.860732e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.318440e+00	1.781576e+00	5.600135e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.695259e+00	1.004191e+00	3.762815e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.385410e+00	5.573965e-01	1.480049e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.387569e+00	1.528927e-01	5.136134e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.883144e+00	2.385016e-01	1.724684e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.424429e+00	1.409396e-01	2.944687e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.851738e+00	1.111290e-01	4.075717e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.279961e+00	8.337750e-02	3.626908e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.503255e-01	5.292853e-02	2.902427e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.937090e-01	3.388359e-02	1.733767e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.196621e-02	3.946621e-03	1.998235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.123956e+02	2.304759e+01	8.603792e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.149320e+01	4.966439e+00	2.133404e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.863690e+01	2.155136e+00	3.525027e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.219234e+01	1.330143e+00	1.746627e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.967172e+00	4.533818e-01	1.539216e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.395748e+00	3.022602e-01	1.134205e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.747442e+00	1.013125e-01	8.888758e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.988124e+00	1.661440e-01	1.004285e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.418014e+00	1.707499e-01	4.240610e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.741632e+00	1.588308e-01	5.480953e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.035193e+00	1.193084e-01	4.829048e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.678637e-02	7.434119e-03	3.242970e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.334432e-01	2.242814e-01	4.428837e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.347520e+00	9.969969e-01	1.810809e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.735129e+00	1.930414e-01	8.654289e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.762579e+00	1.504583e-01	6.376613e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.550914e+00	1.040577e-01	6.950285e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.854809e-01	4.999927e-02	3.576136e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.456510e-01	7.982029e-03	1.684852e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.330756e-02	1.181298e-02	6.307829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.490813e+00	7.038200e-01	1.512644e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.882750e+00	2.447095e-01	2.571915e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.524428e+00	1.166511e-01	4.991857e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.223227e+00	7.866317e-02	3.625025e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.291979e-01	4.235664e-02	1.754452e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.012418e-01	3.512380e-02	9.436128e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.121034e-01	3.314929e-02	3.281350e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.314070e-03	5.791438e-03	1.211658e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.049620e+01	1.831206e+00	4.851478e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.327290e+00	1.197557e-03	8.142226e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.285891e+00	1.942218e-01	6.548795e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.334798e-01	1.455096e-01	3.151597e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.226877e-02	1.027355e-02	1.397484e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.110622e-01	8.092943e-02	3.215439e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.226149e-01	3.428576e-01	1.221885e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.662179e+00	7.577715e-01	2.076937e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.742821e+00	9.411509e-01	2.024422e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.452993e+00	6.382308e-01	1.202398e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.711855e+00	2.558858e-01	1.375364e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.420349e+00	1.401460e-01	3.078457e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.815940e+00	1.562835e-01	5.613548e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.116264e+00	1.308679e-01	6.319844e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.426322e+00	8.631553e-02	5.646841e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.073133e-01	4.977321e-02	3.938207e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.174631e-01	3.351336e-02	2.239368e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.689555e-01	2.601725e-02	8.306991e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.654312e-02	6.291750e-03	5.483694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.066754e-01	3.273293e-01	8.940408e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.515291e+00	1.128812e+00	2.816862e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.341517e+00	1.470174e+00	3.678112e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.479259e+00	1.289203e+00	3.016777e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.614391e+00	7.348207e-01	1.531620e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.137220e+00	1.640361e-01	2.033984e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.195566e+00	1.065418e-01	4.136211e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.166001e+00	1.268983e-01	5.920564e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.375038e+00	1.163427e-01	4.525877e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.632008e+00	8.392801e-02	4.147871e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.090040e+00	6.039554e-02	3.006543e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.878593e-01	4.125644e-02	2.019428e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.940024e-01	2.490569e-02	1.189758e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.043454e-01	2.660086e-02	5.199043e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.441760e-02	4.447376e-03	2.877042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.481936e+00	2.729633e+00	5.694159e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.855418e+00	4.342645e+00	9.844621e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.261896e+01	3.523081e+00	9.118674e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.264692e+01	1.882437e+00	5.947348e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.016115e+01	1.423573e-01	8.467836e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.246373e+00	9.193039e-02	1.117249e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.582053e+00	1.738638e-01	1.010533e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.968827e+00	1.958481e-01	7.561648e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.795652e+00	1.712385e-01	4.830748e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.073728e+00	1.326092e-01	3.535769e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.720454e-01	8.617856e-02	2.144839e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.372801e-02	7.181196e-03	7.118868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.840983e-01	2.892365e-01	1.542200e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.452383e+00	8.956456e-01	3.277575e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.340657e+00	3.322856e-01	2.288382e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.759185e+00	2.437895e-01	4.176906e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.728781e+00	1.546571e-01	5.872470e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.395796e-01	7.199059e-02	4.019093e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.272667e-01	1.978193e-02	1.870176e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.545850e-01	4.464888e-02	5.688130e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.926898e-03	7.508496e-03	1.007447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.751335e+00	1.319339e+00	5.330345e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.918891e+00	1.645166e+00	6.916982e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.070152e+00	3.578752e-01	2.890566e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.130695e+00	2.266890e-01	3.267688e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.000404e+00	2.107241e-01	4.027770e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.100921e+00	9.181040e-02	2.909230e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.728884e-01	4.259295e-02	1.595280e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.707015e-01	4.294357e-02	8.174726e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.271896e-02	9.573422e-03	4.843653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.957275e+01	1.964391e+01	8.279135e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.035667e+01	2.958714e+00	3.297451e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.591033e+00	6.462343e-02	7.798204e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.043273e+00	2.635204e-01	2.640904e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.300007e+00	2.619759e-01	3.889867e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.227537e+00	1.882185e-01	3.240015e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.436457e-01	9.043318e-02	1.960673e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.718153e-02	7.998473e-03	9.228851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.855258e-01	2.908811e-01	1.800463e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.357043e+00	6.226379e-01	2.622806e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.959291e+00	7.272065e-01	3.086570e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.576814e+00	7.361985e-01	2.608710e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.060717e+00	5.816647e-01	1.167243e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.248316e+00	2.642467e-01	9.879198e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.056524e+00	1.480271e-01	1.828959e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.586400e+00	1.853780e-01	3.773541e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.013126e+00	1.645147e-01	4.920436e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.439309e+00	1.122699e-01	4.968942e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.553389e-01	7.884707e-02	3.613759e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.240551e-01	3.938560e-02	2.192656e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.661260e-01	3.173507e-02	8.110742e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.694684e-02	6.193202e-03	5.928315e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.097495e+00	1.282560e+00	5.365727e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.860153e+00	1.887924e+00	6.912634e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.417503e+00	1.402582e+00	5.739936e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.214379e+00	1.017723e+00	3.751807e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.413386e+00	5.782908e-01	2.345614e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.373546e+00	1.716020e-01	2.321216e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.388207e+00	1.068047e-01	2.960492e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.579258e+00	1.473477e-01	3.436880e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.902509e+00	1.923975e-01	3.332658e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.203653e+00	8.957809e-02	2.634544e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.876005e-01	5.922994e-02	1.759117e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.413239e-01	2.726221e-02	9.382976e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.825685e-02	6.421412e-03	6.202267e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.618540e+01	1.792878e+01	6.964355e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.867318e+01	4.681623e+00	3.494441e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.588665e+01	2.137550e+00	1.581560e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.678906e+01	9.957744e-01	1.242674e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.030368e+01	3.255485e-01	9.746104e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.428220e+00	2.058566e-02	5.440947e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.275836e+00	1.794341e-01	2.249685e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.091051e+00	1.707570e-01	3.641150e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.307710e+00	2.346695e-01	3.707013e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.479740e+00	1.886258e-01	3.137145e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.094604e-01	9.842751e-02	2.718089e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.560731e-02	7.517651e-03	1.045799e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.049778e+00	4.839080e-01	7.626115e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.914089e+00	1.040445e+00	1.954373e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.266157e+00	1.082638e-01	3.704059e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.057652e+00	1.471752e-01	8.221368e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.229174e+00	8.379390e-02	6.469646e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.543772e-01	3.939015e-02	3.802483e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.612570e-01	2.466665e-02	1.947290e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.508259e-02	3.993494e-03	1.148146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.067905e+00	1.266453e+00	1.616677e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.226375e+00	1.082279e-01	6.837035e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.205587e+00	9.136773e-02	6.626468e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.179675e+00	6.834587e-02	4.675798e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.387543e-01	4.539969e-02	2.526978e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.229256e-01	2.620936e-02	1.477613e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.181473e-01	1.374843e-02	7.341139e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.832929e-03	2.300512e-03	4.086053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.002313e+01	3.260426e+00	4.466832e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.187064e+00	0.000000e+00	1.577327e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.492190e+00	1.580440e-01	1.072040e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.125562e+00	1.226890e-01	4.820945e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.021832e-02	8.830550e-03	3.347817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.746293e-02	7.147545e-02	2.478149e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.949558e-01	6.270254e-01	1.763684e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.369651e+00	1.237872e+00	2.822076e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.487869e+00	1.215908e+00	1.855135e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.948651e+00	6.630913e-01	1.963004e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.598957e+00	1.051472e-01	1.987710e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.936283e+00	1.447691e-01	5.920940e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.286355e+00	1.357869e-01	6.961920e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.651768e+00	1.038384e-01	7.208050e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.198653e+00	7.645245e-02	5.712118e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.498449e-01	4.787128e-02	4.460723e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.560449e-01	3.369882e-02	2.672982e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.180965e-01	2.272580e-02	1.353654e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.377534e-02	2.382544e-03	8.614792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.539527e-01	5.575072e-01	9.211921e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.650068e+00	2.219191e+00	3.697109e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.348033e+00	2.402536e+00	3.770528e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.066057e+00	1.845949e+00	2.472568e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.491080e+00	5.993790e-01	2.057750e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.708522e+00	3.193597e-02	3.224429e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.740477e+00	7.832802e-02	6.103345e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.839822e+00	8.996763e-02	6.950037e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.047381e+00	8.458157e-02	6.682676e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.496437e+00	7.417497e-02	5.659675e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.057039e+00	6.087629e-02	4.067742e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.921008e-01	4.428965e-02	2.724105e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.201761e-01	3.045402e-02	1.746911e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.106533e-01	2.002507e-02	1.008382e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.466895e-02	2.285510e-03	8.232136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.104185e+00	2.447554e+00	3.053356e-01
8.750000e-03	3.750000e-03	3.750000e-03	8.772582e+00	5.903280e+00	7.502083e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.240400e+01	6.216460e+00	8.192293e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.243064e+01	3.457299e+00	5.465231e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.868980e+00	4.649422e-01	7.320554e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.069568e+00	3.523451e-02	1.369023e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.705451e+00	1.232066e-01	1.618324e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.097157e+00	1.549443e-01	1.221112e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.940094e+00	1.469839e-01	8.645468e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.265566e+00	1.245155e-01	5.336975e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.321737e-01	9.653457e-02	4.051842e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.831719e-02	5.462205e-03	1.990419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.072006e+00	5.446461e-01	2.374820e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.982489e+00	9.440287e-01	3.083872e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.091656e+00	1.868852e-01	8.887794e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.397418e+00	2.428991e-01	5.032082e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.466313e+00	1.262818e-01	5.622688e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.894116e-01	5.250711e-02	3.873047e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.564530e-01	2.730715e-02	2.249726e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.108424e-01	2.162020e-02	8.285227e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.293502e-03	1.875850e-03	3.608618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.826533e+00	2.647601e+00	1.056609e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.811573e+00	1.385680e+00	6.854021e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.586678e+00	1.452285e-01	6.818569e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.850104e+00	2.734366e-01	2.807909e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.991617e+00	1.446876e-01	3.745802e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.097156e+00	7.972342e-02	3.404603e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.013882e-01	4.344879e-02	2.021838e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.944474e-01	2.412822e-02	1.344311e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.243437e-02	4.074002e-03	1.422430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.243926e+02	2.465694e+01	1.141271e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.952099e+01	1.523959e+00	5.813557e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.424359e+00	2.787002e-01	2.726380e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.805342e+00	1.888744e-01	1.187919e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.465933e+00	1.504362e-01	3.327261e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.480950e+00	1.469767e-01	4.394253e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.884252e-01	9.960299e-02	3.327203e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.104170e-02	6.710436e-03	2.340022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.695920e-01	4.268618e-01	2.083418e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.956610e+00	9.103489e-01	4.208041e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.715053e+00	1.012503e+00	3.459245e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.163030e+00	8.758872e-01	1.725286e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.221635e+00	4.253276e-01	8.460177e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.027015e+00	1.625189e-01	7.992413e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.754235e+00	2.744332e-01	2.993735e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.264445e+00	1.845758e-01	4.401434e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.740237e+00	1.309581e-01	5.105380e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.240097e+00	9.312808e-02	5.088111e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.239392e-01	5.998700e-02	3.829829e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.701431e-01	3.651327e-02	2.416056e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.193377e-01	2.327780e-02	1.271777e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.406030e-02	2.367823e-03	8.669315e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.535518e+00	2.644359e+00	1.029498e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.019330e+00	2.523585e+00	9.273405e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.422182e+00	1.524529e+00	5.325583e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.510693e+00	7.223278e-01	4.620905e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.103073e+00	2.773896e-01	1.417808e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.318053e+00	1.328543e-01	9.467712e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.955541e+00	2.936999e-01	2.103395e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.457440e+00	2.003965e-01	3.013425e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.787023e+00	1.125214e-01	3.837523e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.160711e+00	7.743456e-02	3.628615e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.154090e-01	5.050401e-02	2.185824e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.649541e-01	3.102523e-02	1.458984e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.910485e-02	3.568331e-03	1.380102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.212018e+02	2.229791e+01	8.351572e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.955310e+01	2.897105e+00	2.538898e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.776612e+01	1.348342e+00	8.722853e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.188238e+01	7.649953e-01	1.261989e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.708312e+00	1.786575e-01	3.012677e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.325610e+00	3.178986e-01	1.390353e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.845539e+00	2.611092e-01	9.056969e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.950430e+00	8.703888e-02	1.286546e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.401042e+00	1.616698e-01	3.902181e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.641996e+00	1.524999e-01	4.664317e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.864865e-01	1.193567e-01	3.747222e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.204583e-02	7.161204e-03	2.615255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.965828e-01	2.815926e-01	5.219263e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.610364e+00	9.565989e-01	1.724405e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.649223e+00	5.381340e-02	2.254659e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.447454e+00	1.408093e-01	7.112975e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.360931e+00	8.975534e-02	5.600191e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.037632e-01	2.910035e-02	3.089556e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.072616e-01	1.586880e-02	1.106314e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.810254e-02	1.281088e-02	3.556850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.942766e+00	7.242037e-01	1.633025e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.569495e+00	1.237368e-01	2.250962e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.204505e+00	1.223000e-01	4.882345e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.145137e+00	6.298213e-02	3.212934e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.944304e-01	3.768328e-02	1.674921e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.118766e-01	1.615160e-02	8.093641e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.163674e-01	2.497909e-02	2.838001e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.902982e-03	5.232471e-03	5.203374e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.123575e+01	1.708470e+00	4.921096e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.632041e+00	7.998578e-02	7.094093e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.153461e+00	1.683478e-01	5.878173e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.444430e-01	1.311632e-01	2.554997e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.997364e-02	1.148399e-02	1.255075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.057511e-01	7.329611e-02	3.575449e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.243795e-01	4.044329e-01	1.343993e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.900485e+00	8.269041e-01	2.296939e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.052333e+00	9.472040e-01	1.936136e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.730447e+00	6.232918e-01	5.886808e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.822954e+00	8.004848e-02	1.622705e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.261196e+00	1.413487e-01	4.662303e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.587976e+00	1.457484e-01	6.445282e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.901535e+00	1.134242e-01	5.661643e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.290437e+00	7.349099e-02	4.766594e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.020303e-01	3.994345e-02	3.162992e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.678069e-01	2.397633e-02	1.842717e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.190252e-01	2.746310e-02	8.103416e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.500921e-02	6.321586e-03	3.151090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.846735e-01	3.698311e-01	8.535216e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.063059e+00	1.377066e+00	2.969513e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.147359e+00	1.604471e+00	3.654512e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.890435e+00	1.299560e+00	2.726965e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.853820e+00	5.331938e-01	1.758782e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.048123e+00	2.595890e-02	3.196493e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.950097e+00	1.045622e-01	5.399669e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.928218e+00	1.186667e-01	5.931182e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.113410e+00	1.048832e-01	4.247085e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.493144e+00	7.609585e-02	3.623845e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.018159e+00	5.106722e-02	2.680384e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.480512e-01	3.196145e-02	1.858197e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.834618e-01	2.201118e-02	1.093630e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.893107e-01	2.724779e-02	4.603485e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.376965e-02	4.400046e-03	2.327089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.196821e+00	3.129736e+00	5.871589e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.141014e+01	4.692383e+00	1.051767e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.410321e+01	3.472984e+00	9.441372e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.314145e+01	1.269919e+00	6.634423e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.922672e+00	0.000000e+00	1.012980e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.587592e+00	1.464023e-01	1.071581e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.250380e+00	2.045016e-01	9.292987e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.688361e+00	1.843195e-01	6.534530e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.683610e+00	1.671120e-01	4.623087e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.025673e+00	1.240088e-01	3.077392e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.081857e-01	7.511099e-02	1.834797e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.313093e-02	5.912836e-03	7.556597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.011916e-01	3.529405e-01	1.669527e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.665101e+00	9.002752e-01	3.417243e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.381260e+00	1.982874e-01	8.586886e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.625251e+00	2.590333e-01	4.859957e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.610080e+00	1.559320e-01	5.466972e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.535759e-01	5.218236e-02	3.510907e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.898208e-01	1.700522e-02	1.553626e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.337075e-01	5.542022e-02	4.497078e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.701261e-03	6.999856e-03	8.208037e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.633535e+00	1.651611e+00	7.285858e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.328064e+00	1.663663e+00	7.832653e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.798212e+00	2.034628e-01	3.840738e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.996735e+00	2.877736e-01	3.395647e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.918574e+00	1.989348e-01	4.064519e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.059868e+00	9.355448e-02	2.684397e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.607541e-01	3.325580e-02	1.480014e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.781199e-01	2.200396e-02	7.060874e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.163350e-02	9.009459e-03	3.833911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.023126e+02	2.075077e+01	8.780067e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.777614e+01	2.525132e+00	2.714097e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.786672e+00	6.092690e-02	6.874751e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.949433e+00	2.153645e-01	3.209240e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.330715e+00	2.491094e-01	4.080150e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.244801e+00	1.675499e-01	2.960700e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.639943e-01	8.965035e-02	1.879824e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.581692e-02	8.363799e-03	7.930931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.129658e-01	3.098384e-01	1.679793e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.439408e+00	6.153182e-01	3.607736e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.169809e+00	7.960262e-01	3.480942e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.848889e+00	8.129048e-01	2.480041e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.287735e+00	5.779789e-01	8.204003e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.244552e+00	1.301376e-01	2.022235e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.998027e+00	1.938625e-01	2.480783e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.506167e+00	2.130689e-01	4.331204e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.905814e+00	1.654550e-01	4.890500e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.343508e+00	1.069648e-01	4.232867e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.680318e-01	5.967617e-02	3.016901e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.832315e-01	3.020671e-02	1.855717e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.202255e-01	2.837098e-02	8.077192e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.550633e-02	6.265172e-03	3.554890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.719238e+00	1.572617e+00	6.201104e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.737782e+00	1.895899e+00	9.512238e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.194346e+00	1.628855e+00	6.375746e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.438485e+00	9.737196e-01	5.282024e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.251060e+00	4.032164e-01	2.192462e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.126753e+00	7.013311e-02	3.607069e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.199046e+00	1.834759e-01	2.756109e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.503480e+00	1.865475e-01	3.532840e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.808943e+00	1.259994e-01	3.407183e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.156275e+00	8.713460e-02	2.647867e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.719798e-01	4.964629e-02	1.582706e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.325589e-01	2.517634e-02	8.269487e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.709943e-02	6.210857e-03	5.600674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.774533e+01	1.783790e+01	7.598340e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.982427e+01	4.813335e+00	2.133632e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.388488e+01	1.803799e+00	2.679904e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.516075e+01	4.211871e-01	1.637277e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.618949e+00	2.205177e-02	6.378624e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.065949e+00	7.168003e-02	3.182676e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.153394e+00	2.141348e-01	1.970506e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.970268e+00	1.752238e-01	3.321184e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.255836e+00	1.776941e-01	4.070879e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.486421e+00	1.781146e-01	3.190749e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.158862e-01	1.029888e-01	2.376837e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.284775e-02	9.537610e-03	9.639255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.206367e+00	5.035144e-01	7.430045e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.942185e+00	8.958032e-01	1.813182e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.094152e+00	1.100017e-01	3.905887e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.921267e+00	1.256837e-01	8.097051e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.153892e+00	7.098650e-02	5.729380e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.135389e-01	3.341575e-02	3.590215e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.592803e-01	2.096892e-02	1.806820e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.416211e-02	3.681345e-03	8.455534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.350858e+00	1.237297e+00	1.640408e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.051323e+00	6.770261e-02	6.397933e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.052980e+00	8.389267e-02	6.788978e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.112174e+00	6.636947e-02	4.092724e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.006439e-01	4.167835e-02	2.591865e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.157229e-01	2.112561e-02	1.314987e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.128525e-01	1.443431e-02	8.655592e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.135395e-03	4.410790e-03	3.846748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.055551e+01	3.221036e+00	4.747724e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.796037e+00	2.176867e-02	1.587792e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.382682e+00	1.635728e-01	9.896087e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.065892e+00	1.122325e-01	5.089071e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.880236e-02	8.654992e-03	2.980037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.215860e-01	9.816003e-02	3.298551e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.129263e+00	7.273054e-01	2.113177e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.731541e+00	1.318585e+00	2.861452e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.660784e+00	1.125990e+00	1.429071e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.866771e+00	4.636502e-01	2.195886e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.446286e+00	1.265116e-01	2.337675e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.721649e+00	1.372981e-01	6.505449e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.124129e+00	1.241389e-01	7.014133e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.566064e+00	9.411077e-02	6.686856e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.125350e+00	6.709856e-02	5.317922e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.203279e-01	4.185220e-02	4.067895e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.278313e-01	2.895325e-02	2.567689e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.107828e-01	2.113616e-02	1.040837e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.307574e-02	2.274145e-03	8.785058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.636155e-01	6.853322e-01	1.192255e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.292025e+00	2.476680e+00	4.148222e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.970368e+00	2.497060e+00	3.761979e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.131433e+00	1.534881e+00	1.936207e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.472473e+00	4.664058e-01	2.066224e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.520578e+00	4.678594e-02	4.079110e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.530916e+00	8.905405e-02	6.282371e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.648526e+00	9.487690e-02	6.985750e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.992248e+00	8.590336e-02	5.978777e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.420237e+00	6.967936e-02	5.470950e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.014003e+00	5.320701e-02	3.736886e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.592096e-01	3.854410e-02	2.901511e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.966783e-01	2.807635e-02	1.828328e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.030187e-01	1.853285e-02	7.884010e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.422671e-02	2.226770e-03	8.542094e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.797226e+00	2.940185e+00	4.198633e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.975452e+00	6.430761e+00	9.064722e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.342524e+01	6.490243e+00	8.793413e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.253955e+01	3.150632e+00	4.993875e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.738213e+00	1.725644e-01	1.028326e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.726038e+00	6.547973e-02	1.611035e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.498436e+00	1.512469e-01	1.406086e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.942450e+00	1.700487e-01	1.179251e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.915872e+00	1.499157e-01	8.254826e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.162928e+00	1.183764e-01	6.024209e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.865300e-01	9.236030e-02	3.149501e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.829089e-02	5.040310e-03	2.212506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.294496e+00	5.986906e-01	2.576327e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.100185e+00	8.557722e-01	2.439805e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.000807e+00	2.603389e-01	7.483761e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.253082e+00	1.797718e-01	4.983583e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.373424e+00	1.124773e-01	5.402116e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.420957e-01	4.878285e-02	3.550330e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.390365e-01	2.254119e-02	2.047156e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.079187e-01	2.012280e-02	8.439241e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.711255e-03	3.789404e-03	2.989537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.097471e+00	2.808183e+00	1.082783e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.906695e+00	1.198043e+00	6.790555e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.492409e+00	2.083036e-01	3.440172e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.720549e+00	2.260603e-01	2.861896e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.869384e+00	1.325901e-01	4.004780e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.059667e+00	7.589439e-02	2.981381e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.606302e-01	4.246820e-02	2.122320e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.832929e-01	2.365605e-02	1.177134e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.151072e-02	3.670136e-03	1.230117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.349700e+02	2.391800e+01	1.220240e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.885134e+01	1.469295e+00	3.802986e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.298935e+00	3.853511e-01	1.737950e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.614285e+00	1.057245e-01	8.435964e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.340288e+00	1.596290e-01	3.289140e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.423461e+00	1.437411e-01	4.471309e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.483216e-01	9.379111e-02	3.365108e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.115638e-02	6.129093e-03	2.060289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.343997e-01	4.924095e-01	2.368801e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.266840e+00	1.010458e+00	4.366086e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.998590e+00	1.040192e+00	3.298056e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.224819e+00	6.849306e-01	1.434087e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.230497e+00	3.909603e-01	2.166845e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.897841e+00	1.658682e-01	9.835643e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.579301e+00	1.841902e-01	3.080918e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.137595e+00	1.573106e-01	4.639066e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.679353e+00	1.243220e-01	4.825996e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.163942e+00	8.194537e-02	4.862021e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.818385e-01	5.129498e-02	3.661597e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.464806e-01	3.123580e-02	2.371309e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.128667e-01	2.089912e-02	9.934220e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.351832e-02	2.263992e-03	8.553562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.780020e+00	2.780053e+00	1.065573e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.803709e+00	2.532848e+00	9.081402e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.566410e+00	1.302291e+00	6.025524e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.518080e+00	6.845611e-01	2.995055e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.098972e+00	3.080537e-01	2.173942e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.181299e+00	1.045177e-01	4.266102e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.758848e+00	1.728402e-01	2.161276e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.325180e+00	1.414543e-01	2.825434e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.759966e+00	1.096846e-01	3.312047e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.118620e+00	7.143258e-02	3.401036e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.741849e-01	4.700072e-02	2.343840e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.455043e-01	2.937859e-02	1.471239e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.765393e-02	3.432728e-03	1.176504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.299249e+02	2.202261e+01	8.558612e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.948943e+01	3.591508e+00	1.373655e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.763106e+01	1.329604e+00	2.511407e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.159579e+01	7.361580e-01	1.724218e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.604281e+00	3.715413e-01	1.194584e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.043460e+00	1.448737e-01	2.443082e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.629447e+00	1.185554e-01	8.921064e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.820431e+00	5.075936e-02	1.312014e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.339938e+00	1.591078e-01	3.505461e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.589428e+00	1.553452e-01	4.883815e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.399536e-01	1.136935e-01	3.374539e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.048784e-02	6.922506e-03	2.800929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.217592e-01	2.600974e-01	6.251193e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.798087e+00	8.792209e-01	1.814180e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.475549e+00	8.628789e-02	1.367959e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.243785e+00	1.553693e-01	6.476188e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.299491e+00	7.790502e-02	5.140097e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.258323e-01	2.888457e-02	2.911431e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.839377e-01	2.964456e-02	1.034251e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.680549e-02	1.261805e-02	3.252955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.244937e+00	6.495760e-01	1.839627e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.326501e+00	8.371177e-02	1.405796e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.114137e+00	1.110199e-01	4.556097e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.089147e+00	5.824408e-02	2.866001e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.480115e-01	3.544165e-02	1.651846e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.905177e-01	1.988765e-02	7.348717e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.887421e-02	4.252346e-02	2.076789e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.212558e-03	6.107938e-03	7.565444e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.178460e+01	1.606421e+00	5.605047e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.291253e+00	1.163083e-01	6.345630e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.007782e+00	1.944978e-01	5.551997e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.988689e-01	1.182777e-01	2.347426e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.674837e-02	1.316146e-02	1.163121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.328723e-01	8.475946e-02	6.047169e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.988232e-01	4.509651e-01	1.698999e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.205154e+00	8.412119e-01	2.591963e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.255001e+00	8.615857e-01	1.840076e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.852824e+00	5.830826e-01	2.117650e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.613244e+00	1.181701e-01	1.985010e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.154533e+00	1.777706e-01	4.512177e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.394716e+00	1.486604e-01	6.530559e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.773479e+00	1.057911e-01	5.362690e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.184840e+00	6.411839e-02	4.527472e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.510936e-01	3.672886e-02	2.974294e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.491186e-01	2.809814e-02	1.463874e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.068529e-01	3.568845e-02	6.969548e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.366174e-02	6.174731e-03	2.519475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.860235e-01	4.364108e-01	1.297728e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.821744e+00	1.441612e+00	4.431091e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.749746e+00	1.476544e+00	4.840755e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.221424e+00	1.015768e+00	3.046506e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.708088e+00	3.060388e-01	1.897205e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.843724e+00	8.425843e-02	2.452553e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.760654e+00	1.822957e-01	4.589379e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.780235e+00	1.438273e-01	4.527451e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.009197e+00	1.160783e-01	4.192620e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.376177e+00	8.310189e-02	3.565901e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.303937e-01	5.762006e-02	2.541598e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.245690e-01	3.897501e-02	1.424761e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.656146e-01	3.145082e-02	8.465940e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.742972e-01	3.015308e-02	4.807946e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.250999e-02	5.018068e-03	2.061457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.412305e+00	3.688992e+00	9.021056e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.310440e+01	4.905448e+00	1.396089e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.486611e+01	2.982155e+00	1.159314e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.303781e+01	9.079270e-01	6.726275e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.702019e+00	1.368534e-02	9.208746e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.375892e+00	2.074446e-01	8.857093e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.050031e+00	2.316578e-01	8.527321e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.486597e+00	1.906859e-01	6.917085e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.631871e+00	1.949535e-01	3.874697e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.796292e-01	1.248984e-01	2.785330e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.528555e-01	9.301841e-02	1.707109e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.055143e-02	7.787434e-03	6.237297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.312970e-01	3.627486e-01	1.836383e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.956416e+00	8.999689e-01	3.373796e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.305767e+00	1.098716e-01	1.238383e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.451878e+00	2.806070e-01	4.914623e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.498633e+00	1.410093e-01	5.086924e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.850083e-01	4.144993e-02	3.248408e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.742239e-01	2.550858e-02	1.414066e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.248117e-01	5.548459e-02	3.389511e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.893514e-03	6.522018e-03	1.183917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.461335e+00	1.734038e+00	7.083353e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.826042e+00	1.530964e+00	8.296329e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.705505e+00	1.144850e-01	4.670111e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.820058e+00	2.683659e-01	3.263191e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.824120e+00	2.356048e-01	3.803706e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.003021e+00	7.809991e-02	2.367005e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.122522e-01	3.354020e-02	1.455842e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.664301e-01	2.597026e-02	6.327407e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.929585e-02	1.112705e-02	3.642217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.141484e+02	1.987151e+01	9.869292e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.756020e+01	1.774878e+00	2.565852e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.357703e+00	1.575773e-01	4.878922e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.760597e+00	2.621995e-01	2.498756e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.218480e+00	2.248952e-01	3.707419e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.201080e+00	1.598914e-01	2.974986e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.923156e-01	1.104892e-01	1.741806e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.334804e-02	1.081573e-02	7.206066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.213474e-01	3.413752e-01	1.985313e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.706866e+00	6.956822e-01	3.208200e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.434883e+00	8.007944e-01	3.345809e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.069299e+00	7.840240e-01	2.218020e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.336350e+00	4.657534e-01	5.263322e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.228625e+00	1.264854e-01	1.261593e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.850199e+00	1.850997e-01	3.089434e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.353487e+00	1.833425e-01	4.404388e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.785353e+00	1.436021e-01	4.558344e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.242840e+00	8.834046e-02	4.524265e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.128679e-01	5.153199e-02	2.769378e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.555636e-01	2.934904e-02	1.550821e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.160966e-01	4.303861e-02	6.094127e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.406269e-02	6.162155e-03	2.767156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.489226e+00	1.657382e+00	8.660950e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.536880e+00	1.806355e+00	9.688256e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.680536e+00	1.525613e+00	5.971393e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.643343e+00	9.745113e-01	4.409288e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.298540e+00	3.384583e-01	3.040646e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.984794e+00	5.436208e-02	3.183475e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.108214e+00	2.019929e-01	2.427404e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.353944e+00	1.781073e-01	3.189925e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.722723e+00	1.306176e-01	3.124443e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.076547e+00	6.563462e-02	2.671135e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.486728e-01	5.484680e-02	1.387234e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.131585e-01	3.682792e-02	7.029470e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.424978e-02	7.796844e-03	4.673427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.074334e+02	1.797005e+01	8.500914e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.980332e+01	4.577698e+00	3.376033e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.348516e+01	1.241157e+00	1.992660e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.475828e+01	2.481066e-01	1.771394e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.516574e+00	3.688706e-01	5.797297e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.075197e+00	2.546057e-01	3.602770e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.962164e+00	9.698370e-02	3.374126e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.859778e+00	1.376400e-01	2.830581e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.082996e+00	1.973671e-01	3.722783e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.387715e+00	2.243613e-01	2.955141e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.668297e-01	1.031527e-01	2.011076e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.190751e-02	9.100626e-03	8.570731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.489532e+00	5.817880e-01	1.220375e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.004060e+00	7.432828e-01	2.583038e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.803964e+00	1.801085e-01	6.785775e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.685319e+00	1.661807e-01	7.015369e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.000090e+00	8.719670e-02	5.124742e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.503574e-01	4.177554e-02	2.905376e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.290494e-01	2.744373e-02	1.403270e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.095927e-02	3.523045e-03	7.027685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.834791e+00	1.131569e+00	2.297637e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.646492e+00	3.199291e-02	5.147437e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.872485e+00	1.075586e-01	5.798884e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.021317e+00	8.258294e-02	3.454787e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.226678e-01	5.778576e-02	2.079752e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.023134e-01	3.088784e-02	1.094986e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.061537e-01	1.631608e-02	5.276583e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.129176e-03	1.865826e-03	3.973699e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.141990e+01	2.665363e+00	5.787281e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.209542e+00	8.461964e-02	1.283197e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.238417e+00	1.796505e-01	7.616574e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.927989e-01	1.317906e-01	3.726088e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.989239e-02	9.464284e-03	2.685332e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.296693e-01	1.059497e-01	3.946268e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.384707e+00	9.000077e-01	2.919328e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.061818e+00	1.387639e+00	3.635392e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.078634e+00	1.084172e+00	1.608117e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.919697e+00	1.629913e-01	1.872062e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.335909e+00	1.668473e-01	4.574860e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.491001e+00	1.739809e-01	7.452624e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.922425e+00	1.587182e-01	6.542301e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.411478e+00	1.193252e-01	6.165816e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.725752e-01	7.862151e-02	4.741026e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.323141e-01	5.071498e-02	3.425576e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.910173e-01	4.023376e-02	1.958957e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.715635e-01	2.289493e-02	1.063446e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.014224e-02	2.119759e-03	6.465281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.288964e+00	9.151605e-01	1.894255e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.237802e+00	2.914372e+00	6.037591e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.494046e+00	2.262636e+00	4.717151e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.438239e+00	1.095730e+00	3.176807e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.518353e+00	7.547772e-02	4.024961e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.388224e+00	8.461159e-02	5.472509e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.370134e+00	1.271267e-01	6.572541e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.422366e+00	1.249060e-01	6.916768e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.790614e+00	1.085809e-01	5.840523e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.294405e+00	9.129981e-02	4.045250e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.995953e-01	7.294113e-02	3.122838e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.918729e-01	5.145417e-02	2.253539e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.646648e-01	3.810281e-02	1.449925e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.867934e-01	2.158624e-02	8.284537e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.276596e-02	2.803823e-03	6.437059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.592371e+00	3.486344e+00	5.233681e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.218883e+01	7.538689e+00	1.193228e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.491068e+01	5.902647e+00	1.090703e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.319311e+01	2.083963e+00	6.698927e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.420407e+00	0.000000e+00	1.443157e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.368978e+00	1.397284e-01	1.572257e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.007607e+00	1.828481e-01	1.460808e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.684294e+00	1.842192e-01	9.375914e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.818751e+00	1.628735e-01	6.305261e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.098530e+00	1.315396e-01	4.420639e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.116341e-01	1.111601e-01	2.676949e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.165007e-02	5.290972e-03	1.770090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.491375e+00	7.608914e-01	3.628634e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.117225e+00	7.883797e-01	3.025473e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.067875e+00	2.812900e-01	2.231602e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.163140e+00	2.242279e-01	5.654314e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.245513e+00	1.346773e-01	5.171991e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.882977e-01	5.748032e-02	3.173270e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.014497e-01	2.786178e-02	1.743904e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.459288e-02	2.076170e-02	5.620990e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.543110e-03	1.621401e-03	2.071608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.035491e+01	3.406900e+00	1.598036e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.360510e+00	9.349023e-01	6.398119e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.513558e+00	1.725315e-01	1.775711e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.825053e+00	2.490980e-01	3.468751e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.840220e+00	1.794902e-01	3.663067e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.582862e-01	9.591199e-02	2.890233e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.111555e-01	4.918845e-02	1.912111e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.900204e-01	2.724273e-02	9.520609e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.945809e-02	4.042102e-03	1.126461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.391066e+02	2.455168e+01	1.498917e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.846928e+01	1.112577e+00	4.860840e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.368611e+00	2.226754e-01	3.567402e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.631462e+00	9.322573e-02	1.062272e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.338666e+00	2.014106e-01	3.258414e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.397766e+00	1.459951e-01	4.192841e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.892798e-01	1.234917e-01	2.412214e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.540146e-02	6.554280e-03	1.893689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.833215e-01	5.539608e-01	3.070185e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.449217e+00	1.132287e+00	5.541930e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.183730e+00	1.124611e+00	3.887557e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.316528e+00	6.614286e-01	2.013520e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.283166e+00	2.223074e-01	9.220722e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.006857e+00	2.762051e-01	1.888243e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.632391e+00	2.722037e-01	4.133839e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.078962e+00	1.894096e-01	5.368297e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.544977e+00	1.512435e-01	5.222562e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.074351e+00	1.022731e-01	4.291982e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.032944e-01	6.217855e-02	3.208689e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.024888e-01	3.876700e-02	2.056328e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.702711e-01	2.275682e-02	1.024079e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.035528e-02	2.141108e-03	6.421523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.026299e+01	3.558874e+00	1.580790e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.011879e+01	2.529890e+00	1.132359e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.325619e+00	1.065831e+00	8.407938e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.131949e+00	3.660100e-01	3.091739e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.983501e+00	1.123886e-01	1.276889e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.280009e+00	2.010581e-01	1.550360e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.924050e+00	2.985459e-01	2.782079e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.341854e+00	2.082056e-01	3.320365e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.641236e+00	1.246646e-01	3.765666e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.051792e+00	8.880757e-02	2.804629e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.224007e-01	6.443125e-02	2.005562e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.176648e-01	3.615288e-02	1.273460e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.388636e-02	3.717688e-03	1.189228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.360446e+02	2.199968e+01	1.335264e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.730591e+01	1.770607e+00	9.059138e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.728797e+01	8.403702e-01	5.437673e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.165512e+01	6.897144e-01	4.234356e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.664453e+00	3.821639e-01	2.900058e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.370334e+00	2.031459e-01	1.296911e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.634900e+00	1.638119e-01	9.243679e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.774105e+00	1.102730e-01	1.405517e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.236000e+00	1.881731e-01	3.655277e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.582120e+00	1.707854e-01	4.129459e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.136309e-01	1.258792e-01	2.910162e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.150629e-02	7.709997e-03	2.315308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.190350e+00	3.962246e-01	9.795383e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.916629e+00	8.156297e-01	2.445684e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.247305e+00	1.605649e-01	4.363651e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.974535e+00	1.719288e-01	7.344227e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.108238e+00	9.382242e-02	4.972888e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.709123e-01	4.684862e-02	2.406253e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.284913e-01	1.467078e-02	1.011090e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.217523e-02	1.150607e-02	2.202988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.664959e+00	7.590859e-01	2.096329e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.000418e+00	2.976333e-02	2.280033e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.937139e+00	1.253408e-01	4.710354e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.000926e+00	7.680052e-02	2.741690e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.044545e-01	4.117736e-02	1.585418e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.575913e-01	1.827336e-02	7.486153e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.552646e-02	2.685951e-02	2.468026e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.737499e-03	4.661419e-03	4.592021e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.238794e+01	1.572799e+00	6.086616e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.812123e+00	1.564458e-01	6.626061e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.934149e+00	1.995111e-01	5.089531e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.903355e-01	1.210952e-01	2.611679e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.597568e-02	1.034424e-02	1.045111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.199007e-01	8.180631e-02	5.045167e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.047807e+00	5.941441e-01	2.184052e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.548832e+00	1.062382e+00	3.454291e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.702723e+00	9.943193e-01	2.474271e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.080832e+00	4.857694e-01	9.697324e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.595073e+00	1.590345e-01	4.084520e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.886357e+00	2.086093e-01	6.507274e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.143172e+00	1.725357e-01	6.711912e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.559605e+00	1.268074e-01	5.746328e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.081832e+00	8.446381e-02	4.258265e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.696316e-01	6.086264e-02	2.591302e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.658403e-01	3.011935e-02	1.725500e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.636589e-01	3.376935e-02	7.519045e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.016785e-02	5.644952e-03	3.176399e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.074527e+00	5.947556e-01	1.547225e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.596580e+00	1.956965e+00	5.643936e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.560963e+00	1.840987e+00	5.739825e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.569928e+00	9.480038e-01	4.018992e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.766549e+00	1.469448e-01	4.948374e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.652243e+00	1.255059e-01	4.898603e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.487441e+00	1.664825e-01	5.996431e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.536960e+00	1.506472e-01	5.539707e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.863693e+00	1.297251e-01	4.164806e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.284310e+00	9.244154e-02	3.560346e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.847494e-01	8.727700e-02	2.272784e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.536235e-01	4.532602e-02	1.568671e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.195895e-01	2.745971e-02	1.066659e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.550201e-01	2.093002e-02	4.566854e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.054436e-02	4.036693e-03	2.957028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.367191e+00	4.288282e+00	8.210348e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.476849e+01	5.504667e+00	1.385399e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.635164e+01	3.373067e+00	1.153647e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.345518e+01	7.885603e-01	9.602073e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.109092e+00	1.433094e-02	1.398763e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.886149e+00	2.131769e-01	1.010791e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.756527e+00	2.210894e-01	8.346554e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.464975e+00	1.975687e-01	5.902316e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.517963e+00	2.258104e-01	3.712954e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.865292e-01	1.273008e-01	2.684488e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.853758e-01	8.224850e-02	1.751612e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.829184e-02	6.039166e-03	6.795788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.759245e-01	4.980187e-01	2.424546e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.100196e+00	9.847925e-01	3.773489e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.331358e+00	2.186596e-01	2.066795e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.371082e+00	2.950659e-01	6.220373e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.405858e+00	1.456969e-01	5.671150e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.052311e-01	5.579942e-02	3.205634e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.009880e-01	2.210169e-02	1.423245e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.929413e-02	5.747357e-02	2.476249e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.582756e-03	5.638865e-03	1.507965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.853534e+00	2.483592e+00	1.119305e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.886199e+00	1.559847e+00	9.336753e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.289670e+00	9.605200e-02	4.536410e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.783595e+00	3.788338e-01	4.453948e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.834454e+00	2.043525e-01	4.089694e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.675233e-01	9.313883e-02	2.553270e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.595885e-01	4.168402e-02	1.549134e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.426311e-01	2.015237e-02	6.463987e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.785674e-02	7.551119e-03	3.926820e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.290839e+02	2.479963e+01	1.371517e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.413284e+01	1.180217e+00	2.437697e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.934269e+00	4.591951e-01	5.497167e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.741407e+00	2.309390e-01	3.320773e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.274012e+00	2.459735e-01	4.150368e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.110126e+00	1.766608e-01	3.129158e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.705596e-01	1.043481e-01	1.691741e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.126380e-02	9.125295e-03	6.407633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.374477e-01	3.916219e-01	2.352216e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.901327e+00	8.838435e-01	4.316829e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.731113e+00	1.017776e+00	4.272371e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.303543e+00	8.841424e-01	2.665829e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.465818e+00	4.745828e-01	8.925259e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.293554e+00	1.605773e-01	2.084690e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.752069e+00	2.250661e-01	4.586372e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.247553e+00	2.390681e-01	5.182987e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.666905e+00	1.634081e-01	5.334400e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.170446e+00	1.138822e-01	4.436461e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.570678e-01	8.244718e-02	2.813393e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.905193e-01	3.394247e-02	1.719806e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.647541e-01	3.405324e-02	8.423417e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.057596e-02	5.702711e-03	3.684936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.607769e+00	2.390419e+00	1.030010e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.772298e+00	2.393545e+00	1.313706e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.159075e+00	1.825225e+00	7.672966e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.549518e+00	6.888324e-01	6.306066e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.998094e+00	2.527370e-01	4.533014e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.725324e+00	1.298764e-01	3.445033e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.943799e+00	2.182365e-01	3.869338e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.348109e+00	2.664718e-01	4.188274e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.695902e+00	1.937149e-01	3.360335e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.041594e+00	9.133817e-02	2.570619e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.862989e-01	5.425303e-02	1.468710e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.817244e-01	2.584499e-02	8.701680e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.125552e-02	5.081806e-03	7.000968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.216998e+02	2.166148e+01	1.131754e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.648748e+01	3.722994e+00	3.499758e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.090068e+01	9.040891e-01	2.262066e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.364662e+01	4.249254e-02	7.710928e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.673806e+00	8.770217e-02	5.748552e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.659913e+00	1.074228e-01	5.870040e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.898043e+00	2.935565e-01	2.319926e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.795792e+00	2.517718e-01	3.772494e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.255221e+00	2.392350e-01	3.890285e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.395508e+00	2.097295e-01	3.256397e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.731414e-01	1.123156e-01	2.261896e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.799836e-02	8.004609e-03	8.877108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.706378e+00	5.813628e-01	1.222431e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.976408e+00	5.765647e-01	2.586203e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.596823e+00	1.737495e-01	6.328014e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.539581e+00	1.579974e-01	6.502187e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.336298e-01	8.031139e-02	4.673062e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.977862e-01	3.277803e-02	2.533271e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.922596e-01	2.383776e-02	1.168367e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.740098e-03	3.185615e-03	7.377414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.115773e+00	1.092687e+00	2.134351e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.461324e+00	3.315587e-02	5.312864e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.733882e+00	1.069319e-01	5.377947e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.471107e-01	7.652948e-02	3.244924e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.331206e-01	4.799676e-02	1.749848e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.547788e-01	2.625378e-02	1.016528e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.812270e-02	1.358470e-02	5.801729e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.958529e-03	1.796363e-03	3.571438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.194263e+01	2.599042e+00	5.752151e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.928110e+00	1.017871e-01	1.215641e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.044484e+00	1.848170e-01	7.746366e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.257515e-01	1.218711e-01	3.449437e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.045143e-02	8.675905e-03	2.430199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.019249e-01	1.535654e-01	5.485785e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.769244e+00	1.047888e+00	3.341247e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.516091e+00	1.355890e+00	3.449850e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.049557e+00	7.056199e-01	1.020961e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.813223e+00	1.036267e-01	1.875746e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.095147e+00	1.752325e-01	4.538569e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.296599e+00	1.706900e-01	7.085943e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.754598e+00	1.419542e-01	6.674403e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.316098e+00	1.070964e-01	5.413048e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.193924e-01	7.101542e-02	4.031950e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.971324e-01	4.693798e-02	2.919779e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.389588e-01	3.106508e-02	1.803614e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.542030e-01	2.039276e-02	8.938920e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.358675e-03	1.844457e-03	5.535225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.818079e+00	1.230670e+00	2.547646e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.057319e+00	2.939265e+00	6.469624e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.058982e+00	2.091233e+00	4.374305e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.436218e+00	7.502181e-01	3.258907e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.402576e+00	2.136620e-02	2.932965e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.101746e+00	1.087993e-01	6.555006e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.097419e+00	1.260883e-01	6.811972e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.319110e+00	1.226091e-01	6.169492e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.667876e+00	1.055918e-01	4.981297e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.213372e+00	8.650195e-02	4.066413e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.368664e-01	6.485902e-02	3.061968e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.776989e-01	4.784023e-02	1.882472e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.373242e-01	3.137124e-02	1.271064e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.687277e-01	2.065473e-02	7.898373e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.024761e-02	1.993509e-03	7.523607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.857938e+00	4.375003e+00	6.412090e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.361944e+01	7.942482e+00	1.262862e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.606837e+01	5.848890e+00	1.074773e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.317094e+01	1.587154e+00	8.423309e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.177796e+00	0.000000e+00	1.633039e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.013046e+00	1.483791e-01	1.651461e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.849348e+00	1.951188e-01	1.266094e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.478946e+00	1.879265e-01	9.360061e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.644530e+00	1.618698e-01	6.608888e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.002719e+00	1.311782e-01	4.296573e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.066899e-01	1.014126e-01	2.520338e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.272592e-02	4.991768e-03	1.548974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.774367e+00	7.699542e-01	3.956802e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.232334e+00	6.829122e-01	2.038261e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.954184e+00	2.654012e-01	2.381338e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.002184e+00	2.300831e-01	5.514975e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.164290e+00	1.198088e-01	4.832349e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.230088e-01	4.975348e-02	2.736166e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.573040e-01	2.927400e-02	1.382698e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.545639e-02	1.869148e-02	5.433840e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.305343e-03	1.735000e-03	2.191524e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.182981e+01	3.289843e+00	1.675345e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.391178e+00	7.623395e-01	4.229650e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.470807e+00	2.108960e-01	1.129707e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.674359e+00	2.505247e-01	3.276584e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.704786e+00	1.503362e-01	4.012967e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.014214e-01	8.726548e-02	2.519165e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.112046e-01	4.970719e-02	1.444479e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.265337e-01	2.659217e-02	1.020116e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.878823e-02	4.175557e-03	1.125907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.499802e+02	2.303013e+01	1.626485e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.817365e+01	1.568334e+00	2.157050e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.259517e+00	3.469593e-01	1.113165e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.501383e+00	7.147842e-02	8.021200e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.149184e+00	1.860807e-01	3.626013e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.296891e+00	1.587281e-01	3.475057e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.621683e-01	9.692808e-02	2.602797e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.511318e-02	6.078495e-03	1.779447e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.254907e+00	6.293179e-01	3.609050e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.841377e+00	1.152722e+00	5.599190e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.394147e+00	9.898484e-01	3.350948e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.480264e+00	6.027730e-01	1.433178e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.228683e+00	2.053935e-01	4.928412e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.890045e+00	2.978226e-01	2.360120e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.416586e+00	2.333102e-01	4.083148e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.915327e+00	1.769185e-01	5.029391e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.427070e+00	1.346258e-01	4.760140e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.024931e+00	9.203959e-02	3.646253e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.537568e-01	5.718864e-02	2.789951e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.534949e-01	3.435230e-02	1.762546e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.535831e-01	2.054902e-02	9.020874e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.507154e-03	1.889405e-03	5.989626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.134833e+01	3.111002e+00	7.789535e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.101282e+01	2.440499e+00	1.374115e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.793741e+00	1.190130e+00	9.834598e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.359955e+00	5.536672e-01	2.764714e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.966832e+00	2.560531e-01	9.111502e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.166498e+00	1.632158e-01	9.582215e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.714333e+00	2.167863e-01	2.572863e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.173222e+00	1.915009e-01	3.295706e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.550038e+00	1.210145e-01	3.399993e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.852377e-01	8.720972e-02	2.654904e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.860568e-01	5.472217e-02	1.758974e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.994453e-01	3.246962e-02	1.095232e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.208996e-02	3.310491e-03	1.226338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.468855e+02	2.111164e+01	1.366590e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.808770e+01	2.926974e+00	7.397390e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.688866e+01	1.194499e+00	1.913334e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.115543e+01	5.675529e-01	2.292311e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.622439e+00	2.765586e-01	1.976338e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.039861e+00	2.336138e-01	1.081292e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.484981e+00	1.919485e-01	5.887376e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.582160e+00	1.036310e-01	1.880641e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.096757e+00	1.843846e-01	3.507583e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.450423e+00	1.601721e-01	4.339024e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.321868e-01	1.156316e-01	3.110841e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.404858e-02	6.819149e-03	1.956931e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.376103e+00	3.747497e-01	9.873253e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.047897e+00	7.582567e-01	2.489510e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.016569e+00	1.426193e-01	4.526401e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.784712e+00	1.791322e-01	6.401520e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.924514e-01	1.006775e-01	4.002751e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.997800e-01	3.298501e-02	2.300943e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.117528e-01	2.238289e-02	8.193858e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.148624e-02	1.068515e-02	5.664496e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.023054e+00	6.838366e-01	2.101273e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.724228e+00	2.963835e-02	2.534517e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.798530e+00	1.330564e-01	4.255616e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.237712e-01	7.490061e-02	2.451068e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.763294e-01	4.680849e-02	1.306934e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.243882e-01	2.789901e-02	6.630752e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.269552e-02	2.944230e-02	1.832446e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.044557e-03	4.671938e-03	5.310738e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.282354e+01	1.456484e+00	5.856401e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.617634e+00	1.547579e-01	6.113657e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.792818e+00	1.847948e-01	4.902643e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.472203e-01	1.236994e-01	2.064835e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.201453e-02	1.126320e-02	1.047626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.867593e-01	1.172941e-01	4.892583e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.356422e+00	6.854825e-01	2.534799e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.970602e+00	1.044553e+00	3.728067e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.934875e+00	8.135634e-01	1.994459e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.915006e+00	1.642001e-01	2.039833e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.417687e+00	1.963413e-01	3.818779e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.684924e+00	2.032151e-01	5.702374e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.976553e+00	1.710087e-01	5.615087e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.386034e+00	1.222503e-01	5.442278e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.794491e-01	9.245729e-02	3.354569e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.900832e-01	4.229202e-02	2.499380e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.474435e-01	3.184236e-02	1.426546e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.638656e-01	3.767212e-02	5.159464e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.663420e-03	5.527583e-03	1.739575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.403144e+00	7.063068e-01	1.767129e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.598130e+00	2.083236e+00	5.900897e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.091975e+00	1.558764e+00	5.658984e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.622325e+00	7.199663e-01	4.798488e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.678764e+00	3.721293e-02	4.313134e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.427688e+00	1.228799e-01	4.534254e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.300080e+00	1.429505e-01	4.955231e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.397297e+00	1.382889e-01	5.129474e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.660761e+00	1.183270e-01	4.297106e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.224879e+00	1.048688e-01	2.593823e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.994699e-01	6.584302e-02	2.298196e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.086681e-01	4.688932e-02	1.435094e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.020741e-01	3.515301e-02	9.440339e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.472118e-01	2.539232e-02	3.995484e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.791330e-03	4.116911e-03	2.389305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.977318e+00	4.582060e+00	2.127557e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.668882e+01	5.891817e+00	1.379739e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.739059e+01	2.744916e+00	2.109727e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.340090e+01	4.257145e-01	1.048753e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.991231e+00	3.314715e-02	1.171629e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.529284e+00	2.284312e-01	1.054354e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.559762e+00	2.452690e-01	7.577234e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.202092e+00	2.122817e-01	5.715417e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.393946e+00	1.643014e-01	4.086063e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.491533e-01	1.413195e-01	2.559899e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.696249e-01	7.941279e-02	1.540502e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.743919e-02	5.921436e-03	6.231515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.198105e+00	5.149113e-01	3.090830e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.408551e+00	9.024431e-01	3.560427e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.170327e+00	1.823171e-01	2.564941e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.174956e+00	2.634531e-01	5.607307e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.255602e+00	1.563935e-01	4.660930e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.581201e-01	6.711902e-02	2.709947e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.734405e-01	2.224375e-02	1.223267e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.027876e-02	5.410305e-02	1.657985e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.679700e-03	5.317386e-03	6.933644e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.987135e+00	2.292208e+00	1.319003e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.365240e+00	1.397465e+00	6.711321e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.087697e+00	4.335909e-02	4.478466e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.657629e+00	3.595913e-01	3.839586e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.712233e+00	2.148633e-01	3.727539e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.834227e-01	8.889507e-02	2.240816e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.387578e-01	4.640356e-02	1.182485e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.137125e-01	4.401625e-02	5.259339e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.602605e-02	6.809503e-03	3.293130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.392419e+02	2.261784e+01	1.496783e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.354430e+01	7.894133e-01	2.155534e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.541020e+00	4.785204e-01	4.785298e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.684167e+00	3.181372e-01	2.292745e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.118300e+00	2.533482e-01	4.017292e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.102834e+00	1.443063e-01	2.921655e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.253995e-01	9.717178e-02	1.535856e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.005990e-02	9.759629e-03	6.315805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.455125e-01	4.613141e-01	2.816403e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.222450e+00	9.038207e-01	5.006570e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.973328e+00	9.324439e-01	4.947801e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.511997e+00	7.831660e-01	2.434854e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.544393e+00	3.020764e-01	1.192031e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.114560e+00	1.781609e-01	2.922040e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.658196e+00	2.835184e-01	3.891722e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.083351e+00	2.103724e-01	4.873436e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.534223e+00	1.808537e-01	4.618061e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.057949e+00	1.091201e-01	3.764504e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.720234e-01	6.065572e-02	2.429081e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.565648e-01	3.500609e-02	1.477602e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.643858e-01	3.645779e-02	4.863248e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.988526e-03	5.724650e-03	1.874581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.096963e+00	2.451730e+00	1.150306e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.588728e+00	2.126269e+00	1.496229e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.410370e+00	1.344516e+00	6.288079e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.622942e+00	8.010429e-01	3.722711e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.847823e+00	9.583016e-02	3.930847e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.701444e+00	1.962669e-01	2.760794e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.865978e+00	2.782183e-01	3.431432e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.170593e+00	1.772978e-01	4.054803e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.564467e+00	2.032252e-01	2.889033e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.599315e-01	9.481619e-02	2.302618e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.384352e-01	6.240588e-02	1.245544e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.714695e-01	3.157735e-02	7.732736e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.053344e-02	5.247243e-03	5.169203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.318946e+02	1.975173e+01	1.036815e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.638217e+01	2.917217e+00	4.142743e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.113879e+01	5.609564e-01	2.386357e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.337425e+01	4.717970e-01	6.116009e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.521317e+00	2.399901e-01	4.465079e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.398105e+00	2.127290e-01	3.662217e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.724496e+00	2.651860e-01	2.101801e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.726626e+00	1.705663e-01	2.818770e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.029040e+00	2.405440e-01	3.635612e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.281645e+00	1.592623e-01	3.006381e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.744148e-01	1.278332e-01	2.001713e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.602420e-02	8.374444e-03	8.888980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.804837e+00	5.636609e-01	9.146853e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.873127e+00	5.032297e-01	1.686895e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.502679e+00	1.188562e-01	6.651844e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.593731e+00	9.712040e-02	5.784148e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.962445e-01	5.428208e-02	4.228957e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.707115e-01	2.671162e-02	2.233480e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.857806e-01	2.276889e-02	1.095121e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.328167e-03	3.583674e-03	5.330718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.150123e+00	9.688693e-01	1.412706e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.253569e+00	8.121141e-03	4.819930e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.729794e+00	8.269350e-02	4.791127e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.069105e+00	3.925448e-02	2.863108e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.250049e-01	3.155674e-02	1.588251e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.684387e-01	2.010346e-02	9.553993e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.405131e-02	1.777812e-02	4.592276e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.640732e-03	1.904403e-03	2.922274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.197593e+01	2.170363e+00	4.390736e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.679277e+00	8.238143e-02	9.673213e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.146813e+00	1.222093e-01	6.251548e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.006771e+00	9.527639e-02	2.871338e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.754862e-02	7.795903e-03	2.293785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.105176e-01	1.545431e-01	3.770014e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.903969e+00	1.056184e+00	2.392942e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.542865e+00	1.193659e+00	2.256927e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.151982e+00	7.256506e-01	5.662183e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.705007e+00	1.316950e-01	2.044313e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.967000e+00	1.070788e-01	5.383738e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.321797e+00	1.095300e-01	6.328799e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.758488e+00	9.288201e-02	5.797268e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.289098e+00	7.326078e-02	5.167044e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.023877e-01	5.094250e-02	3.787552e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.977483e-01	6.369410e-02	2.271113e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.169015e-01	2.461142e-02	1.719507e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.443922e-01	1.956234e-02	8.701965e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.013880e-03	1.793444e-03	5.424598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.107849e+00	1.371431e+00	1.187463e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.144024e+00	2.651654e+00	3.363733e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.987062e+00	1.779505e+00	2.857733e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.432782e+00	7.289348e-01	1.467819e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.076958e+00	0.000000e+00	5.694784e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.954208e+00	4.077908e-02	6.587399e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.972841e+00	7.072421e-02	6.182611e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.241841e+00	7.804970e-02	5.455777e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.706853e+00	6.714189e-02	4.583773e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.312864e+00	4.440763e-02	3.858306e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.371186e-01	5.126609e-02	2.341974e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.021514e-01	3.607605e-02	1.664971e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.301971e-01	2.533568e-02	1.189401e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.576352e-01	1.831125e-02	8.279364e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.037788e-02	1.944363e-03	5.301431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.772968e+00	4.907788e+00	3.776695e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.520069e+01	8.272577e+00	8.722889e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.623569e+01	4.925440e+00	8.098044e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.253087e+01	5.582281e-01	1.310040e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.662353e+00	0.000000e+00	1.767671e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.623151e+00	9.066180e-02	1.495315e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.853616e+00	1.237177e-01	1.045437e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.599694e+00	1.238373e-01	8.045269e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.656813e+00	1.271020e-01	5.213830e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.069759e+00	1.116266e-01	3.506637e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.176529e-01	8.420074e-02	2.220032e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.112100e-02	4.606412e-03	1.383194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.838222e+00	7.851084e-01	3.151564e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.102852e+00	6.046633e-01	1.260527e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.958756e+00	1.941071e-01	3.009214e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.089195e+00	2.264805e-01	5.032959e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.146642e+00	8.082203e-02	4.646456e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.020718e-01	3.699219e-02	2.580160e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.567911e-01	2.320981e-02	1.312552e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.525962e-02	2.413197e-02	4.682653e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.702609e-03	1.396856e-03	1.634676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.171470e+01	3.292422e+00	1.238244e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.941199e+00	7.108495e-01	2.387545e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.469017e+00	4.910940e-02	1.978557e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.672989e+00	2.010558e-01	3.427710e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.766560e+00	1.087163e-01	3.788748e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.033687e+00	6.677117e-02	2.442511e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.041110e-01	3.773970e-02	1.415976e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.445209e-01	2.181059e-02	8.399238e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.770725e-02	3.592727e-03	9.506840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.429007e+02	2.275186e+01	1.092840e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.775773e+01	9.013390e-01	6.993495e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.407964e+00	2.202384e-01	4.718396e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.581847e+00	5.760335e-02	1.335118e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.401202e+00	1.511645e-01	3.058743e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.305176e+00	1.319141e-01	3.476419e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.702577e-01	7.637678e-02	2.257760e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.479279e-02	6.045037e-03	1.447985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.280171e+00	6.353283e-01	3.044982e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.822085e+00	1.122565e+00	4.924633e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.340063e+00	9.217915e-01	2.370808e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.381458e+00	5.613213e-01	1.010362e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.231634e+00	1.977095e-01	4.038288e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.883298e+00	2.035234e-01	2.460172e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.429928e+00	1.487217e-01	4.595103e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.999594e+00	1.522565e-01	4.514981e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.439269e+00	9.824949e-02	4.730150e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.006738e+00	6.675045e-02	3.936239e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.749767e-01	9.317333e-02	2.471351e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.356465e-01	2.653566e-02	1.731882e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.484853e-01	1.958968e-02	8.825034e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.151470e-03	1.789693e-03	5.479988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.248869e+01	3.549337e+00	1.190649e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.022494e+01	2.154978e+00	8.551111e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.815346e+00	8.355299e-01	5.382117e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.050744e+00	5.298420e-01	9.320835e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.778390e+00	5.591829e-02	2.171699e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.196337e+00	1.324291e-01	1.465266e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.752870e+00	1.932504e-01	2.574047e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.206647e+00	1.470533e-01	3.633474e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.574220e+00	8.626326e-02	3.389270e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.086182e+00	6.116114e-02	2.258420e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.336326e-01	4.737138e-02	1.535748e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.979837e-01	2.567341e-02	1.087058e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.118886e-02	3.129864e-03	1.077940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.426681e+02	2.002010e+01	1.003589e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.626754e+01	2.734598e+00	6.127661e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.647395e+01	2.855816e-01	1.177717e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.128220e+01	2.884617e-01	6.744665e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.687152e+00	4.923928e-01	4.043610e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.250900e+00	1.992633e-01	2.465595e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.379865e+00	1.963723e-02	2.678433e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.706939e+00	5.911238e-02	1.232395e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.221376e+00	1.789558e-01	3.308239e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.560174e+00	1.301628e-01	3.537792e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.690694e-01	1.017521e-01	2.825470e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.319464e-02	5.950130e-03	1.710834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.503301e+00	3.844286e-01	7.410103e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.025006e+00	6.283042e-01	1.277395e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.916763e+00	9.785223e-02	4.926353e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.666723e+00	9.937110e-02	6.239313e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.488534e-01	5.892210e-02	3.635811e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.757843e-01	3.137599e-02	1.884320e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.010182e-01	1.695468e-02	7.508181e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.089179e-02	1.131707e-02	8.766497e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.145303e+00	6.789190e-01	1.217590e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.550574e+00	5.651212e-03	2.799029e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.776264e+00	5.387095e-02	4.293010e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.117159e-01	7.406842e-02	2.095386e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.599033e-01	3.260240e-02	1.292631e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.264998e-01	1.789368e-02	6.831128e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.170002e-02	2.925530e-02	1.737992e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.460377e-03	5.072481e-03	3.302396e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.302559e+01	1.342799e+00	4.870892e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.314132e+00	1.074244e-01	6.526938e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.824963e+00	1.595592e-01	3.753784e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.261011e-01	9.625504e-02	2.222720e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.361248e-02	1.215858e-02	8.344046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.908209e-01	1.180551e-01	3.977180e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.474809e+00	7.333482e-01	1.820856e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.106323e+00	9.978674e-01	3.122844e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.990406e+00	7.967192e-01	1.876100e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.026298e+00	8.780886e-02	1.935880e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.426050e+00	1.566586e-01	3.823687e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.546259e+00	1.546373e-01	6.494256e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.872531e+00	1.039623e-01	5.762882e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.335374e+00	7.048652e-02	4.858139e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.169784e-01	5.973055e-02	3.387259e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.555208e-01	2.799261e-02	2.146348e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.246111e-01	1.926754e-02	1.236656e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.531115e-01	3.420276e-02	4.277877e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.096021e-03	5.980126e-03	8.728915e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.731933e+00	8.052910e-01	1.219823e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.118892e+00	2.042455e+00	3.089190e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.116380e+00	1.563557e+00	2.524873e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.558782e+00	4.778565e-01	3.859701e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.540193e+00	5.465518e-02	4.086472e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.207331e+00	6.086178e-02	5.368563e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.201500e+00	1.283228e-01	4.488110e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.358175e+00	6.347386e-02	4.722535e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.685918e+00	5.346725e-02	3.628923e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.168168e+00	4.598988e-02	3.576454e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.778273e-01	7.549668e-02	2.170766e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.022132e-01	3.039399e-02	1.387516e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.910855e-01	2.957671e-02	8.503819e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.557053e-01	4.047516e-02	3.055688e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.300379e-03	3.965118e-03	2.608731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.037373e+01	5.208075e+00	8.277137e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.849842e+01	6.049253e+00	1.191444e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.731761e+01	2.168320e+00	8.293046e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.265541e+01	1.798216e-01	1.005434e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.284186e+00	0.000000e+00	1.549650e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.408089e+00	1.989732e-01	7.977337e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.395768e+00	1.978605e-01	7.026612e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.222057e+00	1.580835e-01	5.133311e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.406245e+00	1.211567e-01	3.424041e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.494730e-01	1.042803e-01	2.389881e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.758779e-01	8.373650e-02	1.415706e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.745148e-02	6.767287e-03	5.802413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.290772e+00	5.507547e-01	2.445135e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.366499e+00	8.259981e-01	2.464033e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.174038e+00	2.091381e-01	2.164000e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.196876e+00	1.701294e-01	5.775913e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.212266e+00	9.116755e-02	4.546358e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.218120e-01	7.003687e-02	2.299458e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.563296e-01	1.490855e-02	1.178316e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.417593e-02	5.306651e-02	1.395630e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.800272e-03	5.305144e-03	5.165153e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.899703e+00	2.554085e+00	8.601495e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.671899e+00	1.128639e+00	5.903435e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.876936e+00	1.438067e-01	3.206655e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.737775e+00	1.486740e-01	4.058749e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.796386e+00	1.225201e-01	3.768017e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.912021e-01	7.228714e-02	2.052457e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.406276e-01	3.693169e-02	1.265267e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.122094e-01	3.766705e-02	5.764011e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.721479e-02	7.948136e-03	2.087000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.408333e+02	2.369940e+01	1.079004e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.106432e+01	4.287624e-01	1.380029e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.813711e+00	3.053830e-01	6.886013e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.757807e+00	5.941685e-02	5.190763e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.188926e+00	2.198353e-01	3.377204e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.144518e+00	1.174525e-01	2.714623e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.518028e-01	7.700329e-02	1.405063e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.998284e-02	8.630535e-03	6.288412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.715724e-01	4.594777e-01	2.279143e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.383893e+00	9.613114e-01	3.681850e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.982184e+00	8.578138e-01	4.545957e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.559913e+00	7.614971e-01	1.257910e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.523702e+00	2.938564e-01	8.722331e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.103064e+00	1.580696e-01	2.674480e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.716791e+00	2.808403e-01	4.073387e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.051497e+00	1.438717e-01	5.472808e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.499150e+00	1.214637e-01	4.616050e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.023604e+00	6.954617e-02	3.682434e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.244051e-01	4.767655e-02	2.472030e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.475846e-01	2.375952e-02	1.343822e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.561813e-01	3.443949e-02	4.215210e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.452243e-03	6.177588e-03	1.127688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.565893e+00	2.702020e+00	8.788688e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.986809e+00	2.189056e+00	8.664442e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.266744e+00	1.235963e+00	6.691648e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.263849e+00	5.379995e-01	3.313280e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.506148e+00	1.169352e-02	4.704164e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.619363e+00	2.238325e-01	2.839534e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.884581e+00	1.694393e-01	3.046549e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.295306e+00	1.508390e-01	3.652850e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.592924e+00	8.423744e-02	3.154223e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.581553e-01	7.247250e-02	2.200932e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.303448e-01	3.487893e-02	1.355757e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.639135e-01	2.294827e-02	6.974219e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.084683e-02	6.427324e-03	3.418303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.353241e+02	2.051790e+01	7.891336e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.222652e+01	1.922416e+00	2.408825e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.923843e+01	6.511996e-01	1.301377e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.279917e+01	1.481694e-01	1.061084e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.455379e+00	4.219585e-01	7.435810e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.670225e+00	2.039065e-01	7.109328e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.855488e+00	1.060197e-01	4.765063e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.805481e+00	3.100835e-01	2.539691e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.065568e+00	1.480409e-01	4.076604e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.275768e+00	1.214010e-01	3.280450e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.832786e-01	1.073883e-01	1.721985e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.668896e-02	8.184589e-03	7.853572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.080487e+00	5.843030e-01	9.681152e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.684804e+00	3.466044e-01	2.607601e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.345810e+00	1.224936e-01	5.924153e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.390689e+00	9.820819e-02	5.288692e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.361219e-01	5.114089e-02	3.471284e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.366233e-01	2.264347e-02	2.102397e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.662610e-01	1.771888e-02	9.163666e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.693870e-03	3.152959e-03	5.121681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.450830e+00	9.191875e-01	1.495799e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.106881e+00	3.214150e-02	4.579618e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.665541e+00	6.676984e-02	3.954576e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.884954e-01	4.732415e-02	2.707398e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.923765e-01	3.475859e-02	1.532577e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.419168e-01	1.725463e-02	9.745844e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.066069e-02	1.826710e-02	4.102159e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.248031e-03	1.720610e-03	3.331310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.262826e+01	2.088289e+00	5.035335e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.341314e+00	1.440511e-01	9.241980e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.938178e+00	1.320060e-01	5.560504e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.097180e-01	1.057654e-01	3.028831e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.598674e-02	7.780849e-03	2.191814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.958118e-01	2.053535e-01	5.614722e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.406365e+00	1.240746e+00	2.912424e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.948960e+00	1.216517e+00	2.081969e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.038194e+00	3.983182e-01	1.110473e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.514217e+00	9.146884e-02	2.991231e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.762441e+00	1.223156e-01	5.924744e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.160860e+00	1.194646e-01	6.004690e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.617382e+00	9.334083e-02	4.919959e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.167347e+00	6.964295e-02	4.323946e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.137922e-01	4.815746e-02	3.445386e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.127740e-01	2.893893e-02	2.565673e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.128939e-01	3.650539e-02	1.340517e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.382077e-01	2.414525e-02	6.067103e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.228862e-03	1.604345e-03	4.172762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.557769e+00	1.537593e+00	1.749416e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.434690e+00	2.999568e+00	4.438231e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.425986e+00	1.635955e+00	2.785969e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.254547e+00	3.006098e-01	4.687827e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.873544e+00	1.287921e-02	5.873208e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.792942e+00	6.042398e-02	6.425705e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.915793e+00	7.616006e-02	5.808725e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.163723e+00	8.042351e-02	4.979423e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.572259e+00	7.332596e-02	4.370030e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.126401e+00	5.327815e-02	3.343087e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.844282e-01	4.090574e-02	2.514124e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.337817e-01	3.258354e-02	1.853930e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.181741e-01	2.594819e-02	1.108149e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.581688e-01	2.621715e-02	6.257725e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.831993e-03	1.996032e-03	6.371693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.071517e+00	5.803428e+00	4.941655e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.733700e+01	9.149730e+00	1.073736e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.701726e+01	4.158324e+00	8.805725e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.263162e+01	3.375254e-01	1.432085e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.512880e+00	0.000000e+00	1.797612e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.474759e+00	1.311260e-01	1.363113e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.436883e+00	1.765358e-01	1.066014e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.309570e+00	1.504323e-01	7.426506e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.502637e+00	1.163707e-01	5.662003e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.009715e+00	9.508058e-02	3.574763e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.633165e-01	7.718347e-02	2.578340e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.143645e-02	6.900168e-03	1.095618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.216561e+00	8.530322e-01	3.409017e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.124453e+00	4.766284e-01	9.544295e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.838432e+00	2.343000e-01	3.077588e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.875186e+00	1.529364e-01	5.330078e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.071462e+00	9.186953e-02	3.854264e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.615565e-01	3.355514e-02	2.245469e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.173273e-01	1.972526e-02	1.262896e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.606604e-02	1.935220e-02	3.052158e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.275853e-03	1.508788e-03	2.363904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.376912e+01	3.442004e+00	1.223012e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.824408e+00	5.012531e-01	2.595497e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.246567e+00	1.183299e-01	1.462181e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.630903e+00	2.151860e-01	3.212812e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.668901e+00	1.057862e-01	3.614912e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.813608e-01	5.497864e-02	2.275885e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.718642e-01	3.292037e-02	1.402277e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.219618e-01	2.257085e-02	8.039377e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.608844e-02	3.690907e-03	8.634107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.557605e+02	2.233729e+01	9.431426e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.793326e+01	8.230270e-01	8.791464e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.029077e+00	1.661384e-01	4.986123e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.401180e+00	1.192743e-01	1.385071e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.127764e+00	1.316804e-01	3.542772e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.277015e+00	1.116211e-01	3.364203e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.525694e-01	8.809357e-02	2.124455e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.153265e-02	6.112733e-03	1.475706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.646525e+00	7.799237e-01	3.213845e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.303369e+00	1.205607e+00	4.454650e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.448012e+00	7.836621e-01	2.142032e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.320514e+00	3.120386e-01	1.887434e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.092191e+00	1.772928e-01	1.792696e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.763798e+00	1.939737e-01	3.581712e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.352822e+00	2.095886e-01	4.169041e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.848930e+00	1.311433e-01	4.545953e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.304471e+00	9.292690e-02	4.273662e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.340127e-01	7.363562e-02	3.190529e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.806320e-01	3.830956e-02	2.506493e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.288433e-01	3.839643e-02	1.333347e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.406502e-01	2.231542e-02	5.697702e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.302591e-03	1.660838e-03	4.492489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.494011e+01	3.991300e+00	1.067932e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.064269e+01	1.995436e+00	6.596645e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.802484e+00	6.702950e-01	4.905609e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.894079e+00	3.223499e-01	2.748773e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.704373e+00	2.336381e-02	1.953291e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.983239e+00	9.537798e-02	1.942694e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.679615e+00	2.023781e-01	2.687254e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.135376e+00	1.262074e-01	3.260019e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.502985e+00	9.300901e-02	3.202021e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.424423e-01	8.172468e-02	2.372520e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.595761e-01	3.597284e-02	1.755552e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.867950e-01	2.638122e-02	9.412605e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.059860e-02	3.822619e-03	8.937965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.552604e+02	2.127227e+01	8.006456e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.650921e+01	2.548549e+00	9.305291e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.641889e+01	6.794985e-01	9.614574e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.089157e+01	4.168394e-01	5.547043e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.270886e+00	1.453903e-01	6.727712e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.785108e+00	1.596782e-02	2.327830e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.437917e+00	1.926900e-01	1.528507e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.550175e+00	0.000000e+00	2.880758e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.079850e+00	1.779914e-01	3.778386e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.354373e+00	1.301320e-01	4.387021e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.414528e-01	1.196612e-01	2.356791e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.090928e-02	7.103589e-03	1.642827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.770220e+00	4.027024e-01	8.147239e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.891825e+00	5.163224e-01	1.378924e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.585219e+00	1.327880e-01	4.999343e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.573091e+00	9.150358e-02	5.436362e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.137175e-01	4.383235e-02	3.420199e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.652474e-01	1.861837e-02	1.734485e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.739826e-01	3.329390e-02	5.754939e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.925502e-03	1.091425e-02	7.849244e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.510030e+00	6.424368e-01	1.468162e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.241680e+00	3.104436e-02	2.303016e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.527524e+00	8.629337e-02	3.812940e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.887262e-01	5.379452e-02	2.145773e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.824578e-01	2.529336e-02	1.305705e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.047124e-01	2.733207e-02	6.003636e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.640560e-02	2.939000e-02	1.330289e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.477066e-03	4.668040e-03	5.291473e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.348682e+01	1.316711e+00	4.861470e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.047190e+00	1.326938e-01	6.224150e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.605728e+00	1.684179e-01	3.713031e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.074126e-01	7.538533e-02	1.990665e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.895577e-02	1.100579e-02	1.029049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.626099e-01	1.539845e-01	9.390909e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.849744e+00	7.844731e-01	2.734221e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.675715e+00	1.100344e+00	2.439377e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.061641e+00	5.671900e-01	7.939578e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.791893e+00	2.345385e-01	1.798018e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.001458e+00	1.389159e-01	5.559343e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.311984e+00	1.265319e-01	6.661884e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.743659e+00	1.131049e-01	4.825842e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.298403e+00	1.052550e-01	3.856820e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.749883e-01	4.732158e-02	2.838498e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.342156e-01	3.518649e-02	1.943716e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.896826e-01	1.576066e-02	1.129201e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.385924e-01	3.355196e-02	4.100914e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.765605e-03	5.488931e-03	1.181504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.108811e+00	8.512180e-01	1.458805e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.210031e+00	2.024406e+00	4.199467e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.648734e+00	1.326984e+00	2.622733e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.666584e+00	4.465540e-01	1.789421e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.246997e+00	1.556090e-01	4.382822e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.915612e+00	5.882299e-02	5.060773e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.927978e+00	9.628315e-02	5.558029e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.060638e+00	9.278677e-02	4.913144e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.537840e+00	1.247144e-01	3.719076e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.142898e+00	8.422304e-02	2.292468e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.816823e-01	3.614697e-02	1.857836e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.148686e-01	4.335417e-02	1.178054e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.816398e-01	3.152454e-02	7.624806e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.311542e-01	2.720453e-02	3.914254e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.755351e-03	3.994980e-03	1.581714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.219566e+01	5.664202e+00	9.064488e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.088338e+01	5.813589e+00	1.328920e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.775916e+01	2.093074e+00	1.138975e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.260873e+01	0.000000e+00	1.026673e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.912479e+00	5.885940e-02	1.159087e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.916034e+00	1.697672e-01	9.686373e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.237436e+00	2.105853e-01	6.863894e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.993755e+00	1.602038e-01	5.006449e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.303478e+00	1.367829e-01	3.113071e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.427249e-01	1.394669e-01	1.991868e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.703253e-01	8.632923e-02	1.482534e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.509694e-02	7.028008e-03	4.977916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.636015e+00	6.360041e-01	2.733385e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.513611e+00	7.185844e-01	2.244022e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.939040e+00	2.527333e-01	2.962617e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.986567e+00	1.817031e-01	5.188603e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.149530e+00	8.862901e-02	4.173102e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.863374e-01	2.966713e-02	2.313933e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.335445e-01	1.592074e-02	8.710774e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.150745e-02	5.043195e-02	1.170586e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.883424e-03	4.801123e-03	7.570172e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.072874e+01	2.830981e+00	1.256692e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.664969e+00	9.101079e-01	3.632626e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.736610e+00	1.042331e-01	4.045559e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.551506e+00	2.666533e-01	3.637230e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.571827e+00	1.189744e-01	3.507364e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.717521e-01	4.956136e-02	2.357643e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.608625e-01	3.914817e-02	9.889443e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.916704e-01	1.715805e-02	6.033090e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.485101e-02	8.040720e-03	1.679936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.580738e+02	2.368376e+01	1.373386e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.949523e+01	5.774243e-01	2.222889e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.574098e+00	2.627080e-01	9.412824e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.417259e+00	1.479937e-01	2.614977e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.064533e+00	1.382690e-01	3.772160e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.053252e+00	1.165518e-01	2.876438e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.414512e-01	9.975530e-02	1.437411e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.659931e-02	1.131871e-02	4.801438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.226431e+00	5.330002e-01	3.102489e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.790577e+00	9.931763e-01	4.422223e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.459921e+00	8.946495e-01	3.015608e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.563744e+00	5.353357e-01	1.051224e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.369786e+00	1.619305e-01	1.298099e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.885881e+00	2.317865e-01	2.640669e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.430324e+00	1.839506e-01	5.378081e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.919781e+00	1.720494e-01	4.714230e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.439973e+00	1.449949e-01	3.878343e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.768110e-01	6.471237e-02	3.303675e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.174627e-01	4.254488e-02	1.980947e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.134370e-01	1.809154e-02	1.203439e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.436957e-01	3.391063e-02	3.643465e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.108152e-03	5.410444e-03	1.265060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.043091e+01	2.598160e+00	1.112035e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.111481e+01	2.218255e+00	9.171663e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.291841e+00	1.075250e+00	4.485724e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.100675e+00	5.367494e-01	2.487882e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.391048e+00	7.318703e-02	4.367816e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.425828e+00	7.296156e-02	3.404710e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.747277e+00	2.156291e-01	3.477950e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.059670e+00	1.412525e-01	4.055961e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.457808e+00	1.158966e-01	2.720700e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.435155e-01	6.270105e-02	1.861699e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.377589e-01	3.347704e-02	1.151510e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.411839e-01	2.607653e-02	6.049293e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.878923e-02	5.443093e-03	4.013322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.487234e+02	2.063827e+01	9.067454e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.005613e+01	1.797198e+00	1.090211e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.809564e+01	8.543392e-01	1.097927e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.263825e+01	1.456125e-01	1.311941e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.602883e+00	7.163611e-01	1.014943e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.375358e+00	1.240873e-01	6.790390e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.541167e+00	8.483331e-02	3.618748e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.622441e+00	1.316670e-01	3.304259e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.868035e+00	1.608462e-01	3.776281e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.234057e+00	1.488806e-01	2.714430e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.685630e-01	8.267582e-02	1.926048e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.507304e-02	8.908727e-03	6.984793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.313300e+00	5.573037e-01	1.577403e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.759080e+00	2.534266e-01	2.090951e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.065207e+00	1.938179e-01	6.424140e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.212133e+00	1.165031e-01	5.233606e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.173453e-01	7.672957e-02	3.204085e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.737256e-01	3.781705e-02	1.764029e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.380524e-01	2.932912e-02	7.591096e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.540056e-03	3.082277e-03	3.595104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.800573e+00	7.916730e-01	2.341503e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.981230e+00	9.679673e-02	3.350790e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.463797e+00	1.075630e-01	3.939547e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.845289e-01	6.505443e-02	2.479053e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.264830e-01	4.496336e-02	1.367817e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.296107e-01	2.314628e-02	7.153627e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.742779e-02	1.341933e-02	3.965600e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.680038e-03	1.676425e-03	2.602476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.327915e+01	1.801714e+00	5.623197e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.969615e+00	1.610569e-01	8.665991e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.819460e+00	1.673279e-01	4.617699e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.725583e-01	1.088429e-01	2.507580e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.220057e-02	7.583105e-03	1.751430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.180959e-01	2.727032e-01	1.159119e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.904802e+00	1.326942e+00	5.175718e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.233942e+00	9.727815e-01	2.483792e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.262774e+00	2.539301e-01	5.924158e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.330685e+00	1.852491e-01	5.013607e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.559849e+00	1.983049e-01	6.365430e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.946941e+00	2.261287e-01	4.838475e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.360810e+00	1.317774e-01	5.584881e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.034987e+00	1.033985e-01	3.725194e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.297403e-01	7.470067e-02	2.566454e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.388171e-01	4.413098e-02	2.118882e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.587461e-01	3.056464e-02	1.234175e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.156046e-01	2.582145e-02	5.752994e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.433025e-03	1.667864e-03	4.106405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.653226e+00	1.960015e+00	4.840753e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.925582e+00	2.994783e+00	8.334020e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.684340e+00	8.797930e-01	5.798754e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.154995e+00	6.653805e-02	3.815173e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.506943e+00	1.147618e-01	6.922794e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.479034e+00	1.568055e-01	5.637372e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.673097e+00	1.556026e-01	5.315619e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.951662e+00	1.901528e-01	5.157889e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.405726e+00	9.371426e-02	3.638640e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.044194e+00	9.338585e-02	2.236931e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.747034e-01	6.076064e-02	2.338475e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.726238e-01	7.602218e-02	1.310812e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.564903e-01	2.787442e-02	1.206001e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.428025e-01	2.935136e-02	6.437176e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.861140e-03	2.916368e-03	4.168325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.181111e+01	8.006216e+00	1.181780e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.071172e+01	9.235102e+00	1.484360e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.806276e+01	2.709350e+00	1.407913e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.236282e+01	0.000000e+00	1.763899e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.533867e+00	1.034110e-01	1.929617e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.862704e+00	1.949968e-01	1.324883e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.185808e+00	2.148099e-01	9.194621e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.196201e+00	1.856340e-01	5.605119e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.410067e+00	1.399102e-01	3.936363e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.310060e-01	1.011694e-01	3.171248e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.860841e-01	9.795620e-02	2.046618e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.764735e-02	5.145373e-03	1.079391e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.459863e+00	8.801412e-01	4.657114e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.344013e+00	4.811411e-01	9.727846e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.763245e+00	2.951373e-01	3.630587e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.689628e+00	2.017569e-01	5.464788e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.323329e-01	1.042442e-01	3.618016e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.756559e-01	5.220896e-02	2.035352e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.896617e-01	3.147916e-02	9.890897e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.090187e-02	1.605447e-02	3.332154e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.178748e-03	1.478559e-03	1.075167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.544768e+01	3.417599e+00	2.111989e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.801958e+00	4.256435e-01	1.328160e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.199273e+00	1.066794e-01	1.468727e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.532447e+00	2.942817e-01	3.237786e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.548217e+00	1.623211e-01	3.192835e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.714987e-01	7.168125e-02	2.335989e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.270718e-01	5.551230e-02	1.097101e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.010906e-01	2.376869e-02	7.191346e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.246082e-02	3.346682e-03	8.277490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.678384e+02	1.978751e+01	1.383123e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.781502e+01	7.205090e-01	1.963217e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.763834e+00	9.790926e-02	3.267890e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.253798e+00	1.265951e-01	7.569436e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.078205e+00	1.943067e-01	2.701013e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.111799e+00	1.339106e-01	2.959138e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.371144e-01	8.190903e-02	1.992095e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.937516e-02	5.767971e-03	1.221415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.890399e+00	8.319627e-01	5.046406e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.765768e+00	1.385175e+00	6.425769e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.614436e+00	6.409303e-01	2.966558e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.537152e+00	2.762857e-01	3.365075e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.128514e+00	1.958993e-01	1.913643e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.604422e+00	2.349578e-01	4.815070e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.214668e+00	2.401760e-01	4.477615e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.688446e+00	2.313184e-01	4.180872e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.164837e+00	1.263259e-01	4.077303e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.426614e-01	1.189739e-01	3.264023e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.080974e-01	5.769415e-02	2.018253e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.701843e-01	3.206566e-02	1.379252e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.207804e-01	2.995177e-02	5.605740e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.025817e-03	1.794470e-03	3.714701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.802878e+01	4.444459e+00	2.325141e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.039003e+01	1.247126e+00	1.260542e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.810951e+00	4.950440e-01	3.033283e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.690901e+00	1.001471e-01	3.480423e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.749248e+00	2.081649e-01	2.021774e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.837516e+00	1.495158e-01	2.879214e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.599557e+00	2.719824e-01	2.443988e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.044676e+00	2.086121e-01	3.306835e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.356819e+00	1.163794e-01	2.634916e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.614370e-01	1.164031e-01	2.227189e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.922085e-01	5.719828e-02	1.562329e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.467879e-01	2.786922e-02	8.475348e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.662521e-02	3.346313e-03	9.225020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.678146e+02	1.794293e+01	1.210408e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.538906e+01	7.610651e-01	7.982798e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.627523e+01	9.517033e-02	1.107980e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.112541e+01	1.141763e+00	8.849916e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.895274e+00	2.796116e-01	1.542311e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.605888e+00	1.662878e-01	2.715452e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.182696e+00	6.280715e-02	1.134660e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.427768e+00	1.876466e-01	8.521778e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.931293e+00	1.837876e-01	3.562749e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.348476e+00	1.602748e-01	2.652077e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.833339e-01	9.950203e-02	2.634841e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.741160e-02	8.080747e-03	1.406683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.931677e+00	3.653243e-01	1.942971e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.240353e+00	6.179109e-01	1.456570e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.305810e+00	2.266388e-01	6.386793e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.294078e+00	1.658452e-01	5.636176e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.878893e-01	1.097297e-01	2.928414e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.656055e-01	3.264121e-02	1.679991e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.383352e-01	3.654527e-02	6.006293e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.090900e-03	7.866728e-03	2.231519e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.902724e+00	5.588741e-01	2.736418e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.032506e+00	1.004946e-01	2.395930e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.369430e+00	1.574156e-01	3.184103e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.600410e-01	9.270247e-02	1.754840e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.131453e-01	5.779248e-02	9.462944e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.802484e-01	1.829806e-02	6.221877e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.129407e-02	2.491571e-02	1.445313e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.945340e-03	3.557797e-03	7.786568e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.412966e+01	1.121460e+00	6.296984e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.683839e+00	2.372071e-01	5.702395e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.485118e+00	1.888892e-01	3.247297e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.836302e-01	1.264621e-01	1.583178e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.447379e-02	8.838458e-03	9.401348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.210098e-01	1.806071e-01	9.361286e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.151144e+00	8.910166e-01	5.673429e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.173419e+00	1.239055e+00	3.942464e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.280453e+00	5.593371e-01	8.048216e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.742937e+00	2.190986e-01	3.433510e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.942494e+00	2.415540e-01	5.306938e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.028417e+00	1.997892e-01	7.067013e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.523543e+00	1.695032e-01	5.456689e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.092292e+00	1.684188e-01	3.611019e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.386015e-01	1.188812e-01	2.681815e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.529955e-01	4.721659e-02	1.850523e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.602882e-01	3.768189e-02	1.092168e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.075858e-01	2.713132e-02	4.744769e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.976579e-03	5.215521e-03	1.013422e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.318504e+00	1.171684e+00	6.211252e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.816692e+00	2.317543e+00	1.084885e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.810658e+00	9.679919e-01	3.764108e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.488718e+00	2.059095e-01	2.441413e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.041489e+00	1.608059e-01	3.373538e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.600210e+00	2.061616e-01	5.453480e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.623973e+00	2.044637e-01	5.354094e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.817147e+00	1.645822e-01	4.761831e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.402128e+00	1.730160e-01	2.653985e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.703978e-01	1.204676e-01	1.994121e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.564901e-01	1.001412e-01	1.567862e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.205771e-01	5.652648e-02	1.335156e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.544295e-01	2.835978e-02	6.959435e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.204590e-01	2.691711e-02	3.154388e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.454395e-03	3.507707e-03	3.188313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.735724e+01	6.943686e+00	2.722861e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.598428e+01	5.705901e+00	2.988226e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.779454e+01	1.126094e+00	1.928314e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.136045e+01	4.407900e-01	6.610474e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.147548e+00	3.943973e-01	9.914022e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.261133e+00	3.308770e-01	9.032586e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.920143e+00	3.837108e-01	5.087139e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.814821e+00	2.744582e-01	3.770488e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.169473e+00	1.707103e-01	3.312680e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.134372e-01	1.090862e-01	2.019902e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.146978e-01	8.019916e-02	1.422189e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.378134e-02	5.496015e-03	5.788119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.930832e+00	6.976372e-01	3.973627e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.696704e+00	7.215613e-01	2.740401e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.911279e+00	3.389085e-01	4.333103e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.800853e+00	2.503583e-01	5.652647e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.794351e-01	1.594478e-01	3.887949e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.749030e-01	5.448591e-02	2.056910e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.886560e-01	2.101279e-02	9.569466e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.502064e-02	3.861916e-02	1.410652e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.237625e-03	3.468816e-03	2.742720e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.278108e+01	2.944615e+00	1.799784e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.659101e+00	7.277208e-01	5.245303e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.582905e+00	2.334859e-01	3.165052e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.468147e+00	2.895648e-01	3.968850e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.435469e+00	1.875794e-01	3.043404e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.513353e-01	8.802077e-02	1.674827e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.845143e-01	4.261662e-02	9.178754e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.737342e-01	1.511431e-02	4.961217e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.204999e-02	6.145097e-03	2.829532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.692220e+02	2.152973e+01	1.715461e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.990395e+01	2.737495e-01	1.748056e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.265246e+00	2.993585e-01	3.149688e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.318966e+00	3.574943e-01	1.976844e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.836154e+00	2.228321e-01	3.313491e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.799354e-01	1.467481e-01	2.325804e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.692231e-01	7.672912e-02	1.387673e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.510187e-02	7.066370e-03	6.439393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.420387e+00	6.379732e-01	3.950162e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.117461e+00	1.210695e+00	6.077837e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.899439e+00	1.075500e+00	4.347754e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.666321e+00	4.105023e-01	2.263211e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.346422e+00	1.705254e-01	2.406619e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.901332e+00	3.119021e-01	4.044642e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.382526e+00	3.426814e-01	5.489408e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.706973e+00	2.018691e-01	5.666290e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.257178e+00	1.631012e-01	3.945425e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.702167e-01	1.728929e-01	2.842479e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.177115e-01	6.179923e-02	2.331090e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.765282e-01	4.409497e-02	1.209740e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.132321e-01	2.763804e-02	4.208064e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.255662e-03	5.291564e-03	1.169795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.297961e+01	3.444915e+00	1.946350e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.257744e+01	2.559542e+00	1.347701e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.345854e+00	7.189192e-01	9.894097e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.761371e+00	1.166871e-01	4.720720e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.239670e+00	1.776195e-01	3.163897e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.189097e+00	2.423354e-01	3.617739e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.557693e+00	2.402197e-01	4.392613e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.882874e+00	1.856895e-01	3.416645e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.410822e+00	2.141469e-01	2.502173e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.377982e-01	1.114951e-01	1.739083e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.513748e-01	5.833819e-02	1.134763e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.183835e-01	2.635096e-02	6.835751e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.593363e-02	5.150190e-03	3.484814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.627096e+02	1.945912e+01	1.262141e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.105762e+01	7.921516e-01	5.020075e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.889965e+01	5.305154e-01	1.534057e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.152451e+01	1.502229e-01	9.719682e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.933634e+00	5.513836e-01	1.958735e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.963285e+00	1.896994e-01	3.763931e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.394670e+00	2.887397e-01	2.311037e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.422221e+00	2.804902e-01	2.033688e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.815182e+00	2.540055e-01	3.117442e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.099443e+00	1.607796e-01	2.881785e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.795307e-01	1.114625e-01	1.636251e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.104856e-02	6.537644e-03	8.410430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.591278e+00	6.387591e-01	1.717054e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.477316e+00	1.560034e-01	2.655828e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.880970e+00	2.059935e-01	6.390728e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.133932e+00	1.308290e-01	4.646860e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.626227e-01	6.907116e-02	3.283044e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.428138e-01	3.604189e-02	1.610671e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.253986e-01	2.182437e-02	6.764556e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.939293e-03	2.390520e-03	3.274280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.172888e+00	8.484380e-01	2.470328e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.619812e+00	1.185843e-01	4.608620e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.335487e+00	1.138314e-01	3.811954e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.295262e-01	6.800602e-02	2.292176e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.997787e-01	4.345568e-02	1.347435e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.983611e-01	2.588389e-02	7.081947e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.417753e-02	1.464719e-02	3.538417e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.352690e-03	1.592375e-03	2.561597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.385035e+01	1.885270e+00	5.814059e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.773146e+00	1.925205e-01	9.066636e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.520790e+00	1.738639e-01	5.100799e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.453561e-01	9.142757e-02	2.700548e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.058466e-02	7.432858e-03	1.606751e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.748350e-01	2.905709e-01	1.230852e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.440031e+00	1.653884e+00	5.765607e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.486788e+00	9.424996e-01	2.782786e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.082235e+00	1.583181e-01	1.477492e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.153161e+00	2.149527e-01	5.936656e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.365765e+00	2.101066e-01	6.363360e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.770671e+00	1.803691e-01	6.508828e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.324079e+00	1.369780e-01	4.710052e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.410345e-01	9.956240e-02	4.264053e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.508819e-01	6.753196e-02	3.014516e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.383072e-01	5.324458e-02	1.757857e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.289124e-01	3.394353e-02	1.102812e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.063979e-01	2.181220e-02	5.790972e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.675150e-03	1.637369e-03	3.281786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.372104e+00	2.354044e+00	5.026371e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.122644e+00	2.945015e+00	7.471837e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.285847e+00	1.177591e+00	3.924505e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.229063e+00	0.000000e+00	7.415666e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.458352e+00	1.061422e-01	8.304241e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.353398e+00	1.615204e-01	6.433943e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.402445e+00	1.598157e-01	5.663925e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.802795e+00	1.396298e-01	4.726142e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.252949e+00	1.071283e-01	4.347462e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.091911e-01	8.697841e-02	3.014627e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.443068e-01	6.012076e-02	2.031759e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.451745e-01	5.611912e-02	1.243463e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.500209e-01	3.337504e-02	1.022122e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.285885e-01	2.979001e-02	4.708018e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.741774e-03	1.755898e-03	4.576745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.308671e+01	8.615059e+00	1.173998e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.319323e+01	1.053936e+01	1.684446e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.834009e+01	2.269246e+00	1.705962e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.204235e+01	0.000000e+00	1.819582e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.575762e+00	5.761892e-02	2.040877e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.807475e+00	1.911690e-01	1.345207e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.871089e+00	2.152602e-01	1.036892e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.904588e+00	1.890994e-01	6.264167e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.205551e+00	1.414866e-01	4.649652e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.321783e-01	1.551482e-01	2.452088e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.675263e-01	8.211641e-02	1.953114e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.643551e-02	4.507819e-03	9.809209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.841992e+00	1.057356e+00	5.090021e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.228252e+00	2.998846e-01	1.193008e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.619457e+00	2.953500e-01	4.593709e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.580838e+00	2.109287e-01	5.331536e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.696167e-01	1.122173e-01	3.465899e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.423673e-01	4.450624e-02	2.056465e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.812631e-01	2.725963e-02	8.715751e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.653637e-02	1.547393e-02	3.059888e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.700888e-03	1.154364e-03	9.893755e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.729577e+01	3.887589e+00	2.414035e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.701274e+00	3.218691e-01	1.147701e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.182537e+00	1.536728e-01	1.738718e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.310831e+00	2.904035e-01	3.758106e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.403490e+00	1.906763e-01	3.063822e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.057913e-01	7.363139e-02	2.279943e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.883242e-01	4.606324e-02	1.183460e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.796916e-01	2.173943e-02	6.872218e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.220370e-02	3.886586e-03	6.734888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.821114e+02	2.228928e+01	1.479693e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.727930e+01	1.941440e-01	4.022784e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.679290e+00	2.172069e-01	3.305076e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.044092e+00	1.188329e-01	1.060540e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.836404e+00	2.326616e-01	2.877938e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.015226e+00	1.324733e-01	3.002516e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.098774e-01	8.021318e-02	1.983559e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.729674e-02	5.733449e-03	1.141736e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.246678e+00	1.059882e+00	5.996261e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.895753e+00	1.313712e+00	6.883708e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.735482e+00	7.001745e-01	2.081115e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.490499e+00	2.402291e-01	1.599665e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.002971e+00	2.248857e-01	3.315451e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.570506e+00	2.513146e-01	4.772597e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.088904e+00	3.189515e-01	4.786677e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.573409e+00	1.796267e-01	4.654557e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.096572e+00	1.287486e-01	4.228865e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.594163e-01	9.922048e-02	2.873951e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.885828e-01	7.102298e-02	1.903557e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.543398e-01	3.366458e-02	1.104688e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.107491e-01	2.300357e-02	5.688447e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.904792e-03	1.616372e-03	3.461649e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.004435e+01	4.792495e+00	2.540590e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.099669e+01	1.566714e+00	7.296502e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.696872e+00	5.274626e-01	2.250709e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.797155e+00	1.810771e-01	2.919382e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.603792e+00	7.393570e-02	2.632481e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.840303e+00	1.760497e-01	2.682269e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.440977e+00	2.524668e-01	3.489425e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.837275e+00	1.880378e-01	3.231818e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.249326e+00	1.233471e-01	3.275812e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.761018e-01	7.895857e-02	2.046909e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.719395e-01	7.527212e-02	1.248167e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.242908e-01	2.778016e-02	8.699530e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.707188e-02	4.084494e-03	7.575910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.803678e+02	2.065125e+01	1.294304e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.517901e+01	1.298161e+00	4.941292e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.613518e+01	1.181485e+00	3.234993e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.021266e+01	9.106521e-02	9.034811e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.292390e+00	3.349513e-01	3.030573e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.448298e+00	1.989517e-01	8.655293e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.950746e+00	9.586988e-02	2.520969e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.278878e+00	2.125543e-01	1.008940e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.730349e+00	1.914461e-01	3.663298e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.147251e+00	1.486136e-01	3.503588e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.720459e-01	1.360616e-01	2.033397e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.533076e-02	5.888236e-03	1.413025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.241133e+00	4.920299e-01	1.615595e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.860908e+00	3.878948e-01	2.459903e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.136354e+00	2.279694e-01	6.701652e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.270848e+00	1.894173e-01	4.888770e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.838243e-01	8.063131e-02	3.095541e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.411772e-01	3.868457e-02	1.646397e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.383801e-01	2.782404e-02	5.264283e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.078787e-03	7.086018e-03	9.504901e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.140522e+00	6.378649e-01	2.833970e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.887711e+00	1.286337e-01	3.361970e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.296841e+00	1.672093e-01	3.114070e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.570603e-01	7.793551e-02	2.009533e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.713138e-01	5.391683e-02	9.881711e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.696022e-01	2.421345e-02	5.029528e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.224726e-02	2.056600e-02	2.380860e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.087634e-03	3.221992e-03	2.214057e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.450972e+01	1.203134e+00	6.182199e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.513318e+00	2.408575e-01	5.337594e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.363325e+00	1.781947e-01	3.750622e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.997451e-01	9.768025e-02	1.858436e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.414549e-02	9.183543e-03	8.542139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.629462e-01	2.012349e-01	1.230351e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.636341e+00	1.196968e+00	5.340117e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.298394e+00	1.103515e+00	5.179192e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.301735e+00	4.723647e-01	1.631090e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.622781e+00	2.434101e-01	3.365989e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.722766e+00	2.569948e-01	7.002990e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.935087e+00	2.372871e-01	6.283570e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.376121e+00	1.680077e-01	5.426529e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.001677e+00	1.628027e-01	3.724631e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.819792e-01	8.903210e-02	2.806742e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.121168e-01	4.937758e-02	1.913205e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.412401e-01	3.850450e-02	1.029674e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.151750e-01	3.648178e-02	3.802973e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.966229e-03	3.506890e-03	1.662691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.325877e+00	1.319374e+00	4.806407e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.679207e+00	2.714147e+00	1.035555e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.145492e+00	9.347926e-01	9.271665e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.765833e+00	1.570137e-01	4.031623e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.698348e+00	1.448025e-01	6.206287e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.544913e+00	3.286801e-01	5.517613e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.574699e+00	2.017547e-01	4.614139e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.747763e+00	1.554770e-01	4.535941e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.274552e+00	1.312551e-01	3.212760e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.597624e-01	9.366970e-02	2.701771e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.077071e-01	8.341316e-02	1.526564e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.924159e-01	7.908475e-02	1.183475e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.491377e-01	4.466746e-02	6.393110e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.105170e-01	2.589875e-02	3.545622e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.141804e-03	3.015452e-03	1.590739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.841470e+01	8.219223e+00	2.382069e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.559802e+01	5.918912e+00	2.674255e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.857690e+01	1.241949e+00	1.161714e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.160819e+01	0.000000e+00	1.417019e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.241422e+00	2.092994e-01	1.306268e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.340003e+00	2.667553e-01	8.473949e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.647985e+00	2.762130e-01	5.868497e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.668524e+00	1.962512e-01	4.727045e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.071690e+00	1.479709e-01	3.769249e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.729480e-01	1.140218e-01	1.814120e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.836909e-01	1.116788e-01	1.144787e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.336335e-02	5.059228e-03	4.567478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.208409e+00	8.450089e-01	4.925357e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.696737e+00	6.528402e-01	3.398584e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.754837e+00	3.542003e-01	4.874941e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.675555e+00	2.910506e-01	6.190880e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.595658e-01	1.676222e-01	3.790312e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.351513e-01	5.513439e-02	2.169555e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.883456e-01	2.730526e-02	7.969540e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.819116e-02	3.315050e-02	2.070348e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.372016e-03	3.373590e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.446134e+01	3.466981e+00	2.321111e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.595801e+00	6.386541e-01	4.171663e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.324203e+00	2.402125e-01	3.370847e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.452675e+00	3.815458e-01	4.385757e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.344659e+00	2.073303e-01	3.218827e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.598740e-01	7.898118e-02	2.084810e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.506958e-01	4.875095e-02	9.734718e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.487466e-01	2.334672e-02	4.251762e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.216477e-02	5.417480e-03	3.180810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.797955e+02	2.397724e+01	1.882407e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.946760e+01	8.454175e-01	1.656650e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.773574e+00	3.944519e-01	4.501791e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.113468e+00	2.974723e-01	2.323495e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.815836e+00	1.892323e-01	3.680953e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.823803e-01	1.505761e-01	2.786878e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.555563e-01	1.207772e-01	1.267177e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.368669e-02	5.904870e-03	6.041916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.625202e+00	7.617825e-01	5.391441e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.518740e+00	1.316005e+00	7.593057e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.951873e+00	9.917216e-01	5.396405e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.829713e+00	4.633553e-01	5.386600e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.286604e+00	1.984596e-01	2.901668e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.806501e+00	3.608899e-01	5.864776e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.163207e+00	2.742819e-01	5.845177e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.631714e+00	2.235397e-01	5.373795e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.156695e+00	1.656294e-01	4.137295e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.910402e-01	1.156634e-01	3.241215e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.783245e-01	6.964446e-02	2.087945e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.643208e-01	4.392256e-02	1.057752e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.180282e-01	3.453383e-02	4.421831e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.531863e-03	4.110704e-03	1.483796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.401416e+01	3.941056e+00	1.939532e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.304747e+01	2.293210e+00	1.961824e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.933602e+00	1.064111e+00	4.702293e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.770624e+00	5.610419e-02	6.994184e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.070338e+00	1.381128e-01	3.473804e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.176207e+00	3.264611e-01	3.096268e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.484835e+00	2.615022e-01	3.636182e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.846447e+00	1.920346e-01	4.159263e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.272028e+00	1.413139e-01	2.906306e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.450196e-01	8.935274e-02	1.770785e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.102772e-01	6.249200e-02	1.237147e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.155923e-01	4.319937e-02	5.334507e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.504131e-02	3.934862e-03	4.098865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.735358e+02	2.274131e+01	1.467420e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.140206e+01	1.777151e+00	3.330737e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.708559e+01	2.120091e-01	2.478300e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.187915e+01	8.952794e-01	6.259215e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.995633e+00	2.422958e-01	6.636740e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.781610e+00	4.365827e-01	2.615434e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.169219e+00	1.568620e-01	4.515059e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.410411e+00	2.112163e-01	2.309715e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.610954e+00	1.986853e-01	3.512295e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.039231e+00	1.512855e-01	3.106628e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.485345e-01	1.206099e-01	1.419563e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.146548e-02	6.928230e-03	6.683787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.514327e+00	5.277057e-01	1.200709e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.462633e+00	1.459710e-01	1.634014e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.950611e+00	1.420870e-01	5.108517e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.177372e+00	7.521263e-02	4.736045e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.474323e-01	5.333835e-02	2.497125e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.512583e-01	2.289404e-02	1.574318e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.297490e-01	1.947960e-02	6.726743e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.799650e-03	2.795072e-03	4.132473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.957117e+00	7.101382e-01	1.681548e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.652820e+00	6.525802e-02	3.793551e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.455558e+00	7.488375e-02	3.378267e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.378827e-01	6.425631e-02	1.710060e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.296923e-01	2.238363e-02	1.274610e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.158300e-01	1.867450e-02	7.600531e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.497611e-02	1.323588e-02	3.901084e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.644059e-03	1.985826e-03	1.888982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.356410e+01	1.570738e+00	4.398180e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.726039e+00	1.199619e-01	7.851589e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.728216e+00	1.230450e-01	4.098356e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.584634e-01	8.980891e-02	2.072003e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.439646e-02	6.126085e-03	1.416749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.127389e-01	2.830355e-01	9.801603e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.233198e+00	1.294536e+00	3.754075e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.323617e+00	7.858053e-01	2.034132e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.074750e+00	1.435524e-01	7.958759e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.197195e+00	1.320165e-01	3.571464e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.390160e+00	1.389821e-01	5.800799e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.842032e+00	1.364564e-01	4.857403e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.374785e+00	8.959419e-02	4.178153e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.014950e+00	6.132206e-02	3.753633e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.259362e-01	7.921314e-02	2.484884e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.403941e-01	2.954586e-02	1.883378e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.412119e-01	2.356328e-02	1.092535e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.057047e-01	2.209040e-02	5.225721e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.392080e-03	1.323581e-03	3.520236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.401966e+00	2.154323e+00	3.662307e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.284216e+00	2.027001e+00	5.323235e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.490105e+00	7.853026e-01	3.980583e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.080531e+00	6.857895e-02	3.796017e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.595032e+00	7.064686e-02	5.647608e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.438468e+00	9.280598e-02	4.667316e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.514979e+00	8.905689e-02	4.647212e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.884251e+00	7.923290e-02	3.951354e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.445248e+00	6.587656e-02	3.172814e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.045158e+00	5.445311e-02	2.578681e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.183108e-01	5.337711e-02	1.798942e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.576673e-01	3.267439e-02	1.371577e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.940042e-01	3.915001e-02	7.821671e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.410506e-01	1.513187e-02	4.812356e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.673352e-03	1.792520e-03	4.160237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.342860e+01	8.426617e+00	9.795679e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.186883e+01	8.469591e+00	1.293478e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.752288e+01	1.542975e+00	1.357114e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.174793e+01	0.000000e+00	1.786777e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.891409e+00	6.603239e-02	1.440145e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.622036e+00	1.373028e-01	1.353920e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.006038e+00	1.560862e-01	6.651470e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.073101e+00	1.469580e-01	5.121452e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.439560e+00	1.509043e-01	3.379657e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.063552e-01	8.378869e-02	2.894168e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.545865e-01	7.710218e-02	1.517264e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.816926e-02	4.583178e-03	7.604464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.653833e+00	8.578267e-01	4.044096e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.218247e+00	2.825793e-01	5.287207e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.726734e+00	2.607310e-01	3.327475e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.643545e+00	1.480161e-01	4.593771e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.240550e-01	9.910976e-02	2.928254e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.576461e-01	2.797329e-02	1.997959e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.888099e-01	2.127284e-02	9.282914e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.496627e-02	1.433794e-02	2.879627e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.761720e-03	1.236093e-03	1.097520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.559494e+01	3.078066e+00	1.467780e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.541149e+00	2.779240e-01	1.691138e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.454901e+00	1.377944e-01	1.327016e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.353233e+00	2.296990e-01	3.309985e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.530239e+00	1.123074e-01	2.948903e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.302624e-01	7.017900e-02	1.639358e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.049652e-01	2.189379e-02	1.175103e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.073047e-01	1.772233e-02	7.688134e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.353651e-02	3.119814e-03	6.313412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.669806e+02	1.736662e+01	1.046675e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.689545e+01	6.051636e-01	6.154357e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.370493e+00	2.005775e-01	1.238289e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.390232e+00	7.403390e-02	1.146076e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.904056e+00	1.257417e-01	2.912611e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.147288e+00	1.090945e-01	2.556797e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.071678e-01	6.923327e-02	1.749323e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.921883e-02	4.902383e-03	1.018669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.146545e+00	8.754100e-01	4.525210e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.598670e+00	1.066592e+00	4.612025e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.563313e+00	5.247693e-01	1.994065e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.366572e+00	1.900296e-01	1.181115e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.149684e+00	2.142955e-01	1.624147e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.633284e+00	2.393048e-01	3.057700e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.132947e+00	1.615705e-01	4.217172e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.662993e+00	1.613169e-01	3.960176e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.170575e+00	8.944752e-02	3.564061e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.389557e-01	1.058678e-01	2.464031e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.009503e-01	3.549819e-02	2.308780e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.678487e-01	2.914374e-02	1.091016e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.113360e-01	2.238211e-02	5.140148e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.699388e-03	1.325527e-03	3.327552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.881516e+01	3.879434e+00	1.630278e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.669295e+00	1.057678e+00	9.058928e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.029949e+00	2.639388e-01	3.591795e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.797400e+00	3.141914e-01	1.350761e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.781205e+00	8.447988e-02	1.736636e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.042402e+00	1.316738e-01	1.205878e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.586080e+00	2.316658e-01	2.340740e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.895025e+00	1.247575e-01	3.696318e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.431180e+00	1.245919e-01	2.183726e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.769438e-01	5.466920e-02	1.940622e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.965811e-01	3.680905e-02	1.334253e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.572081e-01	2.368849e-02	7.726594e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.698863e-02	2.505211e-03	6.260713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.657766e+02	1.566531e+01	9.890663e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.448064e+01	1.417118e+00	3.180270e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.571958e+01	1.047483e+00	8.875599e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.986361e+00	8.239129e-02	3.836797e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.928469e+00	3.803881e-01	3.683654e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.967083e+00	6.276842e-02	1.565552e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.405519e+00	3.403531e-02	1.950801e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.437280e+00	1.193405e-01	1.144758e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.871412e+00	1.732823e-01	2.793313e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.305931e+00	1.341187e-01	2.837540e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.145832e-01	9.598627e-02	2.102032e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.820053e-02	5.473618e-03	1.189339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.127406e+00	3.770761e-01	9.152559e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.856414e+00	2.882398e-01	1.046002e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.323744e+00	1.521134e-01	4.548090e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.305137e+00	1.382081e-01	3.819596e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.603168e-01	4.107247e-02	2.972582e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.949810e-01	2.545994e-02	1.421242e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.739610e-01	2.378093e-02	4.913244e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.852279e-03	8.866755e-03	1.290064e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.893930e+00	5.217859e-01	1.691019e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.913939e+00	7.763689e-02	2.779768e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.471697e+00	1.213032e-01	2.513485e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.371270e-01	5.180686e-02	1.828170e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.688375e-01	3.561750e-02	1.041969e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.517085e-01	2.491148e-02	4.428752e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.884963e-02	1.351846e-02	2.337557e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.022594e-03	4.039972e-03	6.454104e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.377003e+01	1.047419e+00	4.039219e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.924325e+00	1.110811e-01	4.990444e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.560522e+00	1.573716e-01	3.288959e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.587561e-01	8.350643e-02	1.519464e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.410403e-02	9.042426e-03	7.828065e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.014928e-01	2.190798e-01	9.502667e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.617006e+00	1.015921e+00	3.356991e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.106386e+00	9.621011e-01	3.045019e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.112185e+00	1.434130e-01	1.530741e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.636887e+00	2.146420e-01	2.741445e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.749682e+00	1.346910e-01	5.887102e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.014710e+00	1.534819e-01	4.724307e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.426892e+00	1.037121e-01	4.282682e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.031402e+00	8.793433e-02	3.292939e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.936690e-01	5.089735e-02	2.466347e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.784070e-01	3.853817e-02	1.615122e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.785378e-01	1.733251e-02	9.981740e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.177477e-01	1.935912e-02	4.574809e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.847105e-03	4.522406e-03	1.347492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.848936e+00	1.353465e+00	3.667436e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.893221e+00	2.177776e+00	4.801646e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.430018e+00	6.018563e-01	4.482195e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.107814e+00	1.563606e-01	4.923726e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.615533e+00	5.043307e-02	5.562711e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.584416e+00	2.576834e-01	3.660092e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.644306e+00	1.044250e-01	4.413939e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.969512e+00	9.134691e-02	3.739312e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.419761e+00	8.261491e-02	2.872605e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.021185e+00	8.035600e-02	1.824003e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.496767e-01	3.670169e-02	1.675089e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.092454e-01	2.991787e-02	1.092749e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.749561e-01	3.909072e-02	5.246181e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.367760e-01	1.397486e-02	4.587112e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.907568e-03	3.600025e-03	2.088587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.925463e+01	7.462294e+00	1.865982e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.467844e+01	4.645027e+00	1.783708e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.758729e+01	7.505290e-01	1.275458e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.085008e+01	2.181261e-01	1.109161e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.848988e+00	3.286490e-01	7.800337e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.360317e+00	1.946011e-01	7.928871e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.039299e+00	2.991922e-01	4.668008e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.898575e+00	1.304009e-01	5.042194e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.268815e+00	1.842829e-01	2.303814e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.338752e-01	7.610604e-02	2.031153e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.549423e-01	8.859060e-02	1.066977e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.474630e-02	6.619991e-03	3.757133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.147288e+00	6.698746e-01	3.351330e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.483546e+00	4.682972e-01	1.587932e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.869991e+00	2.772876e-01	3.274576e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.788086e+00	1.894515e-01	4.778621e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.174851e-01	8.579387e-02	3.121094e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.946631e-01	1.826913e-02	1.850398e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.357793e-01	2.287345e-02	7.169116e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.359976e-02	4.154278e-02	7.492937e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.980634e-03	3.687939e-03	2.151588e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.385692e+01	2.986032e+00	1.314621e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.521349e+00	3.410735e-01	3.943565e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.329385e+00	2.407489e-01	2.504480e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.665733e+00	1.690518e-01	3.493599e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.539555e+00	1.304974e-01	2.696879e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.687066e-01	6.062866e-02	1.812665e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.665352e-01	3.127748e-02	8.278117e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.379123e-01	1.404338e-02	5.061707e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.304324e-02	5.733682e-03	2.971930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.675009e+02	1.903836e+01	1.324547e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.818548e+01	8.091393e-01	5.881044e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.657032e+00	2.389816e-01	4.775695e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.299426e+00	1.133227e-01	3.317764e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.204949e+00	1.542663e-01	2.810001e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.025547e+00	1.338569e-01	1.846073e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.965246e-01	7.392133e-02	1.563049e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.617182e-02	8.237352e-03	3.866281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.622049e+00	6.429367e-01	3.678932e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.387458e+00	1.098792e+00	4.500016e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.706057e+00	7.853529e-01	2.123364e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.473343e+00	2.295415e-01	2.217098e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.298525e+00	1.895001e-01	1.461617e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.835405e+00	2.700245e-01	3.481220e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.339216e+00	1.686686e-01	4.514250e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.749696e+00	1.530246e-01	3.920572e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.217119e+00	1.012674e-01	3.456795e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.926681e-01	5.811816e-02	2.704214e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.311879e-01	4.872497e-02	1.671702e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.863824e-01	1.512045e-02	9.171626e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.199292e-01	2.205318e-02	3.991553e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.303324e-03	4.527777e-03	1.290656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.465665e+01	3.195552e+00	1.569028e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.203596e+01	1.919778e+00	7.536430e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.251675e+00	3.848806e-01	7.754993e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.306520e+00	3.903689e-01	1.724972e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.735946e+00	9.811728e-02	3.205131e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.126489e+00	1.075022e-01	2.536403e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.731430e+00	2.309476e-01	2.759183e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.081825e+00	1.359308e-01	3.012590e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.367593e+00	9.709909e-02	2.464264e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.301552e-01	7.130520e-02	1.527929e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.685359e-01	3.539909e-02	1.029192e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.591893e-01	2.514170e-02	4.550663e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.706291e-02	3.701703e-03	5.678978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.633665e+02	1.771990e+01	1.089247e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.875850e+01	1.437160e+00	5.894241e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.666848e+01	6.558597e-01	1.831789e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.139147e+01	6.074918e-01	3.129003e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.206048e+00	2.071943e-01	6.069184e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.859531e+00	1.824039e-01	4.595788e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.222086e+00	2.209667e-01	1.903969e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.676104e+00	1.036219e-01	2.729059e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.933407e+00	1.362150e-01	4.217183e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.173115e+00	1.822955e-01	2.304043e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.645532e-01	8.230511e-02	1.235019e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.249313e-02	7.108794e-03	5.773726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.797857e+00	5.426429e-01	1.249984e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.269863e+00	9.376789e-02	1.016765e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.737077e+00	1.307457e-01	5.770176e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.070077e+00	8.471264e-02	3.832190e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.352483e-01	4.836648e-02	2.415681e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.207803e-01	5.214717e-02	1.299412e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.098434e-01	1.851954e-02	6.228889e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.766520e-03	2.327732e-03	3.497785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.283843e+00	7.286095e-01	1.730829e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.547289e+00	6.394669e-02	3.696975e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.216807e+00	7.735021e-02	3.750975e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.542134e-01	5.986085e-02	1.900127e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.726387e-01	3.282570e-02	1.013720e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.056195e-01	1.880547e-02	6.961883e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.636050e-02	2.091249e-02	3.026975e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.957214e-03	1.263072e-03	3.394105e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.396416e+01	1.547743e+00	4.352787e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.590199e+00	1.017785e-01	7.053803e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.570003e+00	1.291938e-01	4.251588e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.259254e-01	8.852272e-02	2.204571e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.026131e-02	7.247997e-03	1.552169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.496522e-01	4.283648e-01	1.530638e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.992705e+00	1.429356e+00	4.951160e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.415185e+00	5.330681e-01	1.481601e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.749885e+00	1.481720e-01	1.515221e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.824717e+00	1.553987e-01	5.249019e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.274995e+00	2.019426e-01	4.762814e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.683252e+00	1.512348e-01	4.804802e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.240318e+00	1.003223e-01	3.908950e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.460035e-01	8.444244e-02	2.978412e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.268156e-01	5.111707e-02	2.528238e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.968661e-01	3.896532e-02	1.660542e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.194101e-01	2.137280e-02	1.160346e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.770162e-02	2.143899e-02	4.995966e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.986866e-03	1.319413e-03	3.179245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.690540e+00	2.714763e+00	4.706440e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.930597e+00	2.334216e+00	5.390488e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.214976e+00	4.658200e-01	9.554541e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.618187e+00	9.966236e-02	5.788013e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.165065e+00	8.872382e-02	5.247816e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.189216e+00	9.490228e-02	4.332417e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.250351e+00	8.002395e-02	6.142558e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.756163e+00	1.237071e-01	3.613229e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.351579e+00	8.532366e-02	2.526364e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.606164e-01	1.107424e-01	2.050878e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.309050e-01	4.347785e-02	2.023706e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.228730e-01	3.276392e-02	1.107296e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.524185e-01	4.075198e-02	8.906289e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.308782e-01	2.539035e-02	5.462007e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.815648e-03	1.399474e-03	4.813419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.767364e+01	1.136543e+01	1.436617e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.515165e+01	8.994926e+00	1.433518e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.764990e+01	1.134214e+00	2.339235e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.104802e+01	0.000000e+00	1.961565e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.806361e+00	1.025094e-01	1.815628e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.484196e+00	1.390559e-01	9.629921e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.798438e+00	1.571876e-01	8.599200e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.945363e+00	1.411453e-01	4.692587e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.284639e+00	1.637293e-01	3.013692e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.979842e-01	8.356084e-02	2.858420e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.493584e-01	6.948392e-02	1.907767e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.598859e-02	5.069258e-03	1.007051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.238312e+00	9.758321e-01	4.295136e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.986135e+00	1.601158e-01	1.122066e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.535807e+00	2.881331e-01	4.094288e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.505773e+00	1.545539e-01	4.520427e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.218056e-01	7.748989e-02	2.732028e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.158155e-01	3.621191e-02	1.647886e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.582807e-01	2.515822e-02	8.109929e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.743840e-02	1.865280e-02	2.262465e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.504423e-03	8.348969e-04	1.473850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.852545e+01	3.444879e+00	1.843391e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.143226e+00	2.240756e-01	1.268799e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.078442e+00	5.680972e-02	2.022834e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.304126e+00	2.798888e-01	3.256750e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.339417e+00	1.130930e-01	2.961476e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.581375e-01	8.205650e-02	1.741481e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.566626e-01	3.064014e-02	1.013684e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.824744e-01	2.064015e-02	6.024384e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.263242e-02	4.199842e-03	5.949139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.864082e+02	1.946843e+01	1.162432e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.587876e+01	5.763927e-01	2.809932e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.523922e+00	4.808378e-02	3.711423e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.027656e+00	9.772488e-02	1.108784e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.847738e+00	1.436942e-01	2.873232e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.036907e+00	1.549709e-01	2.627523e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.196956e-01	6.746224e-02	1.679985e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.759762e-02	5.182124e-03	1.071766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.711645e+00	1.033316e+00	7.215883e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.134819e+00	1.153222e+00	6.450353e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.672195e+00	5.796142e-01	9.868486e-03
1.350000e-01	1.500000e-02	1.500000e-02	3.194000e+00	2.145485e-01	1.322092e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.897671e+00	3.053081e-01	2.626957e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.348501e+00	2.292914e-01	4.680761e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.034221e+00	2.327467e-01	4.048966e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.526456e+00	1.660296e-01	3.663894e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.095475e+00	1.402999e-01	3.102161e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.230154e-01	6.324065e-02	2.807283e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.450290e-01	3.980902e-02	1.785972e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.337257e-01	3.314926e-02	1.177939e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.012180e-01	2.297586e-02	4.620661e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.023727e-03	1.263899e-03	3.622058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.270135e+01	3.929873e+00	3.080197e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.840334e+00	1.371834e+00	4.538463e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.761327e+00	2.508973e-01	1.172983e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.411614e+00	1.872247e-01	4.953256e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.546441e+00	3.088719e-01	6.909014e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.804379e+00	1.141970e-01	2.595204e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.267866e+00	1.529836e-01	3.760628e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.898954e+00	2.313578e-01	2.661188e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.302775e+00	1.464423e-01	2.245624e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.822311e-01	7.444348e-02	1.755954e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.401607e-01	3.691487e-02	1.282204e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.367931e-01	3.048334e-02	7.256514e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.521431e-02	2.364218e-03	7.809530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.831101e+02	1.624757e+01	1.356066e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.298967e+01	9.150439e-01	5.888337e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.467005e+01	1.002499e+00	1.261357e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.061043e+01	7.061219e-01	5.405641e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.244403e+00	5.196226e-01	3.304221e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.138624e+00	2.788694e-01	1.838087e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.164164e+00	1.957148e-01	5.913915e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.277670e+00	1.666662e-01	9.945501e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.758792e+00	1.514766e-01	3.675951e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.170940e+00	1.607222e-01	2.532484e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.602591e-01	7.905760e-02	2.186687e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.441599e-02	5.172202e-03	1.306472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.604638e+00	4.511459e-01	1.379319e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.428679e+00	1.834985e-01	2.172755e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.917129e+00	2.325552e-01	4.850255e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.133243e+00	1.016037e-01	3.913164e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.582698e-01	6.316543e-02	2.298382e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.441557e-01	4.466707e-02	1.226288e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.192224e-01	2.763022e-02	4.429421e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.386143e-03	6.442558e-03	5.956377e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.351411e+00	5.426121e-01	2.162189e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.541224e+00	1.031731e-01	3.167347e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.243506e+00	8.171723e-02	2.810420e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.952194e-01	7.345239e-02	1.515296e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.752980e-01	5.336349e-02	9.016437e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.680924e-01	1.816317e-02	4.357453e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.264776e-02	1.766660e-02	2.125910e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.946743e-03	3.580552e-03	1.288989e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.479387e+01	1.155632e+00	5.193538e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.083070e+00	1.910384e-01	7.124402e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.372442e+00	1.691204e-01	2.955600e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.247900e-01	1.128140e-01	1.614838e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.550146e-02	9.016905e-03	7.291168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.253163e-01	2.476105e-01	1.614944e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.295824e+00	1.113695e+00	7.572459e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.786409e+00	9.483167e-01	2.641208e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.018449e+00	1.656968e-01	9.822183e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.203021e+00	4.200207e-01	3.892328e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.292799e+00	2.086784e-01	6.471441e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.760346e+00	1.516030e-01	5.106146e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.319654e+00	1.592914e-01	3.760798e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.410281e-01	9.830721e-02	3.229050e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.430392e-01	7.560591e-02	2.085294e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.988543e-01	5.490750e-02	1.324016e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.269108e-01	3.996284e-02	7.328708e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.944883e-02	2.490982e-02	4.350116e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.036057e-03	3.175557e-03	2.486313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.893737e+00	1.588406e+00	5.939142e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.054032e+01	1.908017e+00	8.642835e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.721748e+00	6.326210e-01	6.196700e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.777972e+00	8.118410e-02	6.039923e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.393240e+00	2.181287e-01	3.801619e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.175294e+00	2.814110e-01	4.388165e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.427406e+00	2.084994e-01	3.733877e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.706688e+00	1.006591e-01	3.829035e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.269567e+00	1.545586e-01	2.442654e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.794968e-01	1.053464e-01	1.901051e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.951418e-01	7.039066e-02	1.371083e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.098661e-01	5.657929e-02	9.127030e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.195028e-01	2.557672e-02	6.548941e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.026668e-01	2.016829e-02	3.972092e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.569865e-03	2.804143e-03	2.171730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.363241e+01	9.270373e+00	2.447359e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.831163e+01	5.409043e+00	2.118580e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.737611e+01	4.661032e-01	1.034399e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.713516e+00	2.045669e-02	2.393860e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.762843e+00	5.329830e-01	8.342252e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.096756e+00	3.045161e-01	6.168626e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.568356e+00	2.522203e-01	5.826078e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.749751e+00	2.690494e-01	3.951473e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.094469e+00	1.676160e-01	2.395406e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.199523e-01	1.429433e-01	1.672895e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.501509e-01	6.072112e-02	1.494723e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.306928e-02	5.170748e-03	3.743914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.776986e+00	7.663599e-01	5.287035e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.539118e+00	5.072790e-01	7.513144e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.325774e+00	3.490042e-01	5.032799e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.657568e+00	2.128041e-01	4.887742e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.708031e-01	8.321155e-02	3.130240e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.345094e-01	6.154477e-02	1.562026e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.746616e-01	2.492688e-02	6.006742e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.409938e-02	3.369008e-02	1.363626e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.128718e-03	3.207086e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.733433e+01	2.975483e+00	2.460877e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.407155e+00	6.142939e-01	3.656226e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.084914e+00	2.972100e-01	2.456764e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.199671e+00	2.224616e-01	4.320375e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.358780e+00	1.218955e-01	2.760667e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.756673e-01	8.990685e-02	1.415439e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.495074e-01	5.574845e-02	8.291763e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.541099e-01	1.764352e-02	5.015661e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.102673e-02	6.108654e-03	2.548839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.895949e+02	1.990568e+01	1.674930e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.764910e+01	1.028268e+00	5.685767e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.286751e+00	3.569848e-01	2.891059e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.044848e+00	7.847978e-02	3.327188e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.794513e+00	1.864749e-01	2.678100e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.168382e-01	1.757388e-01	1.919697e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.074368e-01	6.353736e-02	1.122512e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.460894e-02	6.366386e-03	4.820147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.901829e+00	7.988998e-01	7.419188e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.119126e+00	1.211243e+00	6.028323e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.164963e+00	7.541448e-01	3.478535e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.657970e+00	4.454647e-01	3.166433e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.061863e+00	3.624092e-01	2.405331e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.529163e+00	3.571065e-01	5.248578e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.018511e+00	2.209033e-01	4.468351e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.600909e+00	2.244067e-01	4.116257e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.085302e+00	1.175246e-01	3.337356e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.625855e-01	8.347595e-02	2.467922e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.728999e-01	9.202711e-02	1.573873e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.473472e-01	3.866383e-02	7.923529e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.267838e-02	2.474895e-02	4.447989e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.079173e-03	3.106231e-03	2.484817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.709953e+01	3.404800e+00	3.590949e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.347474e+01	2.154474e+00	1.010225e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.740541e+00	6.231107e-01	7.873528e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.934113e+00	3.088468e-01	1.488190e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.645829e+00	1.480422e-01	1.647599e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.934120e+00	2.395195e-01	2.603600e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.534960e+00	4.307202e-01	3.086171e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.877973e+00	1.688314e-01	2.845036e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.228276e+00	1.436467e-01	2.180457e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.446801e-01	8.989711e-02	1.745077e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.326349e-01	7.722038e-02	9.187763e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.886028e-01	2.652140e-02	5.079226e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.364319e-02	4.148306e-03	4.342306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.794719e+02	1.751668e+01	1.761487e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.711787e+01	9.642014e-01	2.204615e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.765939e+01	1.720476e+00	5.806963e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.057563e+01	2.182095e-01	5.178452e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.737646e+00	3.778141e-01	2.495285e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.526459e+00	4.338843e-01	1.926467e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.459616e+00	5.442171e-01	2.458656e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.392773e+00	1.892324e-01	2.430544e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.605073e+00	2.028236e-01	3.113874e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.070299e+00	2.015921e-01	2.212041e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.554124e-01	1.276168e-01	1.196804e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.141402e-02	4.806674e-03	5.969584e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.786274e+00	5.753527e-01	1.441816e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.199443e+00	3.095738e-02	1.224671e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.811450e+00	1.429950e-01	5.478329e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.089667e+00	8.250010e-02	3.944342e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.710875e-01	7.165921e-02	2.568382e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.013461e-01	2.175041e-02	1.597049e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.141007e-01	2.540627e-02	6.058353e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.217299e-03	2.997946e-03	3.453815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.135427e+00	6.896356e-01	1.786259e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.647249e+00	1.243859e-01	3.098541e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.370746e+00	7.641127e-02	3.246038e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.310216e-01	5.765324e-02	1.943558e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.852337e-01	3.208781e-02	1.607116e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.120621e-01	3.173342e-02	7.940044e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.376231e-02	1.306074e-02	3.377177e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.164318e-03	1.508838e-03	2.431782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.380842e+01	1.449150e+00	4.255936e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.675957e+00	1.023685e-01	5.971408e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.658492e+00	1.488603e-01	3.923923e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.032270e-01	7.788801e-02	2.624095e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.063340e-02	5.928122e-03	1.417631e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.820030e-01	4.085406e-01	1.532850e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.786966e+00	1.571513e+00	4.017320e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.394385e+00	6.138881e-01	2.521825e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.904536e+00	1.069190e-01	2.866948e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.007270e+00	1.553500e-01	5.195419e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.331575e+00	1.447075e-01	5.736148e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.684925e+00	1.245313e-01	5.373960e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.248797e+00	1.269568e-01	4.356285e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.985980e-01	6.432890e-02	3.391013e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.444565e-01	4.568332e-02	2.632314e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.105294e-01	6.002501e-02	1.616607e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.098702e-01	2.243641e-02	1.086222e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.651694e-02	2.807617e-02	4.340495e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.735629e-03	1.817404e-03	2.889893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.472082e+00	2.656699e+00	3.750964e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.059496e+00	2.054637e+00	5.302211e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.521097e+00	4.040283e-01	5.438108e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.900172e+00	0.000000e+00	6.890639e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.211763e+00	7.736856e-02	7.644758e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.116998e+00	1.190794e-01	5.618316e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.566600e+00	1.793660e-01	3.483683e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.772092e+00	9.410266e-02	4.482504e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.297946e+00	7.325726e-02	3.308860e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.383852e-01	6.021042e-02	2.791168e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.549321e-01	4.564956e-02	2.430975e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.307628e-01	3.033706e-02	1.522881e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.775832e-01	3.522010e-02	7.917924e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.347226e-01	2.329083e-02	4.531014e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.201703e-03	2.979397e-03	4.801370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.687074e+01	1.069371e+01	1.259580e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.448115e+01	7.793843e+00	1.306602e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.798253e+01	9.509759e-01	1.897207e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.140408e+01	0.000000e+00	1.798937e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.703314e+00	1.472989e-01	1.516972e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.383325e+00	1.572040e-01	1.102385e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.991709e+00	3.096780e-01	5.593220e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.939163e+00	1.470294e-01	4.614512e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.253861e+00	1.249974e-01	4.340364e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.361543e-01	8.398930e-02	2.929597e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.094360e-01	1.095962e-01	1.740219e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.787846e-02	4.256446e-03	1.093647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.837641e+00	9.682350e-01	4.473284e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.199459e+00	2.570560e-01	6.959246e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.750217e+00	2.730647e-01	4.426980e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.560173e+00	1.747894e-01	4.851391e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.394276e-01	8.304646e-02	2.992395e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.198301e-01	2.530367e-02	1.941020e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.603326e-01	1.878245e-02	9.606288e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.248682e-02	1.893446e-02	3.232915e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.416624e-03	9.694296e-04	1.120307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.624062e+01	3.376216e+00	1.541663e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.528720e+00	3.968951e-01	1.980818e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.330192e+00	9.338065e-02	3.401861e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.584394e+00	3.182388e-01	3.098863e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.449718e+00	1.103851e-01	2.922213e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.340268e-01	5.567899e-02	1.754227e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.732106e-01	3.322410e-02	1.559703e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.861937e-01	3.234297e-02	7.977711e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.256603e-02	3.746262e-03	6.585898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.693628e+02	1.876799e+01	9.410528e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.781957e+01	2.861525e-01	1.118396e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.213446e+00	1.950788e-01	7.543863e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.216649e+00	1.023064e-01	4.916493e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.007828e+00	1.885776e-01	2.725468e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.063159e+00	1.344255e-01	2.734872e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.116924e-01	6.579026e-02	1.902758e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.814597e-02	4.078404e-03	1.117358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.479880e+00	1.048340e+00	5.029634e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.611659e+00	1.441176e+00	5.098680e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.424081e+00	4.655587e-01	4.388393e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.446736e+00	1.438901e-01	2.753538e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.172048e+00	3.010021e-01	2.523195e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.730530e+00	3.514869e-01	3.803232e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.104503e+00	1.961733e-01	5.021631e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.517729e+00	1.340188e-01	4.614537e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.046119e+00	9.080432e-02	4.025970e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.667987e-01	1.021442e-01	2.512370e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.781215e-01	5.125045e-02	1.766717e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.212144e-01	2.164819e-02	1.265524e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.007367e-01	2.641093e-02	4.472830e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.782385e-03	1.749745e-03	3.139364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.067608e+01	4.910939e+00	1.762964e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.861436e+00	8.433612e-01	8.593379e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.932990e+00	2.184041e-01	4.410232e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.822068e+00	2.432095e-01	3.037017e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.971461e+00	2.178812e-01	3.080223e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.901173e+00	1.576698e-01	2.061421e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.586354e+00	2.881377e-01	2.818695e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.892293e+00	1.352582e-01	3.761760e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.356503e+00	1.329601e-01	2.592828e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.808269e-01	5.816027e-02	2.620551e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.483095e-01	3.327314e-02	1.681283e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.614084e-01	4.542489e-02	7.482727e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.536791e-02	2.906960e-03	8.044126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.719299e+02	1.750294e+01	7.695468e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.470177e+01	1.538633e+00	9.884679e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.594432e+01	4.622097e-01	1.247582e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.112440e+01	3.324639e-01	1.072816e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.277502e+00	2.563111e-01	4.322254e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.921627e+00	1.879241e-02	2.889936e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.031426e+00	1.550993e-01	1.284003e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.452099e+00	2.458830e-01	1.202229e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.873479e+00	1.410144e-01	3.632016e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.164270e+00	1.196908e-01	3.888964e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.435726e-01	9.867594e-02	2.424300e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.724992e-02	6.385282e-03	1.334475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.495156e+00	5.182418e-01	1.250891e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.462506e+00	1.122759e-01	1.862491e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.083298e+00	1.840882e-01	5.531084e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.183778e+00	9.978546e-02	4.772036e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.023385e-01	9.468408e-02	2.272620e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.086389e-01	2.182207e-02	1.352359e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.320325e-01	2.625068e-02	4.414199e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.767586e-03	6.662222e-03	1.206694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.187630e+00	6.012831e-01	2.085846e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.607679e+00	7.979216e-02	4.302031e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.284495e+00	1.198388e-01	2.629336e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.389506e-01	5.363594e-02	1.763928e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.628529e-01	6.393178e-02	7.960775e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.694946e-01	2.238063e-02	5.335323e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.123606e-02	1.765826e-02	2.140638e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.533066e-03	3.371644e-03	5.015960e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.420837e+01	1.065891e+00	4.793732e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.569933e+00	9.297688e-02	6.093575e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.523162e+00	1.669172e-01	3.033335e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.614774e-01	1.121934e-01	1.695082e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.391612e-02	9.171516e-03	7.026297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.311492e-01	2.447916e-01	8.204115e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.130627e+00	1.255402e+00	3.223077e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.486818e+00	1.166880e+00	2.241302e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.142501e+00	1.051218e-01	4.205256e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.318440e+00	9.241079e-02	6.946955e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.434970e+00	1.737562e-01	6.650940e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.885689e+00	1.583261e-01	4.944087e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.364684e+00	1.117705e-01	5.382188e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.007116e+00	1.499155e-01	3.011187e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.671035e-01	6.073251e-02	2.498542e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.009555e-01	4.119901e-02	1.467780e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.144840e-01	3.372307e-02	9.155502e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.920266e-02	4.137530e-02	3.042052e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.779133e-03	3.646742e-03	8.865113e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.618570e+00	1.525759e+00	6.870011e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.296878e+00	2.780088e+00	4.071297e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.736874e+00	8.571288e-01	6.341834e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.933571e+00	1.028079e-01	5.926506e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.644504e+00	0.000000e+00	9.263198e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.561070e+00	1.707740e-02	7.321301e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.291376e+00	5.251759e-02	7.193884e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.777286e+00	1.249129e-01	3.297284e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.276833e+00	1.297182e-01	2.384702e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.976036e-01	1.209190e-01	1.943654e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.739396e-01	5.429257e-02	1.862373e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.089355e-01	4.574806e-02	1.289918e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.388357e-01	4.441910e-02	5.518780e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.149573e-01	2.299454e-02	3.159895e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.343846e-03	2.784419e-03	2.049019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.159672e+01	7.632705e+00	2.487741e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.655129e+01	5.190651e+00	2.585491e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.769521e+01	1.158678e+00	6.513136e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.038734e+01	4.222710e-01	9.433427e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.439609e+00	2.653391e-01	1.093303e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.358003e+00	2.046416e-01	7.361986e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.678790e+00	1.150759e-01	7.708307e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.796099e+00	1.535950e-01	4.454092e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.209535e+00	1.389435e-01	2.975582e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.848941e-01	1.908341e-01	1.399751e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.843658e-01	8.930081e-02	1.309646e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.338376e-02	5.825665e-03	4.079057e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.504403e+00	9.419004e-01	3.665017e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.312538e+00	3.466768e-01	2.783577e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.784903e+00	2.450702e-01	4.442518e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.705043e+00	1.819510e-01	5.413655e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.561798e-01	1.576704e-01	3.078735e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.201462e-01	5.573351e-02	1.693059e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.734056e-01	3.197576e-02	6.254403e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.563876e-02	3.265426e-02	2.137929e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.727055e-03	2.916463e-03	2.277305e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.511917e+01	3.799903e+00	1.401781e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.968608e+00	1.353682e-01	7.348876e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.542056e+00	1.404708e-01	4.088350e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.618531e+00	1.773289e-01	4.404484e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.395867e+00	1.682540e-01	2.884462e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.304592e-01	7.383939e-02	1.513706e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.433714e-01	5.113109e-02	8.046847e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.515122e-01	2.650036e-02	4.084485e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.145297e-02	4.318081e-03	2.526872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.668731e+02	2.250377e+01	1.057193e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.886027e+01	2.904311e-01	2.479917e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.324237e+00	1.839762e-01	8.169695e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.288901e+00	9.952348e-02	3.991128e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.990860e+00	1.311693e-01	3.194005e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.083164e+00	2.753676e-01	1.446837e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.593930e-01	9.851873e-02	1.320366e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.409118e-02	5.686320e-03	4.564091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.796834e+00	8.204710e-01	3.891170e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.671683e+00	1.360976e+00	4.776227e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.837735e+00	1.136860e+00	2.195364e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.526967e+00	2.033223e-01	4.407697e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.284274e+00	1.327546e-01	4.981481e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.700710e+00	1.775849e-01	5.101295e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.169432e+00	2.072362e-01	6.144662e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.638806e+00	1.623036e-01	5.539679e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.242955e+00	1.889148e-01	3.482050e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.806124e-01	7.252502e-02	2.763566e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.856168e-01	6.752605e-02	1.593321e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.357203e-01	3.326981e-02	8.351414e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.079136e-01	4.190098e-02	3.350831e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.120271e-03	3.641309e-03	1.027030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.643860e+01	4.431347e+00	1.529549e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.193612e+01	2.091136e+00	7.675389e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.989464e+00	2.271940e-01	8.448350e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.944993e+00	9.512481e-02	7.887096e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.806340e+00	4.256398e-02	5.423835e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.299794e+00	1.642866e-01	4.182731e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.677345e+00	7.623385e-02	5.208037e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.914435e+00	1.325204e-01	3.966692e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.341762e+00	1.912773e-01	2.230670e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.339652e-01	9.093471e-02	1.974875e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.350584e-01	4.242793e-02	1.124388e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.082956e-01	4.148908e-02	4.673940e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.435222e-02	4.125105e-03	4.401007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.674746e+02	2.194470e+01	7.482686e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.638825e+01	7.720749e-01	3.604696e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.825047e+01	5.604057e-01	2.745713e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.310679e+01	4.686595e-01	1.865167e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.634121e+00	4.243468e-02	1.418937e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.069308e+00	1.665835e-01	5.458576e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.381213e+00	7.375676e-02	4.395847e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.385120e+00	8.318655e-02	3.060820e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.797003e+00	1.454495e-01	4.045635e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.191914e+00	1.880497e-01	1.852324e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.771984e-01	1.154010e-01	1.371234e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.077807e-02	7.324550e-03	5.717561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.136209e+00	4.977700e-01	1.035347e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.881684e+00	1.720057e-02	1.401721e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.552928e+00	9.461729e-02	4.987120e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.006989e+00	8.959993e-02	2.885857e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.839600e-01	3.396991e-02	2.267811e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.587457e-01	6.678798e-02	1.177927e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.259566e-02	2.401547e-02	5.716080e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.181285e-03	2.015285e-03	2.974259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.534038e+00	5.836064e-01	1.630731e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.252072e+00	8.582649e-02	3.222872e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.208331e+00	1.129096e-01	2.301789e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.866421e-01	6.864890e-02	1.793785e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.790646e-01	3.675544e-02	9.625639e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.758832e-01	1.635519e-02	6.496424e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.529104e-02	1.830985e-02	2.655607e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.856421e-03	1.403817e-03	2.639655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.434067e+01	1.250527e+00	4.312210e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.336663e+00	1.589366e-01	5.096051e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.494898e+00	1.292472e-01	4.047542e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.141999e-01	1.245448e-01	1.708731e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.581809e-02	5.927586e-03	1.588802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.058882e+00	5.463847e-01	2.052893e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.708240e+00	1.455116e+00	3.972583e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.296626e+00	2.349802e-01	3.914606e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.607297e+00	1.879622e-01	2.361228e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.644446e+00	1.455706e-01	5.428568e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.958033e+00	1.301145e-01	4.901865e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.489235e+00	1.504183e-01	3.608571e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.097339e+00	1.980809e-01	3.649503e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.584554e-01	6.738765e-02	2.409371e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.908642e-01	4.382181e-02	2.491206e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.526285e-01	6.011961e-02	1.679203e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.857314e-01	1.776417e-02	9.300917e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.577708e-02	1.474176e-02	2.977122e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.975075e-03	2.178221e-03	1.717752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.421047e+00	3.083952e+00	4.378078e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.927511e+00	1.622355e+00	6.168727e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.202104e+00	1.606317e-01	7.660711e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.292566e+00	0.000000e+00	8.960893e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.983230e+00	8.062429e-02	6.132800e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.923364e+00	1.617421e-01	4.373728e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.203842e+00	1.254482e-01	3.197535e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.610437e+00	8.120924e-02	3.516333e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.153320e+00	6.182569e-02	3.126813e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.446722e-01	3.525259e-01	2.033234e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.478068e-01	1.029617e-01	1.913967e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.921913e-01	2.732361e-02	2.600323e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.299871e-01	2.090732e-02	6.368211e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.087432e-01	2.633773e-02	5.569851e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.082867e-03	2.846819e-03	2.906242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.205361e+01	1.280644e+01	1.089848e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.763252e+01	7.506815e+00	1.269649e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.724709e+01	6.074423e-01	2.611661e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.982811e+00	0.000000e+00	2.668930e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.544217e+00	7.430413e-02	1.231303e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.089128e+00	2.111423e-01	8.972411e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.735014e+00	3.164707e-01	6.597562e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.821779e+00	1.917478e-01	4.011458e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.165445e+00	1.745975e-01	2.912961e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.646532e-01	7.660485e-02	2.517749e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.297200e-01	6.677361e-02	1.704153e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.507638e-02	5.320934e-03	8.841314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.612282e+00	9.291719e-01	4.118530e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.064967e+00	8.204987e-02	1.029194e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.303878e+00	2.973921e-01	4.255155e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.324805e+00	1.116619e-01	4.018782e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.722832e-01	7.254018e-02	2.237934e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.628510e-01	3.754843e-02	1.588413e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.360833e-01	1.686434e-02	7.495424e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.543462e-02	2.156164e-02	1.760201e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.285531e-03	8.318786e-04	1.059965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.945383e+01	3.127679e+00	1.393956e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.209421e+00	1.055687e-01	2.488912e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.960568e+00	4.412139e-02	1.897241e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.262512e+00	2.735469e-01	2.966821e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.288795e+00	1.001510e-01	2.325528e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.744119e-01	6.056387e-02	1.833365e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.610742e-01	4.038103e-02	8.531189e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.648329e-01	1.652321e-02	5.592602e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.034439e-02	3.742489e-03	6.202352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.939675e+02	1.727831e+01	9.491915e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.583224e+01	0.000000e+00	9.847653e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.074704e+00	2.947167e-01	1.380560e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.009410e+00	1.095418e-03	1.710345e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.760285e+00	2.043605e-01	2.337816e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.893219e-01	8.517075e-02	2.385468e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.851077e-01	6.057816e-02	1.736923e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.580589e-02	4.918066e-03	9.212136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.306488e+00	1.162187e+00	5.591113e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.156128e+00	9.874413e-01	4.635647e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.513271e+00	1.945717e-01	2.433587e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.250809e+00	2.279382e-01	2.434956e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.822395e+00	1.993182e-01	3.327408e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.339877e+00	2.221983e-01	4.443189e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.825883e+00	2.164327e-01	3.594765e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.354626e+00	1.310367e-01	3.339746e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.731039e-01	1.898918e-01	2.791705e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.930468e-01	5.859402e-02	2.455403e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.061675e-01	4.728029e-02	1.782898e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.073148e-01	3.356257e-02	1.052389e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.564535e-02	1.519540e-02	4.434657e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.229485e-03	2.294580e-03	1.781793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.483522e+01	4.148155e+00	1.946888e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.316466e+00	6.753992e-01	7.443302e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.925698e+00	1.295605e-01	2.617563e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.292556e+00	2.107164e-01	2.156712e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.326081e+00	4.052841e-02	2.601522e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.791924e+00	1.943057e-01	1.803507e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.323987e+00	2.322715e-01	2.430729e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.736233e+00	1.376632e-01	2.992659e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.209349e+00	1.215998e-01	2.284038e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.454874e-01	2.031564e-01	1.450685e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.263650e-01	3.006932e-02	2.415334e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.056244e-01	2.732326e-02	6.830798e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.377482e-02	3.626170e-03	4.882136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.922333e+02	1.547950e+01	8.887844e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.140740e+01	4.792491e-01	1.705143e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.418321e+01	1.404778e-01	8.846228e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.940246e+00	3.298563e-01	1.738959e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.642702e+00	3.108671e-01	3.142992e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.224131e+00	0.000000e+00	3.266968e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.019666e+00	1.517443e-01	1.281343e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.176827e+00	2.397201e-01	1.203997e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.740102e+00	1.722602e-01	2.722601e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.128283e+00	1.467726e-01	2.350312e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.554410e-01	8.448234e-02	1.893787e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.102734e-02	5.827348e-03	1.256674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.928457e+00	4.166546e-01	1.089395e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.177092e+00	4.737907e-02	1.353259e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.692911e+00	1.530896e-01	4.621305e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.024981e+00	3.510722e-02	3.538909e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.497152e-01	3.508745e-02	1.740833e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.912446e-01	2.293652e-02	9.245952e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.050991e-01	3.784710e-02	2.381426e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.312442e-03	7.022151e-03	1.072006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.606536e+00	4.713802e-01	1.348715e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.292973e+00	8.619157e-02	3.022152e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.226814e+00	6.076960e-02	2.375081e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.838540e-01	5.399237e-02	1.251065e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.344059e-01	2.262138e-02	9.630785e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.684387e-01	1.606303e-02	3.143811e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.348113e-02	3.144415e-02	8.197280e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.076852e-03	3.739452e-03	6.607696e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.488599e+01	9.293210e-01	3.649862e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.105178e+00	1.352437e-01	4.935091e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.365315e+00	1.116453e-01	2.755026e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.799461e-01	8.033297e-02	1.380649e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.223600e-02	1.019361e-02	5.813999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.296290e-01	3.608345e-01	1.460906e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.067933e+00	1.271200e+00	4.252940e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.710702e+00	5.129300e-01	2.288728e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.900898e+00	2.103033e-01	4.273756e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.899725e+00	1.697428e-01	4.617923e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.161183e+00	1.457508e-01	4.876397e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.598535e+00	1.170866e-01	3.941448e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.139647e+00	7.399056e-02	4.023645e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.533101e-01	1.360862e-01	2.276041e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.739321e-01	5.884266e-02	1.556748e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.500000e-01	1.751906e-02	1.181612e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.912268e-01	2.583946e-02	5.129681e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.042092e-02	3.136211e-02	2.346509e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.205994e-03	5.011640e-03	8.805790e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.879234e+00	1.976577e+00	6.827702e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.098722e+01	1.762272e+00	5.496217e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.296050e+00	2.128083e-01	3.793173e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.266590e+00	1.947883e-01	6.874663e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.984912e+00	2.064690e-01	6.364653e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.991568e+00	1.149515e-01	4.044969e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.256957e+00	1.428827e-01	3.467219e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.597816e+00	9.660895e-02	3.670899e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.130035e+00	1.162234e-01	2.330686e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.976427e-01	5.900301e-02	1.438819e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.570650e-01	6.661401e-02	9.974939e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.584969e-01	2.762747e-02	1.140316e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.185347e-01	2.475511e-02	5.875616e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.076726e-01	3.391840e-02	1.908280e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.837654e-03	3.563261e-03	7.794291e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.032139e+01	1.006991e+01	2.976950e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.038141e+01	4.230980e+00	2.444802e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.670604e+01	0.000000e+00	2.193349e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.346950e+00	2.418550e-01	1.202764e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.435609e+00	4.328254e-01	8.887615e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.738996e+00	4.747795e-01	5.379815e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.427605e+00	2.221606e-01	4.841060e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.686831e+00	1.466613e-01	3.268804e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.045835e+00	1.246282e-01	2.385706e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.187243e-01	7.471395e-02	1.873076e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.509942e-01	7.308831e-02	1.039344e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.234671e-02	6.672469e-03	3.729207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.166693e+00	8.380773e-01	4.180535e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.375602e+00	1.712469e-01	1.571237e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.477928e+00	2.885343e-01	4.633795e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.439577e+00	1.583350e-01	3.889697e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.185783e-01	5.695168e-02	2.826897e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.683049e-01	3.520908e-02	1.174182e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.449779e-01	4.144293e-02	4.117809e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.422704e-02	4.048702e-02	6.573677e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.075277e-03	2.462747e-03	2.527367e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.816205e+01	2.975723e+00	1.670439e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.125092e+00	2.157786e-01	3.244576e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.138627e+00	2.387400e-01	2.532716e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.248218e+00	1.517069e-01	3.986883e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.297414e+00	8.652369e-02	2.388274e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.919746e-01	6.528472e-02	1.319901e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.394824e-01	2.634664e-02	8.221808e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.424512e-01	1.671475e-02	3.182119e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.170371e-02	7.847475e-03	1.542772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.897538e+02	1.896891e+01	1.018996e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.881655e+01	4.874906e-01	1.631179e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.035060e+00	3.160863e-01	2.464758e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.071964e+00	2.048197e-01	1.929272e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.802765e+00	1.013369e-01	2.944521e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.052066e-01	1.028741e-01	1.829207e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.055294e-01	5.761771e-02	1.269389e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.414408e-02	8.178787e-03	3.584140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.453309e+00	8.981675e-01	5.841216e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.344715e+00	1.074691e+00	6.166383e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.181931e+00	8.649106e-01	7.881705e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.492677e+00	1.904115e-01	3.561076e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.958069e+00	1.859703e-01	4.132711e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.446114e+00	2.979739e-01	5.128259e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.920276e+00	1.634148e-01	4.578298e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.450344e+00	1.200396e-01	3.757445e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.962332e-01	1.246388e-01	2.584447e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.669153e-01	8.573545e-02	1.967260e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.007976e-01	3.101132e-02	1.421811e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.096880e-01	3.366080e-02	5.467704e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.584419e-02	3.420117e-02	2.428909e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.472511e-03	5.131703e-03	8.300654e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.001230e+01	3.781596e+00	2.055907e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.264395e+01	2.009737e+00	6.265012e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.218994e+00	8.674448e-03	9.414592e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.911615e+00	7.586530e-02	2.962430e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.693363e+00	1.844500e-01	2.821271e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.858535e+00	2.753706e-01	2.635624e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.336672e+00	1.776359e-01	3.255661e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.786012e+00	9.532413e-02	3.629104e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.177224e+00	1.569641e-01	1.933819e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.831935e-01	6.839133e-02	1.211926e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.918121e-01	3.540810e-02	9.990841e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.865627e-01	3.224180e-02	3.979873e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.389665e-02	6.723548e-03	3.272512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.852737e+02	1.587813e+01	8.921656e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.751363e+01	1.617090e-02	1.858560e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.776644e+01	1.085853e+00	2.455844e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.044480e+01	1.237404e+00	2.913699e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.874000e+00	0.000000e+00	1.214641e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.476400e+00	2.038313e-01	5.054786e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.121453e+00	2.244500e-01	1.580018e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.254277e+00	1.154423e-01	2.045778e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.638698e+00	1.619371e-01	2.563378e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.008996e+00	1.346055e-01	2.300433e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.126741e-01	7.970295e-02	1.608129e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.870102e-02	9.568013e-03	5.159583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.305205e+00	5.190290e-01	1.603680e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.815048e+00	7.652753e-02	2.211091e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.414285e+00	1.514964e-01	4.441129e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.513930e-01	9.153819e-02	3.158295e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.548117e-01	7.972410e-02	1.822835e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.308080e-01	2.554752e-02	1.456268e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.845100e-02	2.837085e-02	4.386115e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.006964e-03	2.801451e-03	1.613543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.785023e+00	5.562523e-01	2.140375e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.111027e+00	1.152260e-01	3.747265e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.103104e+00	1.070747e-01	2.518881e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.002955e-01	4.619616e-02	1.797673e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.139545e-01	6.449727e-02	6.338401e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.827762e-01	3.787916e-02	5.680414e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.392266e-02	1.677877e-02	2.355469e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.589475e-03	1.320073e-03	2.280801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.485861e+01	1.104604e+00	4.910610e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.279190e+00	9.142652e-02	5.823739e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.246236e+00	1.837562e-01	2.613576e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.515604e-01	9.406464e-02	1.775040e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.615314e-02	8.338519e-03	9.915787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.318667e+00	6.448178e-01	4.221421e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.941035e+00	1.446295e+00	5.164563e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.441153e+00	1.732669e-01	3.138338e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.508021e+00	1.681731e-01	3.302525e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.580147e+00	2.585254e-01	5.674837e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.803415e+00	1.814435e-01	4.967859e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.354379e+00	1.393313e-01	4.826255e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.501295e-01	9.715635e-02	4.290871e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.936753e-01	1.378190e-01	2.733341e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.291293e-01	7.975386e-02	1.673927e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.142347e-01	3.872689e-02	1.576253e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.824541e-01	5.604084e-02	9.436991e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.758974e-02	2.134694e-02	3.464505e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.112840e-03	1.008898e-03	2.257351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.791710e+00	3.225055e+00	8.694893e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.038851e+01	1.246441e+00	1.137116e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.080752e+00	0.000000e+00	7.093481e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.243074e+00	1.929157e-01	7.860927e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.818089e+00	3.826162e-01	5.852246e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.750243e+00	2.017092e-01	3.828975e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.964626e+00	1.256030e-01	5.071973e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.419293e+00	1.062197e-01	3.808220e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.089269e+00	1.741993e-01	2.813904e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.626694e-01	6.327837e-02	2.543066e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.525772e-01	8.520942e-02	1.145818e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.360119e-01	3.870556e-02	1.330146e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.229702e-01	5.287178e-02	5.565663e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.048196e-01	2.917776e-02	3.223427e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.753975e-03	1.198814e-03	4.727621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.895630e+01	1.547158e+01	2.624494e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.925048e+01	4.658550e+00	3.728167e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.709637e+01	1.093475e-02	2.461913e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.499091e+00	9.888884e-02	2.232571e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.793720e+00	3.236854e-01	1.176117e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.906508e+00	2.919827e-01	5.771946e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.413602e+00	1.819470e-01	6.179380e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.583185e+00	2.540896e-01	4.629501e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.131065e+00	2.287918e-01	2.240463e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.069079e-01	8.457598e-02	2.611428e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.663671e-01	9.350883e-02	1.165449e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.367939e-02	4.525643e-03	5.684025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.809705e+00	1.051598e+00	5.230342e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.069314e+00	1.030877e-01	1.472730e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.290203e+00	3.036321e-01	4.999940e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.204848e+00	1.485401e-01	3.713468e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.937729e-01	1.100302e-01	2.435484e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.403994e-01	5.405725e-02	1.292615e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.231378e-01	4.117857e-02	6.587317e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.116277e-02	1.517665e-02	1.385538e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.595860e-04	6.557998e-04	7.863319e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.011940e+01	3.376811e+00	1.868604e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.456562e+00	1.242717e-01	2.522042e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.096070e+00	4.359414e-02	3.215493e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.090585e+00	2.451560e-01	3.184926e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.211350e+00	1.600553e-01	2.350127e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.948654e-01	5.600094e-02	1.704427e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.122170e-01	5.872621e-02	6.145368e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.507890e-01	3.411498e-02	4.798252e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.895947e-03	3.939167e-03	4.711759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.994058e+02	1.685249e+01	1.099968e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.751541e+01	9.180702e-02	1.409333e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.323805e+00	6.689932e-02	3.717816e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.632572e+00	1.141234e-01	1.118895e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.690344e+00	2.010382e-01	2.043455e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.538503e-01	1.308157e-01	2.023958e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.979914e-01	8.538614e-02	1.450898e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.550548e-02	6.107133e-03	7.478198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.516063e+00	1.282484e+00	7.264572e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.322606e+00	1.141577e+00	4.666224e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.429082e+00	1.855175e-01	4.072631e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.435784e+00	3.200625e-01	1.768214e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.934738e+00	3.617614e-01	3.418820e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.281159e+00	3.198295e-01	6.503478e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.680911e+00	2.142843e-01	4.947530e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.235059e+00	1.413117e-01	4.510502e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.916393e-01	1.286953e-01	3.454886e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.321023e-01	1.062002e-01	1.956593e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.762457e-01	6.518790e-02	1.513276e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.911701e-01	4.413980e-02	1.051856e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.091801e-02	2.390637e-02	3.390611e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.249270e-03	1.034579e-03	2.373060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.679041e+01	5.086772e+00	2.571361e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.544043e+00	5.153344e-01	8.986596e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.252408e+00	4.868981e-01	5.319535e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.526305e+00	1.507991e-01	3.079574e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.627688e+00	2.445337e-01	2.400602e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.782704e+00	2.976419e-01	2.750883e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.095637e+00	1.701586e-01	4.778894e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.628501e+00	2.089786e-01	3.454301e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.067651e+00	9.693792e-02	2.555567e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.690524e-01	7.676100e-02	1.333418e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.610149e-01	5.333475e-02	1.240488e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.056147e-01	4.579334e-02	5.078944e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.307787e-02	3.495620e-03	4.476710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.989051e+02	1.671604e+01	1.014866e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.514378e+01	0.000000e+00	2.673867e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.529501e+01	5.674569e-01	1.255466e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.040414e+01	8.038248e-01	2.954109e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.250250e+00	1.517875e-01	2.760983e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.126267e+00	1.353296e-01	3.856447e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.631511e+00	7.585975e-02	2.628966e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.041036e+00	1.741791e-01	9.779405e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.560974e+00	1.553651e-01	3.702923e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.070822e+00	2.001274e-01	2.082774e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.217593e-01	8.883887e-02	1.645817e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.047200e-02	4.965606e-03	1.004082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.076955e+00	4.621522e-01	1.585123e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.149616e+00	2.949593e-02	1.009564e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.580543e+00	1.720551e-01	5.598127e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.208131e-01	1.237551e-01	3.255791e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.798851e-01	5.759995e-02	1.970443e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.545465e-01	2.650029e-02	1.000607e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.566287e-02	3.390235e-02	4.308719e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.329421e-03	3.890719e-03	2.235513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.812279e+00	5.150436e-01	2.025019e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.276211e+00	1.188538e-01	3.238091e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.109608e+00	1.360897e-01	2.230022e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.299157e-01	5.253146e-02	1.679718e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.891796e-01	2.256805e-02	8.348316e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.245999e-01	3.640234e-02	3.472823e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.047969e-02	1.248161e-02	1.764612e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.155994e-03	3.226956e-03	6.511481e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.555417e+01	9.221038e-01	5.181595e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.807341e+00	2.964295e-01	3.966634e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.147643e+00	1.457647e-01	2.879126e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.765722e-01	6.168697e-02	1.638718e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.877688e-02	6.071110e-03	6.993152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.803868e-01	4.220863e-01	2.631822e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.274586e+00	1.317920e+00	6.877697e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.937563e+00	7.353472e-01	1.321584e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.684156e+00	1.788197e-01	5.226699e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.072942e+00	4.828817e-01	5.089058e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.105149e+00	2.247334e-01	4.840735e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.455728e+00	1.457276e-01	5.729406e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.035032e+00	1.506188e-01	4.321061e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.289482e-01	8.945907e-02	2.646010e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.552453e-01	4.998839e-02	2.630678e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.988721e-01	3.013086e-02	1.306278e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.584120e-01	1.298527e-02	8.870394e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.207188e-02	3.739039e-02	2.136444e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.289861e-03	5.409423e-03	5.803035e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.068764e+00	2.038394e+00	1.436393e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.110813e+01	2.114210e+00	6.508283e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.200258e+00	9.763530e-02	5.342736e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.444260e+00	4.081495e-01	4.820750e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.933889e+00	4.842332e-01	4.839834e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.723420e+00	1.620737e-01	6.478085e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.244649e+00	3.395735e-01	5.217952e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.468512e+00	1.307596e-01	2.966015e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.076211e+00	1.179335e-01	3.189610e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.680127e-01	6.171530e-02	2.530279e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.502255e-01	5.057155e-02	1.755053e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.043862e-01	6.188107e-02	1.113986e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.711775e-01	2.899119e-02	9.011031e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.022762e-01	2.873176e-02	2.451462e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.100557e-03	3.554096e-03	1.260443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.440384e+01	1.136132e+01	2.474174e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.024433e+01	3.319163e+00	3.612203e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.753962e+01	6.456840e-01	1.746597e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.364208e+00	1.437268e-01	1.331474e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.630304e+00	6.209725e-01	7.815865e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.372676e+00	3.350338e-01	6.056078e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.158346e+00	1.744647e-01	7.717120e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.531683e+00	3.128852e-01	2.892490e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.155500e-01	1.102786e-01	3.753921e-01
1.700000e-01	1.800000e-02	1.800000e-02	4.739620e-01	7.143910e-02	2.170306e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.668525e-01	1.458658e-01	1.015530e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.071645e-02	3.646638e-03	3.718326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.358865e+00	9.610110e-01	6.041565e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.271107e+00	1.443831e-01	1.128081e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.570649e+00	4.642249e-01	5.051316e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.336408e+00	1.692302e-01	4.956638e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.542361e-01	9.202642e-02	2.425819e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.087231e-01	3.109238e-02	1.491280e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.452576e-01	3.478909e-02	4.730890e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.810675e-02	1.934071e-02	1.520715e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.911777e-03	3.575765e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.985373e+01	3.633443e+00	2.455542e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.680769e+00	2.369230e-01	1.898880e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.181142e+00	2.503833e-01	3.022153e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.250742e+00	2.963133e-01	3.649052e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.161051e+00	1.478606e-01	2.628307e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.315921e-01	5.449166e-02	1.596050e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.838390e-01	4.176485e-02	7.226562e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.399496e-01	3.052142e-02	3.675802e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.467748e-03	4.035467e-03	3.926572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.951694e+02	1.963207e+01	1.536288e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.848024e+01	1.132430e+00	1.107908e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.946833e+00	2.897905e-01	6.220689e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.093336e+00	2.660767e-01	2.041263e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.550602e+00	1.731046e-01	2.498511e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.408874e-01	1.035645e-01	2.211981e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.216524e-01	7.338220e-02	1.083687e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.128709e-02	4.889483e-03	5.691511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.717441e+00	1.029522e+00	7.359953e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.516231e+00	1.303762e+00	7.639955e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.136236e+00	5.911095e-01	2.434244e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.454203e+00	1.939099e-01	3.465500e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.902826e+00	2.383811e-01	6.240511e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.543066e+00	5.056319e-01	4.777098e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.930080e+00	3.610393e-01	4.696022e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.339725e+00	1.758847e-01	5.268566e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.861030e-01	1.148733e-01	3.221844e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.724238e-01	6.746453e-02	2.638216e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.467418e-01	3.810605e-02	1.523656e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.765610e-01	1.436587e-02	8.498301e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.870827e-02	4.014314e-02	2.310688e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.203151e-03	5.192135e-03	6.622157e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.258988e+01	4.207056e+00	3.633438e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.230080e+01	2.241724e+00	7.736954e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.189356e+00	9.941278e-02	1.127466e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.054887e+00	5.341993e-01	1.416665e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.867970e+00	4.672410e-01	2.271369e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.854634e+00	1.502372e-01	5.405625e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.412843e+00	2.838802e-01	3.439059e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.745248e+00	3.658471e-01	3.684495e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.039111e+00	1.106723e-01	2.369605e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.641738e-01	5.604241e-02	2.186286e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.384463e-01	3.466105e-02	1.239874e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.518909e-01	3.242676e-02	7.293558e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.393123e-02	5.893456e-03	3.095228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.934804e+02	1.837192e+01	1.364598e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.848129e+01	2.263489e+00	1.811625e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.540315e+01	3.872961e-01	1.213123e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.237792e+01	1.287885e+00	1.584506e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.895215e+00	1.211979e-01	6.667584e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.352754e+00	2.923958e-01	2.257000e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.162032e+00	3.302001e-01	2.127145e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.028594e+00	1.313663e-01	3.370493e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.527814e+00	2.389847e-01	2.328075e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.177029e-01	1.205602e-01	2.587156e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.040501e-01	6.484639e-02	1.569716e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.665932e-02	6.222044e-03	5.062597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.547977e+00	4.509591e-01	1.638123e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.578030e+00	6.693077e-02	2.082242e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.353499e+00	2.306767e-01	3.600149e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.174109e-01	8.745156e-02	2.695524e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.557151e-01	4.954874e-02	1.801419e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.050204e-01	2.391805e-02	1.171543e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.349915e-02	1.954183e-02	3.775159e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.452548e-03	1.507986e-03	2.087082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.060330e+00	5.497188e-01	2.088948e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.855973e+00	1.028244e-01	3.833528e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.030079e+00	9.274035e-02	1.916717e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.419508e-01	6.164981e-02	1.454740e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.815883e-01	2.717739e-02	9.208096e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.691336e-01	2.563670e-02	4.755716e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.439332e-02	1.113755e-02	2.402033e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.356272e-03	1.161526e-03	1.722003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.545459e+01	1.168776e+00	4.956571e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.623889e+00	1.954379e-01	6.028843e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.202076e+00	1.250949e-01	2.997296e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.232013e-01	9.180243e-02	1.431315e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.001802e-02	5.565966e-03	1.256144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.627019e+00	6.948828e-01	3.219783e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.490663e+00	1.257690e+00	4.985667e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.349812e+00	6.278410e-02	1.694694e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.182270e+00	1.819083e-01	5.443380e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.388151e+00	2.099361e-01	4.534461e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.707072e+00	2.514600e-01	4.290700e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.286583e+00	1.920972e-01	3.980876e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.299742e-01	1.361288e-01	2.560629e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.484279e-01	6.731025e-02	2.751583e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.585948e-01	5.612281e-02	1.537462e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.659632e-01	2.925804e-02	1.472718e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.463970e-01	2.042367e-02	8.541136e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.269570e-02	9.364137e-03	2.755869e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.611543e-03	1.976928e-03	1.519231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.966637e+00	3.173220e+00	8.738325e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.059747e+01	1.403483e+00	8.623415e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.083022e+00	0.000000e+00	8.412914e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.374743e+00	3.995367e-01	3.414274e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.421443e+00	1.372095e-01	6.742394e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.376495e+00	1.255689e-01	6.681065e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.901096e+00	1.719259e-01	3.451119e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.407451e+00	1.719723e-01	2.576472e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.789618e-01	1.362144e-01	1.759496e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.113157e-01	7.097357e-02	1.648512e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.807987e-01	7.093011e-02	1.148676e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.611316e-01	5.827826e-02	1.452297e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.754706e-01	2.331701e-02	9.562875e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.748600e-02	1.355348e-02	3.922413e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.700109e-03	2.114148e-03	2.712845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.289699e+01	1.698053e+01	2.824355e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.076899e+01	4.431264e+00	2.941737e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.651025e+01	0.000000e+00	2.673586e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.133296e+00	1.092220e-01	2.259362e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.863694e+00	3.144679e-01	1.112552e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.286838e+00	2.059128e-01	8.306109e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.207896e+00	2.721737e-01	5.191864e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.625088e+00	3.605603e-01	3.297868e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.616392e-01	1.026139e-01	3.308582e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.715522e-01	9.641099e-02	1.711017e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.504599e-01	6.478307e-02	1.743097e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.094882e-02	3.167703e-03	8.091317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.087964e+00	9.105847e-01	6.024530e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.159848e+00	2.216286e-01	8.106649e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.122894e+00	2.957711e-01	4.148953e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.117242e+00	1.478370e-01	3.345926e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.816722e-01	8.375233e-02	2.238793e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.824609e-01	3.613358e-02	1.470037e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.112535e-01	2.237498e-02	5.825290e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.579613e-02	9.644807e-03	1.742570e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.335103e-03	9.967973e-04	4.237157e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.173096e+01	2.777733e+00	2.460208e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.361123e+00	5.200599e-01	2.975114e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.053614e+00	1.149837e-01	1.605654e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.895394e+00	2.331472e-01	3.154217e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.092881e+00	1.198984e-01	2.156249e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.381419e-01	6.636988e-02	1.273852e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.710523e-01	2.855759e-02	8.019430e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.544182e-01	2.526216e-02	4.379906e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.197171e-03	2.559546e-03	5.210428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.098271e+02	1.410974e+01	1.286818e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.717404e+01	7.999580e-01	1.927422e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.002308e+00	3.410060e-01	9.235169e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.234377e+00	5.168852e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.631873e+00	6.329314e-02	3.230927e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.899650e-01	1.348080e-01	1.946267e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.809096e-01	6.735569e-02	1.392393e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.241622e-02	5.002227e-03	9.806785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.233018e+00	1.323340e+00	7.996326e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.214243e+00	7.289369e-01	3.572607e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.420923e+00	1.257013e-01	1.998845e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.372516e+00	3.249531e-01	2.395345e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.606083e+00	3.338336e-01	5.240998e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.174068e+00	3.215211e-01	4.777983e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.645906e+00	2.735474e-01	3.765212e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.152279e+00	1.336903e-01	3.792949e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.463398e-01	1.936262e-01	2.340754e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.054374e-01	5.435985e-02	2.175712e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.111893e-01	3.596728e-02	1.511665e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.664502e-01	2.159289e-02	9.105551e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.643915e-02	1.119121e-02	2.688228e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.746653e-03	1.823823e-03	1.512063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.973242e+01	4.056874e+00	3.538969e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.732685e+00	9.191568e-01	2.317070e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.959889e+00	4.724831e-01	3.569428e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.059515e+00	7.256533e-02	3.575454e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.581840e+00	5.489262e-01	5.674589e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.724763e+00	2.713122e-01	2.951785e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.752211e+00	1.730757e-01	6.243061e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.592721e+00	2.491655e-01	2.386506e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.012715e+00	1.406073e-01	1.720965e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.918413e-01	6.358680e-02	1.386922e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.642771e-01	7.624318e-02	8.408627e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.557816e-01	2.034769e-02	9.471684e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.167668e-02	2.810775e-03	4.118678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.110580e+02	1.486100e+01	1.095574e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.174411e+01	1.848788e-01	2.183718e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.497991e+01	2.326163e+00	1.599315e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.086318e+01	1.289851e+00	2.421679e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.213031e+00	4.941291e-01	1.129741e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.078309e+00	2.529866e-01	1.416419e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.791241e+00	2.715566e-01	1.374513e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.490382e+00	1.243413e-01	5.136110e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.489459e+00	2.512258e-01	2.277561e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.536936e-01	1.541369e-01	2.335036e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.722355e-01	9.076114e-02	1.562231e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.447775e-02	4.525066e-03	1.112740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.302149e+00	3.967208e-01	1.791192e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.964208e+00	1.152771e-01	6.689648e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.445123e+00	1.942886e-01	4.241951e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.322930e-01	7.826922e-02	3.569169e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.334493e-01	6.283798e-02	1.767176e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.973807e-01	4.295389e-02	7.130738e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.671959e-02	1.849376e-02	4.215548e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.837190e-03	4.306000e-03	2.313445e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.965826e+00	3.938543e-01	2.424018e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.012109e+00	1.825448e-01	2.228463e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.167096e+00	1.424226e-01	2.145571e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.125533e-01	4.189679e-02	1.415801e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.779150e-01	3.490502e-02	6.846332e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.090770e-01	2.843690e-02	3.125813e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.394059e-02	1.414267e-02	1.921826e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.076911e-03	2.749938e-03	2.579896e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.580450e+01	7.705252e-01	5.590773e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.630479e+00	2.203556e-01	4.637286e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.091356e+00	1.841188e-01	2.006569e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.534151e-01	9.733609e-02	1.038898e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.778176e-02	8.459734e-03	5.276421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.057771e+00	4.290669e-01	3.393715e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.991995e+00	1.286670e+00	7.174551e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.718072e+00	2.528234e-01	3.292638e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.571338e+00	3.384325e-01	3.474563e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.640312e+00	3.553647e-01	4.249736e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.929617e+00	2.947596e-01	5.427611e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.399021e+00	2.099452e-01	3.686592e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.449120e-01	1.004818e-01	3.200999e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.186887e-01	1.296293e-01	2.363811e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.699173e-01	6.300076e-02	1.862785e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.932353e-01	7.790669e-02	9.418050e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.470872e-01	3.376258e-02	4.859156e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.668142e-02	2.461520e-02	2.833434e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.856689e-03	1.810638e-03	9.796375e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.383544e+00	2.255508e+00	1.146371e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.112772e+01	1.238074e+00	1.028718e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.355138e+00	1.693375e-01	6.019148e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.983924e+00	4.291126e-01	4.209809e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.670626e+00	4.846373e-01	4.312132e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.502768e+00	1.875682e-01	5.552886e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.054619e+00	1.920549e-01	3.807607e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.356755e+00	1.046665e-01	4.098927e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.018447e+00	2.053801e-01	2.305689e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.964713e-01	1.213152e-01	1.734966e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.686528e-01	6.619312e-02	9.651199e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.282682e-01	1.054604e-01	6.860215e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.642104e-01	3.491352e-02	3.390481e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.860263e-02	1.643623e-02	4.546916e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.344520e-03	2.366023e-03	1.005543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.084882e+01	1.238863e+01	4.152556e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.151322e+01	3.006166e+00	3.032965e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.563882e+01	0.000000e+00	2.533796e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.407082e+00	2.379021e-01	1.310665e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.418313e+00	5.849636e-01	8.764613e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.111306e+00	2.836141e-01	7.452672e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.145737e+00	2.157485e-01	4.433270e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.470585e+00	3.174210e-01	2.719088e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.042017e-01	1.981517e-01	1.811813e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.207352e-01	1.249006e-01	1.122505e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.724037e-01	7.333091e-02	9.515438e-02
6.140000e-01	3.860000e-01	3.860000e-01	9.238277e-03	4.823523e-03	3.060332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.750279e+00	8.972716e-01	6.764184e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.192924e+00	2.176411e-01	1.000303e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.288291e+00	3.063306e-01	5.128638e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.319909e+00	2.311132e-01	3.715759e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.239631e-01	9.984704e-02	2.159834e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.730668e-01	3.648480e-02	1.347929e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.752943e-02	2.603817e-02	4.445092e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.619114e-02	2.152902e-02	8.287745e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.275855e-03	1.805957e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.176641e+01	3.175183e+00	2.603889e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.145400e+00	2.204485e-01	3.924157e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.960978e+00	3.203695e-01	2.600476e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.190016e+00	2.793251e-01	3.858451e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.109728e+00	1.956039e-01	2.016381e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.345356e-01	6.942752e-02	1.382441e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.562769e-01	3.479690e-02	7.159481e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.086870e-01	2.979844e-02	2.681885e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.279672e-03	3.872742e-03	2.293627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.104549e+02	1.748443e+01	1.922279e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.592989e+01	1.835907e+00	1.308149e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.195992e+00	5.321830e-01	5.112830e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.962049e+00	3.089955e-01	2.295597e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.565512e+00	1.715305e-01	2.240402e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.325453e-01	1.327632e-01	1.731837e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.875097e-01	1.522068e-01	7.045930e-02
6.150000e-01	3.850000e-01	3.850000e-01	8.900291e-03	6.124351e-03	4.095375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.330092e+00	1.065222e+00	7.789907e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.719122e+00	9.970449e-01	7.155396e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.937010e+00	2.782015e-01	2.290377e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.321863e+00	5.012908e-01	2.578925e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.796243e+00	2.987985e-01	4.157035e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.260655e+00	3.313993e-01	4.461610e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.745295e+00	3.220057e-01	5.614701e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.282354e+00	2.073593e-01	3.306612e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.480505e-01	1.193410e-01	2.630168e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.588343e-01	7.361592e-02	2.483921e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.420679e-01	7.543010e-02	1.092776e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.569640e-01	3.477306e-02	5.477232e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.225183e-02	1.889082e-02	2.930467e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.069776e-03	1.889086e-03	8.875035e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.564690e+01	3.936240e+00	3.306659e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.218610e+01	1.028345e+00	1.627875e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.181155e+00	4.373400e-01	1.142858e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.062650e+00	5.222410e-01	2.533299e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.218847e+00	4.985497e-01	1.460165e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.743072e+00	3.963194e-01	2.305132e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.063737e+00	2.547975e-01	5.365040e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.539342e+00	1.797579e-01	3.154665e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.034154e+00	1.404298e-01	2.019330e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.146035e-01	8.424033e-02	1.183427e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.629952e-01	8.427112e-02	7.093126e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.445254e-01	2.653703e-02	3.450371e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.731104e-03	2.692425e-03	3.869074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.095888e+02	1.509026e+01	1.552498e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.411707e+01	7.240839e-01	2.760124e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.387925e+01	1.065982e-01	1.834648e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.026077e+01	1.217617e+00	5.682505e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.017955e+00	2.184593e-01	1.164758e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.448096e+00	7.192624e-01	2.138719e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.084914e+00	2.588495e-01	1.501447e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.961822e+00	2.857650e-01	1.132423e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.466015e+00	2.122519e-01	2.559437e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.993839e-01	1.882062e-01	1.663819e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.192961e-01	1.057413e-01	1.385707e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.537824e-02	7.054777e-03	4.203994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.615357e+00	4.393124e-01	1.554521e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.360236e+00	7.202634e-02	2.592716e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.322140e+00	1.270374e-01	3.746012e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.741502e-01	1.361015e-01	2.203029e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.417343e-01	8.294383e-02	1.722291e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.119111e-01	4.519584e-02	9.830273e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.533397e-02	1.666157e-02	4.936783e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.031934e-03	1.652991e-03	1.655314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.994088e+00	4.589353e-01	2.080379e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.839011e+00	9.065431e-02	3.127413e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.030672e+00	1.545690e-01	1.334881e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.606466e-01	5.379299e-02	1.463054e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.907928e-01	4.957531e-02	7.534076e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.522905e-01	1.638790e-02	4.742244e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.164991e-02	1.030097e-02	2.275610e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.215000e-03	1.218453e-03	2.143957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.534374e+01	9.949694e-01	4.661008e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.822558e+00	2.053646e-01	4.876905e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.244281e+00	1.960163e-01	2.316363e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.157231e-01	6.750746e-02	1.649309e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.124431e-02	5.291518e-03	9.833861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.109013e+00	8.610346e-01	5.215408e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.052577e+00	9.550214e-01	9.285806e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.547553e+00	6.001134e-01	1.204693e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.056024e+00	1.855393e-01	4.248431e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.191690e+00	1.637884e-01	5.370416e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.617771e+00	1.412402e-01	4.723549e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.295890e+00	1.678527e-01	2.990665e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.807732e-01	1.099280e-01	3.670095e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.345865e-01	6.427701e-02	2.518173e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.465300e-01	7.909146e-02	1.762216e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.764766e-01	2.857585e-02	9.810780e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.463823e-01	4.129753e-02	5.475552e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.980023e-02	1.316573e-02	3.703181e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.503407e-03	1.733998e-03	1.767677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.077626e+01	2.819762e+00	8.316896e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.066517e+01	1.106544e+00	6.129613e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.926277e+00	2.410420e-01	4.997050e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.761315e+00	7.057297e-02	7.815361e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.165725e+00	2.115704e-01	6.798907e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.347641e+00	1.611175e-01	4.553856e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.898413e+00	2.756907e-01	2.797660e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.316440e+00	9.700508e-02	3.024343e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.012471e+00	7.424164e-02	3.036954e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.964770e-01	1.495691e-01	1.606705e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.860676e-01	3.427590e-02	1.259357e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.754386e-01	5.403613e-02	1.407590e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.620448e-02	7.428064e-02	3.168442e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.886838e-02	5.754649e-02	1.924509e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.212299e-03	3.280354e-03	1.839300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.713418e+01	1.570560e+01	2.113241e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.012375e+01	3.125378e+00	2.990302e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.596992e+01	3.021107e-01	2.641942e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.766244e+00	3.836467e-02	1.801152e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.515283e+00	3.628915e-01	9.082994e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.529787e+00	2.120107e-01	5.541184e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.354592e+00	2.803634e-01	4.530627e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.416306e+00	1.316499e-01	5.186563e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.504135e-01	1.622582e-01	1.856552e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.812752e-01	7.528368e-02	2.225819e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.609361e-01	8.152439e-02	1.067650e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.048628e-02	3.266576e-03	5.808298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.217145e+00	8.838214e-01	5.509076e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.052139e+00	2.255598e-01	1.075730e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.910464e+00	2.306257e-01	4.782882e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.253758e+00	1.541806e-01	2.976477e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.241974e-01	9.432902e-02	1.763092e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.765635e-01	3.702537e-02	1.088347e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.827982e-02	1.842959e-02	6.311916e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.638344e-02	1.195023e-02	1.144031e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.256766e-04	3.671501e-04	8.954302e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.235118e+01	2.693949e+00	1.908243e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.188124e+00	2.787526e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.737248e+00	1.277135e-02	3.932121e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.845787e+00	2.312534e-01	3.305689e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.118750e+00	1.631413e-01	1.720241e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.516487e-01	7.594125e-02	1.169899e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.830548e-01	5.064261e-02	7.792132e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.273611e-01	1.703625e-02	5.400722e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.198507e-03	2.584629e-03	4.582067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.149076e+02	1.454717e+01	1.111767e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.564759e+01	1.691892e-01	9.762539e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.720120e+00	9.026700e-02	3.718670e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.408529e+00	1.016947e-01	1.079519e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.708481e+00	1.974549e-01	1.573574e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.652170e-01	1.136077e-01	1.547523e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.752437e-01	5.418994e-02	1.306773e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.202556e-02	3.925338e-03	7.504851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.603442e+00	1.443913e+00	7.411300e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.425436e+00	5.442483e-01	1.034308e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.904892e+00	6.359012e-01	7.313435e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.133192e+00	3.295120e-01	2.599268e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.605996e+00	3.251999e-01	3.961668e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.034070e+00	1.850862e-01	4.588336e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.542118e+00	1.522728e-01	4.713930e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.226814e+00	1.707679e-01	2.744656e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.246517e-01	1.014593e-01	2.862377e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.264064e-01	8.175036e-02	1.779698e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.265260e-01	7.141430e-02	1.202586e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.598788e-01	3.690825e-02	5.659739e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.168233e-02	1.347799e-02	3.607590e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.554304e-03	1.721755e-03	1.949471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.085324e+01	4.036044e+00	3.369296e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.489800e+00	1.313796e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.594724e+00	4.298654e-01	1.716707e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.074351e+00	1.132166e-01	4.097508e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.169998e+00	1.675050e-01	2.572940e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.324081e+00	5.497610e-02	5.331856e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.091882e+00	2.535290e-01	3.189952e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.498652e+00	2.172052e-01	1.929273e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.026211e+00	1.162670e-01	2.188714e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.484710e-01	1.371251e-01	1.285680e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.553792e-01	6.365477e-02	1.071381e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.608239e-01	2.113965e-02	5.255510e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.089825e-02	3.141038e-03	4.802387e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.152794e+02	1.704817e+01	9.153102e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.224588e+01	0.000000e+00	1.682778e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.426335e+01	1.294615e+00	7.629612e-01
1.000000e-02	2.500000e-03	2.500000e-03	8.980779e+00	2.045056e-01	6.780482e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.582899e+00	8.254407e-02	7.332091e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.841886e+00	1.131722e-01	3.022657e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.608101e+00	1.950020e-01	4.268182e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.986712e+00	1.978171e-01	1.475598e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.504492e+00	1.480632e-01	3.225949e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.076807e-01	1.190791e-01	1.651554e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.075791e-01	1.013317e-01	1.264142e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.621492e-02	3.773531e-03	9.039334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.472824e+00	3.913719e-01	1.864882e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.831087e+00	1.804959e-01	1.448346e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.251904e+00	1.283589e-01	4.323023e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.554415e-01	8.206019e-02	3.058349e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.375553e-01	6.062963e-02	1.441660e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.936922e-01	5.092879e-02	7.528344e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.754242e-02	2.764942e-02	2.339059e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.067860e-03	4.186046e-03	9.915820e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.176079e+00	4.281824e-01	1.935588e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.940395e+00	1.404621e-01	2.876131e-01
1.975000e-01	3.250000e-02	3.250000e-02	8.933896e-01	7.627504e-02	2.203267e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.054488e-01	4.658672e-02	1.213339e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.824550e-01	3.083924e-02	5.451909e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.092434e-01	2.308740e-02	2.609085e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.709286e-02	1.621575e-02	1.413910e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.882498e-03	2.416143e-03	3.531077e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.598093e+01	7.626630e-01	4.646557e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.423305e+00	2.055897e-01	3.826805e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.058320e+00	1.129842e-01	2.270905e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.945915e-01	9.186305e-02	1.160176e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.675417e-02	6.299098e-03	5.667131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.407278e+00	5.170870e-01	4.388822e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.789889e+00	1.591206e+00	5.779323e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.064358e+00	8.779434e-02	7.950135e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.520976e+00	4.943375e-01	3.799224e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.455134e+00	3.192100e-01	4.995403e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.661497e+00	1.608109e-01	5.563523e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.214164e+00	1.448185e-01	3.781585e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.153071e-01	1.281074e-01	2.849615e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.419894e-01	1.030012e-01	2.448606e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.377001e-01	6.015291e-02	1.714304e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.792995e-01	7.638315e-02	8.515508e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.272924e-01	1.994832e-02	7.110570e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.324977e-02	5.721085e-02	1.568680e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.805888e-03	2.964731e-03	8.852444e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.125115e+01	3.133892e+00	9.802110e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.721408e+00	7.323199e-01	1.896083e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.502904e+00	3.734174e-01	4.302211e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.148235e+00	2.779610e-01	3.885149e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.543755e+00	1.702995e-01	5.162374e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.520723e+00	1.644558e-01	4.766855e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.642600e+00	9.609210e-02	4.841519e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.251236e+00	1.346311e-01	2.864945e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.633398e-01	1.180618e-01	2.668082e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.553046e-01	8.126228e-02	1.536353e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.933765e-01	1.074255e-01	9.355208e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.953662e-01	2.743971e-02	1.091292e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.606959e-01	3.429237e-02	5.920246e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.455558e-02	4.110664e-02	1.948137e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.957545e-03	2.786106e-03	8.289337e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.324911e+01	8.963317e+00	4.968662e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.265356e+01	4.854355e+00	1.203316e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.550961e+01	5.265790e-01	1.687396e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.416348e+00	1.467612e-01	1.675709e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.080137e+00	3.517041e-01	7.424839e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.003251e+00	1.817148e-01	6.415136e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.830950e+00	1.552649e-01	5.255391e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.392003e+00	1.526493e-01	2.615730e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.759271e-01	1.195860e-01	2.310581e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.382774e-01	1.084498e-01	1.195855e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.919859e-01	8.743183e-02	6.863294e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.965833e-03	5.201961e-03	2.694670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.309887e+00	1.106982e+00	5.744690e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.904476e+00	1.482020e-01	2.306910e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.101123e+00	3.025456e-01	5.586416e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.125716e+00	1.412106e-01	4.169436e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.853416e-01	9.354512e-02	1.818286e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.859273e-01	3.766253e-02	9.411274e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.861600e-02	1.467015e-02	4.445140e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.105673e-02	2.984149e-02	5.421547e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.187454e-03	1.720721e-03	2.771376e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.243776e+01	3.144914e+00	2.539723e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.467467e+00	6.178808e-01	5.370642e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.991160e+00	1.710580e-01	3.717332e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.921975e+00	2.164535e-01	3.245816e-01
1.860000e-01	3.900000e-02	3.900000e-02	9.998761e-01	1.082605e-01	2.143947e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.968129e-01	6.228416e-02	1.216564e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.592417e-01	5.567305e-02	4.693233e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.133557e-01	1.722131e-02	4.103138e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.293024e-03	4.424875e-03	2.429957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.138927e+02	1.601196e+01	1.551462e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.786230e+01	1.648965e+00	2.295380e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.751936e+00	4.141563e-01	4.630542e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.809233e+00	7.620788e-02	3.480309e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.436303e+00	1.705055e-01	2.224983e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.210080e-01	1.218377e-01	1.428389e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.417706e-01	6.425953e-02	8.343002e-02
6.150000e-01	3.850000e-01	3.850000e-01	9.103162e-03	5.231167e-03	3.828818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.885323e+00	1.387895e+00	6.936142e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.747335e+00	9.670264e-01	8.638321e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.116455e+00	3.668027e-01	4.862740e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.498391e+00	2.521100e-02	9.860382e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.028304e+00	6.379880e-01	4.117854e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.105617e+00	2.398128e-01	5.725042e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.623530e+00	2.341081e-01	4.348038e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.145488e+00	1.360113e-01	3.419672e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.454406e-01	8.880407e-02	3.068715e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.359629e-01	1.156589e-01	1.568629e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.393580e-01	9.218116e-02	1.029135e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.474778e-01	2.095332e-02	7.338523e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.606408e-02	5.897244e-02	1.654548e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.996497e-03	2.980372e-03	1.034704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.889477e+01	5.011693e+00	2.894903e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.178148e+01	1.815731e+00	5.835343e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.503374e+00	2.707475e-01	2.070945e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.733299e+00	7.395485e-01	1.658698e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.422985e+00	3.744200e-01	2.126267e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.724553e+00	1.427197e-01	4.687431e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.093362e+00	2.267990e-01	2.961194e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.438709e+00	1.309500e-01	3.436907e-01
1.975000e-01	2.750000e-02	2.750000e-02	8.813332e-01	9.586490e-02	2.200329e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.996900e-01	1.205613e-01	1.094621e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.046869e-01	3.348274e-02	1.115427e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.480496e-01	4.731611e-02	3.282634e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.617907e-03	3.259192e-03	3.550232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.128574e+02	1.470281e+01	1.318068e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.520990e+01	5.963561e-01	8.920000e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.559079e+01	4.124396e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.058940e+01	4.697466e-01	6.121433e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.978357e+00	1.315238e-01	9.687957e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.239221e+00	4.113721e-01	3.317151e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.715557e+00	1.239847e-01	1.769093e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.815244e+00	1.121996e-01	2.896578e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.367674e+00	1.872977e-01	2.254130e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.514955e-01	1.524530e-01	2.115803e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.257077e-01	8.402904e-02	9.016246e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.423771e-02	5.215335e-03	3.963122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.852620e+00	3.954782e-01	1.333149e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.188109e+00	7.243286e-02	3.007559e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.190106e+00	1.948193e-01	2.915364e-01
3.500000e-01	3.000000e-02	3.000000e-02	6.706639e-01	6.039849e-02	2.569135e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.047798e-01	4.533795e-02	1.294513e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.830336e-01	1.827485e-02	8.443594e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.013875e-02	2.153980e-02	2.678102e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.687732e-03	1.507596e-03	1.257334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.215932e+00	4.118818e-01	1.637096e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.778891e+00	1.076665e-01	2.413051e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.688974e-01	6.869512e-02	1.906417e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.896531e-01	4.241829e-02	1.322940e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.702565e-01	4.781651e-02	6.937546e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.387729e-01	2.135774e-02	4.078763e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.893352e-02	1.204239e-02	1.943812e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.258425e-03	1.292934e-03	1.232616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.558037e+01	8.953353e-01	4.123364e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.754017e+00	1.522970e-01	3.979378e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.096764e+00	1.123723e-01	2.929658e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.374228e-01	9.119847e-02	1.147060e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.944218e-02	5.363056e-03	8.809145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.409134e+00	9.362201e-01	3.120984e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.764506e+00	1.057056e+00	3.216435e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.919212e+00	9.167005e-02	5.018559e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.004876e+00	2.251731e-01	4.591579e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.151908e+00	2.074326e-01	4.829768e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.497323e+00	2.094725e-01	4.594460e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.123225e+00	1.168508e-01	3.925839e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.372665e-01	9.747079e-02	2.333506e-01
3.700000e-01	2.000000e-02	2.000000e-02	5.853626e-01	4.925178e-02	2.362490e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.154234e-01	5.504458e-02	1.454014e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.179099e-01	2.137860e-02	1.227400e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.238492e-01	2.888370e-02	6.391039e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.592818e-02	2.086584e-02	2.009448e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.112321e-03	2.049240e-03	1.001585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.253645e+01	3.315096e+00	8.360956e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.018863e+01	6.875085e-01	5.514884e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.523837e+00	9.985251e-02	7.876718e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.743621e+00	4.048575e-01	5.861621e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.019532e+00	1.147739e-01	6.206570e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.316325e+00	1.958266e-01	3.945651e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.695754e+00	1.562278e-01	2.875496e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.302529e+00	8.938747e-02	2.565155e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.206453e-01	9.474633e-02	2.750944e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.771377e-01	6.591655e-02	1.935859e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.694740e-01	6.946529e-02	1.243191e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.823809e-01	2.494800e-02	1.021444e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.664875e-01	1.807775e-02	6.623400e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.600213e-02	3.011085e-02	2.542062e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.746608e-03	1.780087e-03	2.675882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.282572e+01	1.736242e+01	2.878023e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.146631e+01	3.133698e+00	2.830882e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.407612e+01	2.652756e-02	2.710218e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.085968e+00	2.489660e-01	1.320357e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.442845e+00	6.008368e-02	1.147001e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.448828e+00	2.334284e-01	5.326298e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.079288e+00	1.357565e-01	6.286442e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.428311e+00	1.888638e-01	2.622218e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.804624e-01	8.450214e-02	2.973838e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.302374e-01	1.409408e-01	1.393130e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.401269e-01	8.849092e-02	9.831822e-02
6.140000e-01	3.860000e-01	3.860000e-01	8.922379e-03	2.531732e-03	8.175497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.573147e+00	9.117956e-01	4.328284e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.969454e+00	1.591292e-01	2.003643e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.929418e+00	1.956912e-01	4.542162e-01
3.000000e-01	4.000000e-02	4.000000e-02	9.967900e-01	1.386007e-01	2.670656e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.281806e-01	5.549256e-02	2.119805e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.637134e-01	6.190654e-02	9.036575e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.455322e-02	1.455133e-02	5.665218e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.200231e-02	8.934745e-03	1.047669e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.167070e-04	4.445804e-04	7.311993e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.385569e+01	2.887948e+00	1.554757e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.094474e+00	1.134374e-01	3.762075e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.627796e+00	1.125642e-01	1.452450e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.786140e+00	2.000704e-01	3.309201e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.069500e+00	1.162832e-01	1.754600e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.892313e-01	4.602928e-02	1.271858e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.597918e-01	4.694051e-02	5.483981e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.303367e-01	9.992329e-03	4.789921e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.356908e-03	2.542786e-03	3.712031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.226966e+02	1.391052e+01	1.014019e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.661614e+01	4.483427e-01	6.464319e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.856009e+00	2.771865e-01	7.910996e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.529861e+00	6.908991e-02	1.710821e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.443295e+00	1.618224e-01	1.934916e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.365408e-01	8.627169e-02	1.997501e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.861520e-01	8.981328e-02	9.596298e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.065654e-02	3.456660e-03	7.279341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.017831e+00	1.490267e+00	6.572598e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.907650e+00	4.778432e-01	3.680593e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.392255e+00	1.118515e-01	3.747593e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.091247e+00	3.185064e-01	4.813652e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.641029e+00	5.163396e-01	4.048508e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.932202e+00	1.659149e-01	4.779001e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.501958e+00	2.530278e-01	3.207904e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.099873e+00	1.551529e-01	3.077276e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.483436e-01	1.063324e-01	2.067054e-01
3.950000e-01	2.500000e-02	2.500000e-02	4.474832e-01	4.243414e-02	2.712732e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.764997e-01	2.585355e-02	1.165333e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.349697e-01	2.439040e-02	6.547934e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.790340e-02	2.216107e-02	2.083528e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.101622e-03	1.916701e-03	9.734173e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.221945e+01	4.531927e+00	2.613133e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.871301e+00	1.489290e-01	5.587887e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.007862e+00	4.779121e-01	4.955205e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.920939e+00	1.775913e-01	3.490660e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.992481e+00	4.065789e-01	2.457497e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.270035e+00	1.228321e-01	3.554954e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.976406e+00	2.927623e-01	2.497433e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.469895e+00	1.658809e-01	2.064838e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.409205e-01	9.976965e-02	1.903955e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.756709e-01	5.550802e-02	1.285290e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.109051e-01	2.864971e-02	9.542171e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.509870e-01	2.937604e-02	4.656213e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.045990e-02	2.671653e-03	3.551203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.218324e+02	1.385129e+01	1.085394e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.377990e+01	1.714982e+00	8.908151e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.299131e+01	1.332044e-01	1.815906e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.336447e+00	5.585097e-01	1.469207e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.187512e+00	4.000068e-01	3.705840e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.453595e+00	2.775352e-01	3.183699e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.590919e+00	3.327671e-01	3.028791e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.906803e+00	1.448175e-01	9.288171e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.339077e+00	1.382354e-01	2.598721e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.095753e-01	1.054714e-01	1.997080e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.738803e-01	7.359085e-02	1.317104e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.533418e-02	4.914228e-03	7.823349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.629594e+00	3.606354e-01	1.618688e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.567612e+00	8.396947e-02	1.886566e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.222625e+00	1.298713e-01	4.003107e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.327116e-01	1.801004e-01	2.177193e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.975222e-01	3.931022e-02	1.602491e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.103031e-01	2.728613e-02	6.973182e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.124655e-02	1.931846e-02	2.182552e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.874721e-03	3.810402e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.251812e+00	3.619400e-01	2.225142e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.777962e+00	1.663069e-01	2.382992e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.845739e-01	1.040952e-01	2.028033e-01
2.675000e-01	3.750000e-02	3.750000e-02	4.240243e-01	6.614188e-02	8.778354e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.413356e-01	4.301540e-02	5.003179e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.694554e-01	1.953007e-02	3.476300e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.315221e-02	1.654701e-02	1.293629e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.205826e-03	1.968023e-03	6.420782e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.623000e+01	7.112269e-01	4.388575e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.169477e+00	1.952197e-01	3.916767e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.008344e+00	1.596260e-01	1.826183e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.481226e-01	5.849409e-02	1.169644e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.084744e-02	7.695448e-03	5.860555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.559027e+00	5.582097e-01	3.852058e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.894915e+00	1.517326e+00	4.556057e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.513239e+00	4.192643e-02	4.667763e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.128930e+00	1.480386e-01	7.754543e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.333277e+00	3.166425e-01	4.635925e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.618043e+00	1.543952e-01	5.374446e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.114836e+00	1.251329e-01	3.056688e-01
3.300000e-01	2.000000e-02	2.000000e-02	8.185892e-01	1.272546e-01	3.203128e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.131854e-01	1.016684e-01	2.119692e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.141288e-01	7.406966e-02	1.141786e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.056980e-01	6.890658e-02	8.546867e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.173674e-01	1.335003e-02	6.926743e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.368547e-02	1.779372e-02	3.368068e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.569479e-03	2.182995e-03	1.642137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.175608e+01	2.924695e+00	8.390616e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.124693e+01	7.791238e-01	6.698922e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.931551e+00	1.451669e-01	8.323626e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.632131e+00	1.230034e-01	5.690870e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.292212e+00	1.599554e-01	6.037975e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.266623e+00	1.445710e-01	4.406304e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.698957e+00	2.958012e-01	2.829898e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.140577e+00	1.303557e-01	2.612159e-01
2.025000e-01	1.750000e-02	1.750000e-02	8.632896e-01	6.731021e-02	2.388617e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.347421e-01	1.081382e-01	1.327873e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.656159e-01	1.324597e-01	8.192771e-02
3.345000e-01	2.750000e-02	2.750000e-02	2.620671e-01	2.975686e-02	6.890349e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.708991e-01	4.618250e-02	4.722493e-02
4.610000e-01	3.600000e-02	3.600000e-02	7.659092e-02	1.273131e-02	5.034830e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.547483e-03	2.138497e-03	1.362236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.206188e+01	1.374267e+01	3.832393e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.136846e+01	1.734430e+00	2.809756e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.484752e+01	4.186465e-01	1.831133e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.620003e+00	2.293390e-01	1.234185e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.587458e+00	2.583215e-01	1.095499e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.711794e+00	2.232040e-01	7.389264e-01
8.125000e-02	1.125000e-02	1.125000e-02	1.796173e+00	3.223955e-01	4.072904e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.296389e+00	3.214523e-01	2.359013e-01
1.360000e-01	1.600000e-02	1.600000e-02	7.204676e-01	9.232205e-02	2.389656e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.459724e-01	1.140788e-01	1.204398e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.943964e-01	7.033910e-02	1.138291e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.201725e-03	3.886133e-03	6.180248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.309883e+00	8.719914e-01	4.599157e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.978519e+00	7.771262e-02	2.330537e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.115726e+00	3.789748e-01	4.564354e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.097273e+00	1.533093e-01	3.475847e-01
3.800000e-01	4.000000e-02	4.000000e-02	5.349932e-01	9.792487e-02	1.614753e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.719301e-01	2.395928e-02	1.065643e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.023667e-01	2.386988e-02	3.370627e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.555283e-02	2.369671e-02	2.649453e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.059374e-04	1.017591e-03	4.008764e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.319435e+01	2.998765e+00	1.812793e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.373303e+00	1.500289e-01	3.540698e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.861890e+00	1.087555e-01	3.256223e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.811128e+00	2.374979e-01	3.214629e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.044829e+00	1.616799e-01	1.899788e-01
2.660000e-01	4.100000e-02	4.100000e-02	4.336791e-01	5.151016e-02	1.020168e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.505425e-01	5.355451e-02	3.971648e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.343401e-01	2.061625e-02	4.055237e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.237972e-03	3.794102e-03	1.842787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.231912e+02	1.688551e+01	1.146851e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.560525e+01	2.581463e-01	1.624215e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.456428e+00	2.652616e-01	2.827464e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.512927e+00	2.702838e-01	1.597053e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.297248e+00	1.504541e-01	2.208045e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.573160e-01	1.213150e-01	1.575422e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.139060e-01	9.033309e-02	8.765951e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.070767e-02	5.361912e-03	3.584720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.152265e+00	1.208277e+00	7.485992e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.070866e+00	1.166507e+00	3.917073e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.622405e+00	8.729628e-02	4.090336e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.154238e+00	2.306026e-01	4.739614e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.540708e+00	2.124732e-01	6.879741e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.087915e+00	3.734811e-01	4.690978e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.566188e+00	3.821910e-01	3.674588e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.056419e+00	1.337775e-01	3.353498e-01
3.450000e-01	2.500000e-02	2.500000e-02	7.462377e-01	1.520189e-01	2.051980e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.064915e-01	1.157095e-01	1.375524e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.177194e-01	5.357395e-02	8.694219e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.433853e-01	1.731171e-02	8.333425e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.666290e-02	1.823468e-02	3.684730e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.807344e-03	2.350287e-03	1.511347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.018846e+01	5.492319e+00	2.141376e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.024125e+01	5.332091e-01	1.616112e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.308763e+00	0.000000e+00	1.092489e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.421916e+00	2.070780e-01	7.540607e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.428855e+00	2.970183e-01	4.939116e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.330944e+00	1.313709e-01	5.612001e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.015188e+00	3.964595e-01	2.978211e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.332979e+00	1.721120e-01	2.978271e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.383492e-01	1.789363e-01	1.638165e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.197448e-01	9.262520e-02	1.207466e-01
3.275000e-01	3.750000e-02	3.750000e-02	2.902163e-01	3.313685e-02	8.002812e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.524939e-01	3.247031e-02	4.025483e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.015559e-02	2.425870e-03	4.759683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.233914e+02	1.939392e+01	1.231993e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.250807e+01	1.903531e-01	3.305647e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.278800e+01	1.339866e+00	5.664905e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.013311e+01	6.168500e-01	1.497217e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.786080e+00	3.687762e-01	2.953019e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.823758e+00	9.514528e-02	6.211404e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.692766e+00	3.744162e-01	2.399849e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.630736e+00	1.697414e-01	1.834463e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.248042e+00	2.332150e-01	2.029239e-01
1.375000e-01	2.250000e-02	2.250000e-02	7.126323e-01	1.400363e-01	2.087228e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.254353e-01	1.022619e-01	1.399123e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.495272e-02	5.287321e-03	6.393404e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL2_MUR1_MUF1_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.796773e-02	0.000000e+00	1.051522e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.914327e-01	0.000000e+00	9.050624e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.644971e+00	0.000000e+00	1.511085e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.319026e+00	0.000000e+00	5.982672e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.962439e+00	9.042993e-01	4.254402e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.975071e+00	1.258759e+00	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.526462e+00	7.509266e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.157643e-01	6.455885e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.177453e-01	0.000000e+00	6.018702e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.469483e+00	0.000000e+00	1.831980e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.035377e+00	0.000000e+00	6.245156e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.542112e+00	1.022008e+00	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	2.025341e+00	8.185373e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	1.013108e+00	4.472716e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	4.014194e-01	2.005009e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	2.429532e-02	1.344753e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.616173e+00	0.000000e+00	2.276028e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.282624e+00	0.000000e+00	2.815944e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.153224e+00	9.367863e-01	2.299946e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.652239e+00	1.648452e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.733582e-01	1.000844e-01	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.352061e-03	0.000000e+00	2.234721e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.994203e-02	0.000000e+00	1.293713e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.276752e-01	0.000000e+00	3.908557e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.624663e-01	0.000000e+00	7.416039e-01
2.100000e-01	2.000000e-02	2.000000e-02	8.813921e-01	0.000000e+00	1.038941e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.566816e+00	0.000000e+00	1.254385e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.478580e+00	0.000000e+00	8.749782e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.212422e+00	0.000000e+00	3.733264e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.539528e+00	3.039133e-01	7.599767e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.417315e+00	8.174006e-01	7.821585e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.821837e+00	9.877001e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.961547e+00	8.419562e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.080955e+00	4.855366e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	9.148585e-02	4.816607e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.310683e-02	0.000000e+00	8.382900e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.030366e-01	0.000000e+00	3.169007e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.934733e-01	0.000000e+00	7.754800e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.855128e-01	0.000000e+00	1.237533e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.349762e+00	0.000000e+00	1.525985e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.128152e+00	0.000000e+00	1.795307e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.044336e+00	0.000000e+00	1.372727e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.741499e+00	0.000000e+00	5.614239e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.866444e+00	1.219361e-01	2.495977e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.591370e+00	6.550071e-01	4.426975e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.945979e+00	8.580434e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	2.081321e+00	7.463963e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.287241e+00	5.310979e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	6.776034e-01	3.001887e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	5.525503e-02	2.711891e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.587573e-01	0.000000e+00	5.965314e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.607881e-01	0.000000e+00	1.276570e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.129946e+00	0.000000e+00	2.515476e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.352658e+00	0.000000e+00	3.410111e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.931944e+00	0.000000e+00	3.592676e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.377000e+00	0.000000e+00	2.627225e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.214217e+00	0.000000e+00	1.268550e+00
1.062500e-01	1.375000e-02	1.375000e-02	6.185713e+00	6.050040e-01	2.408149e-01
1.360000e-01	1.600000e-02	1.600000e-02	5.268199e+00	1.516480e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	3.702226e+00	1.410914e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	2.288745e+00	1.059126e+00	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.103422e-01	6.348684e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.906072e-02	0.000000e+00	1.868481e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.129591e-01	0.000000e+00	8.251881e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.413459e+00	0.000000e+00	1.136105e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.615741e+00	0.000000e+00	5.246227e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.169941e+00	5.861574e-01	4.610681e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.653364e+00	1.010524e+00	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.586877e+00	7.380603e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	7.027995e-01	3.695103e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	3.772052e-02	2.028359e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.594176e-01	0.000000e+00	7.765627e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.558199e+00	0.000000e+00	1.858870e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.618812e+00	0.000000e+00	1.759427e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.050427e+00	0.000000e+00	7.430438e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.991718e+00	3.324975e-01	5.693565e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.471344e+00	7.398627e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.550903e+00	6.151502e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	8.302399e-01	3.657666e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	7.434289e-02	3.832101e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.989931e+01	2.541665e-01	1.702085e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.477407e+01	0.000000e+00	8.985265e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.393602e+00	0.000000e+00	3.501849e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.485629e+00	0.000000e+00	6.990562e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.452728e+00	4.443512e-01	6.015254e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.917457e+00	9.709664e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.970529e+00	9.550809e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.021407e-01	5.894404e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.431404e-02	0.000000e+00	1.993508e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.174106e-01	0.000000e+00	4.498246e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.114094e-01	8.728629e-03	5.872581e-01
1.350000e-01	1.500000e-02	1.500000e-02	6.811058e-01	1.523357e-02	7.389616e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.036841e+00	0.000000e+00	9.439373e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.613531e+00	0.000000e+00	9.631426e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.158515e+00	0.000000e+00	6.543701e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.633944e+00	0.000000e+00	3.273148e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.874887e+00	2.528418e-01	1.328172e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.874100e+00	6.585127e-01	3.544145e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.500116e+00	8.573594e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.666858e+00	6.569481e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	9.970150e-01	4.552880e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	8.575496e-02	4.396530e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.927835e-01	0.000000e+00	1.018337e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.222638e+00	1.826565e-02	1.388055e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.629120e+00	0.000000e+00	1.584788e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.182612e+00	8.310595e-02	1.541292e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.522067e+00	0.000000e+00	1.682208e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.756159e+00	0.000000e+00	1.207224e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.903220e+00	0.000000e+00	6.598884e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.868629e+00	0.000000e+00	2.766102e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.831857e+00	3.497613e-01	1.092622e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.488969e+00	6.023688e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.767142e+00	5.634841e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	1.025384e+00	4.194588e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	9.663318e-02	4.521913e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.387033e+01	3.559833e-01	1.685763e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.671222e+01	0.000000e+00	9.234686e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.355690e+01	0.000000e+00	6.994931e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.105656e+01	0.000000e+00	4.450497e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.107725e+00	0.000000e+00	2.942970e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.793906e+00	0.000000e+00	1.493231e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.291371e+00	0.000000e+00	7.943031e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.706475e+00	0.000000e+00	3.252701e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.576724e+00	4.680762e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	3.170787e+00	8.285810e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	2.300993e+00	9.049240e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.357564e-01	7.193533e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.083712e-02	0.000000e+00	8.780170e-02
2.100000e-01	4.000000e-02	4.000000e-02	5.179934e-01	0.000000e+00	5.793431e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.560948e+00	6.114238e-02	9.209706e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.013565e+00	1.438180e-01	5.323757e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.002624e+00	4.663235e-01	5.896964e-03
4.850000e-01	3.500000e-02	3.500000e-02	3.281359e+00	1.034103e+00	1.614756e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.588162e+00	5.680244e-01	6.803148e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.460463e-02	5.282288e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.762231e-01	0.000000e+00	3.419258e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.461374e+00	2.795892e-02	1.045490e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.983825e+00	8.737352e-02	3.866062e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.787809e+00	6.001419e-01	8.341596e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.134657e+00	6.341238e-01	8.348232e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.777953e-01	2.846297e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.609225e-01	1.434871e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.216423e-02	1.129408e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.527623e+00	0.000000e+00	1.765066e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.756914e+00	0.000000e+00	1.361224e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.026127e+00	8.168708e-01	1.333907e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.937680e+00	1.062036e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.008834e-01	5.560095e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.828004e-02	0.000000e+00	7.288814e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.046053e-01	0.000000e+00	1.585417e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.751207e-01	1.569688e-02	3.170056e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.832094e-01	0.000000e+00	4.811831e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.066983e+00	6.030957e-02	6.401300e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.697770e+00	9.757484e-02	7.581051e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.502719e+00	1.680383e-01	4.673672e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.129246e+00	1.219819e-01	2.542962e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.461189e+00	2.545620e-01	9.594504e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.457276e+00	5.732788e-01	6.324494e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.785728e+00	6.963703e-01	1.296552e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.791671e+00	4.780460e-01	1.511311e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.465692e-01	3.089810e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	6.323887e-02	3.197261e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.227932e-01	0.000000e+00	1.872331e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.579325e-01	3.815765e-03	3.026816e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.593981e-01	2.846353e-02	5.034842e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.019700e+00	1.237809e-01	6.556219e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.582402e+00	4.628930e-02	9.748714e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.304675e+00	6.596766e-02	9.392008e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.193606e+00	2.920878e-01	6.845042e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.661821e+00	1.127708e-01	4.552253e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.003004e+00	1.752853e-01	1.644486e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.725176e+00	5.683959e-01	5.084967e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.941758e+00	5.036508e-01	1.702440e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.965522e+00	3.976857e-01	1.279310e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.130630e+00	2.886924e-01	3.523241e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.184346e-01	1.809703e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	3.621470e-02	1.753561e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.522984e-01	0.000000e+00	1.182815e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.244161e+00	1.401970e-01	1.399278e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.473379e+00	1.235304e-01	2.208648e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.885891e+00	3.638655e-02	2.280811e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.629507e+00	3.064547e-01	1.886967e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.725924e+00	1.113857e-02	1.160376e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.951821e+00	1.206176e-02	6.123198e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.216805e+00	6.986129e-01	2.073645e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.576402e+00	9.298459e-01	1.794424e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.988469e+00	8.510510e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.648603e+00	6.003873e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.125234e-02	2.853366e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.699485e-02	0.000000e+00	1.252316e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.353284e-01	8.582415e-03	4.805366e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.141623e+00	3.807518e-02	7.652520e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.456462e+00	4.930676e-02	5.435055e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.453730e+00	3.294787e-01	6.610142e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.965545e+00	8.471590e-01	1.014579e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.654205e+00	5.973185e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	5.919415e-01	2.902941e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.737556e-02	2.425710e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.025212e-01	1.632350e-02	3.068994e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.370066e-01	5.612012e-02	9.409234e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.135168e+00	6.231633e-02	1.093768e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.150440e+00	2.734984e-02	7.818447e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.541645e+00	1.298891e-01	1.831258e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.773892e+00	6.029059e-01	5.907919e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.542165e+00	5.021891e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	6.688243e-01	2.559597e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.474660e-02	2.854396e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.952144e+00	6.817254e-01	6.391092e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.127375e+01	5.793477e-01	5.807353e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.679960e+00	9.177294e-02	3.153938e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.686232e+00	0.000000e+00	1.116134e+00
9.000000e-02	3.000000e-02	3.000000e-02	4.181325e+00	5.556879e-01	1.837115e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.631570e+00	8.000253e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.367493e+00	5.986766e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	4.934134e-02	3.481644e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.535683e-01	0.000000e+00	1.991551e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.937001e-01	3.827496e-02	2.748450e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.367517e-01	0.000000e+00	3.997130e-01
1.350000e-01	1.500000e-02	1.500000e-02	6.927350e-01	8.585814e-02	5.670573e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.031194e+00	5.197292e-02	6.087712e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.565392e+00	1.164797e-01	5.835971e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.077531e+00	1.217811e-02	4.845197e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.688102e+00	1.079197e-01	2.908078e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.089778e+00	2.611919e-01	4.568470e-02
3.950000e-01	2.500000e-02	2.500000e-02	3.025918e+00	4.792753e-01	1.064309e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.496775e+00	6.258530e-01	1.018268e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.616841e+00	4.553761e-01	6.866819e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.352457e-01	2.844109e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	6.001021e-02	3.050263e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.604692e-01	0.000000e+00	9.735718e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.429946e-01	1.701505e-01	5.700791e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.322907e+00	1.083035e-01	8.416705e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.628537e+00	1.358249e-01	1.037407e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.154629e+00	7.047018e-02	9.195184e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.673090e+00	1.531364e-01	7.204740e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.088001e+00	9.666233e-02	6.623976e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.322137e+00	6.940645e-02	2.598516e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.200523e+00	2.938931e-01	8.293950e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.646328e+00	3.928665e-01	1.158848e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.714279e+00	3.902045e-01	2.040190e-02
4.075000e-01	4.250000e-02	4.250000e-02	8.645674e-01	2.477463e-01	7.100977e-03
7.250000e-01	2.750000e-01	2.750000e-01	6.572176e-02	2.875356e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.709586e+01	3.047648e-01	8.924011e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.266481e+01	2.051492e+00	5.948284e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.176785e+01	5.698824e-01	4.391162e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.055081e+01	1.352415e-01	3.026998e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.474993e+00	5.903461e-01	2.128802e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.727195e+00	4.102140e-03	1.268465e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.112088e+00	0.000000e+00	8.887481e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.996530e+00	1.479681e-01	3.561243e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.964697e+00	4.581330e-01	1.257654e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.896317e+00	6.346793e-01	5.045914e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.793290e+00	5.686893e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	7.940665e-02	3.753298e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.209754e-02	0.000000e+00	1.183175e-01
2.100000e-01	4.000000e-02	4.000000e-02	5.207283e-01	0.000000e+00	9.898522e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.744615e+00	0.000000e+00	1.388832e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.323185e+00	0.000000e+00	5.526271e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.910934e+00	8.975002e-01	1.053357e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.933903e+00	1.255991e+00	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.499949e+00	7.307959e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.110634e-01	6.151362e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.408949e-01	0.000000e+00	6.792536e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.558498e+00	0.000000e+00	1.760618e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.060494e+00	0.000000e+00	5.399596e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.467349e+00	9.884021e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.986265e+00	8.212168e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	9.978396e-01	4.465767e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	4.069574e-01	1.981384e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	2.397693e-02	1.245396e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.665333e+00	0.000000e+00	2.473045e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.477121e+00	0.000000e+00	2.746074e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.142191e+00	1.160889e+00	1.938159e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.549200e+00	1.594964e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.684415e-01	9.574696e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.662160e-03	0.000000e+00	3.601144e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.519387e-02	0.000000e+00	1.456627e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.438493e-01	0.000000e+00	4.285819e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.993588e-01	0.000000e+00	7.769115e-01
2.100000e-01	2.000000e-02	2.000000e-02	9.013971e-01	4.231797e-03	1.013421e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.603042e+00	0.000000e+00	1.217737e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.498723e+00	0.000000e+00	9.255425e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.216986e+00	0.000000e+00	3.946866e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.544769e+00	3.031157e-01	1.028413e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.453354e+00	9.000585e-01	2.097321e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.708870e+00	9.326985e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.953217e+00	8.340669e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.107489e+00	5.282982e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	8.368553e-02	4.112623e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.521130e-02	0.000000e+00	1.115799e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.133125e-01	0.000000e+00	3.812962e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.588498e-01	0.000000e+00	7.440460e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.098994e-01	0.000000e+00	1.423229e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.401343e+00	0.000000e+00	1.567749e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.176706e+00	0.000000e+00	1.657174e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.101217e+00	0.000000e+00	1.266224e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.723638e+00	0.000000e+00	6.415642e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.889927e+00	1.946204e-01	1.713107e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.595768e+00	7.279906e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.850975e+00	8.078437e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	2.051709e+00	7.488995e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.304550e+00	5.413520e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	6.803579e-01	3.040932e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	5.252630e-02	2.314643e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.396432e-01	0.000000e+00	7.161615e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.386143e-01	0.000000e+00	1.297002e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.273103e+00	0.000000e+00	2.631363e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.364972e+00	0.000000e+00	3.704028e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.944805e+00	0.000000e+00	3.525788e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.547352e+00	0.000000e+00	2.533542e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.381141e+00	0.000000e+00	9.202680e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.133898e+00	6.795013e-01	1.852016e-01
1.360000e-01	1.600000e-02	1.600000e-02	5.043587e+00	1.393042e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	3.701009e+00	1.459486e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	2.353486e+00	1.150743e+00	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.059864e-01	5.862449e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.291697e-02	0.000000e+00	2.004498e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.303664e-01	0.000000e+00	8.871007e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.420272e+00	0.000000e+00	1.111597e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.668147e+00	0.000000e+00	4.658714e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.147764e+00	6.044000e-01	2.740269e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.641162e+00	1.004103e+00	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.551361e+00	7.178814e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	6.877021e-01	3.595641e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	3.710249e-02	2.081949e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.421682e-01	3.157691e-02	8.336955e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.657017e+00	0.000000e+00	1.950530e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.645502e+00	0.000000e+00	1.762020e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.047869e+00	0.000000e+00	7.244145e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.975907e+00	3.469189e-01	4.022059e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.454694e+00	7.444106e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.522825e+00	5.953717e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	8.227253e-01	3.652688e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	7.394135e-02	3.610497e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.169622e+01	9.177929e-01	1.784370e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.496140e+01	0.000000e+00	9.467996e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.641558e+00	0.000000e+00	3.631597e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.402964e+00	0.000000e+00	6.781273e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.474824e+00	5.285449e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.882487e+00	9.721171e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.928080e+00	8.981065e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	9.719787e-02	5.762584e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.401944e-02	0.000000e+00	2.214632e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.365314e-01	0.000000e+00	4.499495e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.271244e-01	3.225733e-02	6.566471e-01
1.350000e-01	1.500000e-02	1.500000e-02	6.516585e-01	0.000000e+00	8.511599e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.093998e+00	4.391093e-03	9.357811e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.600096e+00	0.000000e+00	8.959555e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.146641e+00	0.000000e+00	6.448058e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.663729e+00	0.000000e+00	3.171573e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.950178e+00	3.201086e-01	4.445760e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.878471e+00	6.718812e-01	2.066927e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.352804e+00	7.350750e-01	3.926371e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.738382e+00	7.487458e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	9.907860e-01	4.602206e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.933193e-02	3.887530e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.160691e-01	0.000000e+00	1.044394e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.358618e+00	1.560557e-01	1.203140e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.755636e+00	5.820308e-02	1.667248e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.177584e+00	8.190965e-02	1.769873e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.498794e+00	0.000000e+00	1.597179e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.762064e+00	0.000000e+00	1.150265e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.926947e+00	0.000000e+00	6.112080e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.924570e+00	2.813336e-02	2.639540e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.788454e+00	2.962650e-01	5.790790e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.447513e+00	5.474624e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.753599e+00	5.971644e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	1.030815e+00	4.294723e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	9.375016e-02	4.090616e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.531012e+01	8.552984e-01	1.766690e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.664573e+01	0.000000e+00	1.033904e+01
6.250000e-03	1.250000e-03	1.250000e-03	1.337989e+01	0.000000e+00	6.889363e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.085607e+01	0.000000e+00	4.704484e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.030380e+00	0.000000e+00	3.128844e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.062140e+00	0.000000e+00	1.406218e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.354118e+00	0.000000e+00	6.355955e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.654319e+00	0.000000e+00	3.542516e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.552071e+00	5.053642e-01	5.146872e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.130617e+00	8.618525e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	2.341748e+00	9.871316e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.310342e-01	6.836377e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.229966e-02	0.000000e+00	1.036602e-01
2.100000e-01	4.000000e-02	4.000000e-02	5.677401e-01	3.715419e-03	6.254751e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.635303e+00	8.211868e-02	9.093923e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.008618e+00	1.626203e-01	5.134287e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.932446e+00	5.274104e-01	4.373287e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.221427e+00	9.906623e-01	1.326163e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.590975e+00	6.150524e-01	3.280890e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.405432e-02	4.951407e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.117215e-01	4.366009e-04	3.997005e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.567839e+00	0.000000e+00	9.989832e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.997362e+00	1.170650e-01	3.959217e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.699876e+00	6.121909e-01	1.245568e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.088490e+00	6.304978e-01	7.040239e-02
4.200000e-01	4.000000e-02	4.000000e-02	8.629649e-01	3.128306e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.648430e-01	1.417886e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.193299e-02	1.001533e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.690697e+00	0.000000e+00	1.895569e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.819826e+00	0.000000e+00	1.378507e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.942435e+00	9.541112e-01	1.361596e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.818852e+00	1.007413e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.019989e-01	5.270029e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.501154e-02	3.698158e-03	8.205472e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.127802e-01	0.000000e+00	1.683144e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.961377e-01	1.811211e-03	3.243986e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.282969e-01	5.094479e-02	5.033069e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.088071e+00	3.793883e-02	6.871799e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.759844e+00	9.861254e-02	6.173124e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.473986e+00	1.767405e-01	5.211542e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.083460e+00	0.000000e+00	3.436821e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.463750e+00	1.969352e-01	7.946473e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.408141e+00	6.049291e-01	4.057647e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.791836e+00	7.012857e-01	6.185872e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.827367e+00	5.634874e-01	6.347415e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.135694e-01	2.952512e-01	6.179597e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.934286e-02	2.490018e-02	1.519560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.462131e-01	0.000000e+00	2.114460e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.764864e-01	0.000000e+00	3.653818e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.013816e-01	6.386201e-02	5.382070e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.100183e+00	1.183649e-01	6.398654e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.712027e+00	1.395846e-01	9.531809e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.446788e+00	8.003590e-02	8.734324e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.126217e+00	1.299311e-01	6.896876e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.656244e+00	1.086047e-03	4.033768e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.934493e+00	1.414787e-01	1.564355e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.609865e+00	3.202201e-01	1.101892e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.959147e+00	6.410367e-01	8.881518e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.964527e+00	4.788853e-01	8.438639e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.131492e+00	3.400568e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	4.995785e-01	1.617970e-01	4.584418e-03
7.485000e-01	2.515000e-01	2.515000e-01	3.599447e-02	1.636563e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.981504e-01	1.492421e-01	1.260980e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.321080e+00	1.049529e-02	1.631219e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.639175e+00	2.201251e-01	2.202928e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.175774e+00	2.286982e-01	2.291211e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.610388e+00	8.064902e-02	2.001295e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.536832e+00	0.000000e+00	1.324548e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.043517e+00	5.353453e-02	5.054884e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.192168e+00	7.596640e-01	1.875436e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.506526e+00	9.574499e-01	1.204710e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.967499e+00	9.758233e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.597779e+00	5.428670e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.270212e-02	2.951007e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.745495e-02	3.003446e-03	1.338061e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.790253e-01	3.519543e-02	4.920146e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.170100e+00	2.704374e-02	8.608101e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.463437e+00	3.093032e-02	5.281540e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.435999e+00	4.189529e-01	3.987715e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.924786e+00	8.152885e-01	7.526974e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.622211e+00	6.349130e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	5.948559e-01	2.827993e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.553370e-02	2.164481e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.134862e-01	1.717783e-02	3.354345e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.076990e+00	1.253412e-01	8.644560e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.257620e+00	6.750269e-02	1.096460e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.123971e+00	0.000000e+00	9.102441e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.510833e+00	1.771302e-01	1.973350e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.755462e+00	6.212445e-01	3.126100e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.507716e+00	4.850889e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	6.506654e-01	2.649570e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.400420e-02	2.651369e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.080104e+01	8.838158e-01	6.920630e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.183817e+01	6.914882e-01	5.204529e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.669460e+00	0.000000e+00	3.141457e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.593796e+00	0.000000e+00	1.111566e+00
9.000000e-02	3.000000e-02	3.000000e-02	4.203268e+00	5.656368e-01	1.330258e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.582222e+00	8.039863e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.319591e+00	5.911195e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	5.073415e-02	3.387212e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.755092e-01	4.169076e-03	1.999325e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.898314e-01	2.907677e-02	2.983688e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.816125e-01	2.064445e-02	3.910101e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.036888e-01	2.718783e-02	5.331104e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.062600e+00	6.527275e-02	6.155274e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.555115e+00	5.950777e-02	6.380763e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.142966e+00	7.638603e-02	4.386103e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.648395e+00	2.035857e-02	3.296320e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.041091e+00	2.169291e-01	9.089697e-02
3.950000e-01	2.500000e-02	2.500000e-02	3.028185e+00	5.319595e-01	1.130896e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.512521e+00	6.397421e-01	3.817133e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.610661e+00	4.894628e-01	4.752142e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.178447e-01	2.970435e-01	3.980954e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.610769e-02	2.445715e-02	1.657289e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.069890e+00	1.057231e-01	7.654817e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.328728e-01	0.000000e+00	7.994049e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.422460e+00	2.026708e-01	7.855896e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.745522e+00	1.239177e-01	8.488406e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.280735e+00	2.714203e-01	8.067781e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.558550e+00	0.000000e+00	8.490108e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.026513e+00	6.678034e-02	5.785458e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.281432e+00	1.302033e-02	2.621611e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.179632e+00	2.588594e-01	1.287819e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.629977e+00	4.713416e-01	6.993223e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.740645e+00	4.286144e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	8.596685e-01	2.406450e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	6.838559e-02	2.664128e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.783708e+01	7.099537e-01	9.378599e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.335292e+01	1.431980e+00	5.261529e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.177464e+01	4.516632e-01	4.853186e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.053060e+01	0.000000e+00	3.584250e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.445688e+00	2.716747e-01	2.180299e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.412890e+00	0.000000e+00	1.448135e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.129147e+00	0.000000e+00	8.258843e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.897151e+00	1.511595e-01	5.836828e-01
9.625000e-02	1.875000e-02	1.875000e-02	4.038571e+00	5.565721e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.919595e+00	7.270743e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.753336e+00	5.525089e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	8.101878e-02	3.749848e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.116567e-02	0.000000e+00	1.312823e-01
2.100000e-01	4.000000e-02	4.000000e-02	5.299961e-01	0.000000e+00	1.152996e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.631516e+00	0.000000e+00	1.672488e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.013685e+00	0.000000e+00	7.239422e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.729395e+00	9.324882e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	3.083600e+00	1.433983e+00	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.744214e+00	9.818524e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.379765e-01	8.380457e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.129049e-01	0.000000e+00	8.022754e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.245858e+00	0.000000e+00	2.102395e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.595453e+00	0.000000e+00	6.712505e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.513996e+00	1.050865e+00	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	2.313218e+00	1.053628e+00	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	1.181815e+00	5.832752e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	4.702836e-01	2.480065e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	3.172724e-02	1.849564e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.355420e+00	0.000000e+00	2.764685e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.408162e+00	0.000000e+00	3.155251e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.649548e+00	7.857924e-01	3.661481e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.216311e+00	1.936739e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	2.327453e-01	1.393410e-01	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.108712e-03	0.000000e+00	1.962980e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.524028e-02	0.000000e+00	1.497373e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.231377e-01	0.000000e+00	4.781905e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.555330e-01	0.000000e+00	9.115461e-01
2.100000e-01	2.000000e-02	2.000000e-02	8.021709e-01	0.000000e+00	1.338289e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.483854e+00	0.000000e+00	1.425698e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.274922e+00	0.000000e+00	1.111658e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.924615e+00	0.000000e+00	5.694226e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.408138e+00	4.078145e-01	1.082982e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.378039e+00	9.180603e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.875343e+00	1.121556e+00	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	2.144449e+00	1.028712e+00	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.293109e+00	6.831771e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.155965e-01	6.689635e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.520971e-02	0.000000e+00	7.058581e-02
3.125000e-02	8.750000e-03	8.750000e-03	8.991562e-02	0.000000e+00	4.432499e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.989336e-01	0.000000e+00	9.510570e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.645175e-01	0.000000e+00	1.600871e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.239385e+00	0.000000e+00	2.010848e+00
1.125000e-01	1.250000e-02	1.250000e-02	1.936247e+00	0.000000e+00	2.062258e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.659330e+00	0.000000e+00	1.563046e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.296803e+00	0.000000e+00	7.902298e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.582006e+00	1.264093e-01	2.761057e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.533693e+00	6.981699e-01	2.832903e-02
2.835000e-01	2.350000e-02	2.350000e-02	3.046993e+00	1.012632e+00	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	2.279167e+00	9.137365e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.496432e+00	6.703524e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	8.087899e-01	4.157837e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	6.935380e-02	3.640769e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.095221e-01	0.000000e+00	5.010301e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.658815e-01	0.000000e+00	1.572044e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.405063e-01	0.000000e+00	3.042767e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.964906e+00	0.000000e+00	4.017820e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.156783e+00	0.000000e+00	4.225695e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.393536e+00	0.000000e+00	3.154797e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.406540e+00	0.000000e+00	1.384631e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.751907e+00	4.961860e-01	2.557436e-01
1.360000e-01	1.600000e-02	1.600000e-02	5.260011e+00	1.489517e+00	3.688346e-02
1.700000e-01	1.800000e-02	1.800000e-02	4.147836e+00	1.715067e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	2.849746e+00	1.415263e+00	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.503401e-01	9.127004e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.583015e-02	0.000000e+00	2.257728e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.787740e-01	0.000000e+00	1.026032e+00
2.200000e-01	4.000000e-02	4.000000e-02	1.406273e+00	0.000000e+00	1.221258e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.375548e+00	0.000000e+00	5.377894e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.914082e+00	4.883865e-01	7.057262e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.728643e+00	1.094933e+00	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.784108e+00	9.173447e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	8.256489e-01	4.815731e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	5.130130e-02	3.310625e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.529625e-01	0.000000e+00	1.051156e+00
3.500000e-02	1.500000e-02	1.500000e-02	1.826058e+00	0.000000e+00	2.454651e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.494306e+00	0.000000e+00	1.797283e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.563162e+00	0.000000e+00	6.010490e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.658055e+00	1.967249e-01	1.565998e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.525796e+00	7.392806e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.808027e+00	7.885944e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	9.685505e-01	4.605315e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	9.070125e-02	4.919964e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.478928e+01	0.000000e+00	2.453178e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.433438e+01	0.000000e+00	9.913396e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.777949e+00	0.000000e+00	2.741767e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.620110e+00	0.000000e+00	7.427423e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.230452e+00	2.942197e-01	8.457280e-02
1.485000e-01	2.850000e-02	2.850000e-02	3.123009e+00	9.818939e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	2.328879e+00	1.096052e+00	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.388008e-01	8.362847e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.091522e-02	0.000000e+00	2.188199e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.456253e-01	0.000000e+00	5.183960e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.003496e-01	0.000000e+00	8.015495e-01
1.350000e-01	1.500000e-02	1.500000e-02	6.723804e-01	0.000000e+00	1.020216e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.055565e+00	0.000000e+00	1.076577e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.551748e+00	0.000000e+00	1.049806e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.994428e+00	0.000000e+00	7.811093e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.420837e+00	0.000000e+00	4.391086e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.703080e+00	2.848105e-01	1.208528e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.764247e+00	6.687842e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	2.491664e+00	8.953732e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.896302e+00	8.594640e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.146200e+00	5.929470e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.111665e-01	6.388940e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.782189e-01	0.000000e+00	1.174439e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.504396e+00	1.215283e-02	1.847011e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.855189e+00	0.000000e+00	2.217405e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.255060e+00	0.000000e+00	2.134919e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.457596e+00	0.000000e+00	1.635495e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.484676e+00	0.000000e+00	1.237885e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.524526e+00	0.000000e+00	6.341612e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.549850e+00	1.716145e-02	3.148482e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.615012e+00	2.113503e-01	9.070671e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.470947e+00	6.058396e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.934967e+00	7.176137e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	1.184451e+00	5.279910e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.182775e-01	5.967880e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.797002e+01	0.000000e+00	2.290713e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.683344e+01	0.000000e+00	1.208113e+01
6.250000e-03	1.250000e-03	1.250000e-03	1.289010e+01	0.000000e+00	7.767149e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.698319e+00	0.000000e+00	4.491704e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.544200e+00	0.000000e+00	2.718801e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.790639e+00	0.000000e+00	1.378249e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.617953e+00	0.000000e+00	8.568741e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.290054e+00	0.000000e+00	2.648766e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.400137e+00	4.074571e-01	5.096102e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.232175e+00	8.599357e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	2.641069e+00	1.052615e+00	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.765986e-01	9.816432e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.268168e-02	0.000000e+00	1.037878e-01
2.100000e-01	4.000000e-02	4.000000e-02	7.304932e-01	2.132683e-02	7.328548e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.987514e+00	5.878583e-02	9.595488e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.371956e+00	1.030689e-01	3.785545e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.818272e+00	7.365554e-01	1.170120e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.757297e+00	9.313732e-01	3.674054e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.324261e+00	4.756709e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	8.481286e-02	4.479027e-02	9.465232e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.035717e-01	0.000000e+00	4.456720e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.164257e+00	5.134948e-02	1.032947e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.161752e+00	0.000000e+00	2.571887e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.234192e+00	6.732243e-01	1.143819e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.736167e+00	5.207506e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	7.762274e-01	2.328229e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.697632e-01	1.092038e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.467086e-02	9.564096e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.385192e+00	0.000000e+00	1.972385e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.287384e+00	0.000000e+00	1.050147e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.340491e+00	9.399852e-01	8.022189e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.476585e+00	8.446102e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.039037e-01	4.649656e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.908194e-02	0.000000e+00	5.713198e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.026436e-01	0.000000e+00	1.671052e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.088508e-01	1.063749e-02	3.622575e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.581586e-01	3.064799e-02	5.996486e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.226253e+00	8.913523e-02	7.876772e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.971227e+00	9.796718e-02	7.251572e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.767447e+00	1.219165e-01	4.075743e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.309763e+00	1.982081e-02	2.328595e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.555202e+00	3.737747e-01	9.524429e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.224966e+00	6.397149e-01	8.504577e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.514504e+00	7.373634e-01	1.022046e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.616631e+00	4.766384e-01	2.874587e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.450714e-01	2.691083e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.684363e-02	2.510217e-02	9.328151e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.065739e-01	0.000000e+00	1.713771e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.900348e-01	0.000000e+00	3.795275e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.675369e-01	3.326626e-04	6.240594e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.256820e+00	3.477786e-02	9.609203e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.059832e+00	1.279669e-01	1.141919e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.881219e+00	6.838791e-02	9.195319e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.583092e+00	1.216255e-01	6.056593e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.968931e+00	0.000000e+00	3.190538e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.911705e+00	2.034161e-01	1.471143e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.441555e+00	5.780279e-01	1.229314e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.608765e+00	5.830068e-01	4.464324e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.749178e+00	4.546794e-01	2.316107e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.004499e+00	2.642769e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	4.778158e-01	1.455178e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	3.685597e-02	1.443208e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.421331e-01	4.814451e-02	1.225893e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.405480e+00	1.013054e-03	1.937744e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.831101e+00	0.000000e+00	2.512730e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.766260e+00	0.000000e+00	2.804611e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.489508e+00	1.995988e-02	2.025650e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.284749e+00	0.000000e+00	9.545708e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.090990e+00	2.496157e-01	4.223184e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.762939e+00	8.835539e-01	1.224890e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.156978e+00	9.762893e-01	2.041933e-02
1.700000e-01	1.800000e-02	1.800000e-02	2.665382e+00	8.105622e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.504774e+00	5.036816e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.233846e-02	2.658668e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.809719e-02	0.000000e+00	1.600000e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.586642e-01	2.311091e-02	6.165492e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.464692e+00	8.193144e-03	8.937725e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.794723e+00	1.301247e-02	3.953686e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.319424e+00	5.478956e-01	4.338924e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.558871e+00	8.204060e-01	8.429237e-03
5.350000e-01	3.500000e-02	3.500000e-02	1.395528e+00	4.709157e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	5.392618e-01	2.356542e-01	4.086749e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.790292e-02	1.955706e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.350145e-01	1.671940e-02	4.266136e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.556145e+00	2.047575e-01	1.108327e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.851923e+00	0.000000e+00	1.340022e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.550514e+00	0.000000e+00	5.746168e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.308309e+00	3.773167e-01	1.383080e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.340134e+00	5.929796e-01	2.518880e-03
3.475000e-01	4.050000e-02	4.050000e-02	1.305934e+00	3.914612e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	6.198785e-01	2.026139e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.951525e-02	2.367664e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.594806e+01	2.132243e+00	8.883079e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.523966e+01	6.333992e-02	6.692237e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.085050e+01	0.000000e+00	2.759840e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.221438e+00	0.000000e+00	9.650259e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.654542e+00	6.510259e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.308991e+00	6.472939e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.317296e+00	4.966221e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	5.795189e-02	3.079712e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.639133e-01	0.000000e+00	1.991660e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.049799e-01	0.000000e+00	3.612083e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.383504e-01	7.043210e-02	5.003555e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.773472e-01	2.711706e-02	6.449042e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.191287e+00	3.916925e-02	7.165512e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.783706e+00	9.417380e-02	6.366707e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.357736e+00	4.637637e-02	4.248945e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.853634e+00	8.894425e-03	2.195209e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.041229e+00	3.184306e-01	5.492698e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.861011e+00	6.009339e-01	6.803102e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.245326e+00	6.071843e-01	9.505846e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.469531e+00	4.568959e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	7.584482e-01	2.450008e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.510937e-02	2.414760e-02	5.586254e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.096834e+00	1.149098e-01	7.428729e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.202959e+00	1.096909e-01	7.989628e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.810169e+00	2.761702e-01	1.017162e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.205544e+00	2.308900e-01	1.246885e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.708859e+00	4.399614e-02	1.139312e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.040152e+00	0.000000e+00	8.124595e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.377001e+00	7.979240e-02	5.276753e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.366631e+00	2.676824e-02	1.679677e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.022449e+00	3.297710e-01	1.247243e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.358723e+00	5.087821e-01	1.136347e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.512763e+00	3.622832e-01	1.992573e-02
4.075000e-01	4.250000e-02	4.250000e-02	7.786941e-01	1.963693e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	6.605671e-02	2.280257e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.315007e+01	2.268587e+00	1.044673e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.711239e+01	2.028210e+00	6.923549e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.478617e+01	4.449167e-02	4.539527e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.238057e+01	0.000000e+00	3.520445e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.027859e+01	0.000000e+00	2.259030e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.667157e+00	0.000000e+00	1.286473e+00
4.125000e-02	8.750000e-03	8.750000e-03	5.938211e+00	2.499773e-01	7.736517e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.428963e+00	2.680216e-01	1.860505e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.614078e+00	5.955808e-01	3.679376e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.662332e+00	6.165591e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.666158e+00	5.062110e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	7.998826e-02	3.237598e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.698527e-02	0.000000e+00	1.561478e-01
2.100000e-01	4.000000e-02	4.000000e-02	5.889457e-01	0.000000e+00	1.187046e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.738377e+00	0.000000e+00	1.539279e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.097124e+00	0.000000e+00	6.515974e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.698722e+00	9.763964e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.988978e+00	1.406204e+00	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.661875e+00	9.402040e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.290554e-01	7.773713e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.636368e-01	0.000000e+00	8.724552e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.403775e+00	0.000000e+00	2.010571e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.640466e+00	0.000000e+00	5.349896e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.459633e+00	1.094950e+00	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	2.223449e+00	1.022425e+00	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	1.125762e+00	5.519921e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	4.507346e-01	2.409593e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	3.022911e-02	1.819512e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.494831e+00	0.000000e+00	2.904526e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.628181e+00	0.000000e+00	3.013602e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.709970e+00	8.732200e-01	3.244886e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.055970e+00	1.946958e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	2.194399e-01	1.337038e-01	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.268597e-03	0.000000e+00	2.653822e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.120006e-02	0.000000e+00	1.742740e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.316688e-01	0.000000e+00	5.291099e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.981882e-01	0.000000e+00	9.220159e-01
2.100000e-01	2.000000e-02	2.000000e-02	8.713605e-01	0.000000e+00	1.343958e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.553605e+00	0.000000e+00	1.423441e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.361501e+00	0.000000e+00	1.044863e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.024939e+00	0.000000e+00	5.067820e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.417975e+00	4.699188e-01	4.533954e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.350904e+00	9.363044e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.822076e+00	1.175294e+00	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	2.028146e+00	9.502442e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.235001e+00	6.546529e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.094450e-01	6.322216e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.449249e-02	0.000000e+00	1.052692e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.169632e-01	0.000000e+00	4.936616e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.257345e-01	0.000000e+00	1.065827e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.466137e-01	0.000000e+00	1.632374e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.323576e+00	0.000000e+00	2.069670e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.058581e+00	0.000000e+00	1.963390e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.777117e+00	0.000000e+00	1.540404e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.379906e+00	0.000000e+00	7.462559e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.608487e+00	1.430386e-01	2.188952e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.532581e+00	8.167833e-01	5.344615e-03
2.835000e-01	2.350000e-02	2.350000e-02	2.995842e+00	1.046212e+00	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	2.222568e+00	9.117831e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.419356e+00	6.438292e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	7.668714e-01	3.779023e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	6.749527e-02	3.693204e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.045670e-01	0.000000e+00	6.604889e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.922585e-01	0.000000e+00	1.825799e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.073092e+00	0.000000e+00	3.195387e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.077027e+00	0.000000e+00	4.150430e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.359243e+00	0.000000e+00	4.297878e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.635760e+00	0.000000e+00	3.046917e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.583427e+00	0.000000e+00	1.267203e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.812771e+00	6.227856e-01	2.518412e-01
1.360000e-01	1.600000e-02	1.600000e-02	5.225223e+00	1.656184e+00	2.667622e-03
1.700000e-01	1.800000e-02	1.800000e-02	4.046606e+00	1.722992e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	2.723714e+00	1.370503e+00	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.417433e-01	8.519839e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.119794e-02	0.000000e+00	2.593596e-01
1.400000e-01	4.000000e-02	4.000000e-02	5.180814e-01	0.000000e+00	1.033898e+00
2.200000e-01	4.000000e-02	4.000000e-02	1.473737e+00	0.000000e+00	1.172405e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.422236e+00	0.000000e+00	5.144962e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.923614e+00	5.152180e-01	6.404283e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.672708e+00	1.091471e+00	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.734987e+00	9.235579e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	7.575392e-01	4.214338e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	4.881438e-02	3.116111e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.226240e-01	0.000000e+00	1.234692e+00
3.500000e-02	1.500000e-02	1.500000e-02	1.990769e+00	0.000000e+00	2.450374e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.602692e+00	0.000000e+00	1.722041e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.629965e+00	0.000000e+00	5.875243e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.642902e+00	2.173029e-01	1.488661e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.490106e+00	7.647311e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.738785e+00	7.552087e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	9.360879e-01	4.569170e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	8.624328e-02	4.527668e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.682738e+01	0.000000e+00	2.588115e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.494843e+01	0.000000e+00	9.519593e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.938353e+00	0.000000e+00	2.680703e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.719999e+00	0.000000e+00	6.180890e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.180670e+00	2.696104e-01	1.113100e-01
1.485000e-01	2.850000e-02	2.850000e-02	3.030386e+00	9.677955e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	2.308610e+00	1.137091e+00	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.306682e-01	8.000194e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.230312e-02	0.000000e+00	2.540500e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.599825e-01	0.000000e+00	5.460513e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.500535e-01	0.000000e+00	8.191076e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.338014e-01	0.000000e+00	1.011611e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.102375e+00	0.000000e+00	1.111862e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.597452e+00	0.000000e+00	1.023377e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.067446e+00	0.000000e+00	7.294513e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.477650e+00	0.000000e+00	3.511822e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.728150e+00	2.916440e-01	1.203435e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.769106e+00	7.218048e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	2.451518e+00	9.005671e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.765511e+00	7.844307e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.122644e+00	5.921681e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.033254e-01	5.842801e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.268059e-01	0.000000e+00	1.335466e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.569137e+00	0.000000e+00	1.909367e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.088148e+00	0.000000e+00	2.162581e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.347729e+00	0.000000e+00	2.131668e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.521615e+00	0.000000e+00	1.670960e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.591775e+00	0.000000e+00	1.144567e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.566569e+00	0.000000e+00	6.791008e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.583728e+00	5.470286e-02	3.655436e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.632573e+00	3.345127e-01	4.035483e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.463564e+00	6.546155e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.872624e+00	6.901504e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	1.127012e+00	5.064455e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.123633e-01	5.677227e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.971219e+01	0.000000e+00	2.440268e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.765571e+01	0.000000e+00	1.133807e+01
6.250000e-03	1.250000e-03	1.250000e-03	1.322571e+01	0.000000e+00	7.871271e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.672779e+00	0.000000e+00	5.075116e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.936016e+00	0.000000e+00	2.482807e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.826905e+00	0.000000e+00	1.420492e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.737063e+00	0.000000e+00	6.563721e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.312011e+00	0.000000e+00	2.747031e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.359732e+00	4.233758e-01	1.656141e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.220078e+00	8.913119e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	2.554060e+00	1.079059e+00	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.680004e-01	9.316940e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.882926e-02	0.000000e+00	1.215591e-01
2.100000e-01	4.000000e-02	4.000000e-02	7.741655e-01	0.000000e+00	7.701273e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.035260e+00	9.491916e-02	9.025861e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.408807e+00	1.323453e-01	3.529732e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.772613e+00	6.692665e-01	9.466541e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.701378e+00	8.939195e-01	7.383240e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.294690e+00	4.719404e-01	1.468802e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.258899e-02	4.556575e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.597062e-01	0.000000e+00	5.106969e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.249803e+00	6.344500e-02	1.014151e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.156130e+00	5.919279e-02	2.787445e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.165132e+00	6.230214e-01	1.017581e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.693114e+00	5.354019e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	7.681831e-01	2.364807e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.598133e-01	1.174014e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.308435e-02	1.054762e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.584136e+00	0.000000e+00	2.141279e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.367109e+00	7.415618e-03	1.048115e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.218869e+00	9.710062e-01	1.596845e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.413118e+00	8.937944e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.009499e-01	4.526696e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.761202e-02	0.000000e+00	7.368950e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.160716e-01	0.000000e+00	1.829267e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.278321e-01	0.000000e+00	4.075942e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.620997e-01	0.000000e+00	6.520515e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.293624e+00	9.870117e-02	7.333246e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.052343e+00	1.509562e-01	6.646907e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.767960e+00	7.938720e-02	4.177209e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.305286e+00	2.330226e-02	2.508381e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.526901e+00	3.655114e-01	1.021088e-03
4.150000e-01	2.500000e-02	2.500000e-02	3.209387e+00	6.208963e-01	2.025164e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.432515e+00	7.209286e-01	6.391966e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.592085e+00	4.866935e-01	2.612583e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.366576e-01	2.768104e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.799766e-02	2.657307e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.142868e-01	0.000000e+00	1.847132e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.437778e-01	2.710278e-02	4.602281e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.156633e-01	0.000000e+00	8.002720e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.357888e+00	4.456718e-02	1.054270e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.108985e+00	0.000000e+00	1.138762e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.955063e+00	1.111963e-01	9.348525e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.623409e+00	1.508986e-01	6.410587e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.982667e+00	3.807313e-02	2.586095e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.920545e+00	2.939480e-01	1.544459e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.351032e+00	4.709447e-01	1.443929e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.553091e+00	5.526316e-01	1.083835e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.726128e+00	4.852599e-01	7.950699e-03
3.935000e-01	3.150000e-02	3.150000e-02	9.983055e-01	2.975771e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	4.773421e-01	1.431813e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	3.516348e-02	1.537691e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.149731e-01	2.620082e-03	1.435876e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.614011e+00	3.217086e-02	1.964282e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.134498e+00	0.000000e+00	2.742681e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.833662e+00	0.000000e+00	2.903146e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.473675e+00	0.000000e+00	2.053644e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.457647e+00	1.628079e-02	9.062801e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.082729e+00	3.518679e-01	4.121490e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.637650e+00	7.841055e-01	1.578946e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.083192e+00	1.019547e+00	3.964765e-02
1.700000e-01	1.800000e-02	1.800000e-02	2.627912e+00	8.673157e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.481562e+00	5.243875e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.136006e-02	2.657690e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.996894e-02	1.192263e-03	1.770185e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.915555e-01	1.108435e-02	6.881214e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.492524e+00	4.559678e-05	8.880479e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.824646e+00	5.518958e-02	3.820249e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.307178e+00	5.798546e-01	5.196934e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.502248e+00	7.884638e-01	3.916790e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.386414e+00	5.082865e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	5.263916e-01	2.337071e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.681841e-02	2.077278e-02	6.919364e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.550631e-01	0.000000e+00	5.205428e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.645088e+00	1.695341e-01	1.266430e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.901060e+00	0.000000e+00	1.395816e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.574667e+00	0.000000e+00	4.637508e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.285669e+00	3.610665e-01	1.078891e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.307734e+00	6.115267e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.304340e+00	4.100465e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	6.225473e-01	1.865968e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.538356e-02	2.640340e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.718459e+01	1.819071e+00	1.090839e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.585237e+01	0.000000e+00	6.849554e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.101410e+01	0.000000e+00	2.427948e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.136112e+00	0.000000e+00	8.226701e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.576291e+00	6.660055e-01	1.594881e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.297010e+00	7.085181e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.300990e+00	4.885970e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	5.676723e-02	2.826906e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.539227e-01	0.000000e+00	2.406955e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.322363e-01	2.331152e-02	3.609934e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.550847e-01	4.256451e-02	5.139101e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.887607e-01	4.423461e-02	6.711314e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.234277e+00	3.330660e-02	6.686903e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.843097e+00	7.689287e-02	6.558030e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.366614e+00	5.674449e-02	3.691127e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.840531e+00	0.000000e+00	2.065391e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.036849e+00	3.556748e-01	4.395981e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.813848e+00	5.515789e-01	1.076927e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.248447e+00	6.312585e-01	2.711262e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.427206e+00	4.405416e-01	2.456336e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.538227e-01	2.548370e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.598187e-02	2.622812e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.086984e+00	0.000000e+00	9.035059e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.301139e+00	1.701008e-01	9.294407e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.855723e+00	1.873300e-01	1.043562e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.300647e+00	1.940946e-01	1.307957e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.771690e+00	3.960411e-03	1.122105e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.138319e+00	3.480325e-02	8.461289e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.351234e+00	4.570735e-03	4.051060e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.358451e+00	8.944538e-02	1.502397e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.984242e+00	3.329615e-01	1.141960e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.328686e+00	4.639340e-01	6.720719e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.508129e+00	3.913457e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	7.809838e-01	2.166550e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	6.393911e-02	2.305718e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.394459e+01	1.726953e+00	1.279052e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.790213e+01	1.005750e+00	7.133617e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.559036e+01	9.569394e-01	4.897724e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.260195e+01	0.000000e+00	3.875639e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.025892e+01	0.000000e+00	1.920154e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.840213e+00	0.000000e+00	1.102660e+00
4.125000e-02	8.750000e-03	8.750000e-03	5.719433e+00	0.000000e+00	7.429724e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.466954e+00	3.458255e-01	2.278797e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.520719e+00	5.785739e-01	6.372070e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.636550e+00	6.752867e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.649845e+00	5.483006e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	7.893380e-02	3.255668e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.460010e-02	0.000000e+00	2.370950e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.019646e+00	0.000000e+00	1.490595e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.459730e+00	0.000000e+00	1.291919e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.521198e+00	2.875334e-01	1.585860e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.378401e+00	1.229699e+00	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.263356e+00	1.087639e+00	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.208084e+00	6.664321e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	9.610834e-02	5.822475e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.054656e-01	0.000000e+00	1.170967e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.308458e+00	0.000000e+00	1.703073e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.859175e+00	4.414396e-01	2.128346e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.912157e+00	1.087853e+00	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.720679e+00	7.670520e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	9.060638e-01	4.145072e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	3.724205e-01	1.836645e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	2.801456e-02	1.696471e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.318063e+00	0.000000e+00	3.579107e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.944110e+00	0.000000e+00	2.054556e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.489413e+00	1.489354e+00	1.010557e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.238638e+00	1.583765e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.746447e-01	9.999973e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.372769e-03	0.000000e+00	3.357590e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.752882e-02	0.000000e+00	2.621453e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.230582e-01	0.000000e+00	7.638130e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.363332e-01	0.000000e+00	1.240702e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.334590e+00	0.000000e+00	1.549048e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.179478e+00	0.000000e+00	1.239379e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.982418e+00	0.000000e+00	5.951761e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.373270e+00	2.275595e-01	1.351028e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.348952e+00	7.584407e-01	4.123683e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.022657e+00	1.064176e+00	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.312786e+00	9.874716e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.592526e+00	7.712100e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	9.331148e-01	4.988412e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.977961e-02	4.580549e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.598593e-02	0.000000e+00	1.584795e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.087048e-01	0.000000e+00	8.208146e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.236257e-01	0.000000e+00	1.672761e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.251664e+00	0.000000e+00	2.171036e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.081668e+00	0.000000e+00	2.309038e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.918658e+00	0.000000e+00	1.772685e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.500723e+00	0.000000e+00	9.244732e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.825712e+00	4.297364e-02	2.849038e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.659142e+00	6.227827e-01	3.839765e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.192599e+00	8.978507e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.528676e+00	9.043270e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.833919e+00	7.818180e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.144388e+00	5.033846e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	6.118122e-01	2.866647e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	5.489090e-02	2.956132e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.501320e-01	0.000000e+00	9.317773e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.425323e-01	0.000000e+00	2.682422e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.685691e+00	0.000000e+00	4.445330e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.168665e+00	0.000000e+00	5.138562e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.774545e+00	0.000000e+00	4.118093e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.880155e+00	0.000000e+00	2.085257e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.284016e+00	0.000000e+00	6.055131e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.788299e+00	1.241246e+00	1.208130e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.683417e+00	1.635751e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	3.414446e+00	1.554444e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	2.212006e+00	1.128417e+00	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.125720e-01	6.610232e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.302758e-01	0.000000e+00	3.696826e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.468991e-01	0.000000e+00	1.274103e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.016304e+00	0.000000e+00	9.683381e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.699826e+00	1.214159e-01	2.535877e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.799070e+00	7.794134e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.150004e+00	8.809853e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.313532e+00	6.793901e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	5.653773e-01	3.149134e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	4.022372e-02	2.593974e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.342177e+00	0.000000e+00	1.895538e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.068439e+00	0.000000e+00	2.809852e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.136577e+00	0.000000e+00	1.322236e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.745157e+00	7.850945e-02	3.307761e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.616007e+00	4.292489e-01	3.080398e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.170220e+00	6.944462e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.388989e+00	5.779307e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	7.686360e-01	3.454103e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	7.745041e-02	4.038597e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.382303e+01	0.000000e+00	3.132773e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.787317e+01	0.000000e+00	8.538536e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.911239e+00	0.000000e+00	1.626536e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.650410e+00	0.000000e+00	4.245653e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.062064e+00	4.050992e-01	3.383385e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.729089e+00	9.319265e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.892175e+00	8.816273e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.109006e-01	6.396903e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.286382e-01	0.000000e+00	3.250476e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.750974e-01	0.000000e+00	7.347700e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.650095e-01	0.000000e+00	1.033376e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.060533e+00	0.000000e+00	1.198537e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.558044e+00	0.000000e+00	1.116974e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.075652e+00	0.000000e+00	8.092403e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.430939e+00	0.000000e+00	4.212919e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.651551e+00	1.592028e-01	2.043926e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.695024e+00	4.865398e-01	7.773339e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.531796e+00	7.809655e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	2.041295e+00	7.610286e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.465093e+00	6.722565e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.545050e-01	4.484019e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.776231e-02	4.396720e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.488744e+00	0.000000e+00	1.859561e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.572363e+00	0.000000e+00	2.503523e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.118430e+00	0.000000e+00	2.507922e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.246119e+00	0.000000e+00	2.137075e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.181542e+00	0.000000e+00	1.431136e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.925298e+00	0.000000e+00	8.146847e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.746846e+00	5.641554e-03	3.834916e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.653704e+00	1.687452e-01	1.799561e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.511161e+00	3.744916e-01	1.324091e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.196740e+00	6.249930e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.566779e+00	5.719823e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	9.399559e-01	4.173417e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	9.240639e-02	4.533662e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.514414e+01	0.000000e+00	2.840957e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.240524e+01	0.000000e+00	1.105814e+01
6.250000e-03	1.250000e-03	1.250000e-03	1.569862e+01	0.000000e+00	6.480559e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.063056e+01	0.000000e+00	3.804218e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.026701e+00	0.000000e+00	1.983566e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.965507e+00	0.000000e+00	7.947497e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.616694e+00	0.000000e+00	4.728668e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.230350e+00	6.682877e-02	1.323592e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.177690e+00	4.574440e-01	1.537828e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.922999e+00	8.324718e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	2.220008e+00	9.385087e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.394085e-01	7.580914e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.326796e-01	0.000000e+00	1.459497e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.197379e+00	1.838544e-02	8.702131e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.712703e+00	1.369164e-01	7.899812e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.815151e+00	1.941164e-01	9.470527e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.363041e+00	8.557297e-01	6.989876e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.976473e+00	6.825454e-01	5.738459e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.108036e-01	3.337061e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	6.178937e-02	3.186384e-02	2.760631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.222420e+00	0.000000e+00	6.274121e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.154336e+00	1.148842e-01	8.314173e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.105229e+00	3.127261e-01	1.581112e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.497815e+00	6.309882e-01	9.257720e-03
3.425000e-01	3.750000e-02	3.750000e-02	1.248019e+00	3.654999e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	5.909343e-01	1.765972e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.318606e-01	8.637896e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.436917e-02	8.153091e-03	9.145372e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.127967e+00	0.000000e+00	2.288644e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.835641e+00	2.055644e-01	8.006506e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.323587e+00	1.039786e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.875404e+00	6.670069e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.504851e-02	3.472290e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.595979e-02	0.000000e+00	6.598066e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.334871e-01	0.000000e+00	2.387366e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.103758e-01	0.000000e+00	5.149993e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.267370e-01	2.492726e-02	7.958591e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.697413e+00	1.415110e-01	7.677863e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.591532e+00	1.633531e-01	6.249059e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.235611e+00	7.894255e-03	3.218785e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.605128e+00	2.712997e-01	2.593304e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.418432e+00	5.775690e-01	1.145652e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.818150e+00	6.971929e-01	1.198191e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.960574e+00	5.546640e-01	5.975177e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.242267e+00	3.934909e-01	9.371901e-03
5.700000e-01	3.000000e-02	3.000000e-02	6.227917e-01	2.023885e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.485462e-02	1.943729e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.203700e-01	1.377021e-02	2.262090e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.906525e-01	2.402676e-02	6.267267e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.130860e+00	0.000000e+00	1.104841e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.990971e+00	2.522983e-02	1.316687e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.948748e+00	0.000000e+00	1.198554e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.878042e+00	1.883282e-01	7.496118e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.316572e+00	4.526396e-02	3.516495e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.230282e+00	1.985564e-01	1.672766e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.728592e+00	5.371593e-01	1.181099e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.900015e+00	5.752223e-01	9.030887e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.090224e+00	4.965020e-01	1.560041e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.347884e+00	3.594625e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	7.736906e-01	2.104044e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	3.706835e-01	1.065632e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	3.050496e-02	1.224839e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.383118e-01	9.303207e-02	1.788877e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.208327e+00	0.000000e+00	2.844813e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.448903e+00	0.000000e+00	3.538625e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.804583e+00	0.000000e+00	2.979415e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.302548e+00	0.000000e+00	1.434027e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.158087e+00	3.667388e-02	8.046460e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.842416e+00	7.260227e-01	2.686097e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.008091e+00	9.805542e-01	1.824692e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.420766e+00	9.773889e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.083032e+00	6.893964e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.160343e+00	3.738869e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	5.110816e-02	2.055789e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.124200e-01	0.000000e+00	2.265051e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.476338e-01	0.000000e+00	8.528855e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.047402e+00	1.708020e-02	8.329739e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.193331e+00	9.968766e-02	1.848395e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.014244e+00	7.442106e-01	1.415131e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.979986e+00	6.606033e-01	2.174340e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.046348e+00	3.824553e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	4.063016e-01	1.698183e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.351308e-02	1.475502e-02	3.808726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.077119e-01	1.818013e-02	7.327650e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.561789e+00	1.514014e-01	1.664526e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.822313e+00	0.000000e+00	1.188881e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.875218e+00	6.703602e-03	3.721365e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.974535e+00	5.060600e-01	7.819196e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.891692e+00	5.014507e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.023391e+00	3.162117e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	4.999784e-01	1.699630e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.408143e-02	1.914754e-02	1.546458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.945176e+01	2.178347e+00	1.531516e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.120904e+01	0.000000e+00	6.603344e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.176728e+01	6.280028e-02	2.126491e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.334479e+00	2.368080e-01	4.716116e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.185090e+00	6.570117e-01	1.159273e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.023572e+00	6.201974e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.108797e+00	4.282199e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	5.048259e-02	2.522061e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.810094e-01	0.000000e+00	2.623282e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.094368e-01	6.462338e-03	4.758021e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.109428e-01	4.636681e-02	6.581815e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.067106e+00	2.393934e-02	7.660459e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.631549e+00	1.004238e-01	7.336932e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.226163e+00	2.057738e-02	5.643374e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.731736e+00	0.000000e+00	3.416956e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.060867e+00	1.951386e-01	5.837169e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.974693e+00	5.116434e-01	8.272682e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.500707e+00	6.159404e-01	5.992482e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.869134e+00	5.505086e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.137240e+00	3.482523e-01	1.886069e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.826510e-01	1.905188e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.445508e-02	1.914675e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.369244e+00	1.089615e-02	9.694007e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.925850e+00	1.794615e-01	1.289172e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.634166e+00	2.735112e-01	1.509300e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.222457e+00	0.000000e+00	1.415538e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.664053e+00	8.863816e-02	1.079819e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.770111e+00	0.000000e+00	6.417608e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.639631e+00	0.000000e+00	3.222039e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.313064e+00	2.573218e-01	1.353883e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.760952e+00	4.748818e-01	5.326333e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.986979e+00	4.289082e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.224815e+00	3.149487e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	6.212210e-01	1.694810e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	5.436497e-02	1.812175e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.542011e+01	2.521217e+00	1.552809e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.381185e+01	4.932930e-01	7.395563e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.874490e+01	0.000000e+00	4.912992e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.520555e+01	9.958819e-02	2.879664e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.090691e+01	0.000000e+00	2.060089e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.734682e+00	6.485392e-02	9.224345e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.381525e+00	1.387855e-01	4.808572e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.942765e+00	3.501578e-01	1.263343e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.189235e+00	5.790156e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.333219e+00	6.332173e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.400056e+00	4.297906e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	6.752914e-02	2.641493e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.096025e-01	0.000000e+00	2.538533e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.115045e+00	0.000000e+00	1.523611e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.560713e+00	0.000000e+00	1.166537e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.502975e+00	3.221678e-01	1.807370e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.307938e+00	1.224091e+00	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.192407e+00	1.065376e+00	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.141551e+00	6.157535e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	9.220220e-02	5.855110e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.928444e-01	0.000000e+00	1.250362e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.439061e+00	0.000000e+00	1.529682e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.834544e+00	5.449421e-01	1.550133e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.828533e+00	1.002143e+00	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.656591e+00	7.361548e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	8.697126e-01	4.114866e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	3.658722e-01	1.904701e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	2.616118e-02	1.603145e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.515330e+00	0.000000e+00	3.746956e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.125554e+00	0.000000e+00	1.854107e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.425356e+00	1.550675e+00	7.378572e-02
1.775000e-01	2.750000e-02	2.750000e-02	3.081449e+00	1.513386e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.688179e-01	9.906331e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.856952e-03	0.000000e+00	3.763585e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.682775e-02	0.000000e+00	2.982967e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.587557e-01	0.000000e+00	8.228355e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.095103e-01	0.000000e+00	1.317578e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.467498e+00	0.000000e+00	1.484175e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.264775e+00	0.000000e+00	1.204932e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.025220e+00	0.000000e+00	5.265946e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.376822e+00	2.777825e-01	1.102025e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.320366e+00	7.806256e-01	6.479724e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.944408e+00	1.039247e+00	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.258856e+00	9.786691e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.514644e+00	7.404023e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.891714e-01	4.748025e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.690907e-02	4.575052e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.084063e-02	0.000000e+00	1.712418e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.540656e-01	0.000000e+00	9.141689e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.150030e-01	0.000000e+00	1.757879e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.387733e+00	0.000000e+00	2.292472e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.219857e+00	0.000000e+00	2.315580e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.083184e+00	0.000000e+00	1.674875e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.628922e+00	0.000000e+00	7.538456e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.817345e+00	9.496915e-02	2.512808e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.596353e+00	6.316350e-01	2.753492e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.155163e+00	8.986966e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.485063e+00	9.082447e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.741430e+00	7.238790e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.106036e+00	5.067433e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	5.994868e-01	2.894270e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	5.191708e-02	2.813127e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.825364e-01	0.000000e+00	1.032863e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.587547e-01	0.000000e+00	2.864459e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.820089e+00	0.000000e+00	4.679985e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.399437e+00	0.000000e+00	5.153850e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.961264e+00	0.000000e+00	4.209187e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.150412e+00	0.000000e+00	1.848169e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.349710e+00	1.065976e-01	5.372293e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.731800e+00	1.251805e+00	1.128790e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.639155e+00	1.715475e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	3.262767e+00	1.442540e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	2.126774e+00	1.111255e+00	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.085481e-01	6.460106e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.466467e-01	0.000000e+00	4.044694e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.109862e-01	0.000000e+00	1.315399e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.072836e+00	0.000000e+00	8.618848e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.714402e+00	1.805743e-01	2.858881e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.778182e+00	7.791649e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.120662e+00	9.148159e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.226714e+00	6.009029e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	5.517484e-01	3.247547e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	3.632642e-02	2.379345e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.499114e+00	0.000000e+00	2.040101e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.245506e+00	0.000000e+00	2.862712e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.196651e+00	0.000000e+00	1.179434e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.763001e+00	9.938510e-02	3.099807e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.604978e+00	4.231756e-01	5.448010e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.115358e+00	6.846510e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.337016e+00	5.554749e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	7.539300e-01	3.464981e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	7.493771e-02	4.104675e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.735843e+01	0.000000e+00	3.297889e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.809544e+01	0.000000e+00	8.021240e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.980490e+00	0.000000e+00	1.526967e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.630201e+00	0.000000e+00	4.489135e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.070124e+00	4.204066e-01	1.696843e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.621301e+00	8.755631e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.827016e+00	8.790373e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.086627e-01	6.496014e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.351910e-01	0.000000e+00	3.640388e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.121560e-01	0.000000e+00	7.895668e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.188686e-01	0.000000e+00	1.081357e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.133929e+00	0.000000e+00	1.173137e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.613966e+00	0.000000e+00	1.092773e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.094249e+00	0.000000e+00	7.573558e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.484818e+00	0.000000e+00	3.848635e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.664550e+00	1.975443e-01	2.171232e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.681428e+00	5.381795e-01	2.541511e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.520220e+00	7.342039e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	2.021472e+00	7.821222e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.376503e+00	6.387319e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.171041e-01	4.230228e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.500997e-02	4.470095e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.644972e+00	0.000000e+00	2.018800e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.745236e+00	0.000000e+00	2.737020e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.276773e+00	0.000000e+00	2.561826e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.355831e+00	0.000000e+00	2.086646e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.218140e+00	0.000000e+00	1.403713e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.959028e+00	0.000000e+00	7.807273e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.743682e+00	3.367622e-02	3.923855e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.673332e+00	1.987328e-01	1.882627e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.531075e+00	4.265202e-01	1.103789e-03
2.575000e-01	3.250000e-02	3.250000e-02	2.159156e+00	5.944471e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.533998e+00	5.879751e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	8.856545e-01	3.931930e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	9.026126e-02	4.541153e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.803438e+01	0.000000e+00	3.028349e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.292474e+01	0.000000e+00	1.101324e+01
6.250000e-03	1.250000e-03	1.250000e-03	1.580793e+01	0.000000e+00	6.626394e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.072414e+01	0.000000e+00	3.540544e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.047103e+00	0.000000e+00	1.819844e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.926591e+00	0.000000e+00	7.403616e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.616967e+00	0.000000e+00	4.579985e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.215933e+00	1.089415e-01	1.428179e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.178402e+00	4.748669e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.885387e+00	8.595574e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	2.156581e+00	9.419613e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.347208e-01	7.521951e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.506450e-01	0.000000e+00	1.585478e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.289234e+00	1.936014e-02	9.421808e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.767192e+00	9.116604e-02	7.622447e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.769557e+00	3.051247e-01	5.514301e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.260414e+00	8.636207e-01	1.083874e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.979525e+00	7.111114e-01	6.605683e-03
5.550000e-01	3.500000e-02	3.500000e-02	8.609595e-01	2.860245e-01	4.394438e-03
7.950000e-01	2.050000e-01	2.050000e-01	5.929728e-02	3.155341e-02	2.261919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.358662e+00	0.000000e+00	6.684021e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.209483e+00	5.672279e-02	8.608958e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.017294e+00	4.136320e-01	6.597121e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.403344e+00	6.272573e-01	8.119547e-03
3.425000e-01	3.750000e-02	3.750000e-02	1.209115e+00	3.771556e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	5.874677e-01	1.691253e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.186260e-01	7.650006e-02	2.041661e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.342049e-02	8.622777e-03	1.064501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.410505e+00	0.000000e+00	2.413536e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.874050e+00	2.794666e-01	7.011575e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.268155e+00	1.096282e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.735431e+00	6.331450e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	7.921352e-02	3.610216e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.782940e-02	0.000000e+00	7.483112e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.367942e-01	0.000000e+00	2.671917e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.643032e-01	3.858427e-02	5.343938e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.022418e+00	4.108439e-02	8.036690e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.768317e+00	8.300488e-02	8.755092e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.583338e+00	7.422627e-02	6.569858e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.270382e+00	7.264302e-02	2.761099e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.580246e+00	3.280063e-01	3.511006e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.353267e+00	6.185489e-01	7.685195e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.803081e+00	7.284195e-01	7.257753e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.957340e+00	6.211478e-01	5.652995e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.198735e+00	3.830884e-01	1.042751e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.880549e-01	1.757350e-01	1.164219e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.139639e-02	1.727610e-02	2.271184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.388508e-01	0.000000e+00	2.284400e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.066685e-01	0.000000e+00	7.073947e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.265678e+00	1.795966e-02	1.025371e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.182337e+00	8.005122e-02	1.353810e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.156295e+00	1.183714e-01	1.274922e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.925362e+00	3.039849e-02	8.311142e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.317832e+00	4.918061e-02	3.607636e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.210758e+00	2.057294e-01	2.170584e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.650509e+00	5.516547e-01	4.077993e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.865990e+00	6.448134e-01	2.357988e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.024719e+00	5.050726e-01	5.795073e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.306923e+00	3.801848e-01	3.228765e-03
3.935000e-01	3.150000e-02	3.150000e-02	7.571433e-01	2.098790e-01	7.677208e-04
4.610000e-01	3.600000e-02	3.600000e-02	3.647213e-01	1.008430e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.806352e-02	1.027532e-02	5.265380e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.892476e-01	0.000000e+00	1.773928e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.476124e+00	0.000000e+00	2.939830e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.744633e+00	0.000000e+00	3.659427e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.011117e+00	0.000000e+00	3.097610e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.434623e+00	0.000000e+00	1.622148e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.315980e+00	2.109482e-01	6.856143e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.804705e+00	7.494521e-01	1.528960e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.942569e+00	1.037984e+00	2.365023e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.300597e+00	9.863521e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.006742e+00	6.603867e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.144251e+00	4.264190e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	4.715053e-02	1.927292e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.203412e-01	1.106671e-03	2.418998e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.061287e-01	7.638585e-03	9.087972e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.099679e+00	4.041177e-03	8.465617e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.218570e+00	1.679459e-01	1.665313e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.961682e+00	7.600600e-01	4.837006e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.963768e+00	7.031402e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	9.845580e-01	3.298899e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.895442e-01	1.569984e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.164586e-02	1.379960e-02	4.335046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.985993e-01	5.661020e-02	7.857000e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.763172e+00	1.423957e-01	1.766217e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.940968e+00	0.000000e+00	1.283422e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.869511e+00	0.000000e+00	3.947978e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.914981e+00	5.574155e-01	2.959669e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.832076e+00	5.365236e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	9.966615e-01	2.967215e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	5.101503e-01	1.440880e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.029007e-02	2.013036e-02	1.329332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.211345e+01	2.622706e+00	1.596957e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.209568e+01	0.000000e+00	7.180998e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.174756e+01	0.000000e+00	2.240876e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.388678e+00	2.264301e-01	4.364185e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.090251e+00	7.476894e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.919596e+00	6.330521e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.040161e+00	3.748897e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	5.093656e-02	2.265409e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.895008e-01	2.462132e-03	2.807429e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.304376e-01	2.859931e-02	5.291687e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.707535e-01	6.565169e-02	6.555019e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.114464e+00	2.056251e-02	8.346913e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.677587e+00	4.509852e-02	7.834870e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.260005e+00	4.102765e-02	5.826860e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.764322e+00	3.482036e-02	3.308053e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.015107e+00	2.152531e-01	1.056866e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.945275e+00	5.600466e-01	2.363497e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.507439e+00	6.379718e-01	5.392989e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.855281e+00	5.811948e-01	3.855836e-03
5.100000e-01	3.000000e-02	3.000000e-02	1.107999e+00	3.549575e-01	1.188124e-03
5.700000e-01	3.000000e-02	3.000000e-02	5.536499e-01	1.594761e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.169230e-02	1.757044e-02	1.932023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.485626e+00	6.896628e-02	1.089291e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.128991e+00	2.534214e-01	1.283758e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.876966e+00	2.208959e-01	1.543478e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.404866e+00	5.058906e-02	1.484327e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.730323e+00	0.000000e+00	1.253821e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.782459e+00	0.000000e+00	7.315849e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.681144e+00	0.000000e+00	3.580034e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.276348e+00	2.741519e-01	9.729797e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.699711e+00	4.870525e-01	5.584343e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.967212e+00	4.732550e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.186666e+00	3.305660e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	6.090520e-01	1.642808e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	5.041844e-02	1.634206e-02	1.077779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.800679e+01	3.090565e+00	1.556574e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.531844e+01	8.145154e-01	7.829863e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.952605e+01	0.000000e+00	5.293938e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.516844e+01	0.000000e+00	3.420268e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.110458e+01	0.000000e+00	1.913278e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.729944e+00	0.000000e+00	1.142119e+00
4.125000e-02	8.750000e-03	8.750000e-03	5.345440e+00	1.474363e-01	5.228263e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.002969e+00	4.335074e-01	8.192441e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.108437e+00	6.315269e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.219351e+00	6.339811e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.341095e+00	4.382032e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	6.329382e-02	2.680475e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.059691e-01	0.000000e+00	3.635990e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.749029e+00	0.000000e+00	1.640578e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.277274e+00	0.000000e+00	6.329728e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.600679e+00	9.550674e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.722927e+00	1.152459e+00	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.595740e+00	7.376471e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	7.766155e-01	3.995452e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	5.595899e-02	3.297482e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.471090e+00	0.000000e+00	1.452488e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.278353e+00	0.000000e+00	1.017227e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.690329e+00	9.372299e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.271457e+00	8.512730e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.240533e+00	5.046952e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	6.586356e-01	2.805181e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.770890e-01	1.357045e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.763313e-02	1.013121e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.836544e+00	0.000000e+00	4.116671e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.277278e+00	2.339771e-01	1.096553e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.898271e+00	1.720092e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.316685e+00	1.103652e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.204625e-01	6.485049e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.833044e-03	0.000000e+00	5.319412e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.746731e-02	0.000000e+00	4.393203e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.475590e-01	0.000000e+00	1.134597e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.145489e+00	0.000000e+00	1.540265e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.114844e+00	0.000000e+00	1.434139e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.013289e+00	0.000000e+00	7.159277e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.519821e+00	1.924915e-01	2.118045e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.423138e+00	6.750570e-01	1.151352e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.071505e+00	1.006349e+00	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.509618e+00	9.922175e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.771837e+00	7.696913e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.109185e+00	5.003422e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	6.145854e-01	3.105710e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.735927e-02	2.753202e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.425850e-02	0.000000e+00	2.811792e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.658503e-01	0.000000e+00	1.472760e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.257040e+00	0.000000e+00	2.444708e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.279505e+00	0.000000e+00	2.536463e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.327337e+00	0.000000e+00	2.063058e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.021779e+00	0.000000e+00	1.043226e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.256132e+00	0.000000e+00	2.627390e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.006792e+00	6.686117e-01	5.590545e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.385649e+00	8.762059e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.714686e+00	8.876883e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.036157e+00	7.705036e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.355380e+00	5.359620e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	8.401765e-01	3.509408e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	4.387442e-01	1.965975e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	3.660657e-02	1.901433e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.829319e-01	0.000000e+00	1.441345e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.236635e+00	0.000000e+00	4.140146e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.955821e+00	0.000000e+00	5.888365e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.142473e+00	0.000000e+00	5.539496e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.825992e+00	0.000000e+00	3.333473e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.415450e+00	0.000000e+00	1.070211e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.802819e+00	1.189085e+00	2.282688e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.444499e+00	1.640522e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.918022e+00	1.467314e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.646445e+00	1.234788e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.576964e+00	7.839723e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.546392e-02	4.358530e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.370758e-01	0.000000e+00	5.256010e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.346001e+00	0.000000e+00	1.424095e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.555071e+00	0.000000e+00	5.737331e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.909299e+00	4.912908e-01	1.056571e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.522387e+00	8.517689e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.667497e+00	6.928738e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	8.963839e-01	4.186889e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.665228e-01	2.039612e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.185709e-02	1.342104e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.500810e+00	0.000000e+00	2.741293e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.459348e+00	0.000000e+00	2.826577e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.491887e+00	0.000000e+00	7.321292e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.917245e+00	3.415551e-01	1.314620e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.552093e+00	5.600551e-01	1.712208e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.791453e+00	5.691595e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.050735e+00	3.944252e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	5.839922e-01	2.483346e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	5.560209e-02	2.801723e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.925331e+01	0.000000e+00	3.578239e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.934320e+01	0.000000e+00	6.169301e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.077641e+00	0.000000e+00	8.189349e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.725591e+00	3.174499e-02	2.403807e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.968739e+00	5.328306e-01	5.955105e-04
1.485000e-01	2.850000e-02	2.850000e-02	2.280706e+00	7.582746e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.443490e+00	6.621949e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	7.870495e-02	4.385290e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.872277e-01	0.000000e+00	4.430500e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.920903e-01	9.117814e-03	1.002976e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.001803e+00	0.000000e+00	1.292364e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.591086e+00	0.000000e+00	1.229319e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.120477e+00	0.000000e+00	9.890745e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.564697e+00	0.000000e+00	4.874688e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.765496e+00	1.539228e-01	2.279484e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.765037e+00	4.258510e-01	1.470911e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.602002e+00	6.861944e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.220648e+00	7.639376e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.661628e+00	6.568949e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.048645e+00	4.560984e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	5.718359e-01	2.767664e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.719813e-02	2.703092e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.529175e+00	0.000000e+00	2.601401e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.040436e+00	0.000000e+00	3.191219e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.481546e+00	0.000000e+00	2.629242e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.227873e+00	0.000000e+00	2.004997e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.743716e+00	0.000000e+00	9.677893e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.182288e+00	0.000000e+00	4.465535e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.894105e+00	1.869330e-01	2.288702e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.750496e+00	4.006286e-01	5.710449e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.409911e+00	5.004461e-01	2.394916e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.883726e+00	5.385062e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.253101e+00	4.529598e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	6.874754e-01	2.744858e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	6.487348e-02	3.151362e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.803691e+01	0.000000e+00	3.231169e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.668826e+01	0.000000e+00	9.294011e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.677233e+01	0.000000e+00	4.700415e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.104834e+01	0.000000e+00	2.105764e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.398259e+00	0.000000e+00	1.188062e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.048968e+00	0.000000e+00	6.742808e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.725345e+00	0.000000e+00	2.650511e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.130253e+00	1.486908e-01	9.919077e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.008092e+00	5.753279e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.562763e+00	7.822225e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.795438e+00	7.926113e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	9.903838e-02	5.234220e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.314108e-01	0.000000e+00	2.079395e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.788958e+00	4.428846e-02	1.074517e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.338571e+00	9.454980e-02	5.597064e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.792000e+00	6.436074e-01	5.096211e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.736465e+00	9.092030e-01	7.406324e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.479401e+00	5.330194e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	6.428946e-01	2.113959e-01	3.830668e-03
7.950000e-01	2.050000e-01	2.050000e-01	3.953711e-02	2.430715e-02	3.343738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.953545e+00	0.000000e+00	7.816018e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.747191e+00	4.989198e-02	6.936309e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.602719e+00	6.036214e-01	3.241479e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.935988e+00	5.551513e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	9.778414e-01	2.966956e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	4.650002e-01	1.346010e-01	3.158258e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.749140e-01	8.119410e-02	6.170097e-04
7.750000e-01	2.250000e-01	2.250000e-01	9.755729e-03	5.987289e-03	9.238470e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.932030e+00	0.000000e+00	2.337579e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.602347e+00	3.309175e-01	4.860494e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.607886e+00	9.832706e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.451187e+00	5.296902e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.668697e-02	2.831926e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.284391e-02	0.000000e+00	8.455162e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.820588e-01	2.663307e-03	3.282853e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.965847e-01	1.910159e-02	7.856413e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.296727e+00	2.212721e-02	9.863417e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.260937e+00	1.186707e-01	8.710934e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.143293e+00	1.097833e-01	5.036906e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.638694e+00	1.075565e-01	2.057863e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.633912e+00	6.075455e-01	2.091089e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.109672e+00	7.387117e-01	1.253326e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.361826e+00	6.950703e-01	4.718664e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.573670e+00	5.101183e-01	2.877552e-02
5.150000e-01	2.500000e-02	2.500000e-02	9.255387e-01	3.266880e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.501394e-01	1.524112e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.068394e-02	1.311955e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.680421e-01	1.885528e-04	2.987875e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.100510e-01	3.020838e-02	1.001102e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.837531e+00	4.668486e-02	1.454422e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.048568e+00	5.904934e-02	1.578648e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.040881e+00	2.684986e-02	1.231646e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.701927e+00	6.186993e-02	5.633278e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.652107e+00	1.105944e-01	3.857743e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.104954e+00	4.887448e-01	6.375424e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.290846e+00	6.896230e-01	5.452362e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.399704e+00	5.788169e-01	2.910783e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.691434e+00	4.614577e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.053192e+00	2.803736e-01	7.627151e-03
3.935000e-01	3.150000e-02	3.150000e-02	6.070001e-01	1.734536e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.950602e-01	1.055490e-01	3.771899e-03
7.485000e-01	2.515000e-01	2.515000e-01	2.246633e-02	8.293029e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.120851e+00	3.367548e-02	2.258470e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.469936e+00	4.994475e-02	3.891884e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.483440e+00	0.000000e+00	4.259228e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.066431e+00	0.000000e+00	2.819566e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.562122e+00	2.250447e-02	1.457433e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.419842e+00	4.211160e-01	5.823351e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.425074e+00	1.158977e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.313663e+00	9.867906e-01	4.687495e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.768961e+00	8.507858e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.677641e+00	5.823826e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.241101e-01	3.605415e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	3.785187e-02	1.720230e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.747946e-01	8.876435e-04	3.193809e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.087053e+00	0.000000e+00	1.103515e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.653908e+00	4.551106e-02	6.642567e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.314346e+00	4.225318e-01	5.914209e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.657287e+00	8.237822e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.587129e+00	5.914746e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	7.634066e-01	2.620082e-01	5.923282e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.854521e-01	1.401989e-01	1.283117e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.422939e-02	8.885957e-03	3.203453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.450329e+00	7.652050e-02	1.219816e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.850624e+00	0.000000e+00	2.254741e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.578630e+00	3.891052e-02	1.025929e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.723216e+00	3.036669e-01	2.038296e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.660573e+00	6.538682e-01	2.225294e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.594153e+00	4.846570e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	8.277998e-01	2.530077e-01	1.611254e-04
4.280000e-01	4.000000e-02	4.000000e-02	4.109155e-01	1.282998e-01	2.988563e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.319327e-02	1.809701e-02	1.113083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.871011e+01	1.316954e+00	2.304268e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.604282e+01	2.567007e-01	7.237010e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.083125e+01	0.000000e+00	1.731329e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.728444e+00	4.723026e-01	3.836914e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.897961e+00	7.304227e-01	2.681985e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.746201e+00	5.780114e-01	1.096915e-03
2.035000e-01	2.650000e-02	2.650000e-02	9.319481e-01	3.662663e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	4.173374e-02	2.031023e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.118084e-01	5.515443e-04	3.478319e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.295720e-01	1.857628e-02	6.773117e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.169058e-01	4.801534e-02	8.759251e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.418987e+00	1.066414e-02	9.812362e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.060734e+00	5.793671e-02	7.918481e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.667460e+00	1.766579e-02	5.259337e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.082206e+00	4.280699e-02	2.207466e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.117221e+00	4.520524e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.760643e+00	6.665216e-01	1.135610e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.194440e+00	6.227614e-01	9.223005e-03
4.500000e-01	3.000000e-02	3.000000e-02	1.542678e+00	4.812166e-01	6.335706e-03
5.100000e-01	3.000000e-02	3.000000e-02	9.065088e-01	3.246187e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.310909e-01	1.331632e-01	3.571873e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.119910e-02	1.279876e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.910393e+00	6.710738e-02	1.387813e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.911015e+00	2.741252e-01	1.829941e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.867932e+00	1.733190e-01	1.827479e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.253880e+00	2.308136e-02	1.664723e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.323081e+00	0.000000e+00	1.158733e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.195941e+00	9.070733e-02	6.017300e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.751695e+00	1.619402e-01	1.770077e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.167717e+00	4.437168e-01	3.129596e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.441936e+00	4.907818e-01	3.999162e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.684592e+00	4.095654e-01	3.974173e-03
3.275000e-01	3.750000e-02	3.750000e-02	1.018130e+00	2.866489e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	5.022473e-01	1.432604e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	4.324846e-02	1.438685e-02	6.809090e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.202583e+01	3.102994e+00	2.026369e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.996597e+01	0.000000e+00	8.364389e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.257750e+01	2.368728e-01	5.076694e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.617142e+01	0.000000e+00	3.230224e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.086070e+01	7.180362e-02	1.397133e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.125613e+00	1.459136e-01	6.955993e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.846284e+00	2.903772e-01	1.424360e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.684059e+00	4.697042e-01	1.221291e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.890143e+00	5.869719e-01	6.163536e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.031587e+00	5.951031e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.178808e+00	4.143541e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	5.358281e-02	2.310877e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.391695e-01	0.000000e+00	3.900828e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.838095e+00	0.000000e+00	1.652875e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.296529e+00	0.000000e+00	5.934545e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.573430e+00	9.799913e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.644808e+00	1.078942e+00	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.553518e+00	7.433611e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	7.378522e-01	3.710253e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	5.267882e-02	3.224569e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.600433e+00	0.000000e+00	1.478824e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.330717e+00	0.000000e+00	9.042431e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.630513e+00	9.578684e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.170935e+00	7.919259e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.214089e+00	4.847389e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	6.321136e-01	2.758487e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.683689e-01	1.362879e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.673118e-02	1.015321e-02	2.270843e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.118135e+00	0.000000e+00	4.180811e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.365823e+00	3.860725e-01	1.048074e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.722071e+00	1.716565e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.236633e+00	9.898540e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.171336e-01	6.583842e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.473900e-03	0.000000e+00	5.702062e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.086723e-01	0.000000e+00	4.962266e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.147603e-01	0.000000e+00	1.170607e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.253871e+00	0.000000e+00	1.531328e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.219364e+00	0.000000e+00	1.320006e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.086797e+00	0.000000e+00	6.465591e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.487678e+00	2.090688e-01	2.210979e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.431284e+00	7.522492e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.036767e+00	9.901630e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.404431e+00	9.410199e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.685038e+00	7.047912e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.118465e+00	5.163544e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	5.709592e-01	2.865758e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.575702e-02	2.646977e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.791197e-02	0.000000e+00	3.083872e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.300710e-01	0.000000e+00	1.614883e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.391145e+00	0.000000e+00	2.529433e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.432299e+00	0.000000e+00	2.580775e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.482222e+00	0.000000e+00	1.861254e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.101715e+00	0.000000e+00	9.310073e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.317029e+00	3.937890e-02	2.699648e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.956758e+00	6.454050e-01	4.026862e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.381895e+00	9.277151e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.632575e+00	8.507819e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.936205e+00	7.326430e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.323498e+00	4.885536e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	8.145088e-01	3.260206e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	4.351251e-01	1.989209e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	3.592972e-02	1.964561e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.065387e-01	0.000000e+00	1.612973e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.396962e+00	0.000000e+00	4.334938e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.205540e+00	0.000000e+00	6.045480e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.485777e+00	0.000000e+00	5.571742e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.043435e+00	0.000000e+00	3.063469e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.627633e+00	0.000000e+00	8.108506e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.782518e+00	1.164042e+00	2.168738e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.346675e+00	1.637858e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.774438e+00	1.518675e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.500010e+00	1.057197e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.555433e+00	7.716651e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.321032e-02	4.228635e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.663288e-01	0.000000e+00	5.761265e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.418897e+00	0.000000e+00	1.394788e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.616276e+00	0.000000e+00	5.386681e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.906153e+00	5.210874e-01	7.174635e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.478831e+00	8.288314e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.610099e+00	6.895852e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	8.492019e-01	3.898974e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.509262e-01	1.973593e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.927162e-02	1.200019e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.737915e+00	0.000000e+00	2.918224e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.591611e+00	0.000000e+00	2.736878e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.522576e+00	0.000000e+00	6.984399e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.938386e+00	3.612649e-01	1.779267e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.527558e+00	5.867851e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.732161e+00	5.258279e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.035281e+00	3.889757e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	5.606961e-01	2.392541e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	5.316008e-02	2.835554e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.285292e+01	0.000000e+00	3.690899e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.935608e+01	0.000000e+00	5.500607e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.259910e+00	2.719000e-02	8.642772e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.716267e+00	4.003013e-02	2.267038e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.872345e+00	5.202327e-01	1.083657e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.203935e+00	7.040871e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.438567e+00	6.392855e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	7.729877e-02	4.593651e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.069565e-01	0.000000e+00	4.711145e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.436405e-01	0.000000e+00	1.036874e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.083792e+00	0.000000e+00	1.273020e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.658312e+00	0.000000e+00	1.208670e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.209037e+00	0.000000e+00	9.222654e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.592336e+00	0.000000e+00	4.658371e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.792296e+00	1.720371e-01	1.982096e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.752844e+00	4.657119e-01	9.763397e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.570780e+00	6.678639e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.157576e+00	7.273118e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.591831e+00	6.180588e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.032259e+00	4.504615e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	5.454394e-01	2.690268e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.507951e-02	2.546887e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.755765e+00	0.000000e+00	2.609210e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.325299e+00	0.000000e+00	3.268779e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.622316e+00	0.000000e+00	2.579785e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.311276e+00	0.000000e+00	1.731522e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.785184e+00	0.000000e+00	1.010283e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.246584e+00	0.000000e+00	4.122974e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.920943e+00	1.963429e-01	1.463068e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.734791e+00	3.833924e-01	7.438688e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.373680e+00	4.873796e-01	8.396268e-03
2.575000e-01	3.250000e-02	3.250000e-02	1.820146e+00	5.489201e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.200564e+00	3.979947e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	6.809180e-01	2.680086e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	6.354364e-02	3.118471e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.133395e+01	0.000000e+00	3.240640e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.681369e+01	0.000000e+00	9.618000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.714662e+01	0.000000e+00	4.002107e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.149186e+01	0.000000e+00	1.870836e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.416734e+00	0.000000e+00	1.059085e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.094321e+00	0.000000e+00	5.712007e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.665069e+00	0.000000e+00	2.408766e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.127620e+00	1.743001e-01	5.052243e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.940529e+00	5.471717e-01	3.628133e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.505075e+00	7.971637e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.701391e+00	6.773885e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	9.719554e-02	5.203500e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.513175e-01	0.000000e+00	2.352186e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.909941e+00	7.655556e-02	1.068640e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.323492e+00	9.433671e-02	4.730375e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.664450e+00	6.689562e-01	1.375124e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.684166e+00	8.823291e-01	2.943180e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.497038e+00	5.387482e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	6.231521e-01	2.085024e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	3.820567e-02	2.086477e-02	3.139277e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.075063e+00	0.000000e+00	7.981008e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.722609e+00	2.901491e-02	6.511170e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.505389e+00	5.880739e-01	6.597827e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.893494e+00	5.493391e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	9.595689e-01	3.117274e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	4.616108e-01	1.420216e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.737670e-01	6.678930e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	9.697707e-03	5.909269e-03	1.442214e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.214122e+00	0.000000e+00	2.405606e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.515452e+00	3.342124e-01	3.752669e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.502540e+00	9.985039e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.432545e+00	5.571999e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.255777e-02	2.734414e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.928190e-02	0.000000e+00	9.327739e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.842878e-01	0.000000e+00	3.673466e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.676623e-01	2.039650e-02	7.550911e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.399401e+00	3.130719e-02	9.926360e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.374974e+00	1.962916e-01	8.059115e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.197036e+00	8.081510e-02	4.783401e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.642573e+00	1.654531e-01	1.221560e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.539972e+00	5.895077e-01	1.376555e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.004261e+00	6.720197e-01	1.515745e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.315332e+00	7.160157e-01	3.818830e-03
4.650000e-01	2.500000e-02	2.500000e-02	1.524815e+00	4.950175e-01	6.427822e-03
5.150000e-01	2.500000e-02	2.500000e-02	9.117657e-01	3.038108e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.473728e-01	1.548351e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.888878e-02	1.296151e-02	9.617193e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.837548e-01	0.000000e+00	3.426509e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.173472e-01	0.000000e+00	1.127881e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.941296e+00	0.000000e+00	1.555926e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.190117e+00	3.229182e-02	1.507325e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.212460e+00	1.822581e-01	1.167792e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.760942e+00	1.264320e-01	4.829738e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.622194e+00	3.429301e-02	3.745414e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.051070e+00	5.375448e-01	1.233356e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.229863e+00	6.274832e-01	7.160975e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.334428e+00	5.641078e-01	2.915186e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.664798e+00	4.552907e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.048692e+00	2.965888e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	5.903543e-01	1.754054e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.933070e-01	9.276776e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.155505e-02	9.239535e-03	5.929695e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.210540e+00	0.000000e+00	2.435301e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.636793e+00	0.000000e+00	4.327473e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.875546e+00	0.000000e+00	4.111277e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.291657e+00	0.000000e+00	2.769055e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.627482e+00	0.000000e+00	1.206459e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.353079e+00	4.143743e-01	7.672537e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.257027e+00	1.010005e+00	8.819166e-03
1.062500e-01	1.375000e-02	1.375000e-02	4.326068e+00	1.064314e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.746852e+00	8.490925e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.602327e+00	5.430506e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.290712e-01	3.756477e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	3.601102e-02	1.547242e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.905538e-01	2.614364e-03	3.540164e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.178891e+00	3.273202e-02	1.092297e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.658422e+00	0.000000e+00	6.721772e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.286357e+00	4.612684e-01	2.297048e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.614246e+00	8.082002e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.577571e+00	5.865061e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	7.493444e-01	2.673348e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.606353e-01	1.101847e-01	5.264433e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.390867e-02	9.558914e-03	3.123928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.536130e+00	2.970878e-02	1.337849e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.990929e+00	4.250991e-02	2.097462e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.557374e+00	2.982425e-03	9.877237e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.735846e+00	2.663623e-01	2.295145e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.615617e+00	6.510196e-01	9.902600e-03
2.660000e-01	4.100000e-02	4.100000e-02	1.564939e+00	4.548348e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	8.277280e-01	2.765581e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	4.002478e-01	1.116842e-01	2.929046e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.532867e-02	1.557020e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.172811e+01	1.543002e+00	2.316440e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.616148e+01	2.946227e-01	7.312806e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.074747e+01	0.000000e+00	1.655362e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.716476e+00	5.393322e-01	8.530006e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.845594e+00	7.112069e-01	4.651843e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.730111e+00	6.232446e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	9.014601e-01	3.576147e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	4.032540e-02	1.934928e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.268526e-01	0.000000e+00	4.019253e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.927310e-01	4.062525e-02	6.669939e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.811579e-01	1.336012e-02	9.057933e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.492797e+00	9.078090e-02	9.439273e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.150575e+00	1.005012e-01	8.083468e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.685851e+00	0.000000e+00	4.831997e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.044307e+00	6.588017e-02	2.749405e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.051863e+00	4.536466e-01	8.843865e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.721089e+00	6.423810e-01	1.269598e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.170526e+00	6.256101e-01	5.850012e-04
4.500000e-01	3.000000e-02	3.000000e-02	1.513363e+00	4.895493e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	8.897213e-01	2.953402e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.385085e-01	1.529871e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.872375e-02	1.251101e-02	1.718168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.943767e+00	0.000000e+00	1.492237e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.083993e+00	2.815233e-01	1.812677e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.015879e+00	2.109946e-01	1.849383e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.459582e+00	8.717840e-02	1.532005e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.442822e+00	4.887869e-02	1.053343e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.101273e+00	0.000000e+00	6.152910e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.767472e+00	1.480627e-01	2.557870e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.097496e+00	3.952320e-01	1.288794e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.433552e+00	4.887980e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.676314e+00	4.518410e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	9.834228e-01	2.620696e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	5.060171e-01	1.570778e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	4.070391e-02	1.330462e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.469587e+01	2.607698e+00	2.045101e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.075350e+01	0.000000e+00	8.496821e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.226489e+01	4.198656e-02	4.623127e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.624631e+01	2.344869e-01	2.404116e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.065193e+01	0.000000e+00	1.997596e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.035852e+00	9.811274e-02	6.313030e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.842280e+00	3.399012e-01	2.321225e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.640144e+00	4.358061e-01	5.422858e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.893891e+00	6.491026e-01	1.414416e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.016211e+00	6.515628e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.147793e+00	4.080103e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	5.083709e-02	2.143132e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.573582e-01	0.000000e+00	4.581937e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.373256e+00	0.000000e+00	1.456834e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.585991e+00	5.965433e-02	2.493943e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.241983e+00	9.652617e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.232861e+00	8.882305e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.292685e+00	5.924369e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	5.886130e-01	2.771449e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	3.868068e-02	2.268600e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.098257e+00	0.000000e+00	1.481229e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.591559e+00	2.103797e-01	6.899713e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.246761e+00	8.604230e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.908029e+00	6.438527e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.052305e+00	4.110597e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	5.531148e-01	2.026071e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.296905e-01	1.161508e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.378591e-02	8.517484e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.201456e+00	0.000000e+00	4.061468e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.545280e+00	7.796586e-01	8.429692e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.182115e+00	1.545535e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.942085e+00	7.942694e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.010999e-01	5.231261e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.764621e-03	0.000000e+00	7.539191e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.715517e-01	0.000000e+00	6.501268e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.549241e-01	0.000000e+00	1.363806e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.673213e+00	0.000000e+00	1.523577e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.766792e+00	0.000000e+00	1.013217e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.469618e+00	0.000000e+00	3.081980e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.572324e+00	4.804184e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.279956e+00	8.529516e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.666037e+00	8.434700e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.096307e+00	7.682467e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.456489e+00	6.386305e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	8.969154e-01	3.894082e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.681305e-01	2.219394e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.237144e-02	1.623957e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.118430e-01	0.000000e+00	4.601229e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.810458e-01	0.000000e+00	2.052178e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.049121e+00	0.000000e+00	2.780802e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.228132e+00	0.000000e+00	2.344342e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.149042e+00	0.000000e+00	1.476661e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.600003e+00	0.000000e+00	4.975561e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.342502e+00	4.360064e-01	1.120035e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.833386e+00	7.343351e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.062033e+00	8.158309e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.325979e+00	6.986124e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.713209e+00	5.776487e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.159044e+00	4.727108e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	6.798053e-01	2.282074e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	3.814145e-01	1.601884e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.936790e-02	1.417688e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.320617e-01	0.000000e+00	2.084188e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.868221e+00	0.000000e+00	5.418610e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.395858e+00	0.000000e+00	6.683287e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.839403e+00	0.000000e+00	5.008411e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.336343e+00	0.000000e+00	2.192446e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.934687e+00	4.559179e-01	5.394548e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.597754e+00	1.471687e+00	1.121361e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.897304e+00	1.555896e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.373868e+00	1.348369e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.182598e+00	8.740523e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.342039e+00	6.015557e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.126148e-02	3.358795e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.894705e-01	0.000000e+00	6.700077e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.773115e+00	0.000000e+00	1.315566e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.785425e+00	0.000000e+00	3.016187e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.884043e+00	6.188819e-01	5.633197e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.249273e+00	7.016482e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.404223e+00	6.046891e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	7.092053e-01	3.005656e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.660845e-01	1.491888e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.415661e-02	9.212621e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.845510e+00	0.000000e+00	3.268123e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.239600e+00	0.000000e+00	2.374344e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.475373e+00	0.000000e+00	3.414323e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.920145e+00	3.875067e-01	1.170642e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.433027e+00	5.386884e-01	1.777303e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.575861e+00	4.889944e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	9.305009e-01	2.997041e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	4.927681e-01	1.864092e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.487545e-02	2.387066e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.736143e+01	0.000000e+00	3.519100e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.867347e+01	0.000000e+00	3.307577e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.092307e+00	0.000000e+00	6.281732e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.651637e+00	0.000000e+00	3.523871e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.818490e+00	5.374422e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.088884e+00	6.282732e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.284368e+00	5.354742e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	6.637169e-02	3.731786e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.596005e-01	0.000000e+00	5.556367e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.340959e-01	1.174626e-02	1.205863e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.426060e+00	0.000000e+00	1.348156e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.969385e+00	0.000000e+00	1.145594e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.520635e+00	0.000000e+00	6.613827e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.817704e+00	0.000000e+00	2.410807e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.865423e+00	3.195808e-01	9.345460e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.704620e+00	4.992045e-01	7.239582e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.381976e+00	5.952460e-01	1.296993e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.950584e+00	6.241660e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.423745e+00	5.626536e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	8.693828e-01	3.630447e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.509624e-01	2.090322e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.220714e-02	1.606502e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.691946e+00	0.000000e+00	3.144807e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.488857e+00	0.000000e+00	3.294762e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.358544e+00	0.000000e+00	2.398026e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.639072e+00	0.000000e+00	1.434684e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.839008e+00	7.096548e-02	6.759860e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.276760e+00	0.000000e+00	1.530951e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.948834e+00	2.368641e-01	1.174875e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.651163e+00	3.682747e-01	1.381087e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.284218e+00	4.674800e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.654091e+00	4.380055e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.097917e+00	3.945884e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	5.891015e-01	2.092147e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	5.358084e-02	2.378642e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.436407e+01	0.000000e+00	3.078499e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.711991e+01	0.000000e+00	7.235253e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.697334e+01	6.262686e-01	2.719906e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.122314e+01	0.000000e+00	1.460411e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.275236e+00	0.000000e+00	8.164723e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.061829e+00	0.000000e+00	5.299633e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.716667e+00	1.363835e-02	2.685033e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.081360e+00	1.738521e-01	9.828557e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.828379e+00	5.895920e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.352204e+00	6.937361e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.563077e+00	6.076200e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	8.235131e-02	4.153431e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.644021e-01	0.000000e+00	2.568604e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.345860e+00	7.658669e-02	1.068621e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.697073e+00	3.942195e-02	2.589259e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.440518e+00	7.672712e-01	8.094837e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.204478e+00	7.456010e-01	2.838989e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.198421e+00	3.935357e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	5.098550e-01	1.457523e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.747279e-02	1.769127e-02	3.065337e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.617091e+00	0.000000e+00	8.463537e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.844195e+00	1.412824e-01	4.474426e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.040011e+00	6.130237e-01	7.536124e-04
2.675000e-01	3.750000e-02	3.750000e-02	1.603954e+00	4.340478e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	8.570351e-01	2.179013e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	4.467402e-01	1.207541e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.476028e-01	5.273372e-02	1.352603e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.456281e-03	6.122799e-03	7.477235e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.391489e+00	0.000000e+00	2.281612e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.041671e+00	5.890750e-01	1.922514e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.993623e+00	8.520723e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.316815e+00	4.331088e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.876289e-02	2.431761e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.334678e-02	0.000000e+00	1.070795e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.553074e-01	0.000000e+00	4.819290e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.685165e-01	3.749362e-02	9.243714e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.784972e+00	1.216459e-01	1.005351e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.708983e+00	9.335527e-02	8.388762e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.577517e+00	6.459297e-02	2.537070e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.754461e+00	4.457635e-01	6.902239e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.368879e+00	6.664922e-01	9.428277e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.768959e+00	7.326219e-01	5.291214e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.000490e+00	6.223220e-01	3.499227e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.282102e+00	3.888549e-01	5.790583e-03
5.150000e-01	2.500000e-02	2.500000e-02	7.585953e-01	2.306577e-01	1.940503e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.575204e-01	1.223925e-01	9.845094e-04
8.000000e-01	2.000000e-01	2.000000e-01	2.107948e-02	9.462024e-03	1.183543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.494859e-01	0.000000e+00	3.888690e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.333086e+00	2.372422e-02	1.223658e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.724045e+00	3.088146e-02	1.838606e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.000295e+00	5.123552e-02	1.631961e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.814667e+00	2.508978e-02	8.625729e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.974003e+00	0.000000e+00	3.601114e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.629491e+00	4.530935e-01	1.195862e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.779114e+00	5.569263e-01	3.093446e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.869098e+00	6.429972e-01	3.999959e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.052018e+00	4.892764e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.393153e+00	3.540556e-01	2.333495e-02
3.345000e-01	2.750000e-02	2.750000e-02	9.364149e-01	2.411858e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	5.496448e-01	1.551202e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.492589e-01	6.802126e-02	5.778270e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.777202e-02	7.238742e-03	2.133022e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.680569e+00	1.127205e-01	2.819293e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.152184e+00	0.000000e+00	4.979965e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.671817e+00	0.000000e+00	4.331941e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.060400e+01	0.000000e+00	2.400375e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.016714e+01	0.000000e+00	9.334271e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.159686e+00	7.596822e-01	2.140951e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.722405e+00	1.224346e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.720999e+00	9.222293e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.430013e+00	7.053817e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.474650e+00	4.891064e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	7.810917e-01	2.687000e-01	9.441605e-03
6.140000e-01	3.860000e-01	3.860000e-01	3.214215e-02	1.532685e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.677272e-01	0.000000e+00	4.107002e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.513717e+00	2.383016e-03	1.198210e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.985857e+00	0.000000e+00	4.058646e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.220130e+00	6.862691e-01	8.058314e-04
3.800000e-01	4.000000e-02	4.000000e-02	2.341759e+00	7.474561e-01	1.149482e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.326207e+00	4.339240e-01	6.273400e-03
5.350000e-01	3.500000e-02	3.500000e-02	6.335106e-01	2.107339e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.090405e-01	9.917274e-02	1.655449e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.986579e-03	7.136888e-03	1.866735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.295403e+00	5.853634e-02	1.794134e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.100572e+00	0.000000e+00	2.337090e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.717159e+00	0.000000e+00	6.881618e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.456955e+00	5.403900e-01	2.972222e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.389597e+00	6.109027e-01	1.278242e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.396039e+00	4.024816e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	7.639207e-01	1.960429e-01	5.060717e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.890163e-01	1.018619e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.853060e-02	1.199080e-02	2.914714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.681515e+01	2.722031e-01	2.603808e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.708060e+01	0.000000e+00	6.458877e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.892168e+00	1.142294e-01	9.256201e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.460455e+00	4.951457e-01	5.562659e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.638354e+00	6.991556e-01	2.966504e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.652858e+00	5.100031e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	8.480433e-01	2.907001e-01	1.287364e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.623218e-02	1.759945e-02	8.578149e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.668202e-01	0.000000e+00	4.695906e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.281084e-01	5.601468e-02	8.243907e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.242483e+00	6.946723e-02	9.972306e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.753101e+00	1.174184e-02	1.051711e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.448950e+00	1.170667e-01	7.309116e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.991118e+00	0.000000e+00	3.275832e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.198061e+00	3.563562e-01	3.401360e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.977073e+00	5.655688e-01	9.391146e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.538640e+00	6.553274e-01	1.063218e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.918915e+00	5.442531e-01	1.487610e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.319034e+00	4.172326e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	7.675663e-01	2.416801e-01	4.783965e-03
5.700000e-01	3.000000e-02	3.000000e-02	3.542928e-01	1.189470e-01	4.960461e-04
8.000000e-01	2.000000e-01	2.000000e-01	2.142464e-02	9.522971e-03	2.568567e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.604409e+00	3.489204e-02	1.778245e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.187823e+00	2.100814e-01	2.026383e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.948924e+00	1.903728e-01	2.088175e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.134523e+00	7.552071e-02	1.529926e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.768944e+00	0.000000e+00	8.690574e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.216665e+00	9.259969e-03	3.719933e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.565157e+00	3.847857e-01	1.107389e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.936426e+00	4.896158e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.221053e+00	4.337523e-01	3.472686e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.492301e+00	3.558312e-01	1.560216e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.013485e-01	2.299773e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	4.554572e-01	1.198720e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.534394e-02	1.107458e-02	1.728863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.791694e+01	2.741079e+00	2.208691e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.390220e+01	0.000000e+00	8.633684e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.335486e+01	0.000000e+00	4.999600e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.587377e+01	0.000000e+00	2.221265e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.012116e+01	5.677859e-02	1.008692e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.771877e+00	4.236752e-01	2.067327e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.571457e+00	3.622607e-01	5.957348e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.326059e+00	4.116990e-01	8.789766e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.651409e+00	5.767168e-01	2.887041e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.903813e+00	5.543188e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.083883e+00	3.469934e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	4.604851e-02	1.985988e-02	8.010280e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.098873e-01	0.000000e+00	5.024889e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.476574e+00	0.000000e+00	1.394763e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.577245e+00	1.421182e-01	1.639059e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.156670e+00	9.880547e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.191926e+00	8.984133e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.221648e+00	5.320562e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	5.562435e-01	2.746982e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	3.536269e-02	2.051437e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.269876e+00	0.000000e+00	1.500730e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.562269e+00	2.495642e-01	6.505270e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.185489e+00	8.759362e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.841014e+00	6.432930e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.006109e+00	3.512202e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	5.228610e-01	2.233037e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.165314e-01	9.907579e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.337586e-02	8.286752e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.573445e+00	0.000000e+00	4.003035e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.524845e+00	8.429441e-01	7.707133e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.033259e+00	1.460094e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.851199e+00	7.744486e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	9.625470e-02	5.089876e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.136039e-02	0.000000e+00	8.182299e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.931314e-01	0.000000e+00	7.018149e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.218236e-01	0.000000e+00	1.519177e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.831777e+00	0.000000e+00	1.485570e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.878320e+00	0.000000e+00	8.990376e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.514747e+00	0.000000e+00	2.243472e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.539341e+00	5.427185e-01	7.655257e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.203523e+00	8.510711e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.653729e+00	9.102704e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.019021e+00	7.798713e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.372752e+00	5.710906e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	8.654110e-01	3.929141e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.437268e-01	2.098474e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.112144e-02	1.674408e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.433066e-01	0.000000e+00	4.617179e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.548327e-01	0.000000e+00	2.265430e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.192088e+00	0.000000e+00	2.937169e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.455952e+00	0.000000e+00	2.307203e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.393759e+00	0.000000e+00	1.223280e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.600140e+00	0.000000e+00	5.088948e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.366938e+00	4.237004e-01	1.178918e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.792311e+00	8.224291e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.953511e+00	8.266604e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.302079e+00	7.485259e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.648608e+00	5.800585e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.102085e+00	4.088003e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	6.785913e-01	2.569893e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	3.500208e-01	1.446154e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.815253e-02	1.383558e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.490952e-01	0.000000e+00	2.246571e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.117101e+00	0.000000e+00	5.796656e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.673382e+00	0.000000e+00	7.183624e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.299979e+00	0.000000e+00	4.694466e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.467697e+00	0.000000e+00	1.922607e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.049650e+00	5.901244e-01	4.392620e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.551601e+00	1.540648e+00	1.048776e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.808055e+00	1.653702e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.266436e+00	1.228481e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.122160e+00	9.007130e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.255511e+00	5.756642e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	5.778180e-02	3.183014e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.273955e-01	0.000000e+00	7.103925e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.808269e+00	0.000000e+00	1.338103e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.853741e+00	0.000000e+00	2.833615e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.900029e+00	6.538963e-01	2.859350e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.220100e+00	7.692645e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.330493e+00	5.372484e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	6.635937e-01	3.049100e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.454684e-01	1.272657e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.282102e-02	7.957348e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.156963e+00	0.000000e+00	3.408949e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.286128e+00	0.000000e+00	2.414451e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.471242e+00	0.000000e+00	3.338320e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.973678e+00	3.920370e-01	5.817634e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.410357e+00	5.670238e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.554234e+00	4.870842e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	8.822239e-01	3.084596e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	4.688709e-01	1.835389e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.326094e-02	2.166747e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.217829e+01	0.000000e+00	3.764290e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.840179e+01	0.000000e+00	3.242026e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.097158e+00	3.679486e-02	5.111304e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.663223e+00	6.750994e-02	1.477304e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.768933e+00	5.130434e-01	5.952366e-04
1.485000e-01	2.850000e-02	2.850000e-02	2.038450e+00	6.441233e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.238992e+00	5.104082e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	6.347592e-02	3.593152e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.951036e-01	0.000000e+00	6.040990e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.912925e-01	0.000000e+00	1.228533e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.470284e+00	0.000000e+00	1.335180e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.052657e+00	0.000000e+00	1.094614e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.591139e+00	0.000000e+00	6.367447e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.799872e+00	1.785568e-02	2.622232e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.878678e+00	3.517227e-01	1.325165e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.704732e+00	5.653756e-01	4.701704e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.405267e+00	7.119818e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.897488e+00	6.088302e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.352448e+00	5.208870e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	8.243754e-01	3.445379e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.271877e-01	1.949380e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.116054e-02	1.617870e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.076621e+00	0.000000e+00	3.223533e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.634410e+00	0.000000e+00	3.366616e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.536864e+00	0.000000e+00	2.341589e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.691068e+00	0.000000e+00	1.380473e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.828014e+00	0.000000e+00	7.054014e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.234677e+00	0.000000e+00	2.042540e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.898467e+00	2.538244e-01	1.571455e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.718898e+00	4.354083e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.259309e+00	5.187007e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.642652e+00	4.460683e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.040568e+00	3.431712e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	5.670857e-01	2.072603e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	5.194856e-02	2.392897e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.934797e+01	0.000000e+00	3.165138e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.652676e+01	0.000000e+00	7.099843e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.648177e+01	0.000000e+00	2.507639e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.086220e+01	0.000000e+00	1.504806e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.513790e+00	0.000000e+00	6.073034e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.136533e+00	4.304534e-02	3.726353e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.659922e+00	1.379234e-02	1.764077e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.013777e+00	1.917972e-01	7.477524e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.820983e+00	5.737183e-01	2.109259e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.289728e+00	7.069261e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.518097e+00	6.022132e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	7.921608e-02	3.986382e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.091618e-01	0.000000e+00	2.685698e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.441918e+00	9.139536e-02	1.086682e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.632745e+00	9.065726e-02	1.889270e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.393721e+00	7.816002e-01	6.519405e-03
4.150000e-01	3.500000e-02	3.500000e-02	2.179437e+00	7.325807e-01	6.650549e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.113592e+00	3.781104e-01	2.950256e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.039484e-01	1.662794e-01	1.018778e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.776886e-02	1.627428e-02	1.846526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.786993e+00	0.000000e+00	8.550844e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.737729e+00	9.968852e-02	4.022125e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.023613e+00	6.158368e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.585730e+00	4.411656e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	8.031351e-01	2.162939e-01	1.508007e-03
4.200000e-01	4.000000e-02	4.000000e-02	3.921634e-01	1.260454e-01	3.439665e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.411379e-01	6.218386e-02	3.778928e-03
7.750000e-01	2.250000e-01	2.250000e-01	7.392901e-03	5.870270e-03	4.233401e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.664992e+00	0.000000e+00	2.316353e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.927195e+00	6.011025e-01	2.143177e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.940771e+00	8.491013e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.248640e+00	4.606693e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.602667e-02	2.403144e-02	2.169462e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.013276e-02	0.000000e+00	1.130838e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.797573e-01	0.000000e+00	4.650461e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.358999e-01	3.149206e-02	9.339731e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.842609e+00	4.093923e-02	1.102654e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.881314e+00	6.655190e-02	6.919188e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.598921e+00	1.429520e-01	2.504702e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.728194e+00	4.479917e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.311101e+00	6.514447e-01	6.619367e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.710735e+00	7.253391e-01	3.751328e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.945155e+00	6.051488e-01	4.585081e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.213498e+00	3.559581e-01	8.763581e-02
5.150000e-01	2.500000e-02	2.500000e-02	7.272029e-01	2.432532e-01	1.419695e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.458273e-01	1.028890e-01	6.198200e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.202681e-02	1.177544e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.793461e-01	0.000000e+00	4.167334e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.386479e+00	0.000000e+00	1.410498e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.871343e+00	0.000000e+00	1.837985e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.190389e+00	3.334105e-04	1.590547e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.929838e+00	5.026815e-02	8.377146e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.990488e+00	1.730410e-02	3.501304e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.579878e+00	4.908539e-01	2.930909e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.721754e+00	6.826515e-01	3.630313e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.827626e+00	5.689304e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.030474e+00	4.823934e-01	1.632168e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.383037e+00	3.533925e-01	7.657297e-03
3.345000e-01	2.750000e-02	2.750000e-02	8.831869e-01	2.365841e-01	6.615160e-03
3.935000e-01	3.150000e-02	3.150000e-02	5.129782e-01	1.438815e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.563358e-01	7.859129e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.729464e-02	7.324419e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.752303e+00	0.000000e+00	3.299049e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.512773e+00	0.000000e+00	5.327107e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.095880e+00	0.000000e+00	4.434949e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.076448e+01	0.000000e+00	2.477172e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.023851e+01	2.197169e-01	7.694239e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.147627e+00	9.931844e-01	2.159946e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.592586e+00	1.184397e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.724992e+00	9.520130e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.278727e+00	6.543132e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.427305e+00	4.861861e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	7.865293e-01	3.006624e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	3.084688e-02	1.430006e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.948619e-01	0.000000e+00	4.434564e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.583534e+00	2.679586e-02	1.196607e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.022451e+00	1.407983e-02	3.410896e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.169276e+00	6.538803e-01	7.599780e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.316028e+00	7.419042e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.291394e+00	4.238050e-01	5.009489e-02
5.350000e-01	3.500000e-02	3.500000e-02	6.084593e-01	2.009746e-01	5.824977e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.994424e-01	8.950619e-02	1.202399e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.294695e-03	7.876294e-03	6.396492e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.501064e+00	6.906709e-02	1.783306e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.273725e+00	0.000000e+00	2.336864e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.727639e+00	1.536220e-02	6.315696e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.408434e+00	5.044284e-01	4.902942e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.393459e+00	6.037788e-01	9.722296e-03
2.660000e-01	4.100000e-02	4.100000e-02	1.391844e+00	3.827334e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	7.240102e-01	1.937147e-01	8.406248e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.498042e-01	1.220463e-01	2.644567e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.694454e-02	1.379900e-02	6.180766e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.113415e+01	1.205315e+00	2.671773e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.750261e+01	1.046508e-01	6.151514e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.562629e+00	3.621952e-02	8.082243e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.302371e+00	5.226177e-01	4.993123e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.681570e+00	6.435382e-01	7.424379e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.551538e+00	5.122200e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	8.397130e-01	2.865005e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	3.641038e-02	1.722732e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.946448e-01	0.000000e+00	4.709274e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.682430e-01	3.383775e-02	8.510808e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.268705e+00	3.662055e-02	9.992429e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.882187e+00	4.157089e-02	9.554987e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.486441e+00	7.388133e-03	6.910008e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.027835e+00	4.376619e-02	3.192725e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.213821e+00	3.053239e-01	2.559905e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.953250e+00	5.522280e-01	1.050410e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.505170e+00	6.565583e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.899611e+00	5.725721e-01	3.659199e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.249186e+00	3.726943e-01	6.752870e-02
5.100000e-01	3.000000e-02	3.000000e-02	7.244770e-01	2.398074e-01	1.884372e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.358665e-01	1.014756e-01	1.136691e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.287516e-02	1.212152e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.814936e+00	0.000000e+00	1.819132e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.412778e+00	4.405491e-01	2.138638e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.037742e+00	2.282105e-02	1.953755e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.196657e+00	0.000000e+00	1.392903e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.835095e+00	0.000000e+00	8.128522e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.201944e+00	0.000000e+00	4.037235e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.604223e+00	3.228209e-01	8.003298e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.897354e+00	4.654435e-01	2.559216e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.235775e+00	5.256633e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.457536e+00	3.434610e-01	9.571507e-03
3.275000e-01	3.750000e-02	3.750000e-02	8.498288e-01	2.214582e-01	1.368341e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.351536e-01	1.210920e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.445911e-02	1.262368e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.059963e+01	2.343009e+00	2.255013e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.404872e+01	5.716406e-02	8.118900e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.375303e+01	3.931739e-03	3.715178e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.579329e+01	0.000000e+00	2.238448e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.978134e+00	0.000000e+00	1.300159e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.626497e+00	2.188624e-01	3.458180e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.460993e+00	3.645916e-01	3.981098e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.455166e+00	5.348719e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.616478e+00	5.434384e-01	6.193238e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.793455e+00	5.023403e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.081269e+00	3.702364e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	4.606529e-02	1.797564e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.658704e-01	0.000000e+00	5.601692e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.873644e+00	0.000000e+00	1.235882e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.636563e+00	4.786697e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.879789e+00	9.693120e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.876139e+00	7.307585e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.034626e+00	4.196385e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	4.559860e-01	2.193957e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.656405e-02	1.547495e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.801452e+00	0.000000e+00	1.428120e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.486675e+00	3.685285e-01	4.234029e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.868234e+00	7.540145e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.647255e+00	5.359256e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	8.914521e-01	2.980974e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	4.706870e-01	1.739707e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.915586e-01	8.715982e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.091898e-02	6.386565e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.762705e+00	0.000000e+00	3.707109e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.326278e+00	1.139213e+00	4.381138e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.564231e+00	1.230084e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.607657e+00	6.047835e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	8.369649e-02	4.230872e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.598747e-02	0.000000e+00	9.625694e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.679305e-01	0.000000e+00	8.033938e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.131779e+00	0.000000e+00	1.520080e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.271962e+00	0.000000e+00	1.401421e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.285560e+00	0.000000e+00	6.827213e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.702808e+00	2.089982e-01	9.492005e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.528377e+00	7.368631e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.982547e+00	8.319789e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.372573e+00	8.246434e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.769865e+00	6.476643e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.195917e+00	4.939436e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	7.233432e-01	3.009970e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.534619e-01	1.580912e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.239013e-02	1.099734e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.964455e-01	0.000000e+00	6.496264e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.430877e+00	0.000000e+00	2.588902e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.945497e+00	0.000000e+00	2.779589e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.220108e+00	0.000000e+00	2.093206e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.891701e+00	0.000000e+00	8.051540e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.831729e+00	1.551433e-01	1.992356e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.306335e+00	6.441859e-01	4.447663e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.534826e+00	7.849713e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.715648e+00	7.528492e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.062404e+00	6.401424e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.463813e+00	4.676505e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	9.645114e-01	3.167002e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	5.948672e-01	2.051451e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	3.114916e-01	1.208633e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.290108e-02	1.051765e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.566314e-01	0.000000e+00	2.752890e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.869302e+00	0.000000e+00	6.653489e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.187539e+00	0.000000e+00	7.035689e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.973338e+00	0.000000e+00	4.003822e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.404038e+00	0.000000e+00	1.196998e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.122760e+00	1.088426e+00	3.158316e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.295269e+00	1.713025e+00	2.850620e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.318270e+00	1.376057e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.804640e+00	1.011531e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.799264e+00	6.582130e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.137358e+00	5.017188e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	4.822138e-02	2.536640e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.273603e-01	0.000000e+00	7.821280e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.038460e+00	0.000000e+00	1.252416e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.015473e+00	1.107024e-01	1.650608e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.863278e+00	7.087591e-01	3.734820e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.028582e+00	6.885506e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.176716e+00	4.398118e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	5.814256e-01	2.522797e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.936947e-01	1.044725e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	8.902120e-03	5.484468e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.178932e+00	0.000000e+00	3.704210e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.425893e+00	0.000000e+00	2.071082e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.441450e+00	0.000000e+00	2.134141e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.027488e+00	4.508209e-01	1.034066e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.366197e+00	5.192678e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.437617e+00	4.201838e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	8.035721e-01	2.456326e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	4.288785e-01	1.585593e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	3.665867e-02	1.829830e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.973563e+01	0.000000e+00	3.606965e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.799703e+01	0.000000e+00	2.105315e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.234743e+00	8.908413e-02	4.622540e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.669718e+00	5.325011e-02	2.544162e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.798659e+00	4.831623e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.920375e+00	5.864020e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.121146e+00	4.323233e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	5.444191e-02	3.011065e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.427302e-01	0.000000e+00	6.352036e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.046262e+00	0.000000e+00	1.331153e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.702551e+00	0.000000e+00	1.358427e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.287143e+00	0.000000e+00	1.048416e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.796307e+00	0.000000e+00	5.099294e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.999385e+00	1.348893e-01	1.075537e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.919339e+00	4.395365e-01	1.342702e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.695383e+00	6.155132e-01	9.205979e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.250775e+00	6.414960e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.748909e+00	6.019392e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.206922e+00	4.429699e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	7.117488e-01	2.781189e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.465155e-01	1.504555e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.272962e-02	1.103714e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.982707e+00	9.154796e-02	3.582308e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.495745e+00	0.000000e+00	3.450926e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.897653e+00	0.000000e+00	2.057087e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.800109e+00	1.174368e-02	1.172675e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.825683e+00	0.000000e+00	4.191704e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.251803e+00	6.660420e-02	1.609272e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.058788e+00	3.969464e-01	1.070930e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.685542e+00	4.284986e-01	7.324037e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.170776e+00	4.962737e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.523572e+00	4.402961e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	9.339914e-01	2.690864e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	5.108525e-01	1.769236e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	4.290587e-02	1.736935e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.890384e+01	0.000000e+00	3.064948e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.665600e+01	0.000000e+00	5.436003e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.641778e+01	0.000000e+00	2.220628e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.111738e+01	0.000000e+00	8.911942e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.529654e+00	0.000000e+00	4.799252e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.102786e+00	9.507410e-02	3.618598e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.667242e+00	8.281223e-02	2.688666e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.038051e+00	1.746597e-01	4.103379e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.791260e+00	5.518880e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.108428e+00	6.189316e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.361209e+00	4.940790e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	6.819838e-02	3.331375e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.149902e-01	0.000000e+00	3.337852e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.729919e+00	7.615364e-02	1.052886e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.765616e+00	1.702069e-01	1.090724e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.128645e+00	8.220000e-01	3.010682e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.920950e+00	6.497744e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.012719e+00	3.380559e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	4.158514e-01	1.244586e-01	2.041609e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.019488e-02	1.490322e-02	1.464511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.218562e+00	0.000000e+00	8.875062e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.554387e+00	1.086293e-01	2.402036e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.692739e+00	6.105345e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.466430e+00	3.842755e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	7.619225e-01	2.051753e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.869528e-01	9.122777e-02	5.860242e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.447474e-01	5.335909e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	5.888288e-03	5.217778e-03	5.350312e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.527276e+00	0.000000e+00	2.200580e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.294479e+00	7.424229e-01	4.697221e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.741278e+00	7.561651e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.193155e+00	3.798748e-01	6.788059e-03
6.025000e-01	3.975000e-01	3.975000e-01	5.252439e-02	2.403474e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.245502e-02	0.000000e+00	1.090506e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.199465e-01	0.000000e+00	5.388322e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.107322e+00	3.374123e-02	1.022857e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.192786e+00	8.765652e-02	1.053161e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.156262e+00	4.910671e-02	6.330531e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.796396e+00	5.349044e-02	1.888285e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.702938e+00	5.830910e-01	2.448805e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.160542e+00	7.183144e-01	7.196225e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.467700e+00	6.795885e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.707678e+00	4.907315e-01	5.941894e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.114024e+00	3.519376e-01	4.305044e-03
5.150000e-01	2.500000e-02	2.500000e-02	6.520786e-01	2.082480e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.000594e-01	1.084973e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.751241e-02	8.824789e-03	6.478870e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.148424e-01	0.000000e+00	4.551833e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.685993e+00	0.000000e+00	1.674018e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.542887e+00	0.000000e+00	1.969922e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.790414e+00	1.995393e-01	1.372718e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.320627e+00	0.000000e+00	7.090719e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.149888e+00	1.277234e-01	2.178848e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.368630e+00	5.230955e-01	1.214336e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.480515e+00	6.709635e-01	4.082137e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.538119e+00	5.295917e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.855528e+00	4.384804e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.262200e+00	2.951079e-01	2.399770e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.338709e-01	2.177811e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	4.928248e-01	1.313742e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.353456e-01	7.328264e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.609673e-02	6.727135e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.067085e+00	0.000000e+00	3.716895e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.717754e+00	0.000000e+00	5.744149e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.063023e+01	0.000000e+00	4.417122e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.195443e+01	8.289468e-02	1.850467e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.020529e+01	2.826144e-01	7.303655e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.594041e+00	1.152852e+00	6.513123e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.179678e+00	1.133800e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.341814e+00	8.377725e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.087057e+00	5.705596e-01	5.886111e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.333413e+00	4.317480e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	7.916654e-01	2.585907e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	3.068753e-02	1.346943e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.482511e-01	0.000000e+00	5.198932e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.781627e+00	1.680140e-02	1.225198e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.182973e+00	0.000000e+00	2.841562e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.096267e+00	7.300496e-01	1.497945e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.156777e+00	7.026291e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.204667e+00	4.032730e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	5.348208e-01	1.620052e-01	1.036257e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.688439e-01	9.055656e-02	9.834441e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.926450e-03	6.225045e-03	1.595615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.085441e+00	1.035175e-01	2.276679e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.664401e+00	0.000000e+00	2.446928e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.610491e+00	1.574183e-02	5.717947e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.312156e+00	6.031939e-01	2.414439e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.324481e+00	6.048419e-01	5.448111e-04
2.660000e-01	4.100000e-02	4.100000e-02	1.328307e+00	3.619942e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	7.064432e-01	1.789449e-01	2.312337e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.456708e-01	8.955487e-02	3.057831e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.546741e-02	1.284337e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.156180e+01	0.000000e+00	2.953084e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.555096e+01	2.999521e-01	4.939277e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.990298e+00	2.645529e-01	4.838491e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.252335e+00	5.182663e-01	1.802227e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.714287e+00	6.326815e-01	2.444296e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.540871e+00	4.636199e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	8.321584e-01	2.578145e-01	1.981829e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.374785e-02	1.629473e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.031274e-01	0.000000e+00	4.778178e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.527757e-01	2.868555e-02	9.474062e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.416791e+00	4.300831e-02	1.101112e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.035984e+00	0.000000e+00	1.060909e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.721601e+00	1.184477e-02	6.481742e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.179185e+00	6.477104e-02	2.675901e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.246105e+00	4.419408e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.889455e+00	5.963567e-01	4.983254e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.393269e+00	6.529098e-01	1.595245e-03
3.950000e-01	2.500000e-02	2.500000e-02	1.745732e+00	5.091894e-01	2.106212e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.164081e+00	3.557250e-01	5.641240e-03
5.100000e-01	3.000000e-02	3.000000e-02	6.688032e-01	2.157784e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.009975e-01	1.091429e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.828622e-02	9.045065e-03	7.749967e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.229109e+00	8.248869e-02	2.110239e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.044514e+00	2.026301e-01	2.644492e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.565491e+00	0.000000e+00	2.266430e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.510051e+00	4.528498e-02	1.456637e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.891177e+00	4.333360e-02	5.791290e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.112225e+00	5.560570e-02	3.752343e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.474657e+00	4.590867e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.795041e+00	4.781090e-01	6.172248e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.149661e+00	4.667178e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.395954e+00	3.268131e-01	2.510826e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.271606e-01	2.048271e-01	3.089812e-03
4.075000e-01	4.250000e-02	4.250000e-02	4.152538e-01	1.078712e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.270010e-02	1.181153e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.049609e+01	5.886603e-01	2.484758e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.535672e+01	3.457776e-01	6.601189e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.241298e+01	3.318952e-01	4.151808e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.496151e+01	2.219473e-01	1.836517e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.642670e+00	4.577297e-02	6.141412e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.240958e+00	2.466893e-01	1.432583e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.277008e+00	3.377492e-01	7.343620e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.302386e+00	5.073422e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.613368e+00	5.352266e-01	4.955539e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.761960e+00	4.536535e-01	4.353594e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.053570e+00	3.406724e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	4.248700e-02	1.917687e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.028525e-01	0.000000e+00	5.778148e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.046382e+00	0.000000e+00	1.077121e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.484740e+00	5.005904e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.730972e+00	9.353888e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.726830e+00	6.439245e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	9.725604e-01	3.924372e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	4.399623e-01	2.016509e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.258472e-02	1.210396e-02	3.291614e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.113560e+00	0.000000e+00	1.401338e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.347820e+00	3.641998e-01	3.432961e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.731878e+00	7.627904e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.521446e+00	4.756419e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	8.598304e-01	3.008649e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	4.472216e-01	1.526243e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.994084e-01	1.009902e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	5.143612e-03	3.419007e-03	4.838531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.334477e+00	0.000000e+00	3.695809e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.045890e+00	1.271621e+00	3.379395e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.372291e+00	1.153181e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.574800e+00	6.211397e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	7.860273e-02	3.845536e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.342596e-02	0.000000e+00	1.311455e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.019573e-01	0.000000e+00	9.386232e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.412956e+00	0.000000e+00	1.604731e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.534795e+00	0.000000e+00	1.268897e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.403120e+00	0.000000e+00	4.658461e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.652075e+00	3.323004e-01	2.797872e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.372194e+00	7.878430e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.825543e+00	8.255522e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.234749e+00	7.627963e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.657142e+00	5.988908e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.127117e+00	4.486417e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	6.846002e-01	2.857221e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.148665e-01	1.252199e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.186080e-02	1.105920e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.782832e-01	0.000000e+00	8.045577e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.815345e+00	0.000000e+00	2.891502e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.473309e+00	0.000000e+00	2.873257e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.596552e+00	0.000000e+00	1.728502e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.006067e+00	0.000000e+00	6.730282e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.787198e+00	3.134055e-01	1.412915e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.154749e+00	7.128869e-01	4.404232e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.347101e+00	7.934519e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.590126e+00	6.837810e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.967332e+00	6.167743e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.387691e+00	4.268957e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	9.493607e-01	3.286952e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	5.795111e-01	2.109091e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.716838e-01	8.719791e-02	1.017504e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.276881e-02	1.076886e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.570417e-01	0.000000e+00	3.360048e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.544691e+00	0.000000e+00	7.337233e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.934999e+00	0.000000e+00	7.369584e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.388913e+00	0.000000e+00	3.650019e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.667785e+00	1.021361e-01	1.098754e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.076890e+00	1.416331e+00	2.601837e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.904523e+00	1.557333e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.121700e+00	1.349299e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.741355e+00	9.753983e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.765349e+00	7.207973e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.867019e-01	3.925322e-01	1.477819e-02
6.140000e-01	3.860000e-01	3.860000e-01	5.041595e-02	2.716537e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.958057e-01	0.000000e+00	8.563232e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.244413e+00	0.000000e+00	1.099753e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.968503e+00	2.280345e-01	1.071420e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.745374e+00	6.720641e-01	6.065944e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.913636e+00	6.526890e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.097129e+00	4.038159e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	5.437520e-01	2.272568e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.923111e-01	1.045152e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	3.807583e-03	2.885733e-03	3.893209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.289288e+00	0.000000e+00	3.890966e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.708653e+00	0.000000e+00	1.877098e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.334899e+00	5.079405e-02	1.919113e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.919706e+00	4.252173e-01	8.703252e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.269862e+00	5.330682e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.357805e+00	3.740325e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	7.728622e-01	2.547002e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	4.010063e-01	1.413695e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	3.381189e-02	1.597130e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.110520e+02	0.000000e+00	3.612040e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.754811e+01	1.660635e-01	1.683530e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.996117e+00	8.253240e-02	4.766137e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.560942e+00	5.238151e-02	1.377026e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.620167e+00	4.395084e-01	4.903456e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.870592e+00	5.908720e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.084832e+00	4.303019e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	5.175927e-02	2.673199e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.419902e-01	0.000000e+00	7.292895e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.263486e+00	7.103598e-03	1.439963e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.958398e+00	0.000000e+00	1.369997e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.539888e+00	0.000000e+00	8.283393e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.839536e+00	0.000000e+00	3.931272e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.949678e+00	2.177050e-01	4.651964e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.850194e+00	4.550829e-01	3.719907e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.543249e+00	5.629640e-01	5.825322e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.161953e+00	6.069216e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.650144e+00	5.681474e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.147998e+00	4.174546e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	6.836115e-01	2.683667e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.093082e-01	1.173406e-01	2.900764e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.207189e-02	1.081755e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.050300e+00	5.033273e-02	3.795293e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.270861e+00	0.000000e+00	3.440988e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.264119e+00	0.000000e+00	1.904843e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.833519e+00	0.000000e+00	9.840666e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.790918e+00	0.000000e+00	3.297931e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.178253e+00	1.014715e-01	4.570718e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.899571e+00	3.135624e-01	7.540530e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.581304e+00	3.975789e-01	2.641882e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.091171e+00	4.408893e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.458724e+00	4.115362e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	9.085689e-01	2.813848e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	4.926282e-01	1.765025e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.933733e-02	1.511613e-02	8.163925e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.079023e+02	0.000000e+00	3.058122e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.589792e+01	0.000000e+00	4.965163e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.633753e+01	3.608259e-02	1.544662e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.101426e+01	1.546246e-01	7.539552e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.232740e+00	0.000000e+00	4.909998e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.898586e+00	0.000000e+00	3.891819e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.555622e+00	4.473057e-02	1.630355e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.919992e+00	1.503200e-01	3.164079e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.669300e+00	4.884696e-01	2.118440e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.077809e+00	6.437266e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.277407e+00	4.511475e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	6.849713e-02	3.493180e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.616618e-01	0.000000e+00	3.226094e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.019726e+00	1.008605e-01	9.597785e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.589947e+00	2.006857e-01	2.239808e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.882043e+00	7.936279e-01	9.360190e-03
4.150000e-01	3.500000e-02	3.500000e-02	1.776982e+00	5.553966e-01	3.651806e-02
4.850000e-01	3.500000e-02	3.500000e-02	9.169754e-01	3.200276e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	3.686459e-01	1.143528e-01	1.871687e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.789824e-02	1.371081e-02	2.160196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.595361e+00	0.000000e+00	8.335387e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.295985e+00	5.319557e-02	1.710958e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.569747e+00	5.666295e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.375747e+00	3.448441e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	7.131961e-01	2.006262e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.559457e-01	8.531570e-02	8.059126e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.140823e-01	5.773158e-02	5.559778e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.068114e-03	5.963494e-03	9.009886e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.017818e+01	0.000000e+00	2.166925e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.925816e+00	7.508712e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.562982e+00	7.496975e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.133612e+00	3.530203e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.771150e-02	2.412460e-02	6.680778e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.811283e-02	0.000000e+00	1.452311e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.478581e-01	0.000000e+00	6.208651e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.381325e+00	1.738279e-02	1.083025e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.468296e+00	7.488092e-02	9.707124e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.381912e+00	1.121703e-01	4.920888e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.733087e+00	2.380127e-01	7.865832e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.524433e+00	5.476705e-01	8.131785e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.982441e+00	7.363850e-01	6.533126e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.295927e+00	6.282397e-01	1.382036e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.607007e+00	4.862859e-01	3.057964e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.023026e+00	3.086614e-01	2.549687e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.955060e-01	1.744855e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.765484e-01	1.053839e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.538409e-02	7.897084e-03	7.971222e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.496127e-01	0.000000e+00	5.661836e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.399600e+00	1.946851e-02	1.865253e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.273202e+00	0.000000e+00	1.960619e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.321097e+00	1.154409e-01	1.204978e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.402049e+00	0.000000e+00	4.957593e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.936839e+00	1.773731e-01	1.521406e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.150336e+00	5.719776e-01	6.925597e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.223432e+00	5.870246e-01	9.547841e-03
2.025000e-01	1.750000e-02	1.750000e-02	2.428459e+00	5.353404e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.732767e+00	4.396920e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.178399e+00	3.056251e-01	6.154702e-03
3.345000e-01	2.750000e-02	2.750000e-02	7.670451e-01	1.814511e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	4.502740e-01	1.161102e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.223767e-01	7.823254e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.397807e-02	6.486141e-03	5.933839e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.723313e+00	0.000000e+00	4.591098e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.198957e+00	0.000000e+00	6.301537e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.188396e+01	0.000000e+00	4.141469e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.219413e+01	6.424663e-02	1.516308e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.007608e+01	3.877443e-01	5.468156e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.261601e+00	1.093154e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.902763e+00	1.084390e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.178305e+00	8.823944e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.019341e+00	5.824232e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.258162e+00	4.034313e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	7.235664e-01	2.637293e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.678872e-02	1.402473e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.689506e-01	4.022071e-04	5.459846e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.082348e+00	2.590160e-02	1.211447e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.212046e+00	1.615026e-02	2.175596e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.914892e+00	7.436212e-01	2.844813e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.007325e+00	6.497017e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.109849e+00	3.662907e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	4.974519e-01	1.487366e-01	1.817856e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.445993e-01	7.527214e-02	1.410756e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.679174e-03	6.307678e-03	1.398256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.890422e+00	1.631255e-01	2.279248e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.319764e+00	2.468585e-02	2.335911e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.591020e+00	0.000000e+00	5.814961e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.111802e+00	5.601102e-01	3.457484e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.204491e+00	6.159754e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.239721e+00	3.148004e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	6.578364e-01	1.791244e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.225836e-01	8.212381e-02	7.120520e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.159804e-02	1.342924e-02	1.340033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.427686e+01	0.000000e+00	2.974081e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.578532e+01	0.000000e+00	4.340730e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.461541e+00	2.614150e-01	3.840545e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.991459e+00	4.930618e-01	1.901334e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.589222e+00	5.956371e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.498578e+00	4.573900e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	7.664962e-01	2.846698e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.973652e-02	1.720420e-02	8.175916e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.906230e-01	1.065090e-02	5.292556e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.026426e+00	1.524227e-02	1.001260e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.663108e+00	2.901913e-02	1.106356e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.307633e+00	2.235885e-02	9.834671e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.890745e+00	2.014839e-02	4.982382e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.185699e+00	8.355957e-02	1.690852e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.117519e+00	4.524191e-01	4.162398e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.781229e+00	6.110846e-01	1.269669e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.241188e+00	5.994364e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.656905e+00	5.024059e-01	3.836109e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.086597e+00	3.252615e-01	3.208310e-03
5.100000e-01	3.000000e-02	3.000000e-02	6.106457e-01	1.844311e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.770379e-01	1.039799e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.616535e-02	8.264805e-03	6.645057e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.070268e+00	2.384237e-01	2.285053e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.932548e+00	2.020223e-01	2.573158e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.214261e+00	5.933678e-02	2.063415e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.676296e+00	7.465136e-03	1.407975e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.960081e+00	0.000000e+00	6.425228e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.020726e+00	9.029379e-02	2.824158e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.295824e+00	3.896027e-01	5.513058e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.672937e+00	4.970997e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.031050e+00	4.389444e-01	4.117512e-03
2.575000e-01	3.250000e-02	3.250000e-02	1.343661e+00	3.327482e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	7.824156e-01	1.885896e-01	4.980604e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.834532e-01	1.071226e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.892321e-02	1.247027e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.147847e+01	2.015153e+00	2.445581e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.522562e+01	0.000000e+00	7.953732e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.224400e+01	0.000000e+00	3.233817e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.461814e+01	1.079656e-01	1.911535e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.235223e+00	8.751946e-02	8.610809e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.198607e+00	3.780155e-01	2.368673e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.219229e+00	3.540486e-01	8.034773e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.142836e+00	4.206982e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.437542e+00	5.519132e-01	1.773220e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.683229e+00	5.198753e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	9.679373e-01	3.042603e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	4.047824e-02	1.767136e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.077444e-01	0.000000e+00	7.038255e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.260778e+00	0.000000e+00	1.001587e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.482542e+00	8.586860e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.386855e+00	8.677177e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.512564e+00	5.996709e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	8.408950e-01	3.323131e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	3.693764e-01	1.677707e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.764276e-02	1.020653e-02	3.441978e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.703222e+00	0.000000e+00	1.361332e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.054274e+00	4.397743e-01	1.069623e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.452373e+00	6.874469e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.366796e+00	4.280616e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	7.306430e-01	2.657610e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	4.118120e-01	1.403864e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.587251e-01	6.888748e-02	1.944368e-04
7.750000e-01	2.250000e-01	2.250000e-01	8.806314e-03	5.542964e-03	2.965610e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.754536e+00	0.000000e+00	3.244091e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.352712e+00	1.227790e+00	1.400268e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.000074e+00	9.413079e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.365408e+00	5.043995e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.674571e-02	3.631761e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.371959e-02	0.000000e+00	1.454124e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.846989e-01	0.000000e+00	1.191940e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.674180e+00	0.000000e+00	1.751178e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.994462e+00	0.000000e+00	1.244984e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.774522e+00	1.781674e-02	3.323807e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.730890e+00	5.618279e-01	6.250546e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.236264e+00	9.192433e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.576655e+00	8.129483e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.028060e+00	7.359068e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.446678e+00	5.527241e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	9.748717e-01	3.932726e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	5.869130e-01	2.361295e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.779081e-01	1.292396e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.660752e-02	8.585040e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.738034e-01	0.000000e+00	1.104586e+00
3.125000e-02	8.750000e-03	8.750000e-03	2.323430e+00	0.000000e+00	3.518131e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.231411e+00	0.000000e+00	2.734351e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.342508e+00	0.000000e+00	1.413411e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.523448e+00	8.057279e-02	3.974010e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.803650e+00	5.000378e-01	1.318248e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.027388e+00	7.843808e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.114043e+00	8.165828e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.374666e+00	6.926332e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.698930e+00	4.958248e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.211879e+00	3.852249e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	8.172269e-01	2.768081e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	5.096572e-01	1.830953e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.696387e-01	1.044316e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.920302e-02	9.240881e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.106027e+00	0.000000e+00	4.009712e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.650143e+00	0.000000e+00	8.731917e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.008033e+00	0.000000e+00	6.993349e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.110915e+01	0.000000e+00	2.753855e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.020166e+01	7.812568e-01	6.619002e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.779631e+00	1.550382e+00	1.616036e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.468414e+00	1.643656e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.621886e+00	1.121811e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.449277e+00	7.933996e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.540594e+00	5.736034e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	8.793289e-01	3.788550e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	3.935097e-02	2.299188e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.304831e-01	0.000000e+00	1.123755e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.328845e+00	0.000000e+00	1.090927e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.218069e+00	4.314842e-01	7.296603e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.709748e+00	7.708359e-01	1.882346e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.762712e+00	6.518764e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.005625e+00	3.748073e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	4.758401e-01	2.022522e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.376807e-01	7.384954e-02	3.122057e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.570247e-03	3.648538e-03	4.447116e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.948012e+00	0.000000e+00	5.004937e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.425608e+00	0.000000e+00	1.574714e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.517011e+00	1.759838e-01	1.741187e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.115392e+00	5.394370e-01	5.653616e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.206527e+00	5.457969e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.247310e+00	3.849353e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	7.023666e-01	2.403996e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.797627e-01	1.169851e-01	5.463738e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.072270e-02	1.530671e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.145549e+02	0.000000e+00	3.954085e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.776991e+01	4.132106e-01	1.185451e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.238384e+00	9.244897e-02	4.869667e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.641942e+00	1.037057e-01	9.574729e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.621094e+00	4.838393e-01	4.341261e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.817050e+00	5.652792e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	9.305013e-01	3.647131e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	4.433836e-02	2.549117e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.293607e-01	0.000000e+00	8.609793e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.316930e+00	0.000000e+00	1.686480e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.081256e+00	2.213678e-02	1.491230e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.655099e+00	0.000000e+00	8.627806e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.060859e+00	0.000000e+00	3.145146e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.095331e+00	3.646796e-01	1.003498e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.990451e+00	6.302638e-01	5.532377e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.544529e+00	6.549762e-01	7.126310e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.067233e+00	6.734998e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.503550e+00	5.314713e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.024163e+00	3.830475e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	6.081217e-01	2.443998e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.726790e-01	1.251647e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.677681e-02	8.562630e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.704115e+00	0.000000e+00	5.139664e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.678789e+00	8.989296e-02	3.572356e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.262023e+00	2.235060e-03	1.904390e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.765939e+00	0.000000e+00	6.751839e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.901382e+00	3.027005e-02	2.098074e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.338178e+00	2.592275e-01	9.686653e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.032682e+00	4.071780e-01	1.695757e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.649619e+00	5.159707e-01	2.427145e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.017802e+00	5.012312e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.332255e+00	3.692705e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	8.229569e-01	2.649875e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	4.450108e-01	1.634989e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.577864e-02	1.560997e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.140449e+02	0.000000e+00	3.535231e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.553530e+01	0.000000e+00	2.676521e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.680028e+01	3.526763e-01	1.031461e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.132067e+01	3.552639e-01	7.578862e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.424851e+00	1.425613e-01	5.296084e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.170891e+00	3.702376e-03	3.291346e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.632246e+00	1.611579e-01	9.509080e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.829455e+00	1.656226e-01	8.520206e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.601528e+00	5.537008e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.995066e+00	5.837313e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.204647e+00	4.168953e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	5.465937e-02	3.086308e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.966852e-01	2.560053e-03	4.916184e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.133482e+00	3.248209e-02	1.027716e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.634766e+00	5.480262e-01	4.890371e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.708958e+00	9.063515e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.605527e+00	5.911112e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	8.014782e-01	2.774146e-01	1.005936e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.296003e-01	1.157798e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.305247e-02	1.238331e-02	1.325743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.905874e+00	0.000000e+00	9.687188e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.148327e+00	1.776717e-01	8.009492e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.408175e+00	5.963762e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.274528e+00	3.504023e-01	5.671762e-04
3.425000e-01	3.750000e-02	3.750000e-02	6.629963e-01	1.997192e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.324528e-01	9.313489e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.163284e-01	4.766144e-02	3.878329e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.604939e-03	4.528859e-03	5.917620e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.081514e+01	0.000000e+00	2.181460e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.474729e+00	8.190519e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.443102e+00	7.084642e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.031970e+00	3.627293e-01	1.953387e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.642679e-02	2.079535e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.864530e-02	5.509073e-04	1.317071e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.536625e-01	0.000000e+00	8.125492e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.511687e+00	2.523660e-02	1.382574e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.753067e+00	4.466349e-02	1.197083e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.643119e+00	4.805684e-02	5.346858e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.948146e+00	5.121068e-01	5.537974e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.452602e+00	7.748536e-01	8.448314e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.806633e+00	8.359976e-01	7.729298e-03
3.700000e-01	2.000000e-02	2.000000e-02	2.128878e+00	6.960812e-01	5.358933e-03
4.150000e-01	2.500000e-02	2.500000e-02	1.475964e+00	4.785960e-01	3.169426e-02
4.650000e-01	2.500000e-02	2.500000e-02	9.287618e-01	3.199928e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	5.165539e-01	1.808329e-01	2.183642e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.363284e-01	1.064389e-01	2.520936e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.247288e-02	7.949984e-03	8.713669e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.804740e-01	7.027696e-04	7.487754e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.639615e+00	0.000000e+00	2.521359e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.757597e+00	3.762106e-02	2.377348e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.621924e+00	0.000000e+00	1.349903e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.671160e+00	5.155508e-02	5.902271e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.036112e+00	5.093749e-01	1.059913e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.065196e+00	7.442373e-01	2.188832e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.090931e+00	7.046179e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.280174e+00	5.462057e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.601092e+00	4.092234e-01	3.925278e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.112028e+00	3.145554e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	6.919115e-01	1.836140e-01	1.857912e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.262554e-01	1.341256e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.006886e-01	6.659856e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.304353e-02	6.535868e-03	4.578535e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.110570e+00	3.166138e-02	5.077656e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.263828e+00	0.000000e+00	6.890066e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.297857e+01	0.000000e+00	4.526714e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.296326e+01	2.966378e-01	1.452130e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.001866e+01	9.238994e-01	4.891942e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.896940e+00	1.223968e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.591182e+00	1.055745e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.055206e+00	7.878003e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.889258e+00	5.971058e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.154056e+00	3.948275e-01	9.221366e-04
2.080000e-01	2.000000e-02	2.000000e-02	6.558403e-01	2.527131e-01	4.696669e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.508763e-02	1.283495e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.807757e-01	2.869895e-03	7.376034e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.138082e+00	2.267814e-02	1.339463e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.289978e+00	1.772804e-01	2.480588e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.993119e+00	9.171033e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.972974e+00	7.128120e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.001748e+00	3.523161e-01	2.404672e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.433124e-01	1.644262e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.141373e-01	7.231671e-02	9.919358e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.413647e-03	5.469756e-03	1.677074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.481009e+00	1.110667e-01	3.491831e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.326352e+00	0.000000e+00	2.493522e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.315352e+00	1.217344e-01	4.279586e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.228990e+00	8.242286e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.220877e+00	5.907759e-01	2.254604e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.217049e+00	3.426649e-01	5.800847e-03
3.475000e-01	4.050000e-02	4.050000e-02	6.145018e-01	1.965974e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.072710e-01	8.479225e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.087994e-02	1.057432e-02	9.036224e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.042843e+02	0.000000e+00	3.851480e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.302501e+01	7.238393e-02	3.545530e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.355892e+00	8.808177e-01	1.280941e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.048733e+00	5.382652e-01	2.475101e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.632191e+00	6.041528e-01	5.685749e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.423042e+00	4.895766e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	7.397337e-01	2.735222e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.767143e-02	1.553293e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.458258e-01	0.000000e+00	6.268435e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.017484e+00	0.000000e+00	1.315526e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.745874e+00	3.253712e-02	1.412476e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.463416e+00	4.401546e-02	1.106710e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.030635e+00	3.939910e-02	5.244363e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.308622e+00	1.756455e-01	1.934008e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.185604e+00	6.586013e-01	2.510208e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.765851e+00	7.573668e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.200345e+00	6.968481e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.579006e+00	5.224429e-01	3.508540e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.019439e+00	3.448180e-01	1.896854e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.497679e-01	1.931910e-01	1.273213e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.446092e-01	1.139083e-01	4.379069e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.340944e-02	8.536188e-03	8.514590e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.273985e+00	5.663508e-02	3.363794e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.378753e+00	0.000000e+00	3.707252e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.524028e+00	1.901780e-01	2.402344e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.881292e+00	2.060655e-02	1.298832e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.824120e+00	7.876266e-02	6.272757e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.882050e+00	2.866028e-01	1.877769e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.296860e+00	5.712973e-01	3.387303e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.766936e+00	6.852993e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.994181e+00	4.919937e-01	3.775472e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.279729e+00	3.294728e-01	1.892729e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.331699e-01	2.011240e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.687412e-01	1.128618e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.778817e-02	1.161446e-02	4.683114e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.000384e+02	0.000000e+00	3.297901e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.311275e+01	3.482613e-01	6.874490e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.055115e+01	5.545576e-01	2.611598e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.378132e+01	1.771896e-01	6.363957e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.901719e+00	3.156145e-01	3.469429e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.100265e+00	5.477742e-01	1.466526e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.096604e+00	4.921178e-01	3.343127e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.079586e+00	5.355661e-01	9.345508e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.592954e+00	5.769681e-01	5.129545e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.691298e+00	5.055201e-01	2.984912e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.993311e-01	3.385053e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.687547e-02	1.688172e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.125015e+00	0.000000e+00	7.036059e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.399843e+00	0.000000e+00	8.351850e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.229624e+00	8.065509e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.189799e+00	8.082161e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.400936e+00	5.476176e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	7.511133e-01	2.861051e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	3.090964e-01	1.406745e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.711751e-02	1.056303e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.023087e+00	0.000000e+00	1.306122e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.917220e+00	4.890515e-01	7.539081e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.271676e+00	6.447266e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.271603e+00	4.010219e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	7.081054e-01	2.229816e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.564317e-01	1.279066e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.561400e-01	7.160199e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	8.529968e-03	5.367801e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.343585e+00	0.000000e+00	3.174257e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.057657e+00	1.231334e+00	8.609384e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.819121e+00	9.594536e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.270695e+00	4.668148e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.475342e-02	3.297789e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.835949e-02	0.000000e+00	2.084233e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.213552e-01	0.000000e+00	1.382013e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.160200e+00	0.000000e+00	1.700875e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.343937e+00	0.000000e+00	8.077160e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.759892e+00	5.029524e-02	2.409061e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.549004e+00	6.290895e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.005193e+00	8.792842e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.422039e+00	8.093946e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.857403e+00	6.484012e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.322587e+00	4.742104e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	8.891103e-01	3.389159e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	5.193203e-01	2.114265e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.435922e-01	1.097820e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.489390e-02	7.379682e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.874087e-01	0.000000e+00	1.485435e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.118054e+00	0.000000e+00	3.586227e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.967748e+00	0.000000e+00	2.528664e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.686000e+00	0.000000e+00	1.076109e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.445132e+00	6.392143e-02	2.507412e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.717607e+00	7.246604e-01	3.963951e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.778616e+00	8.072855e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.936059e+00	7.395583e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.166005e+00	6.037215e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.620013e+00	4.931432e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.143063e+00	3.710558e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	7.659461e-01	2.360875e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	4.637639e-01	1.578109e-01	6.667364e-04
4.610000e-01	3.600000e-02	3.600000e-02	2.477114e-01	9.963846e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.725543e-02	9.001322e-03	5.157936e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.482934e+00	0.000000e+00	5.016213e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.676959e+00	0.000000e+00	9.205344e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.021948e+01	0.000000e+00	6.923663e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.158379e+01	0.000000e+00	2.429485e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.024034e+01	1.062544e+00	5.704945e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.560595e+00	1.695928e+00	1.039121e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.115442e+00	1.461213e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.414952e+00	1.123933e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.305418e+00	8.227586e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.432376e+00	5.608355e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	8.587238e-01	3.534464e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	3.821566e-02	2.048151e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.004413e+00	0.000000e+00	1.165634e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.549422e+00	0.000000e+00	8.867383e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.134266e+00	4.454833e-01	5.805161e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.540307e+00	7.682061e-01	1.337456e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.647525e+00	6.030437e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	8.885297e-01	3.152744e-01	8.095758e-03
5.350000e-01	3.500000e-02	3.500000e-02	3.955738e-01	1.675438e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.297948e-01	7.302988e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	5.496867e-03	3.926524e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.539967e+00	0.000000e+00	4.965189e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.628839e+00	0.000000e+00	1.185304e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.343238e+00	8.332740e-02	2.405393e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.001803e+00	5.779687e-01	2.144024e-04
1.860000e-01	3.900000e-02	3.900000e-02	2.106083e+00	5.516329e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.152733e+00	3.385772e-01	6.047434e-04
3.475000e-01	4.050000e-02	4.050000e-02	6.556525e-01	1.941551e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.238056e-01	1.238640e-01	4.739707e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.004730e-02	1.543463e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.269501e+02	0.000000e+00	3.929498e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.723188e+01	6.265678e-01	1.157472e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.011952e+00	9.939408e-02	3.588818e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.481142e+00	5.123801e-02	1.004524e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.511786e+00	5.486820e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.644397e+00	5.062338e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	9.224480e-01	3.572078e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	4.290765e-02	2.387296e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.255891e-01	0.000000e+00	9.902228e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.688656e+00	0.000000e+00	1.712641e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.404299e+00	0.000000e+00	1.324943e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.929593e+00	5.210228e-02	6.939885e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.081612e+00	5.832261e-02	1.963550e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.045859e+00	4.536365e-01	8.019818e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.816965e+00	6.336888e-01	7.936079e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.418266e+00	6.798576e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.903084e+00	6.106398e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.389557e+00	4.566649e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	9.327519e-01	3.361838e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	5.297494e-01	2.106069e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.436363e-01	1.106022e-01	1.555790e-04
8.000000e-01	2.000000e-01	2.000000e-01	1.524300e-02	7.625252e-03	2.537791e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.237329e+00	0.000000e+00	3.889956e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.572324e+00	0.000000e+00	3.814614e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.723601e+00	1.199898e-01	2.053600e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.830778e+00	2.449034e-02	8.056483e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.818499e+00	1.077195e-01	2.394486e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.189278e+00	1.859955e-01	7.304242e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.960986e+00	4.634396e-01	1.063294e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.502793e+00	5.210715e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.890037e+00	4.610137e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.250728e+00	3.527001e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	7.619543e-01	2.306196e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	4.089686e-01	1.419929e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.402442e-02	1.524495e-02	3.289184e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.257738e+02	0.000000e+00	3.477753e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.538571e+01	2.249849e-01	3.441728e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.578230e+01	8.814469e-02	1.297688e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.100614e+01	4.182677e-01	3.785163e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.345881e+00	0.000000e+00	4.741924e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.958082e+00	1.518349e-01	1.899081e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.451267e+00	1.582339e-01	9.258829e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.717565e+00	2.390362e-01	5.265891e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.429280e+00	5.169073e-01	1.823557e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.884325e+00	5.940744e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.143271e+00	4.267157e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	5.361790e-02	2.638846e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.001353e+00	0.000000e+00	4.734823e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.429668e+00	1.400281e-01	8.671796e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.405792e+00	5.318422e-01	6.341717e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.406447e+00	8.008677e-01	1.841644e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.392726e+00	5.009526e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	7.147705e-01	2.479755e-01	1.510378e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.876838e-01	9.831385e-02	6.007618e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.205269e-02	1.125160e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.339217e+00	0.000000e+00	8.939640e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.889871e+00	1.952809e-01	8.780917e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.224091e+00	5.586180e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.168878e+00	3.200074e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	6.070228e-01	1.775019e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.820729e-01	8.558373e-02	8.622804e-03
5.050000e-01	4.500000e-02	4.500000e-02	9.659021e-02	4.333699e-02	4.429775e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.383393e-03	5.010774e-03	1.922375e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.136705e+01	0.000000e+00	2.042124e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.229000e+00	7.661236e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.283082e+00	6.750591e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.537038e-01	3.301829e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.157064e-02	2.081932e-02	9.201413e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.946520e-02	0.000000e+00	1.662200e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.782644e-01	7.324936e-03	9.316374e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.926049e+00	0.000000e+00	1.417360e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.192222e+00	7.091100e-02	9.420983e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.789836e+00	3.903009e-02	3.291533e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.772494e+00	5.511482e-01	2.707101e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.225694e+00	7.439852e-01	2.946736e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.512069e+00	7.065248e-01	2.599265e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.925407e+00	6.616232e-01	4.854921e-03
4.150000e-01	2.500000e-02	2.500000e-02	1.314906e+00	4.279142e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	8.400211e-01	2.922300e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	4.592106e-01	1.436094e-01	3.088749e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.154602e-01	8.926677e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.133377e-02	7.197938e-03	6.921984e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.968374e-01	0.000000e+00	8.830198e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.514894e+00	0.000000e+00	2.673325e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.533210e+00	0.000000e+00	2.124663e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.902359e+00	0.000000e+00	1.199815e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.760465e+00	1.189137e-01	3.496126e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.856667e+00	5.518581e-01	2.444721e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.795603e+00	6.384736e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.896069e+00	6.370609e-01	1.417540e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.090472e+00	5.480376e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.474971e+00	3.549607e-01	9.290492e-03
2.835000e-01	2.350000e-02	2.350000e-02	1.029289e+00	2.956626e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	6.521775e-01	1.903987e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.625226e-01	9.560155e-02	3.395485e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.871666e-01	6.534716e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.218063e-02	6.506216e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.395259e+00	0.000000e+00	4.794815e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.079700e+01	0.000000e+00	7.271557e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.464567e+01	0.000000e+00	4.854644e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.310199e+01	1.268068e-01	1.347661e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.810493e+00	8.524085e-01	3.523671e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.583638e+00	1.282785e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.317486e+00	1.002992e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.773634e+00	7.838234e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.802552e+00	5.729078e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.105143e+00	3.973094e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.104409e-01	2.202288e-01	1.323414e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.290367e-02	1.138592e-02	7.670310e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.831934e-01	0.000000e+00	8.239943e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.506108e+00	0.000000e+00	1.258486e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.344117e+00	3.561066e-01	8.270461e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.735687e+00	8.241838e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.721695e+00	6.224865e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	8.978212e-01	3.068202e-01	3.129358e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.804782e-01	1.292814e-01	1.528908e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.042452e-01	6.806951e-02	2.613394e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.655101e-03	5.292788e-03	7.179630e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.694926e+00	0.000000e+00	3.611211e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.967775e+00	0.000000e+00	2.068597e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.277530e+00	2.331925e-01	2.580132e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.009633e+00	7.115954e-01	3.195447e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.084987e+00	5.876172e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.098084e+00	3.035562e-01	9.420486e-03
3.475000e-01	4.050000e-02	4.050000e-02	5.570063e-01	1.646521e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.546620e-01	8.496581e-02	1.164384e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.863935e-02	9.422804e-03	6.798287e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.166240e+02	0.000000e+00	3.758567e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.275489e+01	0.000000e+00	2.944947e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.934069e+00	8.715693e-01	8.548084e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.846187e+00	4.801565e-01	6.725511e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.520030e+00	6.550774e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.365294e+00	4.067665e-01	2.970526e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.789850e-01	2.507573e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.485829e-02	1.455802e-02	1.517412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.979693e-01	1.377098e-02	7.291835e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.367091e+00	4.846121e-02	1.356017e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.040884e+00	0.000000e+00	1.427224e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.773344e+00	4.451333e-02	9.821381e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.242317e+00	0.000000e+00	4.212795e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.305894e+00	3.694948e-01	1.008701e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.047188e+00	6.725098e-01	1.808552e-04
2.950000e-01	2.500000e-02	2.500000e-02	2.568332e+00	6.953535e-01	2.362578e-03
3.450000e-01	2.500000e-02	2.500000e-02	1.996029e+00	6.426597e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.434400e+00	4.855705e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	9.149315e-01	3.035638e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	4.758857e-01	1.543270e-01	2.843923e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.130183e-01	8.509027e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.174541e-02	7.481533e-03	1.176991e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.660071e+00	1.483751e-02	3.587198e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.703099e+00	2.406400e-01	3.381858e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.065854e+00	0.000000e+00	1.973324e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.821899e+00	0.000000e+00	1.173314e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.859805e+00	1.078124e-01	3.811025e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.790385e+00	2.852083e-01	1.871380e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.209121e+00	6.213615e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.570045e+00	5.767497e-01	6.028466e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.853371e+00	4.921285e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.190193e+00	3.250780e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	6.629896e-01	1.869603e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.248144e-01	8.492227e-02	2.398244e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.570264e-02	1.041645e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.121428e+02	0.000000e+00	3.011988e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.346495e+01	0.000000e+00	7.059960e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.086485e+01	2.870142e-01	2.660300e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.291815e+01	1.570614e-02	1.067692e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.713334e+00	4.320071e-01	2.544908e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.693989e+00	5.086127e-01	7.033807e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.934676e+00	4.753660e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.008503e+00	4.524433e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.392601e+00	6.041052e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.582283e+00	4.599005e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.745861e-01	3.280045e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.349053e-02	1.584078e-02	1.422643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.241176e+00	0.000000e+00	6.551294e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.372928e+00	3.030255e-03	6.688889e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.167864e+00	7.840406e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.172146e+00	6.755352e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.319140e+00	4.771778e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	6.940594e-01	2.500596e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	2.894248e-01	1.264130e-01	5.867932e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.439733e-02	8.652840e-03	2.615521e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.181254e+00	0.000000e+00	1.110140e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.661184e+00	4.157363e-01	7.437784e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.208907e+00	5.618062e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.355416e+00	3.255653e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	6.838300e-01	1.903818e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.618914e-01	1.135562e-01	2.087201e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.380026e-01	6.172937e-02	1.971509e-03
7.750000e-01	2.250000e-01	2.250000e-01	7.563006e-03	4.826678e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.805570e+00	0.000000e+00	2.609436e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.603799e+00	1.006904e+00	4.279895e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.771967e+00	7.473640e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.293905e+00	3.824102e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.048647e-02	3.073375e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.597451e-02	0.000000e+00	1.922432e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.477843e-01	0.000000e+00	1.295479e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.349207e+00	0.000000e+00	1.419351e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.426332e+00	0.000000e+00	7.822725e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.770455e+00	1.971423e-01	1.389840e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.505374e+00	6.454526e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.954677e+00	7.424099e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.338215e+00	6.726088e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.805803e+00	5.899652e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.281143e+00	4.296977e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	8.246446e-01	2.905904e-01	2.149842e-04
5.150000e-01	2.500000e-02	2.500000e-02	4.793158e-01	1.870257e-01	9.536397e-03
5.700000e-01	3.000000e-02	3.000000e-02	2.314118e-01	1.065820e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.277493e-02	6.554494e-03	6.635476e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.364173e-01	0.000000e+00	1.490178e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.492370e+00	0.000000e+00	2.988028e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.207557e+00	0.000000e+00	2.065278e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.703847e+00	0.000000e+00	8.757167e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.404128e+00	3.271696e-01	2.423088e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.535082e+00	6.216528e-01	7.786617e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.591102e+00	6.889853e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.787419e+00	6.236274e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.165230e+00	5.255192e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.687231e+00	4.187749e-01	1.146340e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.171316e+00	2.854635e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	7.616784e-01	1.956031e-01	6.970082e-03
3.935000e-01	3.150000e-02	3.150000e-02	4.491372e-01	1.442758e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.332172e-01	9.389323e-02	7.211654e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.567931e-02	7.245793e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.865180e+00	0.000000e+00	5.285457e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.928117e+00	0.000000e+00	9.144866e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.131025e+01	0.000000e+00	5.735245e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.208023e+01	1.075883e-01	1.760680e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.935099e+00	1.272745e+00	4.949255e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.016458e+00	1.483969e+00	1.020085e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.899053e+00	1.169154e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.404221e+00	9.283642e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.178196e+00	6.484850e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.420423e+00	4.622903e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	8.396561e-01	3.062040e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	3.495293e-02	1.843835e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.053677e+00	5.628264e-04	1.099702e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.498188e+00	0.000000e+00	7.307161e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.173436e+00	4.087876e-01	8.624089e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.591542e+00	7.288270e-01	9.494115e-04
3.800000e-01	4.000000e-02	4.000000e-02	1.607408e+00	5.415880e-01	3.879622e-03
4.600000e-01	4.000000e-02	4.000000e-02	8.600878e-01	2.950082e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	3.794712e-01	1.458899e-01	8.575113e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.173995e-01	6.627188e-02	4.686618e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.884558e-03	2.578805e-03	4.527275e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.422276e+00	0.000000e+00	4.530666e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.230349e+00	0.000000e+00	9.496040e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.478747e+00	5.883904e-02	1.881261e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.962424e+00	4.904908e-01	5.333594e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.145434e+00	4.875911e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.277938e+00	3.110223e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	6.350881e-01	1.687168e-01	1.062045e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.254587e-01	1.027483e-01	3.054663e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.714423e-02	1.302970e-02	6.986160e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.204895e+02	3.406831e-01	3.333957e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.723276e+01	3.763740e-01	1.224314e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.363849e+00	1.761234e-01	5.159545e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.563082e+00	3.883854e-02	1.522766e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.707076e+00	4.570388e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.652818e+00	4.795560e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	8.960337e-01	3.021528e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	3.927264e-02	2.052489e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.493722e-01	4.529706e-03	9.352968e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.740459e+00	4.093914e-02	1.574089e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.418272e+00	0.000000e+00	1.158872e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.820137e+00	0.000000e+00	6.623575e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.070455e+00	3.653020e-02	2.015622e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.129316e+00	4.495406e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.827878e+00	5.466713e-01	6.156069e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.451092e+00	6.037546e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.912284e+00	5.712645e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.398617e+00	4.586293e-01	1.745027e-03
4.500000e-01	3.000000e-02	3.000000e-02	8.886099e-01	3.068065e-01	3.350201e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.945189e-01	1.854080e-01	1.431584e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.367356e-01	1.078400e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.318551e-02	6.823735e-03	4.459465e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.939355e+00	0.000000e+00	4.739987e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.185657e+00	1.156915e-01	2.894397e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.097786e+00	1.179695e-01	1.255772e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.520902e+00	0.000000e+00	6.230504e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.764889e+00	4.241785e-02	2.306703e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.286907e+00	2.229989e-01	5.595676e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.971318e+00	4.116981e-01	3.895708e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.513589e+00	4.539960e-01	5.640472e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.913147e+00	4.251903e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.312024e+00	2.870031e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	7.872074e-01	2.009462e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	4.066895e-01	1.343792e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.119485e-02	1.313585e-02	7.734078e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.226480e+02	0.000000e+00	3.005599e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.353294e+01	0.000000e+00	3.347364e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.656240e+01	3.740344e-01	1.089264e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.125026e+01	2.565213e-01	7.064069e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.466652e+00	2.718923e-01	6.248615e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.181273e+00	1.296364e-01	3.161865e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.481897e+00	1.216694e-01	1.658111e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.783871e+00	1.360438e-01	4.630813e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.552200e+00	5.097797e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.902383e+00	4.723715e-01	1.157045e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.151616e+00	3.842991e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	5.030298e-02	2.305847e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.118872e+00	0.000000e+00	4.585296e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.438774e+00	4.207279e-02	7.139709e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.389473e+00	5.705616e-01	1.992591e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.288269e+00	7.209169e-01	2.385537e-03
4.150000e-01	3.500000e-02	3.500000e-02	1.299867e+00	4.099357e-01	1.256755e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.642163e-01	2.198080e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	2.670368e-01	8.297337e-02	9.063123e-03
7.950000e-01	2.050000e-01	2.050000e-01	9.639268e-03	1.006455e-02	2.129176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.466384e+00	0.000000e+00	8.006780e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.771099e+00	2.261761e-01	5.937804e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.204829e+00	4.824364e-01	7.355609e-04
2.675000e-01	3.750000e-02	3.750000e-02	1.116680e+00	2.790321e-01	4.574867e-03
3.425000e-01	3.750000e-02	3.750000e-02	5.891664e-01	1.618655e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.840844e-01	7.547819e-02	1.072677e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.008074e-01	3.836271e-02	8.272506e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.804395e-03	4.416500e-03	9.862212e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.168279e+01	0.000000e+00	1.829888e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.966826e+00	7.601182e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.199660e+00	5.342564e-01	6.812328e-04
1.775000e-01	2.750000e-02	2.750000e-02	9.483732e-01	3.185271e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.156894e-02	2.011504e-02	3.875872e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.276576e-02	0.000000e+00	1.578269e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.414611e-01	0.000000e+00	9.154338e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.116366e+00	7.910007e-03	1.302242e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.417781e+00	2.240944e-01	7.602348e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.938489e+00	0.000000e+00	2.813969e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.717170e+00	4.477794e-01	9.124786e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.172501e+00	7.808791e-01	2.318377e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.400808e+00	6.322394e-01	4.801110e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.760864e+00	4.959760e-01	6.032441e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.247830e+00	3.905819e-01	7.874600e-03
4.650000e-01	2.500000e-02	2.500000e-02	7.665336e-01	2.390054e-01	3.622020e-03
5.150000e-01	2.500000e-02	2.500000e-02	4.394137e-01	1.340702e-01	8.862979e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.878006e-01	6.889185e-02	8.089684e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.112293e-03	5.996398e-03	8.566201e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.266415e-01	0.000000e+00	9.272733e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.076437e+00	0.000000e+00	2.351374e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.552823e+00	0.000000e+00	1.816044e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.237168e+00	1.562426e-01	7.075840e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.671931e+00	1.863926e-01	2.769098e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.590881e+00	4.444123e-01	1.533057e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.645469e+00	5.722917e-01	4.842088e-03
1.685000e-01	1.650000e-02	1.650000e-02	2.830428e+00	5.357273e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.042319e+00	4.098682e-01	6.491329e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.445137e+00	3.229590e-01	8.067629e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.949039e-01	2.925732e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	6.409648e-01	1.691456e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.475309e-01	8.602219e-02	2.859271e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.808695e-01	6.563935e-02	5.392687e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.084618e-02	5.510916e-03	1.062933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.165651e+00	0.000000e+00	6.035788e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.244917e+01	0.000000e+00	7.240697e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.515499e+01	5.701048e-03	2.991924e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.275641e+01	2.808183e-01	9.044375e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.436921e+00	1.152735e+00	3.969144e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.205823e+00	9.967068e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.098430e+00	9.005217e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.735388e+00	6.714145e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.748649e+00	4.635608e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.084680e+00	3.394877e-01	3.780681e-03
2.080000e-01	2.000000e-02	2.000000e-02	6.159157e-01	2.237744e-01	1.532705e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.208284e-02	1.139864e-02	1.171056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.400170e-01	0.000000e+00	7.952682e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.570333e+00	2.983182e-02	1.042570e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.352570e+00	3.876694e-01	3.786876e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.770561e+00	7.438145e-01	3.906200e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.644042e+00	5.229440e-01	2.285933e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.311008e-01	2.793256e-01	2.065710e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.579805e-01	1.165594e-01	1.618073e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.352246e-02	6.241304e-02	4.609775e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.512613e-03	4.017485e-03	1.804174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.345617e+00	0.000000e+00	3.414235e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.591234e+00	4.797394e-02	1.671008e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.985218e+00	2.520895e-01	2.123828e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.143239e+00	5.541381e-01	4.108589e-04
1.860000e-01	3.900000e-02	3.900000e-02	2.143245e+00	4.693785e-01	2.994337e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.091354e+00	2.724392e-01	5.093599e-03
3.475000e-01	4.050000e-02	4.050000e-02	5.671543e-01	1.634584e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.505187e-01	7.597637e-02	1.933080e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.865082e-02	9.384167e-03	6.509684e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.172746e+02	1.406836e-01	3.434875e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.081319e+01	1.776315e-01	1.631160e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.049452e+00	5.411240e-01	4.528604e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.080463e+00	3.820729e-01	1.964203e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.502724e+00	5.336333e-01	2.392242e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.415981e+00	3.889148e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.802535e-01	2.054540e-01	1.205560e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.627125e-02	1.491895e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.120946e-01	0.000000e+00	6.873920e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.464564e+00	4.198223e-02	1.287514e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.225603e+00	1.012330e-01	1.211176e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.830723e+00	3.230740e-02	8.549807e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.229845e+00	0.000000e+00	3.810797e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.306470e+00	3.614753e-01	6.404241e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.083756e+00	6.478047e-01	4.037437e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.598778e+00	6.911524e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.906955e+00	5.292690e-01	5.379965e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.371841e+00	4.177831e-01	2.000646e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.505636e-01	2.738350e-01	2.104454e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.756476e-01	1.518226e-01	6.319198e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.933057e-01	7.156392e-02	5.027673e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.487740e-03	6.213085e-03	1.092190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.126057e+00	2.621848e-01	3.318704e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.819348e+00	2.159442e-02	3.033905e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.067311e+00	3.653038e-02	1.868598e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.725849e+00	0.000000e+00	8.693275e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.637209e+00	1.427543e-01	3.393556e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.707972e+00	3.124419e-01	1.953440e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.150984e+00	4.358425e-01	3.825165e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.660591e+00	5.161240e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.880863e+00	3.721764e-01	2.748333e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.178248e+00	2.925657e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	6.659204e-01	1.704546e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.185212e-01	7.755592e-02	1.513455e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.323447e-02	8.814964e-03	1.030663e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.148062e+02	0.000000e+00	2.840923e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.067973e+01	3.756272e-01	3.955613e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.888280e+01	2.955703e-01	1.657006e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.319522e+01	5.442274e-01	6.650264e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.268752e+00	2.353306e-01	9.302088e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.993125e+00	5.268071e-01	3.880322e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.135732e+00	3.862632e-01	1.962629e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.006595e+00	5.111973e-01	5.285529e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.393479e+00	4.759512e-01	7.975013e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.603812e+00	4.494460e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.554770e-01	2.795868e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.343640e-02	1.493202e-02	1.106138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.496184e+00	0.000000e+00	6.811145e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.417305e+00	7.910510e-02	5.282594e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.938225e+00	7.149089e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.919558e+00	6.270774e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.183250e+00	3.982693e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	6.468630e-01	2.328832e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	2.578976e-01	1.093555e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.281555e-02	8.274641e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.531643e+00	0.000000e+00	1.068767e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.542547e+00	4.678071e-01	2.229626e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.060998e+00	4.622274e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.159235e+00	3.180639e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	6.456342e-01	1.880163e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.393752e-01	1.147131e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.303767e-01	5.798307e-02	1.305623e-03
7.750000e-01	2.250000e-01	2.250000e-01	7.579341e-03	5.051920e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.053997e+01	0.000000e+00	2.591822e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.265512e+00	1.068249e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.494228e+00	6.880564e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.212601e+00	4.086485e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.790488e-02	2.969899e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.045830e-02	0.000000e+00	2.615007e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.165620e+00	0.000000e+00	1.531988e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.732443e+00	0.000000e+00	1.424714e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.688278e+00	4.840270e-02	4.609627e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.780499e+00	3.577510e-01	3.284098e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.354915e+00	7.147900e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.761329e+00	7.199336e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.109378e+00	5.853368e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.599742e+00	5.020376e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.158331e+00	3.926961e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	7.693413e-01	2.855062e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	4.445103e-01	1.681217e-01	2.435403e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.988787e-01	8.481628e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.171579e-02	5.091268e-03	6.858388e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.020177e+00	0.000000e+00	1.712534e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.435122e+00	0.000000e+00	3.443391e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.790031e+00	0.000000e+00	1.914552e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.021252e+00	6.731474e-02	7.020778e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.298199e+00	4.375339e-01	1.626661e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.406846e+00	6.743278e-01	2.866668e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.496666e+00	6.570326e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.661665e+00	5.783658e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.009262e+00	5.103290e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.460710e+00	3.875869e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.035841e+00	2.923181e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	7.080111e-01	2.068129e-01	1.116358e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.223839e-01	1.301579e-01	6.605131e-03
4.610000e-01	3.600000e-02	3.600000e-02	2.207460e-01	8.879440e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.426178e-02	6.425818e-03	1.941907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.268089e+00	0.000000e+00	6.297593e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.187265e+00	0.000000e+00	1.022347e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.285893e+01	0.000000e+00	5.038897e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.254493e+01	2.508383e-01	1.518772e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.855736e+00	1.342855e+00	4.547564e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.800545e+00	1.456912e+00	3.732673e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.502897e+00	1.242550e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.052221e+00	8.930829e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.068837e+00	6.825711e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.367191e+00	4.525569e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	8.081780e-01	3.220450e-01	1.297253e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.239263e-02	1.785635e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.363529e+00	0.000000e+00	1.193934e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.686050e+00	3.822518e-02	5.338461e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.094324e+00	4.901919e-01	5.186693e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.369993e+00	6.477437e-01	3.820055e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.456888e+00	4.772960e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	7.858629e-01	2.578615e-01	2.406074e-04
5.350000e-01	3.500000e-02	3.500000e-02	3.436168e-01	1.460149e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	9.452086e-02	4.780701e-02	2.066760e-03
8.200000e-01	1.800000e-01	1.800000e-01	4.244782e-03	3.477717e-03	3.949748e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.032711e+01	0.000000e+00	4.665016e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.376347e+00	5.319247e-02	7.076103e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.310253e+00	1.820161e-01	8.253188e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.894139e+00	4.784221e-01	5.804512e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.986204e+00	4.230886e-01	4.418887e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.108949e+00	2.825671e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	6.120919e-01	1.731480e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.023556e-01	1.029646e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.459587e-02	1.219834e-02	1.266723e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.334232e+02	0.000000e+00	3.176871e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.757119e+01	4.609629e-01	1.241211e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.101676e+00	2.387368e-01	4.260139e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.327405e+00	4.549914e-02	2.122823e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.431986e+00	4.359029e-01	5.005474e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.613435e+00	4.480414e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	8.650149e-01	3.005391e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	3.628971e-02	2.086979e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.666012e-01	0.000000e+00	1.101308e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.130414e+00	3.265296e-02	1.618419e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.664350e+00	0.000000e+00	9.978652e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.008475e+00	0.000000e+00	3.309130e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.228217e+00	3.133187e-01	4.324374e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.003318e+00	4.334929e-01	1.186520e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.750274e+00	6.070408e-01	1.945184e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.275807e+00	5.580199e-01	2.771867e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.693814e+00	4.822704e-01	3.802267e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.253066e+00	3.926885e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	8.198818e-01	2.775594e-01	1.139943e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.621780e-01	1.717312e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.974691e-01	7.913435e-02	1.580948e-04
8.000000e-01	2.000000e-01	2.000000e-01	1.182089e-02	5.179134e-03	9.741934e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.094881e+01	0.000000e+00	5.059231e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.647252e+00	0.000000e+00	2.655101e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.361831e+00	2.296425e-01	9.312135e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.803376e+00	2.316467e-01	3.655804e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.730062e+00	4.905237e-02	1.696406e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.109485e+00	2.216235e-01	6.802379e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.892801e+00	4.155637e-01	5.553969e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.409000e+00	3.998319e-01	5.237742e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.766963e+00	3.569868e-01	5.622427e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.179694e+00	3.189767e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	7.235917e-01	1.999885e-01	1.153962e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.733813e-01	1.129675e-01	7.539744e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.953657e-02	1.276058e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.339881e+02	0.000000e+00	2.927873e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.563032e+01	1.669663e+00	1.809414e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.640880e+01	6.694084e-01	9.715475e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.074656e+01	2.718341e-01	6.997096e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.302286e+00	1.767899e-01	6.413717e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.831469e+00	6.232855e-02	1.864223e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.264329e+00	1.910187e-02	3.264388e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.680930e+00	1.307546e-01	1.573212e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.371896e+00	4.700374e-01	8.579254e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.793075e+00	5.688342e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.063123e+00	3.413319e-01	1.400847e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.733755e-02	2.353186e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.367518e+00	0.000000e+00	4.841748e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.465810e+00	9.030734e-02	5.639075e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.085153e+00	6.327223e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.073173e+00	5.915852e-01	4.355454e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.243222e+00	3.733366e-01	1.251567e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.181842e-01	1.715552e-01	2.051170e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.315320e-01	9.084329e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	8.293753e-03	1.028250e-02	1.416673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.867593e+00	0.000000e+00	7.892530e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.463436e+00	2.528008e-01	8.545138e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.908818e+00	4.675874e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.100807e+00	2.658748e-01	2.497024e-03
3.425000e-01	3.750000e-02	3.750000e-02	5.843622e-01	1.271978e-01	2.866614e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.647488e-01	8.736843e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	8.828582e-02	4.127022e-02	1.422670e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.355695e-03	4.546670e-03	6.505176e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.217011e+01	0.000000e+00	1.802858e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.669605e+00	7.551088e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.977032e+00	5.397211e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.979545e-01	2.659273e-01	8.524542e-03
6.025000e-01	3.975000e-01	3.975000e-01	3.924625e-02	2.129628e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.086255e-01	0.000000e+00	2.478935e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.065271e+00	0.000000e+00	1.057895e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.575371e+00	0.000000e+00	1.344282e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.613141e+00	1.186900e-01	5.278958e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.869323e+00	3.119688e-01	1.023715e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.480722e+00	6.181799e-01	7.667029e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.918121e+00	7.326693e-01	6.005103e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.226243e+00	5.956891e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.656663e+00	4.635147e-01	2.742228e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.142746e+00	3.150792e-01	1.609210e-02
4.650000e-01	2.500000e-02	2.500000e-02	7.133411e-01	2.143120e-01	1.524602e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.026027e-01	1.286808e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.725448e-01	6.750436e-02	7.056738e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.370974e-03	6.094300e-03	5.761354e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.257593e+00	0.000000e+00	9.970985e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.185624e+00	0.000000e+00	2.444353e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.321751e+00	0.000000e+00	1.589257e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.220030e+00	0.000000e+00	6.254961e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.434808e+00	3.434201e-01	2.504711e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.404626e+00	5.478376e-01	1.706270e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.423970e+00	5.922755e-01	5.981063e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.551952e+00	5.841012e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.818404e+00	4.052781e-01	9.134392e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.366114e+00	3.074391e-01	6.030730e-03
2.835000e-01	2.350000e-02	2.350000e-02	9.629378e-01	2.174025e-01	4.528073e-03
3.345000e-01	2.750000e-02	2.750000e-02	6.210246e-01	1.495101e-01	1.164943e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.516757e-01	1.015604e-01	6.212177e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.697526e-01	6.580300e-02	5.440735e-04
7.485000e-01	2.515000e-01	2.515000e-01	9.509271e-03	4.748900e-03	8.277940e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.531453e+00	0.000000e+00	6.570651e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.506980e+01	0.000000e+00	7.142508e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.610152e+01	4.354361e-01	2.796612e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.269221e+01	8.348529e-02	9.431880e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.847256e+00	9.936369e-01	2.243092e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.825620e+00	1.079354e+00	5.905093e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.923826e+00	8.969747e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.487319e+00	6.537675e-01	7.081196e-03
1.360000e-01	1.600000e-02	1.600000e-02	1.606920e+00	4.402255e-01	7.864482e-03
1.700000e-01	1.800000e-02	1.800000e-02	1.041912e+00	3.386536e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.185787e-01	2.345826e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.951994e-02	1.145101e-02	5.549147e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.018911e+00	1.889993e-02	8.904426e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.795027e+00	0.000000e+00	9.429866e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.235302e+00	5.489950e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.505427e+00	7.005634e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.531545e+00	4.706435e-01	3.529568e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.011527e-01	2.444824e-01	1.657799e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.206522e-01	1.030285e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	7.816609e-02	5.709059e-02	5.047217e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.987251e-03	3.904950e-03	1.653190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.977564e+00	7.980944e-02	4.007864e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.754861e+00	0.000000e+00	1.273370e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.885855e+00	2.534781e-01	2.553109e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.915229e+00	6.303762e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.922563e+00	4.697108e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.082109e+00	2.599185e-01	2.540720e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.431495e-01	1.214351e-01	1.660747e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.520013e-01	7.748896e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.597622e-02	9.165924e-03	5.547326e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.343901e+02	0.000000e+00	3.741762e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.917774e+01	2.599320e-01	5.397812e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.917323e+00	6.059329e-01	5.980576e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.666224e+00	3.969581e-01	1.253324e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.441748e+00	5.154850e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.295925e+00	3.592246e-01	4.497100e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.851923e-01	2.434964e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.133291e-02	1.605232e-02	6.783440e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.934312e-01	0.000000e+00	8.432491e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.797401e+00	0.000000e+00	1.435399e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.619869e+00	5.459775e-02	1.141613e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.028408e+00	0.000000e+00	6.404581e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.269183e+00	6.132804e-02	2.304124e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.149948e+00	4.958534e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.913045e+00	6.666718e-01	5.508692e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.390590e+00	6.428584e-01	6.139642e-04
3.450000e-01	2.500000e-02	2.500000e-02	1.794562e+00	4.995842e-01	3.324499e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.297805e+00	3.857068e-01	9.373058e-03
4.500000e-01	3.000000e-02	3.000000e-02	7.951773e-01	2.202595e-01	2.038007e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.300668e-01	1.347214e-01	3.714058e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.764028e-01	6.661777e-02	3.727506e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.725051e-03	6.027343e-03	6.481608e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.832745e+00	0.000000e+00	3.710195e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.996958e+00	1.004063e-01	3.035015e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.287937e+00	7.134670e-02	1.452476e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.563926e+00	0.000000e+00	7.855376e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.517817e+00	1.999559e-01	3.100127e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.609579e+00	2.567119e-01	1.567207e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.095072e+00	5.634241e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.400108e+00	4.816907e-01	6.515784e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.718117e+00	3.762062e-01	1.176031e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.129685e+00	2.488710e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	6.480109e-01	1.437291e-01	4.898990e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.016769e-01	8.656946e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.155624e-02	8.210108e-03	1.246307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.280851e+02	0.000000e+00	2.970572e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.832681e+01	6.787830e-02	2.819531e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.803419e+01	7.928907e-01	1.159376e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.276545e+01	2.728114e-01	1.184742e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.912154e+00	1.025632e+00	7.056725e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.718575e+00	4.673038e-01	3.358225e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.749855e+00	2.935212e-01	1.531869e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.853112e+00	3.623381e-01	9.975469e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.240448e+00	5.332594e-01	5.214898e-03
1.375000e-01	2.250000e-02	2.250000e-02	1.454803e+00	3.696267e-01	5.069691e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.611678e-01	2.752807e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.178449e-02	1.562018e-02	2.733359e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.755997e+00	0.000000e+00	7.150441e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.505653e+00	0.000000e+00	4.625216e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.707621e+00	8.362319e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.735494e+00	6.398636e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.016166e+00	3.755501e-01	2.158797e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.308385e-01	1.949300e-01	1.929002e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.139633e-01	1.052401e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	9.993802e-03	6.536023e-03	1.413586e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.008900e+00	0.000000e+00	1.025823e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.316309e+00	4.318758e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.857752e+00	5.015178e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.032434e+00	3.129597e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	5.400909e-01	1.585713e-01	2.317377e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.991135e-01	9.264908e-02	2.033478e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.070838e-01	5.307533e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	6.282514e-03	4.278900e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.147744e+01	0.000000e+00	2.364034e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.836214e+00	1.027656e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.281230e+00	6.290978e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.023316e+00	3.596009e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.971487e-02	2.509741e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.453928e-01	0.000000e+00	3.886151e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.577859e+00	0.000000e+00	1.844514e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.261161e+00	0.000000e+00	1.221161e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.023023e+00	1.417906e-02	2.989927e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.715393e+00	5.699572e-01	1.166526e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.196392e+00	8.348478e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.430788e+00	7.099762e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.919298e+00	6.902655e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.384410e+00	4.528222e-01	2.309572e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.863857e-01	3.313461e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	6.507053e-01	2.560192e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.821636e-01	1.539821e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.731058e-01	8.332262e-02	2.877532e-05
8.000000e-01	2.000000e-01	2.000000e-01	9.539430e-03	5.774269e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.693211e+00	0.000000e+00	2.444090e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.930799e+00	0.000000e+00	3.828185e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.804547e+00	0.000000e+00	1.459668e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.197567e+00	1.091096e-01	3.389458e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.142093e+00	7.499122e-01	5.712906e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.042771e+00	7.205428e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.204659e+00	6.871645e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.467451e+00	7.059417e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.769590e+00	4.575783e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.259982e+00	3.091742e-01	7.904738e-03
2.835000e-01	2.350000e-02	2.350000e-02	9.012104e-01	2.872676e-01	7.340479e-03
3.345000e-01	2.750000e-02	2.750000e-02	5.988338e-01	2.022322e-01	4.871178e-03
3.935000e-01	3.150000e-02	3.150000e-02	3.717698e-01	1.431540e-01	5.320513e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.857545e-01	7.230333e-02	2.141979e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.181175e-02	6.866976e-03	2.177163e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.804890e+00	0.000000e+00	9.187995e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.147662e+01	0.000000e+00	1.071946e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.535341e+01	0.000000e+00	4.117263e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.315516e+01	7.923458e-01	9.715530e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.198780e+00	1.768324e+00	2.647037e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.187587e+00	1.519880e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.105270e+00	1.134272e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.756713e+00	7.461460e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.791299e+00	5.211424e-01	1.240410e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.148131e+00	4.182942e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.907459e-01	3.026180e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.685433e-02	1.435235e-02	1.586934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.599183e+00	1.946172e-02	1.326391e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.862872e+00	0.000000e+00	5.784195e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.120585e+00	6.524773e-01	5.718764e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.236107e+00	7.482357e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.283369e+00	4.552807e-01	1.076507e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.619127e-01	2.384657e-01	1.727842e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.832432e-01	1.250607e-01	5.327466e-03
6.050000e-01	3.500000e-02	3.500000e-02	8.422341e-02	4.937601e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	3.253915e-03	2.553727e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.203009e+01	0.000000e+00	5.529588e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.397536e+00	2.122134e-02	5.372381e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.345025e+00	2.524313e-01	1.120814e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.798789e+00	5.606244e-01	5.743584e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.867501e+00	4.816045e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	9.859615e-01	2.861441e-01	1.913611e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.187906e-01	1.472311e-01	1.799128e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.730040e-01	9.568216e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.073831e-02	1.162417e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.480509e+02	0.000000e+00	3.361874e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.727210e+01	1.775866e-01	7.392441e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.922177e+00	2.562517e-01	1.684465e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.236676e+00	1.094727e-01	9.281676e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.348306e+00	4.644080e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.407713e+00	4.298244e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	7.123364e-01	2.571311e-01	2.398743e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.158931e-02	1.798212e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.073264e+00	1.482841e-02	1.321775e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.439065e+00	5.847145e-02	1.969280e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.973506e+00	0.000000e+00	9.375860e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.269372e+00	8.505846e-03	3.014306e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.268658e+00	3.360436e-01	5.122007e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.989648e+00	6.201836e-01	9.628116e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.662429e+00	6.879375e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.106533e+00	6.494056e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.568856e+00	5.303450e-01	3.711246e-03
3.950000e-01	2.500000e-02	2.500000e-02	1.082512e+00	3.588246e-01	8.655165e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.924311e-01	2.420279e-01	1.749163e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.081095e-01	1.699909e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.748793e-01	8.405072e-02	1.958446e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.740518e-03	5.509171e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.368212e+01	9.779783e-02	6.671803e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.233544e+00	9.064480e-02	2.417023e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.339087e+00	2.318000e-02	7.751923e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.615276e+00	2.452233e-02	4.236671e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.833544e+00	2.924605e-01	1.178818e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.018744e+00	3.307447e-01	1.066925e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.777687e+00	4.501117e-01	6.626943e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.375359e+00	5.392956e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.620311e+00	3.798711e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.036796e+00	2.917618e-01	4.736026e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.224242e-01	1.874140e-01	2.601726e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.240088e-01	1.050902e-01	7.532530e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.521946e-02	1.194056e-02	6.307699e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.498717e+02	0.000000e+00	3.004701e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.485988e+01	2.318829e-01	1.327462e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.618006e+01	0.000000e+00	1.203150e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.061152e+01	6.278694e-01	6.023932e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.761732e+00	1.460700e-01	2.877727e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.757173e+00	3.175723e-01	1.202608e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.270147e+00	1.502581e-01	2.601509e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.413926e+00	1.738043e-01	9.906012e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.252359e+00	5.048534e-01	3.520905e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.609075e+00	4.208745e-01	4.607983e-03
1.850000e-01	2.500000e-02	2.500000e-02	9.376041e-01	3.537722e-01	9.213884e-03
6.050000e-01	3.950000e-01	3.950000e-01	4.066222e-02	2.133137e-02	8.162079e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.571672e+00	5.319251e-03	5.543022e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.709866e+00	8.742323e-02	6.761447e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.882545e+00	8.033738e-01	6.194431e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.784266e+00	6.560333e-01	7.342940e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.075314e+00	3.971540e-01	5.417109e-03
4.850000e-01	3.500000e-02	3.500000e-02	5.207436e-01	1.877793e-01	1.286101e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.814987e-01	7.970879e-02	1.689941e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.740463e-03	7.516291e-03	5.735888e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.344291e+00	4.409962e-04	8.320749e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.272099e+00	3.400876e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.671803e+00	4.597882e-01	1.603761e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.355250e-01	2.681865e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.935874e-01	1.382346e-01	1.418735e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.312325e-01	6.928214e-02	1.123469e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.564962e-02	3.927126e-02	9.758747e-05
7.750000e-01	2.250000e-01	2.250000e-01	3.035327e-03	3.647785e-03	6.886696e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.300820e+01	0.000000e+00	1.751158e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.254079e+00	8.074466e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.809847e+00	5.136189e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	8.269029e-01	2.697348e-01	1.504512e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.189470e-02	1.625936e-02	1.980442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.431365e-01	2.733782e-03	2.714861e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.346791e+00	8.666414e-02	1.371695e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.977564e+00	4.319877e-02	1.590102e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.910833e+00	1.897173e-01	4.501019e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.935125e+00	4.112862e-01	1.511634e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.444415e+00	7.434751e-01	2.877267e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.684563e+00	8.559359e-01	5.055459e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.962223e+00	6.081827e-01	1.069894e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.453394e+00	5.295207e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	9.846147e-01	3.648944e-01	2.216825e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.380478e-01	2.322689e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.370213e-01	1.144150e-01	3.248371e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.437184e-01	6.326389e-02	1.131512e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.850794e-03	5.089736e-03	1.139207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.146819e+00	0.000000e+00	1.792810e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.752876e+00	2.537276e-01	3.148700e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.920647e+00	7.798128e-02	1.266421e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.400793e+00	1.179852e-01	3.320656e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.319494e+00	4.388107e-01	5.934896e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.145558e+00	7.515097e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.080846e+00	6.613367e-01	7.853642e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.189548e+00	5.369835e-01	1.037818e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.633175e+00	4.040625e-01	3.435196e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.167849e+00	3.179189e-01	1.960784e-03
2.835000e-01	2.350000e-02	2.350000e-02	8.132763e-01	2.569274e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	5.278878e-01	1.638372e-01	2.620493e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.118593e-01	8.578952e-02	1.216461e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.494629e-01	5.592100e-02	2.539994e-03
7.485000e-01	2.515000e-01	2.515000e-01	8.125650e-03	4.178963e-03	2.517058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.041356e+01	0.000000e+00	9.666547e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.027838e+01	0.000000e+00	8.694127e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.747427e+01	8.058241e-01	2.248584e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.185342e+01	9.337656e-01	1.680718e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.096631e+00	1.343480e+00	4.231932e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.161926e+00	1.231670e+00	2.465762e-03
8.125000e-02	1.125000e-02	1.125000e-02	3.295856e+00	7.594246e-01	1.330000e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.191869e+00	6.515071e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.428212e+00	4.294498e-01	7.252854e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.058821e-01	3.015312e-01	9.545265e-03
2.080000e-01	2.000000e-02	2.000000e-02	5.569167e-01	2.224181e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.712622e-02	8.840895e-03	2.443239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.233194e+00	0.000000e+00	1.095000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.021473e+00	4.633034e-02	9.492710e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.260892e+00	6.885216e-01	8.369713e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.366118e+00	8.156229e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.335860e+00	5.158732e-01	3.236946e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.805940e-01	2.601769e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.620321e-01	9.438884e-02	2.231861e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.481858e-02	4.841709e-02	4.308580e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.683403e-03	2.914594e-03	8.284942e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.836463e+00	0.000000e+00	4.744399e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.000468e+00	6.908793e-02	1.183163e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.804107e+00	4.546886e-01	9.530246e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.865032e+00	6.864498e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.728597e+00	4.807081e-01	1.121172e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.188180e-01	2.555035e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.680966e-01	1.261989e-01	8.205267e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.216409e-01	6.302105e-02	1.705431e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.366432e-02	7.759426e-03	1.215203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.476923e+02	0.000000e+00	3.868434e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.027413e+01	6.439283e-01	1.377878e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.578705e+00	6.128174e-01	1.509838e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.473302e+00	5.118304e-01	4.334828e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.150798e+00	5.374762e-01	1.670501e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.186964e+00	3.537768e-01	2.555170e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.079904e-01	2.154964e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.888160e-02	1.084610e-02	2.659659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.269303e-01	4.451658e-02	9.884728e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.023250e+00	1.164839e-01	1.701995e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.862257e+00	3.831720e-02	1.471958e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.351132e+00	9.531352e-02	5.415099e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.417664e+00	2.417672e-01	1.694201e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.172857e+00	5.834277e-01	1.329386e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.823416e+00	7.835707e-01	1.080515e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.224866e+00	7.197627e-01	4.873541e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.651721e+00	5.576437e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.129190e+00	4.318664e-01	2.527443e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.138184e-01	2.579062e-01	3.700207e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.630804e-01	1.306471e-01	3.442185e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.491246e-01	6.353062e-02	6.188066e-03
8.000000e-01	2.000000e-01	2.000000e-01	7.193173e-03	5.229075e-03	1.232284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.738422e+00	2.037258e-01	5.187539e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.021982e+01	2.019174e-01	3.705326e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.061117e+00	4.341821e-01	1.274147e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.644684e+00	0.000000e+00	5.887591e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.401334e+00	3.392831e-01	1.547261e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.430829e+00	4.840674e-01	1.200419e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.867412e+00	5.499386e-01	1.295424e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.206200e+00	5.090156e-01	1.833836e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.617789e+00	4.211144e-01	4.324975e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.010833e+00	2.845297e-01	8.736271e-04
3.275000e-01	3.750000e-02	3.750000e-02	5.572062e-01	1.641696e-01	7.644906e-03
4.075000e-01	4.250000e-02	4.250000e-02	2.693971e-01	7.736458e-02	1.734388e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.851482e-02	7.731381e-03	9.036237e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.439631e+02	7.126297e-01	3.136789e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.128945e+01	1.023984e+00	4.788243e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.875515e+01	3.860217e-01	1.678551e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.198897e+01	6.146842e-01	5.075069e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.922949e+00	5.406987e-01	2.065584e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.242270e+00	4.686844e-01	9.740813e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.522155e+00	4.162251e-01	1.036184e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.609007e+00	4.672757e-01	1.658334e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.077614e+00	5.164375e-01	4.931214e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.341585e+00	4.029216e-01	4.603659e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.431558e-01	2.750877e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.691179e-02	1.240087e-02	2.547200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.952519e+00	0.000000e+00	8.104645e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.425882e+00	1.045696e-01	3.170166e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.520043e+00	8.450664e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.598618e+00	5.955150e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	9.909271e-01	3.973755e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	5.038809e-01	1.971090e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.895278e-01	8.595350e-02	3.516435e-03
7.950000e-01	2.050000e-01	2.050000e-01	9.213572e-03	5.664800e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.324450e+00	0.000000e+00	1.095471e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.080674e+00	5.794463e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.716682e+00	4.950269e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	9.572292e-01	2.957091e-01	1.514549e-03
3.425000e-01	3.750000e-02	3.750000e-02	5.345222e-01	1.781992e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.633784e-01	9.090126e-02	5.802094e-03
5.050000e-01	4.500000e-02	4.500000e-02	9.956170e-02	5.003136e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	5.768493e-03	4.008178e-03	1.457943e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.196508e+01	0.000000e+00	2.466676e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.679809e+00	1.099184e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.030869e+00	6.839438e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.015411e+00	3.614823e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.635716e-02	2.320536e-02	2.950068e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.842641e-01	0.000000e+00	4.136561e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.786147e+00	0.000000e+00	2.230445e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.556421e+00	1.213203e-02	1.208646e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.015277e+00	9.136012e-02	2.147072e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.686959e+00	7.487509e-01	5.986739e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.002101e+00	8.464426e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.421554e+00	8.312519e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.733089e+00	5.459882e-01	6.199501e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.367128e+00	5.256554e-01	3.123155e-04
4.150000e-01	2.500000e-02	2.500000e-02	9.523335e-01	3.689835e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	6.063620e-01	2.212994e-01	7.730846e-03
5.150000e-01	2.500000e-02	2.500000e-02	3.391936e-01	1.442247e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.643076e-01	7.972192e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	8.956936e-03	4.919155e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.018060e+00	0.000000e+00	2.856681e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.177630e+00	0.000000e+00	3.692198e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.108257e+00	0.000000e+00	1.570041e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.570921e+00	3.418578e-01	3.997088e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.188276e+00	8.360663e-01	1.005000e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.996793e+00	8.049147e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.968838e+00	7.262082e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.275409e+00	6.122440e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.687695e+00	5.418745e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.210654e+00	3.884411e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	8.474827e-01	2.632967e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	5.695208e-01	1.804654e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.391897e-01	1.225439e-01	1.304334e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.743486e-01	7.555010e-02	1.320093e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.231852e-02	6.332643e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.471648e+00	0.000000e+00	9.789057e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.265387e+01	0.000000e+00	1.222380e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.607084e+01	0.000000e+00	3.975208e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.304267e+01	1.000313e+00	8.192690e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.318723e+00	1.800581e+00	2.979151e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.152682e+00	1.536376e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.907981e+00	1.252152e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.531005e+00	8.155161e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.670517e+00	6.064519e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.077387e+00	4.003570e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.531464e-01	2.677365e-01	9.691323e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.624472e-02	1.431703e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.799741e+00	1.510484e-02	1.551253e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.949170e+00	2.080229e-02	3.983831e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.062990e+00	7.388830e-01	1.583790e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.062031e+00	6.921216e-01	5.196070e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.216207e+00	4.588072e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	6.469233e-01	2.490623e-01	1.090486e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.667464e-01	1.127429e-01	1.674235e-03
6.050000e-01	3.500000e-02	3.500000e-02	7.713524e-02	4.607281e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.690263e-03	2.143739e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.340818e+01	0.000000e+00	6.301624e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.437719e+00	5.831478e-02	3.783245e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.319148e+00	2.902840e-01	3.726065e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.686387e+00	6.659604e-01	2.538265e-04
1.860000e-01	3.900000e-02	3.900000e-02	1.709872e+00	4.970585e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	9.229741e-01	2.908142e-01	1.081151e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.066702e-01	1.644092e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.435188e-01	8.556668e-02	4.894936e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.893859e-02	1.062147e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.600857e+02	2.635121e-01	3.682269e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.709711e+01	1.195045e-02	5.844719e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.652157e+00	1.900741e-01	3.576404e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.149137e+00	2.238775e-01	1.009398e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.115449e+00	5.117071e-01	8.748374e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.315478e+00	4.327249e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	7.082332e-01	2.785690e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.871410e-02	1.715081e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.211860e+00	2.506374e-02	1.634444e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.582040e+00	0.000000e+00	2.002083e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.085942e+00	5.063492e-02	8.576510e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.436102e+00	1.858324e-01	2.143631e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.264724e+00	4.866388e-01	6.979194e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.958556e+00	6.393646e-01	8.920969e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.530753e+00	7.608007e-01	3.681848e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.037689e+00	6.439069e-01	1.175593e-03
3.450000e-01	2.500000e-02	2.500000e-02	1.492354e+00	5.245305e-01	2.710461e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.046811e+00	3.866156e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.578113e-01	2.402515e-01	2.112721e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.648086e-01	1.441334e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.676336e-01	7.988804e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	9.366441e-03	5.078021e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.526562e+01	1.376265e-02	7.319322e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.447146e+00	1.716500e-02	2.279199e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.481795e+00	3.123856e-01	4.401480e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.616078e+00	0.000000e+00	4.730153e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.731775e+00	2.019186e-01	1.352652e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.070511e+00	4.062575e-01	3.801908e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.702832e+00	5.143223e-01	8.708693e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.160457e+00	5.112196e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.576907e+00	4.509283e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	9.807927e-01	2.836495e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.751391e-01	1.784717e-01	2.161707e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.051841e-01	1.086735e-01	6.101962e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.464779e-02	1.166040e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.604481e+02	7.315330e-01	3.286276e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.388085e+01	0.000000e+00	1.792290e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.550861e+01	5.549150e-01	9.500696e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.046953e+01	3.479442e-01	6.466022e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.042708e+00	8.527012e-02	5.527385e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.505547e+00	2.562007e-01	2.930393e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.200465e+00	3.455894e-01	2.377345e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.373457e+00	3.071332e-01	6.315127e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.050974e+00	5.120709e-01	4.570501e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.497609e+00	4.989723e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.432509e-01	3.072666e-01	3.213474e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.946100e-02	2.001848e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.766371e+00	1.726735e-02	6.363221e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.491845e+00	1.883152e-02	6.150536e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.806519e+00	8.981346e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.738239e+00	6.568078e-01	2.148650e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.898250e-01	3.866320e-01	3.553423e-03
4.850000e-01	3.500000e-02	3.500000e-02	4.878530e-01	1.853604e-01	1.796388e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.910229e-01	8.046686e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	6.852820e-03	6.860050e-03	1.176457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.502657e+00	0.000000e+00	9.212619e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.223908e+00	4.648307e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.601849e+00	4.722182e-01	6.398163e-03
2.675000e-01	3.750000e-02	3.750000e-02	8.510774e-01	2.719527e-01	6.936133e-03
3.425000e-01	3.750000e-02	3.750000e-02	4.701309e-01	1.527339e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.128549e-01	6.746615e-02	7.042572e-03
5.050000e-01	4.500000e-02	4.500000e-02	7.948066e-02	3.779940e-02	6.575201e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.097909e-03	3.232268e-03	2.111306e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.330659e+01	0.000000e+00	1.821354e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.044893e+00	7.724326e-01	2.184346e-03
1.200000e-01	3.000000e-02	3.000000e-02	1.738387e+00	5.532569e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	7.854060e-01	2.833412e-01	1.826848e-04
6.025000e-01	3.975000e-01	3.975000e-01	3.191733e-02	1.695538e-02	7.702988e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.617113e-01	0.000000e+00	3.242700e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.439372e+00	0.000000e+00	1.730980e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.349900e+00	1.550211e-01	1.466413e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.909833e+00	8.046272e-02	5.550110e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.956368e+00	5.769970e-01	3.011935e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.339340e+00	8.735695e-01	8.372434e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.536707e+00	8.389071e-01	2.673694e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.891616e+00	6.835030e-01	2.715762e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.374140e+00	5.352659e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	9.460537e-01	3.531066e-01	1.659977e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.649114e-01	2.021722e-01	3.852595e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.442075e-01	1.414719e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.433594e-01	6.466617e-02	9.845341e-03
8.000000e-01	2.000000e-01	2.000000e-01	6.630918e-03	4.171579e-03	9.980024e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.036311e+00	2.980800e-02	1.770207e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.965060e+00	0.000000e+00	3.749702e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.488481e+00	2.777810e-01	1.584178e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.608819e+00	0.000000e+00	5.601761e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.197870e+00	6.443239e-01	1.211073e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.096674e+00	8.804414e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.014067e+00	6.411220e-01	2.204662e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.201357e+00	6.090711e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.586842e+00	4.435448e-01	8.986278e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.129939e+00	3.638468e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	7.320423e-01	2.077484e-01	2.832115e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.107634e-01	1.974322e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.947124e-01	9.024220e-02	1.835635e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.345214e-01	4.990307e-02	1.145190e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.327484e-03	4.201132e-03	4.050588e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.019548e+01	0.000000e+00	1.060129e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.967911e+01	0.000000e+00	8.593167e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.750039e+01	1.654362e-01	2.238226e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.242151e+01	8.133135e-01	6.037057e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.503042e+00	1.470919e+00	4.464894e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.138563e+00	1.065315e+00	4.883478e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.230009e+00	8.582374e-01	4.825307e-03
1.062500e-01	1.375000e-02	1.375000e-02	2.141229e+00	6.689557e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.448615e+00	5.248959e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	8.543600e-01	2.954338e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	4.758315e-01	2.038194e-01	2.233809e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.701386e-02	8.709737e-03	9.169685e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.366159e+00	2.759765e-03	1.334785e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.043897e+00	0.000000e+00	9.926986e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.239877e+00	8.392400e-01	2.454329e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.294643e+00	9.101386e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.288803e+00	4.968594e-01	4.979406e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.351757e-01	2.551588e-01	1.693106e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.583615e-01	9.732116e-02	9.679506e-03
6.050000e-01	3.500000e-02	3.500000e-02	6.599179e-02	5.095113e-02	2.902853e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.354885e-03	2.356460e-03	1.017131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.100801e+01	1.365086e-02	5.774442e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.957147e+00	0.000000e+00	1.055820e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.661288e+00	5.772972e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.838199e+00	7.670693e-01	5.305214e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.666542e+00	5.292130e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	8.466784e-01	2.657856e-01	2.167656e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.480429e-01	1.460981e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.898957e-01	6.449588e-02	1.368453e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.481200e-02	8.064717e-03	5.335735e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.559182e+02	9.991708e-02	4.270139e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.976646e+01	1.144279e+00	1.357789e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.223754e+00	8.446310e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.268742e+00	4.527454e-01	7.707643e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.183932e+00	5.573277e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.123031e+00	3.912266e-01	3.803736e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.536818e-01	2.189027e-01	2.859219e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.922065e-02	1.143883e-02	5.079599e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.634198e-01	0.000000e+00	1.300927e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.292925e+00	9.018956e-02	1.985121e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.960152e+00	0.000000e+00	1.531362e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.414502e+00	4.814423e-02	4.690771e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.405150e+00	3.170050e-01	1.716214e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.238074e+00	7.924637e-01	1.549038e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.731066e+00	8.421410e-01	1.665847e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.169094e+00	7.609192e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.570424e+00	5.793589e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.061072e+00	3.856950e-01	5.408991e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.544196e-01	2.457395e-01	3.269946e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.700959e-01	1.496977e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.492253e-01	6.573095e-02	1.302119e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.854823e-03	4.433664e-03	1.160836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.024736e+01	1.742592e-01	5.706329e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.086042e+01	1.061630e-01	4.148871e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.087904e+00	2.184139e-01	1.315927e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.017258e+00	3.027382e-01	4.527844e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.228001e+00	2.957756e-01	1.897176e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.332238e+00	4.824916e-01	1.535963e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.808804e+00	5.854714e-01	3.964900e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.262373e+00	6.079609e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.549775e+00	4.190601e-01	1.288442e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.174650e-01	2.617981e-01	4.633108e-03
3.275000e-01	3.750000e-02	3.750000e-02	5.339919e-01	1.862067e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.505285e-01	7.813557e-02	1.840887e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.845961e-02	7.353159e-03	6.805675e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.540915e+02	3.296966e+00	3.411854e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.962491e+01	0.000000e+00	5.107889e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.783666e+01	9.630762e-01	1.727233e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.190532e+01	9.214489e-01	5.997520e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.344919e+00	5.915813e-01	3.143884e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.964186e+00	6.191581e-01	7.896801e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.451699e+00	4.393429e-01	1.690250e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.590466e+00	3.912715e-01	5.091634e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.933556e+00	5.212875e-01	2.862735e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.349894e+00	4.619484e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	6.720689e-01	2.441443e-01	1.842186e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.652158e-02	1.198433e-02	1.627685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.986622e+00	0.000000e+00	6.477765e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.403755e+00	8.709267e-02	2.222798e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.430271e+00	6.217471e-01	3.119163e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.650977e+00	5.488172e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	9.884960e-01	2.944020e-01	8.648854e-03
4.850000e-01	3.500000e-02	3.500000e-02	4.881886e-01	1.598243e-01	2.050156e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.966080e-01	8.633856e-02	4.084621e-04
7.950000e-01	2.050000e-01	2.050000e-01	8.941228e-03	5.936651e-03	9.908947e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.246979e+00	0.000000e+00	8.782930e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.032175e+00	4.446131e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.793385e+00	4.127104e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	9.884878e-01	2.148614e-01	2.040085e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.571534e-01	1.498447e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.843333e-01	8.717775e-02	7.502061e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.045229e-01	4.278265e-02	9.464064e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.533041e-03	3.874807e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.199336e+01	0.000000e+00	2.010556e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.511198e+00	9.051208e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.138052e+00	5.328806e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.656638e-01	2.970092e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.841458e-02	2.014421e-02	1.493720e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.309726e-01	1.269184e-03	3.797824e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.938662e+00	0.000000e+00	1.669944e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.537812e+00	0.000000e+00	9.892185e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.013866e+00	8.266814e-02	1.404718e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.513594e+00	4.484161e-01	4.074682e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.970240e+00	7.190620e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.318282e+00	6.127069e-01	9.489864e-03
3.300000e-01	2.000000e-02	2.000000e-02	1.792600e+00	5.074095e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.360922e+00	4.072946e-01	2.939071e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.744247e-01	3.277016e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	6.194405e-01	2.085922e-01	9.291469e-03
5.150000e-01	2.500000e-02	2.500000e-02	3.302630e-01	1.126143e-01	2.020249e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.579619e-01	7.434761e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	8.079409e-03	4.010910e-03	8.329075e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.247643e+00	0.000000e+00	2.520553e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.257215e+00	0.000000e+00	2.559324e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.704802e+00	0.000000e+00	1.183361e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.234139e+00	2.221868e-01	2.259938e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.159793e+00	6.354076e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.905200e+00	5.595376e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.949624e+00	5.237019e-01	3.007620e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.279387e+00	4.743683e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.762529e+00	3.831579e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.282119e+00	2.914140e-01	2.090719e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.982050e-01	2.332713e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	5.948250e-01	1.698321e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.544523e-01	9.959814e-02	1.776858e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.858872e-01	5.996844e-02	3.286991e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.134466e-02	5.463823e-03	4.889341e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.001985e+00	0.000000e+00	9.406185e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.339924e+01	0.000000e+00	9.763069e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.602121e+01	4.130221e-02	2.858787e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.285210e+01	1.104174e+00	6.826031e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.195665e+00	1.370288e+00	1.358887e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.975956e+00	1.491223e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.657300e+00	8.073480e-01	1.388521e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.585246e+00	6.591032e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.777526e+00	4.888699e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.053551e+00	3.309840e-01	4.222151e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.047906e-01	2.273063e-01	1.522232e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.564056e-02	1.205448e-02	1.331627e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.822285e+00	2.627844e-02	1.235958e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.940390e+00	4.722258e-03	3.307291e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.053778e+00	5.877754e-01	5.703129e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.072917e+00	5.773877e-01	3.000547e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.190798e+00	3.658524e-01	2.608270e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.523892e-01	2.227165e-01	5.052712e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.679584e-01	1.004214e-01	1.368061e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.376254e-02	4.313421e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.859240e-03	2.333612e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.262743e+01	1.105548e-01	4.435292e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.293903e+00	3.067871e-02	4.163591e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.475540e+00	1.584335e-01	1.120625e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.645951e+00	5.224173e-01	3.828024e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.807065e+00	3.891335e-01	1.806419e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.756130e-01	2.155297e-01	1.858517e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.157702e-01	1.326988e-01	6.705310e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.704950e-01	8.091260e-02	1.369107e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.931821e-02	8.901517e-03	5.317089e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.499980e+02	3.840085e-01	2.744936e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.677295e+01	4.826723e-01	7.379270e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.255653e+00	8.573706e-02	2.386693e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.410422e+00	9.422388e-02	9.441760e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.164422e+00	3.861068e-01	3.089603e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.376408e+00	3.382147e-01	2.655951e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.555767e-01	2.176421e-01	2.652345e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.940552e-02	1.508907e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.302543e+00	3.140783e-02	1.296523e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.596423e+00	6.434452e-02	1.463450e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.038544e+00	0.000000e+00	7.241758e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.261990e+00	8.544695e-02	2.226942e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.227995e+00	2.926066e-01	8.410367e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.939054e+00	5.450748e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.549374e+00	5.779975e-01	5.290256e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.039319e+00	5.376432e-01	1.969121e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.505014e+00	4.238865e-01	2.196713e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.062353e+00	3.292651e-01	2.300581e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.885579e-01	2.231058e-01	4.327041e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.580159e-01	1.193109e-01	1.893439e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.627375e-01	7.378358e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	8.472059e-03	4.098198e-03	5.548812e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.507003e+01	1.343022e-01	5.375410e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.711818e+00	1.002003e-01	1.863370e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.890926e+00	1.249157e-01	4.982026e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.601842e+00	1.186334e-01	3.306341e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.845455e+00	1.487294e-01	1.094141e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.088051e+00	1.773224e-01	7.493920e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.753351e+00	3.989365e-01	6.680336e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.172443e+00	4.021753e-01	9.221398e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.649552e+00	3.429645e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.041806e+00	2.195316e-01	2.919987e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.300063e-01	1.702343e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.218064e-01	8.828684e-02	1.266760e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.287608e-02	8.392660e-03	3.732637e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.507882e+02	6.769772e-01	2.487900e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.371070e+01	6.471786e-01	1.087966e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.583904e+01	1.166947e+00	7.680956e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.002685e+01	1.228775e-01	3.431935e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.619986e+00	7.190514e-02	6.768484e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.904315e+00	0.000000e+00	2.193237e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.527275e+00	1.557912e-01	7.332414e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.471480e+00	1.535407e-01	8.027563e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.135653e+00	4.375235e-01	1.509007e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.529455e+00	3.576430e-01	6.022964e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.100980e-01	2.915011e-01	1.468837e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.981852e-02	1.709161e-02	2.754050e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.778148e+00	2.781768e-02	4.407840e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.568174e+00	0.000000e+00	3.928400e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.771811e+00	6.001804e-01	6.741980e-03
3.500000e-01	3.000000e-02	3.000000e-02	1.628769e+00	4.618401e-01	5.832757e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.547117e-01	3.354673e-01	2.863332e-03
4.850000e-01	3.500000e-02	3.500000e-02	5.371051e-01	1.675841e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	2.013878e-01	5.120774e-02	2.170563e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.838361e-03	6.852838e-03	2.142924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.372144e+00	0.000000e+00	6.908878e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.191916e+00	3.556137e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.700714e+00	3.503195e-01	2.233225e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.952041e-01	2.098840e-01	2.473984e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.730344e-01	1.398144e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.809351e-01	5.413806e-02	1.506094e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.523135e-02	2.990019e-02	6.993844e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.444433e-03	3.461811e-03	1.223572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.272261e+01	0.000000e+00	1.451341e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.423370e+00	6.101255e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.889418e+00	4.862675e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.011328e-01	2.258831e-01	9.569700e-03
6.025000e-01	3.975000e-01	3.975000e-01	3.019798e-02	1.513637e-02	1.734118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.098262e-01	2.741321e-02	2.866932e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.606007e+00	4.921605e-03	1.346698e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.312775e+00	1.684908e-01	1.098112e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.971086e+00	2.313586e-03	2.941735e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.852346e+00	4.301009e-01	5.868554e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.260984e+00	6.459927e-01	7.740856e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.428547e+00	5.673186e-01	5.859406e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.835434e+00	5.122533e-01	1.972695e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.333597e+00	3.901293e-01	2.709887e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.403037e-01	2.975321e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	6.399193e-01	2.000504e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.455954e-01	8.439015e-02	3.275976e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.446695e-01	4.628092e-02	1.882629e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.870773e-03	4.546073e-03	1.323825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.589657e+00	9.418571e-02	1.626023e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.018551e+00	3.031057e-01	2.354835e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.828161e+00	0.000000e+00	1.050076e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.967123e+00	1.567014e-02	6.330630e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.110042e+00	5.449422e-01	6.176197e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.887013e+00	5.602807e-01	6.341201e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.085700e+00	5.458189e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.273542e+00	3.953766e-01	6.990155e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.648648e+00	3.115024e-01	5.837296e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.185587e+00	2.447587e-01	1.799761e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.152875e-01	2.023125e-01	1.898116e-03
3.345000e-01	2.750000e-02	2.750000e-02	5.185203e-01	1.391927e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.274179e-01	9.155252e-02	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.661332e-01	4.333203e-02	1.651395e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.997017e-03	3.689474e-03	1.999138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.179234e+01	0.000000e+00	9.328275e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.003341e+01	0.000000e+00	6.428734e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.720326e+01	3.664976e-01	1.659489e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.157642e+01	9.444662e-01	3.828212e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.629022e+00	1.108683e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.011635e+00	8.459196e-01	1.415686e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.445239e+00	7.051321e-01	6.086090e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.356719e+00	5.885454e-01	4.607496e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.487225e+00	4.026928e-01	1.197154e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.369905e-01	2.792213e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	5.361663e-01	1.698146e-01	2.547370e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.850343e-02	1.037712e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.491683e+00	1.427022e-02	9.907374e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.043227e+00	2.797825e-02	5.991122e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.176102e+00	5.833985e-01	2.134663e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.222508e+00	6.238739e-01	4.343966e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.216846e+00	3.851547e-01	1.274861e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.797029e-01	2.033090e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.774733e-01	6.456752e-02	2.999709e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.729179e-02	4.523481e-02	3.800902e-03
8.200000e-01	1.800000e-01	1.800000e-01	9.090003e-04	2.616305e-03	1.286793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.097903e+01	1.081375e-01	4.192515e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.239927e+00	5.965122e-02	6.757787e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.517307e+00	4.286701e-01	6.252678e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.015093e+00	5.184117e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.761515e+00	3.524567e-01	4.772860e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.104908e-01	2.024128e-01	3.948237e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.493164e-01	1.140587e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.748887e-01	5.101977e-02	1.364069e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.449978e-02	7.190220e-03	1.515393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.488842e+02	4.216181e-01	3.186221e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.824322e+01	8.668791e-01	5.303646e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.113744e+00	6.956932e-01	2.085792e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.489074e+00	3.029703e-01	1.421288e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.415616e+00	3.649331e-01	7.033332e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.208377e+00	3.166872e-01	1.776962e-03
2.035000e-01	2.650000e-02	2.650000e-02	6.258677e-01	2.032645e-01	2.696170e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.968343e-02	1.174896e-02	3.546692e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.919018e-01	1.278938e-02	9.980405e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.326153e+00	3.748705e-02	1.511306e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.953655e+00	3.295142e-02	9.647379e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.329776e+00	8.597448e-02	3.652768e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.401515e+00	2.924902e-01	4.317152e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.126791e+00	5.614104e-01	5.673600e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.712304e+00	5.417565e-01	7.833710e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.141753e+00	5.450818e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.540567e+00	4.247159e-01	2.223100e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.063078e+00	3.285278e-01	1.175612e-05
4.500000e-01	3.000000e-02	3.000000e-02	6.983582e-01	2.158952e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.728792e-01	1.016173e-01	5.219425e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.442014e-01	4.632535e-02	1.564335e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.944189e-03	4.168642e-03	1.649791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.146109e+01	0.000000e+00	4.764579e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.014473e+01	2.854074e-02	2.644880e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.138138e+00	2.713443e-01	8.890356e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.133466e+00	2.173147e-01	3.455514e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.913641e+00	2.758123e-01	1.428181e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.375989e+00	3.570025e-01	4.139959e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.967231e+00	4.667483e-01	4.011762e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.349331e+00	4.034366e-01	3.375329e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.588525e+00	3.180314e-01	2.549412e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.760662e-01	2.172163e-01	6.881890e-03
3.275000e-01	3.750000e-02	3.750000e-02	5.714551e-01	1.383183e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.981544e-01	6.410672e-02	6.541618e-03
7.250000e-01	2.750000e-01	2.750000e-01	1.960337e-02	6.242165e-03	3.138515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.462460e+02	5.993851e-01	2.801298e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.732134e+01	0.000000e+00	2.026584e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.795304e+01	1.940415e+00	5.472337e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.129108e+01	5.070978e-01	4.132943e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.562132e+00	5.632786e-01	2.508341e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.174196e+00	4.970696e-01	1.449132e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.348602e+00	3.474829e-01	6.388076e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.801985e+00	2.295028e-01	1.470250e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.252196e+00	4.550040e-01	1.029293e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.403519e+00	4.126997e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	7.696530e-01	1.874049e-01	1.840207e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.733780e-02	1.195346e-02	9.290611e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.255214e+00	0.000000e+00	6.676413e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.246273e+00	7.017822e-02	1.252662e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.314094e+00	7.077633e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.453296e+00	4.679316e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	8.768164e-01	2.899346e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	4.357520e-01	1.671189e-01	1.496947e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.721323e-01	8.080844e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	9.264305e-03	5.825516e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.555233e+00	0.000000e+00	9.016923e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.916987e+00	4.336442e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.591905e+00	4.524477e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	9.314273e-01	2.370747e-01	1.279886e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.733333e-01	1.335203e-01	6.774316e-04
4.200000e-01	4.000000e-02	4.000000e-02	2.752383e-01	8.842429e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	9.304676e-02	4.759875e-02	3.583488e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.460337e-03	3.766195e-03	8.909822e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.241642e+01	0.000000e+00	1.983022e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.295580e+00	8.071587e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.995162e+00	5.543526e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.463825e-01	3.089798e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.477360e-02	2.176029e-02	1.009392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.212873e-01	0.000000e+00	5.814286e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.563348e+00	0.000000e+00	1.924472e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.882117e+00	0.000000e+00	6.812282e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.840798e+00	2.390856e-01	6.060849e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.349619e+00	6.803006e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.751276e+00	6.782240e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.163732e+00	6.317150e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.631213e+00	4.912173e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.217738e+00	3.561772e-01	2.610639e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.584249e-01	2.827264e-01	2.121449e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.629203e-01	2.050195e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.262195e-01	1.281821e-01	9.225264e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.408488e-01	6.458613e-02	6.812527e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.166111e-03	4.498657e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.975778e+00	0.000000e+00	3.185407e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.596381e+00	0.000000e+00	2.873265e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.260872e+00	5.117159e-01	9.095582e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.042737e+00	5.242123e-01	1.542514e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.649602e+00	5.732603e-01	4.024514e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.622458e+00	5.281440e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.864607e+00	6.942798e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.117486e+00	4.850299e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.591351e+00	3.250954e-01	1.286462e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.165704e+00	3.158301e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	8.332756e-01	2.458484e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	5.264061e-01	1.362970e-01	7.196504e-03
3.935000e-01	3.150000e-02	3.150000e-02	3.414814e-01	1.298149e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.664576e-01	6.096971e-02	1.904071e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.162907e-02	6.212894e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.308207e+00	0.000000e+00	1.280205e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.615673e+01	0.000000e+00	1.042844e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.712513e+01	6.094373e-01	2.864011e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.251217e+01	1.464143e+00	4.974223e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.533450e+00	1.829598e+00	8.853927e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.447188e+00	1.102048e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.658358e+00	1.017108e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.405608e+00	6.013899e-01	9.014071e-03
1.360000e-01	1.600000e-02	1.600000e-02	1.586008e+00	4.650985e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.083826e+00	3.694028e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.082440e-01	2.283695e-01	3.189107e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.605910e-02	1.513976e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.262480e+00	0.000000e+00	1.405346e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.899018e+00	7.299895e-02	1.993235e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.884578e+00	6.369036e-01	6.065836e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.953071e+00	6.018520e-01	4.744516e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.086960e+00	3.426442e-01	8.048429e-03
4.600000e-01	4.000000e-02	4.000000e-02	5.692623e-01	1.896587e-01	1.134179e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.393800e-01	1.062575e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	6.803471e-02	3.924911e-02	2.028341e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.227415e-03	1.557890e-03	7.508578e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.508057e+01	0.000000e+00	5.288270e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.025027e+00	1.058761e-01	2.450793e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.262909e+00	2.412776e-01	1.781548e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.571207e+00	5.469704e-01	5.859333e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.619756e+00	3.934324e-01	1.580830e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.123495e-01	2.362685e-01	1.993609e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.531625e-01	1.271400e-01	4.868560e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.427183e-01	8.088399e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.847153e-02	1.003895e-02	1.100288e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.669398e+02	0.000000e+00	3.109275e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.585968e+01	5.573041e-01	3.000818e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.702952e+00	2.271138e-01	1.921122e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.027434e+00	9.750263e-02	1.111006e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.121212e+00	4.171688e-01	1.384858e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.271062e+00	3.891260e-01	2.859721e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.763230e-01	2.240897e-01	1.137109e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.809111e-02	1.567562e-02	2.241651e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.767235e+00	8.890700e-02	1.665998e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.172682e+00	1.910851e-01	1.607172e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.092581e+00	0.000000e+00	5.894826e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.216117e+00	2.366654e-01	1.100923e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.060815e+00	4.684514e-01	9.955247e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.816577e+00	6.973675e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.389053e+00	5.875782e-01	5.006513e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.852477e+00	4.920508e-01	4.036824e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.376777e+00	4.216016e-01	2.891444e-02
3.950000e-01	2.500000e-02	2.500000e-02	9.475331e-01	2.877584e-01	5.621053e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.236262e-01	2.184062e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.455992e-01	1.450228e-01	5.920369e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.402590e-01	6.201684e-02	7.165623e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.645785e-03	4.885957e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.919126e+01	4.197854e-01	6.590285e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.487709e+00	1.920828e-02	1.806472e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.622768e+00	1.123380e-01	2.558576e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.265651e+00	4.126189e-02	1.954954e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.368973e+00	1.314039e-01	2.465581e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.063900e+00	3.737174e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.643929e+00	5.290464e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.052157e+00	3.845612e-01	1.129155e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.459187e+00	3.028542e-01	6.815048e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.524699e-01	2.446822e-01	5.356608e-03
3.275000e-01	3.750000e-02	3.750000e-02	5.683812e-01	1.651353e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.093583e-01	1.030485e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.264664e-02	9.796547e-03	3.772010e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.682904e+02	1.427878e+00	2.838035e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.285882e+01	7.841939e-01	7.196836e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.434430e+01	6.767464e-01	4.518888e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.994745e+00	9.043644e-02	1.156250e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.062347e+00	3.375673e-01	5.124774e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.266991e+00	4.072360e-01	5.544204e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.059093e+00	9.064362e-02	1.642103e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.297715e+00	1.867109e-01	7.941031e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.016573e+00	4.092575e-01	1.098142e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.424189e+00	4.139706e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.789278e-01	2.977263e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.748070e-02	1.823692e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.159286e+00	5.794375e-03	5.832834e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.405776e+00	1.605956e-01	2.401784e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.337005e+00	6.524313e-01	6.514937e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.524560e+00	4.929202e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	8.708191e-01	2.757147e-01	1.728891e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.377302e-01	1.382416e-01	2.905429e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.635166e-01	7.192443e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	5.733502e-03	6.789918e-03	2.482779e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.808798e+00	0.000000e+00	7.588310e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.857959e+00	4.199078e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.524548e+00	3.627592e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	8.330069e-01	2.112399e-01	1.374206e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.295238e-01	1.075892e-01	3.593862e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.116670e-01	6.173771e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	7.390687e-02	3.892571e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	2.729380e-03	3.363189e-03	3.462617e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.363824e+01	0.000000e+00	1.674986e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.795510e+00	9.034786e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.668002e+00	4.646805e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	7.395014e-01	2.275254e-01	4.677231e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.209426e-02	1.560970e-02	6.983699e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.777057e-01	0.000000e+00	4.091049e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.325520e+00	1.433906e-01	1.727550e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.000649e+00	1.625574e-01	1.049880e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.954685e+00	1.019331e-01	7.358584e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.439567e+00	6.565668e-01	1.526867e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.809886e+00	7.257645e-01	1.300579e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.253070e+00	6.443271e-01	1.789047e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.663148e+00	5.027846e-01	3.258668e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.247653e+00	4.049322e-01	1.628001e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.446581e-01	2.772248e-01	6.910563e-03
4.650000e-01	2.500000e-02	2.500000e-02	5.068936e-01	1.629468e-01	2.436229e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.961823e-01	1.092344e-01	4.015565e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.274968e-01	6.295783e-02	5.453155e-03
8.000000e-01	2.000000e-01	2.000000e-01	5.697098e-03	3.836599e-03	1.825272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.305331e+00	0.000000e+00	2.182320e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.645089e+00	1.278291e-02	2.759518e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.589902e+00	5.007759e-01	7.515152e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.069084e+00	3.722959e-01	3.128805e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.687092e+00	5.119816e-01	8.630899e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.500727e+00	6.068447e-01	1.133828e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.785111e+00	5.662050e-01	1.568207e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.019541e+00	4.135122e-01	7.005044e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.466668e+00	3.516596e-01	4.716439e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.069602e+00	2.954515e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	7.322501e-01	2.074990e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	4.746271e-01	1.213403e-01	2.650929e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.618158e-01	6.788973e-02	2.317639e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.423878e-01	5.988920e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	7.815857e-03	4.050134e-03	9.257380e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.436203e+01	0.000000e+00	1.171773e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.321433e+01	3.117484e-01	7.215874e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.720302e+01	2.930157e-01	1.207486e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.174337e+01	2.050307e+00	3.640105e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.281647e+00	1.051788e+00	3.154206e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.644796e+00	8.525568e-01	6.882189e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.150964e+00	8.348281e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.144898e+00	6.641968e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.319617e+00	3.927643e-01	1.439227e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.272720e-01	2.502630e-01	5.996979e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.578977e-01	1.684679e-01	4.172551e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.675204e-02	8.853505e-03	6.115725e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.024516e+00	1.388937e-02	1.281174e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.077539e+00	4.570012e-02	5.367104e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.829054e+00	8.522841e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.077669e+00	6.329059e-01	6.867238e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.183827e+00	3.962355e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	5.507395e-01	1.777748e-01	3.997251e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.243949e-01	7.466010e-02	1.033420e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.556669e-02	4.515739e-02	2.168946e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.235605e-03	2.313973e-03	8.931136e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.440417e+01	4.531378e-02	5.391047e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.895829e+00	1.029684e-01	5.478878e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.330591e+00	5.428864e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.631708e+00	6.544990e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.616368e+00	3.794842e-01	1.847799e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.109095e-01	2.251490e-01	6.301692e-03
3.475000e-01	4.050000e-02	4.050000e-02	3.973034e-01	1.035444e-01	3.512163e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.042665e-01	6.780013e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.357557e-02	8.657493e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.701343e+02	4.450554e-01	3.620993e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.788133e+01	1.260500e+00	3.363449e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.475306e+00	5.455393e-01	1.005513e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.357955e+00	3.915867e-01	1.961195e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.062323e+00	4.542849e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.055031e+00	3.139315e-01	5.377698e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.118257e-01	1.679263e-01	7.862189e-03
6.150000e-01	3.850000e-01	3.850000e-01	1.934215e-02	1.109960e-02	8.693465e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.303687e+00	2.007581e-01	1.340061e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.946685e+00	3.880240e-02	1.775273e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.554785e+00	1.439669e-01	9.580315e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.457791e+00	2.452862e-01	2.318429e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.156726e+00	4.572724e-01	1.456699e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.893657e+00	7.216011e-01	1.603632e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.442494e+00	6.448864e-01	2.285190e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.974133e+00	5.976302e-01	3.840220e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.417249e+00	4.494719e-01	1.788303e-03
3.950000e-01	2.500000e-02	2.500000e-02	9.780368e-01	2.989273e-01	3.134088e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.052076e-01	2.243348e-01	2.507961e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.062306e-01	9.754725e-02	2.035188e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.292621e-01	6.133264e-02	7.896204e-03
8.000000e-01	2.000000e-01	2.000000e-01	5.932182e-03	3.959239e-03	1.631808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.475598e+01	1.061256e+00	5.934494e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.183143e+01	5.111650e-01	2.653534e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.149940e+00	3.250994e-02	6.693361e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.882380e+00	2.571129e-01	2.005529e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.810589e+00	3.128020e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.169673e+00	4.750722e-01	2.480723e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.573729e+00	4.694895e-01	2.698478e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.144883e+00	4.357410e-01	1.759398e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.440181e+00	3.555523e-01	6.140140e-03
2.575000e-01	3.250000e-02	3.250000e-02	9.191878e-01	2.644048e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	4.855105e-01	1.300959e-01	3.900206e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.257426e-01	6.366123e-02	1.365243e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.744672e-02	7.951837e-03	5.387754e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.666524e+02	4.697191e+00	3.043436e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.732793e+01	1.174265e+00	1.994551e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.693049e+01	9.915785e-01	1.309594e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.109348e+01	7.360547e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.984194e+00	6.243620e-01	2.980603e-03
2.625000e-02	6.250000e-03	6.250000e-03	4.519521e+00	4.269463e-01	1.995848e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.168759e+00	2.533603e-01	5.367224e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.635827e+00	4.322868e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.916460e+00	5.142111e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.238987e+00	3.702801e-01	5.251610e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.363503e-01	2.085547e-01	3.874247e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.658531e-02	9.977961e-03	7.982972e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.210921e+00	0.000000e+00	7.195342e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.228355e+00	5.986950e-02	9.355501e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.359283e+00	6.908279e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.465491e+00	4.583237e-01	1.861065e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.279258e-01	3.284974e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	4.610510e-01	1.814553e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.746842e-01	8.598980e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	8.145116e-03	5.925763e-03	5.259978e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.445792e+00	0.000000e+00	8.682615e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.931382e+00	4.085190e-01	2.572096e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.695350e+00	4.010150e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	9.253774e-01	2.520090e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	5.208659e-01	1.677199e-01	2.507945e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.914626e-01	1.111339e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	8.838388e-02	3.768231e-02	9.150202e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.269735e-03	3.614255e-03	3.263654e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.235927e+01	0.000000e+00	1.874744e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.273098e+00	6.995093e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.050884e+00	5.412526e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.656365e-01	3.402975e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.396148e-02	1.925620e-02	8.482397e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.789188e-01	5.456454e-03	5.563692e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.248703e+00	3.324926e-02	1.939996e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.780497e+00	0.000000e+00	8.660706e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.002037e+00	2.044201e-01	1.891937e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.485738e+00	6.338180e-01	4.107394e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.905190e+00	7.183222e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.180653e+00	6.202594e-01	4.166796e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.684426e+00	5.625853e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.212063e+00	3.777938e-01	2.563643e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.076878e-01	3.089147e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	5.721901e-01	2.216857e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.184924e-01	1.310586e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.365444e-01	6.810362e-02	3.377501e-03
8.000000e-01	2.000000e-01	2.000000e-01	6.736082e-03	3.817857e-03	8.894408e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.815383e+00	0.000000e+00	3.031796e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.004859e+00	0.000000e+00	2.584858e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.170145e+00	5.307621e-02	8.947628e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.066303e+00	1.661313e-01	5.229325e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.914904e+00	7.805093e-01	6.133501e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.629639e+00	6.317205e-01	4.919050e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.903858e+00	5.166244e-01	1.110985e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.220343e+00	5.423531e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.584784e+00	3.600956e-01	4.404769e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.217502e+00	3.393272e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	8.119260e-01	2.026434e-01	8.610360e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.830509e-01	1.826252e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.488506e-01	1.064875e-01	7.911841e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.695146e-01	5.808276e-02	1.051821e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.130219e-02	7.079881e-03	7.008861e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.177030e+00	0.000000e+00	1.195329e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.668731e+01	0.000000e+00	9.100445e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.729350e+01	2.619501e-01	2.586233e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.250768e+01	1.103602e+00	6.953349e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.170144e+00	1.614129e+00	5.014211e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.485710e+00	1.259589e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.551031e+00	8.690000e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.399237e+00	6.071034e-01	1.377106e-03
1.360000e-01	1.600000e-02	1.600000e-02	1.687897e+00	5.590338e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.003046e+00	3.508814e-01	2.606757e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.834580e-01	2.836181e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.470812e-02	1.108611e-02	4.106802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.880727e+00	1.132163e-02	1.404242e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.996710e+00	5.430676e-02	2.097084e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.077295e+00	6.001428e-01	1.156199e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.045313e+00	6.599285e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.138667e+00	3.822860e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	6.048125e-01	2.102861e-01	9.119605e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.478565e-01	1.063063e-01	8.538979e-03
6.050000e-01	3.500000e-02	3.500000e-02	6.724605e-02	4.369369e-02	7.569921e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.350834e-03	1.903640e-03	1.860969e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.293651e+01	7.210492e-02	4.845774e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.289429e+00	1.576040e-01	4.373729e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.403849e+00	1.670379e-01	2.665288e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.847164e+00	5.810089e-01	4.711609e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.741939e+00	4.026064e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	9.094495e-01	2.311017e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.125258e-01	1.725393e-01	1.665512e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.401461e-01	8.629537e-02	2.582471e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.915193e-02	1.033216e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.509046e+02	3.098466e-01	2.786867e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.770150e+01	1.680859e-01	1.236463e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.141501e+00	1.231332e-01	8.263318e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.249415e+00	1.350723e-01	1.639900e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.240018e+00	4.207674e-01	4.035699e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.336646e+00	4.079127e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.877437e-01	2.418415e-01	1.422452e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.868150e-02	1.461394e-02	6.380484e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.441230e+00	9.690456e-03	1.541613e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.536953e+00	3.664706e-01	1.584574e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.059054e+00	1.005314e-01	8.038667e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.478209e+00	1.753628e-01	2.438811e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.246675e+00	3.756286e-01	1.776929e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.917720e+00	5.386762e-01	1.931338e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.606666e+00	6.983364e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.970647e+00	5.869367e-01	8.535813e-03
3.450000e-01	2.500000e-02	2.500000e-02	1.402040e+00	4.467252e-01	4.667604e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.011087e+00	3.464329e-01	6.948283e-03
4.500000e-01	3.000000e-02	3.000000e-02	6.529032e-01	2.260321e-01	1.890045e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.477402e-01	1.481740e-01	2.654257e-05
5.700000e-01	3.000000e-02	3.000000e-02	1.417897e-01	6.746397e-02	3.675261e-03
8.000000e-01	2.000000e-01	2.000000e-01	6.806487e-03	3.773847e-03	1.115262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.599467e+01	2.295306e-01	6.444372e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.338363e+00	3.202886e-01	1.382411e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.789649e+00	7.506396e-02	5.843633e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.768828e+00	1.899688e-01	3.569423e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.842032e+00	8.845186e-02	4.374517e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.999850e+00	2.563471e-01	1.074648e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.762115e+00	4.638992e-01	1.061080e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.268469e+00	5.114342e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.574599e+00	3.510557e-01	4.118723e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.732031e-01	2.505365e-01	6.967893e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.164379e-01	2.014015e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.080390e-01	9.205553e-02	2.819663e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.225497e-02	9.794024e-03	1.157063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.544270e+02	0.000000e+00	2.519841e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.421330e+01	1.050163e+00	1.476938e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.556633e+01	8.422699e-02	1.625565e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.101629e+01	2.243497e-01	1.180930e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.116873e+00	9.568149e-02	5.928550e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.022647e+00	1.198123e-01	1.879736e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.157417e+00	2.810893e-01	2.410225e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.375704e+00	1.694882e-01	1.966177e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.134675e+00	4.022109e-01	1.020051e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.553166e+00	5.085872e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.860026e-01	3.411060e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.596556e-02	1.510092e-02	4.629107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.996107e+00	1.919281e-02	6.241381e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.381877e+00	3.164734e-02	2.668777e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.636406e+00	7.371966e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.618465e+00	5.344729e-01	4.251618e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.078024e-01	3.001480e-01	2.179811e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.438748e-01	1.570580e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.684380e-01	6.265622e-02	7.736457e-03
7.950000e-01	2.050000e-01	2.050000e-01	4.992972e-03	6.887608e-03	9.813080e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.610050e+00	2.370311e-02	7.861645e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.959116e+00	4.312295e-01	7.876576e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.547428e+00	3.827724e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.015343e+00	2.300288e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.255429e-01	1.266218e-01	1.691776e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.127046e-01	6.559061e-02	1.014325e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.080272e-02	2.722492e-02	1.183972e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.021874e-03	3.860451e-03	1.278835e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.317038e+01	2.790373e-02	1.517360e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.130522e+00	6.535652e-01	4.876918e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.826495e+00	4.702507e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	7.754997e-01	2.262156e-01	5.548587e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.021119e-02	1.546659e-02	7.312206e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.967777e-01	1.042012e-02	3.164126e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.875225e+00	0.000000e+00	1.577709e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.493406e+00	1.734678e-01	1.217542e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.061979e+00	2.459976e-02	5.010476e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.901695e+00	6.756656e-01	1.114408e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.100064e+00	8.388502e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.340011e+00	6.126481e-01	4.008677e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.783923e+00	5.310104e-01	1.189788e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.300686e+00	4.434851e-01	7.549035e-03
4.150000e-01	2.500000e-02	2.500000e-02	8.745918e-01	2.682208e-01	4.236594e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.228565e-01	1.631000e-01	2.487701e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.060391e-01	1.252781e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.286812e-01	7.085384e-02	9.419852e-04
8.000000e-01	2.000000e-01	2.000000e-01	5.665645e-03	4.533253e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.092811e+00	0.000000e+00	2.212760e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.966934e+00	4.501442e-01	2.737073e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.881762e+00	2.017115e-03	9.185301e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.097332e+00	2.665688e-01	4.288898e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.287647e+00	6.431430e-01	2.831768e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.070799e+00	5.268067e-01	2.224007e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.963984e+00	7.251257e-01	4.678032e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.102954e+00	4.505807e-01	4.060691e-03
2.025000e-01	1.750000e-02	1.750000e-02	1.484946e+00	3.378316e-01	3.035679e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.125303e+00	2.486189e-01	6.666555e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.927005e-01	1.730535e-01	6.747636e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.379273e-01	1.747399e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.821084e-01	8.769177e-02	1.191512e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.465562e-01	5.459349e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	7.540350e-03	3.980923e-03	8.525155e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.396401e+01	0.000000e+00	1.012045e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.136064e+01	0.000000e+00	7.776142e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.682132e+01	2.847887e-01	1.525203e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.133068e+01	1.365614e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.509790e+00	1.335520e+00	2.312207e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.037717e+00	8.843561e-01	5.648410e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.308566e+00	7.448518e-01	1.410547e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.204602e+00	5.620973e-01	3.690687e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.507093e+00	4.365017e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	8.251942e-01	2.311342e-01	9.967501e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.147326e-01	2.196677e-01	5.976969e-04
6.140000e-01	3.860000e-01	3.860000e-01	1.701383e-02	9.455734e-03	4.489876e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.588738e+00	2.623501e-02	1.282167e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.042477e+00	7.661583e-02	5.484187e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.221082e+00	6.812491e-01	8.072954e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.231899e+00	7.088073e-01	1.450912e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.215787e+00	4.172771e-01	4.826671e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.593781e-01	1.949654e-01	3.007400e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.235690e-01	8.213918e-02	1.238062e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.768568e-02	4.470119e-02	9.332361e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.357031e-03	2.546439e-03	5.977543e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.143046e+01	1.111922e-01	5.090492e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.955305e+00	1.220653e-01	7.481905e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.777969e+00	3.763838e-01	1.729220e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.058980e+00	6.177773e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.634422e+00	4.068092e-01	4.989098e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.818298e-01	2.252100e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.082895e-01	1.160492e-01	1.555035e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.923571e-01	6.734521e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.353613e-02	6.401243e-03	4.437096e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.451668e+02	7.973839e-01	3.227831e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.937673e+01	8.068884e-01	1.963460e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.845620e+00	7.053588e-01	2.955870e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.575904e+00	3.865270e-01	1.121094e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.294014e+00	4.343234e-01	1.624636e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.194009e+00	3.862125e-01	3.383879e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.443913e-01	1.835170e-01	4.703831e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.865527e-02	1.025041e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.042658e+00	6.629574e-02	1.143292e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.310707e+00	0.000000e+00	1.838599e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.042022e+00	3.411476e-01	1.015249e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.542376e+00	2.187307e-01	4.253613e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.476881e+00	3.253617e-01	3.055410e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.062484e+00	5.393589e-01	1.483554e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.783898e+00	8.217025e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.050650e+00	5.741474e-01	1.421241e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.520723e+00	4.666830e-01	7.043687e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.054721e+00	3.466338e-01	2.247810e-03
4.500000e-01	3.000000e-02	3.000000e-02	6.087905e-01	1.906998e-01	3.615836e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.192345e-01	1.167839e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.368620e-01	7.084938e-02	4.559917e-03
8.000000e-01	2.000000e-01	2.000000e-01	6.147302e-03	4.668340e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.200725e+01	0.000000e+00	5.960896e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.965693e+00	1.207138e-01	2.737961e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.944527e+00	1.822563e-01	8.897727e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.278255e+00	4.283867e-01	4.554477e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.997488e+00	2.337121e-01	3.512353e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.555305e+00	4.197984e-01	1.627613e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.061311e+00	4.601995e-01	1.368381e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.311104e+00	5.291896e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.528102e+00	3.776177e-01	3.672658e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.479721e-01	2.049415e-01	8.348069e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.474972e-01	1.548667e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.389367e-01	7.213016e-02	1.609832e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.875323e-02	8.526112e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.455299e+02	0.000000e+00	2.942739e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.804982e+01	2.433651e+00	1.943119e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.838413e+01	6.940728e-01	2.612046e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.322188e+01	5.837526e-01	1.750074e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.629822e+00	1.038136e+00	4.232354e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.295429e+00	3.927048e-01	3.197363e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.579783e+00	2.723275e-01	2.410140e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.655820e+00	3.538858e-01	3.538277e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.099151e+00	4.475975e-01	1.024155e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.377147e+00	3.732821e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	6.791339e-01	2.173366e-01	3.518783e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.561591e-02	1.216240e-02	8.797132e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.638439e+00	0.000000e+00	6.013047e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.992151e+00	1.276685e-01	2.970425e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.017009e+00	5.586983e-01	3.463095e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.287710e+00	3.703213e-01	7.864396e-03
4.150000e-01	3.500000e-02	3.500000e-02	7.764546e-01	2.264645e-01	3.428642e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.765384e-01	1.845807e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.497565e-01	8.117627e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	5.969440e-03	3.803440e-03	1.186105e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.950431e+00	0.000000e+00	7.466794e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.574359e+00	4.081137e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.435466e+00	3.400448e-01	3.043706e-03
2.675000e-01	3.750000e-02	3.750000e-02	8.660207e-01	2.480274e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.518443e-01	1.095351e-01	2.347670e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.364067e-01	7.687869e-02	4.440741e-03
5.050000e-01	4.500000e-02	4.500000e-02	8.184711e-02	4.486592e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	5.153865e-03	3.701260e-03	3.422121e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.309014e+01	0.000000e+00	1.681748e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.846268e+00	6.685417e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.899652e+00	5.340014e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	8.271168e-01	2.374616e-01	5.795623e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.046776e-02	2.057725e-02	1.238354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.124970e-01	0.000000e+00	7.516740e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.253124e+00	0.000000e+00	1.852374e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.337999e+00	2.763536e-01	3.500872e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.808305e+00	3.889698e-01	3.511517e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.095670e+00	5.967950e-01	9.163239e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.448220e+00	6.203010e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.850092e+00	5.112754e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.462289e+00	5.630312e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.072313e+00	2.812456e-01	2.707918e-02
4.150000e-01	2.500000e-02	2.500000e-02	7.586717e-01	2.116293e-01	8.131303e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.869374e-01	1.944285e-01	3.361146e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.612027e-01	9.323554e-02	1.753780e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.032268e-01	4.219152e-02	2.321468e-03
8.000000e-01	2.000000e-01	2.000000e-01	5.160589e-03	2.363735e-03	1.532238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.337095e+00	0.000000e+00	3.521760e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.439736e+00	1.345799e-01	2.104647e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.450274e+00	4.088026e-01	5.179003e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.960480e+00	6.679138e-01	2.281756e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.481140e+00	5.785338e-01	1.153705e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.360737e+00	5.991149e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.523596e+00	4.452017e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.962070e+00	4.328426e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.414101e+00	3.226061e-01	5.190087e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.047996e+00	5.558492e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	7.536310e-01	2.087858e-01	8.557255e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.932713e-01	1.284036e-01	1.589523e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.904388e-01	8.135902e-02	3.230420e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.548013e-01	7.239583e-02	9.640412e-03
7.485000e-01	2.515000e-01	2.515000e-01	7.940054e-03	3.704006e-03	2.049055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.247174e+00	0.000000e+00	1.389629e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.012570e+01	0.000000e+00	8.776463e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.788204e+01	1.242394e+00	1.976709e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.210647e+01	2.123660e+00	5.452697e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.658205e+00	1.188293e+00	1.173146e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.986369e+00	1.108383e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.394770e+00	9.762269e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.185841e+00	5.558105e-01	3.708321e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.446714e+00	4.558666e-01	1.002699e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.563330e-01	2.682847e-01	6.009505e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.001352e-01	2.371889e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.182436e-02	1.206891e-02	2.093338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.683110e+00	0.000000e+00	1.341025e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.993019e+00	1.010218e-02	1.748671e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.729394e+00	7.229075e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.726683e+00	5.135401e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	9.897701e-01	2.900270e-01	6.306534e-03
4.600000e-01	4.000000e-02	4.000000e-02	4.769755e-01	1.516730e-01	4.471678e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.051145e-01	8.589549e-02	5.923082e-03
6.050000e-01	3.500000e-02	3.500000e-02	4.965770e-02	3.578472e-02	3.378929e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.632193e-03	1.178540e-03	7.133029e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.632615e+01	0.000000e+00	4.521635e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.128392e+00	2.454044e-02	3.299195e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.128144e+00	2.116972e-01	2.214825e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.509936e+00	5.209707e-01	4.925829e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.521347e+00	3.327038e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	8.422118e-01	2.283637e-01	1.553668e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.270453e-01	1.063521e-01	1.934078e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.207589e-01	7.244923e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.572225e-02	9.120354e-03	8.244868e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.766891e+02	0.000000e+00	2.677023e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.614531e+01	3.130794e-01	6.716859e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.883238e+00	1.032507e-01	2.052716e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.069737e+00	6.142265e-02	1.107073e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.980464e+00	4.245394e-01	1.360269e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.217508e+00	3.133572e-01	1.036040e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.521689e-01	2.276394e-01	6.631050e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.429500e-02	1.340718e-02	7.230254e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.170071e+00	2.577059e-02	1.695528e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.359756e+00	1.910692e-01	1.259937e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.479253e+00	1.605531e-01	2.773773e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.311595e+00	2.887244e-01	1.827094e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.125992e+00	5.029158e-01	2.914320e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.713934e+00	5.962555e-01	7.026169e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.108738e+00	4.992876e-01	7.662170e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.688601e+00	4.650113e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.218134e+00	4.349218e-01	3.414049e-02
3.950000e-01	2.500000e-02	2.500000e-02	8.842653e-01	2.498125e-01	5.432175e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.461322e-01	1.872450e-01	3.832512e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.773362e-01	1.035840e-01	3.521754e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.040114e-01	4.356148e-02	1.598049e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.330649e-03	2.395744e-03	1.680628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.091466e+01	2.275978e-01	5.867445e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.802394e+00	1.613275e-01	1.258402e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.903226e+00	1.070889e-01	2.842279e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.288535e+00	2.066951e-01	2.196925e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.419999e+00	1.344460e-01	1.662346e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.948344e+00	3.507256e-01	2.393083e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.459123e+00	3.674075e-01	1.079368e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.020144e+00	4.215737e-01	1.535536e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.385067e+00	2.973175e-01	5.268618e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.650157e-01	3.226847e-01	2.554013e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.279067e-01	1.316110e-01	1.399918e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.702318e-01	9.193068e-02	3.700571e-03
7.250000e-01	2.750000e-01	2.750000e-01	1.700254e-02	6.853882e-03	1.654423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.775505e+02	7.967310e-01	2.357061e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.169123e+01	7.630700e-01	1.421322e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.489873e+01	8.559941e-01	1.691065e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.646528e+00	3.613781e-02	4.676144e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.660318e+00	3.284838e-01	2.966825e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.303393e+00	7.926209e-02	2.474347e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.912606e+00	4.468456e-02	2.351940e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.297226e+00	3.601198e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.954319e+00	3.864775e-01	5.804280e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.326060e+00	3.445495e-01	3.725430e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.179595e-01	2.470008e-01	2.686024e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.122708e-02	1.602709e-02	2.367002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.528168e+00	1.636577e-02	5.092283e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.159018e+00	2.930469e-02	1.534003e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.155042e+00	6.152201e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.340407e+00	3.505331e-01	3.846498e-02
4.150000e-01	3.500000e-02	3.500000e-02	7.137895e-01	1.991618e-01	1.000890e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.837041e-01	1.153960e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.180039e-01	5.075187e-02	1.090949e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.750628e-03	5.460338e-03	2.633819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.135156e+00	0.000000e+00	6.062517e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.595188e+00	3.884067e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.444163e+00	2.781188e-01	2.015886e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.089604e-01	1.790989e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.061754e-01	9.439083e-02	2.453840e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.924296e-01	4.005394e-02	7.447199e-03
5.050000e-01	4.500000e-02	4.500000e-02	7.167841e-02	3.964143e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.658150e-03	3.320751e-03	1.079471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.395667e+01	0.000000e+00	1.294307e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.598687e+00	6.287528e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.640818e+00	3.871479e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	6.891670e-01	1.895539e-01	2.884403e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.750440e-02	1.546201e-02	5.455952e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.687945e-01	0.000000e+00	5.069251e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.796734e+00	0.000000e+00	1.696494e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.382978e+00	1.852058e-01	5.565970e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.179804e+00	4.892094e-01	1.484695e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.361517e+00	6.315351e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.600454e+00	5.850218e-01	4.836875e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.970244e+00	4.887955e-01	2.243592e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.542011e+00	4.763550e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	9.680165e-01	2.507926e-01	1.128976e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.253879e-01	2.102985e-01	4.218919e-03
4.650000e-01	2.500000e-02	2.500000e-02	4.516161e-01	1.191352e-01	1.654508e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.425236e-01	7.713627e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.736802e-02	3.830922e-02	1.651798e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.040455e-03	4.846101e-03	1.046118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.902656e+00	0.000000e+00	2.659347e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.299271e+00	7.432385e-02	2.237570e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.391646e+00	3.084042e-01	2.837214e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.759469e+00	6.876675e-01	1.945871e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.445946e+00	6.675029e-01	1.754315e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.376539e+00	4.999222e-01	1.952622e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.519274e+00	4.052001e-01	8.440453e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.964906e+00	4.636989e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.279920e+00	2.661082e-01	8.318380e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.293976e-01	1.907579e-01	1.212699e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.530908e-01	1.626398e-01	3.723607e-03
3.345000e-01	2.750000e-02	2.750000e-02	4.475412e-01	1.166718e-01	2.498724e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.486778e-01	5.489818e-02	2.861309e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.250153e-01	5.126114e-02	1.740048e-03
7.485000e-01	2.515000e-01	2.515000e-01	6.261113e-03	3.986720e-03	3.559701e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.025148e+01	0.000000e+00	1.304686e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.615043e+01	0.000000e+00	6.675782e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.743277e+01	7.267268e-01	1.466622e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.054971e+01	1.444619e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.324371e+00	1.321587e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.206526e+00	9.423100e-01	7.045091e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.854422e+00	6.489782e-01	5.728838e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.013711e+00	4.735417e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.206934e+00	2.857270e-01	7.747180e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.060319e-01	2.620216e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	4.456092e-01	1.677033e-01	9.319434e-03
6.140000e-01	3.860000e-01	3.860000e-01	1.600291e-02	1.032866e-02	7.301090e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.350487e+00	2.187111e-02	1.234260e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.206140e+00	1.784993e-03	3.265856e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.921728e+00	7.323349e-01	1.957889e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.821457e+00	5.402146e-01	7.090047e-03
3.800000e-01	4.000000e-02	4.000000e-02	9.606976e-01	2.990709e-01	4.057044e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.807785e-01	1.476827e-01	4.944623e-03
5.350000e-01	3.500000e-02	3.500000e-02	1.602586e-01	5.672360e-02	2.589741e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.309356e-02	3.935354e-02	7.707157e-03
8.200000e-01	1.800000e-01	1.800000e-01	4.236495e-04	1.811120e-03	9.043642e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.531481e+01	1.284826e-01	4.517680e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.909313e+00	0.000000e+00	5.402362e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.379686e+00	4.797995e-01	1.221213e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.597379e+00	5.008680e-01	4.952712e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.517797e+00	3.069067e-01	1.844441e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.239647e-01	1.972748e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	3.914393e-01	7.830351e-02	3.026122e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.672983e-01	4.156183e-02	6.974104e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.208863e-02	8.232388e-03	1.157859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.707849e+02	0.000000e+00	2.915886e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.962072e+01	1.291668e+00	8.270023e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.230434e+00	5.114602e-01	5.110178e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.157781e+00	2.906370e-01	1.071099e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.097217e+00	3.957889e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	9.819106e-01	2.795781e-01	6.216755e-03
2.035000e-01	2.650000e-02	2.650000e-02	5.179656e-01	1.700540e-01	1.450263e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.642765e-02	1.046236e-02	1.300568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.576473e+00	2.133121e-02	1.460958e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.377445e+00	1.074207e-01	1.583908e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.662325e+00	3.453043e-01	5.984233e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.742044e+00	4.397787e-01	1.067404e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.277886e+00	5.057879e-01	9.345339e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.737840e+00	5.897003e-01	2.210995e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.368568e+00	6.117068e-01	9.537811e-03
2.950000e-01	2.500000e-02	2.500000e-02	1.826088e+00	4.957841e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.204266e+00	3.326717e-01	5.041190e-02
3.950000e-01	2.500000e-02	2.500000e-02	8.170232e-01	2.358433e-01	4.661807e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.174164e-01	1.476302e-01	2.556223e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.638299e-01	8.780268e-02	5.351563e-04
5.700000e-01	3.000000e-02	3.000000e-02	9.323813e-02	4.159511e-02	1.689515e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.368680e-03	5.027873e-03	9.338962e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.629544e+01	6.473232e-02	5.772772e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.144729e+01	8.130830e-01	1.823155e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.392488e+00	1.821687e-01	7.679649e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.073365e+00	2.376149e-01	1.344934e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.934395e+00	4.254820e-01	4.109509e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.089596e+00	5.064320e-01	3.250099e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.560271e+00	4.012351e-01	1.019668e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.064713e+00	3.740252e-01	8.420931e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.314451e+00	2.941906e-01	5.615543e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.043860e-01	1.895839e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	4.642447e-01	1.078407e-01	2.747586e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.143993e-01	6.007843e-02	1.196210e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.558300e-02	8.409905e-03	1.586155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.699835e+02	5.879662e-01	2.421182e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.769156e+01	1.940991e-01	1.680632e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.778331e+01	1.102723e+00	7.688231e-03
1.000000e-02	2.500000e-03	2.500000e-03	1.044559e+01	1.238186e+00	2.905881e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.277732e+00	4.037319e-01	8.109092e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.726264e+00	4.536960e-01	2.556138e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.177275e+00	2.802726e-01	1.021791e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.458855e+00	3.200201e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.835477e+00	3.587157e-01	5.955923e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.170497e+00	2.961064e-01	6.854240e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.378263e-01	2.048551e-01	3.566074e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.386060e-02	1.472760e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.786176e+00	0.000000e+00	6.793970e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.036157e+00	2.976367e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.858398e+00	5.956093e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.135228e+00	3.753730e-01	3.199470e-02
4.150000e-01	3.500000e-02	3.500000e-02	7.257129e-01	2.506253e-01	1.138232e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.310643e-01	1.258038e-01	4.537052e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.323122e-01	7.223200e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	4.926261e-03	3.720748e-03	6.942464e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.228771e+00	0.000000e+00	7.702898e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.438413e+00	4.426121e-01	4.734036e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.354993e+00	3.589628e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	7.757208e-01	2.216215e-01	4.341951e-03
3.425000e-01	3.750000e-02	3.750000e-02	3.550196e-01	1.055623e-01	2.231896e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.277739e-01	8.287687e-02	1.180644e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.210180e-02	3.495791e-02	5.375542e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.629214e-03	3.359812e-03	2.410620e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.375401e+01	0.000000e+00	1.595665e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.861564e+00	6.738004e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.507594e+00	4.451139e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	7.290644e-01	2.715687e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.431803e-02	1.650340e-02	1.750905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.738495e-01	0.000000e+00	1.066960e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.564530e+00	6.978979e-02	1.892961e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.470288e+00	2.024022e-01	2.846985e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.776349e+00	4.365011e-01	6.192449e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.018909e+00	6.972874e-01	1.287217e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.300201e+00	6.782294e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.726382e+00	5.113343e-01	1.106225e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.379217e+00	5.262435e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.000953e+00	3.450970e-01	6.605605e-02
4.150000e-01	2.500000e-02	2.500000e-02	6.606401e-01	2.112647e-01	3.588195e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.206379e-01	1.451301e-01	5.122212e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.614970e-01	1.350837e-01	1.532707e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.606222e-02	3.981941e-02	1.617257e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.370191e-03	3.266249e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.566655e+00	0.000000e+00	4.094544e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.349198e+00	2.071338e-01	2.176423e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.277148e+00	1.963959e-01	5.129522e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.941005e+00	8.908462e-01	8.816217e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.295188e+00	8.597147e-01	1.081261e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.056184e+00	5.076497e-01	7.695702e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.356750e+00	5.177267e-01	1.150737e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.800116e+00	4.870417e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.370660e+00	4.555898e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	9.524192e-01	2.530282e-01	6.455683e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.258030e-01	1.584352e-01	4.135605e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.115805e-01	1.142741e-01	5.744608e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.784542e-01	1.083557e-01	1.727017e-04
4.610000e-01	3.600000e-02	3.600000e-02	1.174357e-01	4.179392e-02	1.961811e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.481596e-03	5.926436e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.348472e+01	0.000000e+00	1.809607e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.459193e+01	0.000000e+00	8.386717e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.838557e+01	1.300135e+00	1.172713e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.151403e+01	2.113826e+00	2.176345e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.969837e+00	1.499802e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.453337e+00	8.388109e-01	3.036647e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.973401e+00	7.417465e-01	5.813857e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.046135e+00	7.170397e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.213424e+00	3.111509e-01	1.416872e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.680507e-01	3.457188e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	4.829121e-01	2.100538e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.836197e-02	9.208219e-03	1.001449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.762569e+00	4.461946e-03	1.570170e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.169138e+00	2.029123e-01	4.744841e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.758276e+00	7.717052e-01	3.192094e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.565861e+00	5.095527e-01	1.033420e-02
3.800000e-01	4.000000e-02	4.000000e-02	9.121853e-01	3.284426e-01	2.513604e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.333221e-01	1.469799e-01	3.633883e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.890109e-01	1.070517e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.988412e-02	2.389799e-02	5.134032e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.716181e-03	1.412395e-03	2.973681e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.682162e+01	7.903059e-02	5.166385e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.463830e+00	1.315399e-01	2.449360e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.330022e+00	2.775466e-01	8.759685e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.409077e+00	5.636486e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.441759e+00	3.904642e-01	4.603753e-03
2.660000e-01	4.100000e-02	4.100000e-02	7.291718e-01	1.903073e-01	3.613632e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.688048e-01	1.153140e-01	4.865857e-03
4.280000e-01	4.000000e-02	4.000000e-02	1.843334e-01	6.765942e-02	1.443808e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.439953e-02	8.442748e-03	2.081790e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.831932e+02	6.399307e-01	2.721224e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.777687e+01	3.532695e-01	1.147870e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.529583e+00	2.726770e-01	1.660039e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.717150e+00	1.987015e-01	2.731142e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.844326e+00	3.550199e-01	5.036381e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.056246e+00	3.332115e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	5.116852e-01	1.990799e-01	3.139597e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.293703e-02	1.353868e-02	4.664768e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.315798e+00	8.221895e-02	1.926722e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.472850e+00	2.918201e-01	1.316379e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.406921e+00	1.633571e-01	4.294235e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.472415e+00	3.566936e-01	1.401902e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.230607e+00	6.576302e-01	4.601320e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.657224e+00	6.958945e-01	2.742828e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.175664e+00	7.090373e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.571653e+00	4.779056e-01	1.144563e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.150396e+00	3.874519e-01	8.673202e-02
3.950000e-01	2.500000e-02	2.500000e-02	7.831742e-01	2.572721e-01	4.458742e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.654714e-01	1.544137e-01	6.210181e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.833095e-01	1.362793e-01	1.304614e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.183045e-02	4.481881e-02	1.299366e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.622331e-03	3.407640e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.237654e+01	6.729010e-01	6.985232e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.415809e+00	3.871002e-01	1.026894e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.896629e+00	1.311195e-01	4.089739e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.740648e+00	3.651420e-01	9.361454e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.559523e+00	1.763691e-01	3.082248e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.998785e+00	5.137229e-01	5.900730e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.436785e+00	5.113073e-01	1.367408e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.919436e+00	4.999135e-01	5.449512e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.294979e+00	3.242659e-01	2.822873e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.816907e-01	1.893993e-01	2.070347e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.228571e-01	1.151769e-01	6.220668e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.438150e-01	8.399366e-02	1.258912e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.755458e-02	7.972330e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.848436e+02	2.654534e+00	2.421017e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.538065e+01	2.368632e-01	2.437004e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.506455e+01	3.369935e-01	1.485929e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.000162e+01	4.013057e-01	6.979300e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.478430e+00	3.799683e-01	4.791755e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.231270e+00	2.403324e-01	2.806419e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.680387e+00	1.247352e-01	2.140212e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.065269e+00	1.984121e-01	7.356113e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.931266e+00	5.256574e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.162221e+00	2.915255e-01	1.168793e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.802189e-01	2.472985e-01	6.122114e-03
6.050000e-01	3.950000e-01	3.950000e-01	2.893134e-02	1.342494e-02	1.581482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.615025e+00	2.223781e-04	6.204421e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.228704e+00	1.085845e-01	2.186779e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.053221e+00	6.447331e-01	8.713476e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.225907e+00	4.288488e-01	2.048542e-02
4.150000e-01	3.500000e-02	3.500000e-02	6.480330e-01	2.257479e-01	2.889637e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.481230e-01	1.200767e-01	6.484242e-03
5.550000e-01	3.500000e-02	3.500000e-02	1.193349e-01	5.757439e-02	1.941515e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.354167e-03	5.915465e-03	2.107676e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.323912e+00	2.667678e-02	6.908687e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.551806e+00	3.944485e-01	4.821433e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.324508e+00	3.509896e-01	8.102272e-03
2.675000e-01	3.750000e-02	3.750000e-02	6.888924e-01	2.115082e-01	8.995085e-03
3.425000e-01	3.750000e-02	3.750000e-02	3.644204e-01	9.780883e-02	8.242380e-03
4.200000e-01	4.000000e-02	4.000000e-02	1.500822e-01	6.188466e-02	9.245915e-03
5.050000e-01	4.500000e-02	4.500000e-02	5.359084e-02	2.559276e-02	4.534978e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.132503e-03	3.203466e-03	6.746386e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.472407e+01	9.199921e-02	1.348264e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.156616e+00	6.457041e-01	4.738883e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.383536e+00	3.816578e-01	5.201951e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.401819e-01	2.252967e-01	2.621434e-04
6.025000e-01	3.975000e-01	3.975000e-01	2.428899e-02	1.158322e-02	1.481045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.583005e-01	0.000000e+00	6.852685e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.956666e+00	0.000000e+00	2.005690e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.540164e+00	3.379487e-01	5.295569e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.206670e+00	7.013340e-01	1.556208e-04
2.100000e-01	2.000000e-02	2.000000e-02	3.297340e+00	7.072799e-01	2.845076e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.563311e+00	6.828950e-01	2.591196e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.907530e+00	5.975298e-01	1.211384e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.310722e+00	4.263084e-01	1.564165e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.935492e-01	3.540601e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	6.535724e-01	2.483155e-01	6.474073e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.294999e-01	1.607587e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	2.334236e-01	8.799687e-02	1.369234e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.756379e-02	3.288230e-02	2.587253e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.546400e-03	3.665962e-03	2.323764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.030370e+00	0.000000e+00	3.474787e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.231065e+00	2.371451e-01	2.527893e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.439752e+00	3.371290e-01	2.947799e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.926335e+00	8.902245e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.417872e+00	9.682166e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.189946e+00	6.286001e-01	1.812821e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.389181e+00	4.841050e-01	3.772638e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.760500e+00	4.227470e-01	4.614092e-03
2.025000e-01	1.750000e-02	1.750000e-02	1.255540e+00	2.972620e-01	1.396325e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.913228e-01	2.850254e-01	2.971783e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.704458e-01	1.707918e-01	5.528502e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.157848e-01	1.732797e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.998596e-01	5.767323e-02	6.142827e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.071330e-01	3.358857e-02	1.965781e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.397403e-03	2.850942e-03	1.963598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.304252e+01	0.000000e+00	1.383549e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.747965e+01	5.544885e-01	6.376878e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.813311e+01	1.239173e+00	1.153108e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.052297e+01	1.302487e+00	1.727140e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.188978e+00	1.179646e+00	2.229126e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.859444e+00	8.218016e-01	1.188399e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.771241e+00	7.873597e-01	1.588170e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.718632e+00	4.998347e-01	1.022994e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.107983e+00	4.027114e-01	8.295931e-02
1.700000e-01	1.800000e-02	1.800000e-02	6.673644e-01	2.648415e-01	2.362827e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.171690e-01	1.961823e-01	5.123646e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.297366e-02	5.903844e-03	1.461120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.466279e+00	6.842526e-02	1.496742e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.157333e+00	3.060932e-02	2.265819e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.928845e+00	8.224214e-01	1.469351e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.801949e+00	6.347711e-01	3.012286e-02
3.800000e-01	4.000000e-02	4.000000e-02	8.964210e-01	3.342114e-01	3.969059e-04
4.600000e-01	4.000000e-02	4.000000e-02	4.391672e-01	1.615365e-01	1.868390e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.781760e-01	6.770750e-02	1.439049e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.957051e-02	3.080448e-02	3.743380e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.462140e-04	2.310203e-03	1.265562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.649314e+01	2.728511e-01	5.816134e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.710595e+00	2.667488e-01	1.600622e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.444112e+00	5.133528e-01	3.924573e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.521525e+00	5.670967e-01	9.412182e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.423881e+00	4.106913e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	6.772530e-01	2.001525e-01	1.394417e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.330316e-01	9.095742e-02	2.307305e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.713227e-01	6.189451e-02	5.384925e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.021826e-02	6.785983e-03	1.176056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.766416e+02	1.104239e+00	3.389071e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.909870e+01	1.750883e+00	4.894550e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.234519e+00	5.774763e-01	3.343832e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.227354e+00	4.000951e-01	7.010794e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.800453e+00	4.229557e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	9.084040e-01	2.710810e-01	5.368154e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.300211e-01	1.817509e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.439384e-02	7.996236e-03	2.584758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.694581e+00	6.661312e-03	1.758856e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.492643e+00	2.801736e-01	1.787584e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.841780e+00	2.966531e-01	5.378809e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.469175e+00	2.088818e-01	3.315781e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.272639e+00	6.081940e-01	2.542382e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.854391e+00	8.169570e-01	1.663847e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.361397e+00	7.923565e-01	3.828497e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.689147e+00	5.253073e-01	1.774340e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.167160e+00	3.959304e-01	4.112725e-02
3.950000e-01	2.500000e-02	2.500000e-02	8.362454e-01	3.312861e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	4.771337e-01	1.684979e-01	2.197371e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.486851e-01	8.649003e-02	1.285886e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.430017e-02	3.573505e-02	2.751498e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.613348e-03	3.602332e-03	2.252019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.842560e+01	4.277810e-02	7.797716e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.127056e+01	1.211491e+00	1.803929e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.914386e+00	8.244419e-01	4.024365e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.820978e+00	3.002904e-01	3.755754e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.785749e+00	3.850204e-01	3.093575e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.395196e+00	6.907996e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.618410e+00	4.894477e-01	1.383384e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.840616e+00	4.612157e-01	2.730809e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.272691e+00	3.442523e-01	3.380514e-03
2.575000e-01	3.250000e-02	3.250000e-02	7.189566e-01	2.108252e-01	6.384580e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.624337e-01	1.586485e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	1.786025e-01	5.913834e-02	4.622400e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.332285e-02	5.285079e-03	3.703604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.787458e+02	3.637375e+00	2.838053e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.640510e+01	1.873010e-01	3.887812e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.630547e+01	1.289615e+00	3.108037e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.283762e+01	1.747586e+00	1.124805e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.510190e+00	7.361726e-01	5.178367e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.484573e+00	4.242144e-01	9.388137e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.101163e+00	2.693312e-01	2.735833e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.310937e+00	4.137096e-01	5.470601e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.692094e+00	4.032652e-01	6.852704e-02
1.375000e-01	2.250000e-02	2.250000e-02	9.888875e-01	2.917447e-01	8.753106e-02
1.850000e-01	2.500000e-02	2.500000e-02	5.610217e-01	2.218180e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.020469e-02	9.767413e-03	1.517227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.097018e+00	0.000000e+00	6.147714e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.786254e+00	2.751550e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.675562e+00	5.527400e-01	3.795163e-02
3.500000e-01	3.000000e-02	3.000000e-02	9.602356e-01	3.302763e-01	2.672772e-02
4.150000e-01	3.500000e-02	3.500000e-02	6.358570e-01	2.296906e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	3.029838e-01	1.218814e-01	1.919092e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.101866e-01	5.622932e-02	1.064104e-03
7.950000e-01	2.050000e-01	2.050000e-01	5.539630e-03	3.595067e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.510611e+00	0.000000e+00	7.586135e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.239326e+00	4.861773e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.214688e+00	2.773496e-01	7.062358e-03
2.675000e-01	3.750000e-02	3.750000e-02	6.738261e-01	1.935252e-01	1.359861e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.644407e-01	1.100298e-01	9.228577e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.166908e-01	7.319386e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	6.841365e-02	3.515787e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	3.797859e-03	2.603113e-03	2.804169e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.428581e+01	0.000000e+00	1.664433e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.226773e+00	7.983222e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.486114e+00	4.091325e-01	1.569191e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.558341e-01	2.244353e-01	1.049868e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.257946e-02	1.812740e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.321360e-01	0.000000e+00	1.016861e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.232973e+00	0.000000e+00	1.756256e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.318876e+00	3.184781e-02	2.004057e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.659906e+00	6.595451e-01	6.670123e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.841597e+00	6.633822e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.136142e+00	6.805300e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.684671e+00	5.901847e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.135517e+00	3.416721e-01	5.051964e-02
3.700000e-01	2.000000e-02	2.000000e-02	8.441062e-01	2.629885e-01	7.948005e-02
4.150000e-01	2.500000e-02	2.500000e-02	6.123410e-01	2.098691e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	3.937099e-01	1.570047e-01	1.952512e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.234165e-01	9.744317e-02	8.391871e-03
5.700000e-01	3.000000e-02	3.000000e-02	8.025439e-02	3.692283e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.254755e-03	1.620140e-03	1.876019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.793417e+00	0.000000e+00	4.047053e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.669804e+00	4.758168e-01	1.790008e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.637512e+00	5.544901e-01	2.868013e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.416281e+00	4.410751e-01	2.998889e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.095683e+00	8.114489e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.044602e+00	7.936754e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.198293e+00	4.691222e-01	4.791555e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.665098e+00	4.296195e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.118349e+00	2.756016e-01	3.656240e-02
2.400000e-01	2.000000e-02	2.000000e-02	8.761668e-01	2.358247e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	5.956663e-01	1.857977e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	4.166215e-01	1.137682e-01	8.973984e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.602061e-01	1.080525e-01	1.089321e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.167101e-01	5.277762e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	6.916349e-03	3.330388e-03	1.496605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.591645e+01	0.000000e+00	1.980489e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.669310e+01	3.553728e-01	7.017628e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.823227e+01	1.722022e+00	9.515643e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.123828e+01	2.214202e+00	1.543823e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.976246e+00	1.427020e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.022443e+00	9.415177e-01	9.500601e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.727083e+00	7.913601e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.669684e+00	4.051561e-01	2.851909e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.292497e+00	4.334720e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	8.426539e-01	2.675126e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	5.025120e-01	2.168351e-01	2.225767e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.716868e-02	9.387563e-03	1.871457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.213514e+00	3.613455e-02	1.476903e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.183332e+00	2.451125e-01	5.758261e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.533099e+00	7.059758e-01	4.690629e-03
3.000000e-01	4.000000e-02	4.000000e-02	1.409881e+00	4.404759e-01	4.195368e-02
3.800000e-01	4.000000e-02	4.000000e-02	8.055516e-01	3.076317e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	3.701123e-01	1.237850e-01	5.935222e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.584367e-01	6.955818e-02	1.106969e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.322183e-02	2.707051e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.039908e-03	7.016018e-04	7.189112e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.915261e+01	1.993783e-01	5.038562e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.121717e+00	2.806536e-01	5.369177e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.214180e+00	2.755491e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.169565e+00	5.073182e-01	4.125072e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.278853e+00	3.058701e-01	2.965324e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.655271e-01	1.937551e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	3.456165e-01	1.031218e-01	5.630064e-03
4.280000e-01	4.000000e-02	4.000000e-02	1.982172e-01	6.906123e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.440760e-02	7.769974e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.957174e+02	0.000000e+00	2.697792e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.702859e+01	6.545148e-01	3.381853e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.054674e+00	3.933722e-01	3.998547e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.083669e+00	3.661771e-01	1.507080e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.937297e+00	3.687176e-01	1.766832e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.023265e+00	2.681078e-01	6.132690e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.201489e-01	2.065950e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.222300e-02	1.480901e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.909679e+00	0.000000e+00	2.122972e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.501874e+00	1.656804e-02	1.069629e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.431348e+00	1.361261e-01	1.894597e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.532376e+00	4.848134e-01	7.967420e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.130183e+00	8.579333e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.515257e+00	6.627100e-01	1.366094e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.022427e+00	6.500686e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.467237e+00	4.486484e-01	6.433678e-02
3.450000e-01	2.500000e-02	2.500000e-02	9.331896e-01	2.804760e-01	1.472257e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.230086e-01	2.719310e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	4.540626e-01	1.788406e-01	8.293193e-03
5.100000e-01	3.000000e-02	3.000000e-02	2.505010e-01	1.056438e-01	7.004640e-03
5.700000e-01	3.000000e-02	3.000000e-02	8.212970e-02	3.688176e-02	1.191739e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.408290e-03	1.485459e-03	1.850427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.567555e+01	0.000000e+00	7.595842e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.878198e+00	6.466962e-02	1.086194e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.052042e+00	5.646364e-01	2.647895e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.363625e+00	3.766752e-01	5.343554e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.236659e+00	2.037456e-01	4.019266e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.019942e+00	5.664907e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.376517e+00	7.973818e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.707534e+00	3.639780e-01	1.238381e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.135663e+00	2.635554e-01	4.914838e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.103666e-01	1.821121e-01	2.016685e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.326929e-01	1.446590e-01	1.567047e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.295857e-01	9.415182e-02	2.091271e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.489728e-02	6.031370e-03	8.980833e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.961970e+02	0.000000e+00	2.581674e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.227893e+01	7.197019e-01	1.648895e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.491742e+01	2.263673e+00	1.661805e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.052539e+01	9.520568e-01	3.620110e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.162588e+00	4.436860e-01	6.174050e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.167270e+00	3.419479e-01	5.268055e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.674662e+00	1.549777e-01	1.303240e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.857336e+00	4.912953e-01	1.466571e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.604581e+00	3.663480e-01	1.126339e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.187197e+00	3.876405e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	6.986912e-01	2.172168e-01	2.976744e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.426044e-02	1.430776e-02	1.344710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.905429e+00	0.000000e+00	5.758400e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.012140e+00	1.632090e-01	1.896465e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.818354e+00	5.675195e-01	5.096424e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.189210e+00	4.351861e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	5.782159e-01	2.076045e-01	3.195105e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.480848e-01	9.365805e-02	2.060322e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.088751e-01	6.064924e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.454201e-03	2.923012e-03	1.614333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.576627e+00	4.655422e-03	6.316007e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.227472e+00	3.979086e-01	7.482476e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.344045e+00	3.193714e-01	3.760821e-02
2.675000e-01	3.750000e-02	3.750000e-02	6.278897e-01	1.572333e-01	2.624359e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.358819e-01	9.287186e-02	1.049648e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.403352e-01	5.969503e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	4.865144e-02	2.885352e-02	4.507414e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.232459e-03	1.905486e-03	1.102441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.506427e+01	3.028738e-02	1.299315e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.094207e+00	6.840843e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.268033e+00	3.607958e-01	2.397989e-02
1.775000e-01	2.750000e-02	2.750000e-02	5.382314e-01	1.821524e-01	1.907350e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.180343e-02	1.248141e-02	1.254749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.427363e-01	1.403202e-02	7.544064e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.770202e+00	6.487675e-02	1.939248e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.611357e+00	1.461082e-01	4.359790e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.761168e+00	5.282625e-01	1.576263e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.977859e+00	6.929117e-01	8.742654e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.472378e+00	8.375207e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.695481e+00	5.064049e-01	7.219950e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.228627e+00	3.841969e-01	3.638486e-02
3.700000e-01	2.000000e-02	2.000000e-02	9.550698e-01	3.660104e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	6.561958e-01	2.492793e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	3.478723e-01	1.325437e-01	3.954345e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.904427e-01	7.711802e-02	5.236121e-03
5.700000e-01	3.000000e-02	3.000000e-02	5.980119e-02	2.773497e-02	2.521457e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.836327e-03	2.790275e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.128036e+00	0.000000e+00	3.401880e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.028579e+01	3.961448e-01	1.870647e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.495358e+00	3.095569e-01	4.616954e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.293201e+00	7.383897e-01	1.117038e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.936679e+00	7.506910e-01	1.651595e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.901704e+00	5.865040e-01	1.563529e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.322315e+00	4.597507e-01	1.130649e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.671836e+00	4.197480e-01	9.481122e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.214750e+00	4.016830e-01	3.426598e-02
2.400000e-01	2.000000e-02	2.000000e-02	8.699680e-01	2.948118e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	5.481767e-01	1.457169e-01	1.698819e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.607076e-01	1.378998e-01	3.616279e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.958724e-01	6.657551e-02	2.242810e-03
4.610000e-01	3.600000e-02	3.600000e-02	8.118383e-02	3.901744e-02	2.288795e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.951752e-03	2.973255e-03	3.983102e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.846019e+01	0.000000e+00	1.654119e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.928915e+01	7.820910e-01	5.257040e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.732339e+01	1.684570e+00	8.492259e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.601843e+00	1.432664e+00	1.159036e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.816364e+00	9.830145e-01	4.784103e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.856573e+00	1.028881e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.506057e+00	5.760680e-01	8.300740e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.701129e+00	5.479645e-01	4.136534e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.002186e+00	2.961358e-01	8.319724e-02
1.700000e-01	1.800000e-02	1.800000e-02	6.306863e-01	2.348516e-01	2.299432e-03
2.080000e-01	2.000000e-02	2.000000e-02	3.560413e-01	1.569685e-01	1.151677e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.063855e-02	6.223794e-03	1.660061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.895299e+00	4.229180e-02	1.531398e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.183060e+00	2.077768e-01	1.098946e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.707629e+00	7.256688e-01	9.352560e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.646258e+00	5.574619e-01	4.522722e-02
3.800000e-01	4.000000e-02	4.000000e-02	8.207284e-01	2.966124e-01	1.921809e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.725239e-01	1.359419e-01	3.533573e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.419803e-01	7.048909e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.562074e-02	2.095863e-02	8.858137e-03
8.200000e-01	1.800000e-01	1.800000e-01	8.945793e-04	1.424682e-03	3.812758e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.869027e+01	9.903965e-02	5.680033e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.349941e+00	4.249897e-01	1.878744e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.177342e+00	5.367336e-01	4.368348e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.497085e+00	5.863938e-01	7.877648e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.288755e+00	3.746309e-01	2.261120e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.236953e-01	1.585872e-01	4.908439e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.278717e-01	1.063917e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.329509e-01	5.406230e-02	2.554983e-03
7.340000e-01	2.660000e-01	2.660000e-01	7.533797e-03	5.126867e-03	1.039502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.959703e+02	2.999851e+00	3.370738e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.627686e+01	2.182876e+00	9.611809e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.461049e+00	7.972405e-01	2.462255e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.191608e+00	5.385552e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.759148e+00	3.651668e-01	3.040384e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.387024e-01	2.389203e-01	6.702666e-02
2.035000e-01	2.650000e-02	2.650000e-02	3.233520e-01	1.880491e-01	3.461702e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.153662e-02	8.760676e-03	1.459050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.283943e+00	1.907374e-02	1.825139e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.722077e+00	0.000000e+00	1.712585e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.822013e+00	1.632044e-01	3.440348e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.490343e+00	6.697700e-01	8.941332e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.080214e+00	5.827690e-01	1.317330e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.706816e+00	7.775602e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.128105e+00	7.048156e-01	1.786602e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.584104e+00	5.091096e-01	2.891082e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.062564e+00	3.338544e-01	4.850339e-02
3.950000e-01	2.500000e-02	2.500000e-02	8.072264e-01	3.220081e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	4.219268e-01	1.552889e-01	2.941879e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.995776e-01	7.738668e-02	1.215870e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.261863e-02	2.925762e-02	1.893786e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.957280e-03	2.776590e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.227388e+01	5.632162e-01	6.679683e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.115776e+01	0.000000e+00	2.656220e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.264381e+00	5.205661e-01	1.059632e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.315980e+00	7.755709e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.239436e+00	5.191390e-01	1.254273e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.835439e+00	4.886869e-01	1.381457e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.274779e+00	4.658399e-01	3.254616e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.854809e+00	4.952244e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.236087e+00	3.423628e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	7.329462e-01	2.025830e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	3.898712e-01	1.111471e-01	4.405525e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.790291e-01	6.104074e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.041092e-02	4.372239e-03	2.189260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.945598e+02	6.132429e-02	3.055391e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.509002e+01	1.697038e+00	1.787170e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.531955e+01	1.546896e+00	3.943499e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.010473e+01	1.061577e+00	7.242906e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.182713e+00	1.383217e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.438633e+00	7.097996e-01	2.233347e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.156116e+00	3.300520e-01	7.894219e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.036347e+00	3.602893e-01	3.871811e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.702138e+00	4.483751e-01	1.982049e-02
1.375000e-01	2.250000e-02	2.250000e-02	9.709593e-01	2.597815e-01	9.480650e-02
1.850000e-01	2.500000e-02	2.500000e-02	5.363857e-01	2.228310e-01	2.148110e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.851313e-02	1.018966e-02	1.069113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.176195e+00	1.510730e-04	5.946135e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.606989e+00	3.187793e-01	1.251860e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.669804e+00	4.747017e-01	2.693696e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.094453e+00	3.564044e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	5.634839e-01	2.046934e-01	5.047947e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.914798e-01	1.247645e-01	1.873405e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.047956e-01	5.612316e-02	9.906235e-03
7.950000e-01	2.050000e-01	2.050000e-01	4.270769e-03	2.891827e-03	4.164786e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.535153e+00	0.000000e+00	6.669733e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.151752e+00	4.033956e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.164160e+00	2.880571e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	8.069520e-01	2.000984e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	3.418122e-01	1.005947e-01	2.432135e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.979781e-01	6.207545e-02	1.734895e-03
5.050000e-01	4.500000e-02	4.500000e-02	5.962269e-02	2.827375e-02	4.783314e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.715195e-03	2.718648e-03	6.437626e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.434877e+01	0.000000e+00	1.461070e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.310248e+00	6.930551e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.475917e+00	4.276526e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	6.707185e-01	2.225029e-01	9.935471e-03
6.025000e-01	3.975000e-01	3.975000e-01	3.107817e-02	1.512538e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.305417e+00	5.743843e-02	1.325137e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.214258e+00	1.167030e-01	1.766899e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.214722e+00	2.672819e-01	4.533008e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.480867e+00	6.103824e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.728732e+00	7.008300e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.090126e+00	6.135951e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.566649e+00	4.386111e-01	2.830804e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.256746e+00	3.859010e-01	9.103658e-02
3.700000e-01	2.000000e-02	2.000000e-02	8.015017e-01	2.311922e-01	8.490212e-02
4.150000e-01	2.500000e-02	2.500000e-02	6.227515e-01	2.553130e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	3.745844e-01	1.266836e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.780241e-01	7.293938e-02	2.311367e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.683204e-02	5.019754e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.525982e-03	1.756573e-03	1.745102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.956494e+00	0.000000e+00	3.651452e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.558628e+00	0.000000e+00	1.719506e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.123775e+00	4.385407e-01	3.022063e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.339769e+00	6.490274e-01	2.030817e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.845616e+00	8.914611e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.803027e+00	6.165030e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.156897e+00	5.341744e-01	2.128229e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.573637e+00	3.542021e-01	4.523725e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.291559e+00	3.533292e-01	2.460782e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.232662e-01	1.763583e-01	1.338812e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.042321e-01	1.524404e-01	7.771172e-03
3.345000e-01	2.750000e-02	2.750000e-02	5.161976e-01	1.947951e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.024100e-01	9.048620e-02	1.547887e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.889666e-02	6.757477e-02	9.216804e-03
7.485000e-01	2.515000e-01	2.515000e-01	3.729247e-03	2.797303e-03	2.322352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.142858e+01	0.000000e+00	1.781884e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.699837e+01	0.000000e+00	6.115680e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.757058e+01	1.902770e+00	1.041282e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.036865e+01	1.640771e+00	1.987451e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.400551e+00	1.248160e+00	2.303104e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.058196e+00	7.404195e-01	2.570954e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.807655e+00	7.334261e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.934962e+00	6.503062e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.066004e+00	2.778482e-01	7.006520e-02
1.700000e-01	1.800000e-02	1.800000e-02	7.556371e-01	2.496456e-01	4.822002e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.508563e-01	1.714446e-01	1.684488e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.573858e-02	8.518876e-03	5.559981e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.375957e+00	4.263326e-02	1.392096e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.080445e+00	2.538656e-01	7.926717e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.330244e+00	6.504058e-01	5.850813e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.551406e+00	4.518283e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	7.848003e-01	2.549319e-01	1.570635e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.704809e-01	1.309428e-01	1.491728e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.448982e-01	6.504802e-02	1.650074e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.575693e-02	2.132372e-02	2.066820e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.023095e-03	8.645688e-04	3.980116e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.968891e+01	3.167906e-02	4.570513e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.067471e+00	1.580993e-01	1.206534e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.961095e+00	2.366182e-01	1.693652e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.112659e+00	4.981255e-01	6.369676e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.290774e+00	3.351654e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	7.686386e-01	1.929311e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	3.371558e-01	1.047436e-01	2.382030e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.731298e-01	6.280490e-02	8.238562e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.169442e-02	6.080537e-03	1.086159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.003604e+02	0.000000e+00	2.566484e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.621852e+01	7.401166e-01	4.053265e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.853460e+00	2.236065e-01	2.385275e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.463731e+00	1.568971e-01	5.274952e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.850288e+00	3.392618e-01	1.555050e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.145984e-01	2.629891e-01	5.370904e-03
2.035000e-01	2.650000e-02	2.650000e-02	4.762231e-01	1.551693e-01	2.969793e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.953041e-02	1.143019e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.159530e+00	0.000000e+00	2.185043e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.482623e+00	6.014355e-01	9.771208e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.435621e+00	1.666306e-01	5.424050e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.347910e+00	5.442296e-01	4.520909e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.002163e+00	7.213667e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.441772e+00	5.927888e-01	5.113104e-02
2.500000e-01	2.000000e-02	2.000000e-02	1.958668e+00	5.688232e-01	5.484257e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.476666e+00	4.206200e-01	2.461357e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.025358e+00	3.021651e-01	8.553189e-02
3.950000e-01	2.500000e-02	2.500000e-02	7.043762e-01	2.597201e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	4.467846e-01	1.916729e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	2.082165e-01	8.524601e-02	8.259633e-03
5.700000e-01	3.000000e-02	3.000000e-02	8.775823e-02	4.955389e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.634860e-03	1.802311e-03	1.868915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.681719e+01	0.000000e+00	7.405341e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.546643e+00	3.706384e-01	9.431574e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.339753e+00	1.748944e-01	4.266417e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.484102e+00	5.229675e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.342753e+00	3.402605e-01	8.453855e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.622958e+00	3.538537e-01	2.343080e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.410877e+00	5.725241e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.644864e+00	3.634175e-01	4.671505e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.231019e+00	3.210748e-01	1.406364e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.217292e-01	2.103833e-01	5.530978e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.574683e-01	1.657439e-01	5.048986e-03
4.075000e-01	4.250000e-02	4.250000e-02	2.133790e-01	7.369475e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.304029e-02	5.283073e-03	2.660352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.982312e+02	0.000000e+00	2.620127e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.332384e+01	1.077960e+00	6.048178e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.466052e+01	1.691778e+00	3.657984e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.312003e+00	5.357295e-01	3.468244e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.219362e+00	7.190075e-01	9.674564e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.838445e+00	1.097315e-01	3.057064e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.534085e+00	1.209863e-01	1.166975e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.134272e+00	3.453769e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.827087e+00	4.706582e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.052751e+00	2.641498e-01	2.008474e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.211515e-01	2.149040e-01	1.284181e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.315074e-02	1.070935e-02	2.103511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.089102e+00	7.649347e-03	5.702107e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.875873e+00	2.252816e-01	1.000489e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.658846e+00	5.353008e-01	2.536044e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.061276e+00	3.878951e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	5.587199e-01	1.817943e-01	2.300136e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.689756e-01	1.262122e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.355313e-02	4.366013e-02	7.379883e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.925993e-03	4.044179e-03	1.133449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.747896e+00	0.000000e+00	6.217412e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.191752e+00	3.918198e-01	3.625538e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.113716e+00	2.966017e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	6.267827e-01	1.679206e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	3.316711e-01	8.005538e-02	5.302948e-03
4.200000e-01	4.000000e-02	4.000000e-02	1.351836e-01	4.902760e-02	1.506553e-04
5.050000e-01	4.500000e-02	4.500000e-02	4.305943e-02	2.218231e-02	8.172531e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.222496e-03	2.756140e-03	1.311042e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.521827e+01	0.000000e+00	1.227319e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.796381e+00	5.786664e-01	9.603726e-03
1.200000e-01	3.000000e-02	3.000000e-02	1.285411e+00	3.400747e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	6.106091e-01	2.078807e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	2.078395e-02	1.032888e-02	1.637348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.579993e-01	6.780821e-02	8.881611e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.198683e+00	0.000000e+00	2.169138e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.387480e+00	4.109167e-01	4.718911e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.855357e+00	8.287190e-01	4.554090e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.810808e+00	6.748839e-01	1.438664e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.217849e+00	7.171632e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.522287e+00	4.529413e-01	7.003567e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.200269e+00	4.130688e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	7.799443e-01	2.409561e-01	1.069057e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.091304e-01	2.315833e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	3.283951e-01	1.254788e-01	3.605948e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.950421e-01	8.769804e-02	3.355976e-03
5.700000e-01	3.000000e-02	3.000000e-02	6.792027e-02	6.188135e-02	1.101629e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.306493e-03	2.465336e-03	1.384639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.324247e+00	2.069882e-01	3.907115e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.722774e+00	7.336861e-01	1.894717e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.408024e+00	2.785377e-01	5.251007e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.400696e+00	5.304219e-01	1.360540e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.988778e+00	6.153227e-01	7.121416e-02
1.125000e-01	1.250000e-02	1.250000e-02	2.997408e+00	6.411412e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.093504e+00	5.469958e-01	3.324823e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.415754e+00	2.991498e-01	1.219758e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.130148e+00	3.848701e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	8.089399e-01	2.348975e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	5.047682e-01	1.188172e-01	8.216039e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.551497e-01	8.722316e-02	4.934571e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.198983e-01	9.349483e-02	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	7.989345e-02	3.644450e-02	2.414350e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.370385e-03	3.198946e-03	4.160942e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.455914e+01	2.733516e-01	1.365863e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.779921e+01	0.000000e+00	6.057671e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.674265e+01	1.759619e+00	4.543555e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.795630e+00	1.526043e+00	2.964266e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.603246e+00	8.748136e-01	2.193743e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.536398e+00	7.148620e-01	1.083665e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.356489e+00	6.808039e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.616154e+00	3.768004e-01	3.742183e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.006985e+00	3.506441e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	6.124982e-01	1.826707e-01	4.536467e-02
2.080000e-01	2.000000e-02	2.000000e-02	3.384609e-01	1.339068e-01	2.215799e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.137889e-02	7.615015e-03	2.816161e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.216236e+00	1.333116e-02	1.668120e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.135167e+00	3.788930e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.538634e+00	7.400566e-01	1.211306e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.542660e+00	5.581541e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	7.462716e-01	2.544751e-01	2.089856e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.724753e-01	1.242106e-01	7.564711e-03
5.350000e-01	3.500000e-02	3.500000e-02	1.330674e-01	5.912155e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.866116e-02	2.744591e-02	7.817127e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.631981e-04	1.196466e-03	8.013932e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.953141e+01	2.385692e-01	5.446068e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.353863e+00	5.042770e-01	1.673102e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.284812e+00	4.647100e-01	7.808116e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.228175e+00	5.226536e-01	1.838158e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.214271e+00	3.226552e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	6.184693e-01	1.839405e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	2.837369e-01	8.016823e-02	2.243715e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.543871e-01	5.825270e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	8.106995e-03	5.238845e-03	1.615986e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.985816e+02	7.009380e-01	3.082564e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.747906e+01	1.265720e+00	6.127826e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.212507e+00	8.747271e-01	2.483357e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.050673e+00	3.176477e-01	1.065911e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.632536e+00	3.667389e-01	2.626500e-02
1.485000e-01	2.850000e-02	2.850000e-02	7.536593e-01	2.544890e-01	1.018766e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.252006e-01	1.476895e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.174735e-02	7.875351e-03	1.184634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.705962e+00	2.085351e-01	1.872974e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.780309e+00	0.000000e+00	1.830858e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.749653e+00	0.000000e+00	4.154301e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.484429e+00	1.011249e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.064683e+00	6.743676e-01	3.754058e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.625832e+00	7.600276e-01	5.228940e-02
2.500000e-01	2.000000e-02	2.000000e-02	1.961297e+00	5.718751e-01	9.703687e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.487455e+00	4.779785e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.016612e+00	3.599755e-01	3.570005e-02
3.950000e-01	2.500000e-02	2.500000e-02	6.681102e-01	2.478062e-01	2.471562e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.015420e-01	1.543652e-01	4.072946e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.195237e-01	9.299927e-02	1.339281e-03
5.700000e-01	3.000000e-02	3.000000e-02	7.132325e-02	6.423161e-02	1.128631e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.464594e-03	2.448470e-03	1.566607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.404759e+01	1.645098e-01	7.742086e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.004099e+01	7.524720e-02	2.324019e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.574318e+00	2.341692e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.414144e+00	4.203930e-01	4.850253e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.405288e+00	3.567225e-01	2.303242e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.193296e+00	6.114628e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.383630e+00	5.170672e-01	5.851169e-03
1.490000e-01	2.100000e-02	2.100000e-02	1.715621e+00	4.078622e-01	6.677858e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.101366e+00	3.158978e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	6.690806e-01	1.899520e-01	4.007140e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.637867e-01	9.258251e-02	5.244296e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.808760e-01	8.014245e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	9.502344e-03	4.143629e-03	2.665795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.981546e+02	0.000000e+00	2.788349e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.519699e+01	5.834447e-01	9.049114e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.375006e+01	2.283662e+00	1.840734e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.119911e+01	1.079449e+00	2.440588e-03
1.625000e-02	3.750000e-03	3.750000e-03	6.501158e+00	6.543246e-01	4.459950e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.570936e+00	7.430872e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	2.845677e+00	2.541050e-01	4.678904e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.068517e+00	3.654723e-01	3.638508e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.506227e+00	3.258506e-01	8.686016e-02
1.375000e-01	2.250000e-02	2.250000e-02	9.630758e-01	3.640332e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	5.158701e-01	1.741915e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.652647e-02	7.504096e-03	1.674360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.459435e+00	2.293560e-03	5.264995e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.479835e+00	3.641584e-01	9.030320e-03
2.850000e-01	3.500000e-02	3.500000e-02	1.396097e+00	4.008101e-01	8.554567e-02
3.500000e-01	3.000000e-02	3.000000e-02	8.937406e-01	2.834752e-01	3.383680e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.342311e-01	1.747892e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.469101e-01	8.215131e-02	2.055949e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.550219e-02	4.690324e-02	1.417583e-03
7.950000e-01	2.050000e-01	2.050000e-01	3.641419e-03	2.461283e-03	3.036469e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.814510e+00	1.046025e-02	5.651311e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.983766e+00	3.125418e-01	3.642985e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.159539e+00	2.593368e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	6.219471e-01	1.747122e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	3.019923e-01	7.955234e-02	3.763963e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.795605e-01	6.214536e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	5.541837e-02	2.852724e-02	2.953266e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.183209e-03	2.217718e-03	3.078322e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.468504e+01	0.000000e+00	1.307672e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.138161e+00	5.364404e-01	1.379448e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.389730e+00	4.053381e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	6.398258e-01	1.936015e-01	1.230299e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.722950e-02	1.315037e-02	1.021827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.472914e+00	0.000000e+00	1.248319e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.707450e+00	0.000000e+00	1.378699e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.382747e+00	5.552052e-01	3.832075e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.390844e+00	6.111409e-01	7.319004e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.552595e+00	6.081203e-01	8.228911e-02
2.500000e-01	2.000000e-02	2.000000e-02	1.956769e+00	6.689185e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.355381e+00	3.490071e-01	1.604276e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.010865e+00	2.710688e-01	5.975257e-02
3.700000e-01	2.000000e-02	2.000000e-02	8.216116e-01	2.855008e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	5.608248e-01	2.004460e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	3.352663e-01	1.387349e-01	5.383625e-03
5.150000e-01	2.500000e-02	2.500000e-02	1.485447e-01	5.357919e-02	3.921490e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.401584e-02	2.895350e-02	1.200682e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.368521e-03	2.305440e-03	7.453854e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.221358e+00	0.000000e+00	4.151192e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.602604e+00	1.014790e-01	1.137518e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.170378e+00	7.463935e-01	1.411309e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.285905e+00	9.471414e-01	4.387817e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.640188e+00	7.354309e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.547128e+00	4.266299e-01	1.637618e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.983303e+00	4.437774e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.488522e+00	2.753802e-01	7.052274e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.181235e+00	3.553362e-01	1.450444e-02
2.400000e-01	2.000000e-02	2.000000e-02	8.175912e-01	2.063700e-01	5.313240e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.937931e-01	1.937844e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	3.585362e-01	1.011034e-01	2.598905e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.235908e-01	7.518111e-02	9.130641e-03
4.610000e-01	3.600000e-02	3.600000e-02	8.889455e-02	3.300327e-02	2.252820e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.685934e-03	2.719413e-03	1.736556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.546331e+01	0.000000e+00	2.024044e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.902660e+01	6.939912e-01	5.270589e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.638157e+01	2.331971e+00	4.047745e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.351266e+00	1.514263e+00	5.505954e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.567003e+00	1.184243e+00	2.284182e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.915735e+00	7.003348e-01	6.572344e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.707932e+00	7.644006e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.651106e+00	4.116593e-01	3.942629e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.177846e+00	3.818859e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	7.249108e-01	2.356142e-01	4.463955e-02
2.080000e-01	2.000000e-02	2.000000e-02	3.846195e-01	1.329835e-01	5.382563e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.548082e-02	9.090172e-03	1.617056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.661351e+00	0.000000e+00	1.344624e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.169818e+00	3.594935e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.323990e+00	5.902636e-01	5.964385e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.250166e+00	3.919771e-01	1.368917e-02
3.800000e-01	4.000000e-02	4.000000e-02	7.401611e-01	2.674730e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.965545e-01	9.474766e-02	5.752463e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.258564e-01	5.585448e-02	1.534903e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.020712e-02	1.713955e-02	2.271879e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.347906e-03	1.175780e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.096774e+01	0.000000e+00	4.442705e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.319217e+00	3.381805e-01	1.514643e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.771207e+00	2.559747e-01	1.834488e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.029611e+00	4.435411e-01	8.744929e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.244960e+00	2.917432e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	6.164171e-01	1.732151e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	2.910262e-01	7.817501e-02	2.360532e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.713716e-01	5.102724e-02	6.864301e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.106894e-02	6.254817e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.087861e+02	0.000000e+00	2.405071e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.707092e+01	9.031156e-01	1.916590e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.836717e+00	2.578949e-01	9.840156e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.554980e+00	9.420834e-02	1.459636e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.627259e+00	3.457864e-01	9.527529e-03
1.485000e-01	2.850000e-02	2.850000e-02	9.362909e-01	2.860218e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	4.379829e-01	1.416442e-01	4.413209e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.793588e-02	1.073600e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.527565e+00	0.000000e+00	2.147527e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.511884e+00	8.207682e-02	7.638257e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.748295e+00	4.678919e-01	1.871892e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.572612e+00	7.998716e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.995402e+00	8.707122e-01	5.047820e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.271716e+00	5.054283e-01	1.383867e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.755885e+00	5.069552e-01	6.686290e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.288238e+00	3.435186e-01	1.193619e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.838222e-01	2.418110e-01	7.122678e-02
3.950000e-01	2.500000e-02	2.500000e-02	7.187564e-01	3.137074e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	3.744440e-01	1.237979e-01	1.858898e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.699015e-01	5.932221e-02	3.054753e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.462867e-02	2.888633e-02	1.411001e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.407462e-03	2.222541e-03	6.675774e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.768753e+01	0.000000e+00	7.145060e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.078188e+00	3.558160e-01	3.519017e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.367294e+00	8.373442e-01	1.360884e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.253178e+00	5.098307e-01	1.682655e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.238230e+00	6.523286e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.427802e+00	2.805990e-01	1.977285e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.050988e+00	3.673437e-01	1.751618e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.584444e+00	2.804298e-01	9.193497e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.122583e+00	2.814325e-01	8.732647e-03
2.575000e-01	3.250000e-02	3.250000e-02	7.028038e-01	1.826410e-01	1.396042e-03
3.275000e-01	3.750000e-02	3.750000e-02	4.063269e-01	1.240714e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	1.772506e-01	5.563967e-02	2.029850e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.287477e-02	5.086520e-03	1.136336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.079811e+02	0.000000e+00	2.470524e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.434000e+01	2.275089e+00	3.307089e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.462265e+01	1.764544e+00	1.845666e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.057675e+01	1.798811e+00	2.289057e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.013699e+00	2.261930e-01	5.443978e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.304896e+00	1.288368e-01	4.670683e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.483819e+00	2.256672e-01	4.099790e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.893401e+00	1.314154e-01	1.062839e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.598950e+00	3.981074e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.109283e+00	3.051794e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	5.961918e-01	1.959024e-01	9.398804e-03
6.050000e-01	3.950000e-01	3.950000e-01	1.977166e-02	9.351705e-03	3.385872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.276354e+00	7.396052e-03	5.151082e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.756268e+00	2.726261e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.560130e+00	4.673767e-01	6.280524e-02
3.500000e-01	3.000000e-02	3.000000e-02	8.491812e-01	2.965700e-01	1.012496e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.325647e-01	1.743528e-01	2.520652e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.636278e-01	8.061087e-02	1.640708e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.307207e-02	4.114398e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.974989e-03	2.910669e-03	8.997322e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.938351e+00	4.847923e-02	5.359749e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.981187e+00	3.695319e-01	3.507420e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.122588e+00	2.421097e-01	6.478869e-02
2.675000e-01	3.750000e-02	3.750000e-02	5.021409e-01	1.442585e-01	9.666894e-03
3.425000e-01	3.750000e-02	3.750000e-02	2.795401e-01	8.121998e-02	1.182721e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.909662e-01	4.104088e-02	1.325219e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.608850e-02	2.948330e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.516296e-03	2.278492e-03	3.316085e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.557885e+01	6.008585e-02	1.089998e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.555775e+00	5.815173e-01	5.379029e-03
1.200000e-01	3.000000e-02	3.000000e-02	1.135483e+00	2.867649e-01	5.547944e-02
1.775000e-01	2.750000e-02	2.750000e-02	5.650870e-01	1.754585e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	2.467608e-02	1.152409e-02	2.031914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.034773e+00	3.395535e-02	9.094601e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.448630e+00	7.104025e-02	1.901891e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.663708e+00	1.923957e-01	3.163069e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.676152e+00	6.952608e-01	2.282321e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.744084e+00	7.274494e-01	5.278552e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.155487e+00	6.918398e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.392555e+00	4.028523e-01	2.794942e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.138902e+00	4.475673e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	7.231571e-01	2.116401e-01	1.019975e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.717718e-01	1.317126e-01	5.653558e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.498488e-01	1.130574e-01	4.131780e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.714693e-01	6.745190e-02	1.516556e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.736616e-02	5.147441e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.059595e-03	1.673111e-03	2.152021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.831382e+00	0.000000e+00	3.763757e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.054398e+01	7.617464e-02	1.372841e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.507768e+00	7.213845e-01	2.561450e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.201218e+00	6.920904e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.863898e+00	7.316416e-01	3.211130e-02
1.125000e-01	1.250000e-02	1.250000e-02	2.707253e+00	5.852014e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	1.920821e+00	5.176660e-01	6.112499e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.401793e+00	3.915716e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.063635e+00	2.676559e-01	3.851599e-02
2.400000e-01	2.000000e-02	2.000000e-02	7.253181e-01	1.987142e-01	4.221126e-02
2.835000e-01	2.350000e-02	2.350000e-02	4.379284e-01	1.047722e-01	1.096152e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.290428e-01	9.673260e-02	1.927757e-03
3.935000e-01	3.150000e-02	3.150000e-02	2.079998e-01	8.328316e-02	1.012426e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.131349e-01	4.927533e-02	1.380428e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.878536e-03	2.469550e-03	1.031183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.831920e+01	0.000000e+00	1.757507e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.977967e+01	1.456441e-01	4.398542e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.637892e+01	1.950048e+00	2.997318e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.854188e+00	1.463524e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.359809e+00	1.030673e+00	3.231477e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.450721e+00	9.621304e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	1.942051e+00	4.682735e-01	2.614124e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.458168e+00	4.832316e-01	7.412199e-02
1.360000e-01	1.600000e-02	1.600000e-02	9.594332e-01	3.312876e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	5.903477e-01	1.584541e-01	7.606461e-02
2.080000e-01	2.000000e-02	2.000000e-02	3.388316e-01	1.147743e-01	6.939386e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.538197e-02	1.006638e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.460507e+00	2.261547e-02	1.309292e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.155095e+00	2.542889e-01	5.647742e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.468127e+00	7.313761e-01	1.040342e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.384428e+00	4.404649e-01	6.042906e-02
3.800000e-01	4.000000e-02	4.000000e-02	6.787059e-01	2.416376e-01	1.776265e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.476856e-01	9.971479e-02	3.080879e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.334172e-01	5.492037e-02	2.655785e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.392865e-02	2.207253e-02	4.273633e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.882869e-04	1.099941e-03	3.185268e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.032674e+01	1.311572e-01	4.680402e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.565211e+00	3.419365e-01	1.621621e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.187512e+00	4.343778e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.077560e+00	5.039290e-01	5.503174e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.167120e+00	2.839709e-01	6.768781e-02
2.660000e-01	4.100000e-02	4.100000e-02	5.323373e-01	1.501684e-01	3.358611e-03
3.475000e-01	4.050000e-02	4.050000e-02	2.706618e-01	7.367379e-02	1.959721e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.748925e-01	6.116862e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	8.337579e-03	4.893709e-03	7.431799e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.067679e+02	4.622563e-01	2.789176e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.697409e+01	1.626985e+00	2.553759e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.739174e+00	5.480080e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	2.581194e+00	3.385508e-01	9.143829e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.511163e+00	3.643690e-01	6.889646e-03
1.485000e-01	2.850000e-02	2.850000e-02	7.338213e-01	1.978203e-01	8.103697e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.015655e-01	1.779926e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.372020e-02	8.374449e-03	5.721829e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.943987e+00	0.000000e+00	1.956876e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.904360e+00	0.000000e+00	1.558214e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.730512e+00	1.954031e-01	3.009268e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.484364e+00	5.607284e-01	1.438356e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.228682e+00	9.004472e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.557013e+00	8.425789e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.879714e+00	6.957165e-01	5.393335e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.308338e+00	3.856958e-01	8.343154e-02
3.450000e-01	2.500000e-02	2.500000e-02	9.432990e-01	3.490803e-01	8.136684e-03
3.950000e-01	2.500000e-02	2.500000e-02	5.555136e-01	1.647316e-01	8.853026e-02
4.500000e-01	3.000000e-02	3.000000e-02	3.926895e-01	1.285440e-01	1.197209e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.128759e-01	8.680231e-02	1.384365e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.351021e-02	5.508198e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.163326e-03	1.706269e-03	2.155366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.469614e+01	0.000000e+00	7.633696e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.708045e+00	0.000000e+00	2.149322e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.891768e+00	5.830050e-01	5.094840e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.080792e+00	8.659546e-01	9.518409e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.922767e+00	7.909299e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.826464e+00	6.268907e-01	6.568034e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.213959e+00	5.952306e-01	9.905003e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.630806e+00	4.699391e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	9.777559e-01	2.183430e-01	1.244098e-01
2.575000e-01	3.250000e-02	3.250000e-02	5.738663e-01	1.467467e-01	6.662514e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.559717e-01	9.889224e-02	1.427273e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.817895e-01	6.176594e-02	1.095920e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.447179e-02	6.742075e-03	4.434775e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.039975e+02	0.000000e+00	3.171385e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.562871e+01	3.310986e+00	1.850145e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.316419e+01	1.716057e+00	1.903000e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.128417e+01	1.767908e+00	3.461582e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.888763e+00	4.714595e-01	1.926187e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.339934e+00	6.113211e-01	1.049645e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.932751e+00	6.144011e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	1.731415e+00	2.704204e-01	8.276724e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.350477e+00	3.356493e-01	1.004896e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.204384e-01	3.478424e-01	9.167098e-04
1.850000e-01	2.500000e-02	2.500000e-02	4.565028e-01	1.333293e-01	1.088448e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.134612e-02	1.168073e-02	0.000000e+00
END YODA_SCATTER2D_V2



==> anc/DJ_xL2_MUR1_MUF1_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.536908e-02	7.401358e-03	9.775085e-02
2.100000e-01	4.000000e-02	4.000000e-02	5.747777e-01	8.334504e-02	8.217174e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.854624e+00	2.096536e-01	1.301432e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.448006e+00	1.289809e-01	4.692863e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.891796e+00	8.336569e-01	1.131864e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.782649e+00	1.066338e+00	1.924215e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.403732e+00	6.281962e-01	1.227304e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.076306e-01	5.642510e-02	8.133752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.230547e-01	1.053094e-01	4.965608e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.812531e+00	3.430477e-01	1.488933e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.133283e+00	9.790597e-02	5.266097e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.310607e+00	7.905035e-01	2.315044e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.861948e+00	6.551446e-01	1.633927e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.314402e-01	3.656040e-01	8.166757e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.900649e-01	1.891464e-01	1.135453e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.244723e-02	1.159944e-02	1.848091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.033165e+00	4.169917e-01	1.859036e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.083222e+00	8.005983e-01	2.015345e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.889444e+00	6.730058e-01	4.937751e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.227960e+00	1.224173e+00	4.242792e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.561113e-01	8.283744e-02	1.724696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.287403e-03	9.353424e-04	2.141187e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.216380e-02	1.222177e-02	1.171496e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.720468e-01	4.437162e-02	3.464840e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.507559e-01	8.828961e-02	6.533143e-01
2.100000e-01	2.000000e-02	2.000000e-02	9.894772e-01	1.080852e-01	9.308555e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.746635e+00	1.798182e-01	1.074567e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.622273e+00	1.436931e-01	7.312851e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.263468e+00	5.104592e-02	3.222805e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.609451e+00	3.738363e-01	6.074615e-03
4.150000e-01	2.500000e-02	2.500000e-02	3.350794e+00	7.508800e-01	1.447364e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.641582e+00	8.074446e-01	1.802555e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.812947e+00	6.933555e-01	1.486007e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.023324e+00	4.279059e-01	5.763074e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.936186e-02	3.604208e-02	1.212399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.829406e-02	5.187231e-03	7.864177e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.416902e-01	3.865354e-02	2.782472e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.178488e-01	1.243755e-01	6.511044e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.167775e-01	2.312647e-01	1.006269e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.577332e+00	2.275706e-01	1.298415e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.435876e+00	3.077238e-01	1.487583e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.369949e+00	3.256126e-01	1.047115e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.899387e+00	1.578879e-01	4.035360e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.851558e+00	1.070496e-01	2.644842e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.459889e+00	5.235265e-01	1.757503e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.770487e+00	6.825517e-01	1.754917e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.923059e+00	5.881341e-01	1.582622e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.190387e+00	4.342436e-01	9.685427e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.309410e-01	2.535262e-01	4.666249e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.084948e-02	2.271336e-02	4.405553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.807097e-01	2.195235e-02	5.745791e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.451294e-01	1.843413e-01	1.092228e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.556370e+00	4.264237e-01	2.089052e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.024286e+00	6.716289e-01	2.738482e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.656224e+00	7.242800e-01	2.868396e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.177795e+00	8.007945e-01	1.826431e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.533614e+00	3.193978e-01	9.491521e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.089844e+00	5.091344e-01	3.366845e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.778028e+00	1.026310e+00	4.901709e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.380028e+00	1.088716e+00	3.221977e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.102186e+00	8.725658e-01	1.865597e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.630711e-02	4.945177e-02	1.403506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.880287e-02	9.742151e-03	1.771059e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.527633e-01	3.980428e-02	7.853839e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.461256e+00	4.779679e-02	1.088309e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.756330e+00	1.405882e-01	3.840345e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.144088e+00	5.603044e-01	7.195988e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.565650e+00	9.228101e-01	8.771384e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.487754e+00	6.389382e-01	9.912216e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.665545e-01	3.332653e-01	3.624499e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.586412e-02	1.842719e-02	1.856403e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.263723e-01	6.695474e-02	7.096079e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.677540e+00	1.193416e-01	1.739529e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.761062e+00	1.422503e-01	1.617177e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.184879e+00	1.344517e-01	6.085921e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.994754e+00	3.355338e-01	5.389942e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.402432e+00	6.709509e-01	6.891180e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.461163e+00	5.254098e-01	8.974039e-02
4.280000e-01	4.000000e-02	4.000000e-02	7.638886e-01	2.994153e-01	6.635124e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.373936e-02	3.771747e-02	6.035328e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.158408e+01	1.938934e+00	1.533608e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.555867e+01	7.845974e-01	8.200668e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.907887e+00	5.142851e-01	2.987564e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.569374e+00	8.374486e-02	6.153114e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.462986e+00	4.546091e-01	4.989464e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.791092e+00	8.446018e-01	1.263645e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.821191e+00	8.057421e-01	1.493388e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.403751e-02	5.084081e-02	8.103230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.012648e-01	1.695077e-02	1.824001e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.708500e-01	5.343935e-02	3.963852e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.344397e-01	3.175895e-02	5.642278e-01
1.350000e-01	1.500000e-02	1.500000e-02	6.917943e-01	2.592214e-02	7.282730e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.096142e+00	5.930026e-02	8.846371e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.679983e+00	6.645184e-02	8.966907e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.244213e+00	8.569801e-02	5.686721e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.722814e+00	8.886997e-02	2.384448e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.987198e+00	3.651530e-01	2.050600e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.792285e+00	5.766979e-01	1.172562e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.360138e+00	7.173816e-01	1.399778e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.639866e+00	6.299561e-01	2.699202e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.305442e-01	3.888172e-01	6.647081e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.562576e-02	3.383610e-02	1.012920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.414688e-01	1.486853e-01	8.696522e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.341600e+00	1.372283e-01	1.269092e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.773598e+00	1.444773e-01	1.440310e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.218632e+00	1.191260e-01	1.505272e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.631845e+00	1.097781e-01	1.572429e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.877449e+00	1.212902e-01	1.085934e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.998489e+00	9.526845e-02	5.646200e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.023594e+00	1.549653e-01	1.216449e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.822682e+00	3.405860e-01	1.184375e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.392703e+00	5.061036e-01	9.626515e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.718101e+00	5.144436e-01	4.904052e-02
4.075000e-01	4.250000e-02	4.250000e-02	9.450078e-01	3.390823e-01	8.037646e-02
7.250000e-01	2.750000e-01	2.750000e-01	9.117361e-02	3.975956e-02	5.459571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.590291e+01	2.388567e+00	1.482505e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.750588e+01	7.936579e-01	8.441028e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.453977e+01	9.828761e-01	6.012054e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.117219e+01	1.156318e-01	4.334865e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.481255e+00	3.735302e-01	2.569439e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.125606e+00	3.316999e-01	1.161531e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.548328e+00	2.569577e-01	5.373454e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.771258e+00	6.478301e-02	2.604871e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.525527e+00	4.168794e-01	5.119679e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.044060e+00	7.018545e-01	1.267265e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.190036e+00	7.939664e-01	1.109576e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.229001e-01	5.907897e-02	1.285635e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.600104e-02	5.163920e-03	8.263778e-02
2.100000e-01	4.000000e-02	4.000000e-02	5.492557e-01	3.126231e-02	5.480808e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.641902e+00	1.420962e-01	8.400168e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.058674e+00	1.889264e-01	4.872673e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.954738e+00	4.184378e-01	5.378269e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.254331e+00	1.007076e+00	1.885030e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.524060e+00	5.039225e-01	1.321334e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.967518e-02	4.789344e-02	4.929443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.325552e-01	5.633216e-02	2.855936e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.587353e+00	1.539377e-01	9.195113e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.992995e+00	9.654358e-02	3.774362e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.699896e+00	5.122287e-01	1.713292e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.105516e+00	6.049825e-01	1.126237e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.191752e-01	2.260096e-01	5.862007e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.564121e-01	1.389767e-01	4.510394e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.173084e-02	1.086069e-02	4.333894e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.883186e+00	3.555633e-01	1.409503e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.880917e+00	1.240032e-01	1.237221e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.884744e+00	6.754875e-01	2.747740e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.781782e+00	9.061378e-01	1.558978e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.373759e-02	4.845515e-02	7.145804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.395592e-02	1.567588e-02	5.721226e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.244646e-01	1.985921e-02	1.386825e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.085266e-01	4.910270e-02	2.835997e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.975586e-01	1.434920e-02	4.668339e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.141215e+00	1.345418e-01	5.658977e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.754681e+00	1.544852e-01	7.011947e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.496828e+00	1.621473e-01	4.732582e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.135560e+00	1.282962e-01	2.479819e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.463221e+00	2.565941e-01	9.391297e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.412532e+00	5.285355e-01	1.079883e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.753925e+00	6.645671e-01	1.614585e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.789199e+00	4.755739e-01	1.536031e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.925087e-01	2.549205e-01	5.406052e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.825619e-02	2.698993e-02	4.982676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.729659e-01	5.017271e-02	1.370604e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.111028e-01	5.698602e-02	2.495113e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.489524e-01	1.180178e-01	4.139299e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.073411e+00	1.774916e-01	6.019112e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.767150e+00	2.310371e-01	7.901236e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.392307e+00	1.536001e-01	8.515684e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.253085e+00	3.515672e-01	6.250248e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.665978e+00	1.169282e-01	4.510679e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.846357e+00	1.863830e-02	3.210956e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.680621e+00	5.238404e-01	9.540523e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.943451e+00	5.053444e-01	1.685504e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.959132e+00	3.912952e-01	1.343214e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.073985e+00	2.320474e-01	9.187742e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.082307e-01	1.707664e-01	1.020386e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.432305e-02	1.564397e-02	1.891648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.044738e+00	2.924397e-01	8.903755e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.590106e+00	4.861418e-01	1.053333e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.718083e+00	3.682347e-01	1.963944e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.347224e+00	4.977205e-01	1.819477e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.817672e+00	4.946194e-01	1.698802e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.841133e+00	1.263482e-01	1.045166e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.939759e+00	0.000000e+00	6.243816e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.059140e+00	5.409484e-01	3.650290e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.513483e+00	8.669270e-01	2.423614e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.923818e+00	7.863998e-01	6.465123e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.532993e+00	4.847767e-01	1.156106e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.629803e-02	2.357935e-02	4.954306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.120368e-02	4.208823e-03	1.210228e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.466917e-01	1.994574e-02	4.691732e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.179978e+00	7.643010e-02	7.268971e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.454203e+00	4.704784e-02	5.457644e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.488660e+00	3.644084e-01	3.117172e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.975806e+00	8.574207e-01	9.119619e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.582578e+00	5.256914e-01	7.162708e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.628435e-01	2.611961e-01	2.909802e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.520284e-02	2.208437e-02	2.172729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.003917e-01	1.419398e-02	3.090290e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.035618e+00	1.547319e-01	8.423117e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.213457e+00	1.406055e-01	1.015478e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.123090e+00	0.000000e+00	8.091945e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.561614e+00	1.498583e-01	1.631567e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.781858e+00	6.108721e-01	5.111305e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.490648e+00	4.506725e-01	5.151657e-02
4.280000e-01	4.000000e-02	4.000000e-02	6.361649e-01	2.233003e-01	3.265938e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.391613e-02	2.771349e-02	8.304684e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.016120e+01	8.907782e-01	6.182039e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.206929e+01	1.374885e+00	5.011816e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.588187e+00	0.000000e+00	3.245711e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.744703e+00	5.847161e-02	1.057662e+00
9.000000e-02	3.000000e-02	3.000000e-02	4.197146e+00	5.715084e-01	1.678910e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.609338e+00	7.777931e-01	2.223223e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.253618e+00	4.848013e-01	1.138753e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.829502e-02	3.377011e-02	1.046328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.805340e-01	2.696568e-02	1.721894e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.021957e-01	4.677059e-02	2.663494e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.553668e-01	1.861509e-02	3.810979e-01
1.350000e-01	1.500000e-02	1.500000e-02	6.950448e-01	8.816794e-02	5.647475e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.026160e+00	4.693927e-02	6.138048e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.595804e+00	1.468917e-01	5.531850e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.112311e+00	4.695804e-02	4.497398e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.693493e+00	1.133108e-01	2.854166e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.061714e+00	2.331279e-01	7.374874e-02
3.950000e-01	2.500000e-02	2.500000e-02	3.035849e+00	4.892069e-01	9.649924e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.507311e+00	6.363888e-01	9.129102e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.612268e+00	4.508028e-01	7.324155e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.885846e-01	2.377498e-01	4.666112e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.544045e-02	2.593287e-02	4.569762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.136425e+00	1.759558e-01	7.976160e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.229851e-01	1.501410e-01	5.900886e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.270469e+00	5.586490e-02	8.941091e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.769071e+00	2.763590e-01	8.968727e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.149800e+00	6.564087e-02	9.243477e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.678105e+00	1.581513e-01	7.154590e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.025581e+00	3.424257e-02	7.248173e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.322589e+00	6.985917e-02	2.593989e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.227148e+00	3.205174e-01	5.631520e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.666409e+00	4.129472e-01	9.580413e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.707361e+00	3.832870e-01	2.731933e-02
4.075000e-01	4.250000e-02	4.250000e-02	8.251176e-01	2.082965e-01	4.655082e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.510836e-02	2.814016e-02	6.134005e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.760585e+01	8.147485e-01	8.414028e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.371850e+01	3.105187e+00	4.894589e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.217009e+01	9.721203e-01	3.988924e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.057650e+01	1.609243e-01	3.001315e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.353152e+00	4.685051e-01	2.250643e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.730622e+00	7.528816e-03	1.265038e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.174296e+00	6.220770e-02	8.265404e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.004002e+00	1.554395e-01	3.486529e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.987536e+00	4.809726e-01	1.029258e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.946776e+00	6.851384e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.711509e+00	4.869084e-01	8.178086e-02
6.050000e-01	3.950000e-01	3.950000e-01	7.370484e-02	3.183117e-02	5.701813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.211611e-02	1.001857e-02	1.082989e-01
2.100000e-01	4.000000e-02	4.000000e-02	6.156600e-01	9.493174e-02	8.949204e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.901723e+00	1.571076e-01	1.231725e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.488689e+00	1.655046e-01	3.871225e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.873253e+00	8.598198e-01	1.430161e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.698604e+00	1.020692e+00	2.352989e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.413292e+00	6.441391e-01	8.665680e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.874399e-02	4.919416e-02	1.231945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.537413e-01	1.128464e-01	5.664072e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.869728e+00	3.112300e-01	1.449388e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.188490e+00	1.279962e-01	4.119634e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.244991e+00	7.660442e-01	2.223579e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.821112e+00	6.560635e-01	1.651533e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.157812e-01	3.645183e-01	8.205845e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.728870e-01	1.640680e-01	3.407040e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.364787e-02	1.212490e-02	3.290608e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.157512e+00	4.921782e-01	1.980867e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.124064e+00	6.469425e-01	2.099131e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.900984e+00	9.196818e-01	4.350235e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.174294e+00	1.220058e+00	3.749059e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.490776e-01	7.638302e-02	1.936394e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.445372e-03	1.783212e-03	3.422823e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.069623e-02	1.550236e-02	1.301603e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.923538e-01	4.850455e-02	3.800773e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.884626e-01	8.910374e-02	6.878077e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.032629e+00	1.354633e-01	8.821893e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.732282e+00	1.292392e-01	1.088498e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.619671e+00	1.209479e-01	8.045946e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.393749e+00	1.767637e-01	2.179229e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.608862e+00	3.672085e-01	3.874858e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.340711e+00	7.874156e-01	1.336161e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.581022e+00	8.048513e-01	1.278472e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.796911e+00	6.777616e-01	1.563052e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.754700e-01	3.962794e-01	1.320189e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.489416e-02	3.233487e-02	8.791361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.813107e-02	2.919768e-03	1.086601e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.585832e-01	4.527068e-02	3.360256e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.926906e-01	1.338407e-01	6.102052e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.355106e-01	2.256112e-01	1.197618e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.702365e+00	3.010214e-01	1.266728e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.531168e+00	3.544622e-01	1.302712e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.246720e+00	1.455027e-01	1.120722e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.930838e+00	2.072000e-01	4.343641e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.897229e+00	2.019223e-01	1.640089e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.462752e+00	5.949743e-01	1.330163e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.727409e+00	6.842786e-01	1.235651e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.913642e+00	6.108321e-01	1.380674e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.175227e+00	4.120293e-01	1.293227e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.815766e-01	2.053119e-01	9.878129e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.175665e-02	2.237678e-02	7.696562e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.309484e-01	9.130518e-02	6.248563e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.720063e-01	1.333920e-01	1.163610e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.568818e+00	2.957145e-01	2.335649e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.204999e+00	8.400267e-01	2.864002e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.727028e+00	7.822225e-01	2.743565e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.175889e+00	6.285372e-01	1.905004e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.687922e+00	3.067812e-01	6.134868e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.077932e+00	6.235351e-01	2.411677e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.776659e+00	1.126114e+00	2.669284e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.319278e+00	1.077754e+00	3.817313e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.040489e+00	8.377460e-01	3.129967e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.332042e-02	4.595852e-02	1.266597e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.349122e-02	1.057424e-02	1.898756e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.670119e-01	3.664549e-02	8.504553e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.497506e+00	7.723317e-02	1.034363e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.789771e+00	1.216243e-01	3.442471e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.150150e+00	6.067862e-01	2.501658e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.519583e+00	8.825243e-01	1.215786e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.479551e+00	6.460714e-01	7.181006e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.190701e-01	2.909320e-01	6.863203e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.562662e-02	1.934362e-02	1.475872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.930462e-01	8.245494e-02	7.828174e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.768473e+00	1.114556e-01	1.839075e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.823542e+00	1.780403e-01	1.583980e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.213468e+00	1.655990e-01	5.588155e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.989638e+00	3.606496e-01	2.648986e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.369761e+00	6.594775e-01	8.493313e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.422582e+00	4.951286e-01	1.002431e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.582592e-01	3.008026e-01	6.446612e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.053216e-02	3.269577e-02	3.409192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.257750e+01	1.799065e+00	1.696243e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.608512e+01	1.123724e+00	8.344272e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.038422e+00	3.968638e-01	3.234733e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.594009e+00	1.910446e-01	4.870827e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.461635e+00	5.153556e-01	1.318926e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.735944e+00	8.255737e-01	1.465434e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.773301e+00	7.433275e-01	1.547790e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.950565e-02	4.993362e-02	7.692224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.007120e-01	6.692528e-03	2.147707e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.702354e-01	3.370392e-02	4.162456e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.591951e-01	6.432799e-02	6.245765e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.004564e-01	4.879791e-02	8.023620e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.157847e+00	6.824032e-02	8.719318e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.744721e+00	1.446254e-01	7.513302e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.221885e+00	7.524425e-02	5.695615e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.709346e+00	4.561686e-02	2.715405e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.969550e+00	3.394809e-01	2.508532e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.856605e+00	6.500148e-01	4.253563e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.346363e+00	7.286334e-01	4.570530e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.601049e+00	6.114131e-01	1.373327e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.809310e-01	3.503656e-01	1.098550e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.401728e-02	3.356064e-02	5.314654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.826013e-01	6.653213e-02	9.778623e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.427932e+00	2.253695e-01	1.133826e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.917343e+00	2.199102e-01	1.505541e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.366079e+00	2.704050e-01	1.581378e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.690346e+00	1.915525e-01	1.405627e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.892577e+00	1.305132e-01	1.019752e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.005924e+00	7.897763e-02	5.322304e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.970211e+00	7.377388e-02	2.183135e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.835613e+00	3.434245e-01	1.074841e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.406347e+00	5.062967e-01	4.116570e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.678784e+00	5.223499e-01	7.481456e-02
4.075000e-01	4.250000e-02	4.250000e-02	9.315352e-01	3.301922e-01	9.928016e-02
7.250000e-01	2.750000e-01	2.750000e-01	8.673434e-02	3.389035e-02	7.015817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.702535e+01	2.570524e+00	1.595167e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.828103e+01	1.635306e+00	8.703731e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.457276e+01	1.192866e+00	5.696496e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.154918e+01	6.931064e-01	4.011378e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.331126e+00	3.007460e-01	2.828098e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.140678e+00	7.853735e-02	1.327681e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.493553e+00	1.394356e-01	4.961599e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.776691e+00	1.223720e-01	2.318796e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.603540e+00	5.568329e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	3.014905e+00	7.461408e-01	1.157117e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.131253e+00	7.766360e-01	2.104956e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.182937e-01	5.562331e-02	1.274046e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.047328e-02	8.173617e-03	9.548662e-02
2.100000e-01	4.000000e-02	4.000000e-02	5.948883e-01	3.086366e-02	5.983268e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.659321e+00	1.061370e-01	8.853740e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.110369e+00	2.643720e-01	4.116770e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.944086e+00	5.390504e-01	3.209289e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.111369e+00	8.806049e-01	2.426737e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.535812e+00	5.598897e-01	8.797160e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.259786e-02	4.805761e-02	1.456459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.642887e-01	5.300382e-02	3.471333e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.651579e+00	8.373990e-02	9.152433e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.062937e+00	1.826392e-01	3.303475e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.622767e+00	5.350814e-01	2.016663e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.010070e+00	5.520778e-01	1.488223e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.290096e-01	2.788753e-01	3.395534e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.604377e-01	1.373833e-01	4.405360e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.186931e-02	9.951650e-03	6.367685e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.995053e+00	3.043565e-01	1.591213e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.042326e+00	2.224994e-01	1.156008e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.749772e+00	7.614474e-01	3.288234e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.688558e+00	8.771190e-01	1.302943e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.521676e-02	4.591817e-02	6.782120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.131338e-02	0.000000e+00	8.575287e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.339458e-01	2.116562e-02	1.471488e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.310555e-01	3.672895e-02	2.894808e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.313295e-01	5.397747e-02	5.002742e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.131809e+00	8.167730e-02	6.434415e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.804434e+00	1.432028e-01	5.727222e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.516538e+00	2.192926e-01	4.786021e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.238381e+00	1.549213e-01	1.887608e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.466544e+00	1.997289e-01	7.667094e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.369216e+00	5.660045e-01	7.950101e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.654958e+00	5.644077e-01	1.987368e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.750284e+00	4.864048e-01	1.405568e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.003622e-01	2.820441e-01	7.500314e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.818898e-02	2.374629e-02	2.673442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.634879e-01	1.727482e-02	1.941712e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.991788e-01	2.269240e-02	3.426894e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.888990e-01	1.513794e-01	4.506897e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.162199e+00	1.803815e-01	5.778488e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.778343e+00	2.059009e-01	8.868646e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.639411e+00	2.726589e-01	6.808094e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.221276e+00	2.249892e-01	5.946295e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.750845e+00	9.568796e-02	3.087749e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.865779e+00	7.276440e-02	2.251498e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.606279e+00	3.166345e-01	1.137748e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.869359e+00	5.512488e-01	1.786031e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.909692e+00	4.240506e-01	1.392211e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.062468e+00	2.710324e-01	6.902438e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.892113e-01	1.514298e-01	1.495164e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.465358e-02	1.502474e-02	1.340888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.104018e+00	3.551099e-01	1.055112e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.650003e+00	3.394184e-01	1.302296e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.002638e+00	5.835880e-01	1.839465e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.559825e+00	6.127490e-01	1.907160e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.977001e+00	4.472615e-01	1.634682e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.014841e+00	4.780094e-01	8.465386e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.989983e+00	0.000000e+00	5.590229e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.902152e+00	4.696482e-01	4.775594e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.409424e+00	8.603479e-01	2.175731e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.761681e+00	7.700057e-01	2.058176e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.530103e+00	4.751908e-01	6.767628e-02
6.140000e-01	3.860000e-01	3.860000e-01	5.676017e-02	2.356811e-02	5.941958e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.445150e-02	0.000000e+00	1.368096e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.727582e-01	2.892825e-02	4.982817e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.183073e+00	4.001682e-02	8.478370e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.542979e+00	1.104726e-01	4.486118e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.450771e+00	4.337257e-01	2.510440e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.868864e+00	7.593659e-01	1.311923e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.584569e+00	5.972710e-01	3.764201e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.876259e-01	2.755694e-01	7.229944e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.507123e-02	2.118235e-02	4.624646e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.142218e-01	1.791345e-02	3.346989e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.131629e+00	1.799802e-01	8.098171e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.190117e+00	0.000000e+00	1.163963e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.354257e+00	2.302869e-01	6.799573e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.516103e+00	1.824007e-01	1.920646e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.710043e+00	5.758255e-01	7.668002e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.441292e+00	4.186653e-01	6.642367e-02
4.280000e-01	4.000000e-02	4.000000e-02	6.279011e-01	2.421927e-01	2.276427e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.386049e-02	2.636998e-02	1.437119e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.091189e+01	9.946683e-01	6.809777e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.177848e+01	6.317980e-01	5.264219e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.005333e+01	3.838655e-01	2.757591e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.760722e+00	1.669254e-01	9.446408e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.182101e+00	5.444696e-01	1.541930e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.515976e+00	7.377403e-01	6.624602e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.238292e+00	5.098212e-01	8.129828e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.803939e-02	3.117736e-02	2.694755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.713401e-01	0.000000e+00	2.041016e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.028541e-01	4.209945e-02	2.853461e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.668655e-01	5.897414e-03	4.057571e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.318947e-01	5.539371e-02	5.049045e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.084743e+00	8.741556e-02	5.933846e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.548884e+00	5.327737e-02	6.443067e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.188306e+00	1.217260e-01	3.932703e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.759827e+00	1.317909e-01	2.181996e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.079452e+00	2.552896e-01	5.253646e-02
3.950000e-01	2.500000e-02	2.500000e-02	3.027838e+00	5.316132e-01	1.165525e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.410003e+00	5.372237e-01	1.406898e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.558884e+00	4.376866e-01	9.929768e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.039573e-01	2.831561e-01	5.369694e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.516820e-02	2.351766e-02	1.105221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.641669e-01	0.000000e+00	8.712048e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.026828e+00	1.939556e-01	6.054493e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.389789e+00	1.699997e-01	8.182607e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.850930e+00	2.293257e-01	7.434326e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.271263e+00	2.619479e-01	8.162506e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.694401e+00	1.358506e-01	7.131602e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.097124e+00	1.373912e-01	5.079350e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.346809e+00	7.839727e-02	1.967842e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.149774e+00	2.290015e-01	1.586399e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.665294e+00	5.066581e-01	3.461580e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.671221e+00	3.591905e-01	6.942384e-02
4.075000e-01	4.250000e-02	4.250000e-02	8.239156e-01	2.048921e-01	3.575284e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.387440e-02	2.213009e-02	4.511193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.753768e+01	4.105533e-01	9.678000e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.387328e+01	1.952340e+00	4.741170e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.261455e+01	1.291565e+00	4.013284e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.121121e+01	6.806092e-01	2.903641e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.646064e+00	4.720514e-01	1.979922e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.902403e+00	4.895127e-01	9.586223e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.131925e+00	2.777915e-03	8.231064e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.958242e+00	2.122497e-01	5.225926e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.931940e+00	4.499403e-01	1.066318e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.843592e+00	6.510708e-01	7.600347e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.687150e+00	4.863225e-01	6.618642e-02
6.050000e-01	3.950000e-01	3.950000e-01	7.509807e-02	3.157777e-02	5.920707e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.815763e-02	1.699196e-02	1.142903e-01
2.100000e-01	4.000000e-02	4.000000e-02	6.822631e-01	1.522669e-01	1.000729e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.994443e+00	3.629272e-01	1.309561e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.348018e+00	3.343333e-01	3.896089e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.643432e+00	8.465260e-01	8.596220e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.709784e+00	1.060167e+00	3.738157e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.476973e+00	7.146117e-01	2.672407e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.144555e-01	6.028363e-02	2.352094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.892005e-01	1.762956e-01	6.259798e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.810322e+00	5.644643e-01	1.537931e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.829954e+00	2.345010e-01	4.367495e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.215878e+00	7.527474e-01	2.981177e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.984747e+00	7.251582e-01	3.284702e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.024166e+00	4.256262e-01	1.576491e-01
5.050000e-01	4.500000e-02	4.500000e-02	4.050668e-01	1.827897e-01	6.521683e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.695852e-02	1.372692e-02	4.768722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.023214e+00	6.677936e-01	2.096891e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.467053e+00	1.058891e+00	2.096360e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.605546e+00	7.417912e-01	4.101493e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.518311e+00	1.238738e+00	6.980005e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.890784e-01	9.567408e-02	4.366693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.417182e-03	2.308470e-03	1.732133e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.114575e-02	1.590547e-02	1.338319e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.657059e-01	4.256820e-02	4.356223e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.625400e-01	1.070070e-01	8.045391e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.028161e+00	2.259906e-01	1.112299e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.803283e+00	3.194289e-01	1.106269e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.595853e+00	3.209309e-01	7.907268e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.220232e+00	2.956171e-01	2.738055e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.453163e+00	4.528400e-01	6.327268e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.241204e+00	7.812244e-01	1.368359e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.634659e+00	8.808716e-01	2.406848e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.874634e+00	7.588978e-01	2.698143e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.083679e+00	4.737478e-01	2.094293e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.993647e-02	4.123634e-02	2.566000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.568096e-02	1.047125e-02	6.011456e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.631528e-01	7.323720e-02	3.700127e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.494605e-01	1.505270e-01	8.005300e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.471778e-01	2.826603e-01	1.318211e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.616531e+00	3.771463e-01	1.633702e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.498514e+00	5.622669e-01	1.499991e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.187829e+00	5.284996e-01	1.034546e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.635405e+00	3.386017e-01	4.516281e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.654797e+00	1.992003e-01	2.033147e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.414218e+00	5.786954e-01	1.478035e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.807934e+00	7.735726e-01	2.390591e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.018267e+00	6.528360e-01	2.609005e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.287488e+00	4.614089e-01	2.089436e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.655728e-01	2.725667e-01	1.432170e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.643367e-02	2.348756e-02	1.292012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.526591e-01	4.313702e-02	4.578931e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.926157e-01	2.267342e-01	1.345310e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.462322e+00	5.218160e-01	2.520951e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.882158e+00	9.172513e-01	3.100569e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.276144e+00	1.119361e+00	3.106333e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.551589e+00	1.158053e+00	1.996744e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.079801e+00	6.732614e-01	7.113694e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.822051e+00	5.663296e-01	1.856000e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.872081e+00	1.101587e+00	4.248129e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.625497e+00	1.192728e+00	5.223388e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.374379e+00	9.398967e-01	4.753666e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.174435e-01	5.837340e-02	3.289664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.339384e-02	7.563694e-03	2.182091e-01
1.400000e-01	4.000000e-02	4.000000e-02	5.378792e-01	5.910521e-02	9.669269e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.611514e+00	2.052411e-01	1.016017e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.606587e+00	2.310391e-01	3.067503e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.947166e+00	5.214705e-01	3.748859e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.536644e+00	9.029344e-01	1.919988e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.564036e+00	6.972728e-01	2.200719e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.095293e-01	3.654535e-01	1.161196e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.979956e-02	2.160451e-02	1.150174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.453283e-01	9.236580e-02	9.587898e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.056768e+00	2.307106e-01	2.223941e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.820555e+00	3.262498e-01	1.471033e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.814403e+00	2.512416e-01	3.498074e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.752224e+00	2.908938e-01	6.243091e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.393861e+00	6.073453e-01	1.319354e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.587596e+00	5.681635e-01	2.204309e-01
4.280000e-01	4.000000e-02	4.000000e-02	8.598198e-01	3.518008e-01	1.087307e-01
7.340000e-01	2.660000e-01	2.660000e-01	7.850661e-02	3.700500e-02	1.219464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.794785e+01	3.158567e+00	2.137321e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.613473e+01	1.800347e+00	8.113049e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.458918e+00	6.809698e-01	2.060797e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.881344e+00	2.612344e-01	4.815079e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.315025e+00	3.787925e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.889515e+00	7.483993e-01	2.334945e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.066896e+00	8.340698e-01	2.619826e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.145971e-01	5.942474e-02	2.420373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.931751e-02	8.402281e-03	2.104176e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.545546e-01	8.929234e-03	5.094668e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.943702e-01	9.402068e-02	7.075288e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.499362e-01	7.755576e-02	9.426603e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.191912e+00	1.363475e-01	9.402292e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.730848e+00	1.791002e-01	8.707061e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.210680e+00	2.162525e-01	5.648569e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.602935e+00	1.820983e-01	2.570102e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.823933e+00	4.056633e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.749336e+00	6.538734e-01	1.491073e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.343055e+00	7.467647e-01	1.486084e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.685645e+00	6.488071e-01	2.106568e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.759101e-01	4.226569e-01	1.702901e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.662646e-02	3.934937e-02	2.454003e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.708796e-01	9.266072e-02	1.081778e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.646889e+00	1.546460e-01	1.704518e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.125905e+00	2.707162e-01	1.946689e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.533131e+00	2.780709e-01	1.856848e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.725812e+00	2.682166e-01	1.367279e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.765845e+00	2.811688e-01	9.567163e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.781208e+00	2.566824e-01	3.774788e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.726944e+00	1.942559e-01	1.377537e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.681909e+00	2.782470e-01	2.380997e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.395385e+00	5.302780e-01	7.556160e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.769800e+00	5.524471e-01	1.651667e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.025659e+00	3.691989e-01	1.587921e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.768983e-02	3.909111e-02	2.058769e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.098886e+01	3.018843e+00	1.988828e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.911539e+01	2.281945e+00	9.799185e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.441060e+01	1.520497e+00	6.246652e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.042581e+01	7.274899e-01	3.764214e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.480541e+00	9.363406e-01	1.782460e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.167086e+00	3.764473e-01	1.001801e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.001217e+00	3.832634e-01	4.736106e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.400936e+00	1.108817e-01	1.539949e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.451098e+00	4.584181e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	3.080790e+00	7.085514e-01	1.513843e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.429438e+00	8.409837e-01	2.116316e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.428108e-01	6.437655e-02	3.378776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.905882e-02	6.377136e-03	9.741063e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.729696e-01	6.380323e-02	6.903784e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.022460e+00	9.373188e-02	9.246028e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.447984e+00	1.790968e-01	3.025266e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.836625e+00	7.549081e-01	9.865929e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.623389e+00	7.974650e-01	1.706487e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.275816e+00	4.272263e-01	4.844463e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.478820e-02	4.476560e-02	1.193175e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.707284e-01	6.715678e-02	3.785152e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.235967e+00	1.230602e-01	9.612360e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.207694e+00	4.594205e-02	2.112466e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.162952e+00	6.019835e-01	1.856226e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.641522e+00	4.261056e-01	9.464495e-02
4.200000e-01	4.000000e-02	4.000000e-02	7.564581e-01	2.130536e-01	1.976930e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.681113e-01	1.075519e-01	1.651886e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.429599e-02	9.189220e-03	3.748758e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.743702e+00	3.585097e-01	1.613875e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.379678e+00	9.229394e-02	9.578527e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.162933e+00	7.624280e-01	2.577791e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.363844e+00	7.318695e-01	1.127407e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.791242e-02	4.050528e-02	5.991284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.194588e-02	2.863942e-03	5.426804e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.242478e-01	2.160427e-02	1.455009e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.461218e-01	4.790852e-02	3.249865e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.928250e-01	6.531440e-02	5.649822e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.273225e+00	1.361071e-01	7.407053e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.025238e+00	1.519776e-01	6.711469e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.810092e+00	1.645609e-01	3.649299e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.320284e+00	3.034152e-02	2.223387e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.572715e+00	3.912877e-01	7.773126e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.159880e+00	5.746288e-01	1.501318e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.451075e+00	6.739347e-01	1.656333e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.602760e+00	4.627676e-01	4.261670e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.845982e-01	2.086351e-01	6.047316e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.622290e-02	2.448143e-02	1.553548e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.263660e-01	1.979209e-02	1.515850e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.656257e-01	7.559095e-02	3.039365e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.100881e-01	1.428839e-01	4.815082e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.376341e+00	1.542987e-01	8.413995e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.140651e+00	2.087853e-01	1.061101e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.995194e+00	1.823634e-01	8.055564e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.654541e+00	1.930744e-01	5.342104e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.990443e+00	2.151244e-02	2.975413e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.956737e+00	2.484484e-01	1.020820e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.312840e+00	4.493129e-01	2.516464e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.512979e+00	4.872213e-01	1.404287e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.736306e+00	4.418081e-01	3.603240e-02
3.935000e-01	3.150000e-02	3.150000e-02	9.671119e-01	2.268903e-01	3.738664e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.569335e-01	1.246356e-01	2.088223e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.423396e-02	1.181007e-02	2.622011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.019274e-01	2.079388e-01	1.066099e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.813041e+00	4.085731e-01	1.530184e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.336212e+00	5.051115e-01	2.007618e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.185711e+00	4.194511e-01	2.385160e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.756116e+00	2.865683e-01	1.759042e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.503803e+00	2.190539e-01	7.355169e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.972285e+00	1.309106e-01	5.410235e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.620248e+00	7.408637e-01	2.651792e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.002767e+00	8.220784e-01	1.746302e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.545627e+00	6.908081e-01	1.197541e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.447715e+00	4.466228e-01	5.705878e-02
6.140000e-01	3.860000e-01	3.860000e-01	5.662986e-02	2.087808e-02	5.708601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.149401e-02	3.396825e-03	1.566031e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.796949e-01	4.414169e-02	5.955184e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.456499e+00	0.000000e+00	9.019656e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.862757e+00	8.104622e-02	3.273348e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.305660e+00	5.341317e-01	5.715318e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.503243e+00	7.647777e-01	6.405750e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.374483e+00	4.498706e-01	2.104514e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.424353e-01	2.388278e-01	9.131796e-04
8.200000e-01	1.800000e-01	1.800000e-01	2.788346e-02	1.953760e-02	1.946477e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.628320e-01	4.453697e-02	3.987961e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.593142e+00	2.417547e-01	1.071330e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.855675e+00	3.751933e-03	1.336271e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.582076e+00	3.156173e-02	5.430551e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.364619e+00	4.336271e-01	8.199763e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.291598e+00	5.444438e-01	5.105471e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.264931e+00	3.504586e-01	4.100257e-02
4.280000e-01	4.000000e-02	4.000000e-02	6.154685e-01	1.982038e-01	4.410064e-03
7.340000e-01	2.660000e-01	2.660000e-01	4.911191e-02	2.327331e-02	4.033324e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.637244e+01	2.556627e+00	8.458695e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.536634e+01	1.900208e-01	6.565556e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.106428e+01	2.137838e-01	2.546057e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.287231e+00	6.579352e-02	8.992324e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.630393e+00	6.268774e-01	2.414849e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.270216e+00	6.085192e-01	3.877477e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.286787e+00	4.661135e-01	3.050857e-02
6.150000e-01	3.850000e-01	3.850000e-01	5.503686e-02	2.788209e-02	2.915026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.640242e-01	1.108630e-04	1.990551e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.257649e-01	2.078501e-02	3.404233e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.518344e-01	8.391605e-02	4.868716e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.958914e-01	4.566123e-02	6.263600e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.248980e+00	9.686212e-02	6.588583e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.794199e+00	1.046666e-01	6.261778e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.311360e+00	0.000000e+00	4.712708e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.875362e+00	3.062314e-02	1.977922e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.072524e+00	3.497256e-01	2.363195e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.817557e+00	5.574798e-01	1.114851e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.263184e+00	6.250423e-01	7.720049e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.443157e+00	4.305223e-01	2.637365e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.187274e-01	2.052800e-01	3.972081e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.499008e-02	2.402831e-02	6.779147e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.088831e+00	1.069069e-01	7.508758e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.275011e+00	1.817428e-01	7.269109e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.864967e+00	3.309681e-01	9.623641e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.315059e+00	3.404056e-01	1.137370e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.750426e+00	8.556334e-02	1.097745e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.130255e+00	9.010225e-02	7.223573e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.297209e+00	0.000000e+00	6.074677e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.346365e+00	6.501929e-03	1.882340e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.069050e+00	3.763712e-01	7.812409e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.324162e+00	4.742209e-01	4.592476e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.524267e+00	3.737871e-01	8.421839e-03
4.075000e-01	4.250000e-02	4.250000e-02	7.524879e-01	1.701631e-01	2.620618e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.333026e-02	2.007611e-02	2.726458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.329419e+01	2.412713e+00	1.030260e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.794576e+01	2.861582e+00	6.090177e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.477950e+01	3.781952e-02	4.546199e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.276350e+01	3.829357e-01	3.137509e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.034563e+01	6.703860e-02	2.191992e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.033890e+00	3.667324e-01	9.197404e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.688233e+00	0.000000e+00	1.023629e+00
6.375000e-02	1.375000e-02	1.375000e-02	4.461260e+00	3.003185e-01	1.537537e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.618371e+00	5.998741e-01	3.250043e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.658898e+00	6.131251e-01	3.433999e-03
1.850000e-01	2.500000e-02	2.500000e-02	1.626551e+00	4.666040e-01	3.960704e-02
6.050000e-01	3.950000e-01	3.950000e-01	7.496501e-02	2.735273e-02	5.023248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.740845e-02	2.042318e-02	1.357246e-01
2.100000e-01	4.000000e-02	4.000000e-02	7.507302e-01	1.617845e-01	1.025261e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.073645e+00	3.352675e-01	1.204011e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.404823e+00	3.076990e-01	3.438984e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.609617e+00	8.872911e-01	8.910532e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.621995e+00	1.039221e+00	3.669823e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.408859e+00	6.871872e-01	2.530168e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.078163e-01	5.649798e-02	2.123914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.526633e-01	1.890265e-01	6.834287e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.937698e+00	5.339226e-01	1.476649e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.851531e+00	2.110651e-01	3.239245e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.165909e+00	8.012267e-01	2.937236e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.892729e+00	6.917050e-01	3.307202e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.828284e-01	4.090582e-01	1.429339e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.936079e-01	1.838327e-01	5.712664e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.535581e-02	1.332183e-02	4.873292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.178523e+00	6.836927e-01	2.220833e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.710416e+00	1.082235e+00	1.931367e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.575949e+00	7.391997e-01	4.585089e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.413197e+00	1.304184e+00	6.427733e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.765716e-01	9.083550e-02	4.286831e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.986306e-03	1.717709e-03	2.482051e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.579777e-02	1.459771e-02	1.596763e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.909589e-01	5.929016e-02	4.698197e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.166810e-01	1.184928e-01	8.035231e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.104819e+00	2.334581e-01	1.110500e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.871808e+00	3.182035e-01	1.105237e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.735610e+00	3.741089e-01	6.707544e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.223885e+00	1.989453e-01	3.078367e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.432237e+00	4.841805e-01	3.107785e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.185392e+00	7.707918e-01	1.655126e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.566339e+00	9.195569e-01	2.557375e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.781071e+00	7.031691e-01	2.470751e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.042293e+00	4.619449e-01	1.927080e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.813341e-02	4.191060e-02	2.131156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.282710e-02	8.334608e-03	9.693456e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.847800e-01	6.781687e-02	4.258447e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.084502e-01	1.827157e-01	8.831117e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.049592e+00	3.029787e-01	1.329395e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.741500e+00	4.179242e-01	1.651745e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.614725e+00	5.561440e-01	1.407246e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.304998e+00	5.278813e-01	1.012522e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.683565e+00	3.036583e-01	4.425976e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.706842e+00	2.413934e-01	1.205405e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.305960e+00	5.901625e-01	2.319654e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.737142e+00	7.875123e-01	2.587000e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.931235e+00	6.204496e-01	2.913335e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.247181e+00	4.716535e-01	1.721757e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.562321e-01	2.672630e-01	1.106393e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.637384e-02	2.581060e-02	1.112143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.782046e-01	7.363757e-02	5.868513e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.722364e-01	2.799779e-01	1.545821e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.545899e+00	4.728071e-01	2.722579e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.097962e+00	1.020936e+00	3.129495e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.566126e+00	1.206883e+00	3.090994e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.724114e+00	1.088354e+00	1.958563e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.199564e+00	6.161371e-01	6.510662e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.785550e+00	5.955640e-01	2.790628e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.771187e+00	1.202148e+00	4.567035e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.478764e+00	1.155150e+00	5.678419e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.331405e+00	9.781937e-01	3.923093e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.128848e-01	5.633987e-02	2.885852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.640775e-02	5.209807e-03	2.541498e-01
1.400000e-01	4.000000e-02	4.000000e-02	5.822301e-01	6.414869e-02	9.697495e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.681915e+00	2.081775e-01	9.642279e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.641778e+00	2.195420e-01	2.949541e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.960153e+00	5.517566e-01	2.750418e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.477941e+00	8.967041e-01	1.947674e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.487497e+00	6.760677e-01	2.474902e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.641930e-01	3.280876e-01	9.334616e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.949883e-02	2.184556e-02	9.315552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.982107e-01	7.558672e-02	1.159105e+00
3.500000e-02	1.500000e-02	1.500000e-02	2.219944e+00	2.291747e-01	2.221200e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.914076e+00	3.113843e-01	1.410656e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.845804e+00	2.158388e-01	3.716855e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.772892e+00	3.472933e-01	1.887573e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.340505e+00	6.151301e-01	1.496010e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.523215e+00	5.396383e-01	2.155704e-01
4.280000e-01	4.000000e-02	4.000000e-02	8.288907e-01	3.497198e-01	1.071972e-01
7.340000e-01	2.660000e-01	2.660000e-01	7.598411e-02	3.501751e-02	1.025917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.018598e+01	3.358595e+00	2.252256e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.654100e+01	1.592566e+00	7.927027e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.623330e+00	6.849768e-01	1.995726e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.955758e+00	2.357585e-01	3.823305e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.267459e+00	3.563991e-01	2.452131e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.828859e+00	7.662681e-01	2.015274e-01
2.035000e-01	2.650000e-02	2.650000e-02	2.015878e+00	8.443589e-01	2.927317e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.084962e-01	5.782997e-02	2.217197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.063385e-01	1.403541e-02	2.400146e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.808825e-01	2.090003e-02	5.251513e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.994853e-01	4.943182e-02	7.696758e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.918151e-01	5.801372e-02	9.535973e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.281534e+00	1.791596e-01	9.327021e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.823504e+00	2.260523e-01	7.973242e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.282358e+00	2.149123e-01	5.145390e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.626921e+00	1.492708e-01	2.019114e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.814485e+00	3.779796e-01	3.400784e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.691508e+00	6.442071e-01	7.759766e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.257337e+00	7.063864e-01	1.941808e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.627847e+00	6.467664e-01	1.376643e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.582584e-01	4.277826e-01	1.643854e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.426527e-02	3.936783e-02	1.906017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.067767e+00	1.409609e-01	1.194505e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.731891e+00	1.627538e-01	1.746613e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.254926e+00	1.667783e-01	1.995803e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.595391e+00	2.476622e-01	1.884006e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.808010e+00	2.863947e-01	1.384565e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.875035e+00	2.832598e-01	8.613074e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.817496e+00	2.509268e-01	4.281740e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.788863e+00	2.598387e-01	1.604077e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.672927e+00	3.748675e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	2.310384e+00	5.014363e-01	1.531792e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.714536e+00	5.320627e-01	1.580877e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.994710e-01	3.789047e-01	1.275407e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.698114e-02	4.139007e-02	1.538220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.297051e+01	3.258322e+00	2.114435e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.928917e+01	1.633453e+00	9.704614e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.482133e+01	1.595626e+00	6.275645e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.087958e+01	1.206798e+00	3.868318e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.592175e+00	6.561591e-01	1.826647e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.259318e+00	4.324132e-01	9.880790e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.001257e+00	2.641945e-01	3.921776e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.464731e+00	1.527195e-01	1.219836e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.376293e+00	4.399372e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	3.084473e+00	7.557066e-01	1.356053e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.298346e+00	8.233443e-01	2.557143e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.387154e-01	6.388441e-02	2.928499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.824152e-02	9.412257e-03	1.121469e-01
2.100000e-01	4.000000e-02	4.000000e-02	8.255752e-01	5.140974e-02	7.187176e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.102784e+00	1.624436e-01	8.350616e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.537502e+00	2.610394e-01	2.242792e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.715078e+00	6.117322e-01	1.521998e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.595385e+00	7.879259e-01	1.798260e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.241178e+00	4.184285e-01	6.819989e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.534890e-02	3.832566e-02	7.240087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.390898e-01	7.938359e-02	4.313133e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.339920e+00	1.535628e-01	9.240328e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.232834e+00	1.358966e-01	2.020407e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.049043e+00	5.069325e-01	2.178470e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.612117e+00	4.544048e-01	8.099714e-02
4.200000e-01	4.000000e-02	4.000000e-02	7.430705e-01	2.113681e-01	2.511266e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.460381e-01	1.036262e-01	1.377522e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.153356e-02	8.996824e-03	1.550798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.985986e+00	4.018501e-01	1.739429e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.479741e+00	1.200473e-01	9.354834e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.036702e+00	7.888392e-01	1.981355e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.272267e+00	7.529432e-01	1.408512e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.350221e-02	3.781924e-02	7.447716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.790054e-02	1.028852e-02	6.340098e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.289544e-01	1.288279e-02	1.700439e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.619112e-01	3.407906e-02	3.735151e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.566512e-01	9.455146e-02	5.575000e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.366671e+00	1.717481e-01	6.602777e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.078809e+00	1.774227e-01	6.382242e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.826267e+00	1.376943e-01	3.594138e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.423336e+00	1.413529e-01	1.327875e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.488808e+00	3.274183e-01	3.911424e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.109134e+00	5.206432e-01	3.027696e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.387565e+00	6.759787e-01	1.088695e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.540521e+00	4.351296e-01	7.768975e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.669137e-01	2.070664e-01	6.974392e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.326063e-02	2.183604e-02	4.737030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.450847e-01	3.079786e-02	1.539154e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.835444e-01	6.686945e-02	4.204614e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.659920e-01	1.503287e-01	6.499433e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.574959e+00	2.616380e-01	8.371992e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.286199e+00	1.772145e-01	9.615479e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.066827e+00	2.229607e-01	8.230882e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.704486e+00	2.319760e-01	5.599814e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.029159e+00	8.456534e-02	2.121173e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.846642e+00	2.200447e-01	2.283492e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.291036e+00	4.109491e-01	2.043884e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.476343e+00	4.758830e-01	1.851321e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.676415e+00	4.355475e-01	5.766308e-02
3.935000e-01	3.150000e-02	3.150000e-02	9.312629e-01	2.305345e-01	6.704263e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.500867e-01	1.159259e-01	2.725548e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.247576e-02	1.268919e-02	2.687719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.546158e-01	2.422628e-01	1.196233e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.063414e+00	4.815742e-01	1.514879e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.616783e+00	4.822855e-01	2.260395e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.443539e+00	6.098762e-01	2.293269e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.895750e+00	4.220751e-01	1.631569e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.557340e+00	1.159740e-01	8.065869e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.931016e+00	2.001550e-01	5.638619e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.577959e+00	7.244141e-01	2.175859e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.900750e+00	8.371047e-01	2.220904e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.448417e+00	6.878202e-01	1.794955e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.393618e+00	4.364427e-01	8.794485e-02
6.140000e-01	3.860000e-01	3.860000e-01	5.557355e-02	2.079039e-02	5.786512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.877667e-02	0.000000e+00	1.782107e-01
1.400000e-01	4.000000e-02	4.000000e-02	5.067541e-01	2.628299e-02	6.729228e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.545479e+00	5.300000e-02	8.350935e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.910652e+00	1.411959e-01	2.960186e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.287728e+00	5.604047e-01	7.141922e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.440632e+00	7.268478e-01	1.007839e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.346081e+00	4.679542e-01	4.033227e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.035902e-01	2.109057e-01	2.280144e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.318259e-02	1.713696e-02	4.327753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.987050e-01	4.364189e-02	4.769009e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.680109e+00	2.045555e-01	1.231409e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.055089e+00	1.540296e-01	1.241787e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.602240e+00	2.757301e-02	4.361778e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.310306e+00	3.857028e-01	8.325281e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.239845e+00	5.436374e-01	6.788934e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.263148e+00	3.688553e-01	4.119114e-02
4.280000e-01	4.000000e-02	4.000000e-02	6.055200e-01	1.695695e-01	1.702729e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.172821e-02	2.274805e-02	3.655345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.741525e+01	2.049730e+00	1.067773e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.657161e+01	7.192430e-01	6.130311e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.121795e+01	2.038441e-01	2.224104e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.181231e+00	4.511929e-02	7.775508e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.538778e+00	6.284923e-01	5.346194e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.272198e+00	6.837055e-01	2.481266e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.220825e+00	4.084324e-01	8.016454e-02
6.150000e-01	3.850000e-01	3.850000e-01	5.326855e-02	2.477039e-02	3.498674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.719017e-01	1.797902e-02	2.227165e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.496669e-01	4.074211e-02	3.435628e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.452917e-01	3.277152e-02	5.237031e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.602910e-01	1.157649e-01	5.996011e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.284007e+00	8.303621e-02	6.189607e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.839890e+00	7.368577e-02	6.590101e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.396156e+00	8.628718e-02	3.395700e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.902271e+00	6.174090e-02	1.447982e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.057760e+00	3.765856e-01	2.304901e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.786953e+00	5.246839e-01	1.345877e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.197635e+00	5.804463e-01	7.792488e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.419476e+00	4.328115e-01	3.229340e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.878742e-01	1.888885e-01	6.594847e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.144493e-02	2.169118e-02	4.536941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.223914e+00	1.369301e-01	7.665758e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.441843e+00	3.108046e-01	7.887369e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.901011e+00	2.326179e-01	9.982740e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.394091e+00	2.875392e-01	1.214513e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.877403e+00	1.096736e-01	1.016392e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.147680e+00	4.416440e-02	8.367678e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.362711e+00	1.604828e-02	3.936284e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.333421e+00	6.441618e-02	1.752689e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.038407e+00	3.871267e-01	6.003077e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.280101e+00	4.153487e-01	1.157925e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.482215e+00	3.654321e-01	2.591362e-02
4.075000e-01	4.250000e-02	4.250000e-02	7.575036e-01	1.931748e-01	2.348017e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.913191e-02	1.824998e-02	4.807203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.549672e+01	3.279080e+00	1.123839e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.815698e+01	1.260604e+00	6.878763e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.610850e+01	1.475088e+00	4.379575e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.303788e+01	4.359260e-01	3.439713e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.028669e+01	2.776742e-02	1.892386e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.990391e+00	1.501786e-01	9.524809e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.831002e+00	1.115690e-01	6.314034e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.427459e+00	3.063303e-01	2.673749e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.509523e+00	5.673779e-01	7.491668e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.548318e+00	5.870550e-01	8.823175e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.605849e+00	5.043048e-01	4.399577e-02
6.050000e-01	3.950000e-01	3.950000e-01	7.342213e-02	2.704501e-02	5.511668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.308947e-01	3.629462e-02	2.008004e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.255058e+00	2.354120e-01	1.255183e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.836874e+00	3.771440e-01	9.147751e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.655083e+00	4.214181e-01	2.470128e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.086279e+00	9.375771e-01	2.921224e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.007457e+00	8.317402e-01	2.558987e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.011858e+00	4.702065e-01	1.962256e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.820846e-02	4.032488e-02	1.789988e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.100618e+00	2.951527e-01	8.758145e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.825533e+00	5.170745e-01	1.185999e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.819703e+00	4.019680e-01	2.523061e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.550299e+00	7.259946e-01	3.618586e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.499640e+00	5.460132e-01	2.210388e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.833665e-01	2.918099e-01	1.226973e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.269827e-01	1.382268e-01	4.543776e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.395373e-02	1.290388e-02	4.060829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.294575e+00	9.765112e-01	2.602595e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.720563e+00	7.764524e-01	1.278104e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.067299e+00	1.067240e+00	5.231694e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.680422e+00	1.025549e+00	5.582160e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.446385e-01	6.999350e-02	3.000623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.267539e-03	2.894769e-03	3.068113e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.865214e-02	2.112332e-02	2.410220e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.134079e-01	9.034974e-02	6.734632e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.479514e-01	2.116183e-01	1.029084e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.624951e+00	2.903607e-01	1.258687e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.563535e+00	3.840566e-01	8.553223e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.250254e+00	2.678367e-01	3.273395e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.451604e+00	3.058934e-01	5.676879e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.290828e+00	7.003164e-01	9.936112e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.762398e+00	8.039165e-01	2.602592e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.062940e+00	7.376258e-01	2.498458e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.385778e+00	5.644613e-01	2.067486e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.699993e-01	3.357256e-01	1.631155e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.433584e-02	3.036172e-02	1.544377e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.033052e-02	2.434459e-02	1.341349e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.154153e-01	1.067106e-01	7.141040e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.021877e-01	2.785620e-01	1.394199e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.764077e+00	5.124132e-01	1.658623e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.650349e+00	5.686809e-01	1.740357e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.545882e+00	6.272238e-01	1.145462e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.927036e+00	4.263135e-01	4.981597e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.942208e+00	1.594694e-01	1.684081e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.511537e+00	4.751773e-01	1.860031e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.964417e+00	6.696685e-01	2.281821e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.243974e+00	6.196256e-01	2.847014e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.589916e+00	5.378157e-01	2.440024e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.846921e-01	3.436886e-01	1.596960e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.296302e-01	2.044827e-01	8.218202e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.634915e-02	2.101957e-02	8.541750e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.725517e-01	1.224197e-01	8.093576e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.012047e+00	3.695148e-01	2.312908e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.561405e+00	8.757134e-01	3.569617e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.561461e+00	1.392796e+00	3.745766e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.123393e+00	1.348848e+00	2.769245e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.832907e+00	9.527520e-01	1.132505e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.520370e+00	2.363541e-01	3.691590e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.568919e+00	1.021866e+00	3.401933e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.154883e+00	1.107216e+00	5.285345e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.900213e+00	1.040210e+00	5.142336e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.787309e+00	7.037198e-01	4.246968e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.222239e-02	4.575268e-02	2.034964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.486611e-01	1.838533e-02	3.512973e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.595792e-01	1.126801e-01	1.161423e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.203150e+00	1.868464e-01	7.814917e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.866030e+00	2.876208e-01	8.738288e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.736012e+00	7.163557e-01	6.305772e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.975278e+00	7.062593e-01	1.747260e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.155105e+00	5.209632e-01	1.584269e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.811302e-01	2.306662e-01	8.424714e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.164826e-02	1.736428e-02	8.575466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.519699e+00	1.775221e-01	1.718016e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.395560e+00	3.271209e-01	2.482731e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.410137e+00	2.735596e-01	1.048677e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.923277e+00	2.566299e-01	1.526557e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.643739e+00	4.569802e-01	3.072691e-03
2.660000e-01	4.100000e-02	4.100000e-02	1.986140e+00	5.103664e-01	1.840798e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.262055e+00	4.509971e-01	1.269336e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.867201e-01	2.634944e-01	8.191591e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.773215e-02	3.066771e-02	9.718262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.859073e+01	4.767696e+00	2.656003e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.932912e+01	1.455944e+00	7.082592e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.500433e+00	5.891941e-01	1.037342e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.794289e+00	1.438786e-01	2.806867e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.064947e+00	4.079815e-01	3.095159e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.504871e+00	7.077085e-01	2.242181e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.658161e+00	6.476136e-01	2.340138e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.570289e-02	4.877129e-02	1.519774e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.492587e-01	2.062050e-02	3.044271e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.157014e-01	4.060393e-02	6.941661e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.200088e-01	5.499937e-02	9.783762e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.185848e+00	1.253159e-01	1.073221e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.733235e+00	1.751904e-01	9.417833e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.276627e+00	2.009746e-01	6.082657e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.638074e+00	2.071344e-01	2.141575e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.735399e+00	2.430508e-01	1.205445e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.772757e+00	5.642731e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.389566e+00	6.387356e-01	1.422300e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.919041e+00	6.387748e-01	1.222538e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.273412e+00	4.805746e-01	1.916819e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.279463e-01	3.218432e-01	1.265587e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.342558e-02	2.963047e-02	1.433674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.681349e+00	1.926045e-01	1.666956e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.799645e+00	2.272815e-01	2.276241e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.380936e+00	2.625067e-01	2.245415e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.632577e+00	3.864583e-01	1.750617e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.417110e+00	2.355679e-01	1.195568e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.188752e+00	2.634540e-01	5.512307e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.951338e+00	2.101334e-01	1.789998e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.769384e+00	2.844258e-01	6.427546e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.524401e+00	3.877325e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	2.054818e+00	4.830707e-01	1.419223e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.428736e+00	4.339393e-01	1.380430e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.107541e-01	2.881399e-01	1.292018e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.998633e-02	3.291656e-02	1.242006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.944036e+01	4.296224e+00	2.411335e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.467401e+01	2.268778e+00	8.789358e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.671375e+01	1.015132e+00	5.465427e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.142400e+01	7.934443e-01	3.010774e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.765223e+00	7.385219e-01	1.245044e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.298992e+00	3.334852e-01	4.612646e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.841206e+00	2.245121e-01	2.483548e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.306108e+00	1.425870e-01	5.660096e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.193068e+00	4.728223e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.707933e+00	6.174064e-01	2.150655e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.977658e+00	6.961587e-01	2.423500e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.173596e-01	5.376030e-02	2.204885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.471514e-01	1.447180e-02	1.314779e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.258747e+00	7.975285e-02	8.088457e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.742107e+00	1.663204e-01	7.605772e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.791293e+00	1.702585e-01	1.185632e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.303124e+00	7.958128e-01	1.298157e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.956803e+00	6.628754e-01	7.705460e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.893508e-01	3.122533e-01	2.145281e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.953662e-02	2.961110e-02	5.013373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.333048e+00	1.106287e-01	5.167834e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.183222e+00	1.437701e-01	8.025314e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.011913e+00	2.194098e-01	2.514275e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.436119e+00	5.692922e-01	7.095372e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.229585e+00	3.470655e-01	1.843444e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.783516e-01	1.640145e-01	1.258269e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.300043e-01	8.452265e-02	1.856310e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.414664e-02	7.930556e-03	1.137072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.543646e+00	4.156788e-01	1.872965e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.639539e+00	9.462404e-03	9.967525e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.215545e+00	9.317442e-01	1.080418e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.794846e+00	5.864493e-01	8.055757e-02
6.025000e-01	3.975000e-01	3.975000e-01	8.249921e-02	3.217361e-02	2.549293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.789973e-02	1.939938e-03	6.404072e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.460143e-01	1.252721e-02	2.262093e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.658655e-01	5.548962e-02	4.595096e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.806301e-01	7.882040e-02	7.419660e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.713313e+00	1.574114e-01	7.518860e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.587034e+00	1.588552e-01	6.294037e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.325655e+00	9.793820e-02	2.318345e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.626306e+00	2.924777e-01	4.755046e-03
3.700000e-01	2.000000e-02	2.000000e-02	3.386215e+00	5.453520e-01	1.467823e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.766271e+00	6.453137e-01	1.716982e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.960413e+00	5.545030e-01	5.991281e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.167456e+00	3.186798e-01	8.418306e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.001059e-01	1.797027e-01	2.268579e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.227800e-02	1.686067e-02	2.576622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.500360e-01	4.343614e-02	1.965431e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.497759e-01	8.315015e-02	5.676033e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.309623e+00	1.787629e-01	9.260779e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.203309e+00	2.375676e-01	1.104349e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.019532e+00	7.078427e-02	1.127770e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.930356e+00	2.406418e-01	6.972982e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.371990e+00	1.006824e-01	2.962311e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.184186e+00	1.524609e-01	2.133721e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.641966e+00	4.505339e-01	2.047353e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.805870e+00	4.810770e-01	1.844541e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.078137e+00	4.844152e-01	2.768725e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.313640e+00	3.252186e-01	3.424389e-02
3.935000e-01	3.150000e-02	3.150000e-02	7.453578e-01	1.820716e-01	2.833275e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.644775e-01	1.003572e-01	6.205957e-03
7.485000e-01	2.515000e-01	2.515000e-01	2.956680e-02	1.131023e-02	9.381587e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.026418e+00	2.811384e-01	1.600771e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.732886e+00	5.245590e-01	2.320254e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.131235e+00	6.823316e-01	2.856294e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.202453e+00	3.978704e-01	2.581545e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.402400e+00	9.985179e-02	1.334175e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.121413e+00	0.000000e+00	8.413199e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.685842e+00	5.694489e-01	4.251835e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.904609e+00	8.770724e-01	1.217287e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.255416e+00	8.120396e-01	1.653493e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.026536e+00	6.329002e-01	5.649621e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.110603e+00	3.241474e-01	4.973955e-02
6.140000e-01	3.860000e-01	3.860000e-01	4.883817e-02	1.828789e-02	2.269998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.151879e-01	2.767900e-03	2.237372e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.709546e-01	2.332081e-02	8.295647e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.055920e+00	2.559762e-02	8.244565e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.200391e+00	1.067476e-01	1.777795e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.007717e+00	7.376836e-01	2.067826e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.001730e+00	6.823467e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	9.997104e-01	3.358176e-01	4.663772e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.869510e-01	1.504677e-01	1.935057e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.354980e-02	1.479174e-02	3.772010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.416401e-01	5.210838e-02	6.988368e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.610235e+00	1.998472e-01	1.616081e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.832536e+00	1.022283e-02	1.178659e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.868515e+00	0.000000e+00	3.788401e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.984195e+00	5.157198e-01	6.853212e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.889270e+00	4.990293e-01	2.421445e-03
3.475000e-01	4.050000e-02	4.050000e-02	1.004633e+00	2.974536e-01	1.875809e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.846810e-01	1.546656e-01	1.529738e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.397786e-02	1.904398e-02	1.650019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.037066e+01	3.097247e+00	1.439626e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.154051e+01	3.314699e-01	6.271874e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.170448e+01	0.000000e+00	2.189292e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.332853e+00	2.351819e-01	4.732377e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.196683e+00	6.686044e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.011139e+00	6.077647e-01	1.243269e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.042577e+00	3.620004e-01	6.621951e-02
6.150000e-01	3.850000e-01	3.850000e-01	5.014282e-02	2.488084e-02	3.397700e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.872445e-01	6.235165e-03	2.560931e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.243975e-01	2.142305e-02	4.608414e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.224997e-01	5.792370e-02	6.466246e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.043167e+00	0.000000e+00	7.899853e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.623646e+00	9.252054e-02	7.415965e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.255938e+00	5.035278e-02	5.345620e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.803468e+00	7.173197e-02	2.699637e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.089863e+00	2.241346e-01	2.937569e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.958478e+00	4.954279e-01	9.894232e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.505480e+00	6.207135e-01	5.515178e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.866413e+00	5.477878e-01	2.720717e-03
5.100000e-01	3.000000e-02	3.000000e-02	1.095500e+00	3.065119e-01	6.060109e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.602221e-01	1.680899e-01	2.242892e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.180534e-02	1.649700e-02	2.649742e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.383644e+00	2.529589e-02	9.550010e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.079673e+00	3.332839e-01	1.135349e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.741697e+00	3.810422e-01	1.401769e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.285089e+00	6.263196e-02	1.352906e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.615954e+00	4.053930e-02	1.127918e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.773922e+00	3.811328e-03	6.379494e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.744741e+00	1.051097e-01	2.170942e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.315258e+00	2.595157e-01	1.331943e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.704453e+00	4.183821e-01	1.097630e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.978793e+00	4.207225e-01	8.185681e-03
3.275000e-01	3.750000e-02	3.750000e-02	1.211946e+00	3.020798e-01	1.286890e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.067204e-01	1.549804e-01	1.450062e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.280381e-02	1.656059e-02	1.561159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.621681e+01	3.317917e+00	1.473139e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.370362e+01	3.850610e-01	7.503795e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.928745e+01	5.425491e-01	4.370443e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.510596e+01	0.000000e+00	2.979252e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.127060e+01	3.636819e-01	1.696407e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.692212e+00	2.238418e-02	9.649042e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.395577e+00	1.528381e-01	4.668046e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.986605e+00	3.939982e-01	8.249390e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.179970e+00	5.697501e-01	9.265490e-03
1.375000e-01	2.250000e-02	2.250000e-02	2.285174e+00	5.851722e-01	4.804510e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.386169e+00	4.159035e-01	1.388709e-02
6.050000e-01	3.950000e-01	3.950000e-01	6.370125e-02	2.258704e-02	3.827892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.477574e-01	3.815492e-02	2.156984e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.350179e+00	2.351339e-01	1.288477e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.885552e+00	3.248393e-01	8.416973e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.638137e+00	4.573292e-01	4.557558e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.049941e+00	9.660945e-01	2.579968e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.921686e+00	7.946553e-01	2.707205e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.731878e-01	4.473902e-01	1.683633e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.427574e-02	4.062465e-02	1.792646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.198218e+00	3.053733e-01	9.449891e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.854579e+00	4.155180e-01	1.114164e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.774693e+00	4.850918e-01	2.148636e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.550700e+00	7.243105e-01	2.778327e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.420153e+00	4.997166e-01	2.364382e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.640667e-01	3.058408e-01	1.056459e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.216289e-01	1.462269e-01	4.424323e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.149202e-02	1.136229e-02	4.669160e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.485766e+00	9.704359e-01	2.776520e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.757879e+00	6.323247e-01	1.221782e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.047592e+00	1.172910e+00	4.515503e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.574098e+00	1.006035e+00	5.073509e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.395794e-01	6.982481e-02	2.923850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.628485e-03	2.771533e-03	3.486432e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.163733e-02	1.480958e-02	2.834871e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.408362e-01	8.208053e-02	7.407549e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.036824e-01	1.941720e-01	1.123406e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.722319e+00	2.548212e-01	1.229353e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.608355e+00	3.435802e-01	8.613514e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.324586e+00	2.993664e-01	2.272282e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.366791e+00	2.677515e-01	1.202335e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.257576e+00	7.178350e-01	1.275879e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.746090e+00	8.409292e-01	1.983177e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.044135e+00	7.639479e-01	2.147212e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.346802e+00	5.725608e-01	1.678415e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.334562e-01	3.190873e-01	1.557152e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.048959e-02	2.933104e-02	1.641948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.333650e-02	2.249587e-02	1.487460e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.610048e-01	1.069391e-01	8.072297e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.011456e+00	2.964530e-01	1.461426e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.873742e+00	4.860089e-01	1.806463e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.780177e+00	5.603200e-01	1.755260e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.582371e+00	4.991874e-01	1.175688e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.923879e+00	2.949565e-01	4.588891e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.908213e+00	1.858371e-01	1.604129e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.576370e+00	6.116527e-01	4.751721e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.902286e+00	6.458194e-01	2.528772e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.202322e+00	6.255043e-01	2.827404e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.576265e+00	5.587146e-01	1.651644e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.381624e-01	3.388695e-01	1.678738e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.163354e-01	2.062756e-01	8.315143e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.479027e-02	2.100446e-02	7.126808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.717343e-01	8.919795e-02	9.436651e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.118289e+00	3.595341e-01	2.504925e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.765410e+00	9.453206e-01	3.734664e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.825198e+00	1.425761e+00	3.728089e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.200248e+00	1.238984e+00	2.970203e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.822143e+00	6.717308e-01	1.176438e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.591646e+00	3.485338e-01	2.952931e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.538830e+00	1.058836e+00	3.058484e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.122003e+00	1.198323e+00	5.171521e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.850793e+00	1.030566e+00	4.119737e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.741598e+00	7.260788e-01	3.851761e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.809861e-02	4.415154e-02	2.044952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.610658e-01	1.441907e-02	3.900504e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.898726e-01	7.888636e-02	1.236513e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.277785e+00	2.049493e-01	6.569354e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.873766e+00	3.399384e-01	1.265240e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.734607e+00	7.355897e-01	4.357517e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.931917e+00	7.260708e-01	1.887451e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.088042e+00	4.622307e-01	1.386721e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.696048e-01	2.426111e-01	8.214364e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.839543e-02	1.586246e-02	7.930996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.629890e+00	1.307759e-01	1.909325e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.507247e+00	2.617410e-01	2.600971e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.460146e+00	2.634955e-01	9.159381e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.916821e+00	2.532052e-01	1.561606e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.659458e+00	4.776557e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.981889e+00	5.511815e-01	1.334695e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.191440e+00	4.098991e-01	1.455758e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.753719e-01	2.679399e-01	7.855814e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.450097e-02	3.061001e-02	1.043674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.134427e+01	3.985834e+00	2.899305e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.951556e+01	1.420114e+00	6.601125e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.317832e+00	3.373416e-01	1.189626e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.829512e+00	1.993111e-01	2.496024e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.084859e+00	4.351426e-01	2.232440e-03
1.485000e-01	2.850000e-02	2.850000e-02	2.489883e+00	7.441453e-01	1.314178e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.607065e+00	6.590866e-01	2.199507e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.997776e-02	4.627519e-02	1.868495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.498147e-01	1.462371e-02	3.494151e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.415370e-01	2.938092e-02	7.601859e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.818147e-01	6.294619e-02	1.018411e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.224348e+00	9.041898e-02	1.082718e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.797538e+00	1.835721e-01	9.092005e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.338642e+00	2.443933e-01	5.129625e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.629069e+00	1.442506e-01	2.406129e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.765534e+00	2.985282e-01	1.161393e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.671807e+00	5.285587e-01	3.503592e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.416707e+00	6.306909e-01	1.035130e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.895379e+00	6.560292e-01	1.260929e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.253406e+00	5.156353e-01	1.230966e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.864685e-01	2.923872e-01	1.306356e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.038136e-02	3.007235e-02	1.462860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.796294e+00	1.513225e-01	1.867478e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.045829e+00	3.005932e-01	2.436427e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.452388e+00	1.756158e-01	2.386210e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.739659e+00	3.838282e-01	1.702818e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.509959e+00	2.918188e-01	1.111895e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.149444e+00	1.904163e-01	5.903110e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.911749e+00	2.017423e-01	2.243194e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.777003e+00	3.024041e-01	8.459150e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.532178e+00	4.276240e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	2.023314e+00	4.586053e-01	1.358418e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.414850e+00	4.688269e-01	1.191482e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.919150e-01	2.994535e-01	9.373949e-02
7.250000e-01	2.750000e-01	2.750000e-01	7.630807e-02	3.145833e-02	1.395320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.229815e+01	4.263769e+00	2.601972e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.544030e+01	2.515566e+00	8.497677e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.718875e+01	1.380817e+00	5.245577e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.117273e+01	4.485966e-01	3.091947e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.630354e+00	5.832513e-01	1.236593e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.202210e+00	2.756193e-01	4.647423e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.826482e+00	2.095155e-01	2.484830e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.315856e+00	2.088640e-01	4.289534e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.168114e+00	4.645789e-01	1.028802e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.747764e+00	7.219340e-01	1.376234e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.903049e+00	6.884289e-01	2.535324e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.124145e-01	5.291330e-02	2.230621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.640107e-01	1.336574e-02	1.451821e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.338441e+00	6.856722e-02	8.929737e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.811917e+00	1.358901e-01	7.175206e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.824700e+00	3.602677e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.174151e+00	7.773576e-01	1.946505e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.927664e+00	6.592506e-01	5.846642e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.493873e-01	2.744523e-01	1.596662e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.400634e-02	2.626248e-02	7.552854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.457966e+00	9.930388e-02	5.690982e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.252302e+00	9.954206e-02	8.180765e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.993546e+00	3.898838e-01	8.971947e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.328189e+00	5.521024e-01	8.327450e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.159410e+00	3.274502e-01	4.970536e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.680487e-01	1.497063e-01	1.941899e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.206676e-01	7.854172e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.182464e-02	7.026925e-03	2.660354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.833167e+00	4.226621e-01	1.990874e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.742472e+00	1.478888e-01	8.327353e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.113878e+00	9.420046e-01	1.542776e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.674913e+00	5.726278e-01	6.051723e-02
6.025000e-01	3.975000e-01	3.975000e-01	7.508158e-02	3.197021e-02	4.131942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.938181e-02	1.552412e-03	7.327871e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.510095e-01	1.421527e-02	2.529764e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.880404e-01	6.232140e-02	5.106567e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.055810e+00	7.447584e-02	7.702775e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.823795e+00	1.384834e-01	8.200306e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.649639e+00	1.405274e-01	5.906847e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.343636e+00	1.458967e-01	2.028562e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.568712e+00	3.164720e-01	4.664432e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.344073e+00	6.093544e-01	8.604642e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.700179e+00	6.255168e-01	1.754802e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.923320e+00	5.871283e-01	9.054939e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.149198e+00	3.335505e-01	5.996538e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.818864e-01	1.695664e-01	7.332756e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.047608e-02	1.635579e-02	3.191498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.611168e-01	2.226604e-02	2.061740e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.004088e-01	9.374037e-02	6.136543e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.406816e+00	1.590975e-01	8.842334e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.310843e+00	2.085571e-01	1.225304e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.253004e+00	2.150804e-01	1.178213e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.039194e+00	1.442301e-01	7.172826e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.330498e+00	6.184694e-02	3.480973e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.189822e+00	1.847932e-01	2.379945e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.593963e+00	4.951089e-01	9.732568e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.785638e+00	5.644613e-01	1.039320e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.947804e+00	4.281575e-01	1.348658e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.275128e+00	3.483897e-01	3.502381e-02
3.935000e-01	3.150000e-02	3.150000e-02	7.579110e-01	2.106467e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	3.496325e-01	8.575416e-02	1.508889e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.754790e-02	9.759703e-03	1.042156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.143867e+00	2.546196e-01	1.519309e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.976001e+00	4.998765e-01	2.439953e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.206250e+00	4.616166e-01	3.197810e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.553581e+00	5.424639e-01	2.555146e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.660318e+00	2.256953e-01	1.396453e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.105032e+00	0.000000e+00	8.965626e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.663766e+00	6.085126e-01	2.938355e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.843362e+00	9.387761e-01	1.228579e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.149041e+00	8.347960e-01	1.515562e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.963398e+00	6.170429e-01	4.334378e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.097592e+00	3.797597e-01	4.665927e-02
6.140000e-01	3.860000e-01	3.860000e-01	4.532449e-02	1.744687e-02	1.826044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.212838e-01	2.049228e-03	2.409572e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.118848e-01	1.339465e-02	9.030411e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.142113e+00	4.647532e-02	8.041275e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.273064e+00	2.224400e-01	1.120372e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.936877e+00	7.352547e-01	7.317539e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.918959e+00	6.583308e-01	4.480939e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.750628e-01	3.203947e-01	9.495233e-03
6.050000e-01	3.500000e-02	3.500000e-02	3.683811e-01	1.358353e-01	2.116309e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.999658e-02	1.215033e-02	5.984321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.184385e-01	7.644932e-02	7.658609e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.763742e+00	1.429650e-01	1.765648e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.977963e+00	3.699496e-02	1.246427e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.927045e+00	5.753406e-02	3.372638e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.929512e+00	5.719462e-01	1.506594e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.792502e+00	4.969493e-01	3.957428e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.769530e-01	2.770130e-01	1.970843e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.986044e-01	1.325420e-01	1.154599e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.946554e-02	1.930583e-02	2.153864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.258443e+01	3.093687e+00	1.549859e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.217030e+01	7.461764e-02	7.106380e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.181980e+01	7.224594e-02	2.168630e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.467545e+00	3.052979e-01	3.575506e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.062321e+00	7.197597e-01	2.792965e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.888029e+00	6.014856e-01	3.156649e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.026195e+00	3.609237e-01	1.396600e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.916269e-02	2.088022e-02	1.773869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.963803e-01	9.341612e-03	2.738634e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.627952e-01	6.095685e-02	4.968112e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.337726e-01	2.867084e-02	6.924828e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.121364e+00	2.746269e-02	8.277911e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.673598e+00	4.110961e-02	7.874759e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.303781e+00	8.480344e-02	5.389103e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.874315e+00	1.448128e-01	2.208128e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.056679e+00	2.568259e-01	6.411380e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.894894e+00	5.096660e-01	7.401555e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.518401e+00	6.489333e-01	4.296845e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.794686e+00	5.205997e-01	6.445097e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.077035e+00	3.239928e-01	3.215285e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.456266e-01	1.514529e-01	8.023238e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.017994e-02	1.605807e-02	3.444389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.556713e+00	1.400527e-01	1.018205e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.207274e+00	3.317044e-01	1.205475e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.815874e+00	1.598042e-01	1.604570e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.488602e+00	1.343242e-01	1.400591e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.744594e+00	1.427077e-02	1.239550e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.857508e+00	7.504916e-02	6.565358e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.747020e+00	6.587607e-02	2.921273e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.321896e+00	3.196999e-01	5.174996e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.640791e+00	4.281329e-01	1.147630e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.932407e+00	4.384504e-01	3.480458e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.163623e+00	3.075225e-01	2.304348e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.971901e-01	1.524188e-01	1.186193e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.010396e-02	1.602757e-02	1.392261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.885470e+01	3.938477e+00	1.471783e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.537489e+01	8.709596e-01	7.773418e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.961725e+01	9.120068e-02	5.202737e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.532529e+01	1.568489e-01	3.263419e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.136102e+01	2.564308e-01	1.656848e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.777342e+00	4.739817e-02	1.094721e+00
4.125000e-02	8.750000e-03	8.750000e-03	5.388092e+00	1.900890e-01	4.801735e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.965222e+00	3.957599e-01	1.196719e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.065076e+00	5.881662e-01	4.336075e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.190690e+00	6.053202e-01	2.866088e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.323815e+00	4.209237e-01	1.727957e-02
6.050000e-01	3.950000e-01	3.950000e-01	6.111982e-02	2.463074e-02	2.174006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.671995e-01	6.123044e-02	3.023686e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.976192e+00	2.271626e-01	1.413415e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.440913e+00	1.636387e-01	4.693340e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.470285e+00	8.246735e-01	1.303939e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.524567e+00	9.540982e-01	1.983606e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.466410e+00	6.083174e-01	1.293297e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.797057e-01	3.026354e-01	9.690974e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.988276e-02	2.689858e-02	6.076239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.840968e+00	3.698783e-01	1.082610e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.424184e+00	1.458314e-01	8.713954e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.442045e+00	6.889459e-01	2.482840e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.052787e+00	6.326027e-01	2.186704e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.139819e+00	4.039819e-01	1.007133e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.906560e-01	2.125386e-01	6.797953e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.608770e-01	1.194925e-01	1.621200e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.630551e-02	8.803596e-03	1.327618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.952601e+00	1.116056e+00	3.000615e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.366728e+00	3.234270e-01	1.007103e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.345436e+00	1.167257e+00	5.528347e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.017688e+00	8.046547e-01	2.989974e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.081784e-01	5.256637e-02	1.228412e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.211597e-03	3.378553e-03	4.981557e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.231788e-01	2.571145e-02	4.136089e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.638367e-01	1.162777e-01	1.018320e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.401212e+00	2.557234e-01	1.284542e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.395801e+00	2.809567e-01	1.153182e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.227058e+00	2.137685e-01	5.021592e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.565965e+00	2.386356e-01	1.656604e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.357982e+00	6.099015e-01	1.802906e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.958876e+00	8.937209e-01	1.126282e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.264165e+00	7.467648e-01	2.454526e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.648229e+00	6.460832e-01	1.236082e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.021042e+00	4.121983e-01	8.814390e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.268518e-01	2.228373e-01	8.773363e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.044051e-02	2.061327e-02	6.918754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.740091e-02	2.314241e-02	2.580368e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.808742e-01	2.150239e-01	1.257737e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.691285e+00	4.342454e-01	2.010463e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.809264e+00	5.297587e-01	2.006705e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.870418e+00	5.430810e-01	1.519977e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.368416e+00	3.466363e-01	6.965894e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.352081e+00	9.594874e-02	1.667902e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.835888e+00	4.977077e-01	2.268094e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.246575e+00	7.371317e-01	1.390742e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.461251e+00	6.342533e-01	2.534350e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.845358e+00	5.797043e-01	1.907993e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.241138e+00	4.217204e-01	1.142416e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.638208e-01	2.745852e-01	7.635568e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.858717e-01	1.437250e-01	5.287244e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.374169e-02	1.614944e-02	2.864881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.254821e-01	1.425503e-01	1.298795e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.797046e+00	5.604110e-01	3.579735e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.249021e+00	1.293200e+00	4.595165e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.517729e+00	1.375255e+00	4.164241e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.793888e+00	9.678962e-01	2.365576e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.802378e+00	3.869282e-01	6.832829e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.626474e+00	1.012740e+00	4.046137e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.035013e+00	1.231036e+00	4.094859e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.449521e+00	9.988134e-01	4.685001e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.308588e+00	8.969307e-01	3.378571e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.424230e+00	6.312386e-01	1.527337e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.406145e-02	3.218283e-02	1.140247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.539286e-01	1.685275e-02	5.087483e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.420239e+00	7.423767e-02	1.349857e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.670725e+00	1.156532e-01	4.580799e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.957220e+00	5.392124e-01	5.773549e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.464381e+00	7.937633e-01	5.800563e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.582792e+00	6.081684e-01	8.470538e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.124860e-01	3.347911e-01	8.389790e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.336722e-01	1.711106e-01	3.285056e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.874320e-02	1.030715e-02	3.113893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.663542e+00	1.627319e-01	2.578561e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.639253e+00	1.799043e-01	2.646673e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.573899e+00	8.201180e-02	6.501174e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.970339e+00	3.946489e-01	7.836824e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.569215e+00	5.771771e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.728827e+00	5.065332e-01	6.262634e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.864471e-01	3.301370e-01	6.428825e-02
4.280000e-01	4.000000e-02	4.000000e-02	5.252274e-01	1.895698e-01	5.876484e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.298028e-02	2.539542e-02	2.621810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.228164e+01	3.028336e+00	3.275405e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.986496e+01	5.217590e-01	5.647542e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.305256e+00	2.276147e-01	5.913203e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.789219e+00	9.537295e-02	1.767527e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.943474e+00	5.075651e-01	2.586097e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.222159e+00	6.997275e-01	5.854711e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.309985e+00	5.286893e-01	1.335056e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.195648e-02	3.710443e-02	6.748470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.061333e-01	1.890565e-02	4.241443e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.361864e-01	5.321387e-02	9.588799e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.082375e+00	8.057157e-02	1.211793e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.624032e+00	3.294625e-02	1.196373e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.208339e+00	8.786138e-02	9.012132e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.769598e+00	2.049011e-01	2.825677e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.803407e+00	1.918337e-01	1.900376e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.805244e+00	4.660581e-01	1.068840e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.585223e+00	6.694149e-01	1.677950e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.140393e+00	6.836829e-01	8.025470e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.564244e+00	5.595114e-01	9.738354e-02
5.100000e-01	3.000000e-02	3.000000e-02	9.815494e-01	3.890030e-01	6.709541e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.083248e-01	2.132554e-01	6.351106e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.077581e-02	2.060860e-02	6.422323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.693716e+00	1.645415e-01	2.436860e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.298706e+00	2.582700e-01	2.932949e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.628794e+00	1.472479e-01	2.481994e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.367847e+00	1.399736e-01	1.865024e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.929158e+00	1.854417e-01	7.823476e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.296282e+00	1.139936e-01	3.325599e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.998719e+00	2.915474e-01	1.242558e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.739292e+00	3.894242e-01	6.830894e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.433860e+00	5.243953e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.781187e+00	4.359672e-01	1.025390e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.188908e+00	3.887662e-01	6.419365e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.362673e-01	2.232777e-01	5.120806e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.831894e-02	2.495908e-02	6.554539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.127782e+01	3.240906e+00	2.907078e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.775022e+01	1.061962e+00	8.232049e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.699773e+01	2.254007e-01	4.475014e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.164887e+01	6.005247e-01	1.505239e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.532322e+00	1.340625e-01	1.053999e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.293801e+00	2.448329e-01	4.294478e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.869545e+00	1.441997e-01	1.208513e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.195556e+00	2.139937e-01	3.388782e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.962253e+00	5.294886e-01	4.583934e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.435573e+00	6.550322e-01	1.271903e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.684553e+00	6.817262e-01	1.108850e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.673241e-02	4.003623e-02	1.230596e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.483892e-01	1.697839e-02	1.909611e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.814711e+00	7.004128e-02	1.048764e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.389636e+00	1.456146e-01	5.086416e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.759828e+00	6.114349e-01	8.313463e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.666917e+00	8.396542e-01	1.436120e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.460447e+00	5.140657e-01	1.895367e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.467252e-01	2.152266e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	3.791829e-02	2.268833e-02	4.962558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.071099e+00	1.175538e-01	6.640481e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.697300e+00	0.000000e+00	7.435229e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.531064e+00	5.319671e-01	1.040691e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.898491e+00	5.176552e-01	3.749615e-02
3.425000e-01	3.750000e-02	3.750000e-02	9.612748e-01	2.801290e-01	1.656662e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.586729e-01	1.282738e-01	9.485476e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.731252e-01	7.940528e-02	2.405821e-03
7.750000e-01	2.250000e-01	2.250000e-01	9.821915e-03	6.053474e-03	8.576616e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.229139e+00	2.971090e-01	2.040470e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.469007e+00	1.975777e-01	6.193892e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.506053e+00	8.814371e-01	1.018335e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.408058e+00	4.865611e-01	4.312906e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.537911e-02	2.701140e-02	1.307858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.745511e-02	4.611196e-03	7.994042e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.965143e-01	1.711881e-02	3.138298e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.498512e-01	7.236808e-02	7.323748e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.366943e+00	9.234361e-02	9.161253e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.283480e+00	1.412137e-01	8.485504e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.221121e+00	1.876118e-01	4.258622e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.655616e+00	1.244786e-01	1.888642e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.531180e+00	5.048129e-01	1.236435e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.023432e+00	6.524714e-01	2.115729e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.355061e+00	6.883056e-01	5.395135e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.558199e+00	4.946478e-01	4.424600e-02
5.150000e-01	2.500000e-02	2.500000e-02	9.049575e-01	3.061067e-01	2.058123e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.426886e-01	1.449604e-01	7.450770e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.947464e-02	1.191024e-02	1.209303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.091962e-01	4.134266e-02	2.576334e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.224619e-01	1.426193e-01	8.886907e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.970722e+00	1.798753e-01	1.321231e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.183247e+00	1.937285e-01	1.443969e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.222721e+00	2.086894e-01	1.049807e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.640057e+00	0.000000e+00	6.251978e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.605557e+00	6.404450e-02	4.323242e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.080445e+00	4.642355e-01	8.826351e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.185530e+00	5.843067e-01	1.598399e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.380041e+00	5.591543e-01	4.877041e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.636505e+00	4.065286e-01	5.492913e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.060819e+00	2.880007e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	5.765273e-01	1.429808e-01	3.047276e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.988321e-01	1.093209e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.224047e-02	8.067174e-03	2.258549e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.450614e+00	3.634392e-01	1.928706e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.963269e+00	5.432777e-01	3.398551e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.251958e+00	7.685185e-01	3.490710e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.127400e+00	6.096832e-02	2.758598e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.539617e+00	0.000000e+00	1.479937e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.412395e+00	4.136687e-01	5.897824e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.130751e+00	8.646540e-01	2.943227e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.360538e+00	1.033666e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.632214e+00	7.140385e-01	1.367473e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.617522e+00	5.222638e-01	6.011882e-02
2.080000e-01	2.000000e-02	2.000000e-02	9.189617e-01	3.553930e-01	5.148476e-03
6.140000e-01	3.860000e-01	3.860000e-01	3.625827e-02	1.560870e-02	1.593602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.739069e-01	0.000000e+00	3.202685e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.116332e+00	2.927879e-02	1.074237e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.634750e+00	2.635325e-02	6.834145e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.351617e+00	4.598026e-01	2.187133e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.649865e+00	8.163598e-01	7.422452e-03
4.600000e-01	4.000000e-02	4.000000e-02	1.551276e+00	5.556214e-01	3.585314e-02
5.350000e-01	3.500000e-02	3.500000e-02	7.693299e-01	2.679315e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.737064e-01	1.284532e-01	1.302882e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.469340e-02	9.349961e-03	2.739449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.481163e+00	1.073544e-01	1.188982e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.942520e+00	9.189612e-02	2.162845e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.539720e+00	0.000000e+00	1.064840e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.739742e+00	3.201930e-01	1.873035e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.682826e+00	6.761212e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.554332e+00	4.448361e-01	3.982086e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.279610e-01	2.531688e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.997511e-01	1.171354e-01	1.415292e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.305743e-02	1.796117e-02	1.248921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.994403e+01	2.550875e+00	2.180876e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.578612e+01	0.000000e+00	7.493710e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.085921e+01	2.796127e-02	1.703367e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.759694e+00	5.035527e-01	7.119123e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.885843e+00	7.183052e-01	3.893735e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.747298e+00	5.791083e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	9.179307e-01	3.522489e-01	1.401743e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.009053e-02	1.866702e-02	1.643207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.167605e-01	5.503548e-03	3.428799e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.309825e-01	1.998684e-02	6.759011e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.614818e-01	9.259133e-02	8.313491e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.433776e+00	2.545338e-02	9.664470e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.053740e+00	5.094183e-02	7.988430e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.767078e+00	1.172837e-01	4.263158e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.050209e+00	1.081045e-02	2.527431e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.094938e+00	4.297702e-01	2.228224e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.727490e+00	6.333686e-01	1.467140e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.198975e+00	6.272956e-01	4.688838e-03
4.500000e-01	3.000000e-02	3.000000e-02	1.542110e+00	4.806479e-01	6.904403e-03
5.100000e-01	3.000000e-02	3.000000e-02	8.746477e-01	2.927576e-01	3.186110e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.346628e-01	1.367351e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.052679e-02	1.212644e-02	6.723111e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.969885e+00	1.265987e-01	1.328322e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.983077e+00	3.461871e-01	1.757879e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.764028e+00	6.941499e-02	1.931383e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.386242e+00	1.554438e-01	1.532361e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.427954e+00	1.048730e-01	1.053860e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.105234e+00	0.000000e+00	6.924373e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.737075e+00	1.473194e-01	1.916286e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.166365e+00	4.423640e-01	3.264885e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.455621e+00	5.044664e-01	2.630703e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.688566e+00	4.135396e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	9.974008e-01	2.659198e-01	2.072910e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.912461e-01	1.322592e-01	1.100125e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.331655e-02	1.445495e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.266929e+01	3.746447e+00	1.962024e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.032396e+01	3.579872e-01	8.006402e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.234063e+01	0.000000e+00	5.313567e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.619713e+01	2.571075e-02	3.204513e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.078890e+01	0.000000e+00	1.468937e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.019127e+00	3.942706e-02	8.020858e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.965838e+00	4.099310e-01	2.288228e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.636497e+00	4.221419e-01	5.977517e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.951778e+00	6.486073e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.999087e+00	5.626025e-01	3.250062e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.167766e+00	4.033122e-01	1.104195e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.199890e-02	2.152486e-02	1.583914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.025659e-01	6.339641e-02	3.266863e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.062939e+00	2.248442e-01	1.428030e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.474636e+00	1.781072e-01	4.153473e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.438244e+00	8.448049e-01	1.351865e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.433604e+00	8.677377e-01	2.112038e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.419006e+00	6.088496e-01	1.345116e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.493346e-01	2.825077e-01	8.851762e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.603265e-02	2.559952e-02	6.646170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.969980e+00	3.695472e-01	1.109276e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.459213e+00	1.284960e-01	7.757471e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.361274e+00	6.886290e-01	2.692395e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.983595e+00	6.045858e-01	1.873401e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.105664e+00	3.763138e-01	1.084251e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.811870e-01	2.249221e-01	5.092659e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.412590e-01	1.091779e-01	2.710999e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.603066e-02	9.452691e-03	9.276053e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.284239e+00	1.166104e+00	3.014707e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.319244e+00	3.394940e-01	1.094652e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.191289e+00	1.185783e+00	5.307821e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.960876e+00	7.140963e-01	2.757578e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.052739e-01	5.397872e-02	1.185970e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.008516e-02	3.611262e-03	5.340936e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.381146e-01	2.944236e-02	4.667842e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.175843e-01	1.028239e-01	1.067783e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.480588e+00	2.267172e-01	1.304611e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.534385e+00	3.150203e-01	1.004985e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.297395e+00	2.105982e-01	4.359609e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.575620e+00	2.970101e-01	1.331566e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.387971e+00	7.089363e-01	4.331294e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.873523e+00	8.269186e-01	1.632444e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.216786e+00	7.533747e-01	1.876452e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.516555e+00	5.363082e-01	1.684831e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.792421e-01	3.771316e-01	1.392228e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.093333e-01	2.249499e-01	6.162588e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.904345e-02	1.975620e-02	6.713577e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.042976e-01	3.638560e-02	2.720017e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.774364e-01	2.473654e-01	1.367518e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.811859e+00	4.207137e-01	2.108719e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.950098e+00	5.177992e-01	2.062976e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.062435e+00	5.802125e-01	1.281042e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.487375e+00	3.856602e-01	5.453471e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.360841e+00	8.319118e-02	2.261526e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.823641e+00	5.122882e-01	1.733854e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.142101e+00	6.879206e-01	2.397945e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.435547e+00	6.537531e-01	1.970287e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.747684e+00	5.441220e-01	1.885210e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.201869e+00	3.669248e-01	1.216288e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.222172e-01	2.337290e-01	9.229161e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.931492e-01	1.569451e-01	4.197582e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.256640e-02	1.628229e-02	3.363321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.762646e-01	1.697259e-01	1.443247e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.140267e+00	7.433053e-01	3.591632e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.461186e+00	1.255646e+00	4.789834e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.920761e+00	1.434984e+00	4.136758e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.238320e+00	1.194885e+00	1.868584e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.822546e+00	1.949126e-01	6.159381e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.530665e+00	9.121890e-01	4.687270e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.811066e+00	1.102249e+00	5.356089e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.358518e+00	1.102755e+00	4.159200e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.205368e+00	7.625553e-01	2.946422e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.361414e+00	5.776463e-01	1.940189e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.457632e-02	3.365235e-02	8.633999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.780062e-01	1.167741e-02	5.644491e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.486449e+00	6.755240e-02	1.327235e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.738230e+00	1.219538e-01	4.167144e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.959306e+00	5.742406e-01	1.859316e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.404026e+00	7.540272e-01	7.480421e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.542860e+00	6.223463e-01	6.723884e-02
5.350000e-01	3.500000e-02	3.500000e-02	7.675197e-01	3.082152e-01	8.168219e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.160751e-01	1.625082e-01	3.485116e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.632798e-02	9.056543e-03	2.943644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.874765e+00	1.368497e-01	2.781374e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.784039e+00	1.924281e-01	2.544450e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.616218e+00	9.364184e-02	6.047981e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.013028e+00	4.359078e-01	1.032838e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.505835e+00	5.650625e-01	2.172264e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.684055e+00	4.777214e-01	4.810652e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.690674e-01	3.227617e-01	6.621405e-02
4.280000e-01	4.000000e-02	4.000000e-02	5.186490e-01	1.972070e-01	4.204711e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.895154e-02	2.414700e-02	4.208541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.564961e+01	2.796690e+00	3.411230e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.015785e+01	8.017717e-01	4.698836e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.416049e+00	1.833290e-01	7.081382e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.752790e+00	7.655331e-02	1.901806e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.875187e+00	5.230748e-01	7.994423e-03
1.485000e-01	2.850000e-02	2.850000e-02	2.143141e+00	6.432928e-01	6.079428e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.301468e+00	5.021865e-01	1.370990e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.942290e-02	3.806065e-02	7.875866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.135808e-01	6.624334e-03	4.644901e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.557056e-01	1.206516e-02	1.024808e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.146508e+00	6.271671e-02	1.210303e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.723567e+00	6.525556e-02	1.143415e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.341131e+00	1.320941e-01	7.901712e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.711568e+00	1.192321e-01	3.466049e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.860159e+00	2.399002e-01	1.303465e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.850478e+00	5.633459e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.540505e+00	6.375892e-01	3.027471e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.068769e+00	6.385055e-01	8.880633e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.496115e+00	5.223432e-01	9.571556e-02
5.100000e-01	3.000000e-02	3.000000e-02	9.485990e-01	3.668012e-01	8.366032e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.885441e-01	2.121315e-01	5.689535e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.978568e-02	2.017504e-02	5.293824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.868675e+00	1.129105e-01	2.496299e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.497893e+00	1.725939e-01	3.096185e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.786816e+00	1.644999e-01	2.415285e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.545333e+00	2.340571e-01	1.497465e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.903170e+00	1.179864e-01	8.922967e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.356431e+00	1.098466e-01	3.024508e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.023943e+00	2.993430e-01	4.330670e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.768125e+00	4.167260e-01	4.105324e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.382077e+00	4.957758e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.715227e+00	4.440010e-01	1.049190e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.145950e+00	3.433809e-01	5.461381e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.167524e-01	2.038430e-01	6.416561e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.863223e-02	2.627329e-02	4.911418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.434268e+01	3.008725e+00	2.939767e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.824093e+01	1.427238e+00	8.190762e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.753150e+01	3.848785e-01	3.617229e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.167865e+01	1.867873e-01	1.684049e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.659470e+00	2.427361e-01	8.163486e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.298352e+00	2.040310e-01	3.671697e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.796080e+00	1.310104e-01	1.098662e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.105225e+00	1.519053e-01	7.291716e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.976810e+00	5.834530e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.348022e+00	6.401106e-01	1.570531e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.605621e+00	5.816181e-01	9.577034e-02
6.050000e-01	3.950000e-01	3.950000e-01	8.638741e-02	4.122688e-02	1.080813e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.717513e-01	2.043373e-02	2.147849e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.926047e+00	9.266145e-02	1.052534e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.345130e+00	1.159745e-01	4.513997e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.697631e+00	7.021369e-01	1.043317e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.638989e+00	8.371516e-01	7.460922e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.439480e+00	4.811902e-01	5.755801e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.186708e-01	2.040211e-01	4.481326e-03
7.950000e-01	2.050000e-01	2.050000e-01	3.634586e-02	1.900497e-02	4.999078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.166834e+00	9.177112e-02	7.063297e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.706809e+00	1.321480e-02	6.669171e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.483875e+00	5.665592e-01	8.749291e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.839072e+00	4.949173e-01	5.442175e-02
3.425000e-01	3.750000e-02	3.750000e-02	9.314253e-01	2.835839e-01	2.814354e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.507141e-01	1.311249e-01	1.089669e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.706809e-01	6.370321e-02	3.086084e-03
7.750000e-01	2.250000e-01	2.250000e-01	9.814084e-03	6.025646e-03	1.325838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.535912e+00	3.217896e-01	2.083816e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.333762e+00	1.525226e-01	5.569567e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.406099e+00	9.020633e-01	9.644052e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.383092e+00	5.077462e-01	4.945363e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.216091e-02	2.694728e-02	3.968640e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.137646e-02	2.094559e-03	9.118283e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.115558e-01	2.726805e-02	3.400785e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.635847e-01	1.631887e-02	7.591687e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.464225e+00	9.613157e-02	9.278116e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.356329e+00	1.776463e-01	8.245567e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.266493e+00	1.502717e-01	4.088835e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.654328e+00	1.772081e-01	1.104009e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.567172e+00	6.167075e-01	1.104557e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.995955e+00	6.637139e-01	1.598804e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.240612e+00	6.412962e-01	7.853838e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.508133e+00	4.783347e-01	2.311062e-02
5.150000e-01	2.500000e-02	2.500000e-02	8.904413e-01	2.824863e-01	2.132448e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.337140e-01	1.411763e-01	1.365886e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.708507e-02	1.115779e-02	2.765433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.096913e-01	2.593641e-02	3.167145e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.375642e-01	1.202170e-01	1.007664e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.070467e+00	1.291718e-01	1.426754e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.289633e+00	1.318076e-01	1.407809e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.269089e+00	2.388869e-01	1.111163e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.778127e+00	1.436169e-01	4.657889e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.675293e+00	8.739210e-02	3.214423e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.046417e+00	5.328918e-01	1.279886e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.121028e+00	5.186482e-01	1.804447e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.363580e+00	5.932597e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.590045e+00	3.805381e-01	7.475266e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.005633e+00	2.535303e-01	4.305856e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.834863e-01	1.685374e-01	6.868018e-03
4.610000e-01	3.600000e-02	3.600000e-02	2.910103e-01	9.047107e-02	2.296691e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.996599e-02	7.650478e-03	2.182027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.396628e+00	1.860880e-01	2.249213e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.132054e+00	4.952614e-01	3.832212e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.360383e+00	4.848373e-01	3.626439e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.614588e+00	3.229307e-01	2.446124e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.635863e+00	8.381121e-03	1.198078e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.406026e+00	4.673221e-01	7.143060e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.062621e+00	8.155988e-01	2.032251e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.210233e+00	9.484785e-01	1.158358e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.630594e+00	7.328340e-01	1.162585e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.574066e+00	5.147893e-01	2.826130e-02
2.080000e-01	2.000000e-02	2.000000e-02	8.753764e-01	3.219529e-01	5.369479e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.566194e-02	1.512334e-02	3.490837e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.879394e-01	0.000000e+00	3.566307e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.146159e+00	0.000000e+00	1.125029e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.716352e+00	5.793021e-02	6.142470e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.301642e+00	4.765536e-01	7.685246e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.610354e+00	8.043082e-01	3.891959e-03
4.600000e-01	4.000000e-02	4.000000e-02	1.559141e+00	5.680758e-01	1.843026e-02
5.350000e-01	3.500000e-02	3.500000e-02	7.394905e-01	2.574809e-01	9.853903e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.555061e-01	1.050555e-01	1.039356e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.351242e-02	9.162668e-03	3.520174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.540988e+00	3.456674e-02	1.332991e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.970538e+00	2.211842e-02	2.117853e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.554392e+00	0.000000e+00	9.907061e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.771615e+00	3.021320e-01	1.937449e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.625519e+00	6.609222e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.561092e+00	4.509880e-01	3.846819e-03
3.475000e-01	4.050000e-02	4.050000e-02	8.177812e-01	2.666114e-01	9.946765e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.984204e-01	1.098567e-01	4.756475e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.398223e-02	1.422376e-02	1.346442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.198867e+01	1.803567e+00	2.290384e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.586686e+01	0.000000e+00	7.607429e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.091198e+01	1.645109e-01	1.490851e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.721550e+00	5.444055e-01	8.022673e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.854912e+00	7.205254e-01	3.720000e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.719959e+00	6.130922e-01	1.015240e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.835106e-01	3.396653e-01	1.794942e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.017466e-02	1.919853e-02	1.507434e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.312075e-01	4.354909e-03	3.975704e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.663492e-01	1.424344e-02	6.933757e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.010220e+00	4.242204e-02	8.767314e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.429586e+00	2.757002e-02	1.007138e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.115254e+00	6.518006e-02	8.436679e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.766112e+00	8.026080e-02	4.029389e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.133850e+00	1.554234e-01	1.853973e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.058564e+00	4.603471e-01	8.173816e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.733785e+00	6.550770e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.157692e+00	6.127765e-01	1.341861e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.486747e+00	4.629341e-01	2.661522e-02
5.100000e-01	3.000000e-02	3.000000e-02	8.702332e-01	2.758521e-01	1.948810e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.222306e-01	1.367092e-01	1.627795e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.769886e-02	1.148613e-02	2.743055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.998925e+00	5.515832e-02	1.437079e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.134464e+00	3.319945e-01	1.762206e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.913582e+00	1.086974e-01	1.951680e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.372403e+00	0.000000e+00	1.619184e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.445623e+00	5.167939e-02	1.050542e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.226115e+00	1.248420e-01	4.904490e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.797909e+00	1.784991e-01	2.253506e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.135561e+00	4.332970e-01	9.081435e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.423090e+00	4.783361e-01	1.046187e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.650319e+00	4.258463e-01	2.599469e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.757114e-01	2.543583e-01	7.711335e-03
4.075000e-01	4.250000e-02	4.250000e-02	4.880500e-01	1.391107e-01	1.796707e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.067229e-02	1.327300e-02	3.161854e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.471240e+01	2.624228e+00	2.043448e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.101079e+01	2.572943e-01	8.239527e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.222290e+01	0.000000e+00	4.665114e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.601182e+01	0.000000e+00	2.638603e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.116257e+01	5.106425e-01	1.486954e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.012049e+00	7.430933e-02	6.551064e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.789037e+00	2.866586e-01	2.853651e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.671455e+00	4.671165e-01	2.291822e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.908035e+00	6.632467e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.968713e+00	6.040647e-01	4.749809e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.142424e+00	4.026413e-01	5.368967e-03
6.050000e-01	3.950000e-01	3.950000e-01	4.957978e-02	2.017402e-02	1.257304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.316564e-01	7.429822e-02	3.838955e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.574158e+00	2.009016e-01	1.255932e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.583248e+00	5.691082e-02	2.521378e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.133791e+00	8.570697e-01	1.081920e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.114684e+00	7.700533e-01	1.181772e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.173731e+00	4.734824e-01	1.189545e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.424072e-01	2.309391e-01	4.620580e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.334988e-02	1.735519e-02	5.330808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.489020e+00	3.907632e-01	1.090466e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.495472e+00	1.142931e-01	7.860580e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.035743e+00	6.494045e-01	2.110184e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.764231e+00	5.000553e-01	1.437975e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.867606e-01	3.455157e-01	6.554398e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.075134e-01	1.570057e-01	4.560138e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.126001e-01	9.906045e-02	1.709039e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.231506e-02	7.046631e-03	1.470853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.359229e+00	1.157773e+00	2.903696e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.210722e+00	4.451012e-01	1.177527e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.713760e+00	1.077180e+00	4.683551e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.806790e+00	6.589753e-01	1.352941e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.982466e-02	4.103732e-02	1.127528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.482856e-02	5.063937e-03	7.032798e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.200720e-01	4.852026e-02	6.016066e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.277007e-01	1.727766e-01	1.191030e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.979867e+00	3.066538e-01	1.216923e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.953276e+00	1.864839e-01	8.267332e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.583691e+00	1.140731e-01	1.941249e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.521732e+00	4.298269e-01	5.059154e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.106167e+00	6.791626e-01	1.737890e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.632849e+00	8.102825e-01	3.318748e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.938990e+00	6.109299e-01	1.573168e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.331705e+00	5.138461e-01	1.247844e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.086829e-01	3.011758e-01	8.823247e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.085365e-01	1.623454e-01	5.959400e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.853568e-02	1.240382e-02	3.835756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.661354e-01	5.429241e-02	4.058305e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.222268e+00	3.412220e-01	1.710957e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.599833e+00	5.507127e-01	2.230089e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.800720e+00	5.725882e-01	1.771754e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.589925e+00	4.408825e-01	1.035778e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.643482e+00	4.347902e-02	4.540771e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.294800e+00	3.883043e-01	1.597056e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.601509e+00	5.024586e-01	2.318765e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.924652e+00	6.784500e-01	1.373810e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.158905e+00	5.315380e-01	1.670743e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.570260e+00	4.347001e-01	1.429487e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.046763e+00	3.604296e-01	1.122812e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.544526e-01	2.028547e-01	2.535268e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.401854e-01	1.189593e-01	4.122912e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.658843e-02	1.139741e-02	2.779469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.125166e-01	2.804549e-01	1.803733e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.805178e+00	9.369568e-01	4.481653e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.843202e+00	1.447344e+00	5.235943e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.474049e+00	1.634646e+00	3.373765e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.063390e+00	7.270465e-01	1.465399e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.824970e+00	3.462013e-01	6.491714e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.213001e+00	1.086934e+00	4.968886e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.441797e+00	1.100389e+00	4.555073e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.016415e+00	9.909165e-01	3.574529e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.963613e+00	6.550671e-01	2.189852e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.210555e+00	4.700717e-01	1.314840e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.312336e-02	2.544983e-02	8.138114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.050400e-01	1.556950e-02	6.544382e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.809542e+00	3.642653e-02	1.279139e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.869232e+00	8.380698e-02	2.178118e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.913992e+00	6.488317e-01	2.638210e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.225820e+00	6.781950e-01	2.345313e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.332744e+00	5.332099e-01	7.147914e-02
5.350000e-01	3.500000e-02	3.500000e-02	6.649683e-01	2.563286e-01	4.423700e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.345271e-01	1.176314e-01	3.155743e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.229153e-02	7.347543e-03	1.865078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.009888e+00	1.643777e-01	3.103745e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.353898e+00	1.142975e-01	2.260047e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.518666e+00	4.329237e-02	2.981400e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.990562e+00	4.579242e-01	4.664676e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.450800e+00	5.564615e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.494315e+00	4.074479e-01	8.154646e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.972224e-01	2.664256e-01	3.327852e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.648523e-01	1.584934e-01	2.791581e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.093372e-02	1.992892e-02	3.941738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.921499e+01	1.853557e+00	3.333744e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.910005e+01	4.265851e-01	2.880992e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.291427e+00	1.991200e-01	4.290532e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.748717e+00	9.707951e-02	2.553076e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.818042e+00	5.369942e-01	4.479950e-04
1.485000e-01	2.850000e-02	2.850000e-02	2.017528e+00	5.569166e-01	7.135665e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.209829e+00	4.609349e-01	7.453932e-02
6.150000e-01	3.850000e-01	3.850000e-01	5.835472e-02	2.930089e-02	8.016975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.797083e-01	2.010780e-02	5.355289e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.223496e-01	0.000000e+00	1.217609e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.547189e+00	1.211290e-01	1.227027e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.085837e+00	1.164513e-01	1.029142e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.559241e+00	3.860645e-02	6.227763e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.848174e+00	3.047065e-02	2.106101e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.958878e+00	4.130354e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.777015e+00	5.716003e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.372264e+00	5.855341e-01	2.268180e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.878366e+00	5.519472e-01	7.221879e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.327207e+00	4.661153e-01	9.653833e-02
5.100000e-01	3.000000e-02	3.000000e-02	8.104286e-01	3.040905e-01	5.895428e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.954556e-01	1.535254e-01	5.550679e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.884201e-02	1.269989e-02	3.365126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.888511e+00	1.965650e-01	2.948242e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.700654e+00	2.117970e-01	3.082965e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.634913e+00	2.763699e-01	2.121656e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.747642e+00	1.085696e-01	1.326115e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.768042e+00	0.000000e+00	7.469515e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.326499e+00	4.973904e-02	1.033560e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.040907e+00	3.289374e-01	2.541426e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.789272e+00	5.063834e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.225859e+00	4.091208e-01	5.835924e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.593542e+00	3.774565e-01	6.054901e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.017398e+00	3.140698e-01	8.051853e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.579526e-01	1.780659e-01	3.114888e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.905473e-02	1.926030e-02	4.526111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.788249e+01	3.518419e+00	2.726657e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.767152e+01	5.516172e-01	6.683636e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.634707e+01	0.000000e+00	3.346175e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.139605e+01	1.729097e-01	1.287501e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.712887e+00	4.376512e-01	3.788211e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.218554e+00	1.567249e-01	3.732383e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.789240e+00	8.621103e-02	1.959306e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.166159e+00	2.586504e-01	1.348729e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.799503e+00	5.607160e-01	2.887605e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.218653e+00	5.601858e-01	1.335503e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.461982e+00	5.065249e-01	1.010952e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.454116e-02	3.372416e-02	7.810144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.771047e-01	1.270260e-02	2.441578e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.394677e+00	1.254038e-01	1.019803e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.698933e+00	4.128183e-02	2.570660e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.430113e+00	7.568666e-01	9.135292e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.154111e+00	6.952339e-01	7.875696e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.182089e+00	3.772033e-01	1.633235e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.058715e-01	1.417688e-01	3.983522e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.595347e-02	1.617194e-02	4.584659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.743534e+00	1.264426e-01	7.199110e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.768609e+00	6.569625e-02	5.230287e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.979496e+00	5.525080e-01	6.126932e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.555743e+00	3.858367e-01	4.821109e-02
3.425000e-01	3.750000e-02	3.750000e-02	8.496964e-01	2.105626e-01	7.338668e-03
4.200000e-01	4.000000e-02	4.000000e-02	4.355309e-01	1.095447e-01	1.120935e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.567581e-01	6.188902e-02	4.370732e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.192318e-03	4.858836e-03	2.011687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.749842e+00	3.583531e-01	1.923259e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.816548e+00	3.639526e-01	4.173738e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.897223e+00	7.556727e-01	9.639956e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.269749e+00	3.860427e-01	4.706611e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.808346e-02	2.363818e-02	6.794307e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.356247e-02	2.156971e-04	1.068638e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.722348e-01	1.692744e-02	4.650015e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.065305e-01	7.550764e-02	8.863574e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.793943e+00	1.306174e-01	9.963798e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.885306e+00	2.696784e-01	6.625531e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.512924e+00	0.000000e+00	3.183000e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.729515e+00	4.208177e-01	9.396817e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.349053e+00	6.466668e-01	1.141082e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.690496e+00	6.541591e-01	1.313750e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.967411e+00	5.892432e-01	6.807110e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.287892e+00	3.946455e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	7.656371e-01	2.376994e-01	1.236328e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.338288e-01	9.870080e-02	2.467620e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.146760e-02	9.850151e-03	7.954160e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.692782e-01	1.979236e-02	3.690767e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.400460e+00	9.109831e-02	1.156284e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.911503e+00	2.183392e-01	1.651149e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.233425e+00	2.843654e-01	1.398831e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.915807e+00	1.262301e-01	7.614325e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.998848e+00	2.484534e-02	3.352661e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.487252e+00	3.108545e-01	2.618251e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.713183e+00	4.909949e-01	9.686580e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.793282e+00	5.671813e-01	1.158155e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.986810e+00	4.240683e-01	6.520809e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.416488e+00	3.773906e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	9.286907e-01	2.334615e-01	7.724286e-03
3.935000e-01	3.150000e-02	3.150000e-02	5.259952e-01	1.314706e-01	2.364959e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.469440e-01	6.570634e-02	8.093197e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.737139e-02	6.838114e-03	6.139300e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.946550e+00	3.787019e-01	2.553311e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.871238e+00	7.190541e-01	4.260911e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.287712e+00	6.158952e-01	3.716046e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.085935e+01	2.553495e-01	2.145025e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.026163e+01	9.448922e-02	8.389379e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.868156e+00	4.681518e-01	5.056255e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.522598e+00	1.024538e+00	1.998074e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.683790e+00	8.850205e-01	3.720881e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.335003e+00	6.103724e-01	9.500930e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.404452e+00	4.189087e-01	7.019770e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.822255e-01	2.698337e-01	8.307877e-03
6.140000e-01	3.860000e-01	3.860000e-01	3.133983e-02	1.452453e-02	8.023174e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.768294e-01	9.102154e-03	4.015980e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.527591e+00	1.625704e-02	1.184336e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.005482e+00	1.962502e-02	3.862396e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.179455e+00	6.455932e-01	4.148174e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.353253e+00	7.589510e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.326635e+00	4.343523e-01	5.845053e-03
5.350000e-01	3.500000e-02	3.500000e-02	6.252272e-01	2.024505e-01	8.283331e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.001115e-01	9.024372e-02	2.548352e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.750315e-03	6.900624e-03	2.102999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.330076e+00	9.320949e-02	1.759461e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.168140e+00	6.756819e-02	2.269522e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.787236e+00	7.007782e-02	6.180839e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.385199e+00	4.686343e-01	1.014779e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.402380e+00	6.236852e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.370125e+00	3.765667e-01	2.591492e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.579182e-01	1.900404e-01	1.106316e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.825881e-01	9.543373e-02	6.428189e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.850379e-02	1.196398e-02	2.941529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.827245e+01	1.729501e+00	2.458079e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.734753e+01	2.669260e-01	6.191951e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.865468e+00	8.752901e-02	9.523204e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.408744e+00	4.434347e-01	1.073376e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.641320e+00	7.021221e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.593326e+00	4.504714e-01	5.953176e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.379626e-01	2.806194e-01	2.295428e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.664101e-02	1.800828e-02	4.489899e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.766688e-01	9.848597e-03	4.597420e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.374689e-01	6.537518e-02	8.150302e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.173016e+00	0.000000e+00	1.066698e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.783815e+00	4.245540e-02	1.020998e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.528652e+00	1.967693e-01	6.512090e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.051857e+00	6.073869e-02	2.668445e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.104664e+00	2.629590e-01	1.274108e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.960032e+00	5.485277e-01	1.109525e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.549273e+00	6.659596e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.932256e+00	5.575940e-01	1.535250e-03
4.500000e-01	3.000000e-02	3.000000e-02	1.313503e+00	4.117019e-01	5.530776e-03
5.100000e-01	3.000000e-02	3.000000e-02	7.570675e-01	2.311812e-01	1.528279e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.326129e-01	9.726713e-02	2.217595e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.223737e-02	1.033570e-02	1.755841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.665060e+00	9.554310e-02	1.717594e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.163872e+00	1.861301e-01	2.050335e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.941381e+00	1.828298e-01	2.095718e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.215072e+00	1.560700e-01	1.449377e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.826861e+00	5.791627e-02	8.111412e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.280287e+00	7.288205e-02	3.083712e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.452943e+00	2.725718e-01	2.229528e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.901781e+00	4.549709e-01	3.464498e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.255780e+00	4.684792e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.507904e+00	3.714333e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	8.962394e-01	2.248683e-01	5.109011e-03
4.075000e-01	4.250000e-02	4.250000e-02	4.356885e-01	1.001033e-01	1.976870e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.519138e-02	1.092202e-02	1.881424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.850047e+01	3.324614e+00	2.150337e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.512460e+01	1.222403e+00	7.411282e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.355834e+01	2.034790e-01	4.796121e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.601339e+01	1.396215e-01	2.081644e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.013818e+01	7.379523e-02	9.916750e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.494648e+00	1.464456e-01	4.839623e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.487722e+00	2.785258e-01	1.433084e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.413957e+00	4.995966e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.680279e+00	6.055872e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.860426e+00	5.109322e-01	4.338668e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.048598e+00	3.117087e-01	3.528472e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.516024e-02	1.897161e-02	9.683725e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.013367e-01	9.144936e-02	4.110395e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.678830e+00	2.022556e-01	1.192508e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.569533e+00	1.344069e-01	1.716172e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.035956e+00	8.673407e-01	1.207139e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.029449e+00	7.359361e-01	1.624772e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.124763e+00	4.351712e-01	9.688499e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.995938e-01	2.180484e-01	5.664975e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.091544e-02	1.606712e-02	4.447247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.666060e+00	3.961841e-01	1.104546e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.456142e+00	1.434374e-01	7.566538e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.975405e+00	6.658517e-01	2.100845e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.689639e+00	4.919180e-01	1.513750e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.416184e-01	2.867292e-01	6.449104e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.809356e-01	1.813783e-01	4.192539e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.990183e-01	8.156269e-02	1.751310e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.236239e-02	7.273277e-03	1.013475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.706413e+00	1.132968e+00	2.870067e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.156147e+00	4.742466e-01	1.139411e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.630378e+00	1.057212e+00	4.028819e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.703116e+00	6.263656e-01	1.480830e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.420056e-02	3.884462e-02	1.205414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.624429e-02	4.883893e-03	7.693910e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.533050e-01	6.017364e-02	6.416413e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.013743e+00	1.919190e-01	1.327258e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.052453e+00	2.206762e-01	1.264894e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.072819e+00	1.944994e-01	7.045382e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.565462e+00	5.071542e-02	1.736317e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.572745e+00	5.761220e-01	4.314913e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.098046e+00	7.455940e-01	1.054770e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.513086e+00	7.696273e-01	1.406431e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.885020e+00	6.458703e-01	1.340010e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.276052e+00	4.743904e-01	9.670016e-02
5.150000e-01	2.500000e-02	2.500000e-02	7.693307e-01	2.968338e-01	9.608027e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.955677e-01	1.616883e-01	4.815905e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.642935e-02	1.205199e-02	4.692088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.977775e-01	5.447095e-02	4.072470e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.326125e+00	3.712927e-01	1.894137e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.801725e+00	6.096369e-01	2.327532e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.001960e+00	5.460082e-01	1.761195e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.684423e+00	2.906635e-01	9.326163e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.746420e+00	1.462799e-01	3.626149e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.296615e+00	3.533781e-01	1.882141e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.558787e+00	5.889050e-01	2.335242e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.787860e+00	6.610087e-01	1.656517e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.163944e+00	6.103909e-01	1.381350e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.508784e+00	4.402349e-01	1.398236e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.007620e+00	3.143347e-01	9.446561e-02
3.935000e-01	3.150000e-02	3.150000e-02	6.278206e-01	2.062186e-01	5.077073e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.184314e-01	1.130261e-01	3.158937e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.548764e-02	1.117069e-02	2.664890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.021903e-01	2.530951e-01	1.993476e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.179961e+00	1.062860e+00	4.733796e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.312518e+00	1.639137e+00	5.544487e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.650739e+00	1.350760e+00	3.343706e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.087196e+00	6.194984e-01	1.303108e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.971543e+00	5.120172e-01	5.173692e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.115269e+00	1.104315e+00	5.412105e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.328719e+00	1.174366e+00	4.793359e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.985489e+00	9.475335e-01	2.809474e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.920810e+00	6.993636e-01	2.013495e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.112167e+00	4.323200e-01	1.433441e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.095376e-02	2.500211e-02	6.828035e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.563752e-01	2.897968e-02	6.814128e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.881125e+00	7.285528e-02	1.265247e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.919776e+00	6.603564e-02	2.173258e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.928622e+00	6.824898e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.135658e+00	6.848221e-01	8.444237e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.275245e+00	4.820005e-01	5.524794e-02
5.350000e-01	3.500000e-02	3.500000e-02	6.193687e-01	2.606850e-01	4.422503e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.266674e-01	1.084647e-01	1.880098e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.084970e-02	5.986023e-03	1.971325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.396238e+00	2.392746e-01	3.169674e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.443431e+00	1.573037e-01	2.257148e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.532338e+00	6.109627e-02	2.727357e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.005947e+00	4.243055e-01	2.590787e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.395407e+00	5.520734e-01	1.495043e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.485085e+00	4.179349e-01	6.914923e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.459640e-01	2.721997e-01	3.625990e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.414563e-01	1.561243e-01	2.741465e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.956677e-02	1.797330e-02	3.694175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.538071e+01	3.202414e+00	3.444048e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.887505e+01	4.732580e-01	2.768768e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.126936e+00	6.657220e-02	4.813531e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.676661e+00	8.094880e-02	1.342916e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.769528e+00	5.136386e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.995723e+00	6.013964e-01	4.272689e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.156570e+00	4.279861e-01	8.242212e-02
6.150000e-01	3.850000e-01	3.850000e-01	5.606761e-02	2.852321e-02	7.408311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.136209e-01	1.851729e-02	5.855817e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.128846e-01	2.159214e-02	1.206941e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.499262e+00	2.897749e-02	1.306202e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.161296e+00	1.086391e-01	9.859747e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.655962e+00	6.482328e-02	5.719214e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.856844e+00	7.482764e-02	2.052512e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.011194e+00	4.842392e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.720305e+00	5.809487e-01	3.144387e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.332913e+00	6.396283e-01	7.235355e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.868905e+00	5.802469e-01	2.858335e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.297415e+00	4.658539e-01	5.503305e-02
5.100000e-01	3.000000e-02	3.000000e-02	7.577557e-01	2.779182e-01	6.661974e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.845064e-01	1.522566e-01	4.268132e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.633170e-02	1.134986e-02	4.828841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.264837e+00	1.882165e-01	3.035316e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.778250e+00	1.438397e-01	3.222777e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.632095e+00	9.523024e-02	2.246359e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.890925e+00	1.998570e-01	1.180616e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.934814e+00	1.067998e-01	5.986015e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.313125e+00	7.844825e-02	1.258058e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.007757e+00	3.631142e-01	4.785578e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.685905e+00	4.024159e-01	3.299242e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.234653e+00	4.940445e-01	2.465622e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.598676e+00	4.020923e-01	4.397605e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.887525e-01	2.913556e-01	5.181558e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.331944e-01	1.733689e-01	3.389133e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.591956e-02	1.789997e-02	6.029005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.205854e+01	2.710567e+00	2.894081e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.749599e+01	9.692337e-01	6.130610e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.701674e+01	5.349719e-01	1.972667e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.119851e+01	3.363134e-01	1.168492e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.591941e+00	7.815084e-02	5.291526e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.137499e+00	4.401118e-02	3.716695e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.691676e+00	4.554624e-02	1.446538e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.071950e+00	2.499697e-01	1.660279e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.842075e+00	5.948109e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.209872e+00	6.270708e-01	7.985532e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.404072e+00	4.881884e-01	1.140248e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.102825e-02	3.167600e-02	8.187822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.279757e-01	1.881397e-02	2.497558e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.519112e+00	1.685891e-01	1.009489e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.627114e+00	8.502545e-02	1.945588e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.328763e+00	7.166427e-01	7.147691e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.145604e+00	6.987485e-01	1.003377e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.095499e+00	3.600171e-01	4.759586e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.770146e-01	1.393456e-01	3.712157e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.883705e-02	1.734248e-02	7.783327e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.888750e+00	1.017566e-01	7.533278e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.704846e+00	6.680548e-02	4.350956e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.959723e+00	5.519465e-01	6.389026e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.557864e+00	4.132999e-01	2.786572e-02
3.425000e-01	3.750000e-02	3.750000e-02	8.046431e-01	2.178019e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.613421e-01	9.522412e-02	3.426096e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.437285e-01	6.477438e-02	1.188400e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.616887e-03	5.094255e-03	8.183489e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.994416e+00	3.294246e-01	1.986929e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.693540e+00	3.674475e-01	4.479727e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.904322e+00	8.126531e-01	3.644823e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.155719e+00	3.677491e-01	9.292017e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.624361e-02	2.424839e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.587690e-02	5.744139e-03	1.073397e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.036599e-01	2.390256e-02	4.411435e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.722414e-01	6.783357e-02	8.976316e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.876419e+00	7.474876e-02	1.068844e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.925605e+00	1.108427e-01	6.476280e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.618872e+00	1.629026e-01	2.305196e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.684506e+00	4.043031e-01	4.368860e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.310340e+00	6.506832e-01	6.695509e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.648616e+00	6.632200e-01	9.963234e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.933772e+00	5.937656e-01	5.723404e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.219808e+00	3.622675e-01	8.132642e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.851765e-01	2.012268e-01	5.622335e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.520255e-01	1.090872e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.035284e-02	1.010147e-02	1.673971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.259516e-01	4.660547e-02	3.701279e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.509590e+00	1.231112e-01	1.287387e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.013736e+00	1.423930e-01	1.695592e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.286153e+00	9.609786e-02	1.494783e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.979368e+00	9.979754e-02	7.881852e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.075318e+00	1.021333e-01	2.653012e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.492288e+00	4.032640e-01	1.168989e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.698038e+00	6.589353e-01	6.001934e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.756187e+00	4.974918e-01	7.143865e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.980874e+00	4.327937e-01	6.592139e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.381833e+00	3.521893e-01	8.860498e-03
3.345000e-01	2.750000e-02	2.750000e-02	8.598604e-01	2.132575e-01	2.994173e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.025477e-01	1.334511e-01	1.043044e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.468917e-01	6.914724e-02	9.444055e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.622729e-02	6.257070e-03	1.067348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.311231e+00	5.589287e-01	2.740120e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.994024e+00	4.812507e-01	4.845856e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.742047e+00	6.461666e-01	3.788782e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.101198e+01	2.475026e-01	2.229669e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.029152e+01	2.727304e-01	7.164105e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.890640e+00	7.361976e-01	4.729815e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.424837e+00	1.016648e+00	1.677486e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.656093e+00	8.831136e-01	6.889932e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.189970e+00	5.655556e-01	8.875765e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.374524e+00	4.334056e-01	5.278046e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.808834e-01	2.950165e-01	5.645927e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.957786e-02	1.303104e-02	1.269020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.021126e-01	7.250693e-03	4.362057e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.617428e+00	6.069016e-02	1.162713e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.028708e+00	2.033670e-02	3.348327e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.137421e+00	6.220252e-01	3.945487e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.309720e+00	7.355958e-01	6.308330e-03
4.600000e-01	4.000000e-02	4.000000e-02	1.299358e+00	4.317687e-01	4.213117e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.917307e-01	1.842459e-01	2.255362e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.988450e-01	8.890881e-02	1.262138e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.438129e-03	7.019728e-03	1.496215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.577097e+00	1.451005e-01	1.707273e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.330495e+00	5.676997e-02	2.280094e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.756378e+00	4.410192e-02	6.028299e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.372117e+00	4.681112e-01	8.534660e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.403181e+00	6.135011e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.369925e+00	3.608144e-01	2.191894e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.324164e-01	2.021209e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.207521e-01	9.299410e-02	3.169673e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.704551e-02	1.389997e-02	5.171018e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.203087e+01	2.102032e+00	2.582101e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.762593e+01	2.279777e-01	6.028187e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.583751e+00	5.734119e-02	7.871027e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.307364e+00	5.276109e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.684389e+00	6.463572e-01	4.605375e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.509483e+00	4.701652e-01	4.205480e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.262107e-01	2.729982e-01	1.350231e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.548217e-02	1.629911e-02	9.282122e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.068912e-01	1.224649e-02	4.586809e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.715152e-01	3.710993e-02	8.478086e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.243112e+00	1.102761e-02	1.024836e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.877323e+00	3.670759e-02	9.603620e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.503761e+00	2.470811e-02	6.736808e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.074845e+00	9.077619e-02	2.722625e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.206532e+00	2.980348e-01	3.288822e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.958049e+00	5.570271e-01	5.704987e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.477260e+00	6.286484e-01	2.790987e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.885107e+00	5.580679e-01	5.109623e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.275613e+00	3.991209e-01	4.110204e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.930530e-01	2.083835e-01	5.026765e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.472334e-01	1.128425e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.111934e-02	1.036569e-02	1.755824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.927987e+00	1.130512e-01	1.706081e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.412620e+00	4.403918e-01	2.138796e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.034105e+00	1.918400e-02	1.957392e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.204596e+00	7.939534e-03	1.384964e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.845364e+00	1.026872e-02	8.025834e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.261045e+00	5.910052e-02	3.446230e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.588327e+00	3.069255e-01	9.592842e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.922946e+00	4.910357e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.209785e+00	4.996733e-01	2.599000e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.464486e+00	3.504109e-01	2.621541e-03
3.275000e-01	3.750000e-02	3.750000e-02	8.341629e-01	2.057924e-01	2.934926e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.245402e-01	1.104785e-01	1.061348e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.325253e-02	1.141710e-02	1.206580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.099910e+01	2.742483e+00	2.215066e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.399155e+01	0.000000e+00	8.176064e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.394552e+01	1.964170e-01	3.522693e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.596314e+01	1.698520e-01	2.068596e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.015974e+01	1.816093e-01	1.118550e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.626044e+00	2.184102e-01	3.462702e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.497234e+00	4.008330e-01	3.569635e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.399129e+00	4.788347e-01	5.603721e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.646025e+00	5.729845e-01	3.238632e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.767642e+00	4.765271e-01	2.581324e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.052161e+00	3.411279e-01	2.910854e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.463894e-02	1.654928e-02	1.426356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.439213e-01	7.805089e-02	4.821183e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.017863e+00	1.442190e-01	1.091663e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.595316e+00	4.374234e-01	4.124633e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.751569e+00	8.410925e-01	1.282195e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.769240e+00	6.238592e-01	1.068993e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.764207e-01	3.614337e-01	5.820483e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.324012e-01	1.958108e-01	2.358489e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.408228e-02	1.299318e-02	2.481769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.150487e+00	3.490351e-01	1.079085e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.273963e+00	1.558165e-01	6.361149e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.708769e+00	5.945494e-01	1.594651e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.545347e+00	4.340175e-01	1.019081e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.486870e-01	2.553324e-01	4.276501e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.511487e-01	1.544324e-01	1.953830e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.838460e-01	7.944718e-02	7.712645e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.000111e-02	5.468692e-03	9.178725e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.776543e+00	1.013839e+00	2.693270e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.768911e+00	5.818469e-01	9.954802e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.232453e+00	8.983069e-01	3.317774e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.528160e+00	5.252870e-01	7.949654e-02
6.025000e-01	3.975000e-01	3.975000e-01	7.851621e-02	3.712843e-02	5.180284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.964570e-02	3.658226e-03	9.259871e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.464905e-01	7.856009e-02	7.248337e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.260930e+00	1.291511e-01	1.390929e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.481497e+00	2.095355e-01	1.191886e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.445491e+00	1.599311e-01	5.227902e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.700732e+00	2.069221e-01	9.699610e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.441254e+00	6.497400e-01	8.712307e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.911182e+00	7.606139e-01	7.136492e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.274066e+00	7.261359e-01	9.850750e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.652870e+00	5.306693e-01	1.169950e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.127248e+00	4.252746e-01	6.866898e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.741973e-01	2.518512e-01	4.914587e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.305137e-01	1.351430e-01	2.294822e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.086023e-02	9.467435e-03	1.529900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.870541e-01	9.060859e-02	5.590178e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.777711e+00	3.468340e-01	2.242068e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.556616e+00	6.111188e-01	2.168470e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.578994e+00	3.588858e-01	1.734320e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.090249e+00	1.985476e-01	6.066064e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.834360e+00	1.577746e-01	1.966043e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.144000e+00	4.818513e-01	2.068112e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.384583e+00	6.347285e-01	1.502428e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.568557e+00	6.057581e-01	1.470911e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.909012e+00	4.867501e-01	1.533923e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.369123e+00	3.729597e-01	9.469076e-02
3.345000e-01	2.750000e-02	2.750000e-02	9.273127e-01	2.795015e-01	3.719867e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.745779e-01	1.848557e-01	2.028933e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.917287e-01	1.011004e-01	1.976287e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.152691e-02	9.143466e-03	1.374179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.747773e-01	3.181460e-01	2.434744e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.131121e+00	1.261819e+00	5.391670e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.001734e+00	1.814194e+00	5.221495e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.000311e+01	1.029773e+00	2.974050e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.527106e+00	1.230675e-01	1.073930e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.917566e+00	8.832319e-01	5.210258e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.751428e+00	1.169183e+00	5.723480e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.944807e+00	1.002594e+00	3.734629e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.581456e+00	7.883459e-01	2.231849e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.701654e+00	5.606033e-01	9.760962e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.028081e+00	3.924414e-01	1.092774e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.527194e-02	2.241695e-02	2.949442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.372781e-01	9.917794e-03	7.722102e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.090088e+00	5.162814e-02	1.200788e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.058319e+00	1.535487e-01	1.222144e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.858245e+00	7.037265e-01	4.238084e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.997812e+00	6.577808e-01	3.076983e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.140075e+00	4.031701e-01	3.664176e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.647396e-01	2.355937e-01	1.668606e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.789811e-01	8.975886e-02	1.471360e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.357049e-03	3.939397e-03	1.545071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.267900e+00	8.896748e-02	3.615242e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.486196e+00	6.030243e-02	2.010779e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.501286e+00	5.983588e-02	1.535783e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.060479e+00	4.838118e-01	7.041566e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.353713e+00	5.067838e-01	1.248400e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.405438e+00	3.880049e-01	3.217890e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.721752e-01	2.142357e-01	3.139688e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.216086e-01	1.512895e-01	7.269809e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.429135e-02	1.593099e-02	2.367313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.011876e+02	1.451981e+00	3.461767e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.822029e+01	2.232579e-01	1.882057e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.269529e+00	1.238701e-01	4.274680e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.742325e+00	1.258571e-01	1.818093e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.773036e+00	4.575398e-01	2.562251e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.880134e+00	5.461609e-01	4.024104e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.077924e+00	3.891022e-01	4.322104e-02
6.150000e-01	3.850000e-01	3.850000e-01	5.152553e-02	2.719427e-02	2.916385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.482727e-01	5.542483e-03	6.296611e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.106481e+00	6.021933e-02	1.270934e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.708024e+00	5.473848e-03	1.352953e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.376525e+00	8.938220e-02	9.590336e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.831104e+00	3.479727e-02	4.751321e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.044410e+00	1.799142e-01	6.252885e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.970453e+00	4.906512e-01	8.315557e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.680634e+00	6.007651e-01	2.395411e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.217988e+00	6.087093e-01	3.278677e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.711921e+00	5.649520e-01	3.698718e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.171772e+00	4.078199e-01	3.514996e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.665023e-01	2.328725e-01	4.524641e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.364848e-01	1.404249e-01	1.003064e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.130323e-02	9.610748e-03	1.426390e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.100977e+00	2.098180e-01	3.464038e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.653045e+00	1.573004e-01	3.293625e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.005037e+00	1.073834e-01	1.949704e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.788365e+00	0.000000e+00	1.184418e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.919504e+00	9.382087e-02	3.253496e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.345847e+00	1.606477e-01	6.688374e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.066484e+00	4.046430e-01	9.939637e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.693696e+00	4.366518e-01	6.508718e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.141258e+00	4.667563e-01	2.951743e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.469415e+00	3.861386e-01	5.415753e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.176779e-01	2.527729e-01	1.631350e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.914844e-01	1.575555e-01	1.936809e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.103688e-02	1.550036e-02	1.868991e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.002382e+02	1.334382e+00	2.931510e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.749741e+01	8.414109e-01	4.594593e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.656432e+01	1.465372e-01	2.074091e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.129650e+01	1.791169e-01	7.120773e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.628400e+00	9.874549e-02	3.811797e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.223483e+00	2.157716e-01	2.411623e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.665804e+00	8.137465e-02	2.703042e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.038403e+00	1.750119e-01	4.068165e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.727792e+00	4.884200e-01	6.346797e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.107465e+00	6.179685e-01	9.631219e-04
1.850000e-01	2.500000e-02	2.500000e-02	1.303798e+00	4.366680e-01	5.741099e-02
6.050000e-01	3.950000e-01	3.950000e-01	6.358914e-02	2.870451e-02	4.609248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.393211e-01	2.433093e-02	3.094543e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.743350e+00	8.958446e-02	1.039455e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.753767e+00	1.583571e-01	1.209222e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.116141e+00	8.094968e-01	4.261008e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.906528e+00	6.353523e-01	1.442219e-02
4.850000e-01	3.500000e-02	3.500000e-02	9.865459e-01	3.118831e-01	2.617289e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.098603e-01	1.184675e-01	8.032699e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.929241e-02	1.400075e-02	2.366977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.296636e+00	7.807334e-02	8.094328e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.509199e+00	6.344102e-02	2.853920e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.642448e+00	5.602439e-01	5.029064e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.443991e+00	3.618367e-01	2.243882e-02
3.425000e-01	3.750000e-02	3.750000e-02	7.581165e-01	2.013694e-01	3.805948e-03
4.200000e-01	4.000000e-02	4.000000e-02	3.928130e-01	9.708801e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.381479e-01	4.675953e-02	6.599565e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.612709e-03	4.942199e-03	8.106101e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.754392e+00	2.271159e-01	1.973464e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.093002e+00	5.409466e-01	2.484485e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.689558e+00	7.044449e-01	5.172022e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.199943e+00	3.866629e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.181134e-02	2.332169e-02	7.130465e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.630863e-02	3.853615e-03	1.051970e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.420066e-01	2.206003e-02	5.167722e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.133871e+00	6.029016e-02	9.963078e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.211950e+00	1.068214e-01	1.033996e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.228291e+00	1.211349e-01	5.610249e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.776235e+00	3.333022e-02	2.089887e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.661648e+00	5.418009e-01	6.577816e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.134524e+00	6.922969e-01	9.797974e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.461519e+00	6.734076e-01	6.180904e-03
4.150000e-01	2.500000e-02	2.500000e-02	1.695248e+00	4.783022e-01	7.184821e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.118330e+00	3.562426e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	6.294245e-01	1.855939e-01	2.265413e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.872550e-01	9.569288e-02	1.280438e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.753548e-02	8.847861e-03	6.248150e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.607807e-01	4.593832e-02	4.092450e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.922860e+00	2.368677e-01	1.437150e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.615950e+00	7.306255e-02	1.896860e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.794545e+00	2.036705e-01	1.368586e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.399392e+00	7.876583e-02	6.303061e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.073850e+00	5.168563e-02	2.939225e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.351943e+00	5.064081e-01	1.381210e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.387487e+00	5.779355e-01	1.338494e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.535757e+00	5.272296e-01	2.362051e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.813604e+00	3.965556e-01	4.192476e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.286197e+00	3.191056e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	8.296162e-01	2.135264e-01	4.254668e-03
3.935000e-01	3.150000e-02	3.150000e-02	4.750200e-01	1.135694e-01	1.780485e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.243360e-01	6.227306e-02	1.100958e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.587676e-02	6.507164e-03	2.199710e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.623692e+00	5.566069e-01	3.160288e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.398845e+00	6.810918e-01	5.063057e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.118887e+01	5.586466e-01	3.858475e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.187153e+01	0.000000e+00	1.933361e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.010374e+01	1.810688e-01	8.319112e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.389137e+00	9.479478e-01	2.700353e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.039442e+00	9.935641e-01	1.402362e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.274637e+00	7.705959e-01	6.717663e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.145918e+00	6.294207e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.283182e+00	3.815168e-01	5.023114e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.800556e-01	2.469808e-01	1.160985e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.883726e-02	1.161916e-02	1.850269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.577626e-01	9.511515e-03	5.103817e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.764826e+00	0.000000e+00	1.241999e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.187063e+00	4.090436e-03	2.800658e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.111247e+00	7.450290e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.154565e+00	7.004169e-01	2.212240e-03
4.600000e-01	4.000000e-02	4.000000e-02	1.198045e+00	3.966511e-01	6.621888e-03
5.350000e-01	3.500000e-02	3.500000e-02	5.401446e-01	1.673290e-01	5.038788e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.575725e-01	7.928519e-02	2.110581e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.899870e-03	6.198465e-03	1.622195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.159821e+00	1.778968e-01	2.202300e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.667713e+00	3.311437e-03	2.443616e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.594749e+00	0.000000e+00	5.875366e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.307150e+00	5.981882e-01	2.915010e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.325026e+00	6.053867e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.319767e+00	3.534534e-01	8.540804e-03
3.475000e-01	4.050000e-02	4.050000e-02	7.087555e-01	1.812572e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.487286e-01	9.261270e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.472996e-02	1.210592e-02	7.374518e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.270930e+01	1.147501e+00	2.838334e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.525101e+01	0.000000e+00	5.239229e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.008579e+00	2.828345e-01	4.655675e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.210889e+00	4.768202e-01	5.946836e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.738730e+00	6.571244e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.522791e+00	4.455395e-01	1.808036e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.519767e-01	2.776328e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	3.254124e-02	1.508812e-02	1.206609e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.063024e-01	3.175020e-03	4.746427e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.617107e-01	3.762052e-02	9.384713e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.433070e+00	5.928696e-02	1.084833e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.082936e+00	4.695187e-02	1.013957e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.709756e+00	0.000000e+00	6.600189e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.188017e+00	7.360236e-02	2.587588e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.189633e+00	3.854689e-01	5.647187e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.916727e+00	6.236288e-01	2.256047e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.384247e+00	6.438881e-01	1.061687e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.766795e+00	5.302515e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.169722e+00	3.613663e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	6.416610e-01	1.886362e-01	2.714221e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.914118e-01	9.955723e-02	9.585673e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.809501e-02	8.853859e-03	9.662032e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.303085e+00	1.564649e-01	2.036263e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.143827e+00	3.019434e-01	2.545179e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.582159e+00	1.666812e-02	2.249762e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.464766e+00	0.000000e+00	1.501922e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.865915e+00	1.807183e-02	6.043907e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.106997e+00	5.037702e-02	3.804630e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.415762e+00	4.001917e-01	5.889505e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.821074e+00	5.041415e-01	3.568994e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.145547e+00	4.626036e-01	4.114152e-03
2.575000e-01	3.250000e-02	3.250000e-02	1.421062e+00	3.519213e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	8.302504e-01	2.079169e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	4.042392e-01	9.685655e-02	1.101465e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.149640e-02	1.060783e-02	1.203706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.146498e+01	1.557551e+00	2.387869e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.501094e+01	0.000000e+00	6.946967e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.208108e+01	0.000000e+00	4.483703e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.475027e+01	1.070684e-02	2.047757e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.690251e+00	9.335365e-02	5.665605e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.247439e+00	2.531710e-01	1.367767e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.266051e+00	3.267917e-01	8.439373e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.271089e+00	4.760451e-01	3.129705e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.662924e+00	5.847820e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.805496e+00	4.971895e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.016704e+00	3.038070e-01	3.686540e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.118135e-02	1.787121e-02	1.305655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.861313e-01	8.327888e-02	4.945359e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.154937e+00	1.085557e-01	9.685656e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.436032e+00	4.518816e-01	4.870871e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.595824e+00	8.002413e-01	1.351475e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.678510e+00	5.956048e-01	4.831973e-02
4.850000e-01	3.500000e-02	3.500000e-02	8.928841e-01	3.127609e-01	7.967629e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.060382e-01	1.677268e-01	3.392410e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.261156e-02	1.213080e-02	6.075893e-06
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.415859e+00	3.022988e-01	1.099039e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.176902e+00	1.932813e-01	5.142146e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.558949e+00	5.898613e-01	1.729291e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.466058e+00	4.202539e-01	5.538799e-02
3.425000e-01	3.750000e-02	3.750000e-02	7.997423e-01	2.407767e-01	6.008815e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.318622e-01	1.372649e-01	1.535936e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.712556e-01	7.283737e-02	2.815285e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.982143e-03	8.257538e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.251338e+00	9.168613e-01	2.778947e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.517085e+00	7.428164e-01	8.667443e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.126731e+00	9.076214e-01	2.455600e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.453242e+00	4.995820e-01	1.215577e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.448751e-02	3.434014e-02	4.115220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.135769e-02	7.931737e-03	1.232138e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.716458e-01	6.968852e-02	8.689346e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.540322e+00	1.273657e-01	1.477365e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.782710e+00	2.479149e-01	1.020982e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.537365e+00	1.342450e-01	3.316010e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.623734e+00	3.039592e-01	5.631991e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.272774e+00	6.884224e-01	9.942057e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.749832e+00	7.498412e-01	7.571098e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.139848e+00	6.678952e-01	9.490117e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.572791e+00	5.145400e-01	8.435081e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.056195e+00	3.777190e-01	7.092276e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.283314e-01	2.294534e-01	5.626877e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.041313e-01	1.144847e-01	1.073518e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.889787e-02	8.096276e-03	2.962927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.095221e-01	1.312389e-01	6.733188e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.338841e+00	5.234960e-01	2.368006e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.927380e+00	4.540716e-01	2.419186e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.977438e+00	3.808859e-01	1.347616e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.147082e+00	1.410150e-01	5.320132e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.740573e+00	2.667808e-01	1.879162e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.010126e+00	5.682637e-01	1.490275e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.144361e+00	5.907116e-01	2.027402e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.462394e+00	5.560494e-01	1.277316e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.857117e+00	5.065592e-01	1.102152e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.330587e+00	3.697917e-01	5.710391e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.787224e-01	2.580569e-01	7.063831e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.337395e-01	1.651376e-01	4.577156e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.801822e-01	9.569629e-02	1.676662e-03
7.485000e-01	2.515000e-01	2.515000e-01	2.004503e-02	8.045085e-03	2.723779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.350620e+00	4.935783e-01	2.866470e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.902483e+00	1.357792e+00	5.979441e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.699408e+00	1.764409e+00	5.605175e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.032265e+01	9.337416e-01	2.716278e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.716755e+00	1.511058e-01	1.049784e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.718901e+00	1.058342e+00	6.181728e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.509708e+00	1.162519e+00	3.948144e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.800323e+00	1.027922e+00	3.213769e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.559327e+00	7.933704e-01	1.820279e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.571348e+00	5.267960e-01	1.940014e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.001480e+00	4.073104e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	4.315824e-02	1.990766e-02	7.257711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.018528e-01	6.047009e-03	8.502762e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.261637e+00	1.722404e-02	1.082529e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.042829e+00	3.023608e-01	3.281570e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.751440e+00	6.781301e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.875310e+00	6.143630e-01	3.832591e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.057299e+00	3.639866e-01	3.982924e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.130637e-01	1.965685e-01	3.068831e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.722083e-01	8.441236e-02	2.010285e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.679209e-03	6.757358e-03	2.158306e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.342131e+00	5.284320e-02	3.838123e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.776533e+00	6.787983e-02	1.809218e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.373721e+00	8.961569e-02	1.530896e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.006738e+00	5.122498e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.228587e+00	4.917929e-01	4.127525e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.334897e+00	3.511245e-01	2.290804e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.324205e-01	2.142585e-01	4.044173e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.895403e-01	1.299035e-01	1.146595e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.367102e-02	1.583044e-02	1.408633e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.120579e+02	1.005975e+00	3.511442e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.771596e+01	3.339151e-01	1.515679e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.065308e+00	1.517237e-01	4.074224e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.591642e+00	8.308108e-02	1.070031e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.661846e+00	4.811872e-01	7.355691e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.809026e+00	5.293063e-01	6.156568e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.025756e+00	3.712254e-01	5.907649e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.949094e-02	2.446366e-02	2.268329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.488192e-01	6.828979e-03	7.224606e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.256382e+00	0.000000e+00	1.447067e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.964452e+00	6.053435e-03	1.363944e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.604596e+00	6.470791e-02	7.636313e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.948575e+00	1.090386e-01	2.840886e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.989746e+00	2.577732e-01	6.451427e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.861597e+00	4.664858e-01	2.579621e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.563992e+00	5.837069e-01	3.751033e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.137486e+00	5.824550e-01	2.446659e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.623019e+00	5.410225e-01	2.712494e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.096516e+00	3.659727e-01	5.148194e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.309727e-01	2.157279e-01	5.263880e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.074774e-01	1.155098e-01	4.731519e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.997105e-02	8.716715e-03	2.100839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.103500e+00	1.035330e-01	3.742093e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.338908e+00	6.804716e-02	3.372941e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.294148e+00	3.002853e-02	1.874815e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.995439e+00	1.619198e-01	8.221469e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.872225e+00	8.130659e-02	2.484865e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.198881e+00	1.221001e-01	2.507858e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.974976e+00	3.889677e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.604759e+00	4.210331e-01	2.964617e-03
1.975000e-01	2.750000e-02	2.750000e-02	2.044280e+00	3.939985e-01	4.689079e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.441525e+00	3.943377e-01	1.719848e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.655909e-01	2.384067e-01	4.297804e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.647506e-01	1.486249e-01	2.787755e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.847353e-02	1.425233e-02	9.454333e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.091977e+02	1.295389e+00	2.928584e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.646943e+01	5.715074e-01	4.393656e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.660665e+01	3.051949e-01	1.275549e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.107761e+01	2.179776e-01	6.906022e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.286427e+00	5.368715e-02	4.373126e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.105062e+00	2.064761e-01	1.827058e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.610455e+00	9.956355e-02	1.082025e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.935509e+00	1.658375e-01	1.612331e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.690484e+00	5.096540e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.004593e+00	5.705104e-01	7.321622e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.259831e+00	4.335714e-01	1.757602e-02
6.050000e-01	3.950000e-01	3.950000e-01	6.008247e-02	2.651714e-02	8.414661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.706796e-01	9.017866e-03	3.135915e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.029978e+00	1.111126e-01	9.495263e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.608261e+00	2.189998e-01	4.084070e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.857913e+00	7.694973e-01	3.349080e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.768789e+00	5.472032e-01	4.471154e-02
4.850000e-01	3.500000e-02	3.500000e-02	8.905171e-01	2.935693e-01	2.645832e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.745141e-01	1.202210e-01	1.284860e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.747750e-02	1.329006e-02	2.580943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.638581e+00	4.321944e-02	7.903193e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.312538e+00	6.974867e-02	1.545427e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.514538e+00	5.114206e-01	5.520891e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.369338e+00	3.384356e-01	6.408565e-03
3.425000e-01	3.750000e-02	3.750000e-02	6.845716e-01	1.720017e-01	2.862449e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.608932e-01	9.026319e-02	3.111632e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.190816e-01	6.273088e-02	5.604756e-04
7.750000e-01	2.250000e-01	2.250000e-01	4.710546e-03	5.605926e-03	1.258556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.036799e+01	1.898062e-01	1.977119e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.799227e+00	6.242824e-01	1.265889e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.486666e+00	6.733816e-01	7.631582e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.126722e+00	3.461307e-01	6.889549e-03
6.025000e-01	3.975000e-01	3.975000e-01	4.837958e-02	2.479268e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.235353e-02	4.240703e-03	1.409904e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.632172e-01	1.535913e-02	6.055059e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.435555e+00	7.161295e-02	1.028795e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.474280e+00	8.086478e-02	9.647285e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.382038e+00	1.122956e-01	4.919634e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.752517e+00	2.574434e-01	5.922761e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.537490e+00	5.607276e-01	6.826080e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.911579e+00	6.655228e-01	1.361935e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.289506e+00	6.218184e-01	2.024166e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.608002e+00	4.872810e-01	2.958452e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.021755e+00	3.073906e-01	2.676766e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.792475e-01	1.582271e-01	1.625847e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.576103e-01	8.644585e-02	1.893808e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.618121e-02	8.694206e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.146268e-01	6.501412e-02	5.011694e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.541081e+00	1.609488e-01	1.723772e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.412083e+00	1.388817e-01	1.821738e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.308954e+00	1.032984e-01	1.217120e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.462821e+00	6.077203e-02	4.349873e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.988915e+00	2.294488e-01	1.000649e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.034477e+00	4.561185e-01	1.851151e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.161004e+00	5.245960e-01	7.197648e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.401562e+00	5.084426e-01	2.689772e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.730538e+00	4.374635e-01	2.228474e-03
2.835000e-01	2.350000e-02	2.350000e-02	1.156479e+00	2.837058e-01	2.807406e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.661964e-01	1.806024e-01	8.486941e-04
3.935000e-01	3.150000e-02	3.150000e-02	4.342897e-01	1.001259e-01	1.598429e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.127737e-01	6.862954e-02	9.603002e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.437299e-02	6.881069e-03	1.984565e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.445378e+00	7.220656e-01	3.869032e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.811885e+00	6.129280e-01	5.688609e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.250643e+01	6.224718e-01	3.518998e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.212988e+01	0.000000e+00	1.580554e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.934075e+00	2.457419e-01	6.888181e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.054061e+00	8.856131e-01	2.075408e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.695252e+00	8.768789e-01	2.075110e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.169704e+00	8.737933e-01	8.601131e-03
1.360000e-01	1.600000e-02	1.600000e-02	2.017743e+00	5.808253e-01	1.597879e-03
1.700000e-01	1.800000e-02	1.800000e-02	1.220435e+00	3.657038e-01	3.772755e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.982767e-01	2.384396e-01	2.528970e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.676071e-02	1.399672e-02	2.801562e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.756052e-01	7.056747e-03	5.393301e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.056447e+00	0.000000e+00	1.237348e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.225827e+00	2.993189e-02	2.037780e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.943340e+00	7.720693e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.004751e+00	6.471269e-01	2.574780e-03
4.600000e-01	4.000000e-02	4.000000e-02	1.093631e+00	3.500725e-01	1.621824e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.876791e-01	1.389638e-01	2.795139e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.469967e-01	7.766962e-02	1.171008e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.812533e-03	6.441037e-03	1.264898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.905954e+00	1.786570e-01	2.263717e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.295078e+00	0.000000e+00	2.360597e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.617595e+00	2.657461e-02	5.549215e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.142636e+00	5.909440e-01	3.741026e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.186692e+00	5.981765e-01	1.779890e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.236278e+00	3.113571e-01	3.443338e-03
3.475000e-01	4.050000e-02	4.050000e-02	6.416134e-01	1.629014e-01	1.622295e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.285992e-01	8.813942e-02	1.104907e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.185031e-02	1.368151e-02	1.087764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.432302e+01	4.615848e-02	2.969465e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.585010e+01	6.477869e-02	4.275952e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.555078e+00	3.549521e-01	2.905174e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.010473e+00	5.120751e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.580033e+00	5.864478e-01	9.189303e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.472795e+00	4.316065e-01	2.578346e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.429838e-01	2.611574e-01	2.351236e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.051238e-02	1.798006e-02	4.173279e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.799721e-01	0.000000e+00	5.399065e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.059398e+00	4.821446e-02	9.682877e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.637913e+00	3.824166e-03	1.131551e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.285275e+00	0.000000e+00	1.005826e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.905178e+00	3.458175e-02	4.838049e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.185895e+00	8.375560e-02	1.688891e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.159143e+00	4.940431e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.793926e+00	6.237813e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.240998e+00	5.992464e-01	1.900351e-04
3.950000e-01	2.500000e-02	2.500000e-02	1.654672e+00	5.001727e-01	4.059427e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.088325e+00	3.269886e-01	1.481210e-03
5.100000e-01	3.000000e-02	3.000000e-02	5.932507e-01	1.670362e-01	1.739495e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.601539e-01	8.709593e-02	1.688396e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.682985e-02	8.929311e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.094608e+00	2.627632e-01	2.260714e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.883969e+00	1.534435e-01	2.621737e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.154924e+00	0.000000e+00	2.122752e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.668831e+00	0.000000e+00	1.415440e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.987249e+00	2.716801e-02	6.153548e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.060335e+00	1.299029e-01	2.428067e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.338859e+00	4.326377e-01	1.209565e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.662848e+00	4.870106e-01	1.008911e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.035167e+00	4.430619e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.337831e+00	3.269185e-01	5.829646e-03
3.275000e-01	3.750000e-02	3.750000e-02	7.806981e-01	1.868721e-01	6.698183e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.706350e-01	9.430444e-02	1.281818e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.869786e-02	1.224493e-02	2.253461e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.111316e+01	1.649847e+00	2.482112e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.553936e+01	3.137409e-01	7.639991e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.264900e+01	4.050003e-01	2.828816e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.461622e+01	1.060461e-01	1.913455e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.272604e+00	1.249006e-01	8.236998e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.199957e+00	3.793655e-01	2.355172e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.260623e+00	3.954427e-01	3.895362e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.105652e+00	3.835140e-01	3.718415e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.455274e+00	5.696454e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.672335e+00	5.089812e-01	1.089409e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.589284e-01	2.952514e-01	9.008844e-03
6.050000e-01	3.950000e-01	3.950000e-01	3.972212e-02	1.691523e-02	7.561236e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.954345e-01	8.769006e-02	6.161354e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.315366e+00	5.458851e-02	9.469981e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.385112e+00	7.612565e-01	9.742949e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.317092e+00	7.979541e-01	6.976359e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.456349e+00	5.434565e-01	5.621439e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.975666e-01	2.889847e-01	4.332843e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.487816e-01	1.471759e-01	2.059480e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.798695e-02	1.055073e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.946518e+00	2.432957e-01	1.118036e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.895361e+00	2.808614e-01	2.658753e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.318412e+00	5.534859e-01	1.339610e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.319987e+00	3.812526e-01	4.680899e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.966896e-01	2.318076e-01	3.395340e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.024311e-01	1.310055e-01	9.380898e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.517295e-01	6.189184e-02	7.190077e-03
7.750000e-01	2.250000e-01	2.250000e-01	9.102875e-03	5.839525e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.449448e+00	6.949123e-01	2.549178e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.874363e+00	7.494410e-01	6.183756e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.844530e+00	7.857634e-01	1.555445e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.300943e+00	4.399350e-01	6.446450e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.330742e-02	3.287931e-02	3.438296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.325846e-02	9.538873e-03	1.358735e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.549240e-01	7.022511e-02	1.121715e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.857292e+00	1.831119e-01	1.568066e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.171422e+00	1.769609e-01	1.068023e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.756705e+00	0.000000e+00	3.501975e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.701357e+00	5.322950e-01	9.203831e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.160679e+00	8.436586e-01	7.558465e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.517666e+00	7.539590e-01	5.898923e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.930773e+00	6.386199e-01	9.728691e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.388472e+00	4.945183e-01	5.820588e-02
4.650000e-01	2.500000e-02	2.500000e-02	9.498371e-01	3.682380e-01	2.503464e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.554395e-01	2.046560e-01	3.147347e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.613987e-01	1.127302e-01	1.650936e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.512796e-02	7.105479e-03	1.479561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.275469e-01	1.537435e-01	9.508425e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.795493e+00	4.720634e-01	3.046068e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.658507e+00	4.270959e-01	2.307255e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.654193e+00	3.116844e-01	1.101727e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.457016e+00	1.414085e-02	4.638330e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.757298e+00	4.536856e-01	1.781769e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.822832e+00	5.798248e-01	2.045560e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.987103e+00	6.896430e-01	1.269399e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.256951e+00	5.749178e-01	1.177154e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.651987e+00	4.488820e-01	4.694283e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.164226e+00	3.375713e-01	4.765358e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.532392e-01	2.128205e-01	6.398765e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.087434e-01	1.821814e-01	9.138583e-04
4.610000e-01	3.600000e-02	3.600000e-02	2.583494e-01	9.314223e-02	1.128937e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.833731e-02	8.375166e-03	8.657157e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.560459e+00	4.544324e-01	3.555280e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.245508e+00	1.595365e+00	7.136552e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.062641e+01	1.618378e+00	5.374972e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.162300e+01	5.138547e-01	2.240001e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.005332e+01	6.329095e-01	8.102476e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.378959e+00	1.149710e+00	5.622761e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.043612e+00	1.218854e+00	4.248021e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.391045e+00	8.909694e-01	2.308413e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.292918e+00	6.370406e-01	1.563591e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.480599e+00	5.136084e-01	5.999501e-02
2.080000e-01	2.000000e-02	2.000000e-02	8.312059e-01	3.307320e-01	4.812298e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.726381e-02	2.090472e-02	2.087158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.499400e-01	1.945689e-02	1.104298e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.344556e+00	1.571104e-02	1.075216e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.261703e+00	4.751180e-01	2.933224e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.712844e+00	7.739322e-01	1.572714e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.725235e+00	6.143987e-01	3.747768e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.779881e-01	3.471707e-01	2.763659e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.540350e-01	1.804471e-01	2.180511e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.345166e-01	7.068538e-02	6.286219e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.614718e-03	3.693009e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.080165e+00	1.321528e-01	4.872784e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.437481e+00	1.187384e-02	1.562840e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.555577e+00	2.145496e-01	1.355529e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.171638e+00	5.956826e-01	2.905296e-04
1.860000e-01	3.900000e-02	3.900000e-02	2.172704e+00	5.119744e-01	3.382256e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.211897e+00	3.495226e-01	3.541268e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.778093e-01	2.158422e-01	2.455736e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.852265e-01	1.224488e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.965981e-02	1.424382e-02	1.062895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.158340e+02	1.279108e+00	3.826174e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.771633e+01	3.596257e-01	1.239036e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.424862e+00	2.789267e-01	3.004890e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.629864e+00	9.162803e-02	1.078249e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.644040e+00	5.067852e-01	2.046673e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.749672e+00	4.979012e-01	6.737798e-02
2.035000e-01	2.650000e-02	2.650000e-02	9.168413e-01	3.510532e-01	1.365998e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.176360e-02	2.291642e-02	2.574756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.583100e-01	2.894931e-02	8.320300e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.359576e+00	4.264543e-02	1.643834e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.059120e+00	0.000000e+00	1.513367e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.718890e+00	6.379058e-02	7.989900e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.081046e+00	2.018653e-02	2.943281e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.095572e+00	3.649198e-01	1.001096e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.976322e+00	6.161357e-01	6.945196e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.615792e+00	7.262393e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.023300e+00	6.295665e-01	4.393324e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.467565e+00	4.954871e-01	3.598424e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.967100e-01	3.555941e-01	2.745333e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.911401e-01	2.274183e-01	1.698155e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.585276e-01	1.110134e-01	1.415136e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.535184e-02	7.137667e-03	1.424964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.998709e+00	2.945941e-01	4.845070e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.588897e+00	0.000000e+00	3.662249e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.259788e+00	0.000000e+00	1.906625e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.889454e+00	1.235155e-01	5.516685e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.901580e+00	3.046725e-02	2.096102e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.317712e+00	2.387618e-01	1.173323e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.117971e+00	4.924666e-01	8.428717e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.641245e+00	5.075967e-01	3.264551e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.010579e+00	4.940081e-01	7.223130e-03
2.575000e-01	3.250000e-02	3.250000e-02	1.314060e+00	3.510749e-01	1.819556e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.742586e-01	2.162891e-01	4.869835e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.365041e-01	1.549921e-01	8.506766e-03
7.250000e-01	2.750000e-01	2.750000e-01	3.467325e-02	1.450457e-02	1.105398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.154828e+02	1.437901e+00	3.391441e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.561127e+01	7.597198e-02	2.600549e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.657185e+01	1.242520e-01	1.259886e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.138585e+01	4.204449e-01	6.927052e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.602211e+00	3.199211e-01	3.522487e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.231770e+00	6.458175e-02	2.682552e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.636753e+00	1.656647e-01	9.058406e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.913276e+00	2.494446e-01	1.380134e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.575777e+00	5.279503e-01	2.575051e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.935387e+00	5.240524e-01	5.967885e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.170415e+00	3.826632e-01	3.423214e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.130255e-02	2.750626e-02	3.356820e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.282583e-01	3.413313e-02	4.600453e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.111125e+00	1.012588e-02	1.050072e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.633231e+00	5.464909e-01	5.043905e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.675765e+00	8.731585e-01	3.319303e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.583435e+00	5.690195e-01	2.209171e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.977560e-01	2.736923e-01	1.378161e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.288870e-01	1.150665e-01	7.133013e-04
7.950000e-01	2.050000e-01	2.050000e-01	1.397207e-02	1.330291e-02	4.061406e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.969055e+00	6.318105e-02	9.055378e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.103942e+00	1.332873e-01	1.244792e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.362002e+00	5.502042e-01	4.617203e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.275095e+00	3.509695e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	6.557348e-01	1.924577e-01	7.261482e-03
4.200000e-01	4.000000e-02	4.000000e-02	3.277252e-01	8.840730e-02	4.727586e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.176897e-01	4.902272e-02	2.517053e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.133818e-03	4.057738e-03	1.062883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.095851e+01	1.433716e-01	2.038089e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.375585e+00	7.199077e-01	9.914418e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.386086e+00	6.514477e-01	5.701651e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.051503e+00	3.822631e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.534983e-02	1.971839e-02	1.076964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.809440e-02	0.000000e+00	1.322580e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.746611e-01	2.099859e-02	7.915507e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.544148e+00	5.769741e-02	1.350114e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.776675e+00	6.827075e-02	1.173476e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.705379e+00	1.103161e-01	4.724266e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.875192e+00	4.391536e-01	1.283329e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.439347e+00	7.615990e-01	9.773777e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.805030e+00	8.343941e-01	9.332824e-03
3.700000e-01	2.000000e-02	2.000000e-02	2.058989e+00	6.261916e-01	7.524859e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.507658e+00	5.102903e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	9.012250e-01	2.924560e-01	2.753675e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.189529e-01	1.832320e-01	1.943740e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.388494e-01	1.089598e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.267036e-02	8.147460e-03	6.738908e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.055115e-01	2.574027e-02	7.237379e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.871243e+00	2.316278e-01	2.289731e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.719976e+00	0.000000e+00	2.414969e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.788614e+00	1.666905e-01	1.183213e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.619605e+00	0.000000e+00	6.417822e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.934137e+00	4.074008e-01	2.079654e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.087084e+00	7.661256e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.998168e+00	6.118546e-01	9.276331e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.230122e+00	4.961535e-01	5.005219e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.640344e+00	4.484761e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.098279e+00	3.008066e-01	1.374882e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.104906e-01	2.021931e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	4.044608e-01	1.123311e-01	2.179455e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.998069e-01	6.571686e-02	8.817054e-04
7.485000e-01	2.515000e-01	2.515000e-01	1.330173e-02	6.794067e-03	1.996543e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.397269e+00	3.183601e-01	4.790957e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.030795e+01	1.044119e+00	5.845947e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.343834e+01	4.597645e-01	4.066949e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.266662e+01	0.000000e+00	1.748768e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.784669e+00	6.899081e-01	7.231855e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.741811e+00	1.068839e+00	1.551295e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.555698e+00	1.020260e+00	3.548438e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.997419e+00	7.300126e-01	5.778772e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.873482e+00	5.813301e-01	1.577580e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.154978e+00	3.957496e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.596015e-01	2.564743e-01	9.354771e-04
6.140000e-01	3.860000e-01	3.860000e-01	2.400880e-02	1.175612e-02	1.078829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.883369e-01	1.043109e-02	7.300422e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.115403e+00	0.000000e+00	1.362141e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.340963e+00	2.282646e-01	1.970745e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.991149e+00	9.151329e-01	1.970360e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.939855e+00	6.796930e-01	3.311893e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.986381e-01	3.492064e-01	2.715635e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.391461e-01	1.602598e-01	4.166389e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.184515e-01	7.663093e-02	5.605139e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.482967e-03	5.539076e-03	1.607754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.512636e+00	1.426933e-01	3.460204e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.348863e+00	2.251072e-02	2.471012e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.284394e+00	9.077652e-02	4.589165e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.214112e+00	8.093507e-01	1.487786e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.243423e+00	6.133219e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.222850e+00	3.484658e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.977205e-01	1.798160e-01	1.678137e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.040821e-01	8.160340e-02	3.188847e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.132926e-02	1.102364e-02	4.543000e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.049221e+02	6.378096e-01	3.787699e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.295262e+01	0.000000e+00	3.617914e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.207178e+00	7.321034e-01	2.768084e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.054020e+00	5.435522e-01	1.946401e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.689048e+00	6.610103e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.409025e+00	4.755592e-01	1.401734e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.212409e-01	2.550294e-01	1.849280e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.684245e-02	1.470395e-02	8.289828e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.535999e-01	7.774169e-03	6.190693e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.073864e+00	5.638015e-02	1.259146e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.713336e+00	0.000000e+00	1.445014e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.419400e+00	0.000000e+00	1.150725e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.991236e+00	0.000000e+00	5.638354e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.343282e+00	2.103054e-01	1.587409e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.196520e+00	6.695173e-01	1.418606e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.758135e+00	7.496506e-01	7.716120e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.189284e+00	6.857873e-01	1.106079e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.614092e+00	5.575283e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.009645e+00	3.350240e-01	2.876254e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.406099e-01	1.840330e-01	2.189011e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.489883e-01	1.182874e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.328594e-02	8.412685e-03	9.749617e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.322827e+00	1.054772e-01	3.314952e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.557835e+00	1.790828e-01	3.528169e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.333850e+00	0.000000e+00	2.592522e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.860685e+00	0.000000e+00	1.319439e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.745357e+00	0.000000e+00	7.060384e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.952643e+00	3.571956e-01	1.171840e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.330733e+00	6.051703e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.695210e+00	6.135729e-01	7.172635e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.031936e+00	5.297484e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.298656e+00	3.484001e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	7.309071e-01	1.988612e-01	2.262784e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.554495e-01	9.957006e-02	1.329173e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.775693e-02	1.158322e-02	4.995507e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.011885e+02	1.150135e+00	3.182888e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.276449e+01	0.000000e+00	7.222752e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.999660e+01	0.000000e+00	3.166155e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.366918e+01	6.505161e-02	7.485337e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.825075e+00	2.389706e-01	4.235868e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.945091e+00	3.926002e-01	3.018265e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.126406e+00	5.219196e-01	3.629534e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.173041e+00	6.290212e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.572204e+00	5.562176e-01	7.204594e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.721147e+00	5.353692e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.899043e-01	3.290785e-01	9.426761e-03
6.050000e-01	3.950000e-01	3.950000e-01	3.595348e-02	1.595973e-02	9.219874e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.229858e+00	1.048434e-01	5.987625e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.405770e+00	5.927275e-03	8.292578e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.149527e+00	7.264541e-01	8.009680e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.101090e+00	7.195072e-01	8.870884e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.344330e+00	4.910114e-01	5.660617e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.331096e-01	2.681014e-01	1.800370e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.884952e-01	1.200733e-01	2.060117e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.540170e-02	8.847217e-03	1.715812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.259328e+00	2.362419e-01	1.069880e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.736843e+00	3.086750e-01	2.557673e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.163899e+00	5.369487e-01	1.077779e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.230967e+00	3.603856e-01	4.063623e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.773019e-01	1.921781e-01	3.080350e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.503663e-01	1.218412e-01	6.065345e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.450109e-01	6.047290e-02	1.112909e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.235704e-03	5.073538e-03	2.942632e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.988454e+00	6.448690e-01	2.529388e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.642680e+00	8.163568e-01	5.010715e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.646862e+00	7.871952e-01	1.722584e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.226273e+00	4.223926e-01	4.442219e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.114887e-02	2.937334e-02	3.604551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.537326e-02	1.701376e-02	1.914095e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.538419e-01	1.324867e-01	1.249526e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.337803e+00	1.776025e-01	1.523273e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.386171e+00	4.223371e-02	7.654823e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.776163e+00	6.656643e-02	2.246349e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.529532e+00	6.096176e-01	1.947190e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.893211e+00	7.673025e-01	1.119817e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.296226e+00	6.835816e-01	1.258129e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.792133e+00	5.831320e-01	6.526926e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.308686e+00	4.603095e-01	1.390087e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.525971e-01	3.024026e-01	3.651323e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.999316e-01	1.920378e-01	1.938870e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.321442e-01	9.833394e-02	1.144803e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.486639e-02	7.352171e-03	2.751080e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.728629e-01	1.854542e-01	1.299981e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.782183e+00	6.641293e-01	2.922098e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.356473e+00	3.887247e-01	2.139939e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.765934e+00	7.993460e-02	9.961742e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.420655e+00	3.944437e-02	2.752183e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.481934e+00	4.889880e-01	2.753119e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.668886e+00	6.975557e-01	1.097298e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.822846e+00	6.263454e-01	1.132129e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.068030e+00	5.057459e-01	9.797557e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.544490e+00	4.176198e-01	7.552339e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.098396e+00	3.263882e-01	4.466765e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.471220e-01	2.172633e-01	1.882413e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.456735e-01	1.397206e-01	1.875710e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.395164e-01	9.144340e-02	8.195055e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.777122e-02	9.517116e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.178225e+00	6.952914e-01	4.320921e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.485240e+00	1.808282e+00	7.397062e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.171345e+01	1.493975e+00	5.429687e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.208496e+01	5.011748e-01	1.928310e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.837109e+00	6.593138e-01	9.737250e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.072723e+00	1.208056e+00	5.917844e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.832061e+00	1.177831e+00	2.833814e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.210584e+00	9.195644e-01	2.043682e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.096094e+00	6.134344e-01	2.093242e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.381814e+00	5.102735e-01	5.056202e-02
2.080000e-01	2.000000e-02	2.000000e-02	8.577279e-01	3.524506e-01	9.958464e-04
6.140000e-01	3.860000e-01	3.860000e-01	3.577724e-02	1.804308e-02	2.438422e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.024849e+00	2.043622e-02	1.145198e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.575664e+00	2.624231e-02	8.604960e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.145566e+00	4.567826e-01	4.675234e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.553682e+00	7.815807e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.602363e+00	5.578813e-01	4.516239e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.866203e-01	3.133650e-01	1.000516e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.774311e-01	1.494011e-01	1.814266e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.180534e-01	6.128847e-02	1.174141e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.776628e-03	3.206285e-03	7.202394e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.676276e+00	1.363088e-01	4.828880e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.661343e+00	3.250436e-02	1.152800e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.413466e+00	1.535558e-01	1.703109e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.963240e+00	5.394055e-01	3.877763e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.070183e+00	5.157332e-01	3.589969e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.153338e+00	3.391819e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	6.432758e-01	1.817783e-01	1.237675e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.285453e-01	1.286037e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.726089e-02	1.264821e-02	2.786411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.285120e+02	1.561911e+00	3.773307e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.729784e+01	6.925237e-01	1.091516e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.000162e+00	8.760437e-02	3.706715e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.515750e+00	8.584546e-02	6.584497e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.503795e+00	5.406910e-01	7.991003e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.606822e+00	4.686590e-01	3.757489e-02
2.035000e-01	2.650000e-02	2.650000e-02	9.036155e-01	3.383753e-01	1.883246e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.055114e-02	2.151645e-02	2.356511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.356517e-01	1.006256e-02	9.801603e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.754956e+00	6.630078e-02	1.646340e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.469186e+00	6.488772e-02	1.260056e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.877491e+00	0.000000e+00	7.460908e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.073369e+00	5.007933e-02	2.045983e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.078968e+00	4.867451e-01	4.708951e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.824901e+00	6.416249e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.400285e+00	6.618768e-01	1.798081e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.879238e+00	5.867937e-01	2.384602e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.380298e+00	4.474059e-01	9.259000e-03
4.500000e-01	3.000000e-02	3.000000e-02	9.212152e-01	3.246470e-01	1.153674e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.174444e-01	1.983019e-01	1.230501e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.368844e-01	1.038503e-01	6.907484e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.549678e-02	7.879031e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.415131e+00	1.778016e-01	3.712154e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.878494e+00	3.061693e-01	3.508444e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.603611e+00	0.000000e+00	2.173590e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.806288e+00	0.000000e+00	8.301387e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.801021e+00	9.024164e-02	2.569265e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.233839e+00	2.305563e-01	2.848159e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.965174e+00	4.676273e-01	6.445240e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.497490e+00	5.157690e-01	5.302564e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.885422e+00	4.563983e-01	4.615429e-03
2.575000e-01	3.250000e-02	3.250000e-02	1.217571e+00	3.195429e-01	3.315726e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.510977e-01	2.197630e-01	1.085664e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.965624e-01	1.295867e-01	1.240614e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.435334e-02	1.557387e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.273890e+02	1.615177e+00	3.316236e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.516072e+01	0.000000e+00	3.666713e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.582719e+01	1.330347e-01	1.252798e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.093437e+01	3.464924e-01	4.502917e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.382392e+00	3.651135e-02	4.376810e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.000573e+00	1.943250e-01	1.474180e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.442347e+00	1.493144e-01	1.015079e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.770224e+00	2.916951e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.410494e+00	4.981209e-01	3.702202e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.827676e+00	5.374256e-01	5.664882e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.132867e+00	4.163113e-01	1.040436e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.165346e-02	2.442402e-02	1.964442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.039005e+00	3.765183e-02	4.358304e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.417341e+00	1.277004e-01	8.795073e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.383510e+00	5.095612e-01	8.569819e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.380187e+00	7.746072e-01	4.467699e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.361470e+00	4.696959e-01	3.125662e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.159145e-01	2.491195e-01	1.395979e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.897255e-01	1.003556e-01	3.965900e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.128605e-02	1.048496e-02	7.666420e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.381124e+00	4.190668e-02	8.520573e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.860796e+00	1.662061e-01	1.168839e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.205302e+00	5.398284e-01	1.878957e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.157403e+00	3.085324e-01	1.147501e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.908003e-01	1.612794e-01	1.622245e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.878095e-01	9.132033e-02	2.886209e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.010200e-01	4.776676e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	3.906304e-03	4.533685e-03	6.693267e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.148444e+01	1.173907e-01	1.924733e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.186317e+00	7.234408e-01	4.268276e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.205559e+00	5.975361e-01	7.752300e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.492974e-01	3.257765e-01	4.406461e-03
6.025000e-01	3.975000e-01	3.975000e-01	4.249078e-02	2.173946e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.554370e-02	6.078503e-03	1.601415e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.839116e-01	1.297219e-02	9.259902e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.074756e+00	1.487074e-01	1.268653e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.241909e+00	1.205972e-01	8.924121e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.837591e+00	8.678576e-02	2.813976e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.680331e+00	4.589856e-01	1.192336e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.190540e+00	7.088307e-01	6.462183e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.507435e+00	7.018909e-01	3.062663e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.820864e+00	5.570797e-01	1.093984e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.304594e+00	4.176025e-01	1.031172e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.219922e-01	2.742011e-01	1.802890e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.781887e-01	1.625875e-01	1.190941e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.055798e-01	7.938641e-02	9.880354e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.140299e-02	7.267158e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.539173e-01	5.707983e-02	8.259400e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.693593e+00	1.786990e-01	2.494626e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.710781e+00	1.775703e-01	1.947092e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.185515e+00	2.831557e-01	9.166593e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.641551e+00	0.000000e+00	4.685263e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.713840e+00	4.090315e-01	1.672739e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.758661e+00	6.015312e-01	3.694240e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.844700e+00	5.856921e-01	6.554420e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.000827e+00	4.583932e-01	8.964438e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.484261e+00	3.642512e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.004129e+00	2.705022e-01	2.516043e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.244813e-01	1.627026e-01	2.769614e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.964775e-01	1.295564e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.808299e-01	5.901046e-02	6.336701e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.127719e-02	5.602770e-03	9.034457e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.026775e+00	6.315165e-01	4.163299e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.178960e+01	9.926024e-01	6.278954e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.498343e+01	3.377610e-01	4.516883e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.297518e+01	0.000000e+00	1.474467e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.597286e+00	6.392021e-01	5.655736e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.351698e+00	1.050846e+00	2.319398e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.261939e+00	9.474458e-01	5.554660e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.714224e+00	7.244136e-01	5.940980e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.736498e+00	5.068539e-01	6.605389e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.086200e+00	3.783662e-01	1.894318e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.236751e-01	2.334630e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.367070e-02	1.215295e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.945566e-01	1.136321e-02	8.126311e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.539728e+00	3.361961e-02	1.224866e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.333691e+00	3.456809e-01	9.313024e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.716858e+00	8.053555e-01	1.882829e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.697686e+00	5.984783e-01	2.400818e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.989252e-01	3.079241e-01	3.018960e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.957673e-01	1.445705e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	9.734916e-02	6.117346e-02	9.509448e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.986345e-03	4.624032e-03	1.386719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.774061e+00	7.913416e-02	3.532077e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.013134e+00	4.535926e-02	2.023237e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.250758e+00	2.064202e-01	2.847855e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.004572e+00	7.065350e-01	3.701492e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.067955e+00	5.705856e-01	1.703160e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.095204e+00	3.006765e-01	1.230017e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.453948e-01	1.530405e-01	1.161156e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.630108e-01	9.331457e-02	3.295078e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.931918e-02	1.010263e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.170578e+02	4.337472e-01	3.715192e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.289633e+01	1.414468e-01	2.803500e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.786529e+00	7.240293e-01	2.330208e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.868933e+00	5.029033e-01	4.450838e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.477380e+00	6.124278e-01	4.264959e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.385297e+00	4.267692e-01	9.702561e-03
2.035000e-01	2.650000e-02	2.650000e-02	6.699692e-01	2.417415e-01	9.015836e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.637570e-02	1.607543e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.841983e-01	0.000000e+00	7.429544e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.408289e+00	8.965961e-02	1.314818e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.167549e+00	1.266648e-01	1.300559e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.800585e+00	7.175437e-02	9.548971e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.304990e+00	6.267289e-02	3.586066e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.258520e+00	3.221211e-01	1.482438e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.012388e+00	6.377103e-01	3.498034e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.570695e+00	6.977161e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.942642e+00	5.892726e-01	5.338713e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.393952e+00	4.451231e-01	4.044733e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.052053e-01	2.938377e-01	9.726168e-03
5.100000e-01	3.000000e-02	3.000000e-02	4.922891e-01	1.707304e-01	1.203582e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.110020e-01	8.307398e-02	2.016284e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.186311e-02	7.599232e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.714221e+00	6.898796e-02	3.533048e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.712066e+00	2.496070e-01	3.372891e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.132308e+00	6.645346e-02	1.906870e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.148319e+00	3.264195e-01	8.468945e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.751993e+00	0.000000e+00	4.889149e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.811713e+00	3.065357e-01	1.658106e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.158671e+00	5.709109e-01	5.045056e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.576073e+00	5.827781e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.822953e+00	4.617105e-01	3.041804e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.157136e+00	2.920210e-01	3.305695e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.473537e-01	1.713244e-01	1.563590e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.487969e-01	1.089047e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.478829e-02	9.502089e-03	9.143576e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.124071e+02	2.642283e-01	2.985566e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.480505e+01	1.340094e+00	5.719865e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.057783e+01	0.000000e+00	2.947314e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.310065e+01	1.982024e-01	8.851955e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.559565e+00	2.782381e-01	4.082599e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.622994e+00	4.376178e-01	1.413330e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.897931e+00	4.386209e-01	3.674508e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.004727e+00	4.486674e-01	3.775952e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.362850e+00	5.743542e-01	2.975100e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.564997e+00	4.426148e-01	1.728563e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.616153e-01	3.150336e-01	1.297086e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.491318e-02	1.726342e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.322572e+00	8.139607e-02	5.737333e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.369897e+00	0.000000e+00	6.719192e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.089502e+00	7.056786e-01	7.836200e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.076292e+00	5.796817e-01	9.585348e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.289029e+00	4.470665e-01	3.011128e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.918203e-01	2.478205e-01	2.239141e-03
5.550000e-01	3.500000e-02	3.500000e-02	2.865524e-01	1.235406e-01	8.740346e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.465889e-02	8.914392e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.338570e+00	1.573159e-01	9.528240e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.557811e+00	3.123637e-01	1.777504e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.066241e+00	4.191400e-01	1.426662e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.348769e+00	3.189181e-01	6.647196e-03
3.425000e-01	3.750000e-02	3.750000e-02	6.783258e-01	1.848776e-01	5.504218e-03
4.200000e-01	4.000000e-02	4.000000e-02	3.606820e-01	1.123468e-01	3.296628e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.399741e-01	6.370088e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	7.092255e-03	4.355927e-03	4.707513e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.025007e+01	4.445033e-01	2.164933e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.282521e+00	6.856264e-01	3.640764e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.661108e+00	6.365050e-01	1.108591e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.260673e+00	3.491782e-01	3.323201e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.936098e-02	2.960826e-02	1.125492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.289411e-02	1.691960e-02	1.753236e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.720513e-01	1.242671e-01	1.171212e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.436897e+00	8.769095e-02	1.331660e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.581863e+00	1.555311e-01	6.267413e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.683366e+00	1.100534e-01	2.260729e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.444443e+00	5.845212e-01	6.093134e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.886815e+00	6.745473e-01	6.786266e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.269053e+00	6.034469e-01	6.916193e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.753234e+00	5.373965e-01	5.256876e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.247030e+00	3.955846e-01	3.411315e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.043637e-01	2.703095e-01	2.049593e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.711579e-01	1.788679e-01	1.769425e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.215671e-01	9.673720e-02	9.844788e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.343848e-02	7.218042e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.570358e-01	2.206185e-01	1.269559e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.022093e+00	5.297232e-01	2.458304e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.474766e+00	2.672092e-01	1.798069e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.810982e+00	1.071344e-01	7.685823e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.337307e+00	2.603490e-01	3.091294e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.250832e+00	3.374036e-01	3.621154e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.498357e+00	5.962401e-01	9.274525e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.703577e+00	5.397854e-01	8.384199e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.042114e+00	4.024028e-01	1.231165e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.698694e+00	4.302383e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.125874e+00	2.400216e-01	4.544186e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.492566e-01	1.831812e-01	1.939195e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.386533e-01	1.337919e-01	1.048383e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.404288e-01	1.011049e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.496049e-02	6.526975e-03	7.188188e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.741038e+00	8.758572e-01	4.409600e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.611395e+00	1.683278e+00	7.461587e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.266595e+01	1.355695e+00	4.379549e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.232195e+01	3.493118e-01	1.518957e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.349986e+00	6.876327e-01	1.080038e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.579289e+00	1.046800e+00	5.391776e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.521624e+00	7.917252e-01	3.774291e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.306671e+00	8.308145e-01	9.754968e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.118117e+00	5.884063e-01	6.007870e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.398237e+00	4.401038e-01	2.218651e-02
2.080000e-01	2.000000e-02	2.000000e-02	8.186804e-01	2.852283e-01	2.097573e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.323367e-02	1.671909e-02	1.719259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.053114e+00	0.000000e+00	1.100265e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.512893e+00	1.470463e-02	7.160114e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.259677e+00	4.950285e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.493846e+00	6.311317e-01	9.864465e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.611287e+00	5.454677e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	8.516186e-01	2.865389e-01	8.469261e-03
5.350000e-01	3.500000e-02	3.500000e-02	3.747910e-01	1.412097e-01	1.325532e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.220861e-01	7.095850e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	4.337286e-03	3.031532e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.438774e+00	1.649835e-02	4.514167e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.265131e+00	3.478171e-02	9.148223e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.505823e+00	8.591543e-02	1.610497e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.015760e+00	5.438268e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.071834e+00	4.139904e-01	7.360071e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.270289e+00	3.033730e-01	7.649270e-03
3.475000e-01	4.050000e-02	4.050000e-02	6.457085e-01	1.793373e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.267755e-01	1.040652e-01	1.737811e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.721409e-02	1.309957e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.201488e+02	0.000000e+00	3.368026e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.742324e+01	5.668521e-01	1.033836e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.352984e+00	1.652583e-01	5.268197e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.608935e+00	8.469168e-02	1.064234e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.697933e+00	4.478957e-01	9.143025e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.647090e+00	4.738276e-01	5.728403e-03
2.035000e-01	2.650000e-02	2.650000e-02	8.877476e-01	2.938667e-01	8.286120e-03
6.150000e-01	3.850000e-01	3.850000e-01	3.835771e-02	1.960996e-02	9.149286e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.709805e-01	2.613802e-02	9.136885e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.699520e+00	0.000000e+00	1.615028e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.437865e+00	1.959275e-02	1.139279e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.881359e+00	6.122215e-02	6.011354e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.117756e+00	8.383137e-02	1.542610e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.058375e+00	3.786000e-01	7.094058e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.889438e+00	6.082320e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.447384e+00	6.000466e-01	3.707944e-03
3.450000e-01	2.500000e-02	2.500000e-02	1.864008e+00	5.229889e-01	4.827559e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.376291e+00	4.363028e-01	2.407150e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.022281e-01	3.204247e-01	1.988379e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.861796e-01	1.770688e-01	2.265509e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.235816e-01	9.468603e-02	1.315399e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.363146e-02	7.269681e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.087500e+00	1.481449e-01	4.591842e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.069966e+00	0.000000e+00	3.010089e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.979817e+00	0.000000e+00	1.373742e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.647388e+00	1.264858e-01	4.965646e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.790588e+00	6.811660e-02	2.049716e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.216047e+00	1.521389e-01	1.268168e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.010275e+00	4.506552e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.569994e+00	5.104007e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.873299e+00	3.853428e-01	3.984743e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.308607e+00	2.835864e-01	3.416691e-03
3.275000e-01	3.750000e-02	3.750000e-02	7.797350e-01	1.934738e-01	7.472382e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.953263e-01	1.230160e-01	1.136320e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.196825e-02	1.390926e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.226956e+02	4.757304e-02	3.000841e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.415782e+01	6.248757e-01	2.722488e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.635273e+01	1.643568e-01	1.298941e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.100007e+01	6.326349e-03	9.566019e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.487724e+00	2.929646e-01	6.037892e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.219791e+00	1.681544e-01	2.776684e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.549730e+00	1.895027e-01	9.797787e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.812137e+00	1.643103e-01	1.804158e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.530223e+00	4.878022e-01	2.197749e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.897143e+00	4.671317e-01	1.681024e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.133414e+00	3.660972e-01	1.820195e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.961964e-02	2.237513e-02	6.833399e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.162773e+00	4.390023e-02	4.146294e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.406440e+00	9.738801e-03	7.463049e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.358429e+00	5.395180e-01	5.096955e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.261538e+00	6.941854e-01	2.911698e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.291779e+00	4.018476e-01	2.065559e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.416640e-01	1.972557e-01	2.255234e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.761000e-01	9.203649e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.064178e-02	1.106706e-02	1.126665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.527110e+00	6.072676e-02	7.399513e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.713316e+00	1.683925e-01	1.171616e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.205565e+00	4.831720e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.089816e+00	2.521687e-01	3.143835e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.694602e-01	1.421593e-01	1.970621e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.863080e-01	7.770183e-02	8.503122e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.030004e-01	4.055568e-02	6.079537e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.160757e-03	4.772861e-03	6.298592e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.181293e+01	1.301441e-01	1.699744e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.834807e+00	6.280995e-01	1.320187e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.200341e+00	5.349376e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.412055e-01	3.113594e-01	7.167635e-03
6.025000e-01	3.975000e-01	3.975000e-01	4.047068e-02	1.901679e-02	1.485843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.396140e-02	1.119564e-02	1.466313e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.927885e-01	5.132739e-02	8.641064e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.236669e+00	1.282129e-01	1.181939e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.290188e+00	9.650087e-02	8.878283e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.985708e+00	4.721870e-02	2.341782e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.721850e+00	4.524593e-01	8.656796e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.010576e+00	6.189546e-01	1.851082e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.360444e+00	5.918750e-01	8.837550e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.821188e+00	5.563004e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.255704e+00	3.984565e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	7.701556e-01	2.426274e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	4.362477e-01	1.309041e-01	1.202903e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.872269e-01	6.831814e-02	8.663394e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.797414e-03	6.681518e-03	1.714994e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.029013e+00	1.023711e-01	8.249022e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.275579e+00	1.991427e-01	2.152232e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.715167e+00	1.623440e-01	1.653700e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.172890e+00	9.196386e-02	7.718627e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.546692e+00	6.115344e-02	4.021490e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.537262e+00	3.907931e-01	2.069249e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.547204e+00	4.740266e-01	1.031071e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.799549e+00	5.048484e-01	3.087892e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.015724e+00	3.832736e-01	3.308599e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.525814e+00	4.036353e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	9.526643e-01	2.503337e-01	4.223958e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.265952e-01	1.547760e-01	1.436956e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.750720e-01	1.135632e-01	1.051659e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.704813e-01	5.525117e-02	1.578087e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.080431e-02	5.469049e-03	1.104800e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.136971e+00	9.713198e-01	5.064469e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.352005e+01	1.070877e+00	6.169820e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.514929e+01	0.000000e+00	2.997625e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.247559e+01	0.000000e+00	1.185256e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.135777e+00	8.515903e-01	6.980594e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.195505e+00	9.863893e-01	1.031754e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.957984e+00	7.600761e-01	1.404455e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.695119e+00	6.311455e-01	4.026905e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.735524e+00	4.504364e-01	1.312440e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.088461e+00	3.432684e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.174484e-01	2.253071e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.194369e-02	1.125950e-02	1.310199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.670287e-01	2.701170e-02	7.682565e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.540501e+00	0.000000e+00	1.072401e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.333957e+00	3.690566e-01	5.648151e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.774467e+00	7.477207e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.666902e+00	5.458033e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	8.074188e-01	2.556436e-01	4.433909e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.655255e-01	1.241045e-01	8.635657e-03
6.050000e-01	3.500000e-02	3.500000e-02	9.813224e-02	6.702282e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.726151e-03	4.231023e-03	1.590637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.468427e+00	1.228092e-01	3.291426e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.543261e+00	0.000000e+00	1.718982e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.973884e+00	2.407550e-01	2.237172e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.143650e+00	5.545490e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.173188e+00	4.993219e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.071807e+00	2.528924e-01	2.464037e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.376587e-01	1.339628e-01	2.949554e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.609571e-01	8.641475e-02	8.892416e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.920164e-02	9.934992e-03	1.001433e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.171339e+02	0.000000e+00	3.448944e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.083066e+01	1.951049e-01	1.613686e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.080540e+00	5.722118e-01	4.217725e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.093062e+00	3.946724e-01	1.838208e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.522193e+00	5.531019e-01	4.453799e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.380644e+00	3.535780e-01	3.533681e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.918278e-01	2.170283e-01	4.813158e-04
6.150000e-01	3.850000e-01	3.850000e-01	2.568165e-02	1.432934e-02	5.896078e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.363290e-01	2.423439e-02	6.631576e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.482928e+00	6.034586e-02	1.269150e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.225291e+00	1.009214e-01	1.211488e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.798416e+00	0.000000e+00	8.872881e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.284714e+00	5.486858e-02	3.262111e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.287207e+00	3.422128e-01	8.330492e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.988960e+00	5.530091e-01	1.351699e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.533524e+00	6.258986e-01	6.525388e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.960755e+00	5.830686e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.391847e+00	4.377896e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	8.716081e-01	2.948795e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	4.598074e-01	1.359823e-01	2.215943e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.967483e-01	7.500653e-02	1.585058e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.047462e-02	7.199962e-03	1.053139e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.276296e+00	4.124237e-01	3.168465e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.925397e+00	1.276434e-01	2.927856e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.030781e+00	0.000000e+00	1.905128e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.740572e+00	1.472321e-02	8.546043e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.568790e+00	7.433462e-02	4.077753e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.645888e+00	2.503579e-01	2.574280e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.158764e+00	4.436230e-01	3.047115e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.608348e+00	4.638816e-01	5.224245e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.908346e+00	3.996598e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.173848e+00	2.881651e-01	4.400607e-03
3.275000e-01	3.750000e-02	3.750000e-02	6.634029e-01	1.679371e-01	2.517505e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.336557e-01	9.269047e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.292912e-02	8.509619e-03	1.336008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.163216e+02	1.515393e+00	2.689384e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.030410e+01	0.000000e+00	4.331241e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.858723e+01	0.000000e+00	1.952577e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.280682e+01	1.558242e-01	1.053430e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.634215e+00	6.007941e-01	5.647453e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.757836e+00	2.915173e-01	6.233220e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.039072e+00	2.896036e-01	2.929225e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.963753e+00	4.683554e-01	9.569722e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.473229e+00	5.557013e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.601704e+00	4.473376e-01	2.108386e-03
1.850000e-01	2.500000e-02	2.500000e-02	8.500398e-01	2.741495e-01	5.437251e-03
6.050000e-01	3.950000e-01	3.950000e-01	3.378764e-02	1.528326e-02	7.548996e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.564129e+00	6.794512e-02	6.131694e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.399514e+00	6.131386e-02	5.460506e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.884116e+00	6.607993e-01	5.410959e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.874310e+00	5.818292e-01	4.524821e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.155337e+00	3.703562e-01	2.791313e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.299968e-01	2.160170e-01	1.686619e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.571871e-01	1.086450e-01	7.105377e-04
7.950000e-01	2.050000e-01	2.050000e-01	1.174112e-02	7.200209e-03	1.074431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.662829e+00	1.311860e-01	9.375814e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.421936e+00	3.471958e-01	1.429075e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.025003e+00	4.262325e-01	3.599489e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.122320e+00	2.811486e-01	3.691535e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.435054e-01	1.858875e-01	2.128784e-03
4.200000e-01	4.000000e-02	4.000000e-02	3.287822e-01	1.041200e-01	1.059301e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.316823e-01	5.928869e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	6.379479e-03	3.852058e-03	1.199861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.091614e+01	3.761726e-01	2.215650e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.003581e+00	8.063179e-01	2.619312e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.398405e+00	5.922335e-01	9.582295e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.184704e+00	3.807514e-01	2.789710e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.658706e-02	2.838117e-02	1.317820e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.130403e-01	2.258203e-02	2.389187e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.260208e+00	9.458836e-02	1.437400e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.945824e+00	2.133813e-01	1.211332e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.639876e+00	0.000000e+00	5.093654e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.799168e+00	3.764193e-01	1.417264e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.247352e+00	6.072272e-01	1.075629e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.747245e+00	7.058495e-01	1.408414e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.045523e+00	5.214821e-01	6.385461e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.559049e+00	4.613450e-01	4.069262e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.109836e+00	3.442012e-01	4.849484e-02
4.650000e-01	2.500000e-02	2.500000e-02	7.356015e-01	2.517664e-01	3.373978e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.469457e-01	1.705571e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.924025e-01	7.834005e-02	6.476233e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.170600e-02	5.081484e-03	6.956231e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.350901e+00	3.307242e-01	1.381810e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.877204e+00	4.420816e-01	3.001309e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.088270e+00	2.982398e-01	1.616312e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.985886e+00	3.194813e-02	7.374444e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.166056e+00	3.053912e-01	2.948088e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.241715e+00	5.091970e-01	1.937975e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.404581e+00	5.649482e-01	9.208441e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.561240e+00	4.779407e-01	1.004250e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.984977e+00	4.860445e-01	2.428445e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.398684e+00	3.255612e-01	6.202568e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.656507e-01	2.221283e-01	7.018981e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.191747e-01	2.179765e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	4.289890e-01	1.367631e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.063153e-01	7.436367e-02	1.443073e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.396555e-02	6.129587e-03	2.238138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.426868e+00	1.158779e+00	5.138814e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.002573e+01	1.838468e+00	8.384998e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.388150e+01	1.022567e+00	4.016329e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.246898e+01	1.748846e-01	1.594725e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.434562e+00	9.216815e-01	8.759301e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.357832e+00	1.014198e+00	4.800402e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.347682e+00	1.087335e+00	1.552148e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.935779e+00	7.766414e-01	1.164414e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.958381e+00	5.721143e-01	1.104568e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.313158e+00	3.985237e-01	5.403321e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.925485e-01	3.064155e-01	2.860204e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.124325e-02	1.670697e-02	1.149376e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.378640e+00	1.511137e-02	1.178823e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.667877e+00	2.005272e-02	5.520186e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.116552e+00	5.124207e-01	2.963819e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.408194e+00	6.859442e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.405958e+00	4.263660e-01	5.092998e-02
4.600000e-01	4.000000e-02	4.000000e-02	7.861035e-01	2.581021e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	3.336817e-01	1.360797e-01	9.935133e-03
6.050000e-01	3.500000e-02	3.500000e-02	9.491866e-02	4.820482e-02	1.668956e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.775556e-03	3.008492e-03	8.642005e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.042011e+01	9.299140e-02	4.572025e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.323155e+00	0.000000e+00	7.608028e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.307392e+00	1.791543e-01	8.539371e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.938785e+00	5.230677e-01	1.339950e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.971834e+00	4.087185e-01	5.855897e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.098473e+00	2.720910e-01	1.047618e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.094361e-01	1.704922e-01	2.655805e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.982406e-01	9.884963e-02	4.114980e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.472255e-02	1.232501e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.340014e+02	5.782011e-01	3.119051e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.720608e+01	9.585168e-02	1.606322e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.147039e+00	2.841000e-01	3.806507e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.375759e+00	9.385312e-02	1.639283e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.446478e+00	4.503949e-01	3.556276e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.610939e+00	4.455451e-01	2.496350e-03
2.035000e-01	2.650000e-02	2.650000e-02	8.356646e-01	2.711888e-01	2.935027e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.596287e-02	2.054295e-02	3.268422e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.979853e-01	3.138416e-02	1.069924e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.109363e+00	1.160154e-02	1.639471e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.728690e+00	6.434002e-02	9.335252e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.039871e+00	3.139568e-02	2.995173e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.063638e+00	1.487398e-01	2.078226e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.121970e+00	5.521449e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.769726e+00	6.264927e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.303525e+00	5.857385e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.686190e+00	4.746465e-01	4.564653e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.213655e+00	3.532775e-01	3.941102e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.878366e-01	2.455142e-01	4.344467e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.619565e-01	1.715096e-01	2.215623e-04
5.700000e-01	3.000000e-02	3.000000e-02	1.942695e-01	7.593471e-02	3.357737e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.189394e-02	5.252188e-03	9.011396e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.113902e+01	1.902062e-01	4.869025e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.847980e+00	2.007285e-01	2.454372e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.132188e+00	0.000000e+00	1.160856e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.571730e+00	0.000000e+00	5.972271e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.726495e+00	4.548530e-02	1.732076e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.160822e+00	2.729611e-01	1.668622e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.948341e+00	4.711034e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.461377e+00	4.522093e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.782422e+00	3.724464e-01	4.076465e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.110565e+00	2.498474e-01	6.912933e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.351313e-01	2.115281e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.690712e-01	1.086573e-01	1.184993e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.928135e-02	1.250537e-02	2.552141e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.351737e+02	1.185613e+00	2.809312e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.396066e+01	0.000000e+00	3.479078e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.573940e+01	0.000000e+00	1.640956e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.090002e+01	4.252968e-01	5.462469e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.523729e+00	3.982331e-01	4.199284e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.865393e+00	9.625240e-02	1.524984e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.381741e+00	1.365143e-01	2.090264e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.751846e+00	2.016705e-01	8.640536e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.366945e+00	4.650865e-01	9.074346e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.749276e+00	5.250354e-01	4.379880e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.041488e+00	3.196961e-01	3.564429e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.640711e-02	2.260142e-02	9.304369e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.386363e+00	1.884527e-02	4.653295e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.438236e+00	6.273394e-02	5.914809e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.042412e+00	5.899814e-01	4.274085e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.116727e+00	6.351397e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.238459e+00	3.685735e-01	1.727881e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.319542e-01	1.853252e-01	6.741744e-03
5.550000e-01	3.500000e-02	3.500000e-02	2.135709e-01	7.288220e-02	1.796109e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.312201e-03	1.030095e-02	1.398225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.890574e+00	2.298061e-02	7.662724e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.454546e+00	2.439105e-01	1.743543e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.887773e+00	4.465423e-01	2.104502e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.103304e+00	2.683719e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	5.958502e-01	1.386858e-01	1.717810e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.481041e-01	7.072375e-02	1.664468e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.677528e-02	3.975968e-02	2.933213e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.149080e-03	4.340054e-03	8.571333e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.220554e+01	3.543099e-02	1.767427e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.662636e+00	7.481396e-01	6.969282e-03
1.200000e-01	3.000000e-02	3.000000e-02	1.970286e+00	5.329759e-01	6.745132e-03
1.775000e-01	2.750000e-02	2.750000e-02	1.006479e+00	2.744518e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.728786e-02	1.933788e-02	1.958390e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.159375e-01	7.311972e-03	2.405816e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.127964e+00	6.269341e-02	9.952018e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.606143e+00	3.077231e-02	1.313509e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.635576e+00	1.411251e-01	5.054607e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.753352e+00	1.959982e-01	2.183421e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.557392e+00	6.948502e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.884429e+00	6.989773e-01	9.374295e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.169473e+00	5.389187e-01	5.677042e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.684085e+00	4.909370e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.148305e+00	3.206380e-01	1.053338e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.922191e-01	1.931900e-01	3.636808e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.880156e-01	1.140936e-01	1.458716e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.676304e-01	6.258997e-02	1.197113e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.856766e-03	6.580092e-03	9.034328e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.336413e+00	7.882024e-02	9.182783e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.292771e+00	1.071470e-01	2.337206e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.403737e+00	8.198660e-02	1.507270e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.311091e+00	9.106098e-02	5.344351e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.241512e+00	1.501247e-01	4.437665e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.383844e+00	5.270549e-01	3.784540e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.483781e+00	6.520861e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.417277e+00	4.494257e-01	1.346755e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.909748e+00	4.966220e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.332160e+00	2.734853e-01	3.998456e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.578016e-01	2.122663e-01	9.664226e-03
3.345000e-01	2.750000e-02	2.750000e-02	6.326740e-01	1.611595e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.249775e-01	7.486223e-02	3.291036e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.680186e-01	6.406900e-02	2.278073e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.022942e-02	5.469047e-03	1.076468e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.306539e+00	7.750859e-01	5.795565e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.594662e+01	8.768279e-01	6.265680e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.566608e+01	0.000000e+00	3.232048e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.275541e+01	1.466844e-01	8.799889e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.642627e+00	7.890078e-01	4.289383e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.884671e+00	1.138404e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.841774e+00	8.149227e-01	8.205200e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.494400e+00	6.608486e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.614785e+00	4.480900e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	9.707485e-01	2.674905e-01	7.116320e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.056941e-01	2.216980e-01	1.288463e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.884402e-02	1.077509e-02	1.230839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.000011e+00	0.000000e+00	9.093425e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.828341e+00	3.331455e-02	9.096721e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.218300e+00	5.319932e-01	1.700180e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.484238e+00	6.793747e-01	2.118863e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.566840e+00	5.059392e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	8.048728e-01	2.482026e-01	1.285782e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.085940e-01	9.097024e-02	1.205825e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.909780e-02	5.802230e-02	4.115510e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.814067e-03	3.731766e-03	1.826374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.897755e+00	0.000000e+00	4.087673e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.901770e+00	1.469092e-01	1.126461e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.847977e+00	2.155996e-01	2.931894e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.900962e+00	6.161093e-01	1.426695e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.901790e+00	4.489376e-01	2.077327e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.107516e+00	2.853257e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.437475e-01	1.220331e-01	1.600950e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.410270e-01	6.651466e-02	1.097429e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.597952e-02	9.169226e-03	5.514301e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.345710e+02	1.809380e-01	3.723668e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.939520e+01	4.773897e-01	3.223235e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.822142e+00	5.107522e-01	6.932382e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.678757e+00	4.094913e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.415526e+00	4.892621e-01	2.622284e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.340896e+00	4.041956e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.633979e-01	2.217019e-01	2.179446e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.012629e-02	1.484569e-02	1.274460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.050034e-01	1.157224e-02	8.316768e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.835309e+00	3.790775e-02	1.397491e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.629405e+00	6.413352e-02	1.132077e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.100018e+00	7.161037e-02	5.688477e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.259235e+00	5.137935e-02	2.403610e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.080654e+00	4.265592e-01	6.929420e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.878028e+00	6.316549e-01	9.010383e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.391204e+00	6.434724e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.779490e+00	4.845127e-01	4.831641e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.307178e+00	3.950799e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	8.155574e-01	2.406396e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	4.178125e-01	1.224671e-01	1.596835e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.747360e-01	6.495098e-02	5.394301e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.152855e-03	6.455147e-03	2.203566e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.848278e+00	1.553230e-02	3.694662e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.896552e+00	0.000000e+00	3.135421e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.547549e+00	3.309587e-01	1.192864e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.703311e+00	1.393851e-01	6.461525e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.379317e+00	6.145617e-02	4.485124e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.666134e+00	3.132670e-01	1.001656e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.926682e+00	3.950348e-01	1.683893e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.465266e+00	5.468486e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.729877e+00	3.879665e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.119065e+00	2.382505e-01	1.062051e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.529099e-01	1.486280e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.906022e-01	7.549476e-02	1.107470e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.204308e-02	8.696945e-03	7.594694e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.291589e+02	1.073822e+00	2.863190e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.913867e+01	8.797429e-01	2.007666e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.749012e+01	2.488184e-01	1.703448e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.291561e+01	4.229671e-01	1.034586e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.201534e+00	3.150124e-01	1.416292e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.541488e+00	2.902165e-01	5.129098e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.830700e+00	3.743665e-01	7.234164e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.952867e+00	4.620928e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.245663e+00	5.384743e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.505500e+00	4.203236e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.118919e-01	2.260048e-01	4.927587e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.085697e-02	1.469266e-02	1.200865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.814577e+00	5.858009e-02	6.564640e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.550100e+00	4.444725e-02	4.180744e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.574427e+00	7.030375e-01	1.331944e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.681777e+00	5.861464e-01	5.371725e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.998679e-01	3.592522e-01	3.788584e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.501286e-01	2.142200e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.963182e-01	8.759491e-02	1.764516e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.013516e-02	6.677381e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.129255e+00	1.203551e-01	9.054682e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.222177e+00	3.377434e-01	9.413234e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.804282e+00	4.480478e-01	5.347000e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.686340e-01	2.491595e-01	6.380024e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.632647e-01	1.817450e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.992735e-01	9.280902e-02	1.873532e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.029581e-01	4.894959e-02	4.125742e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.041871e-03	4.038257e-03	2.406433e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.182774e+01	3.503038e-01	2.013730e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.551930e+00	7.433720e-01	2.842840e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.233734e+00	5.816020e-01	4.749580e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.009685e+00	3.459699e-01	1.363098e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.651439e-02	2.189693e-02	3.200474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.719934e-01	2.660059e-02	3.620145e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.648873e+00	7.101349e-02	1.773501e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.290927e+00	2.976640e-02	1.191394e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.039975e+00	3.113105e-02	2.820407e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.781718e+00	6.362816e-01	5.032819e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.107769e+00	7.462255e-01	8.862234e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.401902e+00	6.810897e-01	2.888650e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.814434e+00	5.854016e-01	1.048640e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.379511e+00	4.479230e-01	2.799489e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.820769e-01	3.270373e-01	4.308796e-03
4.650000e-01	2.500000e-02	2.500000e-02	6.484526e-01	2.537665e-01	2.252710e-03
5.150000e-01	2.500000e-02	2.500000e-02	3.808140e-01	1.526325e-01	1.349549e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.731345e-01	8.335139e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	9.080140e-03	5.314979e-03	4.592900e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.198288e+00	5.050778e-01	1.939012e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.123519e+00	1.927201e-01	3.635465e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.892737e+00	8.818947e-02	1.371479e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.109729e+00	2.127172e-02	4.267836e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.026673e+00	6.344918e-01	1.725494e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.030430e+00	7.082017e-01	1.234105e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.086386e+00	5.688918e-01	1.182727e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.328131e+00	5.666220e-01	1.393197e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.682189e+00	3.701776e-01	8.740070e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.248416e+00	2.976076e-01	1.947136e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.760447e-01	2.621019e-01	3.250620e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.037049e-01	2.071033e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.552272e-01	1.266113e-01	2.186316e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.071743e-01	9.372312e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.202946e-02	7.084693e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.321845e+00	1.516955e+00	7.671041e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.362364e+01	2.147022e+00	8.572440e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.609989e+01	7.464773e-01	3.370786e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.259432e+01	2.314992e-01	1.532400e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.002557e+00	1.572101e+00	4.609265e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.827468e+00	1.159761e+00	3.601194e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.724252e+00	7.532540e-01	3.810180e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.597830e+00	5.872628e-01	1.588832e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.803703e+00	5.335465e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.115237e+00	3.854002e-01	3.289406e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.534568e-01	2.653288e-01	3.728913e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.844127e-02	1.593928e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.590195e+00	1.047312e-02	1.335380e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.954129e+00	9.125740e-02	4.871621e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.102912e+00	6.348048e-01	2.339121e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.161228e+00	6.733571e-01	7.487858e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.294135e+00	4.660458e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	6.791911e-01	2.557441e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.697660e-01	1.115835e-01	1.880458e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.171891e-02	4.687151e-02	2.504496e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.913871e-03	2.213682e-03	3.400443e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.219414e+01	1.640543e-01	5.365533e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.417168e+00	4.085347e-02	5.176060e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.343205e+00	2.506116e-01	2.940546e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.829160e+00	5.909954e-01	2.706485e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.834754e+00	4.488572e-01	3.274737e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.516894e-01	2.518719e-01	5.340827e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.277879e-01	1.562284e-01	8.993939e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.688646e-01	9.154271e-02	4.139447e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.998555e-02	1.087141e-02	7.527640e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.494563e+02	1.405327e+00	3.221342e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.711407e+01	1.956388e-02	8.972668e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.978665e+00	3.127403e-01	1.119580e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.245691e+00	1.184880e-01	8.380149e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.338397e+00	4.544987e-01	9.909361e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.365055e+00	3.871666e-01	4.265779e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.363239e-01	2.811185e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.933439e-02	1.572720e-02	2.254921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.077061e+00	1.862484e-02	1.317978e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.380594e+00	0.000000e+00	2.027752e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.032095e+00	5.858941e-02	8.789966e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.260866e+00	0.000000e+00	3.099365e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.315021e+00	3.824069e-01	4.856686e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.085929e+00	7.164648e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.609224e+00	6.347325e-01	5.320500e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.026869e+00	5.697416e-01	7.966398e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.572567e+00	5.340562e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.081373e+00	3.576852e-01	8.769106e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.099227e-01	2.595195e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.968736e-01	1.587550e-01	1.123586e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.768378e-01	8.600917e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	9.260577e-03	5.029231e-03	4.799407e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.358432e+01	0.000000e+00	6.769601e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.256403e+00	1.135034e-01	2.394164e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.315907e+00	0.000000e+00	7.983723e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.783299e+00	1.925453e-01	2.556442e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.851417e+00	3.103336e-01	1.000087e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.083234e+00	3.952346e-01	4.220256e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.834878e+00	5.073028e-01	9.078315e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.274103e+00	4.380399e-01	1.012556e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.610183e+00	3.697440e-01	1.012704e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.872190e-01	2.421851e-01	9.693697e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.484415e-01	2.134312e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.315413e-01	1.126227e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.585023e-02	1.257133e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.502294e+02	3.577056e-01	2.968930e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.462995e+01	1.953101e-03	1.557392e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.672923e+01	5.491672e-01	6.539830e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.085097e+01	8.673191e-01	3.629435e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.727231e+00	1.115681e-01	3.222746e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.829105e+00	3.895043e-01	4.832877e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.223364e+00	1.034756e-01	7.279754e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.406114e+00	1.659921e-01	1.068723e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.205024e+00	4.575192e-01	8.254329e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.613683e+00	4.254824e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	9.061322e-01	3.223003e-01	4.068578e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.147843e-02	2.214757e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.604088e+00	3.773612e-02	5.218853e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.622442e+00	0.000000e+00	7.635679e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.944489e+00	8.653182e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.770290e+00	6.420568e-01	8.740595e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.038869e+00	3.607090e-01	4.186212e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.126791e-01	1.797148e-01	2.092549e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.967911e-01	9.500117e-02	1.607033e-03
7.950000e-01	2.050000e-01	2.050000e-01	6.815292e-03	7.591120e-03	4.987598e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.362718e+00	1.886863e-02	8.136473e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.259376e+00	3.273654e-01	1.272222e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.669350e+00	4.573359e-01	1.848991e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.291511e-01	2.618126e-01	6.373864e-03
3.425000e-01	3.750000e-02	3.750000e-02	4.825092e-01	1.271564e-01	2.526551e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.338734e-01	7.192306e-02	8.593769e-03
5.050000e-01	4.500000e-02	4.500000e-02	7.500991e-02	3.863155e-02	7.372987e-04
7.750000e-01	2.250000e-01	2.250000e-01	3.353179e-03	3.965636e-03	3.708177e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.309177e+01	8.356776e-02	1.667590e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.137968e+00	6.913359e-01	1.161107e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.809316e+00	5.130876e-01	5.313539e-04
1.775000e-01	2.750000e-02	2.750000e-02	8.156983e-01	2.585302e-01	2.624972e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.329617e-02	1.766084e-02	5.789655e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.404027e-01	0.000000e+00	2.742199e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.335157e+00	7.502954e-02	1.383330e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.951305e+00	1.694000e-02	1.616361e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.907147e+00	1.860318e-01	4.537874e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.958345e+00	4.345066e-01	1.279429e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.473188e+00	7.722478e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.689185e+00	8.605577e-01	4.593281e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.006461e+00	6.524210e-01	6.275111e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.447299e+00	5.234264e-01	6.094305e-03
4.150000e-01	2.500000e-02	2.500000e-02	9.251151e-01	3.053948e-01	8.166789e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.111795e-01	2.054005e-01	2.686838e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.695050e-01	1.468987e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.521215e-01	7.166697e-02	2.912042e-03
8.000000e-01	2.000000e-01	2.000000e-01	7.708793e-03	5.947735e-03	2.812081e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.323764e+00	1.769444e-01	1.615865e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.667570e+00	1.684212e-01	3.234007e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.842666e+00	0.000000e+00	1.344403e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.282808e+00	0.000000e+00	4.500508e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.333834e+00	4.531513e-01	4.500839e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.115186e+00	7.211379e-01	3.037175e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.159382e+00	7.398731e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.241987e+00	5.894225e-01	5.134280e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.629418e+00	4.003059e-01	3.810853e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.142367e+00	2.924369e-01	2.744276e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.554596e-01	1.991107e-01	5.781670e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.540928e-01	1.900421e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.134653e-01	8.739555e-02	1.055859e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.339249e-01	4.038298e-02	1.807801e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.064271e-02	6.696020e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.174440e+01	1.330837e+00	8.335710e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.051657e+01	2.381967e-01	8.455931e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.719932e+01	5.308741e-01	2.523534e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.164387e+01	7.242103e-01	3.776270e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.038613e+00	1.285462e+00	1.003372e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.056013e+00	1.125756e+00	1.083793e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.361938e+00	8.255060e-01	6.691870e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.173098e+00	6.327353e-01	1.877173e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.393176e+00	3.944132e-01	1.075651e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.154274e-01	3.110764e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	5.028560e-01	1.683574e-01	5.406071e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.956946e-02	1.128413e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.233964e+00	7.699285e-04	1.094230e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.975143e+00	0.000000e+00	9.956014e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.344589e+00	7.722187e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.353343e+00	8.028478e-01	1.277510e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.311645e+00	4.916577e-01	5.658496e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.576693e-01	2.372522e-01	2.292465e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.843507e-01	1.167074e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	6.581853e-02	4.941704e-02	3.308630e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.946140e-03	3.177331e-03	5.657568e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.900594e+00	6.413188e-02	4.680267e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.931380e+00	0.000000e+00	1.252251e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.893557e+00	5.441387e-01	5.852368e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.793084e+00	6.145014e-01	7.194841e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.729673e+00	4.817839e-01	1.013589e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.154952e-01	2.521807e-01	3.322789e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.676561e-01	1.257584e-01	8.645793e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.226885e-01	6.406869e-02	6.577878e-04
7.340000e-01	2.660000e-01	2.660000e-01	1.487952e-02	8.974628e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.482589e+02	5.665691e-01	3.811777e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.036774e+01	7.375397e-01	1.284266e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.512274e+00	5.463871e-01	6.794021e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.462398e+00	5.009260e-01	5.425266e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.167503e+00	5.541812e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.175282e+00	3.420943e-01	3.723419e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.836048e-01	1.911108e-01	2.438560e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.916165e-02	1.112615e-02	2.379609e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.824137e-01	0.000000e+00	1.032989e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.906766e+00	0.000000e+00	1.818478e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.832689e+00	8.749601e-03	1.501525e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.350142e+00	9.432324e-02	5.425002e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.433385e+00	2.574879e-01	1.536994e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.294137e+00	7.047074e-01	1.165889e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.931467e+00	8.916222e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.236895e+00	7.317920e-01	3.670604e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.638755e+00	5.446784e-01	1.296531e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.053257e+00	3.559330e-01	1.012078e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.898733e-01	2.339611e-01	6.094715e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.975023e-01	1.650690e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.507475e-01	6.515344e-02	4.565243e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.187333e-03	6.223236e-03	2.381233e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.534697e+00	0.000000e+00	5.391265e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.023957e+01	2.216653e-01	3.685578e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.746874e+00	1.199388e-01	1.588390e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.793451e+00	1.487672e-01	4.399919e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.322772e+00	2.607217e-01	2.332875e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.550871e+00	6.041093e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.996954e+00	6.794811e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.224538e+00	5.273540e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.620758e+00	4.240830e-01	4.028108e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.659223e-01	2.396192e-01	4.578417e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.648511e-01	1.718145e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.651688e-01	7.313626e-02	2.157220e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.871963e-02	7.936187e-03	6.988171e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.432505e+02	0.000000e+00	3.208052e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.102764e+01	7.621692e-01	5.050058e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.912164e+01	7.525124e-01	1.312060e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.219116e+01	8.168739e-01	3.053172e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.813116e+00	4.308652e-01	3.163919e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.339678e+00	5.660925e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.625774e+00	5.198434e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.563151e+00	4.214198e-01	6.243915e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.126926e+00	5.657497e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.304354e+00	3.656909e-01	8.326725e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.184763e-01	2.504082e-01	2.467950e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.770033e-02	1.318942e-02	1.758659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.025538e+00	7.301828e-02	7.374462e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.363413e+00	4.210115e-02	3.794851e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.497111e+00	8.221336e-01	2.293278e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.552248e+00	5.491448e-01	4.637016e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.522141e-01	3.586626e-01	3.871290e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.007369e-01	1.939650e-01	3.144007e-03
5.550000e-01	3.500000e-02	3.500000e-02	1.889510e-01	8.537677e-02	4.093168e-03
7.950000e-01	2.050000e-01	2.050000e-01	9.072664e-03	5.523891e-03	1.409081e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.422922e+00	9.847236e-02	9.969984e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.971545e+00	4.703179e-01	1.091285e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.681508e+00	4.598531e-01	3.517382e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.587438e-01	2.972236e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	5.218146e-01	1.654916e-01	1.270757e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.652117e-01	9.273452e-02	3.968835e-03
5.050000e-01	4.500000e-02	4.500000e-02	9.326107e-02	4.373073e-02	6.300636e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.222453e-03	3.462138e-03	6.918336e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.227941e+01	3.143351e-01	2.152340e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.419419e+00	8.387936e-01	2.603905e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.981068e+00	6.341422e-01	4.980158e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.690914e-01	3.151629e-01	4.631947e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.665216e-02	2.350036e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.980656e-01	1.380153e-02	3.998546e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.916967e+00	1.308203e-01	2.099625e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.650800e+00	1.065108e-01	1.114267e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.047733e+00	1.238158e-01	1.822515e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.600155e+00	6.619468e-01	1.466715e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.978814e+00	8.231563e-01	2.328628e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.270730e+00	6.804280e-01	1.508239e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.795084e+00	6.079832e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.367440e+00	5.259677e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	9.045207e-01	3.211708e-01	4.781278e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.923936e-01	2.073310e-01	2.169925e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.193819e-01	1.244131e-01	1.981166e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.609223e-01	7.633669e-02	3.385232e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.418308e-03	4.380528e-03	5.386275e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.407569e+00	3.895096e-01	2.467171e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.535519e+00	3.578894e-01	3.334309e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.387998e+00	2.797409e-01	1.290300e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.402861e+00	1.737982e-01	5.677685e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.894479e+00	5.422687e-01	3.942976e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.968536e+00	7.766582e-01	2.825651e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.964950e+00	7.223207e-01	3.887503e-03
1.685000e-01	1.650000e-02	1.650000e-02	2.166787e+00	5.036220e-01	1.086219e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.615810e+00	4.699897e-01	7.188480e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.179974e+00	3.577611e-01	3.067998e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.401349e-01	2.559489e-01	7.347811e-03
3.345000e-01	2.750000e-02	2.750000e-02	5.456858e-01	1.566304e-01	2.383499e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.522331e-01	1.355872e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.666796e-01	6.788112e-02	8.989075e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.147342e-02	5.487547e-03	8.450963e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.369038e+00	1.897390e+00	7.891668e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.483250e+01	2.178629e+00	1.004517e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.623666e+01	1.658132e-01	3.809395e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.277832e+01	7.359704e-01	1.083612e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.898246e+00	1.380103e+00	7.183930e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.715423e+00	1.099116e+00	4.372597e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.808764e+00	1.152935e+00	9.921760e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.463694e+00	7.482052e-01	6.731091e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.598851e+00	5.347859e-01	7.166598e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.912619e-01	3.142318e-01	8.612522e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.628377e-01	2.774278e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.619480e-02	1.426711e-02	4.992033e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.784637e+00	0.000000e+00	1.566358e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.981053e+00	5.268606e-02	3.664993e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.034380e+00	7.102734e-01	4.444747e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.113992e+00	7.440823e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.190569e+00	4.331700e-01	2.563715e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.480138e-01	2.501528e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.621716e-01	1.081682e-01	6.248969e-03
6.050000e-01	3.500000e-02	3.500000e-02	6.937366e-02	3.831122e-02	7.761585e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.465170e-03	1.918646e-03	2.250931e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.341899e+01	1.081629e-02	6.290808e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.433898e+00	5.449313e-02	3.821461e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.356409e+00	3.275446e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.686641e+00	6.662142e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.691608e+00	4.787943e-01	1.826424e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.337856e-01	3.016257e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.933018e-01	1.510408e-01	1.336844e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.484138e-01	9.046161e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.788165e-02	9.564541e-03	1.056933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.598221e+02	0.000000e+00	3.708621e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.718710e+01	1.019421e-01	4.944803e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.906295e+00	4.442122e-01	1.035024e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.150146e+00	2.248869e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.116536e+00	5.127936e-01	7.661840e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.292731e+00	4.099777e-01	2.274720e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.710827e-01	2.414185e-01	3.715058e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.785283e-02	1.628954e-02	8.612697e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.186797e+00	0.000000e+00	1.659508e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.670350e+00	8.830987e-02	1.913773e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.181610e+00	1.463028e-01	7.619832e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.348870e+00	9.860018e-02	3.015954e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.334516e+00	5.564308e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.004514e+00	6.853228e-01	4.325147e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.410166e+00	6.402137e-01	1.574056e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.038865e+00	6.450825e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.519458e+00	5.516351e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	9.998024e-01	3.396066e-01	4.700897e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.679697e-01	2.504099e-01	1.096878e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.594426e-01	1.387674e-01	5.365988e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.609638e-01	7.321823e-02	6.669808e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.976484e-03	4.688064e-03	3.899565e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.525186e+01	0.000000e+00	7.333085e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.429981e+00	0.000000e+00	2.296364e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.364491e+00	1.950812e-01	5.574524e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.818026e+00	2.019480e-01	2.710673e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.774311e+00	2.444544e-01	9.272938e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.997332e+00	3.330785e-01	1.111981e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.789919e+00	6.014093e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.134700e+00	4.854634e-01	2.575620e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.564390e+00	4.384116e-01	1.251670e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.635214e-01	2.663782e-01	1.727131e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.782875e-01	1.816201e-01	1.846870e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.112861e-01	1.147755e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.287266e-02	9.885273e-03	1.775131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.597165e+02	0.000000e+00	3.359429e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.419924e+01	3.183940e-01	1.473896e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.599281e+01	1.039110e+00	4.658745e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.068270e+01	5.611113e-01	4.334350e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.384950e+00	4.275120e-01	2.104966e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.379930e+00	1.305839e-01	1.549207e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.155740e+00	3.008646e-01	4.710224e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.379772e+00	3.134483e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.096679e+00	5.577759e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.448055e+00	4.494178e-01	4.955452e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.353551e-01	2.993708e-01	4.003056e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.854929e-02	1.910677e-02	9.117150e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.749103e+00	0.000000e+00	6.535895e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.652818e+00	1.798044e-01	4.540807e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.698303e+00	7.899179e-01	1.082167e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.692890e+00	6.114594e-01	6.683482e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.933784e-01	3.901854e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	4.835301e-01	1.810375e-01	2.228678e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.899544e-01	7.939836e-02	1.068506e-03
7.950000e-01	2.050000e-01	2.050000e-01	8.029277e-03	8.036508e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.555864e+00	5.320740e-02	8.680545e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.133323e+00	3.742458e-01	9.058487e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.596868e+00	4.672370e-01	1.137936e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.580136e-01	2.788888e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.504181e-01	1.330211e-01	1.971283e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.183995e-01	7.301076e-02	1.497965e-03
5.050000e-01	4.500000e-02	4.500000e-02	8.605586e-02	4.437460e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	3.309039e-03	3.443398e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.336789e+01	6.130485e-02	1.760049e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.047077e+00	7.746169e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.686126e+00	5.009958e-01	5.226106e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.739635e-01	2.718987e-01	1.162523e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.268763e-02	1.772568e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.727406e-01	1.102935e-02	3.132406e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.469143e+00	2.977068e-02	1.701209e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.360928e+00	1.660494e-01	1.455385e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.096314e+00	2.669444e-01	3.685293e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.934739e+00	5.553677e-01	2.464129e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.277238e+00	8.114673e-01	1.458266e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.421198e+00	7.233989e-01	1.422452e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.880764e+00	6.726514e-01	3.800923e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.359851e+00	5.209772e-01	1.428866e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.288853e-01	3.359382e-01	3.376812e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.694008e-01	2.066615e-01	3.403657e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.205934e-01	1.178578e-01	2.361405e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.527199e-01	7.402666e-02	4.848482e-04
8.000000e-01	2.000000e-01	2.000000e-01	7.074746e-03	4.615408e-03	5.541739e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.006502e+00	0.000000e+00	1.800015e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.224295e+00	2.592350e-01	3.490467e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.577469e+00	3.667692e-01	1.495190e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.736700e+00	1.278811e-01	4.322950e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.168439e+00	6.148934e-01	1.505378e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.885433e+00	6.692005e-01	2.112409e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.020053e+00	6.471084e-01	1.606017e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.172043e+00	5.797566e-01	2.931443e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.570337e+00	4.270396e-01	2.549150e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.127661e+00	3.615683e-01	2.278462e-03
2.835000e-01	2.350000e-02	2.350000e-02	7.603634e-01	2.360695e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	4.480119e-01	1.346808e-01	6.275145e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.046239e-01	1.001537e-01	8.444846e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.459733e-01	6.135497e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	8.542592e-03	4.416240e-03	1.899509e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.091739e+01	7.219114e-01	9.879381e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.023593e+01	5.568163e-01	8.036350e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.779769e+01	4.627300e-01	1.940933e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.215750e+01	5.493058e-01	8.677134e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.165965e+00	1.133842e+00	3.817259e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.148468e+00	1.075220e+00	3.893013e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.234835e+00	8.630627e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.134046e+00	6.617729e-01	7.182801e-03
1.360000e-01	1.600000e-02	1.600000e-02	1.367029e+00	4.433092e-01	8.158666e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.393935e-01	2.804673e-01	1.496652e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.740856e-01	2.020736e-01	2.408394e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.793083e-02	9.626705e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.363400e+00	0.000000e+00	1.337545e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.143247e+00	9.935007e-02	8.933485e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.242331e+00	8.416943e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.189128e+00	8.046237e-01	1.055148e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.298669e+00	5.067255e-01	3.992795e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.210969e-01	2.410800e-01	3.100982e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.680410e-01	1.070007e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	6.701788e-02	5.197721e-02	1.876767e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.800532e-03	2.802106e-03	5.714843e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.099436e+01	0.000000e+00	5.788093e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.080960e+00	1.238132e-01	9.320072e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.623674e+00	5.396835e-01	3.761364e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.864066e+00	7.929362e-01	2.718528e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.627634e+00	4.903046e-01	3.890838e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.568638e-01	2.759710e-01	1.149116e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.336537e-01	1.317089e-01	1.438922e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.897392e-01	6.433932e-02	1.525011e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.534558e-02	8.598291e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.563478e+02	5.295141e-01	4.227179e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.989992e+01	1.277738e+00	1.224329e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.082950e+00	7.038270e-01	1.408041e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.345818e+00	5.298218e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.167002e+00	5.403974e-01	1.693026e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.076462e+00	3.446574e-01	8.460653e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.653530e-01	2.305739e-01	1.692097e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.972861e-02	1.194679e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.690078e-01	5.588023e-03	1.295339e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.317543e+00	1.148073e-01	1.960503e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.114904e+00	1.547520e-01	1.376610e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.366357e+00	0.000000e+00	5.172214e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.399438e+00	3.112933e-01	1.773331e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.392978e+00	9.473675e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.585707e+00	6.967820e-01	1.620176e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.075568e+00	6.673934e-01	9.352581e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.544535e+00	5.534695e-01	2.588945e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.115162e+00	4.397849e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.436059e-01	2.349259e-01	4.351314e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.466791e-01	1.262809e-01	2.341685e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.622465e-01	7.875214e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.138474e-03	4.717315e-03	8.771855e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.007310e+01	0.000000e+00	5.880589e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.121887e+01	4.646073e-01	3.790427e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.869490e+00	0.000000e+00	1.534341e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.015390e+00	3.008703e-01	4.546523e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.313561e+00	3.813363e-01	1.041569e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.470353e+00	6.206073e-01	1.548054e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.826989e+00	6.036565e-01	2.146387e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.199367e+00	5.449551e-01	6.300579e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.546509e+00	4.157943e-01	1.615014e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.186235e-01	2.629566e-01	3.474628e-03
3.275000e-01	3.750000e-02	3.750000e-02	4.945487e-01	1.467635e-01	3.944315e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.613786e-01	8.898562e-02	7.558821e-03
7.250000e-01	2.750000e-01	2.750000e-01	1.914018e-02	8.033726e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.507945e+02	0.000000e+00	3.741551e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.203926e+01	2.414355e+00	2.693534e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.874539e+01	1.871806e+00	8.185028e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.155527e+01	5.714074e-01	9.497935e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.553321e+00	7.999837e-01	1.059860e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.871397e+00	5.263694e-01	1.717567e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.620724e+00	6.083679e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.605076e+00	4.058814e-01	3.630645e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.949593e+00	5.373245e-01	1.259030e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.281154e+00	3.932079e-01	6.874045e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.546309e-01	2.267063e-01	3.585987e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.814927e-02	1.361202e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.025088e+00	3.846619e-02	6.093104e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.325756e+00	9.093755e-03	3.002787e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.461463e+00	6.529387e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.586948e+00	4.847878e-01	6.402934e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.971448e-01	3.030509e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	5.022730e-01	1.739087e-01	6.417095e-03
5.550000e-01	3.500000e-02	3.500000e-02	1.970164e-01	8.674702e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	8.304843e-03	5.300266e-03	1.627279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.306553e+00	5.957415e-02	8.187188e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.929763e+00	3.422012e-01	1.024119e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.782056e+00	4.013821e-01	1.132835e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.008889e+00	2.352623e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	5.486935e-01	1.413848e-01	8.459868e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.764717e-01	7.931620e-02	1.536361e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.139869e-01	5.224671e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	4.438277e-03	2.780043e-03	1.094764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.216217e+01	1.688077e-01	1.841749e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.320920e+00	7.148429e-01	1.902779e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.124030e+00	5.188591e-01	1.402153e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.637232e-01	2.950687e-01	1.940515e-03
6.025000e-01	3.975000e-01	3.975000e-01	4.856395e-02	2.029358e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.297034e-01	0.000000e+00	3.810515e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.024363e+00	8.570180e-02	1.584242e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.687128e+00	1.493162e-01	8.399023e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.969299e+00	3.810135e-02	1.850386e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.478159e+00	4.129802e-01	7.618269e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.863532e+00	6.123545e-01	1.067075e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.327772e+00	6.221967e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.769335e+00	4.841440e-01	2.326550e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.333494e+00	3.798667e-01	5.681862e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.463869e-01	2.996638e-01	2.803777e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.287320e-01	2.178837e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.504655e-01	1.328168e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.396880e-01	5.607369e-02	1.827392e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.975874e-03	3.907375e-03	9.364417e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.586295e+00	3.386516e-01	2.181902e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.569842e+00	3.126266e-01	2.246697e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.824438e+00	1.196360e-01	1.063725e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.139238e+00	1.272856e-01	3.208950e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.852654e+00	3.282691e-01	3.071385e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.803338e+00	4.576753e-01	1.018623e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.979700e+00	5.537781e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.224122e+00	4.191037e-01	5.526460e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.726924e+00	3.475529e-01	3.560507e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.303026e+00	3.123212e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	8.582175e-01	1.932838e-01	3.998753e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.929559e-01	1.679630e-01	1.869024e-03
3.935000e-01	3.150000e-02	3.150000e-02	3.531214e-01	9.826719e-02	1.909953e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.891742e-01	6.325543e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.019536e-02	4.314525e-03	1.638232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.662166e+00	1.660180e+00	7.746004e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.554954e+01	2.150301e+00	7.612769e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.597991e+01	0.000000e+00	2.900089e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.251264e+01	7.647098e-01	1.022068e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.728975e+00	9.035980e-01	6.025792e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.600278e+00	1.115545e+00	3.756780e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.671185e+00	8.212332e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.460245e+00	5.341020e-01	1.250012e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.670497e+00	3.818412e-01	1.070287e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.095772e+00	3.732055e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.982618e-01	2.207776e-01	8.051016e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.568369e-02	1.209761e-02	9.003066e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.796006e+00	0.000000e+00	1.262236e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.945280e+00	9.613109e-03	3.258383e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.034952e+00	5.689488e-01	2.452974e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.102922e+00	6.073932e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.215966e+00	3.910206e-01	9.145620e-04
4.600000e-01	4.000000e-02	4.000000e-02	6.468958e-01	2.172230e-01	1.054615e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.726197e-01	1.050827e-01	9.019291e-03
6.050000e-01	3.500000e-02	3.500000e-02	6.805996e-02	3.743162e-02	5.702584e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.418074e-03	1.892446e-03	4.411659e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.251687e+01	0.000000e+00	4.545847e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.277625e+00	1.440025e-02	4.326375e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.520383e+00	2.032761e-01	6.721987e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.618011e+00	4.944773e-01	6.622021e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.825129e+00	4.071977e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	9.836729e-01	2.235895e-01	1.052528e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.167576e-01	1.336862e-01	5.717918e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.667655e-01	7.718315e-02	1.742052e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.984992e-02	9.433226e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.496927e+02	7.876376e-02	2.775461e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.657088e+01	2.806009e-01	9.399983e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.188419e+00	1.850354e-02	3.059029e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.450523e+00	1.343246e-01	5.431685e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.182857e+00	4.045425e-01	1.246030e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.402967e+00	3.647742e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	7.504024e-01	2.124678e-01	3.169776e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.880529e-02	1.448884e-02	6.002265e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.271135e+00	0.000000e+00	1.327931e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.550860e+00	1.878113e-02	1.509013e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.041164e+00	2.620241e-03	7.215556e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.334556e+00	1.580134e-01	1.501277e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.312098e+00	3.767102e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.861267e+00	4.672872e-01	7.778761e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.537994e+00	5.666178e-01	1.666995e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.059010e+00	5.573345e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.494303e+00	4.131757e-01	3.267793e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.027719e+00	2.946312e-01	5.763974e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.318283e-01	2.663762e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.769503e-01	1.382453e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.444446e-01	5.549072e-02	1.829286e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.087746e-03	3.713885e-03	9.391942e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.493573e+01	0.000000e+00	5.509712e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.611617e+00	0.000000e+00	1.963570e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.028732e+00	2.627212e-01	3.603971e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.483209e+00	0.000000e+00	4.492675e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.831139e+00	1.344133e-01	1.237302e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.129801e+00	2.190721e-01	3.318950e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.761290e+00	4.068761e-01	5.886378e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.264657e+00	4.943892e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.603730e+00	2.971421e-01	4.582236e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.071006e+00	2.487314e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	6.038386e-01	1.440666e-01	2.616772e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.258743e-01	9.235472e-02	8.599707e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.302943e-02	8.546014e-03	2.199094e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.502030e+02	9.172439e-02	2.546425e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.306352e+01	0.000000e+00	1.735145e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.544260e+01	7.705054e-01	1.164537e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.020766e+01	3.036949e-01	1.623761e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.012438e+00	4.643566e-01	2.843969e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.999073e+00	9.475815e-02	1.245655e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.406147e+00	3.466379e-02	1.944516e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.551756e+00	2.338163e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.110439e+00	4.123090e-01	4.030463e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.542638e+00	3.708263e-01	4.704644e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.247864e-01	3.061894e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.800873e-02	1.528182e-02	2.085193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.762389e+00	1.205862e-02	4.565431e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.632924e+00	6.474993e-02	3.280901e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.732463e+00	5.608317e-01	4.609067e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.640496e+00	4.735673e-01	4.660038e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.575750e-01	3.383306e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	5.007835e-01	1.312624e-01	3.632169e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.230934e-01	7.291337e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	5.746933e-03	7.761410e-03	1.234352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.394202e+00	2.205721e-02	6.688306e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.146469e+00	3.101665e-01	4.544719e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.704305e+00	3.539105e-01	1.874127e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.973179e-01	2.119978e-01	2.262599e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.564223e-01	1.232023e-01	1.661211e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.904222e-01	6.362514e-02	5.573869e-03
5.050000e-01	4.500000e-02	4.500000e-02	8.731583e-02	3.198467e-02	4.909366e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.151570e-03	4.168948e-03	5.164346e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.273397e+01	1.136421e-02	1.439976e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.406876e+00	5.936316e-01	1.649394e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.877152e+00	4.740015e-01	1.226603e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.911125e-01	2.158628e-01	1.958996e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.193210e-02	1.687049e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.824130e-01	0.000000e+00	3.141064e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.601085e+00	0.000000e+00	1.351620e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.450356e+00	3.060714e-01	9.605316e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.018026e+00	4.925362e-02	2.472334e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.808747e+00	3.865024e-01	1.022841e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.220149e+00	6.051583e-01	1.182429e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.394708e+00	5.334802e-01	9.243239e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.852378e+00	5.291975e-01	2.782702e-03
3.700000e-01	2.000000e-02	2.000000e-02	1.304995e+00	3.615270e-01	5.570122e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.164115e-01	2.736399e-01	2.389222e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.956409e-01	1.557721e-01	4.427832e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.783552e-01	1.171499e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.604733e-01	6.208476e-02	3.022459e-03
8.000000e-01	2.000000e-01	2.000000e-01	7.194598e-03	5.869898e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.495471e+00	0.000000e+00	1.720208e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.012195e+00	2.967489e-01	2.361191e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.982741e+00	1.545795e-01	8.954963e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.302674e+00	3.512210e-01	2.975122e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.971087e+00	4.059864e-01	2.007178e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.768617e+00	4.418841e-01	1.818086e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.964478e+00	4.245970e-01	1.212219e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.343443e+00	4.652781e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.707021e+00	3.698754e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.168443e+00	2.276140e-01	3.514234e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.171856e-01	2.042106e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	4.878453e-01	1.085178e-01	3.067497e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.020722e-01	6.620674e-02	2.534578e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.826471e-01	5.984598e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.102158e-02	4.714034e-03	9.745785e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.232542e+01	5.330824e-01	8.795193e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.044146e+01	4.080502e-01	6.020684e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.744282e+01	6.060526e-01	1.419934e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.114687e+01	5.149136e-01	8.123738e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.375127e+00	8.547878e-01	2.538948e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.077822e+00	9.121062e-01	7.538195e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.506100e+00	7.659930e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.402794e+00	6.346203e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.435960e+00	3.514279e-01	6.323641e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.242548e-01	2.664856e-01	1.273571e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.167611e-01	1.504094e-01	4.487896e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.846651e-02	1.034021e-02	3.691818e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.477413e+00	0.000000e+00	1.005008e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.043377e+00	2.812795e-02	5.989625e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.194744e+00	6.020402e-01	2.704944e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.198477e+00	5.998425e-01	6.747107e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.229595e+00	3.979033e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	6.588408e-01	1.824468e-01	2.086214e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.074704e-01	9.456462e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	6.109269e-02	4.903571e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.268573e-03	2.975878e-03	9.272197e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.087089e+01	0.000000e+00	4.300653e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.316943e+00	1.366673e-01	5.987626e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.496904e+00	4.082673e-01	8.292956e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.943919e+00	4.472377e-01	7.117394e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.809243e+00	4.001853e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	9.046406e-01	1.965626e-01	4.533257e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.410556e-01	1.057979e-01	8.260773e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.885294e-01	6.466046e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.601517e-02	8.705613e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.489071e+02	4.445837e-01	3.183924e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.817787e+01	8.015308e-01	5.957129e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.829847e+00	4.117963e-01	3.047548e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.483216e+00	2.971126e-01	1.479865e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.485949e+00	4.352664e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.210154e+00	3.184642e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.528294e-01	2.302262e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.857423e-02	1.063976e-02	1.463871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.983731e-01	1.926070e-02	9.915692e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.288666e+00	0.000000e+00	1.548793e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.014075e+00	9.337110e-02	9.043182e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.243801e+00	0.000000e+00	4.512513e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.356820e+00	2.477947e-01	8.786701e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.183527e+00	6.181464e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.777336e+00	6.067881e-01	1.330551e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.112148e+00	5.154763e-01	2.960555e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.547507e+00	4.316550e-01	1.529187e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.063090e+00	3.285396e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.618212e-01	1.793583e-01	3.653693e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.753213e-01	1.040594e-01	2.777358e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.598447e-01	6.196871e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.593980e-03	5.818433e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.150499e+01	4.389559e-02	4.720684e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.015380e+01	3.761328e-02	2.635808e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.156158e+00	2.893641e-01	8.710158e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.954117e+00	3.796653e-02	5.248996e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.012272e+00	3.744431e-01	4.418726e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.380129e+00	3.611425e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.927609e+00	4.271264e-01	7.973954e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.383084e+00	4.371899e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.608364e+00	3.378705e-01	5.655076e-03
2.575000e-01	3.250000e-02	3.250000e-02	9.597442e-01	2.008943e-01	2.320390e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.485406e-01	1.154038e-01	2.291451e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.934663e-01	5.941863e-02	1.122970e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.274189e-02	9.380681e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.456466e+02	0.000000e+00	2.861237e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.818895e+01	8.676153e-01	1.158968e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.780284e+01	1.790220e+00	6.974287e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.118102e+01	3.970405e-01	5.233516e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.318563e+00	3.197091e-01	4.944037e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.144353e+00	4.672263e-01	1.747564e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.264563e+00	2.634436e-01	1.479200e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.949010e+00	3.765278e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.355125e+00	5.579333e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.294511e+00	3.036921e-01	1.090076e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.735339e-01	1.912858e-01	1.452114e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.826686e-02	1.288252e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.323412e+00	6.819788e-02	5.994434e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.176095e+00	0.000000e+00	1.954444e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.284064e+00	6.777333e-01	3.003001e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.406551e+00	4.211865e-01	4.674508e-02
4.150000e-01	3.500000e-02	3.500000e-02	8.701314e-01	2.832496e-01	6.685031e-03
4.850000e-01	3.500000e-02	3.500000e-02	4.339181e-01	1.652850e-01	1.680337e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.715526e-01	8.022870e-02	5.797377e-04
7.950000e-01	2.050000e-01	2.050000e-01	8.201692e-03	4.762904e-03	1.062612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.650751e+00	9.551736e-02	8.061750e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.779410e+00	2.960671e-01	1.375772e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.556380e+00	4.169230e-01	3.552466e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.442261e-01	2.498736e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.710748e-01	1.312618e-01	2.935889e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.726012e-01	8.578716e-02	2.637136e-03
5.050000e-01	4.500000e-02	4.500000e-02	9.086777e-02	4.541976e-02	5.762480e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.795803e-03	4.101661e-03	5.555160e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.260654e+01	1.901200e-01	1.792902e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.110220e+00	6.217990e-01	1.853598e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.962464e+00	5.216548e-01	3.269777e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.294332e-01	2.920305e-01	1.694929e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.578299e-02	2.276968e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.924265e-01	7.113910e-02	5.102895e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.651218e+00	8.786992e-02	1.836602e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.914579e+00	3.246153e-02	6.487667e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.860180e+00	2.584676e-01	4.122650e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.333676e+00	6.643582e-01	1.594241e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.670185e+00	5.971328e-01	8.109117e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.041780e+00	5.097633e-01	1.219517e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.565719e+00	4.257232e-01	6.549409e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.243845e+00	3.822836e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	8.796394e-01	3.039409e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	5.492703e-01	1.913695e-01	1.365001e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.354447e-01	1.374074e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.309381e-01	5.467546e-02	1.672320e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.552333e-03	2.884879e-03	1.613778e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.636749e+00	6.609713e-01	2.524435e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.787963e+00	1.915823e-01	2.681682e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.403077e+00	6.539208e-01	7.673533e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.582988e+00	6.446249e-02	6.140012e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.689847e+00	6.135054e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.543468e+00	4.491545e-01	7.898947e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.666432e+00	4.961046e-01	1.981751e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.005695e+00	3.732389e-01	1.117910e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.587996e+00	3.217408e-01	1.621922e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.159464e+00	3.095903e-01	6.239877e-03
2.835000e-01	2.350000e-02	2.350000e-02	8.312956e-01	2.438684e-01	1.980088e-03
3.345000e-01	2.750000e-02	2.750000e-02	5.336026e-01	1.434935e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.315910e-01	1.199245e-01	9.890362e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.581721e-01	5.268419e-02	2.732623e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.138023e-02	5.964052e-03	2.488416e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.850226e+00	2.542018e+00	1.026003e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.820040e+01	2.043674e+00	8.384769e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.736994e+01	8.542489e-01	2.619200e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.203132e+01	9.832952e-01	9.782701e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.816900e+00	1.113048e+00	8.050898e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.129992e+00	7.848522e-01	3.171959e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.467711e+00	8.264606e-01	1.906470e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.414622e+00	6.104040e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.564446e+00	4.435356e-01	2.156282e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.030535e+00	3.161118e-01	5.329097e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.971929e-01	2.173184e-01	4.294222e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.568242e-02	1.476309e-02	3.766715e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.265978e+00	3.498017e-03	1.401848e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.896740e+00	7.072173e-02	2.016007e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.882617e+00	6.349425e-01	6.261939e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.957816e+00	6.065965e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.082844e+00	3.385285e-01	1.216414e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.806041e-01	2.010005e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.223121e-01	8.918958e-02	1.706793e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.740695e-02	3.862134e-02	2.656106e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.978273e-03	2.308747e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.517138e+01	9.081605e-02	5.197454e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.042338e+00	1.231871e-01	2.277684e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.197445e+00	1.758136e-01	8.327953e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.563618e+00	5.393810e-01	6.618276e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.616900e+00	3.905764e-01	1.866424e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.322856e-01	2.562046e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.517895e-01	1.257670e-01	6.241517e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.416408e-01	7.980650e-02	1.077493e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.807735e-02	9.644773e-03	5.042086e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.680691e+02	1.129328e+00	2.996343e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.560949e+01	3.071200e-01	5.502659e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.550455e+00	7.461647e-02	3.446096e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.008272e+00	7.834085e-02	1.302624e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.135061e+00	4.310174e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.299660e+00	4.177232e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.645800e-01	2.123467e-01	2.311410e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.831528e-02	1.589979e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.805199e+00	1.268713e-01	1.628033e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.981597e+00	0.000000e+00	1.798257e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.124882e+00	3.230058e-02	5.571821e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.326209e+00	3.467577e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.099546e+00	5.071833e-01	6.082057e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.782928e+00	6.637190e-01	3.364848e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.377101e+00	5.756261e-01	6.201717e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.857315e+00	4.968893e-01	3.552970e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.340248e+00	3.850724e-01	6.544357e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.003744e+00	3.439689e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.075362e-01	2.023161e-01	1.609009e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.515196e-01	1.509432e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.332656e-01	5.502341e-02	1.415906e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.799395e-03	3.039567e-03	1.846391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.935481e+01	5.833343e-01	6.426736e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.468501e+00	0.000000e+00	1.825680e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.510430e+00	0.000000e+00	3.681956e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.239104e+00	1.471431e-02	2.220430e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.479360e+00	2.417906e-01	1.361714e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.001837e+00	3.116547e-01	6.206266e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.580083e+00	4.651999e-01	6.384646e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.052332e+00	3.847364e-01	1.127402e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.504727e+00	3.483941e-01	2.261066e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.578265e-01	2.500389e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.606265e-01	1.573807e-01	7.754605e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.057733e-01	9.946350e-02	3.584979e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.160484e-02	8.754755e-03	1.418993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.684627e+02	1.600198e+00	2.820803e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.207462e+01	0.000000e+00	1.503878e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.426314e+01	5.955871e-01	5.330481e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.043819e+01	5.338813e-01	7.128047e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.885824e+00	1.610441e-01	6.890006e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.143250e+00	2.834951e-01	1.791829e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.029429e+00	6.097979e-02	1.938741e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.321986e+00	2.109816e-01	5.513954e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.126387e+00	5.190717e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.392697e+00	3.824791e-01	3.149157e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.718270e-01	2.906255e-01	7.100819e-03
6.050000e-01	3.950000e-01	3.950000e-01	3.734379e-02	1.810001e-02	1.369096e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.171394e+00	1.790197e-02	5.711758e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.332474e+00	8.729332e-02	3.134807e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.402154e+00	7.175807e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.489552e+00	4.579122e-01	3.500793e-02
4.150000e-01	3.500000e-02	3.500000e-02	8.839289e-01	2.888246e-01	4.179061e-03
4.850000e-01	3.500000e-02	3.500000e-02	4.481831e-01	1.486944e-01	1.860142e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.577270e-01	6.613488e-02	5.789552e-03
7.950000e-01	2.050000e-01	2.050000e-01	5.981780e-03	7.038196e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.819551e+00	1.075253e-02	7.480785e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.835605e+00	3.975540e-01	2.235376e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.503475e+00	3.416861e-01	2.107310e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.311976e-01	2.094306e-01	1.555139e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.544144e-01	1.324798e-01	1.104802e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.092087e-01	5.927945e-02	2.458257e-03
5.050000e-01	4.500000e-02	4.500000e-02	7.270363e-02	3.772247e-02	1.203233e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.075642e-03	3.709451e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.366835e+01	3.011221e-02	1.644874e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.771342e+00	8.793101e-01	2.416855e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.628987e+00	4.256646e-01	3.901583e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.862737e-01	2.742978e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.112521e-02	1.464065e-02	1.667422e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.866244e-01	8.918677e-03	4.001863e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.423112e+00	2.409830e-01	1.629958e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.838092e+00	0.000000e+00	1.212437e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.958784e+00	1.060325e-01	6.948645e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.377849e+00	5.948491e-01	2.144044e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.939943e+00	8.558224e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.210436e+00	6.016925e-01	6.052499e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.687714e+00	5.273511e-01	8.020138e-03
3.700000e-01	2.000000e-02	2.000000e-02	1.206309e+00	3.635879e-01	5.762434e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.235243e-01	2.560910e-01	2.804439e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.154675e-01	1.715207e-01	1.578844e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.989255e-01	1.119776e-01	1.272306e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.329500e-01	6.841098e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.522370e-03	5.661871e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.561696e+00	2.563648e-01	1.925955e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.713948e+00	8.164197e-02	2.690659e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.454630e+00	3.655035e-01	8.867876e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.882220e+00	1.854313e-01	4.997450e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.729654e+00	5.545433e-01	4.374726e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.437468e+00	5.435855e-01	1.766420e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.716217e+00	4.973103e-01	8.457672e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.089592e+00	4.835627e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.457772e+00	3.427638e-01	5.606021e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.041140e+00	2.669893e-01	2.846220e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.254816e-01	2.007305e-01	6.768494e-03
3.345000e-01	2.750000e-02	2.750000e-02	4.712998e-01	1.180130e-01	2.983660e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.782079e-01	8.428184e-02	6.784283e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.390025e-01	5.650397e-02	3.385234e-03
7.485000e-01	2.515000e-01	2.515000e-01	8.741595e-03	4.975872e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.623184e+01	1.869808e+00	9.847924e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.290258e+01	0.000000e+00	7.527623e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.725847e+01	3.484587e-01	1.152043e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.141191e+01	1.718847e+00	6.954703e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.261832e+00	1.031973e+00	3.352356e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.707356e+00	9.151168e-01	6.261856e-03
8.125000e-02	1.125000e-02	1.125000e-02	2.961719e+00	6.455826e-01	1.892455e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.051491e+00	5.707899e-01	9.340683e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.334009e+00	4.071566e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	8.376239e-01	2.606150e-01	4.961783e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.992514e-01	2.098216e-01	3.717746e-04
6.140000e-01	3.860000e-01	3.860000e-01	1.670444e-02	8.805910e-03	1.087521e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.051519e+00	4.089222e-02	1.254171e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.031839e+00	0.000000e+00	5.824105e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.802438e+00	8.256681e-01	2.661601e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.098098e+00	6.533344e-01	4.824386e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.161552e+00	3.739602e-01	2.227534e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.813182e-01	2.083536e-01	9.393759e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.310474e-01	8.131263e-02	3.681675e-03
6.050000e-01	3.500000e-02	3.500000e-02	5.773563e-02	4.732634e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.704903e-03	2.783271e-03	4.238149e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.454560e+01	1.867447e-01	5.249616e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.792861e+00	0.000000e+00	6.508562e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.324392e+00	5.366877e-01	6.198708e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.615141e+00	6.379324e-01	1.656661e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.616349e+00	3.794645e-01	1.849773e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.081248e-01	2.223644e-01	9.086354e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.215118e-01	1.277528e-01	1.091326e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.018271e-01	6.536076e-02	2.439366e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.332180e-02	8.403721e-03	2.537722e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.697233e+02	3.412176e-02	3.662086e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.779933e+01	1.178506e+00	4.183390e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.506225e+00	5.764580e-01	6.963266e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.373466e+00	4.070974e-01	4.101239e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.034726e+00	4.266873e-01	2.759764e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.086748e+00	3.456483e-01	2.206018e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.196879e-01	1.757885e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.942909e-02	1.118653e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.358350e+00	2.554214e-01	1.285397e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.912546e+00	4.663748e-03	1.809412e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.410818e+00	0.000000e+00	1.101998e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.212505e+00	0.000000e+00	4.771291e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.231995e+00	5.325418e-01	7.040047e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.054020e+00	8.819643e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.457702e+00	6.600937e-01	7.644674e-03
2.950000e-01	2.500000e-02	2.500000e-02	1.938797e+00	5.622940e-01	7.373840e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.419038e+00	4.512602e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	9.935078e-01	3.143982e-01	1.586995e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.742758e-01	1.934030e-01	5.601147e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.232576e-01	1.145742e-01	3.324956e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.371583e-01	6.922884e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.563990e-03	5.591048e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.499409e+01	1.299360e+00	5.696389e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.132026e+01	0.000000e+00	3.164699e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.117430e+00	0.000000e+00	7.018460e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.848102e+00	2.228350e-01	2.348308e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.791423e+00	2.936365e-01	1.916553e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.167710e+00	4.731093e-01	2.677015e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.696300e+00	5.920598e-01	1.472775e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.136578e+00	4.274362e-01	2.589883e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.430172e+00	3.455428e-01	1.614963e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.015622e-01	2.467792e-01	1.762557e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.859325e-01	1.305180e-01	3.858005e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.393950e-01	7.731366e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.798549e-02	8.490612e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.659989e+02	4.043728e+00	3.108783e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.615367e+01	0.000000e+00	3.168816e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.726616e+01	1.327249e+00	9.739237e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.105608e+01	6.986636e-01	3.739108e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.766688e+00	4.068568e-01	2.204857e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.621291e+00	5.287167e-01	9.781431e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.483211e+00	5.678127e-01	2.222699e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.525715e+00	3.221752e-01	1.101116e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.874812e+00	4.725631e-01	4.164801e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.291503e+00	4.227962e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	6.456529e-01	2.178573e-01	2.943987e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.726234e-02	1.065499e-02	1.212663e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.257695e+00	4.677361e-02	6.727606e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.226325e+00	5.783974e-02	9.558477e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.303377e+00	6.349224e-01	5.590546e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.484101e+00	4.769343e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	8.769864e-01	2.775581e-01	5.093937e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.507624e-01	1.711667e-01	1.028859e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.615114e-01	7.281705e-02	1.317275e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.671114e-03	6.451761e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.545464e+00	9.967190e-02	7.685896e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.847092e+00	3.242285e-01	1.100115e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.669756e+00	3.754207e-01	2.559435e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.998543e-01	2.264860e-01	2.552305e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.898074e-01	1.366615e-01	5.613790e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.855719e-01	1.052432e-01	5.890655e-03
5.050000e-01	4.500000e-02	4.500000e-02	9.753408e-02	4.683252e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	5.596100e-03	3.940620e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.261199e+01	2.527160e-01	1.622028e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.154144e+00	5.805557e-01	1.189536e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.955231e+00	4.455996e-01	9.565299e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.181154e-01	2.927764e-01	4.752113e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.455919e-02	1.985391e-02	2.505234e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.734623e-01	0.000000e+00	5.618256e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.386564e+00	1.711105e-01	1.802134e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.886778e+00	1.062812e-01	7.597894e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.953064e+00	1.554471e-01	2.381667e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.437909e+00	5.859886e-01	8.890335e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.891964e+00	7.050971e-01	1.322514e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.199398e+00	6.390049e-01	2.292245e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.619348e+00	4.975081e-01	6.507720e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.209285e+00	3.750163e-01	2.841393e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.714217e-01	2.726485e-01	3.626615e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.181481e-01	1.676437e-01	5.404200e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.167833e-01	1.293495e-01	1.709118e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.331050e-01	6.466420e-02	6.816924e-03
8.000000e-01	2.000000e-01	2.000000e-01	7.625523e-03	4.707298e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.144025e+00	3.286422e-01	2.703154e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.184097e+00	1.792378e-01	2.405620e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.308218e+00	1.911494e-01	7.566896e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.094435e+00	1.942627e-01	4.948012e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.704537e+00	5.701421e-01	2.717023e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.678829e+00	6.809110e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.889685e+00	5.024515e-01	2.528273e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.067998e+00	3.900084e-01	1.523446e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.628832e+00	4.041433e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.141311e+00	2.631360e-01	7.619123e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.969114e-01	1.876289e-01	1.011181e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.381075e-01	1.376817e-01	4.494346e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.384503e-01	9.608715e-02	1.831219e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.749278e-01	6.349594e-02	5.105020e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.200307e-02	7.780767e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.104519e+00	1.927490e+00	1.002580e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.845764e+01	1.770334e+00	7.330111e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.703155e+01	0.000000e+00	2.848183e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.263552e+01	1.231442e+00	5.674946e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.813056e+00	1.257041e+00	4.072305e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.161139e+00	9.350174e-01	3.245716e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.340085e+00	6.580541e-01	2.109459e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.399495e+00	6.073607e-01	1.119776e-03
1.360000e-01	1.600000e-02	1.600000e-02	1.573567e+00	4.447036e-01	1.143302e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.898717e-01	3.377066e-01	3.924230e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.748558e-01	1.750159e-01	1.086022e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.881493e-02	1.519291e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.899576e+00	3.016991e-02	1.385393e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.016755e+00	7.435120e-02	1.896640e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.138018e+00	6.608656e-01	5.489709e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.959315e+00	5.739312e-01	8.599733e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.119707e+00	3.633262e-01	1.895985e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.104623e-01	2.159359e-01	3.469824e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.563955e-01	1.148453e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	5.559511e-02	3.204275e-02	1.922086e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.840344e-03	1.393149e-03	6.965873e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.306359e+01	1.991839e-01	4.718695e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.270426e+00	1.386011e-01	4.563757e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.538233e+00	3.014216e-01	1.321451e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.787480e+00	5.213250e-01	1.068001e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.719965e+00	3.806321e-01	2.197426e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.992367e-01	2.208888e-01	1.021283e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.625431e-01	1.225566e-01	6.663786e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.659708e-01	1.121201e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.843552e-02	9.615758e-03	7.164017e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.519876e+02	1.392829e+00	2.678569e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.795172e+01	4.182993e-01	9.862496e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.257575e+00	2.392079e-01	7.102571e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.225398e+00	1.110557e-01	4.041563e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.210212e+00	3.909608e-01	7.016364e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.262704e+00	3.339706e-01	7.394212e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.019682e-01	2.560661e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.837579e-02	1.430823e-02	9.437578e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.431540e+00	0.000000e+00	1.551304e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.623311e+00	4.528284e-01	1.498216e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.045253e+00	8.673053e-02	8.176675e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.319232e+00	1.638571e-02	4.028582e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.387519e+00	5.164725e-01	3.684900e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.065986e+00	6.869424e-01	4.486767e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.479510e+00	5.711797e-01	1.271567e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.979183e+00	5.954725e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.392517e+00	4.372022e-01	5.619910e-02
3.950000e-01	2.500000e-02	2.500000e-02	9.677254e-01	3.030710e-01	5.031024e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.272866e-01	2.004155e-01	2.750660e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.477667e-01	1.482005e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.418339e-01	6.750821e-02	3.631026e-03
8.000000e-01	2.000000e-01	2.000000e-01	7.921749e-03	4.889110e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.620468e+01	4.395382e-01	6.234365e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.166083e+00	1.480087e-01	1.554690e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.764739e+00	5.015344e-02	6.092739e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.821627e+00	2.427682e-01	3.041430e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.022100e+00	2.685205e-01	2.573831e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.039702e+00	2.961991e-01	6.761284e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.764869e+00	4.666529e-01	1.033543e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.142088e+00	3.850534e-01	1.263808e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.615786e+00	3.922429e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	9.392521e-01	2.165855e-01	1.036299e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.878658e-01	1.728294e-01	2.857212e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.160930e-01	1.001095e-01	2.014266e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.341203e-02	1.095109e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.547891e+02	3.620874e-01	2.483633e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.458272e+01	1.419580e+00	1.107521e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.636955e+01	8.874418e-01	8.223504e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.115571e+01	3.637757e-01	1.041504e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.237813e+00	2.166221e-01	4.719143e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.990736e+00	8.790215e-02	2.198838e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.982860e+00	1.065323e-01	1.769672e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.398550e+00	1.923338e-01	1.737721e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.140274e+00	4.078092e-01	9.640675e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.548575e+00	5.039966e-01	4.590615e-03
1.850000e-01	2.500000e-02	2.500000e-02	7.604833e-01	2.155867e-01	1.255193e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.059467e-02	1.973003e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.992158e+00	1.524352e-02	6.280874e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.416140e+00	6.590947e-02	2.326156e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.601751e+00	7.025415e-01	3.465509e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.660982e+00	5.769891e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	8.810156e-01	2.733611e-01	4.858497e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.405662e-01	1.537493e-01	3.308630e-03
5.550000e-01	3.500000e-02	3.500000e-02	1.620939e-01	5.631210e-02	1.408057e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.861424e-03	7.756059e-03	1.128565e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.586347e+00	0.000000e+00	8.098677e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.037882e+00	5.099952e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.542478e+00	3.778217e-01	4.950688e-03
2.675000e-01	3.750000e-02	3.750000e-02	9.948479e-01	2.095332e-01	2.049556e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.111400e-01	1.122188e-01	3.132070e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.228479e-01	7.573386e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	7.440426e-02	3.082646e-02	8.238187e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.058463e-03	2.897040e-03	9.761995e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.314248e+01	0.000000e+00	1.545264e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.178096e+00	7.011392e-01	1.195155e-03
1.200000e-01	3.000000e-02	3.000000e-02	1.770801e+00	4.145570e-01	5.569375e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.309855e-01	2.817015e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	2.993714e-02	1.519254e-02	1.005274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.863576e-01	0.000000e+00	3.268327e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.880651e+00	5.426122e-03	1.572283e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.587972e+00	2.680339e-01	1.122976e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.037379e+00	0.000000e+00	5.256474e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.960524e+00	7.344945e-01	5.261187e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.900900e+00	6.396862e-01	1.991640e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.380098e+00	6.527349e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.902902e+00	6.499892e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.214272e+00	3.570710e-01	9.396321e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.169577e-01	3.105868e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	5.359926e-01	1.762361e-01	1.174091e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.899112e-01	1.091502e-01	1.612787e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.012004e-01	4.337306e-02	2.842276e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.522487e-03	4.390095e-03	1.431578e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.096059e+00	3.247634e-03	2.209512e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.217561e+00	7.007708e-01	2.486447e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.879745e+00	0.000000e+00	9.205472e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.950965e+00	1.202021e-01	5.752565e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.241121e+00	5.966166e-01	3.297032e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.028723e+00	4.847305e-01	2.644769e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.010764e+00	7.719060e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.082609e+00	4.302363e-01	2.440504e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.479037e+00	3.319223e-01	3.626606e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.145804e+00	2.691195e-01	4.616492e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.601769e-01	2.405299e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	4.993508e-01	1.361633e-01	3.857651e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.668411e-01	7.242446e-02	2.718243e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.310115e-01	3.904881e-02	1.554468e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.392866e-03	4.833438e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.508291e+01	1.118901e+00	9.001546e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.175981e+01	3.991672e-01	7.376975e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.661017e+01	7.364019e-02	1.736352e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.111184e+01	1.146772e+00	2.188414e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.294858e+00	1.120587e+00	2.380543e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.949789e+00	7.964273e-01	1.444129e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.449621e+00	8.859065e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.109281e+00	4.667766e-01	1.322275e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.492272e+00	4.216800e-01	1.482166e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.745399e-01	2.804799e-01	5.032925e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.153303e-01	2.202654e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.618847e-02	8.630380e-03	1.274342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.562503e+00	0.000000e+00	1.308402e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.106785e+00	1.409239e-01	4.841106e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.202527e+00	6.626939e-01	2.662812e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.246408e+00	7.233164e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.179836e+00	3.813262e-01	8.421765e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.597350e-01	1.953223e-01	2.971712e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.316888e-01	9.025895e-02	4.260841e-03
6.050000e-01	3.500000e-02	3.500000e-02	4.834686e-02	4.536237e-02	8.671183e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.455347e-03	2.644755e-03	4.994390e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.131926e+01	0.000000e+00	5.201684e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.137559e+00	3.043193e-01	5.659365e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.737506e+00	3.359211e-01	2.133847e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.034287e+00	5.930849e-01	2.469239e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.650527e+00	4.229142e-01	3.378591e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.709622e-01	2.143425e-01	1.086754e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.043243e-01	1.120840e-01	1.951558e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.871211e-01	6.210923e-02	5.235980e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.397984e-02	6.844952e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.457633e+02	1.393900e+00	3.168179e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.933690e+01	7.670608e-01	2.003288e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.817086e+00	6.768255e-01	3.241202e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.565551e+00	3.761743e-01	1.224620e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.298893e+00	4.392024e-01	1.136737e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.141803e+00	3.340067e-01	8.604456e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.914296e-01	2.305553e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.837958e-02	9.974722e-03	2.756896e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.763626e-01	0.000000e+00	1.209588e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.466654e+00	1.559467e-01	1.682652e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.995998e+00	2.951235e-01	1.061273e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.542488e+00	2.188425e-01	4.252495e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.422839e+00	2.713195e-01	3.595832e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.164754e+00	6.416290e-01	4.608530e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.622919e+00	6.607237e-01	1.609788e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.192774e+00	7.162715e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.494311e+00	4.402711e-01	9.684874e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.045886e+00	3.377984e-01	1.108317e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.377074e-01	2.196167e-01	7.241445e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.167563e-01	1.143058e-01	2.478134e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.095201e-01	4.350748e-02	3.190181e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.890022e-03	4.411059e-03	2.572803e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.204632e+01	3.907123e-02	5.921825e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.844979e+00	0.000000e+00	2.858675e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.079538e+00	3.172674e-01	7.547616e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.999299e+00	1.494302e-01	7.344042e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.009486e+00	2.457108e-01	3.392367e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.609063e+00	4.735561e-01	1.090036e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.198149e+00	5.970375e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.219810e+00	4.378948e-01	9.129473e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.542368e+00	3.918837e-01	2.246061e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.006658e+00	2.636271e-01	2.479511e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.185734e-01	1.259429e-01	2.892378e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.359964e-01	6.918988e-02	1.903860e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.651738e-02	6.290259e-03	2.235852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.459036e+02	3.736401e-01	2.905375e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.561617e+01	0.000000e+00	4.376770e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.929743e+01	1.607366e+00	1.698753e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.325472e+01	6.165901e-01	1.717237e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.891836e+00	1.300150e+00	1.612216e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.215820e+00	3.130957e-01	3.993454e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.657267e+00	3.498111e-01	1.635304e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.672718e+00	3.707838e-01	1.848470e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.095851e+00	4.442974e-01	1.057156e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.341448e+00	3.375828e-01	3.569931e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.143218e-01	2.525244e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.546754e-02	1.201403e-02	1.028084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.686207e+00	4.776793e-02	5.535367e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.934763e+00	7.027994e-02	8.709277e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.051640e+00	5.933293e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.264862e+00	3.474731e-01	3.071254e-02
4.150000e-01	3.500000e-02	3.500000e-02	8.107410e-01	2.607510e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.900482e-01	9.809048e-02	8.649022e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.325165e-01	6.393636e-02	1.723992e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.648261e-03	4.482261e-03	5.072840e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.020763e+00	7.033210e-02	6.763473e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.539992e+00	3.737464e-01	3.436729e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.410420e+00	3.149987e-01	2.808981e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.923078e-01	1.743145e-01	7.371293e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.753210e-01	1.330118e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.408474e-01	8.131943e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	7.699852e-02	4.001733e-02	4.848593e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.496077e-03	4.043472e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.324167e+01	1.515338e-01	1.530215e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.791471e+00	6.137451e-01	5.479651e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.766551e+00	4.009006e-01	1.331008e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.565118e-01	2.668566e-01	2.856125e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.170612e-02	2.181561e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.906191e-01	7.812207e-02	6.735519e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.309900e+00	5.677568e-02	1.795598e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.274273e+00	2.126282e-01	4.138126e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.733154e+00	3.138192e-01	1.102657e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.187303e+00	6.884274e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.403279e+00	5.753608e-01	4.494025e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.834740e+00	4.959229e-01	1.535253e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.190346e+00	2.910881e-01	2.719430e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.089678e+00	2.986103e-01	9.714453e-03
4.150000e-01	2.500000e-02	2.500000e-02	8.399847e-01	2.929424e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	5.205489e-01	2.280400e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	2.787405e-01	1.107733e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.051908e-01	4.415552e-02	3.574647e-04
8.000000e-01	2.000000e-01	2.000000e-01	5.704400e-03	2.907546e-03	9.884274e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.071329e+00	7.342346e-01	2.787525e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.305156e+00	0.000000e+00	2.239227e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.143075e+00	1.016030e-01	8.250998e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.879532e+00	5.869659e-01	3.091234e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.596510e+00	6.939043e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.254431e+00	4.928096e-01	1.063053e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.515553e+00	4.371585e-01	8.043174e-03
1.685000e-01	1.650000e-02	1.650000e-02	1.858222e+00	3.289939e-01	1.038486e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.399840e+00	3.083456e-01	6.616141e-02
2.400000e-01	2.000000e-02	2.000000e-02	6.172314e-01	1.250851e-01	4.307642e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.392035e-01	2.943584e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	6.522236e-01	2.873559e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.936692e-01	8.458944e-02	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.644418e-01	8.203624e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	9.139968e-03	4.903920e-03	8.491412e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.210039e+01	2.853212e+00	1.104307e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.155700e+01	1.431301e+00	7.345162e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.726203e+01	6.223845e-01	2.596718e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.166379e+01	1.680984e+00	9.879465e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.692822e+00	1.222910e+00	8.269788e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.781220e+00	9.032339e-01	2.051495e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.996034e+00	5.774904e-01	3.987365e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.222924e+00	5.928937e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.313540e+00	3.226921e-01	1.432014e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.016428e+00	3.283797e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	5.688944e-01	2.059480e-01	3.124086e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.391770e-02	1.416225e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.684120e+00	1.009567e-03	1.340015e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.128451e+00	1.455340e-01	3.943522e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.606969e+00	6.004833e-01	1.224243e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.703844e+00	4.907010e-01	2.283908e-02
3.800000e-01	4.000000e-02	4.000000e-02	9.960766e-01	2.963335e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	4.691810e-01	1.438785e-01	5.251127e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.110376e-01	9.181858e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	5.303663e-02	3.916365e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.058474e-03	1.604821e-03	2.870219e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.644768e+01	1.215262e-01	4.400109e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.150706e+00	4.685441e-02	3.076055e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.127864e+00	2.114173e-01	2.242820e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.522176e+00	5.332106e-01	3.701837e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.505837e+00	3.171932e-01	1.551066e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.915714e-01	1.777234e-01	6.617700e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.463861e-01	1.256929e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.161750e-01	6.786531e-02	4.583918e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.654674e-02	9.944841e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.776023e+02	9.131136e-01	2.585711e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.611587e+01	2.836302e-01	7.011351e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.965913e+00	1.859254e-01	1.225968e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.064509e+00	5.619468e-02	1.159353e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.911366e+00	3.554412e-01	8.270093e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.224704e+00	3.205527e-01	3.164915e-03
2.035000e-01	2.650000e-02	2.650000e-02	6.588000e-01	2.342704e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.463948e-02	1.375166e-02	3.785459e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.144301e+00	0.000000e+00	1.721299e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.268072e+00	9.938559e-02	1.351620e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.508215e+00	1.895158e-01	2.484146e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.343703e+00	3.208322e-01	1.506017e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.140379e+00	5.173026e-01	1.475640e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.784195e+00	6.665172e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.125977e+00	5.165268e-01	5.938250e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.652108e+00	4.285178e-01	3.649350e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.058248e+00	2.750355e-01	1.940268e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.385871e-01	3.041343e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	5.844573e-01	2.255701e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.125538e-01	1.388015e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.199919e-01	5.954197e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.632239e-03	2.697334e-03	1.379038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.068706e+01	0.000000e+00	6.095043e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.110614e+00	4.695470e-01	9.501824e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.017397e+00	2.212598e-01	1.700570e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.124952e+00	4.311271e-02	3.832749e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.472582e+00	1.870293e-01	1.136513e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.972275e+00	3.746564e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.567060e+00	4.753443e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.939875e+00	3.413054e-01	9.562366e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.360963e+00	2.732141e-01	7.678953e-02
2.575000e-01	3.250000e-02	3.250000e-02	6.947440e-01	1.524130e-01	1.958119e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.678984e-01	2.716028e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.739324e-01	9.563125e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.796292e-02	7.814265e-03	6.940406e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.777928e+02	1.038990e+00	2.332836e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.253340e+01	1.605245e+00	5.791474e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.436985e+01	3.271149e-01	6.979857e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.732224e+00	1.218342e-01	3.819179e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.392576e+00	6.074126e-02	5.644251e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.367893e+00	1.437625e-01	1.829343e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.051795e+00	1.838736e-01	9.600501e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.044754e+00	1.076471e-01	2.524727e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.012362e+00	4.445203e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.301950e+00	3.204394e-01	6.136438e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.365606e-01	2.656019e-01	8.259117e-03
6.050000e-01	3.950000e-01	3.950000e-01	3.359408e-02	1.839409e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.511803e+00	0.000000e+00	5.255941e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.246960e+00	1.172468e-01	6.545818e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.086049e+00	5.462268e-01	6.899335e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.378872e+00	3.889981e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	7.182474e-01	2.036197e-01	5.551000e-03
4.850000e-01	3.500000e-02	3.500000e-02	3.519586e-01	8.365062e-02	3.174542e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.161219e-01	4.886988e-02	1.279148e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.507489e-03	6.217199e-03	1.876958e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.172010e+00	3.685423e-02	5.693975e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.590513e+00	3.837319e-01	4.674861e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.434052e+00	2.680078e-01	3.026988e-02
2.675000e-01	3.750000e-02	3.750000e-02	6.812544e-01	1.513928e-01	2.770606e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.933541e-01	8.156951e-02	3.735972e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.925472e-01	4.017150e-02	7.329630e-03
5.050000e-01	4.500000e-02	4.500000e-02	7.140179e-02	3.936481e-02	2.766169e-04
7.750000e-01	2.250000e-01	2.250000e-01	1.931612e-03	3.594212e-03	8.060099e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.402860e+01	7.193888e-02	1.222368e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.550863e+00	5.809292e-01	4.782356e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.614429e+00	3.607588e-01	2.638915e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.794506e-01	1.798375e-01	3.856042e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.805000e-02	1.600761e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.955394e-01	2.674492e-02	4.801802e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.858379e+00	6.164514e-02	1.634848e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.197772e+00	0.000000e+00	7.418028e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.305236e+00	6.146408e-01	2.303814e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.354143e+00	6.241610e-01	7.374099e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.596647e+00	5.812149e-01	5.217562e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.960703e+00	4.792542e-01	3.197725e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.442431e+00	3.767747e-01	9.958034e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.050226e+00	3.330026e-01	3.068768e-02
4.150000e-01	2.500000e-02	2.500000e-02	7.175264e-01	2.024370e-01	1.208044e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.433206e-01	1.108396e-01	2.484063e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.252582e-01	5.987095e-02	1.726532e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.751701e-02	4.845820e-02	6.369000e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.765241e-03	5.570887e-03	3.213323e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.949187e+00	4.653055e-02	2.612817e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.445966e+00	2.210192e-01	2.090875e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.184078e+00	1.008368e-01	4.912888e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.954056e+00	8.822546e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.304936e+00	5.264931e-01	3.164413e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.393427e+00	5.168102e-01	2.638247e-03
1.385000e-01	1.350000e-02	1.350000e-02	2.582233e+00	4.681589e-01	2.144566e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.862710e+00	3.615031e-01	1.021958e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.363104e+00	3.492920e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	9.406754e-01	2.020357e-01	8.491967e-04
2.835000e-01	2.350000e-02	2.350000e-02	6.182970e-01	1.278460e-01	3.851740e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.117911e-01	8.092168e-02	6.073736e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.563660e-01	6.258641e-02	2.092486e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.267554e-01	5.300119e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	6.617083e-03	4.342690e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.147848e+01	1.227004e+00	1.181985e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.619326e+01	4.283491e-02	6.632947e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.777021e+01	1.064167e+00	1.129182e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.024404e+01	1.138950e+00	3.056693e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.236793e+00	1.234010e+00	8.757719e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.048986e+00	7.847697e-01	2.279912e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.911711e+00	7.062666e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.934540e+00	3.943703e-01	7.917138e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.265112e+00	3.439048e-01	1.929397e-02
1.700000e-01	1.800000e-02	1.800000e-02	7.499950e-01	2.059847e-01	5.603691e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.316627e-01	1.537568e-01	2.326587e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.607592e-02	1.040168e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.328616e+00	0.000000e+00	1.256131e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.290697e+00	8.634199e-02	2.420286e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.876523e+00	6.871291e-01	6.478461e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.797772e+00	5.165298e-01	3.077487e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.001268e+00	3.396414e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	4.516279e-01	1.185321e-01	3.409518e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.594256e-01	5.589059e-02	2.673043e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.445923e-02	4.071921e-02	6.341489e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.762025e-04	1.763672e-03	9.518112e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.520473e+01	1.840026e-02	4.627762e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.191876e+00	2.825630e-01	2.576732e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.251526e+00	3.516391e-01	1.403725e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.646906e+00	5.503951e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.520838e+00	3.099474e-01	1.540366e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.812550e-01	1.545651e-01	4.270966e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.906671e-01	7.753131e-02	3.103342e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.626501e-01	3.691365e-02	1.162229e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.324648e-02	9.390247e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.731326e+02	2.347707e+00	2.681116e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.942655e+01	1.097496e+00	1.021173e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.233925e+00	5.149519e-01	4.761011e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.162220e+00	2.950759e-01	1.026710e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.043809e+00	3.423808e-01	5.340815e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.617670e-01	2.594345e-01	2.636033e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.940131e-01	1.461014e-01	3.845515e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.772822e-02	1.176293e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.555142e+00	0.000000e+00	1.482289e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.392178e+00	1.221541e-01	1.569175e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.667542e+00	3.505215e-01	5.932061e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.684264e+00	3.819983e-01	1.645208e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.371340e+00	5.992413e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.735195e+00	5.870546e-01	2.237452e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.378106e+00	6.212446e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.787796e+00	4.574924e-01	3.829171e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.192815e+00	3.212204e-01	6.186321e-02
3.950000e-01	2.500000e-02	2.500000e-02	8.636413e-01	2.824614e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	4.876677e-01	1.178815e-01	5.531098e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.490096e-01	7.298247e-02	1.535537e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.086144e-01	5.697134e-02	1.518917e-03
8.000000e-01	2.000000e-01	2.000000e-01	5.140580e-03	5.799773e-03	1.619957e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.623071e+01	0.000000e+00	5.837504e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.132344e+01	6.892363e-01	1.947002e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.516509e+00	3.061901e-01	6.439436e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.125361e+00	2.896107e-01	8.249765e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.975490e+00	4.665771e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.921610e+00	3.384463e-01	2.004867e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.574112e+00	4.150761e-01	8.812585e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.148923e+00	4.582345e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.347801e+00	3.275410e-01	2.280497e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.707408e-01	1.559387e-01	3.364523e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.442603e-01	8.785623e-02	4.746029e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.153490e-01	6.102815e-02	1.101238e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.716916e-02	9.996060e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.701799e+02	7.843132e-01	2.401547e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.772130e+01	2.238366e-01	1.650894e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.716389e+01	4.832971e-01	6.271142e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.073617e+01	1.528774e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.728478e+00	8.544787e-01	3.601624e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.552726e+00	2.801578e-01	4.291521e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.249712e+00	3.527087e-01	2.974298e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.382374e+00	2.435386e-01	7.648148e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.843038e+00	3.662768e-01	5.199805e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.142290e+00	2.678986e-01	9.675016e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.544328e-01	2.214616e-01	1.905422e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.298735e-02	1.385434e-02	8.732553e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.842995e+00	5.681853e-02	6.225785e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.951468e+00	2.129476e-01	8.468911e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.803433e+00	5.406443e-01	5.496500e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.167222e+00	4.073677e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	7.370953e-01	2.620076e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	3.210559e-01	1.157955e-01	5.537884e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.137432e-01	5.366304e-02	1.856895e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.529903e-03	4.324390e-03	9.060447e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.238286e+00	9.515253e-03	7.607746e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.485753e+00	4.899525e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.321147e+00	3.251176e-01	3.384519e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.800628e-01	2.259634e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	3.593683e-01	1.099111e-01	1.797021e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.005704e-01	5.567335e-02	3.900995e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.180252e-02	3.465863e-02	5.674827e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.433277e-03	3.163875e-03	4.369986e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.392636e+01	1.723486e-01	1.423317e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.807545e+00	6.197811e-01	5.401928e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.468584e+00	4.061035e-01	3.901033e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.724024e-01	2.149067e-01	5.666199e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.306063e-02	1.524600e-02	3.008304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.287044e-01	5.485496e-02	1.012105e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.494740e+00	0.000000e+00	1.962751e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.314012e+00	4.612661e-02	4.409741e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.838274e+00	4.984256e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.147631e+00	8.260091e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.252526e+00	6.305540e-01	4.767539e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.837004e+00	6.219569e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.348930e+00	4.959567e-01	3.028683e-02
3.700000e-01	2.000000e-02	2.000000e-02	9.427678e-01	2.869114e-01	1.242416e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.573264e-01	2.079509e-01	3.919570e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.718600e-01	1.963522e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.981359e-01	7.172258e-02	7.868817e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.022348e-01	5.599199e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.486841e-03	2.382900e-03	8.833492e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.086955e+00	5.203003e-01	3.574244e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.145940e+00	3.875332e-03	2.379682e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.465518e+00	3.847664e-01	3.245817e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.442261e+00	3.921027e-01	5.869057e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.403314e+00	9.678408e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.133141e+00	5.846067e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.471823e+00	6.328004e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.748177e+00	4.351035e-01	5.193813e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.171078e+00	2.560080e-01	1.995818e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.301034e-01	2.307123e-01	8.687264e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.333138e-01	1.659460e-01	3.384517e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.690265e-01	1.717202e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.413827e-01	7.128425e-02	3.724416e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.277041e-01	5.206233e-02	9.349696e-03
7.485000e-01	2.515000e-01	2.515000e-01	6.977587e-03	3.422426e-03	2.504010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.778677e+01	4.302052e+00	1.379402e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.502501e+01	4.330835e-01	7.953634e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.747823e+01	3.927865e-01	2.080061e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.120145e+01	1.801250e+00	5.302100e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.764225e+00	1.294190e+00	2.056124e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.394170e+00	7.796439e-01	8.953342e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.031540e+00	7.998850e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.710220e+00	3.811247e-01	3.359151e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.315625e+00	4.133516e-01	3.948651e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.413070e-01	3.189750e-01	2.674378e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.436311e-01	1.707728e-01	3.928099e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.795128e-02	8.797534e-03	1.412134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.758107e+00	0.000000e+00	1.574632e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.179610e+00	2.133843e-01	3.697639e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.790197e+00	8.036261e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.576195e+00	5.198869e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	8.625600e-01	2.788173e-01	7.476130e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.696610e-01	1.833188e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.482143e-01	6.625511e-02	4.079664e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.420097e-02	2.821484e-02	8.171789e-04
8.200000e-01	1.800000e-01	1.800000e-01	1.284296e-03	9.805100e-04	4.616216e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.674259e+01	0.000000e+00	5.245415e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.528973e+00	1.966830e-01	1.797929e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.361747e+00	3.092708e-01	5.587264e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.396662e+00	5.512328e-01	1.241587e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.446362e+00	3.950680e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	7.477300e-01	2.088655e-01	1.757812e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.549193e-01	1.014285e-01	1.875140e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.698971e-01	5.322304e-02	2.887446e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.297684e-02	7.020057e-03	1.630869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.825533e+02	0.000000e+00	2.785217e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.827310e+01	8.494934e-01	6.516463e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.531719e+00	2.748134e-01	1.638676e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.744461e+00	2.260130e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.860507e+00	3.712011e-01	3.418259e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.049204e+00	3.261696e-01	7.041914e-03
2.035000e-01	2.650000e-02	2.650000e-02	4.852201e-01	1.726149e-01	5.786103e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.998037e-02	1.058202e-02	3.003313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.233579e+00	0.000000e+00	2.008941e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.181029e+00	0.000000e+00	1.608199e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.590762e+00	3.471976e-01	2.455830e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.580831e+00	4.651099e-01	3.177399e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.149225e+00	5.762480e-01	1.273953e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.931506e+00	9.701773e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.987859e+00	5.212320e-01	1.878054e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.649911e+00	5.561641e-01	3.619784e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.108330e+00	3.453859e-01	1.287980e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.277616e-01	3.018595e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	5.275733e-01	2.165155e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	2.273510e-01	8.032075e-02	6.900466e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.048241e-01	5.781248e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.444859e-03	2.230168e-03	1.177471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.170363e+01	0.000000e+00	7.658133e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.679710e+00	6.510009e-01	7.629931e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.224003e+00	4.584931e-01	8.160036e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.512292e+00	1.367863e-01	3.219702e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.765588e+00	3.824333e-01	1.021606e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.057793e+00	5.727302e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.382419e+00	4.569408e-01	1.911073e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.973931e+00	5.544087e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.254371e+00	2.836577e-01	6.883693e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.855503e-01	1.932589e-01	1.684385e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.650360e-01	1.573558e-01	2.002778e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.308062e-01	7.098485e-02	2.559793e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.562578e-02	6.043534e-03	1.928796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.821891e+02	0.000000e+00	2.686470e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.670007e+01	1.556284e+00	1.117584e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.608330e+01	1.355738e+00	4.671849e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.905196e+00	3.048845e-01	7.943512e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.489734e+00	3.912720e-01	3.661379e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.511912e+00	5.209743e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	2.705127e+00	1.494754e-01	1.892809e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.086040e+00	2.191833e-01	5.278986e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.803128e+00	3.975194e-01	1.281380e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.264005e+00	3.933104e-01	1.509439e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.431411e-01	2.102207e-01	4.319992e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.735515e-02	1.184875e-02	3.157673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.616293e+00	1.490431e-03	6.191740e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.147710e+00	2.758994e-02	1.028624e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.140356e+00	7.318678e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.213713e+00	4.166545e-01	3.267969e-02
4.150000e-01	3.500000e-02	3.500000e-02	6.694456e-01	2.471605e-01	7.483760e-03
4.850000e-01	3.500000e-02	3.500000e-02	3.546072e-01	1.265610e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.065403e-01	4.477980e-02	3.220974e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.961639e-03	5.522937e-03	6.032955e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.297236e+00	0.000000e+00	7.175454e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.600021e+00	4.426628e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.332610e+00	3.590919e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	6.656140e-01	1.882297e-01	3.227355e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.726628e-01	1.060512e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	1.488199e-01	6.062233e-02	1.050825e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.805768e-02	3.005960e-02	6.814024e-05
7.750000e-01	2.250000e-01	2.250000e-01	2.595241e-03	3.666204e-03	2.119007e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.463207e+01	0.000000e+00	1.440263e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.198959e+00	6.880478e-01	5.045141e-03
1.200000e-01	3.000000e-02	3.000000e-02	1.435556e+00	4.336773e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	6.148658e-01	1.999805e-01	2.557828e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.577003e-02	1.306426e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.658372e-01	7.536694e-03	6.777318e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.996101e+00	3.943443e-02	1.966255e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.211807e+00	9.591951e-03	8.579137e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.068000e+00	5.626632e-01	1.388264e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.477013e+00	8.869527e-01	1.048348e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.573361e+00	6.929453e-01	1.586160e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.028669e+00	7.186682e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.467138e+00	5.827250e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	9.925189e-01	3.530298e-01	1.030352e-03
4.150000e-01	2.500000e-02	2.500000e-02	6.531200e-01	2.478630e-01	6.519315e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.048240e-01	1.360828e-01	2.467588e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.167172e-01	7.129041e-02	3.039880e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.772148e-02	3.303998e-02	2.571485e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.770275e-03	2.889837e-03	3.099889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.050604e+00	2.023358e-02	3.454553e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.993920e+00	0.000000e+00	2.765039e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.344098e+00	2.414752e-01	3.904337e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.735154e+00	6.990436e-01	1.911809e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.155351e+00	7.056953e-01	2.625212e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.281261e+00	7.199154e-01	8.996675e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.766444e+00	8.613688e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.765114e+00	4.273611e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.395172e+00	4.368945e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	8.707721e-01	2.644747e-01	5.026854e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.705570e-01	1.709030e-01	5.517382e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.872340e-01	1.447288e-01	2.855089e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.962098e-01	5.402343e-02	6.507808e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.064196e-01	3.287513e-02	2.037125e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.912452e-03	3.365990e-03	1.448549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.448623e+01	1.443708e+00	1.239179e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.692516e+01	0.000000e+00	6.931367e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.728392e+01	3.899883e-01	2.002293e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.043198e+01	1.211502e+00	2.636992e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.302257e+00	1.292925e+00	1.096337e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.978284e+00	9.406415e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.930058e+00	9.461767e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.757545e+00	5.387479e-01	6.338630e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.091735e+00	3.864634e-01	9.920733e-02
1.700000e-01	1.800000e-02	1.800000e-02	6.909926e-01	2.884697e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	3.269475e-01	1.059608e-01	1.414579e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.443478e-02	7.364964e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.397854e+00	0.000000e+00	1.565168e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.206443e+00	7.971894e-02	1.774723e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.937796e+00	8.313723e-01	1.379842e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.832072e+00	6.648940e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	8.822922e-01	3.200826e-01	1.452570e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.578511e-01	1.802204e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.647911e-01	5.432259e-02	2.777541e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.331389e-02	3.454786e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	9.194244e-04	2.583413e-03	9.923521e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.622029e+01	0.000000e+00	6.088985e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.740628e+00	2.967814e-01	1.300296e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.441735e+00	5.109763e-01	4.162227e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.582055e+00	6.276269e-01	3.359160e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.418172e+00	4.049818e-01	5.709528e-03
2.660000e-01	4.100000e-02	4.100000e-02	6.911971e-01	2.140966e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	3.561046e-01	1.140305e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.503572e-01	4.092901e-02	2.635042e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.139432e-02	7.962039e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.763421e+02	8.047860e-01	3.419017e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.859893e+01	1.251116e+00	9.892219e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.420844e+00	7.638016e-01	1.480578e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.217200e+00	3.899408e-01	8.026231e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.790976e+00	4.134786e-01	9.477099e-03
1.485000e-01	2.850000e-02	2.850000e-02	9.620855e-01	3.247626e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	3.842838e-01	1.360136e-01	4.573730e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.697860e-02	1.058099e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.687919e+00	0.000000e+00	1.765517e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.212469e+00	0.000000e+00	2.067757e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.545127e+00	0.000000e+00	8.345339e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.659006e+00	3.987129e-01	1.417470e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.526877e+00	8.624322e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.706948e+00	6.695141e-01	3.138276e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.399682e+00	8.306415e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.866581e+00	7.027413e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.203643e+00	4.324128e-01	4.644804e-03
3.950000e-01	2.500000e-02	2.500000e-02	7.415100e-01	2.365507e-01	9.473540e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.872379e-01	1.786021e-01	1.186953e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.496499e-01	8.745483e-02	1.189405e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.218079e-02	3.361566e-02	2.963436e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.889114e-03	2.878099e-03	2.976252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.838466e+01	1.834859e-03	7.838659e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.005907e+01	0.000000e+00	3.015419e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.072889e+00	9.829456e-01	2.439328e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.159718e+00	6.390305e-01	3.683535e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.917010e+00	5.162808e-01	1.780971e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.149966e+00	4.455693e-01	2.452303e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.617740e+00	4.887777e-01	1.390084e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.113697e+00	7.342966e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.269726e+00	3.412874e-01	6.345414e-03
2.575000e-01	3.250000e-02	3.250000e-02	7.472215e-01	2.390902e-01	3.558089e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.197766e-01	1.159913e-01	4.265715e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.654564e-01	4.599229e-02	5.937006e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.380488e-02	5.767109e-03	3.221574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.751084e+02	0.000000e+00	3.201790e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.763627e+01	1.418475e+00	2.656638e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.661627e+01	1.600419e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.267405e+01	1.584018e+00	1.288373e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.482891e+00	7.088735e-01	7.908271e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.478078e+00	4.177202e-01	1.003756e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.314059e+00	4.822267e-01	6.068792e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.365643e+00	4.684156e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.679406e+00	3.905775e-01	8.121473e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.054707e+00	3.575643e-01	2.171147e-02
1.850000e-01	2.500000e-02	2.500000e-02	5.494468e-01	2.102431e-01	1.157488e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.919813e-02	8.760855e-03	2.523785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.127958e+00	3.094061e-02	5.838308e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.719824e+00	2.087251e-01	6.642993e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.675825e+00	5.530027e-01	3.768897e-02
3.500000e-01	3.000000e-02	3.000000e-02	9.869633e-01	3.570040e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	6.060570e-01	1.998907e-01	2.979994e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.221747e-01	1.410723e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.012075e-01	4.725016e-02	1.004326e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.060640e-03	3.116078e-03	4.789897e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.530194e+00	1.958324e-02	7.390303e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.186646e+00	4.334970e-01	5.268028e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.214614e+00	2.772759e-01	7.136070e-03
2.675000e-01	3.750000e-02	3.750000e-02	6.874247e-01	2.071238e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	3.720729e-01	1.176619e-01	1.596416e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.119722e-01	6.847530e-02	4.718557e-03
5.050000e-01	4.500000e-02	4.500000e-02	6.583984e-02	3.258406e-02	2.573811e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.078276e-03	2.883530e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.428948e+01	3.662158e-03	1.660771e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.204264e+00	7.758135e-01	2.250864e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.501806e+00	4.248244e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	7.663328e-01	2.349339e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.157102e-02	1.711897e-02	1.008433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.024908e+00	9.277200e-02	9.240892e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.299718e+00	6.674504e-02	1.689511e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.388552e+00	1.015242e-01	1.307294e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.520938e+00	5.205766e-01	2.056697e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.829091e+00	6.508760e-01	1.250616e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.005219e+00	5.496070e-01	1.309230e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.621945e+00	5.274592e-01	6.272552e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.177304e+00	3.834586e-01	8.733055e-03
3.700000e-01	2.000000e-02	2.000000e-02	8.429381e-01	2.618204e-01	8.064812e-02
4.150000e-01	2.500000e-02	2.500000e-02	5.906459e-01	1.881739e-01	2.169517e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.132351e-01	1.765299e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	2.318084e-01	1.058350e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	7.613686e-02	3.280530e-02	4.117533e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.318549e-03	2.683934e-03	8.122243e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.554755e+00	7.613386e-01	3.285714e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.193987e+00	0.000000e+00	2.265824e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.360574e+00	2.775514e-01	5.637401e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.377892e+00	4.026863e-01	3.382778e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.962479e+00	6.782449e-01	1.332040e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.010534e+00	7.596080e-01	3.406736e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.246208e+00	5.170378e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.627314e+00	3.918358e-01	3.778376e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.097222e+00	2.544745e-01	5.768951e-02
2.400000e-01	2.000000e-02	2.000000e-02	8.545650e-01	2.142229e-01	2.160179e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.650956e-01	1.552270e-01	3.057077e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.063613e-01	2.035080e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.378667e-01	8.571315e-02	3.323261e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.079885e-01	4.405600e-02	8.721618e-03
7.485000e-01	2.515000e-01	2.515000e-01	8.412954e-03	4.826992e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.087002e+01	4.953571e+00	1.485132e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.716129e+01	8.235627e-01	6.549438e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.666268e+01	1.524363e-01	2.521150e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.039877e+01	1.374696e+00	9.938880e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.646199e+00	1.096974e+00	3.300464e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.117449e+00	1.036524e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.632101e+00	6.963779e-01	9.498219e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.886000e+00	6.214721e-01	6.887490e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.184483e+00	3.254572e-01	1.080148e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.279228e-01	2.527816e-01	1.473104e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.247696e-01	2.390928e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.748716e-02	9.706040e-03	1.552981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.214707e+00	3.732692e-02	1.475711e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.217600e+00	2.793797e-01	2.331544e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.456284e+00	6.291612e-01	8.150526e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.451835e+00	4.824296e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	7.550662e-01	2.571463e-01	5.048538e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.294645e-01	1.831372e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.519796e-01	6.310115e-02	1.752672e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.694278e-02	2.079145e-02	6.279057e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.346698e-03	1.008392e-03	4.121213e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.913452e+01	1.812963e-01	5.056645e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.126587e+00	2.855236e-01	5.320477e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.183415e+00	2.447845e-01	3.076464e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.173325e+00	5.110784e-01	3.749052e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.308506e+00	3.355233e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	6.598129e-01	1.880409e-01	5.714193e-03
3.475000e-01	4.050000e-02	4.050000e-02	3.512466e-01	1.087519e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.885503e-01	5.939432e-02	9.666911e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.417705e-02	7.539425e-03	2.305494e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.966440e+02	9.265684e-01	2.605135e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.657737e+01	2.032921e-01	7.894081e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.953433e+00	2.921308e-01	1.412269e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.100440e+00	3.829474e-01	1.339378e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.954966e+00	3.863859e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.084592e+00	3.294347e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	5.162049e-01	2.026510e-01	3.943927e-03
6.150000e-01	3.850000e-01	3.850000e-01	1.917457e-02	1.176058e-02	3.048431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.958342e+00	4.866299e-02	2.074309e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.582758e+00	9.745140e-02	9.887461e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.515326e+00	2.201041e-01	1.054817e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.583199e+00	5.356361e-01	2.885142e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.768021e+00	4.957713e-01	3.621621e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.651866e+00	7.993194e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.897694e+00	5.253361e-01	1.247325e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.531574e+00	5.129852e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	9.838191e-01	3.311056e-01	9.659613e-02
3.950000e-01	2.500000e-02	2.500000e-02	6.795646e-01	2.284870e-01	4.344399e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.623558e-01	1.871338e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	2.575057e-01	1.126484e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	7.692557e-02	3.167763e-02	6.395869e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.506705e-03	2.583874e-03	7.520120e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.571676e+01	4.120889e-02	7.554634e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.241262e+00	4.277335e-01	7.231303e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.024623e+00	5.372172e-01	2.922087e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.183147e+00	1.961971e-01	2.339137e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.168221e+00	1.353075e-01	4.703647e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.874144e+00	4.206929e-01	1.457978e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.300512e+00	7.213770e-01	7.600477e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.825041e+00	4.814850e-01	6.331025e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.129236e+00	2.571290e-01	5.557478e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.178252e-01	1.895707e-01	1.270831e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.483634e-01	1.603295e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.280373e-01	9.260337e-02	2.246116e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.547130e-02	6.605390e-03	3.240628e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.966397e+02	4.426804e-01	2.537406e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.284008e+01	1.280845e+00	1.087752e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.281972e+01	1.659678e-01	3.759511e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.066588e+01	1.092551e+00	2.215167e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.119700e+00	4.007980e-01	1.046286e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.907263e+00	8.194109e-02	3.126874e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.708436e+00	1.887513e-01	9.655040e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.003993e+00	6.379524e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.641471e+00	4.032373e-01	7.574465e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.121549e+00	3.219923e-01	6.564819e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.284586e-01	2.469842e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.560515e-02	1.565247e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.932722e+00	2.729374e-02	5.485462e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.007594e+00	1.586626e-01	2.351097e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.778201e+00	5.273667e-01	9.111709e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.116204e+00	3.621807e-01	7.300543e-02
4.150000e-01	3.500000e-02	3.500000e-02	6.101669e-01	2.395556e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.679413e-01	1.135145e-01	7.467955e-04
5.550000e-01	3.500000e-02	3.500000e-02	8.925215e-02	4.102632e-02	1.962292e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.068535e-03	4.537345e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.579950e+00	7.978461e-03	6.282777e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.183544e+00	3.539801e-01	5.141102e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.343331e+00	3.186579e-01	3.832173e-02
2.675000e-01	3.750000e-02	3.750000e-02	6.541333e-01	1.834769e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	3.463783e-01	1.033683e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	1.346220e-01	5.398190e-02	5.713127e-03
5.050000e-01	4.500000e-02	4.500000e-02	4.381404e-02	2.401612e-02	9.344814e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.277089e-03	2.950116e-03	5.781108e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.508149e+01	4.751683e-02	1.282086e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.012079e+00	6.019555e-01	8.212876e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.279859e+00	3.726218e-01	1.215387e-02
1.775000e-01	2.750000e-02	2.750000e-02	5.512603e-01	1.951813e-01	6.044574e-03
6.025000e-01	3.975000e-01	3.975000e-01	2.305818e-02	1.373616e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.021351e-01	7.343085e-02	6.950076e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.714534e+00	9.208317e-03	1.994916e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.712220e+00	2.469719e-01	3.351153e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.852328e+00	6.194220e-01	6.646680e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.065285e+00	7.803382e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.231522e+00	5.966639e-01	2.408568e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.680220e+00	4.911439e-01	8.746050e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.257252e+00	4.128216e-01	7.760100e-03
3.700000e-01	2.000000e-02	2.000000e-02	9.133130e-01	3.242537e-01	4.175672e-02
4.150000e-01	2.500000e-02	2.500000e-02	6.376683e-01	2.307517e-01	1.852752e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.251981e-01	1.098695e-01	6.221766e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.805322e-01	6.720758e-02	1.514656e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.501575e-02	5.294953e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.471891e-03	2.425840e-03	3.644357e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.483984e+00	3.559483e-01	3.045931e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.995326e+00	1.056820e-01	2.161110e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.435279e+00	2.494787e-01	5.217736e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.270214e+00	7.154021e-01	1.346914e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.101069e+00	9.150807e-01	7.697809e-04
1.125000e-01	1.250000e-02	1.250000e-02	2.785197e+00	4.699972e-01	2.728597e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.275562e+00	4.129974e-01	1.598182e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.766648e+00	5.145592e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.249016e+00	4.359490e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	7.702968e-01	1.951407e-01	9.967113e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.626267e-01	1.601669e-01	2.538170e-03
3.345000e-01	2.750000e-02	2.750000e-02	3.081125e-01	8.530467e-02	8.875792e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.837983e-01	5.450138e-02	1.431694e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.040718e-01	6.190539e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	5.044617e-03	3.066120e-03	3.054451e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.060974e+01	2.149548e+00	1.439164e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.850706e+01	0.000000e+00	6.039131e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.655971e+01	9.208946e-01	1.612902e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.717747e+00	1.548567e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.294775e+00	1.461425e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.591372e+00	7.636806e-01	2.652008e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.589064e+00	6.590754e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.524390e+00	3.712260e-01	2.181038e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.080373e+00	3.743231e-01	5.009865e-03
1.700000e-01	1.800000e-02	1.800000e-02	6.169261e-01	2.210915e-01	1.605961e-02
2.080000e-01	2.000000e-02	2.000000e-02	3.675581e-01	1.684853e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.058558e-02	6.170826e-03	1.713029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.861545e+00	8.537438e-03	1.565153e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.153033e+00	1.777502e-01	1.399212e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.801155e+00	8.191944e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.582223e+00	4.934272e-01	1.092619e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.399465e-01	3.158305e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	4.078596e-01	1.712777e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.183073e-01	4.681603e-02	2.367305e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.447888e-02	2.981676e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.147464e-03	1.677567e-03	1.283908e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.876809e+01	1.768601e-01	5.602213e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.359034e+00	4.340823e-01	1.787818e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.196273e+00	5.556643e-01	2.475278e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.401908e+00	4.912173e-01	1.739529e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.300369e+00	3.862451e-01	1.099698e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.543941e-01	1.892861e-01	1.838554e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.171111e-01	9.563109e-02	1.076062e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.224944e-01	4.360590e-02	1.301138e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.573298e-03	6.166369e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.956565e+02	2.686003e+00	3.402122e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.689579e+01	2.801803e+00	3.422538e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.160357e+00	4.965483e-01	5.469177e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.061995e+00	4.089421e-01	1.296131e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.782118e+00	3.881366e-01	7.433973e-03
1.485000e-01	2.850000e-02	2.850000e-02	8.867395e-01	2.869574e-01	1.898954e-02
2.035000e-01	2.650000e-02	2.650000e-02	3.224035e-01	1.871006e-01	3.556550e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.299567e-02	1.021973e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.309244e+00	4.437430e-02	1.799839e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.861669e+00	1.395913e-01	1.572993e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.870961e+00	2.121519e-01	2.950872e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.579756e+00	7.591833e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.211947e+00	7.145020e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.534000e+00	6.047444e-01	1.728158e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.963218e+00	5.399293e-01	3.435465e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.586529e+00	5.115346e-01	2.648587e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.111067e+00	3.823578e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	7.279416e-01	2.427233e-01	7.928477e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.091579e-01	1.425200e-01	4.218768e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.919688e-01	6.977792e-02	1.976745e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.155649e-02	4.819548e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.673208e-03	2.492518e-03	2.840720e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.219971e+01	4.890467e-01	6.753853e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.203985e+01	8.820873e-01	1.774133e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.165803e+00	4.219886e-01	1.158210e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.295067e+00	7.546580e-01	2.091293e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.300966e+00	5.806688e-01	6.389742e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.814790e+00	4.680371e-01	1.587954e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.203260e+00	3.943211e-01	3.969804e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.793974e+00	4.343897e-01	6.083468e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.234875e+00	3.411510e-01	1.211753e-03
2.575000e-01	3.250000e-02	3.250000e-02	7.034907e-01	1.731275e-01	2.945556e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.794041e-01	1.006801e-01	5.452233e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.739558e-01	5.596744e-02	5.073307e-03
7.250000e-01	2.750000e-01	2.750000e-01	1.232093e-02	6.282247e-03	2.792524e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.970955e+02	2.597018e+00	2.801822e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.520819e+01	1.815211e+00	1.668997e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.535469e+01	1.582038e+00	3.592078e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.021890e+01	1.175746e+00	6.101216e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.093323e+00	1.293827e+00	8.939016e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.052890e+00	3.240566e-01	6.090777e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.235059e+00	4.089942e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.062866e+00	3.868082e-01	1.219915e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.587823e+00	3.340597e-01	1.341359e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.989909e-01	2.878131e-01	6.677491e-02
1.850000e-01	2.500000e-02	2.500000e-02	5.578668e-01	2.443120e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.603140e-02	7.707934e-03	3.550837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.193828e+00	1.778371e-02	5.769808e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.619508e+00	3.312979e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.696741e+00	5.016387e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.026096e+00	2.880468e-01	6.835756e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.260857e-01	1.672952e-01	8.787767e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.102138e-01	1.434986e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.569415e-02	4.702175e-02	1.900765e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.662038e-03	3.283096e-03	2.520940e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.599080e+00	6.392725e-02	6.030460e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.115682e+00	3.673255e-01	3.607014e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.117094e+00	2.409918e-01	4.706529e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.529309e-01	1.460774e-01	5.402108e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.661335e-01	1.249161e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	1.997130e-01	6.381034e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	6.440601e-02	3.305706e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	4.091374e-03	3.094827e-03	2.675841e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.448865e+01	1.398824e-01	1.321188e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.292039e+00	6.748461e-01	1.820902e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.364165e+00	3.159002e-01	1.117524e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.806540e-01	2.324383e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.094350e-02	1.499071e-02	1.346690e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.247978e+00	0.000000e+00	1.382575e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.547412e+00	4.498566e-01	1.433745e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.082858e+00	1.354178e-01	5.851649e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.426996e+00	5.565116e-01	5.387080e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.677069e+00	6.491669e-01	5.166307e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.045865e+00	5.693336e-01	4.426157e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.521661e+00	3.936231e-01	7.329608e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.347783e+00	4.769375e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	8.379379e-01	2.676284e-01	4.846593e-02
4.150000e-01	2.500000e-02	2.500000e-02	5.325185e-01	1.650800e-01	9.023299e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.743462e-01	1.264454e-01	2.382495e-04
5.150000e-01	2.500000e-02	2.500000e-02	1.681986e-01	6.311384e-02	3.293920e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.788396e-02	4.124946e-02	8.948086e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.294346e-03	2.524938e-03	9.767374e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.298013e+00	3.415188e-01	3.309933e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.908832e+00	3.502041e-01	1.369302e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.077433e+00	3.921988e-01	3.485482e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.231889e+00	5.411475e-01	3.109616e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.706589e+00	7.524340e-01	1.390271e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.619379e+00	4.328554e-01	1.836476e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.028058e+00	4.053356e-01	1.501211e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.618874e+00	3.994393e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.316166e+00	3.779371e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	9.366562e-01	1.897483e-01	1.204913e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.120033e-01	1.602116e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	4.203424e-01	9.893994e-02	9.585519e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.170188e-01	1.050949e-01	8.701369e-04
4.610000e-01	3.600000e-02	3.600000e-02	5.811347e-02	7.679158e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	5.293688e-03	4.361744e-03	7.579106e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.495869e+01	3.530115e+00	1.428872e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.749589e+01	4.975159e-01	5.618164e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.672017e+01	1.052359e+00	1.891694e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.004186e+01	1.313977e+00	5.255397e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.423582e+00	1.271191e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.083905e+00	7.661291e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.545609e+00	4.713799e-01	2.620461e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.795784e+00	5.111279e-01	1.391783e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.088358e+00	3.002028e-01	4.771055e-02
1.700000e-01	1.800000e-02	1.800000e-02	7.281275e-01	2.221360e-01	7.572966e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.487725e-01	1.693608e-01	1.892864e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.629458e-02	9.074874e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.371147e+00	3.782354e-02	1.396905e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.132774e+00	3.061946e-01	2.693822e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.324674e+00	6.448353e-01	6.407863e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.504375e+00	4.047977e-01	4.703061e-02
3.800000e-01	4.000000e-02	4.000000e-02	7.602948e-01	2.304264e-01	4.021185e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.853982e-01	1.458601e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.613990e-01	8.154876e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.622137e-02	2.178816e-02	1.602385e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.251540e-03	1.093013e-03	1.695674e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.976674e+01	1.095122e-01	4.492680e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.116634e+00	2.072621e-01	7.149058e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.032586e+00	3.081096e-01	9.787380e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.103580e+00	4.890465e-01	7.277570e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.219660e+00	2.640515e-01	7.111397e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.289857e-01	1.532782e-01	3.965299e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.609761e-01	1.285639e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.813683e-01	7.104346e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.250898e-02	6.895104e-03	2.715918e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.017666e+02	1.406221e+00	2.425862e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.594398e+01	4.655780e-01	6.798651e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.844476e+00	2.146225e-01	2.475115e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.480784e+00	1.739502e-01	3.569642e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.818137e+00	3.071109e-01	4.770140e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.108437e-01	2.592344e-01	9.125597e-03
2.035000e-01	2.650000e-02	2.650000e-02	4.855098e-01	1.644560e-01	2.041125e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.918271e-02	1.108248e-02	3.477052e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.270289e+00	1.107591e-01	2.074283e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.455081e+00	5.738933e-01	1.004663e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.404384e+00	1.353936e-01	5.736420e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.358889e+00	5.552088e-01	3.422994e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.924191e+00	6.433951e-01	7.797163e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.410661e+00	5.616777e-01	8.224206e-02
2.500000e-01	2.000000e-02	2.000000e-02	1.982170e+00	5.923245e-01	3.134131e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.500505e+00	4.444598e-01	7.736885e-04
3.450000e-01	2.500000e-02	2.500000e-02	1.110889e+00	3.876969e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	6.335168e-01	1.888607e-01	7.085939e-02
4.500000e-01	3.000000e-02	3.000000e-02	3.848729e-01	1.297612e-01	6.191166e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.102930e-01	8.732252e-02	6.183121e-03
5.700000e-01	3.000000e-02	3.000000e-02	8.088264e-02	4.267830e-02	6.875591e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.356698e-03	2.524150e-03	1.147076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.735265e+01	5.354538e-01	6.869887e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.478952e+00	3.029471e-01	1.010849e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.420410e+00	2.555516e-01	3.459845e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.269489e+00	3.083553e-01	2.146121e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.293908e+00	2.914149e-01	1.333841e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.813446e+00	5.443417e-01	4.382006e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.227563e+00	3.892101e-01	1.833141e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.682375e+00	4.009287e-01	9.203857e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.245083e+00	3.351385e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	6.505022e-01	1.391563e-01	1.265368e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.625173e-01	1.707929e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.034645e-01	6.378027e-02	9.914481e-03
7.250000e-01	2.750000e-01	2.750000e-01	1.522870e-02	7.471488e-03	4.719369e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.012253e+02	2.994082e+00	2.320719e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.331711e+01	1.071227e+00	6.115508e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.321641e+01	2.476696e-01	1.809907e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.445210e+00	6.689364e-01	2.136175e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.698634e+00	1.982794e-01	6.174737e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.070667e+00	3.419528e-01	7.348506e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.650783e+00	2.376838e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.078215e+00	2.893202e-01	5.605673e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.688199e+00	3.317701e-01	1.388881e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.058353e+00	2.697510e-01	1.448350e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.065992e-01	2.003518e-01	2.739409e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.525425e-02	1.281286e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.104563e+00	2.311071e-02	5.547494e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.886404e+00	2.358123e-01	8.951822e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.684207e+00	5.606612e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.009431e+00	3.360497e-01	5.184543e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.660114e-01	1.890858e-01	1.570986e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.242913e-01	8.152790e-02	4.468433e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.093301e-02	5.104001e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.841887e-03	3.960074e-03	1.217554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.758838e+00	1.094171e-02	6.107995e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.208321e+00	4.083888e-01	1.968641e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.106554e+00	2.894397e-01	7.162030e-03
2.675000e-01	3.750000e-02	3.750000e-02	6.035768e-01	1.447147e-01	2.320587e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.369741e-01	8.535833e-02	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	1.321803e-01	4.602429e-02	3.153959e-03
5.050000e-01	4.500000e-02	4.500000e-02	4.479208e-02	2.391497e-02	6.439871e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.665957e-03	2.199601e-03	5.696496e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.529799e+01	7.972651e-02	1.147592e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.768912e+00	5.511971e-01	3.707303e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.269263e+00	3.239275e-01	1.614727e-02
1.775000e-01	2.750000e-02	2.750000e-02	5.697673e-01	1.670388e-01	4.084187e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.119601e-02	1.074094e-02	1.225291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.901911e-01	0.000000e+00	9.559693e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.200505e+00	1.822339e-03	2.167316e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.623004e+00	6.464408e-01	2.363670e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.586892e+00	5.602534e-01	3.140065e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.954674e+00	8.187503e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.198803e+00	6.981169e-01	1.904627e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.592322e+00	5.229770e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.198271e+00	4.110711e-01	1.997783e-03
3.700000e-01	2.000000e-02	2.000000e-02	7.834033e-01	2.444151e-01	1.034467e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.937533e-01	2.162061e-01	1.537714e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.281713e-01	1.252549e-01	3.628328e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.983981e-01	9.105402e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.626607e-02	2.022715e-02	5.267050e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.691132e-03	3.849975e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.117258e+00	0.000000e+00	4.114103e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.013874e+01	1.149657e+00	1.478747e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.287453e+00	1.579665e-01	6.456720e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.441828e+00	5.715536e-01	9.492231e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.059992e+00	6.865369e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.861993e+00	5.057254e-01	1.354158e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.126752e+00	5.802440e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.537730e+00	4.211256e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	9.711804e-01	2.259025e-01	1.589676e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.590595e-01	1.850171e-01	4.988039e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.483212e-01	1.623702e-01	3.860737e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.044954e-01	1.365689e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.062402e-01	7.983664e-02	1.365819e-02
4.610000e-01	3.600000e-02	3.600000e-02	6.565089e-02	2.220194e-02	3.838606e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.786479e-03	3.615040e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.505739e+01	7.715983e-01	1.316038e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.826685e+01	4.676471e-01	5.590024e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.575511e+01	7.720787e-01	1.441896e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.008020e+01	1.810609e+00	1.186099e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.728345e+00	9.999122e-01	9.427573e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.610579e+00	7.890426e-01	3.418585e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.267982e+00	5.922973e-01	8.850658e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.629759e+00	3.904051e-01	2.381709e-02
1.360000e-01	1.600000e-02	1.600000e-02	9.722544e-01	3.159133e-01	3.473082e-02
1.700000e-01	1.800000e-02	1.800000e-02	6.373004e-01	2.074729e-01	2.056243e-02
2.080000e-01	2.000000e-02	2.000000e-02	3.537056e-01	1.491515e-01	6.913260e-03
6.140000e-01	3.860000e-01	3.860000e-01	9.028684e-03	5.264812e-03	2.631819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.202905e+00	0.000000e+00	1.681451e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.119219e+00	3.629453e-01	1.594776e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.659765e+00	8.611872e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.471595e+00	4.870898e-01	7.106431e-02
3.800000e-01	4.000000e-02	4.000000e-02	7.350335e-01	2.432370e-01	3.213667e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.690212e-01	1.207565e-01	1.101879e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.311478e-01	5.720191e-02	1.919643e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.847644e-02	2.726120e-02	8.001838e-03
8.200000e-01	1.800000e-01	1.800000e-01	4.585175e-04	9.917852e-04	1.006074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.929284e+01	0.000000e+00	5.684637e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.521174e+00	6.715872e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.362893e+00	5.427912e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.246557e+00	5.410352e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.181558e+00	2.899428e-01	3.271243e-02
2.660000e-01	4.100000e-02	4.100000e-02	5.916688e-01	1.571401e-01	2.680043e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.895464e-01	8.597767e-02	1.662771e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.455801e-01	4.944578e-02	8.806918e-03
7.340000e-01	2.660000e-01	2.660000e-01	8.606575e-03	5.738425e-03	1.116406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.978807e+02	0.000000e+00	3.152658e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.809184e+01	1.878503e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.214990e+00	8.772105e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.032832e+00	2.998075e-01	1.244312e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.601100e+00	3.353035e-01	5.770036e-02
1.485000e-01	2.850000e-02	2.850000e-02	7.638469e-01	2.646766e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	4.000015e-01	1.224904e-01	2.519916e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.224684e-02	8.374844e-03	6.851404e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.497427e+00	0.000000e+00	2.081510e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.235714e+00	4.554059e-01	1.375453e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.763024e+00	1.337177e-02	4.020583e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.347466e+00	8.742861e-01	1.369631e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.066522e+00	6.762066e-01	3.735669e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.678121e+00	8.123170e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.058334e+00	6.689119e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.476893e+00	4.674168e-01	1.056163e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.025174e+00	3.685376e-01	2.713790e-02
3.950000e-01	2.500000e-02	2.500000e-02	6.067613e-01	1.864573e-01	8.606446e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.265467e-01	1.793699e-01	1.572477e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.208630e-01	9.433855e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.917654e-02	2.208490e-02	5.343302e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.031201e-03	4.015077e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.388308e+01	0.000000e+00	7.906596e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.053987e+01	5.741308e-01	1.825135e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.455650e+00	2.223024e+00	1.186678e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.551656e+00	5.579057e-01	3.475126e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.579185e+00	5.306194e-01	5.642726e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.114268e+00	5.324354e-01	7.902739e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.371863e+00	5.053003e-01	1.761806e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.654850e+00	3.470916e-01	1.275492e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.025996e+00	2.405279e-01	7.536990e-02
2.575000e-01	3.250000e-02	3.250000e-02	6.653070e-01	1.861783e-01	4.384507e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.162296e-01	1.450255e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	1.446152e-01	4.388170e-02	3.626075e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.216814e-02	6.809424e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.985795e+02	4.248617e-01	2.745863e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.610190e+01	1.488356e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.443187e+01	2.965474e+00	1.158922e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.120155e+01	1.081890e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.947153e+00	1.100320e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.153261e+00	3.254122e-01	4.176750e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.892466e+00	3.008940e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	1.965398e+00	2.623532e-01	1.395042e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.521482e+00	3.411053e-01	7.160540e-02
1.375000e-01	2.250000e-02	2.250000e-02	9.341221e-01	3.350795e-01	2.895371e-02
1.850000e-01	2.500000e-02	2.500000e-02	5.089073e-01	1.672286e-01	6.962852e-03
6.050000e-01	3.950000e-01	3.950000e-01	1.643885e-02	7.416478e-03	1.761978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.457142e+00	0.000000e+00	5.287931e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.488865e+00	3.731887e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.375208e+00	3.799211e-01	1.064346e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.275774e-01	3.173120e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	5.150086e-01	1.555667e-01	1.922252e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.521284e-01	8.736957e-02	1.534122e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.691977e-02	4.832082e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	3.594020e-03	2.413885e-03	3.510455e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.804050e+00	0.000000e+00	5.755914e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.004222e+00	3.329974e-01	1.597424e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.150536e+00	2.503336e-01	9.003252e-03
2.675000e-01	3.750000e-02	3.750000e-02	5.989586e-01	1.517238e-01	2.298845e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.396319e-01	1.171920e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	1.679559e-01	5.054070e-02	1.160466e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.837163e-02	3.148051e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	3.227523e-03	2.262031e-03	2.635183e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.475077e+01	6.572783e-02	1.241944e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.118547e+00	5.168262e-01	3.340870e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.325916e+00	3.415245e-01	6.381354e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.516447e-01	2.054203e-01	4.841342e-04
6.025000e-01	3.975000e-01	3.975000e-01	2.808101e-02	1.400189e-02	1.703140e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.542701e+00	6.978766e-02	1.178531e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.780629e+00	7.317941e-02	1.305520e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.170669e+00	3.431271e-01	2.503988e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.464034e+00	6.843310e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.634885e+00	6.904094e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.705675e+00	4.178237e-01	2.510948e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.515809e+00	5.094347e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.027324e+00	2.875281e-01	4.329336e-02
3.700000e-01	2.000000e-02	2.000000e-02	7.588901e-01	2.227794e-01	6.272142e-02
4.150000e-01	2.500000e-02	2.500000e-02	5.276387e-01	1.672598e-01	3.318616e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.368094e-01	1.402780e-01	3.840564e-03
5.150000e-01	2.500000e-02	2.500000e-02	1.799849e-01	8.501944e-02	7.774646e-03
5.700000e-01	3.000000e-02	3.000000e-02	6.085076e-02	2.578842e-02	1.517190e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.605898e-03	2.542818e-03	5.080079e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.729087e+00	5.077293e-01	3.643463e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.501125e+00	0.000000e+00	1.238997e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.734058e+00	3.100735e-01	5.774508e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.329783e+00	9.910196e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.465892e+00	5.611339e-01	1.742969e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.710890e+00	5.903918e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	1.857100e+00	3.175743e-01	1.262032e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.516066e+00	3.029250e-01	4.297799e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.195740e+00	3.698407e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	7.801704e-01	1.689493e-01	9.055317e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.470626e-01	1.470538e-01	4.673054e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.845253e-01	1.270924e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.172950e-01	6.888522e-02	1.542653e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.883091e-02	4.293964e-02	1.259184e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.422490e-03	4.455969e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.926318e+01	3.799871e+00	1.644057e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.833261e+01	0.000000e+00	5.964581e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.571124e+01	1.661645e+00	1.075101e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.406325e+00	1.569323e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.428532e+00	1.045771e+00	1.613136e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.837253e+00	6.218531e-01	1.442051e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.449575e+00	5.060437e-01	2.583570e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.670619e+00	4.311719e-01	1.991372e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.175566e+00	3.796056e-01	2.280266e-03
1.700000e-01	1.800000e-02	1.800000e-02	6.855154e-01	1.962187e-01	8.403501e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.192839e-01	1.676480e-01	1.916116e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.709788e-02	1.070723e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.684727e+00	2.337640e-02	1.321248e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.104896e+00	2.945714e-01	6.492213e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.383634e+00	6.499074e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.201540e+00	3.433508e-01	6.231546e-02
3.800000e-01	4.000000e-02	4.000000e-02	7.222486e-01	2.495605e-01	1.791249e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.323844e-01	1.305776e-01	2.169472e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.373682e-01	6.736635e-02	3.837160e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.972486e-02	1.665729e-02	2.754140e-03
8.200000e-01	1.800000e-01	1.800000e-01	7.069571e-04	5.348305e-04	6.409492e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.110751e+01	1.397726e-01	4.302932e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.197991e+00	2.169539e-01	2.726909e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.758904e+00	2.436713e-01	1.413786e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.076162e+00	4.900923e-01	4.089815e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.228393e+00	2.751759e-01	1.656726e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.089156e-01	1.657136e-01	7.501543e-03
3.475000e-01	4.050000e-02	4.050000e-02	2.994914e-01	8.664019e-02	1.514013e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.782359e-01	5.789154e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.040520e-02	5.591073e-03	6.637445e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.093483e+02	5.621689e-01	2.348854e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.665259e+01	4.847917e-01	6.099829e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.921347e+00	3.425240e-01	1.377247e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.655528e+00	1.947565e-01	4.541546e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.590409e+00	3.089365e-01	4.637743e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.996228e-01	2.493536e-01	3.666820e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.621301e-01	1.657913e-01	1.998493e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.788999e-02	1.069011e-02	4.588722e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.572416e+00	4.485127e-02	2.102675e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.572447e+00	1.426401e-01	7.032624e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.719673e+00	4.392696e-01	4.734118e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.254372e+00	4.816319e-01	3.182397e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.012611e+00	8.879210e-01	3.326944e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.410103e+00	6.438150e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.667555e+00	4.186256e-01	1.551925e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.407600e+00	4.628805e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	8.870072e-01	2.449960e-01	6.804181e-02
3.950000e-01	2.500000e-02	2.500000e-02	6.308248e-01	2.257758e-01	8.793159e-02
4.500000e-01	3.000000e-02	3.000000e-02	3.688361e-01	1.181899e-01	2.419694e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.004490e-01	8.986974e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	6.185096e-02	2.610863e-02	1.688772e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.774395e-03	2.589474e-03	3.006445e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.807056e+01	3.830331e-01	6.762027e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.906690e+00	1.843184e-01	5.233993e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.632942e+00	1.029916e-01	8.704410e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.176558e+00	4.332099e-01	9.344731e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.124658e+00	5.387558e-01	1.135728e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.625531e+00	4.783275e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.160251e+00	4.766076e-01	6.589795e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.643857e+00	3.398429e-01	3.252181e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.131316e+00	2.901652e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	6.699226e-01	1.497598e-01	3.427727e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.851449e-01	1.028894e-01	2.118198e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.975491e-01	7.593817e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.288063e-02	5.092381e-03	1.130475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.084560e+02	4.749313e-01	2.423030e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.206492e+01	0.000000e+00	2.605797e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.384241e+01	9.843030e-01	9.648074e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.779857e+00	1.001921e+00	1.025796e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.292492e+00	5.049864e-01	2.656044e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.404549e+00	2.284897e-01	3.674154e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.826428e+00	5.682765e-01	6.736970e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.999685e+00	2.376992e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.524461e+00	3.236193e-01	7.448817e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.073461e+00	2.693572e-01	3.582220e-02
1.850000e-01	2.500000e-02	2.500000e-02	5.974537e-01	1.971643e-01	8.136910e-03
6.050000e-01	3.950000e-01	3.950000e-01	2.296480e-02	1.254484e-02	1.927353e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.297374e+00	2.841509e-02	4.940892e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.677067e+00	1.934245e-01	7.920156e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.573668e+00	4.809140e-01	4.926797e-02
3.500000e-01	3.000000e-02	3.000000e-02	8.594940e-01	3.068828e-01	9.093684e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.378117e-01	1.795998e-01	1.995953e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.800349e-01	9.701795e-02	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	7.485821e-02	3.293012e-02	8.213859e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.598641e-03	3.534321e-03	2.760805e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.920248e+00	3.037614e-02	5.540780e-01
1.350000e-01	3.000000e-02	3.000000e-02	1.955178e+00	3.435234e-01	6.108271e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.187377e+00	3.068984e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	4.855381e-01	1.276557e-01	2.626969e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.847177e-01	8.639756e-02	6.649627e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.042184e-01	5.429307e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	4.383920e-02	1.723400e-02	1.224930e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.847904e-03	2.610101e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.555930e+01	4.053269e-02	1.109552e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.542977e+00	5.687200e-01	1.817639e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.171618e+00	3.229001e-01	1.934420e-02
1.775000e-01	2.750000e-02	2.750000e-02	5.414554e-01	1.518269e-01	2.363157e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.545743e-02	1.230544e-02	1.250563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.024285e+00	2.346767e-02	9.199478e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.377589e+00	0.000000e+00	1.972932e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.799545e+00	3.282326e-01	1.804701e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.904384e+00	9.234929e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.616313e+00	5.996789e-01	1.805561e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.987234e+00	5.235862e-01	1.682536e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.386334e+00	3.966308e-01	3.417088e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.032744e+00	3.414097e-01	1.061576e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.955629e-01	2.840460e-01	2.959163e-02
4.150000e-01	2.500000e-02	2.500000e-02	5.283074e-01	1.882482e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	3.340860e-01	9.729466e-02	5.708059e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.866348e-01	8.261746e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.209766e-02	4.620591e-02	5.268499e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.503603e-03	3.117119e-03	7.080131e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.204982e+00	3.736004e-01	3.390156e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.064536e+01	1.775516e-01	1.271464e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.067401e+00	2.810174e-01	6.965121e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.170770e+00	6.616421e-01	3.044826e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.896010e+00	7.637529e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.662014e+00	5.399619e-01	4.523948e-02
1.385000e-01	1.350000e-02	1.350000e-02	1.939802e+00	5.366469e-01	4.214410e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.295075e+00	2.848541e-01	1.067175e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.102151e+00	3.061719e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	6.825673e-01	1.559633e-01	8.496213e-02
2.835000e-01	2.350000e-02	2.350000e-02	4.504914e-01	1.173351e-01	9.705227e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.309706e-01	9.866036e-02	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.181240e-01	9.340743e-02	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.139952e-01	5.013556e-02	1.294406e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.909719e-03	3.500733e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.903783e+01	7.186273e-01	1.685644e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.062365e+01	9.896234e-01	3.554563e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.560280e+01	1.173923e+00	1.075856e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.570918e+00	1.180254e+00	2.832702e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.682956e+00	1.353820e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.173438e+00	6.848483e-01	2.772821e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.203463e+00	7.296859e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.292207e+00	3.172708e-01	2.400827e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.878520e-01	2.597064e-01	7.158119e-02
1.700000e-01	1.800000e-02	1.800000e-02	6.664123e-01	2.345187e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	4.082255e-01	1.841682e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.219056e-02	6.874968e-03	3.191413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.443626e+00	5.735175e-03	1.326172e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.211572e+00	3.107663e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.367036e+00	6.302846e-01	2.051257e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.444858e+00	5.008940e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	6.490229e-01	2.119545e-01	4.744566e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.784944e-01	1.305236e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.360730e-01	5.757615e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.565798e-02	2.380186e-02	2.544302e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.599798e-04	1.171634e-03	2.468340e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.029077e+01	9.518208e-02	4.716377e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.507246e+00	2.839715e-01	2.201271e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.173535e+00	4.204010e-01	1.397683e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.043011e+00	4.693803e-01	8.958052e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.234808e+00	3.516587e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	5.158466e-01	1.336777e-01	1.984931e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.839869e-01	8.699885e-02	6.272147e-03
4.280000e-01	4.000000e-02	4.000000e-02	1.684154e-01	5.469154e-02	6.477089e-03
7.340000e-01	2.660000e-01	2.660000e-01	9.080759e-03	5.636889e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.063057e+02	0.000000e+00	2.835402e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.702707e+01	1.679968e+00	2.023932e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.616748e+00	4.255813e-01	1.224267e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.654851e+00	4.122080e-01	1.778105e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.466071e+00	3.192770e-01	5.198165e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.148582e-01	2.788572e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	3.600974e-01	1.365245e-01	4.146811e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.411097e-02	8.765216e-03	1.814166e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.968343e+00	2.435552e-02	1.932521e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.107535e+00	2.031751e-01	1.355039e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.696424e+00	1.613154e-01	3.350145e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.628199e+00	7.045640e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.161771e+00	8.335364e-01	6.691082e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.279638e+00	5.652042e-01	2.773748e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.865165e+00	6.811677e-01	6.848216e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.378824e+00	4.561821e-01	1.294517e-02
3.450000e-01	2.500000e-02	2.500000e-02	8.835395e-01	2.893207e-01	6.789619e-02
3.950000e-01	2.500000e-02	2.500000e-02	6.196285e-01	2.288465e-01	2.441533e-02
4.500000e-01	3.000000e-02	3.000000e-02	3.689356e-01	1.047901e-01	3.572602e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.267196e-01	1.006460e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	9.070752e-02	5.227930e-02	2.802683e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.475937e-03	3.018880e-03	8.427542e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.522578e+01	5.296410e-01	7.104055e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.008476e+01	3.767106e-01	1.772611e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.900041e+00	5.912781e-01	5.012108e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.726824e+00	5.119860e-01	4.491527e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.438700e+00	3.068636e-01	4.840663e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.892144e+00	6.925710e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.313009e+00	6.942806e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.480550e+00	3.196831e-01	1.502560e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.065234e+00	3.058215e-01	3.693135e-02
2.575000e-01	3.250000e-02	3.250000e-02	5.560617e-01	1.289421e-01	8.442976e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.702444e-01	1.131650e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	1.927487e-01	7.272514e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.491527e-02	7.185552e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.076890e+02	3.691500e+00	2.802235e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.410986e+01	1.792140e+00	1.703860e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.242466e+01	9.765201e-01	9.298365e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.078252e+01	1.266263e+00	8.478040e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.817996e+00	4.006923e-01	2.633858e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.444898e+00	7.162857e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	2.733821e+00	4.154709e-01	1.989303e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.733618e+00	2.726224e-01	8.056521e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.450966e+00	4.361389e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	7.876625e-01	2.150665e-01	1.336926e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.653476e-01	2.421741e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.923115e-02	9.565752e-03	2.114974e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL2_MUR1_MUF1_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.537320e-02	7.405477e-03	9.774673e-02
2.100000e-01	4.000000e-02	4.000000e-02	5.470018e-01	5.556914e-02	8.494933e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.743310e+00	9.833901e-02	1.412746e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.393282e+00	7.425613e-02	5.240111e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.004983e+00	9.468433e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.882355e+00	1.166043e+00	9.271591e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.414736e+00	6.392001e-01	1.117265e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.018359e-01	5.063038e-02	1.392847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.911470e-01	7.340168e-02	5.284686e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.716446e+00	2.469630e-01	1.585017e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.227306e+00	1.919284e-01	4.325873e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.399569e+00	8.794650e-01	1.425429e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.860687e+00	6.538835e-01	1.646538e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.233070e-01	3.574708e-01	8.980077e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.644854e-01	1.635669e-01	3.693404e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.106772e-02	1.021994e-02	3.227595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.006909e+00	3.907357e-01	1.885292e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.099369e+00	8.167452e-01	1.999198e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.012902e+00	7.964645e-01	3.703164e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.245928e+00	1.242140e+00	4.063116e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.463895e-01	7.311566e-02	2.696874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.720883e-03	2.368822e-03	1.997839e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.532678e-02	1.538475e-02	1.139866e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.609199e-01	3.324470e-02	3.576110e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.065586e-01	4.409230e-02	6.975116e-01
2.100000e-01	2.000000e-02	2.000000e-02	9.125564e-01	3.116436e-02	1.007776e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.668785e+00	1.019684e-01	1.152417e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.492305e+00	1.372567e-02	8.612525e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.261586e+00	4.916374e-02	3.241626e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.615525e+00	3.799109e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	3.495530e+00	8.956164e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.749053e+00	9.149159e-01	7.278427e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.879795e+00	7.602042e-01	8.175203e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.973561e-01	4.019376e-01	8.359900e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.635166e-02	3.303188e-02	1.513419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.939977e-02	6.292945e-03	7.753606e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.288373e-01	2.580067e-02	2.911000e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.016670e-01	1.081938e-01	6.672862e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.856847e-01	1.001718e-01	1.137361e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.472741e+00	1.229793e-01	1.403006e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.365667e+00	2.375153e-01	1.557791e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.304407e+00	2.600709e-01	1.112657e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.835366e+00	9.386741e-02	4.675565e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.004639e+00	2.601311e-01	1.114027e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.635640e+00	6.992768e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.786131e+00	6.981953e-01	1.598481e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.968903e+00	6.339782e-01	1.124181e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.185025e+00	4.288819e-01	1.022160e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.871248e-01	2.097100e-01	9.047862e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.874991e-02	2.061378e-02	6.505127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.855232e-01	2.676593e-02	5.697655e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.573280e-01	9.653985e-02	1.180030e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.423418e+00	2.934714e-01	2.222005e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.922964e+00	5.703062e-01	2.839805e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.639537e+00	7.075931e-01	2.885082e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.025362e+00	6.483625e-01	1.978863e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.822675e+00	6.084589e-01	6.600909e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.206809e+00	6.260995e-01	2.197194e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.846253e+00	1.094534e+00	4.219459e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.393046e+00	1.101734e+00	3.091794e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.059017e+00	8.293970e-01	2.297286e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.097541e-02	4.412007e-02	1.936677e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.687250e-02	7.811775e-03	1.790363e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.403825e-01	2.742348e-02	7.977647e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.474468e+00	6.100808e-02	1.075097e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.770710e+00	1.549688e-01	3.696539e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.204264e+00	6.204804e-01	1.178390e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.538652e+00	8.958122e-01	1.147117e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.485722e+00	6.369054e-01	1.011550e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.297034e-01	2.964142e-01	7.309609e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.320796e-02	1.577103e-02	4.512565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.671204e-01	7.702847e-03	7.688598e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.590723e+00	3.252377e-02	1.826346e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.834632e+00	2.158204e-01	1.543607e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.391571e+00	3.411438e-01	4.018999e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.036536e+00	3.773160e-01	1.211722e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.345623e+00	6.141420e-01	1.257207e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.414864e+00	4.791110e-01	1.360392e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.502570e-01	2.857837e-01	7.998282e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.616600e-02	3.014412e-02	8.176888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.964515e+01	0.000000e+00	1.727501e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.601455e+01	1.240487e+00	7.744778e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.661487e+00	1.267885e+00	2.233964e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.865265e+00	3.796354e-01	3.194208e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.400752e+00	3.923747e-01	1.121291e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.671040e+00	7.245499e-01	2.464165e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.749105e+00	7.336567e-01	2.214242e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.646029e-02	4.326359e-02	1.568045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.005673e-01	1.625329e-02	1.830975e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.429515e-01	2.554090e-02	4.242836e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.026808e-01	0.000000e+00	5.959867e-01
1.350000e-01	1.500000e-02	1.500000e-02	6.658722e-01	0.000000e+00	7.541952e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.081827e+00	4.498594e-02	8.989514e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.638046e+00	2.451474e-02	9.386278e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.263265e+00	1.047496e-01	5.496205e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.710025e+00	7.608105e-02	2.512337e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.998367e+00	3.763214e-01	9.337580e-03
3.950000e-01	2.500000e-02	2.500000e-02	2.909542e+00	6.939541e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	2.397414e+00	7.546569e-01	1.027025e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.635259e+00	6.253484e-01	3.159967e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.877335e-01	3.460065e-01	1.092815e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.293582e-02	3.114616e-02	1.281914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.427554e-01	1.499719e-01	8.683656e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.204372e+00	0.000000e+00	1.406320e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.711449e+00	8.232906e-02	1.502459e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.099506e+00	0.000000e+00	1.624398e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.649471e+00	1.274048e-01	1.554803e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.922469e+00	1.663097e-01	1.040915e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.120244e+00	2.170239e-01	4.428645e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.046331e+00	1.777018e-01	9.890845e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.941119e+00	4.590235e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	2.429818e+00	5.432184e-01	5.915034e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.649738e+00	4.460809e-01	1.174032e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.147905e-01	3.088650e-01	1.105937e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.433398e-02	3.291993e-02	1.229920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.351435e+01	0.000000e+00	1.721362e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.671918e+01	6.960687e-03	9.227725e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.432036e+01	7.634639e-01	6.231467e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.189843e+01	8.418656e-01	3.608631e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.088688e+00	9.809627e-01	1.962007e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.435224e+00	6.413185e-01	8.519128e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.802333e+00	5.109622e-01	2.833409e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.951207e+00	2.447319e-01	8.053828e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.559421e+00	4.507741e-01	1.730212e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.969692e+00	6.274865e-01	2.010945e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.126360e+00	7.302909e-01	1.746331e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.131471e-01	4.932601e-02	2.260932e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.484190e-02	4.004784e-03	8.379691e-02
2.100000e-01	4.000000e-02	4.000000e-02	5.185592e-01	5.658540e-04	5.787773e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.499806e+00	0.000000e+00	9.821130e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.869747e+00	0.000000e+00	6.761937e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.974365e+00	4.380652e-01	3.415530e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.442834e+00	1.195579e+00	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.656193e+00	6.360559e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	8.995963e-02	4.817788e-02	4.644997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.764428e-01	2.197487e-04	3.417060e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.433415e+00	0.000000e+00	1.073449e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.896451e+00	0.000000e+00	4.739798e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.871225e+00	6.835579e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	2.218139e+00	7.176062e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	8.515890e-01	2.584234e-01	2.620628e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.363580e-01	1.189226e-01	2.456454e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.021685e-02	9.346701e-03	1.947379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.575095e+00	4.747215e-02	1.717594e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.791826e+00	3.491216e-02	1.326312e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.159518e+00	9.502615e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.890178e+00	1.014534e+00	4.750137e-02
6.025000e-01	3.975000e-01	3.975000e-01	8.936017e-02	4.407773e-02	1.152322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.046836e-02	1.218832e-02	6.069982e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.210766e-01	1.647125e-02	1.420705e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.594239e-01	0.000000e+00	3.327024e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.866339e-01	3.424492e-03	4.777586e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.006674e+00	0.000000e+00	7.004395e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.600196e+00	0.000000e+00	8.556799e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.334681e+00	0.000000e+00	6.354055e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.007264e+00	0.000000e+00	3.762781e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.481075e+00	2.744477e-01	7.605936e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.520521e+00	6.365237e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.915383e+00	8.260256e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.942802e+00	6.291771e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	9.324021e-01	2.948139e-01	1.416711e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.250201e-02	3.123575e-02	7.368583e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.497024e-01	2.690917e-02	1.603240e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.541168e-01	0.000000e+00	3.064973e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.309345e-01	0.000000e+00	5.319477e-01
6.750000e-02	1.000000e-02	1.000000e-02	8.959190e-01	0.000000e+00	7.794028e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.536113e+00	0.000000e+00	1.021161e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.238707e+00	0.000000e+00	1.005169e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.901518e+00	0.000000e+00	9.765920e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.549050e+00	0.000000e+00	5.679961e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.991613e+00	1.638937e-01	1.758402e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.776026e+00	6.192456e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	3.112002e+00	6.738948e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	2.093453e+00	5.256167e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.165862e+00	3.239248e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	4.958204e-01	1.583560e-01	2.261422e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.515941e-02	1.648032e-02	1.055293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.899537e-01	3.765532e-02	1.145160e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.103964e+00	0.000000e+00	1.539475e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.349849e+00	0.000000e+00	2.332179e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.849504e+00	0.000000e+00	2.317198e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.323052e+00	0.000000e+00	2.193421e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.714785e+00	0.000000e+00	1.171514e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.071955e+00	1.321963e-01	4.921853e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.380007e+00	8.618154e-01	4.416205e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.755845e+00	1.109288e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.949954e+00	8.125356e-01	3.851542e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.587597e+00	5.393808e-01	6.100652e-02
6.140000e-01	3.860000e-01	3.860000e-01	5.900687e-02	2.628819e-02	2.245472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.165677e-02	4.661920e-03	1.205697e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.267459e-01	0.000000e+00	4.891190e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.103548e+00	0.000000e+00	8.033272e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.407156e+00	0.000000e+00	5.928122e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.472524e+00	3.482727e-01	4.730741e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.067003e+00	9.486169e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.651682e+00	5.947950e-01	2.523521e-03
6.050000e-01	3.500000e-02	3.500000e-02	5.758485e-01	2.742011e-01	1.609302e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.430324e-02	2.118477e-02	3.072325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.109456e-01	2.474793e-02	2.984750e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.808865e-01	0.000000e+00	9.970436e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.072852e+00	0.000000e+00	1.156084e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.175528e+00	5.243731e-02	7.567572e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.612126e+00	2.003695e-01	1.126455e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.832971e+00	6.619851e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.537706e+00	4.977301e-01	4.458995e-03
4.280000e-01	4.000000e-02	4.000000e-02	6.157692e-01	2.029046e-01	5.305511e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.963086e-02	2.342822e-02	5.115740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.270419e+00	0.000000e+00	7.072817e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.069441e+01	0.000000e+00	6.386700e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.696909e+00	1.087218e-01	3.136989e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.059602e+00	3.733705e-01	7.427630e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.365037e+00	7.393995e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.544475e+00	7.129303e-01	8.709499e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.226674e+00	4.578573e-01	1.408193e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.172104e-02	2.719613e-02	7.620309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.739612e-01	2.039283e-02	1.787622e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.554252e-01	0.000000e+00	3.131199e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.770724e-01	4.032069e-02	3.593923e-01
1.350000e-01	1.500000e-02	1.500000e-02	6.068768e-01	0.000000e+00	6.529154e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.792207e-01	0.000000e+00	6.607441e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.448912e+00	0.000000e+00	7.000767e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.065353e+00	0.000000e+00	4.966978e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.580182e+00	0.000000e+00	3.987275e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.081147e+00	2.525612e-01	5.431539e-02
3.950000e-01	2.500000e-02	2.500000e-02	3.132348e+00	5.857062e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	2.598602e+00	7.276798e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.685509e+00	5.240443e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.227201e-01	2.718853e-01	1.252562e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.886982e-02	2.936224e-02	1.140392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.200922e+00	2.404531e-01	7.331187e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.728441e-01	0.000000e+00	7.402296e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.214604e+00	0.000000e+00	9.499740e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.492712e+00	0.000000e+00	1.173232e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.084159e+00	0.000000e+00	9.899886e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.519953e+00	0.000000e+00	8.736103e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.991338e+00	0.000000e+00	7.590599e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.252730e+00	0.000000e+00	3.292580e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.283463e+00	3.768326e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	2.762213e+00	5.087514e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.734681e+00	4.106064e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	8.716684e-01	2.548473e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	6.427055e-02	2.730236e-02	1.451205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.679110e+01	0.000000e+00	9.228776e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.061332e+01	0.000000e+00	7.999776e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.119797e+01	0.000000e+00	4.961044e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.041557e+01	0.000000e+00	3.162239e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.884647e+00	0.000000e+00	2.719148e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.723093e+00	0.000000e+00	1.272567e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.471939e+00	3.598506e-01	5.288976e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.242338e+00	3.937754e-01	1.103170e-01
9.625000e-02	1.875000e-02	1.875000e-02	4.090462e+00	5.838984e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.923777e+00	6.621397e-01	2.299872e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.725975e+00	5.013750e-01	6.731435e-02
6.050000e-01	3.950000e-01	3.950000e-01	7.539037e-02	3.351670e-02	4.016280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.340209e-02	1.130455e-02	1.070129e-01
2.100000e-01	4.000000e-02	4.000000e-02	5.851595e-01	6.443119e-02	9.254210e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.777427e+00	3.281201e-02	1.356020e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.390362e+00	6.717772e-02	4.854494e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.016269e+00	1.002836e+00	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.794988e+00	1.117077e+00	1.389143e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.390709e+00	6.215563e-01	1.092397e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.027549e-01	5.320510e-02	8.308514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.404494e-01	9.955458e-02	5.796990e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.772462e+00	2.139639e-01	1.546654e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.196418e+00	1.359235e-01	4.040361e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.378668e+00	8.997207e-01	8.868138e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.819757e+00	6.547079e-01	1.665089e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.891091e-01	3.378462e-01	1.087306e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.725011e-01	1.636821e-01	3.445630e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.133845e-02	9.815485e-03	2.638474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.086184e+00	4.208508e-01	2.052195e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.297161e+00	8.200397e-01	1.926034e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.937893e+00	9.565914e-01	3.981139e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.160321e+00	1.206085e+00	3.888791e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.430354e-01	7.034080e-02	2.540616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.270132e-03	4.607972e-03	3.140347e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.124164e-02	1.604777e-02	1.296149e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.734866e-01	2.963730e-02	3.989446e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.458790e-01	4.652012e-02	7.303913e-01
2.100000e-01	2.000000e-02	2.000000e-02	8.971653e-01	0.000000e+00	1.017653e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.627872e+00	2.482989e-02	1.192908e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.532268e+00	3.354475e-02	8.919978e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.303086e+00	8.610080e-02	3.085858e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.647610e+00	4.059570e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	3.474327e+00	9.210317e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.697064e+00	9.208925e-01	1.180609e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.832014e+00	7.128637e-01	1.212032e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.968618e-01	4.176711e-01	1.106271e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.966269e-02	3.710339e-02	4.022834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.585525e-02	1.064395e-02	1.009359e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.401793e-01	2.686680e-02	3.544294e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.775146e-01	1.866473e-02	7.253812e-01
6.750000e-02	1.000000e-02	1.000000e-02	8.812072e-01	1.713077e-01	1.251922e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.543953e+00	1.426098e-01	1.425139e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.380092e+00	2.033868e-01	1.453788e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.275396e+00	1.741789e-01	1.092045e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.911340e+00	1.877019e-01	4.538623e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.970902e+00	2.755950e-01	9.033616e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.567890e+00	7.001122e-01	2.787836e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.783823e+00	7.406926e-01	6.715111e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.941145e+00	6.383355e-01	1.105640e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.164429e+00	4.012314e-01	1.401206e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.038045e-01	2.275398e-01	7.655345e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.895724e-02	1.957737e-02	3.569066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.986372e-01	5.899404e-02	6.571674e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.880334e-01	4.941909e-02	1.247583e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.484132e+00	2.110290e-01	2.420334e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.893669e+00	5.286974e-01	3.175331e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.652831e+00	7.080257e-01	2.817762e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.332711e+00	7.853592e-01	1.748182e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.762675e+00	3.815345e-01	5.387334e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.135238e+00	6.808410e-01	1.838618e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.823928e+00	1.173383e+00	2.196592e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.341111e+00	1.099588e+00	3.598976e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.025986e+00	8.232423e-01	3.275003e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.141626e-02	4.405437e-02	1.457013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.108394e-02	8.166963e-03	1.922829e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.470636e-01	1.669719e-02	8.704036e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.528682e+00	1.084091e-01	1.003187e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.776656e+00	1.085090e-01	3.573624e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.172786e+00	6.294215e-01	2.381199e-03
4.600000e-01	4.000000e-02	4.000000e-02	2.527346e+00	8.902868e-01	1.138162e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.450838e+00	6.173577e-01	1.005237e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.285803e-01	3.004422e-01	5.912185e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.369373e-02	1.741072e-02	3.408768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.105913e-01	0.000000e+00	8.652724e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.679299e+00	2.228219e-02	1.928248e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.881093e+00	2.355912e-01	1.526429e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.392374e+00	3.445046e-01	3.799099e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.008848e+00	3.798599e-01	7.279597e-03
2.660000e-01	4.100000e-02	4.100000e-02	2.313576e+00	6.032931e-01	1.411175e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.411847e+00	4.843937e-01	1.109780e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.371178e-01	2.796613e-01	8.560750e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.696257e-02	2.912618e-02	6.978784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.077843e+01	0.000000e+00	1.876149e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.612733e+01	1.165935e+00	8.302061e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.987876e+00	1.346318e+00	2.285278e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.766074e+00	3.631102e-01	3.150171e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.377244e+00	4.309650e-01	9.757988e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.677827e+00	7.674565e-01	2.046606e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.733342e+00	7.033685e-01	1.947381e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.224710e-02	4.267507e-02	1.495078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.157480e-01	2.172853e-02	1.997347e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.472705e-01	1.073903e-02	4.392104e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.948671e-01	0.000000e+00	6.889044e-01
1.350000e-01	1.500000e-02	1.500000e-02	6.681146e-01	1.645608e-02	8.347038e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.089607e+00	0.000000e+00	9.401721e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.648245e+00	4.814877e-02	8.478068e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.238790e+00	9.214918e-02	5.526566e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.742257e+00	7.852805e-02	2.386293e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.961887e+00	3.318182e-01	3.274801e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.899140e+00	6.925505e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	2.392068e+00	7.743387e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.603910e+00	6.142742e-01	1.344716e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.118131e-01	3.812477e-01	7.897289e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.512538e-02	3.466874e-02	4.206552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.942078e-01	7.813865e-02	9.662558e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.202563e+00	0.000000e+00	1.359195e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.697433e+00	0.000000e+00	1.725451e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.095674e+00	0.000000e+00	1.851783e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.623269e+00	1.244756e-01	1.472704e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.010939e+00	2.488749e-01	9.013901e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.144145e+00	2.171985e-01	3.940096e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.081628e+00	1.851916e-01	1.068957e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.846362e+00	3.541729e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	2.411523e+00	5.114727e-01	3.598968e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.649644e+00	4.932094e-01	1.039550e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.266796e-01	3.253366e-01	1.041357e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.623594e-02	3.339195e-02	7.514213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.445482e+01	0.000000e+00	1.852220e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.677738e+01	1.316521e-01	1.020739e+01
6.250000e-03	1.250000e-03	1.250000e-03	1.416643e+01	7.865375e-01	6.102825e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.204678e+01	1.190706e+00	3.513778e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.232078e+00	1.201698e+00	1.927146e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.611601e+00	5.494606e-01	8.567576e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.680828e+00	3.267099e-01	3.088856e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.918394e+00	2.640750e-01	9.017668e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.454558e+00	4.078513e-01	1.489816e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.977383e+00	7.086183e-01	1.532342e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.105652e+00	7.510355e-01	2.360961e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.150669e-01	5.239649e-02	1.596728e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.391283e-02	1.161317e-02	9.204707e-02
2.100000e-01	4.000000e-02	4.000000e-02	5.640247e-01	0.000000e+00	6.291905e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.553184e+00	0.000000e+00	9.915110e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.845997e+00	0.000000e+00	6.760490e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.976179e+00	5.711433e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	3.354043e+00	1.123279e+00	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.623784e+00	6.478613e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	9.207251e-02	4.753226e-02	1.981807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.112849e-01	0.000000e+00	4.001371e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.570421e+00	2.582128e-03	9.964011e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.880297e+00	0.000000e+00	5.129867e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.824433e+00	7.367477e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	2.158892e+00	7.009001e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	8.108744e-01	2.607401e-01	5.209055e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.377369e-01	1.146825e-01	2.710613e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.078855e-02	8.870886e-03	1.144441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.780843e+00	9.014652e-02	1.805423e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.822375e+00	2.548713e-03	1.375959e+00
1.200000e-01	3.000000e-02	3.000000e-02	6.078595e+00	1.090271e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.764917e+00	9.534775e-01	5.393573e-02
6.025000e-01	3.975000e-01	3.975000e-01	8.965626e-02	4.035767e-02	1.234262e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.841851e-02	7.105132e-03	7.864774e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.274839e-01	1.470369e-02	1.536107e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.943265e-01	0.000000e+00	3.262098e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.773521e-01	0.000000e+00	5.542517e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.050132e+00	0.000000e+00	7.251188e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.661232e+00	0.000000e+00	7.159249e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.297246e+00	0.000000e+00	6.978947e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.092335e+00	8.875639e-03	3.348064e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.482156e+00	2.153411e-01	6.105878e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.448717e+00	6.455056e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.853694e+00	7.631444e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.890841e+00	6.269616e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	9.753654e-01	3.570472e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	6.086242e-02	2.641974e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.652258e-01	1.901272e-02	1.924333e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.936098e-01	1.712335e-02	3.482585e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.375196e-01	0.000000e+00	6.020691e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.818178e-01	0.000000e+00	7.582304e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.572442e+00	0.000000e+00	1.092766e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.366752e+00	0.000000e+00	9.534683e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.996286e+00	0.000000e+00	8.196187e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.655157e+00	0.000000e+00	4.044628e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.934258e+00	1.412432e-01	1.566710e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.720054e+00	4.304093e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	3.047962e+00	7.298519e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	2.048913e+00	5.632717e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.116090e+00	3.246544e-01	1.540243e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.041630e-01	1.663814e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	3.374467e-02	1.411584e-02	2.249794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.489083e-01	0.000000e+00	1.410222e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.310585e+00	0.000000e+00	1.641714e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.419050e+00	0.000000e+00	2.423053e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.947076e+00	0.000000e+00	2.519909e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.529739e+00	0.000000e+00	2.081944e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.841478e+00	3.046465e-01	1.019902e+00
8.125000e-02	1.125000e-02	1.125000e-02	7.059354e+00	6.937173e-02	4.896512e-01
1.062500e-01	1.375000e-02	1.375000e-02	6.356232e+00	9.237278e-01	2.347976e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.626997e+00	1.077921e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.908017e+00	9.163409e-01	5.948236e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.573657e+00	5.187452e-01	2.412181e-02
6.140000e-01	3.860000e-01	3.860000e-01	5.672386e-02	2.353181e-02	5.978261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.074175e-02	6.290245e-03	1.305193e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.511951e-01	7.365206e-03	5.198448e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.143056e+00	0.000000e+00	8.878538e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.432506e+00	0.000000e+00	5.590844e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.468214e+00	4.511681e-01	7.661956e-03
4.600000e-01	4.000000e-02	4.000000e-02	3.000056e+00	8.905582e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.614190e+00	6.268922e-01	8.020763e-03
6.050000e-01	3.500000e-02	3.500000e-02	5.841315e-01	2.720750e-01	1.072433e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.344765e-02	1.955877e-02	2.086044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.337996e-01	3.749119e-02	3.151211e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.516488e-01	0.000000e+00	9.897973e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.192845e+00	2.728517e-03	1.161234e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.213751e+00	8.978032e-02	8.204638e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.599338e+00	2.656357e-01	1.088296e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.786723e+00	6.525055e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.484197e+00	4.615700e-01	2.351893e-02
4.280000e-01	4.000000e-02	4.000000e-02	6.038362e-01	2.181277e-01	4.682923e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.984025e-02	2.234974e-02	4.163950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.917222e+00	0.000000e+00	7.804445e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.114669e+01	0.000000e+00	5.896017e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.936034e+00	2.665744e-01	2.874882e+00
4.250000e-02	1.750000e-02	1.750000e-02	7.001070e+00	4.072736e-01	7.042926e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.336294e+00	6.986625e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.481495e+00	7.032595e-01	1.007268e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.179173e+00	4.507023e-01	1.404172e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.338935e-02	2.652732e-02	7.344800e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.870660e-01	1.572591e-02	1.883757e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.607547e-01	0.000000e+00	3.274455e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.609681e-01	0.000000e+00	4.116545e-01
1.350000e-01	1.500000e-02	1.500000e-02	6.765010e-01	0.000000e+00	5.602982e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.973277e-01	0.000000e+00	6.808002e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.495607e+00	0.000000e+00	6.975841e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.066580e+00	0.000000e+00	5.149963e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.628036e+00	0.000000e+00	3.499905e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.091423e+00	2.672606e-01	4.056547e-02
3.950000e-01	2.500000e-02	2.500000e-02	3.039494e+00	5.432685e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	2.550693e+00	6.779134e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.658182e+00	5.369843e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.576543e-01	3.368530e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.627342e-02	2.462288e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.166926e+00	2.027588e-01	6.684459e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.439915e-01	1.111861e-02	7.882863e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.219790e+00	0.000000e+00	9.882604e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.621604e+00	0.000000e+00	9.727583e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.009315e+00	0.000000e+00	1.078198e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.592211e+00	3.366149e-02	8.153493e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.959733e+00	0.000000e+00	6.453261e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.323109e+00	5.469752e-02	2.204839e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.308414e+00	3.876413e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	2.699909e+00	5.412739e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.739616e+00	4.275859e-01	1.028463e-03
4.075000e-01	4.250000e-02	4.250000e-02	8.361555e-01	2.171320e-01	2.351299e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.575893e-02	2.401462e-02	2.626661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.712713e+01	0.000000e+00	1.008855e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.192094e+01	0.000000e+00	6.693510e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.132298e+01	0.000000e+00	5.304849e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.062993e+01	9.932782e-02	3.484923e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.174013e+00	0.000000e+00	2.451974e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.615867e+00	2.029769e-01	1.245158e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.445682e+00	3.165357e-01	5.093487e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.347165e+00	6.011727e-01	1.336696e-01
9.625000e-02	1.875000e-02	1.875000e-02	4.002665e+00	5.206662e-01	3.590589e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.888320e+00	6.957990e-01	3.127527e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.693541e+00	4.927139e-01	5.979508e-02
6.050000e-01	3.950000e-01	3.950000e-01	7.255875e-02	2.903845e-02	8.460025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.165367e-02	2.048800e-02	1.107943e-01
2.100000e-01	4.000000e-02	4.000000e-02	6.785045e-01	1.485083e-01	1.004487e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.907442e+00	2.759256e-01	1.396562e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.398457e+00	3.847725e-01	3.391698e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.682192e+00	8.852859e-01	4.720227e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.768811e+00	1.119194e+00	3.147886e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.431848e+00	6.694868e-01	3.123657e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.122208e-01	5.804893e-02	2.575564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.972502e-01	1.843453e-01	6.179301e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.809225e+00	5.633671e-01	1.539028e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.916236e+00	3.207826e-01	3.504679e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.253441e+00	7.903103e-01	2.605547e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.954457e+00	6.948675e-01	3.587610e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.589367e-01	3.603965e-01	2.228788e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.945255e-01	1.722484e-01	7.575813e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.525626e-02	1.202466e-02	6.470981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.086992e+00	7.315717e-01	2.033113e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.624395e+00	1.216233e+00	1.939018e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.664075e+00	8.003197e-01	3.516208e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.469652e+00	1.190080e+00	7.466591e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.760997e-01	8.269537e-02	5.664564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.729260e-03	1.620547e-03	1.800925e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.994851e-02	1.470823e-02	1.350291e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.656742e-01	4.253651e-02	4.356540e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.649789e-01	1.094459e-01	8.021002e-01
2.100000e-01	2.000000e-02	2.000000e-02	9.674485e-01	1.652776e-01	1.173012e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.687841e+00	2.039875e-01	1.221711e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.603092e+00	3.281698e-01	7.834879e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.254938e+00	3.303231e-01	2.390995e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.516436e+00	5.161127e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	3.326631e+00	8.666519e-01	5.140837e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.607823e+00	8.540362e-01	2.675202e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.871789e+00	7.560525e-01	2.726596e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.089083e+00	4.791514e-01	2.040257e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.926338e-02	4.056326e-02	2.633309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.302337e-02	7.813660e-03	6.277215e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.380113e-01	4.809571e-02	3.951542e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.307109e-01	1.317774e-01	8.192796e-01
6.750000e-02	1.000000e-02	1.000000e-02	9.275509e-01	2.630334e-01	1.337838e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.606139e+00	3.667541e-01	1.644094e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.458314e+00	5.220666e-01	1.540191e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.141492e+00	4.821625e-01	1.080883e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.747042e+00	4.502391e-01	3.399907e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.764774e+00	3.091773e-01	9.333771e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.460642e+00	6.251196e-01	1.013794e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.780900e+00	7.465391e-01	2.660925e-01
3.345000e-01	2.750000e-02	2.750000e-02	2.001979e+00	6.365479e-01	2.771886e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.248448e+00	4.223688e-01	2.479836e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.531427e-01	2.601366e-01	1.556471e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.611772e-02	2.317161e-02	1.323607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.481021e-01	3.857997e-02	4.624501e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.543106e-01	1.884290e-01	1.383615e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.511243e+00	5.707366e-01	2.472030e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.860189e+00	8.952831e-01	3.122537e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.497319e+00	1.340536e+00	2.885159e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.650156e+00	1.256620e+00	1.898177e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.271601e+00	8.650610e-01	5.195698e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.838794e+00	5.830731e-01	1.688566e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.836504e+00	1.066010e+00	4.603902e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.602915e+00	1.170146e+00	5.449206e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.278522e+00	8.440394e-01	5.712239e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.120242e-01	5.295410e-02	3.831594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.338387e-02	7.553727e-03	2.182191e-01
1.400000e-01	4.000000e-02	4.000000e-02	5.544579e-01	7.568391e-02	9.503482e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.652873e+00	2.466001e-01	9.746578e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.656689e+00	2.811412e-01	2.566482e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.933171e+00	5.074758e-01	5.148334e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.499151e+00	8.654415e-01	2.294917e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.525153e+00	6.583905e-01	2.589542e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.766486e-01	3.325728e-01	1.490003e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.118910e-02	2.299406e-02	1.011220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.677215e-01	1.475902e-02	1.036397e+00
3.500000e-02	1.500000e-02	1.500000e-02	2.114862e+00	2.888043e-01	2.165847e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.994278e+00	4.999727e-01	1.297310e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.959508e+00	3.963463e-01	2.047027e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.731787e+00	2.704574e-01	8.286733e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.340268e+00	5.537527e-01	1.855279e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.544625e+00	5.251927e-01	2.634017e-01
4.280000e-01	4.000000e-02	4.000000e-02	8.053230e-01	2.973040e-01	1.632275e-01
7.340000e-01	2.660000e-01	2.660000e-01	7.526480e-02	3.376319e-02	1.543645e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.757650e+01	2.787217e+00	2.174456e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.712454e+01	2.790155e+00	7.123241e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.212121e+00	1.434172e+00	1.307595e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.921529e+00	3.014189e-01	4.413235e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.222337e+00	2.861048e-01	9.268774e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.852599e+00	7.114834e-01	2.704105e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.978302e+00	7.454757e-01	3.505767e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.057156e-01	5.054328e-02	3.308518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.045394e-01	1.362414e-02	2.051957e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.651508e-01	1.952548e-02	4.988705e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.393214e-01	3.897185e-02	7.625776e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.670890e-01	9.470851e-02	9.255075e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.183033e+00	1.274676e-01	9.491090e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.731571e+00	1.798226e-01	8.699836e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.242733e+00	2.483052e-01	5.328041e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.654748e+00	2.339106e-01	2.051979e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.811750e+00	3.934802e-01	1.218306e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.742440e+00	6.469767e-01	2.180748e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.306387e+00	7.100964e-01	1.852767e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.688248e+00	6.514101e-01	2.080539e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.786679e-01	4.254147e-01	1.675323e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.610571e-02	3.882862e-02	2.506078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.514710e-01	7.325211e-02	1.101187e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.492243e+00	0.000000e+00	1.859164e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.065787e+00	2.105983e-01	2.006806e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.519619e+00	2.645596e-01	1.870359e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.795793e+00	3.381976e-01	1.297298e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.953096e+00	4.684201e-01	7.694650e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.880187e+00	3.556614e-01	2.784998e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.802977e+00	2.702888e-01	6.172088e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.640889e+00	2.372269e-01	6.483011e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.379619e+00	5.145123e-01	9.132726e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.720200e+00	5.028467e-01	2.147670e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.006506e+00	3.500465e-01	1.779446e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.556525e-02	3.696652e-02	2.271228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.986304e+01	1.893021e+00	2.101410e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.903347e+01	2.200027e+00	9.881102e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.483680e+01	1.946698e+00	5.820451e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.158167e+01	1.883352e+00	2.608352e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.038530e+00	1.494330e+00	1.224470e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.577303e+00	7.866640e-01	5.915846e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.997674e+00	3.797208e-01	4.771533e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.422515e+00	1.324607e-01	1.324160e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.403718e+00	4.110382e-01	4.737997e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.065228e+00	6.929894e-01	1.669463e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.290923e+00	7.024693e-01	3.501459e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.374098e-01	5.897559e-02	3.918873e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.263662e-02	9.954939e-03	9.383282e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.091664e-01	0.000000e+00	7.541816e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.928728e+00	0.000000e+00	1.018335e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.268887e+00	0.000000e+00	4.816234e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.935284e+00	8.535674e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.794037e+00	9.681138e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.317281e+00	4.686918e-01	6.979067e-03
7.950000e-01	2.050000e-01	2.050000e-01	8.490752e-02	4.488492e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.133131e-01	9.741457e-03	4.359305e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.112907e+00	0.000000e+00	1.084296e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.173533e+00	1.178086e-02	2.454078e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.348574e+00	7.876062e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.707359e+00	4.919425e-01	2.880810e-02
4.200000e-01	4.000000e-02	4.000000e-02	7.364346e-01	1.930301e-01	3.979284e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.533291e-01	9.276969e-02	1.643410e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.364158e-02	8.534809e-03	1.029287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.513011e+00	1.278188e-01	1.844566e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.402113e+00	1.147294e-01	9.354172e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.420713e+00	1.020207e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.348875e+00	7.169001e-01	1.277101e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.287304e-02	3.546590e-02	1.103066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.237873e-02	3.296796e-03	5.383518e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.166777e-01	1.403413e-02	1.530710e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.982133e-01	0.000000e+00	3.728950e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.275106e-01	0.000000e+00	6.302966e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.137118e+00	0.000000e+00	8.768124e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.873260e+00	0.000000e+00	8.231244e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.645531e+00	0.000000e+00	5.294908e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.289942e+00	0.000000e+00	2.526803e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.650447e+00	4.690189e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	3.310012e+00	7.247606e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.616709e+00	8.395679e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.645377e+00	5.053843e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.271177e-01	2.511547e-01	1.795361e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.777645e-02	2.603498e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.083157e-01	1.741767e-03	1.696353e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.910223e-01	9.874654e-04	3.785400e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.672042e-01	0.000000e+00	6.243921e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.222042e+00	0.000000e+00	9.956982e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.931865e+00	0.000000e+00	1.269886e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.812831e+00	0.000000e+00	9.879199e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.461467e+00	0.000000e+00	7.272848e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.976226e+00	7.295054e-03	3.117587e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.011141e+00	3.028520e-01	4.767843e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.564486e+00	7.009593e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.653408e+00	6.276500e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.772339e+00	4.778405e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	9.946139e-01	2.543923e-01	9.884613e-03
4.610000e-01	3.600000e-02	3.600000e-02	4.568929e-01	1.245950e-01	2.092284e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.414541e-02	1.172152e-02	2.710565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.939886e-01	0.000000e+00	1.274037e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.404467e+00	0.000000e+00	1.938757e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.977284e+00	1.461832e-01	2.366547e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.789854e+00	2.359379e-02	2.781017e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.469548e+00	0.000000e+00	2.045610e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.467835e+00	1.830862e-01	7.714847e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.189979e+00	3.486043e-01	3.233298e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.885428e+00	1.006043e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	4.177398e+00	9.967086e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.562582e+00	7.077630e-01	1.027991e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.430534e+00	4.294422e-01	7.423939e-02
6.140000e-01	3.860000e-01	3.860000e-01	5.657483e-02	2.082305e-02	5.763633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.215239e-02	4.055204e-03	1.559447e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.355533e-01	0.000000e+00	6.396601e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.459032e+00	2.532871e-03	8.994328e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.781711e+00	0.000000e+00	4.083811e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.362813e+00	5.912849e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.567300e+00	8.288352e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.378792e+00	4.541799e-01	1.673587e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.433485e-01	2.397410e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.700606e-02	1.866021e-02	8.968570e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.305743e-01	1.227927e-02	4.310538e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.351388e+00	0.000000e+00	1.313084e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.861913e+00	9.989994e-03	1.330032e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.633710e+00	8.319627e-02	4.914205e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.446617e+00	5.156247e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	2.342653e+00	5.954985e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.243334e+00	3.288619e-01	6.259926e-02
4.280000e-01	4.000000e-02	4.000000e-02	5.841162e-01	1.668515e-01	3.576235e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.649406e-02	2.065545e-02	3.021192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.381581e+01	0.000000e+00	1.101532e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.517632e+01	0.000000e+00	6.755577e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.123700e+01	3.864991e-01	2.373341e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.755242e+00	5.338044e-01	4.312215e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.629084e+00	6.255685e-01	2.545736e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.226242e+00	5.645450e-01	8.274894e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.189017e+00	3.683431e-01	1.282790e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.063752e-02	2.348274e-02	7.314372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.651608e-01	1.247535e-03	1.979185e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.056877e-01	7.077797e-04	3.605005e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.679183e-01	0.000000e+00	5.707876e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.502302e-01	0.000000e+00	6.720212e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.152118e+00	0.000000e+00	7.557204e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.689532e+00	0.000000e+00	7.308444e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.320364e+00	9.003649e-03	4.622672e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.844739e+00	0.000000e+00	2.284153e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.096156e+00	3.733576e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.929042e+00	6.689649e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	2.340384e+00	7.022428e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.459715e+00	4.470799e-01	9.816049e-03
5.700000e-01	3.000000e-02	3.000000e-02	7.354123e-01	2.219649e-01	2.303589e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.566799e-02	2.470623e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.132268e+00	1.503443e-01	7.074384e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.093268e+00	0.000000e+00	9.086537e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.533999e+00	0.000000e+00	1.293332e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.974654e+00	0.000000e+00	1.477775e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.664863e+00	0.000000e+00	1.183309e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.056072e+00	1.591955e-02	7.965400e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.415363e+00	1.181545e-01	4.893133e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.399312e+00	5.944896e-02	1.352870e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.147174e+00	4.544953e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	2.370087e+00	5.201456e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.532689e+00	3.822089e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	7.659461e-01	1.836213e-01	1.274798e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.133587e-02	1.808173e-02	4.720841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.088148e+01	0.000000e+00	1.271532e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.508418e+01	0.000000e+00	8.951759e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.474168e+01	0.000000e+00	4.584019e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.253886e+01	1.582951e-01	3.362150e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.052846e+01	2.498708e-01	2.009160e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.109502e+00	4.423450e-01	8.441279e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.382477e+00	6.942439e-01	3.293852e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.615014e+00	4.540722e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.650872e+00	6.323745e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.656963e+00	6.111898e-01	5.369372e-03
1.850000e-01	2.500000e-02	2.500000e-02	1.571470e+00	4.115230e-01	9.468807e-02
6.050000e-01	3.950000e-01	3.950000e-01	7.158777e-02	2.397549e-02	8.400493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.930243e-02	2.231716e-02	1.338306e-01
2.100000e-01	4.000000e-02	4.000000e-02	7.516937e-01	1.627480e-01	1.024298e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.012177e+00	2.737998e-01	1.265479e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.359472e+00	2.623481e-01	3.892493e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.660577e+00	9.382517e-01	3.814480e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.650764e+00	1.067990e+00	3.382141e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.417906e+00	6.962345e-01	2.439695e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.088173e-01	5.749898e-02	2.023815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.578347e-01	1.941979e-01	6.782573e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.973078e+00	5.693035e-01	1.441268e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.870761e+00	2.302947e-01	3.046950e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.164709e+00	8.000263e-01	2.949239e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.875592e+00	6.745685e-01	3.478567e-01
4.200000e-01	4.000000e-02	4.000000e-02	9.567249e-01	3.829547e-01	1.690373e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.866046e-01	1.768294e-01	6.412994e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.575151e-02	1.371752e-02	4.477596e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.229147e+00	7.343166e-01	2.170209e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.836287e+00	1.208107e+00	1.805496e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.625497e+00	7.887471e-01	4.089616e-01
1.775000e-01	2.750000e-02	2.750000e-02	3.335044e+00	1.226032e+00	7.209258e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.687219e-01	8.298582e-02	5.071799e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.645942e-03	2.377345e-03	2.416088e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.728995e-02	1.608989e-02	1.581841e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.993172e-01	6.764841e-02	4.614615e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.974112e-01	9.922304e-02	8.227928e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.060433e+00	1.890727e-01	1.154885e+00
2.500000e-01	2.000000e-02	2.000000e-02	1.766355e+00	2.127502e-01	1.210690e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.626096e+00	2.645953e-01	7.802680e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.268897e+00	2.439581e-01	2.628240e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.463315e+00	5.152583e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	3.218922e+00	8.043220e-01	1.319823e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.645014e+00	9.982319e-01	1.770625e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.839252e+00	7.613505e-01	1.888937e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.036522e+00	4.561741e-01	1.984788e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.683255e-02	4.060974e-02	2.261243e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.193259e-02	7.440103e-03	9.782907e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.755250e-01	5.856188e-02	4.350997e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.755407e-01	1.498063e-01	9.160211e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.027508e+00	2.808947e-01	1.351479e+00
8.875000e-02	1.125000e-02	1.125000e-02	1.739676e+00	4.161003e-01	1.653569e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.580337e+00	5.217559e-01	1.441634e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.316717e+00	5.396008e-01	1.000803e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.680910e+00	3.010039e-01	4.452520e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.752695e+00	2.872468e-01	7.468704e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.349419e+00	6.336220e-01	1.885060e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.748663e+00	7.990333e-01	2.471790e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.947481e+00	6.366957e-01	2.750874e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.226403e+00	4.508761e-01	1.929531e-01
4.610000e-01	3.600000e-02	3.600000e-02	6.443964e-01	2.554273e-01	1.224750e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.489167e-02	2.432844e-02	1.260360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.323825e-01	2.781547e-02	6.326734e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.343072e-01	2.420487e-01	1.583751e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.599967e+00	5.268749e-01	2.668512e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.025601e+00	9.485742e-01	3.201856e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.711729e+00	1.352486e+00	2.945391e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.781239e+00	1.145478e+00	1.901438e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.237318e+00	6.538905e-01	6.133128e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.925869e+00	7.358837e-01	1.387431e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.808254e+00	1.239216e+00	4.196359e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.454239e+00	1.130626e+00	5.923668e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.236842e+00	8.836308e-01	4.868722e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.081204e-01	5.157547e-02	3.362291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.132576e-02	1.012782e-02	2.492318e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.074856e-01	8.940426e-02	9.444940e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.673044e+00	1.993070e-01	9.730984e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.692416e+00	2.701800e-01	2.443162e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.944767e+00	5.363707e-01	4.289009e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.423217e+00	8.419804e-01	2.494911e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.490624e+00	6.791945e-01	2.443634e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.547361e-01	3.186307e-01	1.028030e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.004948e-02	2.239621e-02	8.764900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.752331e-01	5.260910e-02	1.182083e+00
3.500000e-02	1.500000e-02	1.500000e-02	2.282958e+00	2.921888e-01	2.158186e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.066316e+00	4.636244e-01	1.258416e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.985042e+00	3.550771e-01	2.324472e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.722601e+00	2.970020e-01	6.916705e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.268349e+00	5.429733e-01	2.217578e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.486346e+00	5.027694e-01	2.524393e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.936366e-01	3.144657e-01	1.424513e-01
7.340000e-01	2.660000e-01	2.660000e-01	7.621762e-02	3.525102e-02	1.002566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.987402e+01	3.046638e+00	2.283452e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.763333e+01	2.684896e+00	6.834697e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.286919e+00	1.348566e+00	1.332137e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.979516e+00	2.595163e-01	3.585728e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.201611e+00	2.905511e-01	9.036932e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.754121e+00	6.915307e-01	2.762648e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.892779e+00	7.212601e-01	4.158305e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.039991e-01	5.333284e-02	2.666910e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.084430e-01	1.613991e-02	2.379101e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.801646e-01	2.018213e-02	5.258692e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.982212e-01	4.816771e-02	7.709399e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.853403e-01	5.153884e-02	9.600721e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.274717e+00	1.723422e-01	9.395195e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.786884e+00	1.894317e-01	8.339448e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.294037e+00	2.265917e-01	5.028596e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.664998e+00	1.873476e-01	1.638346e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.806651e+00	3.701458e-01	4.184167e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.677268e+00	6.299672e-01	9.183759e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.278374e+00	7.274238e-01	1.731433e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.635183e+00	6.541026e-01	1.303281e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.431455e-01	4.126698e-01	1.794983e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.377023e-02	3.887279e-02	1.955521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.051698e+00	1.248918e-01	1.210574e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.577998e+00	8.860711e-03	1.900506e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.306112e+00	2.179644e-01	1.944617e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.615070e+00	2.673412e-01	1.864327e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.883549e+00	3.619333e-01	1.309027e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.009656e+00	4.178808e-01	7.266863e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.942136e+00	3.755669e-01	3.035339e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.799645e+00	2.706206e-01	1.496259e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.642996e+00	3.449358e-01	2.993174e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.281309e+00	4.723609e-01	1.822546e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.682749e+00	5.002760e-01	1.898744e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.875991e-01	3.670329e-01	1.394126e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.387528e-02	3.828420e-02	1.848806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.180942e+01	2.097230e+00	2.230545e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.006432e+01	2.408605e+00	8.929462e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.516475e+01	1.939040e+00	5.932230e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.156853e+01	1.895750e+00	3.179365e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.235787e+00	1.299771e+00	1.183035e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.575896e+00	7.489910e-01	6.715012e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.078904e+00	3.418410e-01	3.145311e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.436298e+00	1.242871e-01	1.504160e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.311689e+00	3.753328e-01	6.460441e-02
1.375000e-01	2.250000e-02	2.250000e-02	3.019675e+00	6.909082e-01	2.004037e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.232900e+00	7.578986e-01	3.211601e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.335397e-01	5.870871e-02	3.446069e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.787589e-02	9.046621e-03	1.125125e-01
2.100000e-01	4.000000e-02	4.000000e-02	7.828881e-01	8.722614e-03	7.614047e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.940341e+00	0.000000e+00	9.975053e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.276462e+00	0.000000e+00	4.853185e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.867278e+00	7.639319e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.775211e+00	9.677519e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.309378e+00	4.866284e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	8.143366e-02	4.441043e-02	1.155323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.766345e-01	1.692825e-02	4.937686e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.186358e+00	0.000000e+00	1.077596e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.168398e+00	7.146072e-02	2.664766e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.266890e+00	7.247795e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.664523e+00	5.068113e-01	2.859066e-02
4.200000e-01	4.000000e-02	4.000000e-02	7.363522e-01	2.046498e-01	3.183091e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.408858e-01	9.847391e-02	1.892752e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.307149e-02	1.053475e-02	1.286921e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.753492e+00	1.693552e-01	1.971924e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.493713e+00	1.340196e-01	9.215111e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.234837e+00	9.869746e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.294213e+00	7.748890e-01	1.189054e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.094964e-02	3.526667e-02	1.000029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.453289e-02	6.920865e-03	6.676864e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.214380e-01	5.366396e-03	1.775603e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.302499e-01	2.417776e-03	4.051764e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.749566e-01	1.285686e-02	6.391946e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.194923e+00	0.000000e+00	8.320258e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.901386e+00	0.000000e+00	8.156469e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.688572e+00	0.000000e+00	4.971081e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.281983e+00	0.000000e+00	2.741404e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.523257e+00	3.618671e-01	4.665431e-03
4.150000e-01	2.500000e-02	2.500000e-02	3.411904e+00	8.234127e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.496435e+00	7.848483e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.618211e+00	5.128194e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.238727e-01	2.640255e-01	1.278487e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.570787e-02	2.428328e-02	2.289785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.243805e-01	1.009373e-02	1.746195e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.166750e-01	0.000000e+00	4.873309e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.203646e-01	4.701246e-03	7.955707e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.313321e+00	0.000000e+00	1.098837e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.135377e+00	2.639206e-02	1.112370e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.843867e+00	0.000000e+00	1.046049e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.472510e+00	0.000000e+00	7.919574e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.944594e+00	0.000000e+00	2.966826e-01
2.025000e-01	1.750000e-02	1.750000e-02	4.023784e+00	3.971866e-01	5.120729e-02
2.400000e-01	2.000000e-02	2.000000e-02	3.495425e+00	6.153376e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.661475e+00	6.610152e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.734078e+00	4.932106e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	9.536312e-01	2.529028e-01	4.467433e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.425341e-01	1.083733e-01	3.480801e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.312232e-02	1.333576e-02	2.041152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.123530e-01	0.000000e+00	1.438496e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.581840e+00	0.000000e+00	1.996453e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.147825e+00	1.332740e-02	2.729353e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.076119e+00	2.424570e-01	2.660689e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.604431e+00	1.307564e-01	1.922888e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.441366e+00	0.000000e+00	9.225609e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.205766e+00	4.749048e-01	2.891121e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.795545e+00	9.420001e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	4.122840e+00	1.059195e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.545453e+00	7.848570e-01	8.245867e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.377195e+00	4.200199e-01	1.043676e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.387137e-02	1.908821e-02	7.488694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.630547e-02	7.528798e-03	1.706819e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.804711e-01	0.000000e+00	6.992058e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.492479e+00	0.000000e+00	8.880935e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.769456e+00	0.000000e+00	4.372145e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.359147e+00	6.318239e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.541416e+00	8.276317e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.354636e+00	4.765088e-01	3.177761e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.171954e-01	2.245109e-01	9.196212e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.751035e-02	2.146471e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.021891e-01	4.712596e-02	4.734168e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.475553e+00	0.000000e+00	1.435964e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.030720e+00	1.296600e-01	1.266156e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.599654e+00	2.498744e-02	4.387634e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.393558e+00	4.689556e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	2.273830e+00	5.776228e-01	3.390392e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.244516e+00	3.502234e-01	5.982309e-02
4.280000e-01	4.000000e-02	4.000000e-02	5.951433e-01	1.591928e-01	2.740406e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.239903e-02	2.341887e-02	2.984529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.536552e+01	0.000000e+00	1.272746e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.623376e+01	3.813870e-01	6.468167e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.133741e+01	3.233035e-01	2.104645e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.556317e+00	4.202045e-01	4.024656e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.592240e+00	6.819543e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.157101e+00	5.686084e-01	1.399097e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.181325e+00	3.689322e-01	1.196648e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.091102e-02	2.241285e-02	5.856209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.682823e-01	1.435960e-02	2.263359e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.089248e-01	0.000000e+00	3.843049e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.125202e-01	0.000000e+00	5.564746e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.445261e-01	0.000000e+00	7.153660e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.200971e+00	0.000000e+00	7.019969e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.766204e+00	0.000000e+00	7.326959e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.309869e+00	0.000000e+00	4.258572e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.863386e+00	2.285493e-02	1.836842e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.080809e+00	3.996346e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.921541e+00	6.592716e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	2.275559e+00	6.583711e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.451769e+00	4.651049e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	7.256670e-01	2.266813e-01	2.815566e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.343915e-02	2.368539e-02	2.542726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.158080e+00	7.109635e-02	8.324096e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.131038e+00	0.000000e+00	1.099542e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.668393e+00	0.000000e+00	1.230892e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.106552e+00	0.000000e+00	1.502052e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.767729e+00	0.000000e+00	1.126065e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.103516e+00	0.000000e+00	8.809322e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.346663e+00	0.000000e+00	4.096767e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.418789e+00	1.497838e-01	8.990122e-02
1.975000e-01	2.750000e-02	2.750000e-02	3.098438e+00	4.471575e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	2.395893e+00	5.311412e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.500980e+00	3.841966e-01	7.149105e-03
4.075000e-01	4.250000e-02	4.250000e-02	7.455232e-01	1.811944e-01	3.546056e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.945246e-02	1.857053e-02	4.486652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.221764e+01	0.000000e+00	1.451747e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.689638e+01	0.000000e+00	8.139367e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.463342e+01	0.000000e+00	5.854663e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.287059e+01	2.686359e-01	3.607004e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.049864e+01	2.397110e-01	1.680443e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.135556e+00	2.953438e-01	8.073157e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.143743e+00	4.243093e-01	3.186631e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.694834e+00	5.737052e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.584440e+00	6.422946e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.576224e+00	6.149613e-01	6.032547e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.563363e+00	4.618190e-01	8.648159e-02
6.050000e-01	3.950000e-01	3.950000e-01	7.051404e-02	2.413692e-02	8.419762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.369913e-01	4.239120e-02	1.947038e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.230850e+00	2.112041e-01	1.279391e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.805227e+00	3.454968e-01	9.464223e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.679784e+00	4.461194e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.160601e+00	1.011900e+00	2.177999e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.988493e+00	8.127760e-01	2.748628e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.759215e-01	4.342695e-01	2.321626e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.887665e-02	4.099307e-02	1.723169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.110897e+00	3.054312e-01	8.655360e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.906305e+00	5.978466e-01	1.105227e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.822568e+00	4.048332e-01	2.494410e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.563788e+00	7.394839e-01	3.483694e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.458138e+00	5.045111e-01	2.625409e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.399770e-01	2.484204e-01	1.660867e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.255351e-01	1.367792e-01	4.688535e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.304396e-02	1.199411e-02	4.970599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.428742e+00	1.110679e+00	2.468428e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.903666e+00	9.595558e-01	1.095001e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.029048e+00	1.028989e+00	5.614205e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.565844e+00	9.109703e-01	6.727942e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.378012e-01	6.315621e-02	3.684352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.829584e-03	4.568151e-04	3.311908e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.269630e-02	2.516748e-02	2.369778e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.147907e-01	9.173249e-02	6.720805e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.049976e-01	1.686645e-01	1.072038e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.596379e+00	2.617893e-01	1.287259e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.467127e+00	2.876490e-01	9.517299e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.247223e+00	2.648047e-01	3.303714e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.506234e+00	3.605239e-01	2.138341e-03
3.700000e-01	2.000000e-02	2.000000e-02	3.390189e+00	7.996775e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.797662e+00	8.391806e-01	2.249950e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.055076e+00	7.297614e-01	2.577101e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.397337e+00	5.760207e-01	1.951892e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.479001e-01	3.136264e-01	1.852147e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.420003e-02	3.022591e-02	1.557958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.025254e-02	1.426661e-02	1.442129e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.217915e-01	1.130867e-01	7.077279e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.843673e-01	2.607416e-01	1.412020e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.705411e+00	4.537474e-01	1.717289e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.689915e+00	6.082473e-01	1.700790e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.536961e+00	6.183030e-01	1.154382e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.986138e+00	4.854158e-01	4.390574e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.003036e+00	2.202980e-01	1.075795e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.583418e+00	5.470589e-01	1.141215e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.005134e+00	7.103859e-01	1.874647e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.180085e+00	5.557366e-01	3.485904e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.578712e+00	5.266115e-01	2.552065e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.637630e-01	3.227595e-01	1.806251e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.182887e-01	1.931412e-01	9.352350e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.424098e-02	1.891140e-02	1.064992e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.254837e-01	7.535165e-02	8.564256e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.908996e-01	3.483673e-01	2.334055e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.656676e+00	9.709848e-01	3.474345e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.684948e+00	1.516283e+00	3.622279e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.307814e+00	1.533270e+00	2.584823e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.996856e+00	1.116701e+00	9.685557e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.637436e+00	3.534202e-01	2.520929e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.516548e+00	9.694951e-01	3.925641e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.165633e+00	1.117967e+00	5.177841e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.767977e+00	9.079743e-01	6.464694e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.782156e+00	6.985660e-01	4.298506e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.610991e-02	3.964020e-02	2.646212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.490093e-01	1.873346e-02	3.509492e-01
1.400000e-01	4.000000e-02	4.000000e-02	9.698280e-01	1.229289e-01	1.151174e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.274492e+00	2.581875e-01	7.101506e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.844036e+00	2.656259e-01	1.093778e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.738796e+00	7.191398e-01	6.027360e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.962457e+00	6.934387e-01	1.875466e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.089552e+00	4.554101e-01	2.239800e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.914797e-01	2.410158e-01	7.389761e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.127259e-02	1.698861e-02	8.951127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.449829e+00	1.076514e-01	1.787887e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.493687e+00	4.252478e-01	2.384604e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.661168e+00	5.245915e-01	7.976448e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.928693e+00	2.620459e-01	1.472397e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.585014e+00	3.982555e-01	6.179733e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.985872e+00	5.100981e-01	1.843481e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.202008e+00	3.909505e-01	1.869802e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.497879e-01	2.265622e-01	1.188481e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.640962e-02	2.934519e-02	1.104078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.844022e+01	4.617188e+00	2.671054e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.118159e+01	3.308413e+00	5.230123e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.649010e+00	7.377715e-01	8.887646e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.728263e+00	7.785261e-02	3.467127e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.032685e+00	3.757201e-01	6.321300e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.441388e+00	6.442254e-01	2.877011e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.599677e+00	5.891294e-01	2.924980e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.949365e-02	4.256204e-02	2.140699e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.495189e-01	2.088067e-02	3.041669e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.063102e-01	3.121282e-02	7.035572e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.424886e-01	7.747915e-02	9.558964e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.169574e+00	1.090415e-01	1.089496e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.747567e+00	1.895225e-01	9.274511e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.287841e+00	2.121885e-01	5.970518e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.673127e+00	2.421876e-01	1.791043e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.791825e+00	2.994770e-01	6.411836e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.746606e+00	5.381222e-01	2.615099e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.382299e+00	6.314684e-01	1.494971e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.887442e+00	6.071757e-01	1.538530e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.274212e+00	4.813749e-01	1.908815e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.080576e-01	3.019545e-01	1.464474e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.229269e-02	2.849758e-02	1.546962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.629559e+00	1.408144e-01	1.718747e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.673808e+00	1.014443e-01	2.402078e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.370412e+00	2.519820e-01	2.255940e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.647643e+00	4.015245e-01	1.735550e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.679585e+00	4.980433e-01	9.330925e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.381708e+00	4.564100e-01	3.582747e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.015931e+00	2.747258e-01	1.144074e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.740005e+00	2.550470e-01	9.365425e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.520237e+00	3.835684e-01	4.164105e-03
2.575000e-01	3.250000e-02	3.250000e-02	2.006536e+00	4.347887e-01	1.902043e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.404687e+00	4.098900e-01	1.620922e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.732057e-01	2.505915e-01	1.667502e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.853712e-02	3.146734e-02	1.386927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.880080e+01	3.656659e+00	2.475292e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.577119e+01	3.365957e+00	7.692179e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.848135e+01	2.782732e+00	3.697828e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.259243e+01	1.961878e+00	1.842340e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.914753e+00	8.880517e-01	1.095514e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.345145e+00	3.796385e-01	4.151112e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.763991e+00	1.472968e-01	3.255700e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.270837e+00	1.073159e-01	9.187201e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.160924e+00	4.406781e-01	3.214421e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.681601e+00	5.910744e-01	2.413975e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.921548e+00	6.400487e-01	2.984599e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.102881e-01	4.668875e-02	2.912040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.452988e-01	1.261919e-02	1.333305e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.178994e+00	0.000000e+00	8.885986e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.575787e+00	0.000000e+00	9.268976e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.828380e+00	2.073455e-01	8.147617e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.432939e+00	9.256285e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.033857e+00	7.399300e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.832933e-01	3.061958e-01	2.751024e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.455000e-02	3.462447e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.258995e+00	3.657478e-02	5.908373e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.039452e+00	0.000000e+00	9.463015e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.217117e+00	4.246139e-01	4.622339e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.507072e+00	6.402459e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.208698e+00	3.261787e-01	3.932119e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.666890e-01	1.523519e-01	2.424526e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.270031e-01	8.152152e-02	4.857449e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.528371e-02	9.067628e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.280619e+00	1.526521e-01	2.135992e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.043248e+00	4.131707e-01	5.930442e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.266139e+00	9.823384e-01	5.744753e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.732965e+00	5.245679e-01	1.424389e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.919208e-02	2.886647e-02	5.856431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.686303e-02	9.032419e-04	6.507742e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.383850e-01	4.897851e-03	2.338387e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.427018e-01	3.232594e-02	4.826733e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.018097e-01	0.000000e+00	8.207864e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.555902e+00	0.000000e+00	9.092973e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.428179e+00	0.000000e+00	7.882589e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.227717e+00	0.000000e+00	3.297727e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.578757e+00	2.449289e-01	5.230381e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.532997e+00	6.921343e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.937969e+00	8.170119e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.020326e+00	6.144158e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.251639e+00	4.028628e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	6.175187e-01	1.971155e-01	5.272987e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.299652e-02	1.757919e-02	1.858102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.065998e-01	0.000000e+00	2.399792e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.666257e-01	0.000000e+00	6.507534e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.168204e+00	3.734383e-02	1.067497e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.965741e+00	0.000000e+00	1.341917e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.955804e+00	7.055426e-03	1.191499e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.689714e+00	0.000000e+00	9.379400e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.271308e+00	0.000000e+00	3.969135e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.310093e+00	2.783676e-01	8.746540e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.846701e+00	6.552692e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.990324e+00	6.655311e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.105824e+00	5.121025e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.319901e+00	3.314787e-01	2.798384e-02
3.935000e-01	3.150000e-02	3.150000e-02	7.506866e-01	1.874004e-01	2.300395e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.591605e-01	9.504023e-02	1.152297e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.863177e-02	1.037521e-02	1.873187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.452798e-01	0.000000e+00	1.881909e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.319081e+00	1.107540e-01	2.734059e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.526901e+00	7.799797e-02	3.460627e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.826760e+00	2.217740e-02	2.957238e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.394165e+00	9.161673e-02	1.342410e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.405855e+00	2.844427e-01	5.568772e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.034605e+00	9.182114e-01	7.642102e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.026337e+00	9.988011e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.292263e+00	8.488860e-01	1.285029e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.986732e+00	5.930955e-01	9.630086e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.137357e+00	3.509012e-01	2.298571e-02
6.140000e-01	3.860000e-01	3.860000e-01	4.582319e-02	1.527291e-02	5.284977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.162082e-01	3.788259e-03	2.227168e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.490462e-01	1.412420e-03	8.514731e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.030322e+00	0.000000e+00	8.500541e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.226564e+00	1.329205e-01	1.516066e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.028395e+00	7.583619e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.979276e+00	6.598930e-01	2.245366e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.003651e+00	3.397581e-01	4.269727e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.885638e-01	1.520805e-01	1.773779e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.732181e-02	1.856375e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.895318e-01	0.000000e+00	7.509451e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.410388e+00	0.000000e+00	1.815928e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.863389e+00	4.107615e-02	1.147805e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.025983e+00	1.574679e-01	2.213721e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.052727e+00	5.842519e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.847929e+00	4.576877e-01	4.376302e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.597016e-01	2.525227e-01	6.368902e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.630179e-01	1.330025e-01	3.696049e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.562788e-02	2.069399e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.727342e+01	0.000000e+00	1.749351e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.154340e+01	3.343511e-01	6.268993e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.246905e+01	7.645699e-01	1.424722e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.673317e+00	5.756459e-01	1.327737e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.111715e+00	5.836368e-01	8.496757e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.904150e+00	5.007760e-01	1.194214e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.972277e-01	3.166509e-01	1.115690e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.746315e-02	2.220117e-02	3.019441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.846120e-01	3.602653e-03	2.587256e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.029745e-01	0.000000e+00	4.822644e-01
1.050000e-01	1.500000e-02	1.500000e-02	6.645760e-01	0.000000e+00	7.045483e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.062273e+00	1.910602e-02	7.708793e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.531125e+00	0.000000e+00	8.341170e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.205586e+00	0.000000e+00	5.849148e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.752797e+00	2.106066e-02	3.206350e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.053178e+00	1.874495e-01	6.606078e-02
3.450000e-01	2.500000e-02	2.500000e-02	3.057420e+00	5.943702e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.560632e+00	6.758652e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.856206e+00	5.375808e-01	1.292773e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.156101e+00	3.671130e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	5.690212e-01	1.768890e-01	1.362983e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.251763e-02	1.720930e-02	1.937450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.358348e+00	0.000000e+00	9.802969e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.746389e+00	0.000000e+00	1.468633e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.360655e+00	0.000000e+00	1.782811e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.226808e+00	4.350357e-03	1.411187e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.575415e+00	0.000000e+00	1.168457e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.774144e+00	4.032432e-03	6.377283e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.728709e+00	8.907740e-02	2.331265e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.448452e+00	3.927101e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.814216e+00	5.281451e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.979803e+00	4.217324e-01	7.175843e-03
3.275000e-01	3.750000e-02	3.750000e-02	1.195942e+00	2.860757e-01	2.887299e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.086320e-01	1.568919e-01	1.258908e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.273412e-02	1.649090e-02	1.630847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.289890e+01	0.000000e+00	1.804930e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.331856e+01	0.000000e+00	7.888856e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.919816e+01	4.532538e-01	4.459739e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.517898e+01	7.301805e-02	2.906234e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.171020e+01	8.032909e-01	1.256798e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.167001e+00	4.971738e-01	4.901146e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.703104e+00	4.603649e-01	1.592778e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.042987e+00	4.503797e-01	2.611232e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.154676e+00	5.444564e-01	3.455915e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.234649e+00	5.346469e-01	9.857036e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.325958e+00	3.556926e-01	7.409797e-02
6.050000e-01	3.950000e-01	3.950000e-01	6.266851e-02	2.155430e-02	4.860631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.551758e-01	4.557325e-02	2.082800e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.325963e+00	2.109186e-01	1.312692e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.835404e+00	2.746916e-01	8.918449e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.683712e+00	5.029048e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	3.094899e+00	1.011053e+00	2.130386e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.899837e+00	7.728063e-01	2.925695e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.635506e-01	4.377530e-01	1.780005e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.551689e-02	4.186580e-02	1.668531e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.225271e+00	3.324263e-01	9.179361e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.929951e+00	4.908897e-01	1.038793e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.759834e+00	4.702328e-01	2.297226e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.519086e+00	6.926967e-01	3.094465e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.402777e+00	4.823404e-01	2.538144e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.358452e-01	2.776192e-01	1.338674e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.129165e-01	1.375144e-01	5.295568e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.220103e-02	1.207130e-02	3.960147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.674520e+00	1.159190e+00	2.587767e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.909924e+00	7.843701e-01	1.069737e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.937776e+00	1.063095e+00	5.613657e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.508997e+00	9.409342e-01	5.724515e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.328498e-01	6.309520e-02	3.596811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.732435e-03	3.875483e-03	3.376037e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.381880e-02	2.699105e-02	2.713057e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.372704e-01	7.851474e-02	7.443207e-01
1.700000e-01	2.000000e-02	2.000000e-02	8.741330e-01	1.646226e-01	1.152956e+00
2.100000e-01	2.000000e-02	2.000000e-02	1.647771e+00	1.802737e-01	1.303901e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.554794e+00	2.900187e-01	9.149130e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.261536e+00	2.363165e-01	2.902780e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.475073e+00	3.760336e-01	1.195131e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.385164e+00	8.454228e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.747285e+00	8.421237e-01	1.971232e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.040950e+00	7.607629e-01	2.179062e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.331594e+00	5.573523e-01	1.830500e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.312219e-01	3.168531e-01	1.579494e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.012673e-02	2.896818e-02	1.678234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.542422e-02	1.458359e-02	1.566583e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.801635e-01	1.260979e-01	7.880710e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.688819e-01	2.538789e-01	1.504000e+00
6.750000e-02	1.000000e-02	1.000000e-02	1.860435e+00	4.727018e-01	1.819770e+00
8.875000e-02	1.125000e-02	1.125000e-02	2.857602e+00	6.377450e-01	1.677835e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.589919e+00	5.067353e-01	1.168140e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.977231e+00	3.483083e-01	4.055374e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.971034e+00	2.486582e-01	9.759177e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.565440e+00	6.007222e-01	5.844774e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.899638e+00	6.431713e-01	2.555253e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.228814e+00	6.519960e-01	2.562487e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.515004e+00	4.974537e-01	2.264254e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.389143e-01	3.396214e-01	1.671219e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.018432e-01	1.917835e-01	9.764357e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.283873e-02	1.905292e-02	9.078349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.683024e-01	8.576600e-02	9.470970e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.141608e+00	3.828532e-01	2.481606e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.821346e+00	1.001256e+00	3.678728e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.915719e+00	1.516282e+00	3.637568e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.571686e+00	1.610422e+00	2.598765e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.994156e+00	8.437444e-01	1.004425e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.633516e+00	3.904040e-01	2.534229e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.453726e+00	9.737315e-01	3.909530e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.032396e+00	1.108716e+00	6.067588e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.770754e+00	9.505270e-01	4.920125e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.735329e+00	7.198097e-01	3.914452e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.361340e-02	3.966634e-02	2.493472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.630205e-01	1.637382e-02	3.880956e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.016562e+00	1.055756e-01	1.209823e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.306172e+00	2.333367e-01	6.285480e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.870833e+00	3.370060e-01	1.294563e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.697706e+00	6.986891e-01	8.047582e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.913240e+00	7.073940e-01	2.074219e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.082008e+00	4.561969e-01	1.447060e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.723926e-01	2.453989e-01	7.935582e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.924653e-02	1.671356e-02	7.079890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.570271e+00	7.115761e-02	1.968943e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.671716e+00	4.262099e-01	2.436502e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.627268e+00	4.306175e-01	7.488161e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.973229e+00	3.096132e-01	9.975256e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.590572e+00	4.087697e-01	6.888601e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.929602e+00	4.988942e-01	1.857569e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.167379e+00	3.858379e-01	1.696371e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.514517e-01	2.440197e-01	1.024783e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.323751e-02	2.934655e-02	1.170021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.179128e+01	4.432844e+00	2.854604e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.107552e+01	2.980076e+00	5.041164e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.626569e+00	6.460788e-01	8.808884e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.739257e+00	1.090556e-01	3.398579e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.040240e+00	3.905235e-01	4.685150e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.412179e+00	6.664414e-01	2.091217e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.548680e+00	6.007017e-01	2.783356e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.466779e-02	4.096521e-02	2.399493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.560483e-01	2.085726e-02	3.431815e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.337461e-01	2.159011e-02	7.679767e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.665410e-01	4.767240e-02	1.033685e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.231794e+00	9.786444e-02	1.075272e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.785256e+00	1.712900e-01	9.214826e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.358242e+00	2.639933e-01	4.933625e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.657318e+00	1.724995e-01	2.123640e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.790348e+00	3.233419e-01	9.132554e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.706843e+00	5.635946e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.406342e+00	6.203258e-01	1.138781e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.863163e+00	6.238131e-01	1.583091e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.240885e+00	5.031143e-01	1.356176e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.757310e-01	2.816497e-01	1.413731e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.919670e-02	2.888768e-02	1.581327e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.740532e+00	9.556042e-02	1.923240e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.853282e+00	1.080462e-01	2.628974e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.538180e+00	2.614071e-01	2.300418e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.739077e+00	3.832460e-01	1.703400e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.706495e+00	4.883553e-01	9.153580e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.417287e+00	4.582593e-01	3.224681e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.975571e+00	2.655649e-01	1.604968e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.781299e+00	3.066995e-01	8.029611e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.469702e+00	3.651474e-01	6.247662e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.996973e+00	4.322641e-01	1.621830e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.379509e+00	4.334856e-01	1.544896e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.597054e-01	2.672438e-01	1.259491e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.482132e-02	2.997159e-02	1.543994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.156317e+01	3.528793e+00	2.675470e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.649431e+01	3.569571e+00	7.443672e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.866685e+01	2.858923e+00	3.767471e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.251169e+01	1.787549e+00	1.752995e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.871562e+00	8.244589e-01	9.953852e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.306541e+00	3.799502e-01	3.604114e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.751731e+00	1.347646e-01	3.232339e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.216378e+00	1.093858e-01	1.423735e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.166273e+00	4.627385e-01	1.212843e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.642008e+00	6.161778e-01	2.433796e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.884897e+00	6.702764e-01	2.716849e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.066913e-01	4.719009e-02	2.802942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.643038e-01	1.365886e-02	1.448889e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.269874e+00	0.000000e+00	9.615409e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.676026e+00	0.000000e+00	8.534107e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.708288e+00	2.438567e-01	1.164111e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.368802e+00	9.720081e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.986130e+00	7.177171e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.653539e-01	2.904189e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	6.155920e-02	3.381533e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.394691e+00	3.602952e-02	6.323726e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.152760e+00	0.000000e+00	9.176186e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.077472e+00	4.738104e-01	5.792876e-03
2.675000e-01	3.750000e-02	3.750000e-02	2.411464e+00	6.353768e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.163365e+00	3.314055e-01	4.575007e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.611767e-01	1.428343e-01	2.629098e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.203506e-01	7.822470e-02	3.170196e-04
7.750000e-01	2.250000e-01	2.250000e-01	1.448499e-02	9.687279e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.651316e+00	2.408105e-01	2.172726e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.004243e+00	4.096595e-01	5.709646e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.122758e+00	9.508846e-01	1.453975e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.630775e+00	5.284898e-01	1.046552e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.573131e-02	3.261995e-02	3.482205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.731074e-02	9.481339e-03	6.534978e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.419407e-01	5.146462e-03	2.620452e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.257190e-01	0.000000e+00	5.729781e-01
1.700000e-01	2.000000e-02	2.000000e-02	9.813337e-01	0.000000e+00	8.447534e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.685312e+00	0.000000e+00	9.585140e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.509112e+00	0.000000e+00	7.312121e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.197739e+00	0.000000e+00	3.487530e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.593405e+00	3.411652e-01	2.195117e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.430119e+00	6.954009e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.875659e+00	8.009970e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	2.013869e+00	6.776777e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.209163e+00	3.935159e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	5.892191e-01	1.768992e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.366758e-02	1.954729e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.573429e-01	1.849211e-02	2.099479e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.200482e-01	1.337974e-02	6.940149e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.247718e+00	0.000000e+00	1.043331e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.102286e+00	0.000000e+00	1.433861e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.037924e+00	0.000000e+00	1.393293e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.894964e+00	0.000000e+00	8.615127e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.268651e+00	0.000000e+00	4.099442e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.325009e+00	3.199797e-01	1.028081e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.691289e+00	5.924346e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.889570e+00	6.683933e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.082670e+00	5.630233e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.310151e+00	3.834135e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	7.102056e-01	1.629413e-01	4.770537e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.600894e-01	9.621110e-02	4.631947e-03
7.485000e-01	2.515000e-01	2.515000e-01	2.859006e-02	1.080186e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.779296e-01	8.868194e-02	1.685246e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.515561e+00	3.943741e-02	2.900392e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.824919e+00	8.028578e-02	3.579141e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.204284e+00	1.931662e-01	2.904444e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.518872e+00	8.424922e-02	1.537899e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.423745e+00	3.187133e-01	5.778492e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.852225e+00	7.969721e-01	1.053760e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.966220e+00	1.061634e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.218214e+00	9.039685e-01	8.238361e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.922008e+00	5.756529e-01	8.473384e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.072445e+00	3.546134e-01	7.180555e-02
6.140000e-01	3.860000e-01	3.860000e-01	4.645580e-02	1.857819e-02	6.947296e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.192346e-01	0.000000e+00	2.430064e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.984901e-01	0.000000e+00	9.164358e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.095638e+00	0.000000e+00	8.506028e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.229113e+00	1.784889e-01	1.559883e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.010052e+00	8.084301e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.918430e+00	6.578020e-01	4.533818e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.692347e-01	3.145667e-01	1.532324e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.819881e-01	1.494423e-01	7.556069e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.598090e-02	1.813465e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.419891e-01	0.000000e+00	8.423102e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.620777e+00	0.000000e+00	1.908613e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.033816e+00	9.284716e-02	1.190575e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.043389e+00	1.738776e-01	2.209202e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.944578e+00	5.870122e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.765958e+00	4.704052e-01	6.611836e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.533000e-01	2.533600e-01	4.336148e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.864323e-01	1.203699e-01	2.371807e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.161941e-02	2.145969e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.949074e+01	0.000000e+00	1.859227e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.250419e+01	4.085065e-01	6.772491e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.255790e+01	8.103379e-01	1.430538e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.658542e+00	4.962940e-01	1.665545e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.961514e+00	6.189528e-01	1.287365e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.810347e+00	5.238031e-01	1.092489e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.890986e-01	3.238275e-01	5.106222e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.905389e-02	2.077142e-02	1.882676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.870387e-01	0.000000e+00	2.832050e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.018383e-01	0.000000e+00	5.577680e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.051018e-01	0.000000e+00	7.211536e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.093901e+00	0.000000e+00	8.552538e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.632488e+00	0.000000e+00	8.285855e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.218978e+00	0.000000e+00	6.237137e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.729502e+00	0.000000e+00	3.656256e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.092922e+00	2.930685e-01	2.787127e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.968910e+00	5.836815e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.561369e+00	6.919017e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.859137e+00	5.850506e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.109187e+00	3.561456e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	5.467422e-01	1.525684e-01	6.907715e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.362433e-02	1.950246e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.416660e+00	0.000000e+00	1.158257e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.875569e+00	0.000000e+00	1.537180e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.656070e+00	0.000000e+00	1.764374e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.354277e+00	0.000000e+00	1.534916e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.749750e+00	1.942667e-02	1.234394e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.791740e+00	9.281076e-03	7.223039e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.810078e+00	1.289341e-01	2.290693e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.373646e+00	3.714498e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.755554e+00	5.428959e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.923114e+00	4.291569e-01	4.409811e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.185144e+00	3.290436e-01	1.522431e-03
4.075000e-01	4.250000e-02	4.250000e-02	5.769440e-01	1.321728e-01	3.210801e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.149622e-02	1.741984e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.491622e+01	0.000000e+00	1.865631e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.450393e+01	0.000000e+00	8.644378e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.967838e+01	1.523275e-01	5.141610e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.536486e+01	1.964156e-01	3.223853e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.175230e+01	6.477152e-01	1.265563e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.248976e+00	5.190319e-01	6.230876e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.665044e+00	4.670403e-01	2.032222e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.084893e+00	5.154318e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.030203e+00	5.532924e-01	7.823448e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.159217e+00	5.738466e-01	6.013443e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.264898e+00	3.620066e-01	7.619666e-02
6.050000e-01	3.950000e-01	3.950000e-01	6.159474e-02	2.510566e-02	1.699082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.720643e-01	6.609520e-02	2.975038e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.929147e+00	1.801179e-01	1.460460e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.460486e+00	1.832122e-01	4.497606e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.567678e+00	9.220665e-01	3.300097e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.474835e+00	9.043661e-01	2.480927e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.458817e+00	6.007239e-01	1.369232e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.864599e-01	3.093896e-01	9.015559e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.808483e-02	2.510066e-02	7.874161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.856051e+00	3.849613e-01	1.067527e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.515270e+00	2.369178e-01	7.803090e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.439268e+00	6.861692e-01	2.510607e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.010456e+00	5.902719e-01	2.610012e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.105511e+00	3.696732e-01	1.350221e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.921300e-01	2.140125e-01	6.650561e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.462526e-01	1.048681e-01	3.083645e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.647849e-02	8.976573e-03	1.154640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.144976e+00	1.308432e+00	2.808239e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.410897e+00	3.675963e-01	9.629338e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.286111e+00	1.107932e+00	6.121594e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.925352e+00	7.123192e-01	3.913330e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.047223e-01	4.911025e-02	1.574024e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.948062e-03	2.115018e-03	5.107910e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.222883e-01	2.482100e-02	4.144993e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.442453e-01	9.668634e-02	1.037911e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.304700e+00	1.592107e-01	1.381055e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.317270e+00	2.024258e-01	1.231713e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.183172e+00	1.698827e-01	5.460450e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.671916e+00	3.445868e-01	5.970916e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.538273e+00	7.901921e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.934380e+00	8.692243e-01	1.371247e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.284421e+00	7.670211e-01	2.251964e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.604832e+00	6.026854e-01	1.670059e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.029384e+00	4.205410e-01	7.980119e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.343688e-01	2.303543e-01	8.021664e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.914118e-02	1.931393e-02	8.218089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.913386e-02	2.487536e-02	2.563038e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.640609e-01	1.982107e-01	1.274550e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.665990e+00	4.089500e-01	2.035758e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.745920e+00	4.664146e-01	2.070049e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.887108e+00	5.597714e-01	1.503287e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.447590e+00	4.258108e-01	6.174149e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.360492e+00	1.043594e-01	1.583796e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.004520e+00	6.663390e-01	5.817808e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.244301e+00	7.348582e-01	1.413477e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.420224e+00	5.932260e-01	2.944623e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.785741e+00	5.200871e-01	2.504165e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.247018e+00	4.275997e-01	1.083623e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.397393e-01	2.505036e-01	1.004372e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.969441e-01	1.547973e-01	4.180013e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.123119e-02	1.363895e-02	5.375381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.329339e-01	1.500020e-01	1.291343e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.727577e+00	4.909418e-01	3.649204e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.257253e+00	1.301432e+00	4.586933e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.688905e+00	1.546432e+00	3.993064e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.153569e+00	1.327577e+00	2.005895e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.936308e+00	5.208579e-01	5.493532e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.642034e+00	1.028299e+00	3.890544e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.878194e+00	1.074217e+00	5.663050e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.444839e+00	9.941314e-01	4.731821e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.243458e+00	8.318008e-01	4.029870e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.338583e+00	5.455908e-01	2.383814e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.415313e-02	3.227450e-02	1.131079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.547537e-01	1.767788e-02	5.079231e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.430722e+00	8.472120e-02	1.339374e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.761895e+00	2.068238e-01	3.669093e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.929580e+00	5.115717e-01	8.537624e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.411760e+00	7.411425e-01	1.106265e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.579000e+00	6.043768e-01	8.849698e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.075921e-01	3.298972e-01	8.879174e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.195723e-01	1.570108e-01	4.695043e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.829591e-02	9.859854e-03	3.561187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.615226e+00	1.144157e-01	2.626877e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.825241e+00	3.658923e-01	2.460685e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.793785e+00	3.018983e-01	4.302309e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.940239e+00	3.645492e-01	1.084680e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.491392e+00	4.993538e-01	7.782331e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.688184e+00	4.658905e-01	1.032690e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.599477e-01	3.036375e-01	9.078769e-02
4.280000e-01	4.000000e-02	4.000000e-02	5.251805e-01	1.895229e-01	5.881171e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.036768e-02	2.278282e-02	5.234410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.336154e+01	4.108232e+00	3.167415e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.166335e+01	2.320153e+00	3.849148e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.161148e+00	8.350696e-02	7.354280e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.711683e+00	1.783724e-02	2.542884e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.894053e+00	4.581442e-01	7.528192e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.162322e+00	6.398901e-01	1.183845e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.267224e+00	4.859290e-01	1.762659e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.848889e-02	3.363684e-02	1.021606e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.064721e-01	1.924442e-02	4.238056e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.829725e-01	0.000000e+00	1.012094e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.059506e+00	5.770309e-02	1.234661e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.636088e+00	4.500198e-02	1.184317e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.256643e+00	1.361660e-01	8.529085e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.708704e+00	1.440075e-01	3.434612e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.962586e+00	3.510130e-01	3.085821e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.821768e+00	4.825818e-01	9.036032e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.542103e+00	6.262951e-01	5.989927e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.081747e+00	6.250365e-01	1.389011e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.576693e+00	5.719601e-01	8.493486e-02
5.100000e-01	3.000000e-02	3.000000e-02	9.876388e-01	3.950923e-01	6.100608e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.062644e-01	2.111950e-01	6.557144e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.905161e-02	1.888439e-02	8.146525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.556823e+00	2.764871e-02	2.573753e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.118155e+00	7.771883e-02	3.113500e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.685294e+00	2.037476e-01	2.425494e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.744274e+00	5.164014e-01	1.488596e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.997264e+00	2.535475e-01	7.142418e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.469256e+00	2.869683e-01	1.595852e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.055602e+00	3.484305e-01	6.737273e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.725492e+00	3.756239e-01	8.210921e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.339042e+00	4.295775e-01	9.481775e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.750562e+00	4.053422e-01	1.331640e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.178492e+00	3.783503e-01	7.460955e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.205397e-01	2.075501e-01	6.693566e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.741646e-02	2.405660e-02	7.457020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.076005e+01	2.723140e+00	2.958855e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.951683e+01	2.828572e+00	6.465439e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.874948e+01	1.977151e+00	2.723264e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.197141e+01	9.230707e-01	1.182693e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.716796e+00	3.185362e-01	8.695255e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.201100e+00	1.521316e-01	5.221491e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.759145e+00	3.379977e-02	2.312513e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.149011e+00	1.674491e-01	8.043241e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.951922e+00	5.191582e-01	5.616976e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.395754e+00	6.152132e-01	1.670093e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.621197e+00	6.183705e-01	1.742408e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.574508e-02	3.904890e-02	1.329330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.453283e-01	1.391752e-02	1.940220e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.744670e+00	0.000000e+00	1.118805e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.244021e+00	0.000000e+00	6.542562e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.842963e+00	6.945695e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.810529e+00	9.832662e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.466634e+00	5.202523e-01	1.276712e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.296974e-01	1.981987e-01	1.702786e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.288085e-02	2.765089e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.985510e+00	3.196476e-02	7.496371e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.753333e+00	5.603342e-02	6.874895e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.635133e+00	6.360362e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.905940e+00	5.251035e-01	3.004778e-02
3.425000e-01	3.750000e-02	3.750000e-02	9.398256e-01	2.586798e-01	3.801582e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.500222e-01	1.196230e-01	1.813625e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.755310e-01	8.181111e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.067958e-02	6.911136e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.169769e+00	2.377382e-01	2.099841e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.737100e+00	4.656703e-01	3.512966e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.439212e+00	8.145965e-01	1.686741e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.365496e+00	4.439993e-01	8.569085e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.361328e-02	2.524557e-02	3.073691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.825262e-02	5.408707e-03	7.914291e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.793955e-01	0.000000e+00	3.309487e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.774831e-01	0.000000e+00	8.047429e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.274599e+00	0.000000e+00	1.008469e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.142266e+00	0.000000e+00	9.897641e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.033509e+00	0.000000e+00	6.134740e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.678759e+00	1.476217e-01	1.657211e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.654823e+00	6.284564e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.235005e+00	8.640443e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.409012e+00	7.422569e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.602445e+00	5.388938e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	9.203899e-01	3.215391e-01	5.148852e-03
5.700000e-01	3.000000e-02	3.000000e-02	4.457019e-01	1.479736e-01	4.437549e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.035693e-02	1.279253e-02	3.270139e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.678536e-01	0.000000e+00	2.989761e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.798426e-01	0.000000e+00	1.031310e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.790847e+00	0.000000e+00	1.501107e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.989519e+00	0.000000e+00	1.637697e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.014031e+00	0.000000e+00	1.258496e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.667654e+00	2.759755e-02	5.976002e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.820530e+00	2.790177e-01	2.173510e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.168708e+00	5.524990e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.345369e+00	7.441466e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.428812e+00	6.079247e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.636325e+00	4.063492e-01	5.510853e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.037734e+00	2.649157e-01	2.308508e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.835179e-01	1.499714e-01	2.348214e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.851699e-01	9.565861e-02	1.366226e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.226673e-02	8.093431e-03	1.995980e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.087175e+00	0.000000e+00	2.292145e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.419991e+00	0.000000e+00	3.941829e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.691829e+00	2.083886e-01	4.050840e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.220112e+00	1.536805e-01	2.665885e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.965975e+00	4.263572e-01	1.053580e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.602645e+00	6.039187e-01	3.995324e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.350198e+00	1.084101e+00	7.487574e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.295447e+00	9.685745e-01	6.509100e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.661265e+00	7.430899e-01	1.076959e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.550992e+00	4.557342e-01	1.266484e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.621383e-01	2.985696e-01	6.197184e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.719689e-02	1.654732e-02	6.549781e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.785502e-01	4.643220e-03	3.156253e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.111867e+00	2.481357e-02	1.078702e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.608397e+00	0.000000e+00	7.097678e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.373488e+00	4.816739e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.628311e+00	7.948061e-01	2.897609e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.567146e+00	5.714914e-01	1.998313e-02
5.350000e-01	3.500000e-02	3.500000e-02	7.523002e-01	2.509018e-01	1.702970e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.867352e-01	1.414820e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.743285e-02	1.208941e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.373809e+00	0.000000e+00	1.296336e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.893480e+00	4.285587e-02	2.211885e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.678219e+00	1.384994e-01	9.263406e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.898553e+00	4.790039e-01	2.849267e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.598153e+00	5.914477e-01	8.467350e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.523095e+00	4.135996e-01	7.105736e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.005276e-01	2.257354e-01	2.743336e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.978919e-01	1.152762e-01	1.601215e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.430635e-02	1.921009e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.739315e+01	0.000000e+00	2.435963e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.681040e+01	1.024284e+00	6.469426e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.170715e+01	8.759034e-01	8.554254e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.744034e+00	4.878927e-01	2.277910e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.776206e+00	6.086679e-01	1.485747e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.665776e+00	4.975862e-01	8.152205e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.577282e-01	2.920464e-01	7.421990e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.131099e-02	1.988748e-02	4.227516e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.112569e-01	0.000000e+00	3.483835e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.109957e-01	0.000000e+00	6.958880e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.688905e-01	0.000000e+00	9.239404e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.408323e+00	0.000000e+00	9.919003e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.002798e+00	0.000000e+00	8.497849e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.649794e+00	0.000000e+00	5.435995e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.121950e+00	8.255144e-02	1.810021e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.097527e+00	4.323591e-01	1.969329e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.874204e+00	7.800825e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.203663e+00	6.319845e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.549014e+00	4.875523e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	8.779400e-01	2.960499e-01	2.856880e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.324260e-01	1.344983e-01	2.236791e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.091019e-02	1.250984e-02	2.889127e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.843286e+00	0.000000e+00	1.454921e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.636890e+00	0.000000e+00	2.104066e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.694613e+00	0.000000e+00	2.000798e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.230798e+00	0.000000e+00	1.687805e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.466409e+00	1.433280e-01	1.015405e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.355908e+00	2.506736e-01	4.417638e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.832332e+00	2.425769e-01	9.637105e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.199013e+00	4.750128e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.481928e+00	5.307734e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.659740e+00	3.847134e-01	2.882614e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.720594e-01	2.405784e-01	4.607047e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.866605e-01	1.276736e-01	1.558688e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.224420e-02	1.338259e-02	1.072354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.892284e+01	0.000000e+00	2.336669e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.042242e+01	4.564470e-01	7.907942e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.302894e+01	6.883043e-01	4.625263e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.713526e+01	9.638401e-01	2.266384e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.142842e+01	6.395250e-01	8.294120e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.500525e+00	5.208255e-01	3.206873e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.977821e+00	4.219143e-01	1.089892e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.696272e+00	4.819171e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.870197e+00	5.670261e-01	8.158120e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.932938e+00	4.964535e-01	9.864953e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.100975e+00	3.365212e-01	7.783291e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.126049e-02	2.078645e-02	2.322321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.072870e-01	6.811757e-02	3.219652e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.011183e+00	1.730877e-01	1.479787e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.518208e+00	2.216787e-01	3.717758e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.449383e+00	8.559443e-01	1.240470e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.408836e+00	8.429695e-01	2.359720e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.402617e+00	5.924599e-01	1.509013e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.735381e-01	3.067112e-01	6.431410e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.799938e-02	2.756625e-02	4.679442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.989148e+00	3.887157e-01	1.090108e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.501908e+00	1.711911e-01	7.330520e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.337488e+00	6.648426e-01	2.930258e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.944071e+00	5.650620e-01	2.268640e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.096875e+00	3.675251e-01	1.172138e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.828456e-01	2.265807e-01	4.926799e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.417595e-01	1.096784e-01	2.660949e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.695827e-02	1.038030e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.426890e+00	1.308755e+00	2.872056e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.407913e+00	4.281625e-01	1.005984e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.060803e+00	1.055296e+00	6.612685e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.946308e+00	6.995284e-01	2.903256e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.026967e-01	5.140152e-02	1.443690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.221210e-02	5.738200e-03	5.128242e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.493283e-01	4.065601e-02	4.555706e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.229774e-01	1.082171e-01	1.062390e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.396860e+00	1.429894e-01	1.388338e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.425636e+00	2.062717e-01	1.113734e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.287351e+00	2.005548e-01	4.460044e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.671517e+00	3.929074e-01	3.725924e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.340391e+00	6.613561e-01	9.089312e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.874942e+00	8.283379e-01	1.618251e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.272465e+00	8.090539e-01	1.319660e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.592365e+00	6.121177e-01	9.267350e-02
5.150000e-01	2.500000e-02	2.500000e-02	9.488836e-01	3.467731e-01	1.695813e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.233397e-01	2.389563e-01	4.761949e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.731948e-02	1.803223e-02	8.437541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.699430e-02	2.908232e-02	2.793049e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.476680e-01	2.175970e-01	1.397286e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.843984e+00	4.528390e-01	2.076594e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.931284e+00	4.989858e-01	2.081789e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.006069e+00	5.238466e-01	1.337408e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.482735e+00	3.810198e-01	5.499874e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.432163e+00	1.545131e-01	1.548306e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.908322e+00	5.969689e-01	8.870465e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.078483e+00	6.243023e-01	3.034128e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.486132e+00	7.043390e-01	1.464428e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.720312e+00	5.167498e-01	2.158932e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.155188e+00	3.202442e-01	1.683094e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.478688e-01	2.593807e-01	6.663993e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.873111e-01	1.511069e-01	4.781399e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.261582e-02	1.633171e-02	3.313898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.130702e-01	1.065315e-01	1.506441e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.987039e+00	5.900771e-01	3.744861e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.612012e+00	1.406472e+00	4.639008e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.124697e+00	1.638920e+00	3.932823e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.244024e+00	1.200589e+00	1.862880e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.978486e+00	3.508528e-01	4.599979e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.549385e+00	9.309085e-01	4.500075e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.843635e+00	1.134818e+00	5.030398e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.277218e+00	1.021455e+00	4.972200e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.122112e+00	6.792990e-01	3.778984e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.361229e+00	5.774614e-01	1.942037e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.262391e-02	3.169994e-02	1.058641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.820142e-01	1.568542e-02	5.604411e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.517404e+00	9.850738e-02	1.296280e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.787606e+00	1.713303e-01	3.673378e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.901189e+00	5.161238e-01	7.670995e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.365550e+00	7.155509e-01	1.132805e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.515969e+00	5.954556e-01	9.412955e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.011208e-01	3.418163e-01	4.808112e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.152467e-01	1.616798e-01	3.567949e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.843157e-02	1.116013e-02	8.400576e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.786607e+00	4.869130e-02	2.869532e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.924533e+00	3.329213e-01	2.403956e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.818960e+00	2.963841e-01	4.020558e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.943026e+00	3.659055e-01	1.732861e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.455152e+00	5.143791e-01	7.240598e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.624600e+00	4.182663e-01	1.075616e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.689195e-01	3.226138e-01	6.636196e-02
4.280000e-01	4.000000e-02	4.000000e-02	5.226646e-01	2.012227e-01	3.803143e-02
7.340000e-01	2.660000e-01	2.660000e-01	5.005009e-02	2.524555e-02	3.109989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.666908e+01	3.816165e+00	3.309282e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.137052e+01	2.014440e+00	3.486167e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.232720e+00	0.000000e+00	8.914672e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.712204e+00	3.596718e-02	2.307668e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.824455e+00	4.723430e-01	5.872623e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.105737e+00	6.058888e-01	9.819827e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.267547e+00	4.682655e-01	1.710200e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.877420e-02	3.741195e-02	8.524565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.238376e-01	1.688111e-02	4.542334e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.546737e-01	1.103326e-02	1.025840e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.123736e+00	3.994387e-02	1.233076e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.683734e+00	2.542279e-02	1.183248e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.370025e+00	1.609882e-01	7.612771e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.800422e+00	2.080859e-01	2.577512e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.891968e+00	2.717091e-01	9.853753e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.750152e+00	4.630198e-01	1.003261e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.509204e+00	6.062881e-01	6.157585e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.116026e+00	6.857621e-01	4.154973e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.495291e+00	5.215190e-01	9.653975e-02
5.100000e-01	3.000000e-02	3.000000e-02	9.398645e-01	3.580668e-01	9.239476e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.034384e-01	2.270257e-01	4.200108e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.781029e-02	1.819965e-02	7.269217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.854210e+00	9.844527e-02	2.510764e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.364970e+00	3.967050e-02	3.229108e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.746100e+00	1.237842e-01	2.456001e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.628847e+00	3.175713e-01	1.413951e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.163039e+00	3.778548e-01	6.324283e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.505315e+00	2.587310e-01	1.535664e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.003440e+00	2.788396e-01	6.381006e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.717092e+00	3.656934e-01	9.208582e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.319363e+00	4.330624e-01	6.271346e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.729627e+00	4.584009e-01	9.051916e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.100570e+00	2.980007e-01	9.999398e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.284281e-01	2.155187e-01	5.248992e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.788879e-02	2.552986e-02	5.654850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.373042e+01	2.396471e+00	3.000993e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.014960e+01	3.335906e+00	6.282094e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.861114e+01	1.464516e+00	2.537591e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.226057e+01	7.687099e-01	1.102127e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.686415e+00	2.696812e-01	7.894034e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.177328e+00	8.300716e-02	4.881936e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.692089e+00	2.702004e-02	2.138566e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.147915e+00	1.945954e-01	3.022710e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.887982e+00	4.946248e-01	8.882829e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.351258e+00	6.433470e-01	1.538167e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.544416e+00	5.204132e-01	1.569752e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.556778e-02	4.040725e-02	1.162776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.778070e-01	2.648948e-02	2.087291e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.833385e+00	0.000000e+00	1.145195e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.229155e+00	0.000000e+00	5.673742e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.801962e+00	8.064686e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.713598e+00	9.117609e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.463405e+00	5.051155e-01	3.363271e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.085953e-01	1.939456e-01	1.455688e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.134494e-02	2.400405e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.119402e+00	4.433888e-02	7.537619e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.693594e+00	0.000000e+00	6.801319e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.571368e+00	6.540522e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.866027e+00	5.218728e-01	2.746632e-02
3.425000e-01	3.750000e-02	3.750000e-02	8.993341e-01	2.514927e-01	6.023474e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.530612e-01	1.334720e-01	8.549572e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.672034e-01	6.022567e-02	6.563625e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.113992e-02	7.351484e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.509939e+00	2.958170e-01	2.109789e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.520618e+00	3.393782e-01	3.701011e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.383090e+00	8.790539e-01	1.194500e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.323098e+00	4.477530e-01	1.094469e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.027990e-02	2.506627e-02	2.277868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.723163e-02	7.949725e-03	8.532766e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.116566e-01	2.736881e-02	3.399778e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.472658e-01	0.000000e+00	7.754876e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.368093e+00	0.000000e+00	1.023943e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.178683e+00	0.000000e+00	1.002203e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.116221e+00	0.000000e+00	5.591551e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.636163e+00	1.590427e-01	1.285664e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.677627e+00	7.271632e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.155835e+00	8.235943e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.319151e+00	7.198346e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.531243e+00	5.014453e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	9.027548e-01	2.947998e-01	9.010975e-03
5.700000e-01	3.000000e-02	3.000000e-02	4.398351e-01	1.472974e-01	7.537763e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.985050e-02	1.392323e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.922795e-01	8.524685e-03	3.341262e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.995530e-01	8.220576e-02	1.045675e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.999370e+00	5.807423e-02	1.497852e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.157825e+00	0.000000e+00	1.539616e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.030202e+00	0.000000e+00	1.350050e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.634510e+00	0.000000e+00	6.094058e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.791524e+00	2.036236e-01	2.052108e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.174405e+00	6.608804e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.301472e+00	6.990929e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.359094e+00	5.887736e-01	4.486118e-03
2.835000e-01	2.350000e-02	2.350000e-02	1.594591e+00	3.850839e-01	7.020684e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.010926e+00	2.588232e-01	3.776561e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.807854e-01	1.658365e-01	9.568916e-03
4.610000e-01	3.600000e-02	3.600000e-02	2.841053e-01	8.356603e-02	9.201727e-03
7.485000e-01	2.515000e-01	2.515000e-01	2.109374e-02	8.778228e-03	1.054276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.240557e+00	3.001650e-02	2.405284e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.746423e+00	1.096303e-01	4.217843e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.045380e+00	1.698341e-01	3.941443e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.448188e+00	1.565306e-01	2.612524e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.872724e+00	2.452424e-01	9.612170e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.713061e+00	7.743563e-01	4.072718e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.265846e+00	1.018824e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.191675e+00	9.299210e-01	1.343933e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.547121e+00	6.493612e-01	1.997313e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.543096e+00	4.838194e-01	5.923124e-02
2.080000e-01	2.000000e-02	2.000000e-02	8.822351e-01	3.288116e-01	4.683608e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.392423e-02	1.338563e-02	2.086793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.026554e-01	1.471604e-02	3.419147e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.169249e+00	2.309063e-02	1.101939e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.684399e+00	2.597720e-02	6.462000e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.309327e+00	4.842388e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.601548e+00	7.955026e-01	1.269755e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.526046e+00	5.349814e-01	5.152471e-02
5.350000e-01	3.500000e-02	3.500000e-02	7.392013e-01	2.571917e-01	1.014307e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.658997e-01	1.154491e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.703259e-02	1.268284e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.506421e+00	0.000000e+00	1.367558e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.952009e+00	3.590107e-03	2.136381e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.705453e+00	1.510612e-01	8.396449e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.892396e+00	4.229122e-01	7.296460e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.546854e+00	5.822573e-01	7.866491e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.532887e+00	4.227831e-01	3.205167e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.686418e-01	2.174719e-01	5.908621e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.031769e-01	1.146132e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	3.439067e-02	1.463221e-02	9.379956e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.018511e+01	0.000000e+00	2.470740e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.729326e+01	1.426393e+00	6.181035e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.152971e+01	7.822460e-01	8.731163e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.650498e+00	4.733535e-01	1.512787e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.754277e+00	6.198901e-01	1.378353e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.654465e+00	5.475980e-01	7.564664e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.463239e-01	3.024786e-01	5.513613e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.858238e-02	1.760626e-02	1.743021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.496959e-01	2.284327e-02	3.790820e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.521058e-01	0.000000e+00	7.076192e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.677978e-01	0.000000e+00	9.191534e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.402016e+00	0.000000e+00	1.034708e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.050074e+00	0.000000e+00	9.088480e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.691137e+00	5.285250e-03	4.779145e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.167204e+00	1.887768e-01	1.520438e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.140302e+00	5.420852e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.719551e+00	6.408436e-01	1.423344e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.171111e+00	6.261951e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.494089e+00	4.702752e-01	1.927410e-02
5.100000e-01	3.000000e-02	3.000000e-02	8.741317e-01	2.797506e-01	1.558956e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.200986e-01	1.345772e-01	1.840991e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.044191e-02	1.422918e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.029554e+00	8.578771e-02	1.406450e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.802470e+00	0.000000e+00	2.094201e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.804884e+00	0.000000e+00	2.060378e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.401706e+00	2.930249e-02	1.589881e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.393943e+00	0.000000e+00	1.102222e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.325940e+00	2.246670e-01	3.906239e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.913139e+00	2.937301e-01	1.101196e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.226376e+00	5.241114e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.422580e+00	4.778256e-01	1.097240e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.593000e+00	3.685269e-01	8.331415e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.643853e-01	2.430322e-01	1.903741e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.874412e-01	1.385019e-01	1.857586e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.964037e-02	1.224108e-02	1.063540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.208817e+01	0.000000e+00	2.305870e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.128877e+01	5.352765e-01	7.961545e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.292696e+01	7.040539e-01	3.961060e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.667686e+01	6.650368e-01	1.973566e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.178702e+01	1.135090e+00	8.625058e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.357285e+00	4.195455e-01	3.098702e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.936857e+00	4.344780e-01	1.375457e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.694373e+00	4.900347e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.808940e+00	5.641518e-01	9.909488e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.859351e+00	4.947036e-01	1.568593e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.117893e+00	3.781099e-01	2.990036e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.759026e-02	1.818449e-02	3.246829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.427694e-01	8.541119e-02	3.727825e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.530222e+00	1.569660e-01	1.299868e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.643485e+00	1.171482e-01	1.919003e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.134625e+00	8.579039e-01	1.073578e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.090753e+00	7.461228e-01	1.421077e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.179355e+00	4.791064e-01	1.133305e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.225848e-01	2.111167e-01	6.602822e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.341815e-02	1.742347e-02	5.262532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.517755e+00	4.194985e-01	1.061731e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.556479e+00	1.753002e-01	7.250509e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.013568e+00	6.272300e-01	2.331930e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.724074e+00	4.598982e-01	1.839545e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.675261e-01	3.262812e-01	8.477850e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.031514e-01	1.526437e-01	4.996337e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.026683e-01	8.912860e-02	2.702225e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.333929e-02	8.070865e-03	4.466185e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.617079e+00	1.415623e+00	2.645845e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.195390e+00	4.297686e-01	1.192859e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.606381e+00	9.698006e-01	5.757348e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.732318e+00	5.845024e-01	2.097670e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.763543e-02	3.884809e-02	1.346452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.678784e-02	7.023217e-03	6.836870e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.362358e-01	6.468407e-02	5.854428e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.893989e-01	1.344748e-01	1.229332e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.881266e+00	2.080532e-01	1.315523e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.943875e+00	1.770831e-01	8.361340e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.605675e+00	1.360569e-01	1.721411e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.532984e+00	4.410792e-01	3.933925e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.208685e+00	7.816811e-01	7.127055e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.608577e+00	7.860108e-01	5.745926e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.971855e+00	6.437948e-01	1.244518e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.285393e+00	4.675336e-01	1.710969e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.230998e-01	3.155927e-01	7.381554e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.140167e-01	1.678257e-01	5.411374e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.876014e-02	1.262827e-02	3.611300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.754353e-01	6.359235e-02	3.965306e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.214964e+00	3.339185e-01	1.718260e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.604875e+00	5.557547e-01	2.225047e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.858556e+00	6.304242e-01	1.713918e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.578479e+00	4.294363e-01	1.047224e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.801136e+00	2.011332e-01	2.964229e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.270054e+00	3.635581e-01	1.844517e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.642843e+00	5.437928e-01	1.905424e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.861887e+00	6.156854e-01	2.001456e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.165316e+00	5.379489e-01	1.606635e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.517947e+00	3.823866e-01	1.952622e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.015129e+00	3.287963e-01	1.439145e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.772503e-01	2.256525e-01	2.554973e-03
4.610000e-01	3.600000e-02	3.600000e-02	3.243395e-01	1.031134e-01	5.707506e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.686170e-02	1.167069e-02	2.506196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.602400e-01	2.281783e-01	1.856010e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.864202e+00	9.959807e-01	4.422629e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.177784e+00	1.781926e+00	4.901362e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.596227e+00	1.756824e+00	3.251587e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.289272e+00	9.529282e-01	1.239518e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.923192e+00	4.444236e-01	5.509491e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.177443e+00	1.051376e+00	5.324468e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.292470e+00	9.510623e-01	6.048339e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.963828e+00	9.383296e-01	4.100398e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.938657e+00	6.301110e-01	2.439413e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.157285e+00	4.168017e-01	1.847540e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.210203e-02	2.442850e-02	9.159449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.180348e-01	2.856432e-02	6.414434e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.849596e+00	7.648075e-02	1.239085e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.910941e+00	1.255162e-01	1.761025e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.848477e+00	5.833163e-01	9.189752e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.198413e+00	6.507874e-01	5.086075e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.339158e+00	5.396240e-01	6.506507e-02
5.350000e-01	3.500000e-02	3.500000e-02	6.514639e-01	2.428242e-01	5.774139e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.355971e-01	1.187015e-01	3.048739e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.215421e-02	7.210223e-03	2.002398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.052792e+00	2.072822e-01	3.060841e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.564313e+00	3.247127e-01	2.049631e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.603354e+00	1.279807e-01	2.134516e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.928977e+00	3.963389e-01	1.082321e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.370538e+00	4.762003e-01	8.026119e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.515927e+00	4.290596e-01	5.993480e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.769045e-01	2.461077e-01	5.359641e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.485089e-01	1.421501e-01	4.425912e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.029902e-02	1.929423e-02	4.576430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.259179e+01	5.230360e+00	2.996064e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.955856e+01	8.850971e-01	2.422480e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.097464e+00	5.157376e-03	6.230158e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.670472e+00	1.883487e-02	3.335523e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.782805e+00	5.017579e-01	3.568435e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.004511e+00	5.439000e-01	8.437320e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.172703e+00	4.238090e-01	1.116652e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.652479e-02	2.747096e-02	9.846907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.929190e-01	3.331846e-02	5.223182e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.524276e-01	3.007804e-02	1.187531e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.434351e+00	8.291677e-03	1.339864e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.090712e+00	1.213267e-01	1.024267e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.661417e+00	1.407817e-01	5.206010e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.904026e+00	8.632221e-02	1.547585e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.872969e+00	3.271266e-01	8.590877e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.716412e+00	5.109968e-01	6.060352e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.394946e+00	6.082159e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.881606e+00	5.551875e-01	6.897850e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.328616e+00	4.675249e-01	9.512867e-02
5.100000e-01	3.000000e-02	3.000000e-02	8.039459e-01	2.976078e-01	6.543693e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.011742e-01	1.592440e-01	4.978821e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.972824e-02	1.358612e-02	2.478905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.792269e+00	1.003232e-01	3.044484e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.647756e+00	1.588996e-01	3.135863e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.735290e+00	3.767463e-01	2.021280e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.975046e+00	3.359737e-01	1.098711e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.115130e+00	3.470879e-01	3.998636e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.315800e+00	3.903992e-02	1.140551e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.000350e+00	2.883800e-01	6.597164e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.665645e+00	3.827570e-01	1.236264e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.216446e+00	3.997083e-01	6.777178e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.578242e+00	3.621569e-01	7.584864e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.001348e+00	2.980200e-01	9.656836e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.613773e-01	1.814906e-01	2.772415e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.786828e-02	1.807385e-02	5.712562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.904164e+01	4.677568e+00	2.610742e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.937327e+01	2.253368e+00	4.981885e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.791384e+01	1.566770e+00	1.779405e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.136382e+01	1.406816e-01	1.319729e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.553641e+00	2.784054e-01	5.380669e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.142012e+00	8.018335e-02	4.497799e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.703029e+00	0.000000e+00	2.821416e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.049566e+00	1.420580e-01	1.300797e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.743849e+00	5.050614e-01	8.453065e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.241546e+00	5.830786e-01	1.106575e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.433287e+00	4.778300e-01	1.297900e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.257873e-02	3.176173e-02	9.772578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.767287e-01	1.232655e-02	2.445338e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.269273e+00	0.000000e+00	1.145207e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.657652e+00	0.000000e+00	2.983478e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.521466e+00	8.482195e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.232868e+00	7.739909e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.183923e+00	3.790373e-01	1.449841e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.056388e-01	1.415361e-01	4.216227e-03
7.950000e-01	2.050000e-01	2.050000e-01	3.053813e-02	2.075660e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.646784e+00	2.969330e-02	8.166604e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.868341e+00	1.654279e-01	4.232971e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.040765e+00	6.137773e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.567127e+00	3.972212e-01	3.682655e-02
3.425000e-01	3.750000e-02	3.750000e-02	8.440567e-01	2.049229e-01	1.297839e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.174745e-01	9.148842e-02	2.926568e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.611289e-01	6.625976e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	7.997991e-03	6.664509e-03	2.060139e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.711697e+00	3.202077e-01	1.961405e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.972436e+00	5.198408e-01	2.614856e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.837338e+00	6.957868e-01	1.562854e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.252169e+00	3.684625e-01	6.464635e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.837504e-02	2.392976e-02	3.878494e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.882948e-02	5.482706e-03	1.015968e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.633349e-01	8.027478e-03	4.739015e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.310229e-01	0.000000e+00	9.618650e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.663326e+00	0.000000e+00	1.126997e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.615628e+00	0.000000e+00	9.322315e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.538540e+00	2.561674e-02	2.926833e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.823483e+00	5.147859e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.463161e+00	7.607750e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.821871e+00	7.855340e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.035482e+00	6.573143e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.262651e+00	3.694041e-01	2.524137e-02
5.150000e-01	2.500000e-02	2.500000e-02	7.780003e-01	2.500627e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.585050e-01	1.233770e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.226302e-02	1.064557e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.530991e-01	3.613258e-03	3.852558e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.309362e+00	0.000000e+00	1.247383e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.693163e+00	0.000000e+00	1.869488e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.949060e+00	0.000000e+00	1.683197e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.789577e+00	0.000000e+00	8.876626e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.004440e+00	3.043735e-02	3.296741e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.715130e+00	5.387320e-01	3.394763e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.810048e+00	5.878607e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.909098e+00	6.829968e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.041019e+00	4.782776e-01	1.099875e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.375948e+00	3.368499e-01	4.054063e-02
3.345000e-01	2.750000e-02	2.750000e-02	9.191914e-01	2.239622e-01	1.722354e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.280912e-01	1.335665e-01	2.155365e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.550372e-01	7.379953e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.798532e-02	7.452044e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.567848e+00	0.000000e+00	2.932013e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.239053e+00	8.686944e-02	4.893096e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.916753e+00	2.449357e-01	4.087006e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.102815e+01	4.241474e-01	1.976227e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.034137e+01	1.742306e-01	7.591965e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.133503e+00	7.334994e-01	2.402779e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.674628e+00	1.176569e+00	4.777697e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.669554e+00	8.707847e-01	5.144465e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.286435e+00	5.618044e-01	1.435772e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.405149e+00	4.196053e-01	6.950110e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.905333e-01	2.781416e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	3.120903e-02	1.439373e-02	9.331148e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.762760e-01	8.548779e-03	4.021514e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.511334e+00	0.000000e+00	1.200593e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.997528e+00	1.167165e-02	3.941929e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.220936e+00	6.870749e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.304687e+00	7.103848e-01	4.856613e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.332480e+00	4.401974e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	6.201361e-01	1.973594e-01	1.337445e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.255950e-01	1.157272e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.059434e-02	8.744651e-03	2.589723e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.236867e+00	0.000000e+00	1.852670e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.162836e+00	6.226356e-02	2.274827e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.899315e+00	1.821560e-01	5.060058e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.486677e+00	5.701122e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.318912e+00	5.402175e-01	8.346765e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.343228e+00	3.496700e-01	5.281159e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.489612e-01	1.810834e-01	2.002019e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.773329e-01	9.017859e-02	1.168333e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.144532e-02	1.490551e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.654295e+01	0.000000e+00	2.631029e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.862840e+01	1.547803e+00	4.911074e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.023269e+01	4.547511e-01	5.850983e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.339698e+00	3.743886e-01	1.763837e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.514661e+00	5.754631e-01	1.266590e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.589170e+00	4.463156e-01	6.368756e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.212863e-01	2.639432e-01	3.963054e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.709000e-02	1.845727e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.932967e-01	2.647651e-02	4.431140e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.720937e-01	0.000000e+00	8.804054e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.174484e+00	1.468800e-03	1.065229e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.741359e+00	0.000000e+00	1.063453e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.331883e+00	0.000000e+00	8.479783e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.039190e+00	4.807189e-02	2.795113e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.210929e+00	3.692240e-01	2.114583e-02
2.950000e-01	2.500000e-02	2.500000e-02	3.070985e+00	6.594802e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.532345e+00	6.490324e-01	1.692720e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.933792e+00	5.591292e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.290038e+00	3.882374e-01	2.899524e-02
5.100000e-01	3.000000e-02	3.000000e-02	7.723503e-01	2.464640e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.547889e-01	1.194431e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.399321e-02	1.209154e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.569517e+00	0.000000e+00	1.813137e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.977742e+00	0.000000e+00	2.236465e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.758551e+00	0.000000e+00	2.278548e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.059002e+00	0.000000e+00	1.605447e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.893606e+00	1.246617e-01	7.443957e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.338808e+00	1.314034e-01	2.498498e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.675896e+00	4.955246e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.918621e+00	4.718102e-01	1.780566e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.230936e+00	4.436349e-01	2.484426e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.471996e+00	3.355261e-01	3.590725e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.808710e-01	2.094999e-01	2.047745e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.431900e-01	1.076049e-01	1.226718e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.707280e-02	1.280344e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.517586e+01	0.000000e+00	2.482799e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.519144e+01	1.289242e+00	7.344443e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.459757e+01	1.242707e+00	3.756893e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.664780e+01	7.740327e-01	1.447232e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.055084e+01	4.864543e-01	5.790159e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.762010e+00	4.138077e-01	2.166003e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.549626e+00	3.404293e-01	8.140491e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.396877e+00	4.825173e-01	1.707933e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.617301e+00	5.426092e-01	6.297806e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.801981e+00	4.524864e-01	1.018325e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.039607e+00	3.027175e-01	4.427598e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.612861e-02	1.993998e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.046807e-01	9.479333e-02	4.076956e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.593941e+00	1.173672e-01	1.277396e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.617232e+00	1.821058e-01	1.239183e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.086057e+00	9.174422e-01	7.061250e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.023857e+00	7.303445e-01	1.680688e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.112169e+00	4.225775e-01	1.094787e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.073302e-01	2.257849e-01	4.891330e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.240082e-02	1.755250e-02	2.961868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.674803e+00	4.049277e-01	1.095802e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.530798e+00	2.180930e-01	6.819982e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.938542e+00	6.289884e-01	2.469478e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.662644e+00	4.649233e-01	1.783697e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.246050e-01	2.697158e-01	8.150439e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.863192e-01	1.867620e-01	3.654173e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.980613e-01	8.060574e-02	1.847005e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.226181e-02	7.172704e-03	1.114048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.869750e+00	1.296305e+00	2.706730e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.215343e+00	5.334424e-01	1.080215e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.507483e+00	9.343170e-01	5.257766e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.646606e+00	5.698558e-01	2.045928e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.413394e-02	3.877801e-02	1.212076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.976684e-02	8.406449e-03	7.341654e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.765913e-01	8.345991e-02	6.183550e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.834391e-01	1.616154e-01	1.357562e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.983362e+00	1.515851e-01	1.333985e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.967427e+00	8.910742e-02	8.099302e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.594914e+00	8.016742e-02	1.441797e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.615894e+00	6.192711e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.139956e+00	7.875036e-01	6.356751e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.566902e+00	8.234437e-01	8.682676e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.900511e+00	6.613610e-01	1.185102e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.247358e+00	4.456962e-01	1.253944e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.813958e-01	3.088989e-01	8.401521e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.919735e-01	1.580941e-01	5.175330e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.731758e-02	1.294023e-02	3.803857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.012734e-01	5.796683e-02	4.037511e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.350020e+00	3.951876e-01	1.870243e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.758944e+00	5.668558e-01	2.370314e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.988109e+00	5.321574e-01	1.775046e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.671207e+00	2.774475e-01	9.458323e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.826256e+00	2.261159e-01	2.827788e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.352557e+00	4.093200e-01	1.322722e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.568202e+00	5.983199e-01	2.241092e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.846371e+00	7.195205e-01	1.071399e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.083420e+00	5.298667e-01	2.186592e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.512917e+00	4.443678e-01	1.356907e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.907214e-01	2.974364e-01	1.113639e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.011519e-01	1.795499e-01	7.743943e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.272428e-01	1.218374e-01	2.277803e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.541434e-02	1.109740e-02	2.738183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.640536e-01	2.149584e-01	2.031612e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.162738e+00	1.045637e+00	4.751019e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.380752e+00	1.707370e+00	5.476254e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.845948e+00	1.545969e+00	3.148497e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.240874e+00	7.731767e-01	1.149430e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.083689e+00	6.241637e-01	4.052227e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.153240e+00	1.142287e+00	5.032392e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.263043e+00	1.108690e+00	5.450117e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.866910e+00	8.289546e-01	3.995263e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.846692e+00	6.252446e-01	2.754684e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.125343e+00	4.454955e-01	1.301686e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.035379e-02	2.440214e-02	7.428002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.521234e-01	2.472792e-02	6.856645e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.891828e+00	8.355878e-02	1.254544e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.992385e+00	1.386444e-01	1.447171e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.861564e+00	6.154311e-01	6.705872e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.115656e+00	6.648207e-01	1.044438e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.267886e+00	4.746419e-01	6.260654e-02
5.350000e-01	3.500000e-02	3.500000e-02	6.286028e-01	2.699191e-01	3.499092e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.366519e-01	1.184492e-01	8.816531e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.076191e-02	5.898233e-03	2.059115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.301995e+00	1.450313e-01	3.263918e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.640531e+00	3.544031e-01	2.060048e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.617281e+00	1.460392e-01	1.877928e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.007148e+00	4.255070e-01	2.470640e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.347201e+00	5.038676e-01	6.315620e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.459403e+00	3.922530e-01	9.483119e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.243646e-01	2.506003e-01	5.785932e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.333218e-01	1.479898e-01	3.554918e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.023080e-02	1.863733e-02	3.030145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.746876e+01	5.290466e+00	3.235243e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.949780e+01	1.096013e+00	2.146012e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.060363e+00	0.000000e+00	5.479253e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.639320e+00	4.360772e-02	1.716327e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.736292e+00	4.804022e-01	3.323642e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.924493e+00	5.301662e-01	1.139571e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.122780e+00	3.941959e-01	1.162123e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.640516e-02	2.886076e-02	7.070763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.274733e-01	3.236975e-02	5.717292e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.051042e-01	1.381169e-02	1.214721e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.515920e+00	4.563561e-02	1.289544e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.134164e+00	8.150677e-02	1.013107e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.695347e+00	1.042080e-01	5.325367e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.890994e+00	1.089776e-01	1.711013e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.876271e+00	3.493160e-01	1.349231e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.751749e+00	6.123926e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.392814e+00	6.995294e-01	1.245236e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.835906e+00	5.472481e-01	6.158216e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.268110e+00	4.365496e-01	8.433738e-02
5.100000e-01	3.000000e-02	3.000000e-02	7.607301e-01	2.808926e-01	6.364534e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.907672e-01	1.585175e-01	3.642044e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.747885e-02	1.249701e-02	3.681689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.136178e+00	5.955724e-02	3.163976e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.916574e+00	2.821644e-01	3.084452e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.750073e+00	2.132089e-01	2.128380e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.005591e+00	3.145223e-01	1.065950e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.139187e+00	3.111735e-01	3.942279e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.368000e+00	1.333233e-01	7.093074e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.974774e+00	3.301312e-01	8.083880e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.691954e+00	4.084643e-01	2.694406e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.187443e+00	4.468349e-01	7.186583e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.564497e+00	3.679128e-01	7.815548e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.553415e-01	2.579445e-01	8.522666e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.250206e-01	1.651951e-01	4.206513e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.669071e-02	1.867113e-02	5.257848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.348789e+01	4.139917e+00	2.751146e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.905474e+01	2.527980e+00	4.571864e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.708814e+01	6.063722e-01	1.901267e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.162845e+01	7.662472e-01	7.385584e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.687609e+00	1.738193e-01	4.334841e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.093488e+00	0.000000e+00	4.156807e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.646129e+00	0.000000e+00	1.902001e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.971461e+00	1.494814e-01	1.170911e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.752152e+00	5.048883e-01	8.992267e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.185624e+00	6.028219e-01	1.041042e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.378849e+00	4.629654e-01	1.392478e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.016642e-02	3.081417e-02	9.049653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.390188e-01	2.985699e-02	2.387128e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.350523e+00	0.000000e+00	1.178078e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.542088e+00	0.000000e+00	2.795843e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.400240e+00	7.881196e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.245942e+00	7.990862e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.143095e+00	4.076129e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	5.141362e-01	1.764672e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.961539e-02	1.812081e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.815884e+00	2.889127e-02	8.261931e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.725689e+00	8.764868e-02	4.142524e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.996535e+00	5.887583e-01	2.707850e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.575436e+00	4.308719e-01	1.029369e-02
3.425000e-01	3.750000e-02	3.750000e-02	8.001030e-01	2.132618e-01	4.540083e-03
4.200000e-01	4.000000e-02	4.000000e-02	3.956030e-01	1.294851e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.449169e-01	6.596278e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	7.021936e-03	5.499304e-03	4.132997e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.975515e+00	3.105236e-01	2.005830e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.767553e+00	4.414596e-01	3.739606e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.842837e+00	7.511678e-01	9.793355e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.187557e+00	3.995871e-01	6.108221e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.614625e-02	2.415103e-02	9.736138e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.184583e-02	1.171307e-02	1.013708e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.080242e-01	2.826692e-02	4.367792e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.044079e-01	0.000000e+00	9.654651e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.801670e+00	0.000000e+00	1.143593e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.814762e+00	0.000000e+00	7.584707e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.455969e+00	0.000000e+00	3.934222e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.674149e+00	3.939464e-01	5.404532e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.377295e+00	7.176383e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.748249e+00	7.628524e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.991006e+00	6.509996e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.301134e+00	4.435939e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	7.413998e-01	2.574501e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.443689e-01	1.014306e-01	7.656568e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.172215e-02	1.147078e-02	3.046624e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.945233e-01	1.517717e-02	4.015562e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.428701e+00	4.222186e-02	1.368276e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.918877e+00	4.753369e-02	1.790451e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.190056e+00	0.000000e+00	1.590881e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.879570e+00	0.000000e+00	8.879828e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.973184e+00	0.000000e+00	3.674345e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.561711e+00	4.726861e-01	4.747687e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.758057e+00	7.189547e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.790147e+00	5.314519e-01	3.747852e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.046795e+00	4.987151e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.390694e+00	3.610498e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	8.898021e-01	2.431992e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	5.120962e-01	1.429995e-01	8.819907e-04
4.610000e-01	3.600000e-02	3.600000e-02	2.432461e-01	6.550160e-02	1.308970e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.706363e-02	7.093404e-03	2.310141e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.811960e+00	5.965776e-02	3.239391e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.620875e+00	1.081025e-01	5.219004e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.585289e+00	4.894084e-01	3.945540e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.125646e+01	4.919765e-01	1.985196e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.028154e+01	2.627504e-01	7.263905e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.961046e+00	8.066032e-01	4.025758e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.582227e+00	1.174038e+00	1.035848e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.614371e+00	8.413915e-01	1.106214e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.225740e+00	6.013256e-01	5.298760e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.359613e+00	4.184945e-01	6.769151e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.636387e-01	2.777719e-01	2.289057e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.988386e-02	1.333705e-02	9.630176e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.144936e-01	1.963177e-02	4.238247e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.556738e+00	0.000000e+00	1.223403e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.008371e+00	0.000000e+00	3.551694e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.125063e+00	6.096676e-01	5.181245e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.308454e+00	7.343302e-01	7.573956e-03
4.600000e-01	4.000000e-02	4.000000e-02	1.341489e+00	4.738999e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	6.142843e-01	2.067995e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.114663e-01	1.015302e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	9.830221e-03	8.411820e-03	1.041235e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.431997e+00	0.000000e+00	1.852373e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.281364e+00	7.638428e-03	2.329225e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.868238e+00	1.559615e-01	4.909703e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.457464e+00	5.534578e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.329154e+00	5.394739e-01	7.402721e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.358369e+00	3.492586e-01	3.347476e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.177882e-01	1.874927e-01	1.462822e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.524488e-01	1.246908e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.756262e-02	1.441708e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.992884e+01	0.000000e+00	2.792304e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.883478e+01	1.436822e+00	4.819343e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.954961e+00	4.285514e-01	4.158924e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.188019e+00	4.082661e-01	1.193448e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.610627e+00	5.725960e-01	7.836663e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.495159e+00	4.558410e-01	5.637907e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.361991e-01	2.829866e-01	3.513929e-03
6.150000e-01	3.850000e-01	3.850000e-01	3.484638e-02	1.566332e-02	1.564007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.142400e-01	1.959525e-02	4.513322e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.344053e-01	0.000000e+00	8.849185e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.232084e+00	0.000000e+00	1.035863e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.840616e+00	0.000000e+00	9.970696e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.479053e+00	0.000000e+00	6.983890e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.984069e+00	0.000000e+00	3.630387e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.213153e+00	3.046558e-01	2.626717e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.935990e+00	5.349678e-01	2.776423e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.468497e+00	6.198848e-01	3.667344e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.936203e+00	6.091641e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.316715e+00	4.402230e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	7.433207e-01	2.586512e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.403973e-01	1.060064e-01	6.836107e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.205252e-02	1.129888e-02	8.226414e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.848898e+00	3.396230e-02	1.785170e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.972229e+00	0.000000e+00	2.579187e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.014921e+00	0.000000e+00	1.976576e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.238974e+00	4.231788e-02	1.350585e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.938526e+00	1.034311e-01	7.094211e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.343472e+00	1.415282e-01	2.621953e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.684256e+00	4.028539e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.901458e+00	4.695482e-01	2.148751e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.139111e+00	4.289999e-01	9.666337e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.467107e+00	3.530325e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	8.635122e-01	2.351416e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	4.319809e-01	1.179193e-01	3.172716e-03
7.250000e-01	2.750000e-01	2.750000e-01	3.291168e-02	1.107624e-02	1.547438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.825662e+01	0.000000e+00	2.489314e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.527993e+01	1.288378e+00	6.887686e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.432011e+01	5.710083e-01	3.148102e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.669015e+01	8.968670e-01	1.341581e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.065432e+01	6.761904e-01	6.239686e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.773593e+00	3.659586e-01	1.987218e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.402997e+00	3.065959e-01	9.780671e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.321135e+00	4.008406e-01	1.340313e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.607815e+00	5.347753e-01	7.059546e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.758152e+00	4.670379e-01	3.530238e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.028716e+00	3.176828e-01	5.255365e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.506437e-02	1.697472e-02	1.000922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.505841e-01	8.471371e-02	4.754554e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.980612e+00	1.069681e-01	1.128914e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.636337e+00	4.784439e-01	2.258533e-04
3.500000e-01	3.000000e-02	3.000000e-02	2.737125e+00	8.266482e-01	1.426638e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.748955e+00	6.035744e-01	1.271842e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.973100e-01	3.823229e-01	3.731558e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.271998e-01	1.906094e-01	2.878627e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.448326e-02	1.339416e-02	2.080790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.181667e+00	3.802153e-01	1.047905e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.309650e+00	1.915028e-01	6.004286e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.669866e+00	5.556465e-01	1.983680e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.503281e+00	3.919524e-01	1.439733e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.500126e-01	2.566580e-01	4.143946e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.504528e-01	1.537366e-01	2.023413e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.863750e-01	8.197618e-02	5.183641e-03
7.750000e-01	2.250000e-01	2.250000e-01	9.994701e-03	5.462283e-03	9.242815e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.999819e+00	1.237115e+00	2.469995e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.654932e+00	4.678675e-01	1.109460e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.195263e+00	8.611169e-01	3.689673e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.487181e+00	4.843078e-01	1.204758e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.585035e-02	3.446257e-02	7.846143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.592921e-02	9.941731e-03	8.631521e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.529988e-01	8.506839e-02	7.183254e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.244579e+00	1.128005e-01	1.407279e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.438379e+00	1.664170e-01	1.235004e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.419921e+00	1.343606e-01	5.483607e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.735602e+00	2.417917e-01	6.212652e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.481494e+00	6.899802e-01	4.688288e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.883017e+00	7.324493e-01	9.952959e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.284802e+00	7.368728e-01	8.777061e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.657412e+00	5.352119e-01	1.124524e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.105055e+00	4.030815e-01	9.086211e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.850038e-01	2.626577e-01	3.833932e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.382158e-01	1.428451e-01	1.524610e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.154011e-02	1.014731e-02	8.500234e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.902016e-01	9.375609e-02	5.558703e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.857336e+00	4.264594e-01	2.162443e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.509075e+00	5.635785e-01	2.216011e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.709690e+00	4.895817e-01	1.603624e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.102212e+00	2.105108e-01	5.946432e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.881727e+00	2.051417e-01	1.492372e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.160943e+00	4.987943e-01	1.898683e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.292182e+00	5.423276e-01	2.426437e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.603193e+00	6.403935e-01	1.124557e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.861041e+00	4.387795e-01	2.013630e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.361212e+00	3.650491e-01	1.026013e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.167174e-01	2.689062e-01	4.779395e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.540009e-01	1.642788e-01	4.086625e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.020464e-01	1.114182e-01	9.445145e-03
7.485000e-01	2.515000e-01	2.515000e-01	2.173921e-02	9.355771e-03	1.161874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.661943e-01	3.095630e-01	2.443327e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.176354e+00	1.307052e+00	5.346437e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.231445e+00	2.043905e+00	4.991784e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.030915e+01	1.335813e+00	2.668010e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.791115e+00	3.870765e-01	8.099212e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.767117e+00	7.327831e-01	6.714746e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.703450e+00	1.121205e+00	6.203259e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.897372e+00	9.551590e-01	4.208977e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.519365e+00	7.262556e-01	2.852752e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.639973e+00	4.989218e-01	1.592912e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.038864e+00	4.032249e-01	9.849394e-02
6.140000e-01	3.860000e-01	3.860000e-01	4.370450e-02	2.084952e-02	4.516874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.386281e-01	1.126785e-02	7.708602e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.154188e+00	1.157280e-01	1.136688e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.029990e+00	1.252191e-01	1.505441e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.827404e+00	6.728855e-01	7.322180e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.973704e+00	6.336721e-01	5.487845e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.160146e+00	4.232410e-01	1.657082e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.508806e-01	2.217347e-01	3.054497e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.866242e-01	9.740199e-02	7.070476e-03
8.200000e-01	1.800000e-01	1.800000e-01	7.992527e-03	4.574875e-03	9.095935e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.266225e+00	8.729255e-02	3.616917e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.745622e+00	3.197288e-01	1.751353e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.468201e+00	2.675081e-02	1.866633e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.018664e+00	4.419966e-01	1.122309e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.337462e+00	4.905327e-01	2.873514e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.373056e+00	3.556229e-01	6.456090e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.740961e-01	2.161567e-01	2.947594e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.152416e-01	1.449224e-01	1.363683e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.464963e-02	1.628926e-02	2.009037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.043155e+02	4.579888e+00	3.148977e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.839153e+01	3.944957e-01	1.710819e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.145659e+00	0.000000e+00	5.513382e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.663376e+00	4.690836e-02	2.607580e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.780501e+00	4.650048e-01	1.815751e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.834941e+00	5.009680e-01	8.543393e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.069849e+00	3.810270e-01	5.129624e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.902330e-02	2.469204e-02	5.418609e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.582288e-01	1.549854e-02	6.197051e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.051010e+00	4.748032e-03	1.326405e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.751822e+00	4.927151e-02	1.309155e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.387851e+00	1.007081e-01	9.477077e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.904301e+00	1.079944e-01	4.019350e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.038141e+00	1.736447e-01	6.879833e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.907410e+00	4.276080e-01	1.461987e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.665725e+00	5.858554e-01	3.886382e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.225492e+00	6.162139e-01	2.528217e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.670929e+00	5.239595e-01	7.797964e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.175109e+00	4.111565e-01	3.181337e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.875380e-01	2.539081e-01	2.421075e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.362057e-01	1.401458e-01	1.030976e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.188317e-02	1.019069e-02	8.464450e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.891159e+00	0.000000e+00	3.673856e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.753675e+00	2.579305e-01	3.192995e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.148337e+00	2.506834e-01	1.806404e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.127539e+00	3.391743e-01	8.452440e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.002816e+00	1.771329e-01	2.420375e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.339732e+00	1.545331e-01	7.299829e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.973849e+00	3.120074e-01	1.920320e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.676178e+00	4.191342e-01	8.260483e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.125215e+00	4.507133e-01	4.556045e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.443043e+00	3.597669e-01	8.052923e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.097860e-01	2.448810e-01	2.420539e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.863591e-01	1.524302e-01	2.449340e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.220228e-02	1.666576e-02	7.035911e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.020182e+02	3.114347e+00	2.753513e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.823192e+01	1.575921e+00	3.860083e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.729920e+01	8.814192e-01	1.339209e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.126332e+01	1.459319e-01	7.452624e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.606586e+00	7.693173e-02	4.029934e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.007712e+00	0.000000e+00	4.569339e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.584430e+00	0.000000e+00	3.516789e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.006972e+00	1.435809e-01	7.211259e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.770481e+00	5.311094e-01	2.077856e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.033577e+00	5.440803e-01	7.485134e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.301904e+00	4.347743e-01	5.930467e-02
6.050000e-01	3.950000e-01	3.950000e-01	6.233659e-02	2.745196e-02	5.861794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.369556e-01	2.196543e-02	3.118198e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.653765e+00	0.000000e+00	1.129039e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.777770e+00	1.823607e-01	9.691859e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.158752e+00	8.521068e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.910911e+00	6.397350e-01	1.003943e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.007867e+00	3.332044e-01	4.851530e-03
5.550000e-01	3.500000e-02	3.500000e-02	4.178930e-01	1.265002e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.165939e-02	1.636773e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.250513e+00	3.195104e-02	8.555551e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.603268e+00	1.575098e-01	1.913232e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.654825e+00	5.726200e-01	3.791450e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.439047e+00	3.568924e-01	2.738307e-02
3.425000e-01	3.750000e-02	3.750000e-02	7.408579e-01	1.841107e-01	2.106461e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.887309e-01	9.300588e-02	4.082129e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.399211e-01	4.853275e-02	4.826347e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.115967e-03	5.445457e-03	3.073520e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.845805e+00	3.185291e-01	1.882051e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.129147e+00	5.770914e-01	2.123037e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.642263e+00	6.571504e-01	9.901472e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.152281e+00	3.390017e-01	4.766122e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.111019e-02	2.262054e-02	1.414200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.476957e-02	1.231456e-02	9.673604e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.507359e-01	3.078932e-02	5.080429e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.073581e+00	0.000000e+00	1.056598e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.105129e+00	0.000000e+00	1.140818e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.107156e+00	0.000000e+00	6.821598e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.796700e+00	5.379493e-02	1.885240e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.727426e+00	6.075791e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.232504e+00	7.902766e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.441747e+00	6.536359e-01	2.595256e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.767097e+00	5.501504e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.101045e+00	3.389579e-01	1.728471e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.423427e-01	1.985121e-01	9.735929e-03
5.700000e-01	3.000000e-02	3.000000e-02	2.936499e-01	1.020877e-01	6.409532e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.816030e-02	9.472676e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.298685e-01	1.502619e-02	4.401571e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.854482e+00	1.684894e-01	1.505528e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.593707e+00	5.081925e-02	1.919103e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.590875e+00	0.000000e+00	1.572257e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.401164e+00	8.053767e-02	6.285343e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.102615e+00	8.044998e-02	2.651582e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.490064e+00	6.445291e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.521336e+00	7.117849e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.514276e+00	5.057491e-01	2.384257e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.820858e+00	4.038100e-01	3.467039e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.251749e+00	2.846573e-01	3.444824e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.136916e-01	1.976018e-01	2.017929e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.822874e-01	1.208368e-01	1.053739e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.225557e-01	6.049282e-02	1.278982e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.602871e-02	6.659114e-03	6.802160e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.283196e+00	2.161114e-01	3.500784e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.048188e+00	3.304346e-01	5.413715e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.115471e+01	5.244879e-01	3.892634e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.206896e+01	1.974254e-01	1.735936e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.035861e+01	4.359417e-01	5.770383e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.545388e+00	1.104199e+00	1.137845e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.038064e+00	9.921855e-01	1.416148e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.295717e+00	7.916757e-01	4.609687e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.040177e+00	5.236790e-01	1.057417e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.263930e+00	3.622651e-01	6.948285e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.639497e-01	2.308749e-01	2.771576e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.809947e-02	1.088137e-02	2.588063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.500043e-01	1.753164e-03	5.181400e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.822009e+00	5.718343e-02	1.184816e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.212995e+00	3.002224e-02	2.541340e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.052469e+00	6.862517e-01	5.877739e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.121303e+00	6.671548e-01	3.547437e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.189901e+00	3.885071e-01	1.476589e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.451834e-01	1.723678e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.786783e-01	1.003910e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	6.764249e-03	7.062844e-03	7.578157e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.981924e+00	0.000000e+00	2.380197e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.860688e+00	1.962868e-01	2.250641e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.786124e+00	1.913750e-01	3.961616e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.243390e+00	5.344285e-01	9.290979e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.258824e+00	5.391853e-01	6.620145e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.296938e+00	3.306248e-01	3.136937e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.019368e-01	1.744385e-01	6.818714e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.463621e-01	9.024615e-02	2.366549e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.519913e-02	1.257509e-02	2.682782e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.251347e+01	9.516709e-01	2.857917e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.697835e+01	1.727341e+00	3.511888e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.897615e+00	1.718699e-01	5.765321e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.122169e+00	3.881005e-01	1.481880e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.644510e+00	5.629051e-01	9.421930e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.510253e+00	4.330020e-01	3.061794e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.221422e-01	2.477983e-01	2.983446e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.287008e-02	1.541696e-02	8.777727e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.178738e-01	1.474638e-02	4.630714e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.465882e-01	2.249801e-02	9.535938e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.373783e+00	0.000000e+00	1.144120e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.059980e+00	2.399570e-02	1.036913e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.731312e+00	2.155634e-02	6.384626e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.219291e+00	1.048767e-01	2.274844e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.229363e+00	4.251985e-01	1.674226e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.909752e+00	6.166543e-01	2.953495e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.358008e+00	6.176488e-01	3.685622e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.757644e+00	5.211005e-01	9.150939e-03
4.500000e-01	3.000000e-02	3.000000e-02	1.160351e+00	3.519953e-01	9.371017e-03
5.100000e-01	3.000000e-02	3.000000e-02	6.527703e-01	1.997455e-01	1.603292e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.939408e-01	1.020862e-01	7.056703e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.906122e-02	9.820062e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.146620e+00	0.000000e+00	2.192728e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.841884e+00	0.000000e+00	2.847122e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.574701e+00	9.209931e-03	2.257220e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.669345e+00	2.045794e-01	1.297343e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.964494e+00	1.166510e-01	5.058116e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.310260e+00	2.536407e-01	1.771993e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.393253e+00	3.776823e-01	8.140439e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.856764e+00	5.398314e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.115760e+00	4.328170e-01	3.390078e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.378573e+00	3.094323e-01	4.248897e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.131372e-01	1.908037e-01	1.711322e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.018461e-01	9.446346e-02	1.340774e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.163710e-02	1.074853e-02	1.062998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.990743e+01	0.000000e+00	2.543624e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.567957e+01	6.686343e-01	6.278332e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.405286e+01	1.971777e+00	2.511926e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.564036e+01	9.007984e-01	1.157665e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.710722e+00	1.138244e-01	5.460898e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.252867e+00	2.585990e-01	1.313486e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.256240e+00	3.169805e-01	9.420493e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.201283e+00	4.062390e-01	1.011032e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.624547e+00	5.464049e-01	3.837709e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.760018e+00	4.517118e-01	4.547769e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.986939e-01	2.857964e-01	5.487600e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.004026e-02	1.673013e-02	2.446740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.917051e-01	8.885267e-02	4.889621e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.112260e+00	6.587856e-02	1.011243e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.453745e+00	4.695951e-01	3.099528e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.600472e+00	8.048895e-01	1.304993e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.645555e+00	5.626502e-01	8.127438e-02
4.850000e-01	3.500000e-02	3.500000e-02	9.375352e-01	3.574121e-01	3.502514e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.078461e-01	1.695347e-01	3.211626e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.261764e-02	1.213688e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.448714e+00	3.351539e-01	1.066184e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.165134e+00	1.815136e-01	5.259822e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.537176e+00	5.680887e-01	1.947017e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.448101e+00	4.022968e-01	7.334507e-02
3.425000e-01	3.750000e-02	3.750000e-02	8.017089e-01	2.427434e-01	5.812153e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.296970e-01	1.350998e-01	1.752451e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.727762e-01	7.435804e-02	2.663218e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.775780e-03	8.051175e-03	2.063625e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.432199e+00	1.097722e+00	2.598086e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.449244e+00	6.749756e-01	9.345851e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.043805e+00	8.246956e-01	3.284858e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.436355e+00	4.826951e-01	1.384445e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.395281e-02	3.380544e-02	4.649918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.628702e-02	1.286106e-02	1.182845e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.745573e-01	7.259994e-02	8.660232e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.552120e+00	1.391635e-01	1.465567e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.658527e+00	1.237322e-01	1.145165e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.510607e+00	1.074867e-01	3.583594e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.680054e+00	3.602791e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.316419e+00	7.320683e-01	5.577471e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.745135e+00	7.451447e-01	8.040747e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.153619e+00	6.816657e-01	8.113061e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.582087e+00	5.238361e-01	7.505467e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.058647e+00	3.801714e-01	6.847030e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.237963e-01	2.249182e-01	6.080392e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.044493e-01	1.148027e-01	1.041716e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.985550e-02	9.053905e-03	2.005297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.168554e-01	1.385722e-01	6.659855e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.366495e+00	5.511503e-01	2.340352e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.952270e+00	4.789613e-01	2.394296e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.908387e+00	3.118353e-01	1.416666e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.217973e+00	2.119053e-01	4.611229e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.737112e+00	2.633201e-01	1.913768e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.015821e+00	5.739592e-01	1.433319e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.169740e+00	6.160906e-01	1.773613e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.474929e+00	5.685841e-01	1.151969e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.807772e+00	4.572142e-01	1.595602e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.333028e+00	3.722322e-01	5.466342e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.588997e-01	2.382342e-01	9.046100e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.331945e-01	1.645925e-01	4.631661e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.818588e-01	9.737295e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.048428e-02	8.484339e-03	2.284525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.341015e+00	4.839729e-01	2.876075e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.862513e+00	1.317822e+00	6.019412e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.011181e+00	2.076182e+00	5.293403e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.052451e+01	1.135592e+00	2.514427e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.859821e+00	2.941725e-01	9.067174e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.680841e+00	1.020282e+00	6.562327e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.457863e+00	1.110673e+00	4.466598e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.721527e+00	9.491264e-01	4.001728e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.474540e+00	7.085828e-01	2.668155e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.572622e+00	5.280700e-01	1.927274e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.662556e-01	3.720859e-01	3.522452e-02
6.140000e-01	3.860000e-01	3.860000e-01	4.410626e-02	2.085568e-02	6.309694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.175366e-01	2.173086e-02	8.345924e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.317153e+00	7.274055e-02	1.027012e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.967040e+00	2.265719e-01	1.086047e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.736437e+00	6.631273e-01	1.500272e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.873251e+00	6.123039e-01	4.038510e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.067300e+00	3.739870e-01	2.982884e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.223891e-01	2.058938e-01	2.136296e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.716052e-01	8.380931e-02	2.070590e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.700792e-03	6.778942e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.384315e+00	9.502697e-02	3.795939e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.011987e+00	3.033337e-01	1.573764e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.284105e+00	0.000000e+00	2.427053e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.932009e+00	4.375205e-01	7.472932e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.233223e+00	4.964288e-01	3.663938e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.324749e+00	3.409767e-01	3.305583e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.365849e-01	2.184229e-01	3.627733e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.914641e-01	1.318273e-01	9.542181e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.365343e-02	1.581285e-02	1.584546e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.154980e+02	4.446076e+00	3.167432e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.738205e+01	0.000000e+00	1.849594e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.913584e+00	0.000000e+00	5.591461e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.529879e+00	2.131836e-02	1.687658e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.669202e+00	4.885429e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.781327e+00	5.016071e-01	8.926484e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.001772e+00	3.472416e-01	8.306030e-02
6.150000e-01	3.850000e-01	3.850000e-01	5.046538e-02	2.543809e-02	1.293894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.589158e-01	1.692557e-02	7.123640e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.285310e+00	2.892816e-02	1.418138e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.973316e+00	1.491808e-02	1.355079e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.581830e+00	4.194206e-02	7.863972e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.955263e+00	1.157272e-01	2.774000e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.967298e+00	2.353258e-01	2.889887e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.849141e+00	4.540298e-01	3.825222e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.601502e+00	6.212172e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.114278e+00	5.592475e-01	4.767411e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.588114e+00	5.061173e-01	6.203011e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.112672e+00	3.821290e-01	3.532569e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.267198e-01	2.114750e-01	5.689165e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.122089e-01	1.202413e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.023108e-02	8.976749e-03	1.840806e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.999967e+00	0.000000e+00	3.845626e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.489846e+00	2.189856e-01	3.222002e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.513071e+00	2.489513e-01	1.655892e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.114981e+00	2.814622e-01	7.026044e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.870339e+00	7.942034e-02	2.503728e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.184512e+00	1.077312e-01	3.944749e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.921944e+00	3.359353e-01	5.303247e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.600356e+00	4.166310e-01	7.366752e-03
1.975000e-01	2.750000e-02	2.750000e-02	2.035127e+00	3.848450e-01	5.604432e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.428272e+00	3.810846e-01	3.045160e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.565117e-01	2.293276e-01	5.205721e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.543137e-01	1.381880e-01	3.831447e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.941897e-02	1.519776e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.108840e+02	2.981662e+00	2.759956e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.752138e+01	1.623456e+00	3.341708e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.630145e+01	0.000000e+00	1.580744e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.085964e+01	0.000000e+00	9.085798e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.430522e+00	1.977818e-01	2.932179e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.949643e+00	5.105642e-02	3.381254e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.510891e+00	0.000000e+00	2.077661e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.929541e+00	1.598697e-01	2.209112e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.673239e+00	4.924086e-01	1.724533e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.994435e+00	5.603523e-01	8.337434e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.231796e+00	4.055356e-01	4.561186e-02
6.050000e-01	3.950000e-01	3.950000e-01	6.043872e-02	2.687339e-02	8.058408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.719066e-01	1.024485e-02	3.123645e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.918866e+00	0.000000e+00	1.060639e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.612345e+00	2.230838e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.891403e+00	8.029881e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.813500e+00	5.919147e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	9.090556e-01	3.121078e-01	7.919803e-03
5.550000e-01	3.500000e-02	3.500000e-02	3.873627e-01	1.330696e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.005844e-02	1.587101e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.614813e+00	1.945150e-02	8.140872e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.359283e+00	1.164934e-01	1.077980e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.497259e+00	4.941412e-01	7.248833e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.368108e+00	3.372057e-01	7.638493e-03
3.425000e-01	3.750000e-02	3.750000e-02	6.888702e-01	1.763003e-01	2.432591e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.640049e-01	9.337483e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.196421e-01	6.329136e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	5.342962e-03	6.238343e-03	6.261400e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.045846e+01	2.802737e-01	1.886652e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.799107e+00	6.241625e-01	1.267088e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.433970e+00	6.206857e-01	1.290118e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.110173e+00	3.295813e-01	2.343901e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.781782e-02	2.423091e-02	5.617615e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.238324e-02	1.427042e-02	1.309607e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.485065e-01	6.484435e-04	6.202166e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.363942e+00	0.000000e+00	1.100408e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.393415e+00	0.000000e+00	1.045593e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.269742e+00	0.000000e+00	6.042591e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.702503e+00	2.074291e-01	1.092419e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.605750e+00	6.289884e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.047772e+00	8.017163e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.309748e+00	6.420600e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.637587e+00	5.168656e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.048523e+00	3.341582e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	5.793500e-01	1.583296e-01	1.615598e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.753762e-01	1.042118e-01	1.172133e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.580304e-02	8.316035e-03	3.781715e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.758046e-01	2.619187e-02	5.399917e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.380132e+00	0.000000e+00	1.884721e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.341240e+00	6.803874e-02	1.892581e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.205656e+00	0.000000e+00	1.320419e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.451441e+00	4.939146e-02	4.463678e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.939681e+00	1.802149e-01	1.492988e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.219592e+00	6.412336e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.232980e+00	5.965724e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.409376e+00	5.162573e-01	1.908307e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.715140e+00	4.220646e-01	1.762739e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.184553e+00	3.117798e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	7.566453e-01	1.710514e-01	1.039974e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.450094e-01	1.108456e-01	5.264604e-03
4.610000e-01	3.600000e-02	3.600000e-02	2.111419e-01	6.699774e-02	1.123480e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.457145e-02	7.079525e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.985553e+00	2.622407e-01	4.328857e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.679416e+00	4.804589e-01	5.821078e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.240778e+01	5.238234e-01	3.617646e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.224694e+01	1.170557e-01	1.463499e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.017166e+01	4.833258e-01	4.512342e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.157929e+00	9.894817e-01	1.036723e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.739783e+00	9.214094e-01	1.629806e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.136261e+00	8.403507e-01	4.204371e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.940768e+00	5.038498e-01	7.857342e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.201094e+00	3.463632e-01	5.706819e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.179076e-01	2.580705e-01	5.658845e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.607001e-02	1.330602e-02	7.187111e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.796644e-01	1.111592e-02	5.352709e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.086451e+00	3.000447e-02	1.207344e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.248243e+00	5.234727e-02	1.813626e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.872358e+00	7.010879e-01	7.098141e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.969014e+00	6.113898e-01	3.831194e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.107019e+00	3.634604e-01	2.830277e-03
5.350000e-01	3.500000e-02	3.500000e-02	5.156305e-01	1.669152e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.587068e-01	8.937970e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	6.064311e-03	6.692815e-03	1.013120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.727297e+00	0.000000e+00	2.442374e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.519856e+00	2.247772e-01	2.135819e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.766541e+00	1.755211e-01	4.059750e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.092459e+00	5.407671e-01	5.391793e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.090356e+00	5.018400e-01	1.141355e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.228675e+00	3.037542e-01	1.104628e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.441695e-01	1.654575e-01	1.366689e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.297041e-01	8.924433e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.293807e-02	1.476927e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.461764e+01	3.407787e-01	2.940003e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.723464e+01	1.449314e+00	2.891416e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.482935e+00	2.828087e-01	3.626608e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.873563e+00	3.751653e-01	1.369098e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.518580e+00	5.249947e-01	7.064237e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.453596e+00	4.124075e-01	4.498250e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.336031e-01	2.517767e-01	3.289312e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.055411e-02	1.802180e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.011148e-01	2.114269e-02	5.187638e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.011184e+00	0.000000e+00	1.016502e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.634089e+00	0.000000e+00	1.135375e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.302307e+00	1.703219e-02	9.887938e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.870596e+00	0.000000e+00	5.183866e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.201408e+00	9.926912e-02	1.533756e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.127569e+00	4.624696e-01	3.157349e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.779250e+00	6.091054e-01	1.467594e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.221167e+00	5.794160e-01	2.002042e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.695266e+00	5.407669e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.089806e+00	3.284698e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	6.028602e-01	1.766456e-01	7.785477e-03
5.700000e-01	3.000000e-02	3.000000e-02	2.749527e-01	1.018946e-01	2.085238e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.670370e-02	8.803160e-03	1.261511e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.831844e+00	0.000000e+00	2.523477e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.730526e+00	0.000000e+00	2.775180e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.179875e+00	2.495134e-02	2.097800e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.945792e+00	2.769605e-01	1.138480e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.102185e+00	1.421038e-01	5.004191e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.146700e+00	2.162679e-01	1.564416e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.334636e+00	4.284146e-01	1.631875e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.647750e+00	4.719133e-01	2.518640e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.996544e+00	4.044386e-01	3.862330e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.333074e+00	3.221616e-01	1.058653e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.638390e-01	1.700130e-01	2.355725e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.738166e-01	9.748604e-02	9.636581e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.887197e-02	1.241903e-02	5.124108e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.946332e+01	0.000000e+00	2.647096e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.750590e+01	2.280284e+00	5.673448e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.344172e+01	1.197717e+00	2.036100e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.545145e+01	9.412773e-01	1.078224e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.488944e+00	3.412411e-01	6.073592e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.031154e+00	2.105620e-01	4.043208e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.159712e+00	2.945324e-01	1.398639e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.119939e+00	3.978008e-01	2.289732e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.416177e+00	5.305479e-01	3.909753e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.587932e+00	4.245781e-01	9.529724e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.624354e-01	2.987584e-01	5.501849e-03
6.050000e-01	3.950000e-01	3.950000e-01	3.972186e-02	1.691497e-02	7.563835e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.824450e-01	7.470056e-02	6.291249e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.323128e+00	6.235024e-02	9.392364e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.403656e+00	7.798000e-01	7.888597e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.321486e+00	8.023482e-01	6.536950e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.446770e+00	5.338774e-01	6.579349e-02
4.850000e-01	3.500000e-02	3.500000e-02	8.088101e-01	3.002282e-01	3.208490e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.474870e-01	1.458813e-01	2.188942e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.798622e-02	1.055000e-02	7.343739e-07
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.962430e+00	2.592076e-01	1.102125e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.901795e+00	2.872954e-01	2.594412e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.322588e+00	5.576611e-01	1.297859e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.313111e+00	3.743766e-01	5.368505e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.842432e-01	2.193612e-01	4.639976e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.895919e-01	1.181663e-01	2.222008e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.589196e-01	6.908192e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	7.994063e-03	4.730713e-03	1.108812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.593597e+00	8.390608e-01	2.405030e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.846562e+00	7.216399e-01	6.461767e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.785626e+00	7.268596e-01	2.144483e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.294664e+00	4.336553e-01	7.074420e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.052029e-02	3.009218e-02	6.225424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.178250e-02	1.806292e-02	1.273495e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.589446e-01	7.424571e-02	1.117695e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.794202e+00	1.200226e-01	1.631155e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.078796e+00	8.433419e-02	1.160650e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.853972e+00	9.726640e-02	2.529311e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.793395e+00	6.243333e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.152721e+00	8.357004e-01	8.354287e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.483660e+00	7.199534e-01	9.299493e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.923419e+00	6.312662e-01	1.046406e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.408601e+00	5.146472e-01	3.807694e-02
4.650000e-01	2.500000e-02	2.500000e-02	9.507156e-01	3.691165e-01	2.415606e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.437053e-01	1.929218e-01	4.320768e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.542764e-01	1.056079e-01	2.363167e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.482886e-02	6.806372e-03	1.778668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.581584e-01	1.843550e-01	9.202311e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.773702e+00	4.502723e-01	3.067859e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.771767e+00	5.403560e-01	2.193995e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.592402e+00	2.498937e-01	1.163517e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.572204e+00	1.293281e-01	3.486457e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.842135e+00	5.385228e-01	9.333975e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.830611e+00	5.876036e-01	1.967772e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.904059e+00	6.065986e-01	2.099842e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.252666e+00	5.706333e-01	1.219998e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.608957e+00	4.058520e-01	8.997286e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.157445e+00	3.307913e-01	5.443363e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.872172e-01	2.467985e-01	3.000965e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.668690e-01	1.403070e-01	4.278823e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.643310e-01	9.912388e-02	5.307721e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.693090e-02	6.968760e-03	2.272121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.535388e+00	4.293610e-01	3.580351e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.466914e+00	1.816771e+00	6.915146e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.096519e+01	1.957153e+00	5.036196e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.191009e+01	8.009439e-01	1.952911e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.018716e+01	7.667492e-01	6.764079e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.267394e+00	1.038145e+00	6.738411e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.912381e+00	1.087622e+00	5.560333e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.365850e+00	8.657743e-01	2.560363e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.250580e+00	5.947028e-01	1.986969e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.438841e+00	4.718508e-01	1.017526e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.493594e-01	3.488855e-01	2.996951e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.401208e-02	1.765298e-02	5.338895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.436382e-01	1.315511e-02	1.110600e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.416198e+00	8.735230e-02	1.003575e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.175020e+00	3.884357e-01	1.160145e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.728296e+00	7.893844e-01	2.749354e-04
3.800000e-01	4.000000e-02	4.000000e-02	1.727836e+00	6.169999e-01	3.487649e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.757150e-01	3.448976e-01	2.990973e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.565718e-01	1.829840e-01	1.926824e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.408028e-01	7.697160e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	5.485342e-03	3.563633e-03	1.293761e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.031928e+00	8.391634e-02	4.921020e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.709209e+00	2.836012e-01	1.291113e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.432712e+00	9.168451e-02	2.584180e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.139352e+00	5.633974e-01	3.257571e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.196948e+00	5.362185e-01	9.578483e-03
2.660000e-01	4.100000e-02	4.100000e-02	1.210524e+00	3.481494e-01	3.678591e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.638288e-01	2.018617e-01	3.853786e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.793214e-01	1.165437e-01	5.905116e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.937234e-02	1.395634e-02	1.350365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.189053e+02	4.350393e+00	3.519046e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.735670e+01	0.000000e+00	1.598661e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.153435e+00	7.499850e-03	5.719158e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.657563e+00	1.193271e-01	8.012584e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.637915e+00	5.006594e-01	2.659258e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.748909e+00	4.971374e-01	6.814176e-02
2.035000e-01	2.650000e-02	2.650000e-02	9.076899e-01	3.419018e-01	2.281135e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.048701e-02	2.163983e-02	3.851346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.592199e-01	2.985912e-02	8.311202e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.335384e+00	1.845404e-02	1.668026e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.117587e+00	5.846707e-02	1.454899e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.699795e+00	4.469612e-02	8.180845e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.120931e+00	6.007219e-02	2.544424e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.095493e+00	3.648413e-01	1.001880e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.945018e+00	5.848311e-01	1.007565e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.584434e+00	6.948810e-01	3.135835e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.027897e+00	6.341641e-01	3.933566e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.482008e+00	5.099293e-01	2.154202e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.015850e+00	3.747345e-01	8.312925e-03
5.100000e-01	3.000000e-02	3.000000e-02	5.745495e-01	2.108277e-01	3.357214e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.507806e-01	1.032663e-01	2.189839e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.554591e-02	7.331735e-03	1.230895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.799469e+00	9.535431e-02	5.044310e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.869941e+00	2.810444e-01	3.381205e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.602339e+00	3.425506e-01	1.564074e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.932445e+00	1.665057e-01	5.086782e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.871112e+00	0.000000e+00	2.400775e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.302823e+00	2.238726e-01	1.322215e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.071554e+00	4.460495e-01	1.307042e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.625630e+00	4.919819e-01	4.826031e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.977722e+00	4.611504e-01	4.008080e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.312667e+00	3.496817e-01	1.958881e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.049501e-01	2.469806e-01	1.800688e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.165081e-01	1.349962e-01	2.850273e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.325144e-02	1.308277e-02	2.527204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.186265e+02	4.581535e+00	3.077078e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.569800e+01	1.626943e-01	2.513827e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.644760e+01	0.000000e+00	1.384137e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.096540e+01	0.000000e+00	1.113150e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.282289e+00	0.000000e+00	6.721698e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.250378e+00	8.318990e-02	2.496471e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.525782e+00	5.469427e-02	2.015545e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.914657e+00	2.508247e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.589707e+00	5.418806e-01	1.182022e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.912585e+00	5.012505e-01	8.248081e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.197349e+00	4.095971e-01	7.298215e-03
6.050000e-01	3.950000e-01	3.950000e-01	4.822002e-02	2.442373e-02	6.439349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.941251e-01	0.000000e+00	4.941784e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.101000e+00	0.000000e+00	1.060198e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.683670e+00	5.969299e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.693931e+00	8.913247e-01	1.502678e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.596241e+00	5.818257e-01	9.285476e-03
4.850000e-01	3.500000e-02	3.500000e-02	8.108607e-01	2.867971e-01	6.768738e-04
5.550000e-01	3.500000e-02	3.500000e-02	3.290543e-01	1.152337e-01	5.460313e-04
7.950000e-01	2.050000e-01	2.050000e-01	1.437821e-02	1.370906e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.950152e+00	4.427853e-02	9.244403e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.136776e+00	1.661212e-01	9.164542e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.381613e+00	5.698147e-01	2.656145e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.255470e+00	3.313439e-01	1.962566e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.491525e-01	1.858753e-01	1.384384e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.286728e-01	8.935489e-02	3.780001e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.202067e-01	5.153977e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	5.030057e-03	4.953977e-03	1.666444e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.102155e+01	2.064086e-01	1.975052e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.371799e+00	7.161212e-01	1.029307e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.365941e+00	6.313025e-01	7.716170e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.029765e+00	3.605243e-01	2.173883e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.460009e-02	1.896865e-02	1.826703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.524193e-02	7.147535e-03	1.251104e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.690655e-01	1.540306e-02	7.971462e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.486450e+00	0.000000e+00	1.407811e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.708404e+00	0.000000e+00	1.241746e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.595062e+00	0.000000e+00	5.827427e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.932381e+00	4.963419e-01	7.114462e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.537085e+00	8.593367e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.814363e+00	8.437269e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.134237e+00	7.014402e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.474005e+00	4.766364e-01	3.365392e-02
4.650000e-01	2.500000e-02	2.500000e-02	9.173937e-01	3.086247e-01	1.136812e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.383903e-01	2.026694e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.280965e-01	9.820700e-02	1.075281e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.334425e-02	8.821351e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.797712e-01	0.000000e+00	7.494781e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.711878e+00	7.226289e-02	2.449096e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.720268e+00	2.922166e-04	2.414677e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.692516e+00	7.059264e-02	1.279310e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.817715e+00	1.981108e-01	4.436714e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.044679e+00	5.179424e-01	9.742379e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.038848e+00	7.178889e-01	4.823670e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.055374e+00	6.690612e-01	3.555677e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.257110e+00	5.231419e-01	2.306372e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.586021e+00	3.941528e-01	5.432330e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.069656e+00	2.721832e-01	4.237216e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.028403e-01	1.945428e-01	7.650312e-03
3.935000e-01	3.150000e-02	3.150000e-02	4.113650e-01	1.192352e-01	1.489042e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.989380e-01	6.484797e-02	1.750594e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.350139e-02	6.993721e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.078909e+00	0.000000e+00	5.109317e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.783694e+00	5.198660e-01	6.370200e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.366532e+01	6.867535e-01	3.839960e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.312031e+01	4.536921e-01	1.295075e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.897721e+00	8.029598e-01	6.101338e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.822374e+00	1.149402e+00	7.456575e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.465519e+00	9.300818e-01	1.256630e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.986804e+00	7.193980e-01	6.840230e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.805782e+00	5.136293e-01	8.347657e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.121080e+00	3.618521e-01	3.389750e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.605370e-01	2.574098e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.393865e-02	1.168597e-02	1.148983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.779058e-01	0.000000e+00	7.404733e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.179759e+00	6.435549e-02	1.297786e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.361412e+00	2.487136e-01	1.766255e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.906615e+00	8.305988e-01	8.650442e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.919550e+00	6.593883e-01	5.342363e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.025794e+00	3.763628e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	4.369783e-01	1.580920e-01	6.334180e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.240566e-01	8.223607e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	4.129440e-03	6.185549e-03	9.612809e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.369942e+00	0.000000e+00	3.602898e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.598085e+00	2.717328e-01	2.221789e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.453332e+00	2.597141e-01	2.899789e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.070971e+00	6.662098e-01	1.580188e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.203038e+00	5.729362e-01	4.038577e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.195878e+00	3.214940e-01	2.697175e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.010100e-01	1.831055e-01	1.349186e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.049819e-01	8.250311e-02	2.289136e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.178356e-02	1.147794e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.052858e+02	1.001518e+00	3.751328e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.443315e+01	1.480533e+00	2.137381e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.012589e+00	5.375145e-01	4.713973e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.950962e+00	4.404938e-01	1.225225e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.624364e+00	5.963264e-01	6.468390e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.386695e+00	4.532298e-01	3.634681e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.123998e-01	2.461883e-01	2.733387e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.701777e-02	1.487927e-02	6.536613e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.661076e-01	2.028180e-02	6.065617e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.037453e+00	1.996937e-02	1.295557e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.733707e+00	2.037081e-02	1.424643e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.463430e+00	4.403013e-02	1.106695e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.045705e+00	5.446897e-02	5.093664e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.328977e+00	1.960004e-01	1.730459e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.210706e+00	6.837033e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.730541e+00	7.220568e-01	3.530999e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.180450e+00	6.769539e-01	1.989413e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.559883e+00	5.033193e-01	5.420896e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.012860e+00	3.382399e-01	2.554657e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.625000e-01	2.059231e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.301765e-01	9.947566e-02	1.881174e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.426090e-02	9.387647e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.217350e+00	0.000000e+00	3.420429e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.387882e+00	9.129438e-03	3.698122e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.593906e+00	2.600559e-01	2.332466e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.067092e+00	2.064065e-01	1.113033e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.005402e+00	2.600447e-01	4.459937e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.993968e+00	3.985208e-01	7.585887e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.303131e+00	5.775683e-01	2.760199e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.647172e+00	5.655354e-01	1.197639e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.959511e+00	4.573234e-01	7.242499e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.266743e+00	3.164870e-01	3.191314e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.231431e-01	1.910972e-01	1.002677e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.522835e-01	9.640414e-02	1.645766e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.825648e-02	1.208277e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.010556e+02	1.017228e+00	3.196178e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.522568e+01	2.461196e+00	4.761555e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.170071e+01	1.704116e+00	1.462040e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.378076e+01	1.766335e-01	6.369519e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.934843e+00	3.487384e-01	3.138190e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.904742e+00	3.522514e-01	3.421753e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.974713e+00	3.702274e-01	1.553217e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.998639e+00	4.546186e-01	1.744026e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.570520e+00	5.545339e-01	7.372960e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.633723e+00	4.479451e-01	8.742414e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.988219e-01	3.379961e-01	5.091758e-04
6.050000e-01	3.950000e-01	3.950000e-01	3.600944e-02	1.601569e-02	8.660273e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.232363e+00	1.073476e-01	5.962583e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.411504e+00	1.166079e-02	8.235242e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.116037e+00	6.929636e-01	1.135873e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.121699e+00	7.401158e-01	6.810030e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.332711e+00	4.793927e-01	6.822492e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.369356e-01	2.719275e-01	1.417764e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.990878e-01	1.306659e-01	1.000861e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.546862e-02	8.914136e-03	1.648893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.302824e+00	2.797371e-01	1.026385e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.717315e+00	2.891469e-01	2.752954e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.122035e+00	4.950847e-01	1.496419e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.223560e+00	3.529785e-01	4.804342e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.803088e-01	1.951849e-01	2.779668e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.459344e-01	1.174094e-01	1.049722e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.452540e-01	6.071597e-02	1.088602e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.210261e-03	5.048094e-03	3.197065e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.013679e+01	7.932076e-01	2.381049e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.548842e+00	7.225194e-01	5.949089e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.587059e+00	7.273914e-01	2.320622e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.233619e+00	4.297382e-01	3.707663e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.054609e-02	2.877056e-02	4.207336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.307926e-02	2.471976e-02	1.837035e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.419757e-01	1.206205e-01	1.261393e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.278127e+00	1.179265e-01	1.582949e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.405087e+00	6.115041e-02	7.465656e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.883079e+00	1.734830e-01	1.177183e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.454308e+00	5.343932e-01	9.469621e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.886768e+00	7.608590e-01	1.184252e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.322197e+00	7.095532e-01	9.984134e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.786525e+00	5.775239e-01	7.087736e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.286503e+00	4.381259e-01	3.608454e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.620649e-01	3.118705e-01	2.704540e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.062400e-01	1.983462e-01	1.308028e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.431653e-01	1.093551e-01	4.269008e-04
8.000000e-01	2.000000e-01	2.000000e-01	1.385623e-02	6.342008e-03	1.037674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.035775e-01	2.161688e-01	1.269266e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.762344e+00	6.442905e-01	2.941937e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.484482e+00	5.167339e-01	2.011930e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.902750e+00	2.167498e-01	8.593590e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.424354e+00	4.314397e-02	2.715187e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.519742e+00	5.267953e-01	2.375046e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.567573e+00	5.962421e-01	2.110434e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.788655e+00	5.921543e-01	1.474040e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.051647e+00	4.893631e-01	1.143584e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.522930e+00	3.960602e-01	9.708306e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.082340e+00	3.103322e-01	6.072365e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.423629e-01	2.125043e-01	2.358319e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.644306e-01	1.584777e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.331792e-01	8.510623e-02	1.453223e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.626372e-02	8.009615e-03	1.507500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.211799e+00	7.288651e-01	4.287347e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.766883e+00	2.089924e+00	7.115420e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.210995e+01	1.890471e+00	5.033192e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.229934e+01	7.155465e-01	1.713939e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.766946e+00	5.891499e-01	1.043889e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.962766e+00	1.098099e+00	7.017414e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.638178e+00	9.839490e-01	4.772638e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.194560e+00	9.035406e-01	2.203920e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.138056e+00	6.553961e-01	1.673625e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.385849e+00	5.143077e-01	4.652776e-02
2.080000e-01	2.000000e-02	2.000000e-02	8.086908e-01	3.034135e-01	5.003293e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.526338e-02	1.752922e-02	2.952284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.047951e+00	4.353788e-02	1.122096e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.590842e+00	4.142051e-02	8.453178e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.141421e+00	4.526385e-01	5.089646e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.487452e+00	7.153502e-01	6.623043e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.601963e+00	5.574811e-01	4.556257e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.966255e-01	3.233701e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	3.902852e-01	1.622552e-01	5.288602e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.222780e-01	6.551308e-02	7.516800e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.170068e-03	3.599725e-03	3.267992e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.819440e+00	2.794735e-01	4.685715e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.769441e+00	1.406019e-01	1.044703e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.334617e+00	7.470654e-02	2.491601e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.996225e+00	5.723906e-01	5.792522e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.032217e+00	4.777672e-01	7.386565e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.141625e+00	3.274687e-01	1.171324e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.436785e-01	1.821811e-01	1.197397e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.183988e-01	1.184572e-01	1.014650e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.806483e-02	1.345216e-02	1.982465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.324262e+02	5.476098e+00	3.381888e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.660532e+01	0.000000e+00	1.784039e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.912558e+00	0.000000e+00	4.582759e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.513939e+00	8.403442e-02	6.765601e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.456859e+00	4.937551e-01	5.492691e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.620370e+00	4.822073e-01	2.402660e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.785430e-01	3.133028e-01	4.390495e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.075718e-02	2.172250e-02	2.150464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.543662e-01	2.877701e-02	9.614458e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.739979e+00	5.132373e-02	1.661317e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.446465e+00	4.216668e-02	1.282777e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.039568e+00	1.620767e-01	5.840141e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.106293e+00	8.300338e-02	1.716742e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.993040e+00	4.008173e-01	1.330173e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.779203e+00	5.959275e-01	4.569737e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.374902e+00	6.364937e-01	4.336392e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.877451e+00	5.850067e-01	2.563303e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.384928e+00	4.520366e-01	4.628290e-03
4.500000e-01	3.000000e-02	3.000000e-02	9.190017e-01	3.224335e-01	1.375025e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.212531e-01	2.021105e-01	8.496360e-03
5.700000e-01	3.000000e-02	3.000000e-02	2.437919e-01	1.107578e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.477336e-02	7.155616e-03	7.234157e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.391989e+00	1.546598e-01	3.735296e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.962193e+00	3.898690e-01	3.424745e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.983964e+00	3.803537e-01	1.793236e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.026359e+00	2.200716e-01	6.100671e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.710779e+00	0.000000e+00	3.471682e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.202204e+00	1.989218e-01	6.011617e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.922607e+00	4.250609e-01	4.901168e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.439457e+00	4.577361e-01	6.333549e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.844950e+00	4.159265e-01	4.508730e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.228334e+00	3.303063e-01	2.239388e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.543083e-01	2.229736e-01	7.645993e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.970275e-01	1.300518e-01	1.194106e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.268162e-02	1.390215e-02	1.671716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.307988e+02	5.024992e+00	2.975254e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.520952e+01	4.879561e-02	3.617917e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.569416e+01	0.000000e+00	1.385833e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.058788e+01	0.000000e+00	7.967840e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.446686e+00	1.008057e-01	3.733867e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.806248e+00	0.000000e+00	3.417430e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.337869e+00	4.483560e-02	2.059866e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.673267e+00	1.947377e-01	9.695738e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.436040e+00	5.236675e-01	1.147544e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.848897e+00	5.586460e-01	3.542844e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.123821e+00	4.072655e-01	1.945023e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.962746e-02	2.239802e-02	3.990442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.034346e+00	3.299269e-02	4.404896e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.289640e+00	0.000000e+00	1.007208e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.469209e+00	5.952594e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.424864e+00	8.192842e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.374980e+00	4.832063e-01	1.774626e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.298743e-01	2.630793e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	2.936914e-01	1.043215e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.159841e-02	1.079732e-02	4.542834e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.368530e+00	2.931285e-02	8.646511e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.933907e+00	2.393172e-01	4.377284e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.150391e+00	4.849174e-01	7.370060e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.166665e+00	3.177941e-01	2.213285e-03
3.425000e-01	3.750000e-02	3.750000e-02	5.905257e-01	1.610048e-01	1.649704e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.906957e-01	9.420654e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	9.583654e-02	4.258332e-02	5.183446e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.054038e-03	4.681419e-03	5.215922e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.162114e+01	2.540906e-01	1.788033e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.067219e+00	6.043425e-01	1.617810e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.190084e+00	5.820608e-01	9.299829e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.408974e-01	3.173765e-01	1.280645e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.163475e-02	2.088342e-02	8.560365e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.604061e-02	6.575408e-03	1.596446e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.709394e-01	0.000000e+00	9.389624e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.975880e+00	4.983094e-02	1.367529e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.121311e+00	0.000000e+00	1.013009e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.750805e+00	0.000000e+00	3.681834e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.799565e+00	5.782192e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.255162e+00	7.734525e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.538062e+00	7.325175e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.930262e+00	6.664781e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.288216e+00	4.012246e-01	2.668955e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.372885e-01	2.894974e-01	2.732627e-03
5.150000e-01	2.500000e-02	2.500000e-02	4.900981e-01	1.744969e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.000620e-01	7.386857e-02	1.539820e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.066207e-02	6.526230e-03	7.409277e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.290977e-01	3.226022e-02	8.507596e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.618271e+00	1.033761e-01	2.569949e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.623521e+00	9.031069e-02	2.034352e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.045476e+00	1.431172e-01	1.056698e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.745930e+00	1.043791e-01	3.641472e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.829974e+00	5.251653e-01	5.114009e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.747129e+00	5.899995e-01	4.847415e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.910244e+00	6.512363e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.039823e+00	4.973887e-01	5.064886e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.468887e+00	3.488772e-01	1.537395e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.835604e-01	2.499336e-01	4.572902e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.418845e-01	1.801057e-01	1.029298e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.770353e-01	1.101142e-01	1.944219e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.746150e-01	5.279557e-02	1.255159e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.134265e-02	5.668228e-03	8.379881e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.652108e+00	2.568493e-01	4.537966e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.152352e+01	7.265151e-01	6.545042e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.548798e+01	8.423089e-01	4.012335e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.312279e+01	1.476038e-01	1.326864e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.658429e+00	7.003450e-01	5.044307e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.384510e+00	1.083657e+00	1.991278e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.224875e+00	9.103819e-01	9.261053e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.679550e+00	6.897391e-01	9.408425e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.744659e+00	5.150141e-01	5.789366e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.035652e+00	3.278184e-01	6.949098e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.033873e-01	2.131752e-01	2.028779e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.310422e-02	1.158646e-02	5.664855e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.202572e-01	3.706379e-02	7.869305e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.519533e+00	1.342521e-02	1.245061e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.329931e+00	3.419207e-01	9.689048e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.693372e+00	7.818692e-01	4.231460e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.682372e+00	5.831637e-01	3.932277e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.291148e-01	3.381137e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	3.903478e-01	1.391510e-01	5.419478e-03
6.050000e-01	3.500000e-02	3.500000e-02	9.989652e-02	6.372082e-02	6.962089e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.642638e-03	5.280324e-03	7.304266e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.873258e+00	1.783319e-01	3.432879e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.160562e+00	1.927863e-01	1.875810e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.319129e+00	2.747907e-01	2.164150e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.914937e+00	6.168999e-01	1.266500e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.997552e+00	5.001829e-01	8.743433e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.107504e+00	3.129767e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.474762e-01	1.551219e-01	9.530111e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.607477e-01	9.105152e-02	5.558122e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.870420e-02	9.487652e-03	6.149805e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.199745e+02	3.350425e+00	3.423524e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.369397e+01	9.390862e-01	2.005861e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.515598e+00	4.530981e-01	5.039520e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.762941e+00	3.969106e-01	1.505010e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.396319e+00	5.313669e-01	1.237105e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.395000e+00	4.364718e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.542484e-01	2.260207e-01	2.473663e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.591276e-02	1.561249e-02	4.629490e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.344459e-01	5.024761e-02	6.927068e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.318630e+00	0.000000e+00	1.404478e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.201204e+00	1.603204e-01	1.266904e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.728831e+00	0.000000e+00	1.026651e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.273434e+00	3.111735e-02	3.901622e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.357144e+00	4.207451e-01	4.961972e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.968147e+00	5.934692e-01	7.922141e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.532155e+00	6.591761e-01	3.854000e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.970536e+00	6.171668e-01	2.549292e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.399920e+00	4.510911e-01	3.447936e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.065430e-01	2.951754e-01	8.388458e-03
5.100000e-01	3.000000e-02	3.000000e-02	5.043250e-01	1.827662e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.052485e-01	7.732050e-02	7.769771e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.106683e-02	6.802949e-03	7.962826e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.645233e+00	0.000000e+00	3.602036e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.812349e+00	3.498896e-01	3.272609e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.168833e+00	1.029791e-01	1.870345e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.246912e+00	4.250129e-01	7.483012e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.902856e+00	1.508632e-01	3.380517e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.936152e+00	4.309755e-01	4.137076e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.064903e+00	4.771429e-01	1.442185e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.576008e+00	5.827127e-01	6.546338e-05
1.975000e-01	2.750000e-02	2.750000e-02	1.760565e+00	3.993225e-01	9.280602e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.148954e+00	2.838385e-01	4.123945e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.611900e-01	1.851607e-01	1.799572e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.282318e-01	8.833965e-02	2.056506e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.399991e-02	8.713710e-03	1.702736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.131625e+02	1.019691e+00	2.910019e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.616695e+01	2.701997e+00	4.357963e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.191119e+01	1.333355e+00	1.613959e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.343796e+01	5.355095e-01	5.478884e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.568840e+00	2.875130e-01	3.989850e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.497053e+00	3.116773e-01	2.672735e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.794351e+00	3.350406e-01	1.403254e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.943640e+00	3.875807e-01	6.486267e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.326602e+00	5.381058e-01	6.599943e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.547736e+00	4.253534e-01	3.454704e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.097404e-01	2.631587e-01	6.484578e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.417106e-02	1.652130e-02	7.421196e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.313710e+00	7.253403e-02	5.825954e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.421766e+00	5.186886e-02	6.200503e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.093543e+00	7.097197e-01	7.432091e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.063542e+00	5.669314e-01	1.086038e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.279202e+00	4.372392e-01	3.993857e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.699111e-01	2.259113e-01	2.414834e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.952927e-01	1.322810e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.331476e-02	7.570266e-03	1.344126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.390808e+00	2.095539e-01	9.005861e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.519483e+00	2.740354e-01	2.160788e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.084522e+00	4.374209e-01	1.243853e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.306845e+00	2.769943e-01	4.857098e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.697896e-01	1.763415e-01	1.404036e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.639786e-01	1.156434e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.292790e-01	5.300584e-02	1.069504e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.336206e-03	4.599877e-03	2.268008e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.040565e+01	6.000840e-01	2.009352e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.246441e+00	6.495455e-01	4.001573e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.573509e+00	5.489059e-01	1.984581e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.263666e+00	3.521714e-01	3.023884e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.779560e-02	2.804288e-02	2.690874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.156577e-02	2.559126e-02	1.666520e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.456847e-01	9.790042e-02	1.197578e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.440719e+00	9.151246e-02	1.327839e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.514748e+00	8.841632e-02	6.938561e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.830804e+00	2.574919e-01	7.863444e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.477554e+00	6.176326e-01	2.781994e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.831235e+00	6.189678e-01	1.234421e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.299321e+00	6.337148e-01	3.889401e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.726383e+00	5.105457e-01	7.941951e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.233890e+00	3.824445e-01	4.725322e-02
4.650000e-01	2.500000e-02	2.500000e-02	7.823635e-01	2.483093e-01	4.249608e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.888522e-01	1.965621e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.083155e-01	8.348561e-02	2.309639e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.309261e-02	6.872176e-03	3.458656e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.035421e+00	2.990042e-01	1.191173e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.055335e+00	5.629648e-01	2.425063e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.558736e+00	3.511794e-01	1.714099e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.867315e+00	1.634679e-01	7.122488e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.349198e+00	2.722400e-01	2.972384e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.411929e+00	4.984999e-01	2.010190e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.381629e+00	4.795125e-01	2.094729e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.618232e+00	4.544402e-01	1.691872e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.060755e+00	4.210444e-01	1.044748e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.595922e+00	3.274656e-01	1.027727e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.144752e+00	2.588999e-01	2.656363e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.686485e-01	2.025732e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	4.353940e-01	1.305326e-01	1.374319e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.173224e-01	7.799844e-02	2.310644e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.516953e-02	6.736011e-03	5.097826e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.797102e+00	9.319212e-01	4.353536e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.084409e+00	2.156292e+00	6.988573e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.327865e+01	1.968397e+00	3.766848e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.222471e+01	2.520664e-01	1.616202e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.401296e+00	7.389431e-01	1.028728e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.493988e+00	9.614981e-01	6.244791e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.508461e+00	7.785621e-01	3.905922e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.104807e+00	6.289504e-01	2.994138e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.140549e+00	6.108375e-01	3.764746e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.333568e+00	3.754350e-01	8.685533e-02
2.080000e-01	2.000000e-02	2.000000e-02	8.098495e-01	2.763973e-01	2.980665e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.324397e-02	1.672939e-02	1.708957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.078872e+00	2.575758e-02	1.074507e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.527962e+00	2.977350e-02	7.009426e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.209267e+00	4.446184e-01	5.041017e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.545178e+00	6.824634e-01	4.731296e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.571870e+00	5.060503e-01	3.941733e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.482511e-01	2.831715e-01	1.183673e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.880464e-01	1.544650e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.033223e-01	5.219464e-02	1.876386e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.207820e-03	2.902067e-03	1.294652e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.710378e+00	2.881026e-01	4.242563e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.307934e+00	7.758459e-02	8.720194e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.457411e+00	3.750300e-02	2.094621e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.003668e+00	5.317349e-01	1.209186e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.074941e+00	4.170981e-01	7.049298e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.229990e+00	2.630738e-01	4.794846e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.419038e-01	1.755325e-01	3.804736e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.285133e-01	1.058030e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.594051e-02	1.182598e-02	1.273582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.248433e+02	4.694485e+00	2.898577e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.685639e+01	0.000000e+00	1.600688e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.202909e+00	1.518264e-02	6.768953e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.608681e+00	8.443713e-02	1.066780e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.654874e+00	4.048362e-01	5.220259e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.613410e+00	4.401485e-01	3.940759e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.833293e-01	2.894484e-01	1.270440e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.772483e-02	1.897707e-02	1.547815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.448425e-01	0.000000e+00	9.398265e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.769213e+00	6.969268e-02	1.545335e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.450418e+00	3.214651e-02	1.126726e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.006129e+00	1.859927e-01	4.763649e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.121556e+00	8.763100e-02	1.504614e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.083460e+00	4.036853e-01	4.585526e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.819584e+00	5.383781e-01	6.985390e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.402282e+00	5.549447e-01	4.880988e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.875014e+00	5.339952e-01	3.726930e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.400362e+00	4.603743e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	8.493194e-01	2.675160e-01	7.279247e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.088347e-01	1.997239e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.144110e-01	8.551544e-02	2.232457e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.328943e-02	6.927653e-03	3.420282e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.040426e+00	1.010704e-01	4.638916e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.472034e+00	4.020684e-01	2.608020e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.380964e+00	4.011479e-01	9.725937e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.733440e+00	2.125376e-01	4.105128e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.732573e+00	1.010150e-02	2.629867e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.240089e+00	1.761811e-01	1.027746e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.950086e+00	3.904658e-01	6.018935e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.471710e+00	4.121171e-01	9.828366e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.862314e+00	3.743573e-01	5.083298e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.297610e+00	2.725893e-01	1.441380e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.735620e-01	1.873008e-01	1.364539e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.912221e-01	1.189119e-01	1.546737e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.027167e-02	1.221267e-02	1.696586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.267144e+02	4.066363e+00	2.598962e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.441146e+01	8.785145e-01	2.468849e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.630559e+01	1.172176e-01	1.346081e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.099374e+01	0.000000e+00	9.629282e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.197728e+00	2.968518e-03	8.937853e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.051637e+00	0.000000e+00	4.458228e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.415523e+00	5.529584e-02	2.321847e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.826610e+00	1.787827e-01	3.569194e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.480884e+00	4.384637e-01	7.131602e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.913953e+00	4.839419e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.100019e+00	3.327022e-01	5.159692e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.766954e-02	2.042503e-02	2.633441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.121218e+00	2.345432e-03	4.561842e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.396701e+00	0.000000e+00	7.560437e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.409399e+00	5.904875e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.290655e+00	7.233024e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.312435e+00	4.225032e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	6.577592e-01	2.133509e-01	6.457082e-03
5.550000e-01	3.500000e-02	3.500000e-02	2.724771e-01	8.841366e-02	3.622830e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.115293e-02	1.157821e-02	6.155168e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.516400e+00	5.001617e-02	7.506618e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.738857e+00	1.939336e-01	9.162052e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.159683e+00	4.372899e-01	4.588204e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.110375e+00	2.727280e-01	1.087902e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.725660e-01	1.452651e-01	1.660045e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.948111e-01	8.620496e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.033161e-01	4.087135e-02	5.763869e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.362837e-03	4.974941e-03	4.277800e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.186828e+01	1.854863e-01	1.644401e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.796846e+00	5.901381e-01	1.699800e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.182184e+00	5.167806e-01	1.815707e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.168332e-01	2.869871e-01	3.153993e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.195652e-02	2.050263e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.456861e-02	1.180285e-02	1.460241e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.675117e-01	2.605056e-02	8.893833e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.108456e+00	0.000000e+00	1.310152e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.193687e+00	0.000000e+00	9.843292e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.980649e+00	4.215940e-02	2.392375e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.793935e+00	5.245441e-01	1.448318e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.195685e+00	8.040629e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.448819e+00	6.802505e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.793606e+00	5.287181e-01	2.758228e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.210454e+00	3.532059e-01	4.525063e-02
4.650000e-01	2.500000e-02	2.500000e-02	7.455867e-01	2.180586e-01	2.456888e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.482767e-01	1.429332e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.958903e-01	7.698153e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	9.968913e-03	6.853018e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.553375e-01	2.869599e-02	8.985773e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.235329e+00	1.588924e-01	2.192482e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.603435e+00	5.061145e-02	1.765433e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.080926e+00	0.000000e+00	8.638266e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.690111e+00	2.045726e-01	2.587298e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.707120e+00	5.606508e-01	3.706719e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.650311e+00	5.771338e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.773984e+00	4.792828e-01	5.644450e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.048810e+00	4.163596e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.467382e+00	3.452035e-01	5.843179e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.083874e-01	2.060568e-01	8.651648e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.215827e-01	1.497635e-01	1.938215e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.761237e-01	1.146149e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.657183e-01	5.048816e-02	2.054388e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.190911e-02	6.573849e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.445047e+00	2.793952e-01	5.756393e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.379546e+01	1.346290e+00	5.894407e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.518493e+01	3.564239e-02	2.961983e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.279993e+01	3.243337e-01	8.609221e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.436019e+00	1.151833e+00	3.978169e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.016605e+00	8.074894e-01	1.892175e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.906288e+00	7.083803e-01	1.921414e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.674230e+00	6.102569e-01	6.115761e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.719771e+00	4.346826e-01	2.887825e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.038528e+00	2.933355e-01	4.993288e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.945888e-01	2.024474e-01	2.285966e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.325389e-02	1.256970e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.575775e-01	1.756058e-02	7.777076e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.620715e+00	8.021401e-02	9.921874e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.274465e+00	3.095643e-01	1.159739e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.757244e+00	7.304972e-01	1.722353e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.647870e+00	5.267717e-01	1.903165e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.253496e-01	2.735744e-01	2.640826e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.741612e-01	1.327401e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	9.709012e-02	6.598070e-02	1.042116e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.342209e-03	4.847081e-03	9.745784e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.431610e+00	8.599233e-02	3.328243e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.821955e+00	2.786942e-01	1.440288e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.895194e+00	1.620654e-01	3.024068e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.116020e+00	5.269191e-01	2.762984e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.113858e+00	4.399919e-01	5.932993e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.074882e+00	2.559674e-01	2.156546e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.523257e-01	1.486298e-01	1.482854e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.698495e-01	9.530716e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.888109e-02	9.614442e-03	4.206940e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.210404e+02	3.906515e+00	3.058292e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.097029e+01	3.347290e-01	1.474062e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.830526e+00	3.221982e-01	6.717861e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.997665e+00	2.992750e-01	2.792182e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.452549e+00	4.834579e-01	7.409777e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.383174e+00	3.561085e-01	3.280630e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.923091e-01	2.175096e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.605117e-02	1.469886e-02	2.200833e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.242286e-01	1.213394e-02	6.752581e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.422582e+00	0.000000e+00	1.329496e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.164547e+00	4.017699e-02	1.272232e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.927655e+00	1.292388e-01	7.580493e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.244159e+00	1.431365e-02	3.667660e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.347866e+00	4.028712e-01	2.264654e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.060073e+00	6.241222e-01	6.405689e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.536303e+00	6.286780e-01	6.247449e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.948107e+00	5.704208e-01	1.264781e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.361944e+00	4.078859e-01	2.990367e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.275201e-01	2.507915e-01	4.408798e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.819668e-01	1.581418e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.983334e-01	7.659159e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.057993e-02	7.305276e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.863873e+00	0.000000e+00	3.580889e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.831296e+00	3.354282e-02	3.021957e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.392033e+00	3.612518e-01	1.543876e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.986025e+00	2.601760e-01	6.091515e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.656873e+00	1.624179e-01	3.196920e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.759332e+00	3.638017e-01	1.439842e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.148698e+00	4.335568e-01	4.053743e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.584181e+00	4.397139e-01	7.641010e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.878451e+00	3.697641e-01	2.989570e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.134671e+00	2.489884e-01	4.357724e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.483211e-01	1.528553e-01	1.759931e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.302397e-01	8.927448e-02	3.415987e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.340288e-02	8.983379e-03	8.622480e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.170511e+02	2.244888e+00	2.616434e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.182202e+01	1.517918e+00	2.813323e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.965966e+01	1.072432e+00	8.801445e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.275343e+01	1.024290e-01	1.106825e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.536111e+00	5.026898e-01	6.628497e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.885985e+00	4.196669e-01	4.951724e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.994355e+00	2.448870e-01	3.376391e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.823528e+00	3.281300e-01	2.359226e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.425504e+00	5.079770e-01	4.772434e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.564998e+00	4.106317e-01	3.881423e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.217412e-01	2.458509e-01	3.373583e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.454254e-02	1.603816e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.577207e+00	8.102348e-02	6.000910e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.338200e+00	0.000000e+00	6.073645e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.932138e+00	7.088221e-01	6.086845e-03
3.500000e-01	3.000000e-02	3.000000e-02	1.860811e+00	5.683302e-01	5.874724e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.174043e+00	3.890625e-01	9.206870e-03
4.850000e-01	3.500000e-02	3.500000e-02	6.166860e-01	2.027062e-01	3.017701e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.536238e-01	1.050817e-01	4.273853e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.174572e-02	7.204814e-03	1.069826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.709620e+00	1.779777e-01	8.907897e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.392046e+00	3.173061e-01	1.727973e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.988358e+00	3.895873e-01	7.264012e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.133358e+00	2.921870e-01	2.587693e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.323678e-01	1.747499e-01	1.326646e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.299807e-01	1.053186e-01	9.394490e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.198319e-01	4.743827e-02	1.185042e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.913453e-03	4.386032e-03	6.658875e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.108462e+01	5.446533e-01	2.047169e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.823611e+00	6.263479e-01	4.419012e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.451851e+00	6.456792e-01	4.237719e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.138929e+00	3.349765e-01	7.367199e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.417906e-02	2.597317e-02	3.725821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.360928e-01	4.563454e-02	2.158661e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.310547e+00	1.449271e-01	1.387061e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.865232e+00	1.327896e-01	1.291924e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.663170e+00	2.329380e-02	4.860716e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.725410e+00	3.026615e-01	8.793046e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.235986e+00	5.958612e-01	1.189288e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.714022e+00	6.726265e-01	4.730711e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.084068e+00	5.600270e-01	2.530972e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.577833e+00	4.801295e-01	2.190813e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.138304e+00	3.726691e-01	2.002690e-02
4.650000e-01	2.500000e-02	2.500000e-02	7.645391e-01	2.807039e-01	4.802262e-03
5.150000e-01	2.500000e-02	2.500000e-02	4.167752e-01	1.403867e-01	3.017042e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.789446e-01	6.488215e-02	1.993413e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.240162e-02	5.777107e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.394103e+00	3.739268e-01	1.338608e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.016098e+00	5.809758e-01	2.862415e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.160204e+00	3.701730e-01	1.544379e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.006590e+00	5.265219e-02	7.167404e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.122747e+00	2.620821e-01	3.381178e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.166489e+00	4.339710e-01	2.690235e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.337239e+00	4.976057e-01	1.594269e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.565727e+00	4.824275e-01	9.593822e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.956621e+00	4.576880e-01	5.264097e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.416821e+00	3.436976e-01	4.388932e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.026212e+00	2.826891e-01	9.629032e-03
3.345000e-01	2.750000e-02	2.750000e-02	6.936816e-01	1.924834e-01	2.549313e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.083647e-01	1.161388e-01	2.062431e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.847321e-01	5.278044e-02	3.601395e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.620369e-02	8.367725e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.548990e+00	1.280900e+00	5.016693e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.074936e+01	2.562093e+00	7.661373e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.403908e+01	1.180147e+00	3.858749e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.243407e+01	1.399819e-01	1.629628e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.430867e+00	9.179871e-01	8.796245e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.316911e+00	9.732771e-01	5.209615e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.249214e+00	9.888678e-01	2.536824e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.970452e+00	8.113141e-01	8.176873e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.889185e+00	5.029185e-01	1.796526e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.281017e+00	3.663831e-01	8.617381e-02
2.080000e-01	2.000000e-02	2.000000e-02	8.211505e-01	3.350175e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.759791e-02	1.306163e-02	4.794722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.394744e+00	3.121520e-02	1.162719e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.647824e+00	0.000000e+00	5.720713e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.112767e+00	5.086357e-01	3.342313e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.381758e+00	6.595085e-01	2.643576e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.440756e+00	4.611644e-01	1.613160e-02
4.600000e-01	4.000000e-02	4.000000e-02	7.770689e-01	2.490675e-01	9.034567e-03
5.350000e-01	3.500000e-02	3.500000e-02	3.374944e-01	1.398924e-01	6.122473e-03
6.050000e-01	3.500000e-02	3.500000e-02	9.166705e-02	4.495321e-02	4.920563e-03
8.200000e-01	1.800000e-01	1.800000e-01	4.639757e-03	3.872692e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.056311e+01	2.359918e-01	4.429024e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.347983e+00	2.482754e-02	7.359753e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.208531e+00	8.029394e-02	1.842541e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.909576e+00	4.938585e-01	4.260867e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.030393e+00	4.672775e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.096846e+00	2.704635e-01	1.210360e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.044436e-01	1.654997e-01	7.648319e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.897953e-01	9.040434e-02	1.256027e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.285906e-02	1.046152e-02	1.863490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.360400e+02	2.616807e+00	2.915191e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.711023e+01	0.000000e+00	1.702173e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.862939e+00	0.000000e+00	6.647507e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.414523e+00	1.326169e-01	1.251645e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.482041e+00	4.859576e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.597473e+00	4.320787e-01	1.596275e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.353425e-01	2.708667e-01	2.967235e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.229797e-02	1.687805e-02	3.991738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.026788e-01	3.607760e-02	1.065231e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.097761e+00	0.000000e+00	1.651072e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.681797e+00	1.744755e-02	9.804177e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.027122e+00	1.864679e-02	3.122662e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.203848e+00	2.889494e-01	6.761304e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.027416e+00	4.575916e-01	9.455331e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.678315e+00	5.350821e-01	9.141059e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.276734e+00	5.589470e-01	2.679153e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.731837e+00	5.202931e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.247827e+00	3.874499e-01	5.238554e-03
4.500000e-01	3.000000e-02	3.000000e-02	8.312813e-01	2.889589e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	4.394742e-01	1.490273e-01	2.270385e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.845408e-01	6.620604e-02	1.308641e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.279508e-02	6.153327e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.112327e+01	1.744546e-01	4.884777e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.874567e+00	2.273152e-01	2.427786e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.378513e+00	2.463245e-01	9.145315e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.774174e+00	2.024441e-01	3.947830e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.701633e+00	2.062381e-02	1.980691e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.078127e+00	1.902661e-01	9.938122e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.847527e+00	3.702896e-01	1.008138e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.417684e+00	4.085162e-01	4.369307e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.823187e+00	4.132111e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.143644e+00	2.829264e-01	3.605031e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.066558e-01	1.830525e-01	2.847557e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.809211e-01	1.205073e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.615064e-02	9.374664e-03	3.385921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.371108e+02	3.122673e+00	2.615606e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.470514e+01	7.444828e-01	2.734595e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.606956e+01	3.301650e-01	1.310791e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.047473e+01	0.000000e+00	9.715437e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.125496e+00	0.000000e+00	8.181615e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.820391e+00	5.125103e-02	1.974998e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.325412e+00	8.018495e-02	2.653557e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.752803e+00	2.026279e-01	8.544791e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.457689e+00	5.558299e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.717354e+00	4.931134e-01	7.572078e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.057327e+00	3.355359e-01	1.980451e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.178373e-02	1.797804e-02	5.553812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.408066e+00	4.054824e-02	4.436266e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.375502e+00	0.000000e+00	6.542148e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.044754e+00	5.923232e-01	4.039907e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.098989e+00	6.174009e-01	1.773880e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.255737e+00	3.858523e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	6.386959e-01	1.920669e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	2.199468e-01	7.925815e-02	1.158514e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.560634e-03	1.054938e-02	1.149792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.902616e+00	3.502312e-02	7.542299e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.463030e+00	2.523944e-01	8.951529e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.886524e+00	4.452931e-01	2.229425e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.063145e+00	2.282133e-01	4.015853e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.130283e-01	1.558639e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.438430e-01	6.646264e-02	2.090579e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.909538e-02	4.207978e-02	6.131134e-04
7.750000e-01	2.250000e-01	2.250000e-01	3.512002e-03	4.702977e-03	4.942110e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.236111e+01	1.909952e-01	1.611862e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.529697e+00	6.152012e-01	1.399076e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.935846e+00	4.985358e-01	4.118528e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.960764e-01	2.640492e-01	1.040261e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.751160e-02	1.956163e-02	1.734650e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.408408e-01	3.221530e-02	2.156782e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.120642e+00	5.537180e-02	1.002523e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.607422e+00	3.205100e-02	1.312231e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.494451e+00	0.000000e+00	6.465858e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.715136e+00	1.577816e-01	2.565587e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.545713e+00	6.831702e-01	1.167992e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.978172e+00	7.927203e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.202289e+00	5.717344e-01	2.395475e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.628685e+00	4.355366e-01	5.540038e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.158838e+00	3.311713e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	7.285872e-01	2.295581e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.983314e-01	1.244095e-01	4.271323e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.796015e-01	7.456110e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	8.947109e-03	6.670435e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.313904e+00	5.631148e-02	9.407870e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.373067e+00	1.874430e-01	2.256910e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.357701e+00	3.595035e-02	1.553307e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.252415e+00	3.238527e-02	5.931108e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.430900e+00	3.395123e-01	2.543789e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.309611e+00	4.528226e-01	1.120777e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.441119e+00	6.094244e-01	4.266174e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.495568e+00	5.277166e-01	5.638453e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.760769e+00	3.476428e-01	1.489792e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.372145e+00	3.134698e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	9.674659e-01	2.219305e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	5.983544e-01	1.268399e-01	3.431966e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.578878e-01	1.077726e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.702967e-01	6.634707e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.033706e-02	5.576694e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.001251e+00	4.697975e-01	6.100854e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.590130e+01	8.315040e-01	6.311004e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.631095e+01	6.448642e-01	2.587184e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.277426e+01	1.655365e-01	8.611368e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.699659e+00	8.460399e-01	3.719062e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.683176e+00	9.369099e-01	2.014946e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.751206e+00	7.243549e-01	1.726198e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.456298e+00	6.227461e-01	3.810255e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.604358e+00	4.376629e-01	1.042704e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.908250e-01	2.875670e-01	5.108667e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.082637e-01	2.242677e-01	1.031497e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.007486e-02	1.200592e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.049320e+00	4.930893e-02	8.600336e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.848578e+00	5.355130e-02	8.894353e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.156608e+00	4.703008e-01	7.869422e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.488300e+00	6.834365e-01	1.712687e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.528518e+00	4.676170e-01	3.832217e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.177307e-01	2.610604e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	3.029031e-01	8.527933e-02	1.774916e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.321331e-02	6.213781e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.391971e-03	4.309670e-03	1.248470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.220910e+00	3.231553e-01	3.764518e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.907137e+00	1.522759e-01	1.121095e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.863467e+00	2.310901e-01	2.776989e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.805447e+00	5.205936e-01	1.097826e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.906336e+00	4.534839e-01	1.622698e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.050622e+00	2.284314e-01	5.689427e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.597570e-01	1.380426e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.463293e-01	7.181704e-02	5.671919e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.642199e-02	9.611701e-03	1.089555e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.380975e+02	3.707419e+00	3.371020e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.926810e+01	3.502871e-01	4.494261e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.715962e+00	4.045718e-01	7.994186e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.602056e+00	3.327903e-01	7.670102e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.402133e+00	4.758694e-01	3.961552e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.287693e+00	3.509928e-01	5.320281e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.496072e-01	2.079113e-01	3.558513e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.140075e-02	1.612015e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.348381e-01	4.140690e-02	8.018422e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.890520e+00	9.311893e-02	1.342280e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.565272e+00	0.000000e+00	1.196210e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.033217e+00	4.809439e-03	6.356487e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.256297e+00	4.844217e-02	2.432982e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.098750e+00	4.446557e-01	5.119769e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.968132e+00	7.217587e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.317174e+00	5.694416e-01	7.403078e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.777306e+00	4.823288e-01	5.050039e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.287451e+00	3.753527e-01	1.972720e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.105289e-01	2.356110e-01	5.028530e-03
5.100000e-01	3.000000e-02	3.000000e-02	4.337808e-01	1.384354e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.801303e-01	7.034528e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	9.373212e-03	6.675504e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.832809e+00	6.373278e-05	3.710131e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.270364e+00	3.738120e-01	2.761609e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.216591e+00	0.000000e+00	1.523822e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.797268e+00	2.333419e-01	5.521957e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.522345e+00	2.044838e-01	3.054848e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.682993e+00	3.301264e-01	8.330619e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.028883e+00	4.972356e-01	6.618848e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.346168e+00	4.277502e-01	1.190984e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.680028e+00	3.381172e-01	4.984934e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.117083e+00	2.362686e-01	1.260243e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.411748e-01	1.368930e-01	1.173504e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.007585e-01	8.565115e-02	9.183155e-04
7.250000e-01	2.750000e-01	2.750000e-01	2.280255e-02	9.456415e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.301009e+02	2.015802e+00	2.768992e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.955700e+01	1.298068e+00	1.589341e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.867803e+01	1.436725e+00	5.155415e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.288172e+01	3.890779e-01	1.068475e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.519311e+00	6.327898e-01	1.098515e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.517712e+00	2.664404e-01	5.366859e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.720545e+00	2.642117e-01	1.824964e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.827387e+00	3.366129e-01	1.254799e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.174512e+00	4.673233e-01	7.115092e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.481758e+00	3.965823e-01	2.374134e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.094725e-01	2.235854e-01	5.169528e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.205783e-02	1.589352e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.783969e+00	2.797235e-02	6.870717e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.601749e+00	9.609603e-02	3.664256e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.587291e+00	7.159015e-01	1.203304e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.653267e+00	5.576370e-01	8.222656e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.037754e+00	3.971381e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	5.266383e-01	1.907298e-01	2.349022e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.120352e-01	1.033120e-01	1.928096e-03
7.950000e-01	2.050000e-01	2.050000e-01	9.582978e-03	6.125199e-03	5.521823e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.154179e+00	1.452797e-01	8.805437e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.172373e+00	2.879397e-01	1.439361e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.777543e+00	4.213089e-01	8.020887e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.028768e+00	3.092931e-01	3.666648e-03
3.425000e-01	3.750000e-02	3.750000e-02	5.338233e-01	1.523037e-01	2.944134e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.975857e-01	9.112123e-02	3.561327e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.038622e-01	4.985374e-02	3.221592e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.732771e-03	3.729158e-03	5.497428e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.186168e+01	3.842435e-01	1.979791e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.560174e+00	7.516151e-01	2.760409e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.204469e+00	5.523369e-01	7.676094e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.009884e+00	3.461682e-01	1.343269e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.616004e-02	2.154258e-02	3.554824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.932277e-01	4.783493e-02	3.407802e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.653834e+00	7.597422e-02	1.768540e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.269108e+00	7.947763e-03	1.213213e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.008844e+00	0.000000e+00	3.131717e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.832046e+00	6.866098e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.179349e+00	8.178046e-01	1.704327e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.344519e+00	6.237070e-01	8.626922e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.791642e+00	5.626098e-01	1.276558e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.407506e+00	4.759179e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	9.816390e-01	3.265994e-01	4.746750e-03
4.650000e-01	2.500000e-02	2.500000e-02	6.379729e-01	2.432868e-01	1.273237e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.706410e-01	1.424595e-01	1.152264e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.561490e-01	6.636590e-02	1.698549e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.781265e-03	5.016104e-03	7.581649e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.069153e+00	3.759426e-01	2.068148e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.348618e+00	4.178195e-01	3.410365e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.901770e+00	9.722276e-02	1.362446e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.221509e+00	1.330521e-01	3.150032e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.073335e+00	6.811541e-01	1.258872e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.001435e+00	6.792068e-01	4.133594e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.151015e+00	6.335203e-01	5.364423e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.178022e+00	4.165128e-01	2.894289e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.757021e+00	4.450094e-01	1.256886e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.248413e+00	2.976053e-01	1.947366e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.085509e-01	2.946081e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	5.505183e-01	1.539167e-01	5.318665e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.770903e-01	1.484745e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.806099e-01	6.715872e-02	2.656440e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.583994e-03	4.639222e-03	2.445470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.908072e+00	1.103181e+00	8.084814e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.416131e+01	2.684688e+00	8.034774e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.636383e+01	1.010419e+00	3.106844e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.271432e+01	3.515089e-01	1.412390e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.931671e+00	1.501215e+00	5.318127e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.694494e+00	1.026787e+00	4.930934e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.854427e+00	8.834288e-01	2.508431e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.637633e+00	6.270660e-01	1.190800e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.750838e+00	4.806815e-01	5.286502e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.096331e+00	3.664945e-01	5.179975e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.330651e-01	2.449372e-01	5.768081e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.427550e-02	1.177352e-02	4.165762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.579722e+00	0.000000e+00	1.345853e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.961460e+00	9.858885e-02	4.798307e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.096081e+00	6.279739e-01	3.022211e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.192987e+00	7.051165e-01	4.311916e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.282539e+00	4.544502e-01	1.159560e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.583475e-01	2.349005e-01	2.084361e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.885706e-01	1.303881e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	7.785621e-02	4.300881e-02	6.367200e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.957534e-03	2.257345e-03	2.963811e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.237204e+01	3.419535e-01	5.187634e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.376314e+00	0.000000e+00	5.584595e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.306336e+00	2.137423e-01	3.980983e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.803967e+00	5.658019e-01	5.225835e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.803149e+00	4.172528e-01	6.435175e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.005098e+00	3.052802e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.191352e-01	1.475757e-01	1.764672e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.631213e-01	8.579940e-02	9.882757e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.976525e-02	1.065111e-02	9.730590e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.504900e+02	2.439100e+00	3.117964e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.709451e+01	0.000000e+00	9.168307e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.873971e+00	2.080459e-01	2.166523e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.247613e+00	1.204096e-01	8.187985e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.320097e+00	4.361987e-01	2.820936e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.382548e+00	4.046596e-01	2.516476e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.134584e-01	2.582530e-01	2.286551e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.982559e-02	1.621840e-02	1.763719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.058436e+00	0.000000e+00	1.336603e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.471255e+00	9.066117e-02	1.937090e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.978665e+00	5.159645e-03	9.324264e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.301109e+00	4.024255e-02	2.696939e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.266027e+00	3.334121e-01	5.385153e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.042640e+00	6.731760e-01	4.328879e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.601946e+00	6.274543e-01	6.048327e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.086919e+00	6.297913e-01	1.961427e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.523046e+00	4.845346e-01	4.952168e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.169064e+00	4.453762e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	7.017764e-01	2.513732e-01	8.146342e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.892145e-01	1.510959e-01	1.889495e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.596041e-01	6.877547e-02	1.723370e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.878430e-03	4.647083e-03	8.620879e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.359665e+01	1.232608e-02	6.757275e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.513095e+00	3.701955e-01	2.137472e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.561522e+00	2.456144e-01	5.527579e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.672275e+00	8.152087e-02	3.666686e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.658006e+00	1.169225e-01	2.934199e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.125437e+00	4.374372e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.774400e+00	4.468254e-01	6.955575e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.294828e+00	4.587643e-01	8.053128e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.597712e+00	3.572725e-01	2.259852e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.084156e+00	3.391221e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.980991e-01	1.630889e-01	5.034231e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.288330e-01	1.099143e-01	2.708353e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.258403e-02	9.305137e-03	3.266196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.519374e+02	2.065701e+00	2.798130e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.503163e+01	4.036325e-01	1.155712e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.623161e+01	5.155306e-02	1.151597e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.003698e+01	5.333014e-02	1.176932e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.945064e+00	3.294020e-01	1.044407e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.537346e+00	9.774534e-02	3.400877e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.243665e+00	1.237768e-01	5.249635e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.489093e+00	2.489716e-01	2.389275e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.287568e+00	5.400625e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.597337e+00	4.091360e-01	1.634640e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.468180e-01	3.629861e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.517684e-02	1.584598e-02	6.301591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.567475e+00	1.122318e-03	5.584991e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.637777e+00	1.533475e-02	7.482332e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.897062e+00	8.178910e-01	4.742713e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.857695e+00	7.294627e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.058854e+00	3.806944e-01	2.187672e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.336046e-01	2.006403e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.983981e-01	9.660820e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	7.051522e-03	7.827350e-03	2.625302e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.343850e+00	0.000000e+00	8.325159e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.265139e+00	3.331282e-01	6.959365e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.687840e+00	4.758258e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	9.132928e-01	2.459543e-01	2.223219e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.982687e-01	1.429159e-01	9.505986e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.424672e-01	8.051683e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	7.106949e-02	3.469112e-02	4.677723e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.593484e-03	4.205941e-03	1.305126e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.311066e+01	1.024636e-01	1.648694e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.119897e+00	6.732651e-01	1.341815e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.803439e+00	5.072108e-01	6.408108e-03
1.775000e-01	2.750000e-02	2.750000e-02	8.097049e-01	2.525369e-01	3.224308e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.387514e-02	1.823981e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.511332e-01	1.073046e-02	2.634895e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.331490e+00	7.136254e-02	1.386997e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.934365e+00	0.000000e+00	1.633301e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.721116e+00	0.000000e+00	6.398192e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.028925e+00	5.050864e-01	5.736313e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.470565e+00	7.696250e-01	2.622775e-03
2.900000e-01	2.000000e-02	2.000000e-02	2.735118e+00	9.064905e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.069212e+00	7.151721e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.392715e+00	4.688422e-01	6.067849e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.006783e+00	3.870627e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	6.196974e-01	2.139184e-01	1.835048e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.352287e-01	1.126223e-01	3.427632e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.550335e-01	7.457901e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.223620e-03	5.462562e-03	7.663808e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.306496e+00	1.596770e-01	1.633133e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.499149e+00	0.000000e+00	3.402428e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.914113e+00	7.144663e-02	1.272956e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.373914e+00	9.110559e-02	3.589452e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.361048e+00	4.803646e-01	1.779507e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.124369e+00	7.303210e-01	2.118868e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.015486e+00	5.959770e-01	1.438961e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.293330e+00	6.407653e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.633422e+00	4.043094e-01	3.410503e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.161940e+00	3.120100e-01	7.869713e-03
2.835000e-01	2.350000e-02	2.350000e-02	8.074883e-01	2.511394e-01	5.788004e-03
3.345000e-01	2.750000e-02	2.750000e-02	4.956036e-01	1.315529e-01	5.848919e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.240239e-01	9.795413e-02	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.520029e-01	5.846099e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	9.637088e-03	5.690401e-03	1.005620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.075193e+01	3.383690e-01	9.328178e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.066331e+01	3.849310e-01	8.309196e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.760667e+01	9.382209e-01	2.116187e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.148157e+01	5.619147e-01	5.399227e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.138951e+00	1.385800e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.164392e+00	1.234136e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.310850e+00	7.744180e-01	1.180067e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.088341e+00	5.479785e-01	1.035286e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.500741e+00	5.019783e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	8.582090e-01	2.538580e-01	5.721843e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.180193e-01	1.835207e-01	3.889740e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.909791e-02	1.081258e-02	4.715567e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.241120e+00	7.925830e-03	1.087074e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.023121e+00	4.797844e-02	9.476229e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.221604e+00	6.492342e-01	1.229846e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.357494e+00	8.069992e-01	8.623698e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.368230e+00	5.482427e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	6.769085e-01	2.564914e-01	3.685496e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.675920e-01	9.994879e-02	1.675866e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.912716e-02	5.272567e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.469360e-03	2.700551e-03	1.042537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.910124e+00	7.366098e-02	4.670738e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.134015e+00	2.026344e-01	1.049617e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.706699e+00	3.572805e-01	1.927106e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.814563e+00	6.359804e-01	5.046941e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.739809e+00	4.919198e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	9.130697e-01	2.497552e-01	5.748286e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.763019e-01	1.344042e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.233463e-01	6.472648e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.427324e-02	8.368347e-03	6.062811e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.504860e+02	2.793703e+00	3.589064e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.994285e+01	3.126563e-01	1.709149e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.497607e+00	5.317192e-01	8.260812e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.367222e+00	4.057503e-01	1.494283e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.111591e+00	4.982689e-01	5.591225e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.212516e+00	3.793285e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	5.943604e-01	2.018664e-01	1.363001e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.154126e-02	1.350576e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.943012e-01	1.188756e-02	1.021102e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.080840e+00	1.740734e-01	1.644405e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.823940e+00	0.000000e+00	1.510275e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.299075e+00	4.325624e-02	5.935672e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.400699e+00	2.248019e-01	1.863854e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.305796e+00	7.163663e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.720115e+00	6.802701e-01	2.113521e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.273602e+00	7.684981e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.640882e+00	5.468048e-01	1.083890e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.098910e+00	4.015865e-01	5.555430e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.508205e-01	2.949082e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.506988e-01	1.182656e-01	4.680343e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.553127e-01	6.971868e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.705763e-03	5.741665e-03	7.196934e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.658308e+00	1.236117e-01	5.267653e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.001790e+01	0.000000e+00	3.907243e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.125288e+00	4.983523e-01	1.209977e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.809111e+00	1.644269e-01	4.243322e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.446740e+00	3.846893e-01	1.093199e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.343652e+00	3.968900e-01	2.072192e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.981962e+00	6.644886e-01	1.499244e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.195472e+00	4.982876e-01	2.906637e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.572471e+00	3.757955e-01	8.856862e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.011706e+00	2.854034e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.326507e-01	1.396141e-01	3.220043e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.867410e-01	9.470847e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.941844e-02	8.635004e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.437987e+02	5.482388e-01	3.153228e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.315038e+01	2.884911e+00	2.927316e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.899771e+01	6.285807e-01	1.435992e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.167745e+01	3.031674e-01	8.190237e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.930797e+00	5.485463e-01	1.987108e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.280605e+00	5.070190e-01	5.907349e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.443095e+00	3.371650e-01	1.826784e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.512878e+00	3.711466e-01	1.127124e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.048354e+00	4.871776e-01	7.857203e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.387622e+00	4.489582e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	6.874002e-01	2.193320e-01	5.575566e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.945899e-02	1.494807e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.037022e+00	8.450305e-02	7.259615e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.372056e+00	5.074427e-02	3.708420e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.485295e+00	8.103180e-01	3.474836e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.535721e+00	5.326180e-01	6.289699e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.511024e-01	3.575508e-01	3.982469e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.866421e-01	1.798701e-01	1.723884e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.930442e-01	8.946993e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	8.957500e-03	5.408728e-03	2.560719e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.483564e+00	1.591142e-01	9.363566e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.949762e+00	4.485342e-01	1.309122e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.623081e+00	4.014263e-01	9.360054e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.547055e-01	2.931853e-01	4.038328e-03
3.425000e-01	3.750000e-02	3.750000e-02	5.013599e-01	1.450369e-01	3.316230e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.691805e-01	9.670336e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	9.265566e-02	4.312532e-02	6.906039e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.914287e-03	4.153972e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.242929e+01	4.642131e-01	2.002462e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.368302e+00	7.876766e-01	3.115075e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.902749e+00	5.558230e-01	1.281208e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.858213e-01	3.318928e-01	2.958957e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.455127e-02	2.139947e-02	2.100897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.206932e-01	3.642909e-02	3.772270e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.998216e+00	2.120687e-01	2.018376e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.544289e+00	0.000000e+00	1.220778e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.923917e+00	0.000000e+00	3.060673e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.746826e+00	8.086183e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.972243e+00	8.165849e-01	2.985768e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.339273e+00	7.489716e-01	8.228029e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.775860e+00	5.887589e-01	1.922430e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.291923e+00	4.504504e-01	7.551732e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.922175e-01	3.088676e-01	6.011597e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.039124e-01	2.188498e-01	1.018050e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.246587e-01	1.296898e-01	1.453492e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.479469e-01	6.336124e-02	1.636068e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.895356e-03	3.857576e-03	1.061579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.430412e+00	4.123517e-01	2.444329e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.750937e+00	5.733069e-01	3.118891e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.436236e+00	3.279797e-01	1.242062e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.337614e+00	1.085515e-01	6.330151e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.087769e+00	7.355587e-01	2.010076e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.839067e+00	6.471893e-01	1.577254e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.965609e+00	7.229790e-01	3.229255e-03
1.685000e-01	1.650000e-02	1.650000e-02	2.156982e+00	4.938174e-01	1.184265e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.632850e+00	4.870290e-01	5.484549e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.117078e+00	2.948651e-01	9.357602e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.352902e-01	2.511042e-01	1.219246e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.448617e-01	1.558064e-01	2.465903e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.164504e-01	9.980456e-02	3.578265e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.597727e-01	6.097418e-02	1.589601e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.209881e-02	6.112937e-03	2.197057e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.091977e+00	1.620329e+00	8.168729e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.547230e+01	2.818430e+00	9.405374e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.691953e+01	8.486828e-01	3.126525e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.273863e+01	6.962758e-01	1.123307e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.777027e+00	1.258885e+00	8.396111e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.738863e+00	1.122557e+00	4.138192e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.585246e+00	9.294169e-01	3.227356e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.478791e+00	7.633020e-01	5.221406e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.522769e+00	4.587045e-01	1.477474e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.008963e+00	3.319325e-01	6.842455e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.220767e-01	2.366668e-01	4.076103e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.573569e-02	1.380799e-02	5.090330e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.838589e+00	5.395217e-02	1.512406e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.928367e+00	0.000000e+00	4.191854e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.078828e+00	7.547209e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.072720e+00	7.028105e-01	4.127180e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.183917e+00	4.265180e-01	3.228923e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.336874e-01	2.358264e-01	1.432642e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.668089e-01	1.128055e-01	1.611666e-03
6.050000e-01	3.500000e-02	3.500000e-02	6.939571e-02	3.833327e-02	7.739534e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.236672e-03	1.690148e-03	4.535918e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.389915e+01	4.909704e-01	5.810654e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.379404e+00	0.000000e+00	4.366392e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.305789e+00	2.769247e-01	5.061991e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.664568e+00	6.441413e-01	2.207292e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.649577e+00	4.367631e-01	6.029535e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.294285e-01	2.972686e-01	4.357081e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.843521e-01	1.420911e-01	2.231808e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.444321e-01	8.647998e-02	3.981635e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.813834e-02	9.821228e-03	8.002461e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.628678e+02	3.045702e+00	3.404050e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.716550e+01	8.034605e-02	5.160764e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.648199e+00	1.861161e-01	3.615984e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.117027e+00	1.917683e-01	3.311858e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.071015e+00	4.672728e-01	5.318269e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.294424e+00	4.116709e-01	2.105402e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.872080e-01	2.575438e-01	2.102527e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.701959e-02	1.545630e-02	1.694509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.298448e+00	1.116513e-01	1.547856e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.611050e+00	2.900970e-02	1.973073e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.035307e+00	0.000000e+00	9.082859e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.250270e+00	0.000000e+00	4.001956e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.293491e+00	5.154058e-01	4.102496e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.047766e+00	7.285743e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.567572e+00	7.976192e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.022273e+00	6.284904e-01	1.659207e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.493404e+00	5.255811e-01	2.605408e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.007749e+00	3.475533e-01	3.906229e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.471215e-01	2.295618e-01	3.181691e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.549788e-01	1.343036e-01	9.829754e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.535165e-01	6.577093e-02	1.411710e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.332128e-03	4.043708e-03	1.034313e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.559063e+01	3.387760e-01	6.994309e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.663371e+00	2.333907e-01	2.062973e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.169410e+00	0.000000e+00	7.525335e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.835495e+00	2.194171e-01	2.535982e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.718006e+00	1.881495e-01	1.490343e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.108530e+00	4.442766e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.731464e+00	5.429539e-01	5.845539e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.130436e+00	4.811986e-01	3.002102e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.565195e+00	4.392164e-01	1.171194e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.553655e-01	2.582223e-01	2.542720e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.555607e-01	1.588933e-01	4.119553e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.942123e-01	9.770165e-02	1.707382e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.233417e-02	9.346777e-03	2.313628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.628241e+02	3.107603e+00	3.048669e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.481957e+01	9.387226e-01	8.535674e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.505335e+01	9.964793e-02	1.405337e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.084212e+01	7.205254e-01	2.740209e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.167781e+00	2.103426e-01	4.276661e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.504761e+00	2.554152e-01	3.008942e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.026310e+00	1.714344e-01	1.765324e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.301200e+00	2.348765e-01	7.857184e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.044268e+00	5.053646e-01	5.241131e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.457259e+00	4.586223e-01	4.035006e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.181894e-01	2.822050e-01	5.719631e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.745486e-02	1.801234e-02	2.006144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.792597e+00	4.349370e-02	6.100958e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.473013e+00	0.000000e+00	6.338851e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.789167e+00	8.807821e-01	1.735251e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.697419e+00	6.159876e-01	6.230664e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.901973e-01	3.870043e-01	3.181083e-03
4.850000e-01	3.500000e-02	3.500000e-02	5.058169e-01	2.033243e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.765902e-01	6.603418e-02	1.443268e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.922769e-03	7.929999e-03	1.065087e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.565000e+00	6.234328e-02	8.589186e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.139314e+00	3.802368e-01	8.459392e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.576538e+00	4.469070e-01	3.170930e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.503158e-01	2.711910e-01	7.697802e-03
3.425000e-01	3.750000e-02	3.750000e-02	4.670216e-01	1.496247e-01	3.109241e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.198974e-01	7.450873e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	7.977811e-02	3.809686e-02	6.277747e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.820033e-03	2.954392e-03	4.890065e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.340000e+01	9.341514e-02	1.727939e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.019626e+00	7.471660e-01	2.745093e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.691158e+00	5.060278e-01	4.722912e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.855887e-01	2.835239e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.086527e-02	1.590332e-02	1.822367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.826427e-01	2.093147e-02	3.033385e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.582846e+00	1.434738e-01	1.587506e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.194879e+00	0.000000e+00	1.621434e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.829370e+00	0.000000e+00	6.354737e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.869924e+00	4.905522e-01	8.945671e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.423065e+00	9.572939e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.563444e+00	8.656441e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.918774e+00	7.106606e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.298156e+00	4.592815e-01	7.598439e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.626534e-01	3.697063e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	6.034374e-01	2.406981e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.313440e-01	1.286084e-01	1.286347e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.345239e-01	5.583070e-02	1.868081e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.628920e-03	5.169581e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.054175e+00	4.767256e-02	1.752342e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.143566e+00	1.785067e-01	3.571196e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.429326e+00	2.186263e-01	1.643333e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.623203e+00	1.438404e-02	5.457920e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.235778e+00	6.822319e-01	8.319928e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.004873e+00	7.886402e-01	9.180120e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.036113e+00	6.631686e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.162023e+00	5.697368e-01	3.933425e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.595828e+00	4.525311e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.123964e+00	3.578717e-01	5.975011e-03
2.835000e-01	2.350000e-02	2.350000e-02	7.496478e-01	2.253539e-01	1.071565e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.803338e-01	1.670026e-01	3.042962e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.941386e-01	8.966840e-02	1.893016e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.343563e-01	4.973796e-02	1.161701e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.695807e-03	4.569455e-03	3.673597e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.052696e+01	3.314789e-01	1.026981e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.060918e+01	9.300721e-01	7.663094e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.754562e+01	2.106596e-01	2.193003e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.235603e+01	7.478398e-01	6.691794e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.213069e+00	1.180947e+00	3.346211e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.187398e+00	1.114150e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.187981e+00	8.162093e-01	4.685337e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.087307e+00	6.150336e-01	5.392208e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.387674e+00	4.639552e-01	6.094073e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.528995e-01	2.939732e-01	1.460585e-03
2.080000e-01	2.000000e-02	2.000000e-02	4.494679e-01	1.774559e-01	4.870163e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.778051e-02	9.476386e-03	1.503196e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.399332e+00	3.593250e-02	1.301612e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.084270e+00	4.037311e-02	9.523255e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.164030e+00	7.633935e-01	7.830081e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.283112e+00	8.986084e-01	1.153013e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.275535e+00	4.835916e-01	6.306184e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.521067e-01	2.720899e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.554079e-01	9.436750e-02	1.263317e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.889464e-02	5.385398e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.781278e-03	2.782852e-03	5.907381e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.107587e+01	8.151229e-02	5.706580e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.126462e+00	1.693148e-01	8.865056e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.597066e+00	5.130750e-01	6.422216e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.766642e+00	6.955124e-01	1.246091e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.647197e+00	5.098683e-01	1.934467e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.683550e-01	2.874622e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.470742e-01	1.451294e-01	9.687485e-04
4.280000e-01	4.000000e-02	4.000000e-02	1.907513e-01	6.535147e-02	5.128689e-04
7.340000e-01	2.660000e-01	2.660000e-01	1.465358e-02	7.906288e-03	6.920024e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.589518e+02	3.133507e+00	3.966780e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.915980e+01	5.376166e-01	1.964451e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.148207e+00	7.690844e-01	7.554665e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.272603e+00	4.566072e-01	7.321463e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.129091e+00	5.024870e-01	5.484068e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.161068e+00	4.292640e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	5.304582e-01	1.956791e-01	5.181579e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.963258e-02	1.185076e-02	9.602474e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.847478e-01	1.213280e-01	1.179599e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.202735e+00	0.000000e+00	2.075311e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.991570e+00	3.141872e-02	1.499943e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.441435e+00	7.507770e-02	4.421436e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.454733e+00	3.665888e-01	1.220376e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.027405e+00	5.817940e-01	3.655735e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.747724e+00	8.587995e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.151807e+00	7.436326e-01	1.728663e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.547436e+00	5.563703e-01	2.298866e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.069649e+00	3.942723e-01	4.551262e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.871190e-01	2.784390e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.552757e-01	1.348774e-01	1.482028e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.408979e-01	5.740349e-02	2.134865e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.015659e-03	5.594500e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.032627e+01	2.531636e-01	5.627425e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.075426e+01	0.000000e+00	4.255034e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.282817e+00	4.133267e-01	1.121014e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.915641e+00	2.011220e-01	5.544006e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.235828e+00	3.036034e-01	1.818897e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.405633e+00	5.558865e-01	8.020129e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.786351e+00	5.630181e-01	6.210230e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.236221e+00	5.818089e-01	2.615198e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.562659e+00	4.319445e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	9.128263e-01	2.571594e-01	9.271785e-03
3.275000e-01	3.750000e-02	3.750000e-02	5.087366e-01	1.609514e-01	2.525523e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.575814e-01	8.518845e-02	1.135599e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.827523e-02	7.168775e-03	8.649518e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.530937e+02	2.299186e+00	3.511632e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.233570e+01	2.710793e+00	2.397096e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.723567e+01	3.620845e-01	2.328224e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.160573e+01	6.218645e-01	8.993364e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.659307e+00	9.059697e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.804796e+00	4.597687e-01	2.383575e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.463651e+00	4.512946e-01	1.570733e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.577827e+00	3.786328e-01	6.355497e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.962183e+00	5.499148e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.299796e+00	4.118504e-01	5.009793e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.644559e-01	2.365313e-01	2.603482e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.658773e-02	1.205048e-02	1.561533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.049844e+00	6.322216e-02	5.845544e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.316662e+00	0.000000e+00	3.093724e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.434846e+00	6.263223e-01	2.661646e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.569138e+00	4.669778e-01	8.183934e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.778616e-01	2.837677e-01	1.928319e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.086901e-01	1.803258e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.925047e-01	8.223530e-02	4.511727e-03
7.950000e-01	2.050000e-01	2.050000e-01	9.932123e-03	6.927546e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.335545e+00	8.856617e-02	7.897268e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.941486e+00	3.539238e-01	9.068932e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.732837e+00	3.521630e-01	6.054737e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.895955e-01	2.159691e-01	1.929313e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.537775e-01	1.464689e-01	3.375809e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.918354e-01	9.467981e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.015831e-01	3.984288e-02	1.240384e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.337513e-03	3.679279e-03	1.955281e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.228223e+01	2.888744e-01	1.721682e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.259454e+00	6.533774e-01	2.517434e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.072807e+00	4.676362e-01	6.524442e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.639881e-01	2.953336e-01	1.675620e-03
6.025000e-01	3.975000e-01	3.975000e-01	4.795274e-02	1.968237e-02	6.112110e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.699524e-01	4.024897e-02	3.408026e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.046992e+00	1.083310e-01	1.561613e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.571660e+00	3.384824e-02	9.553703e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.931198e+00	0.000000e+00	2.231400e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.554341e+00	4.891629e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.960308e+00	7.091299e-01	9.932171e-03
2.900000e-01	2.000000e-02	2.000000e-02	2.217544e+00	5.119691e-01	1.102277e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.775261e+00	4.900701e-01	1.733945e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.390313e+00	4.366853e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	9.085634e-01	2.618404e-01	6.586123e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.186677e-01	2.078194e-01	1.006428e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.353566e-01	1.177079e-01	1.510889e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.455652e-01	6.195085e-02	1.239677e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.912316e-03	4.843817e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.612582e+00	3.649389e-01	2.155614e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.591268e+00	3.340532e-01	2.225271e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.958374e+00	2.535720e-01	9.297889e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.049176e+00	3.722378e-02	4.109568e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.943758e+00	4.193731e-01	2.160345e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.816294e+00	4.706318e-01	8.890581e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.931346e+00	5.054244e-01	4.835367e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.216088e+00	4.110695e-01	6.329882e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.727203e+00	3.478319e-01	3.532604e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.256310e+00	2.656056e-01	4.671558e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.569020e-01	1.919683e-01	4.130300e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.602120e-01	1.352191e-01	3.461294e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.642690e-01	1.094149e-01	7.951866e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.875508e-01	6.163210e-02	1.623331e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.183359e-02	5.952757e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.794872e+00	1.792887e+00	7.613298e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.598221e+01	2.582965e+00	7.180104e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.637468e+01	3.947757e-01	2.505313e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.224281e+01	4.948796e-01	1.291898e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.741026e+00	9.156491e-01	5.905280e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.463582e+00	9.788487e-01	5.123740e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.595325e+00	7.453730e-01	7.586025e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.502414e+00	5.762712e-01	8.283197e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.726100e+00	4.374437e-01	5.142620e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.015440e+00	2.928735e-01	8.033202e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.034950e-01	2.260108e-01	2.817816e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.506232e-02	1.147624e-02	7.113981e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.854702e+00	5.869541e-02	1.203541e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.935667e+00	0.000000e+00	3.354514e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.993451e+00	5.274486e-01	6.602991e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.092508e+00	5.969785e-01	1.041463e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.183726e+00	3.587808e-01	3.315432e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.574419e-01	2.277692e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.816390e-01	1.141020e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	6.918216e-02	3.855382e-02	4.580383e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.635507e-03	2.109880e-03	2.237325e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.282736e+01	3.104929e-01	4.235354e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.263225e+00	0.000000e+00	4.470378e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.383235e+00	6.612809e-02	2.043679e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.684232e+00	5.606975e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.768766e+00	3.508341e-01	5.636356e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.805354e-01	2.204520e-01	1.366281e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.224755e-01	1.394041e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.841860e-01	9.460367e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.937474e-02	8.958042e-03	4.751833e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.515178e+02	1.903805e+00	2.592956e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.629028e+01	0.000000e+00	1.220599e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.169916e+00	0.000000e+00	3.244064e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.374842e+00	5.864327e-02	1.299982e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.195318e+00	4.170028e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.379630e+00	3.414366e-01	2.333762e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.821001e-01	2.441656e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.798834e-02	1.367189e-02	1.417175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.330818e+00	5.968262e-02	1.268248e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.532079e+00	0.000000e+00	1.527794e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.144485e+00	1.059409e-01	6.182349e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.176543e+00	0.000000e+00	3.081411e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.227948e+00	2.925603e-01	8.414992e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.923781e+00	5.298020e-01	1.527284e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.554664e+00	5.832877e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.985107e+00	4.834312e-01	7.390330e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.526981e+00	4.458537e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.069981e+00	3.368932e-01	1.537769e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.034002e-01	2.379481e-01	2.842812e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.625129e-01	1.238079e-01	1.443741e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.605494e-01	7.159552e-02	2.188062e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.026940e-03	4.653079e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.505215e+01	1.164240e-01	5.393288e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.010985e+00	3.993679e-01	1.564202e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.961608e+00	1.955976e-01	4.275207e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.502658e+00	1.944958e-02	4.298179e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.699238e+00	2.512439e-03	2.556311e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.152433e+00	2.417039e-01	1.055769e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.742749e+00	3.883350e-01	7.740485e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.175830e+00	4.055623e-01	8.882691e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.635819e+00	3.292312e-01	1.373330e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.043088e+00	2.208131e-01	2.791837e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.133186e-01	1.535466e-01	1.668770e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.344740e-01	1.009544e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.324934e-02	8.765924e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.522644e+02	2.153110e+00	2.340287e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.359626e+01	5.327431e-01	1.202401e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.467209e+01	0.000000e+00	1.935043e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.965857e+00	6.188772e-02	4.041833e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.548081e+00	0.000000e+00	7.487535e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.016799e+00	1.124837e-01	1.068399e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.449042e+00	7.755834e-02	1.515571e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.457660e+00	1.397199e-01	9.409639e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.131576e+00	4.334459e-01	1.916765e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.589685e+00	4.178727e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.686073e-01	2.500104e-01	5.617902e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.009392e-02	1.736701e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.750330e+00	0.000000e+00	4.686017e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.598506e+00	3.033170e-02	3.625083e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.778553e+00	6.069224e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.665674e+00	4.987452e-01	2.142251e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.410738e-01	3.218294e-01	1.650123e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.188451e-01	1.493241e-01	1.826000e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.227974e-01	7.261733e-02	2.960424e-04
7.950000e-01	2.050000e-01	2.050000e-01	5.693018e-03	7.707494e-03	1.288267e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.415805e+00	4.366041e-02	6.472274e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.150166e+00	3.138640e-01	4.174968e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.674706e+00	3.243123e-01	4.833945e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.199439e-01	2.346238e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.361627e-01	1.029427e-01	3.687170e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.793531e-01	5.255613e-02	1.664288e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.222520e-02	3.689403e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	2.484662e-03	3.502040e-03	1.183342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.286771e+01	1.451006e-01	1.306240e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.377238e+00	5.639938e-01	4.613174e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.791694e+00	3.885439e-01	9.772365e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.107025e-01	2.354528e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.010657e-02	1.504496e-02	1.825530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.198928e-01	3.747981e-02	2.766266e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.663911e+00	6.282608e-02	1.288794e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.144285e+00	0.000000e+00	1.266603e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.968772e+00	0.000000e+00	2.964870e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.797227e+00	3.749820e-01	1.138045e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.338392e+00	7.234012e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.487141e+00	6.259126e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.855160e+00	5.319802e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.360696e+00	4.172282e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	8.861972e-01	2.434255e-01	5.410656e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.083947e-01	1.685258e-01	3.152460e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.697723e-01	1.085670e-01	8.582925e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.634958e-01	6.510721e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	6.290061e-03	4.965362e-03	9.045364e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.631889e+00	1.364179e-01	1.583791e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.715446e+00	0.000000e+00	2.657940e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.028793e+00	2.006317e-01	8.494442e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.257101e+00	3.056473e-01	3.430858e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.031545e+00	4.664448e-01	1.402594e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.928947e+00	6.022147e-01	2.147799e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.012722e+00	4.728408e-01	7.297808e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.301614e+00	4.234486e-01	4.182956e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.634412e+00	2.972667e-01	7.260869e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.203585e+00	2.627563e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	7.777917e-01	1.648167e-01	3.939390e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.973998e-01	1.180722e-01	2.112048e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.074997e-01	7.163428e-02	1.991824e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.627576e-01	3.995644e-02	1.988953e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.199616e-02	5.688613e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.230126e+01	5.089241e-01	8.819351e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.031558e+01	2.821664e-01	6.146568e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.736593e+01	5.291676e-01	1.496819e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.152573e+01	8.937743e-01	4.335131e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.616206e+00	1.095867e+00	1.281593e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.153204e+00	9.874882e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.313986e+00	5.738789e-01	1.921141e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.269169e+00	5.009956e-01	1.336247e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.422174e+00	3.376418e-01	7.702252e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.342827e-01	2.765135e-01	2.707809e-03
2.080000e-01	2.000000e-02	2.000000e-02	5.616400e-01	1.952883e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.620800e-02	8.081695e-03	2.295429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.505782e+00	2.836931e-02	9.766383e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.015249e+00	0.000000e+00	6.270904e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.135736e+00	5.430327e-01	6.171242e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.265948e+00	6.673136e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.213310e+00	3.816188e-01	1.628448e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.718325e-01	1.954386e-01	7.870380e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.951947e-01	8.228887e-02	1.227575e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.892896e-02	4.687198e-02	2.163733e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.297459e-03	3.004764e-03	8.983336e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.109678e+01	2.258916e-01	4.074761e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.343800e+00	1.635246e-01	5.719053e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.414708e+00	3.260712e-01	1.651257e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.956492e+00	4.598104e-01	5.860128e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.763314e+00	3.542560e-01	4.592928e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.499731e-01	2.418952e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.362630e-01	1.010053e-01	1.305337e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.719224e-01	4.805346e-02	1.660700e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.470591e-02	7.396344e-03	1.309269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.513626e+02	2.900004e+00	2.938382e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.777424e+01	3.978988e-01	9.993449e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.869276e+00	4.512259e-01	2.653252e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.524599e+00	3.384958e-01	1.066033e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.448599e+00	3.979160e-01	3.735047e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.179450e+00	2.877595e-01	3.070466e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.369060e-01	2.143028e-01	1.592342e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.816380e-02	1.022933e-02	1.874302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.932153e-01	1.410294e-02	9.967269e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.344650e+00	5.598449e-02	1.492809e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.920704e+00	0.000000e+00	9.976893e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.388762e+00	1.449610e-01	3.062903e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.396546e+00	2.875209e-01	4.814081e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.026267e+00	4.608857e-01	1.572607e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.790641e+00	6.200936e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.138461e+00	5.417897e-01	3.292096e-03
3.450000e-01	2.500000e-02	2.500000e-02	1.562798e+00	4.469468e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.035426e+00	3.008762e-01	2.766341e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.776985e-01	1.952355e-01	2.065968e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.780986e-01	1.068367e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.565263e-01	5.865031e-02	3.318393e-03
8.000000e-01	2.000000e-01	2.000000e-01	6.679290e-03	4.903743e-03	9.146892e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.148752e+01	2.642371e-02	4.738156e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.011619e+01	0.000000e+00	2.673421e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.477490e+00	6.106964e-01	5.496836e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.175531e+00	2.593802e-01	3.034859e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.940246e+00	3.024178e-01	1.162126e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.349000e+00	3.300131e-01	3.112943e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.854393e+00	3.539109e-01	1.529550e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.313352e+00	3.674580e-01	6.973183e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.614019e+00	3.435255e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	9.829481e-01	2.240981e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.506121e-01	1.174753e-01	2.084299e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.966022e-01	6.255461e-02	8.093728e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.015836e-02	6.797148e-03	2.583533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.488047e+02	3.158132e+00	2.545424e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.820370e+01	8.823639e-01	1.144220e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.620346e+01	1.908351e-01	2.296814e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.117401e+01	3.900324e-01	5.303597e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.669262e+00	6.704089e-01	1.437039e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.914352e+00	2.372254e-01	4.047574e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.356001e+00	3.548825e-01	5.648110e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.892579e+00	3.200970e-01	5.643079e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.193281e+00	3.960886e-01	1.618447e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.366382e+00	3.755624e-01	3.713736e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.880551e-01	2.058070e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.625001e-02	1.086567e-02	2.016852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.312119e+00	5.690497e-02	6.107363e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.227581e+00	5.148617e-02	1.439582e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.254215e+00	6.478840e-01	5.987928e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.437174e+00	4.518097e-01	1.612188e-02
4.150000e-01	3.500000e-02	3.500000e-02	8.668371e-01	2.799553e-01	9.979341e-03
4.850000e-01	3.500000e-02	3.500000e-02	4.137778e-01	1.451446e-01	3.694375e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.663018e-01	7.497795e-02	5.830486e-03
7.950000e-01	2.050000e-01	2.050000e-01	8.350326e-03	4.911538e-03	9.139782e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.685298e+00	1.300647e-01	7.716276e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.789078e+00	3.057354e-01	1.279088e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.564154e+00	4.246965e-01	2.775122e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.038698e-01	2.095173e-01	4.035630e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.733525e-01	1.335395e-01	6.581692e-04
4.200000e-01	4.000000e-02	4.000000e-02	2.632183e-01	7.640424e-02	1.202005e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.579772e-02	3.034971e-02	2.083252e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.351319e-03	4.657177e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.271310e+01	2.966831e-01	1.686339e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.141579e+00	6.531576e-01	1.540011e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.914099e+00	4.732893e-01	8.106329e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.082882e-01	2.708855e-01	3.809429e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.261621e-02	1.960290e-02	3.166783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.113730e-01	9.008568e-02	4.913430e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.664736e+00	1.013879e-01	1.823085e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.900758e+00	1.864055e-02	6.625877e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.901407e+00	2.996940e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.333942e+00	6.646245e-01	1.567612e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.649587e+00	5.765349e-01	1.016891e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.130126e+00	5.981084e-01	3.360661e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.573907e+00	4.339106e-01	5.730668e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.200735e+00	3.391742e-01	4.310939e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.244854e-01	2.487869e-01	5.515399e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.241257e-01	1.662249e-01	3.879457e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.069423e-01	1.089050e-01	2.850244e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.476613e-01	7.139865e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.062554e-03	3.395100e-03	1.103557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.734630e+00	7.588528e-01	2.426554e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.701617e+00	1.052360e-01	2.768029e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.349106e+00	5.999492e-01	8.213249e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.835024e+00	3.164985e-01	3.619652e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.547426e+00	4.710844e-01	1.424211e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.618191e+00	5.238775e-01	4.266548e-03
1.385000e-01	1.350000e-02	1.350000e-02	2.637405e+00	4.670776e-01	2.272022e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.087098e+00	4.546427e-01	3.038725e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.604215e+00	3.379600e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.083074e+00	2.331999e-01	8.263028e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.934494e-01	2.060222e-01	3.982628e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.287326e-01	1.386235e-01	4.870000e-03
3.935000e-01	3.150000e-02	3.150000e-02	2.922724e-01	8.060587e-02	4.920899e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.854983e-01	8.001042e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.076484e-02	5.348671e-03	8.642225e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.386343e+00	3.078136e+00	9.723914e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.850811e+01	2.351384e+00	8.077060e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.725247e+01	7.367798e-01	2.736669e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.198051e+01	9.324872e-01	1.029078e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.005488e+00	1.301636e+00	6.165013e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.221706e+00	8.765662e-01	2.254819e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.262011e+00	6.207604e-01	3.963472e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.401613e+00	5.973946e-01	1.300943e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.496560e+00	3.756499e-01	8.944856e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.057356e+00	3.429326e-01	2.647019e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.401351e-01	2.602606e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.132154e-02	1.040220e-02	4.737560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.288435e+00	2.595516e-02	1.379390e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.928439e+00	1.024206e-01	1.699018e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.892589e+00	6.449147e-01	5.264724e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.886087e+00	5.348675e-01	7.172900e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.095008e+00	3.506927e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	5.694053e-01	1.898017e-01	1.119884e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.336941e-01	1.005716e-01	5.685898e-03
6.050000e-01	3.500000e-02	3.500000e-02	5.969842e-02	3.091281e-02	1.036464e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.490918e-03	1.821392e-03	4.873555e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.553953e+01	4.589647e-01	4.829305e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.919151e+00	0.000000e+00	3.509555e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.213716e+00	1.920836e-01	6.700945e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.539617e+00	5.153797e-01	9.018409e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.635565e+00	4.092407e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	8.852397e-01	2.091587e-01	4.704594e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.580310e-01	1.320086e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.364918e-01	7.465755e-02	6.226444e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.649251e-02	8.059932e-03	2.089049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.699701e+02	3.030289e+00	2.806246e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.535733e+01	5.495969e-02	8.024262e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.600951e+00	1.251132e-01	2.941129e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.114999e+00	1.850679e-01	2.353531e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.100483e+00	3.964398e-01	3.457759e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.213654e+00	3.317175e-01	8.600563e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.876941e-01	2.354608e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.623454e-02	1.381905e-02	2.080739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.771025e+00	9.269700e-02	1.662208e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.273694e+00	2.920974e-01	1.506160e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.236202e+00	1.436214e-01	4.458613e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.194312e+00	2.148600e-01	1.318977e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.076318e+00	4.839548e-01	8.404911e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.696169e+00	5.769600e-01	1.204075e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.363826e+00	5.623512e-01	7.529210e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.859689e+00	4.992628e-01	3.315623e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.396790e+00	4.416148e-01	8.901183e-03
3.950000e-01	2.500000e-02	2.500000e-02	9.548992e-01	2.951245e-01	4.884447e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.070185e-01	2.017985e-01	1.660773e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.073125e-01	1.067361e-01	4.420710e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.474246e-01	6.918247e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.213684e-03	3.453856e-03	1.432101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.930922e+01	5.377456e-01	6.472325e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.085440e+00	6.169395e-01	1.208741e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.626749e+00	1.163192e-01	2.518764e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.291790e+00	6.740023e-02	1.693571e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.386505e+00	1.489356e-01	2.290264e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.935710e+00	2.455280e-01	1.281893e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.549932e+00	4.350494e-01	9.399697e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.077750e+00	4.101544e-01	8.732221e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.496672e+00	3.403388e-01	3.066589e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.159706e-01	2.081830e-01	4.185589e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.555996e-01	1.523538e-01	1.278154e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.864098e-01	8.010003e-02	2.294845e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.302384e-02	1.017375e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.712440e+02	4.381435e+00	2.542679e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.247451e+01	3.998867e-01	1.103991e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.375566e+01	8.810168e-02	1.040533e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.052936e+01	6.250474e-01	6.216386e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.765412e+00	4.063213e-02	8.094126e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.978999e+00	1.192440e-01	3.434341e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.130709e+00	1.622592e-01	9.259475e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.272539e+00	1.615347e-01	1.045864e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.090579e+00	4.832634e-01	3.580829e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.362118e+00	3.518995e-01	6.207115e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.781638e-01	2.969622e-01	7.640537e-04
6.050000e-01	3.950000e-01	3.950000e-01	3.456627e-02	1.532248e-02	2.914434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.153492e+00	0.000000e+00	5.890778e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.414952e+00	1.697712e-01	2.310028e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.364405e+00	6.798317e-01	3.774904e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.504906e+00	4.732659e-01	1.965422e-02
4.150000e-01	3.500000e-02	3.500000e-02	8.633817e-01	2.682774e-01	2.472622e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.508379e-01	1.513493e-01	1.594657e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.550715e-01	6.347932e-02	8.445105e-03
7.950000e-01	2.050000e-01	2.050000e-01	5.017550e-03	6.073965e-03	9.642308e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.875120e+00	6.632125e-02	6.925097e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.776462e+00	3.384109e-01	8.149686e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.523874e+00	3.620854e-01	6.738215e-04
2.675000e-01	3.750000e-02	3.750000e-02	8.173750e-01	1.956080e-01	2.937402e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.315405e-01	1.096060e-01	3.392187e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.097244e-01	5.979512e-02	1.942592e-03
5.050000e-01	4.500000e-02	4.500000e-02	6.407808e-02	2.909692e-02	9.828792e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.798309e-03	3.432119e-03	2.773320e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.380926e+01	1.710228e-01	1.503963e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.686541e+00	7.945097e-01	1.089690e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.615998e+00	4.126762e-01	5.200431e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.542363e-01	2.422604e-01	3.203740e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.972628e-02	1.324172e-02	3.066349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.081041e-01	3.039841e-02	3.787065e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.329238e+00	1.471086e-01	1.723832e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.918003e+00	7.991130e-02	1.132526e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.953827e+00	1.010752e-01	7.444370e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.520778e+00	7.377775e-01	7.147596e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.861546e+00	7.774252e-01	7.839721e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.270961e+00	6.622175e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.617548e+00	4.571853e-01	7.818593e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.263933e+00	4.212122e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	8.182770e-01	2.508437e-01	3.329164e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.982145e-01	1.542677e-01	3.304142e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.708922e-01	8.394428e-02	2.930565e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.154712e-01	5.093220e-02	1.747878e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.226353e-03	4.365853e-03	1.296017e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.498187e+00	1.928560e-01	1.989464e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.669114e+00	3.680749e-02	2.735493e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.246976e+00	1.578495e-01	1.094442e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.248024e+00	5.512358e-01	1.339406e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.766127e+00	5.910159e-01	7.274724e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.614110e+00	7.202275e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.733023e+00	5.141166e-01	6.777044e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.026214e+00	4.201844e-01	6.337828e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.426514e+00	3.115056e-01	8.731836e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.019189e+00	2.450390e-01	5.041244e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.880413e-01	1.632901e-01	4.420882e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.713009e-01	1.180142e-01	2.983544e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.849922e-01	9.106612e-02	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.200119e-01	3.751333e-02	2.237587e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.954379e-03	4.188657e-03	7.872154e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.516579e+01	8.037545e-01	1.091398e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.393338e+01	1.030796e+00	6.496827e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.725068e+01	3.406691e-01	1.159833e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.152436e+01	1.831304e+00	5.830133e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.197338e+00	9.674780e-01	3.997301e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.713217e+00	9.209775e-01	4.012083e-04
8.125000e-02	1.125000e-02	1.125000e-02	3.127042e+00	8.109061e-01	2.392202e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.949236e+00	4.685346e-01	1.956622e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.248574e+00	3.217213e-01	8.543529e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.225915e-01	2.455825e-01	6.465028e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.996232e-01	2.101934e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.602330e-02	8.124764e-03	7.898975e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.049987e+00	3.936027e-02	1.255703e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.128548e+00	9.670956e-02	4.857009e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.743534e+00	7.667645e-01	8.551964e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.087163e+00	6.423998e-01	5.917843e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.152038e+00	3.644461e-01	3.178940e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.846230e-01	2.116583e-01	6.089046e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.254231e-01	7.568835e-02	9.305957e-03
6.050000e-01	3.500000e-02	3.500000e-02	4.414555e-02	3.373625e-02	1.359008e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.275010e-03	2.353378e-03	8.537079e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.463058e+01	2.717310e-01	5.164629e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.081199e+00	2.883386e-01	3.625176e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.198645e+00	4.109404e-01	1.319460e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.579652e+00	6.024427e-01	5.205632e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.634846e+00	3.979622e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	7.828332e-01	1.970728e-01	3.437794e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.072198e-01	1.134609e-01	2.520522e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.005262e-01	6.405987e-02	3.740260e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.153048e-02	6.612399e-03	2.045094e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.737895e+02	4.100259e+00	3.255472e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.723942e+01	6.185964e-01	9.782484e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.455136e+00	5.253694e-01	1.207213e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.334116e+00	3.677479e-01	4.345073e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.033884e+00	4.258456e-01	2.843928e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.043354e+00	3.022543e-01	6.545423e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.110166e-01	1.671172e-01	8.671316e-03
6.150000e-01	3.850000e-01	3.850000e-01	1.833958e-02	1.009702e-02	1.089511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.346171e+00	2.432417e-01	1.297577e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.907883e+00	0.000000e+00	1.814076e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.614955e+00	2.041369e-01	8.978615e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.403087e+00	1.905817e-01	2.865474e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.302396e+00	6.029423e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.805272e+00	6.332160e-01	2.487483e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.465346e+00	6.677383e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.940169e+00	5.636663e-01	7.236608e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.398186e+00	4.304089e-01	2.085130e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.009378e+00	3.302682e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	5.518007e-01	1.709279e-01	7.848655e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.013580e-01	9.267459e-02	2.522453e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.217827e-01	5.385331e-02	1.537553e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.620807e-03	4.647865e-03	9.431831e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.462460e+01	9.298715e-01	6.065878e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.198807e+01	6.678028e-01	2.496896e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.368318e+00	2.508878e-01	4.509582e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.073592e+00	4.483251e-01	9.340721e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.809335e+00	3.115484e-01	1.253618e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.063707e+00	3.691064e-01	1.307730e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.659878e+00	5.556380e-01	1.836993e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.162477e+00	4.533350e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.396846e+00	3.122172e-01	4.947521e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.636785e-01	2.088955e-01	5.550934e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.762190e-01	1.208045e-01	4.829356e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.369227e-01	7.484137e-02	2.472290e-03
7.250000e-01	2.750000e-01	2.750000e-01	1.618939e-02	6.694513e-03	1.796099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.685668e+02	6.611593e+00	2.851996e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.812980e+01	1.976130e+00	1.192687e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.616955e+01	2.306383e-01	2.070534e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.092048e+01	5.630614e-01	1.729933e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.927922e+00	5.680908e-01	5.925180e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.434172e+00	3.415977e-01	2.849334e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.432970e+00	5.175713e-01	2.725114e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.514746e+00	3.112061e-01	1.210807e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.829294e+00	4.270442e-01	8.716687e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.177521e+00	3.088137e-01	1.139825e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.738897e-01	2.460942e-01	1.203009e-03
6.050000e-01	3.950000e-01	3.950000e-01	2.700219e-02	1.039484e-02	3.814133e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.224433e+00	1.351215e-02	7.060221e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.291056e+00	1.225709e-01	3.085363e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.300202e+00	6.317474e-01	5.908046e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.460132e+00	4.529654e-01	2.396893e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.101722e-01	3.107439e-01	1.775358e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.522171e-01	1.726214e-01	8.833926e-03
5.550000e-01	3.500000e-02	3.500000e-02	1.697267e-01	8.103227e-02	4.957527e-03
7.950000e-01	2.050000e-01	2.050000e-01	6.564883e-03	4.345530e-03	2.106231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.500138e+00	5.434580e-02	8.139157e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.957103e+00	4.342400e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.637511e+00	3.431756e-01	5.783942e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.901653e-01	2.167969e-01	3.521213e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.459453e-01	1.927994e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.512375e-01	7.090880e-02	4.022506e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.699089e-02	4.628932e-02	5.431929e-04
7.750000e-01	2.250000e-01	2.250000e-01	4.632669e-03	2.977189e-03	9.634316e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.257710e+01	2.178306e-01	1.656913e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.189476e+00	6.158880e-01	8.362136e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.985730e+00	4.760976e-01	6.515495e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.872415e-01	2.619025e-01	7.839504e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.480972e-02	2.010444e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.293090e-01	5.584669e-02	5.059789e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.215453e+00	0.000000e+00	1.973245e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.869898e+00	8.940123e-02	7.766694e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.061715e+00	2.640977e-01	1.295161e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.526812e+00	6.748920e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.800874e+00	6.140069e-01	1.043153e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.222321e+00	6.619273e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.568827e+00	4.469863e-01	1.155990e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.237699e+00	4.034302e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	8.953632e-01	2.965901e-01	1.232459e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.491684e-01	1.986640e-01	2.302171e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.117893e-01	1.243555e-01	6.703139e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.295475e-01	6.110677e-02	1.037435e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.885129e-03	2.966904e-03	1.740394e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.216389e+00	4.010062e-01	2.630790e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.109273e+00	1.044139e-01	2.480444e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.187029e+00	6.996022e-02	8.778788e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.296670e+00	3.964977e-01	2.925662e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.743464e+00	6.090698e-01	2.327745e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.546477e+00	5.485592e-01	1.323518e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.826918e+00	4.396838e-01	8.805049e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.133876e+00	4.558867e-01	8.646634e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.555617e+00	3.309283e-01	7.321498e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.130707e+00	2.525326e-01	8.679459e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.980296e-01	2.887470e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	5.415322e-01	1.411064e-01	4.151872e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.419276e-01	9.956446e-02	1.483488e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.695429e-01	5.811105e-02	1.048991e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.878614e-03	3.656309e-03	4.124459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.120269e+00	1.943240e+00	1.001005e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.876935e+01	2.082036e+00	7.018409e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.758559e+01	5.540421e-01	2.294141e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.197374e+01	5.696548e-01	1.229282e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.687294e+00	1.131278e+00	5.329929e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.376228e+00	1.150107e+00	1.094824e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.288127e+00	6.060960e-01	2.629041e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.400615e+00	6.084805e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.541251e+00	4.123876e-01	1.466462e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.029114e+00	3.769489e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.194834e-01	2.196435e-01	6.397458e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.476649e-02	1.114448e-02	4.048437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.899442e+00	3.003631e-02	1.385527e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.942403e+00	0.000000e+00	2.640152e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.192915e+00	7.157627e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.977685e+00	5.923011e-01	6.762740e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.117195e+00	3.608138e-01	2.147225e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.139321e-01	2.194057e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.339279e-01	9.237776e-02	2.246756e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.481597e-02	5.126361e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.536931e-03	2.089737e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.294485e+01	8.044299e-02	4.837436e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.131825e+00	0.000000e+00	5.949769e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.564685e+00	3.278732e-01	1.056935e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.879282e+00	6.131263e-01	1.499875e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.714995e+00	3.756625e-01	2.694391e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.972187e-01	2.188708e-01	1.223083e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.291809e-01	1.891944e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.202232e-01	6.637250e-02	4.574759e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.727784e-02	8.458074e-03	1.874086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.505948e+02	0.000000e+00	2.817852e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.758053e+01	4.711160e-02	1.357437e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.576278e+00	5.579100e-01	3.915551e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.222128e+00	1.077853e-01	4.368603e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.242395e+00	4.231437e-01	3.798070e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.291938e+00	3.632038e-01	4.470888e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.505710e-01	2.046689e-01	5.139717e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.931955e-02	1.525199e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.448875e+00	1.733488e-02	1.533969e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.170483e+00	0.000000e+00	1.951044e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.309536e+00	3.510136e-01	5.533845e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.529947e+00	2.271007e-01	1.921433e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.248361e+00	3.773147e-01	1.760069e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.021242e+00	6.421981e-01	8.961192e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.545627e+00	6.372971e-01	6.103934e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.975452e+00	5.917418e-01	3.730745e-03
3.450000e-01	2.500000e-02	2.500000e-02	1.448716e+00	4.934013e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	9.884100e-01	3.237556e-01	2.962564e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.547932e-01	2.279221e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.225280e-01	1.229618e-01	2.523873e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.408268e-01	6.650104e-02	4.638190e-03
8.000000e-01	2.000000e-01	2.000000e-01	6.104046e-03	3.071407e-03	1.817703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.576514e+01	0.000000e+00	6.673903e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.379903e+00	3.618284e-01	1.340871e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.029302e+00	3.147164e-01	3.447109e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.578859e+00	0.000000e+00	5.469112e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.031775e+00	2.781953e-01	2.477082e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.098805e+00	3.553021e-01	8.509811e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.734018e+00	4.358021e-01	1.342050e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.243262e+00	4.862273e-01	2.520695e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.535091e+00	3.115478e-01	8.069507e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.042882e+00	3.202154e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.740205e-01	1.589841e-01	4.241735e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.065346e-01	9.055118e-02	2.970098e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.039630e-02	7.935356e-03	3.015730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.551425e+02	7.155265e-01	2.448289e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.316314e+01	0.000000e+00	2.527101e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.608149e+01	5.993857e-01	1.110406e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.126898e+01	4.770459e-01	9.282342e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.154026e+00	1.328348e-01	5.557016e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.089188e+00	1.863534e-01	1.214326e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.107089e+00	2.307614e-01	5.273815e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.354357e+00	1.481413e-01	2.179646e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.236680e+00	5.042160e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.454329e+00	4.097500e-01	9.883719e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.620069e-01	3.171103e-01	2.399570e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.655398e-02	1.568934e-02	4.040691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.976915e+00	0.000000e+00	6.433309e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.464498e+00	1.142684e-01	1.842567e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.585667e+00	6.864575e-01	5.073913e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.610078e+00	5.260852e-01	5.090389e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.294154e-01	3.217610e-01	1.851431e-04
4.850000e-01	3.500000e-02	3.500000e-02	4.351009e-01	1.482840e-01	8.773905e-03
5.550000e-01	3.500000e-02	3.500000e-02	1.617185e-01	5.593667e-02	1.445600e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.675243e-03	7.569878e-03	2.990377e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.659512e+00	7.316511e-02	7.367025e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.901473e+00	3.735867e-01	1.364085e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.544249e+00	3.795932e-01	3.179202e-03
2.675000e-01	3.750000e-02	3.750000e-02	9.900607e-01	2.047460e-01	2.528280e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.337115e-01	1.347903e-01	8.749191e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.033145e-01	5.620052e-02	1.953334e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.264244e-02	3.906464e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.779438e-03	2.618016e-03	1.255224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.327628e+01	1.338060e-01	1.411458e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.073065e+00	5.961083e-01	1.062260e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.808355e+00	4.521110e-01	1.813972e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.722661e-01	2.229821e-01	5.871943e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.803433e-02	1.328973e-02	2.908089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.093753e-01	2.301769e-02	3.038150e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.908933e+00	3.370756e-02	1.544002e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.319938e+00	0.000000e+00	1.391010e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.197330e+00	1.599512e-01	3.656962e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.938501e+00	7.124715e-01	7.463481e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.066575e+00	8.053612e-01	3.348897e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.341792e+00	6.144287e-01	3.830613e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.789393e+00	5.364802e-01	1.135090e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.283784e+00	4.265837e-01	2.445050e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.752428e-01	2.688719e-01	4.171489e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.477335e-01	1.879770e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	2.720308e-01	9.126987e-02	3.400823e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.296232e-01	7.179582e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.926336e-03	3.793944e-03	7.393086e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.288711e+00	1.958993e-01	2.016861e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.516790e+00	0.000000e+00	3.187217e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.173215e+00	2.934694e-01	6.270778e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.251408e+00	4.206446e-01	2.748140e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.155394e+00	5.108895e-01	4.154303e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.184859e+00	6.408664e-01	1.083411e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.857958e+00	6.190999e-01	1.528061e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.056909e+00	4.045356e-01	5.010573e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.486694e+00	3.395795e-01	2.860888e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.191969e+00	3.152844e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	8.307966e-01	2.111496e-01	2.938031e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.806677e-01	1.174802e-01	5.725965e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.790478e-01	8.463119e-02	1.497570e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.334388e-01	4.147608e-02	1.311742e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.670550e-03	3.111123e-03	1.722315e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.466002e+01	6.960102e-01	9.424436e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.269856e+01	1.337920e+00	6.438222e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.653653e+01	0.000000e+00	1.809992e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.084111e+01	8.760441e-01	4.895696e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.532912e+00	1.358642e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.094201e+00	9.408402e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.164028e+00	6.003141e-01	2.855924e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.241508e+00	5.990042e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.434880e+00	3.642878e-01	7.221387e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.046844e-01	3.106244e-01	2.018477e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.561105e-01	1.610456e-01	5.921980e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.443323e-02	6.875141e-03	3.029581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.605133e+00	4.262991e-02	1.265772e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.993484e+00	2.762233e-02	5.974122e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.224382e+00	6.845482e-01	4.773763e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.236183e+00	7.130909e-01	1.022557e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.208892e+00	4.103827e-01	5.516108e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.894521e-01	2.250394e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.131188e-01	7.168898e-02	2.283081e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.701804e-02	5.403355e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.071606e-03	2.261014e-03	8.831794e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.166951e+01	3.502464e-01	4.851437e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.086512e+00	2.532729e-01	6.169829e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.655116e+00	2.535311e-01	2.957747e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.978841e+00	5.376392e-01	8.013810e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.684313e+00	4.567002e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	9.533808e-01	1.967610e-01	2.844899e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.238399e-01	1.315996e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.762705e-01	5.125860e-02	1.608660e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.249648e-02	5.361596e-03	1.483356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.474046e+02	3.035177e+00	3.004052e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.967095e+01	1.101112e+00	1.669236e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.459249e+00	3.189881e-01	6.819577e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.507429e+00	3.180524e-01	1.805839e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.299557e+00	4.398662e-01	1.070354e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.227848e+00	4.200513e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	5.243043e-01	1.634300e-01	6.712536e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.760884e-02	9.203974e-03	1.046438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.066400e+00	9.003752e-02	1.119550e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.465416e+00	1.547087e-01	1.683890e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.700874e+00	0.000000e+00	1.356397e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.460109e+00	1.364638e-01	5.076282e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.614956e+00	4.634364e-01	1.674663e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.210840e+00	6.877143e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.581798e+00	6.196027e-01	2.020998e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.125414e+00	6.489123e-01	6.735920e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.488180e+00	4.341395e-01	1.029804e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.056969e+00	3.488816e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.449489e-01	2.268582e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.005062e-01	9.805573e-02	1.872821e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.414219e-01	7.540929e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.448785e-03	3.969823e-03	6.985165e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.242610e+01	4.188435e-01	5.542052e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.896535e+00	5.155586e-02	2.807119e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.765068e+00	2.797798e-03	1.069231e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.358480e+00	5.086118e-01	3.752225e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.168096e+00	4.043205e-01	1.806270e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.398617e+00	2.631097e-01	3.194500e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.093162e+00	4.920512e-01	1.049864e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.249397e+00	4.674818e-01	6.170775e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.468565e+00	3.180806e-01	9.626376e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.031453e+00	2.884222e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.275696e-01	1.349392e-01	1.992755e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.300653e-01	6.325884e-02	2.496964e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.627775e-02	6.050633e-03	2.475478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.484974e+02	2.967464e+00	2.645992e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.766023e+01	2.044055e+00	2.332715e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.839281e+01	7.027481e-01	2.603371e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.314523e+01	5.070944e-01	1.826733e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.969047e+00	3.773601e-01	1.084011e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.272984e+00	3.702596e-01	3.421815e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.601635e+00	2.941788e-01	2.191627e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.606420e+00	3.044866e-01	8.478196e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.201566e+00	5.500130e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.337980e+00	3.341148e-01	3.916726e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.671659e-01	2.053685e-01	4.715586e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.390673e-02	1.045321e-02	2.588897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.653718e+00	1.527868e-02	5.860260e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.008540e+00	1.440572e-01	1.331551e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.003119e+00	5.448086e-01	4.852072e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.267770e+00	3.503816e-01	2.780403e-02
4.150000e-01	3.500000e-02	3.500000e-02	7.811682e-01	2.311781e-01	2.957284e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.682192e-01	1.762615e-01	8.319202e-03
5.550000e-01	3.500000e-02	3.500000e-02	1.215604e-01	5.298026e-02	2.819602e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.155545e-03	4.989545e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.031213e+00	8.078174e-02	6.658977e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.486199e+00	3.199533e-01	8.816040e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.379370e+00	2.839483e-01	5.914023e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.653133e-01	2.473200e-01	7.074243e-04
3.425000e-01	3.750000e-02	3.750000e-02	4.719118e-01	1.296027e-01	3.409114e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.388385e-01	7.931051e-02	2.008921e-03
5.050000e-01	4.500000e-02	4.500000e-02	6.876960e-02	3.178841e-02	1.307751e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.118830e-03	3.666225e-03	3.772470e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.326683e+01	1.766965e-01	1.505052e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.736844e+00	5.591176e-01	1.094241e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.787810e+00	4.221601e-01	1.118413e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.702393e-01	2.805842e-01	1.483369e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.031792e-02	2.042741e-02	1.388194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.552223e-01	1.427252e-01	6.089487e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.330332e+00	7.720798e-02	1.775166e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.112904e+00	5.125855e-02	5.751822e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.843420e+00	4.240849e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.145946e+00	6.470707e-01	4.135667e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.413605e+00	5.856860e-01	3.461509e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.770107e+00	4.312907e-01	7.998471e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.442559e+00	5.433014e-01	1.972978e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.099393e+00	3.083248e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	7.687539e-01	2.217115e-01	7.123086e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.234240e-01	1.309151e-01	9.712486e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.559535e-01	8.798631e-02	2.278703e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.055483e-01	4.451299e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.783103e-03	2.986249e-03	9.097244e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.109077e+00	7.719822e-01	2.749778e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.437416e+00	1.322601e-01	2.106967e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.174216e+00	1.327437e-01	7.939591e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.826568e+00	5.340013e-01	3.620880e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.466374e+00	5.637683e-01	1.301360e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.194369e+00	4.327473e-01	1.663676e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.472745e+00	3.943514e-01	5.085026e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.925051e+00	3.958236e-01	3.701895e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.466002e+00	3.745070e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.026768e+00	5.346220e-01	2.122724e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.019683e-01	1.571232e-01	1.372352e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.004572e-01	1.355895e-01	1.517665e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.921762e-01	8.309635e-02	1.493084e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.271730e-01	4.476752e-02	3.726872e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.360600e-03	4.124552e-03	1.628509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.252322e+01	3.276044e+00	1.062024e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.222186e+01	2.096160e+00	6.680304e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.725669e+01	6.170419e-01	2.602061e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.134985e+01	1.367040e+00	1.301890e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.578667e+00	1.108755e+00	1.968526e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.595885e+00	7.178990e-01	3.904844e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.301908e+00	8.833645e-01	9.286240e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.101086e+00	4.710553e-01	1.218384e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.456741e+00	4.658936e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	9.718892e-01	2.838409e-01	4.453883e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.598736e-01	1.969272e-01	4.026167e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.892587e-02	9.170423e-03	4.991824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.704961e+00	2.185033e-02	1.319175e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.012045e+00	2.912806e-02	1.558412e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.703539e+00	6.970530e-01	2.585450e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.690569e+00	4.774262e-01	3.611390e-02
3.800000e-01	4.000000e-02	4.000000e-02	9.768006e-01	2.770576e-01	1.927596e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.216923e-01	1.963898e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.937790e-01	7.456003e-02	1.725855e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.890446e-02	2.503148e-02	1.413217e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.345495e-03	1.891843e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.647374e+01	1.475942e-01	4.374041e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.103852e+00	0.000000e+00	3.544599e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.133142e+00	2.166954e-01	1.715003e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.457863e+00	4.688980e-01	1.013310e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.515318e+00	3.266747e-01	6.029115e-03
2.660000e-01	4.100000e-02	4.100000e-02	8.577484e-01	2.439004e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.347553e-01	1.140622e-01	1.163071e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.164447e-01	6.813499e-02	4.314238e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.418856e-02	7.586661e-03	2.358180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.768198e+02	1.306619e-01	2.663957e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.628577e+01	4.535315e-01	5.312338e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.901509e+00	1.215215e-01	1.870008e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.066509e+00	5.819412e-02	1.139358e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.958921e+00	4.029968e-01	3.514534e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.227869e+00	3.237176e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.258327e-01	2.013031e-01	3.296730e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.501803e-02	1.413020e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.221764e+00	7.746323e-02	1.643835e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.168686e+00	0.000000e+00	1.451006e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.415055e+00	9.635498e-02	3.415754e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.494304e+00	4.714338e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.155136e+00	5.320590e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.644737e+00	5.270586e-01	1.394586e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.184002e+00	5.745511e-01	1.358118e-03
2.950000e-01	2.500000e-02	2.500000e-02	1.656454e+00	4.328641e-01	3.214714e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.252274e+00	4.690623e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	8.827251e-01	2.482723e-01	5.586196e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.159073e-01	1.570202e-01	6.854994e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.617160e-01	8.796370e-02	5.083779e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.060303e-01	4.558033e-02	1.396164e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.014903e-03	3.079998e-03	9.963744e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.077890e+01	9.183677e-02	6.003206e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.834823e+00	1.937563e-01	1.225973e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.838661e+00	4.252393e-02	3.487929e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.380722e+00	2.988822e-01	1.275053e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.532740e+00	2.471874e-01	5.349318e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.826507e+00	2.288892e-01	1.457672e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.498639e+00	4.069234e-01	6.842093e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.035499e+00	4.369291e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.437753e+00	3.500037e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	8.463180e-01	3.039870e-01	4.423784e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.251655e-01	1.288698e-01	1.427330e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.514177e-01	7.311655e-02	2.251470e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.656892e-02	6.420270e-03	2.088035e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.769167e+02	1.628688e-01	2.420448e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.216888e+01	1.240723e+00	9.436686e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.470003e+01	6.572942e-01	3.678064e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.838735e+00	2.283451e-01	2.754071e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.483853e+00	1.520188e-01	4.731476e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.416869e+00	1.927384e-01	1.339584e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.060852e+00	1.929298e-01	8.694878e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.156558e+00	2.194514e-01	1.406684e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.003652e+00	4.358099e-01	8.710409e-03
1.375000e-01	2.250000e-02	2.250000e-02	1.339811e+00	3.583007e-01	2.350309e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.448198e-01	2.738611e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.780123e-02	1.260124e-02	5.792853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.543370e+00	3.156731e-02	4.940268e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.150446e+00	2.073273e-02	1.619723e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.108158e+00	5.683361e-01	4.688397e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.363111e+00	3.732364e-01	1.576174e-02
4.150000e-01	3.500000e-02	3.500000e-02	7.237984e-01	2.091707e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	3.642537e-01	9.594568e-02	1.945037e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.289134e-01	6.166136e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.551646e-03	5.261356e-03	2.832801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.166306e+00	3.115044e-02	5.751013e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.529480e+00	3.226987e-01	6.570806e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.433505e+00	2.674612e-01	3.081652e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.010848e-01	1.712232e-01	7.875624e-03
3.425000e-01	3.750000e-02	3.750000e-02	4.307138e-01	1.189292e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	1.946401e-01	4.226437e-02	5.236763e-03
5.050000e-01	4.500000e-02	4.500000e-02	6.983779e-02	3.780081e-02	1.840618e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.888257e-03	3.550857e-03	8.493648e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.400153e+01	4.486930e-02	1.249438e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.554820e+00	5.848856e-01	4.386719e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.600983e+00	3.473129e-01	3.983508e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.180110e-01	2.183979e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	2.790051e-02	1.585812e-02	1.494872e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.548570e-01	8.606254e-02	4.208626e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.954884e+00	1.581501e-01	1.538343e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.237807e+00	4.003512e-02	7.017677e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.977967e+00	2.873723e-01	3.503066e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.328017e+00	5.980348e-01	3.350029e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.648823e+00	6.333905e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.992680e+00	5.112314e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.453473e+00	3.878170e-01	8.853805e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.049266e+00	3.320426e-01	3.164767e-02
4.150000e-01	2.500000e-02	2.500000e-02	6.954239e-01	1.803345e-01	3.418292e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.681612e-01	1.356803e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	2.382754e-01	7.288811e-02	4.248157e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.038860e-01	5.482720e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.792148e-03	3.597794e-03	2.294425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.303878e+00	4.012217e-01	2.258126e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.224947e+00	0.000000e+00	2.311894e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.170688e+00	8.744632e-02	5.046793e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.517606e+00	4.458052e-01	4.364494e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.621377e+00	8.429344e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.364139e+00	4.875231e-01	3.192530e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.587099e+00	4.730243e-01	1.658030e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.828582e+00	3.273755e-01	1.363234e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.258564e+00	2.447527e-01	1.045392e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.372165e-01	1.985768e-01	4.308117e-03
2.835000e-01	2.350000e-02	2.350000e-02	6.310872e-01	1.406362e-01	2.572718e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.725284e-01	1.416590e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.772909e-01	8.351127e-02	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.023845e-01	2.863028e-02	2.437091e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.119415e-03	3.845023e-03	4.976674e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.111669e+01	8.652105e-01	1.218165e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.711008e+01	9.596519e-01	5.716130e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.724937e+01	5.433320e-01	1.650017e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.040963e+01	1.304536e+00	1.400835e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.095492e+00	1.092709e+00	2.288783e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.203256e+00	9.390395e-01	7.372146e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.729329e+00	5.238848e-01	1.823818e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.948969e+00	4.087993e-01	6.474235e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.284406e+00	3.631988e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	7.870800e-01	2.430697e-01	1.895186e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.549286e-01	1.770227e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.339351e-02	7.719265e-03	2.682410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.410917e+00	8.230108e-02	1.173830e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.204355e+00	0.000000e+00	3.283706e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.860553e+00	6.711596e-01	8.075421e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.793831e+00	5.125884e-01	3.471630e-02
3.800000e-01	4.000000e-02	4.000000e-02	9.446365e-01	2.830099e-01	5.663146e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.857231e-01	1.526273e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.861560e-01	8.262102e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.520058e-02	4.146057e-02	5.600132e-03
8.200000e-01	1.800000e-01	1.800000e-01	7.928987e-04	2.180369e-03	5.351150e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.545650e+01	2.701717e-01	4.375991e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.933602e+00	2.428816e-02	5.159480e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.250615e+00	3.507278e-01	1.412838e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.579199e+00	4.826881e-01	6.770702e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.536241e+00	3.253511e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	7.106012e-01	1.839112e-01	1.336354e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.217005e-01	1.085647e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.742724e-01	4.853594e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.178640e-02	7.930157e-03	1.460090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.728152e+02	2.030229e+00	2.712863e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.883082e+01	5.017683e-01	1.616902e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.240429e+00	5.214554e-01	4.110665e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.144089e+00	2.769451e-01	1.208018e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.090814e+00	3.893863e-01	6.402656e-03
1.485000e-01	2.850000e-02	2.850000e-02	9.881273e-01	2.857948e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	5.324682e-01	1.845566e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.699795e-02	1.103266e-02	7.302721e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.723703e+00	1.685613e-01	1.313728e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.270024e+00	0.000000e+00	1.691329e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.317021e+00	0.000000e+00	9.437276e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.540794e+00	2.385288e-01	3.079902e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.340188e+00	5.680899e-01	3.115142e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.958940e+00	8.107998e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.308391e+00	5.515293e-01	6.971530e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.813136e+00	4.828318e-01	1.295234e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.231656e+00	3.600620e-01	2.302154e-02
3.950000e-01	2.500000e-02	2.500000e-02	7.980178e-01	2.168380e-01	6.562346e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.429787e-01	1.731924e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	2.643650e-01	8.833784e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.101333e-01	5.849026e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.131930e-03	3.791123e-03	2.170646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.689061e+01	6.599096e-01	5.177594e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.063421e+01	0.000000e+00	2.636238e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.360248e+00	1.499284e-01	8.002052e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.059041e+00	2.232908e-01	1.488175e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.789663e+00	2.807495e-01	1.858277e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.122097e+00	5.389330e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.662238e+00	5.032019e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.105872e+00	4.151834e-01	4.305111e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.258088e+00	2.378280e-01	1.125180e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.995107e-01	1.847086e-01	4.875294e-03
3.275000e-01	3.750000e-02	3.750000e-02	4.917205e-01	1.353165e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.263614e-01	7.204053e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.310468e-02	5.931583e-03	4.064477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.703893e+02	9.937316e-01	2.380605e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.805873e+01	5.612719e-01	1.313459e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.702319e+01	3.425970e-01	7.678142e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.705410e+00	4.980097e-01	1.030764e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.639245e+00	7.652449e-01	4.493962e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.943322e+00	6.707538e-01	3.855610e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.145476e+00	2.484730e-01	1.339787e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.396225e+00	2.573903e-01	6.262984e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.816023e+00	3.392622e-01	7.901266e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.239040e+00	3.646488e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	6.734870e-01	2.405158e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.928485e-02	1.015184e-02	4.575757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.847205e+00	6.102857e-02	6.183684e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.916143e+00	1.776225e-01	1.200142e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.824255e+00	5.614661e-01	3.414328e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.162283e+00	4.024287e-01	4.938954e-03
4.150000e-01	3.500000e-02	3.500000e-02	6.980972e-01	2.230096e-01	3.899806e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.764348e-01	1.711743e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.173811e-01	5.730091e-02	1.493109e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.427001e-03	3.221488e-03	1.193506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.257891e+00	2.911951e-02	7.411703e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.450639e+00	4.548388e-01	3.511371e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.284845e+00	2.888157e-01	7.014706e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.643601e-01	2.102607e-01	1.570270e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.684664e-01	1.190091e-01	8.872184e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.395803e-01	9.468330e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	6.720142e-02	3.005753e-02	1.027593e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.870276e-03	3.600874e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.383077e+01	7.676567e-02	1.518900e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.791077e+00	6.033132e-01	7.048722e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.497519e+00	4.350387e-01	1.007523e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.117408e-01	2.542450e-01	1.732365e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.499541e-02	1.718078e-02	1.073522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.513433e-01	1.774938e-01	8.894661e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.536872e+00	4.213148e-02	1.920619e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.267886e+00	0.000000e+00	4.871007e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.818469e+00	4.786207e-01	1.980489e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.938521e+00	6.168994e-01	2.091097e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.193216e+00	5.712439e-01	1.069855e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.770342e+00	5.552943e-01	6.666253e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.342975e+00	4.900019e-01	3.624164e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.067009e+00	4.111530e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	6.942905e-01	2.449150e-01	2.231601e-03
4.650000e-01	2.500000e-02	2.500000e-02	4.170310e-01	1.415232e-01	5.482905e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.768240e-01	1.504107e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.147103e-02	3.522822e-02	2.076376e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.608952e-03	2.505011e-03	7.612385e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.321068e+00	7.544125e-01	3.340132e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.177289e+00	3.522441e-02	2.348333e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.479735e+00	3.989833e-01	3.103648e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.549632e+00	4.994739e-01	4.795344e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.936090e+00	5.006170e-01	4.672238e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.131514e+00	5.829797e-01	1.627036e-03
1.385000e-01	1.350000e-02	1.350000e-02	2.317091e+00	4.780681e-01	1.547322e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.659241e+00	3.461670e-01	1.408747e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.309189e+00	3.941188e-01	6.147100e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.016976e+00	3.175850e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	6.529439e-01	1.855761e-01	1.421507e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.224624e-01	1.251560e-01	4.656417e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.786269e-01	1.085284e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.202716e-01	4.462983e-02	1.678220e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.909845e-03	5.354684e-03	5.717516e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.719475e+01	3.710036e+00	1.438604e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.648282e+01	1.890891e+00	6.495826e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.761590e+01	5.304590e-01	1.942388e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.057517e+01	1.174967e+00	1.156493e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.363084e+00	8.930487e-01	6.067533e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.386734e+00	7.722083e-01	9.696902e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.809811e+00	5.781564e-01	2.217287e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.977563e+00	6.484677e-01	6.857201e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.341971e+00	4.396974e-01	1.314074e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.586091e-01	3.362772e-01	9.441622e-03
2.080000e-01	2.000000e-02	2.000000e-02	4.454034e-01	1.725451e-01	3.750864e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.891539e-02	9.761640e-03	4.480280e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.785236e+00	2.712909e-02	1.547503e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.173397e+00	2.071713e-01	4.318947e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.682862e+00	6.962911e-01	1.073350e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.569866e+00	5.135573e-01	6.329663e-03
3.800000e-01	4.000000e-02	4.000000e-02	9.373213e-01	3.535786e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	4.550665e-01	1.687243e-01	1.459448e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.766211e-01	9.466190e-02	1.238985e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.290532e-02	2.691919e-02	2.112830e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.745918e-03	1.442132e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.703375e+01	2.911635e-01	4.954252e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.370404e+00	3.811418e-02	3.383617e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.341976e+00	2.895004e-01	7.564306e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.406508e+00	5.610788e-01	2.569801e-03
1.860000e-01	3.900000e-02	3.900000e-02	1.372104e+00	3.208095e-01	7.425850e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.653081e-01	2.264436e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	3.721191e-01	1.186283e-01	1.551590e-03
4.280000e-01	4.000000e-02	4.000000e-02	1.987715e-01	8.209750e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.289993e-02	6.943148e-03	1.707779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.830127e+02	4.594147e-01	2.739275e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.797889e+01	5.552866e-01	9.458531e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.557889e+00	3.009833e-01	1.376977e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.690855e+00	1.724068e-01	5.360617e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.861403e+00	3.720968e-01	3.328691e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.984807e-01	2.754460e-01	5.776552e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.430811e-01	2.304759e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.298368e-02	1.358533e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.336002e+00	1.024229e-01	1.906518e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.311182e+00	1.301529e-01	1.478046e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.441139e+00	1.975749e-01	3.952057e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.573287e+00	4.575655e-01	3.931832e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.107783e+00	5.348066e-01	1.688368e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.568780e+00	6.074506e-01	3.627267e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.087975e+00	6.213483e-01	8.768905e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.686109e+00	5.923619e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.237128e+00	4.741839e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	7.666328e-01	2.407306e-01	6.112883e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.055799e-01	1.945221e-01	2.199340e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.963557e-01	1.493254e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	8.282612e-02	3.581448e-02	2.199799e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.777301e-03	2.562609e-03	8.450301e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.225809e+01	5.544568e-01	7.103676e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.662351e+00	6.336421e-01	7.803518e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.786116e+00	2.060605e-02	5.194874e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.502237e+00	1.267312e-01	3.320253e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.725451e+00	3.422970e-01	1.422969e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.760061e+00	2.749983e-01	2.977318e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.573526e+00	6.480481e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.806294e+00	3.867713e-01	1.676374e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.323208e+00	3.524946e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	8.014321e-01	2.091407e-01	9.621131e-04
3.275000e-01	3.750000e-02	3.750000e-02	4.850637e-01	1.773836e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.420461e-01	8.222472e-02	1.435806e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.666529e-02	7.083040e-03	8.892897e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.836124e+02	1.423275e+00	2.544143e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.545751e+01	3.137275e-01	2.360140e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.540310e+01	6.755386e-01	1.147384e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.777215e+00	1.769041e-01	9.223315e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.514077e+00	4.156150e-01	1.227077e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.159197e+00	1.682593e-01	3.527149e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.843725e+00	2.880731e-01	5.068332e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.044675e+00	1.778183e-01	9.415489e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.867210e+00	4.616013e-01	6.405610e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.214437e+00	3.437419e-01	6.466293e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.863411e-01	2.534206e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.051282e-02	1.500643e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.614802e+00	0.000000e+00	6.206645e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.233348e+00	1.132286e-01	1.722372e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.036948e+00	6.284607e-01	1.034071e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.201866e+00	4.048075e-01	4.452671e-02
4.150000e-01	3.500000e-02	3.500000e-02	6.769294e-01	2.546443e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	3.377259e-01	1.096797e-01	1.688130e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.387501e-01	7.698953e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	3.363459e-03	4.924756e-03	1.201476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.338039e+00	4.080385e-02	6.767416e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.555684e+00	3.983259e-01	4.433699e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.281127e+00	3.076088e-01	5.148311e-02
2.675000e-01	3.750000e-02	3.750000e-02	6.978875e-01	2.205033e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	3.575634e-01	9.095186e-02	1.509935e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.593281e-01	7.113057e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	5.812582e-02	3.012774e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.678264e-03	2.749226e-03	1.128879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.472287e+01	9.080360e-02	1.349460e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.156785e+00	6.458736e-01	4.721938e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.384216e+00	3.823374e-01	5.133996e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.404441e-01	2.255588e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	2.428623e-02	1.158047e-02	1.483797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.287773e-01	7.047675e-02	6.147917e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.111019e+00	1.543528e-01	1.851337e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.202216e+00	0.000000e+00	8.675056e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.142598e+00	6.372617e-01	6.422788e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.362016e+00	7.719554e-01	2.198321e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.540075e+00	6.596591e-01	4.914781e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.898462e+00	5.884617e-01	1.302065e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.306266e+00	4.218523e-01	1.608727e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.523046e-01	3.128155e-01	4.124466e-02
4.150000e-01	2.500000e-02	2.500000e-02	7.183131e-01	3.130562e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	4.204791e-01	1.517379e-01	9.020725e-03
5.150000e-01	2.500000e-02	2.500000e-02	2.471160e-01	1.016892e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	9.449222e-02	4.981073e-02	8.944103e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.000008e-03	4.119570e-03	1.870156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.397609e+00	3.672392e-01	3.107548e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.343338e+00	3.494183e-01	2.415620e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.285033e+00	1.824099e-01	4.494990e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.591763e+00	5.556529e-01	3.345716e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.130240e+00	6.805838e-01	2.876327e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.371228e+00	8.098822e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.355071e+00	4.499955e-01	4.113733e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.710546e+00	3.727932e-01	5.456789e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.270681e+00	3.124036e-01	1.244910e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.210406e-01	3.147432e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	6.257308e-01	2.260768e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	3.330754e-01	9.057024e-02	8.270945e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.612878e-01	1.191015e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.066783e-01	3.313385e-02	2.011252e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.546875e-03	3.000414e-03	1.814126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.435524e+01	1.312720e+00	1.252277e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.860260e+01	1.677435e+00	5.253931e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.702448e+01	1.305476e-01	2.261733e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.056812e+01	1.347636e+00	1.275648e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.005764e+00	9.964325e-01	4.061265e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.886912e+00	8.492698e-01	9.137173e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.703704e+00	7.198225e-01	2.263542e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.630773e+00	4.119756e-01	1.901586e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.190942e+00	4.856707e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	6.452561e-01	2.427332e-01	4.573654e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.032150e-01	1.822283e-01	6.519047e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.345306e-02	6.383252e-03	9.817121e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.480129e+00	8.227491e-02	1.482893e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.131314e+00	4.590560e-03	2.526007e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.898718e+00	7.922940e-01	1.770625e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.820034e+00	6.528568e-01	1.203715e-02
3.800000e-01	4.000000e-02	4.000000e-02	8.934252e-01	3.312155e-01	3.392792e-03
4.600000e-01	4.000000e-02	4.000000e-02	4.551057e-01	1.774750e-01	2.745462e-03
5.350000e-01	3.500000e-02	3.500000e-02	1.880787e-01	7.761015e-02	4.487843e-03
6.050000e-01	3.500000e-02	3.500000e-02	3.921684e-02	3.045081e-02	4.097055e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.241025e-04	2.188091e-03	1.387674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.675948e+01	5.391873e-01	5.549798e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.557837e+00	1.139909e-01	3.128200e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.410407e+00	4.796477e-01	7.295079e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.607693e+00	6.532649e-01	7.953656e-03
1.860000e-01	3.900000e-02	3.900000e-02	1.366586e+00	3.533962e-01	5.729505e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.715290e-01	1.944286e-01	1.966809e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.425458e-01	1.004716e-01	1.355882e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.767077e-01	6.727943e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.027263e-02	6.840351e-03	1.121688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.784744e+02	2.937011e+00	3.205794e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.827283e+01	9.250137e-01	1.315324e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.461052e+00	8.040096e-01	1.078498e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.177873e+00	3.506142e-01	1.195888e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.790025e+00	4.125275e-01	1.042818e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.198960e-01	2.825731e-01	4.218952e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.164548e-01	1.681846e-01	1.356628e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.521926e-02	8.821659e-03	1.759334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.833381e+00	1.454619e-01	1.620056e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.308578e+00	9.610842e-02	1.971649e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.601303e+00	5.617579e-02	7.783581e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.535812e+00	2.755191e-01	2.649408e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.344864e+00	6.804184e-01	1.820138e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.939405e+00	9.019702e-01	8.137142e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.150767e+00	5.817266e-01	2.489149e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.697690e+00	5.338494e-01	1.688919e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.208287e+00	4.370577e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	8.082534e-01	3.032942e-01	2.799195e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.991074e-01	1.904716e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	2.615440e-01	9.934888e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.021312e-01	5.356603e-02	9.683992e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.366172e-03	4.355156e-03	1.499195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.939414e+01	1.011313e+00	6.829181e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.015846e+01	9.938965e-02	2.916030e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.515343e+00	4.253991e-01	8.014792e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.095772e+00	5.750844e-01	1.007814e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.912769e+00	5.120396e-01	1.823383e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.261862e+00	5.574655e-01	1.333341e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.627128e+00	4.981651e-01	1.296211e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.758850e+00	3.794498e-01	3.548468e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.276072e+00	3.476328e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	7.828024e-01	2.746710e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	4.061978e-01	1.024126e-01	5.623589e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.248265e-01	1.053623e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.290950e-02	4.871732e-03	4.116951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.770995e+02	1.991083e+00	3.002682e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.971503e+01	3.497230e+00	5.778836e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.601808e+01	1.002226e+00	5.981928e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.179662e+01	7.065891e-01	2.165802e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.528099e+00	7.540812e-01	3.387508e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.442539e+00	3.821809e-01	1.359149e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.139992e+00	3.081599e-01	2.347547e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.259734e+00	3.625063e-01	1.059094e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.696462e+00	4.076333e-01	6.415893e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.076419e+00	3.792758e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	5.347682e-01	1.955646e-01	2.625344e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.032371e-02	9.886438e-03	1.398202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.147239e+00	5.022162e-02	5.645498e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.771023e+00	2.599233e-01	1.523174e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.587401e+00	4.645786e-01	1.261130e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.795503e-01	3.495910e-01	7.413019e-03
4.150000e-01	3.500000e-02	3.500000e-02	6.256692e-01	2.195029e-01	1.018773e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.821829e-01	1.010805e-01	3.999184e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.112507e-01	5.729343e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	5.022553e-03	3.077991e-03	5.170768e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.574122e+00	6.351097e-02	6.951025e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.141560e+00	3.884114e-01	9.776586e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.221750e+00	2.844120e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	6.649250e-01	1.846240e-01	2.249972e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.736693e-01	1.192583e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.003680e-01	5.687111e-02	1.632276e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.740471e-02	3.414893e-02	1.008942e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.042995e-03	2.848248e-03	3.528104e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.444293e+01	1.571141e-01	1.507319e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.102715e+00	6.742643e-01	1.240578e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.445451e+00	3.684690e-01	5.635540e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.573348e-01	2.259360e-01	8.997963e-03
6.025000e-01	3.975000e-01	3.975000e-01	3.190509e-02	1.745304e-02	6.743671e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.043782e+00	1.116462e-01	9.052150e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.311730e+00	7.875677e-02	1.677500e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.364647e+00	7.761920e-02	1.546343e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.726608e+00	7.262463e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.773536e+00	5.953210e-01	6.806121e-02
2.500000e-01	2.000000e-02	2.000000e-02	1.966053e+00	5.104410e-01	1.700890e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.529522e+00	4.350359e-01	1.551489e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.122497e+00	3.286521e-01	6.353964e-02
3.700000e-01	2.000000e-02	2.000000e-02	9.235862e-01	3.424685e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	5.897680e-01	1.872960e-01	2.257302e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.770629e-01	1.403577e-01	3.617220e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.159886e-01	9.001531e-02	1.581973e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.996514e-02	3.663357e-02	2.892578e-04
8.000000e-01	2.000000e-01	2.000000e-01	3.974251e-03	2.339637e-03	1.156522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.647045e+00	8.536276e-01	3.193425e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.537443e+00	3.434561e-01	1.922368e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.279351e+00	1.963288e-01	6.449626e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.511968e+00	5.367623e-01	2.042018e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.066779e+00	7.825450e-01	2.890391e-02
1.125000e-01	1.250000e-02	1.250000e-02	2.815815e+00	5.648884e-01	2.287869e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.136332e+00	4.071616e-01	1.098762e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.569505e+00	3.340268e-01	9.559272e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.150997e+00	3.082494e-01	3.914634e-03
2.400000e-01	2.000000e-02	2.000000e-02	8.708115e-01	2.304694e-01	5.355337e-03
2.835000e-01	2.350000e-02	2.350000e-02	5.454058e-01	1.355372e-01	5.026056e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.112325e-01	1.083792e-01	9.512878e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.710993e-01	1.189458e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.116570e-01	4.772452e-02	5.053092e-03
7.485000e-01	2.515000e-01	2.515000e-01	7.053539e-03	3.467577e-03	1.359415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.193056e+01	6.014107e+00	1.379078e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.633773e+01	0.000000e+00	7.373001e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.757057e+01	1.060321e+00	1.613265e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.057536e+01	1.551289e+00	8.172946e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.417494e+00	8.682681e-01	5.587519e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.051194e+00	9.702690e-01	6.625468e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.520150e+00	5.844269e-01	2.069332e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.823748e+00	5.592208e-01	1.311263e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.172855e+00	3.138294e-01	1.196426e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.200332e-01	2.448919e-01	2.262071e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.755566e-01	1.898798e-01	4.921302e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.904014e-02	1.125902e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.270410e+00	9.303054e-02	1.420007e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.157967e+00	2.197469e-01	8.294824e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.517112e+00	6.899887e-01	2.067775e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.415929e+00	4.465235e-01	3.590604e-02
3.800000e-01	4.000000e-02	4.000000e-02	7.475372e-01	2.496173e-01	5.801436e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.819174e-01	1.355901e-01	4.754712e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.695064e-01	8.062787e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	4.282043e-02	2.666910e-02	4.014014e-04
8.200000e-01	1.800000e-01	1.800000e-01	1.275379e-03	9.370731e-04	4.834399e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.955503e+01	6.018021e-01	4.636139e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.929716e+00	8.865250e-02	7.289188e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.153019e+00	2.143887e-01	6.116039e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.210816e+00	5.485689e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.296655e+00	3.236718e-01	1.185153e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.394976e-01	1.677256e-01	2.602947e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.495753e-01	1.070806e-01	1.671287e-03
4.280000e-01	4.000000e-02	4.000000e-02	1.842219e-01	5.506595e-02	1.399528e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.415118e-02	7.513551e-03	2.564235e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.968534e+02	1.135980e+00	2.584194e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.698391e+01	6.098267e-01	3.828735e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.860909e+00	1.996068e-01	2.337509e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.106459e+00	3.889672e-01	1.279180e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.925854e+00	3.572745e-01	2.911139e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.059534e+00	3.043774e-01	2.505731e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.145202e-01	2.009664e-01	5.628606e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.030297e-02	1.288898e-02	1.920036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.029701e+00	1.200221e-01	2.002950e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.622592e+00	1.372858e-01	9.489118e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.397554e+00	1.023330e-01	2.232528e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.534653e+00	4.870904e-01	7.739719e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.111667e+00	8.394179e-01	1.851540e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.414166e+00	5.616192e-01	2.377001e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.875354e+00	5.029954e-01	1.470732e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.473553e+00	4.549645e-01	5.802062e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.002832e+00	3.501189e-01	7.758274e-02
3.950000e-01	2.500000e-02	2.500000e-02	6.861783e-01	2.351008e-01	3.683025e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.292921e-01	1.540701e-01	3.306368e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.481423e-01	1.032850e-01	9.363405e-03
5.700000e-01	3.000000e-02	3.000000e-02	8.332144e-02	3.807349e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.382303e-03	2.459472e-03	8.764141e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.656715e+01	8.915966e-01	6.704246e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.813529e+00	0.000000e+00	1.150864e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.591571e+00	1.041645e-01	7.252613e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.244061e+00	2.571107e-01	1.730000e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.614426e+00	5.815130e-01	2.415917e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.733268e+00	2.798167e-01	2.866739e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.226512e+00	6.473767e-01	1.500050e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.703745e+00	3.601890e-01	1.276271e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.161055e+00	2.889477e-01	2.375614e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.305335e-01	2.022790e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	3.946373e-01	1.066034e-01	5.372608e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.504985e-01	1.150645e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.515379e-02	6.287884e-03	6.415689e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.978004e+02	1.603359e+00	2.421338e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.189001e+01	3.307757e-01	2.037821e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.643166e+01	3.777916e+00	1.475628e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.999438e+00	4.261051e-01	8.879627e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.863971e+00	1.450697e-01	3.603569e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.160911e+00	3.355886e-01	5.903984e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.618270e+00	9.858564e-02	1.867161e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.902692e+00	5.366514e-01	1.013010e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.611269e+00	3.730361e-01	1.059458e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.097640e+00	2.980834e-01	8.955706e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.199207e-01	2.384464e-01	8.537848e-03
6.050000e-01	3.950000e-01	3.950000e-01	2.500036e-02	1.504768e-02	6.047872e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.937138e+00	3.170960e-02	5.441304e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.952303e+00	1.033722e-01	7.880143e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.869319e+00	6.184838e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.133468e+00	3.794437e-01	5.574238e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.715537e-01	2.009424e-01	3.861316e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.496183e-01	9.519155e-02	1.906972e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.659113e-02	4.836531e-02	1.228394e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.410873e-03	3.879683e-03	6.576615e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.594556e+00	2.258463e-02	6.136715e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.234955e+00	4.053911e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.289300e+00	2.646260e-01	9.235361e-02
2.675000e-01	3.750000e-02	3.750000e-02	6.529362e-01	1.822797e-01	1.197187e-03
3.425000e-01	3.750000e-02	3.750000e-02	3.316135e-01	8.860351e-02	1.476484e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.282311e-01	4.759097e-02	1.210406e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.315885e-02	3.336094e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.746326e-03	2.419353e-03	5.885739e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.511512e+01	8.114594e-02	1.248457e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.050452e+00	6.403285e-01	4.375575e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.247524e+00	3.402867e-01	4.448898e-02
1.775000e-01	2.750000e-02	2.750000e-02	5.473565e-01	1.912775e-01	9.948336e-03
6.025000e-01	3.975000e-01	3.975000e-01	2.172288e-02	1.240086e-02	1.335299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.001371e-01	7.143284e-02	6.970056e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.864846e+00	1.595203e-01	1.844604e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.465248e+00	0.000000e+00	5.820872e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.918794e+00	6.858888e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.929742e+00	6.447947e-01	1.355435e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.361343e+00	7.264854e-01	1.110353e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.759667e+00	5.705912e-01	8.013208e-03
3.300000e-01	2.000000e-02	2.000000e-02	1.265012e+00	4.205817e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	8.532348e-01	2.641754e-01	1.018349e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.982349e-01	1.913183e-01	5.796092e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.492251e-01	1.338965e-01	3.819068e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.787649e-01	6.544025e-02	1.691389e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.186923e-02	4.980301e-02	3.146524e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.511089e-03	2.465038e-03	3.252372e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.439666e+00	3.116302e-01	3.090250e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.043862e+01	5.489799e-01	1.717812e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.348723e+00	1.629225e-01	6.083298e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.118865e+00	5.640531e-01	2.860404e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.809583e+00	6.235945e-01	2.922560e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.058057e+00	7.428569e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.435380e+00	5.728156e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.686502e+00	4.344132e-01	8.014603e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.051478e+00	2.384109e-01	1.975381e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.253458e-01	2.501896e-01	4.462220e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.651648e-01	1.627051e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	3.267434e-01	1.039356e-01	7.012698e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.929390e-01	6.364213e-02	5.176193e-03
4.610000e-01	3.600000e-02	3.600000e-02	9.125611e-02	4.908972e-02	1.281567e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.572597e-03	2.594100e-03	7.774655e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.046933e+01	2.009135e+00	1.453205e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.973031e+01	1.223256e+00	4.815875e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.645782e+01	8.189996e-01	1.714797e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.423411e+00	1.254232e+00	2.943358e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.066557e+00	1.233208e+00	2.282173e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.666546e+00	8.388546e-01	1.900267e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.477629e+00	5.476401e-01	1.114354e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.695091e+00	5.419267e-01	4.740314e-02
1.360000e-01	1.600000e-02	1.600000e-02	9.814209e-01	2.753709e-01	1.039622e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.908725e-01	1.950379e-01	4.211320e-02
2.080000e-01	2.000000e-02	2.000000e-02	3.472425e-01	1.481697e-01	2.031560e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.171980e-02	7.305049e-03	5.788064e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.008233e+00	1.552252e-01	1.418465e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.020018e+00	4.473493e-02	2.729365e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.739420e+00	7.574592e-01	6.173518e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.651900e+00	5.631033e-01	3.958576e-02
3.800000e-01	4.000000e-02	4.000000e-02	7.891842e-01	2.650682e-01	5.076226e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.005632e-01	1.639812e-01	7.296488e-03
5.350000e-01	3.500000e-02	3.500000e-02	1.243888e-01	5.289755e-02	1.759154e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.991958e-02	2.525747e-02	4.559296e-03
8.200000e-01	1.800000e-01	1.800000e-01	8.011071e-04	1.331209e-03	4.747480e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.913614e+01	5.449050e-01	5.234168e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.200737e+00	2.757856e-01	3.370786e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.055717e+00	4.151085e-01	1.653086e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.575861e+00	6.651702e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.222594e+00	3.084698e-01	8.877229e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.727796e-01	2.076716e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	3.040802e-01	8.260024e-02	2.379147e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.270664e-01	4.817790e-02	8.439384e-03
7.340000e-01	2.660000e-01	2.660000e-01	8.415518e-03	6.008589e-03	1.577799e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.996429e+02	6.672441e+00	3.003479e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.514510e+01	1.051116e+00	2.092940e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.655895e+00	9.920862e-01	5.137980e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.939548e+00	2.864950e-01	2.520602e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.756170e+00	3.621891e-01	3.338151e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.057291e-01	3.059469e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	3.579690e-01	2.226661e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.118542e-02	8.409481e-03	1.810245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.398659e+00	1.337897e-01	1.710423e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.869060e+00	1.469830e-01	1.565602e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.818529e+00	1.597195e-01	3.475196e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.240714e+00	4.201416e-01	3.390417e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.154254e+00	6.568096e-01	5.769237e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.581593e+00	6.523375e-01	1.252228e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.306765e+00	8.834758e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.503185e+00	4.281904e-01	1.098301e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.055321e+00	3.266119e-01	5.574590e-02
3.950000e-01	2.500000e-02	2.500000e-02	7.075594e-01	2.223411e-01	9.966697e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.088762e-01	1.422384e-01	4.246934e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.117363e-01	8.954538e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	7.612946e-02	4.276845e-02	5.427032e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.547583e-03	2.366893e-03	4.096965e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.232583e+01	6.151668e-01	6.627732e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.231716e+01	1.159401e+00	1.496819e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.108447e+00	3.646326e-01	1.215566e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.967748e+00	4.273393e-01	3.482316e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.135201e+00	4.149046e-01	2.296616e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.760964e+00	4.142119e-01	2.126207e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.600241e+00	7.913015e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.716952e+00	3.573678e-01	1.378567e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.158526e+00	2.648024e-01	7.756035e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.056334e-01	1.752702e-01	2.731278e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.845566e-01	1.058325e-01	4.936986e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.691610e-01	5.117268e-02	9.868069e-03
7.250000e-01	2.750000e-01	2.750000e-01	1.260018e-02	6.561499e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.981076e+02	3.609131e+00	2.700611e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.430408e+01	9.110955e-01	2.573112e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.504095e+01	1.268294e+00	6.729519e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.825238e+00	7.820856e-01	1.003782e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.601890e+00	8.023938e-01	5.808235e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.661968e+00	9.331343e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.154274e+00	3.282099e-01	8.078420e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.941104e+00	2.650470e-01	1.339604e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.721958e+00	4.681956e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	9.893949e-01	2.782171e-01	7.637095e-02
1.850000e-01	2.500000e-02	2.500000e-02	4.761836e-01	1.626288e-01	8.168323e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.957949e-02	1.125602e-02	2.746370e-06
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.176044e+00	0.000000e+00	5.947645e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.613751e+00	3.255411e-01	5.756805e-03
2.850000e-01	3.500000e-02	3.500000e-02	1.672734e+00	4.776315e-01	2.400714e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.045951e+00	3.079020e-01	4.850239e-02
4.150000e-01	3.500000e-02	3.500000e-02	6.139634e-01	2.551729e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.599375e-01	9.322222e-02	5.027635e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.147018e-01	6.602940e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	4.687248e-03	3.308305e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.570501e+00	3.534784e-02	6.316254e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.127134e+00	3.787775e-01	2.461808e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.161873e+00	2.857707e-01	2.286388e-03
2.675000e-01	3.750000e-02	3.750000e-02	7.912442e-01	1.843906e-01	1.570779e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.304979e-01	8.928048e-02	3.563559e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.920782e-01	5.617556e-02	7.634777e-03
5.050000e-01	4.500000e-02	4.500000e-02	6.099076e-02	2.964182e-02	3.415246e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.358958e-03	3.362411e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.452158e+01	1.728083e-01	1.288262e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.147745e+00	5.305522e-01	1.625029e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.464441e+00	4.161768e-01	1.147588e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.588372e-01	2.106216e-01	2.181679e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.007406e-02	1.412126e-02	1.004114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.490354e+00	2.423754e-01	1.140200e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.188057e+00	9.050144e-02	1.793101e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.169806e+00	2.223662e-01	4.982165e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.472995e+00	6.025102e-01	7.872202e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.594867e+00	5.669653e-01	1.338647e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.081545e+00	6.050140e-01	8.581099e-03
2.900000e-01	2.000000e-02	2.000000e-02	1.594957e+00	4.669192e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.194819e+00	3.239736e-01	1.529639e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.864038e-01	3.160943e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	5.356511e-01	1.682126e-01	8.710044e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.646890e-01	1.167882e-01	9.895447e-03
5.150000e-01	2.500000e-02	2.500000e-02	1.854614e-01	8.037667e-02	1.567637e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.269508e-02	4.606058e-02	4.136962e-03
8.000000e-01	2.000000e-01	2.000000e-01	5.271084e-03	3.501675e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.622691e+00	6.661963e-01	2.985256e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.728871e+00	1.702432e-01	1.549263e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.839402e+00	1.541677e-01	5.865793e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.498340e+00	8.075981e-01	4.451095e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.436666e+00	4.825106e-01	4.089506e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.770900e+00	5.843761e-01	3.212696e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.001113e+00	3.783903e-01	1.770664e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.545533e+00	3.260980e-01	7.334137e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.182129e+00	2.438991e-01	1.340380e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.057147e+00	3.102396e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	6.825897e-01	1.307980e-01	2.941357e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.652920e-01	1.438896e-01	5.090554e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.178889e-01	1.059651e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	4.099704e-02	5.967515e-02	1.711643e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.439021e-03	4.507076e-03	6.125782e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.602747e+01	4.598891e+00	1.321995e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.823450e+01	1.236130e+00	4.879550e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.613328e+01	4.654694e-01	2.478583e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.006558e+01	1.337701e+00	5.018157e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.968790e+00	8.163988e-01	4.547921e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.018815e+00	7.010386e-01	6.509042e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.614786e+00	5.405569e-01	1.928692e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.824843e+00	5.401869e-01	1.101193e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.061950e+00	2.737945e-01	7.411885e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.038572e-01	2.978656e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	4.321504e-01	1.527387e-01	3.555078e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.531095e-02	8.091241e-03	9.836330e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.342102e+00	8.777852e-03	1.425951e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.105913e+00	2.793339e-01	5.379892e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.388752e+00	7.089139e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.495466e+00	3.958878e-01	5.594053e-02
3.800000e-01	4.000000e-02	4.000000e-02	7.935341e-01	2.636657e-01	6.972511e-03
4.600000e-01	4.000000e-02	4.000000e-02	3.666006e-01	1.270625e-01	1.879764e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.535803e-01	7.373005e-02	7.818707e-03
6.050000e-01	3.500000e-02	3.500000e-02	3.580504e-02	2.137182e-02	2.018719e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.421107e-03	1.262580e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.970277e+01	4.554045e-02	4.556651e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.086555e+00	1.771833e-01	1.015693e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.958590e+00	2.341131e-01	1.718704e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.176356e+00	5.618222e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.275296e+00	3.196869e-01	1.547850e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.444986e-01	1.687911e-01	2.414005e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.157212e-01	8.330898e-02	4.525495e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.768289e-01	6.650399e-02	4.539477e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.278057e-02	7.166696e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.006438e+02	2.834390e-01	2.538140e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.611930e+01	6.408938e-01	5.045493e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.870547e+00	2.406940e-01	2.214400e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.516480e+00	2.096467e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.813638e+00	3.026114e-01	5.220084e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.022899e-01	2.506806e-01	1.767937e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.059211e-01	1.848673e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.856891e-02	1.046869e-02	9.615040e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.277977e+00	1.184472e-01	2.066595e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.596499e+00	7.153112e-01	8.632450e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.428338e+00	1.593472e-01	5.496884e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.295856e+00	4.921756e-01	9.726318e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.829796e+00	5.490004e-01	1.723662e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.492903e+00	6.439198e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.013511e+00	6.236658e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.436300e+00	3.802541e-01	6.497944e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.006458e+00	2.832659e-01	1.044311e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.859281e-01	2.412721e-01	1.844804e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.163033e-01	1.611916e-01	3.048132e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.948120e-01	7.184151e-02	2.166413e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.249098e-02	4.428664e-02	5.267250e-03
8.000000e-01	2.000000e-01	2.000000e-01	5.503775e-03	3.671226e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.765726e+01	8.400632e-01	6.565277e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.368308e+00	1.923035e-01	1.121492e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.716865e+00	5.520064e-01	4.952965e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.161914e+00	2.007802e-01	3.221872e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.153973e+00	1.514799e-01	2.733191e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.851056e+00	5.819510e-01	6.210745e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.296758e+00	4.584046e-01	1.141195e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.614272e+00	3.328257e-01	7.730682e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.149350e+00	2.394059e-01	9.573256e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.770390e-01	2.656931e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	3.854267e-01	9.370229e-02	7.709057e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.058734e-01	6.618915e-02	7.505608e-03
7.250000e-01	2.750000e-01	2.750000e-01	1.570064e-02	7.943425e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.025880e+02	4.356793e+00	2.184448e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.296559e+01	7.197129e-01	9.630650e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.438336e+01	1.414625e+00	6.429507e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.023513e+00	2.472397e-01	6.353142e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.005497e+00	5.051427e-01	3.106105e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.849859e+00	1.211453e-01	2.942927e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.592978e+00	1.798793e-01	5.780453e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.942016e+00	1.531211e-01	1.922558e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.784505e+00	4.280770e-01	4.258119e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.070541e+00	2.819396e-01	2.294940e-03
1.850000e-01	2.500000e-02	2.500000e-02	5.860862e-01	1.798387e-01	4.790714e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.366493e-02	1.122354e-02	1.589325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.118880e+00	3.742754e-02	5.404326e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.833939e+00	1.833471e-01	1.419834e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.654538e+00	5.309923e-01	2.966895e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.018928e+00	3.455472e-01	4.234793e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.817213e-01	2.047956e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.494811e-01	1.067178e-01	1.949448e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.962094e-02	4.972794e-02	1.312073e-03
7.950000e-01	2.050000e-01	2.050000e-01	4.059442e-03	5.177628e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.780120e+00	3.222340e-02	5.895178e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.173264e+00	3.733317e-01	5.474352e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.089746e+00	2.726318e-01	2.396993e-02
2.675000e-01	3.750000e-02	3.750000e-02	6.113743e-01	1.525122e-01	1.540838e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.350624e-01	8.344664e-02	1.911684e-03
4.200000e-01	4.000000e-02	4.000000e-02	1.282303e-01	4.207426e-02	7.103992e-03
5.050000e-01	4.500000e-02	4.500000e-02	5.123196e-02	3.035484e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	2.235606e-03	2.769250e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.525789e+01	3.961895e-02	1.187700e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.797338e+00	5.796232e-01	8.646994e-03
1.200000e-01	3.000000e-02	3.000000e-02	1.281375e+00	3.360394e-01	4.035363e-03
1.775000e-01	2.750000e-02	2.750000e-02	5.546312e-01	1.519027e-01	5.597794e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.242130e-02	1.196623e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.913853e-01	1.011943e-01	8.547750e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.208621e+00	9.938864e-03	2.159199e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.519226e+00	5.426625e-01	3.401454e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.656850e+00	6.302116e-01	2.440483e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.900650e+00	7.647260e-01	5.402433e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.148197e+00	6.475115e-01	6.965164e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.585164e+00	5.158190e-01	7.158014e-03
3.300000e-01	2.000000e-02	2.000000e-02	1.135391e+00	3.481912e-01	6.487760e-02
3.700000e-01	2.000000e-02	2.000000e-02	8.868500e-01	3.478618e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	5.354353e-01	1.578881e-01	7.369513e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.082586e-01	1.053422e-01	5.619599e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.945684e-01	8.722437e-02	3.829650e-03
5.700000e-01	3.000000e-02	3.000000e-02	6.140943e-02	5.537052e-02	1.752713e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.987564e-03	3.146407e-03	7.035685e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.468136e+00	3.508779e-01	3.763225e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.535748e+00	5.466595e-01	2.081744e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.773768e+00	6.442811e-01	1.593574e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.475336e+00	6.050616e-01	6.141426e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.958746e+00	5.852908e-01	1.012461e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.868772e+00	5.125045e-01	1.286368e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.031902e+00	4.853936e-01	9.485042e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.506726e+00	3.901216e-01	3.100392e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.017410e+00	2.721317e-01	1.127384e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.060691e-01	2.320267e-01	2.870813e-03
2.835000e-01	2.350000e-02	2.350000e-02	5.107287e-01	1.247776e-01	7.619992e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.625248e-01	9.459827e-02	4.197060e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.728159e-01	4.641234e-02	4.708249e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.444518e-02	5.099624e-02	9.591766e-03
7.485000e-01	2.515000e-01	2.515000e-01	4.347210e-03	3.175771e-03	4.392687e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.545644e+01	1.170651e+00	1.276133e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.914136e+01	1.342155e+00	4.715516e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.545956e+01	4.765290e-01	1.737446e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.809306e+00	1.539719e+00	2.827507e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.761138e+00	1.032705e+00	6.148292e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.644765e+00	8.232284e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.167903e+00	4.922183e-01	1.885856e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.653576e+00	4.142222e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	9.036536e-01	2.473125e-01	1.033316e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.578629e-01	2.280353e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	3.130022e-01	1.084481e-01	4.761663e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.070208e-02	6.938208e-03	9.584236e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.290612e+00	8.770630e-02	1.593745e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.038882e+00	2.826081e-01	9.628493e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.584864e+00	7.862859e-01	7.490129e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.465711e+00	4.812060e-01	7.694817e-02
3.800000e-01	4.000000e-02	4.000000e-02	7.671702e-01	2.753737e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	3.766539e-01	1.283892e-01	3.386117e-03
5.350000e-01	3.500000e-02	3.500000e-02	1.321637e-01	5.821786e-02	9.036938e-04
6.050000e-01	3.500000e-02	3.500000e-02	3.647828e-02	3.526304e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.309527e-03	1.842794e-03	1.550646e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.979389e+01	5.010419e-01	5.183595e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.203471e+00	3.538845e-01	3.177027e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.308224e+00	4.881217e-01	5.466942e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.239935e+00	5.344135e-01	6.621655e-03
1.860000e-01	3.900000e-02	3.900000e-02	1.213188e+00	3.215728e-01	1.082360e-03
2.660000e-01	4.100000e-02	4.100000e-02	5.776334e-01	1.431047e-01	4.083585e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.061741e-01	1.026054e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.338011e-01	3.766677e-02	2.058593e-02
7.340000e-01	2.660000e-01	2.660000e-01	9.722981e-03	6.854832e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.999647e+02	2.083991e+00	2.944259e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.729916e+01	1.085820e+00	7.926833e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.969816e+00	6.320356e-01	2.451748e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.117290e+00	3.842655e-01	3.997329e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.652491e+00	3.866936e-01	6.310243e-03
1.485000e-01	2.850000e-02	2.850000e-02	7.301744e-01	2.310041e-01	3.367252e-02
2.035000e-01	2.650000e-02	2.650000e-02	3.955695e-01	1.180585e-01	2.963107e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.293198e-02	9.059985e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.679685e+00	1.822578e-01	1.899252e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.979999e+00	1.996901e-01	1.631168e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.788563e+00	3.891029e-02	3.765198e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.319656e+00	8.464758e-01	1.647733e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.190536e+00	8.002199e-01	2.495535e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.539266e+00	6.734618e-01	1.388553e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.982384e+00	5.929615e-01	7.595048e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.456915e+00	4.474380e-01	3.054048e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.052312e+00	3.956755e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	6.738894e-01	2.535854e-01	1.893639e-02
4.500000e-01	3.000000e-02	3.000000e-02	3.502681e-01	1.030913e-01	9.200331e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.096231e-01	8.309863e-02	1.123992e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.868347e-02	6.159184e-02	1.392609e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.036672e-03	3.020548e-03	9.945291e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.455136e+01	6.682859e-01	7.238310e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.965744e+00	0.000000e+00	2.399266e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.142627e+00	1.910001e+00	4.316909e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.832479e+00	8.387278e-01	6.669051e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.635612e+00	5.870467e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.002943e+00	4.211101e-01	1.903527e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.285827e+00	4.192640e-01	1.036544e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.782399e+00	4.746407e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.064700e+00	2.792319e-01	3.666596e-02
2.575000e-01	3.250000e-02	3.250000e-02	6.352758e-01	1.561472e-01	7.387618e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.695131e-01	9.830894e-02	4.671653e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.522715e-01	5.153796e-02	2.860449e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.017028e-02	4.811568e-03	1.997856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.997264e+02	1.571820e+00	2.631167e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.579934e+01	1.185804e+00	3.025522e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.385445e+01	2.388054e+00	1.736342e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.113650e+01	1.016841e+00	6.504924e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.777638e+00	9.308047e-01	1.695149e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.136384e+00	3.085351e-01	4.345521e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.856091e+00	2.645192e-01	3.637477e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.104902e+00	4.018574e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.593087e+00	4.127107e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	8.418696e-01	2.428271e-01	1.212062e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.956067e-01	1.539280e-01	2.026346e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.652935e-02	7.506971e-03	1.671486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.460298e+00	3.156405e-03	5.256367e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.434159e+00	3.184827e-01	5.470599e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.460748e+00	4.654612e-01	2.089460e-02
3.500000e-01	3.000000e-02	3.000000e-02	8.946026e-01	2.843373e-01	3.297474e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.094112e-01	1.499694e-01	2.481987e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.674696e-01	1.027108e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	7.269937e-02	3.410042e-02	1.422040e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.945066e-03	2.764930e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.808300e+00	4.250002e-03	5.713414e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.008679e+00	3.374550e-01	1.151662e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.159473e+00	2.592707e-01	6.613854e-05
2.675000e-01	3.750000e-02	3.750000e-02	6.013533e-01	1.541185e-01	2.059378e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.322330e-01	1.097930e-01	7.398961e-03
4.200000e-01	4.000000e-02	4.000000e-02	1.638796e-01	4.646446e-02	1.568091e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.119024e-02	2.429911e-02	7.181395e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.345585e-03	2.380094e-03	1.454557e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.477567e+01	9.063078e-02	1.217041e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.120367e+00	5.186469e-01	3.158796e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.320035e+00	3.356430e-01	6.969504e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.316358e-01	1.854115e-01	2.049298e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.825132e-02	1.417220e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.586332e+00	1.134179e-01	1.134901e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.760258e+00	5.280808e-02	1.325891e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.351795e+00	5.242536e-01	6.927237e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.333379e+00	5.536757e-01	1.306553e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.455655e+00	5.111797e-01	1.792297e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.803500e+00	5.156488e-01	1.532697e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.444312e+00	4.379376e-01	7.149711e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.070617e+00	3.308214e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	7.807976e-01	2.446869e-01	4.081392e-02
4.150000e-01	2.500000e-02	2.500000e-02	5.104328e-01	1.500540e-01	5.039200e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.406499e-01	1.441186e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.877596e-01	9.279409e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	7.175761e-02	3.669527e-02	4.265055e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.393550e-03	1.330469e-03	1.720356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.000392e+01	7.825608e-01	3.368631e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.725501e+00	2.243751e-01	1.014622e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.722377e+00	2.983921e-01	5.891323e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.765743e+00	4.269789e-01	5.640406e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.600907e+00	6.961497e-01	3.928119e-02
1.125000e-01	1.250000e-02	1.250000e-02	2.648402e+00	5.279039e-01	6.248793e-02
1.385000e-01	1.350000e-02	1.350000e-02	1.941650e+00	4.021238e-01	4.165364e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.559044e+00	3.459030e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.028551e+00	2.026517e-01	1.671890e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.707236e-01	2.595024e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	5.218595e-01	1.218508e-01	7.193358e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.655826e-01	1.081497e-01	1.894273e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.327215e-01	8.431175e-02	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.033548e-01	4.746352e-02	8.067947e-03
7.485000e-01	2.515000e-01	2.515000e-01	6.143146e-03	3.176625e-03	1.279344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.010351e+01	4.640203e+00	1.560023e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.834394e+01	1.132595e-02	5.953255e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.570792e+01	1.658325e+00	1.078421e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.360615e+00	1.523612e+00	4.571086e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.164692e+00	7.819310e-01	4.251534e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.893803e+00	6.784032e-01	8.765504e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.579484e+00	6.359523e-01	1.284483e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.597867e+00	3.584205e-01	9.266506e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.066888e+00	2.709275e-01	1.109584e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.674808e-01	2.781842e-01	2.069552e-03
2.080000e-01	2.000000e-02	2.000000e-02	4.061777e-01	1.545417e-01	3.226739e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.615680e-02	9.766148e-03	9.410801e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.702700e+00	4.134867e-02	1.303275e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.110667e+00	3.003423e-01	5.915124e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.318109e+00	5.843820e-01	6.552543e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.263856e+00	4.056662e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	6.918910e-01	2.192029e-01	4.827011e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.321078e-01	1.303009e-01	2.197136e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.412054e-01	7.120351e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.247900e-02	1.941143e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	6.715420e-04	4.994154e-04	6.763643e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.122397e+01	2.562318e-01	4.186473e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.099011e+00	1.179739e-01	3.716710e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.773041e+00	2.578092e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.117060e+00	5.309904e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.200755e+00	2.475378e-01	4.420541e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.104962e-01	1.672942e-01	5.920929e-03
3.475000e-01	4.050000e-02	4.050000e-02	3.070059e-01	9.415461e-02	7.625713e-03
4.280000e-01	4.000000e-02	4.000000e-02	1.686506e-01	4.830624e-02	9.585305e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.052104e-02	5.706920e-03	5.478977e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.099330e+02	1.146852e+00	2.290386e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.644437e+01	2.765751e-01	8.181995e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.846978e+00	2.681553e-01	8.814115e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.700943e+00	2.401720e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.584424e+00	3.029514e-01	5.236256e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.929625e-01	2.426934e-01	4.332844e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.821150e-01	1.857763e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.698797e-02	9.788096e-03	9.479044e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.687652e+00	1.600876e-01	1.987439e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.671689e+00	2.418821e-01	6.040204e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.577549e+00	2.971458e-01	1.894650e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.491669e+00	7.189289e-01	8.094279e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.655622e+00	5.309329e-01	3.902575e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.331034e+00	5.647461e-01	7.906895e-02
2.500000e-01	2.000000e-02	2.000000e-02	1.797360e+00	5.484304e-01	2.538776e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.319113e+00	3.743932e-01	8.848736e-02
3.450000e-01	2.500000e-02	2.500000e-02	9.550490e-01	3.130378e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	6.253758e-01	2.203268e-01	9.338059e-02
4.500000e-01	3.000000e-02	3.000000e-02	3.930330e-01	1.423869e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.874259e-01	7.684656e-02	1.302317e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.186413e-02	3.612179e-02	6.874551e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.591813e-03	1.406892e-03	1.483226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.883443e+01	1.146901e+00	5.998159e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.907991e+00	1.856187e-01	5.220990e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.865507e+00	3.355571e-01	6.378756e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.913104e+00	1.697562e-01	3.569010e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.762312e+00	1.764099e-01	4.759187e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.552909e+00	4.057053e-01	7.262221e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.226149e+00	5.425056e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.624032e+00	3.200177e-01	5.234707e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.044697e+00	2.035467e-01	8.661850e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.041999e-01	1.840370e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	4.060269e-01	1.237714e-01	2.999840e-04
4.075000e-01	4.250000e-02	4.250000e-02	1.969040e-01	7.529300e-02	6.451725e-04
7.250000e-01	2.750000e-01	2.750000e-01	1.329621e-02	5.507959e-03	7.148967e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.118576e+02	3.876529e+00	2.082871e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.230335e+01	2.384373e-01	2.367360e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.378479e+01	9.266888e-01	1.022422e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.017468e+00	2.395309e-01	1.788186e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.558096e+00	7.705908e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	3.771965e+00	5.959051e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	2.308127e+00	4.997478e-02	5.856714e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.875382e+00	1.133960e-01	1.243033e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.527350e+00	3.265081e-01	7.159938e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.075513e+00	2.714095e-01	3.376986e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.055906e-01	2.053012e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.315753e-02	1.273758e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.290804e+00	2.184596e-02	5.006583e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.679549e+00	1.959071e-01	7.671901e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.622936e+00	5.301820e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	8.122189e-01	2.596077e-01	1.382120e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.577713e-01	1.995593e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.602521e-01	7.723512e-02	1.978283e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.965917e-02	3.773108e-02	3.412899e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.494896e-03	3.430576e-03	3.798252e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.916558e+00	2.668656e-02	5.577676e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.016261e+00	4.046061e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.111555e+00	2.310765e-01	7.582195e-02
2.675000e-01	3.750000e-02	3.750000e-02	4.974249e-01	1.395425e-01	1.438294e-02
3.425000e-01	3.750000e-02	3.750000e-02	2.913674e-01	9.304719e-02	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.032035e-01	5.327814e-02	1.014934e-03
5.050000e-01	4.500000e-02	4.500000e-02	4.912948e-02	2.252428e-02	6.959017e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.549483e-03	2.311679e-03	2.984215e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.551877e+01	0.000000e+00	1.150084e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.561154e+00	5.868964e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.178335e+00	3.296169e-01	1.262741e-02
1.775000e-01	2.750000e-02	2.750000e-02	5.396804e-01	1.500519e-01	2.540659e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.670800e-02	1.355600e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.113141e+00	1.123236e-01	8.310919e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.444695e+00	6.710562e-02	1.905826e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.570765e+00	9.945220e-02	4.092505e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.903243e+00	9.223517e-01	1.141186e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.679609e+00	6.629740e-01	1.172610e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.961834e+00	4.981862e-01	1.936536e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.405883e+00	4.161797e-01	1.462198e-02
3.300000e-01	2.000000e-02	2.000000e-02	9.791466e-01	2.878119e-01	1.597554e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.251545e-01	3.136376e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	5.147992e-01	1.747400e-01	1.350820e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.582862e-01	1.214948e-01	3.288044e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.698693e-01	6.585193e-02	1.676553e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.865083e-02	3.275908e-02	1.871533e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.211616e-03	3.825132e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.161831e+00	3.304491e-01	3.433308e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.062737e+01	1.595671e-01	1.289449e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.543852e+00	7.574677e-01	2.200618e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.168418e+00	6.592904e-01	3.279994e-02
8.875000e-02	1.125000e-02	1.125000e-02	3.680658e+00	5.484016e-01	2.153513e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.677742e+00	5.556900e-01	2.951142e-02
1.385000e-01	1.350000e-02	1.350000e-02	1.729832e+00	3.266768e-01	2.521142e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.386523e+00	3.763016e-01	1.527004e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.018837e+00	2.228571e-01	8.331478e-02
2.400000e-01	2.000000e-02	2.000000e-02	7.675294e-01	2.409255e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	4.930490e-01	1.598928e-01	5.449464e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.291730e-01	9.686277e-02	1.797588e-03
3.935000e-01	3.150000e-02	3.150000e-02	1.689989e-01	4.428235e-02	4.912507e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.269392e-01	6.307961e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	5.666210e-03	3.257224e-03	2.435093e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.002194e+01	1.702731e+00	1.587234e+01
8.750000e-03	3.750000e-03	3.750000e-03	3.092862e+01	1.294591e+00	3.249595e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.522934e+01	8.004683e-01	1.449311e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.549460e+00	1.158796e+00	3.047281e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.269815e+00	9.406790e-01	4.131412e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.416866e+00	9.282758e-01	3.385462e-02
8.125000e-02	1.125000e-02	1.125000e-02	1.935885e+00	4.621076e-01	2.675783e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.480109e+00	5.051724e-01	5.218113e-02
1.360000e-01	1.600000e-02	1.600000e-02	9.031307e-01	2.749852e-01	5.630244e-02
1.700000e-01	1.800000e-02	1.800000e-02	6.508565e-01	2.189629e-01	1.555580e-02
2.080000e-01	2.000000e-02	2.000000e-02	3.837104e-01	1.596531e-01	2.451511e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.222744e-02	6.911847e-03	3.154534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.460722e+00	2.283125e-02	1.309076e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.162248e+00	2.614425e-01	4.932385e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.467763e+00	7.310122e-01	1.043980e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.368991e+00	4.250278e-01	7.586614e-02
3.800000e-01	4.000000e-02	4.000000e-02	6.863575e-01	2.492892e-01	1.011103e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.604579e-01	1.124871e-01	1.803652e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.187064e-01	4.020952e-02	1.736664e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.498330e-02	2.312718e-02	3.218982e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.667042e-04	1.078358e-03	3.401096e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.019559e+01	0.000000e+00	4.811559e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.635567e+00	4.122923e-01	9.180635e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.169251e+00	4.161165e-01	1.826134e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.132591e+00	5.589608e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.142680e+00	2.595303e-01	9.212839e-02
2.660000e-01	4.100000e-02	4.100000e-02	5.356959e-01	1.535270e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	2.780718e-01	8.108381e-02	1.218718e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.680943e-01	5.437046e-02	6.798165e-03
7.340000e-01	2.660000e-01	2.660000e-01	8.426265e-03	4.982395e-03	6.544942e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.072015e+02	8.958270e-01	2.745819e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.681822e+01	1.471112e+00	4.112491e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.640118e+00	4.489516e-01	9.905644e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.543550e+00	3.009070e-01	1.290821e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.518053e+00	3.712586e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	7.782966e-01	2.422955e-01	3.656169e-02
2.035000e-01	2.650000e-02	2.650000e-02	3.921212e-01	1.685483e-01	9.444321e-03
6.150000e-01	3.850000e-01	3.850000e-01	1.429239e-02	8.946632e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.051961e+00	1.079737e-01	1.848903e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.111968e+00	2.076084e-01	1.350606e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.930421e+00	3.953122e-01	1.010177e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.503310e+00	5.796744e-01	1.248896e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.046719e+00	7.184850e-01	1.819623e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.389440e+00	6.750062e-01	1.675727e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.657950e+00	4.739530e-01	2.756969e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.391769e+00	4.691273e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	8.545801e-01	2.603614e-01	9.685558e-02
3.950000e-01	2.500000e-02	2.500000e-02	6.288820e-01	2.381000e-01	1.516184e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.046616e-01	1.405161e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	2.025302e-01	7.645656e-02	2.418940e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.044072e-02	4.201249e-02	1.306949e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.318692e-03	3.861635e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.518467e+01	4.885327e-01	7.145163e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.102800e+01	1.319954e+00	8.293673e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.103582e+00	7.948191e-01	2.976699e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.549063e+00	3.342255e-01	6.269132e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.647362e+00	5.155255e-01	2.754044e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.717093e+00	5.175194e-01	1.750516e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.984984e+00	3.662550e-01	3.280257e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.517612e+00	3.567456e-01	1.131935e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.053830e+00	2.944171e-01	4.833570e-02
2.575000e-01	3.250000e-02	3.250000e-02	6.404915e-01	2.133718e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	3.497267e-01	9.264723e-02	2.051774e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.657880e-01	4.576442e-02	2.696072e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.426915e-02	6.539432e-03	6.461205e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.111192e+02	7.121720e+00	2.459213e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.344323e+01	1.125509e+00	2.370491e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.335449e+01	1.906357e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.005735e+01	5.410940e-01	1.572973e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.820471e+00	4.031670e-01	2.609111e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.135398e+00	4.067856e-01	3.095001e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.547188e+00	2.288384e-01	3.855627e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.814183e+00	3.531876e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.333916e+00	3.190891e-01	1.170497e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.213551e-01	3.487591e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	5.063814e-01	1.832080e-01	5.896616e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.000900e-02	1.034360e-02	1.337126e-03
END YODA_SCATTER2D_V2



==> anc/DJ_xL2_MUR1_MUF1_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Average: 0.3889710807120116,0.024814375473055983,0.0354992636115351
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.911352e-02	2.114579e-02	8.400642e-02
2.100000e-01	4.000000e-02	4.000000e-02	6.569733e-01	1.655407e-01	7.395218e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.073411e+00	4.284406e-01	1.082645e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.633747e+00	3.147213e-01	2.835459e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.816589e+00	7.584500e-01	1.883933e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.583467e+00	8.671556e-01	3.916037e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.273497e+00	4.979613e-01	2.529653e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.044026e-02	3.923477e-02	2.532408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Average: 0.23131155135242232,0.020659775937145103,0.026645735159281148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.695453e-01	2.518000e-01	3.500702e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.176771e+00	7.072879e-01	1.124692e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.190593e+00	1.552154e-01	4.693003e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.080068e+00	5.599644e-01	4.620436e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.703332e+00	4.965279e-01	3.220095e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.587802e-01	2.929440e-01	1.543276e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.333988e-01	1.324803e-01	6.802060e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.053258e-02	9.684798e-03	3.762737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Average: 0.14526885940760453,0.02551004438464302,0.034537327176416666
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.677078e+00	1.060905e+00	1.215123e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.603817e+00	1.321193e+00	1.494751e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.666261e+00	4.498234e-01	7.169576e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.844630e+00	8.408430e-01	8.076091e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.327838e-01	5.950994e-02	4.057445e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Average: 0.37191791973059146,0.023494121989274197,0.031229182582401094
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.919748e-03	3.567687e-03	1.877952e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.483685e-02	2.489483e-02	1.044765e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.973125e-01	6.963731e-02	3.212184e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.314275e-01	1.689612e-01	5.726428e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.115562e+00	2.341700e-01	8.047707e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.970498e+00	4.036816e-01	8.507034e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.814267e+00	3.356871e-01	5.392911e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.421063e+00	2.086410e-01	1.646854e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.595378e+00	3.597638e-01	2.014708e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.244896e+00	6.449821e-01	2.506343e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.496543e+00	6.624061e-01	3.252941e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.643853e+00	5.242623e-01	3.176939e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.051109e-01	3.096924e-01	1.758442e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.847840e-02	2.515862e-02	2.300745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Average: 0.23088133233047273,0.02092159515072639,0.02585732204919436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.433165e-02	2.122482e-02	6.260418e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.870546e-01	8.401794e-02	2.328827e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.610772e-01	2.676039e-01	5.078761e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.117235e+00	4.317219e-01	8.058114e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.833823e+00	4.840615e-01	1.041924e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.875448e+00	7.472957e-01	1.048011e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.655999e+00	6.116621e-01	7.610653e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.022065e+00	2.805658e-01	2.808581e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.896637e+00	1.521284e-01	2.194054e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.345269e+00	4.089060e-01	2.903709e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.587766e+00	4.998303e-01	3.582131e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.770743e+00	4.358182e-01	3.105781e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.065484e+00	3.093410e-01	2.217569e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.564376e-01	1.790228e-01	1.211659e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.489131e-02	1.675518e-02	1.036373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Average: 0.12974545891459638,0.02038332858474208,0.026653511183287543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.448293e-01	1.860720e-01	4.104594e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.114584e-01	4.506703e-01	8.258993e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.126395e+00	9.964484e-01	1.519028e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.846827e+00	1.494169e+00	1.915942e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.544168e+00	1.612224e+00	1.980451e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.725396e+00	1.348396e+00	1.278829e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.740145e+00	5.259283e-01	7.426215e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.959940e+00	3.792308e-01	4.665882e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.498944e+00	7.472260e-01	7.692544e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.044685e+00	7.533726e-01	6.575410e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.827540e+00	5.979206e-01	4.612050e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.055970e-02	3.370437e-02	2.978247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Average: 0.35046014550734933,0.026615852379696825,0.03640217230911269
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.980717e-02	1.074645e-02	1.761016e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.722329e-01	5.927381e-02	7.659143e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.572686e+00	1.592261e-01	9.768794e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.843579e+00	2.278377e-01	2.967850e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.216048e+00	6.322643e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.459962e+00	8.171221e-01	1.934019e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.386428e+00	5.376115e-01	2.004488e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.777116e-01	2.444224e-01	1.250879e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.158030e-02	1.414337e-02	6.140220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Average: 0.19756715069107925,0.023290441910428228,0.030318266298810376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.477044e-01	8.828685e-02	6.882758e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.779575e+00	2.213766e-01	1.637494e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.911425e+00	2.926134e-01	1.466814e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.394790e+00	3.443625e-01	3.986812e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.048653e+00	3.894332e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	2.304001e+00	5.725198e-01	1.673429e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.361339e+00	4.255863e-01	1.895640e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.232555e-01	2.587822e-01	1.069843e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.252536e-02	2.650348e-02	1.181753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Average: 0.09499119732446568,0.018935499562538524,0.02760065340138014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.232889e+01	2.683742e+00	1.459127e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.654749e+01	1.773421e+00	7.211844e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.496226e+00	1.102624e+00	2.399225e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.710172e+00	2.245426e-01	4.745136e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.512881e+00	5.045038e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.654629e+00	7.081387e-01	2.628276e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.643153e+00	6.277041e-01	3.273767e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.259533e-02	3.939863e-02	1.954541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Average: 0.33829455083323,0.025061933604350384,0.03384458394583861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.040742e-01	1.976017e-02	1.795907e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.820100e-01	6.459934e-02	3.852252e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.404706e-01	3.778976e-02	5.581969e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.041977e-01	3.832547e-02	7.158697e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.169089e+00	1.322479e-01	8.116894e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.812839e+00	1.993080e-01	7.638345e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.374332e+00	2.158167e-01	4.385533e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.844718e+00	2.107743e-01	1.165405e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.007704e+00	3.856590e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.806785e+00	5.911978e-01	1.027564e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.278974e+00	6.362172e-01	2.211421e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.500500e+00	4.905895e-01	1.663586e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.367447e-01	2.950178e-01	1.602703e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.692831e-02	2.513865e-02	1.882665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Average: 0.2015634709350026,0.022669866336768846,0.027901638541210888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.985249e-01	2.057414e-01	8.125960e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.454843e+00	2.504711e-01	1.155849e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.815122e+00	1.860013e-01	1.398786e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.345706e+00	2.461997e-01	1.378199e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.891455e+00	3.693888e-01	1.312819e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.045464e+00	2.893044e-01	9.179199e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.210661e+00	3.074407e-01	3.524477e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.086688e+00	2.180593e-01	5.855094e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.857388e+00	3.752918e-01	8.373171e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.336752e+00	4.501517e-01	1.522171e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.607679e+00	4.040216e-01	1.594625e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.677085e-01	2.617830e-01	1.576758e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.892845e-02	2.751440e-02	1.770474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Average: 0.10464474068358329,0.020219137875087015,0.027534141626122444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.664256e+01	3.128215e+00	1.408540e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.845702e+01	1.744798e+00	7.489888e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.526418e+01	1.707279e+00	5.287651e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.222335e+01	1.166791e+00	3.283706e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.104008e+00	9.962832e-01	1.946686e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.418113e+00	6.242066e-01	8.690247e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.730862e+00	4.394911e-01	3.548120e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.808656e+00	1.021808e-01	2.230894e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.554056e+00	4.454090e-01	2.266717e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.995793e+00	6.535870e-01	1.749940e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.001356e+00	6.052865e-01	2.996374e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.060553e-01	4.223421e-02	2.970111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Average: 0.39601152601847456,0.012087549703201583,0.029683517618115385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.164758e-02	1.081046e-02	7.699124e-02
2.100000e-01	4.000000e-02	4.000000e-02	5.806696e-01	6.267626e-02	5.166668e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.686315e+00	1.865099e-01	7.956032e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.164554e+00	2.948066e-01	3.813871e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.008521e+00	4.722205e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	3.057703e+00	8.104479e-01	3.851311e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.493543e+00	4.734056e-01	1.626503e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.772534e-02	4.594360e-02	6.879283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Average: 0.23249310574065474,0.009070858807989413,0.017633606493874687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.714753e-01	9.525223e-02	2.466736e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.732089e+00	2.986736e-01	7.747755e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.066182e+00	1.697307e-01	3.042491e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.637765e+00	4.500981e-01	2.334598e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.950541e+00	4.500080e-01	2.675982e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.269359e-01	2.337703e-01	5.085941e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.356005e-01	1.181651e-01	2.532202e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.174675e-02	1.087660e-02	4.174794e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Average: 0.12177951834498645,0.012524595562141014,0.02068846629134248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.208470e+00	6.808471e-01	1.084219e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.080084e+00	3.231696e-01	1.038054e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.723796e+00	5.145399e-01	4.357217e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.582751e+00	7.071066e-01	3.549289e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.917497e-02	4.389253e-02	1.170842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Average: 0.36569017722027586,0.012627631991349697,0.02575886314945347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.660335e-02	1.832331e-02	5.456483e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.269182e-01	2.231282e-02	1.362289e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.376693e-01	7.824542e-02	2.544570e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.466135e-01	6.340407e-02	4.177790e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.197558e+00	1.908849e-01	5.095547e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.844080e+00	2.438848e-01	6.117951e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.579034e+00	2.443533e-01	3.910522e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.198153e+00	1.908890e-01	1.853892e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.418154e+00	2.115265e-01	1.389806e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.365833e+00	4.818365e-01	1.546873e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.637503e+00	5.481449e-01	2.778807e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.746494e+00	4.328698e-01	1.963073e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.750269e-01	2.374387e-01	7.154229e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.353568e-02	2.226941e-02	9.703196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Average: 0.22636095981725854,0.009946705299930414,0.018544370574146846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.951138e-01	7.232054e-02	1.149126e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.536039e-01	9.948711e-02	2.070102e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.903253e-01	1.593908e-01	3.725569e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.159115e+00	2.631956e-01	5.162072e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.859776e+00	3.236634e-01	6.974973e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.616568e+00	3.778609e-01	6.273076e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.335940e+00	4.344222e-01	5.421698e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.821725e+00	2.726750e-01	2.953212e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.890065e+00	6.234658e-02	2.773873e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.489040e+00	3.322592e-01	2.869864e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.838448e+00	4.003407e-01	2.735541e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.912484e+00	3.446473e-01	1.809694e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.063597e+00	2.216598e-01	1.022650e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.582871e-01	1.208228e-01	6.014747e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.260752e-02	1.392843e-02	3.607186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Average: 0.11098494310440728,0.008792079680392376,0.014425296402135732
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.271954e+00	5.196560e-01	6.631592e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.755647e+00	6.516824e-01	8.877929e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.282420e+00	9.325711e-01	1.399608e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.628179e+00	7.786748e-01	1.538523e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.162018e+00	8.389654e-01	1.354456e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.074299e+00	3.595138e-01	8.120003e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.945521e+00	5.762022e-03	6.186196e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.999375e+00	4.811832e-01	4.247942e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.294524e+00	6.479671e-01	4.613212e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.723105e+00	5.856874e-01	2.653636e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.431269e+00	3.830537e-01	2.173336e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.429512e-02	2.157644e-02	6.957226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Average: 0.3641119077481265,0.014187995356257255,0.028847499685325684
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.914023e-02	2.145382e-03	1.230862e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.653141e-01	3.856814e-02	4.505508e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.166050e+00	6.250224e-02	7.408250e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.579009e+00	1.718537e-01	4.209585e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.493723e+00	3.694715e-01	2.610864e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.857645e+00	7.392597e-01	2.093572e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.570094e+00	5.132074e-01	8.411104e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.636398e-01	2.619925e-01	2.830164e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.440360e-02	2.128513e-02	2.971965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Average: 0.2032458098561423,0.01129041229380659,0.02025505699969024
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.861977e-01	0.000000e+00	3.232229e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.112245e+00	2.313587e-01	7.656849e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.227267e+00	1.544148e-01	1.001669e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.283498e+00	1.604080e-01	6.487865e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.570436e+00	1.586802e-01	1.543348e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.726168e+00	5.551827e-01	1.068024e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.427927e+00	3.879514e-01	1.142377e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.247811e-01	2.119165e-01	4.404314e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.183338e-02	2.563074e-02	2.913219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Average: 0.08037596742271459,0.01065861799126172,0.015639122719187687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.042176e+01	1.151344e+00	5.921473e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.178776e+01	1.093353e+00	5.293348e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.024626e+01	6.580695e-01	2.587641e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.845722e+00	1.594900e-01	9.566435e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.159065e+00	5.334278e-01	2.059717e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.490267e+00	6.587225e-01	1.413028e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.263570e+00	4.947529e-01	1.039236e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.387659e-02	2.935169e-02	5.464757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Average: 0.3387840706944785,0.01471358977677445,0.027333039448522722
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.762205e-01	2.265216e-02	1.765029e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.853513e-01	2.992613e-02	2.831938e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.862754e-01	4.952366e-02	3.501893e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.726609e-01	1.657841e-01	4.871313e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.077215e+00	9.799392e-02	5.627502e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.626115e+00	1.772030e-01	5.228737e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.124521e+00	5.916763e-02	4.375302e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.753006e+00	1.728244e-01	2.259030e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.069115e+00	2.405289e-01	6.634775e-02
3.950000e-01	2.500000e-02	2.500000e-02	3.009610e+00	4.629680e-01	1.227382e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.432534e+00	5.616118e-01	1.660680e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.581794e+00	4.203290e-01	1.037153e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.825935e-01	2.317587e-01	5.265224e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.145572e-02	2.194814e-02	8.554496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Average: 0.20244403019479978,0.011921762719752038,0.01856129476487345
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.150591e+00	1.901218e-01	7.834500e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.567769e-01	1.839327e-01	5.562969e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.474401e+00	2.597976e-01	6.901764e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.903761e+00	4.110488e-01	7.621829e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.269028e+00	1.848686e-01	8.051200e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.621094e+00	1.011409e-01	7.724694e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.235755e+00	2.444167e-01	5.146432e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.368188e+00	1.154580e-01	2.138000e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.149288e+00	2.426579e-01	1.341746e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.629189e+00	3.757274e-01	1.330240e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.663049e+00	3.389746e-01	7.163178e-02
4.075000e-01	4.250000e-02	4.250000e-02	8.058373e-01	1.890162e-01	6.583105e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.923404e-02	2.226584e-02	6.487717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Average: 0.08875072342158004,0.009520954184980238,0.015766178933189337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.849340e+01	1.702304e+00	7.526472e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.373783e+01	3.124514e+00	4.875262e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.208106e+01	8.830922e-01	4.077952e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.075558e+01	3.400041e-01	2.822235e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.610573e+00	7.259260e-01	1.993222e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.940004e+00	2.169109e-01	1.055656e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.353555e+00	2.414668e-01	6.472813e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.021085e+00	1.725230e-01	3.315693e-01
9.625000e-02	1.875000e-02	1.875000e-02	4.010386e+00	5.038224e-01	8.007604e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.808687e+00	5.470497e-01	1.380887e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.652194e+00	4.275934e-01	1.410959e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.019608e-02	2.832241e-02	9.210572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Average: 0.3858515922356604,0.024608872635648427,0.03578968234186669
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.824418e-02	2.614664e-02	9.217081e-02
2.100000e-01	4.000000e-02	4.000000e-02	7.345327e-01	2.138044e-01	7.760477e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.088077e+00	3.434616e-01	1.045371e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.608356e+00	2.851714e-01	2.674557e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.780628e+00	7.671942e-01	2.356417e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.540003e+00	8.620917e-01	3.938994e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.264203e+00	4.950494e-01	2.357466e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.787995e-02	3.833013e-02	2.318349e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Average: 0.22933801718452684,0.02081851493754855,0.02691430254041316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	7.393907e-01	2.984958e-01	3.807578e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.207032e+00	6.485335e-01	1.112085e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.135319e+00	7.482523e-02	4.651344e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.052133e+00	5.731867e-01	4.152155e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.663021e+00	4.979725e-01	3.232444e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.394916e-01	2.882287e-01	1.583481e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.412151e-01	1.323961e-01	6.574230e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.142455e-02	9.901581e-03	2.552378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Average: 0.14186117328557962,0.023899858878734,0.03511066539784058
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.836888e+00	1.171555e+00	1.301491e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.735381e+00	1.258259e+00	1.487814e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.461589e+00	4.802870e-01	8.744184e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.827135e+00	8.728990e-01	7.220649e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.327706e-01	6.007603e-02	3.567093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Average: 0.36909002020946985,0.02310272739630015,0.03163307490690731
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.226979e-02	8.607628e-03	2.740382e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.682775e-02	2.163388e-02	1.240288e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.312195e-01	8.737025e-02	3.412116e-01
1.700000e-01	2.000000e-02	2.000000e-02	5.631129e-01	1.637541e-01	6.131574e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.115994e+00	2.188284e-01	7.988242e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.007948e+00	4.049051e-01	8.128324e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.879297e+00	3.805735e-01	5.449690e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.410900e+00	1.939140e-01	2.007726e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.624282e+00	3.826284e-01	2.332860e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.203057e+00	6.497616e-01	2.712701e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.436670e+00	6.604993e-01	2.721993e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.630768e+00	5.116179e-01	3.224490e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.832990e-01	3.041083e-01	2.241899e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.647415e-02	2.391485e-02	1.721138e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Average: 0.22904148130471888,0.020215575316971046,0.026036122230848308
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.719696e-02	3.198566e-02	7.959424e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.329346e-01	1.196221e-01	2.616741e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.506041e-01	1.917543e-01	5.522917e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.230532e+00	5.206321e-01	9.025972e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.939481e+00	5.381381e-01	1.029611e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.836806e+00	6.601005e-01	9.970739e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.649568e+00	5.483511e-01	7.178732e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.097406e+00	3.737673e-01	2.677968e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.861391e+00	1.660846e-01	1.998466e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.300071e+00	4.322935e-01	2.956971e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.545171e+00	5.020398e-01	3.058040e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.728040e+00	4.252306e-01	3.236690e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.069648e+00	3.064502e-01	2.349018e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.544170e-01	1.781523e-01	1.259409e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.563952e-02	1.625965e-02	6.886782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Average: 0.12801833973683033,0.019467600759124404,0.026270361193732078
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.045022e-01	2.648591e-01	4.513024e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.533208e-01	4.147065e-01	8.822955e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.229752e+00	9.566485e-01	1.674715e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.962540e+00	1.597568e+00	2.106460e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.584903e+00	1.640097e+00	1.885691e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.821943e+00	1.274591e+00	1.258951e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.834253e+00	4.531127e-01	4.671553e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.858121e+00	4.037245e-01	4.609783e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.426478e+00	7.759332e-01	6.171091e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.020703e+00	7.791799e-01	6.803057e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.802316e+00	5.995730e-01	5.511697e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.957466e-02	3.221277e-02	2.641173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Average: 0.34792776307479767,0.02633291849109648,0.03725136324959233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.274300e-02	9.826030e-03	1.906238e-01
1.400000e-01	4.000000e-02	4.000000e-02	5.031976e-01	7.283120e-02	8.142695e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.584308e+00	1.640355e-01	9.475611e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.869327e+00	2.011803e-01	2.646911e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.175167e+00	6.318027e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.461690e+00	8.246308e-01	1.794722e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.366801e+00	5.333208e-01	1.845606e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.702409e-01	2.421029e-01	1.174612e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.954895e-02	1.326594e-02	7.553546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Average: 0.19491800143750077,0.021645356803060706,0.03136173998211578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.251324e-01	1.145411e-01	7.507312e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.869829e+00	2.128118e-01	1.737719e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.993369e+00	3.478666e-01	1.414154e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.316738e+00	2.688685e-01	4.555460e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.016128e+00	3.871395e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	2.286441e+00	5.761577e-01	1.682530e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.361842e+00	4.343880e-01	1.609837e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.100133e-01	2.525567e-01	1.127120e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.461311e-02	2.677673e-02	9.328237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Average: 0.09188819106272596,0.018243332690601924,0.027684969413689184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.403632e+01	3.257888e+00	1.550360e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.707559e+01	2.114191e+00	7.353805e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.427159e+00	7.856010e-01	2.845996e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.720137e+00	3.171728e-01	3.609544e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.427009e+00	4.807299e-01	4.781496e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.639937e+00	7.295662e-01	2.425509e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.676087e+00	6.461133e-01	2.519932e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.831243e-02	3.874040e-02	1.888545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Average: 0.3357872854029199,0.025039453090327513,0.034266884264595676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.098599e-01	1.584044e-02	2.056228e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.862049e-01	4.967341e-02	4.002761e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.922061e-01	9.733907e-02	5.915654e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.489490e-01	9.729042e-02	7.538695e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.238638e+00	1.490310e-01	7.911412e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.779133e+00	1.790368e-01	7.169188e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.358476e+00	2.118345e-01	4.329712e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.879048e+00	2.153185e-01	1.018389e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.994635e+00	3.645662e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.819738e+00	6.131486e-01	7.940187e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.253359e+00	6.356293e-01	1.387094e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.460121e+00	4.704848e-01	2.782610e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.214177e-01	2.908523e-01	1.693683e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.443214e-02	2.397550e-02	1.489979e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Average: 0.19861587025084398,0.020280104004377325,0.028887087944280743
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.651240e-01	1.490549e-01	8.953396e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.404073e+00	2.015108e-01	1.157684e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.005496e+00	3.080637e-01	1.417387e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.473612e+00	3.779377e-01	1.473845e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.845755e+00	3.469610e-01	1.250218e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.065555e+00	3.034907e-01	8.467743e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.154049e+00	2.271026e-01	3.841055e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.124767e+00	2.283306e-01	6.375673e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.836675e+00	3.444858e-01	9.687059e-03
2.575000e-01	3.250000e-02	3.250000e-02	2.357873e+00	4.578224e-01	8.963995e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.552772e+00	3.963375e-01	2.008269e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.609232e-01	2.595802e-01	1.698921e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.987148e-02	2.702749e-02	1.387867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Average: 0.10205540313868884,0.01910430882044084,0.027929459684456356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.827630e+01	3.821477e+00	1.470072e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.923433e+01	2.588607e+00	7.750430e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.521903e+01	1.839137e+00	5.050226e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.225324e+01	1.397162e+00	3.307322e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.001386e+00	9.710064e-01	2.157837e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.389939e+00	3.277981e-01	1.078420e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.672215e+00	3.180972e-01	3.174983e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.925478e+00	2.711585e-01	8.309319e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.522258e+00	4.755516e-01	8.128129e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.924204e+00	6.554394e-01	2.064132e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.984245e+00	6.296287e-01	3.575029e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.037019e-01	4.103150e-02	2.733227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Average: 0.3941128511498164,0.013563162656364536,0.029511057157873832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.838040e-02	1.608073e-02	8.757951e-02
2.100000e-01	4.000000e-02	4.000000e-02	6.278973e-01	6.387257e-02	5.653179e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.762934e+00	2.097500e-01	7.817610e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.173467e+00	3.274702e-01	3.485788e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.875662e+00	4.706263e-01	1.005170e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.070700e+00	8.399358e-01	2.833427e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.443173e+00	4.672501e-01	1.806112e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.039680e-02	4.585655e-02	3.657520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Average: 0.23044175330114763,0.010112588564671066,0.017565958200611603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.393315e-01	1.280467e-01	2.720905e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.802477e+00	2.346385e-01	7.643447e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.075083e+00	1.947861e-01	3.182006e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.531746e+00	4.440605e-01	2.926873e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.921806e+00	4.638142e-01	2.370860e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.806895e-01	2.305552e-01	8.227546e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.576358e-01	1.345814e-01	7.207255e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.151634e-02	9.598680e-03	4.166473e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Average: 0.12096237159428073,0.011476072479506313,0.020657282535754898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.404401e+00	7.137042e-01	1.181865e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.098420e+00	2.785933e-01	1.099914e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.541005e+00	5.526805e-01	5.375902e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.550882e+00	7.394427e-01	2.679706e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.193005e-02	4.263146e-02	1.006883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Average: 0.3642093891696685,0.012985353829324142,0.025744176580698774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.135117e-02	2.003779e-02	6.571508e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.376360e-01	2.485575e-02	1.434587e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.260735e-01	3.174704e-02	2.944627e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.854531e-01	1.081011e-01	4.461506e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.236993e+00	1.868607e-01	5.382581e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.849165e+00	1.879335e-01	5.279914e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.622819e+00	3.255728e-01	3.723219e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.159133e+00	7.567352e-02	2.680085e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.462516e+00	1.957013e-01	8.069864e-02
4.150000e-01	2.500000e-02	2.500000e-02	3.301923e+00	4.987113e-01	1.467942e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.642647e+00	5.520974e-01	2.110471e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.702258e+00	4.383788e-01	1.885827e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.457344e-01	2.274162e-01	1.296310e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.666385e-02	2.222116e-02	4.198573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Average: 0.22428829444117998,0.01023763879400788,0.01803504980103096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.210419e-01	7.482879e-02	1.366172e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.055583e-01	1.290719e-01	2.363099e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.292581e-01	1.917385e-01	4.103305e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.195965e+00	2.141475e-01	5.440829e-01
8.875000e-02	1.125000e-02	1.125000e-02	1.996024e+00	4.235823e-01	6.691833e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.635377e+00	2.686248e-01	6.848435e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.304403e+00	3.081166e-01	5.115021e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.765040e+00	1.098822e-01	2.945806e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.968826e+00	1.758113e-01	1.221030e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.604537e+00	3.148921e-01	1.155172e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.723411e+00	4.053009e-01	3.245510e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.830401e+00	3.447596e-01	2.185122e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.027474e+00	2.360386e-01	1.040183e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.696212e-01	1.318396e-01	3.454180e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.316389e-02	1.353505e-02	2.830580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Average: 0.10946464836665055,0.00865483741212815,0.01577411597232696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.404971e+00	6.560622e-01	7.541599e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.907819e+00	5.972339e-01	1.044480e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.273500e+00	8.544499e-01	1.568603e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.929698e+00	9.826225e-01	1.537286e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.215566e+00	6.858264e-01	1.396117e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.098091e+00	5.612593e-01	7.632887e-01
8.125000e-02	1.125000e-02	1.125000e-02	7.109669e+00	1.196861e-01	4.393368e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.843871e+00	4.113676e-01	5.358400e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.202890e+00	6.538135e-01	4.241074e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.564453e+00	5.727775e-01	4.030458e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.481885e+00	4.269730e-01	1.158940e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.486110e-02	2.166904e-02	7.841028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Average: 0.3619025783462856,0.015928694049083925,0.028779342904884375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.874352e-02	4.292021e-03	1.325176e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.438299e-01	0.000000e+00	5.272100e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.261462e+00	1.184065e-01	7.694473e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.571495e+00	1.389883e-01	4.200961e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.405545e+00	3.884996e-01	7.033050e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.910946e+00	8.014484e-01	8.910983e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.504772e+00	5.174744e-01	1.174386e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.741361e-01	2.620795e-01	2.071977e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.538834e-02	2.149946e-02	1.453578e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Average: 0.20056814556744906,0.010826179308618039,0.020584505979569706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.963084e-01	0.000000e+00	3.526123e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.132595e+00	1.809464e-01	8.088508e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.301624e+00	1.115072e-01	1.052456e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.377949e+00	2.539786e-01	6.562655e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.504160e+00	1.704577e-01	2.040075e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.702460e+00	5.682427e-01	8.426281e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.412935e+00	3.903081e-01	9.478084e-02
4.280000e-01	4.000000e-02	4.000000e-02	6.071132e-01	2.214048e-01	4.355216e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.309506e-02	2.560455e-02	9.091394e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Average: 0.0794459639366246,0.008938589472682737,0.01630167286135291
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.130002e+01	1.382796e+00	6.421650e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.209288e+01	9.461935e-01	4.949824e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.025811e+01	5.886465e-01	2.552810e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.752262e+00	1.584657e-01	9.531005e-01
9.000000e-02	3.000000e-02	3.000000e-02	4.163630e+00	5.259979e-01	1.726646e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.454191e+00	6.759557e-01	1.280306e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.231556e+00	5.030844e-01	8.803506e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.658895e-02	2.972692e-02	4.145199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Average: 0.3368039316144684,0.014539470272982469,0.027391010195399967
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.804880e-01	9.147910e-03	1.949537e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.069206e-01	4.616591e-02	2.812796e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.880784e-01	2.711037e-02	3.845441e-01
1.350000e-01	1.500000e-02	1.500000e-02	7.388928e-01	6.239179e-02	4.979064e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.114167e+00	1.168395e-01	5.639607e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.628870e+00	1.332637e-01	5.643204e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.186556e+00	1.199761e-01	3.950201e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.757786e+00	1.297493e-01	2.202412e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.098184e+00	2.740214e-01	3.380464e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.957836e+00	4.616109e-01	8.165762e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.424146e+00	5.513667e-01	1.265467e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.555334e+00	4.341367e-01	1.028476e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.434239e-01	2.226226e-01	1.142304e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.476421e-02	2.311367e-02	1.509210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Average: 0.20096806730684488,0.010236181550422163,0.019227316164410174
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.169657e+00	2.054899e-01	6.657148e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.991394e-01	1.662666e-01	6.331383e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.470264e+00	2.504747e-01	7.377857e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.881467e+00	2.598633e-01	7.128950e-01
6.000000e-02	1.000000e-02	1.000000e-02	2.245179e+00	2.358644e-01	8.423341e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.744235e+00	1.856846e-01	6.633262e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.209480e+00	2.497466e-01	3.955795e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.268412e+00	0.000000e+00	2.751814e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.292813e+00	3.720405e-01	1.560084e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.537953e+00	3.793172e-01	1.619567e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.639846e+00	3.278160e-01	1.007984e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.038875e-01	1.848640e-01	5.578098e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.309356e-02	2.134925e-02	5.292032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Average: 0.08822594024656938,0.008812056884424435,0.0168418381798581
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.916304e+01	2.035909e+00	8.052644e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.375565e+01	1.834714e+00	4.858796e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.260594e+01	1.282963e+00	4.021887e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.112348e+01	5.928764e-01	2.991374e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.688791e+00	5.147783e-01	1.937195e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.890731e+00	4.778407e-01	9.702943e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.282393e+00	1.532460e-01	6.726383e-01
6.375000e-02	1.375000e-02	1.375000e-02	5.063050e+00	3.170579e-01	4.177844e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.950329e+00	4.683300e-01	8.824205e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.739352e+00	5.468308e-01	1.802436e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.635055e+00	4.342274e-01	1.182816e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.206874e-02	2.854843e-02	8.950043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Average: 0.3882246648520654,0.03073781037582146,0.04287351095636921
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.253616e-02	4.137050e-02	8.991181e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.916234e-01	3.616272e-01	7.913684e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.363242e+00	7.317258e-01	9.407622e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.556541e+00	5.428565e-01	1.810857e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.490803e+00	6.938969e-01	2.385913e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.402319e+00	7.527014e-01	6.812812e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.212933e+00	4.505719e-01	5.312806e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.364807e-02	3.947617e-02	4.432839e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Average: 0.23557686786475718,0.026010370985553338,0.03311594044267613
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.490026e-01	4.360977e-01	3.661777e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.354744e+00	1.108886e+00	9.935093e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.867294e+00	2.718404e-01	3.994101e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.909680e+00	4.465487e-01	6.043164e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.697148e+00	4.375592e-01	6.160693e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.757590e-01	2.772188e-01	3.060565e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.536482e-01	1.313711e-01	1.166355e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.398854e-02	1.075694e-02	7.738703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Average: 0.16087677852742255,0.03253623080187437,0.04648093021914393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	2.965240e+00	1.609820e+00	1.154865e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.391293e+00	1.983131e+00	1.172121e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.179148e+00	3.153923e-01	8.365482e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.971201e+00	6.916283e-01	1.245110e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.533602e-01	5.995593e-02	7.938508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Average: 0.37478183481638355,0.029887147348017784,0.038779181429314524
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.735014e-03	3.626302e-03	1.600350e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.450000e-02	2.925972e-02	1.204776e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.404060e-01	1.172683e-01	3.609222e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.300839e-01	2.745508e-01	6.369953e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.306104e+00	5.039329e-01	8.343563e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.146780e+00	6.629264e-01	7.627720e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.953189e+00	6.782668e-01	4.333908e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.427621e+00	5.030065e-01	6.641602e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.383079e+00	3.827560e-01	1.333567e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.043486e+00	5.835070e-01	3.345533e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.353624e+00	5.998368e-01	5.217196e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.592099e+00	4.763626e-01	5.523495e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.038271e-01	2.938956e-01	3.892815e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.437574e-02	2.567562e-02	4.122072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Average: 0.2360940928492035,0.025942063745041988,0.03320368108264002
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.728751e-02	2.207780e-02	4.850801e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.353801e-01	1.454645e-01	2.977854e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.568206e-01	3.578870e-01	5.931699e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.359046e+00	6.945287e-01	9.063423e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.221291e+00	9.819058e-01	1.028943e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.096609e+00	1.160362e+00	9.018959e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.659128e+00	9.997987e-01	5.632471e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.854229e+00	5.574252e-01	2.328046e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.632784e+00	1.771868e-01	2.253282e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.191104e+00	3.555815e-01	3.709174e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.461851e+00	4.274896e-01	5.851420e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.745870e+00	3.804396e-01	5.332969e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.119645e+00	2.935659e-01	3.767865e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.636196e-01	1.706134e-01	2.451703e-01
7.485000e-01	2.515000e-01	2.515000e-01	5.039085e-02	1.744474e-02	1.896294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Average: 0.14192498419897712,0.02637448381334516,0.036194628666621625
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.599702e-01	1.504481e-01	3.505820e-01
8.750000e-03	3.750000e-03	3.750000e-03	9.924018e-01	6.265202e-01	9.455237e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.361568e+00	1.421061e+00	1.621705e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.080581e+00	2.115675e+00	1.902145e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.630953e+00	2.474171e+00	1.751524e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.547351e+00	2.153815e+00	1.000982e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.442569e+00	1.036029e+00	3.486017e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.567079e+00	3.113575e-01	4.405722e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.364972e+00	5.944784e-01	9.319217e-01
1.700000e-01	1.800000e-02	1.800000e-02	3.094951e+00	6.621821e-01	1.052885e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.997598e+00	5.631156e-01	8.521477e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.348335e-02	3.441327e-02	5.685678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Average: 0.35006408171752845,0.031985561458504064,0.04331823456030859
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.052703e-02	1.469689e-02	2.110759e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.372867e-01	1.585127e-01	8.675194e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.801848e+00	3.955750e-01	8.256829e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.785184e+00	4.096358e-01	1.281536e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.984654e+00	5.589591e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.337547e+00	7.038372e-01	3.910960e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.367633e+00	5.008701e-01	4.164746e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.801663e-01	2.360906e-01	2.454826e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.299936e-02	1.480431e-02	1.830194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Average: 0.2020347764613184,0.0267936193125409,0.03740634795013831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.863460e-01	1.333835e-01	9.177721e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.393964e+00	5.679063e-01	1.886745e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.132581e+00	6.382750e-01	1.159008e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.017269e+00	4.541076e-01	1.469414e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.814655e+00	3.533247e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	2.235161e+00	4.486449e-01	2.906357e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.408765e+00	3.893326e-01	3.992618e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.596238e-01	2.516049e-01	2.089266e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.933067e-02	2.782906e-02	2.137058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Average: 0.10663032641664869,0.023153570563049314,0.03600959150906119
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.155670e+01	6.767425e+00	1.776436e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.794394e+01	3.609558e+00	6.303838e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.099095e+00	1.321146e+00	1.420621e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.119510e+00	4.993998e-01	2.433425e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.284774e+00	3.485412e-01	3.025127e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.710895e+00	5.697798e-01	4.121141e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.793157e+00	5.603309e-01	5.357215e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.638266e-02	4.121031e-02	4.241816e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Average: 0.34028725985733593,0.03128486689933113,0.04157454590382925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.135041e-01	2.258888e-02	1.962310e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.063079e-01	6.068263e-02	4.577134e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.322498e-01	1.319002e-01	6.696493e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.891788e-01	2.167983e-01	8.034177e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.325861e+00	2.702963e-01	8.062804e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.952316e+00	4.005673e-01	6.492389e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.473909e+00	4.794815e-01	3.016278e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.803116e+00	3.822788e-01	5.682975e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.818101e+00	3.998311e-01	5.832127e-03
3.950000e-01	2.500000e-02	2.500000e-02	2.638792e+00	5.433291e-01	1.254551e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.157314e+00	5.610233e-01	3.343499e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.493329e+00	4.564904e-01	4.029736e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.339993e-01	2.807460e-01	3.122009e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.298817e-02	2.571108e-02	3.817833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Average: 0.2051801173636092,0.025890287845005244,0.036056029849343946
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.084125e+00	2.059065e-01	9.685321e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.889027e+00	3.967842e-01	1.462379e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.453589e+00	5.984005e-01	1.619004e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.860286e+00	6.052261e-01	1.529693e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.003460e+00	5.458645e-01	1.089631e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.090307e+00	6.056308e-01	6.322543e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.999816e+00	4.752907e-01	1.588705e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.857608e+00	3.249197e-01	7.089907e-03
1.975000e-01	2.750000e-02	2.750000e-02	2.705719e+00	3.020570e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	2.249386e+00	3.842791e-01	2.215604e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.567696e+00	3.503426e-01	3.672711e-01
4.075000e-01	4.250000e-02	4.250000e-02	9.117735e-01	2.553138e-01	2.726772e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.643828e-02	2.783955e-02	3.183925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Average: 0.11589553474461635,0.024434595339961326,0.03689171988575811
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.464375e+01	6.673734e+00	1.623339e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.138919e+01	4.555751e+00	7.525379e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.618510e+01	3.294996e+00	4.472153e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.168916e+01	1.990840e+00	2.500864e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.066695e+00	1.522495e+00	1.196305e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.614715e+00	8.240768e-01	5.541717e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.237374e+00	6.194205e-01	2.374535e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.483298e+00	1.932437e-01	7.163293e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.363643e+00	3.709626e-01	8.745551e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.921230e+00	5.489907e-01	3.109450e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.151910e+00	5.634563e-01	4.891590e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.204971e-01	4.206290e-02	5.610142e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Average: 0.3797994060388003,0.013421969650449339,0.02846299686482273
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.616934e-02	1.348765e-02	9.030011e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.216267e-01	1.124603e-01	6.417213e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.138144e+00	2.094161e-01	8.089186e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.510157e+00	2.412707e-01	2.403527e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.726568e+00	6.448514e-01	2.087160e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.569151e+00	7.432272e-01	2.248866e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.236363e+00	3.877731e-01	8.789785e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.828249e-02	3.825989e-02	6.625029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Average: 0.2186280468650861,0.009451856168600475,0.017249568584626257
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	8.414179e-01	1.378462e-01	3.078258e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.398319e+00	2.854116e-01	7.988846e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.196078e+00	3.432644e-02	2.228622e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.032227e+00	4.712590e-01	3.163471e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.603066e+00	3.876504e-01	1.331002e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.268824e-01	1.834779e-01	4.934503e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.567045e-01	9.614512e-02	1.305867e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.356863e-02	8.461863e-03	1.102233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Average: 0.117859363205177,0.0102765931681386,0.01917456838443081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.137755e+00	7.525627e-01	1.219822e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.381816e+00	9.443211e-02	9.557145e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.016314e+00	6.158085e-01	4.043986e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.228148e+00	5.961735e-01	2.484367e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.347503e-02	3.606788e-02	1.042868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Average: 0.3559607456575818,0.013159070392802674,0.025503160722543772
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.801471e-02	8.932772e-03	4.819921e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.238352e-01	2.119160e-02	1.459136e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.577212e-01	5.950790e-02	3.133871e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.549864e-01	1.274757e-01	5.028209e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.381344e+00	2.442257e-01	6.325867e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.104189e+00	2.309293e-01	5.921952e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.842337e+00	1.968061e-01	3.326847e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.421217e+00	1.312753e-01	1.214050e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.527716e+00	3.462887e-01	1.227303e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.142295e+00	5.570441e-01	1.677165e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.295186e+00	5.180450e-01	3.215229e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.529200e+00	3.892080e-01	1.161763e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.859784e-01	2.100154e-01	5.909290e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.113526e-02	1.939380e-02	6.641185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Average: 0.21554712543375837,0.010144996605718465,0.01696887202620828
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.640003e-01	5.742644e-02	1.139506e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.918254e-01	1.017906e-01	2.777369e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.077517e-01	1.405476e-01	4.838446e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.501424e+00	2.793814e-01	7.163168e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.405737e+00	4.738719e-01	7.960142e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.113427e+00	3.005966e-01	6.873233e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.725020e+00	2.635536e-01	4.637312e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.070375e+00	1.014443e-01	2.176095e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.900836e+00	1.925466e-01	1.579838e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.267993e+00	4.044659e-01	2.964933e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.428014e+00	4.022558e-01	2.253942e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.619953e+00	3.254544e-01	1.523861e-01
3.935000e-01	3.150000e-02	3.150000e-02	9.473022e-01	2.070806e-01	5.719630e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.377296e-01	1.054316e-01	4.008623e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.333330e-02	1.090941e-02	3.522675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Average: 0.10668874392735692,0.008782617411096552,0.014772347428458996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.134460e+00	5.404710e-01	7.335665e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.125940e+00	7.214727e-01	1.217285e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.701949e+00	8.708478e-01	1.641882e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.801649e+00	1.035389e+00	1.769222e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.100870e+00	6.313218e-01	1.414288e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.499776e+00	2.150263e-01	7.395446e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.960922e+00	1.195479e-01	5.523862e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.442011e+00	5.626260e-01	4.434169e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.849056e+00	6.683669e-01	3.283418e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.395946e+00	5.411264e-01	2.694358e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.352048e+00	3.509562e-01	1.527254e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.512006e-02	1.936828e-02	7.218398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Average: 0.348443257428223,0.015854693241750595,0.028560646599801176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.040238e-02	2.305189e-03	1.576948e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.783928e-01	4.283951e-02	5.968206e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.558209e+00	1.017095e-01	8.002562e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.850372e+00	6.866101e-02	3.397201e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.315681e+00	5.441531e-01	4.713183e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.461145e+00	7.226794e-01	1.061558e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.358887e+00	4.342754e-01	3.664029e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.046794e-01	2.010719e-01	3.866908e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.612824e-02	1.778238e-02	1.774681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Average: 0.1898070853900884,0.011179651682319408,0.01991656214310275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.182951e-01	0.000000e+00	4.433330e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.588592e+00	2.372046e-01	1.075880e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.012875e+00	1.609516e-01	1.179071e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.709245e+00	1.587315e-01	4.158853e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.276737e+00	3.457441e-01	1.698806e-01
2.660000e-01	4.100000e-02	4.100000e-02	2.256244e+00	5.090903e-01	8.640818e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.259808e+00	3.453352e-01	4.612591e-02
4.280000e-01	4.000000e-02	4.000000e-02	6.009127e-01	1.836481e-01	1.896577e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.661893e-02	2.078032e-02	2.896321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Average: 0.07830981101365725,0.008125995875406342,0.01548681508503115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.580980e+01	1.993990e+00	9.021331e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.612640e+01	9.500850e-01	5.805492e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.142368e+01	5.731757e-01	2.186665e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.279762e+00	5.832466e-02	9.067013e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.562800e+00	5.592839e-01	9.174202e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.243995e+00	5.822981e-01	6.499582e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.227962e+00	4.072890e-01	8.933306e-02
6.150000e-01	3.850000e-01	3.850000e-01	5.405576e-02	2.690099e-02	3.896129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Average: 0.3275865878017521,0.015133013316498412,0.027180651328522376
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.668181e-01	2.904787e-03	1.962612e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.174549e-01	1.247497e-02	3.487334e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.603698e-01	9.245153e-02	4.783361e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.285311e-01	7.830093e-02	5.937203e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.270091e+00	1.179728e-01	6.377476e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.837039e+00	1.475066e-01	5.833378e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.420780e+00	1.094204e-01	3.618504e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.924343e+00	7.960352e-02	1.488118e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.094737e+00	3.719382e-01	1.419339e-03
3.950000e-01	2.500000e-02	2.500000e-02	2.817660e+00	5.575833e-01	1.113816e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.171658e+00	5.335170e-01	1.687258e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.382943e+00	3.703087e-01	8.658719e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.090936e-01	1.956462e-01	4.935463e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.006283e-02	1.910106e-02	5.605163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Average: 0.19039434394436291,0.010625607870866888,0.01775329508998602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.819239e-01	0.000000e+00	8.577827e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.278434e+00	1.851665e-01	7.234872e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.881251e+00	3.472522e-01	9.460799e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.411801e+00	4.371473e-01	1.040628e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.862422e+00	1.975593e-01	9.857493e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.174754e+00	1.346019e-01	6.778576e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.494449e+00	1.972400e-01	4.102277e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.414831e+00	7.496825e-02	1.197677e-01
1.975000e-01	2.750000e-02	2.750000e-02	3.037903e+00	3.452245e-01	1.092707e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.249994e+00	4.000526e-01	1.200930e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.460015e+00	3.095346e-01	7.267436e-02
4.075000e-01	4.250000e-02	4.250000e-02	7.478457e-01	1.655209e-01	3.084833e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.089031e-02	1.763617e-02	5.166403e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Average: 0.08478876217440481,0.00851900823138306,0.015273830492207194
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.389489e+01	3.013410e+00	9.701908e+00
3.750000e-03	1.250000e-03	1.250000e-03	1.805707e+01	2.972887e+00	5.978872e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.504844e+01	3.067612e-01	4.277258e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.298106e+01	6.004921e-01	2.919953e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.075010e+01	4.715107e-01	1.787520e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.156728e+00	4.895711e-01	7.969018e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.855115e+00	1.668814e-01	8.567477e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.532048e+00	3.711059e-01	8.296622e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.519779e+00	5.012818e-01	1.310928e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.574850e+00	5.290767e-01	8.748246e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.556424e+00	3.964765e-01	1.097345e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.244542e-02	2.483314e-02	7.542838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Average: 0.3835259683556008,0.03041874506857256,0.04232064058607926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.881556e-02	5.183029e-02	1.043175e-01
2.100000e-01	4.000000e-02	4.000000e-02	9.657085e-01	3.767628e-01	8.102830e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.393223e+00	6.548461e-01	8.844325e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.654156e+00	5.570316e-01	9.456575e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.412179e+00	6.898528e-01	2.865436e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.324852e+00	7.420784e-01	6.641254e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.153436e+00	4.317644e-01	5.084396e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.984644e-02	3.852812e-02	3.920901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Average: 0.23137735796065684,0.02615146494353124,0.03276113519333135
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.384596e-01	4.748228e-01	3.976324e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.444032e+00	1.040257e+00	9.703137e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.874701e+00	2.342348e-01	3.007548e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.827601e+00	4.629179e-01	6.320323e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.634452e+00	4.334279e-01	5.889973e-01
4.200000e-01	4.000000e-02	4.000000e-02	8.471163e-01	2.733461e-01	2.786460e-01
5.050000e-01	4.500000e-02	4.500000e-02	3.379665e-01	1.281913e-01	1.127680e-01
7.750000e-01	2.250000e-01	2.250000e-01	2.249783e-02	1.046384e-02	7.731278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Average: 0.15463606299754,0.03125953460098051,0.04600853132091401
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.186355e+00	1.691524e+00	1.213002e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.486351e+00	1.858170e+00	1.155432e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.191874e+00	3.551242e-01	8.425845e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.811034e+00	7.020218e-01	1.244936e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.447911e-01	5.905502e-02	7.464879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Average: 0.37085839059189657,0.030127557520324755,0.03806348588603331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.225831e-03	4.957235e-03	2.158099e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.497320e-02	3.377314e-02	1.405009e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.622203e-01	1.305515e-01	3.985583e-01
1.700000e-01	2.000000e-02	2.000000e-02	6.709705e-01	2.727823e-01	6.492336e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.377078e+00	5.057180e-01	8.382401e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.231356e+00	6.777506e-01	7.456901e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.005306e+00	6.438045e-01	4.010588e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.465976e+00	4.410369e-01	6.574510e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.345748e+00	3.976917e-01	1.175666e-01
4.150000e-01	2.500000e-02	2.500000e-02	3.043087e+00	6.284873e-01	3.078171e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.257390e+00	6.106078e-01	5.646866e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.534274e+00	4.563724e-01	4.938717e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.616922e-01	2.813444e-01	3.733084e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.133127e-02	2.510845e-02	3.811371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Average: 0.23296180599279528,0.026793050594772383,0.03235135171435086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.840365e-02	3.391115e-02	7.135801e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.831934e-01	1.662302e-01	3.274313e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.274960e-01	4.017616e-01	6.640658e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.439269e+00	6.926554e-01	9.397186e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.359712e+00	1.036136e+00	1.033533e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.149655e+00	1.091074e+00	8.723158e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.756989e+00	9.798723e-01	5.605316e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.966218e+00	5.863113e-01	1.599446e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.643060e+00	1.776120e-01	1.843218e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.112742e+00	3.969447e-01	4.251832e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.391624e+00	4.419945e-01	6.042178e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.691708e+00	3.809229e-01	5.308602e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.065259e+00	2.897317e-01	3.540975e-01
4.610000e-01	3.600000e-02	3.600000e-02	5.562787e-01	1.673097e-01	2.105927e-01
7.485000e-01	2.515000e-01	2.515000e-01	4.701640e-02	1.645317e-02	2.047887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Average: 0.1384850504905827,0.025904373791004423,0.03472619026624191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.379695e-01	2.334025e-01	4.270863e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.148672e+00	7.564132e-01	1.069386e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.527134e+00	1.454042e+00	1.741344e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.287788e+00	2.210761e+00	1.939669e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.919233e+00	2.559990e+00	1.737887e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.693546e+00	2.057786e+00	9.891310e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.539851e+00	9.564235e-01	3.107798e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.549356e+00	3.593703e-01	5.152565e-01
1.360000e-01	1.600000e-02	1.600000e-02	4.236432e+00	6.673934e-01	9.914585e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.977432e+00	6.538184e-01	1.069174e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.902556e+00	5.493443e-01	8.211587e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.010038e-02	3.355549e-02	5.164290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Average: 0.3459463305774279,0.031528801661226735,0.04298420836201805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.281826e-02	2.162032e-02	2.377393e-01
1.400000e-01	4.000000e-02	4.000000e-02	6.610481e-01	1.429667e-01	8.909315e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.867610e+00	3.938730e-01	7.785324e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.829520e+00	4.072841e-01	1.072120e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.987657e+00	5.792608e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	2.272284e+00	6.910479e-01	4.004236e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.279587e+00	4.681573e-01	4.554006e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.726639e-01	2.365585e-01	1.848753e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.225280e-02	1.459953e-02	1.656158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Average: 0.19799690389007807,0.026253041878937733,0.036605441832050944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.113114e-01	1.886874e-01	1.046005e+00
3.500000e-02	1.500000e-02	1.500000e-02	2.498686e+00	5.079165e-01	1.942458e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.221257e+00	6.185652e-01	1.103475e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.072823e+00	4.428583e-01	1.446660e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.791768e+00	3.661690e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	2.188892e+00	4.635169e-01	3.012142e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.365783e+00	3.822067e-01	3.730020e-01
4.280000e-01	4.000000e-02	4.000000e-02	7.169862e-01	2.378153e-01	2.191017e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.923952e-02	2.827293e-02	1.700376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Average: 0.10263959705595906,0.022686349179659462,0.03510352956457012
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.399051e+01	7.163129e+00	1.871803e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.835991e+01	3.411482e+00	6.108112e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.257520e+00	1.319167e+00	1.361536e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.092493e+00	3.724937e-01	2.455953e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.291980e+00	3.809204e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.646304e+00	5.837134e-01	3.840820e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.724905e+00	5.533857e-01	5.837049e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.148863e-02	4.082234e-02	3.917959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Average: 0.33607923208949086,0.03127187673794268,0.040620572164277724
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.216028e-01	2.929973e-02	2.247503e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.170011e-01	5.701860e-02	4.890327e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.654396e-01	1.153861e-01	7.037215e-01
1.350000e-01	1.500000e-02	1.500000e-02	9.441616e-01	2.103602e-01	8.012508e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.421219e+00	3.188440e-01	7.930177e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.008361e+00	4.109093e-01	6.124672e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.503364e+00	4.359182e-01	2.935331e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.786213e+00	3.085633e-01	4.261885e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.848493e+00	4.119875e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.621588e+00	5.742869e-01	1.475179e-01
4.500000e-01	3.000000e-02	3.000000e-02	2.115336e+00	5.643857e-01	3.361814e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.417270e+00	4.361903e-01	3.482404e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.968970e-01	2.664213e-01	3.257468e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.000764e-02	2.511021e-02	3.331780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Average: 0.2020179615689504,0.026889172412247975,0.034228572184739736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.202089e+00	2.752830e-01	1.060183e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.954076e+00	3.849386e-01	1.524428e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.536341e+00	4.481934e-01	1.714388e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.019631e+00	6.719022e-01	1.459765e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.110493e+00	5.888777e-01	1.082082e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.142524e+00	5.507488e-01	5.938184e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.075897e+00	5.093276e-01	1.697732e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.936646e+00	4.076218e-01	1.262466e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.635925e+00	3.378648e-01	3.700271e-02
2.575000e-01	3.250000e-02	3.250000e-02	2.204677e+00	3.957283e-01	2.588872e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.535310e+00	3.528367e-01	3.373137e-01
4.075000e-01	4.250000e-02	4.250000e-02	8.681098e-01	2.475435e-01	2.589020e-01
7.250000e-01	2.750000e-01	2.750000e-01	8.290961e-02	2.731853e-02	2.945373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Average: 0.11254935229185997,0.024294753957690096,0.03530412241285191
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.724868e+01	7.536497e+00	1.686618e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.169005e+01	4.034341e+00	7.303727e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.664161e+01	3.415902e+00	4.455369e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.219997e+01	2.527189e+00	2.547926e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.107457e+00	1.171440e+00	1.311366e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.745421e+00	9.185155e-01	5.019767e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.172461e+00	4.353981e-01	2.209741e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.522704e+00	2.106924e-01	6.401070e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.327549e+00	3.911927e-01	4.874447e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.894821e+00	5.660546e-01	3.252573e-01
1.850000e-01	2.500000e-02	2.500000e-02	2.012800e+00	5.377986e-01	5.412600e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.162572e-01	4.142622e-02	5.174318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Average: 0.375845441199845,0.012455816412816678,0.030067852206285328
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.019379e-01	2.310860e-02	9.845053e-02
2.100000e-01	4.000000e-02	4.000000e-02	8.870667e-01	1.129012e-01	6.572261e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.171014e+00	2.306731e-01	7.668322e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.442317e+00	1.658544e-01	3.194641e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.728123e+00	6.247765e-01	1.391555e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.534097e+00	7.266378e-01	2.411141e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.202140e+00	3.793908e-01	1.072376e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.485390e-02	3.783066e-02	7.735086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Average: 0.21463467192693128,0.009230038724472561,0.01840588920485109
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	9.343083e-01	1.746021e-01	3.360947e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.464551e+00	2.781935e-01	7.994021e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.096937e+00	0.000000e+00	3.379373e-01
2.675000e-01	3.750000e-02	3.750000e-02	3.031406e+00	4.892959e-01	2.354836e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.541421e+00	3.837091e-01	1.516929e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.171096e-01	1.854073e-01	5.107348e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.427995e-01	1.003876e-01	1.701386e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.231301e-02	9.776273e-03	7.713490e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Average: 0.1145128950394588,0.00993885826870819,0.020082854970622926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.427279e+00	8.431424e-01	1.298137e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.359694e+00	0.000000e+00	1.055531e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.904415e+00	6.565529e-01	3.304217e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.134756e+00	6.154320e-01	2.783623e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.128530e-02	3.560234e-02	9.664620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Average: 0.35250978107502295,0.012633566054480572,0.026591543365737824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.323130e-02	1.561927e-02	5.807023e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.339659e-01	1.789431e-02	1.650324e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.895194e-01	6.168734e-02	3.459068e-01
1.700000e-01	2.000000e-02	2.000000e-02	7.960507e-01	1.339510e-01	5.181005e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.392891e+00	1.979684e-01	6.340574e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.148956e+00	2.475699e-01	5.680770e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.876253e+00	1.876805e-01	3.094276e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.376015e+00	9.403184e-02	1.801085e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.527922e+00	3.665325e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	3.147416e+00	5.589251e-01	2.644877e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.249697e+00	5.381110e-01	2.467373e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.490739e+00	3.853476e-01	1.274718e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.635229e-01	2.036757e-01	7.313466e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.049871e-02	1.907411e-02	7.498954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Average: 0.2122528648381402,0.010410528909626765,0.018188809564746333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.654511e-01	5.116432e-02	1.335489e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.716908e-01	1.550158e-01	3.323151e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.471962e-01	2.315329e-01	5.687391e-01
6.750000e-02	1.000000e-02	1.000000e-02	1.630623e+00	3.173013e-01	7.815359e-01
8.875000e-02	1.125000e-02	1.125000e-02	2.419018e+00	3.100333e-01	8.287291e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.193313e+00	3.494463e-01	6.966026e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.839919e+00	3.674084e-01	4.245490e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.960050e+00	1.545597e-02	2.812267e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.865569e+00	2.389721e-01	2.094218e-01
2.400000e-01	2.000000e-02	2.000000e-02	3.292759e+00	4.126716e-01	2.026659e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.413713e+00	4.132530e-01	2.477622e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.557123e+00	3.162554e-01	1.769552e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.973290e-01	1.966006e-01	1.009765e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.431506e-01	1.089898e-01	3.419157e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.118109e-02	1.139452e-02	3.982390e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Average: 0.10467914218712686,0.009107314101681044,0.015482750609534371
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.178715e+00	4.663625e-01	9.721335e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.195978e+00	6.141377e-01	1.382316e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.062846e+00	9.283480e-01	1.814333e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.935444e+00	1.101781e+00	1.801364e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.150267e+00	6.765926e-01	1.377052e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.720585e+00	2.792188e-01	6.433421e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.900834e+00	1.699726e-01	5.940443e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.449925e+00	5.963799e-01	3.456201e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.729491e+00	6.658458e-01	3.933492e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.304840e+00	5.442433e-01	3.230724e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.313674e+00	3.564986e-01	1.678889e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.329381e-02	1.851065e-02	8.066249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Average: 0.3443097767632955,0.01565681392918028,0.030585180472428697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.244640e-02	3.669722e-03	1.745410e-01
1.400000e-01	4.000000e-02	4.000000e-02	5.235883e-01	4.311717e-02	6.560886e-01
2.200000e-01	4.000000e-02	4.000000e-02	1.581764e+00	8.928539e-02	7.988081e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.889403e+00	1.199467e-01	3.172678e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.287558e+00	5.602348e-01	7.158917e-02
4.600000e-01	4.000000e-02	4.000000e-02	2.441841e+00	7.280571e-01	9.957460e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.308746e+00	4.306189e-01	7.766759e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.911124e-01	1.984279e-01	3.527919e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.453585e-02	1.849021e-02	2.974502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Average: 0.18549935042395083,0.010741372642396052,0.0220319534275267
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.968782e-01	4.181507e-02	4.787277e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.751708e+00	2.761545e-01	1.159810e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.075344e+00	1.742844e-01	1.221532e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.653237e+00	7.857038e-02	3.851804e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.311728e+00	3.871252e-01	8.183036e-02
2.660000e-01	4.100000e-02	4.100000e-02	2.213446e+00	5.172386e-01	9.428812e-02
3.475000e-01	4.050000e-02	4.050000e-02	1.220409e+00	3.261161e-01	8.393037e-02
4.280000e-01	4.000000e-02	4.000000e-02	6.011477e-01	1.651972e-01	2.139961e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.208658e-02	2.310642e-02	3.296978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Average: 0.07639665636917337,0.007797935726531799,0.016087758544874806
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.839360e+01	3.028086e+00	9.699373e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.665584e+01	8.034675e-01	6.046087e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.133103e+01	3.169319e-01	2.111016e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.281684e+00	1.455719e-01	6.770982e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.514338e+00	6.040520e-01	7.790229e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.175863e+00	5.873703e-01	1.211478e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.197263e+00	3.848702e-01	1.037267e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.316023e-02	2.466207e-02	3.606995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Average: 0.3243319756696196,0.014583656506214071,0.028259094200519252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.844027e-01	3.048004e-02	2.102155e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.529311e-01	4.400630e-02	3.402986e-01
1.050000e-01	1.500000e-02	1.500000e-02	5.724421e-01	5.992194e-02	4.965527e-01
1.350000e-01	1.500000e-02	1.500000e-02	8.724764e-01	1.279503e-01	5.874157e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.242830e+00	4.185949e-02	6.601374e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.935687e+00	1.694823e-01	5.632135e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.398567e+00	8.869799e-02	3.371592e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.910827e+00	7.029606e-02	1.362431e-01
3.450000e-01	2.500000e-02	2.500000e-02	3.033443e+00	3.522687e-01	4.736587e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.827222e+00	5.649526e-01	9.431895e-02
4.500000e-01	3.000000e-02	3.000000e-02	2.166852e+00	5.496639e-01	1.087072e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.362735e+00	3.760704e-01	8.903453e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.007764e-01	2.017907e-01	5.304625e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.880151e-02	1.904776e-02	7.180358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Average: 0.18724261851921825,0.01074363185346866,0.019333585014533777
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.257239e+00	1.702556e-01	7.332504e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.365399e+00	2.343607e-01	8.651808e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.976412e+00	3.080189e-01	9.228730e-01
4.250000e-02	7.500000e-03	7.500000e-03	2.526986e+00	4.204344e-01	1.081618e+00
6.000000e-02	1.000000e-02	1.000000e-02	2.897753e+00	1.300237e-01	9.960418e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.278438e+00	1.749223e-01	7.060099e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.445325e+00	9.866153e-02	3.110152e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.374406e+00	1.054005e-01	1.342846e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.984152e+00	3.328721e-01	1.142853e-01
2.575000e-01	3.250000e-02	3.250000e-02	2.265884e+00	4.011321e-01	1.300091e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.431711e+00	3.149281e-01	7.641760e-02
4.075000e-01	4.250000e-02	4.250000e-02	7.234083e-01	1.590795e-01	5.757546e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.891806e-02	1.803613e-02	5.021050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Average: 0.08292321995170922,0.00902652669641174,0.015984580834145043
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.635325e+01	4.135612e+00	1.038186e+01
3.750000e-03	1.250000e-03	1.250000e-03	1.894748e+01	2.051103e+00	6.088264e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.570775e+01	1.074335e+00	4.780328e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.342700e+01	8.250518e-01	3.050588e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.056250e+01	3.035715e-01	1.616582e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.127733e+00	2.875205e-01	8.151390e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.942572e+00	2.231385e-01	5.198339e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.428960e+00	3.078316e-01	2.658736e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.460044e+00	5.178988e-01	1.243957e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.494121e+00	5.328580e-01	1.424287e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.524095e+00	4.225509e-01	1.257497e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.031029e-02	2.393317e-02	8.623513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Average: 0.3534894818362593,0.02804536683030806,0.04126838564325036
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.811113e-01	8.651124e-02	1.505838e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.505993e+00	4.863464e-01	1.004248e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.086661e+00	6.269310e-01	6.649882e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.645278e+00	4.116129e-01	3.450651e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.901902e+00	7.532009e-01	4.764986e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.766445e+00	5.907281e-01	4.969108e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.570850e-01	3.154331e-01	3.509990e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.626449e-02	2.838091e-02	2.984385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Average: 0.2088230668110051,0.02341410129435234,0.03172316864715971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.465887e+00	6.604210e-01	5.105462e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.145640e+00	8.371812e-01	8.658922e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.617554e+00	1.998185e-01	4.544556e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.295620e+00	4.713163e-01	6.165370e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.302818e+00	3.491912e-01	4.178608e-01
4.200000e-01	4.000000e-02	4.000000e-02	7.032307e-01	2.116741e-01	2.028331e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.985448e-01	1.097889e-01	7.387569e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.042696e-02	9.377115e-03	7.587597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Average: 0.13586249432189937,0.025746485426224625,0.038472209281140396
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.476920e+00	2.158857e+00	1.420249e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.999055e+00	1.054945e+00	9.996115e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.548890e+00	5.488313e-01	1.041578e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.278251e+00	6.233770e-01	9.603875e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.232133e-01	4.856831e-02	5.143142e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Average: 0.3443012920522987,0.02744929660450146,0.038028753331177945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.146546e-03	4.773777e-03	2.880212e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.586618e-02	4.833736e-02	2.138080e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.197696e-01	1.967115e-01	5.671015e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.027201e+00	3.908682e-01	8.498339e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.963580e+00	6.289894e-01	9.200588e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.811602e+00	6.321241e-01	6.072548e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.429208e+00	4.467905e-01	1.483856e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.485237e+00	3.395270e-01	2.313526e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.163420e+00	5.729085e-01	2.267690e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.575045e+00	6.165637e-01	4.476119e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.863919e+00	5.386044e-01	4.488672e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.205171e+00	3.838546e-01	3.873553e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.592677e-01	2.249940e-01	2.738472e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.238586e-02	1.841174e-02	2.739375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Average: 0.2110982138930123,0.0235957168309176,0.031333037208588155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.793869e-02	5.195276e-02	1.065267e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.034897e-01	2.947849e-01	5.260296e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.303355e+00	6.797295e-01	9.930318e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.223378e+00	9.717137e-01	1.199322e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.291418e+00	1.209751e+00	1.099287e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.967617e+00	1.048959e+00	7.237258e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.157987e+00	6.572645e-01	2.672088e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.889448e+00	1.067093e-01	2.211682e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.391488e+00	3.551283e-01	3.060521e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.724819e+00	4.300711e-01	4.677796e-01
2.835000e-01	2.350000e-02	2.350000e-02	2.028016e+00	4.036676e-01	5.006595e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.386735e+00	3.346344e-01	4.471837e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.821962e-01	2.411927e-01	2.621919e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.689055e-01	1.437580e-01	1.429067e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.911068e-02	1.378110e-02	1.578022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Average: 0.12233993145001884,0.022223847531396224,0.030681034192054618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.692853e-01	3.191533e-01	6.126240e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.737518e+00	1.094986e+00	1.587436e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.815056e+00	2.129365e+00	2.315965e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.015852e+00	2.847186e+00	2.291376e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.303806e+00	2.529261e+00	1.588832e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.332866e+00	1.452711e+00	6.325456e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.481234e+00	1.972178e-01	4.082953e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.097464e+00	5.504110e-01	8.116481e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.728012e+00	6.803456e-01	9.554054e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.466649e+00	6.066464e-01	9.477973e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.570043e+00	4.864534e-01	6.419632e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.532849e-02	2.885878e-02	3.724353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Average: 0.3175184382918573,0.028645692276006718,0.04212240057193706
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.623029e-01	3.202707e-02	3.376556e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.033480e+00	1.865813e-01	1.087522e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.389035e+00	3.727307e-01	5.956074e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.953413e+00	3.750037e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.695014e+00	6.753570e-01	1.040564e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.878865e+00	6.098464e-01	2.711389e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.849265e-01	3.507845e-01	3.286055e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.226997e-01	1.722357e-01	1.426776e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.569805e-02	1.141407e-02	1.452567e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Average: 0.17795175309117717,0.022879862722897826,0.03399212898540774
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.643860e+00	3.016827e-01	1.593855e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.632793e+00	5.643540e-01	2.245498e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.624298e+00	4.877208e-01	8.345155e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.057015e+00	3.903674e-01	1.891820e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.646811e+00	4.600529e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.912088e+00	4.363140e-01	2.581322e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.122111e+00	3.110526e-01	2.668781e-01
4.280000e-01	4.000000e-02	4.000000e-02	6.165702e-01	1.933446e-01	1.520658e-01
7.340000e-01	2.660000e-01	2.660000e-01	6.131919e-02	2.425475e-02	1.613122e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Average: 0.09139252259455455,0.019044423544207476,0.029386978921352114
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.179330e+01	7.970265e+00	2.335746e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.059999e+01	2.726817e+00	5.811720e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.832420e+00	9.211812e-01	7.053549e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.912921e+00	2.625102e-01	1.620551e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.095898e+00	4.389331e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.359005e+00	5.618428e-01	3.700837e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.484015e+00	4.734680e-01	4.081594e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.143937e-02	3.450777e-02	2.946126e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Average: 0.30954908295577166,0.027834195196337064,0.03991329476557309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.573417e-01	2.870348e-02	2.963441e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.504114e-01	7.531400e-02	6.594560e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.173150e-01	1.523056e-01	8.810700e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.286446e+00	2.259137e-01	9.726237e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.867659e+00	3.096148e-01	8.073588e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.438990e+00	3.633376e-01	4.459027e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.740375e+00	3.094358e-01	1.118561e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.855943e+00	3.635954e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.736067e+00	5.275833e-01	3.668989e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.316391e+00	5.655610e-01	2.154045e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.795515e+00	5.152488e-01	2.457798e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.174828e+00	3.819915e-01	2.902650e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.234803e-01	2.173772e-01	2.310246e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.250945e-02	1.871434e-02	2.525287e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Average: 0.17968878776197852,0.022026653025995463,0.03256714699100974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.845651e+00	3.569069e-01	1.502654e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.016143e+00	4.437803e-01	2.059742e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.618120e+00	4.996904e-01	2.008232e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.853772e+00	6.076526e-01	1.529422e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.672817e+00	4.912747e-01	9.398611e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.398930e+00	4.736318e-01	3.410529e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.083399e+00	3.421941e-01	4.693909e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.833660e+00	3.487012e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.512080e+00	3.754106e-01	1.232184e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.953642e+00	3.818949e-01	2.430981e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.312140e+00	3.173434e-01	2.546388e-01
4.075000e-01	4.250000e-02	4.250000e-02	7.319042e-01	2.092900e-01	2.080517e-01
7.250000e-01	2.750000e-01	2.750000e-01	7.048349e-02	2.341371e-02	2.192291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Average: 0.09804586729293673,0.019930240302564378,0.03056264484395703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.314108e+01	7.996941e+00	2.041263e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.619996e+01	3.794729e+00	7.263408e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.793144e+01	2.232828e+00	4.247731e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.224907e+01	1.618511e+00	2.185707e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.222504e+00	1.195803e+00	7.877624e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.442748e+00	4.772414e-01	3.175083e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.933890e+00	3.171959e-01	1.556709e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.319985e+00	1.564635e-01	4.272445e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.157843e+00	4.375969e-01	3.522539e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.655408e+00	5.648812e-01	2.675906e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.784054e+00	5.025550e-01	4.359537e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.950948e-02	3.591016e-02	3.989898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Average: 0.3503041041472059,0.011893379760942624,0.027517858666868622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.575323e-01	2.485273e-02	1.210970e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.297335e+00	1.183416e-01	7.702569e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.824835e+00	2.490482e-01	6.778494e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.829469e+00	2.084341e-01	8.038756e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.266131e+00	7.588203e-01	1.668081e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.875106e+00	5.811782e-01	1.587518e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.337144e-01	2.566169e-01	7.708917e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.775487e-02	2.782934e-02	6.795130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Average: 0.19433523680316167,0.009126970873119727,0.0163299581429463
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.422656e+00	2.002362e-01	4.271759e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.244452e+00	2.050005e-01	7.413010e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.014665e+00	2.221618e-01	2.486755e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.347313e+00	4.804866e-01	1.597593e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.180131e+00	2.976118e-01	6.788812e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.559834e-01	1.416463e-01	3.495090e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.203604e-01	7.487883e-02	1.150013e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.362519e-02	7.409105e-03	1.658522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Average: 0.10257712554824888,0.009161180223400844,0.015948258220149378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.935059e+00	8.070922e-01	1.481552e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.630077e+00	0.000000e+00	1.006215e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.018317e+00	7.345163e-01	3.052697e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.698416e+00	4.900192e-01	1.769877e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.991451e-02	2.958890e-02	5.134000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Average: 0.3332808116062882,0.012803944711684112,0.025154033769011208
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.302124e-02	7.061444e-03	5.891921e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.614099e-01	2.792281e-02	2.108137e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.609732e-01	5.059737e-02	4.644019e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.037436e+00	1.356265e-01	6.851599e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.770693e+00	2.147909e-01	6.945064e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.681672e+00	2.534931e-01	5.347659e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.336592e+00	1.088757e-01	2.208970e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.597199e+00	2.633709e-01	3.386181e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.376351e+00	5.354879e-01	1.566464e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.729114e+00	6.081574e-01	2.088546e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.889506e+00	4.835957e-01	1.308201e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.166668e+00	3.178920e-01	8.497088e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.722100e-01	1.518068e-01	5.058170e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.978634e-02	1.436901e-02	5.068278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Average: 0.1939958163006314,0.010132243432841082,0.01629943683635071
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.799665e-01	7.336669e-02	1.666125e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.342743e-01	1.676486e-01	4.831049e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.403176e+00	2.723160e-01	8.325248e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.325263e+00	3.595219e-01	9.823949e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.193566e+00	2.448182e-01	9.537360e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.975787e+00	2.860724e-01	6.518676e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.358802e+00	8.749405e-02	3.094194e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.220335e+00	1.886097e-01	1.772233e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.608908e+00	4.174762e-01	2.377930e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.778354e+00	4.535612e-01	2.119700e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.990316e+00	3.965947e-01	1.155078e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.264352e+00	2.759297e-01	8.353282e-02
3.935000e-01	3.150000e-02	3.150000e-02	7.261180e-01	1.628318e-01	4.757260e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.546440e-01	9.052374e-02	1.603946e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.737883e-02	9.122266e-03	3.126127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Average: 0.09403983901783922,0.008393370945629114,0.013078959957134942
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.400303e+00	6.550229e-01	1.226886e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.075293e+00	8.669659e-01	1.977847e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.517125e+00	1.068222e+00	2.470403e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.601379e+00	7.967965e-01	2.182619e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.516346e+00	2.137979e-01	1.220229e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.236556e+00	1.151438e-01	7.261761e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.614669e+00	4.982756e-01	4.963568e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.771668e+00	7.441318e-01	2.546693e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.118837e+00	6.754598e-01	3.019291e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.881294e+00	4.876583e-01	2.017381e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.100535e+00	3.140793e-01	5.980767e-02
6.140000e-01	3.860000e-01	3.860000e-01	4.620115e-02	1.565088e-02	4.907010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Average: 0.32081544489537434,0.016235951034362428,0.028624568310779808
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.128834e-01	4.634573e-04	2.260416e-01
1.400000e-01	4.000000e-02	4.000000e-02	7.728420e-01	2.520822e-02	8.276773e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.115223e+00	8.490048e-02	7.651537e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.246277e+00	1.526331e-01	1.318940e-01
3.800000e-01	4.000000e-02	4.000000e-02	3.008759e+00	7.387250e-01	1.963687e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.932504e+00	6.131209e-01	6.922578e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.752637e-01	3.113709e-01	7.108442e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.790012e-01	1.425180e-01	2.730035e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.184671e-02	1.308865e-02	5.475098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Average: 0.16839138980452606,0.010854977976515828,0.018867745138826192
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.476860e-01	5.815425e-02	6.927909e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.643257e+00	2.328697e-01	1.583058e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.893272e+00	7.095916e-02	1.117922e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.935392e+00	6.687728e-02	3.119628e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.992328e+00	5.238534e-01	6.039850e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.838289e+00	4.480481e-01	5.340265e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.759722e-01	2.687933e-01	4.741843e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.723557e-01	1.423403e-01	2.762269e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.309667e-02	1.816278e-02	2.531214e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Average: 0.06898537172829705,0.007759198002059313,0.013317752538338598
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.075997e+01	3.486554e+00	1.400696e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.147912e+01	2.700717e-01	6.333272e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.200972e+01	3.052399e-01	1.884052e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.364207e+00	2.665360e-01	4.418836e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.196040e+00	6.679622e-01	6.422182e-04
1.485000e-01	2.850000e-02	2.850000e-02	1.928071e+00	5.246969e-01	9.550057e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.045759e+00	3.651827e-01	6.303720e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.808564e-02	2.282366e-02	2.396955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Average: 0.304353359142908,0.01484877064795076,0.026655572335693822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.941524e-01	1.314309e-02	2.491851e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.229776e-01	2.000315e-02	4.622613e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.266311e-01	6.205511e-02	6.424932e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.111465e+00	6.829815e-02	7.216871e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.642715e+00	1.115893e-01	7.225277e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.291977e+00	8.639099e-02	4.985238e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.826084e+00	9.434831e-02	2.473473e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.086812e+00	2.210831e-01	3.242718e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.972746e+00	5.096958e-01	8.467436e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.473923e+00	5.891569e-01	8.670838e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.810674e+00	4.920481e-01	5.846049e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.103523e+00	3.145354e-01	5.257752e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.424064e-01	1.502742e-01	4.024463e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.004340e-02	1.473506e-02	4.411684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Average: 0.16854205194397862,0.009718244645372104,0.017728808428445098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.455898e+00	9.755000e-02	8.827469e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.062372e+00	3.159830e-01	1.152650e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.808180e+00	4.475251e-01	1.335286e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.245876e+00	2.341902e-02	1.392119e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.716089e+00	1.406744e-01	1.027783e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.822042e+00	5.193066e-02	5.898301e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.748960e+00	1.093285e-01	2.128754e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.336505e+00	2.807627e-01	1.119474e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.731290e+00	4.452197e-01	8.292543e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.954798e+00	3.967278e-01	3.218037e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.175445e+00	2.655781e-01	4.937057e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.871884e-01	1.354484e-01	3.403264e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.147863e-02	1.523541e-02	2.886343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Average: 0.07348090978975488,0.007548465930895337,0.013744358332187095
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.709382e+01	4.194923e+00	1.385438e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.432761e+01	1.009056e+00	6.879800e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.930883e+01	5.639235e-01	4.349069e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.538699e+01	2.810266e-01	2.698225e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.127784e+01	3.709240e-01	1.689165e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.669828e+00	0.000000e+00	9.872884e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.459533e+00	2.167938e-01	4.028490e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.069099e+00	4.764921e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.148131e+00	5.379108e-01	4.110475e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.200996e+00	5.009944e-01	1.322230e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.340761e+00	3.704955e-01	5.929512e-02
6.050000e-01	3.950000e-01	3.950000e-01	6.228224e-02	2.116803e-02	5.246900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Average: 0.34920797123169744,0.028276796343063237,0.04068760202735683
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.017706e-01	9.216806e-02	1.616852e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.611649e+00	4.966046e-01	1.027006e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.133594e+00	5.728812e-01	5.936553e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.609476e+00	4.286680e-01	7.423683e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.843761e+00	7.599144e-01	4.641769e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.701458e+00	5.744269e-01	4.909490e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.341903e-01	3.083927e-01	3.073608e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.923981e-02	2.558872e-02	3.296238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Average: 0.20530136734935966,0.023823044934164428,0.030978861530430835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.593416e+00	7.005718e-01	5.497906e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.148802e+00	7.097415e-01	8.199408e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.529788e+00	2.401861e-01	4.597693e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.303986e+00	4.775967e-01	5.245465e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.264443e+00	3.440064e-01	3.921484e-01
4.200000e-01	4.000000e-02	4.000000e-02	6.655598e-01	2.073338e-01	2.041529e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.777164e-01	1.023144e-01	8.815574e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.879002e-02	8.660288e-03	7.371163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Average: 0.13258144976737557,0.026246625494056444,0.037721157692702956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.762682e+00	2.247352e+00	1.499604e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.013548e+00	8.879938e-01	9.661131e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.467574e+00	5.928922e-01	1.031568e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.189819e+00	6.217565e-01	8.916293e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.167666e-01	4.701200e-02	5.205131e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Average: 0.34103525699810416,0.028735303691971137,0.03680367393712908
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.260963e-03	5.404011e-03	3.223184e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.139100e-01	5.708223e-02	2.412145e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.744760e-01	2.157203e-01	6.071151e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.130805e+00	4.212950e-01	8.962833e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.040336e+00	5.728387e-01	9.113360e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.921210e+00	6.564356e-01	5.484961e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.382059e+00	3.568386e-01	1.697560e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.487024e+00	3.879850e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.133083e+00	5.933420e-01	2.520808e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.537023e+00	6.318618e-01	4.073851e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.811022e+00	5.308343e-01	4.478348e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.133016e+00	3.587745e-01	3.816278e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.247582e-01	2.103894e-01	2.644131e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.862641e-02	1.746786e-02	2.828266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Average: 0.20831824699027335,0.024540905067872154,0.030005650191857275
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.593313e-02	5.509250e-02	1.161493e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.752202e-01	3.211545e-01	5.930143e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.420692e+00	7.056885e-01	1.052191e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.423769e+00	1.036036e+00	1.256436e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.421694e+00	1.201837e+00	1.113743e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.066704e+00	9.835198e-01	6.913552e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.157927e+00	5.290041e-01	2.248416e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.891086e+00	1.687108e-01	1.775391e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.334220e+00	3.695020e-01	2.896679e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.705583e+00	4.491168e-01	4.495798e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.987472e+00	4.106544e-01	4.975903e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.351881e+00	3.343307e-01	3.895483e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.222015e-01	2.229086e-01	2.838347e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.489925e-01	1.389327e-01	1.504943e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.682953e-02	1.304372e-02	1.508755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Average: 0.11984679734158163,0.022290827432546026,0.029949601272937026
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.351231e-01	3.525867e-01	6.802763e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.911128e+00	1.152373e+00	1.712085e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.070963e+00	2.250874e+00	2.429111e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.196426e+00	2.796989e+00	2.356861e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.577712e+00	2.616448e+00	1.592739e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.485153e+00	1.334741e+00	5.134280e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.437334e+00	1.942223e-01	4.496046e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.073971e+00	5.939770e-01	7.707075e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.591747e+00	6.680673e-01	1.047407e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.441281e+00	6.210544e-01	8.214852e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.481756e+00	4.662366e-01	6.450183e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.123151e-02	2.728445e-02	3.731661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Average: 0.31385228596669745,0.02919450163353071,0.04123920065645331
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.763079e-01	2.966114e-02	3.748083e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.100730e+00	1.897435e-01	1.125655e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.395929e+00	3.230937e-01	5.387911e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.000290e+00	4.664624e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.687961e+00	6.889438e-01	9.022108e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.795888e+00	5.900421e-01	3.247738e-01
5.350000e-01	3.500000e-02	3.500000e-02	9.843708e-01	3.585594e-01	2.423435e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.812634e-01	1.542697e-01	1.704850e-01
8.200000e-01	1.800000e-01	1.800000e-01	2.308601e-02	1.055304e-02	1.324041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Average: 0.17480606002455001,0.023393527085291355,0.033359132808467085
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.806402e+00	3.072879e-01	1.732813e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.813213e+00	5.677066e-01	2.295005e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.627471e+00	4.308204e-01	7.486132e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.066119e+00	4.025036e-01	6.862240e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.657135e+00	4.753331e-01	2.322665e-03
2.660000e-01	4.100000e-02	4.100000e-02	1.871831e+00	4.411234e-01	2.435276e-01
3.475000e-01	4.050000e-02	4.050000e-02	1.092358e+00	3.108168e-01	2.446581e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.961932e-01	1.887613e-01	1.577368e-01
7.340000e-01	2.660000e-01	2.660000e-01	5.616177e-02	2.227081e-02	1.877595e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Average: 0.08824877974888902,0.018679833300325466,0.029908919020961156
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.539135e+01	8.032915e+00	2.494597e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.052115e+01	2.425707e+00	5.595533e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.845096e+00	8.646059e-01	6.623613e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.921284e+00	2.910829e-01	1.578305e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.087092e+00	4.373750e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.332052e+00	5.863146e-01	2.892485e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.424769e+00	4.767908e-01	4.022465e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.665757e-02	3.295500e-02	3.200514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Average: 0.3064614478153928,0.028917963031208915,0.03896090119255652
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.764860e-01	4.129497e-02	3.227438e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.053858e-01	9.322975e-02	6.963370e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.835801e-01	1.647116e-01	9.166455e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.313949e+00	1.800200e-01	9.931168e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.919650e+00	3.056847e-01	7.870880e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.444915e+00	3.506662e-01	4.066896e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.776399e+00	2.915807e-01	9.328284e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.881673e+00	4.146675e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.676830e+00	5.335819e-01	3.001266e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.375606e+00	5.895897e-01	1.446142e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.758956e+00	5.196069e-01	2.625153e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.088802e+00	3.510314e-01	2.877005e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.979958e-01	2.039145e-01	2.191084e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.808516e-02	1.777614e-02	2.692481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Average: 0.17702121396575698,0.022911280232094905,0.03167453565172504
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.032181e+00	3.872087e-01	1.631592e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.284770e+00	5.395347e-01	2.197485e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.798246e+00	5.214734e-01	2.040352e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.914746e+00	5.589150e-01	1.527731e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.711038e+00	4.928979e-01	9.108155e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.373914e+00	4.148860e-01	3.658413e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.093389e+00	3.833828e-01	4.267884e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.861595e+00	3.869956e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.496587e+00	3.920328e-01	3.559121e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.957997e+00	3.932883e-01	2.011588e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.259463e+00	3.134400e-01	2.745351e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.927835e-01	2.003220e-01	1.928710e-01
7.250000e-01	2.750000e-01	2.750000e-01	6.688170e-02	2.203196e-02	2.337956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Average: 0.09517158747548929,0.020175319146982756,0.03036452300121542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.660137e+01	8.566997e+00	2.171650e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.678261e+01	3.857873e+00	7.155369e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.831556e+01	2.507631e+00	4.118763e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.216188e+01	1.437748e+00	2.102796e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.153127e+00	1.106024e+00	7.138202e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.394411e+00	4.678203e-01	2.725414e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.947554e+00	3.305872e-01	1.274113e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.336750e+00	2.297585e-01	2.200088e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.163219e+00	4.596845e-01	1.518239e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.594425e+00	5.685947e-01	2.909627e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.714461e+00	4.998410e-01	4.421203e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.421191e-02	3.471066e-02	4.050885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Average: 0.345464768253272,0.011653964626612279,0.028481119381270847
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.745526e-01	2.390767e-02	1.346401e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.391782e+00	1.219082e-01	8.396327e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.875720e+00	1.996934e-01	6.537173e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.735585e+00	2.711536e-01	8.911414e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.194230e+00	7.974370e-01	1.745711e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.846440e+00	5.780263e-01	1.396907e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.320462e-01	2.571112e-01	3.330771e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.477521e-02	2.703134e-02	6.783990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Average: 0.18945429036759523,0.008713693929522703,0.017336257417918055
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.553930e+00	1.952682e-01	4.731340e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.326508e+00	1.737484e-01	7.438702e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.859101e+00	2.554388e-01	2.241645e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.285825e+00	5.097379e-01	1.256390e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.132179e+00	3.002191e-01	7.693645e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.663552e-01	1.480128e-01	2.111249e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.125842e-01	7.045826e-02	8.083454e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.247565e-02	7.677932e-03	2.009347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Average: 0.0976251987029243,0.008757919216770313,0.016800416267507584
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.251013e+00	8.405074e-01	1.573029e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.594583e+00	0.000000e+00	9.806241e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.929140e+00	7.572674e-01	3.390148e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.630054e+00	5.277688e-01	1.053762e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.328883e-02	3.017747e-02	5.924685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Average: 0.3298927345013505,0.013580664585136293,0.025957950709188327
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.474860e-02	6.919206e-03	6.791192e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.744254e-01	3.763112e-02	2.295606e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.118278e-01	8.610881e-02	4.868693e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.123016e+00	1.416821e-01	7.030713e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.911600e+00	2.262886e-01	7.322254e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.740760e+00	2.316479e-01	4.995642e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.350759e+00	1.530196e-01	1.957334e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.539822e+00	2.875817e-01	7.553466e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.270972e+00	5.362541e-01	1.591468e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.691652e+00	6.169900e-01	1.840070e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.826258e+00	4.900664e-01	1.876113e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.124525e+00	3.088776e-01	8.463829e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.666668e-01	1.543468e-01	2.255235e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.780457e-02	1.368428e-02	5.863007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Average: 0.19067385645675297,0.010275183693306406,0.016664083658506634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.886632e-01	4.981243e-02	1.786276e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.936015e-01	1.869331e-01	5.204616e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.463055e+00	2.153365e-01	8.279944e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.487161e+00	3.848753e-01	1.048986e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.447138e+00	4.092144e-01	9.840791e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.115117e+00	2.201535e-01	6.413591e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.399644e+00	1.309924e-01	2.789518e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.192438e+00	1.874091e-01	2.353787e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.501383e+00	4.025287e-01	1.899059e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.693113e+00	4.719358e-01	1.964575e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.928615e+00	4.089686e-01	1.540547e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.201212e+00	2.744742e-01	1.089393e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.141703e-01	1.669060e-01	4.374073e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.537114e-01	8.983315e-02	1.100990e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.633513e-02	8.546928e-03	2.254931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Average: 0.09146442258184363,0.008597344110722854,0.012812145669666486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.406663e+00	5.174152e-01	1.256513e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.367395e+00	8.912712e-01	2.048559e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.889053e+00	1.144420e+00	2.515007e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.912027e+00	9.009100e-01	2.196700e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.844201e+00	4.095779e-01	1.212570e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.219072e+00	1.140403e-01	7.825222e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.563926e+00	5.086732e-01	3.936749e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.646670e+00	7.420843e-01	3.195498e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.998515e+00	6.842693e-01	3.020828e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.849209e+00	5.028542e-01	1.575325e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.031910e+00	3.140778e-01	1.123412e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.352816e-02	1.565055e-02	3.622369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Average: 0.31603588636727514,0.015885804935988568,0.030133712514257116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.250610e-01	5.826461e-03	2.371800e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.336102e-01	3.512015e-02	8.813157e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.187182e+00	9.154471e-02	7.590581e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.214208e+00	1.635840e-01	1.708932e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.958945e+00	7.573224e-01	5.110767e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.882978e+00	6.223500e-01	8.079014e-02
5.350000e-01	3.500000e-02	3.500000e-02	9.727886e-01	3.181206e-01	1.176936e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.697177e-01	1.371720e-01	1.982642e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.045723e-02	1.261098e-02	5.523668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Average: 0.1641668823113792,0.010664968353703203,0.019624196516053044
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.192085e-01	7.721939e-02	7.650908e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.835477e+00	2.147006e-01	1.693912e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.053947e+00	1.129785e-01	1.170443e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.878427e+00	8.915589e-03	3.858822e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.925158e+00	5.675923e-01	1.941987e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.761693e+00	4.661403e-01	7.038326e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.760786e-01	2.761386e-01	2.058286e-02
4.280000e-01	4.000000e-02	4.000000e-02	5.034654e-01	1.374030e-01	6.684978e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.850561e-02	1.834590e-02	3.113792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Average: 0.06679727236299457,0.007496788189963799,0.013713642709295953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.291677e+01	3.426026e+00	1.516625e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.274530e+01	6.496121e-01	6.531386e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.188630e+01	1.387400e-01	2.102136e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.423564e+00	2.613160e-01	4.015326e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.040990e+00	6.984290e-01	4.926039e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.861611e+00	5.750675e-01	5.798454e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.021475e+00	3.562037e-01	1.868603e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.712955e-02	1.884709e-02	3.807007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Average: 0.30093159987152507,0.015110743358515366,0.028213445799673664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.079389e-01	2.090018e-02	2.623048e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.596049e-01	5.776654e-02	5.000015e-01
1.050000e-01	1.500000e-02	1.500000e-02	7.641663e-01	5.906453e-02	6.620891e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.172199e+00	7.829830e-02	7.769555e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.733947e+00	1.014591e-01	7.271264e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.342410e+00	1.234321e-01	5.002816e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.829187e+00	9.968478e-02	2.659408e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.055445e+00	2.555920e-01	6.534776e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.916856e+00	5.316273e-01	5.205428e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.466968e+00	5.975011e-01	9.440063e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.765858e+00	4.917721e-01	9.327859e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.057226e+00	3.041847e-01	5.196094e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.492425e-01	1.550687e-01	4.407430e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.779931e-02	1.367744e-02	5.825014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Average: 0.16475861070944997,0.010027136001838577,0.01797322441944693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.523393e+00	1.067328e-01	1.051525e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.071034e+00	1.954651e-01	1.341714e+00
2.875000e-02	6.250000e-03	6.250000e-03	2.990051e+00	3.339812e-01	1.430393e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.496624e+00	1.423469e-01	1.392569e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.918413e+00	1.880901e-01	1.065731e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.915641e+00	1.331823e-01	5.984027e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.741748e+00	6.060429e-02	2.973991e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.288900e+00	2.867044e-01	8.474543e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.691805e+00	4.791470e-01	6.374891e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.904775e+00	4.108179e-01	6.243708e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.120575e+00	2.644752e-01	6.609085e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.829361e-01	1.381648e-01	2.611596e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.927103e-02	1.519464e-02	2.225192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Average: 0.07035073495235715,0.008208225737037958,0.013443274654341753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.887070e+01	3.954477e+00	1.470183e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.573447e+01	1.230549e+00	7.413829e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.025109e+01	7.250340e-01	4.568904e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.584474e+01	6.762909e-01	2.743977e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.117240e+01	6.781718e-02	1.845461e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.907731e+00	1.777866e-01	9.643328e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.434797e+00	2.367938e-01	4.334687e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.000762e+00	4.313001e-01	8.413166e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.067236e+00	5.903253e-01	4.120159e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.111789e+00	5.264184e-01	1.075626e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.301281e+00	3.983896e-01	3.981364e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.791172e-02	2.142264e-02	5.382106e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Average: 0.3188656254924205,0.025013512462270238,0.03617795576187255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.325086e-01	1.265395e-01	2.370596e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.193377e+00	4.443473e-01	1.196230e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.580909e+00	3.036347e-01	3.293380e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.377269e+00	7.316575e-01	2.234099e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.294177e+00	7.237081e-01	4.287506e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.334574e+00	4.764806e-01	2.611665e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.199609e-01	2.428906e-01	1.566546e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.218019e-02	1.919602e-02	1.377880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Average: 0.18191950242713012,0.020006244961694147,0.026529836053858835
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.235039e+00	7.639489e-01	6.885390e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.473283e+00	1.949304e-01	8.222964e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.180256e+00	4.271571e-01	5.100728e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.876254e+00	4.560700e-01	3.952030e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.037523e+00	3.016856e-01	2.030096e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.536783e-01	1.755608e-01	1.049573e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.302655e-01	8.888100e-02	4.682352e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.479074e-02	7.288819e-03	2.842395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Average: 0.11235966273460585,0.020005137786757082,0.02839663543346302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.208985e+00	2.372441e+00	1.744230e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.043301e+00	0.000000e+00	1.330530e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.888268e+00	7.100887e-01	1.010003e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.777864e+00	5.648304e-01	5.388217e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.652845e-02	4.091640e-02	2.393409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Average: 0.3140469214406929,0.025533515775222726,0.033870738112000365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.209559e-02	6.262549e-03	4.693157e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.690950e-01	7.162771e-02	3.676926e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.160105e-01	2.684516e-01	8.661458e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.585439e+00	4.399505e-01	1.100315e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.677931e+00	5.630861e-01	8.710528e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.419021e+00	4.057312e-01	3.101965e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.607665e+00	2.803363e-01	1.239596e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.346898e+00	5.988167e-01	1.913754e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.724116e+00	6.589601e-01	3.473889e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.119692e+00	6.022920e-01	3.899254e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.473536e+00	4.713897e-01	2.983017e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.238114e-01	3.149681e-01	1.853741e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.817923e-01	1.777778e-01	1.327931e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.244204e-02	1.261479e-02	1.491723e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Average: 0.18569012139916083,0.021114183025969985,0.02617830225988607
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.507740e-01	8.651547e-02	1.946637e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.850409e-01	5.191906e-01	9.535698e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.206925e+00	9.498856e-01	1.494823e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.368452e+00	1.088947e+00	1.447517e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.348976e+00	1.021639e+00	1.041419e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.630748e+00	6.089684e-01	4.342573e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.385539e+00	1.294064e-01	1.333326e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.699794e+00	3.616134e-01	3.629037e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.976916e+00	4.674733e-01	4.087325e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.283655e+00	4.566573e-01	4.310310e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.659186e+00	3.935323e-01	3.769712e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.120567e+00	3.011488e-01	2.348132e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.944219e-01	2.051863e-01	1.457546e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.613568e-01	1.192101e-01	7.738741e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.850556e-02	1.091332e-02	8.101008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Average: 0.1020670535016749,0.017826614604549304,0.024115958155172437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.322112e-01	4.492793e-01	9.920657e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.899970e+00	1.663335e+00	2.476811e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.723119e+00	2.767298e+00	3.121066e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.156927e+00	3.014453e+00	2.525042e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.802593e+00	1.976601e+00	1.356872e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.842303e+00	4.268534e-01	6.433577e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.094835e+00	4.811006e-01	9.362530e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.533711e+00	7.297341e-01	9.107881e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.173464e+00	7.227555e-01	7.445580e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.990413e+00	5.787560e-01	6.560318e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.221401e+00	4.284091e-01	3.555631e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.523167e-02	2.335305e-02	2.023225e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Average: 0.287705345246833,0.025853676874614706,0.036936150947777247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.667249e-01	2.964902e-02	4.959520e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.472678e+00	1.266775e-01	1.297418e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.793535e+00	2.384639e-01	3.352692e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.014956e+00	5.969479e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.394143e+00	7.235254e-01	1.282436e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.499573e+00	5.249495e-01	1.679243e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.654847e-01	2.877898e-01	1.308991e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.863429e-01	1.237813e-01	8.017987e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.585760e-02	7.421550e-03	5.999491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Average: 0.15532296512877405,0.01976709944299715,0.026991460929356503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.783112e+00	2.823021e-01	2.458991e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.815981e+00	3.566324e-01	2.469945e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.725388e+00	2.335012e-01	4.986280e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.048707e+00	4.730172e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.543918e+00	5.518802e-01	2.529690e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.641200e+00	4.189061e-01	1.502534e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.338409e-01	2.775307e-01	1.168945e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.995471e-01	1.638895e-01	8.444512e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.713194e-02	1.954708e-02	8.470148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Average: 0.07504729574614008,0.01467678287785483,0.021651254465193934
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.472814e+01	5.474835e+00	3.030755e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.072394e+01	1.380735e+00	4.788566e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.472968e+00	3.953262e-01	4.236087e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.830655e+00	1.368085e-01	1.353172e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.969335e+00	5.334261e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.097589e+00	5.751568e-01	1.831178e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.222655e+00	4.413601e-01	2.208348e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.371341e-02	2.886136e-02	1.499154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Average: 0.28080441035676523,0.025513228087862327,0.035221349895837084
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.166545e-01	2.942684e-02	4.136231e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.653862e-01	8.241374e-02	9.296800e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.158939e+00	1.571363e-01	1.135228e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.726095e+00	1.350089e-01	1.094310e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.366219e+00	2.457415e-01	7.433330e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.800916e+00	2.362188e-01	2.512500e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.871171e+00	2.595975e-01	1.222737e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.912129e+00	5.729421e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.529140e+00	6.133323e-01	7.286206e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.045359e+00	5.886488e-01	1.752888e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.478890e+00	4.741571e-01	1.827379e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.078486e-01	3.153022e-01	1.407962e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.689400e-01	1.738705e-01	1.028959e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.320949e-02	1.304228e-02	1.398864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Average: 0.15634302485904875,0.019282587630267467,0.025951411498178978
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.887959e+00	3.587847e-01	2.242617e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.452350e+00	4.119140e-01	2.779305e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.843804e+00	3.622579e-01	2.266984e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.687947e+00	4.600736e-01	1.544924e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.058251e+00	3.145349e-01	6.532544e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.364771e+00	1.824830e-01	2.640705e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.122975e+00	4.158032e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.807601e+00	4.577331e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.339092e+00	4.296267e-01	9.476860e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.735447e+00	3.902278e-01	1.482783e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.087913e+00	2.877719e-01	1.651879e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.929361e-01	1.799465e-01	9.453933e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.236610e-02	1.900624e-02	1.250738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Average: 0.07943939386906827,0.015361677132137666,0.023230845870970115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.454293e+01	6.506018e+00	2.580567e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.904150e+01	2.353245e+00	6.940766e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.811696e+01	1.344631e+00	3.355784e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.166026e+01	6.119214e-01	1.493842e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.072094e+00	6.738347e-01	5.142270e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.478891e+00	4.299224e-01	2.443584e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.861392e+00	1.360471e-01	1.290039e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.229443e+00	2.478815e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.944125e+00	5.113611e-01	6.396681e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.369513e+00	5.889719e-01	1.932507e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.479096e+00	4.762688e-01	3.163424e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.727439e-02	3.057821e-02	2.176398e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Average: 0.32098620922760435,0.012393276718149493,0.02716851578820656
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.596250e-01	2.821425e-02	1.797252e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.867300e+00	1.226301e-01	9.961752e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.419070e+00	1.750487e-01	4.792075e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.740887e+00	5.924944e-01	1.020751e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.640739e+00	8.134765e-01	1.697897e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.431994e+00	4.856121e-01	4.740730e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.292057e-01	1.977071e-01	1.751951e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.306316e-02	1.783320e-02	9.817688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Average: 0.17034560802215534,0.008585464391817427,0.016060673628274985
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.143639e+00	1.900935e-01	5.915084e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.755875e+00	5.857542e-02	6.849475e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.457300e+00	4.582027e-01	1.778335e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.848953e+00	4.681162e-01	8.703512e-02
3.425000e-01	3.750000e-02	3.750000e-02	9.430914e-01	2.619456e-01	3.474997e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.681584e-01	1.377592e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.517286e-01	5.800873e-02	2.380238e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.620845e-03	5.852405e-03	1.058731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Average: 0.08791578071934734,0.007930179320195227,0.014122047841874735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.595114e+00	6.630838e-01	1.674495e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.271430e+00	0.000000e+00	8.169669e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.382444e+00	7.578281e-01	2.254425e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.390863e+00	4.693661e-01	6.032410e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.282142e-02	2.445371e-02	3.865553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Average: 0.30953735444138014,0.013670134931611566,0.025972710747716843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.311290e-02	1.026899e-02	7.428262e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.041353e-01	2.473983e-02	3.062088e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.902963e-01	1.128132e-01	6.919297e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.406716e+00	1.321168e-01	8.763520e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.352359e+00	2.100923e-01	7.796718e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.257220e+00	2.237112e-01	3.897628e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.645321e+00	1.141835e-01	1.991593e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.527960e+00	5.015933e-01	1.268631e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.061098e+00	6.901380e-01	1.739063e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.289210e+00	6.224546e-01	1.198023e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.513957e+00	4.504056e-01	8.848819e-02
5.150000e-01	2.500000e-02	2.500000e-02	8.550621e-01	2.562113e-01	7.047667e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.271576e-01	1.294293e-01	2.298182e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.906676e-02	1.150236e-02	1.617187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Average: 0.1731510345183517,0.009994555563448165,0.016107747391493843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.333342e-01	6.548062e-02	2.334955e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.015344e+00	2.355014e-01	7.958087e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.066749e+00	2.759020e-01	1.225205e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.321651e+00	3.321318e-01	1.305566e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.233576e+00	2.195447e-01	1.038951e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.790980e+00	1.509236e-01	4.742742e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.654791e+00	1.132786e-01	3.830901e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.029112e+00	4.129030e-01	1.395960e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.125279e+00	5.240561e-01	2.200905e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.311581e+00	4.906940e-01	1.172307e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.605346e+00	3.753701e-01	8.608767e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.030211e+00	2.573924e-01	3.060830e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.846098e-01	1.510633e-01	2.239026e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.592255e-01	6.971419e-02	3.960668e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.237530e-02	8.202007e-03	9.102224e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Average: 0.08103476154798663,0.007615690361156571,0.012097666277591915
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.735599e+00	6.484237e-01	1.643722e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.565918e+00	1.145927e+00	2.795902e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.554470e+00	1.071030e+00	3.188198e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.667266e+00	6.008351e-01	2.218731e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.799192e+00	2.595743e-01	1.220363e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.225353e+00	2.266267e-01	7.768243e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.015549e+00	7.494524e-01	4.095244e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.141496e+00	8.146235e-01	2.190420e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.566615e+00	6.484392e-01	2.023466e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.577413e+00	4.821552e-01	1.002274e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.255857e-01	2.620170e-01	9.852448e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.628780e-02	1.563823e-02	1.564069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Average: 0.2942483566192428,0.016645183522636442,0.02912056298186433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.772410e-01	3.334113e-03	3.169344e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.115305e+00	2.825169e-02	1.075264e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.658879e+00	5.048247e-02	6.592853e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.352871e+00	4.610564e-01	2.061748e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.640183e+00	8.066779e-01	1.710438e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.566799e+00	5.711448e-01	2.032975e-02
5.350000e-01	3.500000e-02	3.500000e-02	7.677698e-01	2.663713e-01	1.560122e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.405038e-01	9.525062e-02	4.623142e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.381614e-02	8.472699e-03	3.616710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Average: 0.14742489799906716,0.010862110467993596,0.01897565092631809
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.491512e+00	1.177027e-01	1.178634e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.949252e+00	9.862837e-02	2.156113e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.589922e+00	5.020270e-02	1.014637e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.764212e+00	3.446623e-01	1.628342e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.639755e+00	6.330494e-01	4.307177e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.560649e+00	4.511532e-01	3.350379e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.273882e-01	2.525961e-01	5.727167e-04
4.280000e-01	4.000000e-02	4.000000e-02	4.139040e-01	1.312884e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.895084e-02	1.385458e-02	5.355509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Average: 0.05871765879051544,0.006941524649174517,0.012776326882611072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.982500e+01	2.431850e+00	2.192778e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.594857e+01	1.624561e-01	7.331254e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.100478e+01	1.735339e-01	1.557795e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.715939e+00	4.597978e-01	5.087394e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.924780e+00	7.572426e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.709121e+00	5.409307e-01	3.817761e-02
2.035000e-01	2.650000e-02	2.650000e-02	9.120211e-01	3.463393e-01	1.992698e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.824646e-02	1.682295e-02	3.487283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Average: 0.28156112534922695,0.01568638686759788,0.02766586465568166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.257470e-01	1.449005e-02	3.338934e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.734915e-01	6.249585e-02	6.333921e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.391894e-01	7.029894e-02	8.536415e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.482530e+00	7.420735e-02	9.176930e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.068442e+00	6.564445e-02	7.841404e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.732294e+00	8.249916e-02	4.611003e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.100638e+00	6.123971e-02	2.023139e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.105535e+00	4.403668e-01	1.168565e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.721733e+00	6.276117e-01	1.524709e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.188158e+00	6.164789e-01	1.550559e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.531850e+00	4.703879e-01	1.716447e-02
5.100000e-01	3.000000e-02	3.000000e-02	8.416974e-01	2.598073e-01	6.481141e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.230519e-01	1.251242e-01	1.161091e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.994161e-02	1.154127e-02	1.257490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Average: 0.14953287678766078,0.009969325856371142,0.017068566223678333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.943787e+00	1.005007e-01	1.354420e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.046414e+00	4.095246e-01	1.694542e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.865227e+00	1.706141e-01	1.830184e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.379291e+00	1.484923e-01	1.539312e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.405932e+00	8.285111e-02	1.075882e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.229676e+00	1.244423e-01	5.679950e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.785221e+00	1.954654e-01	1.434825e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.156093e+00	4.320921e-01	4.292068e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.421351e+00	4.701964e-01	6.057709e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.669437e+00	3.944108e-01	1.912878e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.891762e-01	2.576952e-01	2.895369e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.800385e-01	1.210516e-01	2.220886e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.222897e-02	1.336736e-02	1.087586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Average: 0.06242519425194832,0.007371321679087925,0.012314361910763703
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.315719e+01	4.234345e+00	1.913234e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.039431e+01	4.283374e-01	7.936052e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.311158e+01	7.709494e-01	4.542617e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.620403e+01	3.261099e-02	3.197613e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.102024e+01	2.313372e-01	1.237600e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.122729e+00	1.430296e-01	6.984833e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.865522e+00	3.096156e-01	1.231976e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.650590e+00	4.362354e-01	4.568172e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.900213e+00	5.970421e-01	5.156517e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.003640e+00	5.671554e-01	2.794769e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.156964e+00	3.925102e-01	2.184390e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.851700e-02	1.804296e-02	5.065812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Average: 0.3141335372840187,0.024562343298582034,0.03642006085141464
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.710269e-01	1.318574e-01	2.582253e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.282933e+00	4.448378e-01	1.208037e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.525102e+00	2.285727e-01	3.648818e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.314418e+00	7.209790e-01	2.590123e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.303548e+00	7.376817e-01	3.412598e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.277059e+00	4.669025e-01	2.764586e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.038645e-01	2.370376e-01	1.339877e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.842830e-02	1.799517e-02	1.425052e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Average: 0.1781744623808463,0.019520882787821936,0.026346141676297258
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.361241e+00	7.608084e-01	7.180152e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.440665e+00	1.099475e-01	7.942956e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.112574e+00	4.399291e-01	5.179393e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.842371e+00	4.633619e-01	3.285640e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.027497e+00	2.981462e-01	1.865927e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.277310e-01	1.714661e-01	1.043826e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.201717e-01	8.809062e-02	4.819725e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.341881e-02	6.840835e-03	3.539462e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Average: 0.1096400240641006,0.020209368063337993,0.028071536229070507
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.503108e+00	2.384973e+00	1.795838e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.979750e+00	0.000000e+00	1.434146e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.733249e+00	7.277422e-01	9.888228e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.819196e+00	5.724165e-01	4.174375e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.006780e-02	3.877260e-02	2.706582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Average: 0.3097994785422272,0.024358908169746007,0.034120518266641586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.469006e-02	8.216157e-03	4.880446e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.976010e-01	8.892878e-02	4.072978e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.703165e-01	2.555562e-01	9.150512e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.671186e+00	4.173152e-01	1.114013e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.715914e+00	4.965501e-01	8.234555e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.473754e+00	3.869576e-01	2.596015e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.592847e+00	3.142373e-01	1.159294e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.286614e+00	6.075789e-01	1.446703e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.713166e+00	6.665625e-01	3.236004e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.064181e+00	6.007698e-01	3.402501e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.429670e+00	4.494229e-01	2.553684e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.178636e-01	3.157531e-01	2.006014e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.472290e-01	1.628457e-01	1.237301e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.216782e-02	1.288057e-02	1.358921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Average: 0.18234731910327917,0.01990375223186902,0.026616943985458857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.655862e-01	9.767422e-02	2.107130e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.075896e+00	5.458245e-01	1.069059e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.357070e+00	9.659245e-01	1.563508e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.536636e+00	1.104338e+00	1.476437e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.363381e+00	8.811584e-01	9.800957e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.609604e+00	5.078889e-01	4.231183e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.367679e+00	9.002948e-02	2.193143e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.698000e+00	3.866474e-01	2.990262e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.938083e+00	4.839024e-01	4.438127e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.244815e+00	4.630219e-01	3.877600e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.579855e+00	3.762929e-01	3.563501e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.139801e+00	3.048570e-01	1.836966e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.880969e-01	1.996088e-01	1.264119e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.558255e-01	1.196213e-01	7.929960e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.693816e-02	1.065405e-02	8.991558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Average: 0.10035720685415155,0.01754759828696334,0.023305574105086976
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.497430e-01	5.432043e-01	1.069768e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.095816e+00	1.698855e+00	2.636083e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.037974e+00	2.832434e+00	3.213046e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.499495e+00	3.013718e+00	2.558024e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.848803e+00	1.805368e+00	1.258101e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.720150e+00	9.251699e-02	7.183337e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.147982e+00	5.295059e-01	8.514101e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.479558e+00	7.707409e-01	8.671169e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.946213e+00	6.904507e-01	8.282247e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.030279e+00	5.874664e-01	4.697311e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.202402e+00	4.186346e-01	3.530305e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.413441e-02	2.321044e-02	1.907591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Average: 0.28318745624178265,0.025569634749894543,0.03679135366808167
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.942161e-01	2.788729e-02	5.482392e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.526194e+00	1.072979e-01	1.287490e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.843614e+00	2.273379e-01	3.113302e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.977899e+00	5.928337e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.395708e+00	7.457085e-01	8.312287e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.439193e+00	5.186793e-01	1.709059e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.419737e-01	2.826692e-01	1.072282e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.714912e-01	1.179243e-01	7.943499e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.396448e-02	6.693039e-03	5.307148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Average: 0.15175727159372207,0.019099205124077007,0.02714113115065314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.034025e+00	2.961093e-01	2.622114e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.903052e+00	3.114405e-01	2.425437e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.697307e+00	1.747315e-01	5.237085e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.116312e+00	5.391916e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.473677e+00	5.329037e-01	5.388138e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.637704e+00	4.313702e-01	9.445772e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.222495e-01	2.759438e-01	1.130319e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.836151e-01	1.621732e-01	7.708094e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.355450e-02	1.874996e-02	9.605575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Average: 0.0729048319952188,0.014758520917010062,0.021950191465722677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.859174e+01	5.738826e+00	3.117016e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.049659e+01	1.140510e+00	4.360097e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.603563e+00	3.708427e-01	5.206245e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.812336e+00	1.360989e-01	1.306351e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.883181e+00	5.310692e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.085323e+00	5.854746e-01	1.186125e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.228592e+00	4.293097e-01	2.099758e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.888494e-02	2.752268e-02	1.841383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Average: 0.27705246167624925,0.02458212414788713,0.03482694419590365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.307234e-01	2.376693e-02	4.473475e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.663629e-01	2.272243e-02	1.014151e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.220319e+00	1.365273e-01	1.136492e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.804118e+00	1.458061e-01	1.062864e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.416268e+00	2.072311e-01	7.150343e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.769548e+00	1.772122e-01	2.886249e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.987988e+00	3.677292e-01	2.517441e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.836812e+00	5.496794e-01	1.366650e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.533960e+00	6.310440e-01	3.681991e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.022957e+00	5.926938e-01	1.346180e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.429944e+00	4.561719e-01	1.618868e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.928075e-01	3.110097e-01	1.394518e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.384882e-01	1.620755e-01	1.069513e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.279904e-02	1.318840e-02	1.228047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Average: 0.15353859386731833,0.018263033442405596,0.02560441881831893
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.934281e+00	1.785164e-01	2.430693e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.715291e+00	3.899914e-01	2.878787e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.983159e+00	3.608430e-01	2.218942e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.683573e+00	3.722973e-01	1.359225e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.058548e+00	2.733643e-01	7.369188e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.479097e+00	2.325127e-01	1.797847e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.067250e+00	3.426497e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.809178e+00	4.577792e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.333991e+00	4.476902e-01	4.808560e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.651451e+00	3.802256e-01	1.686944e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.097297e+00	2.947275e-01	1.032672e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.913561e-01	1.784467e-01	8.956190e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.090184e-02	1.854291e-02	1.264180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Average: 0.07787888202011865,0.01505830899442985,0.022448341327331853
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.733098e+01	5.997027e+00	2.640937e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.845744e+01	1.643744e+00	7.974256e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.833627e+01	1.189647e+00	2.812460e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.223030e+01	7.384328e-01	1.132404e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.984837e+00	5.681036e-01	4.909811e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.416071e+00	3.217504e-01	2.494503e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.777438e+00	1.123691e-01	1.285075e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.178142e+00	2.248225e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.927232e+00	5.338745e-01	4.957853e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.295097e+00	5.871862e-01	2.099775e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.501621e+00	4.776185e-01	1.997700e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.508090e-02	2.992037e-02	2.211464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Average: 0.31790565243989455,0.012233810029452119,0.026805345750339438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.900547e-01	3.873721e-02	1.964814e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.970757e+00	1.373712e-01	1.007824e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.386452e+00	1.572967e-01	4.100775e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.648462e+00	6.529684e-01	1.535002e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.577327e+00	7.754897e-01	1.362711e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.424534e+00	4.662438e-01	7.250441e-02
5.550000e-01	3.500000e-02	3.500000e-02	6.019709e-01	1.873212e-01	2.118119e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.610379e-02	1.876290e-02	5.241149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Average: 0.16786961530072242,0.008579157550124755,0.016249786982503234
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.257172e+00	1.821092e-01	6.159916e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.727188e+00	3.359426e-02	6.465376e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.380040e+00	4.627247e-01	1.913274e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.812121e+00	4.679665e-01	8.137262e-02
3.425000e-01	3.750000e-02	3.750000e-02	9.247622e-01	2.769207e-01	3.480668e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.400348e-01	1.204457e-01	2.157595e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.664832e-01	5.950543e-02	7.283873e-03
7.750000e-01	2.250000e-01	2.250000e-01	9.356684e-03	5.568246e-03	1.783237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Average: 0.08523268645416918,0.007681497303640053,0.01399613065000152
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.875563e+00	6.614407e-01	1.744165e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.221322e+00	4.008277e-02	6.693965e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.263893e+00	7.598569e-01	2.386469e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.321402e+00	4.460568e-01	1.111431e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.145694e-02	2.624331e-02	1.100832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Average: 0.3065763662145128,0.013275123138157985,0.025516922342152082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.903010e-02	9.748194e-03	8.352919e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.170210e-01	3.273319e-02	3.346134e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.245640e-01	7.729814e-02	6.981895e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.503366e+00	1.352726e-01	8.886706e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.388312e+00	2.096292e-01	7.925738e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.301451e+00	1.852305e-01	3.739247e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.654538e+00	1.774174e-01	1.101917e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.503564e+00	5.531000e-01	1.740632e-01
3.700000e-01	2.000000e-02	2.000000e-02	3.012967e+00	6.807255e-01	1.428688e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.196694e+00	5.973783e-01	1.224563e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.469953e+00	4.401554e-01	6.128988e-02
5.150000e-01	2.500000e-02	2.500000e-02	8.747409e-01	2.667860e-01	3.702480e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.092782e-01	1.167405e-01	3.809463e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.907639e-02	1.314911e-02	7.741157e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Average: 0.1707593535416283,0.00938325810155019,0.016573621079049833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.584025e-01	7.464766e-02	2.680032e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.088404e+00	2.710566e-01	8.568243e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.221639e+00	2.803431e-01	1.275583e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.373587e+00	2.157613e-01	1.323855e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.403675e+00	3.734731e-01	9.765771e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.675612e+00	4.110258e-02	5.683032e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.693206e+00	1.053054e-01	3.035290e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.962886e+00	4.493611e-01	2.115194e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.135324e+00	5.329446e-01	1.661484e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.240794e+00	4.704734e-01	1.227863e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.586351e+00	3.768435e-01	7.844727e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.004219e+00	2.521157e-01	4.447317e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.592346e-01	1.442856e-01	3.111977e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.749004e-01	7.436114e-02	1.840662e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.214802e-02	9.832504e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Average: 0.07972909234783228,0.007399009767890374,0.01186711162167442
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.918579e+00	7.080384e-01	1.727263e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.916042e+00	1.279249e+00	3.048225e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.771366e+00	8.958200e-01	3.215457e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.942957e+00	6.512996e-01	2.117755e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.649394e+00	2.191253e-02	1.184547e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.235789e+00	2.970846e-01	8.845434e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.948100e+00	7.010782e-01	3.177456e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.051933e+00	7.901787e-01	2.741357e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.545263e+00	6.475036e-01	2.015889e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.519635e+00	4.603588e-01	8.269185e-02
2.080000e-01	2.000000e-02	2.000000e-02	8.337752e-01	2.803517e-01	9.529600e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.537925e-02	1.484065e-02	6.317741e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Average: 0.2917305383416406,0.017152410211849822,0.028820977563660533
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.008716e-01	1.293219e-02	3.436986e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.170882e+00	2.472307e-02	1.100306e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.725421e+00	6.699877e-02	6.051785e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.298487e+00	4.733980e-01	1.084085e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.595220e+00	7.891745e-01	1.902572e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.543411e+00	5.523463e-01	3.415976e-02
5.350000e-01	3.500000e-02	3.500000e-02	7.273751e-01	2.453654e-01	2.196936e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.542723e-01	1.038216e-01	1.162744e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.256635e-02	8.216596e-03	4.466246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Average: 0.14712504612628216,0.010866710107203775,0.018627218605159562
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.604140e+00	9.771909e-02	1.269839e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.948419e+00	0.000000e+00	2.139971e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.635988e+00	8.159677e-02	9.091093e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.804515e+00	3.350310e-01	1.608458e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.587610e+00	6.230129e-01	3.790927e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.544371e+00	4.342674e-01	2.056742e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.051838e-01	2.540139e-01	2.254422e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.952481e-01	1.066844e-01	7.928766e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.326811e-02	1.350965e-02	2.060554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Average: 0.05780137448288193,0.007724303921580522,0.012253091085170434
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.237321e+01	2.188107e+00	2.251930e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.624878e+01	3.819231e-01	7.225506e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.094037e+01	1.929079e-01	1.462454e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.760277e+00	5.831329e-01	4.149938e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.892112e+00	7.577254e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.606470e+00	4.996030e-01	1.236416e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.755704e-01	3.317250e-01	2.588969e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.894159e-02	1.796546e-02	1.383815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Average: 0.27889131074782914,0.015254551421570894,0.027053950326454912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.317963e-01	4.943671e-03	3.969816e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.776598e-01	2.555403e-02	6.820651e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.862874e-01	1.848958e-02	9.006639e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.519290e+00	1.172739e-01	9.174343e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.190172e+00	1.400989e-01	7.687491e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.687732e+00	1.881109e-03	4.813186e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.129878e+00	1.514508e-01	1.893698e-01
2.950000e-01	2.500000e-02	2.500000e-02	3.075675e+00	4.774583e-01	6.462690e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.719160e+00	6.404522e-01	1.462482e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.152672e+00	6.077566e-01	1.843845e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.473027e+00	4.492136e-01	4.033568e-02
5.100000e-01	3.000000e-02	3.000000e-02	8.597202e-01	2.653390e-01	3.000113e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.008519e-01	1.153305e-01	3.765663e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.973124e-02	1.351850e-02	7.106785e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Average: 0.14729891731644396,0.009662567480181461,0.017120573853355497
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.040942e+00	9.717520e-02	1.395062e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.112249e+00	3.097792e-01	1.784422e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.898589e+00	9.370461e-02	1.966673e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.413235e+00	4.083196e-02	1.578352e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.506194e+00	1.122504e-01	9.899712e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.265930e+00	1.646576e-01	4.506334e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.740449e+00	1.210396e-01	2.828101e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.169118e+00	4.668537e-01	5.725769e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.418388e+00	4.736343e-01	1.516368e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.653381e+00	4.289079e-01	2.293313e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.683399e-01	2.469868e-01	1.508282e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.716939e-01	1.227546e-01	3.432318e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.986243e-02	1.246314e-02	8.414773e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Average: 0.06059136924413343,0.007150728317466361,0.012347178266827366
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.519682e+01	3.108645e+00	1.995006e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.117139e+01	4.178892e-01	8.078932e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.270285e+01	4.799482e-01	4.185166e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.641493e+01	4.031105e-01	2.235492e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.092955e+01	2.776273e-01	1.719969e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.200882e+00	2.631424e-01	4.662733e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.003619e+00	5.012401e-01	7.078358e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.634740e+00	4.304012e-01	5.963349e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.820765e+00	5.759764e-01	8.727034e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.932505e+00	5.678576e-01	8.370517e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.089881e+00	3.500987e-01	5.791152e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.874792e-02	1.934215e-02	2.089170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Average: 0.29651954240518924,0.022078782059307578,0.03236402193859306
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.277867e-01	1.704285e-01	2.877652e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.728823e+00	3.555667e-01	1.101267e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.620645e+00	9.430798e-02	2.147406e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.994159e+00	7.174378e-01	2.478238e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.954513e+00	6.098822e-01	2.783483e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.060775e+00	3.605264e-01	2.319105e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.030860e-01	1.916179e-01	8.552702e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.070632e-02	1.471164e-02	7.974361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Average: 0.16620508527835268,0.016549842592799097,0.023376311165385383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.859431e+00	7.611741e-01	7.200550e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.381179e+00	0.000000e+00	9.003511e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.830862e+00	4.445235e-01	4.158995e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.653127e+00	3.889507e-01	2.549020e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.834527e-01	2.422078e-01	1.688519e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.108595e-01	1.603518e-01	4.225527e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.862214e-01	7.268171e-02	4.346914e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.113516e-02	5.866731e-03	2.650753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Average: 0.10032091801128093,0.01581279217385509,0.02480412310015176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.489060e+00	2.287604e+00	1.773864e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.765621e+00	0.000000e+00	1.622628e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.317732e+00	6.811521e-01	8.643833e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.628337e+00	4.805216e-01	3.137478e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.339589e-02	3.460855e-02	1.770405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Average: 0.29344157653694247,0.021581526630679304,0.03156374151179636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.925828e-02	9.493661e-03	6.589825e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.024075e-01	1.308558e-01	5.192710e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.072816e+00	3.178920e-01	1.045914e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.132008e+00	4.587949e-01	1.064782e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.190379e+00	4.235868e-01	5.896304e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.612348e+00	1.427296e-01	1.654684e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.516551e+00	4.246457e-01	5.577277e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.037411e+00	6.104064e-01	2.425452e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.431684e+00	6.091170e-01	2.343531e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.859400e+00	5.313395e-01	2.369072e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.177113e+00	3.592542e-01	2.793763e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.671046e-01	2.595975e-01	1.298108e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.864569e-01	1.402659e-01	8.167354e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.656999e-02	1.043813e-02	5.801446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Average: 0.1706571207508865,0.01725352130666627,0.02348832211505833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.784656e-01	1.666226e-01	2.935003e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.660057e+00	7.790111e-01	1.273167e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.167136e+00	1.118015e+00	1.662786e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.266292e+00	1.038160e+00	1.306182e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.924777e+00	7.757344e-01	7.009262e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.602223e+00	2.219368e-03	4.953367e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.123306e+00	2.168105e-01	3.311993e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.490983e+00	3.919323e-01	3.424028e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.682802e+00	4.366000e-01	3.792310e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.044413e+00	4.170456e-01	2.815668e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.474585e+00	3.390246e-01	2.386241e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.252718e-01	2.389389e-01	2.337719e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.290516e-01	1.774538e-01	5.075367e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.278004e-01	1.065743e-01	5.361417e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.472407e-02	9.533051e-03	4.643830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Average: 0.09182474629697512,0.014350244790053743,0.0209820787244549
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.118452e+00	6.863907e-01	1.397797e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.202976e+00	2.334755e+00	3.083855e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.702050e+00	3.306192e+00	3.377095e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.552797e+00	2.713393e+00	2.295018e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.362530e+00	1.026187e+00	1.166259e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.612984e+00	1.342149e-01	8.611578e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.729913e+00	6.038460e-01	9.799770e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.072350e+00	7.309427e-01	8.249535e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.643344e+00	6.178458e-01	7.305236e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.814870e+00	5.063240e-01	3.677282e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.126923e+00	3.864404e-01	2.151153e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.902252e-02	2.134899e-02	1.223895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Average: 0.26902457111319117,0.023611501088034254,0.03308292408154284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.264046e-01	3.693414e-02	6.330736e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.881829e+00	1.087143e-01	1.206852e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.957105e+00	1.716804e-01	1.299383e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.940375e+00	6.752138e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.188817e+00	6.411922e-01	6.045600e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.206656e+00	4.071225e-01	1.975665e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.443792e-01	2.357395e-01	6.482610e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.097943e-01	9.289860e-02	5.629025e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.957719e-03	5.013731e-03	4.198891e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Average: 0.14246058846533938,0.01608814462743885,0.023780067244567438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.189721e+00	3.442106e-01	2.923912e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.421322e+00	1.817224e-01	2.192622e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.621120e+00	1.457468e-01	1.956855e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.037209e+00	5.045709e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.408247e+00	5.139083e-01	4.255315e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.442202e+00	3.553352e-01	1.336591e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.706923e-01	2.398955e-01	5.980858e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.560373e-01	1.496785e-01	3.673072e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.678152e-02	1.577672e-02	8.093940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Average: 0.06720314137875133,0.011501018441280556,0.019422796996923397
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.165005e+01	4.288620e+00	3.090238e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.938419e+01	7.107221e-01	2.596855e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.343085e+00	2.507782e-01	3.773949e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.880698e+00	2.290604e-01	1.233267e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.751603e+00	4.705550e-01	6.688723e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.987518e+00	5.269073e-01	1.013660e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.129636e+00	3.807418e-01	1.547324e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.359398e-02	2.454015e-02	1.277772e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Average: 0.2621853393737971,0.021476511717466507,0.0323697139028698
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.876847e-01	2.808415e-02	5.275525e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.988241e-01	7.647451e-02	1.141134e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.515816e+00	8.975659e-02	1.258399e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.134567e+00	1.651814e-01	9.804123e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.669913e+00	1.492786e-01	5.121041e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.974331e+00	1.566276e-01	8.445313e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.922790e+00	3.769480e-01	3.608737e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.764274e+00	5.588594e-01	1.274088e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.374075e+00	5.873449e-01	2.087102e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.854243e+00	5.278241e-01	9.634190e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.239543e+00	3.784518e-01	1.842018e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.661491e-01	2.598110e-01	1.032337e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.810381e-01	1.391080e-01	6.992426e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.686969e-02	1.072757e-02	5.337455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Average: 0.14340445220383566,0.0152162538471457,0.02276960260924904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.062665e+00	3.707188e-01	2.774088e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.805592e+00	3.167359e-01	2.978026e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.710834e+00	3.522908e-01	2.045736e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.781327e+00	1.422547e-01	1.292430e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.065337e+00	2.972944e-01	4.496571e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.337497e+00	6.073682e-02	9.235824e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.066322e+00	3.543516e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.763463e+00	4.805745e-01	2.580890e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.224893e+00	4.081554e-01	5.932468e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.563675e+00	3.475902e-01	9.041527e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.445427e-01	2.412145e-01	1.533739e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.364025e-01	1.565158e-01	5.269896e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.657144e-02	1.677701e-02	7.009402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Average: 0.07129631982991246,0.012094848632023376,0.019261704504258736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.957251e+01	5.208442e+00	2.557654e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.810629e+01	9.863783e-01	6.248875e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.744468e+01	1.097606e+00	2.248569e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.182316e+01	6.000150e-01	8.603959e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.574210e+00	2.989742e-01	5.174981e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.311895e+00	2.500666e-01	2.798966e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.862472e+00	1.594433e-01	1.226983e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.172492e+00	2.649835e-01	7.154212e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.735593e+00	4.968054e-01	9.278665e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.205835e+00	5.473677e-01	1.463684e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.383344e+00	4.278873e-01	1.797328e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.837840e-02	2.756140e-02	1.397290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Average: 0.3005387640676296,0.011084282616263041,0.02460666127001937
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.074684e-01	4.306631e-02	2.137941e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.448421e+00	1.791481e-01	9.660591e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.657713e+00	6.158157e-05	2.982862e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.396384e+00	7.231373e-01	1.250822e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.123242e+00	6.643649e-01	1.096260e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.160314e+00	3.554279e-01	3.810778e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.008842e-01	1.367814e-01	8.970880e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.469013e-02	1.490860e-02	5.848001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Average: 0.15659444729906769,0.006942281588200427,0.014610208526954438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.830377e+00	2.132858e-01	6.330678e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.702913e+00	0.000000e+00	5.887250e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.933891e+00	5.069032e-01	1.068741e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.549162e+00	3.792557e-01	5.479206e-02
3.425000e-01	3.750000e-02	3.750000e-02	8.408232e-01	2.016895e-01	1.621182e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.268539e-01	1.008678e-01	1.988628e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.463353e-01	5.146619e-02	1.479357e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.478579e-03	6.145097e-03	7.254262e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Average: 0.08026151377976044,0.006407735994608435,0.012500708994821322
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.989071e+00	5.975818e-01	1.684031e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.649915e+00	1.973193e-01	5.840071e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.828296e+00	6.867447e-01	1.653275e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.277080e+00	3.933739e-01	3.973496e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.611662e-02	2.167133e-02	2.646271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Average: 0.29241858985957486,0.013337873205319428,0.02460035417298817
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.759239e-02	4.245610e-03	1.028339e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.008749e-01	4.556745e-02	4.363615e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.435201e-01	1.124972e-01	8.493678e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.839025e+00	1.756993e-01	9.512978e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.875604e+00	2.599760e-01	6.722555e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.597470e+00	8.454646e-02	2.337536e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.718445e+00	4.097478e-01	1.050381e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.352374e+00	6.499873e-01	1.107877e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.679467e+00	6.431302e-01	1.424038e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.903204e+00	5.250359e-01	1.322784e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.242261e+00	3.490144e-01	4.563105e-02
5.150000e-01	2.500000e-02	2.500000e-02	7.318296e-01	2.038920e-01	4.617073e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.347475e-01	9.961951e-02	2.375749e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.128731e-02	9.669854e-03	9.757126e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Average: 0.1601786460522513,0.009026853306485338,0.014682629370287886
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.301393e-01	8.065342e-02	3.082156e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.517245e+00	2.078837e-01	1.039499e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.092073e+00	3.989091e-01	1.470579e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.303222e+00	3.541620e-01	1.329035e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.859934e+00	7.035699e-02	8.173056e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.083689e+00	1.096863e-01	2.504251e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.479370e+00	3.029720e-01	2.697076e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.713273e+00	4.910851e-01	9.677567e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.718903e+00	4.928019e-01	1.901949e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.983297e+00	4.205560e-01	6.872033e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.344724e+00	3.056260e-01	7.176453e-02
3.345000e-01	2.750000e-02	2.750000e-02	9.001488e-01	2.049196e-01	3.626617e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.095880e-01	1.150633e-01	4.005684e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.483109e-01	6.707324e-02	6.726295e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.736879e-02	6.835515e-03	6.165287e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Average: 0.07372608415486338,0.00693084546649686,0.010902744884321705
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.390785e+00	8.229365e-01	2.109077e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.410009e+00	1.257825e+00	3.722140e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.732821e+00	1.061004e+00	3.270938e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.095780e+01	3.538030e-01	2.046572e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.028001e+01	1.128710e-01	8.205561e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.879339e+00	4.793346e-01	4.944427e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.298565e+00	8.005058e-01	4.238400e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.546685e+00	7.479156e-01	1.743137e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.320782e+00	5.961510e-01	1.092307e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.378432e+00	3.928886e-01	9.621786e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.661086e-01	2.537168e-01	2.442477e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.927313e-02	1.245783e-02	2.869011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Average: 0.275765876877029,0.015594857886046753,0.0276046727245029
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.816501e-01	1.392288e-02	3.967773e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.553085e+00	4.175110e-02	1.158842e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.030824e+00	4.496764e-02	3.608969e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.163799e+00	6.299374e-01	5.713754e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.326329e+00	7.320263e-01	2.692463e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.331081e+00	4.387978e-01	1.399518e-03
5.350000e-01	3.500000e-02	3.500000e-02	6.051281e-01	1.823514e-01	2.838244e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.952464e-01	8.537870e-02	3.034854e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.442745e-03	7.593053e-03	1.410570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Average: 0.13691751624179246,0.009221999989200785,0.01711997880277688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.433893e+00	1.970261e-01	1.655644e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.174194e+00	7.362168e-02	2.263469e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.765145e+00	4.798667e-02	6.401751e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.402584e+00	4.860192e-01	8.409300e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.363541e+00	5.848467e-01	3.883844e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.380531e+00	3.869734e-01	1.550820e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.689814e-01	2.011036e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.719425e-01	8.478818e-02	1.707374e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.843560e-02	1.189580e-02	3.009717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Average: 0.054317526451170106,0.006131132463055848,0.010934339851395608
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.875339e+01	2.210442e+00	2.409984e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.737490e+01	2.942960e-01	6.164581e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.800513e+00	2.257475e-02	1.017275e+00
4.250000e-02	1.750000e-02	1.750000e-02	4.416556e+00	4.512475e-01	9.952485e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.624135e+00	6.849364e-01	1.718566e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.615897e+00	4.730425e-01	3.696066e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.609169e-01	3.035737e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	3.381146e-02	1.517873e-02	3.278537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Average: 0.2651752460530563,0.015363505050735443,0.026561241748905284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.888584e-01	2.203825e-02	4.475523e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.317797e-01	5.968598e-02	8.207194e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.197391e+00	2.437515e-02	1.042323e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.833839e+00	9.247995e-02	9.709733e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.525989e+00	1.941064e-01	6.538719e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.031682e+00	4.056382e-02	2.870193e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.167825e+00	3.261204e-01	6.424936e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.983383e+00	5.718785e-01	8.760178e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.510508e+00	6.271951e-01	3.876450e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.929541e+00	5.548788e-01	4.250380e-03
4.500000e-01	3.000000e-02	3.000000e-02	1.272403e+00	3.706020e-01	4.663069e-02
5.100000e-01	3.000000e-02	3.000000e-02	7.346336e-01	2.087474e-01	3.771665e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.370165e-01	1.016707e-01	1.777235e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.235890e-02	1.045723e-02	1.634307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Average: 0.13778446939970426,0.009016429493692218,0.015300145415451188
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.752969e+00	1.834518e-01	1.629685e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.124149e+00	1.464073e-01	2.090057e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.062775e+00	3.042235e-01	1.974324e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.178246e+00	1.192438e-01	1.486203e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.869462e+00	1.005180e-01	7.685394e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.207405e+00	0.000000e+00	3.812532e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.583475e+00	4.031042e-01	9.242041e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.906809e+00	4.599990e-01	2.961679e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.233548e+00	4.462476e-01	2.223162e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.470184e+00	3.337137e-01	3.771961e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.756973e-01	2.043261e-01	2.565120e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.338942e-01	9.830906e-02	2.156297e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.546827e-02	1.119892e-02	1.604525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Average: 0.056667073921645654,0.0060217395096652734,0.010992734976475953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.904838e+01	3.872520e+00	2.095547e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.491970e+01	1.017503e+00	7.616182e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.366954e+01	3.146777e-01	4.684922e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.592820e+01	5.443327e-02	2.166832e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.006438e+01	0.000000e+00	1.065470e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.703133e+00	3.549305e-01	2.754774e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.611518e+00	4.023216e-01	1.951261e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.298908e+00	3.845476e-01	1.150490e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.668933e+00	5.942407e-01	1.134658e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.864213e+00	5.147193e-01	3.959956e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.047661e+00	3.107720e-01	3.622149e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.330855e-02	1.711992e-02	2.820060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Average: 0.2897412250593951,0.020681208161884124,0.03373110589665346
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.877234e-01	1.778361e-01	3.246528e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.780227e+00	3.036525e-01	1.091111e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.597747e+00	1.626203e-01	1.434037e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.919007e+00	7.503916e-01	2.376631e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.891620e+00	5.981070e-01	3.003064e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.059556e+00	3.699643e-01	1.620920e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.622411e-01	1.806957e-01	9.400248e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.865136e-02	1.380304e-02	6.711329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Average: 0.16160648876163877,0.015585892558250408,0.023608392453024374
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.006547e+00	7.366712e-01	7.640587e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.312705e+00	0.000000e+00	9.000912e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.781188e+00	4.716352e-01	4.043010e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.583685e+00	3.859643e-01	2.573287e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.109065e-01	2.560173e-01	9.520297e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.416492e-01	1.420919e-01	8.121178e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.937817e-01	7.632610e-02	2.274969e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.090304e-02	5.813929e-03	2.472823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Average: 0.09626980292047678,0.014530234026913044,0.024983158481024295
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.731613e+00	2.158169e+00	1.844867e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.681901e+00	0.000000e+00	1.613657e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.274283e+00	7.011174e-01	7.589762e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.573987e+00	4.972373e-01	2.772113e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.939247e-02	3.403654e-02	1.686222e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Average: 0.28919980845918963,0.022263243970953417,0.03154424473899725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.124518e-02	9.884789e-03	7.193820e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.231904e-01	1.300590e-01	5.717559e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.218401e+00	3.965773e-01	1.122600e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.253283e+00	4.215066e-01	1.064064e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.234213e+00	3.558930e-01	5.431445e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.654482e+00	1.397348e-01	8.461232e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.478748e+00	4.821255e-01	1.371456e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.996144e+00	6.436914e-01	2.073797e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.356184e+00	6.127257e-01	2.975447e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.767006e+00	5.278563e-01	2.520150e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.175478e+00	3.738167e-01	1.972738e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.183724e-01	2.458755e-01	1.470386e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.725001e-01	1.386207e-01	7.122669e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.378683e-02	9.409474e-03	7.334608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Average: 0.16692872320649035,0.01716673742710148,0.02360964073633387
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.923050e-01	1.489984e-01	3.127195e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.809115e+00	8.542819e-01	1.411148e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.371446e+00	1.179358e+00	1.757812e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.454076e+00	9.981240e-01	1.309079e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.935419e+00	5.416600e-01	6.816198e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.726372e+00	1.262320e-01	3.826627e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.209138e+00	2.659007e-01	2.756915e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.392099e+00	4.222170e-01	4.002121e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.569783e+00	4.429325e-01	3.837279e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.986954e+00	4.334009e-01	3.151250e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.401953e+00	3.334040e-01	2.466545e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.430981e-01	2.498132e-01	1.589871e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.985227e-01	1.769207e-01	8.006861e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.058358e-01	1.004304e-01	4.418506e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.381652e-02	9.499567e-03	4.336013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Average: 0.08927440754128789,0.014198364581495967,0.02043411841961
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.276937e+00	7.278418e-01	1.518729e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.539324e+00	2.422223e+00	3.374433e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.230505e+00	3.557124e+00	3.626500e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.800356e+00	2.500377e+00	2.194089e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.378241e+00	9.105435e-01	1.012063e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.700331e+00	2.408055e-01	7.885809e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.676379e+00	6.654255e-01	9.801003e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.858749e+00	7.043958e-01	9.493063e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.688300e+00	6.503443e-01	5.781366e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.736541e+00	5.150941e-01	3.856190e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.042663e+00	3.628157e-01	2.128485e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.663078e-02	2.067913e-02	1.115101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Average: 0.2634356445716709,0.02246816438116689,0.034265587332865166
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.680840e-01	4.068852e-02	6.697039e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.939446e+00	1.311763e-01	1.206926e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.006430e+00	1.526891e-01	1.306723e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.908079e+00	6.619461e-01	2.054372e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.107038e+00	6.562029e-01	1.130616e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.218247e+00	4.250023e-01	1.122461e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.762667e-01	2.175830e-01	8.732697e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.144378e-01	9.623510e-02	3.103059e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.730935e-03	4.867262e-03	3.090086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Average: 0.13863649277531756,0.015523600860755118,0.02443048837731049
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.463651e+00	3.066875e-01	3.102261e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.577850e+00	2.917220e-01	2.122729e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.607939e+00	1.366973e-01	1.971347e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.031855e+00	4.502134e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.391442e+00	5.481081e-01	1.891570e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.432978e+00	3.658275e-01	1.212567e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.073207e-01	2.335564e-01	7.490318e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.230767e-01	1.377447e-01	4.579423e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.778577e-02	1.619230e-02	5.475170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Average: 0.06483221185480427,0.011005670891392545,0.01925934662925438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.744614e+01	5.267845e+00	3.237505e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.909700e+01	6.952140e-01	2.546812e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.268901e+00	2.085377e-01	3.393876e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.711434e+00	1.157217e-01	9.951866e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.762828e+00	5.069382e-01	6.700410e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.929540e+00	5.352136e-01	1.089097e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.103542e+00	3.749581e-01	1.354501e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.192494e-02	2.438055e-02	1.155098e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Average: 0.2582072391919435,0.021779992475299742,0.03238366815736604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.253332e-01	3.022960e-02	5.738694e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.610868e-01	6.979428e-02	1.158739e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.571806e+00	1.015211e-01	1.233658e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.197403e+00	1.447458e-01	9.498680e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.755178e+00	1.640394e-01	4.727053e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.976789e+00	1.947726e-01	8.530620e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.992409e+00	4.654537e-01	1.878546e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.699697e+00	5.603405e-01	5.205213e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.285680e+00	5.923951e-01	1.195867e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.819519e+00	5.308605e-01	7.796973e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.222411e+00	3.908506e-01	1.300364e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.314581e-01	2.516206e-01	9.291736e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.696916e-01	1.374419e-01	5.749609e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.484419e-02	9.862358e-03	6.316343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Average: 0.1400563172717693,0.014938946737720254,0.023124976837280375
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.365909e+00	2.892885e-01	2.934244e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.975393e+00	3.409835e-01	3.025633e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.868753e+00	3.318887e-01	2.009700e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.936716e+00	2.456475e-01	1.134825e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.082163e+00	2.541494e-01	4.512519e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.366451e+00	1.317738e-01	7.248024e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.055613e+00	4.109700e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.699708e+00	4.162189e-01	1.918939e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.147937e+00	4.073288e-01	1.113719e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.553554e+00	3.569698e-01	8.909852e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.461466e-01	2.487496e-01	9.442155e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.174541e-01	1.576286e-01	4.963163e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.394987e-02	1.593028e-02	7.998691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Average: 0.06887011629779548,0.011495182458511118,0.01923852282758151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.407792e+01	4.729949e+00	2.692143e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.826878e+01	1.742016e+00	5.357827e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.737553e+01	8.937646e-01	1.613874e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.163429e+01	7.720862e-01	7.327194e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.709992e+00	1.962017e-01	4.111017e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.289981e+00	1.964935e-01	2.191871e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.722562e+00	7.643263e-02	1.137674e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.085941e+00	2.639615e-01	2.610964e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.758180e+00	5.109158e-01	8.389516e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.125153e+00	5.423514e-01	1.645747e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.346259e+00	4.303748e-01	1.718384e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.606138e-02	2.670913e-02	1.315470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Average: 0.2959722231484895,0.010759288628832686,0.02561008566031664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.468142e-01	3.765242e-02	2.309173e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.543621e+00	1.930978e-01	9.849800e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.616853e+00	7.476479e-02	2.048195e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.336725e+00	7.246042e-01	6.351546e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.092478e+00	6.456216e-01	1.534646e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.099828e+00	3.643466e-01	4.326634e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.732327e-01	1.355638e-01	4.090342e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.580746e-02	1.431289e-02	3.807922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Average: 0.152271500932565,0.007182801330880562,0.014896954190473488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.981621e+00	1.946277e-01	6.604567e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.638040e+00	0.000000e+00	5.019010e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.914560e+00	5.067834e-01	1.090534e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.523319e+00	3.787549e-01	6.241076e-02
3.425000e-01	3.750000e-02	3.750000e-02	7.949660e-01	2.081247e-01	9.677142e-03
4.200000e-01	4.000000e-02	4.000000e-02	3.775764e-01	1.114584e-01	1.802664e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.324289e-01	5.347479e-02	1.248799e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.122115e-03	5.599483e-03	3.131205e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Average: 0.07795166086211083,0.006769420967767045,0.012475189728029148
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.264709e+00	5.997179e-01	1.716635e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.546578e+00	2.204847e-01	5.949354e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.777179e+00	6.855102e-01	1.635911e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.190141e+00	4.021708e-01	5.849851e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.385270e-02	2.185748e-02	2.390913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Average: 0.2890155700797954,0.012942475612998994,0.024785614469225226
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.259895e-02	1.246619e-02	1.006176e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.149771e-01	3.521980e-02	4.298263e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.031564e+00	1.271558e-01	8.383093e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.998622e+00	1.969520e-01	9.466412e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.904682e+00	8.991974e-02	6.685509e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.570972e+00	1.150034e-01	2.784188e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.684644e+00	4.044412e-01	4.355050e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.297727e+00	6.380701e-01	7.956825e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.633185e+00	6.477885e-01	1.150639e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.872753e+00	5.327464e-01	1.182532e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.207916e+00	3.503757e-01	9.321828e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.907068e-01	2.067571e-01	5.069301e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.459242e-01	1.029859e-01	6.101297e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.878798e-02	8.536615e-03	3.238829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Average: 0.15737700273272767,0.00891722265386849,0.015206552422642045
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.598445e-01	8.049836e-02	3.362350e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.681398e+00	2.949191e-01	1.115579e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.183997e+00	3.126542e-01	1.525331e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.464557e+00	2.745018e-01	1.316379e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.041209e+00	1.616385e-01	7.263442e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.026622e+00	5.343741e-02	3.139971e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.437612e+00	3.485872e-01	1.715758e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.540589e+00	5.014866e-01	2.174680e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.761641e+00	5.029459e-01	6.598449e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.962721e+00	4.146405e-01	8.407454e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.338266e+00	3.086218e-01	5.242807e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.522434e-01	2.056406e-01	3.755869e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.866707e-01	1.175741e-01	2.630744e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.472437e-01	6.949924e-02	9.092053e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.654126e-02	6.571043e-03	7.533759e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Average: 0.07178449328588583,0.006567479016800756,0.011289276919459898
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.721527e+00	9.692244e-01	2.329825e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.933019e+00	1.420246e+00	3.906861e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.009342e+01	9.975412e-01	3.437408e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.140860e+01	6.441141e-01	1.833058e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.001879e+01	0.000000e+00	9.891409e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.760397e+00	6.059540e-01	6.032251e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.207170e+00	7.989809e-01	3.854158e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.529090e+00	7.561109e-01	1.959021e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.206424e+00	5.820103e-01	7.230290e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.344111e+00	4.029925e-01	8.319361e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.256814e-01	2.398145e-01	6.084793e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.996255e-02	1.341574e-02	8.843242e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Average: 0.272308937532511,0.014687875613752288,0.029054069231100654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.021087e-01	7.246833e-03	4.362096e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.611917e+00	5.517966e-02	1.168223e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.028428e+00	2.005739e-02	3.351120e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.176876e+00	6.614801e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.276188e+00	7.020637e-01	3.984043e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.306065e+00	4.384763e-01	3.542359e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.912978e-01	1.838131e-01	2.298647e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.913038e-01	8.136761e-02	2.016258e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.469588e-03	7.051186e-03	1.464757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Average: 0.13323600869367425,0.00914514782129916,0.017632495015798333
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.586935e+00	1.549383e-01	1.697435e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.335092e+00	6.136712e-02	2.275497e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.712276e+00	0.000000e+00	6.469318e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.426238e+00	5.222322e-01	3.122562e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.389517e+00	5.998363e-01	1.366481e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.372757e+00	3.636465e-01	1.908685e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.228170e-01	1.925215e-01	9.599436e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.361441e-01	1.083861e-01	1.630469e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.557078e-02	1.242524e-02	1.991837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Average: 0.052841939798823886,0.005929687533783638,0.011491839833599582
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.246838e+01	2.539536e+00	2.538351e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.739796e+01	0.000000e+00	6.256165e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.627846e+00	1.014363e-01	7.430076e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.305165e+00	5.254120e-01	2.198827e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.688994e+00	6.509626e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.524292e+00	4.849736e-01	2.724647e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.232577e-01	2.700451e-01	1.645535e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.427142e-02	1.508836e-02	2.138966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Average: 0.26173287093138226,0.01445014901260816,0.026998733512563378
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.032163e-01	8.571536e-03	4.623559e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.948623e-01	6.045706e-02	8.244615e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.267155e+00	3.507041e-02	1.000793e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.878142e+00	3.752589e-02	9.595437e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.540725e+00	6.167236e-02	6.367166e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.037365e+00	5.329559e-02	3.097431e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.206899e+00	2.984018e-01	3.252117e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.963754e+00	5.627321e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.477146e+00	6.285342e-01	2.802409e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.872676e+00	5.456368e-01	6.352733e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.267406e+00	3.909141e-01	4.930883e-02
5.100000e-01	3.000000e-02	3.000000e-02	7.012919e-01	2.166224e-01	4.202881e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.427535e-01	1.083626e-01	4.479934e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.959212e-02	8.838474e-03	3.283043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Average: 0.13408703263146782,0.008263943672769475,0.01625916645630676
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.915779e+00	1.008430e-01	1.718289e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.370323e+00	3.980943e-01	2.181093e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.062610e+00	4.768899e-02	1.928887e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.269309e+00	7.265277e-02	1.320251e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.887907e+00	5.281132e-02	7.600408e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.268053e+00	6.610901e-02	3.376145e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.582078e+00	3.006765e-01	1.021773e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.891324e+00	4.594137e-01	3.162202e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.217720e+00	5.076081e-01	1.805513e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.453500e+00	3.394252e-01	1.360731e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.423554e-01	2.139848e-01	2.115679e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.177563e-01	1.036946e-01	1.739737e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.324652e-02	1.141109e-02	1.212592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Average: 0.05568910636124173,0.005448997747730139,0.01123905372362309
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.146942e+01	3.212801e+00	2.168034e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.417484e+01	1.832875e-01	7.992777e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.374910e+01	0.000000e+00	3.719110e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.603823e+01	2.449387e-01	1.993510e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.022367e+01	2.455379e-01	1.054621e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.539766e+00	1.321315e-01	4.325489e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.480260e+00	3.838589e-01	2.054370e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.362679e+00	4.423846e-01	9.248736e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.678411e+00	6.053708e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.792804e+00	5.016898e-01	6.505365e-04
1.850000e-01	2.500000e-02	2.500000e-02	1.009758e+00	2.987255e-01	7.151095e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.483306e-02	1.674340e-02	1.232239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Average: 0.27515317323788635,0.019806483584215773,0.030326846136665697
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.370771e-01	1.712067e-01	3.889625e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.070924e+00	1.972798e-01	1.038603e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.557945e+00	4.000520e-01	7.861767e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.650106e+00	7.396293e-01	2.296827e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.689525e+00	5.441450e-01	1.866135e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.407354e-01	3.257483e-01	9.389014e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.943294e-01	1.577390e-01	6.165666e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.253455e-02	1.144545e-02	4.029502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Average: 0.15232360870050926,0.01346966340912692,0.020559062065689138
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.416115e+00	6.146630e-01	8.134575e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.118147e+00	0.000000e+00	7.919314e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.585204e+00	4.709844e-01	2.830301e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.467776e+00	3.564470e-01	1.794787e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.226520e-01	2.292974e-01	6.880001e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.304267e-01	1.337104e-01	4.026029e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.694744e-01	6.507553e-02	2.208430e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.047089e-02	5.938477e-03	4.480873e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Average: 0.09026525588977376,0.013369414482712394,0.020148482625502603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.599902e+00	1.837197e+00	1.869912e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.320005e+00	1.329404e-01	1.444387e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.998165e+00	6.640188e-01	5.660654e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.451971e+00	4.490983e-01	1.556853e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.227218e-02	3.088441e-02	1.142431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Average: 0.2764281615336192,0.02014492104765092,0.02852265593592751
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.841453e-02	1.242705e-02	8.382988e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.094505e-01	1.415201e-01	6.618737e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.421325e+00	2.895461e-01	1.230534e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.631148e+00	3.591863e-01	1.042235e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.567585e+00	2.820250e-01	4.006963e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.739927e+00	2.461176e-01	5.780058e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.371022e+00	5.795086e-01	1.573545e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.809726e+00	6.591579e-01	1.728210e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.126187e+00	5.782576e-01	2.463858e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.603120e+00	4.809197e-01	1.667446e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.037317e+00	3.353432e-01	1.586004e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.487621e-01	2.264160e-01	7.458103e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.139872e-01	1.186166e-01	3.947466e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.961645e-02	8.223653e-03	2.773682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Average: 0.15771567729338887,0.015249529870808048,0.02044652956509388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.164104e-01	2.199649e-01	4.296615e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.293135e+00	8.622581e-01	1.726644e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.924656e+00	9.791592e-01	1.800430e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.057549e+00	8.374415e-01	1.255764e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.131181e+00	2.394799e-01	5.656741e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.769909e+00	9.332344e-02	2.610554e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.024970e+00	3.628211e-01	3.258415e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.207363e+00	4.575083e-01	3.274631e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.398940e+00	4.361405e-01	3.167087e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.804447e+00	3.821848e-01	2.579577e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.308675e+00	3.125119e-01	1.551385e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.778358e-01	2.300246e-01	8.667562e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.489212e-01	1.591991e-01	4.594597e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.846785e-01	9.405028e-02	2.681303e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.076273e-02	8.379290e-03	2.138356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Average: 0.08284347730958765,0.012462955496300346,0.017066437287509895
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.633169e+00	9.765372e-01	1.776352e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.675026e+00	2.805724e+00	3.847764e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.554282e+00	3.366742e+00	3.668947e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.091126e+01	1.937922e+00	2.065901e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.594495e+00	1.904570e-01	1.006541e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.458334e+00	4.239997e-01	9.802580e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.277671e+00	6.954265e-01	1.046104e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.647283e+00	7.050698e-01	6.709869e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.381719e+00	5.886097e-01	4.229211e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.609837e+00	4.687861e-01	1.894268e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.766199e-01	3.409807e-01	1.607381e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.141449e-02	1.855950e-02	6.806892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Average: 0.2535764574649562,0.02093904833244989,0.03125942109593943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.413488e-01	1.398854e-02	7.681395e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.112439e+00	7.397832e-02	1.178438e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.090424e+00	1.856534e-01	9.010975e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.900626e+00	7.461073e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.963469e+00	6.234372e-01	6.511336e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.115524e+00	3.786192e-01	6.119261e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.257519e-01	1.966060e-01	5.567371e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.673650e-01	7.814282e-02	2.632965e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.634496e-03	4.216845e-03	1.267624e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Average: 0.13324513433716326,0.01421155545797198,0.021068714832285063
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.321837e+00	1.429052e-01	3.561304e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.561749e+00	1.358558e-01	1.935226e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.493364e+00	5.191453e-02	1.614996e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.130895e+00	5.542275e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.349826e+00	5.028970e-01	1.637084e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.361983e+00	3.445503e-01	7.563350e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.739988e-01	2.160594e-01	2.957327e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.941149e-01	1.237957e-01	3.476358e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.291490e-02	1.455454e-02	3.743764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Average: 0.06211325299032958,0.010413669645156366,0.015640713049228157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.024757e+02	2.740096e+00	3.332956e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.833036e+01	3.333297e-01	1.771985e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.315688e+00	1.700290e-01	3.813092e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.813368e+00	1.969005e-01	1.107659e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.793603e+00	4.781061e-01	5.056197e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.832624e+00	4.986503e-01	8.775166e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.040815e+00	3.519926e-01	8.033068e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.661152e-02	2.228026e-02	7.830397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Average: 0.24815312788685848,0.02023898532199586,0.029461358359797157
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.699285e-01	2.719825e-02	6.080054e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.072397e+00	2.613500e-02	1.305018e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.776962e+00	7.441113e-02	1.284016e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.407836e+00	1.206934e-01	9.277224e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.858226e+00	6.191868e-02	4.480107e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.047362e+00	1.828662e-01	5.957685e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.053609e+00	5.738067e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.704589e+00	6.247192e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.200897e+00	5.916190e-01	4.987708e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.636825e+00	4.898561e-01	1.120831e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.128584e+00	3.646316e-01	7.833830e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.655454e-01	2.319155e-01	4.620338e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.156526e-01	1.195927e-01	3.086288e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.004529e-02	8.352815e-03	2.684323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Average: 0.13326329729059544,0.013430551939793117,0.019626244353944944
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.154734e+00	2.635759e-01	3.410281e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.756104e+00	2.603595e-01	3.190566e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.109887e+00	2.122339e-01	1.844854e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.898169e+00	1.098038e-01	1.074615e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.883877e+00	5.819371e-02	3.609767e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.350314e+00	1.651152e-01	6.241624e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.165881e+00	5.040394e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.758783e+00	5.017390e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.086616e+00	4.121141e-01	8.415962e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.407046e+00	3.237700e-01	1.165261e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.001654e-01	2.352604e-01	3.382601e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.778757e-01	1.439468e-01	3.297685e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.004838e-02	1.451186e-02	2.857496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Average: 0.06438612893964764,0.010265870083564083,0.015857844097025134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.023946e+02	3.490784e+00	2.715870e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.709101e+01	4.350192e-01	5.000984e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.682429e+01	4.065084e-01	1.814119e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.146026e+01	3.428779e-01	5.483164e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.558382e+00	2.872728e-02	4.511979e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.261412e+00	2.537001e-01	2.032338e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.833090e+00	2.486604e-01	1.030185e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.050869e+00	1.874778e-01	2.821573e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.747805e+00	5.084326e-01	4.345533e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.001646e+00	5.121497e-01	1.067819e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.269936e+00	4.028059e-01	9.127301e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.933778e-02	2.445315e-02	8.860600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Average: 0.28307636616734877,0.010912366628340664,0.023990271489639337
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.615023e-01	4.651210e-02	2.872731e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.782834e+00	1.290688e-01	9.999706e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.725059e+00	1.296493e-01	1.496300e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.083035e+00	7.763905e-01	7.571637e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.862775e+00	5.915987e-01	5.817571e-02
4.850000e-01	3.500000e-02	3.500000e-02	9.839308e-01	3.092679e-01	2.878807e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.154788e-01	1.240860e-01	2.414230e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.909458e-02	1.380293e-02	2.564804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Average: 0.1460962514055263,0.00716449380399059,0.013730709620950493
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.374763e+00	1.562009e-01	7.313053e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.445758e+00	0.000000e+00	3.488330e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.611384e+00	5.291793e-01	8.135524e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.426377e+00	3.442230e-01	4.005252e-02
3.425000e-01	3.750000e-02	3.750000e-02	7.461007e-01	1.893536e-01	1.582176e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.891567e-01	9.343164e-02	3.656367e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.401317e-01	4.874337e-02	4.615724e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.520355e-03	4.849845e-03	9.029641e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Average: 0.07464620899858274,0.006232325582859272,0.011431322767470845
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.961728e+00	4.344526e-01	1.766127e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.970503e+00	4.184472e-01	3.709478e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.623689e+00	6.385761e-01	1.175890e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.194030e+00	3.807502e-01	5.912739e-03
6.025000e-01	3.975000e-01	3.975000e-01	5.031507e-02	2.182542e-02	2.209320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Average: 0.279245737767028,0.012437508345730541,0.022996125905756448
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.033352e-02	7.878506e-03	1.011721e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.634300e-01	4.348348e-02	4.953487e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.165031e+00	9.145049e-02	9.651474e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.247137e+00	1.420079e-01	9.988097e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.231318e+00	1.241622e-01	5.579977e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.816557e+00	7.365174e-02	1.686672e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.622381e+00	5.025334e-01	1.050456e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.125777e+00	6.835497e-01	1.067269e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.425990e+00	6.378786e-01	4.170985e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.706359e+00	4.894128e-01	6.073766e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.076159e+00	3.140719e-01	4.217077e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.260524e-01	1.822218e-01	2.602623e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.807557e-01	8.919351e-02	1.930375e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.691757e-02	8.229942e-03	1.242733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Average: 0.15100977946129684,0.00851528359025236,0.014330725449377996
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.957445e-01	8.090212e-02	3.742812e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.019921e+00	3.339282e-01	1.340089e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.816756e+00	2.738687e-01	1.696054e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.875512e+00	2.846372e-01	1.287620e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.414220e+00	9.359345e-02	6.154785e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.089011e+00	6.684596e-02	2.787622e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.277845e+00	4.323104e-01	2.122187e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.337016e+00	5.274647e-01	1.843201e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.494427e+00	4.859003e-01	4.369139e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.807010e+00	3.899619e-01	4.851842e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.253303e+00	2.862113e-01	3.289424e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.020285e-01	1.859387e-01	3.184239e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.743235e-01	1.128729e-01	1.850132e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.286233e-01	6.656038e-02	6.722260e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.556598e-02	6.196378e-03	5.307569e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Average: 0.06919213260204546,0.006001083714612665,0.010659301416370892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.098254e+00	1.031169e+00	2.685726e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.079072e+00	1.361319e+00	4.382831e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.150365e+01	8.734240e-01	3.543698e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.207112e+01	1.995932e-01	1.733768e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.002217e+01	9.950129e-02	9.134787e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.179285e+00	7.380958e-01	4.798873e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.901458e+00	8.555803e-01	2.782200e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.202638e+00	6.985962e-01	1.391763e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.066879e+00	5.503815e-01	7.903921e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.284466e+00	3.828015e-01	4.894642e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.696221e-01	2.365473e-01	2.204336e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.921074e-02	1.199264e-02	1.476795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Average: 0.2636693938316609,0.015605802919950701,0.027183633257316542
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.588869e-01	1.063575e-02	5.092574e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.774807e+00	9.981588e-03	1.232018e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.188621e+00	5.648398e-03	2.785078e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.111040e+00	7.448227e-01	2.063424e-04
3.800000e-01	4.000000e-02	4.000000e-02	2.152733e+00	6.985853e-01	4.043883e-03
4.600000e-01	4.000000e-02	4.000000e-02	1.188961e+00	3.875675e-01	1.570557e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.339918e-01	1.611762e-01	1.119158e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.610867e-01	8.279936e-02	1.759164e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.007785e-03	6.306380e-03	1.514279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Average: 0.13021028699033035,0.009913199948082319,0.016597938114757488
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.118792e+00	1.368679e-01	2.243329e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.721163e+00	5.676201e-02	2.390166e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.598581e+00	3.831357e-03	5.837052e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.336300e+00	6.273383e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.308689e+00	5.890498e-01	1.633687e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.316690e+00	3.503765e-01	1.161766e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.052718e-01	1.777735e-01	3.483684e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.419590e-01	8.584307e-02	6.769625e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.450284e-02	1.187880e-02	9.645737e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Average: 0.05228402222530634,0.005904329593409821,0.010510253706722955
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.278612e+01	1.224323e+00	2.830652e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.548709e+01	2.360844e-01	5.003145e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.926377e+00	2.006322e-01	5.477698e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.210047e+00	4.759782e-01	6.031032e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.725314e+00	6.437088e-01	1.341568e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.538999e+00	4.617477e-01	1.872183e-03
2.035000e-01	2.650000e-02	2.650000e-02	8.408688e-01	2.665249e-01	1.110793e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.224204e-02	1.478891e-02	1.505817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Average: 0.2539348459789158,0.014102558647255015,0.025334072093030735
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.143784e-01	1.125099e-02	4.665668e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.240902e-01	0.000000e+00	9.760918e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.399818e+00	2.603453e-02	1.118086e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.087253e+00	5.126873e-02	1.009640e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.775143e+00	6.538719e-02	5.946317e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.114414e+00	0.000000e+00	3.323611e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.219419e+00	4.152552e-01	2.668564e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.939287e+00	6.461893e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.394864e+00	6.545050e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.757222e+00	5.206791e-01	9.572426e-03
4.500000e-01	3.000000e-02	3.000000e-02	1.165257e+00	3.569019e-01	4.464416e-03
5.100000e-01	3.000000e-02	3.000000e-02	6.469903e-01	1.939655e-01	2.181293e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.844144e-01	9.255984e-02	1.658306e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.768748e-02	8.446328e-03	1.373734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Average: 0.13044843502421813,0.008561600906117267,0.01528175012996738
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.297085e+00	1.504651e-01	2.042263e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.984372e+00	1.424884e-01	2.704634e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.672156e+00	1.066648e-01	2.159765e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.510263e+00	4.549747e-02	1.456425e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.847843e+00	0.000000e+00	6.224626e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.132131e+00	7.551160e-02	3.553284e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.437415e+00	4.218445e-01	3.724221e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.841309e+00	5.243767e-01	1.545476e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.134782e+00	4.518389e-01	1.487886e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.400587e+00	3.314461e-01	2.047522e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.243379e-01	2.020044e-01	5.912572e-03
4.075000e-01	4.250000e-02	4.250000e-02	4.065560e-01	9.917337e-02	8.697837e-03
7.250000e-01	2.750000e-01	2.750000e-01	3.186046e-02	1.097189e-02	8.396379e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Average: 0.053801540041394154,0.0060439746966422445,0.010366668462984861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.130231e+01	1.394889e+00	2.404135e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.552736e+01	5.164244e-01	6.430542e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.238088e+01	2.997950e-01	4.183908e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.473957e+01	0.000000e+00	2.058464e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.661415e+00	6.451792e-02	5.953962e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.203788e+00	2.095197e-01	1.804279e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.350445e+00	4.111854e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.251515e+00	4.564715e-01	5.087067e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.618409e+00	5.402674e-01	4.451451e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.804659e+00	4.963530e-01	8.365259e-04
1.850000e-01	2.500000e-02	2.500000e-02	1.019287e+00	3.063892e-01	3.428320e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.095446e-02	1.764433e-02	1.532536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Average: 0.2673265025775917,0.018814905803809318,0.02851676253605495
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.910382e-01	1.881858e-01	3.896290e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.201331e+00	1.549490e-01	9.221723e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.397849e+00	4.136993e-01	8.689104e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.457931e+00	6.623478e-01	2.730410e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.574999e+00	4.920938e-01	1.518308e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.761162e-01	2.959931e-01	9.644416e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.848254e-01	1.465140e-01	5.513690e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.091683e-02	1.043607e-02	1.700813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Average: 0.14748401484008836,0.013290551353605018,0.01846181814086509
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.715262e+00	6.017018e-01	7.996364e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.983621e+00	0.000000e+00	7.074959e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.409999e+00	4.409110e-01	3.218794e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.382098e+00	3.362934e-01	1.393485e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.705118e-01	2.115462e-01	8.931867e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.235664e-01	1.289691e-01	2.365514e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.626731e-01	6.425488e-02	3.673534e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.463804e-03	7.739199e-03	5.183389e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Average: 0.08694265446392929,0.012469068813921277,0.019258129782359718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.121355e+00	1.786879e+00	1.908930e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.964377e+00	1.901082e-01	1.419453e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.878439e+00	6.593296e-01	4.938518e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.384448e+00	4.307877e-01	1.903520e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.107700e-02	3.092963e-02	7.525729e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Average: 0.2688265353082802,0.019788949198954298,0.028087312033376832
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.211871e-02	1.869275e-02	1.124528e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.571732e-01	1.552158e-01	7.834073e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.778636e+00	3.656802e-01	1.239050e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.932186e+00	3.973915e-01	8.715052e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.629654e+00	2.265334e-01	2.393127e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.653189e+00	3.334147e-01	2.686445e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.141008e+00	5.566570e-01	2.311860e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.610953e+00	6.109626e-01	2.145896e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.007049e+00	5.350962e-01	2.277002e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.495783e+00	4.375317e-01	1.613590e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.853639e-01	3.068882e-01	1.417535e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.990614e-01	2.001834e-01	8.553874e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.015013e-01	1.118547e-01	1.336521e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.851674e-02	7.715142e-03	3.344060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Average: 0.15263597465748385,0.014693342892480393,0.020360974109803004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.695321e-01	2.912488e-01	5.133089e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.864070e+00	1.048725e+00	1.842777e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.573709e+00	1.100400e+00	1.772857e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.294558e+00	6.980061e-01	1.030496e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.182525e+00	1.764573e-01	4.965709e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.614770e+00	1.409779e-01	3.137191e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.814797e+00	3.729347e-01	3.443564e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.989975e+00	4.363252e-01	3.571266e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.333102e+00	4.267577e-01	2.570234e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.714417e+00	3.638598e-01	2.529146e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.253000e+00	2.922045e-01	1.346912e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.330326e-01	2.123671e-01	1.163280e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.167042e-01	1.481023e-01	6.280684e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.746630e-01	9.017716e-02	7.195794e-03
7.485000e-01	2.515000e-01	2.515000e-01	2.031282e-02	8.312875e-03	2.455989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Average: 0.08022655339115177,0.01189015638421198,0.018138562177928336
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.041101e+00	1.184060e+00	2.175988e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.605063e+00	3.060372e+00	4.276861e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.056870e+01	3.633702e+00	3.735883e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.117464e+01	1.785727e+00	1.864292e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.565649e+00	0.000000e+00	1.200890e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.142394e+00	4.818360e-01	1.194679e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.079871e+00	7.326814e-01	8.246519e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.486701e+00	7.142996e-01	6.349996e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.358782e+00	5.928254e-01	3.825729e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.488233e+00	4.436818e-01	2.771156e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.282714e-01	3.341017e-01	7.320873e-02
6.140000e-01	3.860000e-01	3.860000e-01	4.168942e-02	1.843884e-02	8.726527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Average: 0.24549287249589846,0.020539027929596304,0.029438945028128993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.250647e-01	2.925897e-02	8.270643e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.310429e+00	6.601605e-02	1.033737e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.075645e+00	3.351765e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.727354e+00	6.540446e-01	2.408549e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.832656e+00	5.717096e-01	8.097933e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.041332e+00	3.480193e-01	5.579662e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.964470e-01	1.799518e-01	4.730499e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.616506e-01	7.385468e-02	3.066053e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.759476e-03	5.837625e-03	9.413162e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Average: 0.1277884100481946,0.013722884189883294,0.019949753679990523
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.542407e+00	2.531191e-01	3.637847e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.810533e+00	1.018799e-01	1.775218e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.421961e+00	1.378559e-01	1.048495e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.990693e+00	4.962046e-01	1.604526e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.207150e+00	4.703563e-01	6.271190e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.312133e+00	3.283605e-01	4.567197e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.193135e-01	2.011515e-01	5.354870e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.807884e-01	1.211516e-01	2.021786e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.167581e-02	1.383522e-02	2.136080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Average: 0.059578438065114134,0.009445876495135223,0.01491813929942204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.136012e+02	2.549189e+00	3.357121e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.775908e+01	3.770349e-01	1.472559e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.153115e+00	2.395309e-01	3.196152e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.607721e+00	9.915979e-02	9.092436e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.657051e+00	4.763920e-01	1.215094e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.772271e+00	4.925509e-01	9.832105e-02
2.035000e-01	2.650000e-02	2.650000e-02	9.956269e-01	3.410964e-01	8.920556e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.678746e-02	2.176017e-02	4.971814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Average: 0.2407902452940114,0.019918931064887402,0.028844514539297178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.628092e-01	2.081894e-02	7.084706e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.321085e+00	6.470231e-02	1.382364e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.096774e+00	1.383761e-01	1.231621e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.608732e+00	6.884366e-02	7.594956e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.987878e+00	1.483414e-01	2.447858e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.996197e+00	2.642247e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.887393e+00	4.922820e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.552352e+00	5.720667e-01	4.915047e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.110840e+00	5.558089e-01	5.111263e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.531690e+00	4.496936e-01	1.184538e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.058563e+00	3.280190e-01	8.943568e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.233738e-01	2.081290e-01	6.023767e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.043775e-01	1.124099e-01	7.831390e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.913021e-02	7.875873e-03	2.941681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Average: 0.12823168919312763,0.012942203887937334,0.01896957929461554
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.272950e+00	2.729826e-01	3.572644e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.637326e+00	3.664650e-01	3.074523e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.420984e+00	1.568647e-01	1.747979e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.022531e+00	1.890118e-01	7.950548e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.912109e+00	1.211907e-01	2.086024e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.219682e+00	1.429010e-01	4.277680e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.951434e+00	3.654259e-01	2.354186e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.607723e+00	4.239977e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.051972e+00	4.016906e-01	3.919872e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.356215e+00	3.090272e-01	1.025090e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.464972e-01	2.193131e-01	6.207172e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.520069e-01	1.358811e-01	4.062134e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.825153e-02	1.403033e-02	1.167435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Average: 0.061581078676356385,0.00950364214771772,0.017024733268863737
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.115058e+02	3.603475e+00	2.697775e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.709901e+01	1.201082e+00	3.764082e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.672989e+01	4.284383e-01	1.152306e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.120895e+01	3.493111e-01	5.592687e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.424950e+00	1.922103e-01	2.987895e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.964897e+00	6.631097e-02	3.228709e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.598704e+00	8.781266e-02	1.199534e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.918791e+00	1.491194e-01	3.284135e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.679712e+00	4.988819e-01	1.077211e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.944924e+00	5.108411e-01	1.328855e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.219946e+00	3.936860e-01	5.746148e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.774442e-02	2.417909e-02	1.075271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Average: 0.27347574645176675,0.010230071392604012,0.02318771534123748
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.901728e-01	2.851099e-02	2.940984e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.065769e+00	1.469032e-01	9.137358e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.604613e+00	2.153521e-01	7.731742e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.821258e+00	7.328426e-01	7.014547e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.752872e+00	5.312864e-01	6.062833e-02
4.850000e-01	3.500000e-02	3.500000e-02	8.583230e-01	2.613752e-01	5.865240e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.729867e-01	1.186936e-01	1.437607e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.687318e-02	1.268574e-02	3.185265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Average: 0.13989368229892934,0.006870994922825835,0.01254581693914178
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.722025e+00	1.266642e-01	7.068745e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.242789e+00	0.000000e+00	2.242914e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.494288e+00	4.911703e-01	7.545922e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.341129e+00	3.102261e-01	3.461803e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.816433e-01	1.690734e-01	3.155283e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.581275e-01	8.749744e-02	5.877383e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.129036e-01	5.655286e-02	6.738497e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.381898e-03	5.277278e-03	1.587205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Average: 0.07108453881865084,0.0065145766185802645,0.010604039141973443
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.059324e+01	4.150582e-01	1.751867e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.633688e+00	4.587436e-01	2.921277e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.439491e+00	6.262068e-01	1.234907e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.130953e+00	3.503614e-01	2.658899e-03
6.025000e-01	3.975000e-01	3.975000e-01	4.580946e-02	2.222256e-02	2.570120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Average: 0.2709006743173771,0.012137352275404023,0.022969103385912404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.031449e-02	2.201661e-03	1.430295e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.763680e-01	2.850993e-02	5.923551e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.443531e+00	7.958828e-02	1.020820e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.531199e+00	1.377837e-01	9.078096e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.493293e+00	2.235509e-01	3.807082e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.713408e+00	2.183340e-01	9.833707e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.560138e+00	5.833760e-01	4.561241e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.907456e+00	6.613998e-01	1.403165e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.240496e+00	5.728086e-01	6.925136e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.541087e+00	4.203656e-01	9.649992e-02
4.650000e-01	2.500000e-02	2.500000e-02	9.922159e-01	2.778511e-01	5.630709e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.887899e-01	1.677694e-01	6.716090e-03
5.700000e-01	3.000000e-02	3.000000e-02	2.584988e-01	8.733440e-02	1.804953e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.491843e-02	7.431423e-03	1.262784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Average: 0.14397960133071064,0.008132721052824254,0.013857574946149837
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.571681e-01	1.075554e-01	4.586282e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.684004e+00	3.038721e-01	1.580849e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.488348e+00	2.151459e-01	1.745474e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.398052e+00	1.923964e-01	1.128022e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.423820e+00	2.177013e-02	4.739892e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.952720e+00	1.932544e-01	1.362593e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.082034e+00	5.036760e-01	1.375576e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.164983e+00	5.285756e-01	6.799683e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.362074e+00	4.689555e-01	6.638485e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.646314e+00	3.532392e-01	8.645281e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.128346e+00	2.555726e-01	5.620723e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.642487e-01	1.786547e-01	2.796412e-03
3.935000e-01	3.150000e-02	3.150000e-02	4.442004e-01	1.100367e-01	6.073539e-03
4.610000e-01	3.600000e-02	3.600000e-02	2.074686e-01	6.332448e-02	1.490806e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.383641e-02	6.344480e-03	7.350452e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Average: 0.06555093641409414,0.006302481478413939,0.010076281661661038
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.002100e+00	1.278787e+00	3.312311e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.576041e+00	1.377084e+00	4.924453e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.250074e+01	6.167782e-01	3.524691e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.221233e+01	8.244407e-02	1.498110e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.922966e+00	2.346323e-01	6.999277e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.970994e+00	8.025468e-01	2.906071e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.680185e+00	8.618117e-01	2.225782e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.981695e+00	6.857848e-01	1.966096e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.993048e+00	5.561299e-01	2.629327e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.214593e+00	3.598625e-01	4.356884e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.935081e-01	2.336710e-01	3.005836e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.551732e-02	1.275333e-02	1.271400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Average: 0.2542075767547241,0.014735326159267148,0.026243873639924642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.685484e-01	0.000000e+00	5.463868e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.106826e+00	5.037915e-02	1.186969e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.227672e+00	3.177617e-02	2.019337e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.935887e+00	7.646162e-01	7.453114e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.984673e+00	6.270494e-01	2.265234e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.072749e+00	3.291906e-01	3.710006e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.000678e-01	1.513525e-01	1.556269e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.464921e-01	7.716498e-02	1.221471e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.615075e-03	5.243579e-03	2.462356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Average: 0.12346965079726273,0.009099356824436064,0.015520885931706377
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.909579e+00	1.822818e-01	2.260092e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.350746e+00	5.566777e-02	2.304929e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.630139e+00	3.911863e-02	5.423775e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.146377e+00	5.946850e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.174482e+00	5.859665e-01	3.000893e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.232561e+00	3.076406e-01	7.159834e-03
3.475000e-01	4.050000e-02	4.050000e-02	6.361722e-01	1.574602e-01	2.166413e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.254708e-01	8.501096e-02	4.233367e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.081009e-02	1.264129e-02	2.127981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Average: 0.04887453005581458,0.005741672394455048,0.009802513125514646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.503158e+01	7.547139e-01	2.898609e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.580900e+01	2.367923e-02	4.317051e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.544819e+00	3.446923e-01	3.007772e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.998284e+00	4.998866e-01	1.218853e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.585691e+00	5.921059e-01	3.531247e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.474767e+00	4.335785e-01	2.381147e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.446247e-01	2.627983e-01	2.187147e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.866627e-02	1.613396e-02	1.887840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Average: 0.24585846137215897,0.01408091126924857,0.02470943284731783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.816184e-01	1.646209e-03	5.382603e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.027460e+00	1.627655e-02	1.000226e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.643532e+00	9.443058e-03	1.125932e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.388016e+00	1.027418e-01	9.030842e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.941643e+00	7.104669e-02	4.473399e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.229132e+00	1.269928e-01	1.256519e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.121475e+00	4.563758e-01	3.766727e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.783292e+00	6.131475e-01	1.063385e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.233503e+00	5.917513e-01	7.685117e-03
3.950000e-01	2.500000e-02	2.500000e-02	1.603332e+00	4.488329e-01	9.193400e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.072479e+00	3.111435e-01	1.732635e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.967210e-01	1.705064e-01	1.392467e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.715029e-01	9.844489e-02	5.534994e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.548519e-02	7.584646e-03	1.344665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Average: 0.12444663630017007,0.00832291245482436,0.014445382339479021
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.985555e+00	1.537106e-01	2.369766e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.783590e+00	5.306488e-02	2.722115e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.316378e+00	1.614539e-01	1.961298e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.851872e+00	1.830405e-01	1.232400e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.034176e+00	7.409441e-02	5.684284e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.065532e+00	1.350997e-01	2.376098e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.350955e+00	4.447333e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.654661e+00	4.788246e-01	1.827514e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.018668e+00	4.265624e-01	1.649952e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.290011e+00	2.790984e-01	5.364980e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.873962e-01	1.935703e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.767591e-01	1.004285e-01	6.694100e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.773831e-02	1.128537e-02	1.184902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Average: 0.05102902412576768,0.0053372770171744716,0.009893535774936596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.131706e+01	1.853742e+00	2.461722e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.622411e+01	9.984912e-01	6.955241e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.239386e+01	1.498518e-01	3.083965e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.451018e+01	0.000000e+00	2.019501e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.601570e+00	4.538665e-01	4.947339e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.243129e+00	4.225373e-01	1.923454e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.156058e+00	2.908780e-01	1.435183e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.113631e+00	3.914934e-01	2.920474e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.412594e+00	5.269647e-01	4.268074e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.670541e+00	5.071875e-01	1.268787e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.461390e-01	2.824620e-01	2.179825e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.955853e-02	1.675164e-02	9.197181e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Average: 0.25061408981291255,0.018781380971156614,0.029473844532785454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.075249e+00	1.675049e-01	5.363205e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.345536e+00	8.475856e-02	9.168281e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.314508e+00	6.906523e-01	1.680337e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.249884e+00	7.307459e-01	1.369718e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.396381e+00	4.834886e-01	1.161822e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.832995e-01	2.747176e-01	5.759549e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.324380e-01	1.308323e-01	3.693845e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.636050e-02	8.924280e-03	1.626450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Average: 0.13696122096721297,0.011950455965506562,0.018086627014667206
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.137985e+00	4.347624e-01	9.265697e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.746005e+00	1.315062e-01	4.152304e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.253568e+00	4.886415e-01	1.988054e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.276521e+00	3.377872e-01	9.027444e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.676371e-01	2.027550e-01	6.300594e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.903503e-01	1.189248e-01	2.146162e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.514537e-01	6.161603e-02	7.465894e-03
7.750000e-01	2.250000e-01	2.250000e-01	7.996920e-03	4.733570e-03	1.105956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Average: 0.07827982200762745,0.011128362759876581,0.017351631388461117
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.979492e+00	1.224956e+00	2.019135e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.552041e+00	4.271191e-01	9.406975e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.712451e+00	6.536853e-01	2.876226e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.266895e+00	4.058865e-01	9.851300e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.851250e-02	2.808439e-02	8.233212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Average: 0.25660726506903375,0.020343271197427598,0.02776235312094255
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.278848e-02	1.906890e-02	1.263435e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.603728e-01	1.756738e-01	1.016267e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.965468e+00	2.912884e-01	1.459889e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.330611e+00	3.361496e-01	9.088342e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.843730e+00	8.702460e-02	2.631729e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.703299e+00	5.342371e-01	9.009620e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.000198e+00	6.831779e-01	2.360654e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.452687e+00	6.889805e-01	1.239678e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.870250e+00	5.780971e-01	1.578097e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.319203e+00	4.252491e-01	1.274751e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.760241e-01	2.944249e-01	9.884764e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.500268e-01	1.992433e-01	3.688615e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.459225e-01	9.725396e-02	3.198560e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.436568e-02	6.343197e-03	2.241843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Average: 0.14309058975657193,0.01451693686391392,0.019150061724460654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.990517e-01	3.252483e-01	7.793378e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.386965e+00	1.063535e+00	2.454596e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.065141e+00	8.337297e-01	1.900621e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.757922e+00	4.154138e-01	9.979973e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.442876e+00	0.000000e+00	4.779738e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.659025e+00	3.554132e-01	2.764493e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.753378e+00	5.103709e-01	2.740099e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.804690e+00	5.072301e-01	3.093528e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.137333e+00	4.553003e-01	2.373328e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.578689e+00	3.755835e-01	1.202413e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.120768e+00	2.941136e-01	9.111126e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.522500e-01	2.118313e-01	6.497685e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.729340e-01	1.463720e-01	3.672324e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.446876e-01	7.948051e-02	2.495109e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.778993e-02	7.827789e-03	1.413092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Average: 0.07307064161707362,0.011519872584297493,0.015292245229503856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.441597e+00	1.335570e+00	2.674142e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.145670e+00	3.495527e+00	5.236390e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.200616e+01	2.998126e+00	3.995223e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.223348e+01	1.124329e+00	1.629526e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.553703e+00	1.332960e-01	1.309861e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.940948e+00	7.116988e-01	1.000287e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.612289e+00	7.875309e-01	8.561247e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.212716e+00	7.126404e-01	4.091702e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.236949e+00	5.810723e-01	2.123274e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.389858e+00	4.228680e-01	1.507354e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.240780e-01	3.236041e-01	5.525094e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.223876e-02	1.587967e-02	7.112208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Average: 0.23604031333981162,0.02206305940394998,0.0312559061303086
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.601050e-01	2.962185e-02	1.094133e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.379703e+00	5.085743e-02	1.040070e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.253335e+00	4.667503e-01	3.769995e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.728571e+00	7.896594e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.702763e+00	5.919266e-01	5.994975e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.661211e-01	3.353037e-01	3.950362e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.381821e-01	1.645942e-01	3.765797e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.291940e-01	6.536280e-02	1.160880e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.093736e-03	3.172027e-03	5.209819e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Average: 0.12214161361459794,0.013872340014409387,0.020009563141647202
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.159564e+00	2.115514e-01	4.793385e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.483146e+00	5.753871e-02	1.517176e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.545571e+00	2.045437e-01	1.455588e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.171928e+00	5.959731e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.200983e+00	5.402527e-01	5.544211e-03
2.660000e-01	4.100000e-02	4.100000e-02	1.193820e+00	3.314454e-01	5.348986e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.559718e-01	1.940048e-01	4.639480e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.752066e-01	1.124290e-01	1.001986e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.838966e-02	1.297367e-02	2.333044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Average: 0.05481999946554128,0.008992763988285926,0.014255097241735334
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.167770e+02	2.222134e+00	3.731872e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.788633e+01	5.296224e-01	1.069039e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.338591e+00	1.926556e-01	3.867601e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.662753e+00	1.245174e-01	7.493559e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.664507e+00	5.272519e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.731222e+00	4.794506e-01	8.582859e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.940277e-01	3.282396e-01	3.647352e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.857295e-02	1.972577e-02	5.765407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Average: 0.232248615210613,0.02117889997826705,0.029357375696848736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.574824e-01	2.812163e-02	8.328577e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.361537e+00	4.460696e-02	1.641873e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.156893e+00	9.777387e-02	1.415593e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.661522e+00	6.422989e-03	8.563576e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.105623e+00	4.476425e-02	2.697503e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.185261e+00	4.546092e-01	1.042021e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.045774e+00	6.855876e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.563340e+00	6.737874e-01	5.245190e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.008854e+00	6.151206e-01	5.837921e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.441872e+00	4.697937e-01	6.167757e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.682873e-01	3.271714e-01	5.587604e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.693774e-01	2.056556e-01	3.874424e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.462237e-01	9.870944e-02	2.645527e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.487380e-02	6.659627e-03	1.903003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Average: 0.12165046749268094,0.013405033501620436,0.01892418251258146
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.003278e+00	2.991640e-01	4.840500e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.840613e+00	2.517163e-01	3.410533e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.346746e+00	8.695796e-02	1.819667e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.775181e+00	9.241728e-03	6.659422e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.902436e+00	3.132414e-02	2.087533e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.397121e+00	3.181709e-01	3.792319e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.202258e+00	5.767537e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.673891e+00	5.402422e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.943476e+00	4.269048e-01	7.432637e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.286914e+00	3.239291e-01	4.534141e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.825423e-01	2.245728e-01	4.041465e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.111496e-01	1.296376e-01	3.386127e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.264944e-02	1.248077e-02	3.129205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Average: 0.05610561150637793,0.009745443108355345,0.014504521690123999
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.164566e+02	2.411602e+00	3.294071e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.564340e+01	1.080974e-01	2.568424e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.684926e+01	4.016624e-01	9.824751e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.148449e+01	5.190839e-01	5.940661e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.621810e+00	3.395209e-01	3.326488e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.343268e+00	1.760791e-01	1.567579e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.640697e+00	1.696088e-01	8.663993e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.882805e+00	2.189729e-01	3.185181e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.585628e+00	5.378009e-01	1.589982e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.931812e+00	5.204771e-01	6.325416e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.172313e+00	3.845609e-01	3.233445e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.525641e-02	2.146011e-02	9.402961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Average: 0.2590698227824446,0.01298793943178353,0.025933712275771126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.496982e-01	5.557302e-02	4.386054e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.127582e+00	2.658239e-02	1.033616e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.641525e+00	5.547847e-01	4.214522e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.634435e+00	8.318286e-01	7.452289e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.548866e+00	5.344502e-01	5.666104e-02
4.850000e-01	3.500000e-02	3.500000e-02	8.115376e-01	2.874739e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	3.142042e-01	1.003836e-01	1.539611e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.255953e-02	1.189038e-02	1.818680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Average: 0.13302718618382983,0.0073270169576408195,0.013684777301758017
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.022578e+00	1.167047e-01	8.520141e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.072745e+00	1.020899e-01	1.556767e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.348577e+00	5.367791e-01	5.959713e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.254894e+00	3.307682e-01	2.020133e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.390410e-01	1.757639e-01	2.395532e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.263212e-01	8.700324e-02	6.131646e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.156541e-01	4.698714e-02	4.552628e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.549719e-03	4.473640e-03	6.469818e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Average: 0.06772682625480776,0.005546625372131735,0.011024135725465775
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.108853e+01	2.733858e-01	1.908074e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.289802e+00	6.341248e-01	1.849271e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.367329e+00	6.326904e-01	7.577383e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.002389e+00	3.331490e-01	4.911411e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.630243e-02	2.067099e-02	1.243586e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Average: 0.2613895972411988,0.0155343663734335,0.02397047955865339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.295922e-02	4.864826e-03	1.273932e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.168034e-01	6.314091e-02	7.494083e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.579887e+00	9.343702e-02	1.314374e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.815221e+00	1.068169e-01	1.134929e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.796156e+00	2.010937e-01	3.816490e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.840577e+00	4.045383e-01	1.629483e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.428381e+00	7.506328e-01	1.087039e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.716919e+00	7.462833e-01	9.744357e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.064110e+00	6.313133e-01	7.012688e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.469752e+00	4.723841e-01	3.790615e-02
4.650000e-01	2.500000e-02	2.500000e-02	9.187669e-01	3.099979e-01	9.994841e-03
5.150000e-01	2.500000e-02	2.500000e-02	5.000510e-01	1.643300e-01	3.833934e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.124560e-01	8.256644e-02	2.639336e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.189083e-02	7.367935e-03	1.453416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Average: 0.13789233167427178,0.010200665547574705,0.014415872762319981
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.011896e-01	1.214183e-01	6.280598e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.964764e+00	3.251488e-01	2.196210e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.005912e+00	2.859364e-01	2.129033e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.746251e+00	1.243271e-01	1.225576e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.656294e+00	3.668926e-02	6.050929e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.954174e+00	4.274371e-01	1.879291e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.931426e+00	6.104672e-01	1.556583e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.977255e+00	5.909415e-01	1.136765e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.249196e+00	5.152275e-01	3.097815e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.576742e+00	3.848742e-01	6.360198e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.096160e+00	2.986872e-01	1.586821e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.921975e-01	1.839000e-01	1.829314e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.994429e-01	1.073132e-01	2.681244e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.913372e-01	5.724714e-02	9.351423e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.236469e-02	5.857028e-03	1.136693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Average: 0.0620778544834351,0.006546785467153621,0.010115499170031794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.390187e+00	1.311278e+00	3.798039e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.055056e+01	1.286736e+00	5.603330e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.378707e+01	8.084979e-01	3.718216e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.289979e+01	2.331664e-01	1.515601e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.543349e+00	4.485878e-01	9.645058e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.607135e+00	9.341630e-01	2.898051e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.418988e+00	8.835503e-01	1.721945e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.980080e+00	7.126740e-01	7.512637e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.871027e+00	5.788747e-01	1.823113e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.117822e+00	3.585932e-01	3.715641e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.206986e-01	2.175713e-01	3.983846e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.355841e-02	1.130573e-02	1.529222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Average: 0.24640623490384855,0.01834793150474634,0.028968822567549124
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.874735e-01	9.567673e-03	7.309057e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.148407e+00	3.300325e-02	1.329138e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.356748e+00	2.440502e-01	1.812890e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.967760e+00	8.917443e-01	2.535895e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.935534e+00	6.753727e-01	3.743929e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.983854e-01	3.489538e-01	2.740900e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.187522e-01	1.398659e-01	2.456023e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.201561e-01	7.833558e-02	3.900484e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.728556e-03	4.784665e-03	2.362165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Average: 0.119773022422393,0.011049303676779768,0.016899273879186008
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.529702e+00	1.597596e-01	3.443138e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.391266e+00	6.491344e-02	2.428609e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.345661e+00	1.520430e-01	3.976500e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.189944e+00	7.851831e-01	3.904546e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.232730e+00	6.026290e-01	1.069299e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.212814e+00	3.384296e-01	1.003614e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.826134e-01	1.647090e-01	3.188841e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.048843e-01	8.240555e-02	2.386696e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.077068e-02	1.046505e-02	1.012886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Average: 0.046598904074361236,0.006118956771190745,0.010363567831948285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.055639e+02	1.279631e+00	3.723517e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.310611e+01	1.534915e-01	3.464422e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.218249e+00	7.431750e-01	2.657368e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.045431e+00	5.349630e-01	2.805323e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.674231e+00	6.461934e-01	1.481691e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.371311e+00	4.378454e-01	5.173123e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.268288e-01	2.606173e-01	1.290495e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.700006e-02	1.486156e-02	6.713732e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Average: 0.23925643497520901,0.018315717563559403,0.026330527486132155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.656290e-01	1.980319e-02	6.070403e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.061972e+00	4.448853e-02	1.271038e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.765220e+00	5.188312e-02	1.393130e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.492738e+00	7.333800e-02	1.077387e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.069002e+00	7.776598e-02	4.860694e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.338206e+00	2.052292e-01	1.638171e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.126737e+00	5.997345e-01	8.396882e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.758071e+00	7.495866e-01	7.780198e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.170602e+00	6.671059e-01	2.974213e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.571866e+00	5.153030e-01	4.222533e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.038407e+00	3.637865e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	5.318117e-01	1.752349e-01	3.068826e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.146773e-01	8.397640e-02	3.431101e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.246451e-02	7.591257e-03	1.796390e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Average: 0.12009819028620618,0.010895586042968558,0.015630397362224227
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.442812e+00	2.254622e-01	3.194967e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.455156e+00	7.640372e-02	3.630848e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.629397e+00	2.955465e-01	2.296975e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.869264e+00	8.579059e-03	1.310860e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.845904e+00	1.005464e-01	6.054920e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.889652e+00	2.942051e-01	1.801746e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.271534e+00	5.459717e-01	5.919856e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.721614e+00	6.399770e-01	4.532226e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.025889e+00	5.237019e-01	6.046434e-03
2.575000e-01	3.250000e-02	3.250000e-02	1.275410e+00	3.251536e-01	2.324652e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.276281e-01	1.955823e-01	5.541727e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.483791e-01	9.249968e-02	2.036211e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.558031e-02	9.406600e-03	2.676175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Average: 0.04893972698174463,0.00609008240456195,0.009903479065385218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.019260e+02	1.887684e+00	3.109133e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.353267e+01	7.681824e-01	6.454569e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.021996e+01	2.233661e-01	2.942789e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.360413e+01	0.000000e+00	8.135853e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.861997e+00	2.758928e-01	3.866646e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.896619e+00	3.441284e-01	3.502983e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.130035e+00	5.255491e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.066580e+00	5.225598e-01	1.064614e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.644250e+00	6.282635e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.701462e+00	5.156835e-01	1.968573e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.426126e-01	2.817868e-01	5.671847e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.562992e-02	1.563617e-02	1.245550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Average: 0.23937643535304126,0.017058781456919553,0.028199512003913907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.301011e+00	1.759960e-01	5.276099e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.439940e+00	4.009746e-02	7.950876e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.074716e+00	6.516427e-01	1.549082e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.037418e+00	6.558353e-01	1.523808e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.284732e+00	4.314135e-01	1.162041e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.150172e-01	2.500090e-01	3.609611e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.898511e-01	1.214293e-01	1.924523e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.435529e-02	7.800811e-03	2.762217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Average: 0.13156159523438687,0.010979047741361478,0.01725628342175875
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.446635e+00	4.235480e-01	8.825739e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.573932e+00	1.457636e-01	4.186787e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.086049e+00	4.590988e-01	1.856278e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.184587e+00	3.140055e-01	8.701637e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.762384e-01	1.911146e-01	3.186702e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.401476e-01	1.116225e-01	1.628404e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.419540e-01	5.741605e-02	1.418594e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.832751e-03	4.670584e-03	6.972166e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Average: 0.07553535816120327,0.009916786059018759,0.016824474264309233
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.049939e+01	1.155804e+00	2.018453e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.285307e+00	4.589844e-01	8.584439e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.500308e+00	6.406412e-01	3.188124e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.199985e+00	3.961045e-01	7.071026e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.987495e-02	2.809942e-02	4.878475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Average: 0.24652263730254825,0.019396091375706498,0.026580719874261693
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.944067e-02	3.108117e-02	1.773421e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.463755e-01	2.250203e-01	1.156993e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.467126e+00	3.069257e-01	1.393950e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.520704e+00	1.767671e-01	6.309489e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.857233e+00	1.476362e-01	1.435651e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.474001e+00	5.540863e-01	7.500318e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.776971e+00	6.510619e-01	2.282223e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.225639e+00	6.129946e-01	1.964000e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.732036e+00	5.230346e-01	1.253666e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.234493e+00	3.861158e-01	8.809466e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.265184e-01	2.763240e-01	6.259191e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.817079e-01	1.738141e-01	3.761243e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.222316e-01	8.842138e-02	2.136059e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.324149e-02	5.727270e-03	1.652412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Average: 0.13677881072444298,0.014451269302526173,0.01802837827355261
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.107132e+00	5.197233e-01	9.657118e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.214962e+00	1.096909e+00	2.489319e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.759018e+00	7.912696e-01	1.737394e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.896003e+00	2.100036e-01	8.661052e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.389434e+00	8.224140e-03	3.064385e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.367220e+00	3.742741e-01	3.900258e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.457688e+00	4.863571e-01	3.209284e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.691837e+00	4.953365e-01	2.442218e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.995334e+00	4.330505e-01	1.706710e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.483376e+00	3.565058e-01	1.366374e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.042435e+00	2.704274e-01	1.006284e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.329501e-01	2.030915e-01	3.299601e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.396908e-01	1.337379e-01	2.473980e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.278770e-01	7.980403e-02	1.983443e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.472709e-02	6.472982e-03	3.044134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Average: 0.07037419657443807,0.010676061082933695,0.01495732045535407
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.306516e+00	1.823581e+00	3.192631e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.378339e+00	3.701380e+00	5.503964e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.324120e+01	3.021719e+00	3.901943e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.230441e+01	7.206182e-01	1.708867e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.418656e+00	2.408607e-01	1.392178e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.609050e+00	7.443832e-01	1.055457e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.470798e+00	8.165691e-01	6.446437e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.986613e+00	6.955939e-01	4.283387e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.039772e+00	5.571124e-01	2.656462e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.293935e+00	4.223939e-01	1.384416e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.182079e-01	3.129305e-01	4.051591e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.386590e-02	1.613174e-02	4.349766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Average: 0.2246268069741221,0.020082246030335427,0.029795632984362247
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.026475e+00	2.206187e-02	1.143572e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.597049e+00	4.762746e-02	8.391108e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.192318e+00	5.035349e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.518989e+00	7.468879e-01	3.469275e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.576860e+00	5.323780e-01	7.066574e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.776969e-01	3.044415e-01	1.892857e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.810759e-01	1.530459e-01	1.449785e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.138444e-01	5.707948e-02	1.595040e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.652989e-03	3.082646e-03	8.438779e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Average: 0.11524473765081354,0.012734478148563433,0.019141848390019353
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.699017e+00	1.590505e-01	4.806138e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.642960e+00	1.412122e-02	1.171183e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.489053e+00	2.291424e-01	9.472424e-02
1.210000e-01	2.600000e-02	2.600000e-02	3.002018e+00	5.781831e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.047679e+00	4.932291e-01	5.840378e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.124227e+00	3.100710e-01	2.911092e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.490462e-01	1.875488e-01	6.606297e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.037906e-01	1.038490e-01	2.475469e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.788910e-02	1.327643e-02	2.158199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Average: 0.052153613478020826,0.008359333683076363,0.013820303227999244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.285583e+02	1.608211e+00	3.768677e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.751603e+01	9.107115e-01	8.733280e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.160337e+00	2.477798e-01	2.104961e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.504887e+00	7.498332e-02	7.670711e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.479425e+00	5.163215e-01	3.236050e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.616623e+00	4.784601e-01	2.777379e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.756350e-01	3.103948e-01	4.681297e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.874836e-02	1.971367e-02	4.159288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Average: 0.222117867599256,0.020415894698887688,0.027502007723969046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.417118e-01	1.612266e-02	9.741002e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.749023e+00	6.036749e-02	1.652273e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.496991e+00	9.269226e-02	1.232251e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.986078e+00	1.085869e-01	6.375038e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.141968e+00	1.186780e-01	1.359996e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.126057e+00	5.338346e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.816396e+00	6.331203e-01	8.504583e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.360157e+00	6.217480e-01	5.810964e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.841134e+00	5.486898e-01	6.194992e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.364352e+00	4.314605e-01	2.520436e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.003908e-01	3.038226e-01	3.236117e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.025467e-01	1.834042e-01	2.720269e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.214607e-01	8.842655e-02	2.233121e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.352918e-02	5.911430e-03	1.967602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Average: 0.11607833930183079,0.012921408314765126,0.017191761906976105
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.396496e+00	1.591670e-01	3.730789e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.849217e+00	2.768928e-01	3.537721e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.832732e+00	2.291215e-01	1.944468e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.978210e+00	1.719227e-01	6.582159e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.881059e+00	1.702796e-01	1.768886e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.262321e+00	2.590379e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.971619e+00	4.740726e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.480913e+00	4.991918e-01	2.187974e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.837626e+00	4.086028e-01	5.241095e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.206318e+00	3.082905e-01	4.440962e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.382057e-01	2.068711e-01	2.374857e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.923534e-01	1.253777e-01	1.661517e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.060498e-02	1.182551e-02	3.748352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Average: 0.05450748752031031,0.008979022188261389,0.013327591271490712
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.279668e+02	2.192953e+00	3.258458e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.641399e+01	1.253273e+00	2.413440e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.632519e+01	6.310306e-01	7.548022e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.092430e+01	3.364277e-01	4.603564e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.523800e+00	1.779194e-01	2.962730e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.996488e+00	1.902404e-01	1.515026e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.478346e+00	1.853133e-01	6.550896e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.685221e+00	2.066925e-01	8.500256e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.447516e+00	5.351429e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.784813e+00	4.945625e-01	9.951191e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.084573e+00	3.680180e-01	5.869772e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.897115e-02	2.174171e-02	4.646748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Average: 0.24668087730689545,0.0107748800555858,0.023718290993438113
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.054312e+00	5.295859e-02	4.205237e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.399149e+00	1.095089e-01	8.976988e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.397725e+00	5.237754e-01	7.148401e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.352690e+00	7.471103e-01	7.217392e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.374827e+00	4.830528e-01	1.789978e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.003843e-01	2.335893e-01	2.949003e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.847492e-01	9.537930e-02	8.942168e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.130670e-02	1.050561e-02	7.459931e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Average: 0.12605107251334544,0.006667384189338682,0.012368481929404068
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.427949e+00	8.873210e-02	8.052318e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.837550e+00	1.429597e-01	1.401304e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.163879e+00	4.984056e-01	6.021239e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.145115e+00	2.962442e-01	2.376320e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.987439e-01	1.692230e-01	8.278877e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.830317e-01	8.654252e-02	7.664013e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.004813e-01	4.722805e-02	5.387105e-04
7.750000e-01	2.250000e-01	2.250000e-01	3.744423e-03	4.371804e-03	8.312074e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Average: 0.06458066260573335,0.005693159054197136,0.009929898250885125
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.161040e+01	2.433430e-01	1.798781e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.057445e+00	5.945683e-01	1.715553e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.203313e+00	5.952894e-01	7.976963e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.532149e-01	3.296940e-01	4.889069e-04
6.025000e-01	3.975000e-01	3.975000e-01	4.095194e-02	2.020061e-02	1.538846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Average: 0.2494519781342231,0.013246068298947394,0.02354621390295314
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.771039e-02	8.245193e-03	1.579748e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.492669e-01	7.832747e-02	8.606349e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.047606e+00	1.215576e-01	1.295803e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.247032e+00	1.257204e-01	8.872889e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.791201e+00	4.039546e-02	3.277879e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.724874e+00	5.035279e-01	7.469129e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.191770e+00	7.100611e-01	6.339140e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.492355e+00	6.868102e-01	4.570734e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.813294e+00	5.495101e-01	1.169680e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.307709e+00	4.207174e-01	7.196821e-03
4.650000e-01	2.500000e-02	2.500000e-02	7.950744e-01	2.472832e-01	4.494674e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.677519e-01	1.521507e-01	2.234622e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.109773e-01	8.478390e-02	4.482866e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.090838e-02	6.772540e-03	4.946178e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Average: 0.13045969993256537,0.008758186804842027,0.01426179336734032
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.695138e-01	1.726764e-01	7.103434e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.953822e+00	4.389275e-01	2.234398e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.740244e+00	2.070335e-01	1.917629e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.017972e+00	1.156126e-01	1.084202e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.663839e+00	2.228830e-02	4.462380e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.753476e+00	4.486679e-01	1.276374e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.706107e+00	5.489774e-01	8.949617e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.792574e+00	5.335655e-01	1.176708e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.982018e+00	4.395842e-01	1.084534e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.482788e+00	3.627785e-01	1.472715e-03
2.835000e-01	2.350000e-02	2.350000e-02	9.808474e-01	2.472206e-01	4.844202e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.317127e-01	1.699340e-01	2.046472e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.757946e-01	1.088735e-01	2.068286e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.799041e-01	5.808467e-02	7.262496e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.149682e-02	5.822398e-03	6.838178e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Average: 0.05937748442609898,0.0063760216088368585,0.009340276523291106
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.999414e+00	1.604155e+00	3.190660e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.252257e+01	1.725564e+00	5.545993e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.509551e+01	4.498345e-01	4.404809e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.300055e+01	2.536942e-02	1.449098e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.463928e+00	5.058439e-01	6.989318e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.184693e+00	8.838397e-01	3.989456e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.164459e+00	8.499660e-01	1.530265e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.661252e+00	6.714417e-01	1.123816e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.722118e+00	4.924732e-01	8.043452e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.068706e+00	3.608725e-01	3.643684e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.024968e-01	2.122847e-01	2.117828e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.254290e-02	1.102515e-02	1.127801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Average: 0.2332823028462571,0.015925082395957996,0.027837024857056664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.862629e-01	3.069526e-03	8.209248e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.553794e+00	4.768574e-02	1.210800e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.320607e+00	3.325966e-01	1.062145e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.710699e+00	7.991961e-01	2.498768e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.705484e+00	6.062756e-01	1.621087e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.180416e-01	3.270405e-01	1.107319e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.753912e-01	1.241944e-01	2.037607e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.068586e-01	7.068290e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.572838e-03	4.210525e-03	1.800226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Average: 0.11151687968639244,0.010181891399646328,0.015707118515678867
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.726989e+00	3.206274e-02	3.579149e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.054513e+00	8.673758e-02	1.981859e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.201092e+00	1.567542e-01	3.344514e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.041587e+00	7.435499e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.068703e+00	5.713337e-01	1.628353e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.091377e+00	2.968494e-01	1.612733e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.494383e-01	1.570840e-01	7.568092e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.663058e-01	9.660965e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.870757e-02	9.491022e-03	6.116108e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Average: 0.04461750193826962,0.005877168090508124,0.009440439805749212
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.171621e+02	5.380828e-01	3.704759e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.280718e+01	5.229237e-02	2.892655e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.789615e+00	7.271147e-01	2.299354e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.913442e+00	5.474116e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.483608e+00	6.186556e-01	3.642180e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.366843e+00	4.083153e-01	2.815652e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.701978e-01	2.419701e-01	8.787274e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.568718e-02	1.538691e-02	6.885226e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Average: 0.22661314861586127,0.015178630026760925,0.026261921901588242
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.015807e-01	1.738243e-02	7.255720e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.367050e+00	4.842038e-02	1.356057e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.099605e+00	5.872077e-02	1.368503e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.830279e+00	1.014481e-01	9.252033e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.293901e+00	5.158385e-02	3.696957e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.265216e+00	3.288165e-01	1.415484e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.047369e+00	6.726906e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.549892e+00	6.769135e-01	2.080252e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.975987e+00	6.226185e-01	2.004123e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.400178e+00	4.513485e-01	3.422193e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.048502e-01	2.934826e-01	1.008127e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.811446e-01	1.595859e-01	2.318037e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.121264e-01	8.419839e-02	8.918747e-04
8.000000e-01	2.000000e-01	2.000000e-01	1.136897e-02	7.105094e-03	4.941374e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Average: 0.1123234097527713,0.009514705244681065,0.015095783803564244
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.848084e+00	2.028502e-01	3.399186e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.462459e+00	0.000000e+00	3.622498e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.154576e+00	8.872140e-02	1.884603e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.085404e+00	2.635048e-01	9.098092e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.795232e+00	4.323919e-02	4.456757e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.882540e+00	3.773629e-01	9.498339e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.171744e+00	5.839837e-01	3.737780e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.505242e+00	5.119467e-01	7.083142e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.850399e+00	4.891571e-01	2.971442e-03
2.575000e-01	3.250000e-02	3.250000e-02	1.159845e+00	2.947295e-01	3.034845e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.608283e-01	1.847990e-01	2.161309e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.343702e-01	9.447801e-02	1.442670e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.465425e-02	9.368047e-03	1.048399e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Average: 0.046208046112042954,0.006067187999865921,0.00928433309196415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.132349e+02	1.092016e+00	2.902787e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.392229e+01	4.573392e-01	6.602620e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.068096e+01	1.031213e-01	2.844192e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.337599e+01	4.735421e-01	6.098558e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.706932e+00	4.256044e-01	2.608936e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.605473e+00	4.200970e-01	1.588537e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.910935e+00	4.516246e-01	2.374141e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.975087e+00	4.190277e-01	3.341565e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.378997e+00	5.905013e-01	1.360391e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.562137e+00	4.397548e-01	2.014566e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.428504e-01	2.962687e-01	3.173575e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.322411e-02	1.557436e-02	1.689067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Average: 0.23632976254787363,0.015470110035969487,0.02490566085691004
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.380287e+00	1.391105e-01	5.160189e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.437068e+00	6.717029e-02	6.047489e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.990458e+00	6.066355e-01	1.774051e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.057898e+00	5.612876e-01	1.142477e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.223937e+00	3.819741e-01	9.520364e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.720448e-01	2.280449e-01	2.201466e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.756225e-01	1.126107e-01	1.967024e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.357945e-02	7.834953e-03	1.079439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Average: 0.1325896898073023,0.00966749254632307,0.014300192838652831
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.489605e+00	3.083510e-01	8.017889e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.425872e+00	1.804240e-01	3.096902e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.038161e+00	3.910605e-01	1.707457e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.294287e+00	2.644360e-01	6.112925e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.635400e-01	1.700918e-01	2.028999e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.542034e-01	1.058682e-01	9.775236e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.350949e-01	5.882166e-02	4.879217e-03
7.750000e-01	2.250000e-01	2.250000e-01	7.170846e-03	4.434518e-03	3.921601e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Average: 0.07570399690275137,0.009567248775472312,0.013805777584150719
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.062787e+01	8.222993e-01	1.787137e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.057186e+00	4.602911e-01	5.894117e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.555250e+00	5.306466e-01	2.167175e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.266333e+00	3.548386e-01	2.757163e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.453557e-02	2.478285e-02	5.950902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Average: 0.24384564957138868,0.016753805978256653,0.024064595937387717
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.520466e-02	2.923015e-02	1.630131e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.038453e+00	1.906682e-01	1.104810e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.560832e+00	2.116258e-01	1.207726e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.684586e+00	2.582541e-01	5.240183e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.799183e+00	2.258705e-01	1.102558e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.352836e+00	4.929144e-01	1.525381e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.785949e+00	5.736817e-01	1.687282e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.199589e+00	5.339831e-01	1.386257e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.669603e+00	4.537658e-01	1.361994e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.204803e+00	3.533582e-01	7.633952e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.248596e-01	2.908054e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	4.473601e-01	1.550700e-01	4.149212e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.091740e-01	8.434411e-02	2.223788e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.115094e-02	4.930502e-03	2.287540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Average: 0.13687726177636164,0.012000290581329787,0.015778714154978668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.273153e+00	5.367360e-01	9.534416e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.326743e+00	8.343733e-01	2.153654e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.817848e+00	6.102909e-01	1.454987e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.006108e+00	3.022604e-01	5.734563e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.132557e+00	5.559871e-02	5.138797e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.234250e+00	3.208209e-01	3.786980e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.321911e+00	4.197941e-01	2.691913e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.579299e+00	4.155074e-01	2.081200e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.008116e+00	3.684046e-01	1.571146e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.561113e+00	2.926569e-01	1.375813e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.143114e+00	2.572615e-01	2.820200e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.546396e-01	1.885643e-01	1.400891e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.269626e-01	1.221012e-01	2.217462e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.131005e-01	7.377653e-02	2.732835e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.461696e-02	6.183443e-03	1.062350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Average: 0.06935517736118708,0.009437242669379689,0.012825993130805971
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.919599e+00	2.054418e+00	3.231039e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.083985e+01	3.911738e+00	5.233128e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.373025e+01	2.420001e+00	3.315244e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.197264e+01	0.000000e+00	1.868268e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.012881e+00	3.505279e-01	1.417143e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.229204e+00	6.967146e-01	8.892626e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.406944e+00	6.770454e-01	4.921089e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.050205e+00	5.743481e-01	3.540161e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.007189e+00	4.774776e-01	1.710074e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.341483e+00	3.833503e-01	7.894002e-02
2.080000e-01	2.000000e-02	2.000000e-02	8.196037e-01	2.861515e-01	2.005245e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.111502e-02	1.460044e-02	3.837909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Average: 0.22556738870857274,0.018836745725185816,0.026576391871597216
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.080390e+00	2.727644e-02	1.072988e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.554996e+00	5.680715e-02	6.739089e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.199593e+00	4.349444e-01	6.008414e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.592491e+00	7.297764e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.516176e+00	4.503566e-01	9.511107e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.408487e-01	2.757691e-01	1.923911e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.777483e-01	1.441670e-01	1.029804e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.118985e-01	6.077088e-02	1.018762e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.770376e-03	2.464622e-03	5.669100e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Average: 0.11970490344829568,0.012005268266031544,0.016080091382849604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.576570e+00	1.542940e-01	4.376372e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.344842e+00	1.144932e-01	8.351108e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.496787e+00	7.687992e-02	1.700852e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.003739e+00	5.318064e-01	1.202037e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.070702e+00	4.128586e-01	7.473250e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.240617e+00	2.737009e-01	3.732136e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.374473e-01	1.710760e-01	8.261273e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.236318e-01	1.009214e-01	4.881570e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.594803e-02	1.183351e-02	1.266060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Average: 0.05384816555472617,0.0077037888196160725,0.011439465435189783
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.220968e+02	1.948034e+00	3.173222e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.735312e+01	4.967322e-01	1.103956e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.422810e+00	2.350836e-01	4.569944e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.604982e+00	8.073851e-02	1.103766e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.695857e+00	4.458192e-01	1.121959e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.588551e+00	4.152893e-01	6.426676e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.706705e-01	2.767896e-01	2.536324e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.720597e-02	1.845822e-02	2.066665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Average: 0.22260015038835354,0.018262305820601732,0.025171637371881578
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.619388e-01	1.709626e-02	9.227302e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.769621e+00	7.010049e-02	1.544928e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.502481e+00	8.420870e-02	1.074664e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.934970e+00	1.148335e-01	5.475240e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.172710e+00	1.387849e-01	9.930744e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.114809e+00	4.350341e-01	1.450648e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.807206e+00	5.260000e-01	8.223201e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.433580e+00	5.862426e-01	1.751198e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.824968e+00	4.839485e-01	8.731605e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.325350e+00	3.853621e-01	7.501224e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.221119e-01	3.403085e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	4.727324e-01	1.636216e-01	3.610233e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.138702e-01	8.497467e-02	2.286535e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.141195e-02	5.050170e-03	2.219511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Average: 0.11878405534721759,0.011654500684097471,0.014983392961380404
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.094910e+00	1.555551e-01	4.584432e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.368732e+00	2.987664e-01	2.711322e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.132480e+00	1.526633e-01	1.221078e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.803080e+00	2.821774e-01	3.408729e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.722471e+00	0.000000e+00	2.730882e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.304133e+00	2.402254e-01	3.873031e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.003441e+00	4.438209e-01	6.834255e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.495427e+00	4.358338e-01	7.456688e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.836120e+00	3.481642e-01	7.702605e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.297423e+00	2.724023e-01	1.460082e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.837181e-01	1.974569e-01	3.489295e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.858325e-01	1.135222e-01	2.085702e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.919296e-02	1.113396e-02	2.775297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Average: 0.055916459475080255,0.008083041057400514,0.011190409908639093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.240981e+02	1.450145e+00	2.860584e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.498772e+01	1.454772e+00	1.892591e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.618837e+01	0.000000e+00	1.463298e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.120182e+01	2.080814e-01	7.548468e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.672506e+00	4.777468e-01	4.190070e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.241844e+00	1.902076e-01	2.556153e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.388409e+00	2.818128e-02	2.592992e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.808449e+00	1.606223e-01	2.172958e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.542260e+00	4.998390e-01	9.940649e-03
1.375000e-01	2.250000e-02	2.250000e-02	1.863204e+00	4.331926e-01	5.074938e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.101845e+00	3.345275e-01	4.977162e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.675675e-02	1.951224e-02	3.546227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Average: 0.24164554037207514,0.008871576707907392,0.022420074854174687
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.157208e+00	3.833553e-02	4.201941e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.450602e+00	5.390047e-02	7.021432e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.377785e+00	5.588735e-01	3.161409e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.197198e+00	6.298460e-01	9.345643e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.297090e+00	4.071585e-01	1.534477e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.522519e-01	2.078436e-01	1.196439e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.618666e-01	7.780313e-02	1.423336e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.015878e-02	1.058406e-02	1.609664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Average: 0.12521077022170252,0.005221318702047367,0.011251883166660537
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.552820e+00	8.643617e-02	7.142418e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.720052e+00	1.751284e-01	1.104257e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.124271e+00	4.018780e-01	8.129395e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.121254e+00	2.836070e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	5.692361e-01	1.419352e-01	1.993033e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.786663e-01	7.006018e-02	1.614478e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.090799e-01	4.663522e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	3.946467e-03	4.558571e-03	8.441493e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Average: 0.0640021874078992,0.004303294579852401,0.00951546174248874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.188756e+01	2.047739e-01	1.625114e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.794501e+00	5.877928e-01	1.723253e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.181489e+00	5.160850e-01	1.885266e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.035865e-01	2.737404e-01	4.478669e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.183041e-02	2.037652e-02	1.261118e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Average: 0.24590551171597166,0.011138246550429165,0.02139063477087108
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.987918e-02	7.113427e-03	1.507135e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.204178e-01	7.895661e-02	8.364772e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.167800e+00	5.934436e-02	1.250808e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.356970e+00	1.632835e-01	8.210457e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.992803e+00	5.431422e-02	2.270826e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.808418e+00	5.390273e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.057541e+00	6.659193e-01	1.381436e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.371848e+00	6.032790e-01	7.697150e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.742468e+00	4.775798e-01	7.872056e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.216268e+00	3.590206e-01	3.943586e-02
4.650000e-01	2.500000e-02	2.500000e-02	7.372260e-01	2.096979e-01	3.292960e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.255933e-01	1.202498e-01	2.268341e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.899160e-01	7.100725e-02	5.974284e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.807637e-03	6.691742e-03	1.612757e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Average: 0.1291691313148051,0.007431757195973193,0.012160396849541372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.079867e+00	1.532259e-01	7.740474e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.341638e+00	2.652014e-01	2.086173e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.819617e+00	2.667939e-01	1.549250e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.120940e+00	4.001445e-02	8.238121e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.620699e+00	1.351606e-01	3.281418e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.552694e+00	4.062249e-01	1.914932e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.615574e+00	5.423966e-01	3.473720e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.761817e+00	4.671161e-01	6.861126e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.010282e+00	3.778312e-01	3.852834e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.411460e+00	2.892815e-01	1.143538e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.494798e-01	2.471491e-01	4.542412e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.170193e-01	1.452001e-01	2.394554e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.559226e-01	9.441382e-02	2.020108e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.862622e-01	7.103204e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.034756e-02	5.012297e-03	1.561552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Average: 0.05824728990775057,0.0053396269615950676,0.008658866654621199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.647640e+00	1.481989e+00	4.553800e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.399812e+01	1.548947e+00	5.691750e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.532565e+01	1.763600e-01	2.821265e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.254580e+01	7.020915e-02	1.115047e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.916808e+00	6.326221e-01	9.170276e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.134563e+00	9.254466e-01	7.126027e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.967176e+00	7.692680e-01	1.312536e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.646284e+00	5.823111e-01	8.910347e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.714516e+00	4.294280e-01	3.413280e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.050890e+00	3.056977e-01	3.757071e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.942399e-01	2.020986e-01	2.320850e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.170092e-02	1.101672e-02	1.552974e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Average: 0.2316056459306295,0.013839047700280688,0.025053023792865725
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.489602e-01	8.943285e-03	7.863249e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.588151e+00	4.765016e-02	1.024751e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.349814e+00	3.849135e-01	4.062463e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.746689e+00	7.199424e-01	2.777833e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.633600e+00	5.125017e-01	3.330161e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.517579e-01	2.999827e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	3.406495e-01	9.922838e-02	3.351173e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.513801e-02	6.402859e-02	2.994223e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.771891e-03	4.276763e-03	1.544897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Average: 0.11358966322135927,0.008106566386282418,0.014102759138025833
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.450928e+00	1.053103e-01	3.308925e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.599487e+00	5.622692e-02	1.662755e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.001444e+00	2.683150e-01	1.961573e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.096052e+00	5.069507e-01	4.759823e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.139180e+00	4.653140e-01	3.400786e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.096448e+00	2.775328e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.464152e-01	1.427193e-01	2.073906e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.580525e-01	8.351014e-02	1.179703e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.930179e-02	1.003514e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Average: 0.04610865247532536,0.004794449691463677,0.008694022160581155
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.183430e+02	1.209086e+00	3.328035e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.063556e+01	0.000000e+00	1.808791e+00
1.750000e-02	7.500000e-03	7.500000e-03	8.130117e+00	6.217890e-01	3.721954e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.040025e+00	3.416350e-01	2.368582e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.526646e+00	5.575557e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.385895e+00	3.588289e-01	3.008593e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.877047e-01	2.129052e-01	4.604383e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.464946e-02	1.329716e-02	1.621791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Average: 0.225431362912166,0.013795757106272677,0.02341773806185657
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.226604e-01	1.056578e-02	6.768262e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.472647e+00	5.006563e-02	1.279431e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.124370e+00	0.000000e+00	1.312409e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.938548e+00	1.401321e-01	7.471560e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.340177e+00	1.103318e-01	2.707479e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.286437e+00	3.414420e-01	8.407573e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.124130e+00	6.881790e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.515698e+00	6.080728e-01	8.307965e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.923982e+00	5.462957e-01	3.677295e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.350409e+00	3.963515e-01	4.143806e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.300187e-01	2.532901e-01	4.158940e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.573264e-01	1.335013e-01	2.464044e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.943972e-01	7.265538e-02	3.936205e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.033673e-02	7.062071e-03	2.432050e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Average: 0.11351152692938525,0.008011433846933438,0.012871477038645454
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.162233e+00	2.983606e-01	3.282528e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.797753e+00	0.000000e+00	3.055500e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.112350e+00	8.156873e-02	1.823559e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.872032e+00	1.461825e-01	7.231450e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.494455e+00	0.000000e+00	4.821099e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.820115e+00	4.245844e-01	8.320148e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.189235e+00	4.740942e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.628577e+00	4.841101e-01	3.201395e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.877437e+00	3.687503e-01	3.090942e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.149736e+00	2.640531e-01	2.851256e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.460763e-01	1.506104e-01	1.984415e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.197569e-01	7.879161e-02	1.389885e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.426513e-02	9.845627e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Average: 0.047200735836055774,0.0050684708092093925,0.008279779056159384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.160722e+02	1.265990e+00	2.714324e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.034392e+01	3.981962e-02	4.291421e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.884114e+01	2.539079e-01	1.698669e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.290784e+01	2.568451e-01	9.524086e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.709781e+00	6.763597e-01	4.891797e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.954118e+00	4.877997e-01	4.270396e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.103312e+00	3.538439e-01	2.286822e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.059450e+00	5.640526e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.389779e+00	4.722521e-01	8.344928e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.532238e+00	3.778711e-01	7.157488e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.391832e-01	2.632930e-01	1.629382e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.303587e-02	1.453149e-02	1.506667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Average: 0.22535049860444936,0.015079101754578356,0.02313936508136888
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.650350e+00	1.541664e-01	5.269481e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.365073e+00	2.687306e-02	5.804914e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.822478e+00	5.991615e-01	1.157474e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.810073e+00	5.175915e-01	1.094859e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.132855e+00	3.478735e-01	5.039580e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.167916e-01	2.028118e-01	3.007137e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.445215e-01	9.597944e-02	1.337611e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.089061e-02	6.349703e-03	1.924937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Average: 0.12614606064388606,0.009227167177372708,0.013801121430079943
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.813164e+00	2.815212e-01	7.872462e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.285667e+00	2.109270e-01	2.791763e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.978971e+00	3.801999e-01	8.202753e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.097312e+00	2.561409e-01	6.192307e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.188572e-01	1.612393e-01	2.677699e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.197480e-01	9.508584e-02	1.962722e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.288109e-01	5.641731e-02	2.871381e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.575929e-03	4.048508e-03	1.003411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Average: 0.07173457391942503,0.00911392995347371,0.013715993947235092
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.128219e+01	7.422259e-01	1.849596e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.731703e+00	5.344403e-01	5.338088e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.353915e+00	5.477428e-01	1.403136e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.158005e+00	3.540521e-01	5.459643e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.244912e-02	2.424323e-02	5.455754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Average: 0.23380364511533022,0.016464516153625625,0.023378175608681856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.346903e-01	4.423204e-02	2.172686e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.411160e+00	2.455401e-01	1.286448e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.041921e+00	3.094778e-01	1.115236e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.757819e+00	1.179432e-01	3.914222e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.702836e+00	2.800873e-01	1.105046e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.167979e+00	5.278539e-01	1.869362e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.626208e+00	5.848125e-01	1.351212e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.043767e+00	5.197262e-01	6.561053e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.519902e+00	4.221984e-01	7.983922e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.084341e+00	3.187062e-01	7.398982e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.916245e-01	2.077893e-01	7.771687e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.389642e-01	1.625756e-01	7.981506e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.950537e-01	8.099123e-02	3.825056e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.123407e-02	4.609549e-03	1.167558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Average: 0.12926120985294295,0.011636456869505596,0.015599612944623281
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.646893e+00	6.267163e-01	1.085818e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.480930e+00	1.045807e+00	2.397583e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.404131e+00	6.141005e-01	1.300451e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.953937e+00	0.000000e+00	7.693926e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.993708e+00	1.330432e-01	4.671568e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.111575e+00	3.790569e-01	3.239376e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.265147e+00	4.255134e-01	2.315192e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.498379e+00	4.150793e-01	1.632864e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.863638e+00	3.647052e-01	1.456237e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.362683e+00	2.895597e-01	9.802717e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.699541e-01	2.264317e-01	6.588646e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.700219e-01	1.688237e-01	4.915283e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.076998e-01	1.154739e-01	2.128917e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.126244e-01	8.067283e-02	8.121566e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.383019e-02	5.994229e-03	2.373496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Average: 0.06569604644016316,0.008962945300873743,0.012671188294668664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.780616e+00	2.512527e+00	3.785066e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.259676e+01	4.409496e+00	5.813971e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.468653e+01	1.827600e+00	3.211297e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.229409e+01	0.000000e+00	1.769610e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.935542e+00	4.226611e-01	1.374951e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.097972e+00	7.543390e-01	7.398996e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.987117e+00	7.267707e-01	5.157794e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.765891e+00	6.067537e-01	2.863292e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.847110e+00	4.608432e-01	2.217279e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.275699e+00	3.610649e-01	9.149197e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.471129e-01	2.609799e-01	7.403757e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.160337e-02	1.706709e-02	7.892603e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Average: 0.21380681897315387,0.018002655533529643,0.02576812795503383
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.400273e+00	3.674475e-02	1.157189e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.689207e+00	4.138261e-02	5.306887e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.146191e+00	5.420588e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.340536e+00	6.182870e-01	6.765721e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.421016e+00	4.414238e-01	3.587216e-02
4.600000e-01	4.000000e-02	4.000000e-02	7.782003e-01	2.501989e-01	7.903157e-03
5.350000e-01	3.500000e-02	3.500000e-02	3.156654e-01	1.180634e-01	2.795147e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.658762e-02	4.987377e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	3.063712e-03	2.296647e-03	1.576045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Average: 0.11138112537045619,0.011166227040106044,0.015529240226729912
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.055824e+01	2.311294e-01	4.433887e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.348144e+00	2.498936e-02	7.358134e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.292540e+00	1.643029e-01	1.002451e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.952184e+00	5.364672e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.969725e+00	4.066100e-01	6.066745e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.084250e+00	2.578674e-01	2.469969e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.943882e-01	1.554443e-01	1.770372e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.935734e-01	9.418243e-02	8.782184e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.356117e-02	1.116363e-02	1.161381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Average: 0.0501326121067215,0.007760925662978084,0.011225946268634691
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.346142e+02	1.191083e+00	3.057763e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.765536e+01	5.451284e-01	1.157045e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.029747e+00	1.668078e-01	4.979428e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.436044e+00	1.541384e-01	1.036430e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.424534e+00	4.284506e-01	5.750704e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.573106e+00	4.077118e-01	4.032959e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.441498e-01	2.796740e-01	2.086507e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.306813e-02	1.764822e-02	3.221576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Average: 0.2114392167094064,0.016997252088231912,0.02452368146474332
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.218271e-01	5.522592e-02	1.046082e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.186315e+00	8.855372e-02	1.562519e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.745065e+00	8.071575e-02	9.171495e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.031996e+00	2.352137e-02	3.073916e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.137033e+00	2.221348e-01	1.344276e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.033148e+00	4.633234e-01	8.882148e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.757884e+00	6.146510e-01	1.184167e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.263806e+00	5.460189e-01	3.971966e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.666090e+00	4.545464e-01	6.574667e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.227943e+00	3.675655e-01	2.512299e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.794799e-01	2.371575e-01	5.180135e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.597126e-01	1.692658e-01	2.465433e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.976272e-01	7.929244e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.141336e-02	4.771607e-03	1.381720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Average: 0.11121752735687516,0.01058700644706774,0.014531211503494082
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.135307e+01	4.042557e-01	4.654976e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.994690e+00	3.474384e-01	2.307662e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.244426e+00	1.122378e-01	1.048618e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.716231e+00	1.445016e-01	4.527255e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.681009e+00	0.000000e+00	2.186929e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.094742e+00	2.068802e-01	8.276713e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.930211e+00	4.529740e-01	1.812938e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.418532e+00	4.093640e-01	4.284528e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.760847e+00	3.508709e-01	6.234022e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.138582e+00	2.778647e-01	4.111198e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.969298e-01	1.733265e-01	3.820157e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.703096e-01	1.098958e-01	1.061147e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.813892e-02	1.136294e-02	1.397647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Average: 0.05181278416377948,0.007743576152643955,0.011286248701934384
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.365544e+02	2.566312e+00	2.671242e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.548546e+01	1.524804e+00	1.954273e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.618381e+01	4.444167e-01	1.196539e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.078982e+01	3.150898e-01	6.564539e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.262671e+00	1.371751e-01	6.809864e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.769140e+00	0.000000e+00	2.487508e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.466235e+00	2.210081e-01	1.245326e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.669234e+00	1.190587e-01	1.690171e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.399161e+00	4.973026e-01	5.852732e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.643171e+00	4.189297e-01	1.499045e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.077132e+00	3.553404e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	4.376779e-02	1.996211e-02	3.569751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Average: 0.2323703305975989,0.009841287192310727,0.019502650443466635
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.422008e+00	5.449045e-02	4.296843e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.451593e+00	7.609043e-02	5.781244e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.030607e+00	5.781760e-01	5.454627e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.044232e+00	5.626447e-01	7.249506e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.218718e+00	3.488329e-01	3.701943e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.206649e-01	1.740359e-01	1.803098e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.212416e-01	8.055292e-02	1.029037e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.539084e-03	9.527832e-03	2.171342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Average: 0.12024454951400274,0.005753168954206397,0.010320528718683636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.954358e+00	8.676510e-02	7.024879e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.441882e+00	2.312466e-01	3.009933e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.834021e+00	3.927898e-01	7.479760e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.079608e+00	2.446766e-01	2.369524e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.844289e-01	1.272645e-01	2.859938e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.490348e-01	7.165439e-02	1.571403e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.970849e-02	4.269289e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	2.819478e-03	4.010452e-03	1.186735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Average: 0.06193951594721437,0.0053039234708071245,0.009123640894815176
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.238662e+01	2.165122e-01	1.586345e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.517937e+00	6.034407e-01	1.516681e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.948445e+00	5.111344e-01	2.858664e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.898188e-01	2.577915e-01	1.666027e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.598056e-02	1.803059e-02	3.265689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Average: 0.23623902593749185,0.011154845352256776,0.020753875202767558
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.220782e-01	1.345271e-02	2.344408e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.099170e+00	3.389907e-02	1.023996e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.739098e+00	1.637274e-01	1.180554e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.629263e+00	1.348120e-01	5.117738e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.901924e+00	3.445694e-01	6.977086e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.409371e+00	5.468287e-01	1.480215e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.810178e+00	6.247262e-01	1.679941e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.192681e+00	5.621273e-01	3.356183e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.669040e+00	4.758919e-01	1.504506e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.137816e+00	3.101490e-01	2.102238e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.982994e-01	1.992703e-01	3.028778e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.740170e-01	1.000951e-01	2.858569e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.671566e-01	6.211616e-02	1.244495e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.796512e-03	5.519838e-03	1.150598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Average: 0.12375011917403263,0.0072392165973569345,0.011620530561878603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.400915e+00	1.433223e-01	8.537762e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.352125e+00	1.665012e-01	2.277852e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.554079e+00	2.323276e-01	1.356929e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.370260e+00	1.502299e-01	4.752661e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.434005e+00	3.426173e-01	2.512739e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.281288e+00	4.244993e-01	1.404010e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.330444e+00	4.987492e-01	1.533369e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.404440e+00	4.365888e-01	1.475124e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.819985e+00	4.068595e-01	8.976248e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.369201e+00	3.105262e-01	2.943676e-03
2.835000e-01	2.350000e-02	2.350000e-02	9.407747e-01	1.952394e-01	2.669115e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.199752e-01	1.484608e-01	1.269877e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.404814e-01	9.036611e-02	1.740648e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.538848e-01	4.993515e-02	1.641193e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.616734e-03	4.856363e-03	7.203306e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Average: 0.05465600700857323,0.00504054062096225,0.008634371217703218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.054667e+00	1.523214e+00	5.047437e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.631973e+01	1.249936e+00	5.892572e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.605948e+01	3.933919e-01	2.838656e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.270617e+01	9.744596e-02	9.292273e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.577052e+00	7.234324e-01	4.945137e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.596267e+00	8.500003e-01	2.884042e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.814661e+00	7.878104e-01	1.091644e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.400395e+00	5.668434e-01	9.400527e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.587687e+00	4.209917e-01	2.709827e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.030060e+00	3.268017e-01	1.185197e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.781904e-01	1.941944e-01	4.038827e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.874244e-02	1.067351e-02	1.332413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Average: 0.22147230917599703,0.014808548914584163,0.0241623832312938
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.035100e+00	3.508863e-02	8.742539e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.838789e+00	4.376220e-02	8.992244e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.228496e+00	5.421884e-01	6.806562e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.490687e+00	6.858236e-01	1.473979e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.520932e+00	4.600310e-01	4.590818e-02
4.600000e-01	4.000000e-02	4.000000e-02	7.841022e-01	2.274320e-01	3.362844e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.065897e-01	8.896594e-02	1.406255e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.666745e-02	5.559195e-02	6.545858e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.726642e-03	3.644341e-03	1.913799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Average: 0.10805669799195365,0.00820370468855798,0.01330250684064993
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.049771e+00	1.520161e-01	3.935657e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.821933e+00	6.707254e-02	1.206298e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.939444e+00	3.070666e-01	2.017224e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.913792e+00	6.289393e-01	1.436924e-03
1.860000e-01	3.900000e-02	3.900000e-02	1.877379e+00	4.245261e-01	4.518478e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.055090e+00	2.328991e-01	5.242656e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.580997e-01	1.363853e-01	1.657274e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.325118e-01	5.799949e-02	1.948946e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.653095e-02	9.720656e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Average: 0.041981931450751485,0.005214557059500337,0.00851593582770415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.356267e+02	1.236654e+00	3.618096e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.934773e+01	4.299190e-01	3.697942e-01
1.750000e-02	7.500000e-03	7.500000e-03	8.003959e+00	6.925694e-01	5.114210e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.641661e+00	3.723949e-01	3.709648e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.409699e+00	4.834353e-01	3.204967e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.282999e+00	3.462990e-01	5.789656e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.601340e-01	2.184380e-01	2.505837e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.026987e-02	1.498927e-02	1.130878e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Average: 0.21577378409597495,0.01322673659566248,0.023160528970818606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.952580e-01	1.826779e-03	8.414223e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.830198e+00	3.279748e-02	1.402601e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.612284e+00	4.701257e-02	1.149198e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.096573e+00	6.816503e-02	5.722931e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.334207e+00	1.263512e-01	1.653892e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.141703e+00	4.876078e-01	8.245595e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.851837e+00	6.054638e-01	1.162949e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.356880e+00	6.091485e-01	3.432389e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.827807e+00	5.328292e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.265892e+00	3.537932e-01	4.128667e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.065083e-01	2.315905e-01	9.049079e-03
5.100000e-01	3.000000e-02	3.000000e-02	4.054049e-01	1.100595e-01	2.837595e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.739988e-01	6.421381e-02	6.131471e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.298320e-03	5.600613e-03	1.074891e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Average: 0.10771845841516325,0.0073044114889060235,0.012441185709885172
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.845146e+00	1.240034e-02	3.697794e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.014200e+00	1.176484e-01	3.017772e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.368958e+00	1.523668e-01	1.371456e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.865404e+00	3.014781e-01	4.840595e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.436741e+00	1.188797e-01	3.910889e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.645164e+00	2.922969e-01	1.211357e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.057133e+00	5.254851e-01	3.793902e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.365784e+00	4.473662e-01	9.948238e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.708135e+00	3.662242e-01	2.174230e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.124632e+00	2.438178e-01	5.053169e-03
3.275000e-01	3.750000e-02	3.750000e-02	6.432697e-01	1.389879e-01	9.640169e-03
4.075000e-01	4.250000e-02	4.250000e-02	2.872226e-01	7.211519e-02	1.445428e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.160140e-02	8.255265e-03	1.201149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Average: 0.04422480508975107,0.004691562902403981,0.008277856588740508
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.297453e+02	1.660187e+00	2.804553e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.847954e+01	2.206094e-01	2.666800e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.799198e+01	7.506788e-01	1.201588e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.292816e+01	4.355235e-01	1.022030e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.931325e+00	1.044804e+00	6.865010e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.650905e+00	3.996337e-01	4.034927e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.733949e+00	2.776155e-01	1.690926e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.860213e+00	3.694388e-01	9.265400e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.178368e+00	4.711794e-01	6.729488e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.480498e+00	3.953222e-01	2.500140e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.112594e-01	2.253722e-01	4.990844e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.078699e-02	1.462268e-02	1.270842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Average: 0.2104820314473415,0.014555554700844076,0.023361048060596357
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.866340e+00	1.103429e-01	6.047012e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.517827e+00	1.217380e-02	4.503478e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.575737e+00	7.043478e-01	1.318841e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.611796e+00	5.161654e-01	1.236982e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.850458e-01	3.444301e-01	5.270799e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.298233e-01	1.939148e-01	2.030524e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.050404e-01	9.631721e-02	8.922869e-03
7.950000e-01	2.050000e-01	2.050000e-01	9.495400e-03	6.037621e-03	6.397607e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Average: 0.11700958961858782,0.008528190908845434,0.013007952631727604
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.211051e+00	2.021516e-01	8.236718e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.188338e+00	3.039045e-01	1.279713e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.746674e+00	3.904399e-01	1.110778e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.646106e-01	2.451362e-01	6.782355e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.357331e-01	1.542135e-01	2.753158e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.011470e-01	9.468256e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	9.730341e-02	4.329495e-02	9.780384e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.846026e-03	3.842412e-03	4.364883e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Average: 0.0654047311328733,0.007043107411668928,0.012711250250870096
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.208372e+01	6.062810e-01	1.757753e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.389121e+00	5.805629e-01	4.470931e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.153076e+00	5.009434e-01	1.281544e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.806484e-01	3.169330e-01	4.266793e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.670314e-02	2.208568e-02	3.011730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Average: 0.21975264237924302,0.018439517702829478,0.02313388115326126
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.986717e-01	5.327889e-02	3.353362e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.789676e+00	2.118164e-01	1.632698e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.434802e+00	1.736417e-01	1.047519e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.103716e+00	9.487155e-02	2.183002e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.628470e+00	4.830336e-01	2.035762e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.002294e+00	6.407499e-01	1.940979e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.402975e+00	6.821626e-01	2.781358e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.753427e+00	5.243943e-01	1.658712e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.367915e+00	4.363266e-01	3.959138e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.841818e-01	3.291422e-01	2.203887e-03
4.650000e-01	2.500000e-02	2.500000e-02	6.065371e-01	2.118510e-01	4.416822e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.628994e-01	1.347179e-01	1.926421e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.642722e-01	7.448907e-02	8.862320e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.286893e-03	4.521732e-03	1.252537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Average: 0.11807899700000889,0.012318935717213597,0.014599355366233677
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.500106e+00	8.068958e-01	1.637194e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.922310e+00	9.915109e-01	2.836674e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.942089e+00	1.375416e-01	1.322127e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.088457e+00	0.000000e+00	4.480553e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.738548e+00	3.463672e-01	4.606740e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.816105e+00	4.938766e-01	2.266662e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.018574e+00	5.010798e-01	1.860847e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.263076e+00	5.015671e-01	2.043746e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.670859e+00	3.588468e-01	9.873153e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.267887e+00	3.170790e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	8.321944e-01	2.182516e-01	7.635649e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.916741e-01	1.950725e-01	1.203087e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.294239e-01	1.008080e-01	4.766643e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.904812e-01	7.703012e-02	1.669300e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.158927e-02	6.644503e-03	4.401898e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Average: 0.059468726926619184,0.008791652362288675,0.01089398166700771
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.499142e+00	3.694251e+00	5.493744e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.575075e+01	4.274133e+00	6.445329e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.644397e+01	1.090564e+00	3.026699e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.243450e+01	7.168816e-02	1.692211e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.123323e+00	6.928670e-01	1.340161e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.474431e+00	8.067244e-01	7.131558e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.704068e+00	7.330704e-01	4.012016e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.586691e+00	5.761238e-01	1.700222e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.706873e+00	4.367162e-01	9.683034e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.052639e+00	3.228019e-01	9.549227e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.500565e-01	2.619285e-01	4.068945e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.612879e-02	1.362681e-02	2.312475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Average: 0.20038279459820696,0.019036265109063033,0.026773822440044753
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.603851e+00	2.412905e-02	1.321724e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.957878e+00	9.500630e-02	4.834132e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.126303e+00	6.581960e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.163441e+00	6.755698e-01	7.266588e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.257991e+00	4.299018e-01	3.614404e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.649651e-01	2.415181e-01	1.422598e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.790937e-01	1.209112e-01	9.476903e-03
6.050000e-01	3.500000e-02	3.500000e-02	7.660235e-02	4.175495e-02	7.621057e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.972217e-03	2.272028e-03	2.816981e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Average: 0.10120910742818548,0.011053935230529027,0.016035322324882792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.226544e+01	2.353512e-01	5.294236e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.468245e+00	9.193119e-02	4.665283e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.287719e+00	1.951256e-01	5.842650e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.856225e+00	6.180603e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.820025e+00	4.341290e-01	4.747552e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.461736e-01	2.463562e-01	5.892401e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.367819e-01	1.652224e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.665811e-01	8.925918e-02	6.422972e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.845639e-02	9.342248e-03	2.281924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Average: 0.044206682251764884,0.006379055798274143,0.01093569712901444
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.498219e+02	1.770962e+00	3.184778e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.757386e+01	4.793532e-01	4.374776e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.760815e+00	9.488968e-02	3.298086e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.299856e+00	1.726533e-01	2.963614e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.320215e+00	4.363163e-01	2.809171e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.366267e+00	3.883783e-01	4.144606e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.991364e-01	2.439311e-01	3.718745e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.933734e-02	1.573016e-02	2.251968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Average: 0.19874751207414657,0.019283890447432117,0.025039338912449416
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.079624e+00	2.118838e-02	1.315415e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.563606e+00	1.830127e-01	1.844739e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.009674e+00	3.616836e-02	9.014177e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.324559e+00	6.369258e-02	2.462439e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.249913e+00	3.172987e-01	6.996495e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.945109e+00	5.756451e-01	1.408197e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.632448e+00	6.579563e-01	2.998128e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.096869e+00	6.397411e-01	9.664528e-03
3.450000e-01	2.500000e-02	2.500000e-02	1.512252e+00	4.737413e-01	6.031495e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.127553e+00	4.038653e-01	4.151089e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.963621e-01	2.459589e-01	1.356064e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.779815e-01	1.398628e-01	3.012802e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.718479e-01	8.101927e-02	4.989905e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.958469e-03	4.727123e-03	7.820487e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Average: 0.10139944125614572,0.011415399923441497,0.013977060475304767
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.414664e+01	5.623187e-01	6.207282e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.142900e+00	0.000000e+00	2.507668e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.431048e+00	1.151407e-01	6.832316e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.590754e+00	0.000000e+00	4.481895e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.773636e+00	2.325525e-01	1.777899e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.994403e+00	3.064029e-01	1.310343e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.843956e+00	5.163811e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.318258e+00	4.821950e-01	5.710059e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.589085e+00	3.486458e-01	3.122529e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.043775e+00	2.987413e-01	4.038078e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.118878e-01	1.768776e-01	3.655367e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.177686e-01	9.884997e-02	1.377273e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.325704e-02	9.978147e-03	2.593186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Average: 0.0468082147166722,0.007630026022874825,0.00984727583689151
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.516952e+02	1.823507e+00	2.822350e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.462800e+01	0.000000e+00	1.559345e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.622394e+01	4.388304e-02	1.159267e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.100012e+01	1.016473e+00	2.137899e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.894411e+00	2.787488e-01	1.550939e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.597233e+00	1.576325e-01	2.802006e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.197929e+00	7.804075e-02	9.823241e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.512986e+00	2.728644e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.213562e+00	4.660566e-01	7.400586e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.606128e+00	4.179268e-01	7.555674e-03
1.850000e-01	2.500000e-02	2.500000e-02	8.668996e-01	2.830678e-01	7.991833e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.893408e-02	1.960323e-02	2.544347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Average: 0.21658401614942818,0.010211569317720604,0.02287043239423872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.566352e+00	0.000000e+00	5.596215e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.822299e+00	1.998568e-01	5.637111e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.805805e+00	7.266340e-01	1.386841e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.743064e+00	6.148309e-01	1.146318e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.080731e+00	4.025711e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	5.071953e-01	1.742310e-01	2.640933e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.848172e-01	8.302721e-02	1.358099e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.960997e-03	7.736825e-03	3.530546e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Average: 0.11054951771473301,0.00576272646220094,0.010776179392578591
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.376190e+00	3.234011e-02	8.001758e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.259799e+00	3.277884e-01	1.229918e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.636994e+00	4.249791e-01	5.084676e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.219850e-01	2.546465e-01	1.354000e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.077747e-01	1.524219e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.271340e-01	6.518368e-02	1.533315e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.574721e-02	3.936885e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	2.861286e-03	3.473744e-03	8.627105e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Average: 0.056703725627665916,0.004866259294242711,0.008335593255874602
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.312946e+01	1.212553e-01	1.629903e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.121110e+00	6.744776e-01	1.329689e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.786564e+00	4.903354e-01	2.328352e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.419480e-01	2.847799e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.167523e-02	1.603989e-02	2.199913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Average: 0.22387027836821102,0.014570260412728353,0.022369199333433953
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.536188e-01	1.321608e-02	2.610038e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.260127e+00	0.000000e+00	1.458360e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.192205e+00	2.578399e-01	1.375461e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.911200e+00	1.900844e-01	4.497349e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.023929e+00	5.000906e-01	6.235891e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.431892e+00	7.309518e-01	4.129603e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.508623e+00	6.799959e-01	2.264946e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.967575e+00	6.135350e-01	1.016371e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.433538e+00	5.096651e-01	1.985565e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.878729e-01	3.681527e-01	1.891002e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.130769e-01	2.072980e-01	2.497093e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.503290e-01	1.277227e-01	1.917601e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.376351e-01	5.718056e-02	1.739845e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.990001e-03	6.228943e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Average: 0.11191211190037742,0.008739532994698013,0.012377989124912642
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.387829e+00	2.410101e-01	1.551800e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.826756e+00	3.276070e-01	3.074821e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.923073e+00	8.040706e-02	1.263996e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.408574e+00	1.257664e-01	3.242844e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.325730e+00	4.450467e-01	5.311303e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.007402e+00	6.133540e-01	1.381557e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.019012e+00	5.995035e-01	1.403696e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.124996e+00	4.724315e-01	1.683338e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.667527e+00	4.384145e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.169810e+00	3.198797e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	7.979953e-01	2.416464e-01	1.528103e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.142303e-01	1.501796e-01	3.986249e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.143155e-01	8.824570e-02	9.708430e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.480166e-01	5.447467e-02	3.986318e-03
7.485000e-01	2.515000e-01	2.515000e-01	8.796875e-03	4.850187e-03	1.845833e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Average: 0.049558557386851027,0.005784526040699227,0.007941798695030491
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.254657e+01	2.133009e+00	7.533538e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.136611e+01	1.087734e+00	7.606393e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.666845e+01	0.000000e+00	3.054408e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.173885e+01	8.191914e-01	2.826460e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.844746e+00	1.091595e+00	2.942042e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.872350e+00	9.420932e-01	2.920424e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.428856e+00	8.924247e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.164994e+00	6.246320e-01	2.687509e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.420715e+00	4.219521e-01	8.002625e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.820784e-01	2.777274e-01	3.334904e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.221975e-01	1.876989e-01	3.471918e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.773422e-02	9.448888e-03	1.835247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Average: 0.20651213342382052,0.01773570760819962,0.02671955752484939
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.241114e+00	7.919276e-03	1.087081e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.072203e+00	9.706022e-02	8.985412e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.269006e+00	6.966361e-01	7.558262e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.320540e+00	7.700452e-01	4.557773e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.341158e+00	5.211704e-01	2.707226e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.566850e-01	2.362679e-01	2.390902e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.579100e-01	9.026676e-02	2.644069e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.400514e-02	4.760365e-02	5.122019e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.631103e-03	2.862294e-03	8.807943e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Average: 0.09710335741273483,0.009194185122910592,0.01409288691006419
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.936954e+00	1.004914e-01	4.643908e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.998583e+00	6.720268e-02	1.185048e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.799253e+00	4.498342e-01	1.001569e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.852463e+00	6.738805e-01	1.256926e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.716474e+00	4.685851e-01	2.333473e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.120841e-01	2.487695e-01	6.733922e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.727098e-01	1.308121e-01	3.592044e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.185117e-01	5.989188e-02	4.834598e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.421548e-02	8.310587e-03	6.640416e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Average: 0.037698090025264905,0.004537604222549271,0.008961133517867197
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.483356e+02	6.433454e-01	3.804099e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.016766e+01	5.374657e-01	1.484340e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.580215e+00	6.143273e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.516651e+00	5.551787e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.112781e+00	4.994595e-01	5.472164e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.195876e+00	3.626891e-01	1.663935e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.852598e-01	1.927658e-01	2.273066e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.969717e-02	1.166167e-02	1.844090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Average: 0.20462664327855581,0.017448183681024187,0.02452563105962388
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.214671e-01	3.905340e-02	9.939360e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.065260e+00	1.584942e-01	1.659984e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.986050e+00	1.621108e-01	1.348164e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.255818e+00	0.000000e+00	6.368234e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.409360e+00	2.334627e-01	1.777246e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.235480e+00	6.460502e-01	7.031612e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.830104e+00	7.902588e-01	1.013634e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.139004e+00	6.339008e-01	1.345973e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.630921e+00	5.368439e-01	2.079986e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.154465e+00	4.571408e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.970224e-01	2.411102e-01	5.379805e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.724523e-01	1.400191e-01	2.504992e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.457035e-01	6.010943e-02	9.609251e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.425457e-03	6.461359e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Average: 0.09773195769594595,0.008591376749230967,0.013115550189122721
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.983403e+00	4.487067e-01	4.942558e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.045227e+01	4.343682e-01	3.472875e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.626935e+00	0.000000e+00	1.708329e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.711241e+00	6.655672e-02	5.222024e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.364830e+00	3.027797e-01	1.912296e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.421146e+00	4.743842e-01	1.297251e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.867254e+00	5.497803e-01	1.297008e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.174900e+00	4.777159e-01	4.963809e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.661039e+00	4.643641e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.000852e+00	2.745490e-01	1.085435e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.489814e-01	1.559448e-01	1.586967e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.672927e-01	7.526024e-02	1.944823e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.924184e-02	8.458395e-03	1.766089e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Average: 0.03925171903836615,0.004835747515243356,0.008396850916076892
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.449584e+02	1.707917e+00	3.037261e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.026547e+01	0.000000e+00	5.812227e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.929488e+01	9.257457e-01	1.138827e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.178242e+01	4.081350e-01	7.140561e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.129508e+00	7.472571e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.167087e+00	3.935015e-01	1.725911e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.556822e+00	4.508918e-01	6.895163e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.625590e+00	4.838590e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.090600e+00	5.294232e-01	3.632643e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.318873e+00	3.802099e-01	6.874827e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.154901e-01	2.474219e-01	2.766571e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.691358e-02	1.240266e-02	2.545413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Average: 0.20216260979485737,0.01584439467926449,0.02371145879749395
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.100867e+00	1.483476e-01	6.621169e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.321312e+00	0.000000e+00	4.215863e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.419248e+00	7.442712e-01	1.007951e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.538709e+00	5.356061e-01	5.990889e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.132728e-01	3.197212e-01	7.765428e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.926453e-01	1.858734e-01	1.123556e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.921779e-01	8.860358e-02	8.663572e-04
7.950000e-01	2.050000e-01	2.050000e-01	8.807353e-03	5.258580e-03	4.062192e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Average: 0.11184729580177863,0.009110523458164752,0.012816404721874217
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.548152e+00	2.237021e-01	8.717686e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.867364e+00	3.661364e-01	2.133099e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.642528e+00	4.208730e-01	7.415388e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.126042e-01	2.510841e-01	4.613956e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.128199e-01	1.564968e-01	2.170232e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.585085e-01	8.603130e-02	1.067206e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.538564e-02	4.585530e-02	4.176065e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.479315e-03	3.719000e-03	4.349723e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Average: 0.06314351885451028,0.007906811917741008,0.011656001729384302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.257254e+01	6.074627e-01	1.859213e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.226175e+00	6.455499e-01	4.536342e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.889232e+00	5.423064e-01	1.416374e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.629588e-01	3.090303e-01	5.245205e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.529469e-02	2.214289e-02	1.357469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Average: 0.21249830046666077,0.01904593017249248,0.02449213181208565
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.196783e-01	3.541416e-02	3.782420e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.112006e+00	3.258591e-01	1.904586e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.695940e+00	1.516508e-01	1.069127e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.038240e+00	1.143229e-01	1.917444e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.560946e+00	6.227382e-01	1.858801e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.874046e+00	7.183880e-01	1.280546e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.268351e+00	6.780493e-01	1.532026e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.730942e+00	5.438415e-01	6.414173e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.264912e+00	4.234397e-01	1.025280e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.878181e-01	3.044681e-01	6.451546e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.140929e-01	2.290303e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.270493e-01	1.320805e-01	1.214426e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.531837e-01	6.859800e-02	1.112392e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.112194e-03	4.074413e-03	8.447417e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Average: 0.11286927889713662,0.012524069777797575,0.015497992415771503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.876443e+00	8.583827e-01	1.998298e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.030650e+00	8.530198e-01	2.839178e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.548733e+00	4.404764e-01	1.129565e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.267947e+00	3.888390e-02	7.026827e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.800419e+00	4.482090e-01	4.883573e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.771585e+00	5.797072e-01	2.252075e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.788609e+00	5.459788e-01	1.802294e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.147883e+00	4.847182e-01	1.275258e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.529231e+00	3.834104e-01	1.584641e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.124704e+00	3.024908e-01	8.595025e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.058493e-01	2.216633e-01	4.163337e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.663338e-01	1.772785e-01	3.186942e-03
3.935000e-01	3.150000e-02	3.150000e-02	3.254805e-01	1.088346e-01	2.675257e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.756687e-01	7.687019e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.117765e-02	5.191778e-03	1.140865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Average: 0.05653914769682161,0.008794737369467988,0.01144830866285107
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.045705e+00	3.574057e+00	6.215000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.766932e+01	5.015448e+00	7.208355e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.664909e+01	5.782426e-01	3.396965e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.228185e+01	2.394991e-01	1.580083e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.299120e+00	7.809777e-01	1.317518e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.515781e+00	8.994745e-01	6.369016e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.404148e+00	7.483188e-01	5.038336e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.328726e+00	6.132370e-01	2.022791e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.514274e+00	4.502093e-01	1.562426e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.074515e+00	3.974847e-01	2.872296e-03
2.080000e-01	2.000000e-02	2.000000e-02	6.324255e-01	2.470156e-01	3.041223e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.508489e-02	1.315720e-02	1.159828e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Average: 0.19359920097715663,0.020870444943470373,0.02665752917732339
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.837210e+00	5.257345e-02	1.513784e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.939342e+00	1.097500e-02	4.082104e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.064057e+00	7.399498e-01	1.477103e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.080679e+00	7.107697e-01	3.331265e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.189283e+00	4.318831e-01	2.692408e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.221795e-01	2.243184e-01	2.583434e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.684206e-01	1.144171e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	7.133653e-02	4.027410e-02	5.798713e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.368812e-03	1.822287e-03	3.214519e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Average: 0.09534647763287478,0.012231903218146697,0.01570984859880878
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.362226e+01	2.140837e-01	6.087540e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.449846e+00	7.044163e-02	3.661976e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.327908e+00	2.990438e-01	2.850085e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.684341e+00	6.639139e-01	2.300289e-03
1.860000e-01	3.900000e-02	3.900000e-02	1.709249e+00	4.964356e-01	6.228464e-04
2.660000e-01	4.100000e-02	4.100000e-02	8.813898e-01	2.492299e-01	5.239580e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.941074e-01	1.518464e-01	1.256281e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.396786e-01	8.172643e-02	8.735185e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.865672e-02	1.033961e-02	2.818665e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Average: 0.040667036280323504,0.0066949934493307495,0.010859689138199673
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.615638e+02	1.741671e+00	3.534454e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.721382e+01	1.286583e-01	4.677641e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.746752e+00	2.846696e-01	2.630449e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.092203e+00	1.669435e-01	5.794336e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.124197e+00	5.204555e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.281401e+00	3.986481e-01	3.407680e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.784613e-01	2.487970e-01	2.977200e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.741337e-02	1.585008e-02	1.300726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Average: 0.1921520961529688,0.020201492408411542,0.02596322210092014
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.270049e+00	8.325199e-02	1.576256e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.642949e+00	6.090850e-02	1.941175e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.109363e+00	7.405641e-02	8.342295e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.336373e+00	8.610287e-02	3.140927e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.224293e+00	4.462075e-01	1.102233e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.995566e+00	6.763750e-01	5.219932e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.567208e+00	7.972553e-01	3.639272e-04
2.950000e-01	2.500000e-02	2.500000e-02	2.008155e+00	6.143729e-01	3.070961e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.448529e+00	4.807056e-01	7.092948e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.030729e+00	3.705332e-01	1.608240e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.789385e-01	2.613787e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.604255e-01	1.397502e-01	4.383129e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.591361e-01	7.139054e-02	8.497497e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.432991e-03	4.144571e-03	9.334500e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Average: 0.09562188403419997,0.01176358567570629,0.014843551696320303
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.557233e+01	3.204772e-01	7.012607e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.592865e+00	1.628839e-01	2.133480e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.386284e+00	2.168740e-01	5.356595e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.786547e+00	1.704685e-01	3.025467e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.686986e+00	1.571297e-01	1.800541e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.035701e+00	3.714484e-01	7.282820e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.751606e+00	5.630962e-01	3.831301e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.134065e+00	4.848277e-01	2.639192e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.501876e+00	3.758975e-01	7.503081e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.605232e-01	2.633800e-01	2.026955e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.967562e-01	2.000888e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.925881e-01	9.607752e-02	1.869795e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.374646e-02	1.075907e-02	9.013342e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Average: 0.043214972074595626,0.007159393855561941,0.010413773885422271
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.620601e+02	2.343581e+00	3.125071e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.454993e+01	6.690821e-01	1.123208e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.611485e+01	1.161148e+00	3.438363e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.026804e+01	1.464534e-01	8.480929e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.353684e+00	3.962452e-01	2.417635e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.458460e+00	2.091143e-01	7.639032e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.987081e+00	1.322052e-01	2.157615e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.379182e+00	3.128580e-01	5.903208e-04
9.625000e-02	1.875000e-02	1.875000e-02	2.032115e+00	4.932121e-01	6.456378e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.427873e+00	4.292360e-01	6.973631e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.753857e-01	3.394013e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.675303e-02	1.731051e-02	2.707969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Average: 0.20955179921497674,0.012664377457651449,0.022100268506663023
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.799173e+00	5.006939e-02	6.035201e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.521688e+00	4.867461e-02	5.852105e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.700530e+00	7.921449e-01	1.059897e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.759725e+00	6.782943e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	9.630781e-01	3.598852e-01	3.030025e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.844669e-01	1.819743e-01	2.135003e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.906684e-01	8.011234e-02	3.545262e-04
7.950000e-01	2.050000e-01	2.050000e-01	7.585547e-03	7.592777e-03	4.437306e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Average: 0.10685109084573519,0.006363683054600264,0.011155644724879787
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.552097e+00	4.944007e-02	8.718219e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.160376e+00	4.012990e-01	6.353167e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.608248e+00	4.786163e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	8.269490e-01	2.478242e-01	3.106461e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.642959e-01	1.468989e-01	5.835005e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.188823e-01	7.349355e-02	1.015176e-03
5.050000e-01	4.500000e-02	4.500000e-02	7.821949e-02	3.653824e-02	7.836368e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.283213e-03	3.417572e-03	2.582667e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Average: 0.05477510416271664,0.005032809628832638,0.008655748880744982
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.340683e+01	1.002415e-01	1.721112e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.018105e+00	7.456450e-01	2.897195e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.692193e+00	5.070629e-01	4.619393e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.610825e-01	2.590177e-01	2.450618e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.212974e-02	1.716779e-02	5.578968e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Average: 0.21624970894514597,0.01515047698452937,0.0241772739299356
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.645990e-01	2.887712e-03	3.213823e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.564327e+00	1.249543e-01	1.606026e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.292320e+00	9.744124e-02	1.523993e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.036511e+00	2.071406e-01	4.283332e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.912264e+00	5.328925e-01	4.711643e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.260163e+00	7.943926e-01	1.629012e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.495201e+00	7.974017e-01	6.824236e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.834152e+00	6.260387e-01	8.462192e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.368694e+00	5.298198e-01	5.446118e-03
4.150000e-01	2.500000e-02	2.500000e-02	9.389769e-01	3.460298e-01	2.367654e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.687783e-01	2.060390e-01	3.465911e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.310112e-01	1.282757e-01	1.319623e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.532047e-01	7.451151e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.012367e-03	4.553028e-03	6.165534e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Average: 0.10784655433102674,0.008676850714187084,0.013352951137395583
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.215056e+00	2.085531e-01	1.591462e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.323246e+00	3.581862e-01	3.391516e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.210700e+00	0.000000e+00	1.861959e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.750382e+00	1.415633e-01	4.186127e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.077309e+00	5.237628e-01	2.416684e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.043014e+00	8.267810e-01	5.366040e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.026170e+00	6.532252e-01	9.943413e-03
1.685000e-01	1.650000e-02	1.650000e-02	2.109291e+00	5.170044e-01	9.206661e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.564538e+00	4.212408e-01	3.129023e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.072035e+00	3.059423e-01	5.790444e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.543940e-01	2.301001e-01	5.969420e-03
3.345000e-01	2.750000e-02	2.750000e-02	4.907510e-01	1.774198e-01	2.001243e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.130688e-01	1.085986e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.385797e-01	5.396138e-02	7.393591e-03
7.485000e-01	2.515000e-01	2.515000e-01	8.732543e-03	4.606191e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Average: 0.04783974071565712,0.005561789455076467,0.008410600473213709
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.245051e+01	2.255033e+00	8.346260e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.052696e+01	8.478470e-01	7.745320e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.733496e+01	0.000000e+00	2.403663e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.216815e+01	5.599511e-01	8.570682e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.124197e+00	1.092074e+00	4.234936e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.065823e+00	9.925757e-01	1.215744e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.185731e+00	8.139590e-01	4.910371e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.052419e+00	5.801456e-01	8.881011e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.334223e+00	4.105035e-01	1.143924e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.498429e-01	2.909167e-01	4.517138e-03
2.080000e-01	2.000000e-02	2.000000e-02	4.981695e-01	2.261575e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.791157e-02	9.607444e-03	1.926163e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Average: 0.19975201087017808,0.018619027466919152,0.02868811138777355
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.393854e+00	3.045428e-02	1.307090e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.073188e+00	2.929199e-02	9.634066e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.192759e+00	7.921225e-01	4.957180e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.243622e+00	8.591177e-01	5.102084e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.338597e+00	5.466534e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	6.148953e-01	2.348784e-01	3.721147e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.673040e-01	1.062636e-01	7.370666e-04
6.050000e-01	3.500000e-02	3.500000e-02	5.871875e-02	4.367808e-02	1.017590e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.077952e-03	3.079526e-03	2.940643e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Average: 0.09152864432799135,0.010026486348816352,0.015324030678970688
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.102831e+01	3.394401e-02	5.754149e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.982595e+00	2.544776e-02	1.030373e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.623302e+00	5.393110e-01	3.798616e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.891251e+00	8.201215e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.664772e+00	5.274427e-01	1.770304e-03
2.660000e-01	4.100000e-02	4.100000e-02	8.297252e-01	2.488324e-01	3.862973e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.376911e-01	1.357463e-01	1.035183e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.912642e-01	6.586433e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.488463e-02	8.137342e-03	4.609486e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Average: 0.03618508212158593,0.005045433154828107,0.008360002462634734
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.558183e+02	0.000000e+00	4.280130e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.996909e+01	1.346900e+00	1.155167e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.143364e+00	7.642416e-01	8.038942e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.338777e+00	5.227807e-01	7.041121e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.154090e+00	5.274859e-01	2.984173e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.092217e+00	3.604126e-01	6.885134e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.822740e-01	2.474949e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.859240e-02	1.081058e-02	1.136205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Average: 0.19698338635821266,0.018054757025961377,0.026879994708658594
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.159889e-01	5.256908e-02	1.248358e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.284605e+00	8.186974e-02	1.993441e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.047403e+00	8.725144e-02	1.444111e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.430791e+00	6.443379e-02	4.527876e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.385899e+00	2.977543e-01	1.908721e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.198182e+00	7.525708e-01	1.947967e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.665533e+00	7.766085e-01	8.219100e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.123720e+00	7.155449e-01	4.537430e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.557205e+00	5.661394e-01	1.321951e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.082835e+00	4.074587e-01	3.232626e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.589451e-01	2.502650e-01	2.817396e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.649762e-01	1.445780e-01	5.119742e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.571856e-01	7.369117e-02	5.060973e-03
8.000000e-01	2.000000e-01	2.000000e-01	7.794364e-03	5.373205e-03	2.212956e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Average: 0.09314467965419436,0.009307850863338393,0.014083452019356874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.041041e+01	3.373021e-01	5.543287e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.077388e+01	1.962375e-02	4.235410e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.242272e+00	3.727818e-01	1.161559e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.714519e+00	0.000000e+00	7.555226e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.220001e+00	2.877756e-01	1.977175e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.485834e+00	6.360878e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.848453e+00	6.251204e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.181684e+00	5.272717e-01	8.068918e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.544525e+00	4.138103e-01	1.813417e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.220981e-01	2.664312e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.093515e-01	1.615662e-01	2.464042e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.689374e-01	9.654444e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.866018e-02	7.553729e-03	4.799971e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Average: 0.03763360733619922,0.0051944053519318925,0.008203268327718033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.530040e+02	2.209537e+00	3.520597e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.080909e+01	1.184181e+00	3.923708e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.739547e+01	5.218864e-01	2.168422e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.230220e+01	1.318337e+00	2.028644e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.300714e+00	5.473761e-01	3.585937e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.043154e+00	6.981261e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.384284e+00	3.719272e-01	2.364407e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.641382e+00	4.421878e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.908175e+00	4.959063e-01	5.400855e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.280830e+00	3.928846e-01	6.906377e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.904908e-01	2.625662e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.796366e-02	1.342641e-02	1.856088e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Average: 0.20597960885177768,0.013281538176717816,0.018906995452794145
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.087148e+00	1.005261e-01	5.472504e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.343711e+00	2.704928e-02	2.823231e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.388046e+00	5.795221e-01	7.341669e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.509343e+00	4.071831e-01	1.416340e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.909787e-01	2.968848e-01	6.166092e-03
4.850000e-01	3.500000e-02	3.500000e-02	4.884767e-01	1.601124e-01	2.021342e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.872338e-01	7.696436e-02	9.782660e-03
7.950000e-01	2.050000e-01	2.050000e-01	8.038932e-03	5.034355e-03	1.893191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Average: 0.11638852880910042,0.0074850616923938795,0.010495862107976622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.396400e+00	1.494206e-01	7.288724e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.893246e+00	3.056841e-01	1.389290e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.696592e+00	3.159182e-01	9.679224e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.001492e+00	2.278654e-01	7.396849e-03
3.425000e-01	3.750000e-02	3.750000e-02	5.389792e-01	1.316706e-01	1.817410e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.753785e-01	7.822298e-02	1.645683e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.051106e-01	4.337037e-02	8.876346e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.509302e-03	3.851069e-03	2.373851e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Average: 0.06587428282942442,0.006646246089685816,0.00976001243942487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.242125e+01	4.278958e-01	1.582661e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.146961e+00	5.408840e-01	3.642368e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.050691e+00	4.455196e-01	8.736101e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.436047e-01	2.749502e-01	2.205907e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.794866e-02	1.967829e-02	6.152906e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Average: 0.21494727255022922,0.014952405060476404,0.02042462424971969
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.680702e-01	3.836685e-02	3.426847e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.146084e+00	2.074225e-01	1.462521e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.703200e+00	1.653876e-01	8.238310e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.012372e+00	8.117396e-02	1.419660e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.496350e+00	4.311715e-01	5.799141e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.793244e+00	5.420661e-01	1.769959e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.250286e+00	5.447111e-01	7.748559e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.722497e+00	4.373057e-01	7.010384e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.298687e+00	3.450596e-01	9.162570e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.497770e-01	3.030539e-01	2.464764e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.935782e-01	1.827299e-01	3.515380e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.327721e-01	1.151234e-01	1.769336e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.459882e-01	6.237388e-02	1.197373e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.451276e-03	3.382777e-03	1.461040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Average: 0.11721256403144305,0.009481838110151783,0.012845812158794365
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.129605e+00	8.819625e-01	1.638591e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.681271e+00	4.240561e-01	2.135268e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.895418e+00	1.906157e-01	9.927452e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.011952e+00	0.000000e+00	4.481806e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.778460e+00	2.540749e-01	3.813327e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.748893e+00	4.032304e-01	1.563072e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.838359e+00	4.124371e-01	1.413410e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.179370e+00	3.743518e-01	1.000165e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.681466e+00	3.020947e-01	8.106326e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.233112e+00	2.424068e-01	6.991443e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.663528e-01	2.014191e-01	3.185221e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.665227e-01	1.415298e-01	2.830231e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.722209e-01	1.173667e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.825241e-01	5.660532e-02	6.650112e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.056750e-02	4.686672e-03	1.266085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Average: 0.05810123791099414,0.006720591255432208,0.00973741002156385
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.926384e+00	3.924399e+00	5.481786e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.737105e+01	3.971806e+00	5.791264e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.621990e+01	2.399950e-01	2.660094e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.188110e+01	1.331676e-01	1.653610e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.407161e+00	5.817847e-01	9.243924e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.154025e+00	6.692912e-01	8.219314e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.483187e+00	6.332352e-01	1.879980e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.455486e+00	5.293424e-01	1.297608e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.722381e+00	4.337246e-01	5.514537e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.000584e+00	2.780179e-01	9.518756e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.063129e-01	2.288286e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.577372e-02	1.218764e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Average: 0.19799255054985748,0.01672544413915769,0.022436793700666313
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.835195e+00	3.918845e-02	1.223048e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.961540e+00	2.587237e-02	3.095790e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.059481e+00	5.934785e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.043257e+00	5.477280e-01	5.966515e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.216880e+00	3.919351e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	6.239253e-01	1.942525e-01	3.351668e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.669596e-01	9.942259e-02	1.467938e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.510593e-02	3.447760e-02	8.656613e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.303388e-03	1.777760e-03	5.558522e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Average: 0.10254768335203004,0.009463995096776256,0.012820462263990834
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.263955e+01	1.226767e-01	4.423170e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.302056e+00	3.883153e-02	4.082062e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.519515e+00	2.024084e-01	6.808765e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.628503e+00	5.049693e-01	5.572816e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.779488e+00	3.615567e-01	4.564100e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.941982e-01	2.341148e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.095873e-01	1.265159e-01	1.288822e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.651728e-01	7.559046e-02	1.901321e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.930880e-02	8.892109e-03	5.411166e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Average: 0.044972807193564286,0.005697197344636966,0.008688412713235887
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.496140e+02	0.000000e+00	2.783337e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.681797e+01	5.276883e-01	6.929110e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.318317e+00	1.484013e-01	1.760051e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.413785e+00	9.758713e-02	9.105436e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.170681e+00	3.923663e-01	2.463652e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.371362e+00	3.331690e-01	3.160515e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.562430e-01	2.183084e-01	2.585716e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.868012e-02	1.436367e-02	7.253997e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Average: 0.19659747762192872,0.016002623580122527,0.021718184071308932
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.311411e+00	4.027530e-02	1.287656e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.581412e+00	4.933338e-02	1.478461e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.079867e+00	4.132359e-02	6.828522e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.259780e+00	8.323718e-02	2.249039e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.305244e+00	3.698561e-01	6.854107e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.936693e+00	5.427137e-01	2.361098e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.504400e+00	5.330240e-01	5.026374e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.032455e+00	5.307791e-01	2.655534e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.475491e+00	3.943628e-01	5.149085e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.085359e+00	3.522709e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.650379e-01	1.995857e-01	6.679047e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.656795e-01	1.269745e-01	1.127085e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.530599e-01	6.410598e-02	9.677602e-03
8.000000e-01	2.000000e-01	2.000000e-01	7.845613e-03	3.471752e-03	1.181327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Average: 0.1017000970667853,0.008771977324751101,0.012032108253576437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.510431e+01	1.685823e-01	5.341130e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.655247e+00	4.362968e-02	1.919941e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.766011e+00	0.000000e+00	6.231183e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.718566e+00	2.353573e-01	2.139102e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.780542e+00	8.381639e-02	1.743271e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.162990e+00	2.522616e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.820154e+00	4.657398e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.147315e+00	3.770478e-01	1.173414e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.648957e+00	3.423687e-01	5.957881e-04
2.575000e-01	3.250000e-02	3.250000e-02	1.036015e+00	2.137406e-01	3.499085e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.079799e-01	1.482079e-01	2.202645e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.253929e-01	9.187330e-02	9.081128e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.283922e-02	8.355804e-03	4.101204e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Average: 0.04643102158667683,0.005295759262321106,0.009085325275639655
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.501112e+02	0.000000e+00	2.555598e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.390512e+01	8.416012e-01	8.935433e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.573628e+01	1.064190e+00	8.708532e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.934466e+00	3.049661e-02	4.355744e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.910128e+00	3.620475e-01	3.867060e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.946752e+00	4.243734e-02	1.768863e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.419443e+00	4.795899e-02	1.811564e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.533475e+00	2.155348e-01	1.828157e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.150743e+00	4.526136e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.549110e+00	3.772980e-01	4.057474e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.929920e-01	2.743951e-01	3.179435e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.830691e-02	1.558000e-02	1.787013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Average: 0.2138872500050913,0.007786822895229917,0.017735509009344785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.772387e+00	2.205752e-02	4.465442e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.603389e+00	3.521457e-02	3.576255e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.772950e+00	6.013190e-01	5.603379e-03
3.500000e-01	3.000000e-02	3.000000e-02	1.687096e+00	5.201677e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	8.836174e-01	2.643730e-01	7.395765e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.147448e-01	1.452238e-01	2.236033e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.136308e-01	6.345072e-02	9.462648e-03
7.950000e-01	2.050000e-01	2.050000e-01	5.490857e-03	7.505333e-03	1.490428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Average: 0.11312985153726351,0.004764162905090269,0.00852367834558794
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.420775e+00	4.863041e-02	6.422574e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.118664e+00	2.823624e-01	7.325129e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.723046e+00	3.726518e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	8.798838e-01	1.945637e-01	4.006012e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.483684e-01	1.151484e-01	2.466601e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.959960e-01	6.919901e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	8.084119e-02	2.551002e-02	1.138401e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.503320e-03	3.520698e-03	1.164684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Average: 0.05873851180698261,0.0044326175832865855,0.007028261398089805
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.284695e+01	1.243435e-01	1.326997e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.335518e+00	5.222735e-01	8.785204e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.846922e+00	4.437715e-01	4.249602e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.006061e-01	2.253564e-01	1.009638e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.004154e-02	1.497994e-02	1.890552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Average: 0.2202531253793157,0.011297728819417707,0.01896988450697945
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.086167e-01	2.620371e-02	2.879027e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.689981e+00	8.889605e-02	1.262724e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.349592e+00	2.053076e-01	1.061295e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.991236e+00	2.246449e-02	2.740226e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.911031e+00	4.887865e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.171612e+00	5.566207e-01	1.667805e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.440313e+00	5.790853e-01	4.682737e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.795703e+00	4.725230e-01	5.945722e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.322687e+00	3.792197e-01	3.800851e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.993393e-01	2.565676e-01	4.096448e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.107512e-01	1.708824e-01	2.916804e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.479020e-01	8.669673e-02	3.045318e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.415819e-01	4.319328e-02	2.191393e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.755975e-03	4.431276e-03	1.438622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Average: 0.11438720506767697,0.0065231111674059206,0.01016899344723983
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.733717e+00	2.382463e-01	1.481962e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.127903e+00	4.124569e-01	2.245483e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.852154e+00	2.399299e-02	1.026083e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.135780e+00	1.843264e-01	4.644067e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.942770e+00	3.776698e-01	2.290344e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.950425e+00	6.236927e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.971106e+00	4.312243e-01	1.145946e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.247040e+00	3.688751e-01	9.640302e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.649377e+00	3.122316e-01	5.764374e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.200079e+00	2.592508e-01	3.505494e-03
2.835000e-01	2.350000e-02	2.350000e-02	7.750446e-01	1.620696e-01	4.214100e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.928747e-01	1.135471e-01	2.564560e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.269955e-01	9.113004e-02	4.224798e-04
4.610000e-01	3.600000e-02	3.600000e-02	1.587664e-01	3.596531e-02	2.388067e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.089693e-02	4.589388e-03	1.099225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Average: 0.05088305912712136,0.0046483965305747915,0.007250175879437486
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.376293e+01	1.970589e+00	7.357686e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.064800e+01	6.145847e-01	5.814149e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.683676e+01	0.000000e+00	2.025987e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.137068e+01	7.387320e-01	5.885555e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.527949e+00	1.007610e+00	1.010724e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.916477e+00	7.507617e-01	2.367265e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.481084e+00	7.409778e-01	2.501524e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.218587e+00	4.504128e-01	1.842075e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.499197e+00	4.146644e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	8.755348e-01	2.177657e-01	6.145565e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.458013e-01	1.794496e-01	1.583868e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.802363e-02	9.897329e-03	4.797951e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Average: 0.20449046522064143,0.01290677164789561,0.02207488763442622
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.483107e+00	5.693488e-03	9.993141e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.051030e+00	3.578107e-02	5.913094e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.197449e+00	6.047451e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.226385e+00	6.277512e-01	3.956241e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.208414e+00	3.767223e-01	2.118101e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.503800e-01	1.739860e-01	2.932292e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.965434e-01	8.363762e-02	1.092700e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.558895e-02	4.353197e-02	5.503742e-03
8.200000e-01	1.800000e-01	1.800000e-01	9.652644e-04	2.672569e-03	1.230529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Average: 0.10171539875186192,0.007549598083146411,0.011551472139218824
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.100441e+01	1.335148e-01	4.167138e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.180276e+00	0.000000e+00	7.354299e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.553987e+00	4.653500e-01	2.584687e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.981355e+00	4.846740e-01	3.373772e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.780086e+00	3.710283e-01	2.915701e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.090125e-01	2.009345e-01	4.096067e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.465721e-01	1.113144e-01	2.744267e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.795103e-01	5.564135e-02	9.019108e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.433239e-02	7.022833e-03	1.682780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Average: 0.04110623893522816,0.004279962350654393,0.006689695067246343
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.484625e+02	0.000000e+00	3.228383e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.832604e+01	9.497015e-01	4.475421e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.949967e+00	5.319167e-01	1.846344e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.556392e+00	3.702888e-01	7.481028e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.457083e+00	4.064003e-01	2.886616e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.205283e+00	3.135929e-01	4.871292e-03
2.035000e-01	2.650000e-02	2.650000e-02	5.871626e-01	1.645593e-01	6.566686e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.003810e-02	1.210363e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Average: 0.20189382938726508,0.013274023354907932,0.021121290783319674
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.791124e-01	0.000000e+00	1.010830e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.399661e+00	1.109949e-01	1.437798e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.025457e+00	1.047531e-01	8.929362e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.276503e+00	3.270168e-02	4.185496e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.420530e+00	3.115048e-01	2.415693e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.148373e+00	5.829921e-01	3.515432e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.737511e+00	5.669637e-01	5.312991e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.128322e+00	5.316506e-01	1.343117e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.535083e+00	4.192316e-01	2.771522e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.021768e+00	2.872176e-01	4.132195e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.814408e-01	1.989778e-01	1.691739e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.602631e-01	8.900113e-02	1.783558e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.440649e-01	4.618886e-02	1.577985e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.358196e-03	4.582649e-03	1.235784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Average: 0.10122469117882632,0.0071917187533952626,0.010894133901115516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.162591e+01	1.648177e-01	4.599762e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.032280e+01	2.066153e-01	2.466806e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.866794e+00	0.000000e+00	1.160380e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.304227e+00	3.880766e-01	1.747895e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.865859e+00	2.280310e-01	1.905994e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.374014e+00	3.550277e-01	6.114808e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.007348e+00	5.068659e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.325619e+00	3.797246e-01	5.746527e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.561628e+00	2.911340e-01	5.239158e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.687722e-01	2.099223e-01	1.417588e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.592237e-01	1.260869e-01	1.223142e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.046960e-01	7.064833e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.956922e-02	6.208012e-03	3.172669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Average: 0.042096975659904196,0.004387310079030551,0.006741845906965284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.467671e+02	1.120536e+00	2.749183e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.815709e+01	8.357567e-01	1.190827e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.680894e+01	7.963127e-01	1.691336e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.161576e+01	8.317845e-01	8.860764e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.488402e+00	4.895487e-01	3.245640e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.095427e+00	4.183000e-01	2.236828e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.412483e+00	4.113636e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.884276e+00	3.117943e-01	6.473353e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.174962e+00	3.777697e-01	1.801636e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.355611e+00	3.647914e-01	4.790834e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.874831e-01	2.052350e-01	5.719623e-04
6.050000e-01	3.950000e-01	3.950000e-01	2.754270e-02	1.215836e-02	7.241560e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Average: 0.1936764494921231,0.011918457271226146,0.02010651016392398
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.352382e+00	9.716811e-02	5.704732e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.235074e+00	5.897865e-02	1.364657e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.164194e+00	5.578628e-01	1.499005e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.396655e+00	4.112905e-01	5.664106e-02
4.150000e-01	3.500000e-02	3.500000e-02	8.522695e-01	2.653876e-01	2.454697e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.507215e-01	1.820884e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.628365e-01	7.151266e-02	9.295774e-03
7.950000e-01	2.050000e-01	2.050000e-01	8.264336e-03	4.825548e-03	9.999683e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Average: 0.1101211602954989,0.00758623023872472,0.010792519880586757
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.721544e+00	1.663107e-01	7.353816e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.811769e+00	3.284259e-01	1.052183e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.454420e+00	3.149632e-01	1.374845e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.143990e-01	2.200465e-01	2.982710e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.740107e-01	1.341977e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.633474e-01	7.653343e-02	1.189087e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.663025e-02	5.118224e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	4.664850e-03	2.970709e-03	1.686469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Average: 0.06265564532720758,0.007054020417722032,0.009942722060441278
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.278299e+01	3.665706e-01	1.616451e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.047829e+00	5.594085e-01	2.477502e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.895868e+00	4.550589e-01	9.929368e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.196424e-01	2.822397e-01	2.674009e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.352807e-02	2.051476e-02	2.254922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Average: 0.20280014169574065,0.014811328482111807,0.022010781614166586
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.174788e-01	9.619148e-02	4.852372e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.713411e+00	1.500630e-01	1.774409e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.939188e+00	5.707125e-02	6.241570e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.891529e+00	2.898163e-01	9.877752e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.177213e+00	5.078946e-01	1.724060e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.711785e+00	6.387324e-01	3.949158e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.078986e+00	5.469690e-01	8.474602e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.579839e+00	4.398427e-01	5.137463e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.233844e+00	3.722828e-01	1.000080e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.326933e-01	2.569948e-01	4.694609e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.401092e-01	1.822084e-01	2.281109e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.024525e-01	1.044152e-01	3.299222e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.372279e-01	6.096523e-02	1.043343e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.972415e-03	3.304961e-03	1.193696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Average: 0.10911493133114124,0.009562801884722222,0.013729863338617851
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.107926e+00	1.132149e+00	2.053258e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.153366e+00	5.569847e-01	2.316280e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.749156e+00	0.000000e+00	1.421274e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.735077e+00	2.165523e-01	4.619114e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.478760e+00	4.024183e-01	2.110872e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.557345e+00	4.630316e-01	6.511240e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.566822e+00	3.964950e-01	2.977847e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.049608e+00	4.171517e-01	6.787820e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.602903e+00	3.366481e-01	1.311904e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.154940e+00	3.050663e-01	1.076380e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.737852e-01	1.863580e-01	5.949049e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.281844e-01	1.380754e-01	5.418176e-03
3.935000e-01	3.150000e-02	3.150000e-02	3.226933e-01	1.110268e-01	1.878809e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.746280e-01	6.914013e-02	1.087028e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.560293e-03	4.144119e-03	2.068775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Average: 0.054707659408139556,0.00768561229495681,0.010566591176258466
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.192338e+01	5.615170e+00	7.186879e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.021405e+01	4.057325e+00	6.371119e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.651569e+01	0.000000e+00	3.473449e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.142938e+01	3.813604e-01	1.580205e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.441314e+00	7.374617e-01	1.180676e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.117475e+00	7.723357e-01	3.297123e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.293250e+00	6.519996e-01	3.651080e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.329610e+00	5.253914e-01	8.501267e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.571203e+00	4.502931e-01	1.480532e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.004608e+00	2.901843e-01	7.921852e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.933044e-01	2.134299e-01	4.683065e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.389300e-02	1.297367e-02	2.166096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Average: 0.18512440032561908,0.016876817024665397,0.02279529386127907
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.314507e+00	5.202661e-02	1.353319e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.826019e+00	0.000000e+00	2.723224e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.945236e+00	6.975619e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.906941e+00	5.557217e-01	5.087479e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.090145e+00	3.458288e-01	4.863868e-03
4.600000e-01	4.000000e-02	4.000000e-02	5.686310e-01	1.890274e-01	1.197312e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.280465e-01	9.492397e-02	1.133353e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.006305e-02	4.127745e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.011061e-03	1.341535e-03	9.672123e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Average: 0.09368563435230574,0.010356339622073538,0.013108601874334116
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.533253e+01	2.519650e-01	5.036305e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.967837e+00	4.868618e-02	3.022693e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.194564e+00	1.729326e-01	8.616053e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.629801e+00	6.055638e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.579323e+00	3.529995e-01	5.624118e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.163845e-01	2.403035e-01	1.590111e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.535637e-01	1.275412e-01	4.467369e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.356800e-01	7.384571e-02	7.038284e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.858156e-02	1.014898e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Average: 0.041634091168394054,0.006550682286465388,0.00892394278627668
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.683108e+02	1.371013e+00	2.972174e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.579173e+01	4.893560e-01	3.680299e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.586837e+00	1.109989e-01	3.082271e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.054565e+00	1.246341e-01	8.396920e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.102221e+00	3.981777e-01	3.283972e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.272951e+00	3.910146e-01	2.670857e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.697994e-01	2.175661e-01	1.789467e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.711939e-02	1.470389e-02	1.195894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Average: 0.1831440557192458,0.01726094432701855,0.023069687140211736
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.678328e+00	0.000000e+00	1.754905e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.086338e+00	1.047415e-01	1.693516e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.308416e+00	2.158347e-01	3.736479e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.232191e+00	2.527390e-01	9.401870e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.160367e+00	5.680039e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.686488e+00	5.672787e-01	1.300888e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.439118e+00	6.376433e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.892845e+00	5.324190e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.405691e+00	4.505160e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	9.503848e-01	2.906101e-01	5.335881e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.998744e-01	1.946544e-01	2.375180e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.219713e-01	1.213949e-01	2.954835e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.411889e-01	6.294674e-02	6.235725e-03
8.000000e-01	2.000000e-01	2.000000e-01	7.062283e-03	3.302455e-03	1.583503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Average: 0.09350397446844472,0.009582832496312269,0.012652514367338136
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.877148e+01	0.000000e+00	7.010070e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.788257e+00	3.197563e-01	1.505924e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.534295e+00	2.386558e-02	3.443300e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.378378e+00	1.539881e-01	8.276919e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.596575e+00	3.590053e-01	1.895671e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.961290e+00	2.711077e-01	1.026096e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.500980e+00	3.860969e-01	1.429495e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.165072e+00	4.974766e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.527338e+00	3.710047e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	9.390268e-01	2.312391e-01	1.879974e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.449853e-01	1.417395e-01	2.339585e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.041092e-01	9.779944e-02	5.249041e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.077633e-02	7.926239e-03	2.247509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Average: 0.04334546827780126,0.006554023400837952,0.008794121482252282
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.668625e+02	0.000000e+00	2.980823e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.254227e+01	4.676511e-01	1.036226e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.459713e+01	9.295712e-01	1.990640e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.070705e+01	8.027420e-01	4.439441e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.300242e+00	5.754621e-01	2.745826e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.089693e+00	2.299382e-01	2.327399e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.189815e+00	2.213652e-01	3.348872e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.377125e+00	2.661212e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.024028e+00	4.167122e-01	1.023595e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.422750e+00	4.125315e-01	1.439122e-03
1.850000e-01	2.500000e-02	2.500000e-02	8.452159e-01	2.640144e-01	3.371191e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.444129e-02	1.519751e-02	3.039409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Average: 0.1974350423891326,0.009731320206148614,0.018102126799424884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.208221e+00	5.472934e-02	5.343485e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.245180e+00	0.000000e+00	4.007740e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.388935e+00	7.043615e-01	1.321920e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.497685e+00	4.660458e-01	2.687430e-02
4.150000e-01	3.500000e-02	3.500000e-02	8.881080e-01	2.930036e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	4.667845e-01	1.672959e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.563739e-01	6.478176e-02	7.142671e-03
7.950000e-01	2.050000e-01	2.050000e-01	5.153058e-03	6.209474e-03	8.287224e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Average: 0.10523265619032213,0.005816073332746113,0.00887197585036098
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.845554e+00	3.675553e-02	7.220755e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.775051e+00	3.369998e-01	8.290801e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.500108e+00	3.383187e-01	2.444045e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.467490e-01	2.249820e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.654624e-01	1.435279e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.082473e-01	5.831807e-02	3.419635e-03
5.050000e-01	4.500000e-02	4.500000e-02	6.454144e-02	2.956028e-02	9.365430e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.938686e-03	3.572495e-03	1.369552e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Average: 0.05474881602118356,0.004710431659804976,0.007528158821148503
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.384209e+01	2.038504e-01	1.471136e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.517081e+00	6.250488e-01	2.784298e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.642386e+00	4.390637e-01	2.561677e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.745282e-01	2.625523e-01	1.174549e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.279263e-02	1.630807e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Average: 0.20472824910280146,0.012921791653476733,0.020493223456105797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.875522e-01	9.846467e-03	3.992585e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.182129e+00	0.000000e+00	1.870941e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.063463e+00	2.253708e-01	9.870666e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.967066e+00	1.143140e-01	6.120497e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.592254e+00	8.092535e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.765428e+00	6.813075e-01	1.745150e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.198851e+00	5.901083e-01	7.210924e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.695734e+00	5.353712e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.228775e+00	3.860543e-01	3.515795e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.515687e-01	2.841353e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	5.312559e-01	1.873091e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.001978e-01	1.132499e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.126564e-01	4.811738e-02	2.029360e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.667576e-03	3.807077e-03	1.854794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Average: 0.10347611971921285,0.007643461788589032,0.010917957948378229
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.616777e+00	3.114462e-01	1.870874e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.632306e+00	0.000000e+00	2.772301e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.089127e+00	0.000000e+00	1.252291e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.915144e+00	2.183556e-01	4.668207e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.773401e+00	5.982906e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.581300e+00	6.874177e-01	3.280976e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.800793e+00	5.818871e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.997468e+00	3.914386e-01	9.212404e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.513832e+00	3.988240e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.060254e+00	2.861041e-01	9.347402e-03
2.835000e-01	2.350000e-02	2.350000e-02	7.223407e-01	1.975895e-01	9.909420e-03
3.345000e-01	2.750000e-02	2.750000e-02	5.011364e-01	1.478496e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.686606e-01	7.473455e-02	1.633157e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.249506e-01	4.245205e-02	1.743715e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.741115e-03	3.975393e-03	1.000479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Average: 0.04636436826890941,0.004882731379254691,0.007368870957343079
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.696646e+01	2.604430e+00	9.113302e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.378638e+01	8.837944e-01	6.643828e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.691001e+01	0.000000e+00	1.500502e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.032943e+01	6.363723e-01	1.777945e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.597068e+00	1.367208e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.713618e+00	9.213787e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.017153e+00	7.010172e-01	1.338109e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.088420e+00	6.077186e-01	5.647811e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.325732e+00	3.988795e-01	8.277091e-03
1.700000e-01	1.800000e-02	1.800000e-02	8.872418e-01	3.102328e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	4.415521e-01	1.521223e-01	5.807110e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.681319e-02	8.914662e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Average: 0.18808957223557,0.015892538572169074,0.0246411638566347
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.010626e+00	0.000000e+00	1.295063e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.118292e+00	8.645396e-02	4.959565e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.712743e+00	7.359731e-01	1.163110e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.146342e+00	7.015782e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.160602e+00	3.730107e-01	2.322485e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.907120e-01	2.177473e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.347291e-01	8.499431e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	5.102213e-02	4.061284e-02	6.713500e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.776252e-03	2.854619e-03	3.524668e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Average: 0.08888962623203234,0.009304432486886963,0.012456166615722714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.435885e+01	0.000000e+00	5.436360e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.023142e+00	2.302811e-01	4.205751e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.325522e+00	5.378173e-01	5.069069e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.533949e+00	5.567400e-01	9.775904e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.622760e+00	3.858754e-01	1.208681e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.172112e-01	2.314507e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.324250e-01	1.386661e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.903632e-01	5.389681e-02	1.390332e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.291887e-02	8.000795e-03	6.566986e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Average: 0.03594158686884802,0.004885459469789608,0.007141087765082446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.696892e+02	0.000000e+00	3.665498e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.794460e+01	1.323775e+00	2.730695e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.575857e+00	6.460907e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.273569e+00	3.072007e-01	1.039979e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.054478e+00	4.464399e-01	7.845009e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.108808e+00	3.677085e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	5.071564e-01	1.632570e-01	1.253156e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.899956e-02	1.075700e-02	4.295295e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Average: 0.1870872221898244,0.01651794583245894,0.024720580798807568
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.102929e+00	0.000000e+00	1.540819e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.997916e+00	9.003357e-02	1.724042e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.477502e+00	6.668369e-02	1.035315e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.532430e+00	3.199248e-01	1.572043e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.276731e+00	5.772776e-01	2.566469e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.923263e+00	7.512069e-01	1.307574e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.453784e+00	6.561760e-01	1.156236e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.012535e+00	6.360324e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.402973e+00	4.351952e-01	1.606501e-02
3.950000e-01	2.500000e-02	2.500000e-02	9.997648e-01	3.206553e-01	9.612864e-03
4.500000e-01	3.000000e-02	3.000000e-02	6.302872e-01	2.494144e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.265825e-01	1.178991e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.167024e-01	4.877297e-02	2.045587e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.649374e-03	3.676431e-03	1.914616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Average: 0.08962225137370397,0.00908377439710073,0.012404083568497856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.369473e+01	0.000000e+00	6.995749e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.181334e+01	4.930742e-01	2.671625e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.284233e+00	1.668026e-01	5.350435e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.906789e+00	2.815226e-01	1.761432e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.807281e+00	3.094939e-01	3.308169e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.194480e+00	4.998794e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.843577e+00	7.393373e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.160595e+00	4.514534e-01	1.881556e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.446321e+00	3.616925e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	8.944375e-01	2.396545e-01	2.475031e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.245125e-01	1.690980e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.283219e-01	6.624058e-02	1.107308e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.637317e-02	6.878285e-03	1.612327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Average: 0.03774630422218359,0.004854439820241016,0.007326359756552429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y10
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.619552e+02	0.000000e+00	3.513155e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.674886e+01	5.951937e-01	2.573623e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.788479e+01	1.945882e+00	3.552908e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.086961e+01	5.121926e-01	2.238621e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.987174e+00	6.273426e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.719106e+00	6.265310e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.677584e+00	7.621851e-01	2.789751e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.589366e+00	3.858255e-01	4.646126e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.857749e+00	4.555001e-01	5.871091e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.270413e+00	4.017062e-01	2.109002e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.750927e-01	2.472972e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.738360e-02	1.077626e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Average: 0.19483801171389442,0.012560738378525393,0.021239466115399425
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.285849e+00	7.492821e-02	6.446060e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.199782e+00	3.129705e-02	1.221275e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.277545e+00	6.090904e-01	8.173748e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.448528e+00	4.413613e-01	3.557306e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.141169e-01	3.146885e-01	1.380889e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.300166e-01	1.504209e-01	3.103436e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.695472e-01	8.085277e-02	5.137029e-03
7.950000e-01	2.050000e-01	2.050000e-01	7.623134e-03	5.403781e-03	1.047980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Average: 0.11163918495146614,0.006982754108299613,0.011482129876794547
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.547150e+00	1.013584e-01	7.669031e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.917146e+00	3.942831e-01	3.995691e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.630885e+00	3.365504e-01	6.446467e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.989450e-01	2.255767e-01	2.643236e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.833590e-01	1.302131e-01	6.258632e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.791219e-01	9.879318e-02	1.234067e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.236419e-02	4.166262e-02	5.169895e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.883505e-03	3.228025e-03	7.125948e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Average: 0.06257549913155386,0.005879983125048144,0.010088658675281637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.262693e+01	2.676531e-01	1.607091e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.173173e+00	5.995846e-01	9.992468e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.971195e+00	4.615636e-01	7.968899e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.843989e-01	2.590599e-01	8.123766e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.379008e-02	1.908480e-02	1.019634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Average: 0.20575523690326916,0.01539436394897381,0.02214134366023926
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.307771e-01	5.731475e-02	5.045109e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.476499e+00	2.610459e-01	1.712199e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.831055e+00	5.055836e-02	8.155123e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.006003e+00	2.083856e-01	1.852281e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.420219e+00	5.682992e-01	1.065928e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.784840e+00	5.979728e-01	1.203494e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.131752e+00	5.713589e-01	9.056842e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.621769e+00	4.999285e-01	6.265678e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.182701e+00	3.484320e-01	5.499819e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.649594e-01	2.661863e-01	4.272840e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.616837e-01	2.111793e-01	1.050634e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.959871e-01	1.085532e-01	2.250537e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.399219e-01	7.148112e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	6.669990e-03	3.751765e-03	9.555328e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Average: 0.11131255763801239,0.009482292589806998,0.013760700463574596
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.647274e+00	8.318917e-01	2.199904e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.356986e+00	3.521266e-01	2.232731e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.117068e+00	0.000000e+00	9.478390e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.036645e+00	1.364730e-01	5.525909e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.554916e+00	4.205211e-01	4.213232e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.492278e+00	4.943596e-01	1.865514e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.914968e+00	5.277342e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.064103e+00	3.861133e-01	1.562398e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.547862e+00	3.231733e-01	8.096991e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.132503e+00	2.543284e-01	8.499875e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.008224e-01	1.915399e-01	9.720718e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.364444e-01	1.360186e-01	4.660657e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.567624e-01	1.143993e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.800328e-01	6.860096e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.041477e-02	6.192463e-03	1.588304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Average: 0.05561323658121132,0.007128432656302107,0.009256304177084791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.097382e+01	4.796787e+00	7.156500e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.948602e+01	2.798714e+00	6.301731e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.703448e+01	2.927061e-03	2.845256e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.181153e+01	4.074438e-01	1.391493e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.347711e+00	7.916952e-01	8.725759e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.057911e+00	8.317898e-01	4.277992e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.497550e+00	8.155191e-01	5.348094e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.296744e+00	5.046098e-01	1.038707e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.506709e+00	3.778452e-01	1.811886e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.211666e-01	2.690016e-01	1.079474e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.653508e-01	2.655109e-01	1.810720e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.561783e-02	1.199582e-02	3.197093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Average: 0.1911760836195722,0.01654382501688892,0.02473524310735159
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.869406e+00	0.000000e+00	1.415563e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.025670e+00	8.326684e-02	1.807484e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.157799e+00	6.806474e-01	3.511527e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.994725e+00	6.093414e-01	5.058715e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.127725e+00	3.713436e-01	1.094238e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.865562e-01	1.920298e-01	2.737588e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.361558e-01	9.460562e-02	2.023971e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.357951e-02	4.002715e-02	1.123646e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.888506e-03	1.441312e-03	6.484247e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Average: 0.09795088940309243,0.009410211200336721,0.01444620861006081
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.286440e+01	0.000000e+00	4.917879e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.329995e+00	1.981707e-01	3.968062e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.484301e+00	2.474897e-01	1.860770e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.894280e+00	6.281250e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.719514e+00	3.801819e-01	2.242449e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.006440e-01	2.222962e-01	8.805503e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.698786e-01	1.298920e-01	5.930237e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.450205e-01	9.116978e-02	2.095030e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.856991e-02	9.750140e-03	5.820198e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Average: 0.04313331948277983,0.005578224227255117,0.009286090150509421
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.508087e+02	2.139455e-01	2.796457e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.783903e+01	3.056101e-01	1.098939e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.350592e+00	3.322240e-01	6.172411e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.232210e+00	1.178674e-01	3.360391e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.280375e+00	4.611244e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.282836e+00	3.541026e-01	5.381014e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.560483e-01	2.101461e-01	4.591994e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.738247e-02	1.331491e-02	1.937078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Average: 0.1895456277059507,0.016655987250713378,0.023650118200151754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.432934e+00	1.394795e-03	1.549909e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.569238e+00	3.987549e-01	1.552290e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.958522e+00	0.000000e+00	9.043981e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.390177e+00	8.733071e-02	3.319132e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.424368e+00	5.533215e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.110854e+00	7.318100e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.526317e+00	6.179873e-01	8.034913e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.916747e+00	5.330368e-01	6.243573e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.361982e+00	4.066674e-01	8.673388e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.018036e+00	3.533812e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.511303e-01	2.242592e-01	3.662919e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.115652e-01	1.119990e-01	3.620153e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.454650e-01	7.113923e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	6.741088e-03	3.708449e-03	1.180661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Average: 0.09790235019004252,0.0093122081843314,0.013162334750263183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.622555e+01	4.604034e-01	6.213499e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.018075e+00	0.000000e+00	1.702699e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.714585e+00	0.000000e+00	6.594273e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.791169e+00	2.123105e-01	3.346006e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.061462e+00	3.078823e-01	2.180213e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.107315e+00	3.638119e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.868223e+00	5.700072e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.140745e+00	3.837105e-01	1.277237e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.589909e+00	3.663660e-01	2.587694e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.385226e-01	2.158559e-01	1.043595e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.535104e-01	1.384740e-01	6.292749e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.362356e-01	1.202522e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.124182e-02	8.780879e-03	2.170208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Average: 0.04522552078381605,0.006207541689791006,0.008923675101759627
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.550676e+02	6.405774e-01	2.455784e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.397177e+01	8.086317e-01	1.718470e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.598435e+01	5.022487e-01	1.207543e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.139599e+01	6.040520e-01	8.012281e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.377314e+00	3.561230e-01	3.324134e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.951941e+00	4.910653e-02	2.586795e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.050384e+00	1.740569e-01	1.094427e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.572322e+00	3.661059e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.158798e+00	4.263334e-01	7.788262e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.391191e+00	3.466122e-01	1.619750e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.084343e-01	2.635377e-01	7.756828e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.814039e-02	1.727574e-02	2.454283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Average: 0.2025781273463786,0.010783345637124242,0.019491350773909122
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.032686e+00	5.577154e-02	5.875594e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.350230e+00	0.000000e+00	2.985250e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.635062e+00	7.358530e-01	1.343561e-03
3.500000e-01	3.000000e-02	3.000000e-02	1.546718e+00	4.627250e-01	1.142641e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.296005e-01	3.219461e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	4.286069e-01	1.417901e-01	1.526788e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.761745e-01	7.039267e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	4.294579e-03	6.189214e-03	1.679702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Average: 0.10820646753030212,0.005514579336813388,0.00927308382048872
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.646868e+00	6.052065e-02	7.493470e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.929048e+00	4.011613e-01	1.088339e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.532952e+00	3.682964e-01	1.447597e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.793969e-01	1.940822e-01	3.594661e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.424607e-01	1.435395e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.134039e-01	6.628987e-02	9.443991e-03
5.050000e-01	4.500000e-02	4.500000e-02	7.660900e-02	3.303120e-02	6.033445e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.417084e-03	3.255662e-03	6.175781e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Average: 0.05602886841526271,0.004626484150365866,0.007442203453906393
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.319583e+01	5.334986e-02	1.491914e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.121151e+00	6.441947e-01	5.813969e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.781004e+00	4.247599e-01	4.549084e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.982386e-01	2.489546e-01	3.274689e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.094241e-02	1.619781e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Average: 0.21185368097199608,0.012721724367721537,0.02037294508860299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.047044e-01	1.834686e-02	3.084859e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.938269e+00	6.304327e-02	1.514666e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.659537e+00	3.395994e-01	1.051411e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.094538e+00	5.715904e-02	4.684883e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.742846e+00	5.168170e-01	2.702893e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.980727e+00	7.195126e-01	1.193376e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.375640e+00	6.482771e-01	4.457799e-03
3.300000e-01	2.000000e-02	2.000000e-02	1.733498e+00	4.805852e-01	1.694041e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.308235e+00	4.510342e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	8.824022e-01	2.760313e-01	3.455549e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.358622e-01	1.761057e-01	1.187132e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.880213e-01	1.072604e-01	1.801774e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.265527e-01	6.872532e-02	3.070501e-03
8.000000e-01	2.000000e-01	2.000000e-01	5.239952e-03	4.107561e-03	4.256923e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Average: 0.1086243266947288,0.007386751549022907,0.011339503126927802
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.179522e+00	8.671103e-02	2.126049e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.349414e+00	8.326240e-01	2.354594e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.120356e+00	2.406113e-01	6.799359e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.056430e+00	2.256673e-01	4.697913e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.047799e+00	4.032948e-01	5.230250e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.055009e+00	5.110164e-01	2.381911e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.681361e+00	4.425035e-01	3.294025e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.107014e+00	4.546414e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.515303e+00	3.681884e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.183737e+00	3.070524e-01	8.232087e-03
2.835000e-01	2.350000e-02	2.350000e-02	7.942233e-01	1.745762e-01	6.595363e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.916965e-01	1.285090e-01	4.623085e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.940235e-01	9.960689e-02	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.413041e-01	4.934140e-02	5.252094e-03
7.485000e-01	2.515000e-01	2.515000e-01	7.510884e-03	3.951456e-03	8.819819e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Average: 0.04838278719720753,0.0051073921375055994,0.007488368054825861
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.545428e+01	1.490268e+00	8.630178e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.253369e+01	1.173053e+00	6.603089e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.718661e+01	6.500777e-01	1.159914e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.074474e+01	7.796715e-01	5.859422e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.035945e+00	8.616749e-01	4.969667e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.021970e+00	8.686088e-01	7.223142e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.211632e+00	6.479173e-01	2.379892e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.131221e+00	4.887169e-01	1.102872e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.398304e+00	3.277119e-01	1.087898e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.248692e-01	3.308092e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	4.794851e-01	1.844202e-01	3.584518e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.746281e-02	9.904722e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Average: 0.19633381635992284,0.014982474384655331,0.025088001718543362
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.618719e+00	5.621646e-02	1.252186e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.965861e+00	0.000000e+00	6.250345e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.229155e+00	6.893220e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.187142e+00	6.640504e-01	5.926607e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.264053e+00	4.655438e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	5.835399e-01	2.191272e-01	5.912178e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.359496e-01	9.451979e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.997040e-02	3.698590e-02	1.704765e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.204211e-03	2.393619e-03	7.505748e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Average: 0.09598268255725081,0.008446495147015745,0.012957607109886637
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.153606e+01	2.167999e-01	4.984884e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.833239e+00	0.000000e+00	8.702558e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.781071e+00	3.794859e-01	1.698199e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.045983e+00	6.047807e-01	1.299659e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.660913e+00	4.332995e-01	2.340064e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.727545e-01	2.161347e-01	9.075276e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.169787e-01	1.247383e-01	6.861219e-03
4.280000e-01	4.000000e-02	4.000000e-02	1.907306e-01	6.571878e-02	1.626424e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.389375e-02	6.758861e-03	8.609127e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Average: 0.03894975174702217,0.004175734113486471,0.007400276951997478
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.443694e+02	0.000000e+00	3.307569e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.958701e+01	1.017166e+00	1.753183e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.649355e+00	5.090938e-01	4.918520e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.573312e+00	3.839352e-01	1.147011e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.310261e+00	4.505698e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.218938e+00	4.111412e-01	8.910139e-03
2.035000e-01	2.650000e-02	2.650000e-02	5.668775e-01	2.060032e-01	2.455215e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.847812e-02	1.007325e-02	1.771581e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Average: 0.19603423385667146,0.01477503642158165,0.022570134400702935
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.016264e+00	3.990120e-02	1.169687e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.444647e+00	1.339399e-01	1.704659e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.141499e+00	4.406251e-01	9.157716e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.323645e+00	0.000000e+00	6.440920e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.478743e+00	3.272240e-01	3.036787e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.106777e+00	5.836517e-01	1.040627e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.682322e+00	7.201262e-01	1.015763e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.051091e+00	5.745886e-01	1.416829e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.591160e+00	5.371199e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.017031e+00	3.089439e-01	3.993768e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.416727e-01	2.235820e-01	3.276189e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.153578e-01	1.129073e-01	3.876684e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.394697e-01	7.345706e-02	1.952233e-03
8.000000e-01	2.000000e-01	2.000000e-01	5.656609e-03	4.177647e-03	4.906925e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Average: 0.09579551872554891,0.007836325739030953,0.012271515477960904
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.224896e+01	2.417042e-01	5.719192e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.033414e+01	4.891646e-01	2.369511e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.762270e+00	0.000000e+00	1.072029e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.051458e+00	2.015889e-01	6.822455e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.985167e+00	2.213916e-01	3.635559e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.575940e+00	4.404332e-01	1.421266e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.026921e+00	4.258102e-01	1.712273e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.245111e+00	4.631959e-01	6.599367e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.564829e+00	4.143443e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	9.768305e-01	2.338000e-01	5.462227e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.210039e-01	1.283734e-01	2.649327e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.550350e-01	8.822848e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.754297e-02	7.315859e-03	1.210253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Average: 0.0392681339292616,0.004585520480625362,0.007261100968051791
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.475397e+02	2.009764e+00	2.741762e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.631300e+01	6.968303e-01	3.679940e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.886550e+01	1.175439e+00	2.130680e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.364387e+01	1.005738e+00	1.328089e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.839458e+00	2.477717e-01	1.213600e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.397607e+00	4.948824e-01	2.175587e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.660246e+00	3.527907e-01	1.605508e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.649011e+00	3.470775e-01	4.219101e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.067301e+00	4.157481e-01	1.342649e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.359563e+00	3.556985e-01	1.758362e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.936255e-01	2.318281e-01	2.069631e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.649563e-02	1.304211e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Average: 0.18109135702502954,0.00947412459717048,0.017686743783762754
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.700713e+00	6.227310e-02	5.390316e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.964852e+00	1.003690e-01	5.700371e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.935431e+00	4.771201e-01	1.162092e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.295574e+00	3.781857e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	7.700010e-01	2.200110e-01	4.074000e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.562703e-01	1.643126e-01	2.026810e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.327536e-01	6.417337e-02	1.700290e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.717886e-03	3.551886e-03	1.437659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Average: 0.10472593347749293,0.005590725581226058,0.009797838728996797
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.025077e+00	7.464579e-02	6.720337e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.485879e+00	3.196340e-01	8.847968e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.438510e+00	3.430886e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	8.356623e-01	2.176691e-01	3.035837e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.621966e-01	1.198874e-01	1.312439e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.276547e-01	6.812678e-02	1.319266e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.953313e-02	4.255194e-02	2.313977e-03
7.750000e-01	2.250000e-01	2.250000e-01	4.447192e-03	2.994587e-03	1.048885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Average: 0.059226972158063225,0.006100634230540344,0.009041021891151184
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.324258e+01	1.524458e-01	1.529303e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.773296e+00	5.955695e-01	7.297210e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.801628e+00	4.359775e-01	9.802389e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.850730e-01	2.954179e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.794000e-02	1.804950e-02	3.766111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Average: 0.1914416193814163,0.013610330947882249,0.017851518040395198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.137129e-01	1.012158e-01	6.504581e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.508845e+00	2.557211e-01	1.596653e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.061645e+00	0.000000e+00	6.264408e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.838468e+00	4.191324e-01	4.952555e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.033096e+00	5.342207e-01	1.542066e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.346882e+00	5.189635e-01	1.013375e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.842763e+00	5.039463e-01	7.329099e-03
3.300000e-01	2.000000e-02	2.000000e-02	1.386496e+00	4.872381e-01	7.579306e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.099271e+00	3.082032e-01	1.215528e-04
4.150000e-01	2.500000e-02	2.500000e-02	7.675538e-01	2.205115e-01	7.243091e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.719789e-01	1.794700e-01	4.856999e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.514063e-01	8.343912e-02	2.733422e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.027674e-01	4.173208e-02	2.780906e-03
8.000000e-01	2.000000e-01	2.000000e-01	6.692827e-03	3.895973e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Average: 0.10266715775684675,0.008687221366109374,0.010723835448996785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.500848e+00	1.163753e+00	2.358007e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.469005e+00	1.638492e-01	2.075378e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.041472e+00	0.000000e+00	9.267029e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.546894e+00	2.543280e-01	6.417613e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.331121e+00	4.285154e-01	2.653888e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.256408e+00	4.947863e-01	1.043286e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.517287e+00	4.388934e-01	6.308221e-03
1.685000e-01	1.650000e-02	1.650000e-02	1.865156e+00	3.359283e-01	9.691425e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.364968e+00	2.734728e-01	1.010341e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.013190e+00	5.210440e-01	3.480524e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.860788e-01	2.412337e-01	5.312471e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.840514e-01	1.191837e-01	1.681723e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.916203e-01	8.254050e-02	2.048938e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.418852e-01	5.947972e-02	2.255652e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.989109e-03	5.753061e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Average: 0.051221124777791754,0.00666884629520538,0.008640805954330325
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.503339e+01	5.786215e+00	8.110070e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.287566e+01	2.749958e+00	6.026505e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.663965e+01	0.000000e+00	3.219103e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.057121e+01	5.883991e-01	2.080531e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.309418e+00	8.395054e-01	4.661021e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.685107e+00	8.071210e-01	3.012624e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.205279e+00	7.867360e-01	1.894909e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.174103e+00	5.440726e-01	4.882103e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.424500e+00	4.336529e-01	3.224065e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.547523e-01	2.667039e-01	6.167580e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.627473e-01	1.998010e-01	3.738793e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.203887e-02	1.228342e-02	1.878830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Average: 0.173380123342902,0.01418138589792714,0.020943040088744813
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.702712e+00	1.960171e-02	1.321423e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.040959e+00	5.804269e-02	1.269266e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.701406e+00	6.949197e-01	2.798784e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.677397e+00	4.642541e-01	4.928596e-02
3.800000e-01	4.000000e-02	4.000000e-02	9.951081e-01	2.953650e-01	9.685373e-04
4.600000e-01	4.000000e-02	4.000000e-02	4.856532e-01	1.603507e-01	3.603911e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.936698e-01	7.445085e-02	1.736773e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.049704e-02	3.662406e-02	2.539590e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.653329e-03	1.199677e-03	6.921663e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Average: 0.08871317983336699,0.008104199385178618,0.012095373007024984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.633222e+01	6.071756e-03	4.515564e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.173441e+00	6.958928e-02	2.848706e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.081515e+00	1.650678e-01	6.877767e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.559194e+00	5.702290e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.516462e+00	3.278188e-01	4.885041e-03
2.660000e-01	4.100000e-02	4.100000e-02	8.186568e-01	2.048087e-01	3.909167e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.415376e-01	1.208445e-01	4.848458e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.137634e-01	6.545375e-02	6.995479e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.527544e-02	8.673540e-03	1.271300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Average: 0.03870397938490973,0.0051029477672232745,0.008291231052216616
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.769200e+02	2.308091e-01	2.653942e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.596019e+01	1.279526e-01	8.568127e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.012982e+00	2.329949e-01	7.552737e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.071619e+00	6.330427e-02	1.088257e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.994067e+00	4.381421e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.211145e+00	3.069938e-01	1.672378e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.214805e-01	1.969510e-01	3.731946e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.425922e-02	1.337139e-02	7.588109e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Average: 0.17421319420855066,0.01603004527285054,0.0200051605884424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.192776e+00	4.847490e-02	1.672824e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.315112e+00	1.464257e-01	1.304580e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.318700e+00	0.000000e+00	4.379304e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.380751e+00	3.578803e-01	1.135535e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.108945e+00	4.858686e-01	4.619039e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.703592e+00	5.859137e-01	8.060347e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.185360e+00	5.759093e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.677699e+00	4.541095e-01	1.090174e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.231755e+00	4.485431e-01	2.051918e-02
3.950000e-01	2.500000e-02	2.500000e-02	8.897879e-01	2.553351e-01	4.879918e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.376501e-01	1.787629e-01	4.680718e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.805963e-01	1.068440e-01	3.195750e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.036550e-01	4.320506e-02	1.633691e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.011277e-03	4.076372e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Average: 0.08850972507295689,0.008578360353682049,0.01089876893042814
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.085407e+01	1.670076e-01	5.928035e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.641067e+00	0.000000e+00	1.419729e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.796137e+00	0.000000e+00	3.913168e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.304609e+00	2.227697e-01	2.036179e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.403280e+00	1.177268e-01	1.829538e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.942791e+00	3.451729e-01	2.948348e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.557914e+00	4.661976e-01	9.146742e-03
1.490000e-01	2.100000e-02	2.100000e-02	1.968224e+00	3.696546e-01	6.727450e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.412953e+00	3.252042e-01	2.479944e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.905559e-01	3.482248e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.206809e-01	1.243852e-01	1.472176e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.619965e-01	8.369536e-02	1.193589e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.865696e-02	8.508305e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Average: 0.04054313634183586,0.006345836301362505,0.008048552466779199
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.767538e+02	0.000000e+00	2.436735e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.092816e+01	0.000000e+00	2.184392e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.410026e+01	5.752421e-02	9.675764e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.950275e+00	3.398848e-01	1.638674e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.704923e+00	3.730881e-01	2.520783e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.272312e+00	4.818122e-02	2.785156e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.065777e+00	1.978549e-01	8.202368e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.272030e+00	3.349240e-01	2.519585e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.989076e+00	4.212345e-01	2.328572e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.363314e+00	3.818038e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.269649e-01	2.560062e-01	1.785485e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.997800e-02	1.477800e-02	3.616085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Average: 0.1855862636871862,0.007954616519950025,0.014402267105747518
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.564490e+00	5.268790e-02	4.729062e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.143703e+00	1.399010e-02	1.687149e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.116176e+00	5.763539e-01	3.886618e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.331610e+00	3.417359e-01	4.726224e-02
4.150000e-01	3.500000e-02	3.500000e-02	7.055671e-01	1.909394e-01	1.823136e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.659872e-01	9.767913e-02	1.771691e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.207722e-01	5.352018e-02	8.141185e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.557575e-03	5.267284e-03	2.826873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Average: 0.10064584954294074,0.003406880470767301,0.007739359927245185
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.172326e+00	3.717029e-02	5.690814e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.543294e+00	3.365132e-01	5.189353e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.464322e+00	2.982777e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	6.912039e-01	1.613423e-01	1.775658e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.953384e-01	8.355383e-02	3.537540e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.998768e-01	4.750113e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	6.671999e-02	3.468302e-02	4.958416e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.425716e-03	3.088317e-03	1.311905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Average: 0.05309527248657667,0.0039928662129192286,0.006260796359201959
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.402513e+01	6.846227e-02	1.225845e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.528159e+00	5.582251e-01	7.052762e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.635237e+00	3.815673e-01	5.580675e-03
1.775000e-01	2.750000e-02	2.750000e-02	6.999974e-01	2.003842e-01	1.801366e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.641907e-02	1.437668e-02	1.630927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Average: 0.19469365122078117,0.010220279943452926,0.01692554649043776
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.189572e-01	5.016275e-02	4.567624e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.910446e+00	1.137116e-01	1.582782e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.303618e+00	1.058465e-01	6.359563e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.084854e+00	3.942594e-01	2.434195e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.315470e+00	5.854881e-01	4.604701e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.598700e+00	5.832683e-01	5.012227e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.991428e+00	5.099792e-01	1.252212e-03
3.300000e-01	2.000000e-02	2.000000e-02	1.440023e+00	3.743669e-01	1.019882e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.080914e+00	3.636902e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	7.296068e-01	2.145174e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	4.357717e-01	1.032907e-01	3.238954e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.325974e-01	6.721007e-02	9.926203e-03
5.700000e-01	3.000000e-02	3.000000e-02	9.057586e-02	4.151705e-02	1.331015e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.516545e-03	4.322191e-03	1.570029e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Average: 0.09738560237906335,0.005757929148809016,0.009344432299359162
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.299287e+00	3.966301e-01	2.262717e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.454795e+00	2.298478e-01	2.082046e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.083241e+00	0.000000e+00	5.921256e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.511766e+00	4.399643e-01	4.422903e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.371127e+00	5.926842e-01	2.502502e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.396065e+00	5.194484e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.603679e+00	4.896046e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.858042e+00	3.568349e-01	1.068640e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.335015e+00	3.212028e-01	2.808916e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.415246e-01	2.028849e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	6.568144e-01	1.663634e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	4.218824e-01	9.101305e-02	5.064599e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.532873e-01	5.950769e-02	2.400357e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.217588e-01	4.800456e-02	4.996630e-03
7.485000e-01	2.515000e-01	2.515000e-01	6.092226e-03	3.817833e-03	5.248569e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Average: 0.04365529129727426,0.004279328447158004,0.0068161485179302
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.297717e+01	2.725692e+00	1.032116e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.670718e+01	5.567549e-01	6.119027e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.686638e+01	1.603430e-01	2.033006e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.006156e+01	9.564686e-01	4.881505e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.035846e+00	1.033062e+00	2.885248e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.276977e+00	1.012761e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.842280e+00	6.368359e-01	6.943070e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.006839e+00	4.666692e-01	6.872427e-03
1.360000e-01	1.600000e-02	1.600000e-02	1.253585e+00	3.323783e-01	3.082044e-02
1.700000e-01	1.800000e-02	1.800000e-02	7.445238e-01	2.005135e-01	6.150812e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.236125e-01	1.457066e-01	3.131615e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.463498e-02	8.960742e-03	1.440934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Average: 0.17715158538536913,0.011860744574632376,0.02007311875125603
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.358762e+00	3.014578e-02	1.225985e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.213230e+00	8.875542e-03	3.194950e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.941307e+00	7.519138e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.828547e+00	5.473047e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	9.249065e-01	2.632799e-01	7.636148e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.640277e-01	1.309319e-01	2.169536e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.753699e-01	7.183490e-02	1.078612e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.826296e-02	3.452294e-02	1.253776e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.999470e-04	1.687417e-03	1.028067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Average: 0.08555298937307082,0.005810478634368885,0.010828810348184198
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.518633e+01	0.000000e+00	4.646162e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.015917e+00	1.066034e-01	4.336328e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.391898e+00	4.920116e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.594955e+00	4.984441e-01	5.195102e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.524637e+00	3.137463e-01	1.160484e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.966372e-01	1.699473e-01	2.732750e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.001716e-01	8.703581e-02	2.152891e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.699602e-01	4.422373e-02	4.312207e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.159078e-02	7.734546e-03	1.655701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Average: 0.03476706398603546,0.003648209456598186,0.006417339615032033
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.714815e+02	6.966036e-01	2.846226e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.929994e+01	9.708838e-01	1.147786e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.281536e+00	5.625620e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.264891e+00	3.977469e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.078042e+00	3.766143e-01	1.917470e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.615780e-01	2.592455e-01	2.654936e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.865715e-01	1.386598e-01	4.589678e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.658652e-02	1.062123e-02	1.141701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Average: 0.17768031702582,0.012011353668527625,0.01949046302542984
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.607270e+00	5.212823e-02	1.430161e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.282114e+00	1.209015e-02	1.679239e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.773987e+00	4.569666e-01	4.867610e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.564194e+00	2.619288e-01	2.845902e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.267172e+00	4.950739e-01	1.041674e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.841803e+00	6.936630e-01	1.171368e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.320373e+00	5.635115e-01	5.773311e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.805724e+00	4.754199e-01	2.036421e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.254678e+00	3.830836e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	8.448204e-01	2.636405e-01	1.882090e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.005767e-01	1.307904e-01	4.240201e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.539067e-01	7.787948e-02	1.045835e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.582837e-02	4.418535e-02	1.430491e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.752954e-03	4.412146e-03	1.549622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Average: 0.08641263191478335,0.006195118831926527,0.009279733009436228
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.634078e+01	1.100705e-01	5.727433e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.157771e+01	9.434998e-01	1.692738e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.210319e+00	0.000000e+00	9.501336e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.986571e+00	1.508206e-01	2.212877e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.852180e+00	3.432670e-01	1.233102e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.088458e+00	5.052938e-01	3.363912e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.612997e+00	4.539610e-01	4.924092e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.052732e+00	3.620434e-01	9.619109e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.370606e+00	3.503460e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	8.018276e-01	1.870254e-01	2.558468e-03
3.275000e-01	3.750000e-02	3.750000e-02	4.587390e-01	1.023349e-01	3.298157e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.137222e-01	5.940129e-02	1.263924e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.502373e-02	7.850630e-03	2.145429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Average: 0.03554420607154477,0.004056749960652056,0.006260243449740646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y11
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.693956e+02	0.000000e+00	2.479978e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.749746e+01	0.000000e+00	1.874731e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.772508e+01	1.044486e+00	6.592521e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.052874e+01	1.321344e+00	2.074301e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.256641e+00	3.826412e-01	8.319999e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.717056e+00	4.444874e-01	2.648225e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.279455e+00	3.824517e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.444859e+00	3.060235e-01	1.399662e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.895036e+00	4.182749e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.195398e+00	3.210066e-01	4.364211e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.107883e-01	1.778172e-01	6.269865e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.202888e-02	1.289587e-02	1.831724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Average: 0.17322019780280412,0.010586683551173232,0.018029934335462072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.845687e+00	5.951085e-02	6.198862e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.967163e+00	2.286429e-01	6.899375e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.816954e+00	5.541655e-01	4.144385e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.118724e+00	3.588695e-01	4.849821e-02
4.150000e-01	3.500000e-02	3.500000e-02	7.239218e-01	2.488342e-01	1.317345e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.207839e-01	1.155235e-01	5.565084e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.302307e-01	7.015051e-02	2.081486e-03
7.950000e-01	2.050000e-01	2.050000e-01	5.620507e-03	4.414994e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Average: 0.09954481181225856,0.0058295150680620494,0.009164281033991764
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.303470e+00	7.469931e-02	6.955905e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.377440e+00	3.816395e-01	1.083130e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.312996e+00	3.169663e-01	4.199646e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.305047e-01	1.764053e-01	4.955809e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.773386e-01	1.278813e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.283722e-01	8.347523e-02	1.120807e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.747735e-02	4.033346e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	4.029922e-03	2.760521e-03	8.403535e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Average: 0.05353206200882464,0.004626182840905137,0.008950026439402112
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.390082e+01	1.468101e-01	1.448855e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.758889e+00	5.711249e-01	1.026755e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.463113e+00	4.006332e-01	4.448067e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.934897e-01	2.359939e-01	3.557476e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.606893e-02	1.825431e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Average: 0.18280638944677954,0.015806620291596907,0.018770560996855007
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.673341e-01	9.348466e-02	9.734752e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.708593e+00	2.138530e-01	1.748898e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.301722e+00	3.383615e-02	4.532646e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.802091e+00	4.622432e-01	3.618243e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.017020e+00	6.953985e-01	1.306106e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.219597e+00	5.976249e-01	8.060451e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.720865e+00	5.058172e-01	1.161396e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.224534e+00	3.715605e-01	1.546830e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.029463e+00	3.736062e-01	3.754681e-02
4.150000e-01	2.500000e-02	2.500000e-02	6.965221e-01	2.471466e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	4.209012e-01	1.453934e-01	5.095879e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.517364e-01	1.253232e-01	2.508759e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.584155e-02	4.959874e-02	6.393244e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.275414e-03	2.171473e-03	1.094776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Average: 0.09369837056318712,0.00838215893585155,0.012186343015168785
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.636978e+00	1.070323e+00	3.024221e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.142064e+00	0.000000e+00	2.383557e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.090366e+00	9.614563e-03	6.997336e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.563622e+00	5.134640e-01	4.655444e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.212887e+00	7.774141e-01	1.904267e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.091952e+00	5.434185e-01	4.118818e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.274171e+00	4.351476e-01	1.976527e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.674568e+00	3.614946e-01	1.255471e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.297552e+00	3.824825e-01	7.310732e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.149992e-01	2.156081e-01	1.019769e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.671590e-01	1.997912e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	4.090356e-01	1.117293e-01	5.999088e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.775378e-01	1.074394e-01	1.089015e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.370538e-01	6.141203e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	6.670731e-03	3.115570e-03	2.810865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Average: 0.04498293452527344,0.004995194151521026,0.008671212811154919
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.102312e+01	7.538405e+00	1.055767e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.531978e+01	7.278527e-01	7.658864e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.708544e+01	0.000000e+00	2.472847e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.023870e+01	8.384940e-01	1.492966e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.500126e+00	1.030091e+00	4.697112e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.483703e+00	8.691773e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.819893e+00	5.882384e-01	2.116467e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.859488e+00	5.303930e-01	1.866468e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.355111e+00	4.528381e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	7.499394e-01	2.276074e-01	1.181114e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.769627e-01	2.041044e-01	5.949351e-03
6.140000e-01	3.860000e-01	3.860000e-01	1.936341e-02	1.020967e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Average: 0.16642324386204158,0.015792841719341838,0.022128040658461134
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.825100e+00	6.699330e-02	1.507639e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.091018e+00	1.247922e-01	1.255686e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.752967e+00	7.663957e-01	3.723038e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.563900e+00	5.075920e-01	1.229497e-02
3.800000e-01	4.000000e-02	4.000000e-02	9.008733e-01	3.171306e-01	3.644804e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.582626e-01	1.719204e-01	1.139836e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.791584e-01	9.719918e-02	9.852570e-03
6.050000e-01	3.500000e-02	3.500000e-02	4.501815e-02	2.903202e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.210942e-03	9.071555e-04	5.349762e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Average: 0.08207488089801769,0.00844521376043024,0.012318296035008294
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.695688e+01	2.142860e-01	5.031129e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.435605e+00	1.033154e-01	2.731604e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.292656e+00	2.401807e-01	1.249628e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.399617e+00	5.541883e-01	9.460322e-03
1.860000e-01	3.900000e-02	3.900000e-02	1.436688e+00	3.853933e-01	9.674636e-03
2.660000e-01	4.100000e-02	4.100000e-02	7.228531e-01	1.839886e-01	4.245501e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.736707e-01	1.201799e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.933810e-01	7.670698e-02	5.390520e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.460771e-02	8.650927e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Average: 0.03388555419871779,0.0045851933951164894,0.008556558916351438
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.833691e+02	8.158398e-01	2.703633e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.785798e+01	4.343760e-01	1.066764e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.453192e+00	1.962856e-01	2.423954e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.694508e+00	1.760603e-01	4.995264e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.894690e+00	4.053837e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.033419e+00	3.103848e-01	2.282672e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.013044e-01	1.886992e-01	4.177671e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.257303e-02	1.317468e-02	4.106524e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Average: 0.16778221013033118,0.017918913519216678,0.021206673158517653
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.313641e+00	8.006204e-02	1.928879e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.472762e+00	2.917326e-01	1.316466e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.243564e+00	0.000000e+00	5.927806e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.612605e+00	4.968838e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.276620e+00	7.036434e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.677511e+00	7.161816e-01	2.539956e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.068126e+00	6.014989e-01	1.075385e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.567295e+00	4.735482e-01	1.188137e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.147974e+00	3.850303e-01	8.915357e-02
3.950000e-01	2.500000e-02	2.500000e-02	8.235265e-01	2.976244e-01	4.235103e-03
4.500000e-01	3.000000e-02	3.000000e-02	4.981678e-01	1.871100e-01	2.940544e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.628780e-01	1.158477e-01	3.347770e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.004212e-01	5.340955e-02	4.402928e-03
8.000000e-01	2.000000e-01	2.000000e-01	4.488743e-03	2.274052e-03	1.133587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Average: 0.08206300585184162,0.008152648259231801,0.011808467696265618
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.260020e+01	8.965672e-01	6.761565e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.028709e+00	0.000000e+00	1.413994e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.146826e+00	3.813160e-01	1.587774e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.587339e+00	2.118330e-01	2.469235e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.778695e+00	3.955409e-01	8.905300e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.995230e+00	5.101675e-01	6.256267e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.328978e+00	4.035000e-01	2.445481e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.875125e+00	4.556030e-01	9.880565e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.258031e+00	2.873179e-01	6.517675e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.023942e-01	2.101028e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	4.364829e-01	1.288027e-01	4.858082e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.564042e-01	9.658277e-02	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.749255e-02	7.910306e-03	6.202388e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Average: 0.03596096197433637,0.0045281913371871055,0.008563097401934769
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.845043e+02	2.315203e+00	2.454950e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.529887e+01	1.550882e-01	2.518779e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.563207e+01	9.045135e-01	9.184090e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.051804e+01	9.177271e-01	1.815086e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.294863e+00	1.964011e-01	2.314847e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.175816e+00	1.848787e-01	3.360955e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.691007e+00	1.353557e-01	2.034007e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.138830e+00	2.719732e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.763524e+00	3.579152e-01	1.677422e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.279100e+00	4.084048e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	6.527941e-01	2.198737e-01	3.354695e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.806425e-02	1.255785e-02	2.448572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Average: 0.17863151142555891,0.010227320052576677,0.017160198429781115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.644804e+00	3.000174e-02	5.906627e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.169883e+00	4.976305e-02	8.068927e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.032633e+00	6.241456e-01	1.077222e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.246392e+00	4.493342e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	6.571438e-01	2.348586e-01	1.978562e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.475683e-01	1.195220e-01	7.038951e-03
5.550000e-01	3.500000e-02	3.500000e-02	1.251863e-01	6.342577e-02	1.356376e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.541251e-03	3.102549e-03	3.023684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Average: 0.09633019488106152,0.005389878585735947,0.008021676913445686
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.338513e+00	4.127791e-02	6.762675e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.579288e+00	4.219301e-01	2.073271e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.324080e+00	3.505621e-01	8.529806e-03
2.675000e-01	3.750000e-02	3.750000e-02	6.488983e-01	1.715140e-01	4.898928e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.646402e-01	9.802868e-02	8.022533e-03
4.200000e-01	4.000000e-02	4.000000e-02	1.509962e-01	6.279862e-02	8.331949e-03
5.050000e-01	4.500000e-02	4.500000e-02	5.077927e-02	2.278119e-02	7.346547e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.151999e-03	3.222961e-03	6.551431e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Average: 0.049604839606780464,0.004333813249009624,0.006324486958509699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.474395e+01	1.118808e-01	1.328382e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.204005e+00	6.930930e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.368075e+00	3.661963e-01	6.748099e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.040197e-01	1.891344e-01	3.642436e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.432292e-02	1.161715e-02	1.447112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Average: 0.18873368622824613,0.014451127431178934,0.01902005419288874
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.923101e-01	3.400959e-02	6.512589e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.007352e+00	5.068622e-02	1.955004e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.488134e+00	2.859181e-01	5.815876e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.904479e+00	3.991426e-01	3.023470e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.581848e+00	9.917875e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.589223e+00	7.088069e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.864098e+00	5.540974e-01	1.645708e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.352586e+00	4.681722e-01	1.145527e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.704199e-01	3.309308e-01	2.312931e-02
4.150000e-01	2.500000e-02	2.500000e-02	6.132886e-01	2.080317e-01	1.050245e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.018037e-01	1.330625e-01	2.769615e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.150690e-01	6.964226e-02	3.204694e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.034363e-01	5.875483e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.870165e-03	5.989726e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Average: 0.0915619865089809,0.00806435674454399,0.010178957177826436
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.085420e+00	5.504992e-02	3.419737e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.577382e+00	5.834619e-01	2.181577e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.102623e+00	0.000000e+00	6.319089e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.781770e+00	7.456594e-01	1.445651e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.390129e+00	9.404728e-01	2.774371e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.145346e+00	5.840006e-01	2.258815e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.623101e+00	7.180257e-01	1.433431e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.736728e+00	3.989756e-01	2.838546e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.285112e+00	3.268349e-01	1.100597e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.060975e-01	1.998001e-01	1.149431e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.502603e-01	1.506064e-01	7.547048e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.760100e-01	1.335048e-01	3.977487e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.126684e-01	7.048203e-02	4.861947e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.267908e-01	5.324638e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	7.361001e-03	4.814540e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Average: 0.040307265047105995,0.004645502457116271,0.006365433858817424
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.540441e+01	2.361895e+00	1.147360e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.699671e+01	7.154977e-02	6.859817e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.782294e+01	9.290058e-01	1.463275e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.025212e+01	1.031643e+00	4.435582e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.411891e+00	1.402559e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.906010e+00	8.683677e-01	7.227384e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.556090e+00	5.722084e-01	3.739683e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.820932e+00	6.021342e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	9.828568e-01	2.775855e-01	2.080852e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.888081e-01	1.862852e-01	1.021845e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.684054e-01	2.474188e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.405532e-02	6.985505e-03	3.794593e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Average: 0.17261621723438852,0.016385880629574412,0.022907927815874446
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.422619e+00	2.476486e-02	1.540403e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.126724e+00	0.000000e+00	2.571913e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.075780e+00	9.693565e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.745666e+00	5.784885e-01	8.640549e-02
3.800000e-01	4.000000e-02	4.000000e-02	8.968179e-01	3.346083e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	4.232427e-01	1.456120e-01	3.460839e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.925665e-01	8.209799e-02	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.409144e-02	2.532540e-02	9.222458e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.148980e-03	2.812969e-03	7.627968e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Average: 0.0805524144908519,0.008801103829256238,0.011466518884613516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.653360e+01	3.133114e-01	5.775674e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.599119e+00	1.552720e-01	2.715390e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.483358e+00	5.525985e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.615647e+00	6.612185e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.381199e+00	3.680085e-01	4.268278e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.513628e-01	1.742623e-01	3.983435e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.556115e-01	1.135374e-01	4.930742e-04
4.280000e-01	4.000000e-02	4.000000e-02	1.738676e-01	6.443942e-02	2.840018e-03
7.340000e-01	2.660000e-01	2.660000e-01	8.891922e-03	5.459641e-03	2.502398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Average: 0.031855930753407834,0.004741144999762619,0.006300271411668543
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.755374e+02	0.000000e+00	3.499495e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.919251e+01	1.844698e+00	3.956393e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.409274e+00	7.522313e-01	1.596281e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.297462e+00	4.702031e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.775985e+00	3.984870e-01	2.446866e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.976869e-01	2.603639e-01	6.439863e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.040206e-01	1.557504e-01	2.600046e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.496383e-02	8.566230e-03	2.014764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Average: 0.1727258799630126,0.016858355025386434,0.021714052963335367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.735947e+00	4.802753e-02	1.717490e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.369006e+00	1.565369e-01	1.911220e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.727315e+00	1.821882e-01	6.523458e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.510999e+00	2.507055e-01	2.897544e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.201562e+00	5.371166e-01	3.253156e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.020776e+00	9.833417e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.385944e+00	8.169031e-01	1.373842e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.713866e+00	5.500255e-01	1.527158e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.162655e+00	3.914254e-01	4.563221e-02
3.950000e-01	2.500000e-02	2.500000e-02	7.655134e-01	2.605542e-01	7.073195e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.649446e-01	1.563088e-01	3.416283e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.373149e-01	7.511983e-02	2.422905e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.118152e-01	6.325002e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.865367e-03	5.854351e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Average: 0.08039501465373138,0.007916307017812957,0.010854690726711053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.838283e+01	0.000000e+00	7.840494e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.119649e+01	1.137421e+00	1.877999e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.089944e+00	0.000000e+00	1.226878e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.165517e+00	6.448296e-01	3.103621e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.095107e+00	6.943779e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.171391e+00	4.669940e-01	2.238057e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.756749e+00	6.277861e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.010452e+00	6.310514e-01	1.032452e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.223938e+00	2.954989e-01	5.213397e-02
2.575000e-01	3.250000e-02	3.250000e-02	6.798866e-01	1.717552e-01	1.029158e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.155421e-01	1.117568e-01	4.689162e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.882903e-01	6.882616e-02	3.653619e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.702645e-02	8.988683e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Average: 0.031462712985751165,0.00364934813080587,0.006351469371202699
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.760223e+02	9.138241e-01	3.110408e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.847529e+01	2.257494e+00	1.817619e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.594677e+01	9.309164e-01	6.695024e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.317962e+01	2.089587e+00	7.828041e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.237564e+00	4.635462e-01	3.244100e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.578454e+00	5.180958e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.374747e+00	5.429146e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.187580e+00	2.903524e-01	1.780632e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.760621e+00	4.717922e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	9.744516e-01	2.773089e-01	1.019669e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.045651e-01	1.653615e-01	5.645654e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.172192e-02	1.128464e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Average: 0.16449369940667766,0.010415004526163923,0.015504032668150952
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.143843e+00	4.682583e-02	5.679456e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.727270e+00	2.161709e-01	5.898414e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.713514e+00	5.906917e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	9.327518e-01	3.027925e-01	5.421148e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.994975e-01	1.933311e-01	3.635949e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.850151e-01	1.039127e-01	3.715960e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.077551e-01	5.379777e-02	3.495655e-03
7.950000e-01	2.050000e-01	2.050000e-01	4.866294e-03	2.921732e-03	6.733354e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Average: 0.0961151029733682,0.006674425107894746,0.008101658543801252
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.618894e+00	1.082824e-01	6.503312e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.116868e+00	3.637188e-01	1.224585e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.213133e+00	2.757945e-01	8.617525e-03
2.675000e-01	3.750000e-02	3.750000e-02	6.455888e-01	1.652879e-01	4.183587e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.535716e-01	9.916066e-02	2.009769e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.071930e-01	6.369609e-02	9.497771e-03
5.050000e-01	4.500000e-02	4.500000e-02	6.581329e-02	3.255751e-02	2.600365e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.810701e-03	2.615955e-03	2.675746e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Average: 0.05243092037251964,0.005827316882892175,0.008145316217615231
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.453517e+01	2.493524e-01	1.415080e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.031576e+00	6.031250e-01	1.951971e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.448504e+00	3.715222e-01	5.330226e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.482089e-01	2.168101e-01	1.812386e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.008420e-02	1.563215e-02	2.495258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Average: 0.17182800382451063,0.01419575698340475,0.018839142193429415
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.025354e+00	9.321788e-02	9.236433e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.363605e+00	1.306319e-01	1.625624e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.366368e+00	7.933976e-02	1.529138e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.522980e+00	5.226186e-01	2.036277e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.793859e+00	6.156445e-01	4.773769e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.082684e+00	6.270723e-01	5.345765e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.610041e+00	5.155552e-01	7.462953e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.186037e+00	3.921917e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	8.365165e-01	2.553988e-01	8.706968e-02
4.150000e-01	2.500000e-02	2.500000e-02	5.984654e-01	1.959934e-01	1.387565e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.571257e-01	1.204205e-01	5.610936e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.026569e-01	7.668356e-02	2.915147e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.323898e-02	2.990741e-02	7.015417e-03
8.000000e-01	2.000000e-01	2.000000e-01	5.130773e-03	3.496159e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Average: 0.08971611531289696,0.009272831267201298,0.010207882263244053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.806626e+00	1.013209e+00	3.033844e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.616814e+00	4.228275e-01	1.842997e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.138006e+00	5.498351e-02	7.863079e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.716170e+00	7.409641e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.758650e+00	4.744166e-01	3.370323e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.699498e+00	4.485718e-01	3.451035e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.200541e+00	4.713704e-01	4.566734e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.649185e+00	4.137063e-01	1.591323e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.154911e+00	3.121640e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	8.457938e-01	2.054517e-01	3.037302e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.783944e-01	1.685258e-01	1.727197e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.412434e-01	1.383901e-01	6.511789e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.193015e-01	6.714791e-02	5.179784e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.011174e-01	3.718492e-02	1.559270e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.191562e-03	4.605600e-03	2.213923e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Average: 0.043767509232355,0.006360472225914168,0.007651908533288718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.428339e+01	8.366934e+00	1.143795e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.697891e+01	6.411849e-01	6.731816e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.675574e+01	2.454970e-01	2.428089e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.874984e+00	8.509100e-01	1.517674e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.601022e+00	1.051796e+00	3.752240e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.806441e+00	7.255162e-01	3.110075e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.623968e+00	6.882448e-01	1.031153e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.954875e+00	6.903470e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.160664e+00	3.016389e-01	1.318331e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.226768e-01	2.475356e-01	1.997704e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.481794e-01	1.625026e-01	7.659024e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.634614e-02	8.565025e-03	2.693995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Average: 0.15724032221757234,0.015549313776648976,0.019356985815169897
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.177380e+00	0.000000e+00	1.513038e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.240915e+00	3.026951e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.537789e+00	7.106664e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.423063e+00	4.536573e-01	2.877230e-02
3.800000e-01	4.000000e-02	4.000000e-02	7.678757e-01	2.699558e-01	3.767588e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.797563e-01	1.334290e-01	4.970826e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.576858e-01	6.880732e-02	1.182056e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.769885e-02	2.154752e-02	5.522987e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.758819e-03	1.420513e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Average: 0.07767329393610373,0.008663954230480317,0.010883463147967093
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.895323e+01	0.000000e+00	5.237941e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.424491e+00	5.834280e-01	2.341433e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.143397e+00	2.047669e-01	7.078220e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.195187e+00	5.329403e-01	1.562863e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.283351e+00	3.103684e-01	2.515489e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.400378e-01	1.682658e-01	2.548933e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.400800e-01	9.758531e-02	1.116658e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.895370e-01	6.038096e-02	8.680268e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.372963e-02	7.092000e-03	6.779738e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Average: 0.03322384444667274,0.004867280114316804,0.008131395656255792
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.961821e+02	4.647457e-01	2.651317e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.724244e+01	8.683593e-01	1.243409e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.082616e+00	4.213135e-01	1.204416e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.108666e+00	3.911742e-01	1.257109e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.899591e+00	3.310115e-01	5.537441e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.065880e+00	3.107226e-01	1.871213e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.763597e-01	1.628058e-01	4.378914e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.974824e-02	1.233425e-02	2.474764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Average: 0.1565399671366215,0.016435666035986313,0.0201724044888211
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.995276e+00	8.559767e-02	2.037375e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.485306e+00	0.000000e+00	1.086198e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.393660e+00	9.843865e-02	2.271472e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.612050e+00	5.644876e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.990056e+00	7.178061e-01	1.401273e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.563015e+00	7.104685e-01	8.885086e-02
2.500000e-01	2.000000e-02	2.000000e-02	1.987202e+00	6.148439e-01	3.522470e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.443129e+00	4.245402e-01	8.844496e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.080415e+00	4.277017e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	6.528989e-01	2.018213e-01	7.010969e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.147367e-01	1.395147e-01	4.761906e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.248276e-01	7.997028e-02	3.267812e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.737495e-02	3.212701e-02	5.946486e-03
8.000000e-01	2.000000e-01	2.000000e-01	5.258717e-03	3.335886e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Average: 0.0770596303981411,0.008783513997762935,0.01020087056397083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.583883e+01	1.632798e-01	7.432563e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.385584e+00	5.720549e-01	5.788089e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.056476e+00	5.690696e-01	2.603562e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.116622e+00	1.296720e-01	3.004387e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.638586e+00	6.056721e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.867310e+00	4.138592e-01	1.526315e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.971602e+00	3.924668e-01	4.049150e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.831372e+00	4.878161e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.184811e+00	3.127038e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	7.025868e-01	1.743323e-01	2.794663e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.415465e-01	1.535126e-01	6.816870e-03
4.075000e-01	4.250000e-02	4.250000e-02	1.956751e-01	6.024113e-02	5.482340e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.579536e-02	6.929453e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Average: 0.03371953553569433,0.006411635142779204,0.007179495403754621
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.986716e+02	2.474581e+00	2.334216e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.208462e+01	5.253893e-01	1.843208e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.505581e+01	2.402062e+00	1.523417e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.064722e+01	1.073888e+00	2.401800e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.197562e+00	4.786601e-01	2.676644e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.124020e+00	2.986984e-01	9.593008e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.804986e+00	2.853017e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	1.534681e+00	1.686405e-01	4.693119e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.717215e+00	4.789819e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.144062e+00	3.445051e-01	4.313536e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.060197e-01	2.245453e-01	2.243889e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.117911e-02	1.122642e-02	4.426043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Average: 0.16807284498684183,0.008525790894663626,0.0160135228898248
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.916251e+00	1.082229e-02	5.650177e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.031105e+00	1.821736e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.827710e+00	5.768753e-01	4.160851e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.103776e+00	3.497521e-01	8.543399e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.831167e-01	2.125054e-01	2.705022e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.686881e-01	1.142613e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.017635e-02	4.195052e-02	1.869872e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.009821e-03	4.478631e-03	5.871365e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Average: 0.09323867967661417,0.004763020050401495,0.007294943661424316
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.571971e+00	0.000000e+00	6.362561e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.199526e+00	3.699626e-01	3.542853e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.381653e+00	3.569796e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	6.306116e-01	1.599551e-01	2.352176e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.333694e-01	9.035938e-02	1.300896e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.351429e-01	5.450274e-02	5.192291e-03
5.050000e-01	4.500000e-02	4.500000e-02	4.448069e-02	2.468278e-02	8.678163e-03
7.750000e-01	2.250000e-01	2.250000e-01	2.334900e-03	3.007927e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Average: 0.04694919301805442,0.004069827640925276,0.0060787473532846956
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.503398e+01	0.000000e+00	1.329603e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.048599e+00	6.384765e-01	4.560782e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.292013e+00	3.847757e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	5.573049e-01	2.012259e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	2.287368e-02	1.355165e-02	1.845031e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Average: 0.17658804556079663,0.01219986213216756,0.0204541814269997
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.287043e-01	0.000000e+00	7.684384e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.705325e+00	0.000000e+00	2.004125e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.530275e+00	6.502677e-02	5.170605e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.918651e+00	6.857451e-01	1.437445e-04
2.100000e-01	2.000000e-02	2.000000e-02	3.059672e+00	7.747246e-01	5.613643e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.358765e+00	7.239073e-01	1.136134e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.767681e+00	5.786044e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.224619e+00	3.801889e-01	4.039279e-02
3.700000e-01	2.000000e-02	2.000000e-02	9.325377e-01	3.434784e-01	2.253201e-02
4.150000e-01	2.500000e-02	2.500000e-02	6.146263e-01	2.077098e-01	4.156945e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.874158e-01	1.720872e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.956788e-01	8.235414e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	6.894526e-02	3.687904e-02	1.607049e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.251832e-03	2.205781e-03	5.844947e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Average: 0.0849481825861624,0.007024107694134474,0.010340354373518726
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.328608e+00	2.005722e-01	3.201308e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.889644e+00	0.000000e+00	2.266792e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.548650e+00	3.628494e-01	4.084029e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.404905e+00	8.500935e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.101839e+00	9.158505e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	2.836845e+00	5.216447e-01	2.212122e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.348765e+00	4.862008e-01	8.661474e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.572997e+00	3.209088e-01	1.936504e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.192562e+00	3.794955e-01	5.645349e-02
2.400000e-01	2.000000e-02	2.000000e-02	8.242996e-01	2.491434e-01	4.566841e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.622199e-01	1.597601e-01	2.944958e-03
3.345000e-01	2.750000e-02	2.750000e-02	3.968704e-01	1.740626e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	1.981152e-01	6.881832e-02	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	7.171948e-02	2.955308e-02	3.235231e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.350063e-03	3.371565e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Average: 0.036704357532758254,0.004211924080851602,0.006830723991258225
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.177274e+01	3.312546e+00	1.322864e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.857568e+01	6.861879e-02	5.970512e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.634373e+01	7.049094e-01	1.828887e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.285350e+00	1.116170e+00	4.323972e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.045851e+00	1.212502e+00	2.489232e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.573802e+00	7.461106e-01	2.827708e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.525005e+00	5.950169e-01	6.405858e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.742494e+00	5.893298e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.085383e+00	3.793330e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	6.329857e-01	2.371511e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	3.351325e-01	1.360596e-01	3.242565e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.229861e-02	7.883855e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Average: 0.16265959867422913,0.015919199808624773,0.02111999430354433
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.853007e+00	0.000000e+00	1.573690e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.153206e+00	1.779226e-01	1.397488e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.746271e+00	7.643106e-01	5.488372e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.691485e+00	6.026891e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	8.277177e-01	3.036016e-01	1.222883e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.673122e-01	1.307302e-01	4.054743e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.320235e-01	6.053228e-02	9.956811e-03
6.050000e-01	3.500000e-02	3.500000e-02	3.119807e-02	2.653595e-02	3.280810e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.095553e-03	1.625656e-03	1.803017e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Average: 0.07400434854058308,0.0075208474844592615,0.01090066617958714
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.859123e+01	0.000000e+00	5.779073e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.287987e+00	3.630357e-01	2.498285e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.221026e+00	5.804171e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.490689e+00	5.799974e-01	8.517283e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.311366e+00	3.972420e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	6.464811e-01	1.813731e-01	2.629854e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.050560e-01	8.357595e-02	2.281576e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.355058e-01	5.661729e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	7.943257e-03	5.536327e-03	6.300417e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Average: 0.028449510849071727,0.004255374597092701,0.005886340382618115
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.929704e+02	0.000000e+00	3.670723e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.678734e+01	2.693356e+00	4.507007e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.597218e+00	9.334096e-01	1.100564e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.059759e+00	4.067060e-01	1.318492e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.789552e+00	3.955706e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	8.928687e-01	2.930865e-01	1.286038e-02
2.035000e-01	2.650000e-02	2.650000e-02	3.407178e-01	2.054149e-01	1.725124e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.207053e-02	9.294591e-03	9.251352e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Average: 0.15929889264876698,0.013989492694288147,0.0231096456600606
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.264869e+00	0.000000e+00	1.844213e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.800742e+00	7.866477e-02	1.633920e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.658809e+00	0.000000e+00	5.072391e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.531632e+00	7.110599e-01	4.812342e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.166129e+00	6.686845e-01	4.581748e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.662044e+00	7.327881e-01	4.477217e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.120381e+00	6.970919e-01	1.863839e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.613015e+00	5.380205e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.090970e+00	3.622606e-01	2.009716e-02
3.950000e-01	2.500000e-02	2.500000e-02	7.285361e-01	2.433178e-01	7.869030e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.513456e-01	1.847077e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	2.096426e-01	8.745173e-02	2.093650e-03
5.700000e-01	3.000000e-02	3.000000e-02	6.231436e-02	2.895335e-02	1.924213e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.514816e-03	2.334127e-03	4.424632e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Average: 0.0737854190745385,0.006917584433813684,0.01110014411741965
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.171066e+01	0.000000e+00	7.242899e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.146680e+01	3.090387e-01	2.347181e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.461855e+00	7.180398e-01	8.621585e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.200118e+00	6.597091e-01	1.158618e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.364863e+00	6.445662e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.973585e+00	6.268325e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.290275e+00	4.813360e-01	3.099655e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.758111e+00	3.985265e-01	9.669792e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.199864e+00	3.061396e-01	3.622320e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.285619e-01	1.981987e-01	4.384268e-03
3.275000e-01	3.750000e-02	3.750000e-02	4.339265e-01	1.552024e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	1.736890e-01	5.570058e-02	5.340166e-03
7.250000e-01	2.750000e-01	2.750000e-01	1.083656e-02	4.797878e-03	1.763621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Average: 0.028975479879752707,0.003331602494429462,0.007489656996726102
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y12
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.944985e+02	0.000000e+00	3.061524e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.490096e+01	1.507980e+00	1.976227e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.459252e+01	8.198687e-01	1.121377e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.077371e+01	1.730552e+00	5.531536e-02
1.625000e-02	3.750000e-03	3.750000e-03	5.253603e+00	4.541066e-01	9.291107e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.604498e+00	8.756646e-01	5.746975e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.111003e+00	2.849386e-01	1.240555e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.075065e+00	3.990074e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.695803e+00	4.420399e-01	2.615571e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.065766e+00	3.545880e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	5.132873e-01	1.997325e-01	4.457952e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.958224e-02	1.125877e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Average: 0.16284672724769003,0.009202163611174263,0.014938628179242158
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.222753e+00	4.670926e-02	5.480553e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.552932e+00	2.647221e-01	6.657580e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.615228e+00	4.201252e-01	8.151343e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.086170e+00	3.481213e-01	8.283105e-03
4.150000e-01	3.500000e-02	3.500000e-02	5.809408e-01	2.221503e-01	3.302261e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.948152e-01	1.280999e-01	1.539863e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.470501e-02	4.603261e-02	1.999679e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.216873e-03	2.837931e-03	4.703745e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Average: 0.09602789388576499,0.004916463233472182,0.007998591012985487
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.587813e+00	5.266040e-02	6.143129e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.087914e+00	3.395579e-01	6.383775e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.161703e+00	2.856006e-01	2.456513e-03
2.675000e-01	3.750000e-02	3.750000e-02	7.705255e-01	1.636719e-01	3.642653e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.641729e-01	1.229555e-01	1.960585e-03
4.200000e-01	4.000000e-02	4.000000e-02	1.938637e-01	5.796111e-02	5.849235e-03
5.050000e-01	4.500000e-02	4.500000e-02	5.929586e-02	2.794692e-02	5.110147e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.435395e-03	2.438848e-03	9.235629e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Average: 0.05171927884932379,0.0045136196160370165,0.007545924909141646
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.454346e+01	1.946901e-01	1.266380e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.142945e+00	5.257516e-01	1.673036e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.465597e+00	4.173323e-01	1.032038e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.414719e-01	1.932563e-01	3.918207e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.005355e-02	1.410076e-02	1.024621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Average: 0.1683641059321579,0.013495009213878556,0.018242978990354403
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.391108e+00	1.431300e-01	1.239445e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.097555e+00	0.000000e+00	1.883602e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.606307e+00	6.588670e-01	6.171575e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.425485e+00	5.549998e-01	5.538262e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.596046e+00	5.681445e-01	1.326855e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.960209e+00	4.836782e-01	1.299169e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.579066e+00	4.510286e-01	1.589059e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.215235e+00	3.443895e-01	1.325480e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.080684e-01	2.377589e-01	7.833540e-02
4.150000e-01	2.500000e-02	2.500000e-02	5.872248e-01	2.197863e-01	3.552672e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.693520e-01	1.214512e-01	5.232489e-03
5.150000e-01	2.500000e-02	2.500000e-02	2.011378e-01	9.605304e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	7.038999e-02	3.375549e-02	1.644205e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.824852e-03	3.055444e-03	4.462312e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Average: 0.08516653966500753,0.007204252166776143,0.01020301467887462
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.555221e+00	5.987272e-01	3.052725e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.843823e+00	2.851949e-01	1.434311e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.085255e+00	4.000208e-01	3.407262e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.125857e+00	4.351155e-01	4.169936e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.516483e+00	5.623278e-01	3.291333e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.670949e+00	4.844248e-01	1.320783e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.178179e+00	5.554567e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.520628e+00	3.011932e-01	9.824611e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.166451e+00	2.282218e-01	1.497153e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.035010e+00	2.881021e-01	2.213750e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.982757e-01	1.464840e-01	1.372761e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.641837e-01	1.427813e-01	5.201386e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.019366e-01	9.001278e-02	1.595229e-02
4.610000e-01	3.600000e-02	3.600000e-02	5.283552e-02	7.151363e-02	5.277946e-03
7.485000e-01	2.515000e-01	2.515000e-01	6.051599e-03	5.119654e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Average: 0.041677630769931535,0.00514240042719738,0.007374812198752634
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d21-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.816207e+01	6.733490e+00	1.108535e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.721938e+01	2.210063e-01	5.894674e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.653033e+01	8.625135e-01	2.081539e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.546958e+00	8.190780e-01	1.020438e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.164011e+00	1.011620e+00	2.595712e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.007864e+00	6.900879e-01	7.604116e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.664773e+00	5.905440e-01	1.428820e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.643745e+00	3.590890e-01	2.912172e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.136069e+00	3.479134e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	7.134274e-01	2.074358e-01	9.042981e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.677011e-01	1.882894e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.538944e-02	8.169733e-03	9.051410e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Average: 0.15570535244132058,0.013734512229750251,0.019026372880478204
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.333324e+00	0.000000e+00	1.434729e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.159712e+00	3.331328e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.303571e+00	6.237328e-01	8.518105e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.531574e+00	4.319959e-01	1.983236e-02
3.800000e-01	4.000000e-02	4.000000e-02	8.005066e-01	2.706382e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	3.789423e-01	1.394042e-01	6.455881e-03
5.350000e-01	3.500000e-02	3.500000e-02	1.407635e-01	6.091328e-02	2.063548e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.782375e-02	2.339054e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	6.167315e-04	4.582050e-04	8.043754e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Average: 0.07727970069971517,0.007525020543467764,0.010409030565384766
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.965723e+01	0.000000e+00	4.602192e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.149362e+00	2.399899e-01	3.876278e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.946249e+00	2.217724e-01	1.842110e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.118100e+00	5.035663e-01	5.825592e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.279353e+00	3.237444e-01	1.142099e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.529299e-01	1.772224e-01	1.570873e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.553922e-01	1.229800e-01	5.583912e-03
4.280000e-01	4.000000e-02	4.000000e-02	1.626292e-01	5.230438e-02	1.873909e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.188961e-02	6.275736e-03	8.909596e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Average: 0.031943329228999,0.0042792604891814,0.006762478010689299
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.009327e+02	5.723359e-01	2.509250e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.602666e+01	5.482557e-01	5.971874e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.899471e+00	2.696180e-01	1.925160e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.436860e+00	1.300259e-01	7.962072e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.865839e+00	3.548123e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	9.199693e-01	2.683600e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	4.766231e-01	1.555693e-01	2.929791e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.822920e-02	1.012897e-02	1.301215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Average: 0.15393095100911178,0.014825852599074124,0.02046438070141046
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.329918e+00	1.703877e-01	2.014655e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.881187e+00	0.000000e+00	1.578556e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.910836e+00	6.418456e-01	6.718991e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.393119e+00	5.894387e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.959362e+00	6.785659e-01	4.280076e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.403501e+00	5.545178e-01	8.940202e-02
2.500000e-01	2.000000e-02	2.000000e-02	1.865013e+00	4.751677e-01	1.484980e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.501279e+00	4.452335e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.027049e+00	3.038561e-01	8.384088e-02
3.950000e-01	2.500000e-02	2.500000e-02	6.762611e-01	2.316050e-01	2.811511e-02
4.500000e-01	3.000000e-02	3.000000e-02	4.332459e-01	1.781342e-01	1.353868e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.164761e-01	9.350564e-02	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	7.274862e-02	3.454429e-02	1.500961e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.894881e-03	3.062333e-03	6.088932e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Average: 0.07606913762845008,0.007781677641057236,0.009988926085431019
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.720677e+01	3.895799e-01	7.015761e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.053140e+00	8.771354e-01	4.366604e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.535076e+00	3.702178e-01	2.313182e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.115933e+00	1.547985e-01	3.681690e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.326259e+00	3.237660e-01	1.010330e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.519498e+00	2.503936e-01	3.377681e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.347301e+00	5.089474e-01	6.357673e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.691579e+00	4.101325e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.164477e+00	2.545328e-01	8.060571e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.505596e-01	2.392137e-01	2.647941e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.306272e-01	1.389027e-01	3.189012e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.018904e-01	6.220613e-02	1.148862e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.481142e-02	7.054205e-03	8.892198e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Average: 0.03318337395043374,0.004776229779449304,0.0062531444571133285
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d22-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.028087e+02	4.577464e+00	2.162381e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.249390e+01	2.480164e-01	1.434761e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.452946e+01	1.560719e+00	4.968570e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.123650e+00	3.473759e-01	5.351780e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.690026e+00	1.896712e-01	6.260820e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.927939e+00	1.992246e-01	2.162133e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.621545e+00	2.084455e-01	2.923827e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.044441e+00	2.555458e-01	8.983111e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.681147e+00	3.247188e-01	1.459394e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.072836e+00	2.842345e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	6.339933e-01	2.277459e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.266798e-02	1.022659e-02	2.586276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Average: 0.16226448467780705,0.0078021947336190944,0.01563078884127414
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.081452e+00	0.000000e+00	5.778601e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.975922e+00	3.253305e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.616181e+00	4.926356e-01	6.802558e-02
3.500000e-01	3.000000e-02	3.000000e-02	9.855859e-01	3.122046e-01	7.569052e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.735999e-01	1.966743e-01	8.121369e-03
4.850000e-01	3.500000e-02	3.500000e-02	2.627041e-01	1.199407e-01	6.271500e-03
5.550000e-01	3.500000e-02	3.500000e-02	8.689530e-02	4.700230e-02	4.037714e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.896537e-03	4.014724e-03	1.162904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Average: 0.0903797711156062,0.0039975878533822645,0.007237480439570856
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.763280e+00	1.538383e-02	6.063574e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.228008e+00	4.280752e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.072711e+00	2.555962e-01	4.100556e-02
2.675000e-01	3.750000e-02	3.750000e-02	6.046805e-01	1.458185e-01	2.210214e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.355995e-01	8.398379e-02	1.374541e-03
4.200000e-01	4.000000e-02	4.000000e-02	1.353343e-01	4.917825e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	4.673573e-02	2.585861e-02	4.496230e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.988821e-03	2.522465e-03	2.467854e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Average: 0.04627464027563807,0.0030665444019871216,0.006010276682847218
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.525178e+01	3.351002e-02	1.193809e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.805985e+00	5.882702e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.253636e+00	3.083000e-01	3.177474e-02
1.775000e-01	2.750000e-02	2.750000e-02	5.937232e-01	1.909947e-01	1.688593e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.175950e-02	1.130443e-02	6.618004e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Average: 0.17002033721770698,0.012676729265696907,0.017772231488085183
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.916763e-01	1.485236e-03	9.544841e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.583977e+00	3.852944e-01	1.783844e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.976563e+00	0.000000e+00	8.828079e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.900898e+00	8.742599e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.919476e+00	7.835527e-01	3.519757e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.059584e+00	5.588987e-01	1.582645e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.549319e+00	4.799743e-01	4.300270e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.179030e+00	3.918305e-01	2.123838e-02
3.700000e-01	2.000000e-02	2.000000e-02	8.214422e-01	2.824540e-01	6.540783e-02
4.150000e-01	2.500000e-02	2.500000e-02	5.694103e-01	1.918631e-01	3.972015e-02
4.650000e-01	2.500000e-02	2.500000e-02	3.644546e-01	1.615382e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.672405e-01	5.989648e-02	3.115754e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.893657e-02	7.289765e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.141378e-03	3.300221e-03	5.497548e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Average: 0.0828723460928205,0.0070259816027029715,0.009043084136203083
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.876697e+00	7.594381e-01	3.354665e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.989088e+00	0.000000e+00	2.628403e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.620911e+00	4.914251e-01	3.122134e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.536750e+00	6.664759e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.952019e+00	5.785644e-01	1.079724e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.903097e+00	5.468301e-01	9.431115e-02
1.385000e-01	1.350000e-02	1.350000e-02	1.932916e+00	3.864074e-01	1.938367e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.482067e+00	3.654628e-01	5.566273e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.027355e+00	2.820770e-01	1.027931e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.819851e-01	2.079427e-01	2.695478e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.869286e-01	2.009776e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	3.511849e-01	8.325833e-02	5.331054e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.946226e-01	6.821912e-02	2.527571e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.040369e-01	6.058800e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	4.731594e-03	3.560155e-03	5.488508e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Average: 0.03553971416143052,0.003581293191943967,0.006353338916658284
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d11-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.428579e+01	0.000000e+00	1.393198e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.982685e+01	2.027640e+00	4.030031e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.606369e+01	1.080651e+00	1.133324e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.309164e+00	1.039578e+00	7.828924e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.822621e+00	1.094188e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.503374e+00	6.818375e-01	1.413909e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.169646e+00	4.939611e-01	1.868429e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.653466e+00	4.141118e-01	1.104446e-04
1.360000e-01	1.600000e-02	1.600000e-02	9.209282e-01	2.645871e-01	8.605699e-02
1.700000e-01	1.800000e-02	1.800000e-02	6.466050e-01	2.167775e-01	1.125788e-02
2.080000e-01	2.000000e-02	2.000000e-02	3.606189e-01	1.560648e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.166050e-02	7.896631e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Average: 0.15510556645984003,0.015796520074118414,0.020579975318580718
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.387652e+00	1.847467e-01	1.496704e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.967334e+00	2.110603e-01	1.678328e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.550520e+00	7.519427e-01	1.092445e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.466077e+00	4.815721e-01	7.658208e-02
3.800000e-01	4.000000e-02	4.000000e-02	7.630136e-01	2.712171e-01	4.156598e-03
4.600000e-01	4.000000e-02	4.000000e-02	3.800400e-01	1.317753e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.181281e-01	4.418221e-02	1.493934e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.531046e-02	3.409522e-02	1.167823e-03
8.200000e-01	1.800000e-01	1.800000e-01	9.312791e-04	1.464547e-03	5.333121e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Average: 0.07148117337225963,0.006756563625333764,0.010328117862880418
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.948861e+01	1.957651e-01	5.488872e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.509969e+00	6.603822e-01	1.120507e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.234302e+00	4.141998e-01	1.285914e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.233874e+00	5.283527e-01	1.268247e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.204716e+00	3.131001e-01	9.555085e-03
2.660000e-01	4.100000e-02	4.100000e-02	5.904301e-01	1.559014e-01	2.803918e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.049005e-01	1.013318e-01	1.273583e-03
4.280000e-01	4.000000e-02	4.000000e-02	1.432205e-01	4.708611e-02	1.116659e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.808351e-03	5.940202e-03	9.146295e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Average: 0.02737527653247217,0.0033673341068330385,0.005758922255627765
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.983305e+02	4.498112e-01	3.107677e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.803294e+01	1.819603e+00	5.890007e-02
1.750000e-02	7.500000e-03	7.500000e-03	5.970731e+00	6.329514e-01	2.442590e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.048347e+00	3.153219e-01	1.089168e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.658801e+00	3.930039e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	7.303378e-01	2.311675e-01	3.350916e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.213469e-01	1.438359e-01	3.853698e-03
6.150000e-01	3.850000e-01	3.850000e-01	1.192839e-02	8.056396e-03	1.003589e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Average: 0.15536258517368784,0.014894407698096163,0.020020778172231884
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.744594e+00	2.471664e-01	1.834343e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.910718e+00	1.304094e-01	1.700449e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.060423e+00	3.107699e-01	1.046601e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.614374e+00	1.411941e-01	8.700551e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.440089e+00	1.049773e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.522347e+00	6.565427e-01	1.557744e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.995169e+00	6.057466e-01	6.316535e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.450006e+00	4.405295e-01	3.744891e-02
3.450000e-01	2.500000e-02	2.500000e-02	9.576358e-01	3.009993e-01	9.467622e-02
3.950000e-01	2.500000e-02	2.500000e-02	6.928258e-01	2.725218e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	4.422715e-01	1.950946e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.929334e-01	6.640892e-02	2.792963e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.260956e-02	7.551792e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.406223e-03	3.390099e-03	6.249781e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Average: 0.07168444503968426,0.007453669752292197,0.009459534684665857
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.474114e+01	8.580679e-01	7.048528e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.143429e+01	1.468542e+00	9.307239e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.534928e+00	3.023018e-01	2.039390e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.899169e+00	9.054184e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.611995e+00	5.634298e-01	2.361687e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.978927e+00	3.970940e-01	2.143688e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.389481e+00	5.229184e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.660348e+00	3.525895e-01	1.220512e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.033275e+00	2.478064e-01	6.809142e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.091520e-01	2.300234e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	3.606060e-01	8.940183e-02	5.562364e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.787611e-01	7.802760e-02	2.114849e-03
7.250000e-01	2.750000e-01	2.750000e-01	1.046001e-02	5.101291e-03	1.708133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Average: 0.028155421830042646,0.003377618695337266,0.005821317632054526
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d12-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.991251e+02	9.705207e-01	2.691297e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.534735e+01	7.338086e-01	7.545475e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.540348e+01	3.937079e+00	1.873171e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.087066e+01	7.510032e-01	3.308867e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.312366e+00	4.655327e-01	6.347868e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.448042e+00	6.201925e-01	1.228947e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.867688e+00	2.761156e-01	2.477838e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.961834e+00	2.587889e-01	1.430685e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.577072e+00	3.966959e-01	1.601486e-02
1.375000e-01	2.250000e-02	2.250000e-02	8.835223e-01	2.844797e-01	7.955348e-02
1.850000e-01	2.500000e-02	2.500000e-02	5.120235e-01	1.703449e-01	3.846633e-03
6.050000e-01	3.950000e-01	3.950000e-01	1.820083e-02	9.178456e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Average: 0.15443552164519883,0.008368406530996964,0.012377487700246437
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.483771e+00	2.662893e-02	5.021642e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.383378e+00	2.677017e-01	1.054871e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.481642e+00	4.863558e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	8.585408e-01	2.482754e-01	6.903657e-02
4.150000e-01	3.500000e-02	3.500000e-02	5.264862e-01	1.670443e-01	7.744900e-03
4.850000e-01	3.500000e-02	3.500000e-02	2.504775e-01	8.571872e-02	1.699208e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.636238e-02	4.776343e-02	5.573923e-04
7.950000e-01	2.050000e-01	2.050000e-01	3.484168e-03	2.304032e-03	4.608981e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Average: 0.09192671887997411,0.004771346856881728,0.006747618829958696
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.821684e+00	1.763385e-02	5.579575e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.020196e+00	3.489716e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.128217e+00	2.280143e-01	3.132251e-02
2.675000e-01	3.750000e-02	3.750000e-02	5.860252e-01	1.387903e-01	3.592190e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.274871e-01	1.050471e-01	1.214484e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.770439e-01	5.962869e-02	2.516670e-03
5.050000e-01	4.500000e-02	4.500000e-02	5.477156e-02	2.788043e-02	3.600077e-03
7.750000e-01	2.250000e-01	2.250000e-01	3.491041e-03	2.525550e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Average: 0.04992169576938415,0.004151362368424713,0.0066074216656204846
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.475292e+01	6.787742e-02	1.239794e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.151955e+00	5.502349e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.304343e+00	3.199514e-01	8.538667e-02
1.775000e-01	2.750000e-02	2.750000e-02	6.521288e-01	2.059045e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	2.785954e-02	1.378042e-02	3.917819e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Average: 0.16096224339457824,0.013042555613411028,0.016303217899284406
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.618148e+00	1.452343e-01	1.103084e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.885393e+00	1.779429e-01	1.200757e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.068387e+00	2.408456e-01	3.526804e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.415282e+00	6.355784e-01	4.875257e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.563397e+00	6.189223e-01	7.148710e-02
2.500000e-01	2.000000e-02	2.000000e-02	1.825396e+00	5.375451e-01	1.313734e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.394412e+00	3.880384e-01	1.213963e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.056834e+00	3.170388e-01	1.378265e-02
3.700000e-01	2.000000e-02	2.000000e-02	7.474702e-01	2.113594e-01	7.414137e-02
4.150000e-01	2.500000e-02	2.500000e-02	5.362008e-01	1.758220e-01	2.462398e-02
4.650000e-01	2.500000e-02	2.500000e-02	2.870211e-01	9.048979e-02	5.362879e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.685255e-01	7.356000e-02	1.923409e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.602266e-02	4.096033e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.113906e-03	3.050826e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Average: 0.08354644209255695,0.007769128540731723,0.008781917034599823
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.014927e+01	9.279171e-01	3.223275e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.502064e+00	9.382817e-04	1.238059e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.754327e+00	3.303422e-01	5.571822e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.142505e+00	8.037416e-01	1.872780e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.370128e+00	4.653701e-01	2.700607e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.654974e+00	5.344763e-01	5.591553e-02
1.385000e-01	1.350000e-02	1.350000e-02	1.959220e+00	4.196942e-01	2.408329e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.510959e+00	2.978179e-01	4.808504e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.075048e+00	2.491487e-01	1.206919e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.003869e-01	1.891658e-01	7.033663e-02
2.835000e-01	2.350000e-02	2.350000e-02	5.630894e-01	1.630807e-01	3.070367e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.437942e-01	8.636135e-02	4.073106e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.059057e-01	5.749599e-02	2.681575e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.114227e-01	5.553147e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	6.622278e-03	3.655757e-03	8.002118e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Average: 0.04063407115126805,0.005674440464049149,0.0066876610904434974
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d23-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.285681e+01	7.393505e+00	1.284693e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.857379e+01	2.411834e-01	5.723397e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.468652e+01	6.369255e-01	2.099820e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.884126e+00	1.047123e+00	5.221997e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.207761e+00	8.249998e-01	3.820845e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.981458e+00	7.660583e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.438135e+00	4.946035e-01	2.697971e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.690532e+00	4.510856e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.061366e+00	2.654057e-01	1.164802e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.695504e-01	2.802537e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	4.384451e-01	1.868091e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.320873e-02	6.818079e-03	3.889149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Average: 0.14812173069842874,0.012602970452718354,0.016665749297137822
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.674345e+00	1.299397e-02	1.331630e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.152206e+00	3.418814e-01	1.761207e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.341406e+00	6.076797e-01	4.222773e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.248532e+00	3.903423e-01	1.532395e-02
3.800000e-01	4.000000e-02	4.000000e-02	6.760211e-01	2.033330e-01	6.414002e-02
4.600000e-01	4.000000e-02	4.000000e-02	3.540791e-01	1.522723e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.206225e-01	5.062056e-02	2.058295e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.973273e-02	1.666516e-02	2.746268e-03
8.200000e-01	1.800000e-01	1.800000e-01	7.253367e-04	5.532101e-04	6.225696e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Average: 0.07229662954438779,0.007021429807100271,0.009182358529018664
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.116070e+01	1.929631e-01	4.249742e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.184848e+00	2.038115e-01	2.858334e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.761683e+00	2.464508e-01	1.135843e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.078563e+00	4.924929e-01	3.849754e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.236150e+00	2.829329e-01	8.810289e-03
2.660000e-01	4.100000e-02	4.100000e-02	5.841147e-01	1.409127e-01	3.230244e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.146316e-01	1.017803e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.674857e-01	4.714132e-02	1.075022e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.067372e-02	5.859594e-03	3.952229e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Average: 0.030170225922743384,0.004205719308888491,0.006282432128601072
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.092429e+02	4.568093e-01	2.359390e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.680345e+01	6.356462e-01	4.591284e-01
1.750000e-02	7.500000e-03	7.500000e-03	4.935119e+00	3.562965e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	2.564516e+00	1.037444e-01	1.364276e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.636786e+00	3.553140e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	8.903803e-01	2.401111e-01	4.591068e-02
2.035000e-01	2.650000e-02	2.650000e-02	4.804542e-01	1.841154e-01	1.660818e-03
6.150000e-01	3.850000e-01	3.850000e-01	1.644041e-02	9.240534e-03	1.495466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Average: 0.14732934973228748,0.014234855150255077,0.017379543507008516
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.700779e+00	1.732145e-01	1.974312e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.429807e+00	0.000000e+00	8.459025e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.471078e+00	1.906749e-01	2.959359e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.404253e+00	6.315130e-01	1.683586e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.045880e+00	9.211904e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.282689e+00	5.164014e-01	1.274136e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.822748e+00	5.738181e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.355633e+00	4.109135e-01	5.196705e-02
3.450000e-01	2.500000e-02	2.500000e-02	9.476087e-01	3.055976e-01	7.440248e-03
3.950000e-01	2.500000e-02	2.500000e-02	5.726126e-01	1.675636e-01	1.461438e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.603090e-01	1.096629e-01	3.272400e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.830135e-01	7.243422e-02	1.743552e-02
5.700000e-01	3.000000e-02	3.000000e-02	7.873868e-02	4.299634e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.075040e-03	2.890119e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Average: 0.07209376447279114,0.006934354805670298,0.008686091162017948
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.836069e+01	6.731619e-01	6.471898e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.722372e+00	0.000000e+00	7.077177e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.069300e+00	5.393498e-01	4.340828e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.015164e+00	2.718161e-01	2.548412e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.087471e+00	5.015695e-01	1.507590e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.426849e+00	2.796460e-01	1.986815e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.221938e+00	5.382937e-01	4.211869e-03
1.490000e-01	2.100000e-02	2.100000e-02	1.676379e+00	3.723647e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.091137e+00	2.499865e-01	4.017868e-02
2.575000e-01	3.250000e-02	3.250000e-02	6.804425e-01	1.602797e-01	2.375734e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.756305e-01	9.337505e-02	3.069637e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.870793e-01	6.546830e-02	1.046987e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.401110e-02	6.222856e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Average: 0.03147195502368996,0.004820251213856784,0.006046640434054423
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d24-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.095205e+02	1.539420e+00	2.316582e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.362800e+01	1.563083e+00	1.042715e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.310566e+01	2.475548e-01	1.701556e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.581620e+00	8.036832e-01	1.224034e+00
1.625000e-02	3.750000e-03	3.750000e-03	5.198610e+00	4.111044e-01	3.594865e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.474245e+00	2.981859e-01	2.977192e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.671843e+00	4.136910e-01	2.219552e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.990803e+00	2.288171e-01	8.882094e-03
9.625000e-02	1.875000e-02	1.875000e-02	1.530949e+00	3.301066e-01	6.800084e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.088124e+00	2.840206e-01	2.115881e-02
1.850000e-01	2.500000e-02	2.500000e-02	5.869847e-01	1.866953e-01	1.860589e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.127729e-02	1.085733e-02	1.880244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Average: 0.15783141316256186,0.006960806507271267,0.013947664092809925
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.268958e+00	0.000000e+00	5.225043e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.712478e+00	2.288363e-01	4.378985e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.557855e+00	4.651015e-01	6.508049e-02
3.500000e-01	3.000000e-02	3.000000e-02	9.504309e-01	3.978197e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	5.069174e-01	1.487055e-01	5.085383e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.727533e-01	8.973632e-02	7.281623e-03
5.550000e-01	3.500000e-02	3.500000e-02	7.850985e-02	3.658176e-02	4.562222e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.757165e-03	3.692845e-03	1.175564e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Average: 0.0895528033936861,0.0038469912404895112,0.006457634645915367
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.889872e+00	0.000000e+00	5.844542e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.009755e+00	3.981004e-01	6.505651e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.165978e+00	2.854991e-01	2.139936e-02
2.675000e-01	3.750000e-02	3.750000e-02	5.118078e-01	1.539254e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	2.821184e-01	8.379828e-02	9.248909e-03
4.200000e-01	4.000000e-02	4.000000e-02	1.920105e-01	4.208518e-02	1.220789e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.264029e-02	2.603509e-02	3.448209e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.214751e-03	1.976947e-03	6.331535e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Average: 0.04739143429962093,0.0034215173662740656,0.005723697998830053
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.556890e+01	5.013261e-02	1.099952e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.525000e+00	5.507422e-01	3.615417e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.190963e+00	3.422443e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	5.369319e-01	1.473034e-01	2.815510e-02
6.025000e-01	3.975000e-01	3.975000e-01	2.461122e-02	1.145922e-02	2.096780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Average: 0.16633113493077203,0.011399137058476005,0.016426797002130372
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.000818e+00	0.000000e+00	9.434155e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.701565e+00	3.239755e-01	1.648956e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.581233e+00	1.099202e-01	3.987825e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.530110e+00	5.492188e-01	3.742741e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.796870e+00	7.802350e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.001578e+00	5.379304e-01	1.539094e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.420504e+00	4.308017e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.047782e+00	3.564472e-01	9.112014e-02
3.700000e-01	2.000000e-02	2.000000e-02	7.826579e-01	2.711409e-01	4.249669e-02
4.150000e-01	2.500000e-02	2.500000e-02	5.244599e-01	1.844007e-01	3.847498e-03
4.650000e-01	2.500000e-02	2.500000e-02	3.911666e-01	1.543752e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.510787e-01	4.706134e-02	3.555612e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.534712e-02	2.945537e-02	2.201904e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.968067e-03	2.581583e-03	1.243549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Average: 0.08018573956526948,0.006187197480937517,0.008688755067409654
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.422229e+00	5.908473e-01	3.172909e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.046781e+01	0.000000e+00	1.449016e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.224318e+00	4.379343e-01	5.395952e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.064710e+00	5.555823e-01	1.365080e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.712502e+00	5.802456e-01	1.835073e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.607181e+00	4.851292e-01	1.000722e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.981946e+00	5.787910e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.338803e+00	3.285821e-01	6.298953e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.030045e+00	2.340659e-01	7.210599e-02
2.400000e-01	2.000000e-02	2.000000e-02	7.621899e-01	2.355860e-01	5.339468e-03
2.835000e-01	2.350000e-02	2.350000e-02	5.475436e-01	2.143874e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	3.065998e-01	7.428964e-02	2.437072e-02
3.935000e-01	3.150000e-02	3.150000e-02	1.969001e-01	7.218353e-02	2.122390e-02
4.610000e-01	3.600000e-02	3.600000e-02	8.995217e-02	2.609256e-02	3.698705e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.311318e-03	2.902333e-03	5.984004e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Average: 0.03520496207057504,0.004124121865217836,0.006543882014163636
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d13-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.121688e+01	2.897672e+00	1.467740e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.963403e+01	0.000000e+00	4.544186e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.572904e+01	1.300168e+00	9.496114e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.569883e+00	1.179218e+00	2.843058e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.339279e+00	1.010143e+00	3.436772e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.189093e+00	7.005027e-01	2.616277e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.128334e+00	6.545566e-01	7.512934e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.532290e+00	5.573536e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	8.577635e-01	2.296179e-01	1.016697e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.461435e-01	2.142499e-01	2.026875e-02
2.080000e-01	2.000000e-02	2.000000e-02	3.490189e-01	1.249615e-01	5.920665e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.124293e-02	5.927334e-03	4.139047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Average: 0.15130533002254104,0.012327750482718669,0.019045802622283142
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x03-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.437891e+00	0.000000e+00	1.331907e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.043371e+00	1.425648e-01	1.682015e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.572161e+00	8.354102e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.402491e+00	4.585276e-01	4.236643e-02
3.800000e-01	4.000000e-02	4.000000e-02	6.964685e-01	2.594002e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	3.479962e-01	1.000254e-01	3.049818e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.304304e-01	5.193355e-02	5.642608e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.820228e-02	2.634617e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.988246e-04	8.104785e-04	6.079892e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Average: 0.07043129003923902,0.006674176887348088,0.009089986139664344
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x04-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.023225e+01	3.666066e-02	4.774898e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.559853e+00	3.365784e-01	1.675202e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.124197e+00	3.710627e-01	6.331512e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.090587e+00	5.169570e-01	4.200384e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.229328e+00	3.461792e-01	5.479455e-03
2.660000e-01	4.100000e-02	4.100000e-02	5.247288e-01	1.425599e-01	1.096708e-02
3.475000e-01	4.050000e-02	4.050000e-02	2.902590e-01	9.327099e-02	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	1.537486e-01	4.002474e-02	2.114389e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.522133e-03	5.078263e-03	5.586264e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Average: 0.027432888085775275,0.003315318517976149,0.005312291562794429
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x05-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.072666e+02	9.609448e-01	2.739307e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.652440e+01	1.177298e+00	7.050632e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.694527e+00	5.033613e-01	4.464678e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.672632e+00	4.299891e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.495134e+00	3.483394e-01	2.291922e-02
1.485000e-01	2.850000e-02	2.850000e-02	7.874986e-01	2.514976e-01	2.735960e-02
2.035000e-01	2.650000e-02	2.650000e-02	3.639715e-01	1.403986e-01	3.759404e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.305779e-02	7.712038e-03	1.234594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Average: 0.15030729529122738,0.013783599276045277,0.01941876908760326
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x08-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.000420e+00	5.643214e-02	1.900444e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.247455e+00	3.430952e-01	1.215119e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.623275e+00	8.816689e-02	4.081630e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.426591e+00	5.029557e-01	2.016083e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.922013e+00	5.937785e-01	3.066687e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.492510e+00	7.780762e-01	6.450270e-02
2.500000e-01	2.000000e-02	2.000000e-02	1.933647e+00	7.496498e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.340362e+00	4.177202e-01	5.140708e-02
3.450000e-01	2.500000e-02	2.500000e-02	9.514357e-01	3.572169e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	6.440438e-01	2.532618e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	4.012133e-01	1.370679e-01	3.448261e-03
5.100000e-01	3.000000e-02	3.000000e-02	1.816539e-01	5.558025e-02	4.506572e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.802237e-02	2.959414e-02	2.548784e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.207332e-03	2.750275e-03	1.111360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Average: 0.07088102104580264,0.0071172276078563385,0.008811232126832505
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x09-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.585697e+01	1.160826e+00	6.472870e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.967708e+00	2.596628e-01	1.889659e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.606817e+00	2.980540e-01	7.944350e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.669927e+00	4.550892e-01	5.060495e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.664621e+00	5.327837e-01	2.581462e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.554628e+00	3.550550e-01	3.375160e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.282577e+00	6.638483e-01	3.043230e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.533672e+00	3.728055e-01	9.713358e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.102166e+00	3.427528e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	6.131424e-01	1.860227e-01	2.734911e-02
3.275000e-01	3.750000e-02	3.750000e-02	3.407946e-01	8.371518e-02	2.944979e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.767961e-01	5.677256e-02	1.595258e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.185215e-02	4.122427e-03	3.063125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Average: 0.028401390776472704,0.0035754674811784466,0.005656963922966843
Path: /CMS_2018_PAS_SMP_18_QGX_DIJET/d14-x10-y13
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.092073e+02	5.209752e+00	2.650410e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.305989e+01	7.421698e-01	2.753831e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.312613e+01	1.677994e+00	2.283628e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.068890e+01	1.172640e+00	9.414271e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.081382e+00	6.640781e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.000232e+00	2.716190e-01	4.446667e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.885638e+00	5.672884e-01	4.711275e-02
6.375000e-02	1.375000e-02	1.375000e-02	1.745366e+00	2.843710e-01	6.881661e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.446095e+00	4.312677e-01	4.871172e-03
1.375000e-01	2.250000e-02	2.250000e-02	8.391333e-01	2.665373e-01	8.222181e-02
1.850000e-01	2.500000e-02	2.500000e-02	5.059024e-01	1.827289e-01	5.944519e-02
6.050000e-01	3.950000e-01	3.950000e-01	1.794699e-02	8.281594e-03	3.399131e-03
END YODA_SCATTER2D_V2



==> anc/README <==
These files contain the numerical results of the study presented in
arXiv:2112.09545.

The central prediction in each file corresponds to a different set of parameter
variations, and the quoted uncertainty to the envelope of all variations. The
names of the files follow the pattern

${Process}_${xL}_${MUR}_${MUF}_${ResExp}_${Model}.yoda,

where:

${Process} ... either ZJ for Z+jet or DJ for dijet selections
${xL} ... choice of the xL parameter (default 1)
${MUR} ... factor multiplying the renormalisation scale (default 1)
${MUF} ... factor multiplying the factorisation scale (default 1)
${ResExp} ... value of the \alpha_{MPI} (default 0.16)
${Model} ... model used for hadronisation (default Ahadic)

The histograms are numbered as

d${D}-x${X}-y${Y}

where,

${Y} ... number of p_{T,jet} bin (from 01 to 09 (Z+jet) or 13 (dijet))
${X} ... observable,
         X=03 ... Les Houches Angualarity (LHA)
         X=04 ... Jet Width
         X=05 ... Jet Thrust
         X=08 ... LHA measured on charged tracks
         X=09 ... Jet Width measured on charged tracks
         X=10 ... Jet Thrust measured on charged tracks
${D} ... jet type
         D=11 ... R=0.4 (Z+jet or central dijet)
         D=12 ... R=0.4 with grooming (Z+jet or central dijet)
         D=13 ... R=0.4 (forward dijet)
         D=14 ... R=0.4 with grooming (forward dijet)
         D=21 ... R=0.8 (Z+jet or central dijet)
         D=22 ... R=0.8 with grooming (Z+jet or central dijet)
         D=23 ... R=0.8 (forward dijet)
         D=24 ... R=0.8 with grooming (forward dijet)
         


==> anc/ZJ_xL0.5_MUR1_MUF1_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3258175219365994,0.01779188007196536,0.03797567154614445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.627273e-01	1.024708e-01	1.268572e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.444517e+00	8.393671e-01	5.530818e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.937196e+00	7.959271e-01	5.735886e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.458987e+00	3.786944e-01	1.146123e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.186682e+00	3.522891e-01	7.098964e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.100080e+00	1.917935e-01	6.461384e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.831869e-01	8.105503e-02	3.645798e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.106235e-02	6.028008e-03	3.162085e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.1861052619806393,0.017978134644533184,0.02423749045448051
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.550238e+00	3.463890e-01	7.324477e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.236435e+00	8.936452e-01	3.178584e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.106264e+00	7.189925e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.952518e+00	4.162861e-01	4.649620e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.503773e-01	1.525657e-01	3.799214e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.823821e-01	5.502095e-02	2.187710e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.362283e-01	1.841278e-02	1.065231e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.807773e-03	1.158435e-03	8.456770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10795341402844749,0.017373308602929724,0.027076615559955025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.763498e+00	1.021905e+00	2.342832e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.312039e+00	1.058165e+00	3.013169e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.872415e+00	1.298809e+00	3.265384e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.664074e+00	4.370419e-01	6.638084e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.720070e-02	1.327900e-02	4.694351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3134782561505821,0.01782558794266731,0.03698466533170092
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.131073e-02	4.087836e-02	3.962656e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.504221e-01	2.125012e-01	1.623235e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.034893e+00	5.252073e-01	3.431844e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.975266e+00	7.977066e-01	4.457007e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.901208e+00	8.354013e-01	3.920981e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.451709e+00	5.979792e-01	1.252814e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.480472e+00	1.642446e-01	1.850176e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.127898e+00	2.188412e-01	2.312589e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.576880e+00	2.901799e-01	5.067773e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.910196e+00	2.672731e-01	6.036128e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.272432e+00	2.055162e-01	5.443642e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.922908e-01	1.392728e-01	4.053140e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.159821e-01	8.189946e-02	2.407674e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.290581e-02	1.011037e-02	2.066820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.1882838551698763,0.017252780551252206,0.02469294209751058
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.833459e-01	9.177539e-02	1.520260e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.963987e-01	3.492850e-01	5.095774e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.818560e+00	6.773103e-01	9.366680e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.068494e+00	9.455688e-01	1.101486e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.177224e+00	1.001145e+00	8.977870e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.757578e+00	8.033270e-01	4.164295e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.698462e+00	4.462963e-01	8.590069e-03
1.685000e-01	1.650000e-02	1.650000e-02	4.112576e+00	3.757936e-01	4.484923e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.247180e+00	4.224094e-01	2.610837e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.396007e+00	3.926473e-01	4.017138e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.631364e+00	2.804186e-01	4.079084e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.032994e+00	1.852678e-01	3.361709e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.948397e-01	1.064760e-01	2.350939e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.945578e-01	5.926094e-02	1.415415e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.302028e-02	5.354754e-03	1.326650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10279306849306807,0.01652769364641818,0.020587927366417375
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.159701e+00	5.322513e-01	9.949037e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.751273e+00	1.083707e+00	2.063989e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.065413e+00	1.636933e+00	2.714922e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.022745e+00	1.784745e+00	2.665628e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.139103e+00	1.493169e+00	1.542606e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.073467e+00	8.149278e-01	3.033859e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.863666e+00	7.863008e-01	7.149261e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.082926e+00	9.446138e-01	4.076938e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.360447e+00	7.743802e-01	6.054896e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.993722e+00	4.721596e-01	5.924916e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.098409e+00	2.817223e-01	4.569208e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.419042e-02	1.367832e-02	2.629073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.27489787777383934,0.00896226921929022,0.054019811072535784
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.820154e-01	3.885111e-01	9.518948e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.409293e+00	1.193797e+00	1.676450e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.125254e+00	5.822784e-01	1.559988e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.641110e+00	6.252695e-02	4.023298e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.847330e+00	1.288861e-01	7.338678e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.070864e+00	1.242056e-01	6.350775e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.215101e-01	6.277566e-02	3.838142e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.038536e-01	3.467481e-02	1.862632e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.763686e-03	1.835552e-03	1.166477e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.140058669870221,0.008086176486023472,0.03523573270606839
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.844442e+00	1.218099e+00	2.749585e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.387756e+00	2.112801e+00	4.563099e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.204084e+00	8.973442e-01	2.769440e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.080186e+00	0.000000e+00	1.952808e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.074082e+00	1.187253e-01	4.285934e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.276047e+00	1.505518e-01	4.482692e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.509090e-01	7.753645e-02	3.172188e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.147126e-01	3.839051e-02	1.908495e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.407920e-02	2.954588e-03	2.180839e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.05913398503822491,0.007019642821026649,0.025817412183349736
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.385573e+01	2.004837e+01	5.909176e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.150285e+01	5.907205e+00	2.771974e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.026167e+01	8.171705e-01	3.254164e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.603354e+00	2.292798e-02	2.790573e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.402697e+00	1.928981e-01	3.908710e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.555610e+00	2.141933e-01	5.193535e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.020189e-01	1.308298e-01	4.649497e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.079001e-02	6.526337e-03	3.089238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.26945390041561823,0.011492462533343129,0.0467388538434515
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.552571e-01	3.793314e-01	1.179824e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.380315e+00	7.075260e-01	1.108056e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.967693e+00	9.120554e-01	1.362398e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.438598e+00	9.241163e-01	2.130442e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.785229e+00	7.277257e-01	2.084181e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.878360e+00	3.776690e-01	1.450391e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.738099e+00	2.013108e-02	1.010747e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.429209e+00	0.000000e+00	3.915134e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.039920e+00	9.570031e-02	5.172633e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.618780e+00	1.400481e-01	5.754819e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.148279e+00	1.319192e-01	5.036680e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.117367e-01	9.826554e-02	3.763300e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.764920e-01	6.704648e-02	2.246541e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.108230e-02	8.949223e-03	1.994193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1498395979976265,0.010944111176994592,0.0303722185300776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.509283e+00	1.346016e+00	4.467279e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.924658e+00	1.810162e+00	4.244876e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.847801e+00	1.700573e+00	3.806796e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.770802e+00	1.396530e+00	4.865452e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.045459e+00	8.794738e-01	3.567378e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.034158e+00	3.992126e-01	2.133684e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.122436e+00	1.091898e-02	1.711205e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.501667e+00	1.760116e-03	2.957048e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.019587e+00	9.876950e-02	3.394865e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.477100e+00	1.677146e-01	3.626003e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.044237e-01	1.166270e-01	3.007106e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.719346e-01	7.626888e-02	1.997218e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.058048e-02	8.266075e-03	2.176233e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07223957004856527,0.010901478096774747,0.023232553490749736
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.441787e+01	1.744406e+01	5.744236e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.700481e+01	6.906314e+00	2.655357e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.432163e+01	3.691371e+00	1.821110e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.618623e+01	1.981467e+00	1.186292e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.886292e+00	8.134339e-01	5.607985e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.725508e+00	1.484794e-01	4.027844e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.706003e+00	0.000000e+00	2.903521e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.951574e+00	4.355857e-02	2.208295e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.546966e+00	1.650076e-01	3.569059e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.949017e+00	2.522432e-01	4.662890e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.194755e+00	2.089586e-01	4.452679e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.697972e-02	1.487458e-02	3.133028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3265884384820501,0.029019832103881094,0.03665778789589863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.876694e-01	9.812285e-02	2.164569e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.546393e+00	7.840901e-01	8.756921e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.772876e+00	6.991551e-01	7.406724e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.282912e+00	5.715967e-01	7.011933e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.185248e+00	5.512100e-01	5.903299e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.160843e+00	3.056890e-01	6.007578e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.271062e-01	1.383858e-01	3.708025e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.703653e-02	1.083582e-02	3.612064e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.19204745791354375,0.02825898442841085,0.02293493239313818
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.591922e+00	3.109903e-01	1.127299e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.777509e+00	7.358975e-01	3.869881e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.937619e+00	9.025847e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.172634e+00	6.902068e-01	3.403035e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.772215e-01	2.576085e-01	3.550277e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.428746e-01	9.762219e-02	2.257346e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.624903e-01	3.459563e-02	1.153047e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.798174e-03	2.018136e-03	9.942616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.12278687181608117,0.027906401428538924,0.02696646967009325
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.206897e+00	7.861234e-01	3.209773e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.452329e+00	9.080264e-01	4.349980e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.118169e+00	1.613714e+00	1.301756e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.196082e+00	8.372434e-01	5.357698e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.010996e-02	2.573141e-02	5.141450e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.31791376570329205,0.028854041674152453,0.036412140951371075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.552361e-02	3.363018e-02	4.884498e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.404940e-01	2.110645e-01	2.591258e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.058055e+00	5.356832e-01	5.795273e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.028661e+00	7.902139e-01	7.466076e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.888177e+00	7.998915e-01	5.989165e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.350731e+00	5.399043e-01	2.219110e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.345802e+00	1.338293e-01	2.043461e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.003990e+00	3.644657e-01	2.230313e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.513568e+00	4.466982e-01	4.621501e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.926216e+00	4.192079e-01	5.542681e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.331643e+00	3.209160e-01	5.087902e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.697042e-01	2.344928e-01	3.963755e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.865561e-01	1.455580e-01	2.507292e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.278243e-02	1.641018e-02	2.282307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.1957653063984747,0.027663612374976193,0.023730957413485437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.525677e-01	7.723937e-02	2.046710e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.002520e-01	3.467303e-01	8.651779e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.891199e+00	6.819242e-01	1.507689e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.041888e+00	8.788405e-01	1.741825e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.984858e+00	8.897751e-01	1.318231e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.419669e+00	6.784749e-01	5.710194e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.349318e+00	3.738865e-01	7.904596e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.922877e+00	4.917844e-01	1.795896e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.224369e+00	6.274540e-01	1.876877e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.477024e+00	5.916573e-01	3.241421e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.769685e+00	4.727060e-01	3.593837e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.144608e+00	2.947570e-01	3.124842e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.893324e-01	1.825662e-01	2.357863e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.512423e-01	9.569029e-02	1.455425e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.944651e-02	9.507880e-03	1.445812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.11550025869769373,0.026346676259032017,0.020521496385595084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.920096e-01	4.294698e-01	1.378279e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.430266e+00	9.506307e-01	3.087227e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.452767e+00	1.402434e+00	4.139284e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.183678e+00	1.471431e+00	3.624230e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.185925e+00	1.226069e+00	2.092750e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.302299e+00	7.473800e-01	5.040301e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.578686e+00	8.133209e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.251967e+00	1.231644e+00	2.585345e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.742520e+00	1.133290e+00	4.578388e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.407888e+00	8.107223e-01	5.114298e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.385865e+00	4.748565e-01	4.449287e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.130269e-02	2.409788e-02	2.942973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2741192512409541,0.01788908077264484,0.053628691398745654
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.146316e-01	4.536143e-01	1.242532e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.611241e+00	1.188231e+00	3.783266e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.841808e+00	3.504332e-01	2.456075e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.371591e+00	8.908395e-02	4.602359e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.859206e+00	2.764965e-01	5.923724e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.153710e+00	2.363030e-01	5.876968e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.789749e-01	1.268219e-01	3.922089e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.336338e-01	5.751178e-02	2.020652e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.291599e-02	3.695745e-03	1.472530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.14517673400301082,0.015966998527265713,0.0343552796500399
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.925118e+00	1.566789e+00	6.267244e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.999548e+00	2.077279e+00	1.004147e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.346752e+00	5.264019e-01	3.851730e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.480839e+00	1.255578e-02	3.542831e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.065413e+00	2.057994e-01	3.048317e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.448326e+00	3.061638e-01	3.627373e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.613220e-01	1.546165e-01	3.072082e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.691410e-01	6.758445e-02	1.979463e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.977524e-02	6.022689e-03	2.456965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07036925648122913,0.013649432782526658,0.025908860587993535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.031889e+01	2.243997e+01	1.375792e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.733540e+01	4.230355e+00	2.911883e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.379861e+00	2.283611e-01	5.444731e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.143044e+00	1.006645e-01	2.460015e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.496078e+00	2.608967e-01	2.587117e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.893638e+00	4.210889e-01	3.970033e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.061214e+00	2.832220e-01	4.269077e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.485256e-02	1.264628e-02	3.534316e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2716421513970313,0.021046572669215224,0.0465995870597552
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.041207e-01	4.215918e-01	1.606135e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.556534e+00	8.205077e-01	2.249755e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.142532e+00	9.551919e-01	3.327933e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.576285e+00	9.097505e-01	3.709331e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.739825e+00	6.156374e-01	3.367102e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.658013e+00	2.201100e-01	2.327432e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.475206e+00	0.000000e+00	3.167348e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.245233e+00	5.660818e-02	3.947685e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.965820e+00	1.817829e-01	4.479604e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.637490e+00	2.597043e-01	5.051800e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.209743e+00	2.324127e-01	4.705284e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.828966e-01	1.807755e-01	3.628457e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.403063e-01	1.199421e-01	2.327819e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.041633e-02	1.464586e-02	2.205347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.1552031720378282,0.019588128840467955,0.029272499542793873
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.288179e+00	1.581516e+00	6.957553e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.081843e+00	1.912597e+00	1.006302e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.507701e+00	1.740309e+00	9.290353e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.780400e+00	1.203704e+00	7.716819e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.531089e+00	6.306837e-01	5.268968e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.377941e+00	1.801334e-01	3.115879e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.604728e+00	0.000000e+00	3.251964e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.256693e+00	3.213684e-02	2.915887e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.009310e+00	1.987440e-01	2.636348e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.567302e+00	2.889061e-01	3.028668e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.007283e+00	2.182184e-01	2.755196e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.419648e-01	1.234388e-01	1.946235e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.039947e-02	1.438296e-02	2.301666e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08406504641403224,0.019029657279852383,0.02297298265177776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.639253e+01	1.886908e+01	1.277762e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.502326e+01	5.705796e+00	4.481621e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.148480e+01	2.734353e+00	2.765440e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.319356e+01	1.147602e+00	1.401778e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.488676e+00	3.059946e-01	7.296096e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.581269e+00	3.172805e-02	5.399208e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.239282e+00	0.000000e+00	3.007909e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.810903e+00	7.881008e-02	1.368372e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.640180e+00	2.842774e-01	2.616281e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.175113e+00	4.195866e-01	3.739877e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.445071e+00	3.810732e-01	3.947193e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.623057e-02	2.576629e-02	3.369408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.29338372566427073,0.02541958754935042,0.03479332512986921
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.307172e-01	1.563123e-01	3.159914e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.598870e+00	9.413524e-01	6.345162e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.785922e+00	4.246634e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.591465e+00	5.243716e-01	4.221440e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.540323e+00	3.570130e-01	6.077139e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.067979e-01	1.714282e-01	4.511246e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.751166e-01	8.768040e-02	2.593954e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.636444e-02	7.258541e-03	2.599578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.16681934381355137,0.023663620274413932,0.021689380685634835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.560179e+00	4.344841e-01	1.262574e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.239766e+00	8.417300e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.150999e+00	8.470660e-01	1.454039e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.512077e+00	4.008188e-01	3.695830e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.260297e-01	1.503133e-01	2.774519e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.539517e-01	6.863153e-02	1.708896e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.364260e-01	2.611766e-02	9.050457e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.839506e-03	1.834936e-03	8.452421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.10410770228987654,0.02191330453243953,0.023000547282425954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.053473e+00	9.856520e-01	3.353059e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.051014e+00	1.387933e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.036964e+00	1.349098e+00	3.434768e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.507660e+00	4.731707e-01	4.835576e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.307753e-02	1.777306e-02	3.990519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2885799979204343,0.024710093769276686,0.036257182341337624
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.366377e-02	4.828359e-02	5.962848e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.650331e-01	3.462661e-01	3.588668e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.707222e+00	8.107594e-01	7.185382e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.910973e+00	9.804083e-01	6.901192e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.580610e+00	7.115620e-01	3.180004e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.584073e+00	2.213984e-01	8.619234e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.135596e+00	2.968264e-01	2.092831e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.581826e+00	3.935568e-01	4.613052e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.013955e+00	3.888350e-01	5.525351e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.467086e+00	2.992284e-01	5.211491e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.940831e-01	2.251690e-01	4.257508e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.326468e-01	1.575291e-01	3.083588e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.452712e-01	9.602557e-02	1.855947e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.987831e-02	1.079690e-02	1.643601e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.17228152404684086,0.02343292547123718,0.02282051312393757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.432584e-01	1.161115e-01	3.014921e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.480582e+00	5.920454e-01	1.372105e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.206451e+00	1.049013e+00	2.008959e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.581242e+00	1.151049e+00	1.604403e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.124955e+00	8.832937e-01	7.656255e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.006505e+00	4.770697e-01	1.956815e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.337130e+00	4.772007e-01	1.289962e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.500693e+00	5.968184e-01	1.962049e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.672562e+00	5.727647e-01	3.299547e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.952778e+00	4.488267e-01	3.641003e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.353873e+00	3.221729e-01	3.309802e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.783077e-01	2.065430e-01	2.645216e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.289069e-01	1.274626e-01	1.898434e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.711401e-01	6.451184e-02	1.163151e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.255737e-02	6.824627e-03	1.152023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09859747728582526,0.02151626724053135,0.018523382558529547
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.328179e+00	6.223569e-01	1.966958e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.869731e+00	1.447047e+00	4.334037e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.598350e+00	1.899931e+00	4.951059e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.450690e+00	1.742254e+00	3.245712e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.821797e+00	1.160427e+00	1.027580e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.955071e+00	6.618327e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.277810e+00	1.253042e+00	2.214168e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.491138e+00	1.190062e+00	4.366492e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.953663e+00	8.816138e-01	5.180044e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.806452e+00	5.479652e-01	4.738323e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.035221e+00	3.291595e-01	3.731774e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.608200e-02	1.699300e-02	2.346503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2439886557328874,0.01271954569774783,0.05167027583209752
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.126075e+00	6.394252e-01	1.284078e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.340627e+00	1.263704e+00	2.768736e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.791128e+00	2.159861e-03	2.428191e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.082483e+00	1.123126e-01	5.645249e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.460529e+00	1.822534e-01	6.010133e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.476950e-01	1.389204e-01	4.622116e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.297534e-01	8.030840e-02	2.835826e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.707754e-01	3.955149e-02	1.470694e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.884644e-03	2.872300e-03	1.117613e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12483943472979406,0.011201554944723746,0.03193293664732974
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.740569e+00	2.425948e+00	7.452582e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.613976e+00	2.108717e+00	8.113154e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.845416e+00	1.292027e-01	1.730535e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.215047e+00	6.788443e-02	4.290386e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.792616e+00	1.643031e-01	3.792943e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.117131e+00	1.763981e-01	3.402786e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.016358e-01	9.800635e-02	2.422753e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.070697e-01	5.040379e-02	1.541514e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.597047e-02	4.895031e-03	2.031504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.05946828350809141,0.009852941438792617,0.022418410256193178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.299159e+02	2.812488e+01	1.200135e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.496703e+01	2.523842e+00	1.200305e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.216209e+00	4.910435e-02	5.231108e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.962160e+00	1.142244e-01	2.156195e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.189276e+00	1.743085e-01	3.199742e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.505826e+00	2.715637e-01	4.061095e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.313826e-01	1.799660e-01	3.604166e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.868433e-02	1.027406e-02	2.820923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.24283051315928816,0.01570883148202587,0.046181660393344814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.949145e-01	5.987957e-01	1.604573e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.189373e+00	1.113416e+00	2.350896e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.892695e+00	1.163573e+00	2.952454e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.162470e+00	8.855923e-01	2.826018e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.023136e+00	3.909184e-01	2.212416e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.676539e+00	0.000000e+00	2.783278e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.310689e+00	1.877463e-03	4.737831e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.013318e+00	7.875090e-02	4.699331e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.686383e+00	1.708640e-01	5.072881e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.311465e+00	1.801361e-01	4.812163e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.331257e-01	1.567190e-01	3.995191e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.887306e-01	1.239165e-01	2.899756e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.187606e-01	7.916657e-02	1.748238e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.889782e-02	9.829055e-03	1.615002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.1329580411809653,0.014335649222923519,0.02722821170956291
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.731568e+00	2.282546e+00	7.805508e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.038336e+00	2.544641e+00	8.754467e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.242436e+00	1.814005e+00	7.012721e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.318639e+00	9.714321e-01	4.759413e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.428901e+00	3.466761e-01	3.283272e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.044327e+00	0.000000e+00	2.977003e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.357728e+00	0.000000e+00	3.903295e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.090104e+00	5.704799e-02	3.083882e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.767762e+00	1.779591e-01	3.019310e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.270247e+00	1.974241e-01	2.917056e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.934075e-01	1.455041e-01	2.341894e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.281038e-01	8.629222e-02	1.596073e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.945291e-02	1.028633e-02	1.831963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06933019479687086,0.013950576877722408,0.020470966533166046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.192782e+02	2.305304e+01	1.127210e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.675813e+01	4.681394e+00	2.938442e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.991433e+01	1.551155e+00	1.593582e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.128513e+01	3.693870e-01	9.178390e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.648811e+00	4.369425e-03	6.468661e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.323105e+00	0.000000e+00	4.161842e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.086018e+00	3.380159e-03	2.368994e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.629311e+00	1.047004e-01	1.365504e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.326968e+00	2.053967e-01	3.070400e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.818892e+00	3.149769e-01	3.859202e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.148845e+00	2.665576e-01	3.654080e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.940213e-02	1.881909e-02	2.813573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2621446375539228,0.01998781501031946,0.03359896996189432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.934766e-01	2.343727e-01	3.873027e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.405644e+00	9.902403e-01	1.703013e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.368405e+00	5.080739e-01	1.174390e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.958503e+00	3.398061e-01	5.990529e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.104734e+00	1.796192e-01	5.476014e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.806012e-01	9.052888e-02	3.520677e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.559254e-01	4.620909e-02	1.941510e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.578220e-02	3.334198e-03	1.803432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14395289744181367,0.016659437615461514,0.02067272392285313
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.649022e+00	5.560310e-01	1.105040e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.058800e+00	1.060040e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.387902e+00	5.669115e-01	3.178505e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.099266e+00	1.894140e-01	3.509860e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.586843e-01	8.156491e-02	2.299636e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.777066e-01	3.635658e-02	1.388716e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.020340e-01	1.464547e-02	7.505310e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.256175e-03	1.096077e-03	6.363076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08641379697464482,0.014547683412371462,0.0205319803408526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.115009e+00	1.187290e+00	2.976699e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.944059e+00	1.909027e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.014056e+00	8.882142e-01	4.935020e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.082350e+00	2.291951e-01	4.324257e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.542712e-02	9.047987e-03	3.265327e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.26114144244071436,0.018732602994320058,0.03630965000177794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.749544e-02	7.446500e-02	6.737717e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.275556e-01	5.586283e-01	4.542040e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.545887e+00	1.090984e+00	7.309441e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.775098e+00	1.023712e+00	4.495011e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.952543e+00	4.638112e-01	2.576857e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.482338e+00	2.807219e-01	1.280438e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.798106e+00	3.729305e-01	4.730102e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.126343e+00	3.265726e-01	5.804449e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.586354e+00	2.520563e-01	5.558583e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.117703e+00	1.866850e-01	4.688845e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.314592e-01	1.229550e-01	3.511872e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.580323e-01	8.377456e-02	2.453040e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.394126e-01	5.453733e-02	1.440975e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.845317e-02	5.711544e-03	1.145663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15056843334329423,0.017633710802542335,0.022054211400126367
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.387172e-01	2.018107e-01	4.379618e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.613350e+00	9.886143e-01	1.951192e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.884528e+00	1.421403e+00	2.085733e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.032618e+00	1.236206e+00	1.001345e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.909925e+00	7.072029e-01	8.002747e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.038687e+00	5.143810e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.020663e+00	6.601543e-01	1.902820e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.027842e+00	5.801297e-01	3.453135e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.175182e+00	4.135047e-01	3.860269e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.525538e+00	2.813049e-01	3.623787e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.041637e+00	1.903128e-01	2.990253e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.676198e-01	1.184500e-01	2.239572e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.036269e-01	6.620597e-02	1.592410e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.060315e-01	4.128962e-02	9.794533e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.541716e-02	3.716184e-03	9.010497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08267221296143888,0.015527472004934095,0.017140272918868923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.062710e+00	9.647292e-01	2.759091e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.769472e+00	2.074240e+00	5.614950e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.295526e+00	2.413638e+00	5.037546e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.075858e+01	1.848005e+00	2.122603e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.013832e+01	9.611673e-01	1.787355e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.049870e+00	1.341656e+00	7.079927e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.711210e+00	1.362141e+00	4.108569e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.674259e+00	9.332627e-01	5.598502e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.290570e+00	5.914801e-01	5.301064e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.344158e+00	3.166169e-01	4.334531e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.567176e-01	1.783360e-01	3.251906e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.161227e-02	9.594953e-03	1.926820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.21829844802794862,0.007489876530362538,0.04964533512857616
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.619981e+00	8.322966e-01	1.301240e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.794104e+00	1.185721e+00	1.523743e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.620604e+00	3.160052e-02	4.279419e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.863983e+00	1.053769e-01	6.444971e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.163617e+00	9.133736e-02	5.638599e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.406387e-01	6.739777e-02	3.764631e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.089445e-01	4.533971e-02	2.189011e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.102958e-01	1.719807e-02	1.087837e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.609481e-03	1.499574e-03	7.309771e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.10762687314538101,0.006228252268755202,0.029850011830158327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.015543e+01	3.345769e+00	6.388445e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.061019e+00	1.773174e+00	3.578786e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.308594e+00	3.548712e-02	1.904990e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.131957e+00	7.334030e-02	4.608294e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.574033e+00	9.771208e-02	4.148632e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.961710e-01	8.292466e-02	3.133217e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.861513e-01	5.357996e-02	2.060866e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.440563e-01	2.750487e-02	1.281544e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.907708e-02	2.839663e-03	1.643893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.048934482746750635,0.005474824738363436,0.020015140623513644
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.636219e+02	3.165807e+01	8.958748e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.080641e+01	1.064436e+00	2.233202e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.910299e+00	1.340631e-01	4.631702e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.901455e+00	9.605810e-02	1.956820e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.951660e+00	9.652043e-02	3.602597e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.241014e+00	1.509939e-01	4.010263e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.615709e-01	9.433041e-02	3.203057e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.830028e-02	5.903567e-03	2.348329e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.2176106127024186,0.009691787237891991,0.04547131910258845
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.333137e+00	7.930393e-01	1.558295e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.898389e+00	1.425684e+00	2.038425e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.554020e+00	1.266213e+00	2.150461e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.533523e+00	7.229455e-01	1.837795e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.120299e+00	1.112856e-01	1.432858e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.584739e+00	1.295052e-02	4.148757e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.170689e+00	4.060370e-02	5.300356e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.833698e+00	9.035032e-02	5.418135e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.421777e+00	1.082715e-01	5.124288e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.058140e+00	9.687925e-02	4.420072e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.161740e-01	9.173995e-02	3.391489e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.332737e-01	6.261513e-02	2.339800e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.264228e-01	4.569835e-02	1.373892e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.792952e-02	5.136206e-03	1.123699e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11441144861455103,0.008671958454458048,0.025818813605221383
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.769878e+00	3.130106e+00	6.410788e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.165061e+01	2.987405e+00	6.708526e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.102377e+00	1.655177e+00	4.187536e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.227994e+00	6.467395e-01	2.564529e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.026466e+00	6.041959e-02	1.691285e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.816152e+00	0.000000e+00	3.148405e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.276559e+00	1.771545e-02	3.755408e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.997726e+00	1.006215e-01	3.418682e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.538173e+00	1.049929e-01	3.206327e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.048163e+00	1.197425e-01	2.816227e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.279348e-01	8.271437e-02	2.058126e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.335949e-01	4.494759e-02	1.359665e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.913802e-02	6.095011e-03	1.514154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05611946550851136,0.00832134336373562,0.018546766021342635
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.489979e+02	2.588038e+01	8.174719e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.405290e+01	3.134882e+00	1.527400e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.727395e+01	5.886482e-01	9.974186e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.037406e+01	2.633530e-02	6.226163e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.382149e+00	0.000000e+00	5.219118e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.255864e+00	4.705117e-02	3.189721e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.037338e+00	6.364133e-02	1.755554e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.472875e+00	9.941262e-02	1.521706e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.064301e+00	1.375439e-01	3.395916e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.519361e+00	1.948524e-01	3.979726e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.044090e-01	1.500450e-01	3.371190e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.315558e-02	1.101729e-02	2.403498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.240407176039715,0.0162000503109975,0.032976197982734934
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.286423e+00	3.107117e-01	4.033499e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.646166e+00	9.378111e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.864902e+00	4.013713e-01	2.505491e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.574870e+00	2.104136e-01	6.161067e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.953937e-01	1.090399e-01	4.732870e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.803885e-01	6.197761e-02	2.996078e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.972088e-01	2.402770e-02	1.596646e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.090284e-02	1.734962e-03	1.445852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13008109173482557,0.01170737042525799,0.02002038453979285
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.492921e+00	6.372960e-01	8.477037e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.486261e+00	8.482349e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.924657e+00	3.606574e-01	3.848683e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.106422e-01	1.059474e-01	3.113358e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.946994e-01	5.769745e-02	2.051286e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.392089e-01	2.106046e-02	1.213785e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.451804e-02	1.001397e-02	6.679879e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.046600e-03	4.672010e-04	5.757774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07645121807595448,0.01018366985015641,0.019062501804316345
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.803481e+00	1.333764e+00	2.420567e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.172747e+00	1.914986e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.386540e+00	5.500645e-01	5.382686e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.028194e-01	1.281989e-01	3.830469e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.782209e-02	5.502049e-03	2.877601e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.2426336277692637,0.014968631765640117,0.03607639497802953
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.289476e-01	9.424241e-02	9.196038e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.335446e+00	7.622598e-01	5.301867e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.372706e+00	1.301231e+00	5.985137e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.255908e+00	9.058202e-01	1.936770e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.991576e+00	2.096379e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.187936e+00	2.825279e-01	3.640041e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.413815e+00	2.730850e-01	5.630695e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.792085e+00	2.282044e-01	5.792873e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.325385e+00	1.679067e-01	5.233351e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.301665e-01	1.269202e-01	4.186136e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.119023e-01	8.177542e-02	3.093770e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.716090e-01	6.765717e-02	2.129024e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.821334e-01	3.374155e-02	1.174917e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.325617e-02	3.544949e-03	9.097969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.1370092282483159,0.014059603564530315,0.021606407623218526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.432976e-01	2.757477e-01	6.879858e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.935978e+00	1.372444e+00	2.366200e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.460095e+00	1.692407e+00	1.534235e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.830062e+00	1.161075e+00	3.505322e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.037531e+00	5.643114e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.732967e+00	6.117649e-01	1.334128e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.608318e+00	5.777042e-01	3.118181e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.588050e+00	4.098665e-01	3.860639e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.857474e+00	3.274743e-01	3.914038e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.302463e+00	1.979455e-01	3.435522e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.709282e-01	1.112072e-01	2.702792e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.803141e-01	7.834902e-02	2.078571e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.449735e-01	5.069171e-02	1.418114e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.685493e-01	2.338766e-02	8.634640e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.225560e-02	2.590891e-03	7.947905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07317871298465449,0.011842434123281523,0.016271268737150082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.731664e+00	1.208521e+00	3.532354e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.951400e+00	2.700244e+00	6.616945e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.167661e+01	2.794191e+00	4.576947e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.246404e+01	1.850923e+00	7.977985e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.058312e+01	1.235014e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.637772e+00	1.550592e+00	3.138706e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.980417e+00	1.161227e+00	5.489550e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.121190e+00	7.178804e-01	5.751711e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.872237e+00	3.663767e-01	5.010764e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.120462e+00	2.177716e-01	3.988879e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.381075e-01	1.188628e-01	2.959790e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.457598e-02	5.628681e-03	1.697278e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.20263336520038452,0.00477404197037537,0.04755259161034306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.068985e+00	9.725647e-01	1.386696e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.880871e+00	1.002867e+00	6.905649e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.483717e+00	6.676438e-02	5.488459e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.696838e+00	6.819577e-02	6.463827e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.992341e-01	5.702383e-02	5.061445e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.470975e-01	4.622809e-02	3.268656e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.497707e-01	2.404603e-02	1.850667e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.080714e-02	1.081256e-02	9.011503e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.723417e-03	6.213734e-04	5.555566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.09864859422004593,0.0037001043322443666,0.02817094308293322
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.309229e+01	3.954826e+00	7.548852e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.446475e+00	1.298310e+00	1.074637e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.045488e+00	1.099595e-01	2.415830e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.085947e+00	4.274856e-02	4.931872e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.456818e+00	6.397226e-02	4.152562e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.905039e-01	4.581495e-02	2.822397e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.366920e-01	3.489843e-02	1.854813e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.134957e-01	1.517176e-02	1.130339e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.567470e-02	1.899195e-03	1.479232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04388376848465292,0.00331831927926432,0.01841778094807609
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.814768e+02	3.213851e+01	8.261008e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.793733e+01	6.329403e-01	3.310347e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.919171e+00	2.275110e-01	3.577149e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.877241e+00	7.968360e-02	1.904511e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.833045e+00	5.587754e-02	3.695810e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.106258e+00	8.092670e-02	3.859633e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.918287e-01	6.388501e-02	2.905546e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.322168e-02	3.795920e-03	2.091124e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.20210757616958258,0.006397579890792399,0.04443458848628806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.642859e+00	9.361503e-01	1.509969e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.501773e+00	1.590230e+00	1.082841e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.940841e+00	1.225418e+00	1.418874e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.681802e+00	5.367987e-01	8.396570e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.033395e+00	3.963492e-03	2.343029e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.452014e+00	9.479327e-03	5.193776e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.044734e+00	4.370990e-02	5.576609e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.660940e+00	4.879132e-02	5.392806e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.269941e+00	7.541763e-02	4.917177e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.103488e-01	6.517929e-02	4.086761e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.153386e-01	5.442979e-02	3.049328e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.640531e-01	5.234997e-02	2.076447e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.736225e-01	2.599785e-02	1.141175e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.311988e-02	3.241039e-03	8.991952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10395191358492933,0.005527945009399515,0.024945693918812684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.263431e+01	3.854252e+00	4.842308e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.316947e+01	3.078895e+00	7.014057e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.145305e+00	1.342162e+00	1.502753e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.727610e+00	3.458026e-01	1.533985e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.681810e+00	0.000000e+00	2.380129e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.703241e+00	1.754759e-02	3.091337e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.231610e+00	4.354368e-02	3.514901e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.861870e+00	3.748126e-02	3.749779e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.413528e+00	9.344954e-02	3.277068e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.255698e-01	6.804110e-02	2.678069e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.551321e-01	4.614282e-02	1.934041e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.903822e-01	3.831457e-02	1.246163e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.338845e-02	3.511063e-03	1.350122e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.04927041673304896,0.005087423777585566,0.01717879662199382
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.677392e+02	2.666609e+01	5.415344e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.994212e+01	2.009820e+00	1.100823e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.591334e+01	2.157237e-01	7.547549e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.854976e+00	0.000000e+00	7.193097e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.405277e+00	1.105941e-01	3.209171e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.193694e+00	8.542047e-02	2.443655e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.964945e+00	4.415606e-02	1.643491e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.340766e+00	6.242774e-02	1.509888e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.919279e+00	1.107667e-01	3.598994e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.343861e+00	1.030772e-01	3.902012e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.000486e-01	1.118256e-01	3.249983e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.490003e-02	6.420383e-03	2.131955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.21842135245096694,0.01249864623596425,0.03255509669954709
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.814492e+00	4.049566e-01	3.596108e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.450293e+00	8.858450e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.354986e+00	2.663207e-01	4.435544e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.282509e+00	1.162426e-01	5.737014e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.490656e-01	6.818979e-02	4.103025e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.898704e-01	4.167896e-02	2.530808e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.544308e-01	1.750989e-02	1.366505e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.750480e-03	1.161508e-03	1.143322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11824201337222932,0.00808795041576034,0.019266719583387396
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.291898e+00	6.984435e-01	6.014442e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.762916e+00	6.677239e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.560417e+00	1.899513e-01	3.915855e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.060758e-01	7.870715e-02	2.852837e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.240690e-01	3.109329e-02	1.785738e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.118756e-01	1.747369e-02	1.108898e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.312780e-02	1.101157e-02	6.081606e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.013928e-03	2.608898e-04	5.062892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06818395873518562,0.007259855344962485,0.017960806461753492
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.153019e+01	1.450908e+00	1.718731e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.947649e+00	1.461587e+00	9.237587e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.946208e+00	3.235189e-01	5.335402e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.852065e-01	8.003492e-02	3.392254e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.223368e-02	4.603769e-03	2.619653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2242974052529146,0.011795679364416195,0.03570007648580789
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.971444e-01	1.361419e-01	1.143376e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.012116e+00	1.059769e+00	5.741885e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.226517e+00	1.391226e+00	4.476534e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.500190e+00	6.067507e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.674823e+00	2.394739e-01	1.730753e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.793624e+00	2.595388e-01	5.112538e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.089626e+00	2.296432e-01	5.879888e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.508571e+00	1.642688e-01	5.449734e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.126824e+00	1.216331e-01	4.757980e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.745649e-01	7.476634e-02	3.695252e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.973754e-01	5.215152e-02	2.670554e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.938749e-01	3.873097e-02	1.806182e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.449526e-01	2.359018e-02	1.007204e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.426412e-03	1.662482e-03	7.204820e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.124039788255409,0.010870481719390285,0.021169187098641032
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.157170e+00	4.637258e-01	9.970454e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.918683e+00	1.915933e+00	2.348987e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.948313e+00	1.778142e+00	8.170074e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.160166e+00	8.414361e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.696864e+00	5.896967e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.261293e+00	5.701919e-01	2.545028e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.110926e+00	4.467148e-01	3.952443e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.216081e+00	3.178067e-01	4.108743e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.587192e+00	2.301366e-01	3.798141e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.102183e+00	1.117013e-01	3.134961e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.566748e-01	8.672491e-02	2.480158e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.922571e-01	5.114651e-02	1.831482e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.954679e-01	2.858979e-02	1.278808e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.470309e-01	1.935650e-02	8.180770e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.488807e-03	1.127224e-03	6.866603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06475801902224662,0.00912618828315636,0.015595191234364633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.902855e+00	1.683509e+00	4.777835e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.122771e+01	3.621573e+00	6.961992e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.475276e+01	3.074608e+00	3.223931e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.365465e+01	1.574295e+00	2.064370e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.024640e+01	1.494834e+00	2.763510e-02
6.000000e-02	1.000000e-02	1.000000e-02	6.893678e+00	1.513451e+00	5.029519e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.181825e+00	8.235839e-01	6.321180e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.565251e+00	4.638830e-01	5.722925e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.588982e+00	2.761137e-01	4.741751e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.471869e-01	1.308998e-01	3.597667e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.443135e-01	7.811468e-02	2.746958e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.961588e-02	3.780769e-03	1.519646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.18813634100650195,0.0038570586888428127,0.04572971405334311
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.622680e+00	1.128334e+00	1.463078e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.742789e+00	7.407366e-01	4.197849e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.354401e+00	5.043030e-02	5.767976e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.534659e+00	3.863202e-02	6.232010e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.857468e-01	4.529100e-02	4.609299e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.620858e-01	2.901910e-02	2.847706e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.027298e-01	1.713840e-02	1.596196e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.151084e-02	8.967332e-03	7.570189e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.390793e-03	2.191677e-04	4.127564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09114342398425958,0.002831438786932927,0.026688446262940438
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.625513e+01	4.504490e+00	8.387615e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.330354e+00	7.986054e-01	4.233949e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.903362e+00	1.006773e-01	2.044969e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.055566e+00	2.967078e-02	4.717272e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.335121e+00	2.590435e-02	3.973715e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.301320e-01	3.963668e-02	2.639605e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.854297e-01	2.018225e-02	1.658981e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.904114e-01	1.342176e-02	1.040607e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.312602e-02	1.866565e-03	1.333421e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.040138957229849365,0.0027239614546208657,0.017191627848169758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.936226e+02	3.156806e+01	6.661393e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.642897e+01	6.530929e-01	4.064513e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.901904e+00	1.610865e-01	2.825338e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.821926e+00	4.406077e-02	1.856918e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.732145e+00	2.917713e-02	3.738478e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.022509e+00	5.304065e-02	3.676214e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.305522e-01	4.500037e-02	2.655306e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.960941e-02	3.597977e-03	1.916986e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.18771150817356055,0.004443684604103354,0.04314497104063242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.052411e+00	1.121969e+00	1.380848e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.121441e+00	1.735848e+00	1.194900e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.208897e+00	1.059290e+00	1.197521e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.595488e+00	2.232962e-01	4.315012e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.849877e+00	0.000000e+00	3.633632e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.358995e+00	5.960709e-02	5.070088e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.951488e+00	5.980154e-02	5.455984e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.523029e+00	4.731511e-02	5.349812e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.113839e+00	2.873935e-02	4.572411e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.989281e-01	3.978857e-02	3.689987e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.198629e-01	3.795137e-02	2.752483e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.920654e-01	2.657558e-02	1.776946e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.409174e-01	1.824424e-02	9.903418e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.263945e-03	1.558491e-03	7.131233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.09497609500669975,0.0036853527771059935,0.023864897727883527
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.627893e+01	4.671174e+00	5.584336e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.402487e+01	2.893891e+00	4.091599e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.408748e+00	8.382235e-01	1.473298e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.051806e+00	8.535865e-02	1.172696e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.474897e+00	5.890104e-02	1.727332e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.635640e+00	1.859184e-02	2.655102e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.171414e+00	1.906770e-02	3.728604e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.782544e+00	4.855757e-02	3.645503e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.295584e+00	5.315835e-02	3.215847e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.273794e-01	5.188159e-02	2.524213e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.851176e-01	2.679343e-02	1.785015e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.524587e-01	2.336846e-02	1.152217e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.924761e-02	1.860020e-03	1.203714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.043929797707705734,0.0035004617627261286,0.016179346098021033
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.820286e+02	2.678571e+01	5.475752e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.723787e+01	1.513174e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.535498e+01	2.052830e-01	5.564511e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.619098e+00	2.553633e-02	7.522095e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.314119e+00	1.411358e-01	2.627418e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.136743e+00	1.409705e-02	1.961054e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.871998e+00	1.474896e-02	1.694529e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.217625e+00	3.985931e-02	1.561847e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.780600e+00	6.353529e-02	3.687412e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.223551e+00	8.578486e-02	3.801130e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.103372e-01	8.073121e-02	3.079467e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.872399e-02	4.250964e-03	1.960336e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.1974022231307987,0.0082223563170771,0.0317616338226675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.389701e+00	4.878481e-01	2.581665e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.001702e+00	6.275950e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.888721e+00	1.556598e-01	5.462428e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.084888e+00	8.803392e-02	5.175200e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.240694e-01	3.339987e-02	3.520202e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.179467e-01	2.191477e-02	2.150461e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.183172e-01	1.037022e-02	1.157394e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.091873e-03	1.168733e-04	9.320292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.10827806207322943,0.004588023818022022,0.018202457047381992
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.987736e+00	7.274103e-01	3.595917e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.037380e+00	4.170910e-01	1.124655e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.342890e+00	1.118680e-01	3.712687e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.951132e-01	4.109130e-02	2.479676e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.792031e-01	2.087962e-02	1.617074e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.852264e-01	7.952092e-03	9.806309e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.821511e-02	6.513517e-04	5.417445e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.501977e-03	3.192433e-04	4.911795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.0610439693746526,0.003973235040930577,0.016519851638023962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.304363e+01	1.496724e+00	1.030809e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.754082e+00	9.186932e-01	2.581250e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.636737e+00	1.791889e-01	4.902247e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.920067e-01	4.430759e-02	3.007058e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.690630e-02	2.018199e-03	2.339416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.20589494554005583,0.008187591815998624,0.035286927528596496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.335384e-01	2.118950e-01	1.285645e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.003543e+00	1.430441e+00	5.283345e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.913431e+00	1.252632e+00	1.759777e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.360996e+00	2.427897e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.250559e+00	2.278125e-01	3.902116e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.399389e+00	1.866468e-01	5.837959e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.747863e+00	1.420866e-01	5.653768e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.290516e+00	9.319724e-02	5.148522e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.254711e-01	6.970990e-02	4.155273e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.542552e-01	5.143568e-02	3.221555e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.204718e-01	3.803229e-02	2.376718e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.290635e-01	7.039549e-03	1.557294e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.090169e-01	8.982819e-03	8.278681e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.377483e-03	1.142471e-03	5.861319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11156457816917321,0.007511324584283607,0.020596659576070916
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.158920e+00	7.928817e-01	1.339919e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.461990e+00	2.435442e+00	1.818352e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.783184e+00	1.517020e+00	1.673623e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.012016e+00	7.127805e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.168604e+00	6.092381e-01	2.103132e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.630088e+00	4.284816e-01	3.731258e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.658322e+00	3.430421e-01	4.360212e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.904703e+00	2.028997e-01	4.094192e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.347884e+00	1.224801e-01	3.500962e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.380425e-01	4.884630e-02	2.823463e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.531899e-01	6.117397e-02	2.239215e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.359124e-01	3.170773e-02	1.685525e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.494897e-01	7.730591e-03	1.236853e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.231566e-01	8.582787e-03	7.350162e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.474842e-03	9.345939e-04	6.132925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05694784140338564,0.006331703007145445,0.014726246098167833
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.041939e+00	2.417741e+00	5.957916e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.554994e+01	4.503521e+00	7.203857e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.796024e+01	3.260295e+00	1.460638e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.405829e+01	1.769546e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.549192e+00	1.824151e+00	3.916799e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.732916e+00	1.101236e+00	6.299958e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.499991e+00	5.323862e-01	6.777457e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.157009e+00	2.725012e-01	5.473620e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.317412e+00	1.370873e-01	4.296171e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.142346e-01	7.886633e-02	3.251357e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.553177e-01	3.002315e-02	2.430745e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.578842e-02	2.319916e-03	1.348306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.1738997152804117,0.002506801626281391,0.043761377844895505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.252288e+00	1.266479e+00	1.293125e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.458852e+00	4.669210e-01	1.607690e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.237511e+00	3.338965e-02	6.398514e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.393846e+00	4.148360e-02	5.918304e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.643541e-01	2.295772e-02	4.084252e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.921617e-01	7.575128e-03	2.475558e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.668877e-01	1.271922e-02	1.412082e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.980696e-02	1.600841e-04	6.342741e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.568284e-03	8.085991e-05	3.310839e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.08429307113197222,0.0014782656707561653,0.025037203550750023
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.927577e+01	4.837037e+00	6.541731e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.176915e+00	4.989153e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.786351e+00	3.783764e-02	2.580046e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.010582e+00	2.469489e-02	4.686953e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.263697e+00	2.815135e-02	3.797455e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.487078e-01	1.040376e-02	2.358080e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.520155e-01	1.308042e-02	1.541104e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.675323e-01	7.775716e-03	9.268517e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.045644e-02	4.261574e-04	1.197563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.03650460225099965,0.0011031411263158278,0.01575210252153912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.031312e+02	3.020143e+01	4.034051e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.544787e+01	4.451139e-01	6.296495e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.884206e+00	1.110341e-01	2.889047e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.781311e+00	3.421766e-02	1.702007e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.650773e+00	9.658121e-03	3.752364e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.622569e-01	4.963654e-02	3.489388e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.691889e-01	2.451061e-02	2.373762e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.550894e-02	9.221931e-04	1.718620e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.17402642018846676,0.002344292786691765,0.04210192677146385
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.600460e+00	1.334829e+00	1.115958e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.753621e+00	1.810083e+00	5.889454e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.230522e+00	7.668079e-01	1.191410e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.338785e+00	0.000000e+00	1.518454e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.707369e+00	1.827223e-02	4.579413e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.215249e+00	3.379486e-02	5.921566e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.826545e+00	5.169311e-02	5.565227e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.399108e+00	4.311935e-02	5.248219e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.898270e-01	1.739463e-02	4.275302e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.940921e-01	2.843290e-02	3.403706e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.464553e-01	2.616248e-02	2.470553e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.395299e-01	9.240462e-03	1.639952e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.080862e-01	7.543763e-03	8.349269e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.306065e-03	1.032544e-03	6.001757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.08693671447195739,0.0017309434210898422,0.02270202929581515
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.078963e+01	5.468891e+00	4.146426e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.368958e+01	2.260375e+00	2.800381e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.259127e+00	4.263706e-01	1.556447e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.546435e+00	5.720117e-03	1.178860e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.302845e+00	3.501145e-02	1.892210e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.560953e+00	3.134110e-02	2.865346e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.131928e+00	4.949704e-02	3.678529e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.684787e+00	2.636902e-02	3.654074e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.182280e+00	2.478770e-02	3.120741e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.426501e-01	3.307441e-02	2.362851e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.379811e-01	2.360345e-02	1.662030e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.148218e-01	2.003800e-03	1.124231e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.581221e-02	1.358543e-03	1.092731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.03937750653449148,0.001565861441579726,0.014904022023817735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.948006e+02	2.625653e+01	4.014321e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.473827e+01	1.060740e+00	3.210879e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.460938e+01	6.951797e-02	4.763122e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.546287e+00	1.943584e-01	4.413694e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.078174e+00	0.000000e+00	3.821208e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.149835e+00	1.167513e-01	1.664062e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.767434e+00	1.175276e-02	2.004028e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.131860e+00	2.046976e-02	1.544414e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.671462e+00	4.938201e-02	3.814018e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.101831e+00	3.793525e-02	3.594565e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.275965e-01	4.731570e-02	2.801045e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.372186e-02	1.650186e-03	1.759840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.18361002982246835,0.0062869709494736414,0.03098423612714704
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.797753e+00	5.380563e-01	2.084780e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.580468e+00	4.301922e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.639890e+00	9.928096e-02	5.628507e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.543061e-01	7.252191e-02	4.655813e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.518602e-01	1.971423e-02	3.144970e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.663105e-01	1.005622e-02	1.884262e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.838151e-02	9.315298e-03	1.083523e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.232247e-03	2.023704e-04	8.084886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10259116205672544,0.003224835744296939,0.017342531926570287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.379182e+00	7.293879e-01	2.417474e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.632524e+00	2.536927e-01	1.979392e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.216007e+00	9.710009e-02	3.456126e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.401746e-01	2.464313e-02	2.285072e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.516648e-01	1.601064e-02	1.490312e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.677036e-01	1.051844e-02	9.413579e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.925222e-02	0.000000e+00	5.227827e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.126857e-03	2.609532e-04	4.374536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.05700986026559543,0.002860849483592276,0.01582679849970514
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.400999e+01	1.505105e+00	6.159688e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.905792e+00	5.009207e-01	3.767246e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.487030e+00	1.212335e-01	4.556751e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.292586e-01	3.191132e-02	2.745279e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.445034e-02	2.179215e-03	2.232295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.1928680012271793,0.006791002418887415,0.034845734977378834
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.103100e-01	2.996999e-01	1.521179e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.888595e+00	1.665307e+00	5.150735e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.162979e+00	1.053899e+00	4.592410e-03
1.700000e-01	2.000000e-02	2.000000e-02	4.039376e+00	1.517578e-01	1.111991e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.947105e+00	1.757766e-01	4.907369e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.111694e+00	1.351079e-01	5.782404e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.550373e+00	8.831731e-02	5.325005e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.157071e+00	1.102978e-01	6.081697e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.190767e-01	5.529630e-02	3.761485e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.711519e-01	2.596171e-02	2.984356e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.522593e-01	1.882397e-02	2.126577e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.963499e-01	1.014514e-02	1.424725e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.751401e-02	4.727392e-03	7.839908e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.514482e-03	1.189038e-03	5.778728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10323100611065471,0.0062677486062465565,0.020185340160844875
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.310440e+00	1.128761e+00	1.746274e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.026997e+01	2.645738e+00	1.253609e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.949097e+00	1.263098e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.729065e+00	7.914743e-01	1.236830e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.558719e+00	4.773351e-01	3.131524e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.236693e+00	2.675920e-01	4.180349e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.323072e+00	1.541190e-01	4.191200e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.692658e+00	1.709774e-01	3.823907e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.220387e+00	1.150970e-01	3.289274e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.836376e-01	5.862269e-02	3.787276e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.011392e-01	4.868231e-02	2.093827e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.809333e-01	1.022595e-02	1.646451e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.236248e-01	3.940809e-04	1.200260e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.115644e-01	9.907862e-03	6.698352e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.254667e-03	5.764907e-04	6.151069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05169973735568362,0.004823194768651534,0.014296239711481584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.532865e+00	3.176066e+00	7.946361e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.011323e+01	5.436138e+00	6.129675e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.973627e+01	2.901866e+00	2.375498e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.383453e+01	2.189249e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.432744e+00	1.427549e+00	5.970351e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.894559e+00	6.666217e-01	6.925760e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.024460e+00	3.721690e-01	6.099759e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.871555e+00	1.825211e-01	5.001440e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.214187e+00	1.347502e-01	3.993079e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.463558e-01	8.344642e-02	4.877980e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.042166e-01	1.354184e-02	2.246154e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.347173e-02	9.294811e-04	1.301795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1644386652352136,0.0018491525501794503,0.0418122858876514
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.671526e+00	1.330598e+00	1.208426e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.283556e+00	4.217649e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.157947e+00	0.000000e+00	6.939947e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.275866e+00	5.209417e-02	5.486173e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.918586e-01	1.453840e-02	3.726144e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.463060e-01	1.746075e-02	2.244932e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.379146e-01	6.393887e-03	1.303420e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.272074e-02	6.301718e-04	5.649324e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.278347e-03	1.412182e-04	2.602771e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08015425633792865,0.0012897712457352328,0.023786292794416602
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.091326e+01	4.865007e+00	4.633675e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.577317e+00	3.569523e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.770109e+00	3.166027e-02	2.181510e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.961713e+00	0.000000e+00	5.405727e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.204323e+00	4.138805e-02	3.595057e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.168363e-01	1.564531e-02	2.232021e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.265552e-01	1.252014e-02	1.416129e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.512252e-01	4.911850e-03	8.854223e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.805445e-03	2.971751e-04	1.134384e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.034373372890730704,0.0009441537938784869,0.014855567920333455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.073215e+02	2.878311e+01	2.653869e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.550809e+01	5.738076e-01	6.459220e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.876378e+00	6.769565e-02	2.601226e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.738380e+00	1.007661e-02	1.690714e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.610436e+00	1.492162e-02	3.778336e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.968766e-01	3.089257e-02	3.242478e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.401368e-01	2.718689e-02	2.262901e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.340429e-02	9.090119e-04	1.610597e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.16480496506513745,0.0019470211865112996,0.04101393006865617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.078433e+00	1.465383e+00	1.213705e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.019590e+00	1.713249e+00	3.416400e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.126190e+00	6.391446e-01	3.395941e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.239525e+00	8.664457e-02	2.074845e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.632658e+00	7.060718e-02	5.361141e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.086514e+00	1.507272e-02	6.541259e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.740237e+00	5.881910e-02	5.438430e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.291118e+00	3.583837e-02	4.790505e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.182707e-01	3.452805e-02	5.925502e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.329040e-01	2.334498e-02	3.188100e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.827025e-01	1.112900e-02	2.341318e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.131204e-01	1.468062e-02	1.446065e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.790520e-02	3.618847e-03	7.826462e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.550465e-03	1.079617e-03	5.943579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.08211209543698551,0.0015922847368809168,0.02218817690733471
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.398198e+01	5.811020e+00	5.429061e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.287639e+01	1.976480e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.603815e+00	2.050480e-01	7.899896e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.336685e+00	5.896639e-02	1.863406e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.170720e+00	3.505501e-02	2.640366e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.469778e+00	0.000000e+00	3.537693e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.075877e+00	8.685001e-02	3.758442e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.613753e+00	3.498726e-02	3.508241e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.136572e+00	6.244440e-02	3.006101e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.015845e-01	3.376642e-02	3.532351e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.988244e-01	1.416720e-02	1.617861e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.986514e-01	8.416824e-03	1.027100e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.365698e-02	2.639283e-04	1.030374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.03687836104058856,0.0016549110746066215,0.014266818378829885
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.024005e+02	2.536957e+01	2.481956e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.386617e+01	1.272534e+00	5.241244e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.413083e+01	7.410026e-02	7.788403e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.319281e+00	2.995247e-01	4.112130e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.129597e+00	1.015129e-01	3.203928e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.865527e+00	0.000000e+00	2.862595e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.790449e+00	6.874606e-02	1.135670e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.070941e+00	4.191037e-02	1.983139e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.583600e+00	1.168012e-01	3.553147e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.047838e+00	2.620983e-02	5.020937e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.824607e-01	4.716816e-02	2.729223e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.110660e-02	1.937128e-03	1.678637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.16938419256147655,0.0038505357253446615,0.029197712522393587
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.228270e+00	5.678222e-01	1.366607e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.102616e+00	2.094212e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.400641e+00	3.528677e-02	5.339174e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.194099e-01	3.634846e-02	4.029815e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.778223e-01	1.174958e-02	2.771965e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.268068e-01	1.219907e-02	1.678992e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.430473e-02	3.770479e-03	9.052757e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.048889e-03	3.061610e-06	6.940197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.09709618876535756,0.0017654186498655688,0.016371247555939356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.752231e+00	7.145699e-01	1.296658e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.264643e+00	1.350959e-01	2.636112e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.077227e+00	3.975210e-02	3.116937e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.943936e-01	2.049443e-02	2.118556e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.171609e-01	1.492060e-02	1.354627e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.516989e-01	5.420400e-03	8.540706e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.295122e-02	3.820072e-04	4.893875e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.665074e-03	7.857976e-05	4.335554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05313846866910234,0.001456322786270385,0.01462703756408526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.472610e+01	1.460604e+00	3.701912e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.374002e+00	3.126018e-01	4.508378e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.327406e+00	6.810466e-02	4.105612e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.925448e-01	2.642016e-02	2.592214e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.075544e-02	6.297108e-04	2.025889e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1775545120545271,0.004962119626722272,0.03346252368506361
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.897032e-01	4.697591e-01	2.115185e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.994151e+00	1.809736e+00	3.185765e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.980835e+00	5.758671e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.637606e+00	1.841880e-01	2.829309e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.603536e+00	1.504611e-01	5.505512e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.828212e+00	7.608915e-02	5.373311e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.331159e+00	3.697059e-02	4.880817e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.006660e+00	4.505584e-02	4.262948e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.138114e-01	3.476326e-02	3.390970e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.952695e-01	3.168458e-02	2.623265e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.933829e-01	6.417285e-03	1.923696e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.548461e-01	7.411550e-03	1.343882e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.022188e-02	7.788637e-03	6.834280e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.623053e-03	5.270688e-04	4.607053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09388763961397123,0.004384391027404469,0.019354383942372905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.737311e+00	1.782495e+00	1.884890e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.155674e+01	2.463712e+00	1.646838e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.214591e+00	7.412230e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.944212e+00	5.903855e-01	2.059752e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.116945e+00	3.231611e-01	3.744751e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.915479e+00	2.172179e-01	4.434404e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.086159e+00	1.642459e-01	4.068053e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.495326e+00	7.805125e-02	3.556531e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.062868e+00	3.452292e-02	3.081018e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.939241e-01	4.505529e-02	2.507505e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.334267e-01	1.874201e-02	1.873317e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.452352e-01	9.156573e-03	1.477004e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.966258e-01	9.781146e-03	1.020916e-01
4.610000e-01	3.600000e-02	3.600000e-02	9.680413e-02	8.147544e-03	6.506307e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.898715e-03	5.133401e-05	5.817240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04625912620930922,0.003674693581246044,0.013386140961797278
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.426488e+01	4.929502e+00	9.272094e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.599410e+01	6.077240e+00	3.829426e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.995557e+01	2.613532e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.225198e+01	1.699160e+00	3.932366e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.248864e+00	1.073730e+00	7.299013e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.279840e+00	4.885495e-01	6.971825e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.632915e+00	2.027801e-01	5.887184e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.676030e+00	9.287290e-02	4.604540e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.082273e+00	8.306370e-02	3.646154e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.383018e-01	1.301852e-02	2.897888e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.806368e-01	2.892723e-02	2.173250e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.103127e-02	1.312455e-03	1.157891e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.15383181824771958,0.00123248143980903,0.03914588370246777
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.163304e+00	1.370937e+00	9.735422e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.054975e+00	1.163405e-01	1.126744e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.065643e+00	4.787432e-02	6.154613e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.138380e+00	0.000000e+00	5.289047e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.187036e-01	1.521836e-02	3.323515e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.997936e-01	4.670313e-03	2.010329e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.043511e-01	1.278407e-03	1.128756e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.667527e-02	2.046796e-03	4.825837e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.282757e-04	0.000000e+00	2.517030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.07569624312885889,0.0008340185857598631,0.02230066490275104
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.247481e+01	4.747261e+00	4.200953e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.141249e+00	1.990661e-01	5.861916e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.739866e+00	5.227585e-02	1.741867e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.914241e+00	6.389552e-03	4.996214e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.111264e+00	1.635736e-02	3.362417e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.807038e-01	1.371804e-02	2.082898e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.988740e-01	7.741945e-03	1.304697e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.363388e-01	5.864934e-03	8.068825e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.555737e-03	1.424838e-04	1.079809e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03212251837396711,0.0006873861743249624,0.013911118751987
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.133910e+02	2.720787e+01	2.562893e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.535107e+01	4.895179e-01	5.208517e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.738955e+00	0.000000e+00	2.856896e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.705135e+00	6.399730e-03	1.359072e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.547963e+00	1.369650e-02	3.541293e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.287297e-01	1.403054e-02	3.039348e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.095348e-01	1.666203e-02	2.103424e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.143471e-02	8.033051e-04	1.499208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.1535078191463177,0.0013551285659583745,0.038708116137229326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.874700e+00	1.677040e+00	1.440593e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.005692e+00	1.444700e+00	6.702558e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.778509e+00	2.471465e-01	2.206920e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.035378e+00	2.299337e-02	3.644392e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.582312e+00	4.938064e-02	4.831223e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.052856e+00	5.861996e-02	5.374364e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.594898e+00	2.260385e-02	5.197885e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.171542e+00	0.000000e+00	4.883922e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.280067e-01	2.784173e-02	3.716161e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.614018e-01	1.880595e-02	2.850809e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.343380e-01	2.729840e-03	2.155245e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.655253e-01	2.168493e-03	1.430585e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.042628e-02	6.278947e-03	6.924273e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.657652e-03	4.663552e-04	4.736228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.07636764579485339,0.0006664530935757973,0.02053392975728051
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.800284e+01	6.163467e+00	5.083518e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.087216e+01	1.318603e+00	1.098761e-02
2.875000e-02	6.250000e-03	6.250000e-03	5.934785e+00	6.548280e-02	1.858823e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.193660e+00	7.928208e-02	2.395565e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.158769e+00	9.557436e-02	1.247706e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.493905e+00	4.427616e-02	2.329273e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.992072e+00	2.475058e-03	4.260288e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.553991e+00	2.377463e-02	3.597190e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.053971e+00	3.203471e-02	2.878653e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.439751e-01	1.675387e-02	2.129960e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.543782e-01	0.000000e+00	1.594945e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.790956e-01	1.321622e-02	9.612610e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.090152e-02	9.762979e-05	9.780545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03393839016305651,0.0009495257057991549,0.013377932906224216
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.101044e+02	2.422929e+01	2.878965e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.283123e+01	7.639555e-01	4.487861e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.385134e+01	2.048613e-01	8.258384e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.287844e+00	1.804795e-01	2.888536e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.007184e+00	8.681341e-02	3.909368e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.940734e+00	1.138986e-01	1.359064e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.682762e+00	4.846308e-02	1.498809e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.022483e+00	5.177212e-02	1.453671e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.490423e+00	2.603156e-02	4.169341e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.658897e-01	3.116398e-02	3.393893e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.187121e-01	1.312154e-02	2.643289e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.825602e-02	1.598342e-03	1.568868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3374803218121647,0.00699559814540307,0.03907064562296314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.723366e-01	1.144858e-01	5.373635e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.026053e+00	7.071252e-01	1.677775e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.539734e+00	7.473663e-01	8.285348e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.602000e+00	1.409190e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.593283e+00	1.523710e-01	5.427691e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.347980e+00	9.931431e-02	6.892076e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.389834e-01	3.256451e-02	4.470273e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.438977e-02	2.832568e-03	3.943704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.1899673272312572,0.007200597041797374,0.023317007816284818
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.421464e+00	3.225363e-01	2.652905e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.941163e+00	8.102613e-01	2.170251e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.286740e+00	2.637937e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	2.218216e+00	1.986525e-01	3.949504e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.002497e-01	7.363229e-02	3.878913e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.539981e-01	2.707877e-02	2.337447e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.175500e-01	1.274933e-02	1.062030e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.342509e-03	8.553599e-04	7.604741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09062682312453983,0.006774296051198392,0.02042164613355972
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.186548e+00	1.094801e+00	1.180745e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.973144e+00	9.800047e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.929568e+00	5.154835e-01	4.994088e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.212733e+00	1.493639e-01	5.615680e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.682066e-02	5.195806e-03	3.103870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3103181608717831,0.007370401447227226,0.03504206728286152
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.137351e-01	1.035880e-01	6.021810e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.274697e-01	2.412564e-01	6.539757e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.120959e+00	4.445458e-01	1.166677e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.867925e+00	6.258280e-01	1.507438e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.627734e+00	6.647631e-01	1.114319e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.170004e+00	5.033328e-01	6.473924e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.326923e+00	2.267739e-01	8.566826e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.145280e+00	8.675387e-02	1.093233e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.682761e+00	1.224533e-01	3.880751e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.055127e+00	1.032902e-01	5.325145e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.361972e+00	1.002447e-01	5.302900e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.955708e-01	6.566972e-02	4.275232e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.787759e-01	3.433745e-02	2.546400e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.444726e-02	2.261035e-03	1.960797e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.1860179421956246,0.007362372664713901,0.021764792493084162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.265158e-01	1.731046e-01	1.950331e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.012849e+00	3.461379e-01	2.525353e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.846184e+00	5.690249e-01	3.645641e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.860345e+00	7.323276e-01	3.407780e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.850644e+00	7.506782e-01	3.039587e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.451021e+00	6.387546e-01	1.818024e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.567678e+00	4.168833e-01	3.830579e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.193624e+00	2.072244e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.431327e+00	1.614262e-01	1.378435e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.561230e+00	1.915541e-01	3.105682e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.716095e+00	1.147346e-01	3.747834e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.030458e+00	7.797284e-02	3.251592e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.474738e-01	4.738228e-02	2.330560e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.493267e-01	2.543558e-02	1.313948e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.781683e-02	1.856150e-03	1.138968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08601364805199233,0.006616488737567178,0.015139208163670259
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.973235e+00	9.122042e-01	1.549790e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.534445e+00	1.423290e+00	1.546083e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.878080e+00	1.591039e+00	1.526503e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.770232e+00	1.608200e+00	9.037555e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.357517e+00	1.200837e+00	2.763953e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.460103e+00	5.800656e-01	7.157527e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.546053e+00	4.940789e-01	2.146273e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.457186e+00	4.208218e-01	4.917838e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.729061e+00	2.901307e-01	5.876147e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.518803e+00	1.770987e-01	4.905726e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.663904e-01	9.974045e-02	3.421934e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.672369e-02	4.053106e-03	1.566113e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3005876366818486,0.00397078004692808,0.0474496402180567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.408458e-01	2.093633e-01	8.702484e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.586079e+00	7.668900e-01	5.561004e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.911328e+00	7.945967e-01	6.768815e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.162615e+00	7.738645e-02	4.768137e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.367458e+00	6.965430e-02	5.425777e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.300966e+00	6.895459e-02	6.794386e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.783135e-01	2.159281e-02	4.681046e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.150383e-01	1.645247e-02	2.254949e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.140314e-02	1.232940e-03	1.449045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.15716358096914634,0.003694440556938322,0.0301202991757466
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.092757e+00	4.401502e-01	2.639428e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.283297e+00	1.276837e+00	1.153232e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.866714e+00	1.056130e+00	2.050172e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.403960e+00	3.675046e-01	1.672980e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.894957e+00	7.739018e-02	2.319102e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.461019e+00	7.930565e-02	4.273238e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.498086e-01	4.126397e-02	3.360236e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.760899e-01	2.496256e-02	1.972896e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.125192e-02	2.852890e-03	2.095296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05505532921127379,0.0030462415301781773,0.018595837471019422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.019193e+01	9.231562e+00	8.755235e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.618912e+01	5.651953e+00	9.038588e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.490707e+01	1.751844e+00	1.018444e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.451103e+00	1.124999e-01	2.107338e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.714880e+00	1.167621e-01	4.720504e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.258790e+00	1.047551e-01	5.032660e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.589346e-01	7.383834e-02	3.639743e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.875298e-02	2.993917e-03	1.849605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.2787754941351976,0.004247662452827705,0.040251022239447765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.705309e-01	2.991098e-01	8.797789e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.009404e+00	4.313114e-01	2.774671e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.510900e+00	6.153164e-01	3.963477e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.971188e+00	6.905717e-01	3.356418e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.436744e+00	6.469482e-01	7.754654e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.815299e+00	4.978496e-01	7.836302e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.928842e+00	2.478779e-01	6.076490e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.799073e+00	1.796907e-02	1.015545e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.377315e+00	5.476652e-02	3.612054e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.835116e+00	4.235210e-02	5.161266e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.249166e+00	5.748625e-02	5.090650e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.123406e-01	4.781884e-02	4.036851e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.357689e-01	2.367929e-02	2.338915e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.344059e-02	2.265681e-03	1.884669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.15908654616302112,0.004403926305431072,0.02536780970645472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.934657e+00	8.711010e-01	4.984532e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.442964e+00	8.562671e-01	9.516932e-02
2.875000e-02	6.250000e-03	6.250000e-03	3.347871e+00	1.117054e+00	1.874758e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.013365e+00	1.106463e+00	8.942955e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.395433e+00	8.164130e-01	1.770973e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.341752e+00	5.993248e-01	1.937796e-01
1.115000e-01	1.650000e-02	1.650000e-02	4.013084e+00	3.031259e-01	6.416304e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.347432e+00	8.968300e-03	7.273386e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.543678e+00	1.018883e-01	2.194965e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.620174e+00	5.502752e-02	3.522884e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.120252e-01	4.973792e-02	3.017262e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.221131e-01	3.042845e-02	1.933060e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.248503e-02	2.742549e-03	1.919743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06346140820803417,0.0037897265616900905,0.016616350347286174
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.286928e+01	9.992174e+00	1.697494e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.726210e+01	6.656368e+00	1.119767e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.285332e+01	3.969502e+00	6.809729e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.793386e+01	2.355810e+00	5.520418e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.294977e+01	1.273941e+00	4.922049e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.882827e+00	5.324136e-01	1.769377e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.993553e+00	1.017792e-01	2.065135e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.058733e+00	2.266448e-02	3.370933e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.736736e+00	1.390231e-01	4.181889e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.709598e+00	9.842328e-02	4.466220e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.109665e-01	9.106213e-02	3.580586e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.556984e-02	4.219763e-03	1.954757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3180128903326461,0.007068804195126233,0.03931070190503527
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.599918e-01	1.350558e-01	5.761376e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.608254e+00	8.295908e-01	1.914465e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.885836e+00	6.753565e-01	2.210672e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.306816e+00	1.420471e-01	1.300009e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.064631e+00	1.416965e-01	6.259475e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.019478e+00	7.798985e-02	6.175265e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.411685e-01	2.902817e-02	3.811941e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.159555e-02	2.358126e-03	3.676803e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.17306965826523552,0.0072291097254390535,0.023743791640888745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.026861e+00	4.133834e-01	3.314540e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.565454e+00	7.918834e-01	8.137785e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.629391e+00	2.756172e-01	9.916568e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.652084e+00	1.583315e-01	4.192234e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.193891e-01	5.666784e-02	3.339587e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.216373e-01	1.851924e-02	2.053048e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.178517e-01	8.196413e-03	1.033941e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.986351e-03	4.676209e-04	8.203500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08464953944283989,0.00618784796893819,0.019822267096464938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.852343e+00	1.255254e+00	1.255093e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.252451e+00	9.740877e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.128251e+00	4.242472e-01	5.373234e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.059850e+00	1.127139e-01	4.763539e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.936858e-02	3.365461e-03	2.969152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.29794888177137197,0.007871752542730315,0.036896750942741696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.846079e-01	1.020633e-01	5.258539e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.803069e-01	2.870007e-01	9.183131e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.342373e+00	5.559216e-01	1.329859e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.220558e+00	7.300866e-01	1.871178e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.037727e+00	7.153137e-01	1.343084e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.464767e+00	4.764454e-01	1.689634e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.382153e+00	1.081209e-01	1.399397e-03
3.300000e-01	2.000000e-02	2.000000e-02	2.983422e+00	1.011452e-01	2.354691e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.405679e+00	1.210175e-01	4.610643e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.737008e+00	9.836964e-02	5.720764e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.123978e+00	9.651730e-02	5.198231e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.698024e-01	6.476253e-02	3.939743e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.374438e-01	3.338168e-02	2.365186e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.413745e-02	2.971753e-03	1.947031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.1729054187464125,0.00774473942129944,0.023071113880214822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.003637e-01	1.897336e-01	2.097156e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.298435e+00	4.672046e-01	3.583828e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.502160e+00	7.658115e-01	4.445599e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.781098e+00	9.112340e-01	4.464987e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.755969e+00	8.737174e-01	2.897935e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.077121e+00	6.457976e-01	8.426020e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.698634e+00	3.063121e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.928441e+00	1.831023e-01	7.425192e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.969308e+00	2.009249e-01	2.793803e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.119952e+00	1.702490e-01	3.691971e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.390088e+00	1.208800e-01	3.683623e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.458800e-01	7.181289e-02	3.049726e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.777611e-01	3.860406e-02	2.143125e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.302236e-01	2.478708e-02	1.251684e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.772156e-02	2.098920e-03	1.160619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08088569447150097,0.006630095972692443,0.015389679978286913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.093731e+00	1.113209e+00	1.821363e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.614183e+00	1.635703e+00	1.900076e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.611723e+00	2.013073e+00	1.674569e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.044662e+01	1.812828e+00	9.073270e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.015445e+01	1.100994e+00	1.494613e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.245168e+00	5.005906e-01	4.962718e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.837141e+00	4.905859e-01	3.763892e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.827480e+00	4.094028e-01	5.614900e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.336494e+00	2.832269e-01	5.527210e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.334320e+00	1.536765e-01	4.499315e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.076940e-01	9.250031e-02	3.187455e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.694619e-02	3.945102e-03	1.568707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.2808087193623682,0.004162312557569214,0.049883140556300665
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.656127e-01	2.801229e-01	9.249396e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.079175e+00	9.560823e-01	6.415386e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.260348e+00	7.308811e-01	8.322865e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.962495e+00	8.326156e-02	1.933568e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.940284e+00	6.859555e-02	6.446381e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.025569e+00	4.773214e-02	6.231312e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.869910e-01	2.243967e-02	4.037772e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.957232e-01	1.080633e-02	2.071270e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.171954e-02	8.315329e-04	1.494933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.14104337400805605,0.0032785793562528642,0.030796699684104895
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.776569e+00	6.771743e-01	2.572472e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.919362e+00	1.666104e+00	1.611779e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.756213e+00	1.045371e+00	3.440338e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.990758e+00	1.037697e-01	8.505694e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.282561e+00	8.555366e-02	3.584762e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.140755e+00	5.893808e-02	4.045128e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.643118e-01	3.513732e-02	2.860909e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.657426e-01	1.484001e-02	1.794553e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.215866e-02	1.414990e-03	2.129269e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.051372589997498094,0.002672503119749217,0.018669187203210036
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.852267e+01	1.440146e+01	1.586023e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.266759e+01	5.813189e+00	1.587061e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.406303e+01	1.218571e+00	5.441299e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.072876e+00	4.526634e-02	2.690439e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.200101e+00	1.043904e-01	4.864134e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.157624e+00	9.048007e-02	4.461245e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.619026e-01	4.844524e-02	3.275364e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.262181e-02	2.138514e-03	1.920219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.26451463797961355,0.0046558467790590585,0.043254597648085924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.263650e-01	3.583519e-01	9.509749e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.244877e+00	5.598863e-01	5.155764e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.821355e+00	7.466308e-01	4.815623e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.315047e+00	7.723998e-01	8.810231e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.803227e+00	7.060295e-01	7.681820e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.031663e+00	4.528047e-01	5.979895e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.972053e+00	1.197386e-01	1.832741e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.640520e+00	2.768244e-02	2.174355e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.103925e+00	2.603377e-02	4.524622e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.574404e+00	6.984936e-02	5.437732e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.038477e+00	5.129914e-02	5.059280e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.113057e-01	4.716189e-02	3.700149e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.082010e-01	2.685715e-02	2.227889e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.320121e-02	2.556355e-03	1.912794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.14514802185265743,0.0043866166547359975,0.026286958529687987
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.263740e+00	1.031675e+00	4.709851e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.609213e+00	1.277822e+00	9.116593e-02
2.875000e-02	6.250000e-03	6.250000e-03	4.663529e+00	1.422926e+00	1.312510e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.127339e+00	1.106498e+00	2.177504e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.235841e+00	8.972503e-01	1.429486e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.721979e+00	5.251999e-01	1.310131e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.874092e+00	1.569377e-01	6.433245e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.992259e+00	1.555613e-02	1.465652e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.121812e+00	6.645836e-02	3.025473e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.346002e+00	6.592432e-02	3.412571e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.693923e-01	5.000975e-02	2.771679e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.784120e-01	2.416910e-02	1.802457e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.193003e-02	3.248208e-03	1.902611e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.058695637796105316,0.0038204950498477858,0.016656830171183884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.809948e+01	1.387631e+01	2.197157e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.513819e+01	6.317158e+00	1.150205e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.657900e+01	3.838350e+00	7.970131e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.911938e+01	2.152332e+00	5.984814e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.274423e+01	1.014926e+00	2.910580e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.155395e+00	3.235659e-01	1.244553e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.036710e+00	0.000000e+00	3.511127e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.323981e+00	7.317087e-02	3.798143e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.339447e+00	8.084020e-02	4.214248e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.539765e+00	1.064166e-01	4.221243e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.411479e-01	6.971323e-02	3.314648e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.634086e-02	4.714126e-03	1.947817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.28897626127891046,0.005640287005908073,0.03820392574081649
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.595951e-01	1.838654e-01	6.899777e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.557715e+00	9.823638e-01	1.512749e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.981894e+00	4.809575e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.648266e+00	1.204414e-01	4.411543e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.449728e+00	8.650817e-02	6.714517e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.073241e-01	4.122221e-02	5.015642e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.098529e-01	1.156909e-02	2.800214e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.424327e-02	1.597327e-03	2.845965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1493145792122217,0.005541243524129963,0.02322395938915528
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.152050e+00	5.670741e-01	3.490479e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.653517e+00	7.508112e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.637192e+00	1.957613e-01	3.172497e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.135951e+00	7.680924e-02	4.083267e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.364371e-01	3.279102e-02	2.708126e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.577940e-01	6.810000e-03	1.632573e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.035077e-01	5.862793e-03	8.668908e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.751039e-03	3.410936e-04	7.436011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07276946819558457,0.0041277142240763315,0.017977100417675473
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.033520e+01	1.465253e+00	9.695942e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.930782e+00	7.465210e-01	1.975227e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.242536e+00	2.244910e-01	5.804489e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.023286e-01	6.669426e-02	4.022669e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.437518e-02	2.074762e-03	2.494589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.275120910157019,0.005879526558427273,0.03797839645679463
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.941098e-01	1.196870e-01	4.424688e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.760716e-01	3.998009e-01	8.521788e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.808798e+00	7.456248e-01	1.727892e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.925587e+00	8.937409e-01	1.440238e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.642904e+00	7.116757e-01	8.951992e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.716375e+00	3.114450e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.245558e+00	7.639869e-02	1.494942e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.601071e+00	1.137908e-01	4.569422e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.936226e+00	9.163656e-02	5.841469e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.322256e+00	6.515926e-02	5.911681e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.339455e-01	5.434569e-02	4.610342e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.890792e-01	3.066544e-02	3.195870e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.485008e-01	2.287343e-02	1.886869e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.828755e-02	1.206514e-03	1.594730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15239721856408373,0.005675865809878777,0.023260802511261586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.144535e-01	2.519932e-01	2.215078e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.032039e+00	7.261463e-01	4.054052e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.869015e+00	1.094522e+00	4.774967e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.358305e+00	1.185970e+00	4.253269e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.975226e+00	9.346629e-01	1.434102e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.536204e+00	5.020060e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.483574e+00	1.801872e-01	5.173664e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.330274e+00	1.976165e-01	2.721285e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.329134e+00	1.586882e-01	4.101695e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.572884e+00	8.673581e-02	4.054330e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.037055e+00	7.398919e-02	3.456205e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.442770e-01	4.554093e-02	2.625844e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.655153e-01	2.170931e-02	1.802962e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.798830e-01	1.125728e-02	1.066097e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.460453e-02	1.098037e-03	1.003914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.06953651271345351,0.004837246920264243,0.014805630679861861
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.976427e+00	1.565317e+00	2.063757e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.238492e+00	2.411393e+00	2.397992e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.228991e+01	2.747263e+00	1.540624e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.288190e+01	1.893215e+00	3.612640e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.069437e+01	7.738170e-01	2.655031e-04
6.000000e-02	1.000000e-02	1.000000e-02	7.550702e+00	5.744878e-01	3.097925e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.885856e+00	4.991886e-01	5.792169e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.953413e+00	2.585834e-01	6.147526e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.776568e+00	1.903566e-01	5.335850e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.009072e+00	8.965816e-02	4.050325e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.487545e-01	5.417998e-02	2.741812e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.163094e-02	2.132549e-03	1.351591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2540224109942242,0.003455237192605376,0.04955034728276314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.912512e-01	3.850003e-01	8.837962e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.822898e+00	1.154992e+00	5.285540e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.546439e+00	4.983450e-01	1.866093e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.550917e+00	8.783004e-02	4.718755e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.458579e+00	4.948991e-02	6.963693e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.653426e-01	3.162763e-02	5.239164e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.615303e-01	8.801914e-03	3.112308e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.489710e-01	5.445588e-03	1.604407e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.001604e-02	7.064932e-04	1.254905e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.1219306597358662,0.0023730312401046005,0.030057642671817292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.131598e+00	1.138266e+00	1.842053e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.187760e+00	1.952999e+00	1.471954e-01
7.250000e-02	2.250000e-02	2.250000e-02	6.112789e+00	7.924570e-01	2.264367e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.354242e+00	1.127941e-01	2.130498e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.718803e+00	6.275126e-02	4.582604e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.862072e-01	4.809220e-02	3.664667e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.515624e-01	1.758737e-02	2.383202e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.246643e-01	3.079624e-03	1.472111e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.058995e-02	8.709363e-04	1.868630e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04416912862597408,0.0016283881961468155,0.01733836645563342
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.088620e+01	2.033301e+01	2.055787e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.712591e+01	5.561265e+00	2.229503e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.204867e+01	4.856976e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.722484e+00	7.974603e-02	4.286801e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.845561e+00	1.038077e-01	4.881577e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.749052e-01	6.142717e-02	4.113695e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.853052e-01	2.658357e-02	2.881580e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.116722e-02	1.008181e-03	1.672651e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.24193778972261099,0.0030239348672270183,0.04453437800015775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.747904e-01	4.526726e-01	1.070713e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.665398e+00	7.615080e-01	3.428937e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.333406e+00	9.115198e-01	4.754915e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.908855e+00	9.042556e-01	8.610385e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.277131e+00	6.921477e-01	3.986714e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.225345e+00	2.864994e-01	2.442346e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.887291e+00	3.724370e-02	1.226218e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.347937e+00	2.808018e-02	4.093761e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.746164e+00	2.710725e-02	5.575727e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.237935e+00	2.615505e-02	5.553376e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.122671e-01	3.850258e-02	4.522584e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.684494e-01	2.108299e-02	3.110553e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.341752e-01	2.082114e-02	1.810650e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.799207e-02	9.351565e-04	1.577513e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.12546585458066595,0.0026972910751753842,0.026090106668892
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.322514e+00	1.382439e+00	3.642354e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.562700e+00	1.826512e+00	7.883261e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.518272e+00	1.640534e+00	1.957435e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.738389e+00	1.290945e+00	1.397907e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.965938e+00	8.164522e-01	9.698586e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.779281e+00	3.353432e-01	2.244069e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.537111e+00	2.198450e-02	1.080152e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.490729e+00	3.336709e-02	3.035799e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.694918e+00	3.316147e-02	3.722430e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.055446e+00	3.207565e-02	3.304326e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.101279e-01	3.482857e-02	2.445466e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.043370e-01	1.703661e-02	1.552222e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.581562e-02	1.360471e-03	1.649883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.0496220902149334,0.002407067732118774,0.015759243282305505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.432929e+01	1.886842e+01	2.086971e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.296839e+01	6.577771e+00	1.141180e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.893050e+01	3.486086e+00	9.950460e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.941389e+01	1.728551e+00	2.773757e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.189009e+01	5.676579e-01	1.650793e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.795301e+00	5.329612e-03	3.582568e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.032460e+00	0.000000e+00	4.276036e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.772555e+00	5.054453e-02	3.827560e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.986105e+00	4.265559e-02	4.391479e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.289033e+00	7.747229e-02	4.091717e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.011071e-01	4.538226e-02	3.079543e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.023933e-02	2.794743e-03	1.721782e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.26449687417978435,0.004486381380147397,0.03752775706818884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.238687e-01	2.440509e-01	7.835310e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.332056e+00	1.060723e+00	6.094663e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.615259e+00	1.879884e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.039193e+00	9.851335e-02	6.057072e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.089970e+00	5.254676e-02	6.268712e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.454403e-01	2.680677e-02	4.167259e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.369932e-01	7.349780e-03	2.305705e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.680452e-02	4.625236e-04	2.250185e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13140058641997504,0.0037524529395464856,0.022793866113000882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.262151e+00	6.997711e-01	2.731201e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.912386e+00	5.145144e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.987952e+00	1.228088e-01	4.165185e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.960723e-01	3.871730e-02	3.667349e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.481754e-01	1.922103e-02	2.351683e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.220126e-01	5.737638e-03	1.435231e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.452727e-02	7.820208e-04	7.742878e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.171265e-03	3.529361e-04	6.545322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06417129378232728,0.002531784118419235,0.016841467747847866
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.217824e+01	1.580423e+00	6.755287e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.594518e+00	5.994839e-01	2.057811e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.792673e+00	1.201569e-01	5.694234e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.682707e-01	3.108275e-02	3.576122e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.892059e-02	1.104549e-03	2.235300e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.25552917145301474,0.004457147806319506,0.03891821687892999
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.116895e-01	1.402142e-01	4.716726e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.035355e+00	5.451714e-01	8.862954e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.418723e+00	9.625197e-01	1.245308e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.596638e+00	1.000522e+00	1.330992e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.017611e+00	5.815915e-01	3.641335e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.699340e+00	1.025120e-01	3.129545e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.908664e+00	5.496401e-02	3.800223e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.163538e+00	7.372791e-02	5.972090e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.550719e+00	7.514459e-02	6.299444e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.049735e+00	5.295112e-02	5.315973e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.566730e-01	3.204739e-02	4.067599e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.910208e-01	2.983250e-02	2.815413e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.852431e-01	6.070686e-03	1.581385e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.333895e-02	8.081722e-04	1.352393e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.13653441548170328,0.004339457008766173,0.023530092044517364
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.046977e-01	3.343849e-01	2.276564e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.110140e+00	1.069298e+00	5.217659e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.564038e+00	1.507345e+00	4.405113e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.781165e+00	1.336447e+00	2.822844e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.546219e+00	7.823887e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.274980e+00	2.593849e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.902473e+00	1.847688e-01	2.433420e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.723449e+00	1.475136e-01	4.312037e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.860273e+00	9.571527e-02	4.407071e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.259355e+00	6.773959e-02	3.894422e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.430399e-01	4.384737e-02	3.167161e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.325851e-01	3.302155e-02	2.374795e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.054803e-01	1.619787e-02	1.607278e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.492009e-01	3.774850e-03	9.650012e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.129491e-02	6.656626e-04	9.100087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06103139645654407,0.0036211103213458634,0.014482129424049112
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.427400e+00	2.163652e+00	2.419255e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.187731e+01	3.436792e+00	2.705961e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.558202e+01	3.191095e+00	1.135063e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.410971e+01	1.603251e+00	1.947535e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.025800e+01	6.496953e-01	1.424893e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.626906e+00	5.606139e-01	5.446450e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.016028e+00	3.682749e-01	6.739134e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.432476e+00	1.893043e-01	6.193990e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.442705e+00	1.100761e-01	4.959496e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.378388e-01	5.151210e-02	3.664825e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.534284e-01	2.691409e-02	2.562027e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.744037e-02	1.389440e-03	1.226757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.23291044306864436,0.003081825767880353,0.04916747374440503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.618469e-01	4.985736e-01	8.245495e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.495113e+00	1.287679e+00	8.046373e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.485132e+00	2.139433e-01	8.764356e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.118634e+00	4.224003e-02	6.390421e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.195291e+00	5.462555e-02	6.628876e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.232100e-01	1.755115e-02	4.511640e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.904949e-01	6.884903e-03	2.634843e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.098723e-01	1.390558e-03	1.325190e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.664274e-03	4.974291e-04	9.796818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.10831443884426081,0.001994289513628067,0.029474886013125867
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.992049e+00	1.699062e+00	8.244085e-02
3.500000e-02	1.500000e-02	1.500000e-02	9.153126e+00	2.256426e+00	3.848741e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.610904e+00	4.284875e-01	1.242433e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.650855e+00	5.073389e-02	4.063515e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.475683e+00	6.952278e-02	4.619239e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.711349e-01	3.169383e-02	3.335872e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.963300e-01	9.496520e-03	2.125076e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.985710e-01	5.291149e-03	1.334438e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.673937e-02	2.167560e-04	1.686920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.038937084261921676,0.0012577145594881711,0.016540258738110214
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.162201e+02	2.502161e+01	1.323183e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.648393e+01	4.465388e+00	1.266185e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.080049e+00	7.424472e-02	4.260676e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.157447e+00	1.206601e-01	4.669092e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.698622e+00	8.352745e-02	4.840912e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.815811e-01	4.385461e-02	3.894432e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.388112e-01	1.891271e-02	2.731738e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.777214e-02	7.227552e-04	1.535046e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.22348603616428248,0.002001327611965198,0.0451902434158446
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.045791e+00	5.530067e-01	1.127737e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.122941e+00	9.850261e-01	1.445211e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.922094e+00	1.094530e+00	2.500233e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.410859e+00	9.717385e-01	9.390002e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.536054e+00	5.756047e-01	3.815347e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.249413e+00	9.209317e-02	1.554129e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.655151e+00	1.374690e-02	3.405570e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.044313e+00	2.555426e-02	5.456115e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.450674e+00	1.640234e-02	6.053749e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.040899e+00	3.770364e-02	5.305647e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.664027e-01	1.878266e-02	4.065196e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.828930e-01	2.490231e-02	2.750011e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.802476e-01	4.816294e-03	1.543536e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.346037e-02	8.435633e-04	1.335522e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.1115648387849033,0.0017450383412647846,0.026015018180332014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.737616e+00	1.828571e+00	2.815741e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.765864e+00	2.455300e+00	1.208588e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.363125e+00	1.857734e+00	2.119915e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.707660e+00	1.328299e+00	9.632343e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.998099e+00	6.289013e-01	8.446854e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.384623e+00	1.133552e-01	3.037839e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.041617e+00	2.404468e-03	2.526725e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.114962e+00	1.964593e-02	3.764057e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.457096e+00	4.543448e-02	3.803401e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.028287e-01	1.352726e-02	3.128671e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.255085e-01	2.395261e-02	2.260058e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.567089e-01	1.037674e-02	1.392305e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.114611e-02	6.333971e-04	1.515509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04334769853563844,0.001537840443933361,0.015250919685741979
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.114954e+02	2.208592e+01	1.561010e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.653378e+01	6.379902e+00	1.566119e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.903441e+01	2.992677e+00	3.065468e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.772971e+01	1.024914e+00	1.856336e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.882274e+00	1.361096e-01	3.999339e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.592638e+00	0.000000e+00	4.469486e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.518376e+00	1.147304e-02	3.625213e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.490566e+00	6.012624e-02	3.806969e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.819147e+00	6.140081e-02	4.399024e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.138363e+00	4.495971e-02	3.984301e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.037926e-01	2.018759e-02	2.882283e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.528005e-02	1.873950e-03	1.622227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.24705329133844464,0.003728683100093305,0.03682627825479631
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.098136e+00	3.016735e-01	8.682956e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.709081e+00	1.034508e+00	1.335658e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.155996e+00	9.239547e-02	1.255049e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.685222e+00	4.602758e-02	6.534030e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.042215e-01	3.056918e-02	5.571806e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.595439e-01	1.902868e-02	3.627201e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.980882e-01	5.699518e-03	2.013251e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.275046e-02	3.948745e-04	1.873748e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12060047669389345,0.002511681330740978,0.022033624688000186
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.021126e+00	7.680815e-01	1.896879e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.187659e+00	2.830835e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.658443e+00	6.043847e-02	4.370692e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.747971e-01	2.247815e-02	3.314592e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.139735e-01	1.809419e-02	2.130366e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.004951e-01	2.715943e-03	1.328686e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.454476e-02	2.024785e-03	7.298205e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.037905e-03	1.876121e-04	5.917273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.0595650974841909,0.0018573294691713732,0.015961752281938045
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.324552e+01	1.601775e+00	4.553387e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.765518e+00	4.011663e-01	3.405152e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.537016e+00	7.726888e-02	5.327869e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.189729e-01	3.046804e-02	3.256617e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.621261e-02	1.115693e-03	2.086733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.24112015858191496,0.0034664411842582066,0.03905490871925685
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.318042e-01	1.579215e-01	6.582896e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.302087e+00	6.874366e-01	1.202218e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.033845e+00	1.148443e+00	6.663089e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.126663e+00	9.868313e-01	6.311066e-02
2.100000e-01	2.000000e-02	2.000000e-02	4.147435e+00	4.173236e-01	1.116745e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.443636e+00	6.126004e-02	1.882283e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.544092e+00	2.747394e-02	5.424201e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.863327e+00	5.849634e-02	6.354155e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.321617e+00	7.290707e-02	5.990505e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.772469e-01	2.900814e-02	4.850978e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.579066e-01	1.899160e-02	3.602646e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.209073e-01	6.584000e-03	2.446898e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.605659e-01	9.961049e-03	1.421015e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.081473e-02	8.159309e-04	1.107979e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.12599794181808854,0.0035186710470420796,0.023389769312115866
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.078777e+00	4.520031e-01	2.797435e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.407771e+00	1.487495e+00	6.015725e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.211163e+00	1.851585e+00	3.576459e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.645140e+00	1.280724e+00	1.386767e-02
8.875000e-02	1.125000e-02	1.125000e-02	6.279898e+00	4.555307e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.704381e+00	2.085809e-01	1.771209e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.332049e+00	1.182663e-01	3.992265e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.335064e+00	8.792128e-02	4.584813e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.624145e+00	7.520248e-02	4.356450e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.098577e+00	6.591095e-02	3.643318e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.356802e-01	2.523116e-02	2.854321e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.714953e-01	1.532246e-02	2.181473e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.788876e-01	1.969278e-02	1.509775e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.363567e-01	6.221766e-03	8.856674e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.699375e-03	5.102777e-04	8.163553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.05503035127364923,0.0030592771428524096,0.014283510440721625
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.975269e+00	2.642647e+00	3.315041e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.606230e+01	4.600898e+00	2.786279e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.863450e+01	3.448124e+00	4.937593e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.442503e+01	1.305250e+00	3.206853e-02
4.250000e-02	7.500000e-03	7.500000e-03	9.317697e+00	7.801465e-01	3.691968e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.560873e+00	3.728736e-01	7.214287e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.357574e+00	2.827041e-01	7.350574e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.064266e+00	1.436048e-01	5.992072e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.227246e+00	4.012036e-02	4.505329e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.535272e-01	4.249511e-02	3.472095e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.107059e-01	2.388225e-02	2.364897e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.538315e-02	1.391887e-03	1.152077e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.21882535869443454,0.003297802365205882,0.04823078949183024
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.227325e+00	6.004554e-01	8.901626e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.927314e+00	1.312330e+00	1.063928e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.241738e+00	9.638198e-02	8.857199e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.885732e+00	7.411231e-02	6.835197e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.053822e+00	3.460412e-02	6.091765e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.409675e-01	1.423724e-02	3.967671e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.502078e-01	8.273554e-03	2.359195e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.696155e-02	1.300780e-03	1.196866e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.721406e-03	3.492202e-04	7.771223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.10018936130254266,0.002216375164506887,0.028752249307684746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.991265e+00	2.280232e+00	5.128648e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.017214e+01	2.265311e+00	5.400410e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.815846e+00	1.252781e-01	8.566344e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.310494e+00	7.287665e-02	4.872019e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.382866e+00	6.895818e-02	4.473873e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.012624e-01	2.190082e-02	3.061397e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.766655e-01	1.901803e-02	1.980660e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.817587e-01	0.000000e+00	1.262219e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.453789e-02	5.012899e-04	1.555460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.03653784835298202,0.0012464775905101297,0.01567934990642677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.436806e+02	2.920005e+01	4.407406e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.210074e+01	2.946401e+00	6.477519e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.402303e+00	1.434192e-01	5.756335e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.041119e+00	1.726504e-01	4.290078e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.667489e+00	7.045027e-02	4.648859e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.420579e-01	3.148383e-02	3.706514e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.239497e-01	3.082589e-02	2.571342e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.565369e-02	3.504231e-04	1.431392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.21076394491989667,0.0024377638597224416,0.04509537838947528
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.221635e+00	6.541307e-01	1.312427e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.561474e+00	1.153350e+00	2.647096e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.369631e+00	1.208709e+00	3.214853e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.728917e+00	9.451531e-01	7.711588e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.652682e+00	4.301044e-01	1.082208e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.074702e+00	4.694995e-02	1.510285e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.426140e+00	1.900366e-02	4.989619e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.819311e+00	1.575798e-02	6.062415e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.319450e+00	4.600693e-02	5.834700e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.100538e-01	2.652897e-02	4.841274e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.823108e-01	1.289122e-02	3.685287e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.263242e-01	7.426305e-03	2.436010e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.565120e-01	8.434899e-03	1.372692e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.102678e-02	8.163676e-04	1.120840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10328572324980827,0.0018066191395228332,0.025443737432568572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.403051e+00	2.279320e+00	2.831630e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.841707e+00	2.772350e+00	9.568278e-02
2.875000e-02	6.250000e-03	6.250000e-03	9.584465e+00	1.990955e+00	3.248582e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.773434e+00	1.116720e+00	1.700973e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.615866e+00	4.293660e-01	5.983082e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.841418e+00	0.000000e+00	1.943378e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.688301e+00	3.358290e-02	3.463346e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.950200e+00	3.744091e-02	4.010881e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.344919e+00	5.168585e-02	3.708490e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.253608e-01	1.759091e-02	2.944433e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.714181e-01	1.337449e-02	2.125805e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.380290e-01	1.571095e-02	1.320655e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.900833e-02	9.432205e-04	1.369307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04014405742616082,0.0015275901052531626,0.014708642130012786
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.336267e+02	2.426118e+01	1.007884e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.611749e+01	5.519744e+00	1.157374e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.644417e+01	1.986596e+00	4.724968e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.515634e+01	3.819754e-01	3.747946e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.482961e+00	8.787103e-02	4.150897e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.010870e+00	0.000000e+00	5.216926e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.335779e+00	6.403840e-02	3.723655e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.410621e+00	9.965522e-02	3.605162e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.702651e+00	3.067190e-02	4.302305e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.065850e+00	4.499192e-02	3.805647e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.602172e-01	2.547067e-02	2.775487e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.278160e-02	1.654812e-03	1.548748e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2274846183076602,0.0031059933963771824,0.03665279810897948
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.519953e+00	3.869438e-01	7.949092e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.748127e+00	9.420544e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.634750e+00	1.073120e-01	3.480335e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.369834e+00	2.346299e-02	6.484395e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.573106e-01	1.160935e-02	4.963437e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.846605e-01	1.373339e-02	3.113903e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.617829e-01	4.040116e-03	1.752055e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.445050e-03	5.355424e-04	1.587729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11136199497504434,0.0019270147970326112,0.021420351582189245
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.696322e+00	8.136559e-01	1.403761e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.462535e+00	1.709220e-01	6.905733e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.420449e+00	2.665505e-02	4.303077e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.970553e-01	1.663578e-02	3.018141e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.636010e-01	9.886970e-03	1.937498e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.878307e-01	5.547474e-03	1.221059e-01
5.050000e-01	4.500000e-02	4.500000e-02	6.415550e-02	2.103392e-03	6.695825e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.233896e-03	3.140368e-04	5.690879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.05558793840203842,0.001346020179479393,0.015230700553073476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.413087e+01	1.598208e+00	2.981848e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.058033e+00	2.823623e-01	4.406069e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.355610e+00	3.385094e-02	4.946602e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.647958e-01	2.360337e-02	3.085436e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.356563e-02	1.094200e-03	1.966868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.22298975997057846,0.0032016818706323003,0.041586600473958735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.624849e-01	2.453515e-01	6.655449e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.936895e+00	1.055034e+00	1.341079e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.840692e+00	1.390607e+00	7.866579e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.446960e+00	8.267097e-01	9.479688e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.882871e+00	1.067454e-01	7.002677e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.976409e+00	1.017743e-01	5.133302e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.103304e+00	1.687661e-02	7.156279e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.559981e+00	6.482362e-02	6.501286e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.100469e+00	1.445544e-02	5.586654e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.493793e-01	2.964511e-02	4.464170e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.596721e-01	1.337220e-02	3.197112e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.724901e-01	1.527176e-02	2.220829e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.259110e-01	9.634691e-04	1.251565e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.367363e-03	7.882535e-04	9.797372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.11559844738096085,0.0027037040856061206,0.02309124857210075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.484674e+00	5.846201e-01	3.242224e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.252527e+00	1.985995e+00	4.895396e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.636039e+00	1.974769e+00	3.176891e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.871214e+00	1.058173e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.885229e+00	2.982469e-01	1.988098e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.079838e+00	1.185516e-01	3.438512e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.897810e+00	1.331356e-01	4.581821e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.032758e+00	9.185376e-02	4.592908e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.392747e+00	1.535313e-02	4.098286e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.578414e-01	2.076607e-02	3.452101e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.548848e-01	2.346542e-02	2.658419e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.193218e-01	1.782840e-02	2.014980e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.491776e-01	1.325359e-02	1.415025e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.176787e-01	1.100847e-03	8.759544e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.578651e-03	3.019741e-04	8.025726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05008707023581032,0.0022245477186250487,0.01376699701941201
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.623902e+00	3.457796e+00	3.214635e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.996640e+01	5.316900e+00	2.297089e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.985328e+01	3.140964e+00	3.336225e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.391172e+01	1.088593e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.463626e+00	4.694280e-01	5.895048e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.063085e+00	3.405853e-01	7.608000e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.991070e+00	1.762959e-01	6.970606e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.810572e+00	6.395637e-02	5.527531e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.102962e+00	3.906022e-02	4.305910e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.831572e-01	3.893377e-02	3.309565e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.741641e-01	1.566057e-02	2.255359e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.236053e-02	8.223870e-04	1.065279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.20427316749335545,0.00238088569048836,0.04737262796904723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.610069e+00	7.337407e-01	7.528490e-02
1.400000e-01	4.000000e-02	4.000000e-02	4.240740e+00	1.248347e+00	6.185690e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.910680e+00	8.222296e-02	2.884788e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.685048e+00	4.816423e-02	6.870315e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.272229e-01	1.918009e-02	5.647303e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.647826e-01	1.430825e-02	3.574324e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.105473e-01	6.553624e-03	2.075591e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.778855e-02	3.104615e-03	1.003829e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.421383e-03	2.493931e-04	6.191911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09250087582688232,0.0014690747764538742,0.028043848818461864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.707650e+00	2.997675e+00	1.186054e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.047022e+01	2.041872e+00	3.414656e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.956368e+00	9.029512e-02	2.038129e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.141753e+00	8.109106e-02	4.713769e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.295989e+00	2.949817e-02	4.378386e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.555226e-01	1.523894e-02	2.896535e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.368588e-01	5.678608e-03	1.834593e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.728841e-01	6.430064e-03	1.158076e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.198579e-02	5.110344e-04	1.439626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03417685231137707,0.0009537000347138377,0.01507451089889672
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.717514e+02	3.287521e+01	5.505018e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.628928e+01	1.361506e+00	4.234351e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.495692e+00	2.710284e-01	5.681650e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.901435e+00	1.280151e-01	4.155996e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.615014e+00	1.874333e-02	4.602014e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.032280e-01	1.968899e-02	3.559026e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.979382e-01	1.637847e-02	2.447422e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.388418e-02	9.656002e-04	1.363949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.19487855017459188,0.001360309143939309,0.047078896828009836
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.634861e+00	9.147104e-01	1.423920e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.316115e+00	1.528335e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.876541e+00	1.275696e+00	5.138482e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.934394e+00	7.698529e-01	3.574013e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.439230e+00	1.194783e-01	5.719497e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.750472e+00	2.922611e-02	3.913597e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.106570e+00	0.000000e+00	6.107898e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.600399e+00	1.960404e-02	6.412213e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.151915e+00	9.304083e-03	5.596390e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.090199e-01	1.065127e-02	4.543055e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.019638e-01	1.360427e-02	3.300426e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.836639e-01	1.153792e-02	2.258723e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.266843e-01	7.616688e-04	1.232918e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.601251e-03	8.930401e-04	9.927203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.09471283996854758,0.000915710943524467,0.025084163177510735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.056279e+01	3.349760e+00	1.989044e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.202791e+01	2.950485e+00	1.711181e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.960955e+00	1.816910e+00	2.909406e-02
4.250000e-02	7.500000e-03	7.500000e-03	7.151621e+00	7.271537e-01	1.207003e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.975017e+00	1.496083e-01	8.414374e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.309619e+00	0.000000e+00	3.090364e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.447216e+00	5.004456e-02	3.681487e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.819858e+00	2.610323e-02	4.064414e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.230598e+00	7.309271e-03	3.715295e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.594143e-01	1.079142e-02	2.777374e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.278373e-01	8.866144e-03	1.946287e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.204531e-01	1.128961e-02	1.248404e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.562828e-02	9.447099e-05	1.385932e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.03660955876469212,0.000645103645300002,0.01405098398601936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.575867e+02	2.729931e+01	1.277918e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.282538e+01	4.214846e+00	1.743173e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.257708e+01	1.055269e+00	7.651936e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.267250e+01	0.000000e+00	7.424969e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.623463e+00	9.804905e-02	4.183899e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.818128e+00	1.424576e-01	3.636041e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.039868e+00	7.989815e-03	4.149598e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.248327e+00	4.922919e-02	3.491233e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.614132e+00	1.403797e-02	4.385895e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.942069e-01	2.671718e-02	3.797345e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.229258e-01	2.149729e-02	2.711921e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.939206e-02	5.289030e-04	1.438279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.2059348236610232,0.0018810001644145313,0.03651258913629052
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.073250e+00	4.872361e-01	7.518148e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.437411e+00	7.670998e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.134338e+00	4.083622e-02	5.186554e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.103826e+00	9.309832e-03	6.234276e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.262049e-01	1.877808e-02	4.418600e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.076346e-01	1.318171e-03	2.721457e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.281142e-01	7.558914e-03	1.566737e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.303959e-03	0.000000e+00	1.323482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10273750514799902,0.001011380735808462,0.020639163800662705
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.273725e+00	8.361404e-01	9.092407e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.910907e+00	1.280671e-01	1.694838e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.201790e+00	3.305901e-02	4.053751e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.095646e-01	8.735475e-03	2.871152e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.235445e-01	8.281481e-03	1.802578e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.561177e-01	4.328084e-03	1.132903e-01
5.050000e-01	4.500000e-02	4.500000e-02	5.352749e-02	8.490252e-04	6.460510e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.662221e-03	2.359740e-04	5.555288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05161356826457916,0.0006347613728594076,0.014626902967165234
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.489694e+01	1.577616e+00	1.860225e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.395169e+00	1.729937e-01	5.172597e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.253840e+00	6.070576e-02	4.708064e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.185625e-01	8.257622e-03	2.883269e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.961596e-02	2.638982e-04	1.880737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.20912238444446346,0.00207064763606829,0.03954386057830245
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.883697e-01	2.527209e-01	5.176214e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.452525e+00	1.166597e+00	1.044718e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.573166e+00	1.401980e+00	1.256708e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.655816e+00	6.084810e-01	2.983250e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.650255e+00	9.878894e-02	2.386153e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.634396e+00	8.511589e-02	5.621228e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.846720e+00	6.205069e-02	6.461027e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.300716e+00	7.058586e-03	6.008853e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.318048e-01	1.894591e-02	5.032204e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.219132e-01	6.862241e-03	3.926313e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.934840e-01	1.715661e-02	2.929026e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.208235e-01	9.376688e-03	2.039140e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.017393e-01	0.000000e+00	1.142056e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.103016e-03	3.118437e-04	8.567943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.10476142866145761,0.0018424100730790732,0.022934097446871124
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.332239e+00	8.854275e-01	3.228927e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.827793e+00	2.594578e+00	5.793969e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.778926e+00	1.859185e+00	1.460159e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.281496e+00	6.303340e-01	6.731563e-03
8.875000e-02	1.125000e-02	1.125000e-02	5.180643e+00	2.100051e-01	2.717078e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.534531e+00	6.981028e-02	4.393076e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.534728e+00	1.606280e-01	4.862443e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.728085e+00	6.474068e-02	4.451512e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.184538e+00	0.000000e+00	3.985194e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.404814e-01	2.577215e-02	3.138293e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.753455e-01	1.446577e-02	2.503368e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.666864e-01	1.554495e-02	1.908581e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.116799e-01	6.923805e-03	1.352589e-01
4.610000e-01	3.600000e-02	3.600000e-02	9.700326e-02	0.000000e+00	8.307110e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.516391e-03	0.000000e+00	7.405434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.045356064178100314,0.0014912771720793083,0.013594893037772192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.369266e+01	4.806619e+00	3.624509e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.486019e+01	6.059860e+00	1.844901e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.067114e+01	2.630715e+00	4.438697e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.282620e+01	9.567245e-01	2.850962e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.485505e+00	4.616690e-01	7.420994e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.345340e+00	1.447433e-01	7.524249e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.614357e+00	1.035922e-01	6.568650e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.655793e+00	1.287639e-01	5.421883e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.776753e-01	5.372485e-03	4.093303e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.076164e-01	2.177960e-02	3.077903e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.296398e-01	8.800598e-03	2.319334e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.056253e-02	2.763158e-04	1.064393e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.18813917913803185,0.0022939916693440754,0.04667892315845934
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.170430e+00	9.263249e-01	9.548835e-02
1.400000e-01	4.000000e-02	4.000000e-02	4.336358e+00	1.071848e+00	3.362944e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.574377e+00	6.796154e-02	4.596117e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.482045e+00	5.156926e-02	6.718446e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.977109e-01	1.804333e-02	5.130862e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.982962e-01	7.255106e-03	3.242387e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.672678e-01	4.095776e-03	1.846318e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.845894e-02	0.000000e+00	9.035424e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.092065e-03	0.000000e+00	4.834682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.08418511105464505,0.0012374519146788887,0.027442615035131776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.349529e+01	3.950344e+00	4.037783e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.729266e+00	1.497242e+00	1.292302e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.336113e+00	1.227544e-01	3.185478e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.006447e+00	4.278702e-02	5.115253e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.204037e+00	5.027181e-02	4.161191e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.885087e-01	2.432470e-03	2.789103e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.038346e-01	5.637849e-03	1.770345e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.451453e-01	4.340239e-03	1.099916e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.007715e-02	2.321142e-04	1.381974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03156614095088009,0.0007011779571529514,0.014625390010313842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.956854e+02	3.498661e+01	5.776458e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.088056e+01	5.266990e-01	4.138415e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.147005e+00	3.051112e-01	5.598321e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.793096e+00	8.456010e-02	3.773064e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.558721e+00	4.039918e-02	4.376391e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.518537e-01	1.339795e-02	3.506600e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.528385e-01	1.151003e-02	2.323670e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.186956e-02	3.840121e-04	1.333215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.18329772052301996,0.00146817568009458,0.04474639569411554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.838537e+00	9.448210e-01	9.033565e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.746001e+00	1.523594e+00	4.418706e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.400777e+00	1.327929e+00	1.349226e-02
1.350000e-01	1.500000e-02	1.500000e-02	4.158768e+00	6.763229e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.335597e+00	3.055782e-02	1.650190e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.499498e+00	9.037794e-03	4.997932e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.978399e+00	5.267853e-02	5.762232e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.464833e+00	3.231406e-02	5.890734e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.032156e+00	1.859931e-02	5.212260e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.851799e-01	0.000000e+00	4.397812e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.382795e-01	2.197549e-02	3.111969e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.326334e-01	8.384311e-03	2.090097e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.012757e-01	0.000000e+00	1.158820e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.354780e-03	2.485439e-04	8.653150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.08660458769392197,0.0009780713149992043,0.024679213189833196
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.325257e+01	3.981353e+00	9.591691e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.418431e+01	3.261469e+00	3.311639e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.029905e+01	1.612123e+00	3.281483e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.610604e+00	4.146339e-01	1.966608e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.230257e+00	5.325574e-04	1.921581e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.982645e+00	5.627860e-02	3.045710e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.284086e+00	4.308555e-02	3.996215e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.700289e+00	6.601686e-02	4.050664e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.131120e+00	1.728170e-02	3.504316e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.892072e-01	2.257915e-02	2.678045e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.818435e-01	9.473821e-03	1.867226e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.843344e-01	2.840014e-03	1.255090e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.332280e-02	0.000000e+00	1.272683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03358202438537605,0.0005704012319608515,0.013770148236548943
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.807822e+02	2.956436e+01	2.042556e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.578302e+01	2.433680e+00	1.351427e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.870117e+01	1.400254e-01	6.578416e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.156831e+01	4.029212e-01	5.351105e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.872594e+00	8.421421e-02	6.666589e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.484349e+00	1.439131e-01	3.835882e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.989153e+00	1.223232e-01	3.037873e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.088533e+00	3.369946e-03	3.693816e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.559797e+00	6.572611e-02	4.310247e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.147513e-01	9.168444e-03	3.588344e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.756043e-01	1.270814e-02	2.631558e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.672447e-02	5.285169e-05	1.449871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.1924153173712535,0.0018956649812129633,0.035598199459317165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.466022e+00	5.449007e-01	6.688416e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.045374e+00	5.910759e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.858303e+00	0.000000e+00	6.062663e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.022374e+00	3.809180e-02	5.683585e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.577232e-01	1.176771e-02	4.037349e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.551624e-01	7.340575e-03	2.639451e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.530244e-02	0.000000e+00	1.477361e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.242850e-03	5.063912e-04	1.142599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.09842260477516963,0.0005322134465780282,0.01985598959285513
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.578805e+00	8.291022e-01	3.567028e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.533261e+00	3.090093e-02	2.558324e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.146013e+00	3.458323e-02	3.872308e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.931905e-01	4.925717e-03	2.688801e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.966236e-01	1.056889e-02	1.702391e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.364802e-01	0.000000e+00	1.126976e-01
5.050000e-01	4.500000e-02	4.500000e-02	4.613305e-02	1.402082e-03	5.931492e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.072276e-03	3.056413e-04	5.353114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.04998736463536378,0.00044284918468454754,0.014356178229651947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.521022e+01	1.513072e+00	1.087117e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.192436e+00	1.000429e-01	5.082029e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.171060e+00	2.882868e-02	4.403971e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.883981e-01	0.000000e+00	2.924425e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.844754e-02	3.462598e-04	1.886337e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.19787302186322864,0.0015626218086417232,0.03861140974586669
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.789236e-01	2.885578e-01	7.058254e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.061679e+00	1.367789e+00	1.063150e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.998387e+00	1.342320e+00	1.314896e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.601494e+00	5.211511e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.383749e+00	4.964227e-02	3.822877e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.372050e+00	7.382584e-02	6.431579e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.597692e+00	0.000000e+00	6.716549e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.148793e+00	1.576078e-02	5.521802e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.277294e-01	3.799781e-02	4.596720e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.593592e-01	2.010270e-02	3.686888e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.293803e-01	2.694769e-04	2.739883e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.895177e-01	6.353280e-03	1.852296e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.529898e-02	0.000000e+00	1.085730e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.885233e-03	4.472332e-04	7.870700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.09825309544561028,0.001248187692805644,0.022560887693448217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.300959e+00	1.161102e+00	3.740939e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.072507e+01	2.898690e+00	6.203446e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.668366e+00	1.651438e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.809859e+00	5.369064e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.569936e+00	4.092732e-02	3.648312e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.209013e+00	4.271646e-02	4.870255e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.284969e+00	5.877075e-02	4.727243e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.570650e+00	0.000000e+00	4.580838e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.127266e+00	4.488498e-02	3.551824e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.816571e-01	8.288164e-03	3.033059e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.431545e-01	1.749548e-02	2.400926e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.318793e-01	1.168796e-02	1.823775e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.986439e-01	1.045419e-02	1.284799e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.970969e-02	1.722201e-03	8.066462e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.160508e-03	0.000000e+00	7.772608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.042175296079773106,0.0007890758692470912,0.013255511816578941
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.745426e+01	5.793030e+00	4.048860e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.895069e+01	6.436379e+00	9.741826e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.057569e+01	2.381128e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.152407e+01	5.509279e-01	5.304408e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.608239e+00	3.320071e-01	7.894674e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.014745e+00	1.945071e-01	7.638588e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.453965e+00	6.523771e-02	6.343036e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.509089e+00	2.370946e-02	4.861732e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.336213e-01	0.000000e+00	3.840299e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.608643e-01	2.021453e-02	3.033224e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.162269e-01	2.101378e-02	2.208604e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.992325e-03	0.000000e+00	1.066944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.17831369504170416,0.0014399972239353132,0.04544953361365592
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.602086e+00	1.024811e+00	1.088302e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.208669e+00	8.854002e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.404446e+00	5.256173e-02	5.421807e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.387167e+00	5.084758e-03	6.487944e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.317478e-01	1.421976e-02	4.704497e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.533933e-01	6.534132e-03	2.991855e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.364146e-01	0.000000e+00	1.768995e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.972222e-02	1.163221e-03	7.802606e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.744377e-03	3.079418e-04	4.645333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.08048402087444313,0.0008889083407781495,0.026495698056099984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.615492e+01	4.424972e+00	5.846427e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.487363e+00	1.092426e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.091344e+00	7.135603e-02	3.766538e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.027687e+00	1.673023e-02	4.948427e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.193789e+00	3.107253e-02	3.986266e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.743626e-01	2.208419e-03	2.781052e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.822076e-01	1.192565e-02	1.697396e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.246982e-01	0.000000e+00	1.100410e-01
7.340000e-01	2.660000e-01	2.660000e-01	8.801818e-03	8.323030e-04	1.306244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03054755477464173,0.0004049072952919154,0.0140869871302704
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.044830e+02	3.560367e+01	4.115686e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.810053e+01	6.141852e-01	6.328782e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.049976e+00	9.382167e-02	7.196146e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.886189e+00	1.068263e-01	3.332543e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.549338e+00	0.000000e+00	4.560841e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.425560e-01	1.627496e-02	3.269535e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.418055e-01	1.027477e-02	2.256063e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.022157e-02	7.125749e-04	1.290850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.17415259439686653,0.0010512208196779838,0.04430797078761148
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.129058e+00	1.067075e+00	1.141212e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.294552e+00	1.686849e+00	4.164613e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.532212e+00	1.146778e+00	9.172430e-02
1.350000e-01	1.500000e-02	1.500000e-02	4.004571e+00	4.673694e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.216071e+00	1.203160e-01	2.056481e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.438401e+00	9.367042e-03	5.273779e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.862813e+00	0.000000e+00	5.962735e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.334814e+00	1.644049e-02	6.184058e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.158342e-01	1.337840e-02	4.880046e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.273832e-01	1.324125e-02	3.876909e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.822105e-01	4.643609e-04	2.873231e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.082875e-01	1.015457e-02	1.890102e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.862541e-02	0.000000e+00	1.054814e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.940142e-03	3.272887e-04	8.170287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.08209370483064857,0.0003500127066076858,0.02456889583351493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.602307e+01	4.552984e+00	1.169372e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.487555e+01	3.081507e+00	4.392983e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.635662e+00	1.204155e+00	2.599835e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.870495e+00	2.077399e-01	2.363105e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.948847e+00	7.213481e-02	1.988116e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.860778e+00	4.808109e-02	3.176177e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.192404e+00	0.000000e+00	4.708085e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.675773e+00	4.452178e-02	3.888392e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.082751e+00	2.994535e-03	3.600677e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.391891e-01	1.902584e-03	2.690575e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.619055e-01	2.641922e-02	1.769967e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.749480e-01	7.230041e-03	1.163573e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.111382e-02	0.000000e+00	1.309952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03200530304345304,7.48441056426033e-05,0.013887691399220893
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.918195e+02	2.972970e+01	1.523638e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.111356e+01	1.482420e+00	7.183223e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.755080e+01	4.981744e-01	5.830329e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.091736e+01	2.471503e-02	6.913484e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.678363e+00	7.768886e-02	5.248581e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.367297e+00	1.112878e-01	3.337332e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.940029e+00	9.448885e-02	2.872220e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.106037e+00	2.128396e-02	3.674448e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.473616e+00	0.000000e+00	4.374992e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.885608e-01	1.534842e-02	3.407076e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.621909e-01	2.093786e-02	2.547863e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.494002e-02	0.000000e+00	1.511236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.17581360359922948,0.0011419342778221098,0.03427532077614315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.997353e+00	6.063228e-01	3.983825e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.422453e+00	2.641610e-01	1.299799e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.551012e+00	4.765954e-02	6.051508e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.505969e-01	1.209585e-02	4.875693e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.802166e-01	1.272916e-03	3.637286e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.334022e-01	1.130873e-02	2.179836e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.824190e-02	0.000000e+00	1.250385e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.943636e-03	5.054697e-04	9.631083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.09395792077351098,0.0005922291132286345,0.01845585438912606
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.901123e+00	8.041815e-01	4.089983e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.217319e+00	5.177599e-02	2.945024e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.007460e+00	2.953417e-02	3.544362e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.444596e-01	7.911316e-03	2.385327e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.824169e-01	7.683557e-03	1.539486e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.291824e-01	0.000000e+00	1.026967e-01
5.050000e-01	4.500000e-02	4.500000e-02	4.073777e-02	2.017775e-03	5.953612e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.869723e-03	1.878159e-04	4.679366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.04783345915009936,0.000459987720445032,0.013349534037155969
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.566551e+01	1.451717e+00	8.425026e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.789677e+00	6.326704e-02	5.255748e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.099918e+00	2.003065e-02	3.981619e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.732509e-01	1.034876e-02	2.502932e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.649512e-02	6.568485e-04	1.750181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.1829804086768904,0.0011473455394532817,0.03785553731989799
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.529771e-01	4.239203e-01	1.153060e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.215563e+00	1.725046e+00	7.526271e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.274425e+00	1.047089e+00	2.582048e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.036510e+00	6.629276e-02	1.515375e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.827350e+00	4.047912e-02	5.643385e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.004264e+00	5.850531e-02	6.327720e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.379786e+00	1.617450e-02	5.964216e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.021859e+00	2.746512e-02	5.021340e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.447462e-01	2.542314e-02	4.215217e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.825529e-01	3.618644e-03	3.315507e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.025015e-01	1.500473e-02	2.421691e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.509026e-01	0.000000e+00	1.623905e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.935623e-02	6.303167e-03	9.113382e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.815895e-03	1.280185e-04	6.546469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.0895610034236661,0.001066494170452112,0.021762620948989272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.850517e+00	1.891872e+00	3.409446e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.242297e+01	2.917199e+00	2.310888e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.767512e+00	8.763231e-01	8.184898e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.778439e+00	1.422372e-01	3.008684e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.046632e+00	1.861993e-01	4.311106e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.747911e+00	5.122436e-02	5.328160e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.964541e+00	3.452438e-02	4.615811e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.387287e+00	1.401560e-02	4.072235e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.000749e+00	2.071036e-02	3.371276e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.073039e-01	1.497946e-02	2.829232e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.008029e-01	2.830696e-02	2.156572e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.152466e-01	1.331036e-02	1.639352e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.725814e-01	0.000000e+00	1.258691e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.349294e-02	2.118144e-03	7.617555e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.597076e-03	1.217044e-04	6.873832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.03870720443079019,0.0005611623352724388,0.012611447975324076
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.566329e+01	7.778043e+00	4.614221e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.270348e+01	6.351458e+00	2.178199e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.886184e+01	1.529108e+00	8.522096e-03
2.875000e-02	6.250000e-03	6.250000e-03	1.014801e+01	3.737378e-01	7.543575e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.905986e+00	2.560612e-01	8.318826e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.500970e+00	1.333404e-01	7.233572e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.198529e+00	8.191321e-02	5.887463e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.372408e+00	1.494402e-02	4.509190e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.612520e-01	2.094377e-02	3.509914e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.468532e-01	2.759977e-02	2.706192e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.939031e-01	1.193229e-02	2.021541e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.925772e-03	0.000000e+00	1.114570e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.16362771023721145,0.0013823997167974889,0.043684206754700194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.395710e+00	1.225240e+00	1.086829e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.762552e+00	5.473960e-01	3.083363e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.200635e+00	5.410802e-02	5.991833e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.216528e+00	2.462218e-02	6.020334e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.392428e-01	0.000000e+00	4.435138e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.020660e-01	3.745226e-03	2.526626e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.153074e-01	1.701244e-03	1.479707e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.192896e-02	2.896001e-03	6.644926e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.223794e-03	2.743880e-04	3.360363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.07445603965460375,0.0008514208682986191,0.02511189098222713
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.010275e+01	5.019728e+00	5.368417e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.823261e+00	4.720864e-01	5.772085e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.882553e+00	9.501395e-02	3.373697e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.974535e+00	3.669688e-02	4.644596e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.045233e+00	7.919444e-03	3.701791e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.388912e-01	1.346365e-02	2.519044e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.640280e-01	0.000000e+00	1.585828e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.226314e-01	3.290011e-03	9.485887e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.410739e-03	6.852690e-04	1.257626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.0286321540279717,0.00040193129794850735,0.013375675752210471
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.163005e+02	3.365670e+01	4.023198e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.648778e+01	5.675132e-01	7.175865e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.919553e+00	2.446832e-01	5.207200e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.699837e+00	5.261532e-02	3.247766e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.466164e+00	2.188461e-03	4.046066e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.092005e-01	1.441650e-02	3.060470e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.214498e-01	2.530653e-03	2.056919e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.924402e-03	6.056699e-04	1.264519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.16198436017102819,0.001308814801218361,0.0430101140052139
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.813859e+00	1.306263e+00	7.456746e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.927471e+00	1.750454e+00	1.442189e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.547484e+00	9.029891e-01	3.723776e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.668747e+00	9.552333e-02	4.506040e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.853003e+00	5.594855e-02	3.875883e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.137593e+00	0.000000e+00	6.132260e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.691504e+00	2.537529e-02	5.794352e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.222501e+00	2.136421e-02	5.431184e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.715206e-01	3.900136e-02	4.486748e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.634848e-01	0.000000e+00	3.947153e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.452400e-01	6.944530e-03	2.585080e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.703987e-01	5.157660e-04	1.658316e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.953167e-02	5.327729e-03	9.396519e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.969524e-03	1.299140e-04	6.606708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.07591059513699992,0.0008151805782495303,0.023068099671962078
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.148133e+01	5.754353e+00	3.786602e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.475920e+01	2.618607e+00	1.230068e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.098241e+00	5.247045e-01	2.001879e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.185479e+00	1.992616e-01	1.383702e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.477757e+00	6.444612e-02	3.414023e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.606967e+00	1.787133e-03	4.205411e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.064729e+00	4.877477e-02	4.260038e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.506565e+00	3.954852e-02	4.041081e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.006528e+00	2.001343e-02	3.191484e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.066456e-01	4.880798e-03	2.418822e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.362275e-01	1.555876e-02	1.658280e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.507504e-01	0.000000e+00	1.247711e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.076033e-02	7.653331e-04	1.117618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.0298253661342687,0.00032811718805940415,0.013357310617110332
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.073546e+02	2.940788e+01	3.262225e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.759482e+01	1.271296e+00	1.703071e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.579292e+01	3.718767e-01	6.102224e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.019831e+01	3.297322e-01	8.836517e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.284716e+00	6.419422e-02	5.714926e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.029286e+00	6.721773e-02	4.234102e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.707755e+00	5.592109e-02	2.947209e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.976382e+00	3.889415e-02	2.989118e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.418226e+00	1.955946e-02	3.964724e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.336099e-01	7.428770e-03	3.257576e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.340412e-01	2.206080e-02	2.389639e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.331245e-02	0.000000e+00	1.525798e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL0.5_MUR1_MUF1_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.31778748991878314,0.009761848054149092,0.04600570356396072
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.130159e-01	1.527595e-01	7.656856e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.694113e+00	1.088963e+00	3.034862e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.994555e+00	8.532859e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.296307e+00	2.160149e-01	2.772919e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.007573e+00	1.731796e-01	8.890058e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.005209e+00	9.692179e-02	7.410101e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.473525e-01	4.522065e-02	4.004142e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.841852e-02	3.384178e-03	3.426468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.17797277540382467,0.009845648067718538,0.032369977031295155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.849177e+00	6.453283e-01	4.335084e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.460750e+00	1.117961e+00	9.354302e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.794613e+00	4.073408e-01	3.116516e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.740866e+00	2.046344e-01	6.766136e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.720180e-01	7.420642e-02	4.582807e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.585482e-01	3.118708e-02	2.426049e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.285643e-01	1.074878e-02	1.141871e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.267975e-03	6.186376e-04	8.996568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.09992739035062134,0.009347284925103574,0.035102639237781175
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.732670e+00	1.991077e+00	1.373660e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.443324e+00	1.189449e+00	1.700329e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.262536e+00	6.889295e-01	9.364178e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.445928e+00	2.188958e-01	8.819545e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.076149e-02	6.839791e-03	5.338272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.30535461939543335,0.009701951187518543,0.04510830208684968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.460914e-02	5.417676e-02	2.632815e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.184678e-01	2.805469e-01	9.427784e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.175321e+00	6.656357e-01	2.027560e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.186510e+00	1.008951e+00	2.344563e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.081692e+00	1.015885e+00	2.116142e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.524424e+00	6.706943e-01	5.256630e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.486897e+00	1.706696e-01	1.207677e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.030432e+00	1.213751e-01	3.287249e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.431112e+00	1.444118e-01	6.525454e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.777685e+00	1.347616e-01	7.361243e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.172437e+00	1.055207e-01	6.443597e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.255582e-01	7.254015e-02	4.720466e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.808980e-01	4.681538e-02	2.758515e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.826664e-02	5.471198e-03	2.530737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.18046767565157357,0.009436601032949465,0.03250912161581332
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.380808e-01	1.465104e-01	9.729098e-02
3.125000e-02	8.750000e-03	8.750000e-03	9.825186e-01	5.354049e-01	3.234576e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.198567e+00	1.057318e+00	5.566606e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.547554e+00	1.424628e+00	6.224261e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.610219e+00	1.434140e+00	4.647925e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.980426e+00	1.026175e+00	1.935811e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.704475e+00	4.523095e-01	2.576922e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.986178e+00	2.493953e-01	1.712475e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.048226e+00	2.234550e-01	4.600381e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.206013e+00	2.026534e-01	5.917077e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.498477e+00	1.475320e-01	5.407950e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.431270e-01	9.540123e-02	4.260374e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.449273e-01	5.656359e-02	2.850063e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.692702e-01	3.397330e-02	1.668292e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.041974e-02	2.754220e-03	1.586703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09514506987795035,0.008879695031300455,0.028235925981535098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.491215e+00	8.637654e-01	6.633895e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.514353e+00	1.846787e+00	1.300908e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.157191e+00	2.728711e+00	1.623144e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.199560e+00	2.961560e+00	1.488812e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.966687e+00	2.320752e+00	7.150223e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.229858e+00	9.713193e-01	1.469944e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.574164e+00	4.967992e-01	3.609942e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.666427e+00	5.281149e-01	8.241928e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.000478e+00	4.144113e-01	9.654585e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.762946e+00	2.413830e-01	8.232682e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.569237e-01	1.402369e-01	5.984062e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.758894e-02	7.076845e-03	3.289221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2706794230745988,0.004743814520049683,0.05823826577177632
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.050251e-01	4.115208e-01	7.217973e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.492149e+00	1.276652e+00	8.478961e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.194686e+00	6.517101e-01	8.656714e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.630696e+00	5.211287e-02	4.127439e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.780471e+00	6.202708e-02	8.007268e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.007496e+00	6.083740e-02	6.984457e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.933968e-01	3.466231e-02	4.119275e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.891810e-01	2.000214e-02	2.009359e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.103628e-03	1.175495e-03	1.232483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.13626468307282497,0.004292189688627435,0.03902971950346443
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.969397e+00	1.343054e+00	1.500035e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.613082e+00	2.338127e+00	2.309833e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.317534e+00	1.010794e+00	1.634943e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.102392e+00	2.220652e-02	1.730743e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.017800e+00	6.244259e-02	4.848761e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.201673e+00	7.617792e-02	5.226431e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.154816e-01	4.210907e-02	3.526462e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.960689e-01	1.974676e-02	2.094933e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.282161e-02	1.696991e-03	2.306599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.055911645460049314,0.0037973032428510536,0.02903975176152533
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.677675e+01	2.296938e+01	2.988165e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.231611e+01	6.720469e+00	1.958711e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.037248e+01	9.279843e-01	2.146026e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.629433e+00	4.900774e-02	2.529776e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.319762e+00	1.099625e-01	4.738065e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.461951e+00	1.205342e-01	6.130126e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.384928e-01	6.730368e-02	5.284758e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.780895e-02	3.545276e-03	3.387344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2642239285516687,0.0062624906693936055,0.05196882570740102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.866844e-01	4.107587e-01	8.655511e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.410537e+00	7.377474e-01	8.058419e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.028063e+00	9.724250e-01	7.587024e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.546117e+00	1.031635e+00	1.055256e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.885553e+00	8.280498e-01	1.080939e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.934385e+00	4.336932e-01	8.901477e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.762880e+00	4.491214e-02	7.629361e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.449825e+00	2.061546e-02	3.708979e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.990505e+00	4.628461e-02	5.666790e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.541716e+00	6.298429e-02	6.525457e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.086835e+00	7.047602e-02	5.651112e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.618688e-01	4.839764e-02	4.261979e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.506735e-01	4.122804e-02	2.504726e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.719948e-02	5.066396e-03	2.382476e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.14493101282943105,0.006035526008799141,0.03528080369827305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.655390e+00	1.492123e+00	3.006209e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.084531e+00	1.970034e+00	2.646153e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.983708e+00	1.836480e+00	2.447734e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.019739e+00	1.645468e+00	2.376076e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.177080e+00	1.011095e+00	2.251168e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.131711e+00	4.967659e-01	1.158151e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.181279e+00	6.976146e-02	1.122781e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.513770e+00	1.386342e-02	2.836015e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.984333e+00	6.351569e-02	3.747403e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.398922e+00	8.953604e-02	4.407789e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.468323e-01	5.903556e-02	3.583020e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.366328e-01	4.096708e-02	2.350236e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.687364e-02	4.559231e-03	2.546917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.06714501444538867,0.0058069224935981545,0.028327109093926328
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.720796e+01	2.023415e+01	2.954144e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.795572e+01	7.857228e+00	1.704443e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.526472e+01	4.634458e+00	8.780238e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.668198e+01	2.477215e+00	6.905441e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.009686e+01	1.024007e+00	3.502256e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.833727e+00	2.566978e-01	2.945660e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.805923e+00	9.992042e-02	1.904317e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.936278e+00	2.826241e-02	2.361257e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.481001e+00	9.904299e-02	4.228705e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.830611e+00	1.338367e-01	5.846954e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.092185e+00	1.063889e-01	5.478376e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.999426e-02	7.889128e-03	3.831574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3126960741024788,0.015127467724309784,0.05055015227546994
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.779339e-01	1.883873e-01	1.261924e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.965063e+00	1.202761e+00	4.570216e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.846943e+00	7.732223e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.014317e+00	3.030018e-01	3.387143e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.905096e+00	2.710579e-01	8.704820e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.003936e+00	1.487819e-01	7.576650e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.549562e-01	6.623578e-02	4.429526e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.151711e-02	5.316397e-03	4.164006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.17846871672146034,0.01468024323632744,0.03651367358522159
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.075784e+00	7.948525e-01	6.434369e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.094336e+00	1.052724e+00	7.016123e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.529814e+00	4.947795e-01	4.078052e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.813362e+00	3.309352e-01	6.995751e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.417861e-01	1.221731e-01	4.904630e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.904180e-01	4.516556e-02	2.781912e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.448488e-01	1.695407e-02	1.329463e-01
7.750000e-01	2.250000e-01	2.250000e-01	7.863708e-03	1.083670e-03	1.087708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.10899987932982286,0.014119408942280615,0.04075346215635156
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.586328e+00	2.165555e+00	1.830341e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.752172e+00	1.207869e+00	1.351549e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.366434e+00	8.619795e-01	8.819100e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.739695e+00	3.808568e-01	9.921564e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.657541e-02	1.219686e-02	6.494905e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3041571535714424,0.01509742954230281,0.05016875308322072
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.221770e-02	5.032427e-02	3.215090e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.489855e-01	3.195560e-01	1.506342e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.316041e+00	7.936699e-01	3.215406e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.374422e+00	1.135974e+00	4.008470e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.185157e+00	1.096871e+00	3.019367e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.487036e+00	6.762090e-01	8.560628e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.313891e+00	1.019179e-01	5.234609e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.847895e+00	2.083700e-01	3.791269e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.304722e+00	2.378525e-01	6.709958e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.718736e+00	2.117277e-01	7.617483e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.176346e+00	1.656194e-01	6.640868e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.494618e-01	1.142504e-01	5.166179e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.110882e-01	7.009012e-02	3.261971e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.439657e-02	8.024331e-03	3.120892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.18255773059679822,0.014456036573299719,0.03693853321516191
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.221209e-01	1.467925e-01	1.351178e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.141855e+00	6.883331e-01	5.235752e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.515763e+00	1.306488e+00	8.831250e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.822645e+00	1.659598e+00	9.610674e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.641362e+00	1.546280e+00	6.617263e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.766358e+00	1.025164e+00	2.243307e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.416147e+00	4.407145e-01	1.221789e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.719151e+00	2.880578e-01	2.216855e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.922691e+00	3.257768e-01	4.893650e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.203206e+00	3.178389e-01	5.979604e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.533202e+00	2.362229e-01	5.958668e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.991404e-01	1.492890e-01	4.579521e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.922523e-01	8.548602e-02	3.328664e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.034766e-01	4.792454e-02	1.933083e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.462365e-02	4.685020e-03	1.928098e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10260447365025452,0.013450891211592805,0.033417281433034296
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.344397e+00	8.818569e-01	9.258916e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.612457e+00	2.132821e+00	1.905037e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.142578e+00	3.092245e+00	2.449473e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.872940e+00	3.160693e+00	1.934968e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.304128e+00	2.344272e+00	9.745466e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.676803e+00	1.121884e+00	1.295261e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.302439e+00	5.370737e-01	2.762471e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.694506e+00	6.741828e-01	8.159956e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.198796e+00	5.895659e-01	1.001563e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.995968e+00	3.988019e-01	9.233503e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.137673e+00	2.266639e-01	6.931213e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.873323e-02	1.152841e-02	4.199920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2651116886947368,0.00888151822642752,0.06263625394496297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.698406e-01	5.088233e-01	6.904419e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.796132e+00	1.373122e+00	1.934356e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.966997e+00	4.756224e-01	1.204183e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.340265e+00	5.775834e-02	4.915615e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.724468e+00	1.417584e-01	7.271104e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.030554e+00	1.131469e-01	7.108529e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.159383e-01	6.378532e-02	4.552456e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.030504e-01	2.692840e-02	2.326486e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.114839e-02	1.928148e-03	1.649290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1371045070078001,0.007894771532055006,0.04242750664525061
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.235306e+00	1.876976e+00	3.165366e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.494350e+00	2.572081e+00	5.093447e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.548261e+00	7.279113e-01	1.836636e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.506471e+00	3.818772e-02	3.286512e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.967243e+00	1.076295e-01	4.030016e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.290547e+00	1.483847e-01	5.205165e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.829204e-01	7.621491e-02	3.856098e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.321648e-01	3.060825e-02	2.349225e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.687143e-02	3.118874e-03	2.747347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.06349768664444819,0.0067778629457457135,0.03278043042477448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.698457e+01	2.910566e+01	7.092241e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.889542e+01	5.790374e+00	1.351864e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.591275e+00	4.397750e-01	3.330593e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.178055e+00	1.356755e-01	2.109906e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.368605e+00	1.334242e-01	3.861841e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.676164e+00	2.036154e-01	6.144767e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.109693e-01	1.329772e-01	5.771525e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.867902e-02	6.472739e-03	4.151670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2613620579433904,0.010766479215574332,0.05687968051339609
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.626024e-01	4.800735e-01	1.021317e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.657991e+00	9.219642e-01	1.235191e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.312511e+00	1.125171e+00	1.628140e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.747787e+00	1.081253e+00	1.994307e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.895362e+00	7.711747e-01	1.811729e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.779628e+00	3.417244e-01	1.111288e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.529349e+00	5.414308e-02	2.625917e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.226696e+00	3.807120e-02	4.133055e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.890374e+00	1.063362e-01	5.234071e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.513789e+00	1.360032e-01	6.288811e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.095611e+00	1.182798e-01	5.846613e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.895021e-01	8.738095e-02	4.562403e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.777344e-01	5.737029e-02	2.953538e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.301973e-02	7.249264e-03	2.945007e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.14561517346147895,0.010000130264118695,0.03886049811914313
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.607254e+00	1.900590e+00	3.766810e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.568331e+00	2.399086e+00	5.198132e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.935061e+00	2.167669e+00	5.016755e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.135018e+00	1.558322e+00	4.170636e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.813336e+00	9.129305e-01	2.446500e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.532060e+00	3.342521e-01	1.574692e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.673209e+00	6.848119e-02	2.567152e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.252684e+00	2.812812e-02	2.955975e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.925146e+00	1.145800e-01	3.477988e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.430123e+00	1.517272e-01	4.400457e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.987387e-01	1.096742e-01	3.840638e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.773820e-01	5.885603e-02	2.592063e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.325765e-02	7.241135e-03	3.015849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07454621057658067,0.009510821442400813,0.03249181848922933
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.233684e+01	2.481339e+01	6.833312e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.712909e+01	7.811617e+00	2.375800e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.293362e+01	4.183178e+00	1.316615e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.396962e+01	1.923664e+00	6.257161e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.806128e+00	6.234471e-01	4.121571e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.790739e+00	2.411987e-01	3.304501e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.340360e+00	1.010781e-01	1.997128e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.780098e+00	4.800565e-02	1.676416e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.518383e+00	1.624806e-01	3.834249e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.973115e+00	2.175884e-01	5.759859e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.255604e+00	1.916060e-01	5.841865e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.304313e-02	1.257886e-02	4.688151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.280847584020971,0.012883445906050672,0.04732946677316896
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.686115e-01	2.942066e-01	1.780971e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.943334e+00	1.285817e+00	2.900519e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.639028e+00	2.777699e-01	1.468935e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.324737e+00	2.576436e-01	6.888720e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.350668e+00	1.673576e-01	7.973693e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.123866e-01	7.701686e-02	5.455359e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.293230e-01	4.188682e-02	3.051890e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.240658e-02	3.300679e-03	2.995365e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.15496711304862382,0.011811389509486375,0.03354161145056239
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.145325e+00	1.019630e+00	6.774286e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.133513e+00	7.354766e-01	1.062534e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.724314e+00	4.203811e-01	5.720888e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.291755e+00	1.804966e-01	5.899052e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.425801e-01	6.686367e-02	3.609016e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.183595e-01	3.303932e-02	2.064818e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.225238e-01	1.221546e-02	1.044068e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.841525e-03	8.369555e-04	9.450401e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09276405894589915,0.010569661188462143,0.03434419062640334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.599384e+00	2.531562e+00	1.807149e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.728989e+00	1.065909e+00	3.220246e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.333778e+00	6.459120e-01	1.046663e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.247632e+00	2.131425e-01	7.435858e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.311298e-02	7.808509e-03	4.986975e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2764710445477216,0.012601140396563959,0.04836613571405035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.777224e-02	7.239206e-02	3.552000e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.179249e-01	4.991580e-01	2.059749e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.033325e+00	1.136862e+00	3.924355e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.256583e+00	1.326019e+00	3.445085e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.770891e+00	9.018438e-01	1.277186e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.574596e+00	2.119218e-01	1.809593e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.022346e+00	1.835768e-01	3.225326e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.380284e+00	1.920144e-01	6.628476e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.822256e+00	1.971364e-01	7.442337e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.308036e+00	1.401791e-01	6.801983e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.810055e-01	1.120913e-01	5.388285e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.499337e-01	7.481597e-02	3.910720e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.966528e-01	4.740718e-02	2.342131e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.419552e-02	5.114104e-03	2.211880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.16077894264274492,0.011930344067141246,0.034323094528033504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.568539e-01	2.297069e-01	1.878967e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.050267e+00	1.161731e+00	8.024191e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.081750e+00	1.924312e+00	1.133660e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.377961e+00	1.947767e+00	8.076846e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.595776e+00	1.354115e+00	2.948039e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.026073e+00	4.966379e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.173940e+00	3.140109e-01	1.644798e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.230944e+00	3.270693e-01	4.659541e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.386010e+00	2.862123e-01	6.165071e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.713150e+00	2.091991e-01	6.037279e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.189534e+00	1.578347e-01	4.953183e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.734423e-01	1.016776e-01	3.693869e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.616631e-01	6.021878e-02	2.570872e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.364361e-01	2.980783e-02	1.510191e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.915505e-02	3.422308e-03	1.492255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.08780128533811155,0.01072007529281764,0.029319574506243257
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.008785e+00	1.302963e+00	1.286352e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.578310e+00	3.155625e+00	2.625458e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.753663e+00	4.055244e+00	2.795746e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.009150e+01	3.383065e+00	1.604901e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.551990e+00	1.890620e+00	2.973873e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.853297e+00	5.600587e-01	1.017740e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.736447e+00	7.116782e-01	7.627802e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.912160e+00	6.110838e-01	1.015627e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.502429e+00	4.303805e-01	9.692377e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.513397e+00	2.549095e-01	7.668879e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.583302e-01	1.522688e-01	5.500681e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.697527e-02	7.886278e-03	3.257176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.23736663493850058,0.006097524903361018,0.05829229662648433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.176942e+00	6.902918e-01	7.754113e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.485730e+00	1.408806e+00	1.317715e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.861566e+00	7.259747e-02	1.723815e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.040094e+00	6.992419e-02	6.069134e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.362454e+00	8.417879e-02	6.990879e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.718070e-01	6.303250e-02	5.380995e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.871153e-01	3.767037e-02	3.262207e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.496799e-01	1.845594e-02	1.681650e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.327925e-03	1.315581e-03	1.273285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.11898316763733086,0.005345287852260544,0.03778920373979294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.093897e+00	2.779276e+00	3.919306e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.951468e+00	2.446209e+00	4.738238e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.925825e+00	2.096110e-01	9.264524e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.236155e+00	8.899299e-02	4.079300e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.711134e+00	8.282067e-02	4.607767e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.023775e+00	8.304276e-02	4.336339e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.478698e-01	4.424037e-02	2.960413e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.803209e-01	2.365498e-02	1.809002e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.333588e-02	2.260443e-03	2.294963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.05421046512432244,0.004595123055023645,0.02767622863996215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.358352e+02	3.404428e+01	6.081955e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.558598e+01	3.142790e+00	5.813574e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.368844e+00	2.017392e-01	3.704759e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.990568e+00	1.426321e-01	1.872117e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.102763e+00	8.779568e-02	4.064871e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.367377e+00	1.331145e-01	5.445587e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.313683e-01	7.995161e-02	4.604310e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.304633e-02	4.636058e-03	3.384723e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.23482954350450458,0.007707861827242285,0.0541826300481284
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.046967e+00	6.508478e-01	1.084053e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.302719e+00	1.226762e+00	1.217436e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.037282e+00	1.308160e+00	1.506582e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.308093e+00	1.031216e+00	1.369785e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.143854e+00	5.116369e-01	1.005231e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.742183e+00	6.564372e-02	2.126841e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.344206e+00	3.539494e-02	4.402656e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.975658e+00	4.109090e-02	5.075931e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.600911e+00	8.539231e-02	5.927598e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.224497e+00	9.316838e-02	5.681841e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.495970e-01	7.319032e-02	4.830478e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.219525e-01	5.713839e-02	3.567537e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.792617e-01	3.966767e-02	2.143227e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.356859e-02	4.499833e-03	2.147924e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.12570095760821906,0.007078565650177282,0.03448529528230915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.086537e+00	2.637516e+00	4.255812e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.454534e+00	2.960839e+00	4.592488e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.628806e+00	2.200376e+00	3.149012e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.556243e+00	1.209036e+00	2.383377e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.582056e+00	4.998314e-01	1.751718e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.142778e+00	9.845105e-02	1.992493e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.412880e+00	5.515252e-02	3.351770e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.078320e+00	4.526463e-02	3.201715e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.674027e+00	8.422483e-02	3.956652e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.176767e+00	1.039440e-01	3.851857e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.170688e-01	6.916546e-02	3.105280e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.804623e-01	3.865076e-02	2.072487e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.429692e-02	5.130340e-03	2.347561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.062076504348153316,0.0066968864290048655,0.02772465698188359
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.247448e+02	2.851956e+01	5.805578e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.826216e+01	6.185427e+00	1.434408e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.066519e+01	2.302017e+00	8.427207e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.179663e+01	8.808901e-01	4.063359e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.877792e+00	2.333509e-01	4.178846e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.460810e+00	1.377053e-01	2.784789e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.139989e+00	5.735203e-02	1.829276e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.600539e+00	7.592803e-02	1.653227e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.234878e+00	1.133074e-01	3.991294e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.661488e+00	1.575726e-01	5.433246e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.008512e+00	1.262246e-01	5.057410e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.940236e-02	8.819321e-03	3.813549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2523283248413421,0.01017150229773875,0.04341528267447503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.071969e+00	4.128647e-01	2.088106e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.526654e+00	1.111251e+00	4.929090e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.127320e+00	2.669889e-01	2.528289e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.775238e+00	1.565407e-01	7.823184e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.012578e+00	8.746358e-02	6.397570e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.318498e-01	4.177754e-02	4.008191e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.331991e-01	2.348287e-02	2.168772e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.407907e-02	1.631069e-03	1.973745e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.13548454372068894,0.008191083894336787,0.02914107764397786
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.191482e+00	1.098491e+00	5.625798e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.665813e+00	6.670526e-01	3.929873e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.081755e+00	2.607644e-01	6.239976e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.944246e-01	8.457307e-02	4.558269e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.158765e-01	3.875719e-02	2.727713e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.577141e-01	1.636410e-02	1.588641e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.567769e-02	8.289174e-03	8.140940e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.735259e-03	5.751598e-04	6.883993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.07893491065983888,0.007068797097565513,0.02801086665565855
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.593793e+00	2.666074e+00	1.497915e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.084421e+00	1.049389e+00	8.596384e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.533663e+00	4.078212e-01	9.738951e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.538655e-01	1.007107e-01	5.609101e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.081903e-02	4.439893e-03	3.726137e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2520425747554739,0.009633735309079627,0.04540851768701837
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.246331e-01	1.016026e-01	4.023952e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.122337e+00	7.534096e-01	2.594228e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.912523e+00	1.457620e+00	3.643080e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.012370e+00	1.260984e+00	2.122298e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.978311e+00	4.895798e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.354592e+00	1.529762e-01	2.557895e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.616544e+00	1.913686e-01	6.545720e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.974321e+00	1.745502e-01	7.324673e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.450117e+00	1.158193e-01	6.920952e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.022943e+00	9.192488e-02	5.636447e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.739157e-01	6.541151e-02	4.087307e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.140485e-01	3.979076e-02	2.892878e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.103384e-01	2.546309e-02	1.731718e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.572103e-02	2.979400e-03	1.418877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.14203387147777122,0.009099148937019325,0.030588773265649377
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.034152e-01	3.665087e-01	2.732638e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.447890e+00	1.823154e+00	1.116652e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.895612e+00	2.432488e+00	1.074648e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.580649e+00	1.784237e+00	4.533145e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.959897e+00	7.571752e-01	3.005515e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.846344e+00	3.220385e-01	1.923424e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.718928e+00	3.584188e-01	4.920175e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.728962e+00	2.812497e-01	6.441935e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.967362e+00	2.056845e-01	5.938470e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.380807e+00	1.365747e-01	5.071089e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.436544e-01	9.233051e-02	3.970076e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.143130e-01	6.514318e-02	2.772640e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.672914e-01	2.987049e-02	1.955765e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.853370e-01	2.059515e-02	1.186398e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.364463e-02	1.943654e-03	1.078303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07496870755247147,0.00782396659596668,0.02484377832783634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.003296e+00	1.905315e+00	1.818505e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.126609e+00	4.431377e+00	3.257813e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.166170e+01	4.779809e+00	2.671376e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.196730e+01	3.056723e+00	9.138842e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.022594e+01	1.048788e+00	9.111434e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.486207e+00	7.779930e-01	6.344628e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.030244e+00	6.811755e-01	1.091822e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.220672e+00	4.796764e-01	1.013436e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.972460e+00	2.733698e-01	8.482167e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.187592e+00	1.600506e-01	5.900194e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.661851e-01	8.780346e-02	4.157231e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.648192e-02	4.464595e-03	2.439856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.21456418142453226,0.0037556099269461796,0.05337960173199252
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.661838e+00	8.741538e-01	8.826673e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.878788e+00	1.270404e+00	6.769124e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.646442e+00	5.743909e-02	4.021033e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.817843e+00	5.923701e-02	6.906370e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.110888e+00	3.860847e-02	6.165888e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.066364e-01	3.339544e-02	4.104654e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.868282e-01	2.322338e-02	2.410175e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.010078e-01	7.910112e-03	1.180717e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.055422e-03	9.455156e-04	7.863830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.104464317231619,0.0030656963549931943,0.033012567743920335
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.045523e+01	3.645565e+00	3.390485e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.187563e+00	1.899718e+00	2.313343e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.351967e+00	7.886066e-02	1.471255e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.133844e+00	7.522703e-02	4.589427e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.521932e+00	4.561131e-02	4.669640e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.530860e-01	3.983960e-02	3.564068e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.559241e-01	2.335277e-02	2.363138e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.294872e-01	1.293582e-02	1.427235e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.789024e-02	1.652813e-03	1.762578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.04609864723677713,0.0026389892283899333,0.022850976133487147
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.673018e+02	3.533797e+01	5.278847e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.095789e+01	1.215919e+00	7.183724e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.030959e+00	2.547234e-01	3.425099e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.911577e+00	1.061796e-01	1.855605e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.901562e+00	4.642245e-02	4.103577e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.161706e+00	7.168562e-02	4.803345e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.111607e-01	4.392014e-02	3.707160e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.531088e-02	2.914166e-03	2.647269e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.2126763960377202,0.0047575705731935924,0.050405535767286846
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.372012e+00	8.319146e-01	1.169541e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.012342e+00	1.539637e+00	8.988982e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.677328e+00	1.389520e+00	9.173847e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.632639e+00	8.220611e-01	8.466397e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.177024e+00	1.680113e-01	8.656011e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.591274e+00	1.948572e-02	4.083405e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.168013e+00	3.792827e-02	5.327110e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.785409e+00	4.206132e-02	5.901025e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.363391e+00	4.988532e-02	5.708150e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.994138e-01	3.815355e-02	5.007329e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.778642e-01	5.343015e-02	3.774587e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.026087e-01	3.195014e-02	2.646450e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.018853e-01	2.116087e-02	1.619267e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.551344e-02	2.720125e-03	1.365307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11002075099781737,0.004281260837724385,0.030209511221955046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.009115e+01	3.451377e+00	3.198072e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.198643e+01	3.323226e+00	3.350314e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.348905e+00	1.901706e+00	1.722254e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.352432e+00	7.711779e-01	1.320145e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.112670e+00	1.466240e-01	8.292412e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.853989e+00	3.783663e-02	2.770039e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.305605e+00	4.676194e-02	3.464943e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.938598e+00	4.149296e-02	4.009968e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.480291e+00	4.711064e-02	3.785149e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.850166e-01	5.659587e-02	3.447694e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.955008e-01	5.028039e-02	2.382465e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.099565e-01	2.130919e-02	1.596049e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.597884e-02	2.935822e-03	1.830073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.051814577249630595,0.004016455104854856,0.0228516542802234
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.531948e+02	3.007727e+01	3.977832e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.458325e+01	3.665225e+00	9.970561e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.774816e+01	1.062860e+00	5.232064e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.067263e+01	3.249069e-01	3.240447e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.595324e+00	2.131757e-01	3.087361e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.309843e+00	1.010296e-01	2.649937e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.031879e+00	5.818272e-02	1.810140e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.408568e+00	3.510632e-02	2.164769e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.004331e+00	7.757440e-02	3.995611e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.416928e+00	9.241964e-02	5.004054e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.355135e-01	8.114949e-02	4.060145e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.732905e-02	5.190760e-03	2.986151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23209602037305704,0.007888894644339534,0.0412873536493929
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.485800e+00	5.100889e-01	2.039727e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.585628e+00	8.772733e-01	6.053779e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.653753e+00	1.902223e-01	4.616981e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.469563e+00	1.051066e-01	7.214136e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.383004e-01	5.194659e-02	5.303803e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.421841e-01	2.377320e-02	3.378122e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.839310e-01	1.074991e-02	1.729424e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.004440e-02	8.765188e-04	1.531696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.12388945660233212,0.0055157352927645426,0.0262120196722863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.933414e+00	1.077789e+00	4.072111e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.066741e+00	4.287147e-01	4.195201e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.718042e+00	1.540424e-01	5.914832e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.654610e-01	6.076621e-02	3.565170e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.562211e-01	1.921917e-02	2.436068e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.300904e-01	1.194199e-02	1.304969e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.904317e-02	4.539106e-03	7.227366e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.704676e-03	1.252768e-04	6.099698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07097605818602261,0.004708509960224538,0.024537661694248217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.104911e+01	2.579392e+00	1.174939e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.219176e+00	9.614143e-01	9.535715e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.091511e+00	2.550353e-01	8.332978e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.326513e-01	5.803082e-02	4.532150e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.457991e-02	2.259860e-03	3.201819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.23523393018667846,0.007568934183054876,0.04347609256061477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.677868e-01	1.330816e-01	5.312116e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.574975e+00	1.001788e+00	2.906580e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.680053e+00	1.608578e+00	2.911668e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.396250e+00	1.046161e+00	5.333579e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.890578e+00	1.086394e-01	1.009985e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.035507e+00	1.300983e-01	5.164337e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.274887e+00	1.341577e-01	7.019968e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.683397e+00	1.195162e-01	6.879755e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.246648e+00	8.916945e-02	6.020723e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.706445e-01	6.739822e-02	4.781356e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.581443e-01	2.801742e-02	3.631349e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.337715e-01	2.981970e-02	2.507399e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.692970e-01	2.090517e-02	1.303281e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.151360e-02	1.802382e-03	1.084054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13000787113768528,0.007058246453899686,0.028607764733849156
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.292549e-01	5.617050e-01	4.020285e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.960133e+00	2.396600e+00	1.342044e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.332299e+00	2.564612e+00	6.620312e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.127078e+00	1.458090e+00	5.351642e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.801994e+00	3.287748e-01	2.355366e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.456529e+00	3.353270e-01	4.098507e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.294140e+00	2.635265e-01	6.259958e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.373798e+00	1.956153e-01	6.003152e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.698151e+00	1.681512e-01	5.507269e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.197696e+00	9.317767e-02	4.483200e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.256117e-01	6.589071e-02	3.155957e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.304304e-01	2.846532e-02	2.577408e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.149207e-01	2.063884e-02	1.718643e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.597474e-01	1.458583e-02	9.514823e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.100416e-02	1.339452e-03	9.199344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.06717234441005168,0.005836065548678715,0.02227763731175289
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.054452e+00	2.531309e+00	2.209566e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.077276e+01	5.521599e+00	3.795589e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.409665e+01	5.214228e+00	2.156909e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.313402e+01	2.520895e+00	1.278264e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.012496e+01	7.768534e-01	4.581603e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.908295e+00	8.211150e-01	1.043347e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.388804e+00	5.696140e-01	1.140568e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.742174e+00	3.388646e-01	9.541869e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.675056e+00	1.691951e-01	6.982580e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.013576e+00	1.108853e-01	5.057742e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.726236e-01	5.337888e-02	3.614629e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.149839e-02	2.551095e-03	2.005036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.20000699670264951,0.00214767347264036,0.05017896010807807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.111169e+00	1.014749e+00	9.648570e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.933816e+00	1.055812e+00	1.611165e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.476697e+00	5.974435e-02	5.558659e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.667674e+00	3.903234e-02	6.755461e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.794448e-01	3.723453e-02	5.259338e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.162286e-01	1.535921e-02	3.577344e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.363721e-01	1.064748e-02	1.984652e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.423405e-02	4.239479e-03	9.668812e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.421655e-03	3.196116e-04	5.857327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.09657199046412485,0.0016235005763232807,0.030247546838854306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.335016e+01	4.212697e+00	4.970144e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.517816e+00	1.369652e+00	3.612225e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.037585e+00	1.020564e-01	2.494861e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.091167e+00	4.796854e-02	4.879672e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.419860e+00	2.701385e-02	4.522146e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.766977e-01	3.200872e-02	2.960459e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.102458e-01	8.452304e-03	2.119274e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.074901e-01	9.166165e-03	1.190395e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.459198e-02	8.164768e-04	1.587504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04205306457092412,0.0014876153655355231,0.02024848486180489
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.842738e+02	3.493552e+01	5.463999e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.794175e+01	6.373623e-01	3.266127e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.931534e+00	2.398732e-01	3.453527e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.879099e+00	8.154112e-02	1.885936e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.807404e+00	3.023727e-02	3.952213e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.070658e+00	4.532632e-02	4.215637e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.517149e-01	2.377121e-02	3.306684e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.116654e-02	1.740771e-03	2.296639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.19883932448094538,0.003129328202155196,0.047702840174925265
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.664161e+00	9.574531e-01	1.296941e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.585519e+00	1.673977e+00	2.453780e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.046286e+00	1.330862e+00	3.644263e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.725914e+00	5.809108e-01	3.985357e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.063277e+00	3.384588e-02	2.044205e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.444506e+00	1.970899e-03	5.268860e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.048878e+00	4.785353e-02	5.535173e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.634456e+00	2.230735e-02	5.657646e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.242254e+00	4.773087e-02	5.194045e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.828341e-01	3.766460e-02	4.361908e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.795391e-01	1.863032e-02	3.407323e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.322217e-01	2.051862e-02	2.394760e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.648142e-01	1.718953e-02	1.229258e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.145152e-02	1.572674e-03	1.066032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10114990418667236,0.002725935611142538,0.02774770331706966
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.285159e+01	4.071535e+00	2.669480e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.350110e+01	3.410531e+00	3.697698e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.230792e+00	1.427649e+00	6.478824e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.770529e+00	3.887215e-01	1.104797e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.735252e+00	5.344195e-02	1.845710e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.731111e+00	4.541773e-02	2.812636e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.231241e+00	4.317461e-02	3.518592e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.845699e+00	2.131003e-02	3.911491e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.376021e+00	5.594301e-02	3.652133e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.932866e-01	3.575783e-02	3.000902e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.263360e-01	1.734681e-02	2.222001e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.714119e-01	1.934428e-02	1.435865e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.177837e-02	1.900988e-03	1.511130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.046509246819359085,0.0023262538638956914,0.019939966535683695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.704553e+02	2.938216e+01	2.699270e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.017910e+01	2.246799e+00	8.638440e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.603957e+01	3.419591e-01	6.285195e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.022846e+01	3.734870e-01	3.458227e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.423490e+00	1.288061e-01	3.027051e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.232286e+00	1.240131e-01	2.057728e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.975577e+00	5.478834e-02	1.537168e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.318343e+00	4.000529e-02	1.734113e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.874315e+00	6.580264e-02	4.048634e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.292422e+00	5.163789e-02	4.416406e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.435976e-01	5.537455e-02	3.814494e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.119038e-02	2.710728e-03	2.502920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2120702903853204,0.006147584170317716,0.03890615876519363
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.988594e+00	5.790585e-01	1.855089e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.317410e+00	7.529616e-01	1.328834e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.212295e+00	1.236297e-01	5.862454e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.219933e+00	5.366656e-02	6.362774e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.111160e-01	3.024019e-02	4.482521e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.665430e-01	1.835159e-02	2.764082e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.446936e-01	7.772710e-03	1.463877e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.134059e-03	5.450872e-04	1.204964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11389853906126789,0.0037444761047989022,0.023610193894348833
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.610252e+00	1.016798e+00	2.830894e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.417059e+00	3.218661e-01	3.458578e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.453843e+00	8.337767e-02	4.981591e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.643195e-01	3.695085e-02	3.270400e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.102938e-01	1.731810e-02	1.923490e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.996939e-01	5.291937e-03	1.230716e-01
5.050000e-01	4.500000e-02	4.500000e-02	6.719661e-02	5.080387e-03	6.674724e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.846607e-03	9.356867e-05	5.230213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06430928675085851,0.0033851833606353687,0.02183547844608061
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.243739e+01	2.358105e+00	8.115337e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.192612e+00	7.065507e-01	8.474122e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.764176e+00	1.414870e-01	7.155721e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.437715e-01	3.859989e-02	3.806605e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.977135e-02	2.141435e-03	2.865886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2184422247704732,0.005940498881974787,0.0415552569682493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.515303e-01	1.905278e-01	5.995168e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.275986e+00	1.323639e+00	3.103187e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.446232e+00	1.610941e+00	2.279382e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.472189e+00	5.787498e-01	2.800090e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.594919e+00	1.595692e-01	2.529800e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.677021e+00	1.429361e-01	6.278565e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.964573e+00	1.045902e-01	7.130418e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.436648e+00	9.234558e-02	6.168966e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.054009e+00	4.881830e-02	5.486128e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.342136e-01	3.441496e-02	4.098765e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.692657e-01	2.404181e-02	2.951651e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.760971e-01	2.095324e-02	1.983960e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.329282e-01	1.156574e-02	1.127449e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.326750e-03	5.628204e-04	8.304481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.1186074081790618,0.005438101643043092,0.026601567174988225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.558466e+00	8.650221e-01	5.957491e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.050811e+00	3.048060e+00	1.216860e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.401822e+00	2.231652e+00	3.634979e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.136824e+00	8.180938e-01	2.334230e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.420657e+00	3.134894e-01	2.762073e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.965832e+00	2.747309e-01	5.499638e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.918447e+00	2.542356e-01	5.877236e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.074719e+00	1.764445e-01	5.522366e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.452265e+00	9.520957e-02	5.147411e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.032272e+00	4.179021e-02	3.834071e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.143678e-01	4.441792e-02	2.903228e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.696290e-01	2.851836e-02	2.057763e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.786116e-01	1.173351e-02	1.447370e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.383728e-01	1.069836e-02	9.046583e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.672320e-03	3.107374e-04	7.683089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06013506456949029,0.004503233830400029,0.020218145687120964
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.772652e+00	3.553306e+00	2.908038e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.423761e+01	6.631474e+00	3.952091e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.661637e+01	4.938213e+00	1.360325e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.366533e+01	1.584975e+00	1.957562e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.657525e+00	9.059620e-01	6.165074e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.117063e+00	7.368360e-01	1.279567e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.774182e+00	4.159403e-01	1.039762e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.329237e+00	2.278690e-01	8.083065e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.442483e+00	1.296147e-01	6.206740e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.714361e-01	5.514899e-02	4.355175e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.033626e-01	3.716378e-02	3.156467e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.752777e-02	1.692660e-03	1.728457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.1862456876810874,0.001966405363428264,0.04762036737875766
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.654801e+00	1.160456e+00	1.141859e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.776073e+00	7.740207e-01	8.694398e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.354104e+00	5.013383e-02	5.770941e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.514150e+00	1.812345e-02	6.437095e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.625495e-01	2.209370e-02	4.841272e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.479806e-01	1.491392e-02	2.988758e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.922589e-01	6.667510e-03	1.700905e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.524282e-02	2.699317e-03	8.196991e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.239142e-03	6.751639e-05	4.279215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.08964539342488814,0.0013334082275614917,0.028186476822311873
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.643197e+01	4.681324e+00	6.619273e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.372693e+00	8.409449e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.895638e+00	9.295325e-02	2.122210e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.051754e+00	2.585925e-02	4.755388e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.328811e+00	1.959465e-02	4.036812e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.091280e-01	1.863275e-02	2.849645e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.757426e-01	1.049516e-02	1.755852e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.814265e-01	4.436938e-03	1.130455e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.210502e-02	8.455728e-04	1.435520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.038667547600004126,0.0012525518247756273,0.018663037478014996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.953818e+02	3.332730e+01	4.902155e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.647446e+01	6.985780e-01	3.609662e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.900868e+00	1.600501e-01	2.835702e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.826631e+00	4.876517e-02	1.809874e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.721917e+00	1.894907e-02	3.840759e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.000875e+00	3.140749e-02	3.892545e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.019800e-01	1.642821e-02	2.941028e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.762598e-02	1.614544e-03	2.115329e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.18558296242021163,0.0023151388507544335,0.04527351679398134
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.067646e+00	1.137204e+00	1.228496e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.193804e+00	1.808210e+00	4.712720e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.255891e+00	1.106284e+00	7.275761e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.626195e+00	2.540033e-01	1.244299e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.908301e+00	5.842402e-02	3.049392e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.344819e+00	4.543051e-02	5.211854e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.924521e+00	3.283455e-02	5.725654e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.492646e+00	1.693257e-02	5.653638e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.096808e+00	1.170881e-02	4.742717e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.758452e-01	1.670571e-02	3.920816e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.038822e-01	2.197059e-02	2.912291e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.811281e-01	1.563829e-02	1.886319e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.309057e-01	8.232594e-03	1.090458e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.347239e-03	6.417844e-04	8.047940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.09307883955237499,0.0017880973227812347,0.025762153182208286
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.650990e+01	4.902141e+00	3.274666e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.408974e+01	2.958760e+00	3.442910e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.535808e+00	9.652837e-01	2.026966e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.117722e+00	1.512747e-01	5.135353e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.473356e+00	5.735949e-02	1.742748e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.660541e+00	4.349298e-02	2.406091e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.184867e+00	3.252006e-02	3.594080e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.764508e+00	3.052186e-02	3.825860e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.252903e+00	1.047753e-02	3.642655e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.013966e-01	2.589878e-02	2.784041e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.759272e-01	1.760298e-02	1.876920e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.401899e-01	1.109967e-02	1.274905e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.811591e-02	7.283169e-04	1.316884e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04217029446204853,0.0017409585170689232,0.01793884934367824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.841773e+02	2.893448e+01	3.326979e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.696159e+01	1.236893e+00	2.762807e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.544716e+01	2.974658e-01	4.642682e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.880436e+00	2.868747e-01	4.908711e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.353993e+00	1.810103e-01	2.228673e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.171650e+00	4.900416e-02	1.611982e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.887674e+00	3.042424e-02	1.537776e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.204565e+00	2.679846e-02	1.692455e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.751413e+00	3.434886e-02	3.979276e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.177837e+00	4.007079e-02	4.258271e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.696563e-01	4.005034e-02	3.486276e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.659329e-02	2.120263e-03	2.173406e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.19309776371586576,0.003917896902144169,0.03606609323760043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.525177e+00	6.233246e-01	1.226900e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.845573e+00	4.714665e-01	1.561285e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.812102e+00	7.904044e-02	6.228622e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.037621e+00	4.076685e-02	5.647871e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.096211e-01	1.895151e-02	3.664685e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.075684e-01	1.153647e-02	2.254244e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.103492e-01	2.402266e-03	1.237074e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.980357e-03	5.357719e-06	9.431807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.10594977873751571,0.0022597404823083006,0.020530740383095714
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.167116e+00	9.067906e-01	1.802113e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.836288e+00	2.159988e-01	3.135577e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.278289e+00	4.726720e-02	4.358696e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.791589e-01	2.513694e-02	2.639219e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.674713e-01	9.147819e-03	1.734392e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.803883e-01	3.113971e-03	1.029012e-01
5.050000e-01	4.500000e-02	4.500000e-02	5.789203e-02	3.282704e-04	5.449754e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.329167e-03	1.464326e-04	5.084606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.058934514849082395,0.0018637805153603748,0.018629306163594164
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.361330e+01	2.066390e+00	4.611431e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.242589e+00	4.072008e-01	7.696174e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.538545e+00	8.099688e-02	5.884168e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.662441e-01	1.854503e-02	3.264683e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.600676e-02	1.118659e-03	2.429370e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.20191859824393674,0.004211244519879531,0.03926327482471559
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.933265e-01	2.716831e-01	6.877644e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.224833e+00	1.651731e+00	3.070443e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.008229e+00	1.347431e+00	8.117922e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.299119e+00	1.809127e-01	6.187696e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.192843e+00	1.700967e-01	4.479274e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.290983e+00	7.824009e-02	6.922027e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.704744e+00	9.896716e-02	6.084962e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.222561e+00	2.524245e-02	5.828070e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.904253e-01	3.466407e-02	4.505731e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.246615e-01	2.184196e-02	3.517492e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.953050e-01	1.286549e-02	2.628386e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.220240e-01	0.000000e+00	1.627689e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.032391e-01	3.204980e-03	8.856464e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.271787e-03	1.036775e-03	5.967016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.10787082872744629,0.0038175751425566784,0.024290409017797845
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.736670e+00	1.370631e+00	7.621695e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.322470e+00	3.295922e+00	9.578717e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.877335e+00	1.611172e+00	7.321086e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.747246e+00	4.480104e-01	2.647701e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.908913e+00	3.495477e-01	4.700036e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.463385e+00	2.617782e-01	5.398291e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.511108e+00	1.958285e-01	5.832348e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.793584e+00	9.178042e-02	5.205385e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.278087e+00	5.268237e-02	4.198939e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.020575e-01	1.286136e-02	3.183313e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.372273e-01	4.521132e-02	2.398842e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.107197e-01	6.515014e-03	1.937452e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.417592e-01	0.000000e+00	1.314159e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.222233e-01	7.649522e-03	7.443488e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.106452e-03	5.662037e-04	6.501315e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05377134991893985,0.0031552115226996524,0.017902737582613626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.600343e+00	4.976144e+00	3.399512e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.874191e+01	7.695488e+00	4.011891e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.879782e+01	4.097871e+00	6.230614e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.360752e+01	1.318782e+00	4.507640e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.646931e+00	9.218902e-01	1.293941e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.265917e+00	6.342367e-01	1.096995e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.210164e+00	2.425588e-01	9.675731e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.002993e+00	1.184855e-01	7.013777e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.231343e+00	5.101808e-02	5.156863e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.685624e-01	3.319417e-02	3.708079e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.396960e-01	1.440144e-02	2.586962e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.472721e-02	1.258705e-03	1.454427e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.17301368970640843,0.0016207760522781167,0.04464740341889878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.262974e+00	1.277164e+00	1.186273e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.474929e+00	4.829979e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.255230e+00	5.110843e-02	6.221326e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.372886e+00	2.052356e-02	6.127905e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.522078e-01	1.081137e-02	4.205716e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.855521e-01	9.654775e-04	2.541655e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.580834e-01	3.914929e-03	1.500125e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.005125e-02	4.043795e-04	6.318311e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.580266e-03	9.284154e-05	3.298858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.0835554148415546,0.0007406093803385416,0.025774859841167647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.937951e+01	4.940771e+00	5.504396e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.155930e+00	4.779305e-01	2.098479e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.828025e+00	7.951175e-02	2.163305e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.008041e+00	2.215404e-02	4.712362e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.238148e+00	2.602608e-03	4.052943e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.478165e-01	9.512445e-03	2.366993e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.434200e-01	4.484954e-03	1.627059e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.639154e-01	4.158791e-03	9.630210e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.019918e-02	1.688976e-04	1.223289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.03578106029270058,0.0003795991680167615,0.016475644479838188
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.036709e+02	3.074114e+01	3.494338e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.564675e+01	6.439915e-01	4.307719e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.885105e+00	1.119330e-01	2.880058e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.796092e+00	4.899863e-02	1.554197e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.641115e+00	0.000000e+00	3.848945e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.293048e-01	1.668444e-02	3.818909e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.629362e-01	1.825796e-02	2.436289e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.475240e-02	1.656549e-04	1.794274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.17281770026081902,0.0011355728590440317,0.04331064669911158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.622519e+00	1.356888e+00	8.953689e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.708809e+00	1.765271e+00	1.037062e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.263785e+00	8.000702e-01	8.587868e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.436644e+00	9.785901e-02	5.398641e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.720086e+00	3.098861e-02	4.452250e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.255498e+00	7.404382e-02	5.519077e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.774852e+00	0.000000e+00	6.082158e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.376473e+00	2.048471e-02	5.474566e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.724324e-01	0.000000e+00	4.449248e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.824484e-01	1.678913e-02	3.520144e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.375658e-01	1.727295e-02	2.559448e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.302894e-01	0.000000e+00	1.732357e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.034391e-01	2.896630e-03	8.813982e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.272484e-03	9.989624e-04	6.035339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.08597436327412696,0.0007685922232594095,0.02366438049364558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.079695e+01	5.476217e+00	4.073171e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.373822e+01	2.309018e+00	2.313950e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.414772e+00	5.820154e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.573189e+00	3.247422e-02	9.113194e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.351158e+00	8.332404e-02	1.409084e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.597478e+00	6.786572e-02	2.500100e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.113956e+00	3.152511e-02	3.858248e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.662761e+00	4.343039e-03	3.874334e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.162820e+00	5.327990e-03	3.315338e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.290616e-01	1.948590e-02	2.498736e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.253333e-01	1.095565e-02	1.788508e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.128180e-01	0.000000e+00	1.144269e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.542380e-02	9.701278e-04	1.131572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.03847117126022967,0.000659526167317917,0.015810357298079544
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.959170e+02	2.737290e+01	2.897949e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.482808e+01	1.150547e+00	2.312809e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.474979e+01	2.099245e-01	3.359056e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.683872e+00	3.319437e-01	3.037841e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.200310e+00	1.221361e-01	2.599847e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.087877e+00	5.479324e-02	2.283643e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.801328e+00	4.564675e-02	1.665088e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.126865e+00	1.547486e-02	1.594363e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.631173e+00	9.092555e-03	4.216912e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.079959e+00	1.606272e-02	3.813290e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.963825e-01	1.610162e-02	3.113186e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.296756e-02	8.958838e-04	1.835270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.18059965348877985,0.003276594615785139,0.033994612460835544
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.896789e+00	6.370927e-01	1.094416e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.452522e+00	3.022455e-01	1.279467e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.590770e+00	5.016136e-02	6.119703e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.295242e-01	4.773998e-02	4.903632e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.374099e-01	5.264018e-03	3.289472e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.643807e-01	8.126404e-03	1.903560e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.160068e-02	2.534462e-03	1.151332e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.100751e-03	7.087485e-05	8.216381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.1011484568117001,0.0017821304992715892,0.018785237171595637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.480510e+00	8.307164e-01	1.404189e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.532936e+00	1.541039e-01	2.975280e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.169857e+00	5.095053e-02	3.917622e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.316182e-01	1.608682e-02	2.370635e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.460659e-01	1.041176e-02	1.546300e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.604328e-01	3.247599e-03	1.014066e-01
5.050000e-01	4.500000e-02	4.500000e-02	5.032208e-02	1.069861e-03	5.120840e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.865903e-03	0.000000e+00	4.635489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.055567270322447904,0.0014182595404447496,0.017269388442852668
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.427868e+01	1.773804e+00	3.472704e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.708770e+00	3.038989e-01	5.737464e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.425978e+00	6.018059e-02	5.167280e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.141986e-01	1.685133e-02	2.895879e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.311377e-02	8.426511e-04	2.365951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.19002777004779725,0.0039507712395053796,0.03768596615676087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.586704e-01	3.480603e-01	1.037575e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.112566e+00	1.889278e+00	2.911023e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.167571e+00	1.058491e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.976448e+00	8.882979e-02	1.741271e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.871478e+00	1.001501e-01	5.663633e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.060661e+00	8.407552e-02	6.292728e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.509201e+00	4.714490e-02	5.736729e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.079089e+00	3.231640e-02	6.861511e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.961790e-01	3.239868e-02	3.990461e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.569145e-01	1.172433e-02	3.126730e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.498450e-01	1.640972e-02	2.150719e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.966524e-01	1.044759e-02	1.421701e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.600835e-02	3.221730e-03	7.990474e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.238108e-03	9.126636e-04	6.055102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10053203930564898,0.0035687818012408307,0.0228843069658506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.021485e+00	1.839807e+00	1.035228e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.092115e+01	3.296919e+00	6.024273e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.731025e+00	1.045026e+00	2.180721e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.317124e+00	3.795333e-01	4.243093e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.420713e+00	3.393288e-01	4.511587e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.107718e+00	1.386166e-01	5.470103e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.295569e+00	1.266157e-01	4.466232e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.608923e+00	8.724252e-02	4.661255e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.140809e+00	3.551872e-02	4.085057e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.407650e-01	1.575011e-02	4.216002e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.791081e-01	2.665125e-02	2.314138e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.890033e-01	1.829593e-02	1.565751e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.232307e-01	0.000000e+00	1.204201e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.050850e-01	3.428501e-03	7.346288e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.412396e-03	7.342200e-04	5.993339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.04953346221762252,0.0026569196305904347,0.016462514849542684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.174465e+01	6.387848e+00	4.734580e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.285297e+01	8.175877e+00	3.389937e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.997382e+01	3.139416e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.280126e+01	1.155973e+00	1.033276e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.729364e+00	7.241690e-01	1.300415e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.672220e+00	4.442827e-01	9.149150e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.795397e+00	1.431066e-01	8.390383e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.791490e+00	1.024557e-01	5.802094e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.157019e+00	7.758238e-02	4.564758e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.063894e-01	4.348007e-02	5.277643e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.994034e-01	8.728631e-03	2.294286e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.314449e-02	6.022421e-04	1.334519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.16396088001477946,0.0013713673297452988,0.04229007110808555
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.688842e+00	1.347914e+00	1.035271e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.255909e+00	3.941178e-01	2.764710e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.189356e+00	3.140896e-02	6.625857e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.261530e+00	3.775872e-02	5.629527e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.931132e-01	1.579299e-02	3.713598e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.404068e-01	1.156156e-02	2.303924e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.315207e-01	0.000000e+00	1.367359e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.209057e-02	0.000000e+00	5.712341e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.216112e-03	7.898268e-05	2.665006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.07955504878017738,0.0006905636879839666,0.02438550035216787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.095964e+01	4.911388e+00	4.169868e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.571674e+00	3.513095e-01	5.642835e-03
7.250000e-02	2.250000e-02	2.250000e-02	2.803138e+00	6.468859e-02	1.851227e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.980112e+00	1.839887e-02	5.221739e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.176973e+00	1.403816e-02	3.868555e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.116593e-01	1.046825e-02	2.283792e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.254133e-01	1.137830e-02	1.427547e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.463134e-01	0.000000e+00	9.345408e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.508270e-03	0.000000e+00	1.164101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.0337944653182092,0.000365246221356981,0.015434475492854961
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.074941e+02	2.895579e+01	2.481197e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.568261e+01	7.483290e-01	4.714006e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.814940e+00	6.257441e-03	3.215608e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.763969e+00	3.566468e-02	1.434834e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.614581e+00	1.906661e-02	3.736886e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.791379e-01	1.315390e-02	3.419865e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.353772e-01	2.242735e-02	2.310496e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.249528e-02	0.000000e+00	1.701499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.16416182482254787,0.0013038809439217258,0.04165707031124574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.084047e+00	1.470997e+00	1.157561e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.053754e+00	1.747413e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.108120e+00	6.210740e-01	5.203001e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.219249e+00	6.636801e-02	2.277610e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.652604e+00	9.055386e-02	5.161674e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.175324e+00	1.038830e-01	5.653157e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.698937e+00	1.751890e-02	5.851432e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.260473e+00	5.193398e-03	5.096955e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.068784e-01	2.313580e-02	6.039424e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.215884e-01	1.202936e-02	3.301256e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.884183e-01	1.684484e-02	2.284159e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.087533e-01	1.031352e-02	1.489736e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.428635e-02	0.000000e+00	8.188346e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.285994e-03	8.151455e-04	6.208051e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.08150380498606843,0.0009839942859638379,0.02279646735825179
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.402947e+01	5.858513e+00	4.954128e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.276278e+01	1.862861e+00	1.136189e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.623759e+00	2.249918e-01	5.905509e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.399872e+00	1.221540e-01	1.231530e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.224302e+00	8.863718e-02	2.104544e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.561536e+00	9.175803e-02	2.620112e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.064404e+00	7.537767e-02	3.873165e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.607709e+00	2.894330e-02	3.568681e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.098297e+00	2.416960e-02	3.388849e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.854769e-01	1.765888e-02	3.693427e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.022050e-01	1.754783e-02	1.584055e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.933190e-01	3.084447e-03	1.080424e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.359163e-02	1.985801e-04	1.036909e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.03617787731664829,0.0009544273506663509,0.014967302102770155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.023824e+02	2.535139e+01	2.500137e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.439029e+01	1.796659e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.438670e+01	3.299710e-01	5.229696e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.422213e+00	4.024569e-01	3.082808e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.028084e+00	0.000000e+00	4.219058e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.987286e+00	1.217593e-01	1.645002e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.767698e+00	4.599465e-02	1.363184e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.080011e+00	5.098040e-02	1.892439e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.560647e+00	9.384835e-02	3.782676e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.035531e+00	1.390328e-02	5.144002e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.636280e-01	2.833551e-02	2.917550e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.025223e-02	1.082753e-03	1.764074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.16723407040202667,0.0017004135658947872,0.03134783468184346
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.306764e+00	6.463167e-01	5.816612e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.984045e+00	9.084927e-02	1.185719e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.370009e+00	4.654789e-03	5.645494e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.064079e-01	2.334645e-02	4.159835e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.718915e-01	5.818738e-03	2.831273e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.192090e-01	4.601315e-03	1.754970e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.361096e-02	3.076715e-03	9.122134e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.199151e-03	1.533231e-04	6.789936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.09608131021400745,0.0007505400985154675,0.017386126107289457
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.826045e+00	7.883841e-01	5.585153e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.177327e+00	4.777922e-02	3.509279e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.069887e+00	3.241174e-02	3.190341e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.738992e-01	0.000000e+00	2.323501e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.153077e-01	1.306733e-02	1.373160e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.479353e-01	1.656749e-03	8.917071e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.256921e-02	0.000000e+00	4.932076e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.614361e-03	2.786661e-05	4.386268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05248691101544285,0.0008047651326109004,0.015278595217744745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.491137e+01	1.645871e+00	1.849240e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.217703e+00	1.563033e-01	6.071363e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.292847e+00	3.354514e-02	4.451207e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.767854e-01	1.066077e-02	2.749808e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.066603e-02	5.403009e-04	2.034830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.17488927164741017,0.0022968792196053356,0.03612776409218055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.076139e+00	6.561953e-01	2.508227e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.103079e+00	1.918664e+00	2.096482e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.889427e+00	4.844593e-01	9.140788e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.525872e+00	7.245442e-02	3.946644e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.502650e+00	4.957442e-02	6.514379e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.789984e+00	3.786041e-02	5.755599e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.325255e+00	3.106632e-02	4.939860e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.703498e-01	8.745569e-03	4.626051e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.026992e-01	2.365104e-02	3.502092e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.757014e-01	1.211644e-02	2.818946e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.875391e-01	5.735097e-04	1.982134e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.638819e-01	1.644736e-02	1.253524e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.914186e-02	6.708624e-03	6.942281e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.808963e-03	7.129780e-04	4.421143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09178330706899591,0.0022800584824291537,0.02145871648734822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.776179e+00	2.821363e+00	8.460228e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.148443e+01	2.391400e+00	2.369958e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.134607e+00	6.612387e-01	7.998426e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.592885e+00	2.390588e-01	5.573019e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.920575e+00	1.267911e-01	5.708452e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.783143e+00	8.488230e-02	5.757760e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.988150e+00	6.623689e-02	5.048143e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.456197e+00	3.892282e-02	3.947815e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.068194e+00	3.984851e-02	3.027762e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.488688e-01	0.000000e+00	2.958058e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.146846e-01	0.000000e+00	2.060737e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.494424e-01	1.336375e-02	1.434932e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.997182e-01	1.287357e-02	9.899914e-02
4.610000e-01	3.600000e-02	3.600000e-02	9.608922e-02	7.432629e-03	6.577798e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.104175e-03	2.567942e-04	5.611779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04468284551645685,0.002098412888393672,0.01496242165464965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.897401e+01	9.638638e+00	4.562958e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.745871e+01	7.541854e+00	2.364812e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.971698e+01	2.374938e+00	2.385943e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.135393e+01	8.011047e-01	1.291292e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.638596e+00	4.634613e-01	1.340170e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.018173e+00	2.268825e-01	9.588495e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.466098e+00	3.596387e-02	7.555347e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.628487e+00	4.533026e-02	5.079966e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.028110e+00	2.890102e-02	4.187780e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.551650e-01	2.988170e-02	2.729256e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.729945e-01	2.128490e-02	2.249674e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.098117e-02	1.262352e-03	1.162901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.15336237144575543,0.0007630346378448838,0.03961533050443192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.197067e+00	1.404700e+00	6.359115e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.025628e+00	8.699280e-02	3.047442e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.049759e+00	3.199083e-02	6.313447e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.155467e+00	1.708678e-02	5.118179e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.076609e-01	4.175627e-03	3.433943e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.951233e-01	0.000000e+00	2.057032e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.072857e-01	4.213014e-03	1.099410e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.551017e-02	8.816960e-04	4.942347e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.516706e-04	2.339484e-05	2.493636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.07529541961854735,0.00043319507544832547,0.022701488413062576
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.252141e+01	4.793862e+00	3.734940e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.173081e+00	2.308983e-01	2.678695e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.730404e+00	4.281404e-02	1.836486e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.907852e+00	0.000000e+00	5.060109e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.116041e+00	2.113423e-02	3.314648e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.669858e-01	0.000000e+00	2.220078e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.984041e-01	7.272024e-03	1.309397e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.314701e-01	9.962969e-04	8.555689e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.651384e-03	2.381307e-04	1.070244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.031676138932026796,0.00024100673238464793,0.014357498193927315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.140037e+02	2.782059e+01	1.950174e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.533124e+01	4.696804e-01	5.406892e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.781487e+00	4.253250e-02	2.431571e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.707263e+00	8.527415e-03	1.337795e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.534266e+00	0.000000e+00	3.678258e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.230876e-01	8.388392e-03	3.095769e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.982757e-01	5.402945e-03	2.216015e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.097322e-02	3.418119e-04	1.545357e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.15313980151822748,0.0009871109378681575,0.03907613376531954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.901370e+00	1.703710e+00	1.173900e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.036079e+00	1.475088e+00	3.663824e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.800578e+00	2.692157e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.040171e+00	2.778622e-02	3.596463e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.532932e+00	0.000000e+00	5.325030e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.029126e+00	3.488958e-02	5.611668e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.583737e+00	1.144325e-02	5.309491e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.184090e+00	1.254785e-02	4.758444e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.226435e-01	2.247860e-02	3.769792e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.425958e-01	0.000000e+00	3.038869e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.327017e-01	1.093519e-03	2.171608e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.765371e-01	1.318030e-02	1.320467e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.027637e-02	6.129028e-03	6.939265e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.859540e-03	6.682429e-04	4.534341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.07628076139277072,0.0005795686914931292,0.020620814159363177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.816275e+01	6.323376e+00	3.484432e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.082109e+01	1.267525e+00	6.206585e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.024375e+00	1.550727e-01	9.629239e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.149587e+00	3.520865e-02	2.836299e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.142137e+00	7.894175e-02	1.414032e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.452847e+00	3.217848e-03	2.739856e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.004879e+00	1.528202e-02	4.132219e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.558657e+00	2.844033e-02	3.550533e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.032966e+00	1.102976e-02	3.088702e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.272212e-01	0.000000e+00	2.297499e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.659750e-01	1.159686e-02	1.478976e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.777770e-01	1.189760e-02	9.744472e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.141109e-02	6.072033e-04	9.270971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.033602153276784605,0.0006132888195272482,0.013714169792496123
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.109007e+02	2.502566e+01	2.082587e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.285742e+01	7.901437e-01	4.225979e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.385109e+01	2.046138e-01	8.260859e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.107365e+00	0.000000e+00	4.693331e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.056985e+00	1.366143e-01	3.411359e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.919507e+00	9.267110e-02	1.571339e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.688924e+00	5.462515e-02	1.437188e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.970711e+00	0.000000e+00	1.971392e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.504697e+00	4.030554e-02	4.026601e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.550788e-01	2.035316e-02	3.502001e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.296985e-01	2.410801e-02	2.533425e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.756769e-02	9.100154e-04	1.637701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3340650777463588,0.00358035407959717,0.04248588968876904
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.946109e-01	1.367601e-01	3.146207e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.106816e+00	7.878882e-01	8.701448e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.580986e+00	7.886178e-01	4.160189e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.558749e+00	9.766725e-02	4.325177e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.526629e+00	8.571628e-02	6.094237e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.285920e+00	3.725447e-02	7.512675e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.240361e-01	1.761717e-02	4.619746e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.320967e-02	1.652469e-03	4.061714e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.1863546501308485,0.003587919941388684,0.026929684916693508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.549510e+00	4.505826e-01	1.372442e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.027429e+00	8.965272e-01	1.307592e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.184411e+00	1.614650e-01	1.023287e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.118268e+00	9.870386e-02	4.948990e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.590266e-01	3.240915e-02	4.291145e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.415383e-01	1.461894e-02	2.462045e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.143671e-01	9.566437e-03	1.093859e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.124050e-03	6.369006e-04	7.823200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.08714094885428456,0.0032884217809431154,0.023907520403814997
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.759652e+00	1.667906e+00	6.076398e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.792691e+00	7.995520e-01	1.804527e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.676040e+00	2.619549e-01	7.529374e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.132338e+00	6.896908e-02	6.419628e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.455186e-02	2.927006e-03	3.330750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3067326718789334,0.0037849124543775092,0.03862755627571124
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.378243e-01	1.276771e-01	3.612894e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.655370e-01	2.793236e-01	2.733034e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.178568e+00	5.021542e-01	5.905927e-02
1.700000e-01	2.000000e-02	2.000000e-02	1.926400e+00	6.843030e-01	9.226878e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.698407e+00	7.354355e-01	4.075945e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.196899e+00	5.302283e-01	3.784376e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.335490e+00	2.353407e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.090082e+00	3.155633e-02	1.645208e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.645350e+00	8.504303e-02	4.254854e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.004507e+00	5.267044e-02	5.831342e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.307210e+00	4.548193e-02	5.850527e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.580944e-01	2.819333e-02	4.649996e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.618753e-01	1.743693e-02	2.715405e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.350688e-02	1.320661e-03	2.054834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.18243131067315066,0.003775741142239969,0.025351424015558094
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.016365e-01	2.482253e-01	1.199124e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.135745e+00	4.690333e-01	1.296398e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.021427e+00	7.442674e-01	1.893216e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.064518e+00	9.365010e-01	1.366047e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.984686e+00	8.847199e-01	1.699170e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.534985e+00	7.227187e-01	9.783825e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.569199e+00	4.184043e-01	3.678483e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.131909e+00	1.455099e-01	6.171451e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.347731e+00	7.783043e-02	2.214393e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.484110e+00	1.144343e-01	3.876881e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.651042e+00	4.968072e-02	4.398372e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.904935e-01	3.800873e-02	3.651233e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.241678e-01	2.407634e-02	2.563620e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.358790e-01	1.198790e-02	1.448424e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.700587e-02	1.045189e-03	1.220064e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08277028569728534,0.003373126382860192,0.018382570518377245
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.676236e+00	1.615205e+00	8.467893e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.240281e+00	2.129126e+00	8.402474e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.648618e+00	2.361577e+00	7.559649e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.243670e+00	2.081638e+00	4.303169e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.518186e+00	1.361506e+00	1.157263e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.355214e+00	4.751770e-01	1.764638e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.324550e+00	2.725755e-01	4.361307e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.242708e+00	2.063436e-01	7.062620e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.575146e+00	1.362151e-01	7.415303e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.426885e+00	8.518162e-02	5.824897e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.102555e-01	4.360559e-02	3.983283e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.493261e-02	2.262024e-03	1.745221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.29871973516967365,0.0021028785347531054,0.04931754173023167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.470559e-01	2.155735e-01	8.081469e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.614774e+00	7.955855e-01	2.691456e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.947692e+00	8.309607e-01	3.132410e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.170853e+00	8.562374e-02	3.944407e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.347984e+00	5.017981e-02	5.620522e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.258770e+00	2.675838e-02	7.216348e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.651716e-01	8.450935e-03	4.812464e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.086246e-01	1.003876e-02	2.319086e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.089699e-02	7.267915e-04	1.499660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1552151091018558,0.00174596868964777,0.03206877104303715
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.113470e+00	4.608632e-01	2.432298e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.351562e+00	1.345102e+00	4.705807e-02
7.250000e-02	2.250000e-02	2.250000e-02	4.973356e+00	1.162772e+00	9.837595e-02
1.210000e-01	2.600000e-02	2.600000e-02	4.427080e+00	3.906244e-01	1.441782e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.866785e+00	4.921829e-02	2.600821e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.421268e+00	3.955490e-02	4.670745e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.242482e-01	1.570355e-02	3.615840e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.693692e-01	1.824188e-02	2.040103e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.050326e-02	2.104235e-03	2.170162e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.053713722214618786,0.0017046345335231736,0.019937444467674426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.064118e+01	9.680819e+00	4.262658e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.672188e+01	6.184712e+00	3.711005e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.507725e+01	1.922026e+00	8.482620e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.463976e+00	1.253733e-01	1.978604e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.657350e+00	5.923204e-02	5.295805e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.217512e+00	6.347670e-02	5.445444e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.289708e-01	4.387458e-02	3.939381e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.780574e-02	2.046671e-03	1.944329e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.27660212464502076,0.002074292962650881,0.04242439172962459
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.876296e-01	3.162086e-01	7.087917e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.032048e+00	4.539556e-01	5.102491e-03
1.050000e-01	1.500000e-02	1.500000e-02	1.507334e+00	6.117504e-01	4.320079e-02
1.350000e-01	1.500000e-02	1.500000e-02	1.988730e+00	7.081134e-01	1.602258e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.470740e+00	6.809433e-01	4.355147e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.871627e+00	5.541778e-01	2.203480e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.972177e+00	2.912126e-01	1.743018e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.787164e+00	6.059472e-03	1.134641e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.356038e+00	3.348957e-02	3.824824e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.821931e+00	2.916663e-02	5.293121e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.209879e+00	1.819983e-02	5.483514e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.839656e-01	1.944387e-02	4.320600e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.246400e-01	1.255039e-02	2.450204e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.237855e-02	1.203633e-03	1.990874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.15680402128279283,0.0021214014252027846,0.027650334586683006
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.061236e+00	9.976800e-01	3.718741e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.492677e+00	9.059804e-01	4.545599e-02
2.875000e-02	6.250000e-03	6.250000e-03	3.395183e+00	1.164366e+00	1.401640e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.020842e+00	1.113939e+00	8.195290e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.463677e+00	8.846570e-01	1.088533e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.471789e+00	7.293620e-01	6.374237e-02
1.115000e-01	1.650000e-02	1.650000e-02	4.034802e+00	3.248438e-01	4.244508e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.350153e+00	1.168927e-02	7.001289e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.484987e+00	4.319692e-02	2.781879e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.606614e+00	4.146718e-02	3.658487e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.885138e-01	2.622645e-02	3.252377e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.080016e-01	1.631696e-02	2.074175e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.038064e-02	6.381530e-04	2.130183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06161384552512933,0.0019421638787852497,0.018463913030191015
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.361034e+01	1.073323e+01	9.564372e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.774627e+01	7.140535e+00	6.355998e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.313728e+01	4.253458e+00	3.970166e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.830049e+01	2.722439e+00	1.854119e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.313791e+01	1.462076e+00	3.040700e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.991938e+00	6.415252e-01	6.782604e-02
4.125000e-02	8.750000e-03	8.750000e-03	6.022136e+00	1.303624e-01	1.779304e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.036068e+00	0.000000e+00	3.597578e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.678274e+00	8.056104e-02	4.766509e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.659966e+00	4.879072e-02	4.962545e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.671692e-01	4.726475e-02	4.018560e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.349101e-02	2.140930e-03	2.162641e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3144145258393021,0.0034704397017821798,0.042909066398379325
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.875669e-01	1.626310e-01	3.003861e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.704836e+00	9.261730e-01	9.486431e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.901653e+00	6.911733e-01	6.289919e-03
3.500000e-01	3.000000e-02	3.000000e-02	3.244224e+00	7.945483e-02	1.925932e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.990687e+00	6.775263e-02	6.998913e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.757902e-01	3.430154e-02	6.612149e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.275669e-01	1.542663e-02	3.947956e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.018182e-02	9.443941e-04	3.818176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.1694217248158143,0.003581176276017839,0.02739172509030996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.182315e+00	5.688379e-01	1.759996e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.601265e+00	8.276942e-01	4.556709e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.499732e+00	1.459576e-01	2.288252e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.564588e+00	7.083547e-02	5.067194e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.910350e-01	2.831382e-02	3.623127e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.119139e-01	8.795872e-03	2.150282e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.126224e-01	2.967111e-03	1.086234e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.750286e-03	2.315552e-04	8.439565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08144937082179457,0.0029876793478928743,0.023022435717510253
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.471761e+00	1.874673e+00	6.356747e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.930910e+00	6.525468e-01	3.215409e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.907056e+00	2.030520e-01	7.585187e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.985398e-01	5.140413e-02	5.376636e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.752514e-02	1.522021e-03	3.153496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.29394929060157204,0.003872161372930394,0.04089634211254162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.081528e-01	1.256083e-01	2.904049e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.257258e-01	3.324195e-01	4.641249e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.403798e+00	6.173457e-01	7.156182e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.326026e+00	8.355552e-01	8.164917e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.103263e+00	7.808496e-01	6.877246e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.475386e+00	4.870650e-01	6.276729e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.361509e+00	8.747696e-02	2.204333e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.943830e+00	6.155300e-02	2.750612e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.339304e+00	5.464276e-02	5.274390e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.686545e+00	4.790613e-02	6.225400e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.077659e+00	5.019813e-02	5.661423e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.380503e-01	3.301042e-02	4.257264e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.164793e-01	1.241716e-02	2.574831e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.249614e-02	1.330448e-03	2.111161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.16895435251196866,0.0037936731868556117,0.02702218011465865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.931384e-01	2.825084e-01	1.169408e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.462511e+00	6.312800e-01	1.943074e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.718702e+00	9.823527e-01	2.280187e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.001570e+00	1.131706e+00	2.260270e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.909300e+00	1.027049e+00	1.364623e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.117430e+00	6.861062e-01	4.395154e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.695744e+00	3.034218e-01	2.890330e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.852858e+00	1.075192e-01	1.498350e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.878015e+00	1.096320e-01	3.706733e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.011353e+00	6.164967e-02	4.777964e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.331597e+00	6.238843e-02	4.268539e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.162761e-01	4.220898e-02	3.345765e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.547551e-01	1.559802e-02	2.373186e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.155310e-01	1.009448e-02	1.398610e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.649045e-02	8.678158e-04	1.283729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.07747474455734021,0.0032191460585316856,0.01880062989244767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.841582e+00	1.861059e+00	1.073512e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.491872e+00	2.513392e+00	1.022386e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.477318e+00	2.878668e+00	8.089742e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.088361e+01	2.249818e+00	4.703369e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.027262e+01	1.219167e+00	3.128826e-02
6.000000e-02	1.000000e-02	1.000000e-02	8.062998e+00	3.184215e-01	2.317963e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.595743e+00	2.491883e-01	6.177869e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.610366e+00	1.922894e-01	7.786035e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.184775e+00	1.315078e-01	7.044401e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.254374e+00	7.373005e-02	5.298780e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.651598e-01	4.996611e-02	3.612797e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.470144e-02	1.700352e-03	1.793182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.279015931061158,0.002369524256359057,0.05167592885751082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.726238e-01	2.871340e-01	8.548283e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.106696e+00	9.836034e-01	3.663278e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.305064e+00	7.755966e-01	3.851310e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.961284e+00	8.205112e-02	1.945673e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.903166e+00	3.147680e-02	6.817569e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.000233e+00	2.239571e-02	6.484676e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.765351e-01	1.198378e-02	4.142331e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.893881e-01	4.471239e-03	2.134621e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.113225e-02	2.442403e-04	1.553663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.13936304581575157,0.0015982511639483776,0.03247702787640938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.806691e+00	7.072963e-01	2.271252e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.983471e+00	1.730213e+00	9.706885e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.846127e+00	1.135286e+00	2.541194e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.005243e+00	1.182543e-01	7.057233e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.249516e+00	5.250874e-02	3.915211e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.109494e+00	2.767672e-02	4.357741e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.478723e-01	1.869784e-02	3.025304e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.611828e-01	1.028023e-02	1.840151e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.124185e-02	4.981766e-04	2.220951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05005292997225061,0.0013528430945017322,0.01998884722845752
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.930970e+01	1.518849e+01	7.989894e-01
6.250000e-03	3.750000e-03	3.750000e-03	3.310262e+01	6.248226e+00	1.152024e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.421753e+01	1.373068e+00	3.896328e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.048857e+00	2.124736e-02	2.930629e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.151039e+00	5.532851e-02	5.354754e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.121290e+00	5.414605e-02	4.824585e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.497075e-01	3.625010e-02	3.397315e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.126330e-02	7.799991e-04	2.056070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.262205864368813,0.0023470731682584955,0.04556337125888649
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.386661e-01	3.706530e-01	8.279639e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.271205e+00	5.862139e-01	2.522999e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.836278e+00	7.615538e-01	3.323326e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.374145e+00	8.314971e-01	2.900507e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.839745e+00	7.425478e-01	4.029994e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.065545e+00	4.866860e-01	2.591760e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.971859e+00	1.195448e-01	1.852120e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.640135e+00	2.729723e-02	2.178207e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.091642e+00	1.375017e-02	4.647458e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.543560e+00	3.900542e-02	5.746171e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.014144e+00	2.696606e-02	5.302611e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.896330e-01	2.548923e-02	3.916876e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.910976e-01	9.753750e-03	2.398923e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.171484e-02	1.069984e-03	2.061432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1429085453839706,0.002147140186049168,0.028526434998374817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.353854e+00	1.121788e+00	3.808715e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.624717e+00	1.293326e+00	7.566253e-02
2.875000e-02	6.250000e-03	6.250000e-03	4.709979e+00	1.469376e+00	8.480152e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.289839e+00	1.268998e+00	5.525061e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.328016e+00	9.894246e-01	5.077427e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.741997e+00	5.452181e-01	1.109949e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.891797e+00	1.746424e-01	4.662772e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.004699e+00	2.799583e-02	1.341255e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.079923e+00	2.457023e-02	3.444354e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.318414e+00	3.833682e-02	3.688446e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.506731e-01	3.129056e-02	2.958871e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.657078e-01	1.146488e-02	1.929499e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.980384e-02	1.122022e-03	2.115230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.056704443607320645,0.0018293008610631156,0.018648024359968554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.904251e+01	1.481934e+01	1.254126e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.582897e+01	7.007943e+00	4.594198e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.694687e+01	4.206224e+00	4.291391e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.933707e+01	2.370022e+00	3.807914e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.287033e+01	1.141018e+00	1.649663e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.253218e+00	4.213890e-01	2.663216e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.066913e+00	3.020322e-02	3.209094e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.278450e+00	2.763932e-02	4.253459e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.304023e+00	4.541696e-02	4.568481e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.484033e+00	5.068482e-02	4.778561e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.075632e-01	3.612851e-02	3.650495e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.378130e-02	2.154568e-03	2.203773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.28636314088799103,0.003027166614988641,0.04081704613173592
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.897090e-01	2.139793e-01	3.888385e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.632440e+00	1.057089e+00	7.654970e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.949237e+00	4.482998e-01	3.265761e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.583792e+00	5.596752e-02	5.056281e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.407842e+00	4.462278e-02	7.133371e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.859962e-01	1.989422e-02	5.228922e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.066104e-01	8.326639e-03	2.832639e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.353348e-02	8.875383e-04	2.916944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.14662458033311107,0.0028512446450193463,0.025913958268265896
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.321477e+00	7.365013e-01	1.796208e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.544694e+00	6.419881e-01	1.088231e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.532506e+00	9.107527e-02	4.219357e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.096555e+00	3.741319e-02	4.477228e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.241157e-01	2.046961e-02	2.831340e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.542953e-01	3.311300e-03	1.667560e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.011967e-01	3.551818e-03	8.900006e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.552867e-03	1.429218e-04	7.634183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.0707263701406667,0.0020846161691584625,0.020020198472593342
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.081818e+01	1.948224e+00	4.866233e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.551442e+00	3.671812e-01	3.990921e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.137896e+00	1.198516e-01	6.850882e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.683847e-01	3.275029e-02	4.362109e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.333156e-02	1.031146e-03	2.598951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2724366527555117,0.0031952691569199776,0.04066265385830192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.124897e-01	1.380669e-01	2.586698e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.126330e-01	4.363623e-01	4.865647e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.908654e+00	8.454811e-01	7.293283e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.986287e+00	9.544413e-01	8.332340e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.674107e+00	7.428783e-01	5.831728e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.689559e+00	2.846298e-01	2.681518e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.200869e+00	3.170995e-02	1.941829e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.554110e+00	6.682982e-02	5.039032e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.887282e+00	4.269292e-02	6.330906e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.296674e+00	3.957738e-02	6.167500e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.107437e-01	3.114387e-02	4.842360e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.768996e-01	1.848584e-02	3.317666e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.388467e-01	1.321938e-02	1.983410e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.759382e-02	5.127835e-04	1.664103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.14971069235581666,0.0029893396016117124,0.02594732871952865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.110547e-01	3.485944e-01	1.249066e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.232655e+00	9.267623e-01	2.047892e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.101998e+00	1.327505e+00	2.445145e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.585554e+00	1.413220e+00	1.980772e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.031764e+00	9.912005e-01	8.687255e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.467238e+00	4.330401e-01	6.896592e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.398121e+00	9.473432e-02	1.371896e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.232333e+00	9.967460e-02	3.700704e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.247488e+00	7.704169e-02	4.918160e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.533759e+00	4.761021e-02	4.445586e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.004541e+00	4.147507e-02	3.781346e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.229717e-01	2.423559e-02	2.838898e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.566356e-01	1.282965e-02	1.891759e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.754161e-01	6.790376e-03	1.110766e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.398528e-02	4.787906e-04	1.065838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.06722045099888212,0.002521185205692847,0.017121692394433258
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.937373e+00	2.526263e+00	1.102811e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.378659e+00	3.551560e+00	1.257826e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.305975e+01	3.517110e+00	7.707771e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.302926e+01	2.040579e+00	2.139005e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.050907e+01	5.885114e-01	1.855711e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.277405e+00	3.011903e-01	5.830901e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.628741e+00	2.420737e-01	8.363318e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.862421e+00	1.675915e-01	7.057445e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.681716e+00	9.550468e-02	6.284368e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.695763e-01	5.016201e-02	4.445287e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.231079e-01	2.853334e-02	2.998279e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.049026e-02	9.918671e-04	1.465659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.25317549345648743,0.0026083196548686294,0.05039726482049989
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.902781e-01	3.840272e-01	8.935267e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.851807e+00	1.183901e+00	2.394653e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.553659e+00	5.055644e-01	1.144147e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.555085e+00	9.199879e-02	4.677067e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.439034e+00	2.994576e-02	7.159135e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.493066e-01	1.559164e-02	5.399524e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.614113e-01	8.682876e-03	3.113498e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.477359e-01	4.210419e-03	1.616759e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.501436e-03	1.918923e-04	1.306365e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.12118258204031157,0.001624953544549973,0.03080572036737192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.123725e+00	1.130393e+00	1.920779e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.271471e+00	2.036710e+00	6.348441e-02
7.250000e-02	2.250000e-02	2.250000e-02	6.137779e+00	8.174466e-01	2.014471e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.345123e+00	1.036749e-01	2.221689e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.705479e+00	4.942755e-02	4.715841e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.705882e-01	3.247326e-02	3.820856e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.463763e-01	1.240126e-02	2.435063e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.240400e-01	2.455304e-03	1.478354e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.018733e-02	4.683185e-04	1.908892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04356183534065143,0.0010210949108241663,0.01794565974095607
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.169703e+01	2.114384e+01	1.244956e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.732761e+01	5.762960e+00	2.027807e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.201244e+01	4.494657e-01	3.623183e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.714369e+00	7.163165e-02	4.367945e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.833445e+00	9.169210e-02	5.002732e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.573738e-01	4.389579e-02	4.289008e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.751004e-01	1.637875e-02	2.983629e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.058900e-02	4.299572e-04	1.730474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.24071637127295614,0.0018025164175721753,0.04575579644981259
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.859101e-01	4.637923e-01	9.595164e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.668586e+00	7.646958e-01	3.110158e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.368449e+00	9.465627e-01	1.250625e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.950495e+00	9.458956e-01	4.446382e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.282796e+00	6.978124e-01	3.420244e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.245139e+00	3.062932e-01	4.629673e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.879744e+00	2.969673e-02	1.301688e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.337313e+00	1.745646e-02	4.199998e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.726957e+00	7.900442e-03	5.767795e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.229721e+00	1.794078e-02	5.635519e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.014951e-01	2.773060e-02	4.630304e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.580623e-01	1.069592e-02	3.214423e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.277715e-01	1.441749e-02	1.874687e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.743266e-02	3.757503e-04	1.633454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.12436489764774872,0.0015963341422581545,0.02719106360180923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.330477e+00	1.390402e+00	3.562725e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.569809e+00	1.833620e+00	7.172425e-02
2.875000e-02	6.250000e-03	6.250000e-03	6.617787e+00	1.740048e+00	9.622916e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.811871e+00	1.364426e+00	6.630958e-02
6.000000e-02	1.000000e-02	1.000000e-02	6.025223e+00	8.757376e-01	3.770037e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.783793e+00	3.398550e-01	1.792885e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.536444e+00	2.131743e-02	1.086823e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.488957e+00	3.159590e-02	3.053511e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.676301e+00	1.454441e-02	3.908600e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.047137e+00	2.376739e-02	3.387409e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.951992e-01	1.989983e-02	2.594753e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.966970e-01	9.396662e-03	1.628622e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.511408e-02	6.589374e-04	1.720036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.048557857760119005,0.0013428352773043814,0.016823475737119897
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.509404e+01	1.963317e+01	1.322223e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.357936e+01	7.188740e+00	5.302110e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.912110e+01	3.676679e+00	8.044528e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.941653e+01	1.731190e+00	2.747364e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.196070e+01	6.382734e-01	9.446371e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.789972e+00	0.000000e+00	3.635865e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.060487e+00	2.802737e-02	3.995763e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.743428e+00	2.141700e-02	4.118835e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.979226e+00	3.577611e-02	4.460274e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.251273e+00	3.971237e-02	4.469316e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.776707e-01	2.194585e-02	3.313907e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.903370e-02	1.589118e-03	1.842345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.26210846149721756,0.00209796869758061,0.039916169750755626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.634048e-01	2.835870e-01	3.881700e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.366125e+00	1.094793e+00	2.687701e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.568477e+00	1.412060e-01	4.678241e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.001300e+00	6.062006e-02	6.436005e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.057278e+00	1.985471e-02	6.595632e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.279508e-01	9.317310e-03	4.342153e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.341932e-01	4.549777e-03	2.333705e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.634200e-02	0.000000e+00	2.296437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.12948250291574942,0.001834369435320865,0.024711949617226503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.394977e+00	8.325968e-01	1.402943e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.785418e+00	3.875463e-01	1.269680e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.932427e+00	6.728392e-02	4.720434e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.753487e-01	1.799370e-02	3.874585e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.391698e-01	1.021549e-02	2.441738e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.178517e-01	1.576742e-03	1.476840e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.454808e-02	8.028339e-04	7.740797e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.818329e-03	0.000000e+00	6.898258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06284673596091915,0.001207226297011109,0.018166025569255992
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.250670e+01	1.908877e+00	3.470746e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.327270e+00	3.322361e-01	4.730289e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.720585e+00	4.806960e-02	6.415107e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.520033e-01	1.481535e-02	3.738796e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.827550e-02	4.594535e-04	2.299810e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.25347348940081416,0.0024014657541189255,0.04097389893113057
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.303159e-01	1.588406e-01	2.854084e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.054154e+00	5.639699e-01	6.983096e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.485889e+00	1.029685e+00	5.736552e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.667596e+00	1.071480e+00	6.214062e-02
2.100000e-01	2.000000e-02	2.000000e-02	4.054024e+00	6.180048e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.649351e+00	5.252343e-02	8.128404e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.866291e+00	1.259112e-02	4.223952e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.141506e+00	5.169631e-02	6.192406e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.525090e+00	4.951582e-02	6.555731e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.023540e+00	2.675579e-02	5.577926e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.385632e-01	1.393766e-02	4.248696e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.733219e-01	1.213365e-02	2.992401e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.819476e-01	2.775214e-03	1.614340e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.298843e-02	4.576576e-04	1.387445e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.13444778324349532,0.002252824770558215,0.025616724282725323
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.203330e-01	4.500202e-01	1.120211e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.308162e+00	1.267321e+00	3.237436e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.802279e+00	1.745586e+00	2.022703e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.942938e+00	1.498220e+00	1.205108e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.499523e+00	7.356919e-01	4.669675e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.174932e+00	1.593376e-01	1.000473e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.801156e+00	8.345176e-02	3.446591e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.670510e+00	9.457449e-02	4.841428e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.815684e+00	5.112592e-02	4.852965e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.235353e+00	4.373774e-02	4.134441e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.162319e-01	1.703942e-02	3.435241e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.210434e-01	2.147980e-02	2.490213e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.963213e-01	7.038810e-03	1.698868e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.454260e-01	0.000000e+00	1.002750e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.095061e-02	3.213638e-04	9.444386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.059253976359097855,0.0018436902238996508,0.016259549521495324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.444711e+00	3.180963e+00	1.401943e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.311883e+01	4.678314e+00	1.464439e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.617779e+01	3.786859e+00	5.392992e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.405833e+01	1.551877e+00	2.461279e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.977452e+00	3.691519e-01	4.230327e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.353076e+00	2.867841e-01	8.184748e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.853120e+00	2.053673e-01	8.368210e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.332855e+00	8.968289e-02	7.190203e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.402449e+00	6.982052e-02	5.362052e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.083739e-01	2.204725e-02	3.959474e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.363623e-01	9.847998e-03	2.732688e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.667337e-02	6.224465e-04	1.303457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.23203799257486662,0.002209375274102615,0.050039924238182765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.653642e-01	5.020909e-01	7.893768e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.519924e+00	1.312489e+00	5.565350e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.488191e+00	2.170019e-01	5.705828e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.126359e+00	4.996425e-02	6.313178e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.173008e+00	3.234321e-02	6.851700e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.100346e-01	4.375720e-03	4.643394e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.878508e-01	4.240805e-03	2.661284e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.098954e-01	1.413667e-03	1.324958e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.166845e-03	0.000000e+00	1.029425e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.10770530179097114,0.001385152460338393,0.03008402306641554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.021014e+00	1.728027e+00	5.347595e-02
3.500000e-02	1.500000e-02	1.500000e-02	9.213876e+00	2.317176e+00	3.241237e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.600052e+00	4.176347e-01	2.327715e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.655678e+00	5.555614e-02	4.015292e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.471311e+00	6.515123e-02	4.662954e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.575435e-01	1.810244e-02	3.471786e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.925202e-01	5.686727e-03	2.163174e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.950109e-01	1.731053e-03	1.370039e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.652261e-02	0.000000e+00	1.708596e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.038481799639588254,0.00080242993715475,0.016995543360443635
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.168159e+02	2.561748e+01	7.273180e-01
6.250000e-03	3.750000e-03	3.750000e-03	3.653198e+01	4.513437e+00	1.218136e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.075434e+00	6.963013e-02	4.306822e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.186309e+00	1.495220e-01	4.380473e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.680060e+00	6.496544e-02	5.026532e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.695520e-01	3.182551e-02	4.014723e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.245619e-01	4.663427e-03	2.874231e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.746514e-02	4.157568e-04	1.565746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.22252190471688732,0.0010371961645700423,0.046154374863239755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.048509e+00	5.557249e-01	1.100556e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.122139e+00	9.842246e-01	1.525368e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.921017e+00	1.093453e+00	2.607988e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.467792e+00	1.028671e+00	3.696756e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.574207e+00	6.137582e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.228056e+00	7.073630e-02	3.689815e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.679848e+00	3.844423e-02	3.158597e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.018759e+00	0.000000e+00	5.711657e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.465626e+00	3.135456e-02	5.904227e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.020564e+00	1.736809e-02	5.509003e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.538263e-01	6.206304e-03	4.190960e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.689653e-01	1.097464e-02	2.889288e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.777248e-01	2.293531e-03	1.568764e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.299546e-02	3.786610e-04	1.382012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.1107660132004523,0.000946212756813794,0.026813843764783005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.773734e+00	1.864688e+00	2.454567e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.777518e+00	2.466954e+00	1.092048e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.468311e+00	1.962920e+00	1.068055e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.664228e+00	1.284867e+00	1.397555e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.082567e+00	7.133699e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.387661e+00	1.163930e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.039212e+00	0.000000e+00	2.550770e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.110098e+00	1.478186e-02	3.812698e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.441186e+00	2.952403e-02	3.962506e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.979312e-01	8.629849e-03	3.177645e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.139007e-01	1.234478e-02	2.376136e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.519539e-01	5.621756e-03	1.439855e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.070090e-02	1.881920e-04	1.560030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04266974730211233,0.0008598892104072497,0.01592887091926809
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.122621e+02	2.285262e+01	7.943034e-01
3.750000e-03	1.250000e-03	1.250000e-03	4.684249e+01	6.688613e+00	1.257408e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.894118e+01	2.899452e+00	3.997714e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.791535e+01	1.210548e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.764864e+00	1.870003e-02	5.173435e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.612353e+00	1.971593e-02	4.272326e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.540351e+00	3.344853e-02	3.405458e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.473570e+00	4.313006e-02	3.976930e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.797708e+00	3.996156e-02	4.613416e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.127881e+00	3.447799e-02	4.089118e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.888149e-01	5.209904e-03	3.032060e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.446717e-02	1.061079e-03	1.703514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.24489807705030608,0.001573468811954748,0.03898149254293487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.144137e+00	3.476749e-01	4.082822e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.722437e+00	1.047864e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.086473e+00	2.287241e-02	1.950280e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.647333e+00	8.137870e-03	6.912927e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.941223e-01	2.046990e-02	5.672799e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.495872e-01	9.071940e-03	3.726768e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.954748e-01	3.086117e-03	2.039385e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.235559e-02	0.000000e+00	1.913235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1191612510113951,0.0010724556482426262,0.023472850370498538
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.132443e+00	8.793986e-01	7.837082e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.054079e+00	1.495035e-01	1.335800e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.630260e+00	3.225569e-02	4.652520e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.608378e-01	8.518926e-03	3.454184e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.053346e-01	9.455294e-03	2.216755e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.019939e-01	4.214698e-03	1.313699e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.251997e-02	0.000000e+00	7.500683e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.850293e-03	0.000000e+00	6.104885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.05860016019706338,0.000892392182043851,0.016926689569065567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.346070e+01	1.816959e+00	2.401550e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.586549e+00	2.221967e-01	5.194847e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.493902e+00	3.415426e-02	5.759016e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.109184e-01	2.241358e-02	3.337162e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.549496e-02	3.980428e-04	2.158498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.23937631789847663,0.0017226005008198764,0.04079874940269518
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.575738e-01	1.836911e-01	4.005935e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.344315e+00	7.296647e-01	7.799374e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.077191e+00	1.191789e+00	2.328445e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.153880e+00	1.014049e+00	3.589344e-02
2.100000e-01	2.000000e-02	2.000000e-02	4.158602e+00	4.284911e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.403619e+00	2.124335e-02	2.282450e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.520823e+00	4.205484e-03	5.656886e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.829888e+00	2.505778e-02	6.688540e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.296231e+00	4.752082e-02	6.244367e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.651671e-01	1.692836e-02	4.971776e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.389150e-01	0.000000e+00	3.792562e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.193816e-01	5.058267e-03	2.462155e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.551485e-01	4.543627e-03	1.475189e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.059591e-02	5.971163e-04	1.129860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.12420143436532999,0.001722163594283524,0.02518627676487442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.205276e+00	5.785019e-01	1.532447e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.668142e+00	1.747866e+00	3.412015e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.413983e+00	2.054405e+00	1.548260e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.659007e+00	1.294592e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	6.250164e+00	4.257966e-01	2.973411e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.585892e+00	9.009218e-02	2.956097e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.259922e+00	4.613932e-02	4.713535e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.300928e+00	5.378520e-02	4.926174e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.582573e+00	3.363053e-02	4.772169e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.080984e+00	4.831814e-02	3.819246e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.201340e-01	9.684938e-03	3.009783e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.561728e-01	0.000000e+00	2.334697e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.714972e-01	1.230234e-02	1.583679e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.329905e-01	2.855615e-03	9.193289e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.532049e-03	3.429509e-04	8.330880e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.05337727561578626,0.0014062014849894333,0.0159365860985846
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.493249e+00	4.160627e+00	1.797061e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.739683e+01	5.935426e+00	1.451750e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.896013e+01	3.773762e+00	1.681216e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.411984e+01	1.000055e+00	3.372638e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.899969e+00	3.624185e-01	7.869247e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.382288e+00	1.942888e-01	9.000135e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.260332e+00	1.854620e-01	8.322995e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.986495e+00	6.583379e-02	6.769782e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.207310e+00	2.018493e-02	4.704683e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.201766e-01	9.144507e-03	3.805601e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.041449e-01	1.732119e-02	2.430507e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.437921e-02	3.879545e-04	1.252470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.2180191503411974,0.002491594011968745,0.049036997845067376
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.239654e+00	6.127836e-01	7.668802e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.951112e+00	1.336128e+00	8.259495e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.238153e+00	9.279714e-02	9.215682e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.867643e+00	5.602268e-02	7.016093e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.044195e+00	2.497754e-02	6.188030e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.364897e-01	9.759460e-03	4.012449e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.474940e-01	5.559819e-03	2.386332e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.755208e-02	1.891301e-03	1.190961e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.372186e-03	0.000000e+00	8.120444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.09961771431598336,0.0016447281779475853,0.029323896294244048
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.018295e+00	2.307262e+00	2.425683e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.022334e+01	2.316515e+00	4.888371e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.815483e+00	1.249152e-01	8.929250e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.312720e+00	7.510255e-02	4.849760e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.369603e+00	5.569492e-02	4.606505e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.964139e-01	1.705237e-02	3.109882e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.682943e-01	1.064681e-02	2.064372e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.842679e-01	2.509236e-03	1.237126e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.403660e-02	0.000000e+00	1.605589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.03612177742855005,0.0008304066660781567,0.016095420830858742
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.441949e+02	2.971442e+01	3.893039e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.222751e+01	3.073165e+00	5.209879e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.394722e+00	1.358375e-01	5.832153e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.042569e+00	1.741003e-01	4.275579e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.647892e+00	5.085280e-02	4.844834e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.432925e-01	3.271850e-02	3.694167e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.088861e-01	1.576227e-02	2.721979e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.530327e-02	0.000000e+00	1.466435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.209911552135924,0.0015853710757497697,0.04594777117344795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.219811e+00	6.523069e-01	1.330665e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.554151e+00	1.146027e+00	3.379422e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.401780e+00	1.240858e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.786744e+00	1.002981e+00	1.928848e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.663504e+00	4.409265e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.078568e+00	5.081601e-02	1.471625e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.435892e+00	2.875616e-02	4.892094e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.809772e+00	6.218541e-03	6.157809e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.300580e+00	2.713743e-02	6.023395e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.956756e-01	1.215081e-02	4.985056e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.702007e-01	7.811397e-04	3.806388e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.237270e-01	4.829056e-03	2.461982e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.531991e-01	5.122024e-03	1.405821e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.070875e-02	4.983391e-04	1.152643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10244033281069709,0.0009612287004116538,0.02628912787167975
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.426509e+00	2.302777e+00	2.597054e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.885393e+00	2.816036e+00	5.199666e-02
2.875000e-02	6.250000e-03	6.250000e-03	9.625341e+00	2.031831e+00	2.839821e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.823799e+00	1.167084e+00	1.197328e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.674941e+00	4.884409e-01	7.558410e-04
8.250000e-02	1.250000e-02	1.250000e-02	3.848142e+00	6.723987e-03	1.876138e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.698391e+00	4.367304e-02	3.362444e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.949930e+00	3.717137e-02	4.013576e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.313643e+00	2.040954e-02	4.021253e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.115632e-01	3.793349e-03	3.082409e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.660614e-01	8.017834e-03	2.179372e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.324380e-01	1.012001e-02	1.376564e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.869245e-02	6.273362e-04	1.400895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.03934997371461987,0.0007335063937122105,0.015502725841553738
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.341003e+02	2.473473e+01	5.343387e-01
3.750000e-03	1.250000e-03	1.250000e-03	4.641910e+01	5.821348e+00	8.557706e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.658850e+01	2.130929e+00	3.281636e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.519385e+01	4.194862e-01	3.372837e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.395090e+00	0.000000e+00	5.029608e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.111445e+00	1.005748e-01	4.211178e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.380001e+00	1.082600e-01	3.281438e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.373167e+00	6.220097e-02	3.979705e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.693316e+00	2.133732e-02	4.395651e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.046353e+00	2.549449e-02	4.000621e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.444180e-01	9.671510e-03	2.933479e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.175513e-02	6.283456e-04	1.651395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.22605648194779113,0.001677857036508107,0.038080934468848554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.555517e+00	4.225080e-01	4.392668e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.729332e+00	9.232588e-01	1.879565e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.597982e+00	7.054391e-02	3.848016e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.362104e+00	1.573339e-02	6.561691e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.491339e-01	3.432663e-03	5.045204e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.763445e-01	5.417449e-03	3.197063e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.577428e-01	0.000000e+00	1.792456e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.280577e-03	3.710697e-04	1.604176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11051208437813191,0.0010771042001201797,0.022270262179101677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.751337e+00	8.686712e-01	8.536074e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.410149e+00	1.185361e-01	1.214432e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.398915e+00	5.120863e-03	4.518418e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.917696e-01	1.135016e-02	3.070997e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.579260e-01	4.211965e-03	1.994248e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.838572e-01	1.573955e-03	1.260794e-01
5.050000e-01	4.500000e-02	4.500000e-02	6.392439e-02	1.872274e-03	6.718937e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.071667e-03	1.518071e-04	5.853108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.05502047392118876,0.0007785556986297307,0.015798165033923138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.426399e+01	1.731324e+00	1.650688e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.933807e+00	1.581359e-01	5.648333e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.339144e+00	1.738507e-02	5.111261e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.582268e-01	1.703440e-02	3.151126e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.314111e-02	6.696767e-04	2.009320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.2217644291197823,0.001976351019836148,0.04281193132475489
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.804880e-01	2.633547e-01	4.855132e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.995941e+00	1.114080e+00	7.506188e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.865190e+00	1.415105e+00	5.416778e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.442696e+00	8.224456e-01	1.374377e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.848327e+00	7.220125e-02	1.045709e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.934969e+00	6.033495e-02	5.547696e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.138274e+00	5.184593e-02	6.806585e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.526514e+00	3.135700e-02	6.835952e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.094328e+00	8.314570e-03	5.648063e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.369094e-01	1.717522e-02	4.588869e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.502210e-01	3.921054e-03	3.291624e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.650218e-01	7.803505e-03	2.295512e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.249475e-01	0.000000e+00	1.261200e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.143103e-03	5.639937e-04	1.002163e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.11440420798649975,0.0015094646911450182,0.024285487966561853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.616012e+00	7.159576e-01	1.928850e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.538210e+00	2.271678e+00	2.038561e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.766133e+00	2.104863e+00	1.875944e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.812173e+00	9.991319e-01	5.904143e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.727210e+00	1.402277e-01	1.779002e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.043308e+00	8.202216e-02	3.803806e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.843483e+00	7.880844e-02	5.125093e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.002394e+00	6.149010e-02	4.896545e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.379477e+00	2.083214e-03	4.230985e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.633662e-01	2.629094e-02	3.396853e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.349820e-01	3.562597e-03	2.857447e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.135454e-01	1.205202e-02	2.072744e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.387210e-01	2.796946e-03	1.519592e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.169449e-01	3.671135e-04	8.832918e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.768125e-03	4.914489e-04	7.836251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.04916289831030661,0.0013003757931213389,0.01469116894491572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.105074e+01	4.884637e+00	1.787794e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.122524e+01	6.575741e+00	1.038249e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.980120e+01	3.088886e+00	3.857008e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.349462e+01	6.714939e-01	4.170991e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.212122e+00	2.179238e-01	8.410090e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.907767e+00	1.852674e-01	9.161179e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.924825e+00	1.100514e-01	7.633051e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.785225e+00	3.860947e-02	5.781000e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.084310e+00	2.040764e-02	4.492436e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.570248e-01	1.280143e-02	3.570889e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.702960e-01	1.179247e-02	2.294040e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.225412e-02	7.159697e-04	1.075921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.20383878383941417,0.0019465020365470875,0.047807011622988504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.609984e+00	7.336561e-01	7.536945e-02
1.400000e-01	4.000000e-02	4.000000e-02	4.246586e+00	1.254193e+00	5.601072e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.925643e+00	9.718575e-02	2.735160e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.683606e+00	4.672229e-02	6.884734e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.226984e-01	1.465557e-02	5.692548e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.560548e-01	5.580503e-03	3.661602e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.039936e-01	0.000000e+00	2.141127e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.818725e-02	3.503316e-03	9.998417e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.282827e-03	1.108368e-04	6.330468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.0921494918422918,0.0011176907918633572,0.02839523280305238
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.734326e+00	3.024351e+00	9.192981e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.046146e+01	2.033109e+00	3.502288e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.982061e+00	1.159879e-01	1.781201e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.132843e+00	7.218138e-02	4.802866e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.300209e+00	3.371845e-02	4.336183e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.468872e-01	6.603533e-03	2.982889e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.350629e-01	3.882698e-03	1.852553e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.677904e-01	1.336330e-03	1.209014e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.192639e-02	4.516386e-04	1.445566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03380399384524969,0.0005808415685864543,0.015447369365024104
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.720478e+02	3.317165e+01	5.208578e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.633163e+01	1.403850e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.470852e+00	2.461888e-01	5.930046e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.912442e+00	1.390225e-01	4.045922e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.615836e+00	1.956507e-02	4.593797e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.985948e-01	1.505575e-02	3.605359e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.898712e-01	8.311507e-03	2.528091e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.332703e-02	4.084553e-04	1.419663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.19468545490196107,0.0011672138713084979,0.04727199210064065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.633836e+00	9.136855e-01	1.434169e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.269366e+00	1.481586e+00	4.674904e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.927926e+00	1.327081e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.898719e+00	7.341779e-01	7.141513e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.452860e+00	1.331078e-01	4.356544e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.755301e+00	3.405548e-02	3.865304e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.134416e+00	2.784560e-02	5.829442e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.616106e+00	3.531093e-02	6.255144e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.145882e+00	3.270376e-03	5.656727e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.007312e-01	2.362550e-03	4.625942e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.972983e-01	8.938747e-03	3.347081e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.747294e-01	2.603457e-03	2.348068e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.259227e-01	0.000000e+00	1.240535e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.433667e-03	7.254555e-04	1.009479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.09460177663925624,0.0008046476142331282,0.025195226506802074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.051721e+01	3.304181e+00	2.444838e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.218041e+01	3.102977e+00	1.862664e-02
2.875000e-02	6.250000e-03	6.250000e-03	9.843002e+00	1.698957e+00	1.470470e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.161330e+00	7.368626e-01	1.109913e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.981405e+00	1.559973e-01	2.025452e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.339575e+00	2.995601e-02	2.790804e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.438796e+00	4.162386e-02	3.765694e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.825249e+00	3.149434e-02	4.010503e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.238654e+00	1.536520e-02	3.634736e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.565678e-01	7.944958e-03	2.805839e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.278448e-01	8.873661e-03	1.946212e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.091635e-01	0.000000e+00	1.361300e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.608171e-02	5.478912e-04	1.340590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.03654019055260235,0.0005757354332102324,0.014120352198109129
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.574382e+02	2.715073e+01	1.426494e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.282144e+01	4.210914e+00	1.782494e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.232200e+01	8.001892e-01	1.020273e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.288098e+01	2.084806e-01	5.340163e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.562519e+00	3.710488e-02	4.793341e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.775740e+00	1.000693e-01	4.059924e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.135163e+00	1.032857e-01	3.196639e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.236373e+00	3.727532e-02	3.610772e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.627097e+00	2.700271e-02	4.256247e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.800011e-01	1.251133e-02	3.939404e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.194103e-01	1.798176e-02	2.747077e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.933309e-02	4.699396e-04	1.444175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.2052378660824763,0.0011840425858676284,0.03720954671483742
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.090130e+00	5.041166e-01	5.830100e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.433781e+00	7.634692e-01	3.630612e-03
2.850000e-01	3.500000e-02	3.500000e-02	2.101897e+00	8.395213e-03	5.510964e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.115996e+00	2.147951e-02	6.112579e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.182400e-01	1.081320e-02	4.498249e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.065790e-01	2.625437e-04	2.732014e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.220061e-01	1.450765e-03	1.627818e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.353871e-03	4.991173e-05	1.318491e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10225688610266814,0.0005307616904775825,0.021119782845993584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.307842e+00	8.702576e-01	5.680691e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.866794e+00	8.395378e-02	2.135971e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.191097e+00	2.236643e-02	4.160677e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.165963e-01	1.576719e-02	2.800835e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.152630e-01	0.000000e+00	1.885393e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.560689e-01	4.279292e-03	1.133391e-01
5.050000e-01	4.500000e-02	4.500000e-02	5.312013e-02	4.416735e-04	6.501245e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.426247e-03	0.000000e+00	5.791262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.051244872859944085,0.00026606596822432993,0.014995598371800312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.495392e+01	1.634593e+00	1.290454e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.392641e+00	1.704655e-01	5.197879e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.212087e+00	1.895257e-02	5.125596e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.179672e-01	7.662385e-03	2.889222e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.935206e-02	0.000000e+00	1.907127e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.20815472644688351,0.0011029896384883442,0.040511518575882394
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.973513e-01	2.617025e-01	4.278052e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.477022e+00	1.191094e+00	7.997534e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.601808e+00	1.430623e+00	9.702796e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.685649e+00	6.383135e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.666785e+00	1.153189e-01	2.220854e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.586098e+00	3.681834e-02	6.104204e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.828851e+00	4.418160e-02	6.639717e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.293658e+00	0.000000e+00	6.079439e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.143792e-01	1.520290e-03	5.206460e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.185045e-01	3.453518e-03	3.960400e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.818533e-01	5.525990e-03	3.045332e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.114468e-01	0.000000e+00	2.132907e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.032604e-01	1.521118e-03	1.126844e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.082109e-03	2.909364e-04	8.588851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.10382714898097743,0.0009081303925988909,0.023868377127351306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.460842e+00	1.014031e+00	1.942894e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.037099e+00	2.803884e+00	3.700910e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.814489e+00	1.894747e+00	1.104531e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.287373e+00	6.362102e-01	8.553093e-04
8.875000e-02	1.125000e-02	1.125000e-02	5.065016e+00	9.437882e-02	3.873341e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.496946e+00	3.222513e-02	4.768928e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.474741e+00	1.006409e-01	5.462313e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.716362e+00	5.301739e-02	4.568744e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.184657e+00	1.186717e-04	3.984007e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.321005e-01	1.739125e-02	3.222102e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.627857e-01	1.905977e-03	2.628965e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.532363e-01	2.094830e-03	2.043082e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.047561e-01	0.000000e+00	1.421827e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.012769e-01	4.273599e-03	7.879750e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.598070e-03	8.167845e-05	7.323755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.04462222445001114,0.000757437443990136,0.014328732765861364
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.498927e+01	6.103225e+00	2.327904e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.587648e+01	7.076152e+00	8.286091e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.053023e+01	2.489812e+00	5.847723e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.242017e+01	5.506908e-01	6.911300e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.345408e+00	3.215711e-01	8.821973e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.284007e+00	8.341059e-02	8.137576e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.567231e+00	5.646623e-02	7.039909e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.576867e+00	4.983771e-02	6.211145e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.763002e-01	3.997392e-03	4.107054e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.863275e-01	4.907022e-04	3.290792e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.219940e-01	1.154809e-03	2.395792e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.063298e-02	3.467713e-04	1.057347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.1880790663695727,0.002233878900884917,0.0467390359269185
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.154954e+00	9.108482e-01	1.109651e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.367464e+00	1.102953e+00	2.523662e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.575207e+00	6.879177e-02	4.587815e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.472749e+00	4.227307e-02	6.811408e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.009493e-01	2.128172e-02	5.098478e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.910411e-01	0.000000e+00	3.314938e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.660735e-01	2.901439e-03	1.858261e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.014125e-02	1.682313e-03	8.867192e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.157803e-03	6.573778e-05	4.768945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.08406162814916321,0.0011139690091970522,0.027566097940613613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.342782e+01	3.882879e+00	4.712433e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.796164e+00	1.564141e+00	6.233151e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.307243e+00	9.388410e-02	3.474181e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.040442e+00	7.678215e-02	4.775301e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.189205e+00	3.543991e-02	4.309510e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.957995e-01	9.723285e-03	2.716195e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.981968e-01	0.000000e+00	1.826723e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.453071e-01	4.502087e-03	1.098298e-01
7.340000e-01	2.660000e-01	2.660000e-01	9.845039e-03	0.000000e+00	1.405185e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03134278956654871,0.0004778265728215686,0.014848741394645225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.960862e+02	3.538742e+01	5.375650e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.079148e+01	4.376157e-01	5.029248e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.154471e+00	3.125771e-01	5.523661e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.808461e+00	9.992535e-02	3.619412e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.547596e+00	2.927438e-02	4.487639e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.515828e-01	1.312710e-02	3.509309e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.527431e-01	1.141469e-02	2.324623e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.148555e-02	0.000000e+00	1.371616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.18295061924076358,0.0011210743978382065,0.04509349697637191
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.838656e+00	9.449404e-01	9.021628e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.790188e+00	1.567781e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.349897e+00	1.277049e+00	6.437224e-02
1.350000e-01	1.500000e-02	1.500000e-02	4.096179e+00	6.137336e-01	6.258930e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.400000e+00	9.496105e-02	1.006158e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.545239e+00	5.477946e-02	4.540516e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.968420e+00	4.269955e-02	5.862022e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.457398e+00	2.487886e-02	5.965086e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.018068e+00	4.511235e-03	5.353141e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.874560e-01	2.276143e-03	4.375051e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.271604e-01	1.085637e-02	3.223160e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.242490e-01	0.000000e+00	2.173940e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.047999e-01	3.524193e-03	1.123578e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.319226e-03	2.129901e-04	8.688704e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.08631961260713708,0.0006930962282143127,0.024964188276618088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.328724e+01	4.016015e+00	6.125500e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.413984e+01	3.216998e+00	3.756357e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.026474e+01	1.577812e+00	3.624591e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.712815e+00	5.168448e-01	9.444988e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.280419e+00	5.069543e-02	1.419953e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.956328e+00	2.996184e-02	3.308878e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.291629e+00	5.062896e-02	3.920781e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.702035e+00	6.776220e-02	4.033211e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.124198e+00	1.036013e-02	3.573532e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.749608e-01	8.332734e-03	2.820510e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.755173e-01	3.147547e-03	1.930489e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.814944e-01	0.000000e+00	1.283491e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.379946e-02	4.766648e-04	1.225017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03336742362362693,0.00035580047021172706,0.013984748998298067
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.802134e+02	2.899558e+01	2.611343e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.675786e+01	3.408521e+00	3.765854e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.893763e+01	3.764826e-01	4.213844e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.138436e+01	2.189725e-01	7.190592e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.006484e+00	2.181048e-01	5.327683e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.522463e+00	1.820276e-01	3.454736e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.963457e+00	9.662703e-02	3.294835e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.118082e+00	3.291980e-02	3.398317e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.514066e+00	1.999522e-02	4.767556e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.066148e-01	1.031989e-03	3.669709e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.656742e-01	2.778021e-03	2.730859e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.678456e-02	1.129393e-04	1.443862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.1919479003635603,0.0014282479735197584,0.03606561646701037
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.488964e+00	5.678430e-01	4.394181e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.994051e+00	5.397530e-01	5.132297e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.886870e+00	2.856710e-02	5.776992e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.842818e-01	0.000000e+00	6.064503e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.516448e-01	5.689357e-03	4.098133e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.607924e-01	1.297055e-02	2.583151e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.034518e-01	8.149392e-03	1.395867e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.126700e-03	3.902405e-04	1.154214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.09846189411238754,0.0005715027837959324,0.019816700255637226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.581902e+00	8.321987e-01	3.257373e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.545258e+00	4.289829e-02	2.438350e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.122579e+00	1.114973e-02	4.106643e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.904346e-01	2.169826e-03	2.716360e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.000094e-01	1.395470e-02	1.668533e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.425295e-01	6.049288e-03	1.066483e-01
5.050000e-01	4.500000e-02	4.500000e-02	4.481635e-02	8.537461e-05	6.063163e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.217864e-03	4.512293e-04	5.207526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.050172884894607486,0.000628369443928252,0.014170657970408243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.523779e+01	1.540636e+00	8.114748e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.135834e+00	4.344051e-02	5.648053e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.162337e+00	2.010483e-02	4.491210e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.087939e-01	2.039571e-02	2.720468e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.880924e-02	7.079611e-04	1.850167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.19756067949736605,0.0012502794427791397,0.03892375211172927
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.964803e-01	3.061145e-01	5.302586e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.096826e+00	1.402936e+00	7.116834e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.050252e+00	1.394186e+00	7.962426e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.505915e+00	4.255722e-01	9.557895e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.351635e+00	1.752844e-02	4.144016e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.350513e+00	5.228904e-02	6.646947e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.647806e+00	5.011377e-02	6.215411e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.134033e+00	1.001031e-03	5.669399e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.185071e-01	2.877546e-02	4.688943e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.423235e-01	3.067038e-03	3.857244e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.383037e-01	9.192930e-03	2.650648e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.935364e-01	1.037198e-02	1.812109e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.747382e-02	2.174839e-03	1.063981e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.167113e-03	7.291138e-04	7.588820e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.09817276856165927,0.0011678608088546288,0.022641214577399232
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.475404e+00	1.335547e+00	1.996494e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.094306e+01	3.116683e+00	4.023519e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.468860e+00	1.451933e+00	1.995056e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.630352e+00	3.573989e-01	1.795074e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.568939e+00	3.993063e-02	3.658279e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.195912e+00	2.961502e-02	5.001269e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.247742e+00	2.154344e-02	5.099516e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.584332e+00	1.368170e-02	4.444021e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.120326e+00	3.794486e-02	3.621226e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.733690e-01	0.000000e+00	3.115941e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.462645e-01	2.060545e-02	2.369826e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.396634e-01	1.947212e-02	1.745934e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.958637e-01	7.673994e-03	1.312601e-01
4.610000e-01	3.600000e-02	3.600000e-02	9.120297e-02	3.215475e-03	7.917135e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.782766e-03	6.222578e-04	7.150350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04215376771236508,0.0007675475018390637,0.013277040183986968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.947236e+01	7.811134e+00	2.030756e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.913262e+01	6.618311e+00	7.922502e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.999612e+01	1.801555e+00	5.795733e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.127875e+01	3.056126e-01	7.757561e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.567552e+00	2.913200e-01	8.301546e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.884193e+00	6.395572e-02	8.944102e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.436738e+00	4.801090e-02	6.515304e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.502231e+00	1.685211e-02	4.930305e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.422283e-01	8.607085e-03	3.754228e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.777120e-01	3.706221e-02	2.864748e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.146076e-01	1.939447e-02	2.224797e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.494273e-03	5.019474e-04	1.016749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.17845217145986422,0.0015784736420953738,0.04531105719549586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.609856e+00	1.032581e+00	1.010605e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.176017e+00	8.527485e-01	3.265171e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.422769e+00	7.088495e-02	5.238574e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.397489e+00	1.540630e-02	6.384728e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.235093e-01	5.981228e-03	4.786882e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.481438e-01	1.284602e-03	3.044351e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.459037e-01	9.489034e-03	1.674104e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.855900e-02	0.000000e+00	7.918928e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.854992e-03	4.185571e-04	4.534718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.08054878290776363,0.0009536703740986446,0.02643093602277949
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.618734e+01	4.457385e+00	5.522300e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.367541e+00	9.726046e-01	1.198217e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.148268e+00	1.282795e-01	3.197304e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.062579e+00	5.162317e-02	4.599497e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.168519e+00	5.802520e-03	4.238966e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.721542e-01	0.000000e+00	2.803137e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.888622e-01	1.858021e-02	1.630851e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.299435e-01	5.245333e-03	1.047957e-01
7.340000e-01	2.660000e-01	2.660000e-01	8.358042e-03	3.885271e-04	1.350622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03062085905614675,0.0004782115767969358,0.01401368284876538
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.031021e+02	3.422279e+01	5.496566e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.819826e+01	7.119158e-01	5.351476e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.243224e+00	2.870703e-01	5.263660e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.866924e+00	8.756179e-02	3.525188e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.557934e+00	8.596425e-03	4.474877e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.382282e-01	1.194723e-02	3.312812e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.462803e-01	1.474958e-02	2.211315e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.020661e-02	6.976133e-04	1.292346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.17459359548602915,0.001492221908840602,0.04386696969844886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.140008e+00	1.078024e+00	1.031720e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.265428e+00	1.657725e+00	7.076996e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.573777e+00	1.188343e+00	5.015948e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.959460e+00	4.222583e-01	4.511110e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.155628e+00	5.987267e-02	2.660915e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.429034e+00	0.000000e+00	5.367449e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.881131e+00	1.831836e-02	5.779552e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.367153e+00	4.877953e-02	5.860668e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.259854e-01	2.352959e-02	4.778534e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.266608e-01	1.251887e-02	3.884132e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.832797e-01	1.533494e-03	2.862540e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.068522e-01	8.719259e-03	1.904455e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.085810e-02	2.232696e-03	1.032487e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.396268e-03	7.834143e-04	7.714161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.08256368305075124,0.0008199909267103539,0.024098917613412263
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.596057e+01	4.490487e+00	1.794343e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.494358e+01	3.149530e+00	3.712751e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.661660e+00	1.230153e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.816566e+00	1.538107e-01	7.756026e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.876712e+00	0.000000e+00	2.709464e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.865920e+00	5.322257e-02	3.124762e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.229994e+00	3.759031e-02	4.332182e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.667519e+00	3.626792e-02	3.970931e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.079757e+00	0.000000e+00	3.630622e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.552538e-01	1.796726e-02	2.529929e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.589337e-01	2.344745e-02	1.799684e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.726821e-01	4.964136e-03	1.186232e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.209794e-02	9.841134e-04	1.211541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03250736598761227,0.0005769070498018378,0.013385628455061659
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.911473e+02	2.905743e+01	2.195908e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.130589e+01	1.674753e+00	5.259893e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.736050e+01	3.078801e-01	7.733272e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.092536e+01	3.271261e-02	6.833508e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.768123e+00	1.674494e-01	4.350975e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.335826e+00	7.981708e-02	3.652040e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.958787e+00	1.132473e-01	2.684636e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.095485e+00	1.073186e-02	3.779969e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.495132e+00	2.151536e-02	4.159838e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.910382e-01	1.782581e-02	3.382302e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.538732e-01	1.262016e-02	2.631040e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.597200e-02	1.031973e-03	1.408039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.1752751756701756,0.0006035063487682124,0.034813748705197045
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.006745e+00	6.157148e-01	3.044627e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.435451e+00	2.771589e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	1.521597e+00	1.824409e-02	6.345662e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.487219e-01	1.022086e-02	4.894443e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.789437e-01	0.000000e+00	3.650015e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.274869e-01	5.393443e-03	2.238989e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.174936e-02	3.507460e-03	1.215310e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.438166e-03	0.000000e+00	1.013655e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.09336569166028234,0.0,0.019048083502354693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.942022e+00	8.450814e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.183931e+00	1.838824e-02	3.278902e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.779258e-01	0.000000e+00	3.839704e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.454473e-01	8.898997e-03	2.375450e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.747334e-01	0.000000e+00	1.616321e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.341426e-01	4.960148e-03	9.773660e-02
5.050000e-01	4.500000e-02	4.500000e-02	3.871999e-02	0.000000e+00	6.155390e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.681907e-03	0.000000e+00	4.867182e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.047373471429654326,0.0,0.013809521757601001
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.573235e+01	1.518563e+00	1.740474e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.726410e+00	0.000000e+00	5.888418e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.100036e+00	2.014840e-02	3.980441e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.678606e-01	4.958499e-03	2.556834e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.583827e-02	0.000000e+00	1.815865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.18208984082744487,0.00025677769000775896,0.038746105169343514
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.682831e-01	5.392262e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.138477e+00	1.647960e+00	1.523488e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.258984e+00	1.031648e+00	4.126160e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.999672e+00	2.945478e-02	1.883755e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.848592e+00	6.172109e-02	5.430966e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.988592e+00	4.283247e-02	6.484448e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.395604e+00	3.199287e-02	5.806032e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.943938e-01	0.000000e+00	5.295991e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.278117e-01	8.488585e-03	4.384562e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.836607e-01	4.726381e-03	3.304430e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.959164e-01	8.419550e-03	2.487543e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.567493e-01	5.846685e-03	1.565438e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.902866e-02	5.975594e-03	9.146139e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.687877e-03	0.000000e+00	6.674487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.08889197135056556,0.00039746209735157245,0.022431653022089812
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.187529e+00	2.228885e+00	3.932152e-03
3.125000e-02	8.750000e-03	8.750000e-03	1.226996e+01	2.764193e+00	3.840955e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.810164e+00	9.189755e-01	3.919658e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.638233e+00	2.031507e-03	4.410741e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.966138e+00	1.057061e-01	5.116038e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.785045e+00	8.835843e-02	4.956819e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.960560e+00	3.054379e-02	4.655617e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.373271e+00	0.000000e+00	4.212391e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.812240e-01	1.185332e-03	3.566527e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.136412e-01	2.131677e-02	2.765859e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.850094e-01	1.251347e-02	2.314507e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.098765e-01	7.940301e-03	1.693052e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.761680e-01	3.586610e-03	1.222825e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.137479e-02	0.000000e+00	7.829370e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.595786e-03	1.204149e-04	6.875121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.03826826160716318,0.00012221951164542721,0.013050390798951088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.844612e+01	1.056088e+01	1.831386e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.224310e+01	5.891076e+00	6.782017e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.844575e+01	1.113013e+00	4.246172e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.003535e+01	2.610793e-01	8.670159e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.802649e+00	1.527241e-01	9.352198e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.440625e+00	7.299558e-02	7.837020e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.149699e+00	3.308280e-02	6.375767e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.369748e+00	1.228404e-02	4.535790e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.491670e-01	8.858764e-03	3.630764e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.394722e-01	2.021873e-02	2.780003e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.819709e-01	0.000000e+00	2.140864e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.141299e-03	2.155271e-04	1.093018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.16351393566425315,0.001268625143839186,0.0437979813276585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.390000e+00	1.219531e+00	1.143921e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.786099e+00	5.709425e-01	7.287122e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.179742e+00	3.321547e-02	6.200759e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.221513e+00	2.960702e-02	5.970486e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.439937e-01	4.750935e-03	4.387629e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.984205e-01	9.975226e-05	2.563080e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.177772e-01	4.171039e-03	1.455009e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.903296e-02	0.000000e+00	6.934526e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.494064e-04	0.000000e+00	3.634751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.07404728753622386,0.0004426687499187315,0.02552064310060702
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.012732e+01	5.044299e+00	5.122700e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.880982e+00	5.298073e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.860199e+00	7.265973e-02	3.597239e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.969176e+00	3.133751e-02	4.698189e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.037313e+00	0.000000e+00	3.780986e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.371212e-01	1.169361e-02	2.536745e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.682327e-01	4.204754e-03	1.543780e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.207364e-01	1.395090e-03	9.675379e-02
7.340000e-01	2.660000e-01	2.660000e-01	6.725470e-03	0.000000e+00	1.326153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.028230222730023194,0.0,0.013777607050158978
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.168612e+02	3.421742e+01	3.462476e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.646441e+01	5.441374e-01	7.409622e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.935221e+00	2.603515e-01	5.050517e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.688836e+00	4.161404e-02	3.357779e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.469771e+00	5.795235e-03	4.009998e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.947840e-01	0.000000e+00	3.204635e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.213599e-01	2.440767e-03	2.057818e-01
6.150000e-01	3.850000e-01	3.850000e-01	8.318732e-03	0.000000e+00	1.325086e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.16170755973888956,0.0010320143690797368,0.043286914437352525
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.837113e+00	1.329517e+00	5.131358e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.913695e+00	1.736678e+00	1.579950e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.517176e+00	8.726815e-01	6.754535e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.655325e+00	8.210111e-02	5.848262e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.849330e+00	5.227640e-02	3.912605e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.198012e+00	6.041897e-02	5.528071e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.674559e+00	8.430174e-03	5.963803e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.226240e+00	2.510292e-02	5.393797e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.367029e-01	4.183680e-03	4.834925e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.759555e-01	1.247074e-02	3.822445e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.382955e-01	0.000000e+00	2.654526e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.706045e-01	7.215103e-04	1.656258e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.160802e-02	7.404076e-03	9.188884e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.839610e-03	0.000000e+00	6.736622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.07552762849102071,0.00043221393227031724,0.02345106631794129
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.151605e+01	5.789075e+00	3.439386e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.468431e+01	2.543718e+00	1.978953e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.255210e+00	6.816738e-01	4.321856e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.015695e+00	2.947747e-02	3.081542e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.574622e+00	1.613106e-01	2.445379e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.611277e+00	6.097518e-03	4.162307e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.087982e+00	7.202783e-02	4.027507e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.500083e+00	3.306661e-02	4.105900e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.865145e-01	0.000000e+00	3.391618e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.030818e-01	1.317065e-03	2.454459e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.312710e-01	1.060231e-02	1.707844e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.558674e-01	5.117051e-03	1.196541e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.008491e-02	8.990760e-05	1.185160e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.029742708998986536,0.00024546005277724034,0.013439967752392496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.075442e+02	2.959743e+01	3.072678e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.776513e+01	1.441603e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.553029e+01	1.092477e-01	8.728515e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.028235e+01	4.137778e-01	7.996061e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.399909e+00	1.793870e-01	4.562998e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.986830e+00	2.476165e-02	4.658662e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.726819e+00	7.498452e-02	2.756575e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.943493e+00	6.005049e-03	3.318009e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.421368e+00	2.270117e-02	3.933306e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.372039e-01	1.102279e-02	3.221636e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.172822e-01	5.301850e-03	2.557228e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.348043e-02	1.679819e-04	1.509000e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL0.5_MUR1_MUF1_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.31636490328743877,0.008339261422804722,0.04742829019530509
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.402870e-01	1.800306e-01	4.929747e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.721123e+00	1.115973e+00	2.764763e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.930603e+00	7.893340e-01	6.395192e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.258785e+00	1.784921e-01	3.148146e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.022416e+00	1.880228e-01	8.741627e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.003051e+00	9.476412e-02	7.431678e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.356760e-01	3.354413e-02	4.120907e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.807825e-02	3.043908e-03	3.460495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.17683045204275402,0.008703324706647891,0.0335123003923658
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.862562e+00	6.587130e-01	4.201237e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.507286e+00	1.164496e+00	4.700748e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.799194e+00	4.119224e-01	3.070701e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.720660e+00	1.844280e-01	6.968200e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.549635e-01	5.715193e-02	4.753352e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.451694e-01	1.780823e-02	2.559837e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.232249e-01	5.409294e-03	1.195265e-01
7.750000e-01	2.250000e-01	2.250000e-01	5.934862e-03	2.855242e-04	9.329682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.09811456876896571,0.007534463343447942,0.03691546081943681
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.758782e+00	2.017189e+00	1.347548e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.613356e+00	1.359482e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.222635e+00	6.490289e-01	9.763184e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.385704e+00	1.586718e-01	9.421786e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.774193e-02	3.820230e-03	5.640228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3056533699320193,0.0100007017241045,0.044809551550263726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.805304e-02	6.762067e-02	1.288425e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.493646e-01	3.114437e-01	6.338108e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.180934e+00	6.712490e-01	1.971428e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.146215e+00	9.686558e-01	2.747515e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.033966e+00	9.681594e-01	2.593400e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.482566e+00	6.288358e-01	9.442477e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.434605e+00	1.183774e-01	6.436904e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.036573e+00	1.275161e-01	3.225839e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.483377e+00	1.966769e-01	6.002803e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.812876e+00	1.699531e-01	7.009329e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.190422e+00	1.235059e-01	6.263745e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.247645e-01	7.174644e-02	4.728403e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.789251e-01	4.484256e-02	2.778243e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.795125e-02	5.155808e-03	2.562276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.18058877755109418,0.009557702932470075,0.03238801971629271
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.279079e-01	1.363374e-01	1.074639e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.418473e-01	4.947336e-01	3.641289e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.152714e+00	1.011465e+00	6.025132e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.535514e+00	1.412589e+00	6.344654e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.588414e+00	1.412335e+00	4.865972e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.988796e+00	1.034546e+00	1.852109e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.707052e+00	4.548864e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.995473e+00	2.586905e-01	1.619524e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.085718e+00	2.609474e-01	4.225457e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.237911e+00	2.345508e-01	5.598103e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.509061e+00	1.581158e-01	5.302112e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.393450e-01	9.161922e-02	4.298194e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.381550e-01	4.979122e-02	2.917787e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.641909e-01	2.889401e-02	1.719085e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.002947e-02	2.363945e-03	1.625731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09452981525977218,0.008264440413122284,0.02885118059971327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.264120e+00	6.366695e-01	8.904855e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.266438e+00	1.598872e+00	1.548823e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.956691e+00	2.528211e+00	1.823644e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.219044e+00	2.981044e+00	1.469329e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.060343e+00	2.414409e+00	6.213656e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.376853e+00	1.118314e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.673682e+00	5.963174e-01	2.614760e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.715435e+00	5.771228e-01	7.751848e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.982130e+00	3.960636e-01	9.838061e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.753738e+00	2.321754e-01	8.324758e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.327526e-01	1.160658e-01	6.225772e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.591811e-02	5.406019e-03	3.456304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2670455523456277,0.0011099437910785936,0.06187213650074741
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.772049e-01	4.837005e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.541589e+00	1.326092e+00	3.534951e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.204449e+00	6.614731e-01	7.680422e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.578583e+00	0.000000e+00	4.648567e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.731879e+00	1.343527e-02	8.493186e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.814235e-01	3.476530e-02	7.245178e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.748322e-01	1.609772e-02	4.304921e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.836951e-01	1.451624e-02	2.064218e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.746580e-03	8.184459e-04	1.268188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.13318803749649633,0.0012155441122987942,0.04210636507979307
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.103064e+00	1.476721e+00	1.633646e-02
3.500000e-02	1.500000e-02	1.500000e-02	6.745090e+00	2.470135e+00	9.897534e-02
7.250000e-02	2.250000e-02	2.250000e-02	5.481028e+00	1.174288e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.081141e+00	9.557497e-04	1.943250e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.955357e+00	0.000000e+00	5.473187e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.149362e+00	2.386688e-02	5.749541e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.882131e-01	1.484055e-02	3.799147e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.843748e-01	8.052680e-03	2.211874e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.172860e-02	6.039842e-04	2.415899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.05322494428524607,0.0011106020680478126,0.03172645293632857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.633323e+01	2.252586e+01	3.431684e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.427482e+01	8.679179e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.058708e+01	1.142587e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.580426e+00	0.000000e+00	3.019853e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.209799e+00	0.000000e+00	5.837690e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.383370e+00	4.195298e-02	6.915938e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.943119e-01	2.312280e-02	5.726567e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.564423e-02	1.380557e-03	3.603816e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2629067557891045,0.004945317906829394,0.053285998469965234
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.732395e-01	4.973138e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.391403e+00	7.186134e-01	9.971819e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.983994e+00	9.283562e-01	1.199390e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.553633e+00	1.039151e+00	9.800995e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.900575e+00	8.430724e-01	9.307133e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.903700e+00	4.030083e-01	1.196997e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.745833e+00	2.786479e-02	9.334096e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.429244e+00	3.475765e-05	3.914786e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.991678e+00	4.745834e-02	5.655052e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.542247e+00	6.351535e-02	6.520146e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.081821e+00	6.546190e-02	5.701253e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.561009e-01	4.262974e-02	4.319659e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.442885e-01	3.484306e-02	2.568575e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.659824e-02	4.465165e-03	2.442599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1434923453700289,0.004596858549396982,0.03671947115767521
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.956011e+00	1.792744e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.775541e+00	1.661044e+00	5.736051e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.901257e+00	1.754029e+00	3.272241e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.122770e+00	1.748499e+00	1.345764e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.332135e+00	1.166150e+00	7.006165e-02
8.250000e-02	1.250000e-02	1.250000e-02	4.140030e+00	5.050848e-01	1.074961e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.219352e+00	1.078343e-01	7.420522e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.506408e+00	6.500462e-03	2.909644e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.952317e+00	3.149948e-02	4.067566e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.377507e+00	6.812141e-02	4.621935e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.330308e-01	4.523401e-02	3.721035e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.288220e-01	3.315628e-02	2.428344e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.580626e-02	3.491852e-03	2.653655e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.06553053674514515,0.0041924447933546355,0.029941586794169847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.570211e+01	1.872830e+01	4.459997e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.913424e+01	9.035747e+00	5.259243e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.578956e+01	5.159300e+00	3.531815e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.693501e+01	2.730247e+00	4.375119e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.035015e+01	1.277293e+00	9.693981e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.086772e+00	5.097433e-01	4.152050e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.832279e+00	1.262762e-01	1.640759e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.923944e+00	1.592857e-02	2.484595e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.434828e+00	5.286996e-02	4.690435e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.786178e+00	8.940359e-02	6.291285e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.062075e+00	7.627944e-02	5.779471e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.783320e-02	5.728071e-03	4.047680e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3106768433153762,0.013108236937207196,0.05256938306257253
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.050456e-01	2.154990e-01	9.908075e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.015893e+00	1.253590e+00	4.061920e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.801779e+00	7.280585e-01	4.516375e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.987529e+00	2.762143e-01	3.655017e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.877767e+00	2.437292e-01	8.978107e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.805065e-01	1.253525e-01	7.810944e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.508464e-01	6.212603e-02	4.470623e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.135638e-02	5.155676e-03	4.180078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.17669587579966847,0.012907402314535577,0.03828651450701345
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.121804e+00	8.408721e-01	5.974173e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.158087e+00	1.116476e+00	6.409479e-03
1.975000e-01	3.250000e-02	3.250000e-02	3.502151e+00	4.671164e-01	4.354684e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.764675e+00	2.822475e-01	7.482628e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.119795e-01	9.236643e-02	5.202697e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.823099e-01	3.705745e-02	2.862993e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.416517e-01	1.375702e-02	1.361433e-01
7.750000e-01	2.250000e-01	2.250000e-01	7.784583e-03	1.004545e-03	1.095621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.10669735868391095,0.011816888296368705,0.04305598280226347
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.712032e+00	2.291258e+00	1.704638e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.887327e+00	1.343024e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.276814e+00	7.723595e-01	9.715300e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.670755e+00	3.119170e-01	1.061096e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.340248e-02	9.023924e-03	6.812198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3033307865754373,0.014271062546297675,0.05099512007922585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.894031e-02	6.704688e-02	1.542828e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.904123e-01	3.609827e-01	1.092075e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.343883e+00	8.215115e-01	2.936989e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.373811e+00	1.135364e+00	4.014575e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.165541e+00	1.077255e+00	3.215529e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.452136e+00	6.413090e-01	1.205063e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.279123e+00	6.715012e-02	8.711383e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.848386e+00	2.088614e-01	3.786356e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.299025e+00	2.321551e-01	6.766932e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.722649e+00	2.156408e-01	7.578352e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.167624e+00	1.568973e-01	6.728089e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.482836e-01	1.130722e-01	5.177961e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.080683e-01	6.707018e-02	3.292170e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.463711e-02	8.264872e-03	3.096838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.18180857237164194,0.013706878348143436,0.037687691440318194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.141107e-01	1.387823e-01	1.431280e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.132238e+00	6.787160e-01	5.331923e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.541161e+00	1.331886e+00	8.577266e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.902119e+00	1.739072e+00	8.815933e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.672210e+00	1.577128e+00	6.308781e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.786969e+00	1.045775e+00	2.037189e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.428364e+00	4.529324e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.723032e+00	2.919389e-01	2.178044e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.929162e+00	3.322474e-01	4.828944e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.173958e+00	2.885904e-01	6.272089e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.517839e+00	2.208599e-01	6.112298e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.834447e-01	1.335933e-01	4.736478e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.849684e-01	7.820215e-02	3.401503e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.974593e-01	4.190729e-02	1.993255e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.475915e-02	4.820527e-03	1.914548e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10144976962938285,0.012296187190721133,0.03457198545390597
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.181456e+00	7.189166e-01	1.088832e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.450823e+00	1.971187e+00	2.066671e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.190616e+00	3.140283e+00	2.401435e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.995335e+00	3.283088e+00	1.812574e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.525828e+00	2.565972e+00	7.528469e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.806329e+00	1.251410e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.330007e+00	5.646414e-01	2.486794e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.690121e+00	6.697978e-01	8.203806e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.126164e+00	5.169340e-01	1.074195e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.945686e+00	3.485198e-01	9.736323e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.107776e+00	1.967666e-01	7.230186e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.734879e-02	1.014397e-02	4.338364e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.26118260082324235,0.004952430354933091,0.0665653418164574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.388848e-01	5.778675e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.895583e+00	1.472572e+00	9.398496e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.946523e+00	4.551486e-01	1.408922e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.282507e+00	0.000000e+00	5.493199e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.661821e+00	7.911149e-02	7.897573e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.978819e-01	8.047461e-02	7.435252e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.042952e-01	5.214220e-02	4.668887e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.008230e-01	2.470096e-02	2.348761e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.113335e-02	1.913105e-03	1.650794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.13393711827369642,0.004727382797951318,0.045594895379354294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.319420e+00	1.961090e+00	2.324231e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.898245e+00	2.975976e+00	1.054499e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.583141e+00	7.627913e-01	1.487836e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.468283e+00	0.000000e+00	3.668389e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.887365e+00	2.775162e-02	4.828795e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.241149e+00	9.898714e-02	5.699140e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.555314e-01	4.882594e-02	4.129987e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.250637e-01	2.350710e-02	2.420237e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.627879e-02	2.526234e-03	2.806611e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.061011160083173706,0.004291336384471232,0.03526695698604896
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.953909e+01	3.166018e+01	4.537722e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.021139e+01	7.106350e+00	3.588864e-02
1.750000e-02	7.500000e-03	7.500000e-03	7.695759e+00	5.442591e-01	2.285752e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.042380e+00	0.000000e+00	3.466660e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.280023e+00	4.484233e-02	4.747660e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.606090e+00	1.335414e-01	6.845507e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.648644e-01	8.687225e-02	6.232575e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.696208e-02	4.755798e-03	4.323364e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2591221251174196,0.00852654638960354,0.05911961333936688
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.647341e-01	5.822053e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.645907e+00	9.098805e-01	1.356027e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.306361e+00	1.119021e+00	1.689643e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.789005e+00	1.122471e+00	1.582126e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.911419e+00	7.872318e-01	1.651158e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.765305e+00	3.274021e-01	1.254511e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.511195e+00	3.598875e-02	2.807460e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.201354e+00	1.272965e-02	4.386471e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.849726e+00	6.568804e-02	5.640553e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.487429e+00	1.096429e-01	6.552414e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.079232e+00	1.019009e-01	6.010402e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.809250e-01	7.880383e-02	4.648174e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.787907e-01	5.842657e-02	2.942975e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.274683e-02	6.976363e-03	2.972297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.1437937849562471,0.008178741758886832,0.040681886624375
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.874976e+00	2.168312e+00	1.089589e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.299813e+00	2.130567e+00	7.883321e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.101102e+00	2.333710e+00	3.356344e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.357219e+00	1.780524e+00	1.948625e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.857027e+00	9.566218e-01	2.009587e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.558914e+00	3.611059e-01	1.306153e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.695492e+00	9.076467e-02	2.344317e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.224556e+00	0.000000e+00	3.237256e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.881056e+00	7.048988e-02	3.918889e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.393902e+00	1.155054e-01	4.762675e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.804260e-01	9.136157e-02	4.023764e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.676991e-01	4.917314e-02	2.688892e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.290647e-02	6.889953e-03	3.050967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07270779111391697,0.007672401979737106,0.034330237951893036
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.282254e+01	2.529909e+01	6.347612e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.851017e+01	9.192703e+00	9.947141e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.333892e+01	4.588475e+00	9.113181e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.425760e+01	2.211636e+00	3.377436e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.081000e+00	8.983193e-01	1.372849e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.878370e+00	3.288296e-01	2.428192e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.293190e+00	5.390750e-02	2.468834e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.732093e+00	0.000000e+00	2.156473e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.456783e+00	1.008805e-01	4.450250e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.921552e+00	1.660251e-01	6.275492e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.215516e+00	1.515187e-01	6.242738e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.114865e-02	1.068438e-02	4.877599e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.27882236061102306,0.010858222496102743,0.04935469018311689
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.057970e-01	3.313920e-01	1.409116e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.967315e+00	1.309797e+00	2.660715e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.591194e+00	2.299353e-01	1.947281e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.295256e+00	2.281625e-01	7.183531e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.322416e+00	1.391060e-01	8.256209e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.017119e-01	6.634215e-02	5.562106e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.229318e-01	3.549558e-02	3.115802e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.252744e-02	3.421541e-03	2.983278e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.1531781041567774,0.010022380617639964,0.0353306203424088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.226073e+00	1.100378e+00	5.966801e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.142388e+00	7.443524e-01	9.737765e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.658697e+00	3.547634e-01	6.377065e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.252773e+00	1.415149e-01	6.288870e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.256626e-01	4.994619e-02	3.778190e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.131261e-01	2.780598e-02	2.117151e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.211513e-01	1.084294e-02	1.057793e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.816288e-03	8.117187e-04	9.475638e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09103152371506598,0.008837125957628977,0.03607672585723651
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.810366e+00	2.742545e+00	1.596166e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.732764e+00	1.069683e+00	3.182500e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.224254e+00	5.363883e-01	1.156187e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.193331e+00	1.588419e-01	7.978864e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.167630e-02	6.371829e-03	5.130643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2754148720983127,0.011544967947155094,0.049422308163459217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.084814e-01	9.310126e-02	1.481080e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.760238e-01	5.572569e-01	1.478760e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.070065e+00	1.173603e+00	3.556950e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.244240e+00	1.313675e+00	3.568521e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.723777e+00	8.547291e-01	1.748333e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.528676e+00	1.660018e-01	6.401591e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.999772e+00	1.610029e-01	3.451065e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.387391e+00	1.991219e-01	6.557402e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.825551e+00	2.004317e-01	7.409383e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.307554e+00	1.396966e-01	6.806809e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.721749e-01	1.032607e-01	5.476591e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.434194e-01	6.830169e-02	3.975862e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.960130e-01	4.676731e-02	2.348529e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.398208e-02	4.900661e-03	2.233224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.15989652801753398,0.01104792944193031,0.03520550915324444
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.485959e-01	2.214490e-01	1.961547e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.068369e+00	1.179833e+00	7.843174e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.175275e+00	2.017837e+00	1.040136e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.456007e+00	2.025814e+00	7.296380e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.629040e+00	1.387379e+00	2.615397e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.025142e+00	4.957066e-01	9.312648e-04
1.385000e-01	1.350000e-02	1.350000e-02	4.151433e+00	2.915037e-01	1.869869e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.214190e+00	3.103156e-01	4.827078e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.383052e+00	2.832552e-01	6.194643e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.707015e+00	2.030642e-01	6.098627e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.166215e+00	1.345155e-01	5.186375e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.578986e-01	8.613393e-02	3.849306e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.562141e-01	5.476980e-02	2.625362e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.346504e-01	2.802213e-02	1.528048e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.891344e-02	3.180696e-03	1.516416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.08671315604571572,0.009631946000421818,0.03040770379863908
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.830939e+00	1.125117e+00	1.464198e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.482674e+00	3.059990e+00	2.721094e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.952588e+00	4.254169e+00	2.596821e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.036287e+01	3.654437e+00	1.333529e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.713654e+00	2.052284e+00	1.357237e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.854652e+00	5.614139e-01	1.004187e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.735377e+00	7.106090e-01	7.638494e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.864145e+00	5.630685e-01	1.063642e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.441305e+00	3.692566e-01	1.030362e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.479523e+00	2.210362e-01	8.007612e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.369594e-01	1.308980e-01	5.714389e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.587132e-02	6.782324e-03	3.367572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.23394088025522497,0.002671770220085412,0.061718051309759936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.254483e+00	7.678330e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.593634e+00	1.516711e+00	2.386676e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.788969e+00	0.000000e+00	2.449790e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.970170e+00	0.000000e+00	6.768376e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.322790e+00	4.451455e-02	7.387521e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.565506e-01	4.777610e-02	5.533559e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.785048e-01	2.905981e-02	3.348312e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.487458e-01	1.752184e-02	1.690991e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.541868e-03	1.529524e-03	1.251891e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.11643725877318047,0.0027993789881101544,0.04033511260394333
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.229910e+00	2.915289e+00	2.559173e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.425292e+00	2.920033e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.866078e+00	1.498646e-01	1.523917e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.147163e+00	0.000000e+00	4.969230e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.644291e+00	1.597808e-02	5.276193e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.903085e-01	4.957593e-02	4.671007e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.328556e-01	2.922621e-02	3.110554e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.748911e-01	1.822511e-02	1.863300e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.331668e-02	2.241238e-03	2.296884e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.05245730551084493,0.002841963441546136,0.02942938825343966
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.416045e+02	3.981353e+01	3.127043e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.599627e+01	3.553076e+00	1.710712e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.167105e+00	0.000000e+00	5.722151e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.847936e+00	0.000000e+00	3.298439e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.025527e+00	1.055917e-02	4.837236e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.315114e+00	8.085202e-02	5.968212e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.091976e-01	5.778091e-02	4.826017e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.214521e-02	3.734942e-03	3.474834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.23257346013076252,0.005451778453500228,0.05643871342187046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.155372e+00	7.592530e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.301945e+00	1.225988e+00	1.225170e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.075006e+00	1.345884e+00	1.129345e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.332712e+00	1.055834e+00	1.123598e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.142408e+00	5.101910e-01	1.019690e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.707698e+00	3.115860e-02	2.471692e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.308811e+00	0.000000e+00	4.756605e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.934567e+00	0.000000e+00	5.486840e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.573862e+00	5.834270e-02	6.198094e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.205020e+00	7.369192e-02	5.876605e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.402264e-01	6.381972e-02	4.924184e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.148447e-01	5.003058e-02	3.638615e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.780772e-01	3.848311e-02	2.155072e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.342429e-02	4.355526e-03	2.162355e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.12399434894511968,0.005371956987077903,0.03619190394540853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.282274e+00	2.833253e+00	2.298443e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.486420e+00	2.992725e+00	4.273624e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.854746e+00	2.426315e+00	8.896187e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.669492e+00	1.322285e+00	1.250887e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.606941e+00	5.247160e-01	1.502873e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.175750e+00	1.314232e-01	1.662771e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.378223e+00	2.049511e-02	3.698344e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.033056e+00	0.000000e+00	3.654362e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.638251e+00	4.844797e-02	4.314421e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.148570e+00	7.574657e-02	4.133832e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.031169e-01	5.521356e-02	3.244799e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.746656e-01	3.285400e-02	2.130455e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.388591e-02	4.719323e-03	2.388663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06055684138030282,0.005177223461154366,0.029244319949734088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.266039e+02	3.037869e+01	3.946451e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.893830e+01	6.861561e+00	7.582743e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.129742e+01	2.934250e+00	2.104872e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.220297e+01	1.287226e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.954385e+00	3.099434e-01	3.412921e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.379699e+00	5.659468e-02	3.595895e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.082637e+00	0.000000e+00	2.402796e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.524611e+00	0.000000e+00	2.412508e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.183343e+00	6.177249e-02	4.506643e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.610565e+00	1.066495e-01	5.942477e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.866557e-01	1.043687e-01	5.275970e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.800692e-02	7.423878e-03	3.953093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.25061242256320304,0.00845560001959969,0.04513118495261409
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.117404e+00	4.583001e-01	1.633753e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.503017e+00	1.087614e+00	7.292806e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.082308e+00	2.219771e-01	2.978407e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.755457e+00	1.367598e-01	8.020993e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.990747e-01	7.396009e-02	6.532605e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.251081e-01	3.503578e-02	4.075608e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.319271e-01	2.221088e-02	2.181492e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.410552e-02	1.657516e-03	1.971100e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.1340524822904179,0.0067590224640657615,0.030573139074248884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.281802e+00	1.188811e+00	4.722599e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.603563e+00	6.048026e-01	4.552373e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.033669e+00	2.126790e-01	6.720830e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.705213e-01	6.066972e-02	4.797303e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.106794e-01	3.356001e-02	2.779685e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.544917e-01	1.314173e-02	1.620864e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.343444e-02	6.045927e-03	8.365264e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.777872e-03	6.177732e-04	6.841379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.07747575566060433,0.005609642098330966,0.029470021654893097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.823497e+00	2.895778e+00	1.268211e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.985897e+00	9.508649e-01	9.581625e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.449592e+00	3.237502e-01	1.057966e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.264375e-01	7.328271e-02	5.883380e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.957194e-02	3.192802e-03	3.850846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2511556405383239,0.008746801091929601,0.046295451904168394
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.531007e-01	1.300703e-01	1.177187e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.197284e+00	8.283571e-01	1.844753e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.914714e+00	1.459812e+00	3.621166e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.963583e+00	1.212197e+00	2.610167e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.945975e+00	4.572434e-01	3.233639e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.324643e+00	1.230269e-01	2.857389e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.598794e+00	1.736187e-01	6.723219e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.963612e+00	1.638419e-01	7.431756e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.462246e+00	1.279487e-01	6.799659e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.016808e+00	8.578928e-02	5.697803e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.716125e-01	6.310835e-02	4.110338e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.168584e-01	4.260060e-02	2.864779e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.071877e-01	2.231235e-02	1.763225e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.577968e-02	3.038058e-03	1.413012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.14139073256366344,0.008456010022911548,0.031231912179757154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.866209e-01	3.497144e-01	2.900581e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.502315e+00	1.877579e+00	1.062227e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.006090e+00	2.542965e+00	9.641706e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.625863e+00	1.829451e+00	4.081004e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.989952e+00	7.872303e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.838434e+00	3.141282e-01	2.002528e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.687326e+00	3.268171e-01	5.236191e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.713141e+00	2.654280e-01	6.600152e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.933924e+00	1.722462e-01	6.272853e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.368881e+00	1.246485e-01	5.190351e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.330654e-01	8.174155e-02	4.075966e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.145508e-01	6.538094e-02	2.770262e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.657158e-01	2.829486e-02	1.971521e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.812632e-01	1.652131e-02	1.227136e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.366302e-02	1.962047e-03	1.076463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07409578418623032,0.006951043229725534,0.025716701694077485
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.762548e+00	1.664568e+00	2.059253e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.135138e+00	4.439906e+00	3.249284e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.199344e+01	5.111550e+00	2.339635e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.228016e+01	3.369575e+00	6.010324e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.031705e+01	1.139903e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.464879e+00	7.566658e-01	6.557899e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.952095e+00	6.030262e-01	1.169971e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.152169e+00	4.111725e-01	1.081940e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.931660e+00	2.325698e-01	8.890167e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.154156e+00	1.266146e-01	6.234554e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.544727e-01	7.609106e-02	4.274355e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.595283e-02	3.935513e-03	2.492764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.2120243658213894,0.0012157943238033098,0.05591941733513539
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.750105e+00	9.624205e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.912564e+00	1.304180e+00	3.391478e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.589003e+00	0.000000e+00	4.595424e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.758606e+00	0.000000e+00	7.498740e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.096892e+00	2.461268e-02	6.305846e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.945883e-01	2.134729e-02	4.225136e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.857776e-01	2.217282e-02	2.420680e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.001953e-01	7.097584e-03	1.188842e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.108840e-03	9.989327e-04	7.810413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.10278274913657656,0.0013841282599507537,0.034694135838962775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.074307e+01	3.933405e+00	5.120793e-02
3.500000e-02	1.500000e-02	1.500000e-02	9.418897e+00	2.131052e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.273107e+00	0.000000e+00	2.259862e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.058617e+00	0.000000e+00	5.341697e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.483183e+00	6.862324e-03	5.057130e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.329303e-01	1.968388e-02	3.765625e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.519608e-01	1.938946e-02	2.402771e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.279283e-01	1.137688e-02	1.442824e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.767337e-02	1.435947e-03	1.784264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.04497224321004054,0.0015125852016533436,0.023977380160223737
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.725806e+02	4.061682e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.094879e+01	1.206816e+00	8.093953e-02
1.750000e-02	7.500000e-03	7.500000e-03	5.776236e+00	0.000000e+00	5.972333e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.805397e+00	0.000000e+00	2.917401e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.855139e+00	0.000000e+00	4.567801e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.134037e+00	4.401705e-02	5.080031e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.963411e-01	2.910055e-02	3.855356e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.473449e-02	2.337778e-03	2.704907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.21097291600101786,0.0030540905364912496,0.05210901580398919
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.488966e+00	9.488688e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.005674e+00	1.532969e+00	9.655751e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.700397e+00	1.412589e+00	6.866942e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.616830e+00	8.062525e-01	1.004725e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.141888e+00	1.328749e-01	1.216965e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.571788e+00	0.000000e+00	4.278262e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.130085e+00	0.000000e+00	5.706393e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.750580e+00	7.231430e-03	6.249324e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.345386e+00	3.188057e-02	5.888198e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.948746e-01	3.361433e-02	5.052722e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.724685e-01	4.803447e-02	3.828544e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.026274e-01	3.196885e-02	2.646263e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.985012e-01	1.777680e-02	1.653108e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.566679e-02	2.873471e-03	1.349973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.10884795789562991,0.0031084677355369267,0.031382304324142504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.024112e+01	3.601343e+00	1.698414e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.226845e+01	3.605242e+00	5.301554e-02
2.875000e-02	6.250000e-03	6.250000e-03	9.430940e+00	1.983740e+00	9.019082e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.375123e+00	7.938687e-01	1.093236e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.150429e+00	1.843831e-01	4.516502e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.838326e+00	2.217365e-02	2.926669e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.258843e+00	0.000000e+00	3.932562e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.897105e+00	0.000000e+00	4.424897e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.453888e+00	2.070821e-02	4.049174e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.735192e-01	4.509851e-02	3.562667e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.886840e-01	4.346352e-02	2.450634e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.063414e-01	1.769412e-02	1.632199e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.576015e-02	2.717135e-03	1.851942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.050828748456035175,0.0030306263112594364,0.02383748307381882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.550593e+02	3.194180e+01	2.113302e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.558030e+01	4.662282e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.827136e+01	1.586067e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.066253e+01	3.148104e-01	3.341412e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.501396e+00	1.192474e-01	4.026644e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.208813e+00	0.000000e+00	3.660233e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.973697e+00	0.000000e+00	2.391967e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.373462e+00	0.000000e+00	2.515833e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.965593e+00	3.883544e-02	4.383000e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.380460e+00	5.595137e-02	5.368736e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.197119e-01	6.534790e-02	4.218161e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.659907e-02	4.460782e-03	3.059149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23044329186779772,0.006236166139080207,0.042940082154652226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.533455e+00	5.577435e-01	1.563181e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.540578e+00	8.322237e-01	1.055874e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.629344e+00	1.658138e-01	4.861066e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.441954e+00	7.749696e-02	7.490233e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.293305e-01	4.297670e-02	5.393502e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.361931e-01	1.778220e-02	3.438032e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.831158e-01	9.934734e-03	1.737576e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.976562e-03	8.086818e-04	1.538480e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.12255524394680795,0.004181522637240365,0.027546232327810477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.022247e+00	1.166622e+00	3.183774e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.986519e+00	3.484933e-01	4.997416e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.686793e+00	1.227931e-01	6.227325e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.455218e-01	4.082698e-02	3.764563e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.486373e-01	1.163534e-02	2.511907e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.250375e-01	6.889128e-03	1.355498e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.892079e-02	4.416719e-03	7.239604e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.696726e-03	1.173268e-04	6.107648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.06982977285029669,0.003562224624498622,0.025683947029974133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.128078e+01	2.811061e+00	9.432700e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.069052e+00	8.112907e-01	1.103695e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.030718e+00	1.942420e-01	8.940910e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.076001e-01	3.297960e-02	4.782662e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.388416e-02	1.564116e-03	3.271394e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.23412669342658177,0.006461697422958185,0.04458332932071146
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.120429e-01	1.773378e-01	8.865026e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.665228e+00	1.092042e+00	2.004047e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.654372e+00	1.582898e+00	3.168474e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.318223e+00	9.681350e-01	1.313622e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.849837e+00	6.789889e-02	1.417390e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.026504e+00	1.210950e-01	5.254370e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.275385e+00	1.346556e-01	7.014988e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.686228e+00	1.223476e-01	6.851441e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.238812e+00	8.133336e-02	6.099084e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.568163e-01	5.357001e-02	4.919638e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.619586e-01	3.183173e-02	3.593206e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.319152e-01	2.796339e-02	2.525962e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.656922e-01	1.730032e-02	1.339329e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.141379e-02	1.702572e-03	1.094035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.1291733345642152,0.006223709880429612,0.02944230130731923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.506972e-01	5.831473e-01	3.805862e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.148757e+00	2.585223e+00	1.153421e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.385012e+00	2.617324e+00	6.093183e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.062648e+00	1.393660e+00	1.179469e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.827500e+00	3.542810e-01	2.100304e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.408966e+00	2.877645e-01	4.574132e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.301869e+00	2.712550e-01	6.182672e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.362743e+00	1.845594e-01	6.113711e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.687227e+00	1.572280e-01	5.616501e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.174851e+00	7.033253e-02	4.711651e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.070313e-01	4.731030e-02	3.341761e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.269514e-01	2.498633e-02	2.612198e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.158707e-01	2.158888e-02	1.709143e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.569798e-01	1.181819e-02	9.791587e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.071446e-02	1.049749e-03	9.489047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.06641039368575083,0.005074114824377862,0.023039588036053743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.914409e+00	2.391266e+00	2.349609e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.092858e+01	5.677423e+00	3.639766e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.454400e+01	5.661573e+00	1.709564e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.323151e+01	2.618384e+00	3.033683e-02
4.250000e-02	7.500000e-03	7.500000e-03	1.016454e+01	8.164332e-01	4.185805e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.849668e+00	7.624880e-01	1.101974e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.334957e+00	5.157674e-01	1.194414e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.683856e+00	2.805469e-01	1.012505e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.642838e+00	1.369773e-01	7.304758e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.934079e-01	9.071761e-02	5.259419e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.533123e-01	3.406763e-02	3.807742e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.119147e-02	2.244174e-03	2.035728e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.19785932323000915,0.0,0.05232663358071843
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.207655e+00	1.111234e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.931132e+00	1.053129e+00	1.879537e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.416953e+00	0.000000e+00	6.156103e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.628642e+00	0.000000e+00	7.145784e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.635839e-01	2.137357e-02	5.417947e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.135702e-01	1.270073e-02	3.603929e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.359286e-01	1.020400e-02	1.989087e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.419819e-02	4.203618e-03	9.672398e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.375466e-03	2.734217e-04	5.903517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.09507850125169477,0.00013001136389320656,0.03174103605128438
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.384717e+01	4.709711e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.553939e+00	1.405774e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.935529e+00	0.000000e+00	3.515426e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.043198e+00	0.000000e+00	5.359358e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.394908e+00	2.062354e-03	4.771661e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.609208e-01	1.623184e-02	3.118228e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.064501e-01	4.656563e-03	2.157231e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.032850e-01	4.961013e-03	1.232446e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.449186e-02	7.163538e-04	1.597517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04124215381021418,0.0006767046048255787,0.021059395622514833
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.897378e+02	4.039951e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.749171e+01	1.873214e-01	7.766536e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.691660e+00	0.000000e+00	5.852259e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.797558e+00	0.000000e+00	2.701347e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.777167e+00	0.000000e+00	4.254585e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.052100e+00	2.676821e-02	4.401218e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.384863e-01	1.054268e-02	3.438969e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.082953e-02	1.403767e-03	2.330340e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.19693532562981972,0.001225329351029536,0.049606839026050925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.793856e+00	1.087147e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.591460e+00	1.679918e+00	1.859665e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.071199e+00	1.355776e+00	1.152936e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.664680e+00	5.196762e-01	1.010882e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.029431e+00	0.000000e+00	2.382664e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.442535e+00	0.000000e+00	5.288569e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.001024e+00	0.000000e+00	6.013708e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.612149e+00	0.000000e+00	5.880719e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.211582e+00	1.705870e-02	5.500766e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.701265e-01	2.495694e-02	4.488984e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.799144e-01	1.900569e-02	3.403569e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.324155e-01	2.071235e-02	2.392823e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.607878e-01	1.316307e-02	1.269523e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.137244e-02	1.493602e-03	1.073939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.09983109468810192,0.001407126112572099,0.0290665128156401
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.308579e+01	4.305735e+00	3.274711e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.387087e+01	3.780301e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.232647e+00	1.429504e+00	6.293371e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.824977e+00	4.431694e-01	5.603169e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.719003e+00	3.719312e-02	2.008198e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.685694e+00	0.000000e+00	3.266813e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.188066e+00	0.000000e+00	3.950338e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.824389e+00	0.000000e+00	4.124592e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.345083e+00	2.500450e-02	3.961518e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.766271e-01	1.909836e-02	3.167497e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.193101e-01	1.032088e-02	2.292261e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.704317e-01	1.836412e-02	1.445667e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.125080e-02	1.373416e-03	1.563887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.045728246434590586,0.0015452534791271927,0.020720966920452194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.731545e+02	3.208143e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.104295e+01	3.110643e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.616648e+01	4.688642e-01	5.016144e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.004612e+01	1.911416e-01	5.281681e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.294683e+00	0.000000e+00	4.315112e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.108273e+00	0.000000e+00	3.297860e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.920789e+00	0.000000e+00	2.085052e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.278338e+00	0.000000e+00	2.134166e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.839048e+00	3.053575e-02	4.401303e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.266815e+00	2.603097e-02	4.672475e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.233244e-01	3.510139e-02	4.017225e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.087431e-02	2.394661e-03	2.534527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.21059571336117344,0.004673007146170749,0.040380735789340594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.034623e+00	6.250876e-01	1.394799e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.269155e+00	7.047069e-01	1.811381e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.180920e+00	9.225445e-02	6.176207e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.203746e+00	3.747949e-02	6.524645e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.056609e-01	2.478507e-02	4.537072e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.620224e-01	1.383095e-02	2.809288e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.430680e-01	6.147141e-03	1.480133e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.170717e-03	5.817449e-04	1.201299e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11288142277461784,0.002727359818148853,0.024627310180998882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.687116e+00	1.093662e+00	2.062260e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.333696e+00	2.385038e-01	4.292201e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.432371e+00	6.190565e-02	5.196311e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.495816e-01	2.221289e-02	3.417780e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.020826e-01	9.106875e-03	2.005602e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.013889e-01	6.986964e-03	1.213765e-01
5.050000e-01	4.500000e-02	4.500000e-02	6.605931e-02	3.943084e-03	6.788454e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.879294e-03	1.262557e-04	5.197526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.0633079461552882,0.002383842765065064,0.022836819041650913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.266383e+01	2.584552e+00	5.850860e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.020783e+00	5.347210e-01	1.019242e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.711948e+00	8.925939e-02	7.677997e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.281406e-01	2.296894e-02	3.962914e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.919797e-02	1.568057e-03	2.923224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.21755318933910744,0.005051463450609028,0.04244429239961506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.973086e-01	2.363061e-01	1.417343e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.344361e+00	1.392014e+00	2.419433e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.397117e+00	1.561826e+00	2.770536e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.443255e+00	5.498159e-01	5.693479e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.538175e+00	1.028255e-01	3.097237e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.675650e+00	1.415647e-01	6.292279e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.960929e+00	1.009452e-01	7.166867e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.440953e+00	9.665053e-02	6.125916e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.045782e+00	4.059127e-02	5.568399e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.313560e-01	3.155738e-02	4.127341e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.699328e-01	2.470897e-02	2.944979e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.728600e-01	1.771613e-02	2.016331e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.307034e-01	9.340919e-03	1.149697e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.298385e-03	5.344554e-04	8.332846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.11785820941861058,0.004688902882591869,0.027350765935439447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.584676e+00	8.912316e-01	5.695396e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.180291e+00	3.177540e+00	1.087380e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.480326e+00	2.310155e+00	2.849942e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.141306e+00	8.225764e-01	1.885964e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.400365e+00	2.931972e-01	2.964995e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.978190e+00	2.870892e-01	5.376055e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.862491e+00	1.982793e-01	6.436799e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.039656e+00	1.413809e-01	5.873001e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.452831e+00	9.577586e-02	5.141748e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.022574e+00	3.209260e-02	3.931047e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.093245e-01	3.937457e-02	2.953661e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.646693e-01	2.355869e-02	2.107360e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.734046e-01	6.526524e-03	1.499440e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.330742e-01	5.399796e-03	9.576440e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.839117e-03	4.775344e-04	7.516292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.059343782529745176,0.0037119517906549146,0.02100942772686608
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.544816e+00	3.325469e+00	3.135875e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.463476e+01	7.028630e+00	3.554935e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.701084e+01	5.332686e+00	9.658524e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.386109e+01	1.780732e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.597631e+00	8.460683e-01	6.764011e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.033803e+00	6.535757e-01	1.362827e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.676737e+00	3.184962e-01	1.137206e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.280690e+00	1.793220e-01	8.568536e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.414286e+00	1.014176e-01	6.488712e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.698587e-01	5.357154e-02	4.370950e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.810929e-01	1.489406e-02	3.379164e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.715195e-02	1.316833e-03	1.766040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.18427928231765914,0.0,0.049586772742185925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.768987e+00	1.274642e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.720201e+00	7.181483e-01	6.456680e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.303970e+00	0.000000e+00	6.272279e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.496027e+00	0.000000e+00	6.618330e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.493671e-01	8.911278e-03	4.973097e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.440717e-01	1.100507e-02	3.027846e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.894020e-01	3.810613e-03	1.729474e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.574123e-02	3.197727e-03	8.147150e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.361868e-03	1.902429e-04	4.156489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.08840430046952281,9.231527219616398e-05,0.0294275697776772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.709390e+01	5.343252e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.213723e+00	6.819747e-01	1.589702e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.802685e+00	0.000000e+00	3.051742e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.025895e+00	0.000000e+00	5.013980e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.309216e+00	0.000000e+00	4.232759e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.990636e-01	8.568344e-03	2.950289e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.698667e-01	4.619255e-03	1.814611e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.809774e-01	3.987783e-03	1.134946e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.196157e-02	7.021160e-04	1.449866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.03802547893778469,0.0006104831625561927,0.01930510614023443
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.002840e+02	3.822946e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.577588e+01	0.000000e+00	1.059544e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.740818e+00	0.000000e+00	4.436203e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.777866e+00	0.000000e+00	2.297526e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.702968e+00	0.000000e+00	4.030249e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.801046e-01	1.063668e-02	4.100253e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.960447e-01	1.049282e-02	3.000382e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.727135e-02	1.259915e-03	2.150792e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.18400338883629222,0.0007355652668350199,0.04685309037790075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.190496e+00	1.260054e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.199902e+00	1.814308e+00	4.102964e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.257701e+00	1.108094e+00	7.094754e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.580551e+00	2.083594e-01	5.808690e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.875659e+00	2.578187e-02	3.375814e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.299388e+00	0.000000e+00	5.666159e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.891687e+00	0.000000e+00	6.054000e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.485186e+00	9.472137e-03	5.728242e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.088115e+00	3.014907e-03	4.829656e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.674905e-01	8.351064e-03	4.004362e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.993500e-01	1.743844e-02	2.957613e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.771024e-01	1.161253e-02	1.926577e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.295888e-01	6.915687e-03	1.103627e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.385589e-03	6.801345e-04	8.009590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.09201910361308636,0.0007283613834926095,0.02682188912149691
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.676031e+01	5.152555e+00	7.705227e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.443403e+01	3.303051e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.508940e+00	9.384163e-01	4.713699e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.148803e+00	1.823560e-01	2.027225e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.415996e+00	0.000000e+00	2.316343e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.617048e+00	0.000000e+00	2.841020e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.152347e+00	0.000000e+00	3.919281e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.736260e+00	2.273936e-03	4.108339e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.242426e+00	0.000000e+00	3.747431e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.921859e-01	1.668810e-02	2.876148e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.695748e-01	1.125061e-02	1.940443e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.352317e-01	6.141482e-03	1.324487e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.786764e-02	4.800525e-04	1.341711e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.041268202954037415,0.0008388670090578101,0.01884094085168935
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.875043e+02	3.226146e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.710091e+01	1.376207e+00	1.369670e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.517596e+01	2.626127e-02	7.354728e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.593562e+00	0.000000e+00	7.777459e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.172983e+00	0.000000e+00	4.038776e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.122646e+00	0.000000e+00	2.102024e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.857250e+00	0.000000e+00	1.842019e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.177766e+00	0.000000e+00	1.960440e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.717065e+00	0.000000e+00	4.322765e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.163564e+00	2.579775e-02	4.401001e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.572201e-01	2.761411e-02	3.610638e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.562917e-02	1.156141e-03	2.269818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.1917029966127237,0.0025231297990020995,0.0374608603407425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.575230e+00	6.733773e-01	7.263727e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.773327e+00	3.992203e-01	2.283747e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.796221e+00	6.315938e-02	6.387432e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.021680e+00	2.482563e-02	5.807283e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.035593e-01	1.288971e-02	3.725303e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.021116e-01	6.079666e-03	2.308812e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.107521e-01	2.805116e-03	1.233045e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.265687e-03	2.906874e-04	9.146478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.1051300536582262,0.0014400154030187878,0.021350465462385226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.227696e+00	9.673707e-01	1.196312e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.765623e+00	1.453338e-01	3.842227e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.263843e+00	3.282091e-02	4.503159e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.726259e-01	1.860396e-02	2.704549e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.615587e-01	3.235234e-03	1.793518e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.778605e-01	5.861468e-04	1.054290e-01
5.050000e-01	4.500000e-02	4.500000e-02	5.756376e-02	0.000000e+00	5.482581e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.291806e-03	1.090715e-04	5.121967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.0582253786492707,0.0011546443155486807,0.01933844236340586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.377097e+01	2.224060e+00	3.034728e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.102880e+00	2.674915e-01	9.093267e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.507959e+00	5.041122e-02	6.190024e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.670001e-01	1.930097e-02	3.257124e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.537584e-02	4.877426e-04	2.492462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.20093214917354663,0.0032247954494894204,0.0402497238951057
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.552706e-01	3.336272e-01	6.832313e-03
8.500000e-02	2.500000e-02	2.500000e-02	3.300611e+00	1.727509e+00	2.312663e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.964241e+00	1.303442e+00	1.251675e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.220331e+00	1.021248e-01	1.406649e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.154350e+00	1.316034e-01	4.864207e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.282163e+00	6.942082e-02	7.010219e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.679182e+00	7.340559e-02	6.340578e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.228667e+00	3.134835e-02	5.767011e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.948553e-01	3.909412e-02	4.461431e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.228998e-01	2.008026e-02	3.535109e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.936912e-01	1.125165e-02	2.644524e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.295357e-01	7.511730e-03	1.552572e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.008293e-01	7.951931e-04	9.097443e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.863800e-03	6.287885e-04	6.375002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.107147942253221,0.0030946886683313884,0.025013295492023135
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.776559e+00	1.410520e+00	7.222806e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.554422e+00	3.527874e+00	7.259201e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.950546e+00	1.684383e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.691650e+00	3.924145e-01	3.203660e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.838489e+00	2.791230e-01	5.404283e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.410889e+00	2.092828e-01	5.923246e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.479742e+00	1.644621e-01	6.146012e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.784510e+00	8.270656e-02	5.296124e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.269448e+00	4.404376e-02	4.285326e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.952654e-01	6.069195e-03	3.251234e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.349015e-01	4.288556e-02	2.422099e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.066293e-01	2.424651e-03	1.978355e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.471470e-01	5.387844e-03	1.260281e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.177573e-01	3.183527e-03	7.890088e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.724318e-03	1.840704e-04	6.883449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05323917114936093,0.00262303275312073,0.01843491635219255
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.461261e+00	4.837062e+00	3.538594e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.948781e+01	8.441390e+00	3.265988e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.913716e+01	4.437216e+00	2.837163e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.349900e+01	1.210263e+00	5.592832e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.543023e+00	8.179830e-01	1.397848e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.168634e+00	5.369540e-01	1.194277e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.127446e+00	1.598404e-01	1.050292e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.970090e+00	8.558202e-02	7.342811e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.231734e+00	5.140957e-02	5.152948e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.678543e-01	3.248601e-02	3.715160e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.252945e-01	0.000000e+00	2.730976e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.462808e-02	1.159579e-03	1.464339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.1713929136541303,0.0,0.046268179471176896
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.381601e+00	1.395792e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.396190e+00	4.042592e-01	7.873869e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.204122e+00	0.000000e+00	6.732411e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.352362e+00	0.000000e+00	6.333140e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.555444e-01	1.414798e-02	4.172350e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.847661e-01	1.794994e-04	2.549514e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.560888e-01	1.920285e-03	1.520071e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.150138e-02	1.854506e-03	6.173298e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.583016e-03	9.559231e-05	3.296107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.08281480546121606,0.0,0.026515469221506188
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.992995e+01	5.491210e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.976284e+00	2.982839e-01	2.006314e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.748513e+00	0.000000e+00	2.958423e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.985887e+00	0.000000e+00	4.933902e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.235545e+00	0.000000e+00	4.078969e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.465068e-01	8.202734e-03	2.380090e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.389351e-01	0.000000e+00	1.671908e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.603369e-01	5.802249e-04	9.988066e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.033191e-02	3.016246e-04	1.210016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.03550666575016384,0.00010520462548001958,0.01675003902237493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.071653e+02	3.423548e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.500276e+01	0.000000e+00	1.074763e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.773172e+00	0.000000e+00	3.999388e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.747093e+00	0.000000e+00	2.044183e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.641934e+00	8.187189e-04	3.840758e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.309482e-01	1.832786e-02	3.802475e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.523222e-01	7.643934e-03	2.542429e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.463264e-02	4.589219e-05	1.806250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.171682127401775,0.0,0.044446219558155614
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.712056e+00	1.446425e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.812516e+00	1.868977e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.204386e+00	7.406719e-01	1.452769e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.376407e+00	3.762277e-02	1.142226e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.689097e+00	0.000000e+00	4.762136e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.181454e+00	0.000000e+00	6.259515e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.781152e+00	6.300310e-03	6.019155e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.355989e+00	0.000000e+00	5.679413e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.816872e-01	9.254815e-03	4.356700e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.751064e-01	9.447122e-03	3.593564e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.342182e-01	1.392539e-02	2.592924e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.372950e-01	7.005615e-03	1.662301e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.017749e-01	1.232404e-03	8.980405e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.932196e-03	6.586744e-04	6.375627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.0852811546732438,7.538362237625995e-05,0.02435758909452873
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.120427e+01	5.883534e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.381094e+01	2.381730e+00	1.586832e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.411950e+00	5.791931e-01	2.822223e-03
4.250000e-02	7.500000e-03	7.500000e-03	4.552007e+00	1.129270e-02	1.123135e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.267834e+00	0.000000e+00	2.242325e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.529612e+00	0.000000e+00	3.178757e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.082431e+00	0.000000e+00	4.173499e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.658418e+00	0.000000e+00	3.917764e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.157492e+00	0.000000e+00	3.368618e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.256738e-01	1.609811e-02	2.532614e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.233887e-01	9.011031e-03	1.807954e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.134776e-01	6.595960e-04	1.137673e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.492072e-02	4.670463e-04	1.181880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.03807824437230956,0.00026659927939780975,0.01620328418599965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.988150e+02	3.027085e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.427577e+01	5.982316e-01	7.835960e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.453986e+01	0.000000e+00	5.458301e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.351928e+00	0.000000e+00	6.357279e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.085732e+00	7.557951e-03	3.745629e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.033084e+00	0.000000e+00	2.831575e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.755682e+00	0.000000e+00	2.121555e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.111390e+00	0.000000e+00	1.749111e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.622080e+00	0.000000e+00	4.307838e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.084372e+00	2.047609e-02	3.769156e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.875451e-01	7.264283e-03	3.201559e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.255403e-02	4.823514e-04	1.876624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.18088191522467253,0.003558856351677825,0.03371235072494286
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.880489e+00	6.207926e-01	1.257417e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.497967e+00	3.476910e-01	8.250118e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.580113e+00	3.950393e-02	6.226278e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.308129e-01	4.902865e-02	4.890746e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.321459e-01	0.000000e+00	3.342112e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.644902e-01	8.235953e-03	1.902464e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.410231e-02	5.036100e-03	1.126315e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.075841e-03	4.596489e-05	8.241291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.1006757101451444,0.0013093838327158935,0.019257983838151332
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.514431e+00	8.646376e-01	1.064977e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.511095e+00	1.322633e-01	3.193686e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.147429e+00	2.852231e-02	4.141904e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.239694e-01	8.437952e-03	2.447123e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.419580e-01	6.303799e-03	1.587380e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.609142e-01	3.729025e-03	1.009252e-01
5.050000e-01	4.500000e-02	4.500000e-02	4.993921e-02	6.869939e-04	5.159127e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.053139e-03	1.872356e-04	4.448253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.05530824620318363,0.001159235421180474,0.017528412562116943
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.438774e+01	1.882857e+00	2.382167e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.584082e+00	1.792115e-01	6.984338e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.429848e+00	6.405110e-02	5.128575e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.993918e-01	2.044466e-03	3.043948e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.326089e-02	9.897695e-04	2.351239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.18996587216342417,0.0038888733551322996,0.03774786404113395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.441277e-01	4.335176e-01	1.830022e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.193279e+00	1.969991e+00	2.103896e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.959177e+00	8.500975e-01	2.083938e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.887618e+00	0.000000e+00	2.629569e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.816311e+00	4.498257e-02	6.215309e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.030314e+00	5.372787e-02	6.596205e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.494733e+00	3.267779e-02	5.881400e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.273448e+00	2.266750e-01	4.917924e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.946409e-01	3.086055e-02	4.005843e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.451901e-01	0.000000e+00	3.243973e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.453049e-01	1.186963e-02	2.196120e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.961110e-01	9.906265e-03	1.427114e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.589617e-02	3.109560e-03	8.001691e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.886499e-03	5.610550e-04	6.406711e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.1004155876800449,0.0034523301756367447,0.023000758591454687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.214115e+00	2.032437e+00	8.425985e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.095228e+01	3.328055e+00	5.712910e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.726463e+00	1.040465e+00	2.226333e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.169903e+00	2.323119e-01	5.715307e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.389294e+00	3.079101e-01	4.825775e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.056686e+00	8.758449e-02	5.980424e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.168953e+00	0.000000e+00	5.732390e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.605425e+00	8.374453e-02	4.696235e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.126372e+00	2.108187e-02	4.229425e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.704893e-01	1.454744e-01	2.918759e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.778647e-01	2.540790e-02	2.326571e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.717303e-01	1.022927e-03	1.738481e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.299438e-01	6.713080e-03	1.137070e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.016565e-01	0.000000e+00	7.689138e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.036010e-03	3.578338e-04	6.369726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.04937544833677273,0.0024989057497406472,0.01662052873039247
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.189665e+01	6.539848e+00	4.582579e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.344912e+01	8.772027e+00	2.793787e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.995511e+01	3.120702e+00	1.871357e-02
2.875000e-02	6.250000e-03	6.250000e-03	1.284795e+01	1.202665e+00	9.865837e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.607692e+00	6.024964e-01	1.422087e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.550934e+00	3.229968e-01	1.036201e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.724361e+00	7.207050e-02	9.100744e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.689034e+00	0.000000e+00	6.826651e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.079437e+00	0.000000e+00	5.340581e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.787248e-01	2.158155e-01	3.554289e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.906748e-01	0.000000e+00	2.381572e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.271277e-02	1.705228e-04	1.377690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.16317026272108198,0.0005807500360478224,0.04308068840178303
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.792369e+00	1.451441e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.099931e+00	2.381399e-01	1.836250e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.219685e+00	6.173815e-02	6.322565e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.267362e+00	4.359057e-02	5.571209e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.773202e-01	0.000000e+00	3.871528e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.450669e-01	1.622166e-02	2.257323e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.321959e-01	6.751739e-04	1.360607e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.302441e-02	9.338491e-04	5.618956e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.245661e-03	1.085324e-04	2.635457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.07921720988671213,0.0003527247945187134,0.024723339245633122
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.137663e+01	5.328375e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.365717e+00	1.453518e-01	2.116005e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.738449e+00	0.000000e+00	2.498113e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.019785e+00	5.807131e-02	4.825014e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.166624e+00	3.688904e-03	3.972048e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.075800e-01	6.388952e-03	2.324585e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.213527e-01	7.317649e-03	1.468153e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.465528e-01	2.394334e-04	9.321464e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.768637e-03	2.603673e-04	1.138065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03376544477804139,0.00033622568118917007,0.015463496033022772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.099753e+02	3.143698e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.493428e+01	0.000000e+00	1.219730e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.808682e+00	0.000000e+00	3.278183e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.753726e+00	2.542229e-02	1.537258e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.621867e+00	2.635304e-02	3.664022e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.764188e-01	1.043473e-02	3.447056e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.235759e-01	1.062600e-02	2.428510e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.276164e-02	2.663603e-04	1.674863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.1646045505405212,0.0017466066618950504,0.04121434459327242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.199804e+00	1.586753e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.036483e+00	1.730142e+00	1.727148e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.981173e+00	4.941276e-01	1.789764e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.152881e+00	0.000000e+00	2.941291e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.562050e+00	0.000000e+00	6.067212e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.071441e+00	0.000000e+00	6.691987e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.681418e+00	0.000000e+00	6.026621e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.272259e+00	1.697945e-02	4.979094e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.069651e+00	1.859086e-01	4.411696e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.095590e-01	0.000000e+00	3.421549e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.823181e-01	1.074461e-02	2.345161e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.093057e-01	1.086593e-02	1.484212e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.691595e-02	2.629600e-03	7.925386e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.033629e-03	5.627810e-04	6.460415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.08212250539499777,0.0016026946948931725,0.022177766949322456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.452488e+01	6.353926e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.257930e+01	1.679389e+00	2.970919e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.603871e+00	2.051041e-01	7.894279e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.277718e+00	0.000000e+00	2.453070e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.135665e+00	0.000000e+00	2.990916e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.477944e+00	8.165528e-03	3.456037e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.989027e+00	0.000000e+00	4.626942e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.578766e+00	0.000000e+00	3.858114e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.074127e+00	0.000000e+00	3.630545e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.962454e-01	1.284273e-01	2.585743e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.906628e-01	6.005545e-03	1.699478e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.962543e-01	6.019738e-03	1.051071e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.365375e-02	2.606986e-04	1.030697e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.036332483966232655,0.001109034000250718,0.014812695453185788
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.048825e+02	2.785153e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.300893e+01	4.152953e-01	1.381363e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.405673e+01	0.000000e+00	8.529406e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.019756e+00	0.000000e+00	7.107377e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.136016e+00	1.079317e-01	3.139741e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.999286e+00	1.337593e-01	1.525002e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.721703e+00	0.000000e+00	1.823130e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.029031e+00	0.000000e+00	2.402243e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.466799e+00	0.000000e+00	4.721159e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.155446e+00	1.338188e-01	3.944847e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.520210e-01	1.672846e-02	3.033620e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.024099e-02	1.071518e-03	1.765198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.16693032529057075,0.0013966684544388652,0.031651579793299384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.316182e+00	6.557348e-01	4.874801e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.962783e+00	6.958751e-02	1.398337e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.389023e+00	2.366937e-02	5.455348e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.896052e-01	6.543731e-03	4.327862e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.696804e-01	3.607654e-03	2.853384e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.211604e-01	6.552679e-03	1.735456e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.053425e-02	0.000000e+00	9.429805e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.224892e-03	1.790646e-04	6.764194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.09571938924607205,0.00038861913058006736,0.017748047075224857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.842981e+00	8.053197e-01	3.891596e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.174348e+00	4.480060e-02	3.539065e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.054362e+00	1.688689e-02	3.345589e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.774386e-01	3.539399e-03	2.288107e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.050351e-01	2.794768e-03	1.475886e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.468270e-01	5.484820e-04	9.027898e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.274462e-02	1.754088e-04	4.914535e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.586495e-03	0.000000e+00	4.414134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05193114342522877,0.00024899754239681576,0.01583436280795883
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.500779e+01	1.742297e+00	8.849775e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.152605e+00	9.120454e-02	6.722351e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.272372e+00	1.307042e-02	4.655954e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.661247e-01	0.000000e+00	2.856416e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.015969e-02	3.396140e-05	2.085464e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.17410593107252376,0.0015135386447189259,0.03691110466706696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.081204e+00	6.612602e-01	2.001740e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.215542e+00	2.031127e+00	9.718531e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.827880e+00	4.229115e-01	1.529557e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.503266e+00	4.984795e-02	4.172709e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.459212e+00	6.136843e-03	6.948755e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.811435e+00	5.931168e-02	5.541086e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.310417e+00	1.622824e-02	5.088240e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.616042e-01	0.000000e+00	4.713506e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.790482e-01	0.000000e+00	3.738603e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.810744e-01	1.748948e-02	2.765216e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.975250e-01	1.055937e-02	1.882276e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.627939e-01	1.535934e-02	1.264404e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.333616e-02	9.029242e-04	7.522851e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.415898e-03	3.199139e-04	4.814207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09117533732186008,0.0016720887352933145,0.02206668623448406
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.762075e+00	2.807259e+00	8.601269e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.172142e+01	2.628396e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.174423e+00	7.010554e-01	4.016759e-02
6.750000e-02	1.000000e-02	1.000000e-02	5.557016e+00	2.031894e-01	5.931713e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.821878e+00	2.809342e-02	6.695428e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.805499e+00	1.072379e-01	5.534203e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.997121e+00	7.520862e-02	4.958425e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.424143e+00	6.868269e-03	4.268360e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.039824e+00	1.147926e-02	3.311455e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.508326e-01	1.963782e-03	2.938420e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.279823e-01	1.329763e-02	1.927761e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.421067e-01	6.028089e-03	1.508289e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.986460e-01	1.180141e-02	1.000713e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.865659e-02	0.000000e+00	7.321061e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.031455e-03	1.840743e-04	5.684499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04411010476971579,0.001525672141652612,0.01553516240139071
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.871011e+01	9.374734e+00	4.826862e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.847891e+01	8.562047e+00	1.344619e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.953883e+01	2.196790e+00	4.167418e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.125050e+01	6.976830e-01	1.394713e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.671154e+00	4.960195e-01	1.307611e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.970558e+00	1.792675e-01	1.006464e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.448831e+00	1.869609e-02	7.728025e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.613687e+00	3.052995e-02	5.227969e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.010026e+00	1.081666e-02	4.368624e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.459203e-01	2.063703e-02	2.821703e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.517096e-01	0.000000e+00	2.462523e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.067635e-02	9.575386e-04	1.193383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.15259933680791055,0.0,0.0403783651422768
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.260658e+00	1.468291e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.973845e+00	3.520999e-02	8.225723e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.017768e+00	0.000000e+00	6.633356e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.162464e+00	2.408430e-02	5.048204e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.076338e-01	4.148559e-03	3.434213e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.951771e-01	5.378288e-05	2.056494e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.030727e-01	0.000000e+00	1.141540e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.626882e-02	1.640349e-03	4.866482e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.145678e-04	8.629202e-05	2.430738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.07486222454309903,0.0,0.0231346834885109
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.289490e+01	5.167357e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.977128e+00	3.494590e-02	2.227393e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.687590e+00	0.000000e+00	2.264626e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.944406e+00	3.655396e-02	4.694570e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.094907e+00	0.000000e+00	3.525990e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.767731e-01	9.787360e-03	2.122205e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.911321e-01	0.000000e+00	1.382117e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.314219e-01	9.480921e-04	8.560509e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.413253e-03	0.000000e+00	1.094057e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03143513219964215,0.0,0.014598504926311963
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.159539e+02	2.977077e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.486156e+01	0.000000e+00	1.010370e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.745832e+00	6.876845e-03	2.788127e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.699022e+00	2.862190e-04	1.420207e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.538661e+00	4.394869e-03	3.634310e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.161921e-01	1.492899e-03	3.164724e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.947316e-01	1.858900e-03	2.251456e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.069741e-02	6.600690e-05	1.572938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.15215269058035932,0.0,0.0400632447031877
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.018760e+00	1.821100e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.969301e+00	1.408309e+00	1.034167e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.743566e+00	2.122032e-01	5.701248e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.012385e+00	0.000000e+00	3.874325e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.540494e+00	7.561945e-03	5.249410e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.994236e+00	0.000000e+00	5.960564e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.572294e+00	0.000000e+00	5.423923e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.180439e+00	8.896956e-03	4.794953e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.001649e-01	0.000000e+00	3.994578e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.504695e-01	7.873675e-03	2.960132e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.435793e-01	1.197111e-02	2.062832e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.730783e-01	9.721456e-03	1.355055e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.445302e-02	3.056807e-04	7.521600e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.539075e-03	3.477782e-04	4.854805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.0757118395116381,1.0646810360503967e-05,0.021189736040495802
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.851119e+01	6.671819e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.088315e+01	1.329591e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.929699e+00	6.039631e-02	1.909688e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.114378e+00	0.000000e+00	3.188386e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.063195e+00	0.000000e+00	2.203450e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.478375e+00	2.874555e-02	2.484579e-01
1.115000e-01	1.650000e-02	1.650000e-02	1.989597e+00	0.000000e+00	4.285039e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.530307e+00	9.012613e-05	3.834035e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.021937e+00	0.000000e+00	3.199000e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.356367e-01	8.415499e-03	2.213344e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.663959e-01	1.201779e-02	1.474767e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.729801e-01	7.100689e-03	1.022416e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.105989e-02	2.560047e-04	9.622170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03317131633874103,0.00018245188148367092,0.0141450067305397
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.129833e+02	2.710825e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.227060e+01	2.033234e-01	1.009418e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.364648e+01	0.000000e+00	1.030700e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.133446e+00	2.608184e-02	4.432513e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.920371e+00	0.000000e+00	4.777502e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.826836e+00	0.000000e+00	2.498050e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.721520e+00	8.722046e-02	1.111235e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.988446e+00	1.773532e-02	1.794039e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.464392e+00	0.000000e+00	4.429656e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.722629e-01	3.753724e-02	3.330161e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.055905e-01	0.000000e+00	2.774505e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.720078e-02	5.431055e-04	1.674392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.33324881608532125,0.002764092418559627,0.043302151349806584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.260730e-01	1.682222e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.086334e+00	7.674055e-01	1.074971e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.562036e+00	7.696680e-01	6.055172e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.479526e+00	1.844476e-02	1.224743e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.506834e+00	6.592183e-02	6.292182e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.342606e+00	9.394050e-02	6.945815e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.279392e-01	2.152030e-02	4.580715e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.202496e-02	4.677558e-04	4.180186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.18652415844447617,0.0037574282550163485,0.026760176603065844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.489309e+00	3.903816e-01	1.974452e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.158188e+00	1.027286e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.127583e+00	1.046370e-01	1.591567e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.156803e+00	1.372390e-01	4.563638e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.803110e-01	5.369357e-02	4.078301e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.269194e-01	0.000000e+00	2.608234e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.048007e-01	0.000000e+00	1.189523e-01
7.750000e-01	2.250000e-01	2.250000e-01	5.487149e-03	0.000000e+00	8.460101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.08654404146298873,0.0026915143896472926,0.02450442779511082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.582417e+00	1.490671e+00	7.848752e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.927281e+00	9.341416e-01	4.586316e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.786367e+00	3.722822e-01	6.426100e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.117530e+00	5.416020e-02	6.567717e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.162485e-02	0.000000e+00	3.623451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3093205603878743,0.006372800963318437,0.03603966776677031
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.583096e-01	1.481625e-01	1.564358e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.604689e-01	2.742556e-01	3.239836e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.122894e+00	4.464803e-01	1.147332e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.834912e+00	5.928141e-01	1.837576e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.585157e+00	6.221857e-01	1.540092e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.152797e+00	4.861263e-01	8.194582e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.304676e+00	2.045266e-01	3.081415e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.133583e+00	7.505760e-02	1.210196e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.704575e+00	1.442672e-01	3.662612e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.073697e+00	1.218600e-01	5.139446e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.365813e+00	1.040850e-01	5.264497e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.920262e-01	6.212515e-02	4.310678e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.678527e-01	2.341433e-02	2.655631e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.321574e-02	1.029519e-03	2.083949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.18431274126550645,0.005657171734595762,0.0234699934232023
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.055339e-01	2.521227e-01	1.160150e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.032268e+00	3.655568e-01	2.331163e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.853417e+00	5.762579e-01	3.573311e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.880012e+00	7.519946e-01	3.211111e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.899721e+00	7.997553e-01	2.548816e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.547253e+00	7.349874e-01	8.556959e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.605984e+00	4.551891e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	4.133130e+00	1.467309e-01	6.049353e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.383024e+00	1.131228e-01	1.861470e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.542088e+00	1.724123e-01	3.297100e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.719795e+00	1.184342e-01	3.710838e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.025860e+00	7.337551e-02	3.297565e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.371225e-01	3.703102e-02	2.434073e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.314689e-01	7.577818e-03	1.492525e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.640028e-02	4.395996e-04	1.280623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.0841342439224141,0.004737084607988953,0.017018612293248483
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.101834e+00	1.040803e+00	1.421191e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.472704e+00	1.361549e+00	1.607824e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.076127e+00	1.789086e+00	1.328456e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.032283e+00	1.870251e+00	6.417045e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.543628e+00	1.386948e+00	9.028426e-02
6.000000e-02	1.000000e-02	1.000000e-02	8.531678e+00	6.516409e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.494234e+00	4.422602e-01	2.664460e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.412999e+00	3.766340e-01	5.359717e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.670661e+00	2.317304e-01	6.460150e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.468619e+00	1.269147e-01	5.407566e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.179388e-01	5.128885e-02	3.906450e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.456743e-02	1.896845e-03	1.781739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.29661685663492054,0.0,0.05142042026498478
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.278706e-01	2.963881e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	1.565766e+00	7.465775e-01	7.592254e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.968374e+00	8.516429e-01	1.064187e-02
3.000000e-01	4.000000e-02	4.000000e-02	3.150099e+00	6.486998e-02	6.019783e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.297804e+00	0.000000e+00	6.122320e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.276029e+00	4.401757e-02	7.043757e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.570082e-01	2.874923e-04	4.894099e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.985858e-01	0.000000e+00	2.419474e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.021004e-02	3.983737e-05	1.568356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.15346914041220802,0.0,0.03381473973268492
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.356700e+00	7.040930e-01	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	3.062970e+00	1.056510e+00	3.356502e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.071732e+00	1.261148e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.571258e+00	5.348026e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.817567e+00	0.000000e+00	3.093004e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.415887e+00	3.417445e-02	4.724550e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.085446e-01	0.000000e+00	3.772875e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.511273e-01	0.000000e+00	2.222522e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.839903e-02	0.000000e+00	2.380585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05200908768109561,0.0,0.0216420790011976
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.009690e+01	9.136538e+00	9.705471e-01
6.250000e-03	3.750000e-03	3.750000e-03	2.592462e+01	5.387457e+00	1.168355e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.592551e+01	2.770288e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.524566e+00	1.859630e-01	1.372707e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.657600e+00	5.948209e-02	5.293304e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.154035e+00	0.000000e+00	6.080211e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.850962e-01	0.000000e+00	4.378126e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.575907e-02	0.000000e+00	2.148996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.2777820944439386,0.0032542627615687048,0.041244421930706765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.585087e-01	3.870877e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	9.916485e-01	4.135562e-01	4.550190e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.440590e+00	5.450060e-01	1.099452e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.885952e+00	6.053350e-01	1.188009e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.410447e+00	6.206505e-01	1.038442e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.834845e+00	5.173952e-01	5.881742e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.973268e+00	2.923044e-01	1.633841e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.781104e+00	0.000000e+00	1.195235e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.379349e+00	5.680032e-02	3.591716e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.860138e+00	6.737412e-02	4.911046e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.246837e+00	5.515729e-02	5.113939e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.021620e-01	3.764028e-02	4.138636e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.236134e-01	1.152382e-02	2.460469e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.203775e-02	8.628406e-04	2.024953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.15738038201981067,0.0026977621622206183,0.027073973849665173
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.433111e+00	1.369554e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.282366e+00	6.956688e-01	2.557676e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.078242e+00	8.474254e-01	4.571047e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.790343e+00	8.834414e-01	3.124510e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.440409e+00	8.613889e-01	1.321214e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.514652e+00	7.722253e-01	2.087906e-02
1.115000e-01	1.650000e-02	1.650000e-02	4.077247e+00	3.672889e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	3.338464e+00	0.000000e+00	8.170216e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.501661e+00	5.987042e-02	2.615144e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.634447e+00	6.930058e-02	3.380153e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.037687e-01	4.148138e-02	3.099828e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.061029e-01	1.441825e-02	2.093162e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.974248e-02	0.000000e+00	2.193998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.061639353800550245,0.0019676721542061654,0.0184384047547701
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.311313e+01	1.023602e+01	1.453648e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.538644e+01	4.780706e+00	2.995428e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.247995e+01	3.596125e+00	1.054349e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.832051e+01	2.742467e+00	1.653847e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.344198e+01	1.766146e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	9.059765e+00	7.093513e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	6.129920e+00	2.381457e-01	7.014703e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.129094e+00	9.302614e-02	2.667316e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.735145e+00	1.374324e-01	4.197796e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.660147e+00	4.897140e-02	4.960738e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.588990e-01	3.899455e-02	4.101262e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.271343e-02	1.363359e-03	2.240398e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.31424833023334675,0.003304244095826858,0.04307526200433465
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.120715e-01	1.871356e-01	5.534029e-03
2.100000e-01	4.000000e-02	4.000000e-02	2.690439e+00	9.117765e-01	1.092608e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.853702e+00	6.432220e-01	5.424122e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.164769e+00	0.000000e+00	2.720480e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.028689e+00	1.057545e-01	6.618894e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.007901e+00	6.641198e-02	6.291044e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.280377e-01	1.589739e-02	3.943249e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.059404e-02	1.356610e-03	3.776954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.16975598533975,0.003915436799953542,0.027057464566374256
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.147123e+00	5.336462e-01	2.111913e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.646832e+00	8.732613e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.480725e+00	1.269515e-01	2.478313e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.606624e+00	1.128717e-01	4.646832e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.909491e-01	2.822785e-02	3.623987e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.039568e-01	8.387071e-04	2.229854e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.096553e-01	0.000000e+00	1.115905e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.647702e-03	1.289712e-04	8.542149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08122590339301367,0.0027642119191119696,0.023245903146291158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.300850e+00	1.703762e+00	8.065855e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.153988e+00	8.756244e-01	9.846334e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.941380e+00	2.373762e-01	7.241945e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.734394e-01	2.630378e-02	5.627640e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.619622e-02	1.930964e-04	3.286388e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.2959581143420805,0.005880985113438875,0.038887518372033136
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.290946e-01	1.465501e-01	8.098633e-03
8.500000e-02	2.500000e-02	2.500000e-02	6.312413e-01	3.379350e-01	4.089698e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.364036e+00	5.775844e-01	1.113231e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.221071e+00	7.305998e-01	1.866046e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.020789e+00	6.983758e-01	1.512463e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.436911e+00	4.485899e-01	4.475177e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.343458e+00	6.942620e-02	4.009409e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.963065e+00	8.078820e-02	2.558260e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.398430e+00	1.137688e-01	4.683130e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.752533e+00	1.138944e-01	5.565517e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.121566e+00	9.410513e-02	5.222353e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.563466e-01	5.130672e-02	4.074301e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.203201e-01	1.625802e-02	2.536423e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.260087e-02	1.435173e-03	2.100689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.17080349990519017,0.005642820580077118,0.025173032721437144
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.677077e-01	2.570777e-01	1.423716e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.317323e+00	4.860922e-01	3.394952e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.533052e+00	7.967030e-01	4.136684e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.897970e+00	1.028106e+00	3.296269e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.887351e+00	1.005099e+00	1.584118e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.123792e+00	6.924682e-01	3.758958e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.672629e+00	2.803072e-01	2.600491e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.856684e+00	1.113445e-01	1.460097e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.952791e+00	1.844083e-01	2.958969e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.087723e+00	1.380194e-01	4.014267e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.380942e+00	1.117334e-01	3.775089e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.378364e-01	6.376926e-02	3.130162e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.575330e-01	1.837591e-02	2.345407e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.154263e-01	9.989765e-03	1.399657e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.633550e-02	7.128631e-04	1.299224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.07849583317099074,0.004240234672182208,0.017779541278797148
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.179817e+00	1.199295e+00	1.735277e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.753155e+00	1.774676e+00	1.761103e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.051132e+00	2.452482e+00	1.235160e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.078805e+01	2.154254e+00	5.659009e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.030391e+01	1.250455e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.252248e+00	5.076711e-01	4.254666e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.796680e+00	4.501252e-01	4.168499e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.746874e+00	3.287969e-01	6.420960e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.242991e+00	1.897238e-01	6.462241e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.264321e+00	8.367733e-02	5.199307e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.570089e-01	4.181524e-02	3.694306e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.454766e-02	1.546569e-03	1.808560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.27664640680479896,0.0,0.05404545311386988
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.581066e-01	3.726168e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.081117e+00	9.580248e-01	6.221136e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.343577e+00	8.141097e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.879233e+00	0.000000e+00	2.766184e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.873588e+00	1.899556e-03	7.113341e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.983474e-01	2.051015e-02	6.503532e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.690640e-01	4.512626e-03	4.217043e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.885902e-01	3.673325e-03	2.142600e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.134587e-02	4.578627e-04	1.532301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.1377647946518032,0.0,0.03407527904035776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.033816e+00	9.344215e-01	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.716942e+00	1.463684e+00	3.635976e-01
7.250000e-02	2.250000e-02	2.250000e-02	6.100247e+00	1.389405e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.007447e+00	1.204591e-01	6.836753e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.197007e+00	0.000000e+00	4.440298e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.092433e+00	1.061561e-02	4.528352e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.291745e-01	0.000000e+00	3.212282e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.509026e-01	0.000000e+00	1.942953e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.074367e-02	0.000000e+00	2.270768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.04870008687774888,0.0,0.021341690322959253
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.693901e+01	1.281780e+01	3.169681e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.425465e+01	7.400249e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.460716e+01	1.762701e+00	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.059427e+00	3.181734e-02	2.824929e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.095710e+00	0.000000e+00	5.908039e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.067144e+00	0.000000e+00	5.366046e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.134574e-01	0.000000e+00	3.759816e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.048330e-02	0.000000e+00	2.134070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.26264999327015426,0.002791202069599763,0.04511924235754522
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.214625e-01	4.534494e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.229099e+00	5.441084e-01	6.733554e-02
1.050000e-01	1.500000e-02	1.500000e-02	1.764909e+00	6.901848e-01	1.046022e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.292473e+00	7.498253e-01	1.106768e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.801260e+00	7.040627e-01	7.878499e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.069903e+00	4.910439e-01	2.155976e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.960861e+00	1.085467e-01	2.951931e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.612838e+00	0.000000e+00	2.451179e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.109619e+00	3.172805e-02	4.467680e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.569395e+00	6.484043e-02	5.487821e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.040971e+00	5.379329e-02	5.034338e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.944960e-01	3.035221e-02	3.868246e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.897871e-01	8.443320e-03	2.412027e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.182245e-02	1.177602e-03	2.050670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1430250748001135,0.00226366960219207,0.028409905582231915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.734725e+00	1.502660e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.345711e+00	1.014321e+00	3.546677e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.393256e+00	1.152653e+00	4.015244e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.206953e+00	1.186111e+00	1.381367e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.378790e+00	1.040199e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.839796e+00	6.430174e-01	1.319554e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.870419e+00	1.532651e-01	6.800506e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.976703e+00	0.000000e+00	1.621213e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.099587e+00	4.423419e-02	3.247714e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.328260e+00	4.818284e-02	3.589986e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.541963e-01	3.481375e-02	2.923639e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.631030e-01	8.860081e-03	1.955547e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.960011e-02	9.182978e-04	2.135602e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.05663001090669124,0.0017548681604337077,0.018722457060597962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.703550e+01	1.281234e+01	3.261134e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.478855e+01	5.967520e+00	1.499843e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.712090e+01	4.380254e+00	2.551091e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.971786e+01	2.750813e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.303529e+01	1.305984e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.277962e+00	4.461332e-01	1.887936e-03
4.125000e-02	8.750000e-03	8.750000e-03	5.208612e+00	1.719018e-01	1.792109e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.353854e+00	1.030436e-01	3.499415e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.324775e+00	6.616888e-02	4.360962e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.469894e+00	3.654522e-02	4.919957e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.955687e-01	2.413400e-02	3.770441e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.332239e-02	1.695659e-03	2.249664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.2863034425353409,0.002967468262338513,0.04087674448438605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.107758e-01	2.350462e-01	1.781701e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.632118e+00	1.056767e+00	7.687148e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.863142e+00	3.622052e-01	1.187522e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.571666e+00	4.384149e-02	5.177542e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.434482e+00	7.126281e-02	6.866971e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.932049e-01	2.710301e-02	5.156834e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.104364e-01	1.215264e-02	2.794378e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.490257e-02	2.256627e-03	2.780035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1467838984144848,0.003010562726393079,0.025754640186892164
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.314526e+00	7.295502e-01	1.865718e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.533623e+00	6.309173e-01	1.198939e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.560455e+00	1.190241e-01	3.939868e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.095938e+00	3.679708e-02	4.483389e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.178505e-01	1.420447e-02	2.893992e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.516019e-01	6.178826e-04	1.694494e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.031378e-01	5.492860e-03	8.705901e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.851337e-03	4.413912e-04	7.335714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07055839996467697,0.0019166459931687363,0.02018816864858307
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.076414e+01	1.894188e+00	5.406592e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.673424e+00	4.891625e-01	2.771107e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.118652e+00	1.006069e-01	7.043330e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.550026e-01	1.936817e-02	4.495930e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.297087e-02	6.704528e-04	2.635020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2738009052581385,0.004559521659546761,0.03929840135567514
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.360447e-01	1.616219e-01	2.311988e-03
8.500000e-02	2.500000e-02	2.500000e-02	8.362366e-01	4.599659e-01	2.505281e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.847945e+00	7.847720e-01	1.336419e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.928028e+00	8.961816e-01	1.415831e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.606383e+00	6.751545e-01	1.260411e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.633982e+00	2.290522e-01	8.239277e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.193608e+00	2.444897e-02	2.014439e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.582552e+00	9.527209e-02	4.754609e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.939573e+00	9.498375e-02	5.807997e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.338606e+00	8.150919e-02	5.748182e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.316456e-01	5.204577e-02	4.633341e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.829580e-01	2.454430e-02	3.257081e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.453825e-01	1.975513e-02	1.918052e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.839804e-02	1.317002e-03	1.583681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15113502851064856,0.004413675756443608,0.024522992564696755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.524892e-01	2.900290e-01	1.834720e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.076333e+00	7.704410e-01	3.611105e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.000359e+00	1.225866e+00	3.461532e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.581025e+00	1.408691e+00	2.026062e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.016990e+00	9.764269e-01	1.016462e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.427498e+00	3.933001e-01	1.087059e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.394786e+00	9.139883e-02	1.405250e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.281991e+00	1.493328e-01	3.204122e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.323996e+00	1.535501e-01	4.153075e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.562887e+00	7.673853e-02	4.154303e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.019836e+00	5.677039e-02	3.628393e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.365104e-01	3.777433e-02	2.703510e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.590689e-01	1.526291e-02	1.867426e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.763688e-01	7.743058e-03	1.101239e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.432627e-02	8.197816e-04	1.031739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.06794968162490812,0.003250415831718853,0.01639246176840725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.033362e+00	1.622252e+00	2.006821e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.670128e+00	2.843029e+00	1.966357e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.279150e+01	3.248859e+00	1.039028e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.320207e+01	2.213389e+00	4.109038e-02
4.250000e-02	7.500000e-03	7.500000e-03	1.069464e+01	7.740825e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.460451e+00	4.842367e-01	4.000437e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.753185e+00	3.665171e-01	7.118884e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.880916e+00	1.860864e-01	6.872496e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.692809e+00	1.065980e-01	6.173436e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.744645e-01	5.505016e-02	4.396405e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.212766e-01	2.670208e-02	3.016591e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.067889e-02	1.180505e-03	1.446795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2505671738016188,0.0,0.05300558447536852
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.796308e-01	4.733799e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.867454e+00	1.199548e+00	8.299815e-03
2.200000e-01	4.000000e-02	4.000000e-02	3.557342e+00	5.092480e-01	7.757879e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.463087e+00	0.000000e+00	5.597055e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.409089e+00	0.000000e+00	7.458592e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.337150e-01	0.000000e+00	5.555440e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.597062e-01	6.977752e-03	3.130549e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.520194e-01	8.493968e-03	1.573924e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.044786e-02	1.138320e-03	1.211722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.1195576284957616,0.0,0.03243067391192189
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.315803e+00	1.322471e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.269521e+00	2.034760e+00	6.543472e-02
7.250000e-02	2.250000e-02	2.250000e-02	6.339226e+00	1.018894e+00	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.241448e+00	0.000000e+00	3.258438e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.656052e+00	0.000000e+00	5.210117e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.381150e-01	0.000000e+00	4.145589e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.339750e-01	0.000000e+00	2.559076e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.215847e-01	0.000000e+00	1.502907e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.067983e-02	9.608203e-04	1.859642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.042540740429827265,0.0,0.018966754651780236
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.000587e+01	1.945269e+01	2.936114e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.935541e+01	7.790768e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.203540e+01	4.724282e-01	1.326936e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.642738e+00	0.000000e+00	5.084261e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.741753e+00	0.000000e+00	5.919653e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.134780e-01	0.000000e+00	4.727966e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.587217e-01	0.000000e+00	3.147416e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.065870e-02	4.996588e-04	1.723504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2403673383306295,0.0014534834752455428,0.046104829392139224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.818617e-01	5.597440e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.640259e+00	7.363688e-01	5.942861e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.312099e+00	8.902130e-01	6.885587e-02
1.350000e-01	1.500000e-02	1.500000e-02	2.907968e+00	9.033684e-01	8.699103e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.275841e+00	6.908570e-01	4.115784e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.215916e+00	2.770707e-01	3.385217e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.850047e+00	0.000000e+00	1.598655e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.329680e+00	9.823035e-03	4.276332e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.730121e+00	1.106383e-02	5.736162e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.236425e+00	2.464525e-02	5.568474e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.024208e-01	2.865630e-02	4.621047e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.565912e-01	9.224874e-03	3.229134e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.324752e-01	1.912113e-02	1.827650e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.826462e-02	1.207707e-03	1.550258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.12428381309789266,0.0015152495924020959,0.027272148151665287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.686749e+00	1.746675e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.237630e+00	1.501442e+00	4.039025e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.452714e+00	1.574976e+00	2.613019e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.878180e+00	1.430736e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.059947e+00	9.104614e-01	2.976601e-03
8.250000e-02	1.250000e-02	1.250000e-02	4.789766e+00	3.458282e-01	1.195564e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.515127e+00	0.000000e+00	1.299997e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.497010e+00	3.964881e-02	2.972982e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.675214e+00	1.345727e-02	3.919472e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.040063e+00	1.669324e-02	3.458150e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.951596e-01	1.986024e-02	2.595149e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.935417e-01	6.241388e-03	1.660175e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.556748e-02	1.112338e-03	1.674696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.0482997807566007,0.0010847582737860753,0.017081552740638203
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.270184e+01	1.724096e+01	3.714427e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.410957e+01	7.718951e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.992555e+01	4.481132e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.969127e+01	2.005927e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.200691e+01	6.844855e-01	4.825163e-02
2.625000e-02	6.250000e-03	6.250000e-03	6.978158e+00	1.881860e-01	1.754004e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.134288e+00	1.018288e-01	3.257748e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.750278e+00	2.826661e-02	4.050339e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.943572e+00	1.228257e-04	4.816807e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.224841e+00	1.327989e-02	4.733641e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.724844e-01	1.675960e-02	3.365769e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.887818e-02	1.433593e-03	1.857897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.26216666732029187,0.0021561745206549188,0.03985796392768132
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.811610e-01	3.013432e-01	2.106086e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.350512e+00	1.079180e+00	4.248998e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.495084e+00	6.781310e-02	1.201753e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.025350e+00	8.466990e-02	6.195506e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.070851e+00	3.342713e-02	6.459908e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.310934e-01	1.245985e-02	4.310728e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.388414e-01	9.197990e-03	2.287223e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.738976e-02	1.047761e-03	2.191661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.1294802984474854,0.0018321649670568485,0.02471415408549052
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.404580e+00	8.422002e-01	1.306910e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.762070e+00	3.641987e-01	1.503157e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.946704e+00	8.156119e-02	4.577661e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.665637e-01	9.208732e-03	3.962434e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.375164e-01	8.562033e-03	2.458273e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.180306e-01	1.755650e-03	1.475051e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.525666e-02	1.511411e-03	7.669939e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.194513e-03	3.761836e-04	6.522075e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06262824466211582,0.0009887349982077784,0.018384516868059322
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.254715e+01	1.949331e+00	3.066207e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.327667e+00	3.326326e-01	4.726324e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.698719e+00	2.620305e-02	6.633773e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.380986e-01	9.106138e-04	3.877843e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.832355e-02	5.075033e-04	2.295005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.25437940344915266,0.003307379802457433,0.04006798488279206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.588568e-01	1.873815e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.092777e+00	6.025931e-01	3.120776e-02
1.300000e-01	2.000000e-02	2.000000e-02	2.435046e+00	9.788418e-01	1.082088e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.586207e+00	9.900916e-01	1.435296e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.989826e+00	5.538068e-01	6.419800e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.596828e+00	0.000000e+00	1.338075e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.892297e+00	3.859698e-02	3.963894e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.165141e+00	7.533106e-02	5.956059e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.569352e+00	9.377799e-02	6.113110e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.044836e+00	4.805168e-02	5.364967e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.508093e-01	2.618373e-02	4.126235e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.771440e-01	1.595576e-02	2.954180e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.872529e-01	8.080530e-03	1.561287e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.391818e-02	1.387409e-03	1.294469e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.13555730726109413,0.003362348788157027,0.02450720026512651
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.301675e-01	3.598547e-01	2.021865e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.207118e+00	1.166276e+00	4.247878e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.738460e+00	1.681767e+00	2.660898e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.952765e+00	1.508047e+00	1.106837e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.455919e+00	6.920883e-01	9.030033e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.180445e+00	1.648497e-01	9.453519e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.852044e+00	1.343403e-01	2.937705e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.700001e+00	1.240655e-01	4.546518e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.851772e+00	8.721418e-02	4.492082e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.257854e+00	6.623874e-02	3.909431e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.301328e-01	3.094028e-02	3.296232e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.191085e-01	1.954497e-02	2.509561e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.943154e-01	5.032929e-03	1.718927e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.501092e-01	4.683215e-03	9.559175e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.153213e-02	9.028877e-04	8.862862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.059736159146087396,0.0023258730108891915,0.015777366734505784
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.406031e+00	2.142283e+00	2.440623e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.245572e+01	4.015205e+00	2.127548e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.621361e+01	3.822678e+00	5.034801e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.430446e+01	1.798005e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.024206e+01	6.337596e-01	1.584250e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.425646e+00	3.593545e-01	7.459044e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.899286e+00	2.515332e-01	7.906551e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.360731e+00	1.175588e-01	6.911445e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.389577e+00	5.694798e-02	5.490778e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.031829e-01	1.685624e-02	4.011384e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.335461e-01	7.031823e-03	2.760850e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.695515e-02	9.042230e-04	1.275279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.229828617300764,0.0,0.05224929951228538
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.044302e+00	5.810286e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.575577e+00	1.368142e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.412813e+00	1.416235e-01	8.108420e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.076394e+00	0.000000e+00	6.812821e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.140665e+00	0.000000e+00	7.175132e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.056589e-01	0.000000e+00	4.687151e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.888768e-01	5.266765e-03	2.651024e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.128411e-01	4.359341e-03	1.295502e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.113685e-03	9.468399e-04	9.347408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.10632014933063275,0.0,0.031469175526753934
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.074490e+00	1.781503e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.538000e+00	2.641300e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.574671e+00	3.922539e-01	4.865792e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.600122e+00	0.000000e+00	4.570854e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.406160e+00	0.000000e+00	5.314466e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.394410e-01	0.000000e+00	3.652810e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.868876e-01	5.407983e-05	2.219500e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.948572e-01	1.577368e-03	1.371576e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.703494e-02	5.123283e-04	1.657363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.037679369702433504,0.0,0.017797973297598385
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.175432e+02	2.634480e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.775012e+01	5.731573e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.088301e+00	8.249734e-02	4.178150e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.036787e+00	0.000000e+00	5.875693e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.615095e+00	0.000000e+00	5.676187e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.377265e-01	0.000000e+00	4.332978e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.198984e-01	0.000000e+00	2.920865e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.752370e-02	4.743172e-04	1.559890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.22191144341910357,0.0004267348667862936,0.046764836161023504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.158564e+00	6.657804e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.082118e+00	9.442030e-01	5.527526e-02
1.050000e-01	1.500000e-02	1.500000e-02	2.878790e+00	1.051226e+00	6.830655e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.475825e+00	1.036705e+00	2.893390e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.540971e+00	5.805214e-01	3.323675e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.176791e+00	1.947135e-02	8.816310e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.641404e+00	0.000000e+00	3.543039e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.024333e+00	5.574407e-03	5.655913e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.455033e+00	2.076150e-02	6.010157e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.018000e+00	1.480464e-02	5.534637e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.579059e-01	1.028586e-02	4.150164e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.701817e-01	1.219100e-02	2.877124e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.817120e-01	6.280739e-03	1.528892e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.390311e-02	1.286309e-03	1.291247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.1105893885174192,0.0007695880737806915,0.026990468447816107
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.019191e+00	2.110145e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.348786e+00	2.038222e+00	5.379370e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.570538e+00	2.065147e+00	4.578424e-03
4.250000e-02	7.500000e-03	7.500000e-03	7.803984e+00	1.424622e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.079354e+00	7.101566e-01	3.213316e-03
8.250000e-02	1.250000e-02	1.250000e-02	4.365375e+00	9.410742e-02	2.228562e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.050376e+00	1.116357e-02	2.439134e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.095316e+00	0.000000e+00	3.960516e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.430197e+00	1.853574e-02	4.072389e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.909330e-01	1.631575e-03	3.247628e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.066392e-01	5.083353e-03	2.448750e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.506355e-01	4.303293e-03	1.453040e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.149128e-02	9.785738e-04	1.480991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.042390571628639864,0.0005807135369347849,0.016208046592740555
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.107724e+02	2.136285e+01	2.284073e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.809990e+01	7.946021e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.927897e+01	3.237234e+00	6.198978e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.790181e+01	1.197005e+00	1.354218e-02
1.625000e-02	3.750000e-03	3.750000e-03	1.012800e+01	3.818358e-01	1.542077e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.712680e+00	1.200422e-01	3.269063e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.531344e+00	2.444157e-02	3.495527e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.430440e+00	0.000000e+00	4.408231e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.757746e+00	0.000000e+00	5.013032e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.101182e+00	7.778815e-03	4.356110e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.839603e-01	3.553482e-04	3.080605e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.461022e-02	1.204128e-03	1.689209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.24430980810290018,0.0009851998645488413,0.03956976149034078
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.173571e+00	3.771086e-01	1.139449e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.674972e+00	1.000400e+00	4.746468e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.063600e+00	0.000000e+00	2.179004e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.655905e+00	1.670974e-02	6.827209e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.895243e-01	1.587195e-02	5.718778e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.460603e-01	5.545054e-03	3.762037e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.980630e-01	5.674269e-03	2.013503e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.300868e-02	6.530891e-04	1.847927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.11869561992122604,0.0006068245580735654,0.0239384814606676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.157877e+00	9.048322e-01	5.293719e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.051830e+00	1.472549e-01	1.358286e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.609916e+00	1.191116e-02	4.855966e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.531817e-01	8.627348e-04	3.530746e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.960801e-01	2.008391e-04	2.309299e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.004014e-01	2.622154e-03	1.329624e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.346787e-02	9.478983e-04	7.405893e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.066225e-03	2.159312e-04	5.888954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.05806003870616813,0.0003522706911486054,0.017466811059960813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.357554e+01	1.931800e+00	1.253133e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.519569e+00	1.552173e-01	5.864641e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.465392e+00	5.644711e-03	6.044111e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.885049e-01	0.000000e+00	3.561298e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.534454e-02	2.476218e-04	2.173540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.23925899646310814,0.0016052790654513815,0.04091607083806367
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.976332e-01	2.237504e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.395389e+00	7.807390e-01	2.691941e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.036320e+00	1.150918e+00	6.415525e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.098526e+00	9.586940e-01	9.124803e-02
2.100000e-01	2.000000e-02	2.000000e-02	4.055169e+00	3.250580e-01	1.034331e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.387555e+00	5.179865e-03	2.443085e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.557915e+00	4.129762e-02	5.285964e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.852383e+00	4.755280e-02	6.463590e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.313418e+00	6.470830e-02	6.072492e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.793490e-01	3.111020e-02	4.829958e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.393821e-01	4.670709e-04	3.787892e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.190177e-01	4.694342e-03	2.465795e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.533017e-01	2.696898e-03	1.493656e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.058884e-02	5.900454e-04	1.130567e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.12437749275385869,0.001898221982812226,0.02501021837634572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.135329e+00	5.085557e-01	2.231909e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.718237e+00	1.797960e+00	2.911070e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.427391e+00	2.067813e+00	1.414174e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.594129e+00	1.229713e+00	6.487854e-02
8.875000e-02	1.125000e-02	1.125000e-02	6.177664e+00	3.532964e-01	1.022343e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.608581e+00	1.127809e-01	2.729209e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.316695e+00	1.029126e-01	4.145802e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.331896e+00	8.475313e-02	4.616494e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.591930e+00	4.298746e-02	4.678600e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.088196e+00	5.553064e-02	3.747121e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.240452e-01	1.359608e-02	2.970672e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.573934e-01	1.220611e-03	2.322491e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.661757e-01	6.980827e-03	1.636894e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.302275e-01	9.262788e-05	9.469588e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.405833e-03	2.167354e-04	8.457095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.053401472445914346,0.0014303983151175217,0.015912389268456513
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.661323e+00	3.328701e+00	2.628987e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.680838e+01	5.346972e+00	2.040204e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.912825e+01	3.941883e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.445710e+01	1.337319e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.093230e+00	5.556794e-01	5.936639e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.441834e+00	2.538356e-01	8.404667e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.253706e+00	1.788358e-01	8.389258e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.984553e+00	6.389178e-02	6.789202e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.202312e+00	1.518684e-02	4.754664e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.119355e-01	9.033873e-04	3.888012e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.868237e-01	0.000000e+00	2.603719e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.429908e-02	3.078196e-04	1.260484e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.21552755632922865,0.0,0.05152859185703612
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.316342e+00	6.894716e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	4.033707e+00	1.418723e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.145356e+00	0.000000e+00	1.849540e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.811620e+00	0.000000e+00	7.576320e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.019218e+00	0.000000e+00	6.437806e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.267302e-01	0.000000e+00	4.110043e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.465084e-01	4.574154e-03	2.396189e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.141945e-02	5.758679e-03	1.152287e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.945599e-03	5.734133e-04	7.547030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.09797298613803578,0.0,0.030968624472191633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.042551e+00	2.331518e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	1.071218e+01	2.805352e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.706872e+00	1.630363e-02	1.175409e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.237617e+00	0.000000e+00	5.600785e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.313908e+00	0.000000e+00	5.163454e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.793615e-01	0.000000e+00	3.280405e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.605202e-01	2.872650e-03	2.142114e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.821457e-01	3.869546e-04	1.258349e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.438358e-02	3.469769e-04	1.570892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.035291370762471894,0.0,0.0169258274969369
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.480880e+02	3.360746e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.274849e+01	3.594153e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.258884e+00	0.000000e+00	7.190527e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.868469e+00	0.000000e+00	6.016582e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.597039e+00	0.000000e+00	5.353362e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.105740e-01	0.000000e+00	4.021352e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.931238e-01	0.000000e+00	2.879601e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.561832e-02	3.150515e-04	1.434930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.20832618106017423,0.0,0.04753314224919772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.352878e+00	7.853733e-01	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.523990e+00	1.115866e+00	6.395549e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.383808e+00	1.222886e+00	1.797171e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.806032e+00	1.022269e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.614584e+00	3.920065e-01	4.891998e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.027752e+00	0.000000e+00	1.979785e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.407136e+00	0.000000e+00	5.179655e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.803553e+00	0.000000e+00	6.219995e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.278285e+00	4.842401e-03	6.246346e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.914944e-01	7.969522e-03	5.026869e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.694196e-01	0.000000e+00	3.814199e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.206601e-01	1.762170e-03	2.492651e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.508048e-01	2.727690e-03	1.429764e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.078454e-02	5.741317e-04	1.145063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10147910411028543,0.0,0.027250356572091405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.686214e+00	2.562483e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.564603e+00	2.495246e+00	3.727869e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.909323e+00	2.315813e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.943532e+00	1.286817e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.622316e+00	4.358165e-01	5.338027e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.889655e+00	4.823683e-02	1.461009e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.654718e+00	0.000000e+00	3.799175e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.912759e+00	0.000000e+00	4.385290e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.293233e+00	0.000000e+00	4.225348e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.098956e-01	2.125781e-03	3.099085e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.580436e-01	0.000000e+00	2.259550e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.286810e-01	6.362980e-03	1.414135e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.830062e-02	2.355082e-04	1.440078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.038616467320907656,0.0,0.01623623223526595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.346346e+02	2.526907e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.727487e+01	6.677118e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.691666e+01	2.459093e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.553113e+01	7.567699e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.543162e+00	1.480716e-01	3.548892e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.060657e+00	4.978735e-02	4.719052e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.271741e+00	0.000000e+00	4.364039e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.310966e+00	0.000000e+00	4.601714e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.671979e+00	0.000000e+00	4.609024e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.020858e+00	0.000000e+00	4.255566e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.347465e-01	0.000000e+00	3.030194e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.122128e-02	9.449669e-05	1.704780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.22558656752667872,0.0012079426153956963,0.038550848889960965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.585501e+00	4.524914e-01	1.394333e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.669538e+00	8.634652e-01	7.858927e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.576654e+00	4.921547e-02	4.061300e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.372775e+00	2.640379e-02	6.454987e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.471040e-01	1.402765e-03	5.065503e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.827349e-01	1.180785e-02	3.133159e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.601901e-01	2.447280e-03	1.767983e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.433117e-03	5.236099e-04	1.588922e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11019055766530755,0.0007555774872958221,0.022591788891926035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.773231e+00	8.905653e-01	6.346661e-02
1.350000e-01	3.000000e-02	3.000000e-02	3.385507e+00	9.389353e-02	1.460858e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.394006e+00	2.125513e-04	4.567502e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.902364e-01	9.816909e-03	3.086329e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.545663e-01	8.522698e-04	2.027845e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.822833e-01	0.000000e+00	1.276534e-01
5.050000e-01	4.500000e-02	4.500000e-02	6.405378e-02	2.001663e-03	6.705998e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.027120e-03	1.072607e-04	5.897655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.054560566238732885,0.00031864801617385863,0.01625807271637901
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.435538e+01	1.822715e+00	7.367698e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.860453e+00	8.478183e-02	6.381874e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.321759e+00	0.000000e+00	5.285112e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.533801e-01	1.218773e-02	3.199592e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.273135e-02	2.599207e-04	2.050296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.22182601658668832,0.0020379384867421635,0.04275034385784887
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.290393e-01	3.119060e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.026805e+00	1.144943e+00	4.419842e-02
1.300000e-01	2.000000e-02	2.000000e-02	3.852970e+00	1.402885e+00	6.638828e-02
1.700000e-01	2.000000e-02	2.000000e-02	4.336106e+00	7.158556e-01	1.203338e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.776126e+00	0.000000e+00	1.767722e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.923712e+00	4.907714e-02	5.660274e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.157212e+00	7.078467e-02	6.617198e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.560995e+00	6.583772e-02	6.491145e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.100941e+00	1.492752e-02	5.581933e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.509846e-01	3.125047e-02	4.448116e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.567804e-01	1.048052e-02	3.226029e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.645946e-01	7.376283e-03	2.299784e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.274192e-01	2.471635e-03	1.236484e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.329503e-03	7.503930e-04	9.835232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.1148192082752645,0.0019244649799097652,0.023870487677797106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.515113e+00	6.150587e-01	2.937839e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.524861e+00	2.258329e+00	2.172048e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.806350e+00	2.145080e+00	1.473779e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.714664e+00	9.016231e-01	1.565503e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.771670e+00	1.846878e-01	1.334402e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.085608e+00	1.243222e-01	3.380806e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.872441e+00	1.077668e-01	4.835510e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.001221e+00	6.031724e-02	4.908273e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.397643e+00	2.024947e-02	4.049323e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.651560e-01	2.808070e-02	3.378955e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.454568e-01	1.403733e-02	2.752700e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.082776e-01	6.784245e-03	2.125422e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.382685e-01	2.344516e-03	1.524116e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.165778e-01	0.000000e+00	8.869629e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.955270e-03	6.785931e-04	7.649107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.04914538453102327,0.001282862013837996,0.014708682724199063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.961758e+00	3.795651e+00	2.876780e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.092013e+01	6.270634e+00	1.343356e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.018690e+01	3.474587e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.375719e+01	9.340619e-01	1.545311e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.362051e+00	3.678529e-01	6.910799e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.864066e+00	1.415669e-01	9.598184e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.929059e+00	1.142848e-01	7.590717e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.779744e+00	3.312847e-02	5.835810e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.091350e+00	2.744767e-02	4.422036e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.442234e-01	0.000000e+00	3.698903e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.599625e-01	1.458916e-03	2.397375e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.215513e-02	6.169870e-04	1.085819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.20189228180286709,0.0,0.04975351365953559
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.685354e+00	8.090255e-01	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	4.302597e+00	1.310204e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.828457e+00	0.000000e+00	3.707017e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.636884e+00	0.000000e+00	7.351957e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.080428e-01	0.000000e+00	5.839103e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.629734e-01	1.249912e-02	3.592416e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.042681e-01	2.744687e-04	2.138383e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.923566e-02	4.551717e-03	9.893577e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.341703e-03	1.697135e-04	6.271591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09103180105042845,0.0,0.029512923594915738
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.819358e+00	3.109384e+00	6.896883e-03
3.500000e-02	1.500000e-02	1.500000e-02	1.081169e+01	2.383337e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.866073e+00	0.000000e+00	2.941080e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.060662e+00	0.000000e+00	5.524679e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.266491e+00	0.000000e+00	4.673368e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.440513e-01	3.767592e-03	3.011249e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.311802e-01	0.000000e+00	1.891380e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.664540e-01	0.000000e+00	1.222377e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.201917e-02	5.444128e-04	1.436288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03322315227666323,0.0,0.016028210933610558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.772564e+02	3.838023e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.604530e+01	1.117526e+00	2.863238e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.224663e+00	0.000000e+00	8.391934e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.773420e+00	0.000000e+00	5.436147e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.596271e+00	0.000000e+00	4.789448e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.867814e-01	3.242331e-03	3.723493e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.815597e-01	0.000000e+00	2.611206e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.329116e-02	3.725844e-04	1.423250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.19351824103065257,0.0,0.048439205971949145
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.777253e+00	1.057102e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.230199e+00	1.442419e+00	8.591616e-02
1.050000e-01	1.500000e-02	1.500000e-02	3.896677e+00	1.295833e+00	3.124867e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.904745e+00	7.402038e-01	6.538918e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.362677e+00	4.292527e-02	1.337480e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.721246e+00	0.000000e+00	4.205858e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.118213e+00	1.164273e-02	5.991471e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.590097e+00	9.302456e-03	6.515229e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.142611e+00	0.000000e+00	5.689431e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.983686e-01	0.000000e+00	4.649568e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.001383e-01	1.177877e-02	3.318681e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.778817e-01	5.755697e-03	2.316546e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.275018e-01	1.579190e-03	1.224743e-01
8.000000e-01	2.000000e-01	2.000000e-01	8.613909e-03	9.056978e-04	9.914545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.09405610478390829,0.00025897575888517155,0.02574089836215003
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.073792e+01	3.524882e+00	2.378238e-02
1.750000e-02	5.000000e-03	5.000000e-03	1.219063e+01	3.113201e+00	8.402416e-03
2.875000e-02	6.250000e-03	6.250000e-03	9.990049e+00	1.846004e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.158470e+00	7.340018e-01	1.138521e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.922571e+00	9.716284e-02	6.085988e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.362184e+00	5.256445e-02	2.564719e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.397172e+00	0.000000e+00	4.181932e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.793755e+00	0.000000e+00	4.325446e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.223289e+00	0.000000e+00	3.788388e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.546094e-01	5.986526e-03	2.825423e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.191002e-01	1.290290e-04	2.033658e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.102729e-01	1.109422e-03	1.350206e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.641911e-02	8.852943e-04	1.306850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.03596445511939212,0.0,0.014696087631319361
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.585233e+02	2.823590e+01	3.413250e-01
3.750000e-03	1.250000e-03	1.250000e-03	4.299969e+01	4.389164e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.334227e+01	1.820463e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.310186e+01	4.293646e-01	3.131323e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.525414e+00	0.000000e+00	5.164390e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.675671e+00	0.000000e+00	5.060617e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.031878e+00	0.000000e+00	4.229496e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.199098e+00	0.000000e+00	3.983525e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.600552e+00	4.578503e-04	4.521696e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.674898e-01	0.000000e+00	4.064517e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.059215e-01	4.493007e-03	2.881964e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.905582e-02	1.926649e-04	1.471903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.20411957312832288,6.574963171421255e-05,0.03832783966899084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.148431e+00	5.624176e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.313620e+00	6.433079e-01	1.237918e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.105466e+00	1.196386e-02	5.475278e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.094516e+00	0.000000e+00	6.327374e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.184531e-01	1.102627e-02	4.496119e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.092394e-01	2.922998e-03	2.705409e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.272210e-01	6.665655e-03	1.575669e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.779491e-03	4.755316e-04	1.275929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10181757846695119,9.145405476063129e-05,0.021559090481710536
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.347527e+00	9.099420e-01	1.712245e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.831389e+00	4.854919e-02	2.490017e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.168731e+00	0.000000e+00	4.384341e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.008291e-01	0.000000e+00	2.958507e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.239877e-01	8.724695e-03	1.798146e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.517896e-01	0.000000e+00	1.176184e-01
5.050000e-01	4.500000e-02	4.500000e-02	5.585779e-02	3.179327e-03	6.227479e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.504841e-03	7.859390e-05	5.712668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.050978806891719755,0.0,0.015261664340024642
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.505741e+01	1.738083e+00	2.555505e-02
7.000000e-02	2.000000e-02	2.000000e-02	3.298539e+00	7.636359e-02	6.138898e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.193134e+00	0.000000e+00	5.315122e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.107300e-01	4.251349e-04	2.961594e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.950900e-02	1.569323e-04	1.891434e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2082426976838161,0.001190960875420921,0.04042354733894982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.401319e-01	3.044830e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.481389e+00	1.195461e+00	7.560796e-02
1.300000e-01	2.000000e-02	2.000000e-02	4.557457e+00	1.386271e+00	1.413797e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.657353e+00	6.100182e-01	2.829534e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.611791e+00	6.032495e-02	2.770793e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.600712e+00	5.143242e-02	5.958063e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.834558e+00	4.988795e-02	6.582654e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.305445e+00	1.178705e-02	5.961569e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.303738e-01	1.751486e-02	5.046515e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.150510e-01	0.000000e+00	3.994936e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.763274e-01	0.000000e+00	3.100592e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.253710e-01	1.392422e-02	1.993665e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.036197e-01	1.880442e-03	1.123251e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.401016e-03	6.098440e-04	8.269943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.10399508692922968,0.0010760683408511384,0.02370043917909906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.323447e+00	8.766356e-01	3.316847e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.103368e+00	2.870153e+00	3.038228e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.924942e+00	2.005200e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.288228e+00	6.370655e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.035212e+00	6.457410e-02	4.171388e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.530325e+00	6.560359e-02	4.435143e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.473490e+00	9.939056e-02	5.474817e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.705229e+00	4.188393e-02	4.680079e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.196028e+00	1.149012e-02	3.870293e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.147093e-01	0.000000e+00	3.396015e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.608798e-01	0.000000e+00	2.648025e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.604573e-01	9.315856e-03	1.970872e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.085484e-01	3.792295e-03	1.383904e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.007666e-01	3.763291e-03	7.930781e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.611741e-03	9.534959e-05	7.310084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.04457763831454693,0.0007128513085259275,0.014373318901325573
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.364880e+01	4.762752e+00	3.668377e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.612476e+01	7.324435e+00	5.803261e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.111501e+01	3.074584e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.246182e+01	5.923383e-01	6.494824e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.296139e+00	2.723030e-01	9.314654e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.312638e+00	1.120412e-01	7.851270e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.519548e+00	8.782427e-03	7.516747e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.575981e+00	4.895209e-02	6.220001e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.723028e-01	0.000000e+00	4.147028e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.858368e-01	0.000000e+00	3.295699e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.208392e-01	0.000000e+00	2.407340e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.053888e-02	2.526654e-04	1.066758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.18584518746868778,0.0,0.048972914827803415
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.265919e+00	1.021813e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	4.356483e+00	1.091972e+00	1.350468e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.506415e+00	0.000000e+00	5.275733e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.430476e+00	0.000000e+00	7.234138e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.796676e-01	0.000000e+00	5.311295e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.918801e-01	8.390454e-04	3.306547e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.683718e-01	5.199784e-03	1.835278e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.190879e-02	3.449855e-03	8.690438e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.207705e-03	1.156391e-04	4.719043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.08294765913996616,0.0,0.028680066949810665
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.389907e+01	4.354123e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.858496e+00	1.626473e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.213359e+00	0.000000e+00	4.413022e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.963660e+00	0.000000e+00	5.543123e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.153765e+00	0.000000e+00	4.663909e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.860762e-01	0.000000e+00	2.813428e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.048733e-01	6.676527e-03	1.759958e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.414036e-01	5.986151e-04	1.137332e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.032577e-02	4.807272e-04	1.357113e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.030864962993727138,0.0,0.015326567967466793
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.014618e+02	4.076307e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.047464e+01	1.207780e-01	8.197624e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.841894e+00	0.000000e+00	8.649433e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.708536e+00	0.000000e+00	4.618665e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.518322e+00	0.000000e+00	4.780383e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.384557e-01	0.000000e+00	3.640580e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.413284e-01	0.000000e+00	2.438770e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.178800e-02	3.024515e-04	1.341371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.18182954484292538,0.0,0.04621457137421012
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.928873e+00	1.035157e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.789491e+00	1.567085e+00	6.969558e-04
1.050000e-01	1.500000e-02	1.500000e-02	4.384939e+00	1.312091e+00	2.933000e-02
1.350000e-01	1.500000e-02	1.500000e-02	4.156417e+00	6.739718e-01	2.351131e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.305039e+00	0.000000e+00	1.955769e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.508052e+00	1.759227e-02	4.912388e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.925721e+00	0.000000e+00	6.289018e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.432519e+00	0.000000e+00	6.213874e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.013557e+00	0.000000e+00	5.398253e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.865885e-01	1.408672e-03	4.383726e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.163040e-01	0.000000e+00	3.331724e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.362479e-01	1.199887e-02	2.053951e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.057764e-01	4.500736e-03	1.113812e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.642142e-03	5.359058e-04	8.365788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.08562651637892277,0.0,0.0256572845048324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.315443e+01	3.883208e+00	1.940620e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.451548e+01	3.592633e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.062719e+01	1.940271e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.650208e+00	4.542379e-01	1.570568e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.267559e+00	3.783529e-02	1.548554e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.963541e+00	3.717484e-02	3.236748e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.241000e+00	0.000000e+00	4.427071e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.634272e+00	0.000000e+00	4.710833e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.113838e+00	0.000000e+00	3.677133e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.666281e-01	0.000000e+00	2.903837e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.723697e-01	0.000000e+00	1.961964e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.845397e-01	3.045338e-03	1.253037e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.378926e-02	4.664617e-04	1.226037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.0330116231534152,0.0,0.014340549468509795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.828248e+02	3.160692e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.677961e+01	3.430274e+00	3.548324e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.911353e+01	5.523853e-01	2.454817e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.148622e+01	3.208298e-01	6.172020e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.788379e+00	0.000000e+00	7.508731e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.340436e+00	0.000000e+00	5.275013e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.866830e+00	0.000000e+00	4.261105e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.085163e+00	0.000000e+00	3.727515e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.494071e+00	0.000000e+00	4.967508e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.055828e-01	0.000000e+00	3.680029e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.628962e-01	0.000000e+00	2.758639e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.667162e-02	0.000000e+00	1.455156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.1911219947265736,0.0006023423365330571,0.03689152210399707
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.529873e+00	6.087513e-01	3.033499e-03
2.100000e-01	4.000000e-02	4.000000e-02	3.916444e+00	4.621458e-01	1.289301e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.861586e+00	3.283332e-03	6.029830e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.002623e+00	1.834162e-02	5.881086e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.459555e-01	0.000000e+00	4.155026e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.661200e-01	1.829817e-02	2.529875e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.016021e-01	6.299650e-03	1.414365e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.317748e-03	5.812892e-04	1.135109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.09803626033063623,0.00014586900204462128,0.020242334037388537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.611614e+00	8.619110e-01	2.861483e-03
1.350000e-01	3.000000e-02	3.000000e-02	2.513271e+00	1.091083e-02	2.758224e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.111429e+00	0.000000e+00	4.218141e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.882648e-01	0.000000e+00	2.738058e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.974189e-01	1.136423e-02	1.694437e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.419211e-01	5.440916e-03	1.072566e-01
5.050000e-01	4.500000e-02	4.500000e-02	4.491242e-02	1.814524e-04	6.053555e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.042839e-03	2.762040e-04	5.382552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.049544515450679234,0.0,0.014799027414336495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.531894e+01	1.621783e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.098573e+00	6.179855e-03	6.020660e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.142232e+00	0.000000e+00	4.692258e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.942879e-01	5.889719e-03	2.865527e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.810128e-02	0.000000e+00	1.920963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.19682162211799586,0.0005112220634089504,0.03966280949109946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.495062e-01	3.591403e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.167994e+00	1.474104e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	5.003236e+00	1.347169e+00	1.266406e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.368863e+00	2.885196e-01	2.326315e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.334107e+00	0.000000e+00	4.319300e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.400440e+00	1.022166e-01	6.147671e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.633360e+00	3.566762e-02	6.359873e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.133032e+00	0.000000e+00	5.679410e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.225705e-01	3.283889e-02	4.648309e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.529730e-01	1.371656e-02	3.750749e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.291108e-01	0.000000e+00	2.742578e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.913699e-01	8.205441e-03	1.833775e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.729282e-02	1.993842e-03	1.065791e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.738435e-03	3.004354e-04	8.017498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.09774627806125591,0.0007413703084512696,0.02306770507780259
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.431929e+00	1.292071e+00	2.431249e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.115038e+01	3.324003e+00	1.950313e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.383052e+00	1.366125e+00	2.853136e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.584425e+00	3.114721e-01	2.254343e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.577928e+00	4.891947e-02	3.568391e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.233868e+00	6.757172e-02	4.621702e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.256261e+00	3.006204e-02	5.014330e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.601899e+00	3.124859e-02	4.268352e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.082381e+00	0.000000e+00	4.000674e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.880146e-01	1.464566e-02	2.969484e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.285625e-01	2.903483e-03	2.546846e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.394879e-01	1.929663e-02	1.747689e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.881897e-01	0.000000e+00	1.389341e-01
4.610000e-01	3.600000e-02	3.600000e-02	9.110430e-02	3.116804e-03	7.927002e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.551833e-03	3.913244e-04	7.381284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.041801450197784334,0.00041522998725831983,0.013629357698567712
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.852934e+01	6.868116e+00	2.973774e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.992487e+01	7.410562e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.010568e+01	1.911116e+00	4.700127e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.126146e+01	2.883266e-01	7.930421e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.609391e+00	3.331595e-01	7.883151e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.899818e+00	7.958001e-02	8.787859e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.388727e+00	0.000000e+00	6.995413e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.495738e+00	1.035900e-02	4.995236e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.346068e-01	9.855570e-04	3.830444e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.575748e-01	1.692497e-02	3.066120e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.952131e-01	0.000000e+00	2.418742e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.438596e-03	4.462707e-04	1.022317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.17687369781776885,0.0,0.04688953083759123
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.710916e+00	1.133642e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	4.136449e+00	8.131804e-01	7.221980e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.351884e+00	0.000000e+00	5.947424e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.383883e+00	1.800323e-03	6.520788e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.175280e-01	0.000000e+00	4.846695e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.554955e-01	8.636296e-03	2.970834e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.392135e-01	2.798854e-03	1.741006e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.188688e-02	3.327876e-03	7.586140e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.700533e-03	2.640979e-04	4.689177e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.07959511253366498,0.0,0.027384606396878133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.673957e+01	5.009615e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.305610e+00	9.106737e-01	1.817525e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.019988e+00	0.000000e+00	4.480099e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.010956e+00	0.000000e+00	5.115729e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.162716e+00	0.000000e+00	4.296991e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.728564e-01	7.022159e-04	2.796114e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.858574e-01	1.557543e-02	1.660899e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.313861e-01	6.687927e-03	1.033531e-01
7.340000e-01	2.660000e-01	2.660000e-01	7.969515e-03	0.000000e+00	1.389474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.030183491341150726,4.0843861800910625e-05,0.014451050563761406
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.085987e+02	3.971936e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.748702e+01	6.738536e-04	1.246390e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.956154e+00	0.000000e+00	8.134363e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.779362e+00	0.000000e+00	4.400805e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.557874e+00	8.536411e-03	4.475477e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.345350e-01	8.254020e-03	3.349744e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.315308e-01	0.000000e+00	2.358810e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.015396e-02	6.449599e-04	1.297611e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.17310137357718855,0.0,0.04535919160728946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.243180e+00	1.181196e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.336198e+00	1.728495e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.525457e+00	1.140022e+00	9.847974e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.918658e+00	3.814563e-01	8.591311e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.095755e+00	0.000000e+00	3.259641e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.432847e+00	3.813072e-03	5.329318e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.872995e+00	1.018220e-02	5.860913e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.318374e+00	0.000000e+00	6.348463e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.214536e-01	1.899781e-02	4.823852e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.280891e-01	1.394716e-02	3.869850e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.817462e-01	0.000000e+00	2.877875e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.045320e-01	6.399101e-03	1.927657e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.970845e-02	1.083039e-03	1.043984e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.952332e-03	3.394789e-04	8.158097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.08174369212404088,0.0,0.024918908540122617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.614001e+01	4.669921e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.531485e+01	3.520805e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.514968e+00	1.083461e+00	1.466921e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.849810e+00	1.870554e-01	4.431556e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.896549e+00	1.983621e-02	2.511102e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.830689e+00	1.799148e-02	3.477073e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.194311e+00	1.907258e-03	4.689013e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.631251e+00	0.000000e+00	4.333610e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.080122e+00	3.655957e-04	3.626966e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.372865e-01	0.000000e+00	2.709601e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.619085e-01	2.642228e-02	1.769936e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.677179e-01	0.000000e+00	1.235873e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.193567e-02	8.218420e-04	1.227768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.031930458937810435,0.0,0.013962535504863496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.933432e+02	3.125334e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.183188e+01	2.200742e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.708017e+01	2.755016e-02	1.053657e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.089264e+01	0.000000e+00	7.160634e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.600674e+00	0.000000e+00	6.025470e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.256009e+00	0.000000e+00	4.450211e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.845540e+00	0.000000e+00	3.817109e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.084753e+00	0.000000e+00	3.887288e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.492888e+00	1.927223e-02	4.182270e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.825624e-01	9.350013e-03	3.467060e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.445249e-01	3.271897e-03	2.724522e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.536836e-02	4.283322e-04	1.468403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.17486489103790342,0.00019322171649605036,0.03522403333746921
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.032908e+00	6.418777e-01	4.283311e-03
2.100000e-01	4.000000e-02	4.000000e-02	3.378998e+00	2.207063e-01	5.645270e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.513880e+00	1.052700e-02	6.422833e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.461563e-01	7.655291e-03	4.920098e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.902359e-01	1.129226e-02	3.537092e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.259196e-01	3.826151e-03	2.254662e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.008498e-02	1.843079e-03	1.231954e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.922073e-03	4.839065e-04	9.652646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.0935387191084414,0.00017302744815905768,0.018875056054195635
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.931702e+00	8.347614e-01	1.032000e-02
1.350000e-01	3.000000e-02	3.000000e-02	2.199755e+00	3.421253e-02	3.120659e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.826824e-01	4.756596e-03	3.792138e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.365483e-01	0.000000e+00	2.464440e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.804128e-01	5.679406e-03	1.559527e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.299374e-01	7.549965e-04	1.019417e-01
5.050000e-01	4.500000e-02	4.500000e-02	4.273600e-02	4.016003e-03	5.753790e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.773919e-03	9.201163e-05	4.775170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.04740065586730078,2.718443764645334e-05,0.013782337319954548
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.574976e+01	1.535968e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	2.734365e+00	7.955615e-03	5.808862e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.079887e+00	0.000000e+00	4.181925e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.629021e-01	0.000000e+00	2.606419e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.620703e-02	3.687541e-04	1.778990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.1818330631374371,0.0,0.03900288285935127
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.182118e-01	4.891550e-01	5.007127e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.270257e+00	1.779740e+00	2.056860e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.244500e+00	1.017164e+00	5.574547e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.970217e+00	0.000000e+00	2.178303e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.831070e+00	4.419935e-02	5.606183e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.976400e+00	3.064062e-02	6.606367e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.382926e+00	1.931438e-02	5.932817e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.000528e+00	6.133726e-03	5.234654e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.193231e-01	0.000000e+00	4.469448e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.891555e-01	1.022125e-02	3.249481e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.874968e-01	0.000000e+00	2.571739e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.542770e-01	3.374435e-03	1.590161e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.126781e-02	8.214743e-03	8.922224e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.933340e-03	2.454634e-04	6.429024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.08880639236953022,0.00031188311631623333,0.02251723200312515
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.023704e+00	2.065059e+00	1.677577e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.246300e+01	2.957227e+00	1.910610e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.849361e+00	9.581720e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.816746e+00	1.805442e-01	2.625614e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.887249e+00	2.681645e-02	5.904934e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.721714e+00	2.502697e-02	5.590134e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.965596e+00	3.557991e-02	4.605256e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.373903e+00	6.317255e-04	4.206074e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.848101e-01	4.771421e-03	3.530666e-01
2.400000e-01	2.000000e-02	2.000000e-02	6.923244e-01	0.000000e+00	2.979027e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.861251e-01	1.362911e-02	2.303350e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.019362e-01	0.000000e+00	1.772455e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.781112e-01	5.529827e-03	1.203393e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.281806e-02	1.443268e-03	7.685043e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.870854e-03	3.954824e-04	6.600054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.0381602205392331,1.4178443715345823e-05,0.01315843186688117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.734095e+01	9.455705e+00	2.936559e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.292130e+01	6.569278e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.887037e+01	1.537630e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.995482e+00	2.212128e-01	9.068824e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.649924e+00	0.000000e+00	1.087944e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.455945e+00	8.831516e-02	7.683824e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.130655e+00	1.403948e-02	6.566201e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.366174e+00	8.710328e-03	4.571527e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.403082e-01	0.000000e+00	3.719352e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.192534e-01	0.000000e+00	2.982190e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.846579e-01	2.687057e-03	2.113994e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.279387e-03	3.536153e-04	1.079209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.16224531052041397,0.0,0.04506660647149768
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.504393e+00	1.333923e+00	0.000000e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.689702e+00	4.745457e-01	1.036839e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.146527e+00	0.000000e+00	6.532913e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.191906e+00	0.000000e+00	6.266556e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.599562e-01	2.071342e-02	4.228004e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.992775e-01	9.567152e-04	2.554511e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.136062e-01	0.000000e+00	1.496719e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.083126e-02	1.798300e-03	6.754696e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.279592e-03	3.301857e-04	3.304566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.07360461878630513,0.0,0.02596331185052575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.063959e+01	5.556569e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.710777e+00	3.596026e-01	1.702047e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.787539e+00	0.000000e+00	4.323836e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.944249e+00	6.410620e-03	4.947458e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.038407e+00	1.093648e-03	3.770049e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.254276e-01	0.000000e+00	2.653681e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.678436e-01	3.815641e-03	1.547671e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.193414e-01	0.000000e+00	9.814888e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.558785e-03	8.333145e-04	1.242822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.028469714523240118,0.0002394917932169241,0.013538115256942054
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.203236e+02	3.767989e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.592027e+01	0.000000e+00	1.285100e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.674869e+00	0.000000e+00	7.654031e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.647222e+00	0.000000e+00	3.773919e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.471076e+00	7.099997e-03	3.996950e-01
1.485000e-01	2.850000e-02	2.850000e-02	6.989370e-01	4.153073e-03	3.163104e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.189667e-01	4.763724e-05	2.081749e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.095910e-03	7.771784e-04	1.247368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.16067554536980982,0.0,0.04431892880643226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.888427e+00	1.380831e+00	0.000000e+00
7.500000e-02	1.500000e-02	1.500000e-02	5.071690e+00	1.894673e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.474703e+00	8.302087e-01	1.100182e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.632210e+00	5.898666e-02	8.159707e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.803020e+00	5.965663e-03	4.375712e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.145454e+00	7.860703e-03	6.053653e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.666129e+00	0.000000e+00	6.048105e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.201137e+00	0.000000e+00	5.644826e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.325192e-01	0.000000e+00	4.876762e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.657063e-01	2.221529e-03	3.924938e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.425376e-01	4.242109e-03	2.612105e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.698830e-01	0.000000e+00	1.663473e-01
5.700000e-01	3.000000e-02	3.000000e-02	7.338642e-02	9.182479e-03	9.011044e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.089042e-03	2.494313e-04	6.487190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.07509541455875039,0.0,0.023883280250211608
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.185999e+01	6.133014e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.477715e+01	2.636553e+00	1.050607e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.298428e+00	7.248924e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.108199e+00	1.219813e-01	2.156504e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.413311e+00	0.000000e+00	4.058485e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.605179e+00	0.000000e+00	4.223283e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.015954e+00	0.000000e+00	4.747785e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.467017e+00	0.000000e+00	4.436566e-01
1.975000e-01	2.750000e-02	2.750000e-02	9.927667e-01	6.252188e-03	3.329096e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.017648e-01	0.000000e+00	2.467630e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.206687e-01	0.000000e+00	1.813867e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.572926e-01	6.542235e-03	1.182289e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.082085e-02	8.258511e-04	1.111566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.029497248946209295,0.0,0.013685427805169736
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.106169e+02	3.267011e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.737440e+01	1.050882e+00	3.907214e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.543654e+01	1.550500e-02	9.665941e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.868577e+00	0.000000e+00	1.213384e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.220522e+00	0.000000e+00	6.356868e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.962069e+00	0.000000e+00	4.906279e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.651834e+00	0.000000e+00	3.506420e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.937488e+00	0.000000e+00	3.378059e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.398667e+00	0.000000e+00	4.160318e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.261811e-01	0.000000e+00	3.331864e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.187884e-01	6.808007e-03	2.542167e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.348379e-02	1.713459e-04	1.508664e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL0.5_MUR1_MUF1_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.30802564186463405,0.0,0.05576755161810981
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.895845e-01	2.293280e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.997599e+00	1.392449e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.982060e+00	8.407916e-01	1.249436e-02
3.500000e-01	3.000000e-02	3.000000e-02	3.080293e+00	0.000000e+00	4.933068e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.834393e+00	0.000000e+00	1.062185e+00
4.850000e-01	3.500000e-02	3.500000e-02	9.082868e-01	0.000000e+00	8.379319e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.021319e-01	0.000000e+00	4.456348e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.503435e-02	0.000000e+00	3.764886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.16812712733610613,0.0,0.04221562509901369
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.282686e+00	1.078837e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.554293e+00	1.211504e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.387272e+00	0.000000e+00	7.189925e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.536232e+00	0.000000e+00	8.812481e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.978116e-01	0.000000e+00	5.324871e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.273611e-01	0.000000e+00	2.737920e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.178156e-01	0.000000e+00	1.249358e-01
7.750000e-01	2.250000e-01	2.250000e-01	5.649338e-03	0.000000e+00	9.615206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.09058010542551777,0.0,0.04444992416288475
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.106330e+00	3.364737e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.196566e+00	9.426913e-01	4.167908e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.573606e+00	0.000000e+00	1.625347e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.227032e+00	0.000000e+00	1.100850e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.392170e-02	0.000000e+00	6.022251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.2956526682079148,0.0,0.054810253274368226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.009373e-01	8.050491e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.127456e-01	3.748248e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.378077e+00	8.683918e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.420966e+00	1.243407e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.293306e+00	1.227499e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.576991e+00	7.232606e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.409915e+00	9.368733e-02	8.905907e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.909057e+00	0.000000e+00	4.501000e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.286700e+00	0.000000e+00	7.969572e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.642923e+00	0.000000e+00	8.708860e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.066916e+00	0.000000e+00	7.498804e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.530180e-01	0.000000e+00	5.445868e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.340826e-01	0.000000e+00	3.226669e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.279545e-02	0.000000e+00	3.077857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.1710310746186241,0.0,0.041945722648762784
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.353718e-01	2.438013e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.305976e+00	8.588624e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.755228e+00	1.613978e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.169980e+00	2.047054e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.075011e+00	1.898932e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.174007e+00	1.219757e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.645073e+00	3.929072e-01	6.197916e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.736783e+00	0.000000e+00	4.206429e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.824771e+00	0.000000e+00	6.834931e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.003360e+00	0.000000e+00	7.943611e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.350945e+00	0.000000e+00	6.883270e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.477258e-01	0.000000e+00	5.214386e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.883637e-01	0.000000e+00	3.415699e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.352969e-01	0.000000e+00	2.008025e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.766552e-02	0.000000e+00	1.862125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.0862653748466499,0.0,0.037115621012835553
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.154605e+00	1.527155e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.815261e+00	3.147695e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.780335e+00	4.351855e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.688373e+00	4.450372e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.681709e+00	3.035774e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.234068e+00	9.755294e-01	1.427843e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.077365e+00	0.000000e+00	8.577934e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.138312e+00	0.000000e+00	1.352308e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.586067e+00	0.000000e+00	1.379870e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.521563e+00	0.000000e+00	1.064651e+00
2.080000e-01	2.000000e-02	2.000000e-02	8.166868e-01	0.000000e+00	7.386431e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.051209e-02	0.000000e+00	3.996906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2659356085545491,0.0,0.062982080291826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.334848e-01	4.399805e-01	4.372003e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.576938e+00	1.361442e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.281253e+00	7.382773e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.599750e+00	2.116710e-02	4.436896e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.718443e+00	0.000000e+00	8.627538e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.466582e-01	0.000000e+00	7.592831e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.587345e-01	0.000000e+00	4.465899e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.691788e-01	0.000000e+00	2.209381e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.928134e-03	0.000000e+00	1.350032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.13197249338419753,0.0,0.04332190919209186
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.119401e+00	1.493057e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.844066e+00	2.569111e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.475197e+00	1.168458e+00	5.830500e-03
1.210000e-01	2.600000e-02	2.600000e-02	3.097938e+00	1.775289e-02	1.775279e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.958147e+00	2.790180e-03	5.445285e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.125495e+00	0.000000e+00	5.988210e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.733726e-01	0.000000e+00	3.947553e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.763221e-01	0.000000e+00	2.292400e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.112462e-02	0.000000e+00	2.476298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.05211434221719826,0.0,0.032837055004376385
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.976491e+01	2.595755e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.345307e+01	7.857428e+00	8.217515e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.051031e+01	1.065817e+00	7.676998e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.647655e+00	6.722992e-02	2.347554e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.227504e+00	1.770477e-02	5.660643e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.341417e+00	0.000000e+00	7.335468e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.711891e-01	0.000000e+00	5.957795e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.426368e-02	0.000000e+00	3.741871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2579614378822751,0.0,0.05823131637679463
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.195915e-01	4.436658e-01	5.364803e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.491121e+00	8.183316e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.103933e+00	1.048295e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.651643e+00	1.137160e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.993647e+00	9.361437e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.023399e+00	5.227080e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.769127e+00	5.115944e-02	7.004631e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.432385e+00	3.176224e-03	3.883372e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.944220e+00	0.000000e+00	6.129636e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.478732e+00	0.000000e+00	7.155300e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.016359e+00	0.000000e+00	6.355872e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.134712e-01	0.000000e+00	4.745956e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.094455e-01	0.000000e+00	2.917006e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.213308e-02	0.000000e+00	2.889116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1388954868206319,0.0,0.04131632970707219
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.863939e+00	1.700672e+00	9.207147e-02
1.750000e-02	5.000000e-03	5.000000e-03	5.349146e+00	2.234649e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.228481e+00	2.081253e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.257347e+00	1.883075e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.402197e+00	1.236212e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.247526e+00	6.125809e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.212745e+00	1.012281e-01	8.081146e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.499907e+00	0.000000e+00	2.974649e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.920817e+00	0.000000e+00	4.382560e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.309386e+00	0.000000e+00	5.303150e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.877967e-01	0.000000e+00	4.173375e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.956657e-01	0.000000e+00	2.759907e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.231441e-02	0.000000e+00	3.002841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.06133809195179052,0.0,0.03413403158752448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.016211e+01	2.318829e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.966016e+01	9.561671e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.614274e+01	5.512481e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.737252e+01	3.167759e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.044709e+01	1.374232e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.949401e+00	3.723722e-01	1.788916e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.845864e+00	1.398615e-01	1.504906e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.908015e+00	0.000000e+00	2.643881e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.381958e+00	0.000000e+00	5.219135e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.696774e+00	0.000000e+00	7.185321e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.857959e-01	0.000000e+00	6.542265e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.210513e-02	0.000000e+00	4.620487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.297568606378169,0.0,0.06567761999977972
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.041263e-01	3.145797e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.422085e+00	1.659782e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.795096e+00	7.213748e-01	5.184747e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.711315e+00	0.000000e+00	6.417161e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.634038e+00	0.000000e+00	1.141540e+00
4.850000e-01	3.500000e-02	3.500000e-02	8.551540e-01	0.000000e+00	9.064468e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.887204e-01	0.000000e+00	5.091883e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.620071e-02	0.000000e+00	4.695646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.1637884734851329,0.0,0.05119391682154903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.719221e+00	1.438289e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.164497e+00	1.122886e+00	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.035034e+00	0.000000e+00	9.025847e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.482427e+00	0.000000e+00	1.030510e+00
3.425000e-01	3.750000e-02	3.750000e-02	7.196130e-01	0.000000e+00	6.126361e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.452525e-01	0.000000e+00	3.233568e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.278947e-01	0.000000e+00	1.499003e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.780038e-03	0.000000e+00	1.196075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.09488047038754224,0.0,0.054872871098632175
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.416669e+00	3.995896e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.523305e+00	9.790029e-01	3.640215e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.504455e+00	0.000000e+00	1.743889e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.358838e+00	0.000000e+00	1.373013e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.437856e-02	0.000000e+00	7.714591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.2890597240291396,0.0,0.06526618262552353
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.436860e-02	8.247517e-02	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.996198e-01	4.701902e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.637582e+00	1.115210e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.775269e+00	1.536821e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.487094e+00	1.398808e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.572642e+00	7.618153e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.213539e+00	1.565943e-03	1.526980e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.639525e+00	0.000000e+00	5.874969e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.066870e+00	0.000000e+00	9.088483e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.507008e+00	0.000000e+00	9.734760e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.010727e+00	0.000000e+00	8.297062e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.352115e-01	0.000000e+00	6.308683e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.409981e-01	0.000000e+00	3.962872e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.637224e-02	0.000000e+00	3.923325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.1681016940234985,0.0,0.05139456978846163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.572387e-01	2.819104e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.665430e+00	1.211908e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.398888e+00	2.189613e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.783713e+00	2.620665e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.303088e+00	2.208006e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.990688e+00	1.249494e+00	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.295847e+00	3.204150e-01	1.325174e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.431093e+00	0.000000e+00	5.097433e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.596915e+00	0.000000e+00	8.151418e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.885367e+00	0.000000e+00	9.157993e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.296979e+00	0.000000e+00	8.320897e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.498514e-01	0.000000e+00	6.072412e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.067662e-01	0.000000e+00	4.183524e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.555520e-01	0.000000e+00	2.412328e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.993863e-02	0.000000e+00	2.396600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.08915358243866171,0.0,0.0468681726446271
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.270288e+00	1.807749e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.517494e+00	4.037858e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.592051e+00	5.541718e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.807909e+00	5.095661e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.278675e+00	3.318819e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.656622e+00	1.101703e+00	1.497068e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.765366e+00	0.000000e+00	8.133209e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.020323e+00	0.000000e+00	1.490178e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.609230e+00	0.000000e+00	1.591129e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.597166e+00	0.000000e+00	1.322152e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.110090e-01	0.000000e+00	9.197852e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.720482e-02	0.000000e+00	5.352761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.25623017046830926,0.0,0.07151777217139049
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.216083e-01	5.605909e-01	1.727655e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.989568e+00	1.566557e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.087415e+00	5.960407e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.304658e+00	2.215139e-02	5.271685e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.582709e+00	0.000000e+00	8.688688e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.174073e-01	0.000000e+00	8.239998e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.521530e-01	0.000000e+00	5.190309e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.761220e-01	0.000000e+00	2.595770e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.220245e-03	0.000000e+00	1.842105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1292097354757451,0.0,0.05032227817730561
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.551843e+00	2.193513e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.003695e+00	3.081426e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.731925e+00	9.115749e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.525087e+00	5.680340e-02	3.100355e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.859614e+00	0.000000e+00	5.106311e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.142162e+00	0.000000e+00	6.689011e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.067055e-01	0.000000e+00	4.618247e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.015566e-01	0.000000e+00	2.655308e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.375256e-02	0.000000e+00	3.059234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.05671982369870247,0.0,0.03955829337052019
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.040768e+02	3.619790e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.024728e+01	7.142238e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.805661e+00	6.541612e-01	1.186731e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.193997e+00	1.516169e-01	1.950491e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.235181e+00	0.000000e+00	5.196083e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.472549e+00	0.000000e+00	8.180921e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.779921e-01	0.000000e+00	7.101297e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.220628e-02	0.000000e+00	4.798944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.25059557872781607,0.0,0.06764615972897042
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.314311e-01	5.489022e-01	3.330302e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.781510e+00	1.045483e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.475325e+00	1.287985e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.947218e+00	1.280684e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.076535e+00	9.523476e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.890756e+00	4.528532e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.587034e+00	1.118280e-01	2.049068e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.188625e+00	0.000000e+00	4.513767e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.784037e+00	0.000000e+00	6.297433e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.377786e+00	0.000000e+00	7.648843e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.773307e-01	0.000000e+00	7.029411e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.021212e-01	0.000000e+00	5.436212e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.203642e-01	0.000000e+00	3.527241e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.577047e-02	0.000000e+00	3.669933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.13561504319736026,0.0,0.04886062838326183
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.983935e+00	2.277271e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.088145e+00	2.918899e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.436737e+00	2.669344e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.552082e+00	1.975386e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.057986e+00	1.157580e+00	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.689529e+00	4.917213e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.750509e+00	1.457813e-01	1.794151e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.242230e+00	1.767445e-02	3.060511e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.810566e+00	0.000000e+00	4.623788e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.278396e+00	0.000000e+00	5.917729e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.890644e-01	0.000000e+00	4.937380e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.185259e-01	0.000000e+00	3.180623e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.601652e-02	0.000000e+00	3.739962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.06503538913417986,0.0,0.04200263993163014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.917015e+01	3.164670e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.950489e+01	1.018742e+01	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.425024e+01	5.499793e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.459534e+01	2.549380e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	8.210074e+00	1.027393e+00	8.210990e-03
2.625000e-02	6.250000e-03	6.250000e-03	5.002908e+00	4.533670e-01	1.182818e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.405487e+00	1.662052e-01	1.345857e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.748745e+00	1.665205e-02	1.989952e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.355902e+00	0.000000e+00	5.459055e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.755527e+00	0.000000e+00	7.935743e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.063998e+00	0.000000e+00	7.757925e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.046428e-02	0.000000e+00	5.946037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.2679641381149203,0.0,0.06021291267921963
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.467086e-01	4.723036e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.233386e+00	1.575869e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.401450e+00	4.019168e-02	3.844717e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.067093e+00	0.000000e+00	9.465156e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.183310e+00	0.000000e+00	9.647269e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.353697e-01	0.000000e+00	6.225528e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.874362e-01	0.000000e+00	3.470758e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.910590e-02	0.000000e+00	3.325433e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.14315572353913744,0.0,0.04535300096004877
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.822754e+00	1.697058e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.781279e+00	3.832424e-01	4.584876e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.303933e+00	0.000000e+00	9.924699e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.111258e+00	0.000000e+00	7.704019e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.757164e-01	0.000000e+00	4.277652e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.853202e-01	0.000000e+00	2.395211e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.103083e-01	0.000000e+00	1.166222e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.004570e-03	0.000000e+00	1.028736e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.082194397757437,0.0,0.044913851814865485
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.406533e+00	4.338711e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.887186e+00	2.241057e-01	1.163828e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.687866e+00	0.000000e+00	1.692575e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.034490e+00	0.000000e+00	9.567283e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.530447e-02	0.000000e+00	5.767826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.26386990415115763,0.0,0.06096727611061431
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.232922e-01	1.079121e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	9.238998e-01	7.051329e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.425760e+00	1.529298e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.601092e+00	1.670527e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.898610e+00	1.029562e+00	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.503022e+00	1.403480e-01	8.966969e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.838769e+00	0.000000e+00	5.061094e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.188269e+00	0.000000e+00	8.548620e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.625120e+00	0.000000e+00	9.413701e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.167857e+00	0.000000e+00	8.203775e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.689142e-01	0.000000e+00	6.509198e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.751177e-01	0.000000e+00	4.658879e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.492457e-01	0.000000e+00	2.816203e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.908141e-02	0.000000e+00	2.723290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.14884859857560367,0.0,0.04625343859517475
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.447506e-01	4.176036e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	2.852687e+00	1.964150e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.215411e+00	3.057973e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.185645e+00	2.755452e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.890580e+00	1.648919e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.923393e+00	3.939577e-01	1.026801e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.859929e+00	0.000000e+00	4.784906e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.903875e+00	0.000000e+00	7.930233e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.099797e+00	0.000000e+00	9.027194e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.503951e+00	0.000000e+00	8.129270e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.031700e+00	0.000000e+00	6.531530e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.717647e-01	0.000000e+00	4.710646e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.014443e-01	0.000000e+00	3.173060e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.066283e-01	0.000000e+00	1.808269e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.573274e-02	0.000000e+00	1.834486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.0770812100452939,0.0,0.0400396497990609
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.295137e+00	2.589315e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.203768e+00	5.781084e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.154941e+01	6.850990e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.169640e+01	4.987965e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.849377e+00	2.188008e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.320457e+00	2.721954e-02	6.346131e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.024768e+00	0.000000e+00	1.474458e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.301076e+00	0.000000e+00	1.626711e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.072049e+00	0.000000e+00	1.399618e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.258487e+00	0.000000e+00	1.021797e+00
2.080000e-01	2.000000e-02	2.000000e-02	7.060615e-01	0.000000e+00	7.023369e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.908900e-02	0.000000e+00	4.045804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.23126911003513956,0.0,0.06438982152984535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.236515e+00	7.498655e-01	1.796748e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.617501e+00	1.540577e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.910935e+00	1.219662e-01	1.230128e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.986729e+00	1.655887e-02	6.602787e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.278276e+00	0.000000e+00	7.832667e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.087745e-01	0.000000e+00	6.011320e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.494450e-01	0.000000e+00	3.638910e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.312239e-01	0.000000e+00	1.866209e-01
8.200000e-01	1.800000e-01	1.800000e-01	7.012345e-03	0.000000e+00	1.404843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.11363787978507031,0.0,0.04313449159205349
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.485827e+00	3.171207e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.248453e+00	2.743194e+00	1.768386e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.004593e+00	2.883793e-01	1.387691e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.229525e+00	8.236216e-02	4.145609e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.628313e+00	0.000000e+00	5.435974e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.407325e-01	0.000000e+00	5.166767e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.036294e-01	0.000000e+00	3.402816e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.566659e-01	0.000000e+00	2.045552e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.107544e-02	0.000000e+00	2.521007e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.049615342069298796,0.0,0.032271351694985795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.419172e+02	4.012623e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.616734e+01	3.724147e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.447382e+00	2.802771e-01	2.919381e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.988263e+00	1.403274e-01	1.895165e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.014968e+00	0.000000e+00	4.942828e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.234262e+00	0.000000e+00	6.776732e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.514167e-01	0.000000e+00	5.403826e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.841027e-02	0.000000e+00	3.848329e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2271216816772623,0.0,0.061890491875370685
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.109512e+00	7.133937e-01	4.585937e-02
7.500000e-02	1.500000e-02	1.500000e-02	2.424462e+00	1.348505e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.187940e+00	1.458819e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.445072e+00	1.168194e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.244377e+00	6.121600e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.806218e+00	1.296786e-01	1.486493e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.351279e+00	4.246808e-02	4.331925e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.936225e+00	1.657838e-03	5.470261e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.515519e+00	0.000000e+00	6.781521e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.131329e+00	0.000000e+00	6.613525e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.764067e-01	0.000000e+00	5.562381e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.648141e-01	0.000000e+00	4.138921e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.395941e-01	0.000000e+00	2.539904e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.906876e-02	0.000000e+00	2.597907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.11862239195804178,0.0,0.04156386093248643
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.512118e+00	3.063097e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.913782e+00	3.420087e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.943708e+00	2.515277e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.794581e+00	1.447373e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.757228e+00	6.750033e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.229484e+00	1.851571e-01	1.125432e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.450851e+00	9.312355e-02	2.972060e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.038688e+00	5.631778e-03	3.598044e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.589803e+00	0.000000e+00	4.798900e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.072823e+00	0.000000e+00	4.891297e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.479034e-01	0.000000e+00	3.796935e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.418116e-01	0.000000e+00	2.458995e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.916658e-02	0.000000e+00	2.860595e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.05537961791914845,0.0,0.034421543410888454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.305503e+02	3.432514e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.969657e+01	7.619835e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.150791e+01	3.144737e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.215288e+01	1.237134e+00	5.009208e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.127078e+00	4.826368e-01	1.685987e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.575303e+00	2.521981e-01	1.639861e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.185551e+00	1.029140e-01	1.373656e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.547163e+00	2.255206e-02	2.186987e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.121571e+00	0.000000e+00	5.124367e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.503915e+00	0.000000e+00	7.008971e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.822870e-01	0.000000e+00	6.319656e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.058304e-02	0.000000e+00	4.695481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.24215682254360335,0.0,0.05358678497221378
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.280779e+00	6.216754e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.575945e+00	1.160542e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	2.860331e+00	0.000000e+00	5.198178e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.618697e+00	0.000000e+00	9.388591e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.251146e-01	0.000000e+00	7.272206e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.900723e-01	0.000000e+00	4.425966e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.097163e-01	0.000000e+00	2.403601e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.244800e-02	0.000000e+00	2.136852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.12729345982635215,0.0,0.037332161538314645
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.754062e+00	1.661071e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.156522e+00	1.577617e-01	9.022782e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.820990e+00	0.000000e+00	8.847620e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.098516e-01	0.000000e+00	5.404000e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.771194e-01	0.000000e+00	3.115285e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.413500e-01	0.000000e+00	1.752282e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.738851e-02	0.000000e+00	8.969857e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.160099e-03	0.000000e+00	7.459153e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.07186611356227336,0.0,0.035079663753224063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.109171e+01	4.163989e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.050479e+00	1.544700e-02	1.893580e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.125842e+00	0.000000e+00	1.381716e+00
1.775000e-01	2.750000e-02	2.750000e-02	8.531548e-01	0.000000e+00	6.616207e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.637913e-02	0.000000e+00	4.170126e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2424088394463943,0.0,0.055042252996097996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.648726e-01	1.418422e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.381760e+00	1.012832e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.276831e+00	1.821928e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.224599e+00	1.473213e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.966248e+00	4.775161e-01	1.206370e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.201616e+00	0.000000e+00	4.087657e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.425175e+00	0.000000e+00	8.459406e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.799771e+00	0.000000e+00	9.070175e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.334298e+00	0.000000e+00	8.079145e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.310184e-01	0.000000e+00	6.555696e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.085042e-01	0.000000e+00	4.741422e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.742578e-01	0.000000e+00	3.290785e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.848753e-01	0.000000e+00	1.986348e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.274163e-02	0.000000e+00	1.716817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1329347225407519,0.0,0.0396879222026687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.766790e-01	6.397725e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.564541e+00	2.939806e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.970260e+00	3.507136e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.033963e+00	2.237552e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.887619e+00	6.848973e-01	1.023331e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.524306e+00	0.000000e+00	5.143810e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.360509e+00	0.000000e+00	8.504362e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.447713e+00	0.000000e+00	9.254432e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.761677e+00	0.000000e+00	7.995315e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.244233e+00	0.000000e+00	6.436836e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.513238e-01	0.000000e+00	4.893381e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.491699e-01	0.000000e+00	3.424072e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.374209e-01	0.000000e+00	2.254470e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.647419e-01	0.000000e+00	1.392349e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.170097e-02	0.000000e+00	1.272668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.06714474095650479,0.0,0.03266774492380302
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.821801e+00	3.723820e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.138442e+01	7.689190e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.433307e+01	7.451185e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.288119e+01	3.970607e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.818103e+00	6.409512e-01	4.989515e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.708214e+00	0.000000e+00	1.412456e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.349069e+00	0.000000e+00	1.772998e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.740996e+00	0.000000e+00	1.493113e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.699090e+00	0.000000e+00	1.121586e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.027542e+00	0.000000e+00	7.500700e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.783816e-01	0.000000e+00	5.035266e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.201732e-02	0.000000e+00	2.886315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.21080857149758608,0.0,0.0571352116589387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.718520e+00	9.308355e-01	3.158507e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.946479e+00	1.338095e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.657327e+00	6.832328e-02	3.912191e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.771916e+00	1.331005e-02	7.365639e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.072279e+00	0.000000e+00	6.551972e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.732410e-01	0.000000e+00	4.438608e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.636048e-01	0.000000e+00	2.642408e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.309772e-02	0.000000e+00	1.259818e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.109907e-03	0.000000e+00	8.809346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.10139862087662581,0.0,0.03607826409891353
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.079427e+01	3.984613e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.321122e+00	2.033277e+00	9.777541e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.342039e+00	6.893187e-02	1.570543e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.139408e+00	8.079095e-02	4.533787e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.476321e+00	0.000000e+00	5.125753e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.132464e-01	0.000000e+00	3.962464e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.325714e-01	0.000000e+00	2.596666e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.165514e-01	0.000000e+00	1.556593e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.623742e-02	0.000000e+00	1.927859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.0434596580083872,0.0,0.02548996536187708
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.712263e+02	3.926248e+01	1.354341e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.102973e+01	1.287756e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.062688e+00	2.864522e-01	3.107811e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.915981e+00	1.105844e-01	1.811557e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.862855e+00	7.716011e-03	4.490641e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.090020e+00	0.000000e+00	5.520202e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.672405e-01	0.000000e+00	4.146361e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.239671e-02	0.000000e+00	2.938685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.2079188254645266,0.0,0.05516310634048044
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.415829e+00	8.757315e-01	7.313730e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.102232e+00	1.629526e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.769066e+00	1.481259e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.717303e+00	9.067251e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.243393e+00	2.343800e-01	2.019140e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.623291e+00	5.150283e-02	3.763234e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.153821e+00	2.373623e-02	5.469030e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.743348e+00	0.000000e+00	6.321638e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.313505e+00	0.000000e+00	6.207003e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.612603e-01	0.000000e+00	5.388865e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.244340e-01	0.000000e+00	4.308889e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.706585e-01	0.000000e+00	2.965952e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.807244e-01	0.000000e+00	1.830876e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.279332e-02	0.000000e+00	1.637320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.10573949016009299,0.0,0.03449077205967943
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.041096e+01	3.771184e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.232147e+01	3.658257e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.521131e+00	2.073931e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.484447e+00	9.031924e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.171027e+00	2.049805e-01	2.456754e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.911098e+00	9.494593e-02	2.198946e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.309829e+00	5.098572e-02	3.422705e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.920780e+00	2.367491e-02	4.188148e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.433180e+00	0.000000e+00	4.256256e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.284207e-01	0.000000e+00	4.013652e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.452205e-01	0.000000e+00	2.885269e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.886473e-01	0.000000e+00	1.809141e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.304301e-02	0.000000e+00	2.123655e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.04779812214477574,0.0,0.026868109385078255
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.571726e+02	3.405510e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.536126e+01	4.443245e+00	2.190369e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.805248e+01	1.367181e+00	2.188861e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.078392e+01	4.361966e-01	2.127550e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.681554e+00	2.994048e-01	2.225070e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.402270e+00	1.934574e-01	1.725659e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.077039e+00	1.033426e-01	1.358541e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.387727e+00	1.426474e-02	2.373185e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.926757e+00	0.000000e+00	4.771355e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.324509e+00	0.000000e+00	5.928250e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.543640e-01	0.000000e+00	4.871640e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.213829e-02	0.000000e+00	3.505227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2242071257287175,0.0,0.04917624829373243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.689773e+00	7.140617e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.477613e+00	7.692589e-01	1.685522e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.463531e+00	0.000000e+00	6.519204e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.364457e+00	0.000000e+00	8.265202e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.863538e-01	0.000000e+00	5.823269e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.184109e-01	0.000000e+00	3.615854e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.731811e-01	0.000000e+00	1.836923e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.167880e-03	0.000000e+00	1.619348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.11837372130956758,0.0,0.03172775496505084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.340625e+00	1.485000e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.644653e+00	6.627160e-03	8.416077e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.564000e+00	0.000000e+00	7.455256e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.046948e-01	0.000000e+00	4.172833e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.370020e-01	0.000000e+00	2.628260e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.181484e-01	0.000000e+00	1.424389e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.450407e-02	0.000000e+00	7.681276e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.579399e-03	0.000000e+00	6.224975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.06626754822579807,0.0,0.029246171654472755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.222405e+01	3.754331e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.257761e+00	0.000000e+00	1.914986e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.836476e+00	0.000000e+00	1.088333e+00
1.775000e-01	2.750000e-02	2.750000e-02	7.746205e-01	0.000000e+00	5.112459e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.232005e-02	0.000000e+00	3.427805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.22766499600362358,0.0,0.05104502674366965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.209079e-01	1.862028e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	1.865633e+00	1.292446e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.971219e+00	1.899745e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.449585e+00	1.099497e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.781938e+00	0.000000e+00	2.096379e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.905409e+00	0.000000e+00	6.465320e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.140730e+00	0.000000e+00	8.361545e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.563881e+00	0.000000e+00	8.074917e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.157479e+00	0.000000e+00	6.912418e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.032463e-01	0.000000e+00	5.455338e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.301269e-01	0.000000e+00	3.911524e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.039518e-01	0.000000e+00	2.805595e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.483918e-01	0.000000e+00	1.512333e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.711219e-03	0.000000e+00	1.264292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.12294962468378559,0.0,0.03566601118774884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.331283e+00	9.637335e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.302177e+00	3.738644e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.994330e+00	3.226643e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.180594e+00	1.511607e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.538235e+00	6.501625e-02	4.992952e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.121202e+00	0.000000e+00	7.451777e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.030614e+00	0.000000e+00	8.895223e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.178183e+00	0.000000e+00	7.959305e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.529999e+00	0.000000e+00	7.188781e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.104518e+00	0.000000e+00	5.414976e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.597210e-01	0.000000e+00	3.814864e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.019651e-01	0.000000e+00	2.862061e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.942818e-01	0.000000e+00	1.925031e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.451616e-01	0.000000e+00	1.097341e-01
7.485000e-01	2.515000e-01	2.515000e-01	9.664707e-03	0.000000e+00	1.053880e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.06133627886137297,0.0,0.028113702860431605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.264018e+00	4.740875e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.456834e+01	9.317189e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.625356e+01	7.371138e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.326184e+01	2.648721e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.417387e+00	6.928221e-02	1.165731e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.087180e+00	0.000000e+00	1.864462e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.819190e+00	0.000000e+00	1.710182e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.403310e+00	0.000000e+00	1.293052e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.505861e+00	0.000000e+00	8.674531e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.026903e-01	0.000000e+00	6.166595e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.192447e-01	0.000000e+00	4.148418e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.894730e-02	0.000000e+00	2.260146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.19805833758977837,0.00019901435976921178,0.05212761922094922
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.141704e+00	1.045284e+00	6.595071e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.949928e+00	1.071924e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.510863e+00	9.391014e-02	5.217001e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.646286e+00	1.764424e-02	6.969342e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.422103e-01	0.000000e+00	5.631683e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.008694e-01	0.000000e+00	3.730937e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.257246e-01	0.000000e+00	2.091127e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.999457e-02	0.000000e+00	1.009276e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.102044e-03	0.000000e+00	6.176939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.09494848988780157,0.0,0.031871047415177586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.351731e+01	4.379850e+00	3.298610e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.517613e+00	1.369448e+00	3.632534e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.078338e+00	1.428091e-01	2.087335e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.118345e+00	7.514631e-02	4.607895e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.392846e+00	0.000000e+00	4.792285e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.446890e-01	0.000000e+00	3.280547e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.017935e-01	0.000000e+00	2.203797e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.983240e-01	0.000000e+00	1.282056e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.377551e-02	0.000000e+00	1.669152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.0405654492053886,0.0,0.02173610022734041
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.854803e+02	3.614203e+01	4.257489e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.815411e+01	8.497130e-01	1.142620e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.986580e+00	2.949199e-01	2.903059e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.896441e+00	9.888353e-02	1.712512e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.793109e+00	1.594187e-02	4.095167e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.025332e+00	0.000000e+00	4.668900e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.279437e-01	0.000000e+00	3.544396e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.942576e-02	0.000000e+00	2.470716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.19570999627879018,0.0,0.05083216837708046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.712511e+00	1.005803e+00	8.134409e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.610057e+00	1.698514e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.082729e+00	1.367305e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.765768e+00	6.207644e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.135434e+00	1.060027e-01	1.322637e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.485906e+00	4.337072e-02	4.854862e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.021733e+00	2.070893e-02	5.806619e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.612389e+00	2.402906e-04	5.878316e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.194523e+00	0.000000e+00	5.671353e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.451695e-01	0.000000e+00	4.738554e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.609088e-01	0.000000e+00	3.593626e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.117031e-01	0.000000e+00	2.599947e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.476247e-01	0.000000e+00	1.401153e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.878842e-03	0.000000e+00	1.223299e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.09842396857552982,0.0,0.0304736389282122
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.311854e+01	4.338483e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.359686e+01	3.506287e+00	2.740144e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.295580e+00	1.492438e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.881008e+00	4.992011e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.808430e+00	1.266202e-01	1.113927e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.768825e+00	8.313179e-02	2.435495e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.227955e+00	3.988831e-02	3.551455e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.853616e+00	2.922720e-02	3.832320e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.320078e+00	0.000000e+00	4.211563e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.575287e-01	0.000000e+00	3.358480e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.089892e-01	0.000000e+00	2.395470e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.520676e-01	0.000000e+00	1.629308e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.987739e-02	0.000000e+00	1.701229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.04418299295546339,0.0,0.022266220399579387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.725903e+02	3.151716e+01	5.642686e-01
3.750000e-03	1.250000e-03	1.250000e-03	3.074036e+01	2.808058e+00	3.025858e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.656644e+01	8.688263e-01	1.016523e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.033683e+01	4.818562e-01	2.374535e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.507812e+00	2.131284e-01	2.183828e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.273361e+00	1.650878e-01	1.646981e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.995803e+00	7.501475e-02	1.334904e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.303872e+00	2.553364e-02	1.878829e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.808512e+00	0.000000e+00	4.706661e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.240784e+00	0.000000e+00	4.932785e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.882230e-01	0.000000e+00	4.368239e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.847965e-02	0.000000e+00	2.773993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2059227062150027,0.0,0.04505374293551134
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.174103e+00	7.645674e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.123742e+00	5.592936e-01	3.265514e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.088666e+00	0.000000e+00	7.098751e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.166266e+00	0.000000e+00	6.899440e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.808758e-01	0.000000e+00	4.784923e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.481915e-01	0.000000e+00	2.947598e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.369209e-01	0.000000e+00	1.541604e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.588972e-03	0.000000e+00	1.259473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11015406295646898,0.0,0.027354669999147735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.893342e+00	1.299888e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.095192e+00	0.000000e+00	6.677239e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.370465e+00	0.000000e+00	5.815368e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.273687e-01	0.000000e+00	3.639909e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.929757e-01	0.000000e+00	2.096671e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.944020e-01	0.000000e+00	1.283635e-01
5.050000e-01	4.500000e-02	4.500000e-02	6.211623e-02	0.000000e+00	7.182762e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.753038e-03	0.000000e+00	5.323782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06092410339022314,0.0,0.025220661806715977
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.324892e+01	3.169638e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.486062e+00	0.000000e+00	1.553963e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.622689e+00	0.000000e+00	8.570591e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.051716e-01	0.000000e+00	4.192604e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.762991e-02	0.000000e+00	3.080030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.21250172588849842,0.0,0.047495755850224086
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.114820e-01	2.504795e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	2.586305e+00	1.633957e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.674170e+00	1.838879e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.436923e+00	5.434843e-01	6.326639e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.435349e+00	0.000000e+00	4.125492e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.534085e+00	0.000000e+00	7.707926e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.859983e+00	0.000000e+00	8.176320e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.344303e+00	0.000000e+00	7.092422e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.005191e+00	0.000000e+00	5.974311e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.997986e-01	0.000000e+00	4.442915e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.452239e-01	0.000000e+00	3.192069e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.551439e-01	0.000000e+00	2.193492e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.213624e-01	0.000000e+00	1.243106e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.763930e-03	0.000000e+00	8.867302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.11316930653601871,0.0,0.03203966881803132
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.154215e+00	1.460771e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.267671e+00	4.264920e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.765320e+00	2.595150e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.930528e+00	6.117983e-01	2.296378e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.107168e+00	0.000000e+00	5.896967e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.691101e+00	0.000000e+00	8.246947e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.664212e+00	0.000000e+00	8.419591e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.898275e+00	0.000000e+00	7.286810e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.357055e+00	0.000000e+00	6.099506e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.904814e-01	0.000000e+00	4.251973e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.699499e-01	0.000000e+00	3.347407e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.411106e-01	0.000000e+00	2.342947e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.668781e-01	0.000000e+00	1.564705e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.276744e-01	0.000000e+00	1.011642e-01
7.485000e-01	2.515000e-01	2.515000e-01	8.361583e-03	0.000000e+00	7.993827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.05563183073909026,0.0,0.024721379517520993
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.680690e+00	6.461344e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.818970e+01	1.058356e+01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.797669e+01	6.298539e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.324284e+01	1.162486e+00	6.182456e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.776531e+00	2.496765e-02	1.497502e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.380227e+00	0.000000e+00	2.016403e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.358241e+00	0.000000e+00	1.455702e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.101368e+00	0.000000e+00	1.036176e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.312868e+00	0.000000e+00	7.502888e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.162871e-01	0.000000e+00	4.906665e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.661988e-01	0.000000e+00	3.528105e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.583511e-02	0.000000e+00	1.897723e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.18467269438421582,0.0003934120665566865,0.04919336067562924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.695370e+00	1.201025e+00	7.361696e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.784768e+00	7.827151e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.343985e+00	4.001412e-02	5.872138e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.510372e+00	1.434503e-02	6.474879e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.404558e-01	0.000000e+00	5.062209e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.330667e-01	0.000000e+00	3.137897e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.855914e-01	0.000000e+00	1.767580e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.254351e-02	0.000000e+00	8.466923e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.171625e-03	0.000000e+00	4.346732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.08831198519732665,0.0,0.029519885049873365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.667091e+01	4.920264e+00	4.229881e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.344211e+00	8.124627e-01	2.848217e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.897246e+00	9.456044e-02	2.106138e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.058032e+00	3.213739e-02	4.692606e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.314191e+00	4.975240e-03	4.183006e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.904953e-01	0.000000e+00	3.035972e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.652474e-01	0.000000e+00	1.860804e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.769896e-01	0.000000e+00	1.174824e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.125945e-02	0.000000e+00	1.520078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.0374149957752285,0.0,0.019915589302790623
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.969508e+02	3.489623e+01	3.333227e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.649353e+01	7.176490e-01	3.418952e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.902164e+00	1.613468e-01	2.822735e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.847578e+00	6.971253e-02	1.600400e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.706686e+00	3.718411e-03	3.993065e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.694679e-01	0.000000e+00	4.206620e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.855518e-01	0.000000e+00	3.105310e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.601143e-02	0.000000e+00	2.276784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.1832678235694572,0.0,0.04758865564473577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.130199e+00	1.199757e+00	6.029720e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.240931e+00	1.855338e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.328649e+00	1.179042e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.638638e+00	2.664463e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.876741e+00	2.686340e-02	3.364998e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.321010e+00	2.162137e-02	5.449945e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.918680e+00	2.699381e-02	5.784062e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.475714e+00	0.000000e+00	5.822964e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.085100e+00	0.000000e+00	4.859805e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.591395e-01	0.000000e+00	4.087873e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.819116e-01	0.000000e+00	3.131997e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.654899e-01	0.000000e+00	2.042702e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.226731e-01	0.000000e+00	1.172784e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.705454e-03	0.000000e+00	8.689724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.09129074222959375,0.0,0.02755025050498952
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.683737e+01	5.229608e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.425658e+01	3.125600e+00	1.774511e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.556077e+00	9.855533e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.131927e+00	1.654798e-01	3.714844e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.506036e+00	9.003965e-02	1.415946e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.650415e+00	3.336773e-02	2.507343e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.166720e+00	1.437313e-02	3.775550e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.733986e+00	0.000000e+00	4.131079e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.245627e+00	3.201295e-03	3.715418e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.754978e-01	0.000000e+00	3.043029e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.583242e-01	0.000000e+00	2.052949e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.290902e-01	0.000000e+00	1.385901e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.738759e-02	0.000000e+00	1.389716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.040429335944979605,0.0,0.01967980786074716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.862753e+02	3.103249e+01	1.228973e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.719205e+01	1.467348e+00	4.582543e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.563534e+01	4.856470e-01	2.760871e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.006765e+01	4.740887e-01	3.036572e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.312012e+00	1.390294e-01	2.648483e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.139204e+00	1.655801e-02	1.936444e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.911841e+00	5.459161e-02	1.296103e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.196022e+00	1.825620e-02	1.777878e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.719025e+00	1.960850e-03	4.303156e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.137767e+00	0.000000e+00	4.658979e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.296060e-01	0.000000e+00	3.886779e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.447302e-02	0.000000e+00	2.385432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.1891798668137216,0.0,0.0399839901397446
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.647867e+00	7.460145e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.713399e+00	3.392923e-01	2.883028e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.733062e+00	0.000000e+00	7.019026e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.968541e-01	0.000000e+00	6.055539e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.906695e-01	0.000000e+00	3.854200e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.960320e-01	0.000000e+00	2.369609e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.079469e-01	0.000000e+00	1.261097e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.975000e-03	0.000000e+00	9.437165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.10369003825520741,0.0,0.022790480865404014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.347327e+00	1.087002e+00	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.620289e+00	0.000000e+00	5.295564e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.231022e+00	0.000000e+00	4.831368e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.540219e-01	0.000000e+00	2.890589e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.583235e-01	0.000000e+00	1.825871e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.772743e-01	0.000000e+00	1.060152e-01
5.050000e-01	4.500000e-02	4.500000e-02	5.785286e-02	2.890999e-04	5.453671e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.182734e-03	0.000000e+00	5.231039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.05707073433372202,0.0,0.02049308667895454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.407444e+01	2.527533e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.835389e+00	0.000000e+00	1.176818e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.457548e+00	0.000000e+00	6.694136e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.476991e-01	0.000000e+00	3.450134e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.488810e-02	0.000000e+00	2.541236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.1977073537240572,0.0,0.04347451934459512
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.621029e-01	3.404595e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	3.531878e+00	1.958775e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	5.089408e+00	1.428610e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.194331e+00	7.612409e-02	1.666656e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.022746e+00	0.000000e+00	6.180241e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.212743e+00	0.000000e+00	7.704428e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.605776e+00	0.000000e+00	7.074633e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.197319e+00	0.000000e+00	6.080494e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.557612e-01	0.000000e+00	4.852372e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.028196e-01	0.000000e+00	3.735911e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.824395e-01	0.000000e+00	2.757040e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.239514e-01	1.927486e-03	1.608414e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.000341e-01	0.000000e+00	9.176962e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.235012e-03	0.000000e+00	7.003791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.10405325358488961,0.0,0.028107984160354524
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.498839e+00	2.132801e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.028034e+01	4.253794e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.873440e+00	1.607276e+00	7.710650e-02
6.750000e-02	1.000000e-02	1.000000e-02	6.444629e+00	1.453932e-01	5.673873e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.559366e+00	0.000000e+00	8.195512e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.201607e+00	0.000000e+00	8.016074e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.315279e+00	0.000000e+00	7.790633e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.701804e+00	0.000000e+00	6.123189e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.225404e+00	0.000000e+00	4.725763e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.891962e-01	0.000000e+00	3.311926e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.920159e-01	0.000000e+00	2.850955e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.042046e-01	0.000000e+00	2.002602e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.514657e-01	9.706586e-03	1.217093e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.145738e-01	0.000000e+00	8.208440e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.540248e-03	0.000000e+00	7.067519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.0506161383962402,0.0,0.02105794910531328
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.199985e+01	8.375656e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.275380e+01	1.170738e+01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.942088e+01	4.720933e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.246394e+01	1.752023e-01	1.594344e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.725040e+00	0.000000e+00	2.215831e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.631680e+00	0.000000e+00	1.731231e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.967605e+00	0.000000e+00	1.210132e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.884508e+00	0.000000e+00	8.198632e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.180324e+00	0.000000e+00	5.667044e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.353683e-01	0.000000e+00	4.040020e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.398384e-01	1.454383e-02	2.585538e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.346850e-02	0.000000e+00	1.580297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.17209381223019382,0.0007008985760635078,0.04556728089511339
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.295936e+00	1.310127e+00	8.566465e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.469687e+00	4.777564e-01	5.241469e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.253814e+00	4.969240e-02	6.235487e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.354314e+00	1.951784e-03	6.313622e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.413964e-01	0.000000e+00	4.313829e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.845866e-01	0.000000e+00	2.551309e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.541685e-01	0.000000e+00	1.539274e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.964687e-02	0.000000e+00	6.358749e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.487424e-03	0.000000e+00	3.391699e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.08304940935474477,0.00023460389352870925,0.02628086532797748
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.948177e+01	5.043038e+00	4.481728e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.137740e+00	4.597403e-01	3.917494e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.839134e+00	9.062117e-02	2.052211e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.993210e+00	7.323444e-03	4.860668e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.240172e+00	4.626418e-03	4.032705e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.383040e-01	0.000000e+00	2.462118e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.411528e-01	2.217753e-03	1.649731e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.597566e-01	0.000000e+00	1.004609e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.003029e-02	0.000000e+00	1.240178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.03540146112468382,0.0,0.01685524364785495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.044900e+02	3.156024e+01	2.675241e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.556353e+01	5.607702e-01	5.139932e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.894860e+00	1.216874e-01	2.782513e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.800360e+00	5.326709e-02	1.511512e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.646564e+00	5.449035e-03	3.794455e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.126203e-01	0.000000e+00	3.985753e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.446783e-01	0.000000e+00	2.618868e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.458675e-02	0.000000e+00	1.810839e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.17184874215784193,0.00016661475606694065,0.04427960480208867
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.607337e+00	1.341707e+00	1.047182e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.812296e+00	1.868758e+00	2.199597e-04
1.050000e-01	1.500000e-02	1.500000e-02	4.349663e+00	8.859489e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.365130e+00	2.634573e-02	1.254997e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.742019e+00	5.292161e-02	4.232919e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.218632e+00	3.717814e-02	5.887733e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.787883e+00	1.303118e-02	5.951846e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.357665e+00	1.675960e-03	5.662653e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.797006e-01	7.268240e-03	4.376566e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.656592e-01	0.000000e+00	3.688035e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.202928e-01	0.000000e+00	2.732178e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.382498e-01	7.960457e-03	1.652752e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.005425e-01	0.000000e+00	9.103645e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.273521e-03	0.000000e+00	7.034301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.08520577105086755,0.0,0.02443297271690499
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.088282e+01	5.562086e+00	3.214479e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.396962e+01	2.540413e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.378623e+00	5.458662e-01	3.614919e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.540715e+00	0.000000e+00	1.236062e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.342873e+00	7.503861e-02	1.491939e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.593072e+00	6.345967e-02	2.544161e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.090356e+00	7.925331e-03	4.094246e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.674023e+00	1.560470e-02	3.761717e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.169084e+00	1.159244e-02	3.252693e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.095757e-01	0.000000e+00	2.693595e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.143777e-01	0.000000e+00	1.898064e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.176487e-01	4.830679e-03	1.095962e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.445367e-02	0.000000e+00	1.228585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.03781164509291175,0.0,0.01646988346539746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.969430e+02	2.839884e+01	1.872014e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.505936e+01	1.381828e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.457819e+01	3.832789e-02	5.075023e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.358699e+00	6.770880e-03	6.289570e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.233074e+00	1.549001e-01	2.272207e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.116059e+00	8.297535e-02	2.001822e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.841696e+00	8.601440e-02	1.261411e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.123192e+00	1.180156e-02	1.631096e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.629680e+00	7.600352e-03	4.231834e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.063896e+00	0.000000e+00	3.973917e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.802808e-01	0.000000e+00	3.274202e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.207168e-02	0.000000e+00	1.924859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.1773230588729947,0.0,0.03727120707662068
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.006231e+00	7.465343e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.312514e+00	1.622380e-01	2.679541e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.540609e+00	0.000000e+00	6.621317e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.817842e-01	0.000000e+00	5.381032e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.337892e-01	1.643224e-03	3.325680e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.562543e-01	0.000000e+00	1.984824e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.906621e-02	0.000000e+00	1.176676e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.029876e-03	0.000000e+00	8.287256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.0993663263124285,0.0,0.020567367670867226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.620929e+00	9.711353e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.378832e+00	0.000000e+00	4.516319e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.118907e+00	0.000000e+00	4.427127e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.155314e-01	0.000000e+00	2.531503e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.356542e-01	0.000000e+00	1.650418e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.571852e-01	0.000000e+00	1.046542e-01
5.050000e-01	4.500000e-02	4.500000e-02	5.040502e-02	1.152801e-03	5.112546e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.985396e-03	1.194926e-04	4.515996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.054149010782003154,0.0,0.018687647983297417
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.462595e+01	2.121074e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.404871e+00	0.000000e+00	8.776452e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.365797e+00	0.000000e+00	5.769086e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.973473e-01	0.000000e+00	3.064392e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.227112e-02	0.000000e+00	2.450216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.18607699880829187,0.0,0.04163673739626625
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.624280e-01	4.518179e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	4.403669e+00	2.180381e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	5.090497e+00	9.814173e-01	7.707395e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.889275e+00	1.656324e-03	2.613006e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.771328e+00	0.000000e+00	6.665134e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.976586e+00	0.000000e+00	7.133483e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.462056e+00	0.000000e+00	6.208178e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.046773e+00	0.000000e+00	7.184675e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.637803e-01	0.000000e+00	4.314448e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.475943e-01	2.404116e-03	3.219932e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.334353e-01	0.000000e+00	2.314817e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.862048e-01	0.000000e+00	1.526176e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.278662e-02	0.000000e+00	8.312647e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.325444e-03	0.000000e+00	6.967766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.09696325750440815,0.0,0.02645308876709143
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.056714e+00	2.875035e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.152358e+01	3.899346e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.449901e+00	7.639025e-01	4.991958e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.953000e+00	1.540877e-02	7.884338e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.081384e+00	0.000000e+00	7.904875e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.969101e+00	0.000000e+00	6.856269e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.186580e+00	1.762677e-02	5.556122e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.521681e+00	0.000000e+00	5.533681e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.105290e+00	0.000000e+00	4.440244e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.250149e-01	0.000000e+00	4.373503e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.524569e-01	0.000000e+00	2.580650e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.707073e-01	0.000000e+00	1.748710e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.234752e-01	2.444665e-04	1.201756e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.019602e-01	3.037160e-04	7.658766e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.678176e-03	0.000000e+00	6.727559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.04687654258703208,0.0,0.01911943448013312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.647923e+01	1.112243e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.624291e+01	1.156581e+01	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.940365e+01	2.569240e+00	5.701758e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.174940e+01	1.041154e-01	2.085133e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.005196e+00	0.000000e+00	2.024584e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.227938e+00	0.000000e+00	1.359198e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.652291e+00	0.000000e+00	9.821449e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.689974e+00	9.400065e-04	6.817251e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.089756e+00	1.031932e-02	5.237388e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.629093e-01	0.000000e+00	5.712444e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.917772e-01	1.102412e-03	2.370548e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.254225e-02	0.000000e+00	1.394743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.16258951268503416,0.0,0.04366143843783085
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.733646e+00	1.392718e+00	5.872287e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.264086e+00	4.022940e-01	1.947093e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.181619e+00	2.367186e-02	6.703228e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.223772e+00	0.000000e+00	6.007114e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.857231e-01	8.402922e-03	3.787499e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.288453e-01	0.000000e+00	2.419539e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.317687e-01	2.479807e-04	1.364879e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.255273e-02	4.621644e-04	5.666125e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.137129e-03	0.000000e+00	2.743989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.07886448509219342,0.0,0.025076064040151835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.119399e+01	5.145738e+00	1.826367e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.547064e+00	3.266996e-01	3.025266e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.779732e+00	4.128319e-02	2.085281e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.975584e+00	1.387074e-02	5.267020e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.162935e+00	0.000000e+00	4.008937e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.011910e-01	0.000000e+00	2.388474e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.140350e-01	0.000000e+00	1.541330e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.468155e-01	5.021246e-04	9.295195e-02
7.340000e-01	2.660000e-01	2.660000e-01	8.836921e-03	3.286517e-04	1.131236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03342921909685222,0.0,0.015799721714211942
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.094499e+02	3.091152e+01	5.254657e-01
6.250000e-03	3.750000e-03	3.750000e-03	1.555354e+01	6.192532e-01	6.004763e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.826974e+00	1.829195e-02	3.095263e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.728304e+00	0.000000e+00	1.791481e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.595514e+00	0.000000e+00	3.927552e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.659840e-01	0.000000e+00	3.551404e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.129499e-01	0.000000e+00	2.534770e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.279256e-02	2.972775e-04	1.671771e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.16285794387862615,0.0,0.04296095125516747
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.129206e+00	1.516155e+00	7.059782e-02
7.500000e-02	1.500000e-02	1.500000e-02	5.023652e+00	1.717311e+00	3.010258e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.160150e+00	6.731040e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.182582e+00	2.970105e-02	2.644280e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.688107e+00	1.260561e-01	4.806651e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.181561e+00	1.101202e-01	5.590784e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.682778e+00	1.359214e-03	6.013029e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.255280e+00	0.000000e+00	5.148889e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.837426e-01	0.000000e+00	6.270782e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.221090e-01	1.255003e-02	3.296049e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.715735e-01	0.000000e+00	2.452608e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.984398e-01	0.000000e+00	1.592871e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.521098e-02	9.246341e-04	8.095883e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.470848e-03	0.000000e+00	7.023196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.0805198107001046,0.0,0.023780461644215628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.435713e+01	6.186170e+00	1.677562e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.265367e+01	1.753759e+00	2.227218e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.682814e+00	2.840469e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.279701e+00	1.982991e-03	2.433240e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.289098e+00	1.534337e-01	1.456579e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.572924e+00	1.031459e-01	2.506234e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.073779e+00	8.475261e-02	3.779416e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.588925e+00	1.015866e-02	3.756527e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.094551e+00	2.042349e-02	3.426310e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.678180e-01	0.000000e+00	3.870016e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.846572e-01	0.000000e+00	1.759533e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.902346e-01	0.000000e+00	1.111268e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.339305e-02	0.000000e+00	1.056767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.03522344996598194,0.0,0.015921729453436506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.039654e+02	2.693445e+01	9.170810e-01
3.750000e-03	1.250000e-03	1.250000e-03	2.401152e+01	1.417880e+00	3.787788e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.452163e+01	4.648995e-01	3.880411e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.280507e+00	2.607507e-01	4.499869e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.225807e+00	1.977228e-01	2.241830e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.980526e+00	1.149995e-01	1.712600e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.737434e+00	1.573149e-02	1.665815e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.109646e+00	8.061590e-02	1.596084e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.522634e+00	5.583556e-02	4.162804e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.021628e+00	0.000000e+00	5.283035e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.352925e-01	0.000000e+00	3.200905e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.916947e-02	0.000000e+00	1.872349e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1655336568361319,0.0,0.03304824824773825
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.364930e+00	7.044828e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.893195e+00	0.000000e+00	2.094212e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.365354e+00	0.000000e+00	5.692042e-01
3.500000e-01	3.000000e-02	3.000000e-02	7.830614e-01	0.000000e+00	4.393300e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.660727e-01	0.000000e+00	2.889461e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.146077e-01	0.000000e+00	1.800983e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.216223e-02	1.627985e-03	9.267007e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.045827e-03	0.000000e+00	6.943259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.09533077011549199,0.0,0.018136666205804924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.881897e+00	8.442356e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.129547e+00	0.000000e+00	3.987071e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.037475e+00	0.000000e+00	3.514458e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.746227e-01	7.235223e-04	2.316265e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.022403e-01	0.000000e+00	1.503833e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.462785e-01	0.000000e+00	9.082746e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.290935e-02	3.401417e-04	4.898062e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.918403e-03	3.319080e-04	4.082226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05168214588283195,0.0,0.016083360350355645
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.509629e+01	1.830795e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.061400e+00	0.000000e+00	7.634396e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.259301e+00	0.000000e+00	4.786658e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.667523e-01	6.276188e-04	2.850140e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.012573e-02	0.000000e+00	2.088860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.17259239242780483,0.0,0.03842464331178588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.101222e+00	6.812776e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.312727e+00	2.128312e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.850446e+00	4.454777e-01	1.303895e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.453418e+00	0.000000e+00	4.671189e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.453075e+00	0.000000e+00	7.010123e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.752123e+00	0.000000e+00	6.134203e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.294188e+00	0.000000e+00	5.250523e-01
3.300000e-01	2.000000e-02	2.000000e-02	9.688664e-01	7.262172e-03	4.640885e-01
3.700000e-01	2.000000e-02	2.000000e-02	6.880505e-01	9.002361e-03	3.648579e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.635849e-01	0.000000e+00	2.940111e-01
4.650000e-01	2.500000e-02	2.500000e-02	2.869656e-01	0.000000e+00	1.987869e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.474345e-01	0.000000e+00	1.417998e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.243324e-02	0.000000e+00	7.613143e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.095985e-03	0.000000e+00	5.134121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.08950324858656676,0.0,0.023738774969777374
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.622201e+00	3.667386e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.157173e+01	2.478702e+00	1.496942e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.865916e+00	3.925479e-01	3.486751e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.353826e+00	0.000000e+00	7.963607e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.793784e+00	0.000000e+00	6.976363e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.698261e+00	0.000000e+00	6.606583e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.921913e+00	0.000000e+00	5.710512e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.417274e+00	0.000000e+00	4.337043e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.028345e+00	0.000000e+00	3.426248e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.577564e-01	8.887552e-03	2.869182e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.181135e-01	3.428900e-03	2.026448e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.360786e-01	0.000000e+00	1.568570e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.868446e-01	0.000000e+00	1.118727e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.943541e-02	7.788256e-04	7.243179e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.847381e-03	0.000000e+00	5.868574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.042584432628063176,0.0,0.017060834543043323
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.353697e+01	1.420160e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.982353e+01	9.906666e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.832320e+01	9.811574e-01	1.632375e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.059277e+01	3.994814e-02	2.052448e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.175134e+00	0.000000e+00	1.803631e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.791291e+00	0.000000e+00	1.185732e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.430134e+00	0.000000e+00	7.914986e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.583157e+00	0.000000e+00	5.533268e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.992089e-01	0.000000e+00	4.476791e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.252833e-01	0.000000e+00	3.028073e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.585403e-01	6.830691e-03	2.394216e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.718814e-03	0.000000e+00	1.289136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.15311452697457772,0.0005151901666671788,0.03986317497560962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.204142e+00	1.411775e+00	5.651592e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.034438e+00	9.580288e-02	2.166435e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.045828e+00	2.805937e-02	6.352762e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.142882e+00	4.502331e-03	5.244024e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.034853e-01	0.000000e+00	3.475699e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.991841e-01	4.060790e-03	2.016424e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.062486e-01	3.175833e-03	1.109782e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.462847e-02	0.000000e+00	5.030517e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.973727e-04	1.690969e-04	2.347933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.07511542573267155,0.0002532011895725189,0.022881482298938383
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.260072e+01	4.873175e+00	2.941813e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.117308e+00	1.751252e-01	8.256009e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.741159e+00	5.356895e-02	1.728936e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.923755e+00	1.590311e-02	4.901078e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.100024e+00	5.117673e-03	3.474813e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.747312e-01	7.745488e-03	2.142623e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.915619e-01	4.298030e-04	1.377819e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.304738e-01	0.000000e+00	8.655319e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.696669e-03	2.834160e-04	1.065715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03146467799396767,2.9545794325520902e-05,0.014568959131986442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.138906e+02	2.770751e+01	2.063256e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.541463e+01	5.530768e-01	4.572928e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.781206e+00	4.225158e-02	2.434380e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.698736e+00	0.000000e+00	1.423070e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.550726e+00	1.645992e-02	3.513659e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.146992e-01	0.000000e+00	3.179653e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.928727e-01	0.000000e+00	2.270045e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.063141e-02	0.000000e+00	1.579539e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.15261540164821386,0.0004627110678545321,0.03960053363533317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.889726e+00	1.692066e+00	1.290339e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.072717e+00	1.511726e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.771400e+00	2.400377e-01	2.917804e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.087747e+00	7.536246e-02	3.120701e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.546939e+00	1.400726e-02	5.184957e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.004168e+00	9.931777e-03	5.861246e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.593618e+00	2.132467e-02	5.210676e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.195635e+00	2.409233e-02	4.642999e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.173845e-01	1.721955e-02	3.822383e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.479458e-01	5.349990e-03	2.985369e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.316082e-01	0.000000e+00	2.182544e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.633568e-01	0.000000e+00	1.452269e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.414734e-02	0.000000e+00	7.552168e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.191297e-03	0.000000e+00	5.202583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.07570119270127759,0.0,0.021200382850856306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.818370e+01	6.344329e+00	3.274901e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.062991e+01	1.076349e+00	2.532418e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.074505e+00	2.052028e-01	4.616229e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.311872e+00	1.974933e-01	1.213453e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.110648e+00	4.745298e-02	1.728920e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.449629e+00	0.000000e+00	2.772035e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.053343e+00	6.374633e-02	3.647576e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.530217e+00	0.000000e+00	3.834937e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.030572e+00	8.634973e-03	3.112650e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.418387e-01	1.461754e-02	2.151323e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.582573e-01	3.879181e-03	1.556153e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.658794e-01	0.000000e+00	1.093423e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.080389e-02	0.000000e+00	9.878174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03298886445725736,0.0,0.01432745861202337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.103228e+02	2.444775e+01	2.660502e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.316533e+01	1.098058e+00	1.146837e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.430020e+01	6.537237e-01	3.769760e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.160671e+00	5.330610e-02	4.160270e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.185026e+00	2.646550e-01	2.130952e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.902063e+00	7.522714e-02	1.745778e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.634299e+00	0.000000e+00	1.983439e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.016147e+00	4.543580e-02	1.517034e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.532325e+00	6.793315e-02	3.750325e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.347257e-01	0.000000e+00	3.705533e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.066719e-01	1.081331e-03	2.763691e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.665768e-02	0.000000e+00	1.728703e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3304847236667616,0.0,0.04606624376836621
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.194753e-01	1.616245e-01	6.597698e-03
2.100000e-01	4.000000e-02	4.000000e-02	2.193831e+00	8.749026e-01	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.622588e+00	8.302197e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.499056e+00	3.797445e-02	1.029446e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.440912e+00	0.000000e+00	6.951400e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.248666e+00	0.000000e+00	7.885220e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.064189e-01	0.000000e+00	4.795918e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.155720e-02	0.000000e+00	4.226961e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.18276673018945983,0.0,0.030517604858082192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.686754e+00	5.878268e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.105243e+00	9.743415e-01	5.294498e-02
1.975000e-01	3.250000e-02	3.250000e-02	4.059549e+00	3.660237e-02	2.271913e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.019564e+00	0.000000e+00	5.936029e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.266174e-01	0.000000e+00	4.615236e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.332112e-01	6.291819e-03	2.545316e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.110696e-01	6.268907e-03	1.126834e-01
7.750000e-01	2.250000e-01	2.250000e-01	5.752922e-03	2.657731e-04	8.194328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.08385252707334144,0.0,0.027195942184758112
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.367292e+00	2.275546e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.555065e+00	5.619260e-01	4.180787e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.414085e+00	0.000000e+00	1.014892e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.063369e+00	0.000000e+00	7.109319e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.283316e-02	1.208312e-03	3.502620e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3029477594245559,0.0,0.04241246873008875
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.739532e-01	1.638061e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	5.928673e-01	3.066540e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.237627e+00	5.612135e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.018669e+00	7.765718e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.739166e+00	7.761949e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.234743e+00	5.680721e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.331096e+00	2.309466e-01	4.394108e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.058526e+00	0.000000e+00	1.960772e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.560307e+00	0.000000e+00	5.105284e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.951837e+00	0.000000e+00	6.358046e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.261728e+00	0.000000e+00	6.305347e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.299011e-01	0.000000e+00	4.931929e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.444384e-01	0.000000e+00	2.889775e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.218622e-02	0.000000e+00	2.186900e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.1786555695309107,0.0,0.029127165157798063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.215489e-01	3.681377e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.265385e+00	5.986732e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.210748e+00	9.335890e-01	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.201123e+00	1.073106e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.154603e+00	1.054637e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.632823e+00	8.205570e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.558614e+00	4.078189e-01	4.737022e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.060314e+00	7.391434e-02	1.333101e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.269901e+00	0.000000e+00	2.992697e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.369676e+00	0.000000e+00	5.021223e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.601361e+00	0.000000e+00	4.895179e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.524848e-01	0.000000e+00	4.031320e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.000915e-01	0.000000e+00	2.804383e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.238911e-01	0.000000e+00	1.568303e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.596068e-02	0.000000e+00	1.324583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.07939715931442515,0.0,0.021755696901237437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.523025e+00	2.461994e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.080528e+00	2.969373e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.404583e+00	3.117542e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.673987e+00	2.511955e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.633912e+00	1.477232e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.230865e+00	3.508280e-01	3.008129e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.051974e+00	0.000000e+00	7.087062e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.036365e+00	0.000000e+00	9.126056e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.438931e+00	0.000000e+00	8.777453e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.341704e+00	0.000000e+00	6.676713e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.666499e-01	0.000000e+00	4.419339e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.267058e-02	0.000000e+00	1.971424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.29722569262580373,0.0006088359908831831,0.050811584274101596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.491790e-01	2.176965e-01	7.869159e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.641689e+00	8.225001e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.979016e+00	8.622848e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	3.179272e+00	9.404315e-02	3.102466e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.320224e+00	2.242016e-02	5.898118e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.232011e+00	0.000000e+00	7.483932e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.567207e-01	0.000000e+00	4.896974e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.039060e-01	5.320161e-03	2.366272e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.017020e-02	0.000000e+00	1.572339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.15385713674298168,0.00038799633077366,0.03342674340191126
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.126761e+00	4.741538e-01	2.299392e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.398621e+00	1.392160e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.040922e+00	1.230337e+00	3.081008e-02
1.210000e-01	2.600000e-02	2.600000e-02	4.460971e+00	4.245161e-01	1.102865e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.844642e+00	2.707542e-02	2.822250e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.381713e+00	0.000000e+00	5.066294e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.140176e-01	5.472924e-03	3.718146e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.641338e-01	1.300650e-02	2.092457e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.001035e-02	1.611326e-03	2.219453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05265328661379664,0.0006441989327010261,0.020997880068496573
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.106745e+01	1.010709e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.709298e+01	6.555812e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.522029e+01	2.065069e+00	7.052192e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.500693e+00	1.620905e-01	1.611432e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.598118e+00	0.000000e+00	5.888125e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.178352e+00	2.431712e-02	5.837040e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.106952e-01	2.559898e-02	4.122137e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.712387e-02	1.364804e-03	2.012516e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.2745278316823699,0.0,0.04449868469227547
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.060923e-01	3.346713e-01	5.241648e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.037150e+00	4.590581e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.550535e+00	6.549512e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.004752e+00	7.241359e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.514291e+00	7.244947e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.893662e+00	5.762126e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.989607e+00	3.086428e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.792518e+00	1.141374e-02	1.081098e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.322548e+00	0.000000e+00	4.159720e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.792764e+00	0.000000e+00	5.584787e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.191680e+00	0.000000e+00	5.665512e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.645217e-01	0.000000e+00	4.515039e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.120896e-01	0.000000e+00	2.575707e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.117491e-02	0.000000e+00	2.111238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.15468261985759005,0.0,0.02977173601188579
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.101637e+00	1.038081e+00	3.314735e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.538133e+00	9.514364e-01	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.535347e+00	1.304530e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.102794e+00	1.195892e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.572530e+00	9.935103e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.535532e+00	7.931044e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	4.072257e+00	3.622995e-01	4.989387e-03
1.490000e-01	2.100000e-02	2.100000e-02	3.345342e+00	6.878287e-03	7.482387e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.441790e+00	0.000000e+00	3.213848e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.565147e+00	0.000000e+00	4.073159e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.622873e-01	0.000000e+00	3.514641e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.916846e-01	0.000000e+00	2.237344e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.979811e-02	5.562480e-05	2.188435e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.05967168164634408,0.0,0.020406076908976264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.456677e+01	1.168967e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.838186e+01	7.776134e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.353430e+01	4.650475e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.848590e+01	2.907851e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.336686e+01	1.691025e+00	7.512027e-02
2.625000e-02	6.250000e-03	6.250000e-03	9.053053e+00	7.026401e-01	6.711156e-03
4.125000e-02	8.750000e-03	8.750000e-03	6.068317e+00	1.765427e-01	1.317500e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.039060e+00	2.992186e-03	3.567656e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.597713e+00	0.000000e+00	5.572120e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.611175e+00	0.000000e+00	5.450452e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.199044e-01	0.000000e+00	4.491207e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.135007e-02	0.000000e+00	2.376734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3109440861375199,0.0,0.046379506100161505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.176055e-01	1.926696e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	2.799700e+00	1.021037e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.907943e+00	6.974632e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	3.168805e+00	4.035733e-03	2.680123e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.922934e+00	0.000000e+00	7.676439e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.414886e-01	0.000000e+00	6.955164e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.121403e-01	0.000000e+00	4.102222e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.923743e-02	0.000000e+00	3.912615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.16584054853979646,0.0,0.0309729013663278
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.358315e+00	7.448375e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.591122e+00	8.175515e-01	5.570974e-02
1.975000e-01	3.250000e-02	3.250000e-02	3.353774e+00	0.000000e+00	3.747828e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.493752e+00	0.000000e+00	5.775549e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.627212e-01	0.000000e+00	3.906265e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.031181e-01	0.000000e+00	2.238241e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.110659e-01	1.410594e-03	1.101800e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.518731e-03	0.000000e+00	8.671121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.0784616914739017,0.0,0.026010115065403128
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.107436e+00	2.510347e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.541826e+00	2.634623e-01	7.106255e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.704004e+00	0.000000e+00	9.615707e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.471357e-01	0.000000e+00	5.890678e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.600312e-02	0.000000e+00	3.305698e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.29007712922864165,0.0,0.04476850348547201
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.371932e-01	1.546487e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	6.721382e-01	3.788320e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.475359e+00	6.889075e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.407675e+00	9.172044e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.172035e+00	8.496221e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.481663e+00	4.933417e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.343692e+00	6.965979e-02	3.986050e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.882277e+00	0.000000e+00	3.366142e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.284661e+00	0.000000e+00	5.820818e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.638638e+00	0.000000e+00	6.704461e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.027461e+00	0.000000e+00	6.163404e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.050399e-01	0.000000e+00	4.587369e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.040621e-01	0.000000e+00	2.699003e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.116570e-02	0.000000e+00	2.244206e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.16516067932511305,0.0,0.030815853301514262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.100793e-01	3.994493e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.656818e+00	8.255874e-01	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.946720e+00	1.210371e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.227597e+00	1.357733e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.045763e+00	1.163511e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.161382e+00	7.300578e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.641647e+00	2.493244e-01	5.698774e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.745339e+00	0.000000e+00	2.573542e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.768383e+00	0.000000e+00	4.803052e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.949703e+00	0.000000e+00	5.394461e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.269208e+00	0.000000e+00	4.892423e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.740671e-01	0.000000e+00	3.767855e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.391571e-01	0.000000e+00	2.529166e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.054365e-01	0.000000e+00	1.499555e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.562264e-02	0.000000e+00	1.370510e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.07425559849880853,0.0,0.022019775950979356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.915094e+00	2.934572e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.514258e+00	3.535778e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.028629e+01	3.687642e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.135395e+01	2.720155e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.024010e+01	1.186647e+00	6.380845e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.790595e+00	4.601834e-02	5.041995e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.346555e+00	0.000000e+00	8.669751e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.418077e+00	0.000000e+00	9.708929e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.053267e+00	0.000000e+00	8.359479e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.180643e+00	0.000000e+00	6.036081e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.151937e-01	0.000000e+00	4.112458e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.300109e-02	0.000000e+00	1.963217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.2774528176567661,0.0008064108519671431,0.053239042261902736
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.767696e-01	2.912798e-01	8.133705e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.143328e+00	1.020236e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.330710e+00	8.012430e-01	1.286675e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.963193e+00	8.395950e-02	1.926589e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.871689e+00	0.000000e+00	7.132337e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.778372e-01	0.000000e+00	6.708633e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.645514e-01	0.000000e+00	4.262169e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.849168e-01	0.000000e+00	2.179333e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.088801e-02	0.000000e+00	1.578087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.1379737639064947,0.00020896925469152117,0.03386630978566624
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.839447e+00	7.400525e-01	1.943690e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.080540e+00	1.827281e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.897789e+00	1.186947e+00	2.024583e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.014446e+00	1.274580e-01	6.136867e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.219016e+00	2.200858e-02	4.220212e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.081817e+00	0.000000e+00	4.634509e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.332559e-01	4.081397e-03	3.171468e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.559397e-01	5.037130e-03	1.892582e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.101883e-02	2.751523e-04	2.243253e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.04904714272532413,0.00034705584757525193,0.020994634475384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.010869e+01	1.598748e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.362122e+01	6.766818e+00	6.334310e-01
1.750000e-02	7.500000e-03	7.500000e-03	1.426745e+01	1.422982e+00	3.397188e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.027609e+00	0.000000e+00	3.143103e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.113655e+00	1.794504e-02	5.728588e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.086697e+00	1.955311e-02	5.170515e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.262293e-01	1.277185e-02	3.632098e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.070120e-02	2.178986e-04	2.112280e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2598587912005545,0.0,0.04791044442714498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.607439e-01	3.927308e-01	6.071858e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.296435e+00	6.114439e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.869512e+00	7.947870e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.403150e+00	8.605022e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.880045e+00	7.828477e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.091462e+00	5.126036e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.985844e+00	1.335298e-01	4.536179e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.632965e+00	2.012712e-02	2.249908e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.077891e+00	0.000000e+00	4.784960e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.504555e+00	0.000000e+00	6.136225e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.871775e-01	0.000000e+00	5.572271e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.641438e-01	0.000000e+00	4.171768e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.813438e-01	0.000000e+00	2.496460e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.064485e-02	0.000000e+00	2.168430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.14076140519792144,0.0,0.030673575184423985
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.437896e+00	1.205831e+00	2.968293e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.700379e+00	1.368988e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.794780e+00	1.554177e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.345089e+00	1.324248e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.371576e+00	1.032985e+00	7.213685e-03
8.250000e-02	1.250000e-02	1.250000e-02	4.852992e+00	6.562130e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.938424e+00	2.212701e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.978531e+00	1.827839e-03	1.602935e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.055353e+00	0.000000e+00	3.690056e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.280077e+00	0.000000e+00	4.071814e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.193826e-01	0.000000e+00	3.271777e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.542429e-01	0.000000e+00	2.044148e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.868182e-02	0.000000e+00	2.227432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.05487514274625753,0.0,0.02047732522103167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.029663e+01	1.607347e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.628839e+01	7.467363e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.737601e+01	4.635363e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.963344e+01	2.666391e+00	8.442198e-02
1.625000e-02	3.750000e-03	3.750000e-03	1.298993e+01	1.260625e+00	4.535839e-02
2.625000e-02	6.250000e-03	6.250000e-03	8.279850e+00	4.480212e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	5.077430e+00	4.072015e-02	3.103925e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.250810e+00	0.000000e+00	4.529852e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.258606e+00	0.000000e+00	5.022650e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.433349e+00	0.000000e+00	5.285410e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.714347e-01	0.000000e+00	4.011781e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.162673e-02	0.000000e+00	2.419230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.2833359742730024,0.0,0.043844212746724565
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.285929e-01	2.528632e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.708990e+00	1.133639e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.893333e+00	3.923965e-01	8.856094e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.527825e+00	0.000000e+00	5.615957e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.363220e+00	0.000000e+00	7.579599e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.661019e-01	0.000000e+00	5.427864e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.982838e-01	0.000000e+00	2.915905e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.264594e-02	0.000000e+00	3.005698e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.14377333568809172,0.0,0.028765202913285243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.501098e+00	9.161220e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.412190e+00	5.094849e-01	2.413263e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.441430e+00	0.000000e+00	5.130110e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.059141e+00	0.000000e+00	4.851360e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.036461e-01	0.000000e+00	3.036037e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.509840e-01	0.000000e+00	1.700673e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.764491e-02	0.000000e+00	9.255187e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.409946e-03	0.000000e+00	7.777105e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.06864175397150823,0.0,0.022104814641751805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.130480e+01	2.434847e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.188466e+00	4.205210e-03	7.620680e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.018045e+00	0.000000e+00	8.049399e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.356344e-01	0.000000e+00	4.689612e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.230042e-02	0.000000e+00	2.702065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.26924138359859173,0.0,0.0438579230152219
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.383567e-01	1.639338e-01	0.000000e+00
8.500000e-02	2.500000e-02	2.500000e-02	8.612894e-01	4.850187e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.981587e+00	9.184140e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.069611e+00	1.037765e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.732424e+00	8.011956e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.653063e+00	2.481337e-01	6.331130e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.169160e+00	0.000000e+00	2.258929e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.487280e+00	0.000000e+00	5.707330e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.844590e+00	0.000000e+00	6.757835e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.257097e+00	0.000000e+00	6.563274e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.795998e-01	0.000000e+00	5.153799e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.584137e-01	0.000000e+00	3.502524e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.256274e-01	0.000000e+00	2.115604e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.708104e-02	0.000000e+00	1.715381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.14672135275420495,0.0,0.028936668321140363
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.359612e-01	4.735010e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	2.437444e+00	1.131551e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.346512e+00	1.572019e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.783632e+00	1.611297e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	6.118636e+00	1.078073e+00	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.414392e+00	3.801944e-01	1.218115e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.303387e+00	0.000000e+00	2.319239e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.132658e+00	0.000000e+00	4.697450e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.170446e+00	0.000000e+00	5.688577e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.486148e+00	0.000000e+00	4.921688e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.630658e-01	0.000000e+00	4.196097e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.987361e-01	0.000000e+00	3.081254e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.438060e-01	0.000000e+00	2.020055e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.686258e-01	0.000000e+00	1.178670e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.350649e-02	0.000000e+00	1.113717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.06469926579318927,0.0,0.019642877600126105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.040183e+00	3.629073e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.063648e+01	4.809386e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.383053e+01	4.287887e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.324316e+01	2.254479e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.034367e+01	4.231107e-01	3.509718e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.976215e+00	0.000000e+00	8.842803e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.386668e+00	0.000000e+00	1.078406e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.694830e+00	0.000000e+00	8.733360e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.586211e+00	0.000000e+00	7.239415e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.194143e-01	0.000000e+00	4.946907e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.945745e-01	0.000000e+00	3.283612e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.949839e-02	0.000000e+00	1.564846e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2519293046540018,0.0013621308523830145,0.0516434536229855
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.022942e-01	3.960433e-01	7.733656e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.875753e+00	1.207848e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.565100e+00	5.170059e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.549662e+00	8.657526e-02	4.731303e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.419824e+00	1.073513e-02	7.351241e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.356778e-01	1.962811e-03	5.535812e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.527284e-01	0.000000e+00	3.200327e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.435254e-01	0.000000e+00	1.658863e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.309544e-03	0.000000e+00	1.325554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.12022045415159914,0.0006628256558375428,0.03176784825608435
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.183590e+00	1.190258e+00	1.322129e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.334955e+00	2.100195e+00	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	6.147013e+00	8.266810e-01	1.922127e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.345142e+00	1.036938e-01	2.221500e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.693487e+00	3.743505e-02	4.835766e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.542663e-01	1.615130e-02	3.984076e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.359628e-01	1.987782e-03	2.539198e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.221411e-01	5.564235e-04	1.497343e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.971901e-02	0.000000e+00	1.955724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04287015987953334,0.0003294194497060754,0.01863733520207416
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.294199e+01	2.238880e+01	0.000000e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.746377e+01	5.899128e+00	1.891639e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.202680e+01	4.638257e-01	2.187184e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.703601e+00	6.086356e-02	4.475626e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.806786e+00	6.503314e-02	5.269322e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.339857e-01	2.050765e-02	4.522890e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.617337e-01	3.011987e-03	3.117296e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.015904e-02	0.000000e+00	1.773470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.23891385485538397,0.0,0.04755831286738477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.047431e-01	4.826254e-01	7.711859e-02
7.500000e-02	1.500000e-02	1.500000e-02	1.699687e+00	7.957974e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.380955e+00	9.590689e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.994959e+00	9.903594e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.316999e+00	7.320148e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.249768e+00	3.109228e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.883754e+00	3.370692e-02	1.261586e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.319856e+00	0.000000e+00	4.374563e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.719057e+00	0.000000e+00	5.846800e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.211780e+00	0.000000e+00	5.814927e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.737645e-01	0.000000e+00	4.907610e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.473664e-01	0.000000e+00	3.321383e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.133541e-01	0.000000e+00	2.018862e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.705691e-02	0.000000e+00	1.671029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.12276856350549056,0.0,0.028787397744067383
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.471016e+00	1.530942e+00	2.157326e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.641533e+00	1.905344e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.714016e+00	1.836278e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.876990e+00	1.429546e+00	1.190298e-03
6.000000e-02	1.000000e-02	1.000000e-02	6.062923e+00	9.134380e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.801721e+00	3.577838e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	3.550674e+00	3.554765e-02	9.445209e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.457361e+00	0.000000e+00	3.369470e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.661757e+00	0.000000e+00	4.054045e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.023370e+00	0.000000e+00	3.625083e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.752993e-01	0.000000e+00	2.793751e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.873004e-01	0.000000e+00	1.722588e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.445515e-02	0.000000e+00	1.785930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.047215022482814624,0.0,0.01816631101442428
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.641626e+01	2.095539e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.381304e+01	7.422425e+00	2.965262e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.926926e+01	3.824845e+00	6.562866e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.957850e+01	1.893162e+00	1.127647e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.205517e+01	7.327372e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.833742e+00	4.377062e-02	3.198158e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.045897e+00	1.343709e-02	4.141666e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.722011e+00	0.000000e+00	4.333005e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.943450e+00	0.000000e+00	4.818035e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.211561e+00	0.000000e+00	4.866440e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.557248e-01	0.000000e+00	3.533365e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.744458e-02	0.000000e+00	2.001257e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.26001049279963695,0.0,0.042014138448336236
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.022218e-01	3.224040e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.393002e+00	1.121670e+00	0.000000e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.528707e+00	1.014364e-01	8.655202e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.940680e+00	0.000000e+00	7.042205e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.037424e+00	0.000000e+00	6.794179e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.186335e-01	0.000000e+00	4.435327e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.296434e-01	0.000000e+00	2.379203e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.642139e-02	7.939110e-05	2.288498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.12764813348042856,0.0,0.026546319052547368
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.535271e+00	9.728912e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.649936e+00	2.520645e-01	2.624498e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.865143e+00	0.000000e+00	5.393273e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.573550e-01	0.000000e+00	4.054522e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.289544e-01	0.000000e+00	2.543893e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.162749e-01	0.000000e+00	1.492608e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.374525e-02	0.000000e+00	7.821080e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.008420e-03	1.900912e-04	6.708167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06163950966390804,0.0,0.0193732518662671
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.285377e+01	2.255952e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.995034e+00	0.000000e+00	8.052650e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.672516e+00	0.000000e+00	6.895803e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.371880e-01	0.000000e+00	3.886949e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.781604e-02	0.000000e+00	2.345755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.25107202364669523,0.0,0.043375364685249496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.493592e-01	1.778839e-01	9.497543e-03
8.500000e-02	2.500000e-02	2.500000e-02	1.123984e+00	6.338009e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.543254e+00	1.087051e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.729737e+00	1.133621e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	4.048543e+00	6.125234e-01	5.481483e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.608050e+00	1.122166e-02	1.225858e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.853700e+00	0.000000e+00	4.349864e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.089810e+00	0.000000e+00	6.709370e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.475574e+00	0.000000e+00	7.050889e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.967839e-01	0.000000e+00	5.845484e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.246256e-01	0.000000e+00	4.388073e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.611883e-01	0.000000e+00	3.113738e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.791724e-01	0.000000e+00	1.642092e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.253078e-02	0.000000e+00	1.433210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.1321949584729371,0.0,0.027869549053283538
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.032354e+00	5.620413e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	3.631906e+00	1.591064e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.004550e+00	1.947857e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.063449e+00	1.618731e+00	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	6.474194e+00	7.103634e-01	7.202530e-02
1.125000e-01	1.250000e-02	1.250000e-02	5.089165e+00	7.357037e-02	1.858145e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.717704e+00	0.000000e+00	4.281108e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.575935e+00	0.000000e+00	5.787173e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.764558e+00	0.000000e+00	5.364224e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.191615e+00	0.000000e+00	4.571818e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.991925e-01	0.000000e+00	3.605635e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.995636e-01	0.000000e+00	2.705011e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.892825e-01	0.000000e+00	1.769256e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.465169e-01	1.090930e-03	9.918404e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.062924e-02	0.000000e+00	9.765749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.057410286135198205,0.0,0.018103239745394975
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.846654e+00	4.582906e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.458327e+01	6.142753e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.671709e+01	4.326158e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.389089e+01	1.384433e+00	4.135716e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.672930e+00	6.463038e-02	7.275542e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.066292e+00	0.000000e+00	1.105259e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.647753e+00	0.000000e+00	1.042188e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.243172e+00	0.000000e+00	8.087032e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.332629e+00	0.000000e+00	6.060257e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.863267e-01	0.000000e+00	4.179946e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.265143e-01	0.000000e+00	2.831168e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.605093e-02	0.000000e+00	1.365701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.23152076322640772,0.0016921459256437066,0.05055715358664167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.652118e-01	5.019386e-01	7.909000e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.543734e+00	1.336299e+00	3.184317e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.493897e+00	2.227077e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.113650e+00	3.725532e-02	6.440268e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.165029e+00	2.436393e-02	6.931492e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.057026e-01	4.374469e-05	4.686714e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.836100e-01	0.000000e+00	2.703692e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.084818e-01	0.000000e+00	1.339095e-01
8.200000e-01	1.800000e-01	1.800000e-01	6.309536e-03	1.426908e-04	1.015156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.10730488564205994,0.0009847363114271895,0.030484439215326745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.994133e+00	1.701146e+00	8.035697e-02
3.500000e-02	1.500000e-02	1.500000e-02	9.284118e+00	2.387418e+00	2.538821e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.623329e+00	4.409118e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.649819e+00	4.969729e-02	4.073881e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.451536e+00	4.537650e-02	4.860701e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.543175e-01	1.487645e-02	3.504045e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.868335e-01	0.000000e+00	2.220041e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.932798e-01	0.000000e+00	1.387350e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.669861e-02	1.759952e-04	1.690996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.03815248566970214,0.00047311596726863636,0.01732485733032975
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.171525e+02	2.595407e+01	3.907265e-01
6.250000e-03	3.750000e-03	3.750000e-03	3.677405e+01	4.755505e+00	9.760673e-01
1.750000e-02	7.500000e-03	7.500000e-03	9.005804e+00	0.000000e+00	5.003123e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.170833e+00	1.340466e-01	4.535227e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.677739e+00	6.264383e-02	5.049748e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.588860e-01	2.115954e-02	4.121383e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.244956e-01	4.597160e-03	2.874894e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.704938e-02	0.000000e+00	1.607321e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.22148470855231728,0.0,0.0471915710278098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.053955e+00	5.611709e-01	1.046095e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.137393e+00	9.994782e-01	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.947097e+00	1.119533e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.504759e+00	1.065638e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.572747e+00	6.122978e-01	1.460335e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.241618e+00	8.429803e-02	2.333643e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.683276e+00	4.187256e-02	3.124314e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.027940e+00	9.181616e-03	5.619841e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.434271e+00	0.000000e+00	6.217772e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.003196e+00	0.000000e+00	5.682684e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.476200e-01	0.000000e+00	4.253023e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.579907e-01	0.000000e+00	2.999034e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.754313e-01	0.000000e+00	1.591699e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.261680e-02	0.000000e+00	1.419878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.10981980044363851,0.0,0.0277600565215968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.787992e+00	1.878946e+00	2.311987e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.886723e+00	2.576159e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.575116e+00	2.069725e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.746350e+00	1.366989e+00	5.763342e-02
6.000000e-02	1.000000e-02	1.000000e-02	6.076655e+00	7.074574e-01	5.912503e-03
8.250000e-02	1.250000e-02	1.250000e-02	4.387204e+00	1.159361e-01	4.569057e-04
1.115000e-01	1.650000e-02	1.650000e-02	3.046236e+00	7.024182e-03	2.480528e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.104209e+00	8.893243e-03	3.871584e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.411662e+00	0.000000e+00	4.257746e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.893014e-01	0.000000e+00	3.263944e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.015559e-01	0.000000e+00	2.499584e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.463322e-01	0.000000e+00	1.496073e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.051271e-02	0.000000e+00	1.578849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04180985809170508,0.0,0.01678876012967534
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.130564e+02	2.364693e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.706024e+01	6.906368e+00	1.039653e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.934096e+01	3.299224e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.789530e+01	1.190495e+00	2.005265e-02
1.625000e-02	3.750000e-03	3.750000e-03	9.900528e+00	1.543634e-01	3.816801e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.595061e+00	2.423312e-03	4.445252e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.506903e+00	0.000000e+00	3.739943e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.464544e+00	3.410430e-02	4.067188e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.777793e+00	2.004650e-02	4.812567e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.093403e+00	0.000000e+00	4.433898e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.836050e-01	0.000000e+00	3.084159e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.340610e-02	0.000000e+00	1.809622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.24332460823835134,0.0,0.04055496135488962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.184965e+00	3.885031e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.687725e+00	1.013152e+00	3.471254e-02
2.850000e-01	3.500000e-02	3.500000e-02	3.066320e+00	2.719420e-03	2.151810e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.639195e+00	0.000000e+00	6.994306e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.736524e-01	0.000000e+00	5.877498e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.405153e-01	0.000000e+00	3.817487e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.923887e-01	0.000000e+00	2.070246e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.240228e-02	4.669483e-05	1.908566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.11808879536315248,0.0,0.024545306018741164
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.210814e+00	9.577694e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.977708e+00	7.313276e-02	2.099507e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.598004e+00	0.000000e+00	4.975077e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.523189e-01	0.000000e+00	3.539373e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.958793e-01	0.000000e+00	2.311308e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.977792e-01	0.000000e+00	1.355846e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.338984e-02	8.698690e-04	7.413696e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.976695e-03	1.264014e-04	5.978483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.05770776801501953,0.0,0.017819081751109418
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.370085e+01	2.057114e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.364352e+00	0.000000e+00	7.416814e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.459748e+00	0.000000e+00	6.100558e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.972061e-01	8.701229e-03	3.474285e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.509692e-02	0.000000e+00	2.198302e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.23765371739765676,0.0,0.042521349903515054
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.740504e-01	2.001677e-01	2.358276e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.422309e+00	8.076584e-01	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.100475e+00	1.215073e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.189774e+00	1.049942e+00	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	4.111954e+00	3.818426e-01	4.664850e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.382376e+00	0.000000e+00	2.494884e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.516618e+00	0.000000e+00	5.698940e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.804830e+00	0.000000e+00	6.939118e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.248710e+00	0.000000e+00	6.719575e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.482388e-01	0.000000e+00	5.141060e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.417637e-01	2.848699e-03	3.764075e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.143233e-01	0.000000e+00	2.512738e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.506048e-01	0.000000e+00	1.520625e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.998797e-03	0.000000e+00	1.189572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.12247927077104646,0.0,0.026908440359157945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.358520e+00	7.317466e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.009344e+00	2.089067e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.568809e+00	2.209231e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.587421e+00	1.223005e+00	7.158659e-02
8.875000e-02	1.125000e-02	1.125000e-02	6.189003e+00	3.646362e-01	9.089451e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.495800e+00	0.000000e+00	3.857018e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.213782e+00	0.000000e+00	5.174928e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.247143e+00	0.000000e+00	5.464026e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.548942e+00	0.000000e+00	5.108474e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.032666e+00	0.000000e+00	4.302427e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.104491e-01	0.000000e+00	3.106632e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.683633e-01	1.219047e-02	2.212793e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.591949e-01	0.000000e+00	1.706703e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.301349e-01	0.000000e+00	9.478851e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.189098e-03	0.000000e+00	8.673831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.051971074130796824,0.0,0.017342787583574035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.029031e+01	5.957688e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.884858e+01	7.387176e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.894022e+01	3.753850e+00	1.880331e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.392058e+01	8.007967e-01	5.365222e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.537551e+00	0.000000e+00	1.149343e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.187999e+00	0.000000e+00	1.094302e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.074870e+00	0.000000e+00	1.017762e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.920661e+00	0.000000e+00	7.428120e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.187126e+00	0.000000e+00	4.906533e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.110321e-01	0.000000e+00	3.897046e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.890552e-01	2.231541e-03	2.581404e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.399126e-02	0.000000e+00	1.291266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.21792597485402657,0.002398418524797913,0.04913017333223821
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.233961e+00	6.070907e-01	8.238092e-02
1.400000e-01	4.000000e-02	4.000000e-02	3.953825e+00	1.338841e+00	7.988161e-02
2.200000e-01	4.000000e-02	4.000000e-02	3.249305e+00	1.039491e-01	8.100485e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.873172e+00	6.155227e-02	6.960797e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.039163e+00	1.994579e-02	6.238348e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.342362e-01	7.505919e-03	4.034984e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.419342e-01	0.000000e+00	2.441931e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.566077e-02	0.000000e+00	1.209874e-01
8.200000e-01	1.800000e-01	1.800000e-01	4.711353e-03	3.391671e-04	7.781276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.09941229076738342,0.0014393046293476458,0.029529319842843987
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.970636e+00	2.259603e+00	7.191551e-02
3.500000e-02	1.500000e-02	1.500000e-02	1.025662e+01	2.349799e+00	4.555532e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.824413e+00	1.338445e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.328490e+00	9.087247e-02	4.692061e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.366648e+00	5.274031e-02	4.636051e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.946101e-01	1.524857e-02	3.127920e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.576475e-01	0.000000e+00	2.170840e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.825483e-01	7.895562e-04	1.254323e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.424551e-02	2.089100e-04	1.584698e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.03591886670289577,0.0006274959404238764,0.016298331556513022
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.441567e+02	2.967622e+01	3.931237e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.226987e+01	3.115529e+00	4.786241e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.428437e+00	1.695530e-01	5.494998e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.058115e+00	1.896460e-01	4.120122e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.655817e+00	5.877826e-02	4.765579e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.214460e-01	1.087200e-02	3.912632e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.990596e-01	5.935820e-03	2.820243e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.532724e-02	2.397571e-05	1.464037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.20946288351152278,0.001136702451348559,0.04639643979784916
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.224775e+00	6.572702e-01	1.281032e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.587945e+00	1.179821e+00	0.000000e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.389586e+00	1.228664e+00	1.219346e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.769028e+00	9.852649e-01	3.700408e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.647831e+00	4.252532e-01	1.567331e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.093661e+00	6.590890e-02	1.320696e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.459917e+00	5.278090e-02	4.651847e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.826201e+00	2.264818e-02	5.993513e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.273443e+00	0.000000e+00	6.294770e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.835248e-01	0.000000e+00	5.106564e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.799875e-01	1.056787e-02	3.708520e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.188979e-01	0.000000e+00	2.510273e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.480771e-01	0.000000e+00	1.457041e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.021041e-02	0.000000e+00	1.202477e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10183879182510334,0.0003596877148179106,0.026890668857273495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.479112e+00	2.355380e+00	2.071026e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.937390e+00	2.868033e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.627777e+00	2.034266e+00	2.815467e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.759052e+00	1.102337e+00	1.844800e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.675696e+00	4.891968e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.925956e+00	8.453830e-02	1.097995e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.696210e+00	4.149156e-02	3.384259e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.944903e+00	3.214390e-02	4.063851e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.296956e+00	3.723451e-03	4.188114e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.077698e-01	0.000000e+00	3.120342e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.721344e-01	1.409078e-02	2.118642e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.223180e-01	0.000000e+00	1.477764e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.806511e-02	0.000000e+00	1.463629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.038891523960586316,0.00027505663967865995,0.01596117559558729
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.343095e+02	2.494391e+01	3.251522e-01
3.750000e-03	1.250000e-03	1.250000e-03	4.620068e+01	5.602928e+00	1.074190e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.671891e+01	2.261335e+00	1.977575e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.538695e+01	6.125834e-01	1.441865e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.512496e+00	1.174057e-01	3.855551e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.170119e+00	1.592497e-01	3.624428e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.332261e+00	6.052004e-02	3.758838e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.352253e+00	4.128683e-02	4.188846e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.683113e+00	1.113365e-02	4.497688e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.039041e+00	1.818294e-02	4.073736e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.391428e-01	4.396324e-03	2.986231e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.112679e-02	0.000000e+00	1.714229e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.22437862491128302,0.0,0.03975879150535666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.599444e+00	4.664347e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	4.719136e+00	9.130627e-01	2.899173e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.527438e+00	0.000000e+00	4.553455e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.346371e+00	0.000000e+00	6.719025e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.457012e-01	0.000000e+00	5.079530e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.709271e-01	0.000000e+00	3.251237e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.577696e-01	2.677293e-05	1.792188e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.909507e-03	0.000000e+00	1.641283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.10943498017801173,0.0,0.023347366379221857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.836698e+00	9.540319e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.291613e+00	0.000000e+00	2.399793e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.393794e+00	0.000000e+00	4.569627e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.804195e-01	0.000000e+00	3.184498e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.537141e-01	0.000000e+00	2.036367e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.824337e-01	1.504818e-04	1.275029e-01
5.050000e-01	4.500000e-02	4.500000e-02	6.205211e-02	0.000000e+00	6.906164e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.919860e-03	0.000000e+00	6.004915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.05424191822255903,0.0,0.01657672073255287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.442906e+01	1.896392e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.775671e+00	0.000000e+00	7.229692e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.331499e+00	9.739777e-03	5.187714e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.411924e-01	0.000000e+00	3.321470e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.247143e-02	0.000000e+00	2.076288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.21978807809994616,0.0,0.044788282344591035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.161739e-01	2.990406e-01	1.286542e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.071003e+00	1.189142e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.919358e+00	1.469273e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.456440e+00	8.361894e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.825438e+00	4.931202e-02	1.274602e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.874635e+00	0.000000e+00	6.151046e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.086428e+00	0.000000e+00	7.325045e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.495157e+00	0.000000e+00	7.149522e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.086013e+00	0.000000e+00	5.731208e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.197342e-01	0.000000e+00	4.760621e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.462999e-01	0.000000e+00	3.330834e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.572183e-01	0.000000e+00	2.373547e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.257733e-01	8.257211e-04	1.252943e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.579110e-03	0.000000e+00	1.058563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.11289474329535473,0.0,0.02579495265770687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.808897e+00	9.088426e-01	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.742066e+00	2.475534e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.953728e+00	2.292458e+00	0.000000e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.793231e+00	9.801900e-01	7.798341e-02
8.875000e-02	1.125000e-02	1.125000e-02	5.622166e+00	3.518402e-02	2.829439e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.961286e+00	0.000000e+00	4.624028e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.764674e+00	0.000000e+00	5.913178e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.940904e+00	0.000000e+00	5.511446e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.377393e+00	0.000000e+00	4.251817e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.370753e-01	0.000000e+00	3.659762e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.314194e-01	0.000000e+00	2.893073e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.014934e-01	0.000000e+00	2.193264e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.359240e-01	0.000000e+00	1.547561e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.188594e-01	2.281570e-03	8.641472e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.276677e-03	0.000000e+00	8.327700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.04786252251718527,0.0,0.01599154473803706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.283854e+01	6.672431e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.226349e+01	7.613990e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.983785e+01	3.125539e+00	3.490476e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.313342e+01	3.102910e-01	7.783021e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.994198e+00	0.000000e+00	1.058933e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.722500e+00	0.000000e+00	1.101385e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.814774e+00	0.000000e+00	8.733565e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.746615e+00	0.000000e+00	6.167095e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.063902e+00	0.000000e+00	4.696513e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.462544e-01	2.030942e-03	3.678594e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.585036e-01	0.000000e+00	2.411964e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.153815e-02	0.000000e+00	1.147518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.20333664651847339,0.0014443647156063,0.04830914894392929
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.628285e+00	7.519564e-01	5.706918e-02
1.400000e-01	4.000000e-02	4.000000e-02	4.246214e+00	1.253821e+00	5.638319e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.920686e+00	9.222883e-02	2.784729e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.664051e+00	2.716721e-02	7.080285e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.326854e-01	2.464255e-02	5.592678e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.504743e-01	0.000000e+00	3.717407e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.053271e-01	1.333493e-03	2.127792e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.468394e-02	0.000000e+00	1.034875e-01
8.200000e-01	1.800000e-01	1.800000e-01	3.171990e-03	0.000000e+00	6.441304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09171325979017046,0.0006814587397420135,0.028831464855173725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.826255e+00	3.116280e+00	0.000000e+00
3.500000e-02	1.500000e-02	1.500000e-02	1.046305e+01	2.034701e+00	3.486360e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.964358e+00	9.828476e-02	1.958233e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.127341e+00	6.667945e-02	4.857885e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.303021e+00	3.653019e-02	4.308066e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.402837e-01	0.000000e+00	3.048925e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.321616e-01	9.814711e-04	1.881565e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.677130e-01	1.258922e-03	1.209788e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.147476e-02	0.000000e+00	1.490730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.033452019938102213,0.00022886766143898063,0.015799343272171577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.727582e+02	3.388208e+01	4.498149e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.626396e+01	1.336184e+00	6.766572e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.425269e+00	2.006056e-01	6.385878e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.932693e+00	1.592732e-01	3.843415e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.619317e+00	2.304651e-02	4.558982e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.835390e-01	0.000000e+00	3.755916e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.836484e-01	2.088712e-03	2.590319e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.291858e-02	0.000000e+00	1.460509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.19361035843654903,9.2117405896458e-05,0.04834708856605269
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.686890e+00	9.667392e-01	9.036323e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.306183e+00	1.518403e+00	9.932540e-03
1.050000e-01	1.500000e-02	1.500000e-02	3.856891e+00	1.256046e+00	7.103509e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.970134e+00	8.055930e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.434365e+00	1.146124e-01	6.206086e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.739340e+00	1.809466e-02	4.024912e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.118274e+00	1.170376e-02	5.990861e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.580795e+00	0.000000e+00	6.608254e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.155709e+00	1.309829e-02	5.558448e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.987577e-01	3.891125e-04	4.645677e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.883596e-01	0.000000e+00	3.436468e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.721260e-01	0.000000e+00	2.374102e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.272617e-01	1.339031e-03	1.227145e-01
8.000000e-01	2.000000e-01	2.000000e-01	7.708211e-03	0.000000e+00	1.082024e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.09379712902502312,0.0,0.025999874121035202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.076170e+01	3.548664e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.219903e+01	3.121603e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.902147e+00	1.758102e+00	8.790202e-02
4.250000e-02	7.500000e-03	7.500000e-03	7.272322e+00	8.478539e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.897090e+00	7.168233e-02	8.634039e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.314701e+00	5.082221e-03	3.039542e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.397452e+00	2.805646e-04	4.179127e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.807117e+00	1.336212e-02	4.191825e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.242281e+00	1.899234e-02	3.598464e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.486229e-01	0.000000e+00	2.885288e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.189712e-01	0.000000e+00	2.034948e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.100026e-01	8.390993e-04	1.352909e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.553381e-02	0.000000e+00	1.395379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.035967650353483815,3.1952340916949207e-06,0.014692892397227666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.588647e+02	2.857722e+01	0.000000e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.274792e+01	4.137390e+00	2.517733e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.245304e+01	9.312332e-01	8.892294e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.277619e+01	1.036879e-01	6.388090e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.558248e+00	3.283417e-02	4.836048e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.773574e+00	9.790348e-02	4.081582e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.134705e+00	1.028271e-01	3.201225e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.220695e+00	2.159693e-02	3.767556e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.600094e+00	0.000000e+00	4.526275e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.710045e-01	3.514729e-03	4.029370e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.014285e-01	0.000000e+00	2.926894e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.886315e-02	0.000000e+00	1.491169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.20405382349660867,0.0,0.03839358930070505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.133586e+00	5.475724e-01	1.484524e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.367878e+00	6.975667e-01	6.953303e-02
2.850000e-01	3.500000e-02	3.500000e-02	2.093502e+00	0.000000e+00	5.594916e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.102534e+00	8.017939e-03	6.247195e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.074268e-01	0.000000e+00	4.606381e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.063164e-01	0.000000e+00	2.734639e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.205553e-01	0.000000e+00	1.642326e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.736626e-03	4.326661e-04	1.280216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10172612441219056,0.0,0.021650544536471167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.364649e+00	9.270645e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.782840e+00	0.000000e+00	2.975509e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.183473e+00	1.474225e-02	4.236919e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.054049e-01	4.575776e-03	2.912749e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.213462e-01	6.083242e-03	1.824561e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.550353e-01	3.245695e-03	1.143727e-01
5.050000e-01	4.500000e-02	4.500000e-02	5.267846e-02	0.000000e+00	6.545412e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.589856e-03	1.636091e-04	5.627653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05098188727616504,3.0803844452836904e-06,0.015258583955579358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.508297e+01	1.763638e+00	0.000000e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.222175e+00	0.000000e+00	6.902534e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.224067e+00	3.093263e-02	5.005796e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.103049e-01	0.000000e+00	2.965846e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.943883e-02	8.676363e-05	1.898451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.20705173680839517,0.0,0.04161450821437074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.080618e-01	2.724130e-01	3.207002e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.556997e+00	1.271069e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.698836e+00	1.527651e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.665649e+00	6.183136e-01	1.999993e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.551466e+00	0.000000e+00	3.374043e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.549280e+00	0.000000e+00	6.472387e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.784670e+00	0.000000e+00	7.081533e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.297491e+00	3.833592e-03	6.041103e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.128589e-01	0.000000e+00	5.221663e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.151570e-01	1.060662e-04	3.993875e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.851779e-01	8.850510e-03	3.012087e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.160497e-01	4.602943e-03	2.086878e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.020117e-01	2.724176e-04	1.139331e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.791172e-03	0.000000e+00	8.879787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.10291901858837854,0.0,0.024776507519950197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.655131e+00	1.208320e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.407190e+00	3.173975e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.853891e+00	1.934150e+00	7.105093e-02
6.750000e-02	1.000000e-02	1.000000e-02	7.070216e+00	4.190535e-01	2.180120e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.970638e+00	0.000000e+00	4.817129e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.464721e+00	0.000000e+00	5.091179e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.374100e+00	0.000000e+00	6.468723e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.663345e+00	0.000000e+00	5.098918e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.195717e+00	1.117863e-02	3.873408e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.221292e-01	7.419931e-03	3.321816e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.643601e-01	3.480317e-03	2.613222e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.511415e-01	0.000000e+00	2.064030e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.115153e-01	6.759179e-03	1.354235e-01
4.610000e-01	3.600000e-02	3.600000e-02	9.907084e-02	2.067572e-03	8.100352e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.573229e-03	5.683793e-05	7.348596e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.043864787006021005,0.0,0.0150861702098515
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.731717e+01	8.431128e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.670509e+01	7.904761e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.017485e+01	2.134428e+00	9.401563e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.198900e+01	1.195276e-01	1.122293e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.023837e+00	0.000000e+00	1.203768e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.200597e+00	0.000000e+00	8.971682e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.510765e+00	0.000000e+00	7.604572e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.527029e+00	0.000000e+00	6.709522e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.796314e-01	7.328624e-03	4.073742e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.860813e-01	2.444673e-04	3.293255e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.317957e-01	1.095658e-02	2.297774e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.028621e-02	0.000000e+00	1.092024e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.1879652309177156,0.002120043449027831,0.046852871378775585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.160785e+00	9.166796e-01	1.051337e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.369987e+00	1.105477e+00	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.566809e+00	6.039381e-02	4.671795e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.476861e+00	4.638525e-02	6.770286e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.888367e-01	9.169095e-03	5.219604e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.989805e-01	7.939484e-03	3.235543e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.631721e-01	0.000000e+00	1.887275e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.114857e-02	2.689632e-03	8.766461e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.225229e-03	1.331638e-04	4.701519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.0840818997355681,0.0011342405956019375,0.027545826354208727
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.346289e+01	3.917942e+00	4.361806e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.806782e+00	1.574759e+00	5.171358e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.301899e+00	8.854016e-02	3.527621e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.007686e+00	4.402587e-02	5.102864e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.199629e+00	4.586362e-02	4.205273e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.916515e-01	5.575286e-03	2.757675e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.070263e-01	8.829518e-03	1.738428e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.408050e-01	0.000000e+00	1.143319e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.002563e-02	1.805918e-04	1.387126e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.031403415805054166,0.0005384528113270282,0.014788115156139765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.958362e+02	3.513748e+01	5.625589e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.107961e+01	7.257458e-01	2.147946e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.103615e+00	2.617218e-01	6.032215e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.786613e+00	7.807706e-02	3.837895e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.545961e+00	2.763924e-02	4.503991e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.586565e-01	2.020079e-02	3.438572e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.419391e-01	6.106531e-04	2.432663e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.182180e-02	3.362507e-04	1.337991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.18274181959723768,0.0009122747543122978,0.04530229661989782
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.869626e+00	9.759104e-01	5.924625e-02
7.500000e-02	1.500000e-02	1.500000e-02	3.744644e+00	1.522238e+00	4.554362e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.414269e+00	1.341421e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	4.122396e+00	6.399503e-01	3.637263e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.360152e+00	5.511312e-02	1.404637e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.490460e+00	0.000000e+00	5.088310e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.959732e+00	3.401097e-02	5.948908e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.448795e+00	1.627613e-02	6.051113e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.029801e+00	1.624416e-02	5.235812e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.039353e-01	1.875541e-02	4.210258e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.255184e-01	9.214371e-03	3.239580e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.280002e-01	3.751150e-03	2.136428e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.031541e-01	1.878405e-03	1.140036e-01
8.000000e-01	2.000000e-01	2.000000e-01	6.106236e-03	0.000000e+00	8.901694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.08619104940161768,0.0005645330226949075,0.025092751482137493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.334849e+01	4.077270e+00	0.000000e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.415394e+01	3.231098e+00	3.615357e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.029633e+01	1.609407e+00	3.308640e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.807265e+00	6.112947e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.229724e+00	0.000000e+00	1.926907e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.926367e+00	0.000000e+00	3.608496e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.257203e+00	1.620228e-02	4.265048e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.701290e+00	6.701794e-02	4.040653e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.115206e+00	1.367782e-03	3.663455e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.804794e-01	1.385130e-02	2.765324e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.772150e-01	4.845287e-03	1.913511e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.870393e-01	5.544947e-03	1.228041e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.334336e-02	2.055816e-05	1.270627e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03338273177317356,0.0003711086197583577,0.013969440848751437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.805974e+02	2.937949e+01	2.227429e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.713444e+01	3.785107e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.905878e+01	4.976352e-01	3.002318e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.116539e+01	0.000000e+00	9.380318e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.115276e+00	3.268969e-01	4.239762e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.396414e+00	5.597787e-02	4.715234e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.911383e+00	4.455301e-02	3.815575e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.129981e+00	4.481795e-02	3.279336e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.508239e+00	1.416818e-02	4.825826e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.107888e-01	5.205927e-03	3.627970e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.704729e-01	7.576663e-03	2.682873e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.681654e-02	1.449193e-04	1.440664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.19051965239004054,0.0,0.03749386444053013
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.532906e+00	6.117848e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.933642e+00	4.793442e-01	1.117317e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.863259e+00	4.955524e-03	6.013108e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.886803e-01	4.398524e-03	6.020517e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.518379e-01	5.882371e-03	4.096202e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.478218e-01	0.000000e+00	2.712856e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.006792e-01	5.376774e-03	1.423593e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.736459e-03	0.000000e+00	1.193238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.0978903913285916,0.0,0.02038820303943316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.614476e+00	8.647725e-01	0.000000e+00
1.350000e-01	3.000000e-02	3.000000e-02	2.502360e+00	0.000000e+00	2.867333e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.120458e+00	9.028848e-03	4.127852e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.980563e-01	9.791473e-03	2.640143e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.860547e-01	0.000000e+00	1.808080e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.422448e-01	5.764648e-03	1.069329e-01
5.050000e-01	4.500000e-02	4.500000e-02	4.473097e-02	0.000000e+00	6.071700e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.766635e-03	0.000000e+00	5.658756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.049638609577382295,9.409412670306067e-05,0.014704933287633434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.531417e+01	1.617021e+00	4.762490e-03
7.000000e-02	2.000000e-02	2.000000e-02	3.092394e+00	0.000000e+00	6.082458e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.144075e+00	1.843494e-03	4.673823e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.994936e-01	1.109547e-02	2.813470e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.821246e-02	1.111855e-04	1.909844e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.19631040005458691,0.0,0.04017403155450841
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.126042e-01	3.222384e-01	3.690194e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.141851e+00	1.447961e+00	2.614332e-02
1.300000e-01	2.000000e-02	2.000000e-02	5.129876e+00	1.473810e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.452121e+00	3.717781e-01	1.493730e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.365222e+00	3.111531e-02	4.008147e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.298224e+00	0.000000e+00	7.169837e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.624288e+00	2.659559e-02	6.450593e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.140826e+00	7.793667e-03	5.601473e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.897316e-01	0.000000e+00	4.976698e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.392565e-01	0.000000e+00	3.887915e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.349868e-01	5.876011e-03	2.683817e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.831645e-01	0.000000e+00	1.915829e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.156839e-02	6.269414e-03	1.023036e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.437999e-03	0.000000e+00	8.317933e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.09700490775280464,0.0,0.02380907538625386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.675053e+00	1.535196e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.134541e+01	3.519035e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.324971e+00	1.308043e+00	3.433951e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.411798e+00	1.388452e-01	3.980611e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.529008e+00	0.000000e+00	4.057586e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.166297e+00	0.000000e+00	5.297420e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.226198e+00	0.000000e+00	5.314951e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.580055e+00	9.404643e-03	4.486792e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.109203e+00	2.682236e-02	3.732451e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.790781e-01	5.709135e-03	3.058849e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.256590e-01	0.000000e+00	2.575881e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.201913e-01	0.000000e+00	1.940655e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.004023e-01	1.221259e-02	1.267215e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.798749e-02	0.000000e+00	8.238682e-02
7.485000e-01	2.515000e-01	2.515000e-01	5.511250e-03	3.507418e-04	7.421866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.041386220210526015,0.0,0.014044587685826032
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.150312e+01	9.841890e+00	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.959347e+01	7.079156e+00	3.314058e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.972272e+01	1.528151e+00	8.529777e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.103671e+01	6.357287e-02	1.017796e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.276232e+00	0.000000e+00	1.121475e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.820238e+00	0.000000e+00	9.583659e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.444753e+00	5.602582e-02	6.435155e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.485379e+00	0.000000e+00	5.098826e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.387815e-01	5.160284e-03	3.788696e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.406498e-01	0.000000e+00	3.235370e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.058898e-01	1.067668e-02	2.311975e-01
6.140000e-01	3.860000e-01	3.860000e-01	9.331951e-03	3.396251e-04	1.032981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.17789760905080454,0.0010239112330356903,0.04586561960455554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.623326e+00	1.046051e+00	8.759045e-02
1.400000e-01	4.000000e-02	4.000000e-02	4.180466e+00	8.571976e-01	2.820258e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.424930e+00	7.304604e-02	5.216963e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.382083e+00	0.000000e+00	6.538791e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.209382e-01	3.410212e-03	4.812592e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.468592e-01	0.000000e+00	3.057197e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.417409e-01	5.326251e-03	1.715732e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.009051e-02	1.531511e-03	7.765777e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.436435e-03	0.000000e+00	4.953275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.0801207395028433,0.0005256269691783222,0.02685897942769981
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.626106e+01	4.531114e+00	4.785007e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.400110e+00	1.005174e+00	8.725237e-02
7.250000e-02	2.250000e-02	2.250000e-02	3.136237e+00	1.162490e-01	3.317609e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.033755e+00	2.279910e-02	4.887738e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.163661e+00	9.447835e-04	4.287543e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.898417e-01	1.768759e-02	2.626261e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.702820e-01	0.000000e+00	1.816653e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.325955e-01	7.897353e-03	1.021437e-01
7.340000e-01	2.660000e-01	2.660000e-01	8.000744e-03	3.122892e-05	1.386351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.030142647479349815,0.0,0.014491894425562316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.046357e+02	3.575637e+01	3.962984e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.813019e+01	6.438434e-01	6.032200e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.104143e+00	1.479889e-01	6.654474e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.842824e+00	6.346166e-02	3.766189e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.579043e+00	2.970537e-02	4.263787e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.262810e-01	0.000000e+00	3.432284e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.379394e-01	6.408610e-03	2.294724e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.508996e-03	0.000000e+00	1.362107e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.17404804812949973,0.0009466745523111775,0.044412517054978284
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.114966e+00	1.052983e+00	1.282138e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.279739e+00	1.672036e+00	5.645899e-02
1.050000e-01	1.500000e-02	1.500000e-02	4.623936e+00	1.238502e+00	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.962990e+00	4.257882e-01	4.158125e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.185582e+00	8.982696e-02	2.361372e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.449283e+00	2.024932e-02	5.164956e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.867716e+00	4.903352e-03	5.913702e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.376154e+00	5.778012e-02	5.770662e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.024558e-01	0.000000e+00	5.013830e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.141419e-01	0.000000e+00	4.009321e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.845647e-01	2.818524e-03	2.849689e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.981329e-01	0.000000e+00	1.991648e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.257088e-02	3.945473e-03	1.015360e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.612854e-03	0.000000e+00	8.497575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.0821914884168525,0.0004477962928116225,0.024471112247310994
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.597977e+01	4.509686e+00	1.602356e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.499111e+01	3.197063e+00	3.237417e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.621579e+00	1.190072e+00	4.008138e-02
4.250000e-02	7.500000e-03	7.500000e-03	5.894126e+00	2.313710e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.890456e+00	1.374352e-02	2.572029e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.812697e+00	0.000000e+00	3.656988e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.270557e+00	7.815283e-02	3.926557e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.642968e+00	1.171644e-02	4.216446e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.098532e+00	1.877579e-02	3.442864e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.535373e-01	1.625077e-02	2.547093e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.354863e-01	0.000000e+00	2.034159e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.752578e-01	7.539822e-03	1.160475e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.207815e-02	9.643254e-04	1.213520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.032082420836230426,0.00015196189841999025,0.013810573606443506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.917848e+02	2.969498e+01	1.558356e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.118956e+01	1.558426e+00	6.423158e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.707730e+01	2.467746e-02	1.056530e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.106976e+01	1.771165e-01	5.389469e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.719594e+00	1.189205e-01	4.836265e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.316415e+00	6.040586e-02	3.846152e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.929105e+00	8.356562e-02	2.981452e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.145454e+00	6.070046e-02	3.280283e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.504338e+00	3.072147e-02	4.067777e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.732123e-01	0.000000e+00	3.560560e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.412530e-01	0.000000e+00	2.757241e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.536790e-02	4.278774e-04	1.468449e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.17467166932140737,0.0,0.03541725505396526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.037191e+00	6.461610e-01	0.000000e+00
2.100000e-01	4.000000e-02	4.000000e-02	3.384252e+00	2.259600e-01	5.119895e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.503353e+00	0.000000e+00	6.528103e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.385010e-01	0.000000e+00	4.996651e-01
4.150000e-01	3.500000e-02	3.500000e-02	4.930027e-01	1.405907e-02	3.509424e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.220935e-01	0.000000e+00	2.292923e-01
5.550000e-01	3.500000e-02	3.500000e-02	8.127495e-02	3.033050e-03	1.220054e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.016222e-03	5.780560e-04	9.558496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.09376035198624372,0.000394660325961374,0.01865342317639332
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.933749e+00	8.368076e-01	8.273782e-03
1.350000e-01	3.000000e-02	3.000000e-02	2.165543e+00	0.000000e+00	3.462784e-01
1.975000e-01	3.250000e-02	3.250000e-02	9.910086e-01	1.308278e-02	3.708876e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.486815e-01	1.213323e-02	2.343108e-01
3.425000e-01	3.750000e-02	3.750000e-02	2.823950e-01	7.661590e-03	1.539705e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.339091e-01	4.726668e-03	9.797008e-02
5.050000e-01	4.500000e-02	4.500000e-02	4.213679e-02	3.416800e-03	5.813710e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.716664e-03	3.475756e-05	4.832424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.047452842101306195,7.937067165186829e-05,0.013730151085949133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.572365e+01	1.509855e+00	2.611309e-02
7.000000e-02	2.000000e-02	2.000000e-02	2.744765e+00	1.835516e-02	5.704867e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.092337e+00	1.244957e-02	4.057430e-01
1.775000e-01	2.750000e-02	2.750000e-02	4.680317e-01	5.129576e-03	2.555124e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.603165e-02	1.933727e-04	1.796528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.18200052757024648,0.00016746443280937773,0.038835418426541896
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.606413e-01	4.315845e-01	1.076418e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.290826e+00	1.800309e+00	0.000000e+00
1.300000e-01	2.000000e-02	2.000000e-02	5.300246e+00	1.072909e+00	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.045162e+00	7.494433e-02	1.428860e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.786871e+00	0.000000e+00	6.048177e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.945759e+00	0.000000e+00	6.912773e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.363611e+00	0.000000e+00	6.125961e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.016581e+00	2.218762e-02	5.074115e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.314759e-01	1.215279e-02	4.347920e-01
4.150000e-01	2.500000e-02	2.500000e-02	4.789343e-01	0.000000e+00	3.351694e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.010731e-01	1.357633e-02	2.435975e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.583106e-01	7.407998e-03	1.549825e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.305306e-02	0.000000e+00	9.743699e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.832255e-03	1.443787e-04	6.530109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.08849450925321399,0.0,0.022829115119441384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.191461e+00	2.232817e+00	0.000000e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.265406e+01	3.148288e+00	0.000000e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.600192e+00	7.090036e-01	2.491684e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.739200e+00	1.029987e-01	3.401069e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.860432e+00	0.000000e+00	6.173099e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.696687e+00	0.000000e+00	5.840403e-01
1.385000e-01	1.350000e-02	1.350000e-02	1.930017e+00	0.000000e+00	4.961055e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.392549e+00	1.927799e-02	4.019611e-01
2.025000e-01	1.750000e-02	1.750000e-02	9.800386e-01	0.000000e+00	3.578380e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.170449e-01	2.472045e-02	2.731822e-01
2.835000e-01	2.350000e-02	2.350000e-02	4.724960e-01	0.000000e+00	2.439641e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.041879e-01	2.251638e-03	1.749939e-01
3.935000e-01	3.150000e-02	3.150000e-02	1.835724e-01	1.099108e-02	1.148780e-01
4.610000e-01	3.600000e-02	3.600000e-02	8.167076e-02	2.959645e-04	7.799773e-02
7.485000e-01	2.515000e-01	2.515000e-01	4.475372e-03	0.000000e+00	6.995536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.03814604209551775,0.0,0.013172610310596515
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.027751e+01	1.239226e+01	0.000000e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.249154e+01	6.139517e+00	4.297610e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.803031e+01	6.975728e-01	8.400571e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.778722e+00	4.452952e-03	1.123642e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.740465e+00	9.054065e-02	9.974032e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.367630e+00	0.000000e+00	8.566976e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.116616e+00	0.000000e+00	6.706595e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.357464e+00	0.000000e+00	4.658630e-01
1.360000e-01	1.600000e-02	1.600000e-02	8.430139e-01	2.705656e-03	3.692295e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.238359e-01	4.582426e-03	2.936366e-01
2.080000e-01	2.000000e-02	2.000000e-02	2.822457e-01	2.748049e-04	2.138116e-01
6.140000e-01	3.860000e-01	3.860000e-01	8.874000e-03	9.482279e-04	1.019748e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.16359372939786748,0.0013484188774535166,0.04371818759404417
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.395285e+00	1.224816e+00	1.091073e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.793386e+00	5.782296e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.156057e+00	9.530744e-03	6.437606e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.216083e+00	2.417716e-02	6.024784e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.573552e-01	1.811241e-02	4.254014e-01
4.600000e-01	4.000000e-02	4.000000e-02	2.983208e-01	0.000000e+00	2.564078e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.165800e-01	2.973753e-03	1.466981e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.142747e-02	2.394510e-03	6.695075e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.152097e-03	2.026905e-04	3.432061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.07445597218440812,0.0008513533981029942,0.025111958452422756
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.018730e+01	5.104279e+00	4.522909e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.858730e+00	5.075556e-01	2.225167e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.838220e+00	5.068049e-02	3.817031e-01
1.210000e-01	2.600000e-02	2.600000e-02	1.937839e+00	0.000000e+00	5.011564e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.039603e+00	2.290390e-03	3.758082e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.513832e-01	2.595563e-02	2.394124e-01
3.475000e-01	4.050000e-02	4.050000e-02	2.728893e-01	8.861328e-03	1.497214e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.228450e-01	3.503626e-03	9.464526e-02
7.340000e-01	2.660000e-01	2.660000e-01	7.087470e-03	3.620000e-04	1.289953e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.02872739034404067,0.0004971676140174755,0.013280439436141503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.169693e+02	3.432551e+01	3.354388e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.626436e+01	3.440917e-01	9.410079e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.906778e+00	2.319085e-01	5.334946e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.710295e+00	6.307334e-02	3.143186e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.463976e+00	0.000000e+00	4.067950e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.064809e-01	1.169696e-02	3.087666e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.189191e-01	0.000000e+00	2.082225e-01
6.150000e-01	3.850000e-01	3.850000e-01	9.248650e-03	9.299183e-04	1.232094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.16215762814645773,0.0014820827766479083,0.04283684602978435
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.813788e+00	1.306192e+00	7.463865e-02
7.500000e-02	1.500000e-02	1.500000e-02	4.873773e+00	1.696755e+00	1.979174e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.584722e+00	9.402268e-01	0.000000e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.696457e+00	1.232331e-01	1.735059e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.797054e+00	0.000000e+00	4.435369e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.183875e+00	4.628177e-02	5.669443e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.681506e+00	1.537772e-02	5.894328e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.226696e+00	2.555906e-02	5.389235e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.540799e-01	2.156063e-02	4.661155e-01
3.950000e-01	2.500000e-02	2.500000e-02	5.912324e-01	2.774767e-02	3.669676e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.440780e-01	5.782567e-03	2.596700e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.723089e-01	2.425870e-03	1.639214e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.420394e-02	0.000000e+00	9.929292e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.977172e-03	1.375618e-04	6.599060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.0758511440210988,0.0007557294623484062,0.023127550787863202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.132654e+01	5.599563e+00	5.334507e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.488221e+01	2.741614e+00	0.000000e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.243367e+00	6.698312e-01	5.506116e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.986217e+00	0.000000e+00	3.376317e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.520366e+00	1.070550e-01	2.987935e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.687419e+00	8.223912e-02	3.400891e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.020170e+00	4.215792e-03	4.705628e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.528056e+00	6.103958e-02	3.826171e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.001848e+00	1.533372e-02	3.238281e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.084381e-01	6.673294e-03	2.400897e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.220633e-01	1.394607e-03	1.799921e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.649635e-01	1.421309e-02	1.105580e-01
7.250000e-01	2.750000e-01	2.750000e-01	9.994999e-03	0.000000e+00	1.194151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.030227763103464544,0.0007305141572552486,0.012954913647914488
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.072995e+02	2.935275e+01	3.317357e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.691591e+01	5.923921e-01	8.492113e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.542104e+01	0.000000e+00	9.820991e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.050244e+01	6.338650e-01	5.795189e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.418024e+00	1.975017e-01	4.381851e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.112193e+00	1.501245e-01	3.405034e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.691216e+00	3.938207e-02	3.112600e-01
6.375000e-02	1.375000e-02	1.375000e-02	1.965695e+00	2.820660e-02	3.095993e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.415583e+00	1.691617e-02	3.991156e-01
1.375000e-01	2.250000e-02	2.250000e-02	8.336426e-01	7.461528e-03	3.257249e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.119803e-01	0.000000e+00	2.610247e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.456815e-02	1.255703e-03	1.400228e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR0.5_MUF0.5_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3498172299304761,0.041791588065842045,0.013975963552267767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.956465e-01	3.539010e-02	1.939379e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.898042e+00	2.928919e-01	1.099557e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.432792e+00	2.915231e-01	5.617628e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.555672e+00	4.753799e-01	1.792690e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.655141e+00	8.207476e-01	2.414379e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.509178e+00	6.008912e-01	2.370407e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.069536e-01	3.048218e-01	1.408130e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.944354e-02	2.440920e-02	1.323966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.2019075583238944,0.03378043098778827,0.008435194111225425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.303225e+00	9.937574e-02	9.794610e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.617049e+00	2.742590e-01	9.372446e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.102597e+00	7.153253e-01	3.667211e-03
2.675000e-01	3.750000e-02	3.750000e-02	2.301682e+00	7.654505e-01	1.157976e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.106857e+00	4.090456e-01	1.234415e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.167075e-01	1.893464e-01	8.444557e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.952553e-01	7.743971e-02	4.749613e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.093255e-02	5.283210e-03	4.331996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.12498306491374658,0.034402959488228815,0.010046964674655934
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.003160e+00	2.615666e-01	3.103170e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.587057e+00	3.331828e-01	1.026299e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.188684e+00	1.615078e+00	1.026983e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.143700e+00	9.166685e-01	1.841819e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.444679e-02	4.052509e-02	1.969742e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3383106055091319,0.042657937301217086,0.01215231597315114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.741968e-02	6.987306e-03	7.351761e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.831677e-01	4.524678e-02	3.295780e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.462254e-01	1.365400e-01	7.318518e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.415482e+00	2.379227e-01	1.005485e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.349579e+00	2.837720e-01	9.437273e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.087261e+00	2.335306e-01	4.897300e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.416647e+00	1.004192e-01	8.232716e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.324433e+00	4.153757e-01	3.472433e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.942940e+00	6.562400e-01	1.407172e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.321415e+00	6.784916e-01	1.923944e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.627687e+00	5.607707e-01	1.891097e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.049294e+00	3.962756e-01	1.483112e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.648311e-01	2.307485e-01	9.191837e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.521042e-02	2.241498e-02	8.363590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.20510152860022557,0.03407045398160147,0.007875268667161317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.060981e-01	1.452761e-02	2.292737e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.109391e-01	6.382539e-02	7.950371e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.282501e+00	1.412520e-01	1.472726e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.343375e+00	2.204497e-01	1.826605e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.439450e+00	2.633708e-01	1.635561e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.199395e+00	2.451443e-01	9.746122e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.426791e+00	1.746253e-01	2.802611e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.155058e+00	4.182752e-01	2.367672e-03
2.025000e-01	1.750000e-02	1.750000e-02	3.487246e+00	6.624757e-01	2.101744e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.714730e+00	7.113697e-01	8.299140e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.930735e+00	5.797897e-01	1.085373e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.263311e+00	4.155850e-01	1.058537e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.454832e-01	2.571195e-01	8.445039e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.790408e-01	1.437440e-01	5.705850e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.026147e-02	1.259595e-02	6.025307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.11642434305909302,0.030158968212443127,0.006956652800392427
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.843732e-01	5.692314e-02	1.470232e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.815135e+00	1.475692e-01	3.000126e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.701534e+00	2.730539e-01	4.078801e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.602260e+00	3.642598e-01	4.086113e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.025302e+00	3.793679e-01	2.656406e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.558419e+00	2.998799e-01	8.184338e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.921869e+00	8.445040e-01	1.328943e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.489488e+00	1.351175e+00	1.132359e-03
1.360000e-01	1.600000e-02	1.600000e-02	3.861175e+00	1.275108e+00	1.047613e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.428187e+00	9.066237e-01	1.580275e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.398620e+00	5.819332e-01	1.567099e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.926559e-02	2.875350e-02	1.121556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.31044941716194235,0.044513808607393235,0.01846827168443277
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.071006e-01	1.135963e-01	3.701042e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.587098e+00	3.716008e-01	9.898409e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.773531e+00	2.305558e-01	5.077215e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.916292e+00	3.377093e-01	1.271474e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.349288e+00	6.308449e-01	2.319089e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.478197e+00	5.315389e-01	2.277442e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.579598e-01	2.992253e-01	1.473646e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.142945e-01	1.451157e-01	7.582236e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.633220e-02	8.404062e-03	5.096260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.16343099187248675,0.031458498488289216,0.011863410703802646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.918691e+00	2.923478e-01	1.200710e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.843354e+00	5.683984e-01	2.000712e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.602913e+00	2.961730e-01	8.781152e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.203416e+00	1.232305e-01	7.205033e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.415613e+00	4.602558e-01	8.706284e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.599711e+00	4.742161e-01	1.246049e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.603132e-01	2.869406e-01	1.078146e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.295373e-01	1.532152e-01	7.602482e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.566614e-02	1.454152e-02	1.022146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.07491797077381072,0.022803628556612464,0.010033426447763921
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.892750e+01	5.120136e+00	2.083741e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.744267e+01	1.847026e+00	6.832154e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.854263e+00	4.097681e-01	7.328189e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.782332e+00	2.019068e-01	1.000785e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.705385e+00	4.955854e-01	8.818363e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.920910e+00	5.794932e-01	1.540536e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.098939e+00	4.277498e-01	1.680296e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.754146e-02	2.327778e-02	1.414093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.3010321135907916,0.04307067570851647,0.015160640668278158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.588743e-01	8.294858e-02	4.143652e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.559167e-01	1.831272e-01	6.352044e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.313502e+00	2.578638e-01	7.904314e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.801268e+00	2.867856e-01	8.503749e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.318970e+00	2.614674e-01	6.746763e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.677463e+00	1.767715e-01	3.459365e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.775460e+00	5.749190e-02	6.371384e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.675016e+00	2.458069e-01	1.457065e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.411943e+00	4.677224e-01	1.452412e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.009033e+00	5.303007e-01	1.852293e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.478133e+00	4.617737e-01	1.738135e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.494960e-01	3.360248e-01	1.385707e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.146976e-01	2.052522e-01	8.644844e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.283017e-02	2.069709e-02	8.194066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.16999849608158193,0.031103009260950026,0.010213320446122165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.466898e+00	3.036311e-01	1.489113e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.687797e+00	5.733002e-01	1.661349e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.619523e+00	4.722952e-01	1.608958e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.792169e+00	4.178976e-01	1.465178e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.462393e+00	2.964076e-01	9.398040e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.789062e+00	1.541169e-01	4.584641e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.151553e+00	4.003596e-02	1.420036e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.703027e+00	2.031204e-01	9.434452e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.281770e+00	3.609530e-01	7.730304e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.737815e+00	4.284295e-01	1.018855e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.106330e+00	3.185330e-01	9.880454e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.959967e-01	2.003309e-01	7.565976e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.284837e-02	2.053396e-02	9.494447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.08662635007635258,0.025288258124562063,0.00884577346296242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.164035e+01	4.666543e+00	1.852175e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.218039e+01	2.081892e+00	7.479779e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.185879e+01	1.228532e+00	4.283949e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.493632e+01	7.315615e-01	2.436198e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.438515e+00	3.656565e-01	1.008576e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.714838e+00	1.378094e-01	4.134544e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.819516e+00	1.135130e-01	1.768391e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.121780e+00	2.137647e-01	5.062338e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.814802e+00	4.328437e-01	8.906978e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.273587e+00	5.768129e-01	1.417192e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.481383e+00	4.955870e-01	1.586395e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.502417e-02	3.291904e-02	1.328583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.34969513885716963,0.05212653247900062,0.013551087520779104
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.236666e-01	3.411998e-02	2.804598e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.036984e+00	2.746816e-01	1.385101e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.330181e+00	2.564603e-01	5.167620e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.347564e+00	6.362493e-01	5.466822e-03
4.150000e-01	3.500000e-02	3.500000e-02	2.576270e+00	9.422322e-01	1.993076e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.543045e+00	6.878908e-01	2.185561e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.557830e-01	3.670626e-01	1.421258e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.803552e-02	3.183481e-02	1.512165e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.20687888387788755,0.04309041039275466,0.008103506428794371
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.373054e+00	9.212255e-02	1.346167e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.271213e+00	2.296017e-01	8.932839e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.880916e+00	8.458817e-01	5.670307e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.431521e+00	9.490937e-01	8.141659e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.220483e+00	5.008698e-01	1.117663e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.842984e-01	2.390460e-01	8.431081e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.275754e-01	9.968070e-02	5.021963e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.371346e-02	6.933418e-03	5.027334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.1397245625870203,0.04484409219947805,0.010028778899154128
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.634299e+00	2.135256e-01	3.782370e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.830731e+00	2.864283e-01	1.056596e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.241637e+00	1.737182e+00	6.707451e-03
1.775000e-01	2.750000e-02	2.750000e-02	2.592305e+00	1.233466e+00	1.395469e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.106678e-01	5.628923e-02	2.085667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.34231692427974064,0.053257200250601044,0.012008982374922483
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.716441e-02	5.270980e-03	7.720418e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.734325e-01	4.400298e-02	4.261872e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.606414e-01	1.382701e-01	9.769404e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.475832e+00	2.373841e-01	1.299437e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.360307e+00	2.720210e-01	1.126787e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.025990e+00	2.151633e-01	5.466521e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.303715e+00	9.174147e-02	6.252247e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.195731e+00	5.562061e-01	3.129082e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.846890e+00	7.800204e-01	1.288279e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.303725e+00	7.967169e-01	1.767591e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.664608e+00	6.538818e-01	1.758244e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.122345e+00	4.871335e-01	1.437348e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.416205e-01	3.006224e-01	9.566477e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.625786e-02	2.988562e-02	9.347629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.21184843701270645,0.04374674298920794,0.0076478267992536875
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.787832e-02	1.254996e-02	2.693604e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.169230e-01	6.340141e-02	1.148507e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.350973e+00	1.416979e-01	2.047915e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.370458e+00	2.074111e-01	2.413254e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.331705e+00	2.366229e-01	1.971383e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.954292e+00	2.130976e-01	1.036397e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.127019e+00	1.515866e-01	3.013459e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.938850e+00	5.077574e-01	1.985929e-03
2.025000e-01	1.750000e-02	1.750000e-02	3.406228e+00	8.093138e-01	5.828010e-03
2.400000e-01	2.000000e-02	2.000000e-02	2.738103e+00	8.527357e-01	6.306361e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.035975e+00	7.389959e-01	9.309379e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.360789e+00	5.109378e-01	9.630336e-02
3.935000e-01	3.150000e-02	3.150000e-02	8.421543e-01	3.353881e-01	8.296438e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.387536e-01	1.832016e-01	5.803127e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.731782e-02	1.737919e-02	6.586810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.12898160843599088,0.03982802599732917,0.007040146647297935
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.055446e-01	4.300485e-02	1.764744e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.607081e+00	1.274454e-01	3.910412e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.285839e+00	2.355054e-01	5.306213e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.025410e+00	3.131628e-01	4.782499e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.283843e+00	3.239870e-01	2.994832e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.817714e+00	2.627950e-01	9.886151e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.532459e+00	7.670935e-01	4.622733e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.505040e+00	1.484716e+00	5.462243e-03
1.360000e-01	1.600000e-02	1.600000e-02	4.134277e+00	1.525048e+00	6.608112e-02
1.700000e-01	1.800000e-02	1.800000e-02	2.792402e+00	1.195236e+00	1.269160e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.684852e+00	7.738435e-01	1.459417e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.842600e-02	4.122119e-02	1.230643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.30919872211659216,0.0529685516482829,0.01854922052310759
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.988431e-01	1.378257e-01	4.400417e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.804227e+00	3.812160e-01	1.185341e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.643849e+00	1.524749e-01	4.435658e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.631185e+00	3.486780e-01	2.006419e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.263104e+00	6.803950e-01	1.884738e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.533803e+00	6.163961e-01	2.076038e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.228513e-01	3.706984e-01	1.483325e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.539984e-01	1.778764e-01	8.170068e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.122979e-02	1.200954e-02	6.411504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1678154610628517,0.03860572558710659,0.01171655259019902
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.751890e+00	3.935598e-01	1.799953e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.505729e+00	5.834599e-01	2.497966e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.012137e+00	1.917866e-01	7.197882e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.657931e+00	1.896476e-01	1.771913e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.309857e+00	4.502435e-01	6.038763e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.711819e+00	5.696570e-01	9.924417e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.673328e-01	3.606273e-01	1.011973e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.909091e-01	1.893525e-01	7.617827e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.298325e-02	1.923069e-02	1.136165e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.08611974531811344,0.029399921619410962,0.01015837175110923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.375006e+01	5.871146e+00	3.032675e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.452462e+01	1.419579e+00	5.722659e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.373019e+00	2.215189e-01	5.513153e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.269868e+00	2.274886e-01	1.191774e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.700806e+00	4.656247e-01	5.398363e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.176509e+00	7.039603e-01	1.141319e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.338832e+00	5.608403e-01	1.492895e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.439225e-02	3.218597e-02	1.580348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.3028760331045427,0.052280454376726626,0.015365705352243797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.762144e-01	9.368550e-02	4.885198e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.518963e-01	2.158696e-01	8.296137e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.466165e+00	2.788256e-01	1.009160e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.967451e+00	3.009163e-01	9.797673e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.367221e+00	2.430334e-01	7.093142e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.563905e+00	1.260013e-01	3.268519e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.578979e+00	1.037729e-01	2.129619e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.485641e+00	2.970159e-01	1.543608e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.284350e+00	5.003125e-01	1.294308e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.979061e+00	6.012756e-01	1.636087e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.516794e+00	5.394629e-01	1.634782e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.012658e+00	4.105371e-01	1.330841e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.825356e-01	2.621714e-01	9.055267e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.321442e-02	2.744395e-02	9.255384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.17437708599306057,0.03876204279570031,0.01009858558756152
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.092908e+00	3.862446e-01	1.891027e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.682580e+00	5.133348e-01	2.405565e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.272059e+00	5.046669e-01	2.164677e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.960480e+00	3.837840e-01	1.591602e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.126282e+00	2.258761e-01	9.317044e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.285003e+00	8.719551e-02	4.045257e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.706509e+00	1.017809e-01	2.234154e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.427367e+00	2.028111e-01	1.209144e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.213153e+00	4.025867e-01	5.979205e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.784589e+00	5.061931e-01	8.557975e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.192406e+00	4.033414e-01	9.039657e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.629072e-01	2.443813e-01	7.368104e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.325586e-02	2.723934e-02	1.016028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.09812387935026023,0.033088490216080374,0.008914149715549768
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.264585e+01	5.122404e+00	2.652430e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.111104e+01	1.793572e+00	8.393846e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.973089e+01	9.804502e-01	4.519343e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.254701e+01	5.010496e-01	2.048330e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.397890e+00	2.152086e-01	8.203956e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.640919e+00	9.137841e-02	4.802704e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.320760e+00	8.147783e-02	2.193130e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.918904e+00	1.868111e-01	2.883611e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.839427e+00	4.835247e-01	6.238082e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.437215e+00	6.816886e-01	1.118857e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.700415e+00	6.364175e-01	1.393750e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.556038e-02	4.509611e-02	1.436426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.3155250165133655,0.047560878398445194,0.012652034280774438
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.276629e-01	5.325791e-02	4.190457e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.981699e+00	3.241810e-01	1.251688e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.554884e+00	1.936253e-01	2.310381e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.886153e+00	8.190596e-01	1.274560e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.940682e+00	7.573719e-01	2.073550e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.093629e+00	4.582595e-01	1.642933e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.350627e-01	2.476266e-01	9.944926e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.120540e-02	2.209950e-02	1.115483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.1808701674508761,0.03771444391173867,0.007638557048310096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.253093e+00	1.273978e-01	1.569660e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.809252e+00	4.112161e-01	4.305139e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.289094e+00	9.851608e-01	7.309125e-03
2.675000e-01	3.750000e-02	3.750000e-02	1.784578e+00	6.733194e-01	9.708243e-02
3.425000e-01	3.750000e-02	3.750000e-02	9.120799e-01	3.363634e-01	9.140180e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.587030e-01	1.733828e-01	6.613826e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.862827e-01	7.597434e-02	4.064789e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.192889e-02	5.924316e-03	4.363041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.11816658644168572,0.035972188684248715,0.00894166313061677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.341322e+00	2.735003e-01	4.065211e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.566180e+00	9.030994e-01	4.848340e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.341324e+00	1.653458e+00	3.911713e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.850772e+00	8.162829e-01	1.404455e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.555325e-02	4.024878e-02	1.742948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.31291662195395026,0.04904671780279263,0.011920558307821683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.503628e-02	9.656099e-03	9.825597e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.004176e-01	8.165070e-02	6.234822e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.119282e+00	2.228192e-01	1.306478e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.237326e+00	3.067620e-01	1.363766e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.129402e+00	2.603545e-01	7.692079e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.485131e+00	1.224570e-01	1.075607e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.318530e+00	4.797609e-01	2.634853e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.923577e+00	7.353078e-01	1.195542e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.398384e+00	7.732645e-01	1.681056e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.815993e+00	6.481354e-01	1.722420e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.270624e+00	5.017094e-01	1.492104e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.280190e-01	3.529012e-01	1.129867e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.586281e-01	2.093825e-01	7.223778e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.940542e-02	2.032401e-02	6.908895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.18782582618949048,0.038977227613886806,0.007276210981287945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.465022e-01	1.935528e-02	3.982484e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.995367e-01	1.110005e-01	1.853150e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.378263e+00	2.208251e-01	2.837148e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.707341e+00	2.771470e-01	2.478305e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.494898e+00	2.532372e-01	1.395682e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.710389e+00	1.809535e-01	3.156843e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.337148e+00	4.772190e-01	1.271630e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.695143e+00	7.912682e-01	1.755164e-03
2.025000e-01	1.750000e-02	1.750000e-02	2.951118e+00	8.513203e-01	5.139909e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.234664e+00	7.307127e-01	8.221422e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.593468e+00	5.617679e-01	9.138513e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.057674e+00	3.859096e-01	8.515493e-02
3.935000e-01	3.150000e-02	3.150000e-02	6.492909e-01	2.478466e-01	6.945938e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.393642e-01	1.327359e-01	4.809102e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.868286e-02	1.295012e-02	5.394735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.11060887997834384,0.03352766993304994,0.0065119798660109585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.700496e-01	6.422759e-02	2.525087e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.621665e+00	1.989807e-01	5.582103e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.031024e+00	3.326051e-01	6.518385e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.103431e+00	3.949948e-01	4.592970e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.012582e+00	3.512121e-01	1.836796e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.724989e+00	4.317510e-01	2.300816e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.493274e+00	1.468506e+00	5.952578e-03
1.062500e-01	1.375000e-02	1.375000e-02	4.901875e+00	1.600799e+00	2.591156e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.372022e+00	1.299973e+00	9.964534e-02
1.700000e-01	1.800000e-02	1.800000e-02	2.147817e+00	8.893301e-01	1.324674e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.274041e+00	5.679795e-01	1.343573e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.907726e-02	2.998826e-02	1.046978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.27775154007105834,0.04648243003591879,0.01790739149392656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.867166e-01	2.000668e-01	5.677662e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.492075e+00	4.151517e-01	1.125426e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.844689e+00	5.572027e-02	1.892587e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.472437e+00	5.022666e-01	1.745709e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.861059e+00	5.827833e-01	2.004834e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.143494e+00	4.347194e-01	1.664126e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.058924e-01	2.564475e-01	1.074436e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.574413e-01	1.262173e-01	6.040359e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.609631e-02	9.083965e-03	4.964469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.14584339956482636,0.03220551977975605,0.010928971812297433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.943702e+00	6.290807e-01	2.542126e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.122234e+00	6.169746e-01	2.303058e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.794395e+00	7.818107e-02	2.240752e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.488607e+00	3.414441e-01	1.554790e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.086129e+00	4.578161e-01	8.578134e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.359365e+00	4.186323e-01	9.804439e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.606734e-01	2.570440e-01	8.323765e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.999829e-01	1.433170e-01	6.123818e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.666256e-02	1.558712e-02	9.622954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.07283775259256675,0.023222410523267956,0.00904894117171784
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.092704e+02	7.479445e+00	3.264679e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.345267e+01	1.009478e+00	2.714669e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.448870e+00	2.817657e-01	2.904494e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.109984e+00	2.620481e-01	6.779578e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.432788e+00	4.178206e-01	7.646219e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.789337e+00	5.550745e-01	1.225987e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.059073e+00	4.076566e-01	1.327259e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.357930e-02	2.516902e-02	1.331426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.27354378237036114,0.04642210069309885,0.015468391182271835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.489369e-01	1.528182e-01	6.064349e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.390103e+00	3.141458e-01	1.034360e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.096451e+00	3.673290e-01	1.091490e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.596029e+00	3.191512e-01	8.490429e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.811807e+00	1.795896e-01	4.325704e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.765371e+00	8.883163e-02	1.894962e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.571860e+00	2.630486e-01	2.126119e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.342648e+00	4.080805e-01	1.406035e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.033017e+00	5.174975e-01	1.606546e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.629158e+00	4.978297e-01	1.635227e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.190451e+00	4.140443e-01	1.421938e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.706147e-01	3.058006e-01	1.080915e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.243483e-01	1.847542e-01	6.923616e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.814707e-02	1.907831e-02	6.900767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.1507359188290438,0.032113526871002024,0.009450334061484406
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.032739e+00	5.837172e-01	2.479380e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.202446e+00	7.087515e-01	2.711336e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.984936e+00	5.565053e-01	1.958772e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.680020e+00	3.328130e-01	1.114560e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.225714e+00	1.434889e-01	5.315143e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.117156e+00	7.282914e-02	2.248712e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.554651e+00	1.969228e-01	1.934067e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.316216e+00	2.831607e-01	8.227551e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.994221e+00	4.044184e-01	7.547168e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.475956e+00	4.031329e-01	8.599685e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.474206e-01	2.995172e-01	8.017627e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.251489e-01	1.833373e-01	6.256216e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.947830e-02	2.031172e-02	8.294236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.08161394656170023,0.026234328642551784,0.00818721476833667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.025327e+02	6.307464e+00	2.801768e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.365452e+01	1.577786e+00	6.042049e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.905113e+01	6.879635e-01	2.456774e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.121295e+01	2.972052e-01	9.900208e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.772205e+00	1.277639e-01	5.234716e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.449487e+00	1.263820e-01	2.898022e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.191879e+00	1.092417e-01	1.310379e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.756469e+00	2.318578e-01	9.392992e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.553403e+00	4.318317e-01	8.060504e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.084787e+00	5.808722e-01	1.200249e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.379969e+00	4.976816e-01	1.342840e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.493934e-02	3.435630e-02	1.259851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2836390592332207,0.04148223668961734,0.012104548282596439
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.383897e-01	7.928576e-02	5.423896e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.753837e+00	3.384339e-01	8.221077e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.379723e+00	5.193920e-01	4.258376e-04
3.500000e-01	3.000000e-02	3.000000e-02	2.368206e+00	7.495089e-01	1.893502e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.463650e+00	5.385350e-01	1.886856e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.038718e-01	3.137995e-01	1.287970e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.746072e-01	1.648909e-01	7.546918e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.571897e-02	1.327096e-02	8.097556e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.15732812685492636,0.030034667028574213,0.007297494509740432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.257609e+00	1.646184e-01	1.496453e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.766570e+00	7.678096e-01	2.922303e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.645587e+00	8.245963e-01	6.016574e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.351906e+00	4.420540e-01	9.834603e-02
3.425000e-01	3.750000e-02	3.750000e-02	7.099903e-01	2.328710e-01	7.865751e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.612134e-01	1.198634e-01	5.536480e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.420101e-01	5.462159e-02	3.507698e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.163479e-03	4.003381e-03	3.455772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09862244102519202,0.026756327462918658,0.008323336290305405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.271059e+00	3.433399e-01	3.820649e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.646313e+00	1.611281e+00	2.977465e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.415269e+00	1.289427e+00	9.228927e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.376994e+00	5.238395e-01	1.377813e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.282230e-02	2.644317e-02	1.525809e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.28543378951213955,0.04302495006574525,0.012017302930352747
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.082649e-02	1.779605e-02	1.240461e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.145651e-01	1.456379e-01	8.671945e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.773397e+00	3.184947e-01	1.503433e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.092382e+00	3.409962e-01	1.132217e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.679471e+00	1.907397e-01	2.988400e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.610285e+00	4.086694e-01	9.632812e-05
2.900000e-01	2.000000e-02	2.000000e-02	3.155428e+00	7.302523e-01	1.156883e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.536150e+00	7.363794e-01	1.706380e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.964226e+00	6.299281e-01	1.779865e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.427586e+00	4.965681e-01	1.590015e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.574111e-01	3.489070e-01	1.252352e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.115291e-01	2.372713e-01	9.180722e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.261204e-01	1.412451e-01	5.738974e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.493758e-02	1.219595e-02	4.972221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.16557822288898078,0.03264350034822888,0.00704442185443982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.712879e-01	3.438140e-02	6.053911e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.813417e+00	1.886821e-01	2.751124e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.774483e+00	3.113579e-01	3.195778e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.117252e+00	3.208406e-01	1.916711e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.440600e+00	2.378784e-01	5.493519e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.984551e+00	4.602448e-01	5.413615e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.209392e+00	8.488834e-01	1.552833e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.330991e+00	8.832780e-01	4.216525e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.483661e+00	7.219838e-01	7.754780e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.796862e+00	5.526289e-01	9.105468e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.252998e+00	4.016746e-01	8.766349e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.165178e-01	2.673479e-01	7.505926e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.023589e-01	1.649380e-01	6.050897e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.617810e-01	9.703913e-02	4.219582e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.000065e-02	8.299679e-03	4.427003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.09358537293966193,0.026440631983157145,0.006227112940645874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.201234e+00	1.032535e-01	3.620567e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.992147e+00	2.969157e-01	7.392274e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.343035e+00	4.611472e-01	6.990037e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.385719e+00	4.751383e-01	3.495469e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.537490e+00	3.603385e-01	7.795643e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.113593e+00	1.405379e+00	7.076811e-03
8.125000e-02	1.125000e-02	1.125000e-02	6.118928e+00	1.769859e+00	3.138166e-03
1.062500e-01	1.375000e-02	1.375000e-02	4.157634e+00	1.416638e+00	7.647463e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.698829e+00	9.997392e-01	1.218473e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.644625e+00	6.170838e-01	1.329862e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.561751e-01	3.777935e-01	1.257331e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.163189e-02	1.961456e-02	9.248587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.2507662513397798,0.03995767984219373,0.017177531816744973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.050582e+00	2.628974e-01	6.995231e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.003234e+00	3.948498e-01	9.432451e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.873409e+00	2.844058e-01	1.751367e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.312226e+00	5.536203e-01	1.962537e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.535488e+00	4.632091e-01	1.919881e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.801134e-01	3.068725e-01	1.369884e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.439947e-01	1.803898e-01	8.385100e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.725365e-01	7.943876e-02	4.654304e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.519535e-03	5.409628e-03	3.399717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.12720418273801246,0.025805561861386647,0.010272702237526882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.693561e+00	8.839007e-01	3.100713e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.832658e+00	5.448127e-01	1.586240e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.434007e+00	1.608998e-01	6.508630e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.451740e+00	3.931237e-01	1.410460e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.888836e+00	4.125148e-01	1.000605e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.115591e+00	3.023447e-01	9.390168e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.194661e-01	1.868947e-01	7.277187e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.197354e-01	1.031840e-01	5.247523e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.737784e-02	1.114042e-02	8.138168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.060612128710874985,0.017152470702487786,0.008337494659389294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.404702e+02	8.506367e+00	3.211045e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.037281e+01	6.308325e-01	6.569235e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.193239e+00	4.170034e-01	1.802299e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.060835e+00	2.554379e-01	3.630215e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.220382e+00	3.652424e-01	9.153767e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.516690e+00	4.266697e-01	1.253504e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.587735e-01	2.915329e-01	1.231032e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.001496e-02	1.761825e-02	1.176861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.24764706117051397,0.03972823570598735,0.015434870634493086
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.648801e-01	2.247827e-01	7.240861e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.902941e+00	4.302354e-01	1.199291e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.703639e+00	4.158320e-01	1.065427e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.082815e+00	2.722372e-01	6.344878e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.092346e+00	8.333324e-02	1.712381e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.847083e+00	2.752945e-01	1.525317e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.522565e+00	3.924796e-01	1.781597e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.209210e+00	4.658623e-01	1.663016e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.765822e+00	4.523172e-01	1.683831e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.347314e+00	3.860542e-01	1.528323e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.324337e-01	3.079997e-01	1.228892e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.783700e-01	2.077114e-01	8.888372e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.083974e-01	1.276730e-01	5.541456e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.419039e-02	1.139707e-02	4.976125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.13127305964910196,0.025533569489008978,0.008957202570670453
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.448639e+00	8.088673e-01	2.962317e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.501681e+00	8.384724e-01	2.819785e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.971161e+00	5.239610e-01	1.549970e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.829878e+00	2.486236e-01	6.545687e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.031918e+00	6.587178e-02	1.636763e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.985320e+00	1.691683e-01	1.456723e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.518649e+00	2.598060e-01	1.334503e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.262772e+00	3.656677e-01	7.682206e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.774867e+00	3.416869e-01	8.393871e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.244581e+00	3.161598e-01	8.520544e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.616633e-01	2.164429e-01	7.208406e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.148279e-01	1.261806e-01	5.473346e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.720682e-02	1.416380e-02	7.072752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06701259614483047,0.019214474000054736,0.007653635385023519
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.302504e+02	7.132841e+00	2.692226e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.210948e+01	1.191459e+00	3.470823e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.712552e+01	4.402235e-01	1.145843e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.054932e+01	2.015946e-01	4.473570e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.580549e+00	1.984001e-01	3.235117e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.411425e+00	2.026120e-01	1.634112e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.158372e+00	1.846756e-01	5.452113e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.614797e+00	2.413355e-01	1.024771e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.308990e+00	3.822327e-01	9.490279e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.788959e+00	4.644503e-01	1.283747e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.112890e+00	3.585259e-01	1.286381e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.586053e-02	2.372224e-02	1.133003e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2615933096484061,0.03738618391968859,0.01179006437404384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.079537e+00	1.038258e-01	6.102358e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.044121e+00	3.357664e-01	6.020447e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.054588e+00	5.910576e-01	6.086279e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.995350e+00	6.308937e-01	1.956266e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.204784e+00	4.184298e-01	1.638971e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.699589e-01	2.515481e-01	1.100373e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.935552e-01	1.203742e-01	6.331817e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.860006e-02	9.432182e-03	6.761300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.14300066790339305,0.02462694659382547,0.00710080837122537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.043868e+00	1.882426e-01	1.296757e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.333082e+00	6.950557e-01	1.531792e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.227777e+00	6.637774e-01	8.174823e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.132150e+00	3.274551e-01	8.982819e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.282227e-01	1.912207e-01	7.160526e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.112290e-01	9.308056e-02	4.935835e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.192005e-01	4.469647e-02	3.211629e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.553723e-03	2.974324e-03	3.250650e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08760548366749067,0.0213379354416926,0.007908236212780154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.860857e+00	3.911393e-01	3.363192e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.070747e+00	1.812985e+00	1.020004e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.811020e+00	9.745443e-01	1.137888e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.157277e+00	3.826565e-01	1.285894e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.259858e-02	2.027853e-02	1.399952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.26669093023617574,0.039025934232552156,0.01201909251111749
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.920427e-02	2.449913e-02	1.617037e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.831461e-01	2.099594e-01	1.082487e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.465085e+00	3.936105e-01	1.506134e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.661149e+00	3.110605e-01	7.884368e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.922920e+00	1.409816e-01	6.865629e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.479879e+00	5.744708e-01	7.206121e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.822367e+00	6.816374e-01	1.545171e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.194726e+00	6.308450e-01	1.766467e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.677606e+00	5.201279e-01	1.711138e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.205197e+00	4.019505e-01	1.435833e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.099386e-01	2.798117e-01	1.113407e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.038544e-01	1.999026e-01	8.065697e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.517742e-01	1.033824e-01	4.785086e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.821304e-02	8.501817e-03	4.141101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.15170736087893588,0.02875773619515029,0.006908274992598551
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.161898e-01	4.863984e-02	9.150936e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.833056e+00	2.695221e-01	3.469122e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.150033e+00	3.823449e-01	2.844298e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.989669e+00	3.206819e-01	1.190925e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.770367e+00	2.971483e-01	2.671631e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.863875e+00	7.426734e-01	2.504334e-03
1.385000e-01	1.350000e-02	1.350000e-02	3.905387e+00	8.747729e-01	1.474940e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.912782e+00	7.345992e-01	6.133124e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.163241e+00	6.332412e-01	8.563690e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.555652e+00	4.511340e-01	9.036364e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.059919e+00	3.001979e-01	8.128848e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.166989e-01	2.147339e-01	7.147223e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.320260e-01	1.377441e-01	5.475901e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.169570e-01	7.179541e-02	3.793865e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.615950e-02	6.494790e-03	4.044006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.08343986341193065,0.02210358455055768,0.006010118309873927
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.663261e+00	1.401182e-01	4.600757e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.658582e+00	4.074260e-01	8.909763e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.445670e+00	5.632470e-01	6.807891e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.113183e+01	5.187091e-01	2.130012e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.026081e+01	9.127028e-01	3.223109e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.947237e+00	1.860057e+00	4.405486e-03
8.125000e-02	1.125000e-02	1.125000e-02	5.501874e+00	1.682684e+00	2.749732e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.598752e+00	1.195442e+00	9.760907e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.247165e+00	7.413046e-01	1.261485e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.389300e+00	4.866093e-01	1.300502e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.136148e-01	2.943702e-01	1.204716e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.310412e-02	1.415682e-02	8.444639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.23381542079204984,0.035956097562040684,0.016370536018677745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.402425e+00	3.060045e-01	8.052298e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.214136e+00	3.361325e-01	7.357915e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.839266e+00	4.223133e-01	1.932969e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.144806e+00	5.161642e-01	1.984142e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.332150e+00	3.899394e-01	1.732289e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.547270e-01	2.538576e-01	1.192361e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.629529e-01	1.372282e-01	7.188449e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.309920e-01	6.099746e-02	3.993013e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.595985e-03	3.493941e-03	2.682998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11704986261209147,0.0221013727242899,0.009769674690887686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.019399e+01	1.056526e+00	3.653186e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.569433e+00	4.212682e-01	9.845055e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.214329e+00	2.788008e-01	7.274179e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.421084e+00	3.778862e-01	1.580495e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.770233e+00	3.773865e-01	1.018419e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.866664e-01	2.419774e-01	8.607729e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.553233e-01	1.535298e-01	6.684987e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.792808e-01	8.095688e-02	4.724876e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.290904e-02	9.133535e-03	7.557984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.05447326960048412,0.01390782039509552,0.007828279832244892
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.580067e+02	8.668415e+00	3.173110e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.800138e+01	6.969895e-01	2.669855e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.201630e+00	5.099693e-01	7.525656e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.033849e+00	2.362912e-01	3.384355e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.107501e+00	3.303342e-01	9.512428e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.368826e+00	3.434938e-01	1.233962e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.675898e-01	2.396461e-01	1.147935e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.325760e-02	1.383183e-02	1.087533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.23134410177009104,0.03563410549130086,0.0151980628857796
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.880814e-01	2.813731e-01	8.057741e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.407029e+00	4.954862e-01	1.203028e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.122949e+00	4.075252e-01	9.597798e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.351846e+00	2.068424e-01	4.139220e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.139816e+00	1.103842e-01	1.278822e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.783812e+00	3.412772e-01	1.875797e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.431237e+00	4.302131e-01	1.711577e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.031365e+00	4.192157e-01	1.688562e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.597941e+00	4.034183e-01	1.637171e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.176907e+00	3.317374e-01	1.421180e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.092332e-01	2.483245e-01	1.110382e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.922333e-01	1.805302e-01	7.946447e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.410205e-01	9.339576e-02	4.671957e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.801493e-02	8.136087e-03	4.096904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.12024527290089052,0.021821304325360696,0.008652334602851502
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.782886e+00	1.002829e+00	3.335654e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.096079e+01	8.702161e-01	2.910085e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.248692e+00	4.455492e-01	1.046888e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.548229e+00	1.664218e-01	3.327794e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.783243e+00	1.014337e-01	1.365792e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.888823e+00	2.031295e-01	1.235518e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.492362e+00	3.042959e-01	9.073786e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.135878e+00	3.114891e-01	1.009701e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.654746e+00	3.346681e-01	8.648821e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.111117e+00	2.535883e-01	8.225973e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.798365e-01	1.708473e-01	6.869965e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.644458e-01	1.123782e-01	5.055266e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.042618e-02	1.054879e-02	6.463494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05925135895248802,0.01506836599702463,0.007197854402554757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.484357e+02	7.362648e+00	2.471878e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.880516e+01	8.728605e-01	2.237783e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.602083e+01	3.232171e-01	6.472615e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.008988e+01	2.349063e-01	4.844034e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.620771e+00	3.260880e-01	1.054232e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.349547e+00	2.412737e-01	8.851228e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.085892e+00	1.651032e-01	4.340196e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.484389e+00	2.060507e-01	7.365862e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.177797e+00	3.692847e-01	1.013814e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.605739e+00	3.649552e-01	1.283233e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.978168e-01	3.095938e-01	1.272301e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.586182e-02	1.738217e-02	1.035776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.23936931204735565,0.033446605832352955,0.011607137103158388
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.543818e+00	1.342830e-01	6.302844e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.978745e+00	4.142966e-01	4.715484e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.676962e+00	5.882963e-01	1.215788e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.672298e+00	5.060316e-01	1.839124e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.015865e+00	3.349892e-01	1.435031e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.484187e-01	2.002272e-01	9.453256e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.348805e-01	9.795961e-02	5.620081e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.362106e-02	7.032091e-03	5.562640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.13059169907813878,0.020437636121669794,0.0069170338774779405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.801631e+00	2.081773e-01	1.091710e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.751273e+00	6.560808e-01	1.164315e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.863110e+00	4.926445e-01	8.889227e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.006260e+00	2.788918e-01	8.509910e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.390669e-01	1.460911e-01	6.357597e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.764823e-01	8.208034e-02	4.628316e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.037156e-01	4.159940e-02	3.022822e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.105833e-03	2.352795e-03	2.970987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07851586589331888,0.017591762503095743,0.007628899303620235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.051481e+01	4.355334e-01	2.734105e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.038013e+00	1.551951e+00	2.011531e-03
1.200000e-01	3.000000e-02	3.000000e-02	2.357086e+00	7.343965e-01	1.226626e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.006270e+00	3.010983e-01	1.181620e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.524374e-02	1.761383e-02	1.318647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.24806584308299887,0.03556411719450045,0.011931638655723636
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.795553e-02	3.695302e-02	2.135265e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.253203e+00	3.008551e-01	1.333102e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.265216e+00	4.299252e-01	1.408954e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.121824e+00	2.283852e-01	3.783655e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.835295e+00	3.999461e-01	1.260313e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.180231e+00	6.461457e-01	1.246469e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.509697e+00	6.497134e-01	1.679186e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.883873e+00	5.395704e-01	1.696718e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.445653e+00	4.404621e-01	1.569691e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.015132e+00	3.153331e-01	1.289584e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.665657e-01	2.213418e-01	9.786510e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.042979e-01	1.491540e-01	7.019519e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.031476e-01	8.178520e-02	4.252541e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.325583e-02	5.491905e-03	3.375397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.1384004297161604,0.025231123180141687,0.006808545637889629
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.761002e-01	8.265595e-02	1.378115e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.383917e+00	3.811666e-01	3.883753e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.595846e+00	4.256755e-01	2.169474e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.599149e+00	2.804197e-01	5.610164e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.691462e+00	5.842945e-01	5.402286e-03
1.125000e-01	1.250000e-02	1.250000e-02	4.514869e+00	8.237683e-01	9.263712e-04
1.385000e-01	1.350000e-02	1.350000e-02	3.462575e+00	7.983631e-01	4.359602e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.551903e+00	6.536279e-01	7.505311e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.878801e+00	5.217460e-01	8.820466e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.329673e+00	3.391915e-01	8.600581e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.269380e-01	2.569881e-01	7.775261e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.106409e-01	1.695302e-01	6.476443e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.721308e-01	1.052528e-01	5.121776e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.917466e-01	6.407217e-02	3.709202e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.278462e-02	4.423042e-03	3.570785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.07449243149129292,0.01886060075220266,0.0058607787653183335
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.418453e+00	1.991065e-01	6.262237e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.169798e+00	5.636643e-01	1.001990e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.235735e+01	6.791974e-01	5.619341e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.260248e+01	5.221174e-01	1.258614e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.026814e+01	1.516578e+00	5.891714e-03
6.000000e-02	1.000000e-02	1.000000e-02	7.395878e+00	2.015652e+00	7.514303e-04
8.125000e-02	1.125000e-02	1.125000e-02	4.748374e+00	1.390133e+00	6.556907e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.026691e+00	9.253227e-01	1.108529e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.935571e+00	6.227024e-01	1.275864e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.184538e+00	3.682505e-01	1.224160e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.038455e-01	2.376467e-01	1.151638e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.692003e-02	1.108492e-02	7.892311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.2181810881479259,0.03390180583026675,0.015684966911919174
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.846345e+00	3.520001e-01	9.226421e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.256295e+00	2.542425e-01	5.284726e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.769220e+00	4.652495e-01	1.619785e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.966251e+00	4.702245e-01	1.916085e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.187791e+00	3.473353e-01	1.588856e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.417521e-01	2.086854e-01	1.051043e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.986442e-01	1.130528e-01	6.370515e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.022323e-01	4.968881e-02	3.498041e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.442617e-03	2.270992e-03	2.075740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10847343628784371,0.020161451090517063,0.009358433959356302
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.296030e+01	1.209654e+00	4.133598e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.833835e+00	3.020872e-01	5.388577e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.073808e+00	2.711224e-01	3.405188e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.408847e+00	3.829525e-01	1.184455e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.633215e+00	3.239989e-01	9.927697e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.118509e-01	2.213556e-01	8.224158e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.904015e-01	1.251541e-01	6.092629e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.498301e-01	7.284047e-02	4.464195e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.940994e-02	8.150491e-03	7.050287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04987921359785223,0.012464217822623733,0.007451371480166891
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.706023e+02	8.547752e+00	2.968170e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.673728e+01	9.614040e-01	9.814020e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.180481e+00	4.396630e-01	3.957266e-03
4.250000e-02	1.750000e-02	1.750000e-02	2.970477e+00	1.926117e-01	3.714089e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.006405e+00	3.034369e-01	9.958802e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.270646e+00	3.011780e-01	1.194840e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.893495e-01	2.037977e-01	1.067334e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.849881e-02	1.248738e-02	1.028045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.21605144276472843,0.03278361919527123,0.014805036449464543
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.276653e+00	3.462109e-01	9.138430e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.934117e+00	5.485232e-01	1.306814e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.503418e+00	3.538109e-01	8.252309e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.475223e+00	1.030316e-01	1.634147e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.080451e+00	2.305731e-01	1.327902e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.730006e+00	4.306174e-01	1.359985e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.338029e+00	4.463429e-01	1.590571e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.889902e+00	4.141882e-01	1.681081e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.418302e+00	3.332023e-01	1.527782e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.038417e+00	2.792776e-01	1.295096e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.936865e-01	2.117749e-01	1.014248e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.002782e-01	1.347884e-01	6.948182e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.981486e-01	7.547549e-02	4.180293e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.305201e-02	5.346559e-03	3.343165e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.11049378839051627,0.019203046160922513,0.008347204344067008
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.282912e+01	1.221361e+00	4.008246e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.196454e+01	8.335666e-01	2.469484e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.889575e+00	3.190511e-01	6.665022e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.064263e+00	9.781609e-02	1.048121e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.609585e+00	1.935881e-01	3.804620e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.828281e+00	2.112328e-01	7.286929e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.442760e+00	2.904131e-01	1.015149e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.062361e+00	3.283748e-01	8.473309e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.530697e+00	2.882716e-01	8.647151e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.000895e+00	2.253974e-01	7.890551e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.991976e-01	1.408734e-01	6.442155e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.191920e-01	9.010180e-02	4.848834e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.538239e-02	7.994796e-03	5.902364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.05319855805750033,0.012769222112520726,0.006910585748226436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.626503e+02	7.407463e+00	2.485400e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.671149e+01	9.867900e-01	5.263837e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.558276e+01	4.330691e-01	3.286650e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.885904e+00	2.923421e-01	4.854037e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.539157e+00	3.661740e-01	3.770363e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.299999e+00	1.773530e-01	3.284939e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.991511e+00	1.342613e-01	4.994061e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.357563e+00	1.797968e-01	1.624714e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.041615e+00	3.245504e-01	1.077261e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.477143e+00	3.393759e-01	1.265220e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.953611e-01	2.657551e-01	1.229228e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.852018e-02	1.404716e-02	9.807163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.21780190513405856,0.028622038320336968,0.011361951819407634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.063514e+00	1.616615e-01	5.843531e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.695696e+00	3.215898e-01	3.060053e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.279637e+00	5.465754e-01	1.553272e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.433693e+00	4.368390e-01	1.687149e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.506304e-01	2.599609e-01	1.254591e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.510603e-01	1.550284e-01	8.193251e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.842824e-01	7.633550e-02	4.977415e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.591757e-03	4.616757e-03	4.820408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11985182220391467,0.016161783948707265,0.00662869691669675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.478604e+00	2.182782e-01	8.687237e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.149846e+00	5.295564e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.626461e+00	3.954390e-01	8.769780e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.669916e-01	2.129697e-01	7.608917e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.813433e-01	1.230198e-01	5.956727e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.415733e-01	6.429896e-02	4.171622e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.420300e-02	2.663924e-02	2.818656e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.459248e-03	2.276514e-03	2.954525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.0703987913978501,0.013328057064128082,0.007165029614826457
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.200292e+01	4.560110e-01	2.071522e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.012207e+00	1.176818e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.007033e+00	5.494855e-01	1.199281e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.835621e-01	2.358630e-01	1.091503e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.817333e-02	1.328523e-02	1.212713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.22935219590530204,0.03164484218124483,0.011829677163350288
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.806761e-01	5.903269e-02	2.814268e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.986003e+00	4.129006e-01	1.545875e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.060273e+00	3.994743e-01	1.029136e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.282214e+00	1.640077e-01	7.878201e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.564794e+00	5.420475e-01	7.597663e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.830689e+00	6.179465e-01	1.524962e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.146093e+00	5.403161e-01	1.671473e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.641436e+00	4.441174e-01	1.639321e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.200834e+00	3.450727e-01	1.401645e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.619988e-01	2.591792e-01	1.144120e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.693657e-01	1.869262e-01	8.877786e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.226421e-01	1.006182e-01	6.215074e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.556472e-01	5.561311e-02	3.615652e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.417087e-03	4.182076e-03	2.821715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12550852464417778,0.02145527105928817,0.006652713101066354
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.511332e+00	1.452936e-01	1.987507e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.529127e+00	5.025792e-01	3.751215e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.671816e+00	4.056525e-01	1.278730e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.746783e+00	4.475471e-01	2.652334e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.376137e+00	8.167717e-01	2.779545e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.982911e+00	7.813042e-01	2.030322e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.028740e+00	7.134609e-01	6.560236e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.230835e+00	5.290309e-01	8.328802e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.611413e+00	3.860091e-01	8.656717e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.140688e+00	2.514914e-01	7.970124e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.044019e-01	2.123860e-01	7.270948e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.439094e-01	1.397048e-01	6.055541e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.175688e-01	7.580963e-02	5.560630e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.619711e-01	4.739731e-02	3.468709e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.032969e-02	3.789439e-03	3.278080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.0660972815399659,0.0154811431437257,0.005576805961587578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.929488e+00	3.052890e-01	8.070367e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.179775e+01	7.513276e-01	1.095605e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.547137e+01	7.714183e-01	3.949514e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.347144e+01	1.182704e+00	5.868422e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.939259e+00	2.214218e+00	1.613008e-03
6.000000e-02	1.000000e-02	1.000000e-02	6.355172e+00	1.723492e+00	7.739547e-03
8.125000e-02	1.125000e-02	1.125000e-02	4.082278e+00	1.114673e+00	9.545891e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.585014e+00	7.005060e-01	1.193572e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.624100e+00	4.437757e-01	1.229287e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.024394e+00	2.890257e-01	1.149763e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.930293e-01	1.677348e-01	1.053628e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.209938e-02	8.630872e-03	7.172100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.20264996383576706,0.03125705018163674,0.015011129289540154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.378546e+00	3.927363e-01	1.003055e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.162967e+00	1.710363e-01	3.119615e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.689881e+00	4.857597e-01	1.874814e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.801713e+00	4.493507e-01	1.839633e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.030115e+00	2.887190e-01	1.426639e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.471029e-01	1.625163e-01	9.261461e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.498409e-01	9.567238e-02	5.825505e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.110395e-02	3.145708e-02	3.213041e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.158204e-03	1.670780e-03	1.720919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.10045547142240682,0.017640665961190766,0.008874803260315423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.575246e+01	1.313719e+00	4.177491e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.972161e+00	2.941608e-01	2.047545e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.951593e+00	2.030797e-01	9.276254e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.376603e+00	3.907164e-01	1.026738e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.546890e+00	3.113449e-01	9.655199e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.094807e-01	1.711767e-01	7.503506e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.480765e-01	1.091414e-01	5.804945e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.198534e-01	6.009681e-02	4.036408e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.590922e-02	5.878937e-03	6.522848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.0452859807718366,0.009884519647152777,0.006970724000702172
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.811470e+02	8.217167e+00	2.601831e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.586183e+01	8.590683e-01	2.156951e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.160734e+00	3.875613e-01	1.237743e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.927338e+00	1.802445e-01	2.417383e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.918096e+00	2.769815e-01	1.079130e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.195525e+00	2.829042e-01	1.156711e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.082558e-01	1.635775e-01	9.830935e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.315951e-02	8.572758e-03	9.535636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.20162553776088268,0.02994341035910769,0.014502809199047922
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.684279e+00	4.186478e-01	1.027777e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.536919e+00	5.933807e-01	1.275597e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.723574e+00	2.598593e-01	6.260896e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.377497e+00	3.871253e-02	1.131329e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.011998e+00	3.229006e-01	1.533129e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.605017e+00	4.235637e-01	2.023878e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.219101e+00	4.442494e-01	1.639664e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.757490e+00	4.015009e-01	1.664404e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.272814e+00	3.003815e-01	1.445433e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.136302e-01	2.479710e-01	1.208325e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.012742e-01	1.809814e-01	9.223635e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.339783e-01	1.036889e-01	6.954676e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.552269e-01	5.468445e-02	3.635201e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.333748e-03	4.060227e-03	2.974074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.10163094340813852,0.01642517235727098,0.008007800359634012
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.676829e+01	1.447557e+00	4.435977e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.211549e+01	6.862821e-01	1.854131e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.039085e+00	2.063282e-01	3.756872e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.636011e+00	9.529604e-02	2.831013e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.444397e+00	1.765626e-01	4.766987e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.747286e+00	2.176739e-01	1.002018e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.416877e+00	3.344461e-01	8.290379e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.962659e+00	3.042413e-01	8.753507e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.408597e+00	2.511052e-01	8.575656e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.034153e-01	1.938396e-01	7.551987e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.436254e-01	1.292477e-01	6.055870e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.741841e-01	6.136614e-02	5.306078e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.123926e-02	6.785590e-03	5.500259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.047816146844597014,0.010004501751685262,0.0064653817137122
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.758577e+02	7.313617e+00	2.295724e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.451992e+01	8.423896e-01	5.394380e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.492823e+01	3.883672e-01	1.574629e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.856239e+00	5.043108e-01	1.314171e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.296278e+00	2.181040e-01	1.640168e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.316241e+00	2.831575e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	2.888336e+00	1.326540e-01	7.950155e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.273883e+00	1.624929e-01	1.241822e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.938399e+00	3.163194e-01	1.144644e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.340581e+00	2.766854e-01	1.207064e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.939380e-01	2.136572e-01	1.137630e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.226368e-02	1.019200e-02	9.056591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.20339746486168173,0.026074405988687016,0.011196801087933667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.438434e+00	1.787373e-01	5.677970e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.413080e+00	2.628037e-01	1.673885e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.040675e+00	5.000657e-01	1.620660e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.265414e+00	3.836300e-01	1.544733e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.523278e-01	2.201818e-01	1.140294e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.800175e-01	1.237633e-01	7.471913e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.580046e-01	6.893835e-02	4.872926e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.105550e-03	4.075674e-03	4.211582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.1134994801424318,0.014133153830003298,0.006434213840863928
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.871867e+00	2.220732e-01	7.490622e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.808090e+00	4.292581e-01	2.237384e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.477084e+00	3.581775e-01	8.453523e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.965165e-01	1.809851e-01	7.216523e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.454833e-01	1.098292e-01	5.521263e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.195346e-01	6.234947e-02	4.230477e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.270645e-02	2.345423e-02	2.882403e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.781735e-03	1.915832e-03	2.719657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06577731863782435,0.011628307855821196,0.007059340127476221
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.297429e+01	4.694142e-01	1.651660e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.247269e+00	8.423979e-01	3.524729e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.828414e+00	4.626167e-01	1.142920e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.995951e-01	2.022478e-01	1.041914e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.485785e-02	1.258673e-02	1.191543e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.21591587397692072,0.029838875168628848,0.011797862227637401
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.949426e-01	8.433251e-02	3.674854e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.708263e+00	4.849749e-01	1.695406e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.518668e+00	4.095877e-01	6.489036e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.142147e+00	2.545283e-01	8.428581e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.331042e+00	5.597136e-01	1.067999e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.533873e+00	5.572868e-01	1.560615e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.924310e+00	4.622538e-01	1.585640e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.473108e+00	4.263344e-01	2.921330e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.066448e+00	3.026674e-01	1.287774e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.613754e-01	2.161853e-01	1.082120e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.827638e-01	1.493285e-01	8.215312e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.776010e-01	9.139627e-02	6.122138e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.308250e-01	4.803841e-02	3.508806e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.425110e-03	4.099666e-03	2.868099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.11678520261738774,0.01982194511297959,0.00663114365411184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.392317e+00	2.106386e-01	2.664397e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.190706e+00	5.664767e-01	3.332869e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.103337e+00	4.173381e-01	8.457602e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.732356e+00	7.947648e-01	9.077789e-03
8.875000e-02	1.125000e-02	1.125000e-02	4.871872e+00	7.904875e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.615710e+00	6.466088e-01	3.901813e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.673059e+00	5.041055e-01	6.913347e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.993491e+00	4.718099e-01	8.155815e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.465869e+00	3.605789e-01	8.344545e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.069172e+00	2.441568e-01	1.931935e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.418295e-01	1.893726e-01	6.869238e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.780465e-01	1.073392e-01	6.753186e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.861851e-01	6.295444e-02	5.746564e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.472712e-01	4.561463e-02	3.127675e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.042464e-03	3.364288e-03	3.363271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.06041813494899175,0.013541592361959669,0.00557784211817345
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.782008e+00	4.252098e-01	1.069722e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.561873e+01	9.416370e-01	1.062418e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.762634e+01	7.919295e-01	2.347486e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.376130e+01	2.116017e+00	7.323203e-02
4.250000e-02	7.500000e-03	7.500000e-03	9.029779e+00	2.024584e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.540303e+00	1.312365e+00	4.683224e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.539354e+00	8.870634e-01	9.508156e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.256707e+00	5.676731e-01	1.149920e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.496320e+00	4.168832e-01	1.171750e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.382018e-01	2.752925e-01	2.959519e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.280642e-01	1.373894e-01	1.007678e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.935513e-02	6.812883e-03	7.134544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1918182133513912,0.02922870066635705,0.014432737771473803
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.751296e+00	4.103687e-01	1.041072e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.130849e+00	2.690572e-01	1.527077e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.612482e+00	4.545346e-01	2.394601e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.652294e+00	4.285226e-01	1.721888e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.319625e-01	2.546423e-01	1.325105e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.844944e-01	1.556491e-01	8.630482e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.114303e-01	7.990959e-02	5.682628e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.997848e-02	2.788792e-02	2.923550e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.514498e-03	1.377369e-03	1.366620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09535802012884562,0.0164935350366522,0.008582529003499637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.737711e+01	1.328853e+00	3.999522e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.514285e+00	2.939206e-01	6.303169e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.923067e+00	1.846174e-01	6.519385e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.328087e+00	3.663734e-01	1.741994e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.470572e+00	3.076369e-01	9.325677e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.675270e-01	1.663360e-01	7.251147e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.144227e-01	1.003877e-01	5.374530e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.992473e-01	5.293389e-02	4.052019e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.368601e-02	5.177745e-03	6.463270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.04251920825811388,0.009089989161261663,0.006709732552950279
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.863442e+02	7.805889e+00	2.363109e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.597225e+01	1.037969e+00	1.817609e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.136501e+00	3.278183e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	2.880690e+00	1.523858e-01	2.676230e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.870560e+00	2.750461e-01	1.177092e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.112145e+00	2.461605e-01	1.089799e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.694858e-01	1.565359e-01	9.694109e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.034709e-02	7.851813e-03	9.163173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.19142810966036555,0.028570165781739404,0.014390785473428064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.079697e+00	4.666463e-01	1.120107e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.853265e+00	5.469242e-01	1.200489e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.742464e+00	2.554184e-01	4.176856e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.408418e+00	2.555377e-01	3.859132e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.979538e+00	4.174872e-01	1.892340e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.467509e+00	3.960679e-01	2.731308e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.122967e+00	4.415491e-01	1.611129e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.618203e+00	3.629238e-01	1.519650e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.181390e+00	2.976473e-01	3.294309e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.370253e-01	2.274663e-01	1.146887e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.213368e-01	1.497633e-01	9.549746e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.981650e-01	9.972527e-02	5.956182e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.310188e-01	4.673246e-02	3.515101e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.577610e-03	4.106762e-03	2.916434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09613723297886721,0.015617422278762616,0.008163039365453012
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.971810e+01	1.547141e+00	4.806785e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.161557e+01	7.156534e-01	1.260827e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.567949e+00	1.691816e-01	1.148653e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.465079e+00	1.873608e-01	5.794622e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.301520e+00	1.658557e-01	1.332358e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.648548e+00	1.787696e-01	1.749997e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.361047e+00	3.720206e-01	9.067360e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.879318e+00	3.005521e-01	8.525927e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.353858e+00	2.797307e-01	8.332375e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.550574e-01	1.872393e-01	1.997622e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.953184e-01	1.106612e-01	6.529217e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.560003e-01	6.576572e-02	4.536108e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.864128e-02	5.248234e-03	5.319437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.0448397127194127,0.009616262753430763,0.0063054667000057435
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.841117e+02	7.080681e+00	2.077085e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.390777e+01	1.314138e+00	4.825212e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.451271e+01	4.559839e-01	3.969567e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.608761e+00	5.890048e-01	1.217328e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.352508e+00	3.244237e-01	9.748203e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.020001e+00	1.544740e-01	1.317855e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.904016e+00	1.823130e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.206506e+00	1.774752e-01	6.274908e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.832538e+00	3.657389e-01	1.063771e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.278533e+00	2.569050e-01	2.713985e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.398672e-01	2.045747e-01	1.155158e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.909536e-02	9.925892e-03	8.797601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.18780415707439255,0.02227050023826066,0.010777748009477589
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.852603e+00	1.921555e-01	5.123273e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.079987e+00	1.867922e-01	2.262899e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.775656e+00	4.103021e-01	1.589021e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.083703e+00	3.006414e-01	1.386885e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.503667e-01	1.842940e-01	1.046521e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.257700e-01	1.111623e-01	6.893603e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.219350e-01	5.140079e-02	4.289726e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.037551e-03	2.991724e-03	3.951535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.1071541588972286,0.01182338878173661,0.006313277424068314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.264048e+00	2.263865e-01	6.178491e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.484751e+00	3.552040e-01	4.350309e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.307077e+00	2.696020e-01	8.184379e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.359068e-01	1.620077e-01	7.034239e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.997905e-01	9.755016e-02	5.283319e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.980939e-01	5.181536e-02	3.901210e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.403899e-02	2.146978e-02	2.785098e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.203541e-03	1.617047e-03	2.797088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.061056109510276714,0.009373963627444762,0.006709396722910883
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.373771e+01	4.722131e-01	1.358582e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.764511e+00	7.031111e-01	6.032854e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.625276e+00	3.659741e-01	1.126917e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.500194e-01	1.838948e-01	1.017468e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.989492e-02	9.769192e-03	1.111941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.19953879082616371,0.026946398398358884,0.011478244913427
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.523918e-01	1.324477e-01	5.488299e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.719789e+00	5.353740e-01	1.592938e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.677442e+00	2.724740e-01	3.033932e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.890576e+00	4.371584e-01	2.996047e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.024860e+00	5.717851e-01	1.292272e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.217075e+00	4.649522e-01	1.484681e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.668592e+00	3.744040e-01	1.506483e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.290756e+00	3.291514e-01	1.421993e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.325465e-01	2.534983e-01	1.203620e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.588513e-01	1.952664e-01	9.874469e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.031115e-01	1.161459e-01	8.264103e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.209529e-01	7.351833e-02	6.828146e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.064529e-01	4.401963e-02	3.211180e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.650371e-03	2.554386e-03	2.579735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10670904315043026,0.017205794563863494,0.00653298040591388
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.301970e+00	3.471538e-01	3.320232e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.671875e+00	5.788476e-01	2.049549e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.830315e+00	3.569474e-01	3.842756e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.146460e+00	7.926335e-01	3.727202e-03
8.875000e-02	1.125000e-02	1.125000e-02	4.487215e+00	6.934313e-01	4.204946e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.303513e+00	6.052520e-01	5.540629e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.418041e+00	4.961285e-01	7.492265e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.769462e+00	3.521873e-01	8.151700e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.280304e+00	2.519587e-01	9.066604e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.678247e-01	2.189559e-01	7.684989e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.555604e-01	1.408758e-01	6.519795e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.307937e-01	9.471505e-02	6.214191e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.525485e-01	6.570382e-02	4.616889e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.286012e-01	3.994459e-02	3.326603e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.077914e-03	2.230533e-03	3.638040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.05431823384527571,0.011733801217212535,0.005327033325830788
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.003592e+01	7.005433e-01	1.350105e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.108273e+01	1.165866e+00	8.740799e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.864050e+01	1.298456e+00	1.315076e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.264378e+01	2.090963e+00	1.433265e-03
4.250000e-02	7.500000e-03	7.500000e-03	7.978765e+00	1.803631e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.909490e+00	1.118199e+00	6.753317e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.112881e+00	6.827466e-01	1.087520e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.019940e+00	4.367833e-01	1.165436e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.332081e+00	3.328717e-01	1.148074e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.040648e-01	1.787815e-01	1.240258e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.966508e-01	1.449413e-01	1.013110e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.599648e-02	6.277663e-03	6.613701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17926261925891313,0.02666328245100258,0.013715082691274222
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.218218e+00	4.258512e-01	1.042440e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.039283e+00	1.006481e-01	1.681910e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.520563e+00	5.027944e-01	1.605411e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.474062e+00	3.356825e-01	1.932222e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.293522e-01	2.258669e-01	1.217030e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.203820e-01	1.252587e-01	8.044445e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.623791e-01	5.930633e-02	5.484770e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.982875e-02	2.520028e-02	2.510489e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.756272e-03	9.279962e-04	1.589034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08968901466224616,0.014826790119147129,0.008307893369363772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.906564e+01	1.338094e+00	3.829263e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.166931e+00	2.247485e-01	3.293671e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.882068e+00	1.944779e-01	3.198472e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.275732e+00	3.678799e-01	1.381310e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.351646e+00	2.567389e-01	9.586012e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.186743e-01	1.516885e-01	7.031930e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.772445e-01	8.611239e-02	5.209929e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.794115e-01	4.893766e-02	3.761552e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.199018e-02	4.576928e-03	6.363643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03957953509563654,0.008144402895994392,0.006454102030317571
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.938589e+02	7.675801e+00	2.209497e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.580888e+01	9.473226e-01	6.304705e-02
1.750000e-02	7.500000e-03	7.500000e-03	5.978505e+00	2.395505e-01	4.613905e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.837637e+00	1.389010e-01	3.406002e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.795816e+00	2.615497e-01	1.062761e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.025789e+00	2.110896e-01	1.068757e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.275156e-01	1.346429e-01	9.236159e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.768056e-02	7.049152e-03	8.746234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17855909706935316,0.02640640648899384,0.013656838214193862
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.734674e+00	5.370143e-01	1.284085e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.027473e+00	4.664810e-01	1.045245e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.636946e+00	1.055833e-01	1.636324e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.265438e+00	2.530533e-01	1.343793e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.945412e+00	4.124803e-01	1.200227e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.443821e+00	4.495853e-01	1.464711e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.951469e+00	3.791752e-01	1.632171e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.475367e+00	3.038250e-01	1.845672e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.069316e+00	2.691513e-01	1.303065e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.401448e-01	1.975490e-01	1.063379e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.549925e-01	1.233843e-01	9.487006e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.352210e-01	7.186414e-02	7.336280e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.071844e-01	4.303710e-02	3.248458e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.776183e-03	2.584886e-03	2.617698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08930169739912518,0.013600504697847585,0.007599878153008721
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.352928e+01	1.689912e+00	4.981907e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.017452e+01	6.209601e-01	7.086310e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.978362e+00	1.090598e-01	1.423054e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.310706e+00	1.963276e-01	1.225110e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.283540e+00	2.203450e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.669415e+00	2.197863e-01	5.741720e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.270019e+00	2.804224e-01	1.480814e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.815866e+00	2.856493e-01	9.784433e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.258619e+00	2.366825e-01	8.321746e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.838199e-01	1.565987e-01	7.315116e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.411154e-01	8.673723e-02	7.275727e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.310674e-01	6.518803e-02	4.415429e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.503400e-02	4.230115e-03	5.648060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.04122941098812123,0.008240546530863875,0.006086912081159496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.928865e+02	7.011414e+00	2.009684e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.293822e+01	8.709404e-01	3.418012e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.424998e+01	6.035051e-01	4.271946e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.576698e+00	4.693331e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.217397e+00	2.970259e-01	1.807243e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.076641e+00	2.498050e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	2.791514e+00	1.572145e-01	4.112943e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.158706e+00	1.879951e-01	9.144085e-03
9.625000e-02	1.875000e-02	1.875000e-02	1.737156e+00	2.727645e-01	1.702011e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.175252e+00	2.405266e-01	1.300267e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.595098e-01	1.539193e-01	1.235312e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.546860e-02	8.810928e-03	8.476097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.36113670350125243,0.030651979834490806,0.015414263933875405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.991915e-01	4.134068e-02	1.268815e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.579490e+00	2.605623e-01	6.143403e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.084362e+00	2.919936e-01	5.382262e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.574787e+00	1.137060e-01	2.721305e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.950534e+00	5.096216e-01	1.855185e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.771019e+00	5.223536e-01	2.661684e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.992186e-01	2.927997e-01	1.867920e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.593078e-02	2.437358e-02	1.789604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.2051788415034586,0.022412111313998784,0.008105493544083409
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.190306e+00	9.137897e-02	4.964478e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.380517e+00	2.496148e-01	7.776716e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.242845e+00	2.198986e-01	4.389512e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.520315e+00	5.007511e-01	9.285176e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.163399e+00	3.367812e-01	1.247424e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.965572e-01	1.696378e-01	9.118564e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.759041e-01	7.110338e-02	4.784892e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.014995e-02	4.662798e-03	3.797302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.10376620985484325,0.01991368278150181,0.007282259403256303
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.369445e+00	2.776988e-01	1.997847e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.463484e+00	4.703450e-01	5.096597e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.349759e+00	9.356743e-01	7.921790e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.603992e+00	5.406226e-01	1.703094e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.507327e-02	2.344842e-02	1.278608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.33282031518346217,0.029872555758906294,0.012539912971182454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.359430e-01	2.579586e-02	1.380102e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.531589e-01	6.694556e-02	2.397084e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.116376e-01	1.352240e-01	4.259895e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.461131e+00	2.190336e-01	5.575381e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.210693e+00	2.477215e-01	5.284734e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.873868e+00	2.071975e-01	3.608746e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.226112e+00	1.259633e-01	1.093774e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.247221e+00	1.886951e-01	7.382086e-03
3.700000e-01	2.000000e-02	2.000000e-02	2.937008e+00	3.767003e-01	1.338281e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.397060e+00	4.452233e-01	1.905813e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.697709e+00	4.359814e-01	1.945533e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.056320e+00	3.264190e-01	1.667739e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.285704e-01	1.841320e-01	1.048455e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.552488e-02	1.333866e-02	8.530341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.20070047363471633,0.022044904103805635,0.007082261053992428
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.875340e-01	3.412277e-02	3.340149e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.486053e-01	8.189390e-02	5.167793e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.446336e+00	1.691764e-01	7.644126e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.348978e+00	2.209605e-01	8.521452e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.312345e+00	2.123790e-01	8.422579e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.013912e+00	2.016464e-01	6.189106e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.309203e+00	1.584083e-01	2.967808e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.136664e+00	1.502642e-01	5.696019e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.567611e+00	2.977098e-01	1.559966e-03
2.400000e-01	2.000000e-02	2.000000e-02	2.796737e+00	4.270614e-01	7.506092e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.977312e+00	3.759509e-01	1.135671e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.251442e+00	2.989576e-01	1.041744e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.961786e-01	1.960871e-01	8.435119e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.279663e-01	1.040752e-01	5.275517e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.422239e-02	8.261716e-03	4.984115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09644304239694254,0.017045883082517393,0.004709813818720043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.177659e+00	1.166285e-01	2.345366e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.488370e+00	3.772154e-01	2.592158e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.576428e+00	2.893868e-01	2.828155e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.508415e+00	3.463826e-01	2.165572e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.476878e+00	3.201980e-01	1.157034e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.132431e+00	2.523932e-01	3.992476e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.744500e+00	6.925255e-01	1.618072e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.895070e+00	8.587051e-01	5.390056e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.194797e+00	7.558665e-01	1.218788e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.871736e+00	5.300326e-01	1.376387e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.922931e-01	3.256432e-01	1.162907e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.608067e-02	1.341008e-02	6.304152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3309490882196091,0.034332231584688566,0.017088188680296212
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.923172e-01	6.083468e-02	2.355535e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.063255e+00	2.440662e-01	5.784339e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.407329e+00	2.905975e-01	5.716873e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.169855e+00	8.462596e-02	4.044185e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.750723e+00	4.529186e-01	1.593134e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.733181e+00	5.011699e-01	2.472234e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.570905e-01	3.003699e-01	1.893275e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.417732e-01	1.431874e-01	9.875999e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.916797e-02	8.997766e-03	6.725629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1773292267042323,0.02386008629202427,0.009954653440660655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.436876e-01	9.108062e-02	6.130124e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.465855e+00	4.593947e-01	9.327651e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.098169e+00	2.875847e-01	9.735629e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.193776e+00	1.573210e-01	3.774816e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.115395e+00	2.978283e-01	1.147207e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.780764e+00	3.990513e-01	1.075781e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.740838e-01	2.655392e-01	1.117484e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.943046e-01	1.431773e-01	7.907493e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.249621e-02	1.409718e-02	9.708670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06712089578591336,0.015111808104817749,0.00653027089637985
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.334884e+01	2.388472e+00	7.718613e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.226958e+01	1.732413e+00	4.823399e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.372348e+01	5.682593e-01	2.202029e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.448046e+00	1.094432e-01	2.137904e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.102309e+00	5.041915e-01	8.462104e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.623771e+00	4.697363e-01	1.382848e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.922973e-01	3.072010e-01	1.306116e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.907393e-02	1.331486e-02	8.175102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.30491056501044606,0.030382733328076172,0.014115951364199297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.492799e-01	7.785888e-02	3.092289e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.103729e-01	1.322806e-01	3.267775e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.116355e+00	2.207716e-01	4.341797e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.533200e+00	2.525839e-01	4.715520e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.017400e+00	2.276033e-01	4.968914e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.515658e+00	1.982086e-01	3.780040e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.806136e+00	1.251721e-01	1.834708e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.888776e+00	1.076718e-01	1.185174e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.636015e+00	3.134669e-01	1.025050e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.165981e+00	3.732170e-01	1.852618e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.574902e+00	3.832228e-01	1.833284e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.596061e-01	2.950844e-01	1.564195e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.734486e-01	1.613590e-01	9.621178e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.415391e-02	1.297899e-02	8.133381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.1761356902696309,0.021453070412040864,0.008318665599844927
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.248161e+00	1.846042e-01	1.184950e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.900771e+00	3.140746e-01	6.373618e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.696131e+00	4.653143e-01	8.392158e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.345288e+00	4.383864e-01	7.575060e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.812863e+00	2.338432e-01	7.596671e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.934401e+00	1.919741e-01	6.011303e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.839045e+00	1.290871e-01	2.382018e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.388798e+00	5.033394e-02	3.136822e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.730281e+00	2.884905e-01	3.289430e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.866776e+00	3.016293e-01	1.056866e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.116843e+00	2.545553e-01	9.690888e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.431590e-01	1.514744e-01	7.226001e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.352080e-02	1.377832e-02	8.161660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07436579252439644,0.014694110878052363,0.005711966030923901
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.545038e+01	2.573273e+00	9.116395e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.357241e+01	2.966684e+00	4.809451e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.025668e+01	1.372854e+00	3.277621e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.626437e+01	6.863199e-01	2.221531e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.210253e+01	4.266968e-01	1.339449e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.569802e+00	2.193884e-01	4.899629e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.974003e+00	8.222923e-02	2.260635e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.254508e+00	2.184402e-01	1.413176e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.060047e+00	4.623341e-01	9.487792e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.033547e+00	4.223718e-01	1.226735e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.148798e+00	3.288934e-01	1.202273e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.726928e-02	1.591920e-02	7.848132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.34176661942994985,0.030822533292429954,0.01555697280773155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.736210e-01	4.868504e-02	1.439845e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.083556e+00	3.048937e-01	7.161436e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.479993e+00	2.695127e-01	4.279505e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.420510e+00	2.557410e-01	1.630696e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.472039e+00	5.491047e-01	2.185392e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.395817e+00	4.543287e-01	2.411877e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.600037e-01	2.478635e-01	1.623588e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.126742e-02	2.203000e-02	1.709616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18832950981438662,0.022488961274590158,0.00848394009173764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.734897e+00	1.214199e-01	6.234175e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.029720e+00	2.561493e-01	6.171120e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.726322e+00	3.725477e-01	2.235138e-03
2.675000e-01	3.750000e-02	3.750000e-02	1.961897e+00	4.681444e-01	1.094105e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.413149e-01	2.785937e-01	1.120328e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.443645e-01	1.412464e-01	8.257767e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.732618e-01	6.360648e-02	4.798407e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.101800e-02	4.499274e-03	4.171847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09714142996717198,0.018679738493270287,0.007330376572132841
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.928312e+00	3.312230e-01	2.179124e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.968072e+00	6.897081e-01	2.843796e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.565161e+00	8.611578e-01	1.004129e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.384908e+00	4.377722e-01	1.512956e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.632947e-02	2.032635e-02	1.273062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3217879538884744,0.03171082465983277,0.01305767882563924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.045009e-01	2.195636e-02	1.326924e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.669464e-01	7.364015e-02	3.051919e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.513796e-01	1.649277e-01	5.239798e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.733819e+00	2.433477e-01	6.738567e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.590875e+00	2.684622e-01	5.811599e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.194982e+00	2.066602e-01	2.866815e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.366044e+00	9.201218e-02	1.750811e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.176632e+00	2.943550e-01	4.225925e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.727978e+00	4.433164e-01	1.387653e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.106226e+00	4.675878e-01	2.028582e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.451201e+00	4.237400e-01	1.926005e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.075963e-01	3.025564e-01	1.561805e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.744493e-01	1.703872e-01	9.951312e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.499035e-02	1.382465e-02	8.617413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.18835277025738767,0.023192090932274617,0.007623762369239645
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.463999e-01	3.576991e-02	3.636793e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.383695e-01	1.071390e-01	7.184484e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.936738e+00	2.003889e-01	1.009982e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.107295e+00	2.374311e-01	1.120302e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.138935e+00	2.566829e-01	9.068280e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.649955e+00	2.186309e-01	5.114269e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.529579e+00	1.372572e-01	1.690550e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.000044e+00	2.547047e-01	2.649526e-03
2.025000e-01	1.750000e-02	1.750000e-02	3.198266e+00	4.298836e-01	5.042162e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.405440e+00	4.557363e-01	8.370982e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.654091e+00	3.848829e-01	1.043594e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.049621e+00	2.755536e-01	1.012320e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.115033e-01	1.723462e-01	8.057040e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.031830e-01	9.774655e-02	5.220896e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.403285e-02	8.410215e-03	5.294890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.09132620608766778,0.017070607588859255,0.004949168362120102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.143822e+00	1.632999e-01	2.771272e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.238671e+00	2.601910e-01	3.275587e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.968862e+00	3.702124e-01	3.317430e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.045144e+00	4.113528e-01	2.308803e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.387681e+00	3.342258e-01	9.162295e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.167970e+00	4.233928e-01	1.268250e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.210690e+00	8.641353e-01	2.839784e-03
1.062500e-01	1.375000e-02	1.375000e-02	4.313844e+00	8.957667e-01	7.512614e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.764085e+00	7.108175e-01	1.251304e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.650595e+00	4.699517e-01	1.336564e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.123730e-01	2.971793e-01	1.140665e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.604280e-02	1.304171e-02	6.590461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.31236138084235276,0.035714974037553804,0.018330479076316075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.718506e-01	8.636079e-02	2.862560e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.435511e+00	3.124192e-01	7.078170e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.812155e+00	2.826881e-01	5.314217e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.125363e+00	2.461301e-01	3.048832e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.379063e+00	5.073744e-01	2.058593e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.415942e+00	4.381050e-01	2.327583e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.234626e-01	2.589113e-01	1.673056e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.096678e-01	1.247510e-01	9.318235e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.959161e-02	8.703606e-03	7.077262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.16129200525176454,0.02352721059996135,0.010548068440396408
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.254203e+00	1.548083e-01	7.796132e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.822474e+00	5.692157e-01	1.258066e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.024609e+00	3.137670e-01	1.075638e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.975251e+00	8.826227e-02	1.005644e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.583773e+00	3.867657e-01	5.726416e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.434811e+00	3.529933e-01	1.104576e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.512052e-01	2.220307e-01	9.919751e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.710802e-01	1.201776e-01	7.411771e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.326787e-02	1.252420e-02	1.018349e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.06323123550728167,0.014531148629532795,0.006810541693426458
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.867902e+01	4.557813e+00	1.142967e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.838723e+01	1.532831e+00	5.867419e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.330936e+01	4.648953e-01	1.297805e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.288738e+00	2.611288e-01	5.318142e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.592938e+00	4.972280e-01	9.357587e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.473781e+00	4.066364e-01	1.299682e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.653022e-01	2.518448e-01	1.241368e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.312883e-02	1.264553e-02	8.695167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2924449288329571,0.03258613763240259,0.015324306794742393
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.618993e-01	9.388614e-02	3.595632e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.520599e-01	1.670689e-01	4.443750e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.328682e+00	2.539570e-01	5.408301e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.799684e+00	2.570361e-01	6.034660e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.358154e+00	2.609571e-01	5.218907e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.773330e+00	1.944715e-01	3.181321e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.942921e+00	9.060697e-02	4.745902e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.820796e+00	2.079581e-01	3.715978e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.418770e+00	3.408784e-01	1.376177e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.934634e+00	4.300793e-01	1.835432e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.356379e+00	3.692012e-01	1.880259e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.342061e-01	2.700623e-01	1.471145e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.368386e-01	1.554948e-01	9.415122e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.385410e-02	1.320925e-02	8.475048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.16251005955481854,0.0217486543568971,0.008924920827526883
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.463544e+00	2.314784e-01	1.271182e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.826861e+00	4.954698e-01	8.735186e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.814182e+00	5.735785e-01	9.805986e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.328933e+00	3.080919e-01	1.016156e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.616429e+00	2.778375e-01	7.623614e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.387445e+00	1.906661e-01	4.655469e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.806471e+00	8.931655e-02	1.319536e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.119380e+00	1.426769e-01	1.944440e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.361024e+00	3.056703e-01	6.333530e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.591250e+00	3.111722e-01	9.600917e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.532107e-01	2.338281e-01	9.334961e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.881182e-01	1.338753e-01	7.053951e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.257324e-02	1.389142e-02	8.382900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06939709688106785,0.01452195413481032,0.0059553710862213505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.860086e+01	4.377700e+00	1.169577e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.083815e+01	2.017124e+00	5.450239e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.383143e+01	1.090784e+00	3.544579e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.765282e+01	6.857676e-01	2.065045e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.210423e+01	3.749178e-01	9.310661e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.994831e+00	1.630022e-01	2.850190e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.169451e+00	1.327407e-01	2.183720e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.603336e+00	3.525254e-01	1.004598e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.668606e+00	4.099995e-01	9.226554e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.840359e+00	4.070105e-01	1.215305e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.055021e+00	2.835860e-01	1.175920e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.765277e-02	1.602604e-02	8.166264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.31214860910609155,0.028812634833089157,0.015031577913635408
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.419609e-01	6.623124e-02	1.866319e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.936079e+00	3.607281e-01	7.729106e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.736001e+00	2.350639e-01	2.458936e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.956350e+00	4.285252e-01	1.330704e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.880117e+00	5.168971e-01	2.410628e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.009724e+00	3.436219e-01	1.991646e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.682331e-01	1.699493e-01	1.216412e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.905878e-02	1.641284e-02	1.364414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.16415162620902563,0.0203782905209339,0.008386912392351342
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.755499e+00	1.705233e-01	7.455987e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.258880e+00	3.561740e-01	3.946372e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.897358e+00	4.559274e-01	5.708353e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.428106e+00	3.689645e-01	1.161715e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.122982e-01	2.086521e-01	9.495158e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.531698e-01	1.021858e-01	6.788156e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.488183e-01	5.117337e-02	4.137850e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.029778e-02	3.887833e-03	3.889272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.08391232112409004,0.015270567152581807,0.006834247489169998
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.268928e+00	3.989766e-01	2.035871e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.943749e+00	7.594876e-01	6.785638e-03
1.200000e-01	3.000000e-02	3.000000e-02	2.697249e+00	6.792042e-01	1.257356e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.067815e+00	3.321806e-01	1.367806e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.809923e-02	1.579881e-02	1.122185e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.29978817903072125,0.030546795432129514,0.013311127583092386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.002057e-01	2.578284e-02	1.381510e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.800809e-01	1.038101e-01	3.812086e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.284093e+00	2.209199e-01	6.974941e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.335388e+00	3.035418e-01	7.342229e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.208828e+00	2.775995e-01	5.235961e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.582389e+00	1.774592e-01	1.339857e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.393484e+00	2.243246e-01	1.568263e-03
3.300000e-01	2.000000e-02	2.000000e-02	2.937819e+00	4.505392e-01	1.201938e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.335766e+00	4.911770e-01	1.846065e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.694224e+00	4.371270e-01	2.192003e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.120580e+00	3.409800e-01	1.743999e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.793181e-01	2.209044e-01	1.293481e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.562325e-01	1.306052e-01	8.095519e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.698223e-02	9.901199e-03	7.252614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.16800298259849547,0.021281629844290523,0.00765503847684984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.084031e-01	4.594281e-02	4.275582e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.473184e+00	1.672915e-01	9.642600e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.030088e+00	2.555945e-01	1.316424e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.486422e+00	3.140874e-01	1.297209e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.329412e+00	2.888487e-01	7.892243e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.262518e+00	2.283200e-01	2.736859e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.532140e+00	2.287529e-01	3.171006e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.581461e+00	4.488031e-01	2.094197e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.655513e+00	4.850671e-01	8.379052e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.875070e+00	3.889218e-01	1.032470e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.278735e+00	3.156689e-01	1.039407e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.166530e-01	2.179169e-01	9.020848e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.756753e-01	1.318694e-01	7.013617e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.403497e-01	7.172395e-02	4.614300e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.989978e-02	6.393286e-03	4.743889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07947489136662976,0.01477562557344049,0.0048672520266856145
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.651258e+00	2.401485e-01	3.388925e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.190024e+00	3.629247e-01	4.446461e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.006440e+01	5.217544e-01	3.766133e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.147200e+01	4.833186e-01	1.771161e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.032159e+01	4.010318e-01	3.730507e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.853063e+00	8.768486e-01	7.431771e-03
8.125000e-02	1.125000e-02	1.125000e-02	5.431397e+00	1.044729e+00	3.367624e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.461618e+00	7.667882e-01	1.065478e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.175311e+00	5.890993e-01	1.348423e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.283221e+00	3.638068e-01	1.308839e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.168859e-01	2.223114e-01	1.060498e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.915431e-02	9.655921e-03	5.992535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2852012423656799,0.03463406856406109,0.018371515911307423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.296354e-01	1.233845e-01	3.499954e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.057835e+00	3.899293e-01	8.179185e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.262029e+00	2.139342e-01	3.030717e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.885713e+00	4.226269e-01	1.370787e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.918133e+00	5.090444e-01	2.368148e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.087521e+00	3.538062e-01	2.017378e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.402956e-01	1.875672e-01	1.324655e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.345364e-01	9.101097e-02	7.487535e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.638813e-02	7.078585e-03	6.176954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.14166149819880597,0.02210386970304437,0.010326804208877521
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.262601e+00	2.692689e-01	1.053202e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.741990e+00	5.072290e-01	1.592966e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.579733e+00	2.594009e-01	7.594928e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.561796e+00	3.203485e-01	5.495365e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.085190e+00	4.291384e-01	9.187325e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.144926e+00	3.068107e-01	1.077481e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.036046e-01	1.696296e-01	8.627795e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.093228e-01	8.773815e-02	6.255258e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.011349e-02	1.039448e-02	9.162756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.055050112578466676,0.012509372148639411,0.006457382503140825
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.620945e+01	5.656266e+00	1.673253e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.311067e+01	1.546028e+00	6.244739e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.187751e+01	3.145410e-01	1.711566e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.116341e+00	4.736034e-01	3.482271e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.233120e+00	4.913665e-01	1.005988e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.260186e+00	3.467080e-01	1.260887e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.604090e-01	2.016874e-01	1.130542e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.998988e-02	9.830839e-03	7.903857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2706529303079218,0.031739075452537846,0.01581923741484692
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.432776e-01	1.211599e-01	4.385841e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.130892e+00	2.270023e-01	5.687951e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.710594e+00	2.887083e-01	6.703607e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.317053e+00	3.124529e-01	6.779065e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.857573e+00	2.725896e-01	4.594252e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.089296e+00	1.504506e-01	1.604723e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.006810e+00	1.567636e-01	3.101926e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.650945e+00	3.310885e-01	1.063678e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.127880e+00	4.088229e-01	1.758571e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.598747e+00	3.869664e-01	1.945263e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.093282e+00	3.195173e-01	1.712437e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.531198e-01	2.057534e-01	1.263849e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.368212e-01	1.234672e-01	7.841898e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.657009e-02	9.513177e-03	7.197113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.14259353681812764,0.01982497331263708,0.008962424431430305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.262868e+00	3.227935e-01	1.423881e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.414908e+00	6.787194e-01	1.226625e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.371897e+00	4.941590e-01	1.342119e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.827973e+00	3.805293e-01	1.050207e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.420738e+00	2.712525e-01	6.421856e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.589485e+00	1.455478e-01	2.122360e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.618952e+00	1.038248e-01	2.617494e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.736296e+00	2.789348e-01	5.801220e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.978839e+00	3.170821e-01	8.832238e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.287454e+00	2.640842e-01	9.842407e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.690987e-01	1.937994e-01	8.557575e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.964529e-01	1.091525e-01	6.310631e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.471538e-02	1.026024e-02	7.599061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.059612988380995005,0.012397965898180381,0.0057683451162438976
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.136482e+01	5.903944e+00	1.505144e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.813730e+01	1.746682e+00	5.972269e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.648642e+01	1.042002e+00	3.439129e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.830739e+01	6.220477e-01	1.383879e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.159995e+01	2.775231e-01	4.552140e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.938069e+00	1.480976e-01	2.154888e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.313259e+00	2.807996e-01	1.468041e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.092219e+00	3.702082e-01	6.309236e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.321161e+00	3.777117e-01	1.040919e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.576498e+00	3.649372e-01	1.217068e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.949007e-01	2.391758e-01	1.141607e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.989514e-02	1.245056e-02	7.562009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.28730196902190347,0.02729147622226652,0.014722662226069716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.673030e-01	8.748516e-02	2.349189e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.660078e+00	3.887459e-01	7.329239e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.571455e+00	1.441840e-01	4.380438e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.451466e+00	5.107859e-01	1.934347e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.487251e+00	4.498268e-01	2.295911e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.930927e-01	2.744592e-01	1.690735e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.652888e-01	1.356454e-01	1.022749e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.797125e-02	1.162925e-02	1.133512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.14593507720638077,0.018286943725952215,0.008259375326595153
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.768870e+00	2.064896e-01	7.664016e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.715529e+00	3.176575e-01	1.968569e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.321107e+00	4.559640e-01	8.336330e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.153963e+00	2.966081e-01	1.088441e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.973555e-01	1.684012e-01	8.598814e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.042643e-01	8.798937e-02	6.127139e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.236064e-01	3.986117e-02	3.834963e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.111946e-03	3.293616e-03	3.604642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.07433219398001706,0.012692684316109017,0.006680567550158084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.105377e+01	4.559487e-01	1.800003e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.796002e+00	8.009683e-01	4.296728e-03
1.200000e-01	3.000000e-02	3.000000e-02	2.231409e+00	5.588936e-01	1.306867e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.956614e-01	2.584735e-01	1.302215e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.066105e-02	1.284500e-02	1.061255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2806824147556381,0.02961039110894287,0.013764973576306627
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.045210e-01	3.304565e-02	1.543358e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.377160e-01	1.475325e-01	4.862684e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.755247e+00	2.990427e-01	7.880078e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.945163e+00	3.490472e-01	7.845739e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.684919e+00	2.488997e-01	3.691051e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.729154e+00	1.323260e-01	1.481490e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.209675e+00	3.559751e-01	7.901126e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.586361e+00	4.965507e-01	1.743863e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.962313e+00	4.867389e-01	2.183500e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.389164e+00	3.923802e-01	1.921683e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.050701e-01	2.804445e-01	1.583627e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.552841e-01	1.940958e-01	1.172779e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.724148e-01	9.324238e-02	7.096685e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.027229e-02	7.741510e-03	6.590593e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.15228395371050482,0.020088995237567714,0.007780553815715824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.310333e-01	6.072047e-02	5.013208e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.258706e+00	2.178644e-01	1.373200e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.408525e+00	3.518320e-01	1.596025e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.809422e+00	3.647041e-01	1.254027e+00
8.875000e-02	1.125000e-02	1.125000e-02	6.045413e+00	2.815822e-01	5.008065e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.239830e+00	2.242356e-01	3.514936e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.145627e+00	4.279229e-01	1.879081e-04
1.685000e-01	1.650000e-02	1.650000e-02	3.091277e+00	5.153420e-01	6.337526e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.204378e+00	4.398196e-01	9.660282e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.543800e+00	3.521851e-01	1.049967e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.059662e+00	2.604693e-01	1.000943e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.851524e-01	1.855888e-01	8.491226e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.014474e-01	1.121649e-01	6.476072e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.020663e-01	5.664027e-02	4.363470e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.588959e-02	5.260343e-03	4.505406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.0705786362214965,0.013168350086298297,0.004934889659096678
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.594483e+00	3.307349e-01	4.252171e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.973658e+00	5.331428e-01	5.609611e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.304751e+01	6.565803e-01	3.669578e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.301008e+01	5.036285e-01	1.294376e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.030516e+01	6.968560e-01	9.532855e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.167883e+00	1.101591e+00	3.667970e-03
8.125000e-02	1.125000e-02	1.125000e-02	4.613591e+00	9.658376e-01	7.635068e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.933470e+00	6.902982e-01	1.184050e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.806205e+00	4.735761e-01	1.324496e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.078283e+00	2.919563e-01	1.260384e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.037023e-01	1.771880e-01	1.059288e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.389632e-02	7.845392e-03	5.811622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2637600752883318,0.033931457987567776,0.018317841524717604
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.262277e-01	1.629544e-01	4.180742e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.649255e+00	4.418205e-01	9.263218e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.393875e+00	1.226859e-01	1.000219e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.558990e+00	4.825958e-01	1.986863e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.626566e+00	4.859008e-01	2.316124e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.967364e-01	2.910775e-01	1.776376e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.398924e-01	1.562824e-01	1.140868e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.783346e-01	6.985283e-02	6.405669e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.129869e-02	5.131849e-03	5.162398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.12760389942655295,0.021283750095920206,0.010185425430833728
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.719936e+00	4.269488e-01	1.354554e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.494792e+00	5.980922e-01	2.043208e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.341314e+00	1.588974e-01	2.820144e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.005744e+00	4.056228e-01	5.146262e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.843622e+00	4.374625e-01	9.398415e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.002913e+00	2.634721e-01	1.018089e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.292153e-01	1.423818e-01	7.962232e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.735905e-01	8.031061e-02	5.842434e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.500861e-02	8.485999e-03	8.599957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04902429171068346,0.011344922008249957,0.0064530512893484285
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.690516e+01	5.706713e+00	2.063808e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.338424e+01	1.365693e+00	4.365879e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.447263e+00	4.414594e-01	5.885290e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.559717e+00	5.229304e-01	6.463891e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.074868e+00	4.597733e-01	1.078453e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.145893e+00	3.081664e-01	1.251314e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.978957e-01	1.779973e-01	1.140892e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.540236e-02	8.352979e-03	7.720234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.2523795445951196,0.0308948360428023,0.0162967349850075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.528752e-01	1.600913e-01	5.056891e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.457868e+00	3.199532e-01	6.795251e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.184188e+00	3.566242e-01	7.629084e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.783206e+00	3.440855e-01	7.215530e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.201399e+00	2.409496e-01	3.728086e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.251016e+00	9.369667e-02	1.393778e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.901449e+00	2.600453e-01	9.425861e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.432910e+00	4.141513e-01	1.570145e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.837858e+00	4.035867e-01	2.181906e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.379435e+00	3.762394e-01	1.920290e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.135656e-01	2.659455e-01	1.593567e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.426741e-01	1.846835e-01	1.152200e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.644475e-01	8.901625e-02	7.015367e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.040916e-02	7.792358e-03	6.406425e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12856886449938984,0.01874906405575133,0.009010992465845469
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.346444e+00	4.373978e-01	1.672747e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.229744e+00	9.191802e-01	1.656979e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.020625e+00	5.152336e-01	1.554492e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.785507e+00	4.061448e-01	1.018477e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.590508e+00	2.213103e-01	4.920596e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.350956e+00	7.968800e-02	3.670504e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.267974e+00	2.287613e-01	2.631566e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.424318e+00	3.290019e-01	6.704975e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.743226e+00	3.315646e-01	9.421000e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.119910e+00	2.306084e-01	9.578600e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.697939e-01	1.682380e-01	8.172034e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.375990e-01	9.126678e-02	5.834050e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.905648e-02	8.543771e-03	7.244716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.05280273103140199,0.010992872939696911,0.005795887189978428
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.526234e+01	5.852835e+00	1.779409e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.191251e+01	1.758635e+00	6.187386e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.706293e+01	1.021202e+00	2.278022e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.715452e+01	4.497158e-01	7.608318e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.002302e+01	2.768597e-01	2.591838e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.915821e+00	3.231836e-01	1.237650e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.828245e+00	3.213427e-01	5.265162e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.803207e+00	3.727670e-01	6.805613e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.158892e+00	4.011454e-01	1.001578e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.415117e+00	3.217138e-01	1.216760e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.790987e-01	1.954937e-01	1.129222e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.397008e-02	1.056398e-02	7.532236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.2696323315582336,0.026307723319882237,0.014247238035007381
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.021793e-01	1.057172e-01	2.827859e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.048602e+00	3.740295e-01	6.738347e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.273707e+00	2.101071e-01	7.793265e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.128588e+00	4.893932e-01	2.100374e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.258078e+00	3.844260e-01	2.033238e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.747292e-01	2.342139e-01	1.475348e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.088615e-01	1.164728e-01	9.055172e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.182852e-02	9.472936e-03	9.659418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.13470071982483808,0.016611924461685607,0.007933381557055558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.476534e+00	2.234898e-01	7.342797e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.138494e+00	2.339192e-01	4.916431e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.002860e+00	4.048560e-01	9.265173e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.005014e+00	2.526946e-01	1.012427e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.503313e-01	1.544520e-01	7.667877e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.751891e-01	7.740988e-02	5.817470e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.101890e-01	3.766898e-02	3.733785e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.411873e-03	2.561580e-03	3.543305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06904380331223078,0.011336035297211257,0.006483046453898161
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.210877e+01	4.650322e-01	1.592081e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.089455e+00	7.251028e-01	1.657860e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.936786e+00	4.770382e-01	1.330176e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.273823e-01	2.388774e-01	1.172524e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.681764e-02	1.172072e-02	1.026230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.26627557717052963,0.028621859772872876,0.013899490130642178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.136209e-01	3.973817e-02	1.840123e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.065876e-01	1.919373e-01	6.157212e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.249582e+00	3.641802e-01	8.508932e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.497034e+00	3.572026e-01	6.927394e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.939284e+00	2.091736e-01	2.193175e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.630293e+00	2.479176e-01	1.570755e-03
2.900000e-01	2.000000e-02	2.000000e-02	2.939536e+00	4.229185e-01	1.469756e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.303550e+00	4.987193e-01	1.951925e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.717888e+00	4.691786e-01	2.027790e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.180388e+00	3.321488e-01	1.819572e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.752834e-01	2.363684e-01	1.428879e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.613973e-01	1.470740e-01	1.041998e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.382376e-01	8.763273e-02	6.442980e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.654741e-02	6.548617e-03	5.347099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.14166883693560808,0.01918956616456162,0.007718874194596326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.207170e-01	9.394318e-02	6.378034e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.256846e+00	3.365697e-01	1.752497e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.817010e+00	4.574322e-01	1.751799e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.719961e+00	3.555457e-01	9.390460e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.018695e+00	1.943277e-01	2.612030e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.875161e+00	3.793611e-01	6.340757e-03
1.385000e-01	1.350000e-02	1.350000e-02	3.696626e+00	4.828442e-01	3.464861e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.717605e+00	4.704618e-01	7.594082e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.961905e+00	4.129625e-01	9.788498e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.363057e+00	3.303915e-01	9.985126e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.301022e-01	2.196531e-01	9.101016e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.097329e-01	1.535601e-01	7.990966e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.682754e-01	1.090806e-01	6.158972e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.843584e-01	5.422349e-02	4.056501e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.369466e-02	4.505558e-03	4.168273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.0641588851766298,0.012187811045832983,0.005154976537741052
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.718185e+00	3.855629e-01	5.572125e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.234652e+01	8.851130e-01	6.502063e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.612125e+01	9.348772e-01	3.007006e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.380940e+01	6.896154e-01	6.477035e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.664758e+00	1.127207e+00	2.213644e-02
6.000000e-02	1.000000e-02	1.000000e-02	6.189654e+00	1.001655e+00	9.264762e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.951897e+00	8.770270e-01	1.407345e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.521660e+00	6.009993e-01	1.418127e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.545259e+00	3.581330e-01	1.325202e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.788906e-01	2.678585e-01	1.218461e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.471458e-01	1.603221e-01	1.000498e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.121539e-02	7.224127e-03	5.688530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.24920499118630315,0.0336774348570745,0.01785115699996162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.237717e-01	1.969017e-01	4.925699e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.064910e+00	4.499256e-01	9.687969e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.309223e+00	1.638663e-01	2.108768e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.365940e+00	5.543200e-01	2.033120e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.450136e+00	4.309183e-01	2.128623e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.817479e-01	2.550176e-01	1.559867e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.826966e-01	1.407624e-01	1.034307e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.444373e-01	5.877652e-02	6.221086e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.241546e-03	3.869360e-03	4.251083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11903556186305707,0.021062575725021293,0.00990604874717034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.278367e+00	5.673344e-01	1.764184e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.517478e+00	6.106521e-01	2.194700e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.778363e+00	8.779512e-02	4.604937e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.716489e+00	4.788721e-01	8.120647e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.736968e+00	4.230606e-01	9.328482e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.121383e-01	2.327767e-01	9.526381e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.015648e-01	1.439173e-01	7.316676e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.508164e-01	6.905767e-02	5.716420e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.190523e-02	7.868630e-03	8.187262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04609076927421574,0.010799398511743843,0.006126428985193055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.211297e+02	6.649168e+00	2.695829e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.009724e+01	9.429037e-01	2.651249e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.943122e+00	6.842380e-01	3.481478e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.428916e+00	5.604472e-01	4.121102e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.036975e+00	4.399362e-01	9.539998e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.093362e+00	2.827880e-01	1.193472e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.732942e-01	1.801704e-01	1.077897e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.254916e-02	7.245893e-03	7.418454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2395336961052231,0.031207515045048873,0.016325627204148846
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.695759e-01	2.020713e-01	5.833021e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.778682e+00	3.705585e-01	8.092629e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.559665e+00	3.987427e-01	8.421151e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.125562e+00	3.417987e-01	6.804703e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.420607e+00	1.980299e-01	2.428967e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.201154e+00	1.734013e-01	2.457722e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.764387e+00	3.572507e-01	1.607148e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.229271e+00	4.257184e-01	1.962811e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.705453e+00	4.320102e-01	1.974667e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.215964e+00	3.324396e-01	1.782168e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.056461e-01	2.362265e-01	1.451934e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.666327e-01	1.477347e-01	1.032926e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.310963e-01	8.301916e-02	6.268495e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.681330e-02	6.602891e-03	5.421874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11993324781485461,0.018454143704569173,0.008796212867522232
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.686920e+00	5.631883e-01	1.999294e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.963851e+00	8.944940e-01	1.973539e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.151055e+00	5.575445e-01	1.758268e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.028535e+00	3.718198e-01	9.149973e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.344197e+00	1.576973e-01	3.314995e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.945264e+00	1.038461e-01	9.049164e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.985091e+00	3.303730e-01	4.954446e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.275285e+00	3.625260e-01	7.600301e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.622880e+00	3.296467e-01	9.288814e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.028255e+00	2.204853e-01	9.154890e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.040313e-01	1.459878e-01	7.996725e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.138585e-01	9.154054e-02	5.623589e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.599635e-02	7.931232e-03	6.705058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.0491368828865984,0.010520415565690742,0.005715816669575206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.150725e+02	5.706918e+00	1.956215e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.213309e+01	1.535342e+00	5.141777e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.514805e+01	6.904735e-01	1.768619e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.505268e+01	2.783180e-01	4.784519e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.851507e+00	4.564166e-01	4.654413e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.369408e+00	3.585385e-01	1.631540e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.644730e+00	3.729893e-01	6.341454e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.720633e+00	4.096667e-01	5.050479e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.033201e+00	3.612223e-01	9.968009e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.329078e+00	3.082195e-01	1.173371e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.279634e-01	1.932169e-01	1.098025e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.075538e-02	9.628591e-03	7.513702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24997595952702753,0.02559733461574451,0.01416145688961215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.268300e+00	1.352911e-01	3.311436e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.169655e+00	3.635815e-01	5.784729e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.899701e+00	3.722621e-01	8.308338e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.806343e+00	4.599717e-01	2.119307e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.068680e+00	3.229790e-01	1.849740e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.676329e-01	1.967058e-01	1.284179e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.563798e-01	9.863702e-02	8.060856e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.699632e-02	8.086814e-03	8.326019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.12493679061460505,0.015501810436593322,0.007845555942628535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.123656e+00	2.409898e-01	7.130421e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.531592e+00	2.399793e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.756579e+00	3.627856e-01	9.417714e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.063705e-01	2.259510e-01	9.249880e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.837129e-01	1.299988e-01	7.363790e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.572553e-01	7.497206e-02	5.268134e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.563427e-02	3.358216e-02	3.547948e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.553725e-03	2.633865e-03	3.371050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06448300839311408,0.01024109017055505,0.006335630561997818
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.300451e+01	4.718475e-01	1.424545e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.461184e+00	6.855126e-01	3.745662e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.721370e+00	3.996111e-01	1.289001e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.552866e-01	2.140942e-01	1.180527e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.333845e-02	1.086702e-02	9.895855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.24964210983833648,0.029854031738390324,0.01493425060620071
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.894544e-01	7.232102e-02	2.395850e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.201800e+00	3.199384e-01	8.692033e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.905891e+00	4.558060e-01	1.013467e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.930254e+00	3.100032e-01	5.261862e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.945779e+00	1.696536e-01	7.118613e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.373404e+00	4.987692e-01	1.163354e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.573301e+00	4.868729e-01	2.456316e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.002220e+00	5.070622e-01	2.078900e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.465651e+00	3.796379e-01	1.934830e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.029290e+00	3.095554e-01	1.665067e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.498974e-01	2.035975e-01	1.294859e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.983210e-01	1.411027e-01	9.625194e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.929900e-01	6.804250e-02	5.807751e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.306993e-02	5.490819e-03	5.094806e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.13106411589647235,0.018169372601117617,0.007625580056589254
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.010249e+00	1.101947e-01	7.986478e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.681941e+00	4.154086e-01	2.060126e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.145402e+00	4.841317e-01	1.808326e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.179807e+00	3.667662e-01	6.914071e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.898204e+00	3.112225e-01	6.905453e-03
1.125000e-01	1.250000e-02	1.250000e-02	4.412704e+00	4.514184e-01	1.098435e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.301209e+00	5.365348e-01	5.478298e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.405553e+00	4.646495e-01	8.649504e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.703689e+00	3.262957e-01	9.888605e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.203052e+00	2.659771e-01	9.999915e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.348472e-01	2.034278e-01	8.587956e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.467985e-01	1.453051e-01	7.402136e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.318268e-01	9.590277e-02	5.885334e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.616564e-01	4.507856e-02	4.361773e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.102256e-02	3.745883e-03	4.581817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.058907455727751065,0.011044933210565794,0.004946611527471265
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.616147e+00	4.500403e-01	6.222390e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.554968e+01	9.001801e-01	6.713809e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.750999e+01	7.976823e-01	2.676904e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.371355e+01	8.904250e-01	1.981680e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.051388e+00	1.057189e+00	1.743359e-03
6.000000e-02	1.000000e-02	1.000000e-02	5.773791e+00	1.051291e+00	5.009420e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.575281e+00	7.605072e-01	1.128493e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.234043e+00	4.874275e-01	1.292820e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.404176e+00	3.402741e-01	1.293772e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.932797e-01	2.490562e-01	1.208341e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.008486e-01	1.423450e-01	9.885144e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.751949e-02	5.981346e-03	5.493832e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.23413043624889632,0.03223815444602923,0.01751535921350636
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.116064e+00	2.397358e-01	5.692898e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.421513e+00	4.291201e-01	8.810839e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.138742e+00	3.102847e-01	6.041697e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.167177e+00	5.302934e-01	2.049023e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.285159e+00	3.771167e-01	2.067937e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.773260e-01	2.268516e-01	1.448890e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.247969e-01	1.208032e-01	9.330952e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.171983e-01	5.251438e-02	5.097311e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.279202e-03	3.107212e-03	3.334092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.1108023877923825,0.019770586741954047,0.009742336852961692
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.452531e+00	7.425565e-01	2.373724e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.000522e+00	5.721743e-01	1.811163e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.119865e+00	2.537920e-01	4.031605e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.555235e+00	4.945734e-01	5.789457e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.633320e+00	3.668293e-01	1.005075e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.533770e-01	2.130933e-01	9.179915e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.493024e-01	1.181222e-01	7.101576e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.379636e-01	7.150959e-02	5.072812e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.853593e-02	7.061172e-03	7.846125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.04319640075463253,0.0099732484779693,0.006054962455641258
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.466131e+02	7.736916e+00	3.064331e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.554285e+01	6.150678e-01	7.887817e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.060334e+00	8.356705e-01	3.522934e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.259793e+00	4.863734e-01	5.724123e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.972867e+00	3.765964e-01	1.023484e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.043231e+00	2.596921e-01	1.158995e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.384547e-01	1.568950e-01	1.042257e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.016095e-02	7.242371e-03	7.362718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.22473022023270262,0.031211979202050044,0.0172272267698991
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.020788e+00	3.006374e-01	7.564651e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.287258e+00	4.994781e-01	1.028857e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.030066e+00	4.292213e-01	8.978600e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.447262e+00	2.827211e-01	5.228719e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.430643e+00	1.108909e-01	6.578237e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.056192e+00	3.349463e-01	8.563959e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.525329e+00	4.187589e-01	1.920309e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.024543e+00	4.437486e-01	2.170768e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.514404e+00	3.717924e-01	1.971507e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.094893e+00	2.965244e-01	1.684324e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.000767e-01	2.117171e-01	1.319297e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.122469e-01	1.401210e-01	9.728927e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.925711e-01	6.664841e-02	5.740508e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.335719e-02	5.648983e-03	5.171260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.11108630364409713,0.01728917461907402,0.008710699501961183
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.218233e+00	1.005200e+00	2.543465e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.846626e+00	7.691968e-01	2.352407e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.667003e+00	5.229577e-01	1.323046e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.634609e+00	2.101414e-01	6.377126e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.952262e+00	1.268538e-01	3.116896e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.526745e+00	2.171257e-01	9.191068e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.764694e+00	3.675226e-01	5.067060e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.143131e+00	3.493765e-01	8.316815e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.501040e+00	2.777507e-01	1.010881e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.511220e-01	2.024991e-01	8.602971e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.506154e-01	1.316443e-01	7.185059e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.913305e-01	8.216703e-02	5.396301e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.190820e-02	6.374385e-03	7.579406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04512745634135223,0.009163001221960107,0.005533086409359254
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.369485e+02	6.661063e+00	2.191616e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.988171e+01	1.271181e+00	3.117982e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.224180e+01	7.199929e-01	1.100470e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.297596e+01	3.034622e-01	4.390348e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.041853e+00	5.164390e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.181733e+00	5.060617e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.322073e+00	2.901954e-01	1.327542e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.544690e+00	3.455923e-01	5.276022e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.936857e+00	3.367634e-01	1.158641e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.253109e+00	2.856196e-01	1.208320e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.838707e-01	1.824422e-01	1.102472e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.661235e-02	7.749200e-03	7.162493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22793638661366253,0.023882563117053862,0.014511026183651188
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.762589e+00	1.765756e-01	3.858420e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.009493e+00	3.391816e-01	4.279181e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.503253e+00	4.097511e-01	1.497405e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.498175e+00	4.036591e-01	2.290783e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.941541e-01	2.867273e-01	1.739108e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.609401e-01	1.546237e-01	1.188402e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.095526e-01	8.899726e-02	7.523534e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.208987e-02	5.785910e-03	7.448914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11531846287562346,0.013592338463432899,0.008058206073038268
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.705467e+00	2.678820e-01	6.591825e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.075184e+00	2.923432e-01	5.207690e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.504775e+00	3.360438e-01	1.023903e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.931629e-01	1.923337e-01	1.035170e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.302306e-01	1.149676e-01	7.357164e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.164775e-01	6.468792e-02	5.293043e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.167519e-02	2.899673e-02	3.645739e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.846977e-03	2.420729e-03	3.370532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05978660640993906,0.008807799518219306,0.006453864821805336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.381593e+01	4.966008e-01	1.267038e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.823263e+00	6.010876e-01	8.916580e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.595118e+00	4.019836e-01	1.295286e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.915199e-01	1.812151e-01	1.153695e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.834259e-02	8.990527e-03	1.008075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2341623380210995,0.02711060121270434,0.0145039070016664
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.061081e-01	7.045929e-02	2.340238e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.637440e+00	3.515120e-01	9.195573e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.644905e+00	4.737198e-01	1.053931e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.313168e+00	2.658328e-01	3.724808e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.858305e+00	3.068383e-01	3.056598e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.059921e+00	5.106415e-01	1.365972e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.297586e+00	5.129166e-01	1.952367e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.692161e+00	3.985035e-01	2.094405e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.249155e+00	3.362956e-01	1.858707e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.597298e-01	2.446788e-01	1.548147e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.632795e-01	1.869521e-01	1.231071e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.288290e-01	1.173822e-01	9.590849e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.585554e-01	5.681611e-02	5.738945e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.012065e-02	4.329479e-03	4.550308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11972885580700851,0.01680983721862997,0.007966670301320228
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.629139e+00	1.823280e-01	1.025992e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.801653e+00	5.684382e-01	2.605537e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.436773e+00	5.170314e-01	1.488169e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.022325e+00	3.711623e-01	2.659033e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.451401e+00	4.807632e-01	9.496970e-04
1.125000e-01	1.250000e-02	1.250000e-02	3.936969e+00	4.722480e-01	3.686986e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.947135e+00	5.730350e-01	7.383730e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.076418e+00	4.130731e-01	9.681875e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.460190e+00	2.756518e-01	1.228676e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.056628e+00	2.419183e-01	9.768321e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.360800e-01	1.752003e-01	8.960225e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.815133e-01	1.303718e-01	7.603124e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.841859e-01	7.942981e-02	6.275289e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.357647e-01	3.876141e-02	4.430969e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.782774e-03	3.266383e-03	4.139050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.053855433705949245,0.00999064669992824,0.005095523509923261
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.536520e+00	6.504766e-01	7.780652e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.990051e+01	1.100183e+00	6.804578e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.891861e+01	8.781831e-01	2.196401e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.310455e+01	1.235070e+00	6.750910e-03
4.250000e-02	7.500000e-03	7.500000e-03	8.227605e+00	1.203768e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.034836e+00	8.342396e-01	6.292856e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.153110e+00	6.423450e-01	1.181122e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.062099e+00	5.350693e-01	1.358829e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.244570e+00	2.722670e-01	1.424358e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.959257e-01	2.100889e-01	1.194810e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.475324e-01	1.266932e-01	1.140407e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.544863e-02	5.162421e-03	5.757820e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.21720930830975146,0.031364120841063686,0.01760879398673973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.557746e+00	3.136406e-01	7.081727e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.650328e+00	3.858177e-01	7.196593e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.933025e+00	4.266101e-01	1.009632e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.941420e+00	5.109445e-01	2.124693e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.115777e+00	3.361094e-01	1.950200e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.844456e-01	1.934045e-01	1.380892e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.651612e-01	1.019891e-01	8.673845e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.775763e-02	3.929869e-02	5.105555e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.226047e-03	2.133981e-03	2.700701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.10155402695169104,0.01860636781172488,0.010073699138085784
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.060810e+01	1.063156e+00	3.290967e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.712497e+00	4.804741e-01	1.145999e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.605094e+00	3.917349e-01	4.956727e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.412309e+00	4.486494e-01	1.056629e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.519061e+00	3.652958e-01	1.010950e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.655919e-01	1.795157e-01	1.018271e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.042302e-01	1.060334e-01	7.663891e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.027796e-01	6.197459e-02	5.235727e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.609663e-02	6.251589e-03	7.800264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.039995746916110866,0.009130783922383728,0.006195784045083065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.693840e+02	8.685187e+00	3.207789e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.113389e+01	7.800330e-01	1.605074e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.697844e+00	8.559503e-01	8.993007e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.115585e+00	4.070491e-01	5.481741e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.899899e+00	3.815767e-01	9.646159e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.731530e-01	2.346973e-01	1.293607e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.784578e-01	1.371294e-01	1.067476e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.779335e-02	6.307801e-03	7.408361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.21136217177880848,0.0295326269358831,0.016681944438327018
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.188801e+00	2.950855e-01	7.400712e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.719242e+00	4.968357e-01	1.070946e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.570382e+00	4.975339e-01	8.438872e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.813039e+00	3.305939e-01	3.457290e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.433572e+00	1.285328e-01	6.704409e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.831563e+00	3.411026e-01	1.677284e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.388148e+00	4.624277e-01	1.664741e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.862529e+00	4.300104e-01	1.913770e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.365616e+00	3.520591e-01	1.877662e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.361461e-01	2.509662e-01	1.888150e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.191866e-01	2.028826e-01	1.302898e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.421177e-01	1.178686e-01	9.952534e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.564928e-01	5.521715e-02	6.066482e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.044584e-02	4.339606e-03	4.562088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.10228375890128062,0.016657242522357854,0.009000041982474546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.035741e+01	1.086189e+00	2.991081e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.184490e+01	9.220552e-01	2.670578e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.281693e+00	5.947685e-01	1.345502e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.396004e+00	2.000343e-01	4.112604e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.363251e+00	1.335275e-01	5.916320e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.244580e+00	3.182130e-01	4.263668e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.616634e+00	3.756334e-01	6.707365e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.008619e+00	3.743468e-01	9.673642e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.384561e+00	2.707230e-01	9.699031e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.663114e-01	1.996833e-01	9.070040e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.940888e-01	1.217191e-01	7.447729e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.467946e-01	6.530021e-02	6.304885e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.915709e-02	5.834289e-03	6.892543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.04160212907529918,0.008590505921883977,0.005750043546625817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.589212e+02	7.703302e+00	2.390362e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.434598e+01	9.966407e-01	2.788466e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.890685e+01	3.457032e-01	4.521638e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.210342e+01	9.380318e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.304000e+00	5.156206e-01	2.352525e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.820035e+00	4.795996e-01	4.790170e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.262503e+00	3.956733e-01	3.043727e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.351682e+00	2.665198e-01	1.062317e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.883625e+00	3.895546e-01	1.071962e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.150339e+00	2.447561e-01	1.232467e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.258633e-01	1.629671e-01	1.128969e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.349113e-02	6.819516e-03	7.732048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.21394417648221914,0.0234245240921786,0.014069340348351528
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.114272e+00	1.931508e-01	4.186340e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.750497e+00	2.961988e-01	2.948771e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.259779e+00	4.014764e-01	2.047899e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.396605e+00	4.123236e-01	1.941267e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.994105e-01	2.534550e-01	1.620476e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.885041e-01	1.406823e-01	1.306034e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.596178e-01	6.431536e-02	8.342076e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.030693e-02	5.570474e-03	6.361905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.11038597380130064,0.01249558247270903,0.007892620566724129
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.010030e+00	2.603266e-01	6.044459e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.747151e+00	2.447911e-01	4.194217e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.438053e+00	3.266237e-01	9.519039e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.692310e-01	1.809662e-01	9.283961e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.944558e-01	1.084011e-01	7.240686e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.893357e-01	5.285549e-02	5.984207e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.224221e-02	2.751124e-02	3.320577e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.820471e-03	2.053837e-03	3.604919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05776273028584089,0.008218214835161657,0.006580812579174838
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.416022e+01	4.630652e-01	1.158718e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.645348e+00	5.529541e-01	5.529179e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.488683e+00	3.464516e-01	1.227742e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.467460e-01	1.583478e-01	1.340947e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.677128e-02	8.669999e-03	1.053963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.2222081567097903,0.025897756655203386,0.014276274899305025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.714571e-01	8.109127e-02	2.780491e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.100806e+00	4.069161e-01	1.067188e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.107046e+00	4.509799e-01	1.022830e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.458707e+00	3.783638e-01	1.427873e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.729765e+00	3.956585e-01	3.627155e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.827607e+00	5.293837e-01	1.876000e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.014976e+00	4.172832e-01	2.543717e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.508500e+00	3.754678e-01	1.924732e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.115029e+00	3.252976e-01	1.723721e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.791697e-01	2.399132e-01	1.488782e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.720167e-01	1.429059e-01	1.313519e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.864169e-01	1.032525e-01	8.833044e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.346449e-01	4.934594e-02	5.922705e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.120504e-03	3.682505e-03	4.635429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.11287310644397593,0.015868198691171287,0.007940876695082574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.355036e+00	2.151793e-01	1.320017e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.443442e+00	6.170630e-01	2.901972e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.664005e+00	6.470768e-01	1.004361e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.761831e+00	4.888783e-01	4.802805e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.931707e+00	4.026984e-01	3.060172e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.654449e+00	4.881521e-01	4.158985e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.688887e+00	4.626887e-01	6.880640e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.902379e+00	3.317287e-01	1.263551e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.390879e+00	3.084982e-01	9.156921e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.891124e-01	2.157434e-01	9.585069e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.954939e-01	1.698349e-01	8.775321e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.334632e-01	1.132719e-01	8.079359e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.685009e-01	8.031118e-02	5.862293e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.257656e-01	3.777813e-02	4.460869e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.846979e-03	2.686470e-03	5.086138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.05024643597139682,0.008860215760870808,0.005184371924955224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.243790e+01	7.766689e-01	9.065221e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.370088e+01	1.186571e+00	6.223991e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.935660e+01	1.162034e+00	1.219095e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.205087e+01	1.077735e+00	3.633314e-03
4.250000e-02	7.500000e-03	7.500000e-03	7.393794e+00	1.117562e+00	3.912612e-03
6.000000e-02	1.000000e-02	1.000000e-02	4.708724e+00	8.884864e-01	6.987945e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.983261e+00	5.945338e-01	1.050075e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.879930e+00	3.945506e-01	1.153320e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.191978e+00	2.583572e-01	1.256727e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.324661e-01	1.918163e-01	1.317207e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.316409e-01	1.364278e-01	1.054463e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.317544e-02	4.183111e-03	6.486325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.20653510958907476,0.029661411771305907,0.017228119066285325
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.906812e+00	3.295377e-01	8.041040e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.665269e+00	3.420001e-01	5.434002e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.806262e+00	4.543783e-01	1.403641e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.825963e+00	4.438803e-01	2.099989e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.024774e+00	3.072458e-01	1.774237e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.219393e-01	1.750801e-01	1.306396e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.182395e-01	8.182484e-02	9.507461e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.517099e-02	3.661199e-02	4.257729e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.454148e-03	2.017713e-03	2.935563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.0972232097461519,0.017628097212486912,0.009756509184391221
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.283025e+01	1.100297e+00	3.909318e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.838686e+00	4.437500e-01	6.486763e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.368014e+00	3.480254e-01	9.998447e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.433321e+00	4.223651e-01	8.920779e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.502732e+00	3.400162e-01	8.968287e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.438659e-01	1.717118e-01	1.086019e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.758961e-01	1.056142e-01	7.605114e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.735407e-01	4.884251e-02	6.119850e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.428603e-02	6.316515e-03	7.578228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03850209490973803,0.008359447430388214,0.006132446995174103
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.781268e+02	9.247507e+00	3.047185e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.865159e+01	1.165246e+00	8.181710e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.578075e+00	6.219206e-01	1.915157e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.207192e+00	4.278301e-01	1.225046e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.883469e+00	3.341311e-01	1.219530e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.562285e-01	2.299475e-01	1.132809e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.609174e-01	1.293867e-01	1.064944e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.549521e-02	5.986215e-03	7.634857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.20138076752017844,0.028279393942989894,0.017079797664299567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.408110e+00	3.461265e-01	8.350698e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.183859e+00	5.761561e-01	1.152339e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.783619e+00	3.981844e-01	8.403177e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.763823e+00	2.266214e-01	2.407481e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.417901e+00	3.221458e-01	3.818299e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.851404e+00	4.223699e-01	1.143750e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.276628e+00	4.138152e-01	1.824583e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.705381e+00	3.870068e-01	2.478394e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.215785e+00	3.133292e-01	1.880538e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.610317e-01	2.468898e-01	1.540423e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.419902e-01	1.602441e-01	1.275434e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.099149e-01	1.117820e-01	8.738281e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.375851e-01	4.895965e-02	5.652179e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.144475e-03	3.531621e-03	4.965954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.0972193697941537,0.01547567767011282,0.009443230870009797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.260329e+01	1.133203e+00	3.536719e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.262738e+01	8.333351e-01	2.687470e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.878452e+00	4.469458e-01	7.832077e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.839732e+00	1.769768e-01	5.439415e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.147659e+00	2.709464e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.139496e+00	3.267985e-01	3.890028e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.514641e+00	3.222373e-01	1.485712e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.995762e+00	3.645105e-01	6.885047e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.329951e+00	2.501941e-01	1.128681e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.056417e-01	1.683551e-01	1.026050e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.675945e-01	1.321082e-01	7.130764e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.358224e-01	6.810442e-02	5.548291e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.588042e-02	4.766598e-03	8.332924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03957162078196455,0.007641161844154115,0.006321373660709381
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.696297e+02	7.539889e+00	2.371345e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.035508e+01	7.239365e-01	1.476805e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.813383e+01	1.081207e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.143604e+01	5.433962e-01	1.726672e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.129866e+00	5.291923e-01	7.335468e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.701030e+00	4.450211e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.211592e+00	3.660524e-01	1.565851e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.364101e+00	2.793473e-01	1.093814e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.782626e+00	3.090097e-01	1.284895e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.117416e+00	2.442037e-01	1.118523e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.056466e-01	1.643936e-01	1.113306e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.108377e-02	6.143745e-03	8.968620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.1962759616619358,0.021604292340528436,0.013812962713436822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.614184e+00	2.231538e-01	4.230072e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.287602e+00	1.293100e-01	1.478490e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.966340e+00	4.629873e-01	1.898230e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.164006e+00	3.255046e-01	1.741605e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.824255e-01	2.034819e-01	1.615196e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.523145e-01	1.302211e-01	9.907127e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.343603e-01	5.611839e-02	6.892006e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.949862e-03	4.511696e-03	5.624857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10498616481607165,0.011620473155789304,0.007427610346565389
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.364415e+00	2.674737e-01	5.776077e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.461210e+00	2.956672e-01	5.061119e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.260584e+00	2.826580e-01	1.013124e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.000077e-01	1.634594e-01	8.298462e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.727340e-01	9.800062e-02	6.363150e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.783837e-01	4.920128e-02	5.349546e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.432496e-02	2.560496e-02	3.594894e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.578528e-03	1.896621e-03	2.970561e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05500778345266093,0.007634312023006601,0.0061752097345944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.468900e+01	4.752048e-01	1.060763e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.228673e+00	5.022632e-01	8.657860e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.383960e+00	3.040730e-01	1.141195e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.207944e-01	1.578923e-01	1.027496e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.417857e-02	8.340299e-03	9.818356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.20680065933099737,0.02496759619356026,0.014035286665791014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.534026e-01	1.243457e-01	4.148805e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.065867e+00	5.753494e-01	1.224959e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.616013e+00	3.886760e-01	6.842331e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.176801e+00	2.065832e-01	1.124706e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.222908e+00	4.360379e-01	1.687798e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.458150e+00	5.123910e-01	1.788864e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.763372e+00	3.997610e-01	2.128351e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.340474e+00	3.460806e-01	1.835185e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.005673e+00	2.863495e-01	1.605953e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.722748e-01	1.933405e-01	1.418289e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.378715e-01	1.503746e-01	1.067992e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.290572e-01	7.815462e-02	8.423590e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.110124e-01	4.795934e-02	4.947764e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.364887e-03	2.677010e-03	3.997477e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.10362902564634208,0.015134516393128086,0.007694598726313298
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.347362e+00	3.887178e-01	1.844099e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.025983e+01	7.540550e-01	2.394233e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.320211e+00	4.290223e-01	5.291497e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.014057e+00	3.778558e-01	6.524984e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.471532e+00	6.111001e-01	6.209761e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.173646e+00	4.769590e-01	1.070813e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.322843e+00	3.928260e-01	1.032795e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.682991e+00	3.097194e-01	1.115197e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.241627e+00	2.615881e-01	9.624995e-02
2.400000e-01	2.000000e-02	2.000000e-02	8.904301e-01	1.981057e-01	9.979698e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.389843e-01	1.664884e-01	7.747576e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.126145e-01	1.106783e-01	6.656727e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.319249e-01	5.934351e-02	6.652558e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.200433e-01	3.866849e-02	3.962521e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.942184e-03	2.466813e-03	4.528724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04640097086522397,0.008254928769706217,0.004917681540890298
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.898943e+01	1.104183e+00	1.128808e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.768691e+01	1.334887e+00	5.234391e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.849664e+01	1.163908e+00	3.737220e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.090236e+01	1.128095e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.720614e+00	1.070689e+00	1.725441e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.131934e+00	7.643048e-01	9.239278e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.668926e+00	5.523103e-01	1.183492e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.701767e+00	3.443034e-01	1.215596e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.095932e+00	2.556237e-01	1.163114e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.111680e-01	1.919146e-01	1.063044e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.995336e-01	1.175628e-01	9.652363e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.192288e-02	3.997108e-03	7.148597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.1906636597515848,0.028418349231170842,0.01664825724032684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.576872e+00	4.064020e-01	9.275210e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.455934e+00	2.407778e-01	3.374518e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.646120e+00	4.995933e-01	1.536980e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.613237e+00	4.213310e-01	2.053246e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.903775e-01	2.511348e-01	1.923791e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.440180e-01	1.456973e-01	1.107105e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.877080e-01	7.410180e-02	7.557011e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.087771e-02	3.184475e-02	3.750051e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.602516e-03	1.653110e-03	1.981642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.09005775793775507,0.01645313915144994,0.009510172699075808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.645594e+01	1.372926e+00	4.183643e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.603069e+00	2.518944e-01	2.779129e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.143076e+00	3.555366e-01	7.684699e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.384473e+00	4.466341e-01	5.452238e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.309379e+00	2.720662e-01	1.060324e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.922649e-01	1.668373e-01	9.853079e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.487724e-01	8.474438e-02	7.383837e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.704060e-01	5.106469e-02	4.708420e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.236410e-02	5.638625e-03	7.622906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.0359809815412989,0.007750758811275703,0.006026848238883276
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.916405e+02	8.996749e+00	2.868315e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.720537e+01	1.285100e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.412909e+00	7.380394e-01	2.736371e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.975512e+00	3.282907e-01	4.910118e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.771455e+00	3.074793e-01	9.931570e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.069954e-01	2.122115e-01	1.082521e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.310748e-01	1.121557e-01	9.606680e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.388167e-02	5.562934e-03	7.687929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.18845924144381002,0.02778369607400019,0.01653523273243207
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.944497e+00	4.369004e-01	9.439301e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.762281e+00	5.852638e-01	1.309409e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.989252e+00	3.447567e-01	5.954701e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.679258e+00	1.060346e-01	3.454912e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.157951e+00	3.608968e-01	8.264007e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.529318e+00	3.917243e-01	2.215017e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.094897e+00	4.287687e-01	1.760418e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.573443e+00	3.723060e-01	1.921766e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.154749e+00	3.222293e-01	1.654469e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.719511e-01	2.084664e-01	1.862489e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.918080e-01	1.535125e-01	1.119400e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.561405e-01	8.625750e-02	8.008982e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.102541e-01	4.605011e-02	5.324281e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.551352e-03	2.711742e-03	4.024880e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.09034494213898378,0.015249527580233388,0.00863375266997822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.736290e+01	1.635925e+00	4.497089e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.293577e+01	7.951765e-01	1.946437e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.833153e+00	2.596165e-01	4.652759e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.323849e+00	3.376317e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.693424e+00	2.801128e-01	1.257357e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.865841e+00	2.606615e-01	1.616668e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.387275e+00	3.713211e-01	1.034575e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.801270e+00	3.342533e-01	1.094033e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.232716e+00	2.462016e-01	9.296023e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.624667e-01	1.607020e-01	8.606104e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.347514e-01	1.140827e-01	6.730402e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.040258e-01	5.327539e-02	7.149575e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.559571e-02	5.600712e-03	6.340800e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03690946769263615,0.007412218746426856,0.00627320905874288
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.859507e+02	8.003927e+00	2.466618e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.748105e+01	1.157526e+00	2.840777e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.640314e+01	9.820991e-01	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.077725e+01	9.086721e-01	3.047118e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.709876e+00	4.893534e-01	1.463334e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.323747e+00	3.616779e-01	1.289500e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.937200e+00	2.853657e-01	6.527630e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.215135e+00	2.776467e-01	6.015921e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.711934e+00	3.132673e-01	1.027645e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.048296e+00	2.221147e-01	1.110717e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.679936e-01	1.560133e-01	1.050114e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.907333e-02	5.760881e-03	9.497104e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR0.5_MUF0.5_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.34217618352329715,0.0341505416586631,0.02161700995944671
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.334077e-01	7.315124e-02	1.561768e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.102394e+00	4.972437e-01	8.952052e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.531444e+00	3.901751e-01	4.631108e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.468379e+00	3.880865e-01	1.052203e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.491170e+00	6.567767e-01	4.054088e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.393878e+00	4.855909e-01	3.523411e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.588651e-01	2.567332e-01	1.889016e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.573528e-02	2.070093e-02	1.694793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.19405607846780032,0.02592895113169419,0.016286673967319504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.556644e+00	3.527948e-01	7.260419e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.851716e+00	5.089264e-01	7.025772e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.880107e+00	4.928356e-01	2.261569e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.095658e+00	5.594258e-01	3.218222e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.011320e+00	3.135082e-01	2.189789e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.865670e-01	1.592058e-01	1.145861e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.855330e-01	6.771747e-02	5.721836e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.021294e-02	4.563605e-03	5.051601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11650874122417018,0.025928635798652414,0.018521288364232336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.832607e+00	1.091014e+00	2.273723e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.814066e+00	5.601919e-01	7.992902e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.683220e+00	1.109613e+00	5.157339e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.900787e+00	6.737554e-01	4.270949e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.581196e-02	3.189026e-02	2.833225e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.33059756066044327,0.034944892452528464,0.01986536082183976
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.339642e-02	1.296405e-02	6.754087e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.236919e-01	8.577097e-02	2.890538e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.472677e-01	2.375823e-01	6.308094e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.594834e+00	4.172752e-01	8.261321e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.522080e+00	4.562733e-01	7.712260e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.205752e+00	3.520223e-01	3.712383e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.477084e+00	1.608560e-01	2.189043e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.273256e+00	3.641993e-01	8.590074e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.816881e+00	5.301812e-01	2.667760e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.191696e+00	5.487734e-01	3.221126e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.516930e+00	4.500133e-01	2.998671e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.713879e-01	3.183698e-01	2.262170e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.244363e-01	1.903537e-01	1.323132e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.964635e-02	1.685090e-02	1.392767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19750200418752706,0.026470929568902957,0.015474793079859828
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.389345e-01	4.736404e-02	1.964373e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.366867e-01	1.895730e-01	6.692895e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.560680e+00	4.194312e-01	1.194547e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.741020e+00	6.180948e-01	1.428959e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.844943e+00	6.688634e-01	1.230069e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.464500e+00	5.102490e-01	7.095075e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.513223e+00	2.610572e-01	1.938292e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.095510e+00	3.587272e-01	6.191571e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.327029e+00	5.022588e-01	1.812343e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.534081e+00	5.307214e-01	2.636397e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.791440e+00	4.404946e-01	2.478324e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.164792e+00	3.170664e-01	2.043722e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.901015e-01	2.017378e-01	1.398321e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.499650e-01	1.146681e-01	8.613440e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.728176e-02	9.616239e-03	9.005014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10864815775576692,0.02238278290911702,0.014732838103718532
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.883910e-01	2.609409e-01	1.266214e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.336952e+00	6.693857e-01	2.478310e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.504352e+00	1.075872e+00	3.275983e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.617618e+00	1.379618e+00	3.070754e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.895588e+00	1.249653e+00	1.786121e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.863261e+00	6.047225e-01	5.135912e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.773973e+00	6.966086e-01	1.611848e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.146304e+00	1.007992e+00	3.443158e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.522056e+00	9.359894e-01	4.438804e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.179289e+00	6.577265e-01	4.069247e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.242153e+00	4.254657e-01	3.131774e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.153372e-02	2.102163e-02	1.894743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.3062025026173679,0.0402668940628188,0.0227151862290072
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.207256e-01	1.272213e-01	3.564792e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.652668e+00	4.371711e-01	9.242707e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.854422e+00	3.114464e-01	4.268309e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.939976e+00	3.613925e-01	1.034643e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.292632e+00	5.741889e-01	2.885649e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.401725e+00	4.550667e-01	3.042164e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.213241e-01	2.625897e-01	1.840002e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.937211e-01	1.245423e-01	9.639576e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.544572e-02	7.517582e-03	5.982740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.15944058217445115,0.027468088790253614,0.015853820401838248
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.008744e+00	3.824007e-01	1.110657e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.037860e+00	7.629046e-01	1.806206e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.719310e+00	4.125704e-01	7.617178e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.255351e+00	1.751656e-01	2.011516e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.379539e+00	4.241819e-01	1.231368e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.521300e+00	3.958047e-01	2.030163e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.164396e-01	2.430670e-01	1.516882e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.055133e-01	1.291912e-01	1.000488e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.405792e-02	1.293330e-02	1.182968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.07123105602709344,0.01911671380989518,0.013720341194481206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.139080e+01	7.583433e+00	1.837411e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.824364e+01	2.647993e+00	6.031186e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.997124e+00	5.526294e-01	5.899575e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.827687e+00	2.472617e-01	5.472357e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.644013e+00	4.342137e-01	1.495553e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.832976e+00	4.915592e-01	2.419876e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.022486e+00	3.512970e-01	2.444825e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.345146e-02	1.918778e-02	1.823093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2958896835521015,0.03792824566982639,0.02030307070696824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.795547e-01	1.036290e-01	3.936848e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.678782e-01	1.950887e-01	6.232429e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.369145e+00	3.135071e-01	7.347881e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.899341e+00	3.848588e-01	7.523017e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.401884e+00	3.443808e-01	5.917629e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.745041e+00	2.443500e-01	2.783580e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.820978e+00	1.030100e-01	1.819575e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.725074e+00	2.958651e-01	9.564826e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.373193e+00	4.289730e-01	1.839906e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.932676e+00	4.539440e-01	2.615860e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.416451e+00	4.000912e-01	2.354960e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.912486e-01	2.777775e-01	1.968181e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.855005e-01	1.760550e-01	1.156456e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.820130e-02	1.606822e-02	1.282294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.16500058867447137,0.026105101853839463,0.015211227853232728
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.576743e+00	4.134760e-01	1.379268e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.811539e+00	6.970424e-01	1.537607e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.732751e+00	5.855226e-01	1.495730e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.025040e+00	6.507693e-01	1.232306e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.582127e+00	4.161414e-01	8.200702e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.897018e+00	2.620727e-01	3.505082e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.222723e+00	1.112059e-01	7.083362e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.736273e+00	2.363658e-01	6.109908e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.260880e+00	3.400628e-01	9.819320e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.662317e+00	3.529316e-01	1.773833e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.044522e+00	2.567256e-01	1.606119e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.566207e-01	1.609549e-01	1.150357e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.863280e-02	1.631839e-02	1.371001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.08117540911482471,0.01983731716303419,0.014296714424490292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.405841e+01	7.084596e+00	1.610370e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.309934e+01	3.000843e+00	6.560828e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.273394e+01	2.103677e+00	3.408804e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.542820e+01	1.223437e+00	1.944322e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.673802e+00	6.009439e-01	7.732885e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.835728e+00	2.586989e-01	2.925649e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.927996e+00	2.219932e-01	6.835888e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.123690e+00	2.156747e-01	4.871345e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.773970e+00	3.920111e-01	1.299023e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.163806e+00	4.670320e-01	2.515001e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.372952e+00	3.871561e-01	2.670704e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.701968e-02	2.491455e-02	2.129032e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3361242490499828,0.03855564267181377,0.02712197732796595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.941415e-01	1.045949e-01	2.099849e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.386762e+00	6.244596e-01	1.035323e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.478639e+00	4.049180e-01	3.683043e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.190003e+00	4.786884e-01	1.630277e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.323273e+00	6.892358e-01	4.523041e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.357732e+00	5.025777e-01	4.038692e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.577411e-01	2.690207e-01	2.401676e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.984831e-02	2.364760e-02	2.330885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.1936017966866138,0.02981332320148089,0.02138059362006814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.791933e+00	5.110017e-01	9.272877e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.601847e+00	5.602362e-01	5.626494e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.591159e+00	5.561248e-01	3.464599e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.095555e+00	6.131275e-01	4.173828e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.064685e+00	3.450717e-01	2.675644e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.171293e-01	1.718769e-01	1.514799e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.040887e-01	7.619397e-02	7.370636e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.234341e-02	5.563371e-03	6.397381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.1250718953694438,0.030191424981901555,0.02468144611673062
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.834273e+00	1.413500e+00	2.582396e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.228104e+00	6.838020e-01	6.592224e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.637083e+00	1.132628e+00	6.112610e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.123478e+00	7.646397e-01	6.083735e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.326530e-02	3.888674e-02	3.825916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3291045746647173,0.04004485063557772,0.025221331989945805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.433131e-02	1.243788e-02	7.003728e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.337480e-01	1.043185e-01	3.658717e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.424548e-01	3.200835e-01	7.951270e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.763885e+00	5.254374e-01	1.011384e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.671101e+00	5.828155e-01	8.159925e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.236433e+00	4.256063e-01	3.362090e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.362503e+00	1.505300e-01	3.733977e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.113730e+00	4.742058e-01	1.132911e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.673502e+00	6.066318e-01	3.022165e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.098668e+00	5.916593e-01	3.818167e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.495608e+00	4.848817e-01	3.448245e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.813536e-01	3.461422e-01	2.847261e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.503712e-01	2.093731e-01	1.869141e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.626152e-02	1.988928e-02	1.934397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.19892011746108532,0.03081842343758681,0.02057614635087482
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.289981e-01	5.366977e-02	2.282406e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.468568e-01	2.933352e-01	9.185731e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.822517e+00	6.132422e-01	1.576371e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.021081e+00	8.580337e-01	1.762632e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.964220e+00	8.691373e-01	1.338868e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.366347e+00	6.251534e-01	6.243410e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.303042e+00	3.276098e-01	1.253226e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.830840e+00	3.997468e-01	1.099966e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.167254e+00	5.703392e-01	2.448026e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.488299e+00	6.029316e-01	3.128677e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.795219e+00	4.982397e-01	3.338500e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.205640e+00	3.557888e-01	2.514523e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.318619e-01	2.250956e-01	1.932568e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.837060e-01	1.281540e-01	1.130788e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.171563e-02	1.177700e-02	1.218900e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.11577272209221447,0.026619139653552754,0.020249032991074348
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.662638e-01	3.037240e-01	1.504025e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.403509e+00	9.238736e-01	3.113984e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.601209e+00	1.550876e+00	3.990842e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.510013e+00	1.797766e+00	3.297895e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.432507e+00	1.472651e+00	1.846168e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.380559e+00	8.256406e-01	4.257695e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.447086e+00	6.817200e-01	1.316008e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.069979e+00	1.049656e+00	4.405226e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.626258e+00	1.017028e+00	5.741004e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.372522e+00	7.753559e-01	5.467962e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.413079e+00	5.020702e-01	4.177150e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.372829e-02	2.652347e-02	2.700414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.30005045662634533,0.04382028615803607,0.027697486013354422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.340557e-01	1.730383e-01	4.048292e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.954862e+00	5.318514e-01	1.034706e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.795978e+00	3.046035e-01	2.914372e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.660847e+00	3.783398e-01	1.709801e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.154504e+00	5.717947e-01	2.970741e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.390373e+00	4.729653e-01	3.510346e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.387168e-01	2.865638e-01	2.324671e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.100283e-01	1.339063e-01	1.256708e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.849227e-02	9.272027e-03	9.149021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1594392857169812,0.03022955024123611,0.020092727936069504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.988214e+00	6.298848e-01	1.563628e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.933651e+00	1.011381e+00	2.070044e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.224551e+00	4.042008e-01	5.073740e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.723036e+00	2.547526e-01	1.120863e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.252670e+00	3.930566e-01	1.175745e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.558184e+00	4.160220e-01	2.528791e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.744973e-01	2.677919e-01	1.940328e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.430740e-01	1.415174e-01	1.240134e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.903002e-02	1.527747e-02	1.531487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07846458669781717,0.021744762999114695,0.017813530371405498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.949074e+01	1.161182e+01	2.458608e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.604496e+01	2.939918e+00	4.202321e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.626481e+00	4.749807e-01	2.978536e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.332709e+00	2.903291e-01	5.633692e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.614542e+00	3.793614e-01	1.402470e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.978405e+00	5.058558e-01	3.122363e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.171918e+00	3.939263e-01	3.162034e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.602683e-02	2.382054e-02	2.416890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.29276059284859574,0.042165014120779665,0.02548114560819076
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.108344e-01	1.283055e-01	4.538998e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.022968e+00	2.869412e-01	7.585421e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.596552e+00	4.092124e-01	8.787728e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.122300e+00	4.557657e-01	8.249179e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.523282e+00	3.990945e-01	5.532531e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.704537e+00	2.666337e-01	1.862195e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.674545e+00	1.993390e-01	1.173958e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.509383e+00	3.207586e-01	1.306181e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.238285e+00	4.542471e-01	1.754962e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.864171e+00	4.863855e-01	2.784988e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.396875e+00	4.195439e-01	2.833972e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.055228e-01	3.034016e-01	2.402196e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.075884e-01	1.872243e-01	1.654998e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.452423e-02	1.875376e-02	1.794557e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.1646709114418399,0.029055868244479643,0.019804760138782185
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.341698e+00	6.350348e-01	1.642236e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.074369e+00	9.051238e-01	2.013776e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.662575e+00	8.951828e-01	1.774162e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.286447e+00	7.097508e-01	1.265635e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.395355e+00	4.949498e-01	6.626307e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.448262e+00	2.504539e-01	2.412674e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.805311e+00	2.005839e-01	1.246124e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.460226e+00	2.356698e-01	8.805580e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.151368e+00	3.408015e-01	1.215773e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.655828e+00	3.774314e-01	2.143415e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.078976e+00	2.899117e-01	2.038263e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.907966e-01	1.722707e-01	1.457916e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.507789e-02	1.906138e-02	1.833824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08802017541699152,0.022984786282811656,0.019017853648818486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.787140e+01	1.034795e+01	2.129875e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.308004e+01	3.762572e+00	6.424845e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.113611e+01	2.385669e+00	3.114124e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.331648e+01	1.270521e+00	1.278859e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.742633e+00	5.599521e-01	4.756521e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.875343e+00	3.258022e-01	2.458467e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.444877e+00	2.055944e-01	9.519642e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.917062e+00	1.849693e-01	3.067792e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.750510e+00	3.946080e-01	1.512975e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.253135e+00	4.976080e-01	2.959663e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.510789e+00	4.467908e-01	3.290017e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.051645e-02	3.005218e-02	2.940819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.303369787819729,0.035405649704808695,0.024807262974410937
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.391446e-01	1.647396e-01	3.075641e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.287832e+00	6.303144e-01	9.455543e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.512796e+00	1.515374e-01	2.731260e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.683645e+00	6.165520e-01	3.299636e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.745631e+00	5.623206e-01	4.024063e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.772557e-01	3.418860e-01	2.806667e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.752718e-01	1.878356e-01	1.592402e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.544726e-02	1.634136e-02	1.691296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.16929638311331216,0.02614065957417472,0.01921234138587405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.768698e+00	6.430026e-01	1.054056e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.775396e+00	3.773600e-01	4.643700e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.943544e+00	6.396105e-01	3.528594e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.562356e+00	4.510981e-01	3.193038e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.149404e-01	2.392240e-01	1.885413e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.151048e-01	1.297846e-01	1.097365e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.688892e-01	5.858089e-02	5.804134e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.050437e-02	4.499799e-03	5.787558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.10634704658090058,0.024152648823463574,0.02076120299140191
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.711771e+00	1.643950e+00	2.694761e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.410228e+00	7.471477e-01	6.407857e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.723580e+00	1.035715e+00	6.568604e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.570697e+00	5.362077e-01	4.205206e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.320647e-02	2.790200e-02	2.977626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.30137199053952807,0.03750208638837044,0.023465189722243873
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.614321e-02	2.076303e-02	8.714904e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.852442e-01	1.664773e-01	5.386556e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.365483e+00	4.690200e-01	1.060278e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.566450e+00	6.358856e-01	1.034642e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.373557e+00	5.045098e-01	5.250526e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.562062e+00	1.993880e-01	3.062967e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.286556e+00	4.477867e-01	5.832271e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.762865e+00	5.745963e-01	2.802657e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.217141e+00	5.920217e-01	3.493484e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.649559e+00	4.817014e-01	3.386761e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.141248e+00	3.723339e-01	2.785859e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.301603e-01	2.550426e-01	2.108454e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.012879e-01	1.520423e-01	1.295780e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.269740e-02	1.361599e-02	1.361691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.17662425128084694,0.027775652705243264,0.018477785889931486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.143366e-01	8.718966e-02	3.304140e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.386293e+00	4.977570e-01	1.466393e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.071294e+00	9.138563e-01	2.144117e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.442879e+00	1.012685e+00	1.742766e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.021808e+00	7.801471e-01	8.687720e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.854814e+00	3.253785e-01	1.712594e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.280957e+00	4.210282e-01	5.746238e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.493349e+00	5.894745e-01	2.035488e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.692193e+00	5.923962e-01	3.103232e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.997733e+00	4.937817e-01	3.191453e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.421896e+00	3.901959e-01	2.629572e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.435773e-01	2.718126e-01	1.992520e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.736987e-01	1.722544e-01	1.450516e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.003546e-01	9.372632e-02	8.710057e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.475986e-02	9.027122e-03	9.317738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09969621286892824,0.022615002823634336,0.01742464697542656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.148134e+00	4.423117e-01	2.147003e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.785167e+00	1.362482e+00	4.418601e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.781298e+00	2.082879e+00	4.768111e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.680875e+00	1.972438e+00	3.015527e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.911680e+00	1.250311e+00	9.376971e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.859827e+00	5.665891e-01	9.524359e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.103746e+00	1.078978e+00	3.954805e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.386168e+00	1.085092e+00	5.416191e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.931285e+00	8.592364e-01	5.403818e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.837724e+00	5.792367e-01	4.425608e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.080775e+00	3.747132e-01	3.276237e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.861509e-02	1.952610e-02	2.093194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.27090921693616077,0.03964010690102121,0.024749714628824138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.221001e-01	2.354503e-01	5.323827e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.614664e+00	5.377403e-01	1.002837e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.949647e+00	1.606782e-01	8.430084e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.468251e+00	4.980808e-01	1.787567e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.767898e+00	4.896224e-01	2.936443e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.052809e+00	3.440341e-01	2.570979e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.517239e-01	2.022790e-01	1.616121e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.279914e-01	9.676745e-02	8.985345e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.374565e-02	6.733309e-03	7.315125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.1397107184749861,0.026072838689915778,0.01706165290213771
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.215726e+00	9.011047e-01	2.270102e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.430028e+00	9.247688e-01	1.995264e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.895905e+00	1.796912e-01	1.225651e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.540671e+00	3.935081e-01	1.034149e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.027590e+00	3.992773e-01	1.443201e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.262905e+00	3.221722e-01	1.945045e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.987208e-01	1.950914e-01	1.451903e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.673638e-01	1.106979e-01	9.385727e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.319235e-02	1.211690e-02	1.309317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06702022524865762,0.01740488317935883,0.014866468515626965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.144957e+02	1.270476e+01	2.742147e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.412038e+01	1.677191e+00	2.046957e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.619937e+00	4.528322e-01	1.193829e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.155684e+00	3.077485e-01	2.209542e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.375471e+00	3.605030e-01	1.337798e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.659644e+00	4.253815e-01	2.522917e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.470398e-01	2.956231e-01	2.447595e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.647888e-02	1.806861e-02	2.041468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2655584378347782,0.03843675615751593,0.02345373571785475
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.833366e-01	1.872178e-01	5.720352e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.478598e+00	4.026411e-01	9.458643e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.205026e+00	4.759037e-01	9.829149e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.728620e+00	4.517426e-01	7.164514e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.944017e+00	3.117995e-01	3.003605e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.858100e+00	1.815607e-01	9.676710e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.639395e+00	3.305841e-01	1.450764e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.335682e+00	4.011145e-01	1.475695e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.960002e+00	4.444824e-01	2.336697e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.545218e+00	4.138896e-01	2.474629e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.099189e+00	3.227822e-01	2.334559e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.933692e-01	2.285551e-01	1.853370e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.775221e-01	1.379281e-01	1.160623e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.180528e-02	1.273652e-02	1.324255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.14340190558537672,0.024779513627334937,0.016784347305151492
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.311715e+00	8.626934e-01	2.200403e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.571510e+00	1.077816e+00	2.342272e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.321660e+00	8.932296e-01	1.622047e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.898418e+00	5.512111e-01	8.961622e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.384154e+00	3.019290e-01	3.730743e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.233524e+00	1.891965e-01	1.085038e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.631448e+00	2.737199e-01	1.166096e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.329240e+00	2.961847e-01	6.925142e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.917543e+00	3.277405e-01	1.521496e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.385394e+00	3.125713e-01	1.765585e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.670037e-01	2.191003e-01	1.605932e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.724491e-01	1.306375e-01	1.152620e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.364625e-02	1.447967e-02	1.412628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07388864512584639,0.01850902720669794,0.015912516204190513
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.074768e+02	1.125156e+01	2.307358e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.507806e+01	3.001318e+00	4.618517e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.980494e+01	1.441771e+00	1.702967e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.174274e+01	8.269978e-01	4.602282e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.012370e+00	3.679287e-01	2.833068e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.599475e+00	2.763705e-01	1.398137e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.260610e+00	1.779722e-01	6.230743e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.750419e+00	2.258078e-01	1.544293e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.489286e+00	3.677151e-01	1.447216e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.940706e+00	4.367908e-01	2.641063e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.234223e+00	3.519362e-01	2.800295e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.355993e-02	2.297689e-02	2.397792e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.27414946968834836,0.03199264714474501,0.021594137827468773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.863047e-01	2.272008e-01	3.944746e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.883719e+00	4.683160e-01	6.922255e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.234602e+00	3.742707e-01	1.455471e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.201368e+00	5.826707e-01	3.561883e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.354841e+00	4.297263e-01	2.974943e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.401940e-01	2.501217e-01	1.924748e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.430171e-01	1.333008e-01	1.070592e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.307997e-02	1.063196e-02	1.073656e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.1489618515636835,0.021668391737331344,0.0156637698009833
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.743463e+00	6.504726e-01	1.010598e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.471214e+00	4.724534e-01	5.875866e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.377066e+00	5.560761e-01	3.286859e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.235484e+00	3.256324e-01	2.147676e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.573408e-01	1.802215e-01	1.313070e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.360554e-01	9.470542e-02	8.052275e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.330806e-01	4.569205e-02	4.400652e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.401507e-03	3.241408e-03	4.217745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09080590847943532,0.018939794917161953,0.01613986883606211
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.604693e+00	1.676975e+00	2.487014e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.982960e+00	9.479280e-01	9.610994e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.965530e+00	8.396877e-01	5.420285e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.225430e+00	3.722756e-01	2.893452e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.675028e-02	2.037115e-02	2.133011e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2767217747452137,0.0343129352988194,0.020729317697278593
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.417428e-02	3.114384e-02	1.106983e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.346033e-01	2.656760e-01	7.471564e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.068411e+00	6.135089e-01	1.208419e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.357707e+00	6.063213e-01	8.668921e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.798949e+00	3.102169e-01	1.793628e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.570383e+00	3.687668e-01	3.999890e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.003803e+00	5.786277e-01	2.673129e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.390821e+00	5.910500e-01	3.159675e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.821268e+00	4.869702e-01	3.209443e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.319813e+00	3.887947e-01	2.667748e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.901656e-01	2.816615e-01	1.924807e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.589183e-01	1.846605e-01	1.444181e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.902160e-01	1.053406e-01	9.329419e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.176981e-02	9.028188e-03	8.139985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15729758314953893,0.024362860608787035,0.015325061593881667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.776214e-01	1.407149e-01	4.990576e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.419947e+00	7.952121e-01	2.144594e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.623284e+00	1.160159e+00	2.346977e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.696764e+00	9.003521e-01	1.337199e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.623399e+00	4.206771e-01	3.665532e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.914410e+00	3.901047e-01	1.242763e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.981908e+00	6.213989e-01	2.290373e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.057360e+00	6.096477e-01	3.157955e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.284671e+00	5.229939e-01	2.765377e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.642254e+00	3.980214e-01	2.456622e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.147256e+00	2.959325e-01	1.934056e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.586106e-01	2.094408e-01	1.329664e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.604423e-01	1.230214e-01	1.024256e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.384330e-01	7.369111e-02	6.554383e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.798655e-02	6.285574e-03	6.441107e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08581062969657072,0.01866588874006593,0.014001856183737088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.772296e+00	6.743150e-01	3.049506e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.678558e+00	1.983326e+00	5.705864e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.372859e+00	2.490971e+00	4.960213e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.067875e+01	1.768168e+00	2.202439e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.897353e+00	7.202008e-01	4.197019e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.776435e+00	1.068221e+00	3.442345e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.535202e+00	1.186133e+00	5.868643e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.722627e+00	9.816313e-01	5.114816e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.369569e+00	6.704797e-01	4.511068e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.472277e+00	4.447354e-01	3.053346e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.526846e-01	2.743030e-01	2.292236e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.561856e-02	1.360123e-02	1.526192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.24670573854597508,0.035897167048388995,0.021238044610549706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.081609e+00	2.939247e-01	6.684959e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.086478e+00	4.780943e-01	8.600006e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.925649e+00	3.366459e-01	1.228965e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.281475e+00	5.228691e-01	2.270049e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.477807e+00	4.055276e-01	2.496697e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.368287e-01	2.635877e-01	1.802732e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.137164e-01	1.501116e-01	1.141292e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.589603e-01	6.586255e-02	6.011926e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.590964e-03	4.481058e-03	4.328288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.12371888247794056,0.022320261601314756,0.013758002497598773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.946645e+00	1.136985e+00	2.847628e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.967555e+00	6.797103e-01	1.451342e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.487638e+00	2.145309e-01	1.145528e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.473216e+00	4.145999e-01	1.195698e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.845670e+00	3.693486e-01	1.432266e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.067929e+00	2.546828e-01	1.415636e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.825893e-01	1.500179e-01	1.096487e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.009222e-01	8.437082e-02	7.128846e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.573977e-02	9.502350e-03	9.776239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05730619658822425,0.013846538579837052,0.011643426782040028
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.439315e+02	1.196766e+01	2.864915e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.055942e+01	8.174447e-01	4.703113e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.325094e+00	5.488580e-01	4.837533e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.081226e+00	2.758290e-01	1.591106e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.187204e+00	3.320641e-01	1.247160e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.437917e+00	3.478966e-01	2.041235e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.988182e-01	2.315777e-01	1.830585e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.600724e-02	1.361053e-02	1.577632e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.24258333983967814,0.03466451437515153,0.02049859196532891
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.941837e-01	2.540863e-01	6.947824e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.009878e+00	5.371729e-01	1.092353e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.813855e+00	5.260478e-01	9.552109e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.182909e+00	3.723312e-01	5.343939e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.160790e+00	1.517767e-01	1.027946e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.864063e+00	2.922751e-01	1.355510e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.540205e+00	4.101199e-01	1.605193e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.169834e+00	4.264862e-01	2.056776e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.709912e+00	3.964067e-01	2.242936e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.286448e+00	3.251876e-01	2.136989e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.901313e-01	2.656972e-01	1.651916e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.426415e-01	1.719830e-01	1.246122e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.782747e-01	9.755024e-02	8.553735e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.143704e-02	8.643726e-03	7.729471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12677858804190148,0.021039097881808494,0.013451674177870937
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.709196e+00	1.069424e+00	2.701761e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.809002e+00	1.145793e+00	2.512464e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.212233e+00	7.650330e-01	1.308898e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.963943e+00	3.826883e-01	5.205041e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.127064e+00	1.610180e-01	6.853009e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.028855e+00	2.127032e-01	1.021373e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.559263e+00	3.004195e-01	9.283669e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.211145e+00	3.140397e-01	1.284500e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.728814e+00	2.956345e-01	1.299911e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.179691e+00	2.512698e-01	1.500954e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.275211e-01	1.823007e-01	1.062262e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.887600e-01	1.001127e-01	8.080137e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.358765e-02	1.054464e-02	1.069192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06235954394585845,0.014561421801082712,0.012306687583995543
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.341732e+02	1.105569e+01	2.299941e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.263230e+01	1.714277e+00	2.948005e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.761824e+01	9.329460e-01	6.531208e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.085167e+01	5.039474e-01	1.450042e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.796522e+00	4.143730e-01	1.075387e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.472246e+00	2.634330e-01	1.025902e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.160921e+00	1.872242e-01	5.197246e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.561258e+00	1.877961e-01	6.378715e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.271484e+00	3.447268e-01	1.324087e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.691058e+00	3.665496e-01	2.262754e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.039667e+00	2.853029e-01	2.018611e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.910493e-02	1.696664e-02	1.808563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.25358282373093427,0.02937569800221676,0.019800550291515673
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.247559e+00	2.718478e-01	4.422138e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.027188e+00	3.188332e-01	6.189779e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.904426e+00	4.408957e-01	2.110247e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.888730e+00	5.242737e-01	3.022466e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.133591e+00	3.472376e-01	2.350893e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.198991e-01	2.014883e-01	1.600971e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.763081e-01	1.031270e-01	8.056531e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.712297e-02	7.955086e-03	8.238396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13685777594613635,0.01848405463656877,0.013243700328482072
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.442373e+00	5.867475e-01	8.982522e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.004496e+00	3.664698e-01	4.817651e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.028021e+00	4.640214e-01	2.815042e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.080955e+00	2.762602e-01	1.410231e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.806931e-01	1.436911e-01	1.191349e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.006384e-01	8.249001e-02	5.994890e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.117302e-01	3.722610e-02	3.958667e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.065258e-03	2.485859e-03	3.739115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08192961827137181,0.01566207004557374,0.013584101608899016
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.997290e+00	1.527573e+00	2.226759e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.285809e+00	1.028048e+00	8.869378e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.519349e+00	6.828734e-01	4.054596e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.072759e+00	2.981383e-01	2.131075e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.847855e-02	1.615850e-02	1.811955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.25964849590341116,0.031983499899787576,0.01906152684388207
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.687144e-02	4.216630e-02	1.440365e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.400836e-01	3.668970e-01	9.255494e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.735804e+00	6.643295e-01	1.235415e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.868397e+00	5.183084e-01	5.811889e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.914053e+00	1.321144e-01	7.752350e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.372167e+00	4.667583e-01	1.797737e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.703302e+00	5.625727e-01	2.735818e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.084963e+00	5.210823e-01	2.864094e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.590145e+00	4.326667e-01	2.585750e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.135790e+00	3.325440e-01	2.129898e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.458664e-01	2.157395e-01	1.754129e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.562635e-01	1.523117e-01	1.282479e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.373513e-01	8.895942e-02	6.227384e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.623305e-02	6.521831e-03	6.121086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.14489925991098218,0.02194963522719659,0.013716375960552252
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.029036e-01	2.353536e-01	7.283798e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.596147e+00	1.032613e+00	2.706030e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.956511e+00	1.188824e+00	2.037819e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.411972e+00	7.429842e-01	7.686227e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.684074e+00	2.108551e-01	3.534563e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.669819e+00	5.486178e-01	1.965599e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.630939e+00	6.003257e-01	2.891965e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.714412e+00	5.362292e-01	2.597013e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.001487e+00	4.714872e-01	2.473909e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.440606e+00	3.360882e-01	2.054095e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.009315e+00	2.495935e-01	1.318929e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.596817e-01	1.577167e-01	1.284894e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.973851e-01	1.031032e-01	8.939990e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.072268e-01	6.206521e-02	4.766885e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.475834e-02	5.093630e-03	5.445166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07746200648209241,0.01612572762071944,0.011987975239712165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.450610e+00	9.274676e-01	3.813408e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.764740e+00	2.513584e+00	6.803605e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.163411e+01	2.751684e+00	4.619454e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.205291e+01	1.439792e+00	1.208929e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.008589e+01	7.377844e-01	4.972293e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.381239e+00	1.294059e+00	5.704034e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.955700e+00	1.136510e+00	5.736718e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.231004e+00	8.276946e-01	4.653569e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.037267e+00	5.314067e-01	3.360464e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.267833e+00	3.651426e-01	2.515169e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.410945e-01	2.218498e-01	1.929920e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.948395e-02	1.053665e-02	1.206481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.23099312361101157,0.033133800381002415,0.019192833199716014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.435569e+00	3.391488e-01	7.720855e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.268700e+00	3.906965e-01	6.812274e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.849949e+00	4.329959e-01	1.826144e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.124601e+00	4.959588e-01	2.186196e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.311182e+00	3.689721e-01	1.941962e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.151879e-01	2.143184e-01	1.587752e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.458397e-01	1.201151e-01	8.899765e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.208836e-01	5.088906e-02	5.003853e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.119043e-03	3.016999e-03	3.159940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11477231431269978,0.019823824424898218,0.012047222990279369
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.041378e+01	1.276318e+00	3.433394e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.649411e+00	5.012467e-01	9.045271e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.212265e+00	2.767367e-01	7.480591e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.443099e+00	3.999003e-01	1.360355e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.735214e+00	3.423681e-01	1.368604e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.726275e-01	2.279385e-01	1.001162e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.228934e-01	1.210999e-01	9.927977e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.722704e-01	7.394649e-02	5.425915e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.144897e-02	7.673461e-03	9.018058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.052369007123009056,0.011803557917620458,0.009932542309719954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.606030e+02	1.126468e+01	2.913483e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.803753e+01	7.331389e-01	2.308361e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.218716e+00	5.270552e-01	5.817067e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.043690e+00	2.461327e-01	2.400203e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.093689e+00	3.165218e-01	1.089367e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.333752e+00	3.084204e-01	1.584696e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.204979e-01	1.925543e-01	1.618853e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.060989e-02	1.118413e-02	1.352303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.22801197568931092,0.03230197941052074,0.018530188966559724
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.948827e-01	2.881743e-01	7.989729e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.473558e+00	5.620152e-01	1.136499e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.222595e+00	5.071717e-01	8.601333e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.420181e+00	2.751779e-01	3.455864e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.186353e+00	1.569216e-01	8.134475e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.784391e+00	3.418565e-01	1.870004e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.441467e+00	4.404427e-01	1.609280e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.012862e+00	4.007127e-01	1.873593e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.575094e+00	3.805713e-01	1.865640e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.144536e+00	2.993667e-01	1.744886e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.707530e-01	2.098442e-01	1.495184e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.527720e-01	1.410688e-01	1.189258e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.305640e-01	8.293930e-02	5.717603e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.614656e-02	6.267721e-03	5.965270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11734528128641,0.018921312710880184,0.011552326217332015
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.955840e+00	1.175783e+00	3.162700e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.124889e+01	1.158317e+00	2.621984e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.347810e+00	5.446673e-01	9.477703e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.611233e+00	2.294263e-01	2.697748e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.838580e+00	1.567709e-01	8.124208e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.926487e+00	2.407932e-01	8.588812e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.499655e+00	3.115889e-01	8.344488e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.127986e+00	3.035971e-01	1.088621e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.621328e+00	3.012499e-01	1.199065e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.077331e+00	2.198024e-01	1.160456e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.491166e-01	1.401273e-01	9.941961e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.427512e-01	9.068364e-02	7.224718e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.860363e-02	8.726247e-03	8.286039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.056297214592518394,0.012114221637055,0.010151998762524386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.509187e+02	9.845633e+00	2.223580e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.907600e+01	1.143703e+00	1.966941e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.612257e+01	4.249606e-01	5.455180e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.048612e+01	6.311478e-01	8.816194e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.636762e+00	3.420789e-01	8.943232e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.395707e+00	2.874342e-01	4.235177e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.099982e+00	1.791930e-01	2.931216e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.473601e+00	1.952633e-01	1.815330e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.146245e+00	3.377322e-01	1.329339e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.557209e+00	3.164258e-01	1.768526e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.362963e-01	2.480733e-01	1.887506e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.165432e-02	1.317467e-02	1.456526e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.23322685552402853,0.027304149309025832,0.01774959362648551
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.692846e+00	2.833107e-01	4.812568e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.894848e+00	3.304005e-01	5.554445e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.569367e+00	4.807013e-01	2.291738e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.601534e+00	4.352681e-01	2.546759e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.670173e-01	2.861415e-01	1.923508e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.174018e-01	1.692103e-01	1.255495e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.220292e-01	8.510830e-02	6.905212e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.275414e-02	6.165169e-03	6.429563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12620908277360882,0.01605501981713983,0.011299650182007903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.093352e+00	4.998982e-01	7.999894e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.476244e+00	3.810515e-01	2.866724e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.753231e+00	3.827656e-01	1.987712e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.562624e-01	2.288937e-01	1.350971e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.219332e-01	1.289575e-01	8.070959e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.612999e-01	6.689798e-02	6.146552e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.662270e-02	3.450647e-02	3.732115e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.885865e-03	2.132827e-03	3.190955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07442886856296804,0.013504765172744904,0.011715896633971074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.135241e+01	1.273129e+00	1.896510e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.414764e+00	9.287023e-01	6.252606e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.161867e+00	5.391775e-01	3.178816e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.561408e-01	2.509692e-01	1.682912e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.212480e-02	1.449489e-02	1.630541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2425539372772702,0.030052211388771788,0.0174435444614523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.257589e-01	6.475642e-02	1.857231e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.435561e+00	4.832138e-01	1.150743e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.497100e+00	6.618092e-01	1.177070e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.174492e+00	2.810530e-01	3.256977e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.818915e+00	3.835655e-01	2.898375e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.083325e+00	5.492395e-01	2.215530e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.389387e+00	5.294035e-01	2.882285e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.808987e+00	4.646845e-01	2.445577e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.360757e+00	3.555657e-01	2.418654e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.672209e-01	2.674223e-01	1.768692e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.321059e-01	1.868820e-01	1.323249e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.829271e-01	1.277832e-01	9.156599e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.894719e-01	6.810947e-02	5.620114e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.219223e-02	4.428297e-03	4.439005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.133139475143548,0.019970168607529273,0.012069500210502043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.051076e+00	3.576315e-01	1.103140e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.273262e+00	1.270512e+00	2.994408e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.120789e+00	9.506184e-01	1.644531e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.707549e+00	3.888195e-01	4.526166e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.523743e+00	4.165758e-01	1.731210e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.287471e+00	5.963703e-01	2.283243e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.287335e+00	6.231234e-01	2.188357e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.409745e+00	5.114699e-01	2.172111e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.731791e+00	3.747359e-01	2.352148e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.251841e+00	2.613595e-01	1.638378e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.778469e-01	2.078969e-01	1.268438e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.858384e-01	1.447278e-01	8.956688e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.540052e-01	8.712717e-02	6.934338e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.811143e-01	5.343987e-02	4.772432e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.201685e-02	3.655272e-03	4.338555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.0698631266097895,0.014231295870699233,0.01049008364682176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.632056e+00	1.412710e+00	5.048634e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.055044e+01	2.944303e+00	7.639262e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.415149e+01	2.473338e+00	3.825201e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.295847e+01	8.781080e-01	9.026236e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.943993e+00	1.192430e+00	3.300396e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.710576e+00	1.330349e+00	6.860538e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.349442e+00	9.912008e-01	4.645011e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.784271e+00	6.829024e-01	3.532732e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.772114e+00	4.592462e-01	2.910426e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.099250e+00	2.829629e-01	2.077036e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.550786e-01	1.888798e-01	1.639307e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.452150e-02	8.686385e-03	1.029085e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.2160464958116739,0.03176721349401476,0.017819559248171163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.875864e+00	3.815189e-01	8.931232e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.291742e+00	2.896896e-01	4.930255e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.782232e+00	4.782611e-01	1.489669e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.947256e+00	4.512292e-01	2.106038e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.160013e+00	3.195573e-01	1.866637e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.234026e-01	1.903359e-01	1.234538e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.853277e-01	9.973627e-02	7.702171e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.365308e-02	4.110957e-02	4.355966e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.203582e-03	2.031957e-03	2.314775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10680080129264338,0.018488816095316732,0.011031068954556633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.312910e+01	1.378456e+00	3.964795e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.877044e+00	3.452962e-01	4.956487e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.069948e+00	2.672624e-01	3.791181e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.414719e+00	3.888241e-01	1.125739e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.629024e+00	3.198074e-01	1.034685e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.875060e-01	1.970107e-01	1.065865e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.787826e-01	1.135352e-01	7.254520e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.386859e-01	6.169633e-02	5.578609e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.819179e-02	6.932335e-03	8.268442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04815057582910397,0.010735580053875468,0.009180009248915155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.723359e+02	1.028131e+01	2.794815e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.678910e+01	1.013219e+00	4.632564e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.182715e+00	4.418976e-01	1.722722e-03
4.250000e-02	1.750000e-02	1.750000e-02	2.982532e+00	2.046665e-01	2.508610e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.002932e+00	2.999638e-01	1.030611e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.249513e+00	2.800447e-01	1.406173e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.545903e-01	1.690385e-01	1.414926e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.600178e-02	9.990351e-03	1.277748e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.2139474166878141,0.030679593118356913,0.01690906252637886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.289351e+00	3.589092e-01	9.011448e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.994069e+00	6.084756e-01	1.246862e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.554870e+00	4.052634e-01	7.737785e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.491101e+00	1.189088e-01	1.475375e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.148306e+00	2.984287e-01	6.493455e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.725001e+00	4.256129e-01	1.410030e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.321835e+00	4.301488e-01	1.752512e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.857411e+00	3.816968e-01	2.005995e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.402202e+00	3.171023e-01	1.688782e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.016025e+00	2.568853e-01	1.519019e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.746165e-01	1.927049e-01	1.204948e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.883022e-01	1.228124e-01	8.145785e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.863562e-01	6.368305e-02	5.359537e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.223416e-02	4.528707e-03	4.161018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10859106577320797,0.017300323543614216,0.010249926961375305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.303078e+01	1.423019e+00	3.806589e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.206411e+01	9.331355e-01	2.369916e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.998244e+00	4.277198e-01	5.578335e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.130595e+00	1.641477e-01	3.848048e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.601497e+00	1.855009e-01	4.613340e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.854537e+00	2.374897e-01	4.661235e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.465052e+00	3.127057e-01	7.922238e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.049788e+00	3.158015e-01	9.730638e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.488014e+00	2.455880e-01	1.291551e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.736974e-01	1.981995e-01	1.061034e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.899871e-01	1.316629e-01	7.363203e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.058436e-01	7.675335e-02	6.183679e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.423488e-02	6.847287e-03	7.049873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.05130094990712453,0.010871613962144921,0.00880819389860224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.647011e+02	9.458290e+00	2.280317e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.639243e+01	6.677335e-01	8.454403e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.569162e+01	5.419229e-01	2.198112e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.016310e+01	5.695390e-01	2.082069e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.576860e+00	4.038776e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.332848e+00	2.102024e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.009849e+00	1.525992e-01	3.160266e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.353682e+00	1.759157e-01	2.012824e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.024737e+00	3.076726e-01	1.246039e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.432294e+00	2.945270e-01	1.713709e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.492824e-01	2.196765e-01	1.690015e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.606439e-02	1.159136e-02	1.226295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.21360598473625375,0.02442611792253216,0.015557872217212443
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.180241e+00	2.783884e-01	4.676261e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.590131e+00	2.160250e-01	4.115701e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.213155e+00	4.800931e-01	2.218095e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.374708e+00	3.778542e-01	2.276997e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.310521e-01	2.403825e-01	1.450375e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.373134e-01	1.412815e-01	9.567940e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.732595e-01	6.531253e-02	6.079712e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.344996e-03	4.369996e-03	5.067169e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11745706362922531,0.013767025374017902,0.009023455491386112
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.644742e+00	3.844164e-01	7.025855e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.989761e+00	3.694717e-01	1.600847e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.555772e+00	3.247498e-01	1.583869e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.474503e-01	1.934284e-01	9.563051e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.659775e-01	1.076540e-01	7.493304e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.357983e-01	5.852397e-02	4.749120e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.412377e-02	2.656001e-02	2.826580e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.109311e-03	1.926577e-03	3.304461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06814666800361456,0.01107593366989254,0.009417153009061999
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.253607e+01	9.891613e-01	1.538371e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.580190e+00	7.448014e-01	4.320168e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.896444e+00	4.388964e-01	2.305172e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.519438e-01	2.042447e-01	1.407686e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.691234e-02	1.202424e-02	1.338812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.22551994086246957,0.027812587138412365,0.015661932206182755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.135868e-01	9.194335e-02	2.485161e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.151988e+00	5.788849e-01	1.379890e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.210775e+00	5.499766e-01	8.786334e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.267961e+00	1.497547e-01	9.303499e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.548263e+00	5.255166e-01	9.250751e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.715527e+00	5.027849e-01	2.676579e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.114280e+00	5.085040e-01	1.989593e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.556511e+00	3.591926e-01	2.488568e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.157359e+00	3.015979e-01	1.836393e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.286855e-01	2.258660e-01	1.477252e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.373035e-01	1.548640e-01	1.208400e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.124737e-01	9.044973e-02	7.231918e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.515730e-01	5.153892e-02	4.023071e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.352017e-03	4.117006e-03	2.886785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12192409727324396,0.017870843688354357,0.010237140472000167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.917576e+00	5.515379e-01	1.581263e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.262875e+00	1.236327e+00	3.017466e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.889437e+00	6.232733e-01	1.061109e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.634292e+00	3.350563e-01	3.777242e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.173860e+00	6.144945e-01	2.050568e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.847070e+00	6.454630e-01	1.561444e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.880019e+00	5.647395e-01	2.143238e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.111952e+00	4.101485e-01	2.021704e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.536595e+00	3.111903e-01	1.613860e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.096954e+00	2.077576e-01	1.234351e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.872602e-01	1.952442e-01	8.985126e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.130468e-01	1.088422e-01	9.141800e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.079308e-01	6.617168e-02	6.524425e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.620953e-01	4.752147e-02	3.456293e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.963083e-03	3.422835e-03	3.644684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.06291703442706292,0.012300896030822725,0.008757053074490553
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.602147e+00	1.977949e+00	6.397708e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.435352e+01	3.307105e+00	8.400274e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.663378e+01	1.933833e+00	2.787099e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.339345e+01	1.104711e+00	6.648347e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.186934e+00	1.461894e+00	7.539378e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.941079e+00	1.309399e+00	4.218327e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.767223e+00	7.996176e-01	4.105143e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.415811e+00	5.313034e-01	2.885598e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.522265e+00	3.419409e-01	2.247635e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.708939e-01	2.355257e-01	1.684764e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.739784e-01	1.486839e-01	1.244137e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.090046e-02	7.431959e-03	8.371013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.20149476058130272,0.03010184692717241,0.016166332544004486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.389300e+00	4.034910e-01	9.923006e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.185861e+00	1.939306e-01	2.890672e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.714140e+00	5.100189e-01	1.632222e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.778324e+00	4.259625e-01	2.073515e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.013083e+00	2.716865e-01	1.596965e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.377454e-01	1.531587e-01	1.019722e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.380048e-01	8.383637e-02	7.009106e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.079301e-02	3.114614e-02	3.244135e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.115985e-03	1.628561e-03	1.763138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09956794334456871,0.016753137883352656,0.009762331338153532
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.585632e+01	1.417581e+00	4.073630e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.958004e+00	2.800046e-01	2.189106e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.996866e+00	2.483523e-01	4.748992e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.379456e+00	3.935693e-01	9.982091e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.517923e+00	2.823774e-01	1.255195e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.083887e-01	1.700847e-01	7.612707e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.361767e-01	9.724159e-02	6.994925e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.155443e-01	5.578766e-02	4.467322e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.556987e-02	5.539580e-03	6.862204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04438733873740402,0.008985877612720197,0.007869366035134752
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.817054e+02	8.775563e+00	2.545992e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.607752e+01	1.074763e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.162606e+00	3.894339e-01	1.050489e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.946192e+00	1.990990e-01	5.319295e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.912192e+00	2.710775e-01	1.138170e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.158137e+00	2.455168e-01	1.530586e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.010397e-01	1.563614e-01	1.055254e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.207650e-02	7.489751e-03	1.061864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.2002557304015753,0.0285736029998003,0.015872616558355312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.706767e+00	4.411362e-01	1.005289e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.505678e+00	5.621400e-01	1.306838e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.744800e+00	2.810854e-01	6.048635e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.479120e+00	1.403350e-01	1.151043e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.036391e+00	3.472945e-01	1.289190e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.656863e+00	4.754096e-01	1.505419e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.161652e+00	3.868005e-01	2.214153e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.724892e+00	3.689036e-01	1.990376e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.254107e+00	2.816747e-01	1.632501e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.970658e-01	2.314065e-01	1.373970e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.922545e-01	1.719616e-01	1.012561e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.220647e-01	9.177535e-02	8.146035e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.513705e-01	5.082802e-02	4.020843e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.412825e-03	4.139303e-03	2.894998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.10063449486802456,0.015428723817157014,0.009004248899747977
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.679386e+01	1.473124e+00	4.410410e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.213071e+01	7.015070e-01	1.838906e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.199113e+00	3.663567e-01	2.156586e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.663209e+00	1.224942e-01	1.111982e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.492066e+00	2.242325e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.795695e+00	2.660828e-01	5.179288e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.399942e+00	3.175112e-01	9.983864e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.941792e+00	2.833736e-01	1.084028e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.386639e+00	2.291473e-01	1.077145e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.882361e-01	1.786604e-01	9.069911e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.291934e-01	1.148157e-01	7.499073e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.724246e-01	5.960658e-02	5.482033e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.090800e-02	6.454327e-03	5.831522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04687286234468546,0.00906121725177371,0.007408666213623752
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.770154e+02	8.471248e+00	2.179960e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.462534e+01	9.478096e-01	4.340179e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.508569e+01	5.458301e-01	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.987656e+00	6.357279e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.426989e+00	3.488150e-01	3.330582e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.251627e+00	2.185430e-01	6.461453e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.921190e+00	1.655088e-01	4.664675e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.275282e+00	1.638914e-01	1.101971e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.895183e+00	2.731033e-01	1.576805e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.320009e+00	2.561130e-01	1.412787e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.564835e-01	1.762026e-01	1.512176e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.153538e-02	9.463699e-03	9.784889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.20041832789294955,0.023095269019954845,0.014175938056665838
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.526475e+00	2.667784e-01	4.797559e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.319154e+00	1.688776e-01	2.613146e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.993376e+00	4.527672e-01	2.093645e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.233791e+00	3.520066e-01	1.860966e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.331451e-01	2.009992e-01	1.332120e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.792477e-01	1.229935e-01	7.548891e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.465864e-01	5.752021e-02	6.014741e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.986841e-03	3.956964e-03	4.330292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11201287522882526,0.012646548916396758,0.007920818754470468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.966621e+00	3.168272e-01	6.543081e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.732237e+00	3.534053e-01	9.822659e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.425386e+00	3.064796e-01	1.362331e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.861834e-01	1.706520e-01	8.249829e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.384156e-01	1.027614e-01	6.228039e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.100989e-01	5.291372e-02	5.174051e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.444385e-02	2.519163e-02	2.708663e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.483752e-03	1.617848e-03	3.017641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.0641614125388091,0.010012401756805941,0.008675246226491476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.323192e+01	7.270412e-01	1.394033e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.090637e+00	6.857661e-01	1.918791e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.756732e+00	3.909352e-01	1.859735e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.819849e-01	1.846376e-01	1.218016e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.316397e-02	1.089285e-02	1.360931e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.21313184096381702,0.027054842155525144,0.014581895240741105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.221332e-01	1.115231e-01	3.402948e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.897063e+00	6.737746e-01	1.506606e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.564401e+00	4.553210e-01	6.031703e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.122233e+00	2.346144e-01	2.834254e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.264898e+00	4.935699e-01	1.729435e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.487127e+00	5.105416e-01	2.028067e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.884528e+00	4.224725e-01	1.983453e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.382805e+00	3.360321e-01	3.824353e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.040539e+00	2.767588e-01	1.546860e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.441700e-01	1.989798e-01	1.254175e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.794762e-01	1.460409e-01	8.544074e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.797355e-01	9.353070e-02	5.908694e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.275286e-01	4.474203e-02	3.838444e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.842020e-03	3.516576e-03	3.451190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.1141676673067493,0.017204409802341142,0.00924867896475029
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.913175e+00	7.314962e-01	2.143539e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.803282e+00	1.179053e+00	2.720294e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.081856e+00	3.958570e-01	8.672412e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.385647e+00	4.480559e-01	3.557866e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.762227e+00	6.808430e-01	1.096445e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.493888e+00	5.247870e-01	1.608399e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.655269e+00	4.863161e-01	8.692290e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.903701e+00	3.820201e-01	1.713480e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.373719e+00	2.684295e-01	1.755949e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.025534e+00	2.005187e-01	2.368316e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.165939e-01	1.641370e-01	9.392797e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.873922e-01	1.166849e-01	5.818613e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.855849e-01	6.235419e-02	5.806588e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.400533e-01	3.839676e-02	3.849462e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.096057e-03	3.417881e-03	3.309678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05828012611977192,0.01140358353273984,0.007715850947393278
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.940708e+00	2.583909e+00	8.538518e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.803972e+01	3.362623e+00	8.203190e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.821071e+01	1.376301e+00	1.763115e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.299559e+01	1.350309e+00	8.389399e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.403082e+00	1.397887e+00	6.266971e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.343989e+00	1.116052e+00	2.431458e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.309138e+00	6.568477e-01	3.252973e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.170377e+00	4.813434e-01	2.013218e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.431518e+00	3.520811e-01	1.819771e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.905066e-01	2.275973e-01	3.436471e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.237517e-01	1.330769e-01	1.050803e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.886366e-02	6.321411e-03	7.626016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.19121139259167838,0.02862187990664422,0.015039558531186631
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.771410e+00	4.304818e-01	1.020959e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.097431e+00	2.356390e-01	1.861259e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.653441e+00	4.954942e-01	1.985004e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.634889e+00	4.111176e-01	1.895938e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.330087e-01	2.556885e-01	1.314643e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.779243e-01	1.490790e-01	9.287488e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.010877e-01	6.956702e-02	6.716886e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.949829e-02	2.740773e-02	2.971568e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.451379e-03	1.314251e-03	1.429738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09464942199318035,0.015784936900986937,0.009291127139164898
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.743226e+01	1.384008e+00	3.944366e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.511810e+00	2.914456e-01	6.550672e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.958716e+00	2.202669e-01	2.954438e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.349173e+00	3.874596e-01	1.531132e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.439313e+00	2.763774e-01	1.245163e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.614136e-01	1.602226e-01	7.862487e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.129886e-01	9.895363e-02	5.517936e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.928817e-01	4.656829e-02	4.688578e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.337658e-02	4.868315e-03	6.772700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.041813728341372175,0.008384509244519958,0.007415212469691984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.865364e+02	7.998002e+00	2.343898e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.615401e+01	1.219730e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.072377e+00	2.636945e-01	6.412377e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.907452e+00	1.791481e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.877430e+00	2.819157e-01	1.108395e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.093537e+00	2.275530e-01	1.275874e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.647953e-01	1.518455e-01	1.016315e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.915064e-02	6.655359e-03	1.035963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.1906869597103472,0.027829015831721038,0.01513193542344643
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.076765e+00	4.637148e-01	1.123038e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.891221e+00	5.848803e-01	1.162533e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.753894e+00	2.668487e-01	4.062553e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.368929e+00	2.160486e-01	7.808047e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.001305e+00	4.392545e-01	1.674668e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.568885e+00	4.974436e-01	1.717550e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.074667e+00	3.932484e-01	2.094136e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.588597e+00	3.333176e-01	1.815713e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.171095e+00	2.873519e-01	3.397264e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.223088e-01	2.127498e-01	1.294051e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.290808e-01	1.575073e-01	8.775344e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.938475e-01	9.540771e-02	6.387937e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.248177e-01	4.053139e-02	4.135207e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.034258e-03	3.563410e-03	3.459787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09546677737842466,0.014946966678320059,0.00883349496589557
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.976664e+01	1.595681e+00	4.758245e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.154021e+01	6.402913e-01	1.336189e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.555805e+00	1.570386e-01	1.270084e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.523025e+00	2.453070e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.360146e+00	2.244815e-01	7.461003e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.751466e+00	2.816879e-01	7.208138e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.340365e+00	3.513387e-01	1.113555e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.879400e+00	3.006344e-01	8.517702e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.314472e+00	2.403450e-01	1.227095e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.365693e-01	1.687512e-01	2.182503e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.013136e-01	1.166564e-01	5.929690e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.482052e-01	5.797058e-02	5.315622e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.853933e-02	5.146277e-03	5.421393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04404853318715224,0.008825083221170302,0.007096646232266204
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.841000e+02	7.069057e+00	2.078247e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.438912e+01	1.795485e+00	1.173274e-03
6.250000e-03	1.250000e-03	1.250000e-03	1.477090e+01	7.141695e-01	1.387711e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.730494e+00	7.107377e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.239670e+00	2.115863e-01	2.103194e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.134257e+00	2.687301e-01	1.752938e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.886083e+00	1.643803e-01	1.793268e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.218102e+00	1.890712e-01	5.115312e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.821289e+00	3.544903e-01	1.176256e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.265263e+00	2.436351e-01	2.846684e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.163592e-01	1.810667e-01	1.390237e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.805605e-02	8.886574e-03	9.836919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.18572560903436944,0.02019195219823755,0.012856296049500698
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.922091e+00	2.616434e-01	4.428394e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.991250e+00	9.805514e-02	1.113660e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.740589e+00	3.752350e-01	1.939692e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.067757e+00	2.846961e-01	1.546339e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.419171e-01	1.758444e-01	1.131017e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.151922e-01	1.005845e-01	7.951381e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.205173e-01	4.998301e-02	4.431504e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.351195e-03	3.305367e-03	3.637892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10607396808879829,0.010743197973306307,0.007393468232498618
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.334222e+00	2.965612e-01	5.476744e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.412468e+00	2.829206e-01	1.157865e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.298899e+00	2.614245e-01	9.002132e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.109470e-01	1.370479e-01	9.530218e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.975340e-01	9.529363e-02	5.508972e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.932470e-01	4.696851e-02	4.385895e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.404266e-02	2.147345e-02	2.784732e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.045417e-03	1.458923e-03	2.955212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.060337161867546805,0.008655015984714853,0.007428344365640792
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.392120e+01	6.557050e-01	1.175090e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.627558e+00	5.661575e-01	1.972821e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.583516e+00	3.242145e-01	1.544513e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.306255e-01	1.645009e-01	1.211407e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.973867e-02	9.612944e-03	1.127566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.19741630309226155,0.024823910664456716,0.013600732647329167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.669812e-01	2.470371e-01	4.342405e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.838290e+00	6.538757e-01	1.474437e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.631054e+00	2.260855e-01	3.497816e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.823126e+00	3.697080e-01	9.741083e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.924609e+00	4.715335e-01	2.294789e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.187428e+00	4.353051e-01	1.781152e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.666178e+00	3.719891e-01	1.530632e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.247209e+00	2.856049e-01	1.857458e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.203322e-01	2.412840e-01	1.325763e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.366693e-01	1.730844e-01	1.209267e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.956173e-01	1.086517e-01	9.013521e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.351633e-01	8.772874e-02	5.407104e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.050915e-01	4.265822e-02	3.347322e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.978002e-03	2.882018e-03	2.252104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10482642397656111,0.01532317538999435,0.008415599579783023
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.096304e+00	1.141489e+00	2.525897e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.720850e+00	6.278221e-01	2.000574e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.875351e+00	4.019836e-01	3.392394e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.854919e+00	5.010926e-01	2.952681e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.308052e+00	5.142683e-01	1.833680e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.165464e+00	4.672030e-01	1.934552e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.317023e+00	3.951101e-01	1.759410e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.726762e+00	3.094871e-01	1.242172e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.288400e+00	2.600549e-01	8.256991e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.132987e-01	1.644299e-01	1.313759e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.358060e-01	1.211214e-01	8.495235e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.373775e-01	1.012989e-01	5.555809e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.558028e-01	6.895816e-02	4.291456e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.290667e-01	4.041011e-02	3.280051e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.391183e-03	2.543802e-03	3.324772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.052887596165698623,0.010303163537635447,0.006757671005407875
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.332344e+01	3.988061e+00	1.021354e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.265771e+01	2.740851e+00	7.165814e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.883236e+01	1.490317e+00	1.123215e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.193691e+01	1.384085e+00	7.083111e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.381622e+00	1.206488e+00	5.971433e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.644281e+00	8.529904e-01	3.327416e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.922822e+00	4.926876e-01	2.988110e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.974379e+00	3.912224e-01	1.621045e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.268079e+00	2.688705e-01	1.788086e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.237460e-01	1.984627e-01	1.043447e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.900435e-01	1.383340e-01	1.079183e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.607650e-02	6.357683e-03	6.533681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17876930168312402,0.026169964875213475,0.014208400267063326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.250465e+00	4.580976e-01	1.010193e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.013388e+00	7.475324e-02	4.271398e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.502079e+00	4.843104e-01	1.790252e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.496695e+00	3.583150e-01	1.705897e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.149238e-01	2.114385e-01	1.361314e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.136034e-01	1.184801e-01	8.722309e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.671851e-01	6.411232e-02	5.004170e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.796662e-02	2.333815e-02	2.696702e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.771736e-03	9.434605e-04	1.573570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08922758126941399,0.014365356726314962,0.00876932676219594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.911753e+01	1.389983e+00	3.777374e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.197216e+00	2.550331e-01	2.652149e-03
7.250000e-02	2.250000e-02	2.250000e-02	2.874007e+00	1.864164e-01	4.004618e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.271549e+00	3.636973e-01	1.423137e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.357496e+00	2.625897e-01	9.000936e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.020938e-01	1.351081e-01	8.689974e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.769190e-01	8.578690e-02	5.242478e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.730676e-01	4.259373e-02	4.395946e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.212375e-02	4.710493e-03	6.230078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03901856235789444,0.007583430158252295,0.0070150747680596676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.945499e+02	8.366751e+00	2.140402e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.579123e+01	9.296736e-01	8.069602e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.024644e+00	2.856896e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	2.841043e+00	1.423070e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.782718e+00	2.484516e-01	1.193742e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.018809e+00	2.041103e-01	1.138550e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.136583e-01	1.207856e-01	1.062189e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.704658e-02	6.415178e-03	9.380208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17845666707606497,0.02630397649570565,0.01375926820748205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.738821e+00	5.411606e-01	1.279939e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.073439e+00	5.124471e-01	9.992788e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.655729e+00	1.243667e-01	1.448490e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.292496e+00	2.801110e-01	1.073216e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.893933e+00	3.610015e-01	1.715015e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.413634e+00	4.193981e-01	1.766583e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.944365e+00	3.720712e-01	1.703211e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.492961e+00	3.214186e-01	1.669736e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.065402e+00	2.652375e-01	1.342204e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.180321e-01	1.754364e-01	1.284505e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.528978e-01	1.212896e-01	9.696473e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.521333e-01	8.877651e-02	5.645044e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.063105e-01	4.216319e-02	3.335848e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.108238e-03	2.916941e-03	2.285643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08931381133739393,0.013612618636116333,0.007587764214739973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.366338e+01	1.824010e+00	4.847809e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.010208e+01	5.485146e-01	7.810764e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.080152e+00	2.108498e-01	4.051538e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.269047e+00	1.546684e-01	1.641702e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.273823e+00	2.106282e-01	9.716806e-03
8.250000e-02	1.250000e-02	1.250000e-02	2.633883e+00	1.842535e-01	9.294996e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.281416e+00	2.918186e-01	1.366853e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.825514e+00	2.952971e-01	8.819655e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.233745e+00	2.118083e-01	1.080917e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.648240e-01	1.376028e-01	9.214711e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.551718e-01	1.007937e-01	5.870085e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.292870e-01	6.340759e-02	4.593473e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.576499e-02	4.961102e-03	4.917073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.04083298769716892,0.007844123239911564,0.0064833353721118064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.936664e+02	7.791357e+00	1.931689e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.299285e+01	9.255751e-01	2.871665e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.423237e+01	5.858915e-01	4.448082e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.386656e+00	2.792915e-01	1.900416e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.261102e+00	3.407311e-01	1.370191e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.064749e+00	2.379135e-01	1.189146e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.796946e+00	1.626464e-01	3.569749e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.102066e+00	1.313548e-01	6.578445e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.754494e+00	2.901026e-01	1.528631e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.165403e+00	2.306773e-01	1.398760e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.732121e-01	1.676216e-01	1.098289e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.458142e-02	7.923749e-03	9.363276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3577946323591643,0.027309908692402685,0.018756335075963526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.162893e-01	5.843847e-02	1.097837e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.651550e+00	3.326216e-01	5.422810e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.137085e+00	3.447166e-01	4.855031e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.554501e+00	9.342003e-02	4.749900e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.890261e+00	4.493482e-01	2.457918e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.701439e+00	4.527729e-01	3.357490e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.800869e-01	2.736680e-01	2.059238e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.418488e-02	2.262767e-02	1.964194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.20162955565318308,0.018862825463723254,0.011654779394358938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.300301e+00	2.013740e-01	3.864528e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.478702e+00	3.477998e-01	6.794866e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.169269e+00	1.463224e-01	1.174713e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.421927e+00	4.023631e-01	1.912398e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.117540e+00	2.909228e-01	1.706008e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.802707e-01	1.533513e-01	1.074721e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.714315e-01	6.663083e-02	5.232147e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.851750e-03	4.364601e-03	4.095500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.10002287577490879,0.016170348701567347,0.011025593483190765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.882798e+00	7.910515e-01	1.484494e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.360562e+00	3.674227e-01	6.125820e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.119024e+00	7.049392e-01	3.099531e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.509545e+00	4.461756e-01	2.647563e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.191346e-02	2.028861e-02	1.594590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3294193932812726,0.026471633856716748,0.015940834873372
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.524594e-01	4.231223e-02	1.214938e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.799562e-01	9.374283e-02	2.129111e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.587899e-01	1.823763e-01	3.788372e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.516110e+00	2.740130e-01	5.025588e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.291528e+00	3.285571e-01	4.476379e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.904533e+00	2.378618e-01	3.302103e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.248854e+00	1.487047e-01	8.663602e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.207853e+00	1.493267e-01	4.675046e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.906698e+00	3.463904e-01	1.641380e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.349203e+00	3.973662e-01	2.384384e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.641577e+00	3.798495e-01	2.506851e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.013407e+00	2.835062e-01	2.096867e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.081983e-01	1.637599e-01	1.252176e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.444684e-02	1.226062e-02	9.608381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19716884855151529,0.018513279020604595,0.010613886137193468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.403332e-01	8.692199e-02	2.812157e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.519963e-01	1.852849e-01	4.133883e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.593703e+00	3.165434e-01	6.170456e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.538696e+00	4.106791e-01	6.624265e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.450517e+00	3.505508e-01	7.040861e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.110488e+00	2.982219e-01	5.223351e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.324464e+00	1.736691e-01	2.815201e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.107188e+00	1.207886e-01	8.643579e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.486578e+00	2.166768e-01	8.259288e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.722801e+00	3.531252e-01	1.489972e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.912991e+00	3.116302e-01	1.778878e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.210485e+00	2.579998e-01	1.451323e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.699673e-01	1.698759e-01	1.105624e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.121506e-01	8.825957e-02	6.857078e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.328039e-02	7.319716e-03	5.926116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09318558752249557,0.013788428208070427,0.00796726869316701
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.696315e+00	6.352845e-01	1.826710e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.042160e+00	9.310053e-01	2.038368e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.265720e+00	9.786791e-01	2.138863e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.982764e+00	8.207315e-01	1.691224e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.678635e+00	5.219552e-01	9.552770e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.114700e+00	2.346623e-01	4.169786e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.561046e+00	5.090716e-01	1.996347e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.703772e+00	6.674075e-01	2.451981e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.034736e+00	5.958054e-01	2.819399e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.773870e+00	4.321659e-01	2.355054e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.261391e-01	2.594892e-01	1.824447e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.405863e-02	1.138804e-02	8.326193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.32885727995124725,0.032240423316326705,0.019179996948658073
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.993159e-01	6.783346e-02	2.285547e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.088168e+00	2.689790e-01	5.535210e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.447172e+00	3.304405e-01	5.318443e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.186588e+00	1.013594e-01	2.370837e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.736460e+00	4.386556e-01	1.735764e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.683449e+00	4.514377e-01	2.969555e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.400968e-01	2.833761e-01	2.063213e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.326325e-01	1.340466e-01	1.079008e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.841796e-02	8.247760e-03	7.475635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.17511896489601106,0.021649824483803037,0.012164915248881886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.653775e-01	1.127705e-01	5.913225e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.527337e+00	5.208759e-01	8.712839e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.211934e+00	4.013497e-01	8.597979e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.225055e+00	1.885993e-01	3.462033e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.092218e+00	2.746513e-01	3.464908e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.740102e+00	3.583892e-01	1.482402e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.416448e-01	2.331001e-01	1.441874e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.857297e-01	1.346023e-01	8.764988e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.142766e-02	1.302863e-02	1.077722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06551536602845344,0.013506278347357827,0.008135800653839773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.380496e+01	2.844592e+00	7.262493e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.278099e+01	2.243821e+00	4.311991e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.391245e+01	7.572271e-01	2.013061e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.472232e+00	1.336292e-01	1.896045e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.051871e+00	4.537529e-01	1.350596e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.580207e+00	4.261718e-01	1.818493e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.528529e-01	2.677567e-01	1.700560e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.770140e-02	1.194233e-02	9.547632e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.3028196113172716,0.028291779634901704,0.016206905057373766
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.596636e-01	8.824261e-02	2.988451e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.283315e-01	1.502392e-01	3.088189e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.111902e+00	2.163181e-01	4.386332e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.545920e+00	2.653039e-01	4.588321e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.059026e+00	2.692292e-01	4.552655e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.568976e+00	2.515268e-01	3.246858e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.851301e+00	1.703374e-01	1.383054e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.884475e+00	1.033710e-01	1.615256e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.617480e+00	2.949317e-01	1.210403e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.159444e+00	3.666806e-01	1.917981e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.535120e+00	3.434404e-01	2.231108e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.265107e-01	2.619890e-01	1.895149e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.613268e-01	1.492372e-01	1.083335e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.304000e-02	1.186509e-02	9.247284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.17378740547823487,0.019104785620644826,0.010666950391240965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.350680e+00	2.871232e-01	1.082431e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.949325e+00	3.626278e-01	5.888086e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.737051e+00	5.062348e-01	7.982954e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.364428e+00	4.575262e-01	7.383662e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.876205e+00	2.971852e-01	6.963251e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.065017e+00	3.225895e-01	4.705149e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.863089e+00	1.531311e-01	2.141579e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.401528e+00	6.306392e-02	1.863824e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.675511e+00	2.337206e-01	8.766424e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.852617e+00	2.874708e-01	1.198451e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.090924e+00	2.286366e-01	1.228275e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.279065e-01	1.362219e-01	8.751253e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.124272e-02	1.150024e-02	1.043974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07237686377578852,0.012705182129444437,0.007700894779531828
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.609614e+01	3.219035e+00	8.470633e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.407331e+01	3.467579e+00	4.308555e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.050953e+01	1.625709e+00	3.024765e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.662555e+01	1.047505e+00	1.860347e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.229977e+01	6.239404e-01	1.142205e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.664837e+00	3.144234e-01	3.949279e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.015618e+00	1.238439e-01	1.844489e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.245305e+00	2.092368e-01	1.505209e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.008643e+00	4.109303e-01	1.462817e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.985277e+00	3.741017e-01	1.709436e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.099866e+00	2.799617e-01	1.691590e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.486326e-02	1.351319e-02	1.025415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.33823681577496056,0.02729272963744067,0.019086776462720834
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.947209e-01	6.978494e-02	1.228846e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.170123e+00	3.914598e-01	6.295775e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.514384e+00	3.039042e-01	3.935591e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.379417e+00	2.146484e-01	5.739957e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.405455e+00	4.825210e-01	2.851230e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.344512e+00	4.030229e-01	2.924935e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.412903e-01	2.291500e-01	1.810723e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.909204e-02	1.985462e-02	1.927154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18474094721860745,0.018900398678810992,0.012072502687516806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.869545e+00	2.560682e-01	4.887692e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.085599e+00	3.120278e-01	5.612335e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.623556e+00	2.697823e-01	1.050006e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.875339e+00	3.815872e-01	1.959677e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.081903e-01	2.454691e-01	1.451574e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.315854e-01	1.284674e-01	9.535672e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.657563e-01	5.610100e-02	5.548954e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.071339e-02	4.194663e-03	4.476457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09379632392802514,0.015334632454123448,0.01067548261127968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.487441e+00	8.903523e-01	1.619995e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.725760e+00	4.473967e-01	5.266911e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.357204e+00	6.532004e-01	3.083702e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.315682e+00	3.685464e-01	2.205214e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.383998e-02	1.783686e-02	1.522012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3179396367992602,0.027862507570618533,0.016905995914853478
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.198059e-01	3.726140e-02	1.173873e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.988235e-01	1.055173e-01	2.733147e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.004923e+00	2.184709e-01	4.704366e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.829481e+00	3.390103e-01	5.781941e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.661234e+00	3.388212e-01	5.108009e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.228870e+00	2.405487e-01	2.527930e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.356635e+00	8.260316e-02	2.691713e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.146237e+00	2.639598e-01	7.265447e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.676194e+00	3.915327e-01	1.905490e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.062637e+00	4.239990e-01	2.464471e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.399312e+00	3.718511e-01	2.444894e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.704746e-01	2.654347e-01	1.933021e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.484494e-01	1.443873e-01	1.255130e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.299831e-02	1.183261e-02	1.060945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.18448114805227728,0.019320468727164225,0.011495384574350037
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.123360e-01	1.017060e-01	2.977433e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.072123e+00	2.408924e-01	5.846950e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.122059e+00	3.857100e-01	8.246614e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.313128e+00	4.432640e-01	9.144687e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.287843e+00	4.055909e-01	7.579201e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.713012e+00	2.816881e-01	4.483697e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.553793e+00	1.614710e-01	1.448411e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.942491e+00	1.971515e-01	6.020278e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.121544e+00	3.531618e-01	1.271434e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.302869e+00	3.531656e-01	1.862805e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.595909e+00	3.267003e-01	1.625420e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.017571e+00	2.435041e-01	1.332814e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.859275e-01	1.467704e-01	1.061462e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.858736e-01	8.043713e-02	6.951838e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.259656e-02	6.973922e-03	6.731183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08784725173983893,0.0135916532410304,0.008428122709948957
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.672555e+00	6.920326e-01	2.242539e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.952735e+00	9.742553e-01	2.561523e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.751021e+00	1.152371e+00	2.535271e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.482307e+00	8.485150e-01	1.871640e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.582887e+00	5.294319e-01	7.210235e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.075568e+00	3.309916e-01	2.192262e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.997644e+00	6.510888e-01	2.158863e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.108282e+00	6.902051e-01	2.806877e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.612680e+00	5.594125e-01	2.765354e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.568477e+00	3.878331e-01	2.157750e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.606598e-01	2.454661e-01	1.657797e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.338855e-02	1.038746e-02	9.244708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.3103657428618359,0.03371933605703692,0.02032611705683296
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.785458e-01	9.305598e-02	2.795609e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.459691e+00	3.365990e-01	6.836371e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.863367e+00	3.339000e-01	4.802097e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.128588e+00	2.493549e-01	2.726349e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.345842e+00	4.741534e-01	2.390803e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.386794e+00	4.089563e-01	2.619070e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.096390e-01	2.450877e-01	1.811292e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.001688e-01	1.152520e-01	1.026813e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.865636e-02	7.768349e-03	8.012519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15945741641672762,0.021692621764924425,0.012382657275433334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.276973e+00	1.775779e-01	7.568437e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.880528e+00	6.272694e-01	1.200012e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.115870e+00	4.050286e-01	9.843765e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.995262e+00	1.082737e-01	8.055290e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.558103e+00	3.610960e-01	8.293380e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.403534e+00	3.217166e-01	1.417343e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.313169e-01	2.021424e-01	1.190858e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.650800e-01	1.141774e-01	8.011791e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.197749e-02	1.123382e-02	1.147386e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.06168132562196256,0.012981238744213683,0.00836045157874557
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.937735e+01	5.256136e+00	1.073135e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.880378e+01	1.949382e+00	5.450867e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.347549e+01	6.310305e-01	1.131670e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.274224e+00	2.466146e-01	6.769564e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.552250e+00	4.565396e-01	1.342643e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.435543e+00	3.683990e-01	1.682056e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.504867e-01	2.370293e-01	1.389523e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.124842e-02	1.076512e-02	1.057558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.29009865790271055,0.03023986670215606,0.017670577724988923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.705375e-01	1.025244e-01	3.509250e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.757732e-01	1.907822e-01	4.206618e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.340330e+00	2.656056e-01	5.291815e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.846755e+00	3.041078e-01	5.563943e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.394542e+00	2.973446e-01	4.855032e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.811462e+00	2.326029e-01	2.800007e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.952598e+00	1.002842e-01	3.778175e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.823812e+00	2.109736e-01	3.414425e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.416657e+00	3.387651e-01	1.397309e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.909010e+00	4.044552e-01	2.091673e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.328237e+00	3.410596e-01	2.161675e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.109238e-01	2.467800e-01	1.703968e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.155784e-01	1.342346e-01	1.154114e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.194908e-02	1.130423e-02	1.038007e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.16023845466554731,0.01947704946762588,0.011196525716798106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.533943e+00	3.018774e-01	1.200783e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.840985e+00	5.095940e-01	8.593944e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.841568e+00	6.009644e-01	9.532127e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.478637e+00	4.577959e-01	8.664523e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.712998e+00	3.744066e-01	6.657923e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.404242e+00	2.074634e-01	4.487496e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.826289e+00	1.091349e-01	1.121352e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.137080e+00	1.603766e-01	1.744683e-03
1.975000e-01	2.750000e-02	2.750000e-02	2.329461e+00	2.741079e-01	9.489774e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.566743e+00	2.866652e-01	1.205162e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.348023e-01	2.154197e-01	1.117580e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.730690e-01	1.188261e-01	8.558873e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.008393e-02	1.140211e-02	1.087221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.0672949668333824,0.012419824087124873,0.008057501133906797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.939086e+01	5.167700e+00	1.090577e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.143736e+01	2.616333e+00	4.851030e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.424893e+01	1.508286e+00	3.127076e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.785914e+01	8.920968e-01	1.858716e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.223269e+01	5.033799e-01	8.026039e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.092161e+00	2.603318e-01	1.876894e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.207604e+00	1.708937e-01	1.802189e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.566853e+00	3.160429e-01	1.369423e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.643940e+00	3.853338e-01	1.169312e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.787150e+00	3.538011e-01	1.747399e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.019567e+00	2.481328e-01	1.530453e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.474027e-02	1.311354e-02	1.107876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.3096303623035835,0.026294388030581095,0.01754982471614347
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.653899e-01	8.966021e-02	1.632030e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.003866e+00	4.285147e-01	7.051240e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.727858e+00	2.269209e-01	2.540366e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.904640e+00	3.768147e-01	1.847809e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.837833e+00	4.746136e-01	2.833463e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.812793e-01	3.151773e-01	2.276091e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.641451e-01	1.658613e-01	1.257292e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.784881e-02	1.520287e-02	1.485410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.16152938174799242,0.017756046059900693,0.01100915685338455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.904372e+00	3.193959e-01	5.967261e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.182874e+00	2.801681e-01	4.706432e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.805766e+00	3.643351e-01	1.486759e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.385728e+00	3.265862e-01	1.585497e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.971123e-01	1.934662e-01	1.101374e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.488330e-01	9.784899e-02	7.221833e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.452772e-01	4.763230e-02	4.491958e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.998186e-03	3.588240e-03	4.188865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.08175620558782533,0.013114451616317094,0.008990363025434711
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.710354e+00	8.404031e-01	1.594444e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.634666e+00	4.504048e-01	3.158684e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.591716e+00	5.736715e-01	2.312684e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.027112e+00	2.914774e-01	1.774838e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.666857e-02	1.436815e-02	1.265250e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2973185376632773,0.028077154064685583,0.015780768950536317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.111323e-01	3.670946e-02	1.272244e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.029163e-01	1.266456e-01	3.583731e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.367697e+00	3.045237e-01	6.138903e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.393791e+00	3.619449e-01	6.758198e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.257483e+00	3.262540e-01	4.749416e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.567831e+00	1.629013e-01	1.485437e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.361328e+00	1.921685e-01	3.372433e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.895407e+00	4.081268e-01	1.626062e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.294788e+00	4.501983e-01	2.255852e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.670148e+00	4.130514e-01	2.432759e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.095309e+00	3.157093e-01	1.996706e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.663643e-01	2.079506e-01	1.423019e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.444684e-01	1.188410e-01	9.271934e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.598531e-02	8.904279e-03	8.249534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.16543958007005616,0.01871822731585121,0.010218441005289153
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.767038e-01	1.142436e-01	3.592574e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.619282e+00	3.133899e-01	8.181616e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.227619e+00	4.531259e-01	1.118893e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.701844e+00	5.295093e-01	1.081788e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.414472e+00	3.739091e-01	7.041640e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.220612e+00	1.864141e-01	3.155919e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.471537e+00	1.681504e-01	6.377346e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.500662e+00	3.680040e-01	1.017411e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.577573e+00	4.071268e-01	1.617308e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.838820e+00	3.526711e-01	1.394977e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.246226e+00	2.831606e-01	1.364491e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.936598e-01	1.949237e-01	1.132017e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.653505e-01	1.215445e-01	8.046100e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.347285e-01	6.610272e-02	5.176424e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.911120e-02	5.604710e-03	5.532464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07717143476832193,0.012472168975132661,0.007170708624993444
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.321931e+00	9.108208e-01	2.718253e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.091571e+00	1.264472e+00	3.544914e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.076497e+01	1.222323e+00	3.065564e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.170290e+01	7.142125e-01	1.540267e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.023477e+01	3.142147e-01	4.598678e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.655089e+00	6.788742e-01	2.054061e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.191576e+00	8.049084e-01	2.734971e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.379268e+00	6.844381e-01	1.888979e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.073419e+00	4.872070e-01	2.367345e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.237410e+00	3.179957e-01	1.766950e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.889020e-01	1.943275e-01	1.340337e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.778724e-02	8.288853e-03	7.359604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.28432663836211575,0.03375946456049694,0.019246119914871573
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.293296e-01	1.230787e-01	3.503012e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.078254e+00	4.103485e-01	7.974993e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.270622e+00	2.225275e-01	2.944784e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.899960e+00	4.368734e-01	1.228321e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.901027e+00	4.919381e-01	2.539211e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.067002e+00	3.332870e-01	2.222570e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.406803e-01	1.879519e-01	1.320808e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.323852e-01	8.885980e-02	7.702653e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.556462e-02	6.255081e-03	7.000458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.14085179759836994,0.02129416910260834,0.011136504809313552
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.262528e+00	2.691967e-01	1.053275e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.812007e+00	5.772467e-01	1.522948e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.603328e+00	2.829956e-01	7.358981e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.557658e+00	3.162097e-01	9.634197e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.077024e+00	4.209723e-01	1.000394e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.127628e+00	2.895131e-01	1.250458e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.970329e-01	1.630579e-01	9.284971e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.089410e-01	8.735638e-02	6.293436e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.949805e-02	9.779043e-03	9.778193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.0543230536173476,0.011782313187520335,0.007184441464259901
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.694087e+01	6.387683e+00	1.600112e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.328984e+01	1.725194e+00	6.065573e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.185112e+01	2.881453e-01	1.975523e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.115366e+00	4.726284e-01	3.579778e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.226051e+00	4.842977e-01	1.076676e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.242135e+00	3.286574e-01	1.441392e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.487415e-01	1.900198e-01	1.247218e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.911867e-02	8.959626e-03	8.775070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.26942671501576687,0.030512860160382904,0.017045452707001862
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.534207e-01	1.313029e-01	4.284411e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.140401e+00	2.365111e-01	5.592863e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.741256e+00	3.193703e-01	6.396986e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.347576e+00	3.429766e-01	6.473828e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.858271e+00	2.732867e-01	4.587281e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.115125e+00	1.762790e-01	1.346438e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.998001e+00	1.479540e-01	1.191159e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.643208e+00	3.233516e-01	1.141047e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.114785e+00	3.957280e-01	1.889520e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.593912e+00	3.821315e-01	1.993612e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.082319e+00	3.085541e-01	1.822069e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.417435e-01	1.943772e-01	1.377611e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.287469e-01	1.153929e-01	8.649330e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.574533e-02	8.688419e-03	8.021871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.14150077883831408,0.018732215332823515,0.010055182411243868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.263364e+00	3.232899e-01	1.423385e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.416420e+00	6.802310e-01	1.225113e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.477348e+00	5.996103e-01	1.236667e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.889140e+00	4.416955e-01	9.890404e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.470947e+00	3.214617e-01	5.919763e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.587390e+00	1.434519e-01	2.143319e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.620529e+00	1.054026e-01	2.459710e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.742633e+00	2.852713e-01	5.167570e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.963797e+00	3.020400e-01	1.033645e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.282607e+00	2.592366e-01	1.032717e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.536342e-01	1.783348e-01	1.010403e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.875249e-01	1.002245e-01	7.203433e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.386845e-02	9.413301e-03	8.445996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.058512705568342246,0.011297683085527623,0.006868627928896656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.207124e+01	6.610362e+00	1.434503e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.872023e+01	2.329618e+00	5.389333e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.665919e+01	1.214777e+00	3.266355e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.828603e+01	6.006952e-01	1.405232e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.166427e+01	3.418466e-01	3.908906e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.942828e+00	1.528568e-01	2.107297e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.348681e+00	3.162211e-01	1.113826e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.067026e+00	3.450155e-01	8.828508e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.322708e+00	3.792588e-01	1.025447e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.539200e+00	3.276390e-01	1.590050e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.675159e-01	2.117910e-01	1.415455e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.859399e-02	1.114941e-02	8.863157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.28490169621908257,0.024891203419445618,0.017122935028890618
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.997234e-01	1.199056e-01	2.024984e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.699214e+00	4.278821e-01	6.937878e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.547792e+00	1.205209e-01	6.746747e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.420729e+00	4.800496e-01	2.241709e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.446183e+00	4.087595e-01	2.706584e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.697179e-01	2.510844e-01	1.924482e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.605629e-01	1.309195e-01	1.070008e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.723949e-02	1.089749e-02	1.206688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.14397696728076867,0.016328833800340115,0.010217485252207253
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.889181e+00	3.268014e-01	6.460898e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.619648e+00	2.217760e-01	2.927383e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.267305e+00	4.021619e-01	1.371654e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.129941e+00	2.725860e-01	1.328662e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.854508e-01	1.564964e-01	9.789291e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.987775e-01	8.250258e-02	6.675818e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.231424e-01	3.939719e-02	3.881361e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.650832e-03	2.832503e-03	4.065755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.07288906566299755,0.011249555999089507,0.008123695867177594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.136402e+01	7.661969e-01	1.489755e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.577850e+00	5.828154e-01	2.224496e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.149598e+00	4.770820e-01	2.124983e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.742630e-01	2.370751e-01	1.516198e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.977968e-02	1.196363e-02	1.149392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.278563775714157,0.027491752067461794,0.0158836126177877
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.172338e-01	4.575852e-02	1.416229e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.464021e-01	1.562186e-01	4.775823e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.809994e+00	3.537904e-01	7.332601e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.029019e+00	4.329038e-01	7.007173e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.731897e+00	2.958774e-01	3.221274e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.700498e+00	1.036700e-01	3.013750e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.179360e+00	3.256605e-01	1.093259e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.568165e+00	4.783548e-01	1.925822e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.933138e+00	4.575639e-01	2.475251e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.358744e+00	3.619597e-01	2.225887e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.815192e-01	2.568936e-01	1.819136e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.314944e-01	1.703061e-01	1.410676e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.683201e-01	8.914774e-02	7.506149e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.968986e-02	7.159089e-03	7.173014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.1501958401242172,0.018000881651280082,0.009868667402003456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.102266e-01	1.399138e-01	4.221274e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.412022e+00	3.711805e-01	1.219884e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.618004e+00	5.613106e-01	1.386546e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.985041e+00	5.403229e-01	1.078408e+00
8.875000e-02	1.125000e-02	1.125000e-02	6.026085e+00	2.622541e-01	5.201346e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.181232e+00	1.656367e-01	9.374818e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.078674e+00	3.609699e-01	6.714098e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.038263e+00	4.623272e-01	1.163901e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.155934e+00	3.913757e-01	1.450467e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.517108e+00	3.254928e-01	1.316891e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.029857e+00	2.306649e-01	1.298987e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.716163e-01	1.720527e-01	9.844836e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.899001e-01	1.006176e-01	7.630800e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.979843e-01	5.255829e-02	4.771668e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.538033e-02	4.751088e-03	5.014662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06878886560535503,0.01137857947015683,0.006724660275238145
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.324749e+00	1.061001e+00	3.521905e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.931423e+00	1.490907e+00	4.651846e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.366555e+01	1.274623e+00	3.051535e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.308930e+01	5.828457e-01	1.215159e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.012518e+01	5.168841e-01	2.753005e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.932777e+00	8.664849e-01	2.387740e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.458839e+00	8.110855e-01	2.311028e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.827372e+00	5.841994e-01	2.245038e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.760701e+00	4.280724e-01	1.779534e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.045298e+00	2.589709e-01	1.590237e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.821934e-01	1.556790e-01	1.274378e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.298969e-02	6.938765e-03	6.718249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.26263856384442735,0.03280994654366334,0.019439352968622037
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.303337e-01	1.670604e-01	4.139682e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.675390e+00	4.679549e-01	9.001874e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.402378e+00	1.311887e-01	9.151904e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.573552e+00	4.971576e-01	1.841245e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.597404e+00	4.567389e-01	2.607743e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.788516e-01	2.731927e-01	1.955224e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.362133e-01	1.526033e-01	1.177659e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.773190e-01	6.883721e-02	6.507231e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.059273e-02	4.425882e-03	5.868366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.1268589394506225,0.02053879011998974,0.010930385406764193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.743025e+00	4.500380e-01	1.331465e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.556318e+00	6.596185e-01	1.981682e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.337937e+00	1.555202e-01	2.853916e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.015790e+00	4.156682e-01	4.141721e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.839085e+00	4.329248e-01	9.852189e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.861462e-01	2.467052e-01	1.185758e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.244408e-01	1.376073e-01	8.439685e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.690000e-01	7.572012e-02	6.301483e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.464177e-02	8.119161e-03	8.966795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04844165663267577,0.010762286930242268,0.007035686367356117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.752262e+01	6.324181e+00	2.002062e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.345397e+01	1.435428e+00	4.296145e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.458544e+00	4.527398e-01	4.757248e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.592637e+00	5.558507e-01	3.171862e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.053752e+00	4.386574e-01	1.289613e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.132540e+00	2.948136e-01	1.384842e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.784681e-01	1.585696e-01	1.335169e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.497331e-02	7.923930e-03	8.149283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.25123937759778,0.0297546690454627,0.017436901982347097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.505950e-01	1.578111e-01	5.079693e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.461969e+00	3.240545e-01	6.754237e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.184983e+00	3.574190e-01	7.621136e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.841739e+00	4.026179e-01	6.630205e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.237009e+00	2.765600e-01	3.371982e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.243416e+00	8.609604e-02	2.153842e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.934235e+00	2.928313e-01	6.147258e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.403243e+00	3.844846e-01	1.866812e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.860391e+00	4.261199e-01	1.956574e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.351519e+00	3.483235e-01	2.199448e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.992329e-01	2.516129e-01	1.736894e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.238206e-01	1.658299e-01	1.340735e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.618028e-01	8.637148e-02	7.279844e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.967028e-02	7.053480e-03	7.145302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12760999415233384,0.017790193708695334,0.009969862812901464
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.382827e+00	4.737815e-01	1.636363e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.223239e+00	9.126753e-01	1.663484e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.120066e+00	6.146751e-01	1.455050e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.769192e+00	3.898299e-01	1.034792e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.675218e+00	3.060202e-01	4.073497e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.364114e+00	9.284618e-02	2.354687e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.267594e+00	2.283814e-01	2.669557e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.419380e+00	3.240639e-01	7.198776e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.725343e+00	3.136816e-01	1.120930e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.114367e+00	2.250658e-01	1.013285e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.572215e-01	1.556656e-01	9.429278e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.313297e-01	8.499748e-02	6.460980e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.838083e-02	7.868121e-03	7.920367e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.052013785465055626,0.010203927373350546,0.006584832756324793
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.604641e+01	6.636903e+00	1.701002e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.226306e+01	2.109185e+00	5.836836e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.697529e+01	9.335542e-01	2.365669e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.733516e+01	6.303572e-01	5.801904e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.920729e+00	1.745643e-01	3.614792e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.940789e+00	3.481518e-01	9.879676e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.851998e+00	3.450954e-01	2.889891e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.784915e+00	3.544751e-01	8.634804e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.137506e+00	3.797596e-01	1.215436e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.402530e+00	3.091264e-01	1.342634e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.626305e-01	1.790256e-01	1.293903e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.297470e-02	9.568601e-03	8.527621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.26757022930442453,0.024245621066073197,0.01630934028881642
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.399736e-01	1.435114e-01	2.449916e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.070456e+00	3.958828e-01	6.519815e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.223024e+00	1.594238e-01	5.847658e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.089405e+00	4.502101e-01	2.492205e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.247557e+00	3.739043e-01	2.138455e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.596436e-01	2.191284e-01	1.626204e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.053148e-01	1.129261e-01	9.409846e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.125854e-02	8.902952e-03	1.022940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1333245222600683,0.015235726896915824,0.00930957912182534
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.576622e+00	3.235773e-01	6.341922e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.029715e+00	1.251396e-01	1.579439e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.975289e+00	3.772847e-01	1.202231e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.881992e-01	2.358803e-01	1.180570e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.398938e-01	1.440145e-01	8.711630e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.771028e-01	7.932361e-02	5.626098e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.068810e-01	3.436104e-02	4.064579e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.407938e-03	2.557645e-03	3.547240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06805878511671407,0.010351017101694539,0.0074680646494148795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.231166e+01	6.679166e-01	1.389197e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.937620e+00	5.732684e-01	1.684130e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.887719e+00	4.279715e-01	1.820843e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.180254e-01	2.295205e-01	1.266092e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.604755e-02	1.095064e-02	1.103239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.26474479174856846,0.02709107435091171,0.015430275552603345
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.299384e-01	5.605562e-02	1.676948e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.381248e-01	2.234745e-01	5.841839e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.278363e+00	3.929610e-01	8.221125e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.532514e+00	3.926821e-01	6.572599e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.963247e+00	2.331364e-01	1.953547e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.609530e+00	2.271547e-01	2.233366e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.923768e+00	4.071504e-01	1.627437e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.270337e+00	4.655069e-01	2.284049e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.687789e+00	4.390796e-01	2.328780e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.169056e+00	3.208168e-01	1.932892e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.540105e-01	2.150955e-01	1.641607e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.614561e-01	1.471327e-01	1.041411e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.319120e-01	8.130716e-02	7.075537e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.633668e-02	6.337882e-03	5.557835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.14002540384951506,0.017546133078468598,0.009362307280689347
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.105705e-01	1.837967e-01	5.479499e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.457497e+00	5.372204e-01	1.551847e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.001599e+00	6.420213e-01	1.567210e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.758315e+00	3.938995e-01	9.006923e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.017233e+00	1.928663e-01	2.626644e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.789871e+00	2.940712e-01	9.163062e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.628505e+00	4.147230e-01	1.027698e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.688262e+00	4.411197e-01	1.052829e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.921253e+00	3.723107e-01	1.385368e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.345484e+00	3.128188e-01	1.174239e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.144331e-01	2.039841e-01	1.066792e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.927680e-01	1.365951e-01	9.687459e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.602361e-01	1.010413e-01	6.962899e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.822225e-01	5.208763e-02	4.270087e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.349128e-02	4.302184e-03	4.371646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.06255603979054403,0.010584965659747203,0.006757821923826832
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.782683e+00	1.450061e+00	4.507627e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.348494e+01	2.023535e+00	5.363642e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.653291e+01	1.346538e+00	2.595345e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.361274e+01	4.929524e-01	8.443665e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.327920e+00	7.903697e-01	3.589736e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.027117e+00	8.391178e-01	2.551845e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.860257e+00	7.853875e-01	2.323740e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.439092e+00	5.184315e-01	2.243805e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.533057e+00	3.459312e-01	1.447221e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.377975e-01	2.267654e-01	1.629392e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.438741e-01	1.570504e-01	1.033215e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.007225e-02	6.080996e-03	6.831661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.24836434937217647,0.032836793042947815,0.018691798814088306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.342790e-01	2.074090e-01	4.820627e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.085493e+00	4.705086e-01	9.482140e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.314188e+00	1.688312e-01	1.612277e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.349986e+00	5.383656e-01	2.192664e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.437941e+00	4.187229e-01	2.250576e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.764275e-01	2.496973e-01	1.613070e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.781592e-01	1.362250e-01	1.079680e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.451206e-01	5.945979e-02	6.152759e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.832777e-03	3.460591e-03	4.659852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.1184194875761875,0.02044650143815173,0.010522123034039904
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.309719e+00	5.986859e-01	1.732833e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.559062e+00	6.522360e-01	2.153116e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.784477e+00	9.390895e-02	3.993554e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.720067e+00	4.824492e-01	7.762937e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.723345e+00	4.094368e-01	1.069086e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.073730e-01	2.280114e-01	1.000291e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.914923e-01	1.338448e-01	8.323925e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.538644e-01	7.210565e-02	5.411622e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.132208e-02	7.285477e-03	8.770415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.0456187335584403,0.010327362795968409,0.00659846470096849
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.215835e+02	7.103031e+00	2.650443e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.024616e+01	1.091824e+00	2.502329e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.936289e+00	6.774043e-01	4.164839e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.432262e+00	5.637927e-01	3.786547e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.017381e+00	4.203416e-01	1.149945e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.095210e+00	2.846357e-01	1.174996e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.576147e-01	1.644909e-01	1.234693e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.207543e-02	6.772165e-03	7.892183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2387864619827786,0.03046028092260436,0.017072861326593358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.605466e-01	1.930419e-01	5.923314e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.764942e+00	3.568182e-01	8.230032e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.584843e+00	4.239204e-01	8.169374e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.183746e+00	3.999828e-01	6.222862e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.441997e+00	2.194196e-01	2.215069e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.208883e+00	1.811310e-01	1.684749e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.782485e+00	3.753488e-01	1.426167e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.221048e+00	4.174946e-01	2.045048e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.683206e+00	4.097638e-01	2.197132e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.202728e+00	3.192028e-01	1.914536e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.912710e-01	2.218514e-01	1.595684e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.654002e-01	1.465023e-01	1.045250e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.284176e-01	8.034050e-02	6.536362e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.643063e-02	6.220217e-03	5.804549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11913702591899064,0.017657921808705207,0.009592434763386198
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.703265e+00	5.795332e-01	1.982949e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.996824e+00	9.274663e-01	1.940566e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.185366e+00	5.918554e-01	1.723958e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.060157e+00	4.034425e-01	8.833746e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.425579e+00	2.390794e-01	2.501174e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.959754e+00	1.183364e-01	7.600136e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.992271e+00	3.375528e-01	4.236462e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.275231e+00	3.624724e-01	7.605658e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.592604e+00	2.993713e-01	1.231636e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.012469e+00	2.046992e-01	1.073351e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.988889e-01	1.408454e-01	8.510965e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.081494e-01	8.583144e-02	6.194500e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.581518e-02	7.750068e-03	6.886221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.048299518678671695,0.009683051357764039,0.00655318087750191
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.154586e+02	6.093028e+00	1.917604e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.243917e+01	1.841419e+00	4.835699e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.530066e+01	8.430866e-01	1.616006e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.514873e+01	3.743664e-01	3.824035e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.732172e+00	3.370818e-01	1.658790e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.466313e+00	4.554428e-01	6.624980e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.698195e+00	4.264542e-01	9.949643e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.682353e+00	3.713866e-01	8.878487e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.027497e+00	3.555177e-01	1.053847e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.309363e+00	2.885047e-01	1.370519e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.123496e-01	1.776031e-01	1.254163e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.960387e-02	8.477085e-03	8.665208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24848103518216025,0.024102410270877228,0.015656381234479433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.298528e+00	1.655187e-01	3.009159e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.166799e+00	3.607257e-01	5.813287e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.867604e+00	3.401654e-01	1.151802e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.796818e+00	4.504470e-01	2.214555e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.057544e+00	3.118427e-01	1.961103e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.567042e-01	1.857771e-01	1.393466e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.512397e-01	9.349690e-02	8.574868e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.653872e-02	7.629217e-03	8.783617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.12401045379034434,0.014575473612332607,0.00877189276688925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.174253e+00	2.915872e-01	6.624447e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.496327e+00	2.047142e-01	3.526514e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.731748e+00	3.379541e-01	1.190086e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.992859e-01	2.188664e-01	9.958344e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.769064e-01	1.231924e-01	8.044436e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.526577e-01	7.037441e-02	5.727898e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.543686e-02	3.338475e-02	3.567689e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.208484e-03	2.288624e-03	3.716291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.0638448668208014,0.009602948598242372,0.006973772134310496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.313696e+01	6.042987e-01	1.292094e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.345338e+00	5.696667e-01	1.533025e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.703728e+00	3.819685e-01	1.465426e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.463832e-01	2.051908e-01	1.269562e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.278439e-02	1.031296e-02	1.044992e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.24841664833984972,0.02862857023990356,0.016159712104687474
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.949061e-01	7.777279e-02	2.341332e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.247824e+00	3.659622e-01	8.231795e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.936403e+00	4.863180e-01	9.829548e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.958079e+00	3.378287e-01	4.983607e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.919135e+00	1.430091e-01	3.376305e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.331309e+00	4.566748e-01	1.584298e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.618939e+00	5.325113e-01	1.999932e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.968983e+00	4.738254e-01	2.411268e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.453389e+00	3.673759e-01	2.057449e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.011488e+00	2.917543e-01	1.843078e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.382068e-01	1.919069e-01	1.411766e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.875509e-01	1.303326e-01	1.070221e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.901564e-01	6.520886e-02	6.091115e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.298313e-02	5.404019e-03	5.181606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12989103560338647,0.016996292308031735,0.008798660349675136
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.099828e+00	1.997737e-01	7.090688e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.898713e+00	6.321808e-01	1.843353e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.302015e+00	6.407449e-01	1.651713e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.186781e+00	3.737396e-01	6.844338e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.765794e+00	1.788123e-01	1.393157e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.386165e+00	4.248792e-01	3.752355e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.247879e+00	4.832044e-01	1.081134e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.378466e+00	4.375620e-01	1.135825e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.689057e+00	3.116633e-01	1.135184e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.206527e+00	2.694520e-01	9.652426e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.093620e-01	1.779425e-01	1.113648e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.385273e-01	1.370339e-01	8.229251e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.184864e-01	8.256233e-02	7.219378e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.611914e-01	4.461363e-02	4.408266e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.139445e-02	4.117769e-03	4.209932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05803525577436014,0.010172733257174868,0.0058188114808621905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.564926e+00	1.398820e+00	5.273611e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.663068e+01	1.981186e+00	5.632804e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.765733e+01	9.450180e-01	2.529569e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.341613e+01	5.930043e-01	4.955887e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.839319e+00	8.451207e-01	2.138121e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.621265e+00	8.987659e-01	2.026194e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.502196e+00	6.874225e-01	1.859340e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.212857e+00	4.662415e-01	1.504680e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.380172e+00	3.162703e-01	1.533810e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.578714e-01	2.136480e-01	1.562423e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.992552e-01	1.407516e-01	1.004448e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.746518e-02	5.927036e-03	5.548143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.23352382817997427,0.03163154637710719,0.018121967282428403
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.114528e+00	2.382001e-01	5.708255e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.432216e+00	4.398230e-01	8.703810e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.157159e+00	3.287019e-01	4.199980e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.166757e+00	5.298730e-01	2.053227e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.279663e+00	3.716203e-01	2.122901e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.646982e-01	2.142239e-01	1.575168e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.165120e-01	1.125183e-01	1.015944e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.171001e-01	5.241614e-02	5.107135e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.985726e-03	2.813736e-03	3.627569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.1103751715492473,0.019343370498818846,0.010169553096096892
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.477331e+00	7.673561e-01	2.348924e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.992953e+00	5.646057e-01	1.818732e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.151427e+00	2.853542e-01	8.753857e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.544752e+00	4.840901e-01	6.837788e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.639628e+00	3.731376e-01	9.419920e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.420471e-01	2.017634e-01	1.031291e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.474717e-01	1.162916e-01	7.284640e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.315886e-01	6.513456e-02	5.710315e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.844419e-02	6.969434e-03	7.937863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.04273038319160843,0.009507230914945194,0.0065209800186653635
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.469402e+02	8.064099e+00	3.031613e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.560568e+01	6.779004e-01	7.259491e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.031683e+00	8.070200e-01	3.217338e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.271434e+00	4.980145e-01	4.560015e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.976328e+00	3.800565e-01	9.888821e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.036376e+00	2.528367e-01	1.227549e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.280894e-01	1.465297e-01	1.145909e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.946695e-02	6.548371e-03	8.056718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.2243097340962306,0.03079149306557802,0.017647712906371127
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.014709e+00	2.945583e-01	7.625441e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.272905e+00	4.851246e-01	1.043210e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.048039e+00	4.471940e-01	8.798872e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.453258e+00	2.887171e-01	5.168759e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.448619e+00	1.288667e-01	4.780651e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.047510e+00	3.262642e-01	9.432168e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.553654e+00	4.470834e-01	1.637064e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.043911e+00	4.631162e-01	1.977092e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.504323e+00	3.617116e-01	2.072315e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.084139e+00	2.857709e-01	1.791859e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.945606e-01	2.062010e-01	1.374458e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.981116e-01	1.259856e-01	1.114246e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.902377e-01	6.431500e-02	5.973849e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.326715e-02	5.558940e-03	5.261302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.11094471017767599,0.01714758115265287,0.00885229296838233
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.172041e+00	9.590080e-01	2.589656e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.950576e+00	8.731470e-01	2.248456e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.563748e+00	4.197027e-01	1.426301e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.677696e+00	2.532284e-01	5.946255e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.955069e+00	1.296610e-01	2.836177e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.563699e+00	2.540798e-01	5.495657e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.754630e+00	3.574583e-01	6.073496e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.151855e+00	3.581006e-01	7.444404e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.507066e+00	2.837766e-01	9.506216e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.456627e-01	1.970399e-01	9.148896e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.500399e-01	1.310688e-01	7.242608e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.783135e-01	6.914999e-02	6.698005e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.252825e-02	6.994432e-03	6.959359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04505435482155014,0.009089899702158018,0.005606187929161344
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.367747e+02	6.487246e+00	2.208998e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.998473e+01	1.374201e+00	3.014963e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.196378e+01	4.419689e-01	1.378494e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.321374e+01	5.412366e-01	2.012604e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.974533e+00	4.491194e-01	6.731958e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.137567e+00	4.618964e-01	4.416528e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.423216e+00	3.913387e-01	3.161087e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.525835e+00	3.267367e-01	7.161577e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.954843e+00	3.547487e-01	9.787877e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.230776e+00	2.632866e-01	1.431651e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.798552e-01	1.784267e-01	1.142627e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.663764e-02	7.774483e-03	7.137210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.2272053794961633,0.023151555999554624,0.015242033301150426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.776303e+00	1.902893e-01	3.721283e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.018768e+00	3.484566e-01	4.186431e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.465327e+00	3.718252e-01	1.876665e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.515567e+00	4.210505e-01	2.116869e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.832443e-01	2.758175e-01	1.848206e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.596829e-01	1.533665e-01	1.200974e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.005514e-01	7.999614e-02	8.423646e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.213810e-02	5.834138e-03	7.400686e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.114790340132992,0.013064215720801436,0.00858632881566973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.735453e+00	2.978679e-01	6.291966e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.042958e+00	2.601178e-01	3.743310e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.492194e+00	3.234628e-01	1.149714e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.011797e-01	2.003505e-01	9.550016e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.201290e-01	1.048661e-01	8.367323e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.163449e-01	6.455526e-02	5.306309e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.123636e-02	2.855790e-02	3.689622e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.423076e-03	1.996829e-03	3.794433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05937338594530027,0.008394579053580514,0.006867085286444127
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.387140e+01	5.520731e-01	1.211565e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.839565e+00	6.173893e-01	7.286410e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.543896e+00	3.507615e-01	1.807507e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.892574e-01	1.789525e-01	1.176321e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.805591e-02	8.703844e-03	1.036743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.23315300294026411,0.026101266131868944,0.015513242082501794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.181501e-01	8.250128e-02	2.219818e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.645069e+00	3.591412e-01	9.119281e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.671335e+00	5.001501e-01	1.027501e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.359207e+00	3.118721e-01	3.264414e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.885443e+00	3.339771e-01	3.427165e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.012540e+00	4.632602e-01	1.839785e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.277333e+00	4.926638e-01	2.154896e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.687391e+00	3.937334e-01	2.142105e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.231507e+00	3.186484e-01	2.035180e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.562877e-01	2.412368e-01	1.582568e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.477159e-01	1.713885e-01	1.386707e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.168161e-01	1.053693e-01	1.079215e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.598703e-01	5.813103e-02	5.607452e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.008511e-02	4.293933e-03	4.585854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11883293289690963,0.01591391430853109,0.008862593211419106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.725654e+00	2.788427e-01	9.294776e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.968587e+00	7.353721e-01	2.438603e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.517331e+00	5.975896e-01	1.407611e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.060956e+00	4.097938e-01	2.272717e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.326054e+00	3.554167e-01	1.262962e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.906921e+00	4.422000e-01	6.691786e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.887726e+00	5.136264e-01	1.332459e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.070998e+00	4.076536e-01	1.022382e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.462536e+00	2.779975e-01	1.205219e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.049165e+00	2.344555e-01	1.051460e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.209988e-01	1.601191e-01	1.046835e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.642948e-01	1.131533e-01	9.324970e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.764252e-01	7.166912e-02	7.051359e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.410683e-01	4.406504e-02	3.900605e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.898786e-03	3.382395e-03	4.023039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05313758817847388,0.009272801172452876,0.005813369037398625
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.051520e+01	1.629157e+00	6.801972e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.074678e+01	1.946455e+00	5.958306e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.895896e+01	9.185397e-01	2.156045e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.276067e+01	8.911883e-01	3.506325e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.109289e+00	1.085452e+00	1.183163e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.996102e+00	7.955058e-01	1.016624e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.111098e+00	6.003332e-01	1.601240e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.960506e+00	4.334766e-01	2.374756e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.250675e+00	2.783718e-01	1.363310e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.692116e-01	1.833748e-01	1.461952e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.387987e-01	1.179596e-01	1.227744e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.552467e-02	5.238458e-03	5.681783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.21709901267621368,0.0312538252075259,0.017719089620277517
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.544407e+00	3.003018e-01	7.215115e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.680051e+00	4.155405e-01	6.899366e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.933394e+00	4.269788e-01	1.005944e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.932583e+00	5.021067e-01	2.213071e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.119800e+00	3.401326e-01	1.909969e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.752010e-01	1.841599e-01	1.473338e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.626782e-01	9.950619e-02	8.922136e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.071999e-02	4.226105e-02	4.809319e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.275326e-03	2.183261e-03	2.651421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.10136748976852814,0.01841983062856198,0.010260236321248686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.056171e+01	1.016764e+00	3.337359e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.768312e+00	5.362891e-01	1.090184e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.571861e+00	3.585022e-01	8.280000e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.452398e+00	4.887378e-01	6.557451e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.502434e+00	3.486689e-01	1.177220e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.737879e-01	1.877116e-01	9.363117e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.977286e-01	9.953186e-02	8.314045e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.027376e-01	6.193255e-02	5.239931e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.575658e-02	5.911545e-03	8.140309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03969955082022081,0.00883458782649367,0.006491980140973123
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.698597e+02	9.160963e+00	3.160211e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.102273e+01	6.688729e-01	2.716675e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.706837e+00	8.649433e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.131277e+00	4.227413e-01	3.912520e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.889300e+00	3.709779e-01	1.070604e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.741032e-01	2.356474e-01	1.284105e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.778735e-01	1.365451e-01	1.073319e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.723864e-02	5.753093e-03	7.963070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.21106965929269836,0.02924011444977298,0.016974456924437137
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.192869e+00	2.991531e-01	7.360035e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.743015e+00	5.206084e-01	1.047173e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.519284e+00	4.464366e-01	8.949845e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.737798e+00	2.553523e-01	4.209707e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.495033e+00	1.899935e-01	5.583318e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.897085e+00	4.066249e-01	1.022061e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.385989e+00	4.602688e-01	1.686330e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.853772e+00	4.212536e-01	2.001339e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.349630e+00	3.360729e-01	2.037524e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.403299e-01	2.551501e-01	1.846312e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.051351e-01	1.888311e-01	1.443412e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.331396e-01	1.088906e-01	1.085034e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.606747e-01	5.939905e-02	5.648292e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.044278e-02	4.336548e-03	4.565146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.1020238484117568,0.016397332032834028,0.009259952471998373
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.038373e+01	1.112512e+00	2.964758e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.181409e+01	8.912431e-01	2.701390e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.216768e+00	5.298442e-01	1.410427e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.498669e+00	3.026990e-01	3.085957e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.422415e+00	1.926907e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.213368e+00	2.870011e-01	7.384849e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.623025e+00	3.820243e-01	6.068277e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.021074e+00	3.868014e-01	8.428186e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.377022e+00	2.631835e-01	1.045298e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.501540e-01	1.835259e-01	1.068578e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.872431e-01	1.148734e-01	8.132305e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.450537e-01	6.355929e-02	6.478977e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.959348e-02	6.270685e-03	6.456147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.041376503848306656,0.008364880694891455,0.0059756687736183395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.585953e+02	7.377474e+00	2.422944e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.521403e+01	1.864693e+00	1.920414e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.915976e+01	5.986126e-01	1.992543e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.187476e+01	7.093690e-01	2.286628e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.439133e+00	6.507532e-01	1.001198e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.864184e+00	5.237481e-01	3.753178e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.229726e+00	3.628959e-01	6.321463e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.392795e+00	3.076323e-01	6.511921e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.823638e+00	3.295672e-01	1.671835e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.146829e+00	2.412463e-01	1.267565e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.129092e-01	1.500130e-01	1.258509e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.360291e-02	6.931296e-03	7.620268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.21368488443229247,0.023165232042251932,0.014328632398278196
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.132204e+00	2.110826e-01	4.007023e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.703024e+00	2.487257e-01	3.423502e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.304067e+00	4.457643e-01	1.605020e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.344311e+00	3.600291e-01	2.464211e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.889129e-01	2.429574e-01	1.725452e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.964723e-01	1.486505e-01	1.226351e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.737956e-01	7.849313e-02	6.924299e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.023764e-02	5.501177e-03	6.431202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.11050693720575666,0.012616545877165056,0.007771657162268103
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.012027e+00	2.623242e-01	6.024483e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.765764e+00	2.634044e-01	2.332891e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.407585e+00	2.961555e-01	1.256586e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.646857e-01	1.764209e-01	9.738487e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.985686e-01	1.125139e-01	6.829406e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.975146e-01	6.103441e-02	5.166315e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.075068e-02	2.601971e-02	3.469730e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.189903e-03	2.423268e-03	3.235487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05805417049215032,0.008509655041471088,0.006289372372865407
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.417986e+01	4.827082e-01	1.139075e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.598049e+00	5.056552e-01	1.025906e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.473674e+00	3.314424e-01	1.377834e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.717021e-01	1.833040e-01	1.091385e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.732193e-02	9.220650e-03	9.988980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.22216989008446858,0.025859490029881665,0.014314541524626745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.808113e-01	9.044550e-02	2.686948e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.122202e+00	4.283119e-01	1.045792e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.177583e+00	5.215171e-01	9.522927e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.366474e+00	2.861306e-01	2.350205e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.685185e+00	3.510779e-01	8.085207e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.810685e+00	5.124617e-01	2.045220e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.078808e+00	4.811155e-01	1.905394e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.488312e+00	3.552804e-01	2.126606e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.106100e+00	3.163680e-01	1.813018e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.560345e-01	2.167780e-01	1.720135e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.878573e-01	1.587465e-01	1.155113e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.905455e-01	1.073811e-01	8.420185e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.383835e-01	5.308453e-02	5.548846e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.726203e-03	4.288203e-03	4.029730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.11300711081866215,0.016002203065857507,0.007806872320396355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.481041e+00	3.411834e-01	1.194013e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.633046e+00	8.066679e-01	2.712367e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.513511e+00	4.965836e-01	1.154855e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.629662e+00	3.567090e-01	1.801974e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.927163e+00	3.981542e-01	7.604344e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.627789e+00	4.614927e-01	6.824928e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.649186e+00	4.229879e-01	1.085072e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.917697e+00	3.470471e-01	1.110367e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.384867e+00	3.024864e-01	9.758100e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.742899e-01	2.009210e-01	1.106731e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.996410e-01	1.739820e-01	8.360610e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.448399e-01	1.246486e-01	6.941691e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.630110e-01	7.482132e-02	6.411279e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.296520e-01	4.166453e-02	4.072229e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.856332e-03	3.695824e-03	4.076784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.05041131848447345,0.009025098273947436,0.005019489411878596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.396441e+01	2.303185e+00	7.538705e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.393758e+01	1.423266e+00	5.987295e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.894608e+01	7.515134e-01	1.629615e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.183078e+01	8.576449e-01	2.237237e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.383561e+00	1.107329e+00	1.414563e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.552736e+00	7.324981e-01	2.258678e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.953722e+00	5.649946e-01	1.345467e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.874113e+00	3.887337e-01	1.211490e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.200259e+00	2.666381e-01	1.173918e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.519081e-01	2.112583e-01	1.122787e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.295564e-01	1.343433e-01	1.075309e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.403667e-02	5.044342e-03	5.625094e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.20681621389250268,0.029942516074733833,0.0169470147628574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.909420e+00	3.321459e-01	8.014958e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.635013e+00	3.117439e-01	5.736563e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.826669e+00	4.747849e-01	1.199575e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.839476e+00	4.573933e-01	1.964859e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.013178e+00	2.956504e-01	1.890190e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.135602e-01	1.667010e-01	1.390187e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.336171e-01	9.720251e-02	7.969695e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.284682e-02	3.428782e-02	4.490146e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.816096e-03	2.379661e-03	2.573614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09735017216920279,0.017755059635537807,0.009629546761340327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.286148e+01	1.131525e+00	3.878090e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.714029e+00	3.190929e-01	7.733334e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.426761e+00	4.067724e-01	4.123745e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.477138e+00	4.661821e-01	4.539083e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.469347e+00	3.066309e-01	1.230682e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.402405e-01	1.680864e-01	1.122273e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.842269e-01	1.139450e-01	6.772032e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.814981e-01	5.679989e-02	5.324111e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.387815e-02	5.908633e-03	7.986109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03866374491536462,0.008521097436014802,0.005970796989547514
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.768063e+02	7.926971e+00	3.179239e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.873341e+01	1.247063e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.769590e+00	8.134363e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.184747e+00	4.053843e-01	3.469623e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.892590e+00	3.432519e-01	1.128322e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.494697e-01	2.231887e-01	1.200398e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.662690e-01	1.347382e-01	1.011428e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.569645e-02	6.187451e-03	7.433621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.2021493815137306,0.029048007936542053,0.01631118367074741
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.414128e+00	3.521445e-01	8.290518e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.138294e+00	5.305905e-01	1.197904e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.825037e+00	4.396030e-01	7.988991e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.727889e+00	1.906873e-01	2.766822e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.362326e+00	2.665703e-01	5.939380e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.820121e+00	3.910873e-01	1.456576e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.299551e+00	4.367380e-01	1.595355e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.748007e+00	4.296333e-01	2.052130e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.228572e+00	3.261159e-01	1.752671e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.585094e-01	2.443675e-01	1.565647e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.472026e-01	1.654564e-01	1.223311e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.064766e-01	1.083436e-01	9.082113e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.423975e-01	5.377207e-02	5.170937e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.042056e-03	4.429202e-03	4.068373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09793690877696458,0.016193216652923698,0.00872569188719892
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.256334e+01	1.093251e+00	3.576670e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.266232e+01	8.682768e-01	2.652528e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.898454e+00	4.669473e-01	7.632062e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.784020e+00	1.212649e-01	1.101061e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.066236e+00	1.895240e-01	8.142243e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.134943e+00	3.222461e-01	4.345264e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.567658e+00	3.752540e-01	9.555456e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.984925e+00	3.536740e-01	7.968699e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.320258e+00	2.405010e-01	1.225612e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.239512e-01	1.866647e-01	8.429540e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.651084e-01	1.296221e-01	7.379378e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.333866e-01	6.566868e-02	5.791865e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.755309e-02	6.439270e-03	6.660252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.040285679095617914,0.008355220157807479,0.0056073153470560175
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.690309e+02	6.941035e+00	2.431230e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.054493e+01	9.137963e-01	1.286946e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.777692e+01	7.243000e-01	3.569073e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.145433e+01	5.616900e-01	1.543735e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.203221e+00	6.025470e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.669669e+00	4.136598e-01	3.136131e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.225415e+00	3.798747e-01	1.836129e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.358005e+00	2.732511e-01	1.154776e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.804903e+00	3.312867e-01	1.062125e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.118592e+00	2.453799e-01	1.106761e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.957358e-01	1.544828e-01	1.212413e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.260038e-02	7.660352e-03	7.452012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.1956210576513275,0.020949388329920132,0.014467866724045125
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.623642e+00	2.326116e-01	4.135494e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.307181e+00	1.488897e-01	1.282692e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.931709e+00	4.283564e-01	2.244539e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.162596e+00	3.240951e-01	1.755700e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.812571e-01	2.023135e-01	1.626880e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.429083e-01	1.208149e-01	1.084775e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.406796e-01	6.243775e-02	6.260071e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.053260e-03	3.615093e-03	6.521459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10430283539181387,0.010937143731531526,0.008110939770823167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.405728e+00	3.087872e-01	5.362942e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.437268e+00	2.717256e-01	7.455276e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.224375e+00	2.464492e-01	1.375213e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.016891e-01	1.651408e-01	8.130324e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.623155e-01	8.758212e-02	7.405000e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.851012e-01	5.591880e-02	4.677794e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.065862e-02	2.193863e-02	3.961527e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.356326e-03	1.674419e-03	3.192763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05440499984272382,0.0070315284130694905,0.0067779933445315105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.475968e+01	5.458845e-01	9.900831e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.167027e+00	4.406175e-01	1.482244e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.383774e+00	3.038863e-01	1.143062e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.156763e-01	1.527742e-01	1.078677e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.320315e-02	7.364875e-03	1.079378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.20621968317433986,0.024386620036902756,0.014616262822448517
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.178754e-01	1.888185e-01	3.504077e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.999951e+00	5.094339e-01	1.290875e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.649796e+00	4.224594e-01	6.504497e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.123948e+00	1.537309e-01	6.409937e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.276803e+00	4.899323e-01	1.148854e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.439844e+00	4.940852e-01	1.971921e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.789325e+00	4.257132e-01	1.868829e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.310581e+00	3.161876e-01	2.134115e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.844557e-01	2.651326e-01	1.818122e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.712835e-01	1.923492e-01	1.428201e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.271963e-01	1.396994e-01	1.174744e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.372208e-01	8.631821e-02	7.607231e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.106625e-01	4.760941e-02	4.982758e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.287558e-03	2.599681e-03	4.074806e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.10295397267434242,0.01445946342112843,0.008369651698312955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.582577e+00	6.239320e-01	1.608885e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.018691e+01	6.811424e-01	2.467146e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.403582e+00	5.123934e-01	4.457786e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.888380e+00	2.521789e-01	1.909267e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.394970e+00	5.345376e-01	8.277232e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.211892e+00	5.152050e-01	6.883534e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.330634e+00	4.006177e-01	9.548778e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.669333e+00	2.960621e-01	1.251770e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.214802e+00	2.347635e-01	1.230745e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.968799e-01	2.045555e-01	9.334720e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.207578e-01	1.482618e-01	9.570228e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.051512e-01	1.032150e-01	7.403052e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.367497e-01	6.416834e-02	6.170074e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.143695e-01	3.299472e-02	4.529898e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.136139e-03	2.660767e-03	4.334769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04593848331227125,0.007792441216753501,0.005380169093843014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.083604e+01	2.950797e+00	9.441467e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.764884e+01	1.296815e+00	5.272463e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.823194e+01	8.992037e-01	6.384262e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.083449e+01	1.060219e+00	6.787641e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.611320e+00	9.613952e-01	1.265487e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.071313e+00	7.036836e-01	1.530140e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.610877e+00	4.942614e-01	1.763981e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.702348e+00	3.448835e-01	1.209795e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.079336e+00	2.390282e-01	1.329070e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.019028e-01	1.826494e-01	1.155696e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.849451e-01	1.029743e-01	1.111121e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.210177e-02	4.175994e-03	6.969710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.19042110673392487,0.028175796213510906,0.016890810257986777
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.577485e+00	4.070150e-01	9.269079e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.474414e+00	2.592577e-01	3.189719e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.620571e+00	4.740447e-01	1.792467e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.619289e+00	4.273833e-01	1.992723e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.991250e-01	2.598822e-01	1.836317e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.389320e-01	1.406112e-01	1.157966e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.914382e-01	7.783198e-02	7.183992e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.614372e-02	2.711076e-02	4.223451e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.039649e-03	1.090243e-03	2.544509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08951144645014676,0.015906827663841633,0.010056484186684117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.649444e+01	1.411417e+00	4.145152e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.651543e+00	3.003679e-01	2.294393e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.124653e+00	3.371138e-01	9.526981e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.380101e+00	4.422628e-01	5.889368e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.300139e+00	2.628257e-01	1.152729e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.906795e-01	1.652520e-01	1.001161e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.544937e-01	9.046566e-02	6.811709e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.678289e-01	4.848752e-02	4.966136e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.128479e-02	4.559320e-03	8.702212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03543702950351973,0.007206806773496534,0.006570800276662445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.922486e+02	9.604865e+00	2.807503e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.719295e+01	1.272682e+00	1.241797e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.428451e+00	7.535818e-01	1.182136e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.964903e+00	3.176808e-01	5.971114e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.777603e+00	3.136276e-01	9.316742e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.893892e-01	1.946052e-01	1.258583e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.317789e-01	1.128598e-01	9.536271e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.298348e-02	4.664751e-03	8.586112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.1884330725341814,0.027757527164371576,0.016561401642060686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.930327e+00	4.227309e-01	9.580996e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.766578e+00	5.895603e-01	1.305112e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.977950e+00	3.334551e-01	6.067718e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.661752e+00	8.852822e-02	5.205551e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.171976e+00	3.749217e-01	6.861516e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.607208e+00	4.696149e-01	1.436111e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.075366e+00	4.092376e-01	1.955729e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.579454e+00	3.783174e-01	1.861652e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.113423e+00	2.809040e-01	2.067722e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.912979e-01	2.278132e-01	1.669021e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.804996e-01	1.422041e-01	1.232485e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.557636e-01	8.588064e-02	8.046668e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.139428e-01	4.973889e-02	4.955403e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.472068e-03	2.632458e-03	4.104164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.0898678618683085,0.01477244730955811,0.009110832940653499
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.733849e+01	1.611508e+00	4.521506e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.292099e+01	7.803950e-01	1.961219e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.989049e+00	4.155133e-01	3.093790e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.155038e+00	1.688202e-01	1.688115e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.805173e+00	3.918619e-01	1.398658e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.870686e+00	2.655070e-01	1.568213e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.415857e+00	3.999034e-01	7.487511e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.792093e+00	3.250759e-01	1.185808e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.210928e+00	2.244135e-01	1.147484e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.576422e-01	1.558774e-01	9.088558e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.294177e-01	1.087490e-01	7.263775e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.110460e-01	6.029568e-02	6.447546e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.457363e-02	4.578633e-03	7.362879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.036809019198866796,0.007311770252657501,0.006373657552512235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.862284e+02	8.281658e+00	2.438845e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.763391e+01	1.310391e+00	1.312126e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.614996e+01	7.289245e-01	2.531747e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.087169e+01	1.003113e+00	2.102712e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.838606e+00	6.180839e-01	1.760294e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.277478e+00	3.154096e-01	1.752183e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.959666e+00	3.078322e-01	4.280982e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.173464e+00	2.359755e-01	1.018304e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.716145e+00	3.174779e-01	9.855389e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.050673e+00	2.244914e-01	1.086950e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.481866e-01	1.362063e-01	1.248184e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.929537e-02	5.982923e-03	9.275061e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR0.5_MUF0.5_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3409206108868963,0.032894969022262244,0.022872582595847568
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.539855e-01	9.372907e-02	1.355990e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.123998e+00	5.188481e-01	8.736008e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.486568e+00	3.452996e-01	5.079863e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.441687e+00	3.613949e-01	1.319119e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.505926e+00	6.715329e-01	3.906525e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.391978e+00	4.836910e-01	3.542409e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.424470e-01	2.403151e-01	2.053197e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.516338e-02	2.012903e-02	1.751983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.19274708400581067,0.02461995666970454,0.017595668429309153
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.567205e+00	3.633563e-01	7.154804e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.898297e+00	5.555077e-01	6.559960e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.900529e+00	5.132572e-01	2.057353e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.076538e+00	5.403056e-01	3.409425e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.909593e-01	2.931477e-01	2.393394e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.695550e-01	1.421939e-01	1.315981e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.782832e-01	6.046764e-02	6.446820e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.642430e-03	3.993093e-03	5.622113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11410931181217372,0.023529206386655954,0.020920717776228795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.860666e+00	1.119073e+00	2.245664e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.003846e+00	7.499720e-01	6.095101e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.655785e+00	1.082179e+00	5.431687e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.829821e+00	6.027895e-01	4.980608e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.147875e-02	2.755705e-02	3.266546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3311304309190682,0.03547776271115338,0.019332490563214844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.651483e-02	1.608246e-02	6.442245e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.360063e-01	9.808546e-02	2.767393e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.380141e-01	2.283287e-01	6.400631e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.555343e+00	3.777842e-01	8.656231e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.487386e+00	4.215792e-01	8.059201e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.186939e+00	3.332092e-01	3.900514e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.439526e+00	1.232980e-01	5.944844e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.285263e+00	3.762058e-01	7.389426e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.872531e+00	5.858305e-01	2.111267e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.227736e+00	5.848131e-01	2.860729e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.538016e+00	4.710995e-01	2.787808e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.687584e-01	3.157404e-01	2.288464e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.195423e-01	1.854597e-01	1.372072e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.877673e-02	1.598129e-02	1.479728e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19746982967144622,0.026438755052822116,0.015506967595940668
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.275153e-01	3.594481e-02	2.078565e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.834506e-01	1.363369e-01	7.225256e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.480074e+00	3.388245e-01	1.275154e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.688630e+00	5.657045e-01	1.481350e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.819566e+00	6.434869e-01	1.255445e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.499411e+00	5.451601e-01	6.745964e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.546303e+00	2.941380e-01	1.607484e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.122266e+00	3.854833e-01	3.515962e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.377751e+00	5.529799e-01	1.305132e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.572307e+00	5.689471e-01	2.254140e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.800271e+00	4.493258e-01	2.390011e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.157795e+00	3.100692e-01	2.113694e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.787225e-01	1.903587e-01	1.512111e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.417101e-01	1.064132e-01	9.438925e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.637875e-02	8.713228e-03	9.908025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.1075121259999837,0.0212467511533338,0.015868869859501755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.192139e-01	9.176390e-02	1.435391e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.122756e+00	4.551899e-01	2.692505e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.327244e+00	8.987635e-01	3.453092e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.631503e+00	1.393503e+00	3.056869e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.973103e+00	1.327169e+00	1.708606e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.018444e+00	7.599048e-01	3.584089e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.902641e+00	8.252763e-01	3.251713e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.207495e+00	1.069182e+00	2.831256e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.492722e+00	9.066555e-01	4.732142e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.164879e+00	6.433158e-01	4.213354e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.210063e+00	3.933758e-01	3.452673e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.887415e-02	1.836205e-02	2.160700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.3026459016456599,0.03671029309111079,0.026271787200715213
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.575439e-01	1.640395e-01	3.196610e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.711958e+00	4.964614e-01	8.649803e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.910575e+00	3.675997e-01	3.706775e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.901748e+00	3.231653e-01	1.416914e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.236366e+00	5.179223e-01	3.448315e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.367355e+00	4.206968e-01	3.385863e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.952044e-01	2.364699e-01	2.101199e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.859215e-01	1.167427e-01	1.041953e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.479606e-02	6.867926e-03	6.632396e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.15604331501445018,0.024070821630252648,0.019251087561839214
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.044587e+00	4.182435e-01	1.074814e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.117912e+00	8.429572e-01	1.726153e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.963372e+00	6.566319e-01	5.176563e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.268947e+00	1.887616e-01	6.519233e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.317053e+00	3.616956e-01	1.856230e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.459467e+00	3.339720e-01	2.648490e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.815232e-01	2.081506e-01	1.866047e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.907254e-01	1.144033e-01	1.148367e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.245507e-02	1.133045e-02	1.343253e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06794917447384799,0.01583483225664973,0.017002222747726656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.042174e+01	6.614374e+00	1.934317e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.024075e+01	4.645104e+00	4.034075e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.030614e+01	8.616460e-01	2.809409e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.812498e+00	2.320722e-01	6.991308e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.541275e+00	3.314759e-01	2.522931e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.744116e+00	4.026993e-01	3.308474e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.667574e-01	2.955683e-01	3.002111e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.023535e-02	1.597167e-02	2.144704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2944345770611801,0.03647313917890499,0.02175817719788964
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.154017e-01	1.394760e-01	3.578378e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.500634e-01	1.772740e-01	6.410576e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.350924e+00	2.952863e-01	7.530090e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.925215e+00	4.107334e-01	7.264271e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.454246e+00	3.967429e-01	5.394008e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.744805e+00	2.441140e-01	2.785940e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.831797e+00	1.138287e-01	7.377002e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.694415e+00	2.652063e-01	1.263071e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.371262e+00	4.270420e-01	1.859216e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.926581e+00	4.478490e-01	2.676810e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.405500e+00	3.891404e-01	2.464467e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.815045e-01	2.680334e-01	2.065622e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.738476e-01	1.644022e-01	1.272984e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.697961e-02	1.484653e-02	1.404462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.16307428730049522,0.024178800479863316,0.017137529227208875
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.719758e+00	5.564911e-01	1.236253e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.520614e+00	4.061177e-01	1.828532e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.639488e+00	4.922601e-01	1.588993e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.151105e+00	7.768333e-01	1.106242e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.789827e+00	6.238418e-01	6.123698e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.958837e+00	3.238923e-01	2.886886e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.290795e+00	1.792778e-01	2.761740e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.731369e+00	2.314622e-01	6.600263e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.226013e+00	3.051955e-01	1.330605e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.632972e+00	3.235867e-01	2.067282e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.025841e+00	2.380443e-01	1.792932e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.442490e-01	1.485832e-01	1.274075e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.669513e-02	1.438072e-02	1.564768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.078913417587663,0.017575325635872482,0.016558705951652
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.230995e+01	5.336137e+00	1.785216e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.425629e+01	4.157793e+00	5.403878e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.340142e+01	2.771154e+00	2.741327e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.580129e+01	1.596525e+00	1.571234e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.979843e+00	9.069851e-01	4.672473e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.096287e+00	5.192582e-01	3.200562e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.978354e+00	2.723506e-01	1.800150e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.132156e+00	2.241412e-01	4.024693e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.730515e+00	3.485564e-01	1.733571e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.110040e+00	4.132664e-01	3.052657e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.332663e+00	3.468667e-01	3.073598e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.365479e-02	2.154965e-02	2.465521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3342405093723928,0.03667190299422379,0.02900571700555593
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.152950e-01	1.257484e-01	1.888314e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.432165e+00	6.698621e-01	9.899201e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.449108e+00	3.753870e-01	3.978353e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.179475e+00	4.681603e-01	1.735558e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.297461e+00	6.634233e-01	4.781166e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.326797e+00	4.716430e-01	4.348039e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.517250e-01	2.630046e-01	2.461838e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.951660e-02	2.331589e-02	2.364057e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.19174877774197177,0.027960304256838875,0.023233612564710154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.831949e+00	5.510178e-01	8.872716e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.668523e+00	6.269114e-01	4.959742e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.580681e+00	5.456468e-01	3.569379e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.049025e+00	5.665983e-01	4.639120e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.028577e+00	3.089640e-01	3.036721e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.064709e-01	1.612184e-01	1.621384e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.997777e-01	7.188304e-02	7.801729e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.215961e-02	5.379572e-03	6.581181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.1223054990005055,0.027425028612963254,0.027447842485668922
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.950892e+00	1.530119e+00	2.465777e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.381472e+00	8.371701e-01	5.058543e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.563854e+00	1.059400e+00	6.844898e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.048708e+00	6.898695e-01	6.831436e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.891360e-02	3.453504e-02	4.261087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3285494575909686,0.039489733561829,0.02577644906369453
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.107264e-02	1.917921e-02	6.329596e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.533661e-01	1.239366e-01	3.462536e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.484394e-01	3.260681e-01	7.891423e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.763224e+00	5.247768e-01	1.012045e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.678880e+00	5.905944e-01	8.082136e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.229528e+00	4.187012e-01	3.431142e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.342960e+00	1.309869e-01	2.327706e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.120493e+00	4.809682e-01	1.065288e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.668762e+00	6.018923e-01	3.069560e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.102680e+00	5.956715e-01	3.778045e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.481955e+00	4.712281e-01	3.584781e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.779640e-01	3.427525e-01	2.881158e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.445556e-01	2.035575e-01	1.927297e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.643154e-02	2.005930e-02	1.917395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.19805695088325814,0.029955256859759638,0.021439312928701992
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.217044e-01	4.637599e-02	2.355344e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.221385e-01	2.686169e-01	9.432914e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.810964e+00	6.016891e-01	1.587924e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.069187e+00	9.061403e-01	1.714525e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.004171e+00	9.090884e-01	1.298917e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.410700e+00	6.695065e-01	5.799879e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.338023e+00	3.625911e-01	9.034134e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.856599e+00	4.255060e-01	8.423733e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.183104e+00	5.861889e-01	2.289528e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.459457e+00	5.740902e-01	3.417091e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.778201e+00	4.812223e-01	3.508674e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.184378e+00	3.345269e-01	2.727142e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.205353e-01	2.137690e-01	2.045834e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.743512e-01	1.187992e-01	1.224337e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.169516e-02	1.175654e-02	1.220947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.11423555606849131,0.0250819736298296,0.021786199014797503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.429645e-01	1.804247e-01	1.627324e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.254613e+00	7.749769e-01	3.262881e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.634459e+00	1.584126e+00	3.957592e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.627083e+00	1.914836e+00	3.180826e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.663710e+00	1.703854e+00	1.614965e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.526746e+00	9.718272e-01	2.795828e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.497361e+00	7.319956e-01	8.132529e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.073307e+00	1.052984e+00	4.371947e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.550754e+00	9.415246e-01	6.496041e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.315267e+00	7.181006e-01	6.040515e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.373332e+00	4.623229e-01	4.574622e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.164288e-02	2.443806e-02	2.908955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.29616996192104006,0.0399397914527308,0.03157798071865969
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.742207e-01	2.132033e-01	3.646642e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.059344e+00	6.363333e-01	9.302239e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.823335e+00	3.319605e-01	2.640802e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.609540e+00	3.270328e-01	2.222871e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.084498e+00	5.017884e-01	3.670805e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.347921e+00	4.305138e-01	3.934860e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.220660e-01	2.699130e-01	2.491179e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.063218e-01	1.301998e-01	1.293772e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.838832e-02	9.168079e-03	9.252969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1560111616510121,0.026801426175266985,0.023520852002038628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.994644e+00	6.363142e-01	1.557199e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.290132e+00	1.367862e+00	1.713563e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.337540e+00	5.171897e-01	3.943851e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.703654e+00	2.353710e-01	1.314678e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.173507e+00	3.138931e-01	1.967380e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.501377e+00	3.592153e-01	3.096858e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.397198e-01	2.330143e-01	2.288104e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.335384e-01	1.319818e-01	1.335490e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.811471e-02	1.436215e-02	1.623019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07554423628819372,0.018824412589491246,0.020733880781028946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.137758e+01	1.349867e+01	2.269923e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.753087e+01	4.425829e+00	2.716410e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.758203e+00	6.067029e-01	1.661314e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.220092e+00	1.777123e-01	1.689538e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.536588e+00	3.014076e-01	2.182008e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.902695e+00	4.301464e-01	3.879458e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.116246e+00	3.382535e-01	3.718762e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.349128e-02	2.128500e-02	2.670444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.29053266178734616,0.03993708305953009,0.027709076669440336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.595133e-01	1.769844e-01	4.052208e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.010593e+00	2.745664e-01	7.709168e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.609627e+00	4.222871e-01	8.656981e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.188013e+00	5.214790e-01	7.592045e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.580948e+00	4.567607e-01	4.955869e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.724818e+00	2.869150e-01	1.659382e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.664121e+00	1.889149e-01	1.278199e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.487631e+00	2.990061e-01	1.523706e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.192781e+00	4.087431e-01	2.210002e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.829478e+00	4.516924e-01	3.131920e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.372282e+00	3.949516e-01	3.079895e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.919162e-01	2.897951e-01	2.538262e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.077494e-01	1.873853e-01	1.653388e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.393843e-02	1.816796e-02	1.853137e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.16252636524211028,0.026911322044750025,0.021949306338511804
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.460185e+00	7.535211e-01	1.523750e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.810843e+00	6.415973e-01	2.277302e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.806298e+00	1.038906e+00	1.630439e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.557865e+00	9.811692e-01	9.942169e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.506877e+00	6.064719e-01	5.511086e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.507722e+00	3.099144e-01	1.818068e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.841284e+00	2.365568e-01	8.863955e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.437404e+00	2.128486e-01	1.108770e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.106100e+00	2.955331e-01	1.668457e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.613552e+00	3.351557e-01	2.566172e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.054810e+00	2.657460e-01	2.279920e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.766753e-01	1.581494e-01	1.599129e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.433467e-02	1.831815e-02	1.908147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08576197082568122,0.020726581691501364,0.02127605824012878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.809586e+01	1.057242e+01	2.107429e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.456550e+01	5.248031e+00	4.939386e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.169200e+01	2.941557e+00	2.558236e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.364931e+01	1.603349e+00	9.460307e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.020774e+00	8.380929e-01	1.975113e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.970294e+00	4.207532e-01	1.508956e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.413852e+00	1.745693e-01	1.262215e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.886459e+00	1.543665e-01	6.128071e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.694928e+00	3.390262e-01	2.068793e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.196795e+00	4.412682e-01	3.523061e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.461097e+00	3.970990e-01	3.786935e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.784190e-02	2.737763e-02	3.208274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.3014399932556212,0.033475855140700894,0.026737057538518738
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.694168e-01	1.950118e-01	2.772918e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.315393e+00	6.578756e-01	9.179931e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.482572e+00	1.213134e-01	3.033500e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.659873e+00	5.927799e-01	3.537357e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.713663e+00	5.303525e-01	4.343744e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.637989e-01	3.284292e-01	2.941236e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.658761e-01	1.784399e-01	1.686359e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.551625e-02	1.641035e-02	1.684398e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.16744093451573383,0.02428521097659639,0.02106778998345238
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.840941e+00	7.152458e-01	9.818124e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.799236e+00	4.011995e-01	4.405306e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.890665e+00	5.867318e-01	4.057381e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.520315e+00	4.090569e-01	3.613450e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.931436e-01	2.174272e-01	2.103380e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.081297e-01	1.228095e-01	1.167116e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.668197e-01	5.651139e-02	6.011084e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.040062e-02	4.396053e-03	5.891303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.10432687640302299,0.022132478645585985,0.0227813731692795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.907973e+00	1.840151e+00	2.498560e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.447974e+00	7.848940e-01	6.030394e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.620812e+00	9.329467e-01	7.596284e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.507638e+00	4.731484e-01	4.835799e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.108623e-02	2.578177e-02	3.189649e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.30055503621395807,0.03668513206280044,0.02428214404781387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.290957e-02	2.752939e-02	8.038267e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.154370e-01	1.966701e-01	5.084628e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.385241e+00	4.887785e-01	1.040519e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.571815e+00	6.412510e-01	1.029276e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.366691e+00	4.976432e-01	5.319191e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.537513e+00	1.748389e-01	5.517876e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.267998e+00	4.292282e-01	7.688121e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.772922e+00	5.846524e-01	2.702096e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.220727e+00	5.956071e-01	3.457630e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.647641e+00	4.797836e-01	3.405938e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.130538e+00	3.616239e-01	2.892959e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.190362e-01	2.439185e-01	2.219695e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.987549e-01	1.495092e-01	1.321110e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.237814e-02	1.329673e-02	1.393618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.17559689392259353,0.02674829534698986,0.019505143248184892
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.072988e-01	8.015185e-02	3.374518e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.378929e+00	4.903929e-01	1.473757e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.127732e+00	9.702948e-01	2.087678e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.518740e+00	1.088546e+00	1.666906e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.084298e+00	8.426366e-01	8.062826e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.880718e+00	3.512822e-01	1.453556e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.271901e+00	4.119716e-01	6.651903e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.482907e+00	5.790322e-01	2.139911e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.695010e+00	5.952126e-01	3.075069e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.988775e+00	4.848234e-01	3.281036e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.393399e+00	3.616991e-01	2.914539e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.232957e-01	2.515310e-01	2.195335e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.654185e-01	1.639742e-01	1.533318e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.964856e-01	8.985734e-02	9.096956e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.442718e-02	8.694442e-03	9.650418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09829353835086199,0.021212328305568087,0.01882732149349281
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.011745e+00	3.059225e-01	2.283392e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.699738e+00	1.277054e+00	4.504030e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.952822e+00	2.254403e+00	4.596587e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.938522e+00	2.230085e+00	2.757880e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.104255e+00	1.442886e+00	7.451221e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.893982e+00	6.007445e-01	6.108816e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.115096e+00	1.090327e+00	3.841311e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.332990e+00	1.031914e+00	5.947971e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.860793e+00	7.887445e-01	6.108738e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.799970e+00	5.414833e-01	4.803141e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.053581e+00	3.475198e-01	3.548171e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.696319e-02	1.787420e-02	2.258384e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.267497358117557,0.036228248082417425,0.028161573447427923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.723861e-01	2.857362e-01	4.820967e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.744915e+00	6.679912e-01	8.725862e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.906578e+00	1.176090e-01	1.273699e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.397839e+00	4.276692e-01	2.491683e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.719973e+00	4.416979e-01	3.415688e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.032333e+00	3.235584e-01	2.775737e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.394021e-01	1.899571e-01	1.739339e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.262041e-01	9.498019e-02	9.164072e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.399414e-02	6.981798e-03	7.066635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.13695834328738424,0.023320463502313926,0.01981402808973956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.286047e+00	9.714263e-01	2.199780e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.911666e+00	1.406407e+00	1.513626e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.877901e+00	1.616876e-01	1.405686e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.462535e+00	3.153730e-01	1.815500e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.955712e+00	3.273988e-01	2.161986e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.224723e+00	2.839910e-01	2.326857e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.786566e-01	1.750272e-01	1.652545e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.602758e-01	1.036098e-01	1.009453e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.309318e-02	1.201774e-02	1.319233e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06502127226111538,0.015405930191816589,0.016865421503169206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.196333e+02	1.784230e+01	2.228394e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.472615e+01	2.282958e+00	1.441189e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.434224e+00	2.671191e-01	3.050960e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.027102e+00	1.791662e-01	1.506777e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.302553e+00	2.875850e-01	2.066978e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.602144e+00	3.678820e-01	3.097912e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.203140e-01	2.688973e-01	2.714852e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.513863e-02	1.672836e-02	2.175493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2632817827843367,0.03616010110707443,0.025730390768296252
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.372398e-01	2.411210e-01	5.181320e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.481408e+00	4.054510e-01	9.430545e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.274248e+00	5.451264e-01	9.136922e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.795629e+00	5.187518e-01	6.494423e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.986495e+00	3.542777e-01	2.578822e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.843577e+00	1.670373e-01	1.112906e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.602378e+00	2.935673e-01	1.820932e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.289758e+00	3.551902e-01	1.934938e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.927476e+00	4.119565e-01	2.661956e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.518502e+00	3.871735e-01	2.741790e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.086694e+00	3.102871e-01	2.459510e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.805124e-01	2.156982e-01	1.981938e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.745086e-01	1.349146e-01	1.190758e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.159846e-02	1.252970e-02	1.344938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.14145238649202665,0.022829994533984876,0.018733866398501553
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.377900e+00	9.288780e-01	2.134219e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.562590e+00	1.068895e+00	2.351193e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.582605e+00	1.154174e+00	1.361103e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.091027e+00	7.438194e-01	7.035539e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.450338e+00	3.681125e-01	3.068908e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.284674e+00	2.403474e-01	5.735290e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.603952e+00	2.462244e-01	1.441051e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.283865e+00	2.508095e-01	1.146267e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.878585e+00	2.887828e-01	1.911073e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.353517e+00	2.806939e-01	2.084359e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.493404e-01	2.014371e-01	1.782564e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.633037e-01	1.214922e-01	1.244073e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.298886e-02	1.382228e-02	1.478367e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07208933217951011,0.016709714260361656,0.017711829150526798
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.091846e+02	1.295940e+01	2.136574e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.595548e+01	3.878747e+00	3.741089e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.046186e+01	2.098690e+00	1.046048e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.212915e+01	1.213405e+00	7.382107e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.095534e+00	4.510926e-01	2.001429e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.523436e+00	2.003314e-01	2.158528e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.211055e+00	1.284176e-01	1.118620e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.686725e+00	1.621140e-01	7.913679e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.441911e+00	3.203398e-01	1.920969e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.885134e+00	3.812193e-01	3.196778e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.208627e+00	3.263403e-01	3.056253e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.161704e-02	2.103400e-02	2.592081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2725162132501401,0.030359390706536732,0.023227394265677048
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.238930e-01	2.647891e-01	3.568863e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.873957e+00	4.585536e-01	7.019879e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.201560e+00	3.412289e-01	1.785889e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.181572e+00	5.628753e-01	3.759838e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.336295e+00	4.111800e-01	3.160406e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.304947e-01	2.404224e-01	2.021742e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.409440e-01	1.312277e-01	1.091323e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.311400e-02	1.066600e-02	1.070252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14750666207474833,0.020213202248396178,0.017118959289918467
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.824338e+00	7.313470e-01	9.297241e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.431627e+00	4.328668e-01	6.271731e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.334488e+00	5.134973e-01	3.712647e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.206185e+00	2.963338e-01	2.440662e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.495404e-01	1.724211e-01	1.391074e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.316677e-01	9.031773e-02	8.491044e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.302451e-01	4.285661e-02	4.684196e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.489597e-03	3.329498e-03	4.129655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08912448807499058,0.017258374512717223,0.01782128924050684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.820170e+00	1.892451e+00	2.271538e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.923084e+00	8.880523e-01	1.020975e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.880747e+00	7.549052e-01	6.268110e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.190750e+00	3.375947e-01	3.240260e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.500888e-02	1.862975e-02	2.307151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2758877866167794,0.033478947170385076,0.02156330582571292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.622897e-02	4.319853e-02	9.864364e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.798625e-01	3.109353e-01	7.018971e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.076053e+00	6.211504e-01	1.200778e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.349244e+00	5.978580e-01	8.753554e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.798742e+00	3.100102e-01	1.795696e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.544367e+00	3.427514e-01	6.601434e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.991099e+00	5.659237e-01	2.800169e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.376228e+00	5.764574e-01	3.305601e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.832754e+00	4.984561e-01	3.094584e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.307728e+00	3.767099e-01	2.788597e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.836731e-01	2.751689e-01	1.989732e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.581935e-01	1.839358e-01	1.451428e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.853174e-01	1.004421e-01	9.819278e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.173722e-02	8.995591e-03	8.172582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15645957427595836,0.023524851735206465,0.016163070467462237
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.653871e-01	1.284806e-01	5.112919e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.437505e+00	8.127700e-01	2.127036e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.714744e+00	1.251619e+00	2.255517e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.776808e+00	9.803962e-01	1.257155e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.675584e+00	4.728619e-01	3.143684e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.917309e+00	3.930037e-01	1.213773e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.967716e+00	6.072072e-01	2.432290e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.043949e+00	5.962363e-01	3.292070e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.246181e+00	4.845036e-01	3.150280e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.626241e+00	3.820088e-01	2.616748e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.131200e+00	2.798757e-01	2.094624e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.551794e-01	2.060095e-01	1.363977e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.563376e-01	1.189167e-01	1.065303e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.317746e-01	6.703273e-02	7.220222e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.801587e-02	6.314902e-03	6.411779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.0846709217974564,0.017526180840951616,0.015141564082851403
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.598325e+00	5.003444e-01	3.223476e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.698746e+00	2.003514e+00	5.685676e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.660017e+00	2.778129e+00	4.673055e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.100160e+01	2.091019e+00	1.879589e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.002529e+01	8.481340e-01	2.917688e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.778040e+00	1.069826e+00	3.426296e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.468421e+00	1.119352e+00	6.536456e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.643981e+00	9.029851e-01	5.901278e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.319527e+00	6.204375e-01	5.011490e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.430466e+00	4.029240e-01	3.471460e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.356369e-01	2.572553e-01	2.462713e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.472989e-02	1.271257e-02	1.615058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.24405176799941275,0.033243196501826666,0.023892015157112034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.147055e+00	3.593712e-01	6.030493e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.156767e+00	5.483831e-01	7.897118e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.881094e+00	2.920910e-01	1.674514e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.214599e+00	4.559930e-01	2.938810e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.456771e+00	3.844914e-01	2.707058e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.198069e-01	2.465659e-01	1.972950e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.121933e-01	1.485884e-01	1.156524e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.571425e-01	6.404480e-02	6.193700e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.661016e-03	4.551109e-03	4.258237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.12182025320546529,0.02042163232883948,0.01565663177007405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.161793e+00	1.352132e+00	2.632481e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.255351e+00	9.675063e-01	1.163546e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.425580e+00	1.524729e-01	7.351323e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.403181e+00	3.445644e-01	1.896053e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.801331e+00	3.250104e-01	1.875649e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.041589e+00	2.283423e-01	1.679040e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.759311e-01	1.433597e-01	1.163068e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.985715e-01	8.202009e-02	7.363918e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.544521e-02	9.207791e-03	1.007080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05596178028152075,0.012502122273133548,0.012987843088743532
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.489194e+02	1.695564e+01	2.366118e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.069139e+01	9.494116e-01	3.383444e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.076250e+00	3.000145e-01	2.972188e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.981629e+00	1.762320e-01	1.155081e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.143649e+00	2.885099e-01	1.682702e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.405759e+00	3.157391e-01	2.362811e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.777934e-01	2.105529e-01	2.040833e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.512335e-02	1.272664e-02	1.666021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.24076984505025978,0.032851019585733165,0.022312086754747273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.624498e-01	3.223524e-01	6.265164e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.034762e+00	5.620566e-01	1.067470e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.867068e+00	5.792603e-01	9.019984e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.213299e+00	4.027214e-01	5.040037e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.150923e+00	1.419103e-01	1.126611e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.849695e+00	2.779065e-01	1.499197e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.500991e+00	3.709059e-01	1.997334e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.127387e+00	3.840389e-01	2.481249e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.684800e+00	3.712944e-01	2.494060e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.276840e+00	3.155801e-01	2.233064e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.814432e-01	2.570092e-01	1.738797e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.392784e-01	1.686198e-01	1.279753e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.733240e-01	9.259961e-02	9.048798e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.160174e-02	8.808420e-03	7.564777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12535797981925267,0.019618489659159688,0.014872282400519743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.756169e+00	1.116397e+00	2.654788e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.008494e+01	1.421729e+00	2.236528e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.384210e+00	9.370106e-01	1.136920e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.031582e+00	4.503280e-01	4.528644e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.169643e+00	2.035964e-01	2.595167e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.024182e+00	2.080304e-01	1.068101e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.520273e+00	2.614299e-01	1.318264e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.171136e+00	2.740310e-01	1.684588e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.696693e+00	2.635135e-01	1.621121e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.163635e+00	2.352143e-01	1.661509e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.180749e-01	1.728544e-01	1.156725e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.822596e-01	9.361228e-02	8.730178e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.321076e-02	1.016775e-02	1.106881e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06112115047696016,0.01332302833218442,0.013545081052893836
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.360284e+02	1.291088e+01	2.114422e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.372807e+01	2.810051e+00	1.852231e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.811847e+01	1.433175e+00	1.528918e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.084325e+01	4.955266e-01	1.534250e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.707328e+00	3.251790e-01	1.967328e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.372502e+00	1.636888e-01	2.023344e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.107161e+00	1.334648e-01	1.057319e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.537495e+00	1.640330e-01	8.755028e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.238662e+00	3.119052e-01	1.652303e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.647290e+00	3.227819e-01	2.700431e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.021279e+00	2.669151e-01	2.202489e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.789471e-02	1.575641e-02	1.929586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2519857029358351,0.0277785772071176,0.021397671086614833
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.287604e+00	3.118931e-01	4.021685e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.997852e+00	2.894971e-01	6.483140e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.891273e+00	4.277425e-01	2.241779e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.856099e+00	4.916420e-01	3.348783e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.122561e+00	3.362070e-01	2.461199e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.109722e-01	1.925614e-01	1.690240e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.741979e-01	1.010168e-01	8.267552e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.703164e-02	7.863757e-03	8.329725e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13545789952617032,0.01708417821660274,0.0146435767484481
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.523333e+00	6.677084e-01	8.172914e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.949172e+00	3.111463e-01	5.370885e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.996184e+00	4.321845e-01	3.133411e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.057128e+00	2.524334e-01	1.648499e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.711711e-01	1.341691e-01	1.286569e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.937851e-01	7.563672e-02	6.680220e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.112318e-01	3.672777e-02	4.008500e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.025674e-03	2.446275e-03	3.778700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08059674055339952,0.01432919232760145,0.014916979326871305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.021665e+01	1.746929e+00	2.007402e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.177736e+00	9.199749e-01	9.950108e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.451023e+00	6.145469e-01	4.737861e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.041912e+00	2.672917e-01	2.439542e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.741092e-02	1.509088e-02	1.918718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.25862022040007365,0.03095522439645007,0.020089802347219576
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.862769e-02	6.392254e-02	1.222802e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.983640e-01	4.251773e-01	8.672691e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.741953e+00	6.704788e-01	1.229266e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.834784e+00	4.846961e-01	6.148011e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.892896e+00	1.109573e-01	9.868065e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.369683e+00	4.642743e-01	1.822577e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.697831e+00	5.571015e-01	2.790530e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.084659e+00	5.207784e-01	2.867133e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.576023e+00	4.185445e-01	2.726973e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.115033e+00	3.117872e-01	2.337466e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.486109e-01	2.184840e-01	1.726684e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.526047e-01	1.486529e-01	1.319067e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.331315e-01	8.473966e-02	6.649360e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.612658e-02	6.415362e-03	6.227555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.1439617752727595,0.021012150588973905,0.014653860598774937
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.134797e-01	2.459298e-01	7.178037e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.707408e+00	1.143875e+00	2.594769e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.035580e+00	1.267893e+00	1.958750e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.386972e+00	7.179845e-01	7.936224e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.736879e+00	2.636596e-01	3.006518e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.640538e+00	5.193363e-01	2.258414e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.645273e+00	6.146595e-01	2.748628e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.705186e+00	5.270028e-01	2.689276e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.984829e+00	4.548298e-01	2.640483e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.410602e+00	3.060840e-01	2.354137e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.858810e-01	2.261600e-01	1.553264e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.527978e-01	1.508328e-01	1.353733e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.984967e-01	1.042149e-01	8.828827e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.039720e-01	5.881037e-02	5.092369e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.440072e-02	4.736018e-03	5.802778e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.0765376867107787,0.015201407849405726,0.012912295011025879
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.327157e+00	8.040141e-01	3.936861e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.876018e+00	2.624862e+00	6.692326e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.204240e+01	3.159972e+00	4.211166e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.220368e+01	1.590560e+00	1.058161e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.017858e+01	8.304785e-01	4.045352e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.334536e+00	1.247356e+00	6.171062e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.906838e+00	1.087648e+00	6.225340e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.158720e+00	7.554102e-01	5.376414e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.998658e+00	4.927974e-01	3.746557e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.240516e+00	3.378252e-01	2.788343e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.166685e-01	1.974238e-01	2.174179e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.902025e-02	1.007296e-02	1.252850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.2288169734247629,0.030957650194753744,0.021368983385964685
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.506925e+00	4.105047e-01	7.007296e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.311689e+00	4.336854e-01	6.382386e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.790511e+00	3.735576e-01	2.420527e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.077290e+00	4.486480e-01	2.659304e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.291182e+00	3.489716e-01	2.141967e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.115775e-01	2.107081e-01	1.623856e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.446690e-01	1.189443e-01	9.016839e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.205962e-01	5.060165e-02	5.032595e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.997295e-03	2.895251e-03	3.281688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11312589918959712,0.018177409301795552,0.013693638113382034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.081824e+01	1.680782e+00	3.028929e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.760133e+00	6.119681e-01	7.938057e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.118437e+00	1.829085e-01	1.686341e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.397956e+00	3.547579e-01	1.811779e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.705189e+00	3.123431e-01	1.668854e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.534685e-01	2.087795e-01	1.192752e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.181864e-01	1.163928e-01	1.039868e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.667935e-01	6.846957e-02	5.973607e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.124436e-02	7.468859e-03	9.222660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.05138628252285451,0.01082083331746591,0.010915266909874502
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.659133e+02	1.657500e+01	2.382452e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.768359e+01	3.792002e-01	5.847748e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.979669e+00	2.880090e-01	2.972168e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.966050e+00	1.684928e-01	1.016419e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.065457e+00	2.882896e-01	1.371689e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.311174e+00	2.858424e-01	1.810476e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.039224e-01	1.759787e-01	1.784608e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.001408e-02	1.058831e-02	1.411885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.22593226560555268,0.030222269326762502,0.02060989905031796
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.085898e+00	3.791900e-01	7.079572e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.514197e+00	6.026549e-01	1.095859e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.286703e+00	5.712791e-01	7.960259e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.394741e+00	2.497380e-01	3.710264e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.162725e+00	1.332933e-01	1.049731e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.787307e+00	3.447725e-01	1.840844e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.387571e+00	3.865473e-01	2.148235e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.984671e+00	3.725219e-01	2.155501e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.534462e+00	3.399393e-01	2.271960e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.127132e+00	2.819622e-01	1.918931e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.678616e-01	2.069528e-01	1.524098e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.521202e-01	1.404171e-01	1.195776e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.258376e-01	7.821285e-02	6.190248e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.602582e-02	6.146977e-03	6.086014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11580926097154376,0.01738529239601394,0.013088346532198258
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.011062e+01	1.330567e+00	3.007916e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.166200e+01	1.571422e+00	2.208879e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.415374e+00	6.122316e-01	8.802059e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.684129e+00	3.023214e-01	1.968797e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.823492e+00	1.416823e-01	9.633062e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.887594e+00	2.019008e-01	1.247806e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.462379e+00	2.743123e-01	1.207215e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.105862e+00	2.814738e-01	1.309854e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.586218e+00	2.661392e-01	1.550171e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.056510e+00	1.989816e-01	1.368664e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.387435e-01	1.297542e-01	1.097927e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.414262e-01	8.935857e-02	7.357225e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.788473e-02	8.007340e-03	9.004946e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05538136174678843,0.011198368791325033,0.011067851608254353
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.536003e+02	1.252723e+01	1.955420e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.001343e+01	2.081127e+00	1.029516e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.626224e+01	5.646254e-01	4.058532e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.029367e+01	4.386927e-01	2.806170e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.518865e+00	2.241815e-01	2.073297e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.270060e+00	1.617872e-01	1.679988e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.050688e+00	1.298995e-01	7.860563e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.439858e+00	1.615196e-01	5.189701e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.112952e+00	3.044390e-01	1.662270e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.529556e+00	2.887721e-01	2.045064e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.104778e-01	2.222548e-01	2.145691e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.114140e-02	1.266175e-02	1.507818e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2317890660376312,0.0258663598226285,0.019187383112882844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.732568e+00	3.230323e-01	4.415352e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.864765e+00	3.003167e-01	5.855283e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.539717e+00	4.510513e-01	2.588238e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.582001e+00	4.157343e-01	2.742097e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.596617e-01	2.787859e-01	1.997064e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.112244e-01	1.630330e-01	1.317268e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.197125e-01	8.279160e-02	7.136881e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.278105e-02	6.192077e-03	6.402654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.1251645159383686,0.015010452981899625,0.01234421701724811
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.164114e+00	5.706602e-01	7.292275e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.412514e+00	3.173213e-01	3.504026e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.730446e+00	3.599810e-01	2.215558e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.379496e-01	2.105809e-01	1.534100e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.112863e-01	1.183105e-01	9.135657e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.635267e-01	6.912477e-02	5.923873e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.489654e-02	3.278031e-02	3.904732e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.939194e-03	2.186156e-03	3.137626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07329743771999449,0.012373334329771349,0.012847327476944628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.157002e+01	1.490740e+00	1.678898e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.274805e+00	7.887438e-01	7.652191e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.102273e+00	4.795843e-01	3.774748e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.370708e-01	2.318992e-01	1.873612e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.129739e-02	1.366748e-02	1.713282e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.24166397158092043,0.029162245692422012,0.018333510157802074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.498642e-01	8.886168e-02	1.616178e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.490000e+00	5.376528e-01	1.096304e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.499941e+00	6.646502e-01	1.174229e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.173147e+00	2.797081e-01	3.270426e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.754130e+00	3.187805e-01	9.376869e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.083848e+00	5.497628e-01	2.210298e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.377846e+00	5.178626e-01	2.997694e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.808275e+00	4.639726e-01	2.452695e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.345916e+00	3.407252e-01	2.567060e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.608248e-01	2.610262e-01	1.832653e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.332879e-01	1.880641e-01	1.311428e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.789458e-01	1.238019e-01	9.554731e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.872552e-01	6.589279e-02	5.841781e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.223938e-02	4.475452e-03	4.391850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.1323028524572182,0.019133545921199493,0.012906122896831823
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.065125e+00	3.716804e-01	1.089091e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.381858e+00	1.379107e+00	2.885813e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.222075e+00	1.051905e+00	1.543245e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.741766e+00	4.230364e-01	4.183997e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.518615e+00	4.114473e-01	1.782495e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.303793e+00	6.126920e-01	2.120027e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.228490e+00	5.642787e-01	2.776805e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.369751e+00	4.714765e-01	2.572045e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.726213e+00	3.691574e-01	2.407932e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.238746e+00	2.482649e-01	1.769324e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.708715e-01	2.009216e-01	1.338191e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.802585e-01	1.391479e-01	9.514680e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.483870e-01	8.150896e-02	7.496159e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.745206e-01	4.684621e-02	5.431798e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.226541e-02	3.903827e-03	4.089999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06896300884947183,0.013331178110381571,0.011390201407139422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.467322e+00	1.247976e+00	5.213368e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.084057e+01	3.234436e+00	7.349129e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.459612e+01	2.917966e+00	3.380573e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.319062e+01	1.110260e+00	6.704718e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.906231e+00	1.154668e+00	3.678013e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.631672e+00	1.251445e+00	7.649583e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.244670e+00	8.864284e-01	5.692735e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.724629e+00	6.232610e-01	4.129146e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.738439e+00	4.255711e-01	3.247177e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.097142e+00	2.808546e-01	2.098119e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.287033e-01	1.625045e-01	1.903060e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.406818e-02	8.233063e-03	1.074417e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.21412085456803012,0.029841572250370985,0.01974520049181494
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.962373e+00	4.680279e-01	8.066143e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.283143e+00	2.810908e-01	5.016242e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.729756e+00	4.257859e-01	2.014421e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.926336e+00	4.303087e-01	2.315243e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.142061e+00	3.016052e-01	2.046157e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.173824e-01	1.843158e-01	1.294739e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.811534e-01	9.556203e-02	8.119595e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.431070e-02	4.176719e-02	4.290204e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.405257e-03	2.233632e-03	2.113100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10545971549621057,0.017147730298883918,0.012372154750989448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.369157e+01	1.940924e+00	3.402328e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.794746e+00	2.629979e-01	5.779470e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.982045e+00	1.793600e-01	1.258143e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.391377e+00	3.654824e-01	1.359156e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.606502e+00	2.972860e-01	1.259899e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.747847e-01	1.842895e-01	1.193078e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.707178e-01	1.054704e-01	8.060998e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.381286e-01	6.113903e-02	5.634339e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.797868e-02	6.719227e-03	8.481551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04738206804623733,0.009967072271008834,0.00994851703178179
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.771391e+02	1.508454e+01	2.314492e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.616333e+01	3.874469e-01	6.720973e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.020742e+00	2.799241e-01	1.636962e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.936311e+00	1.584452e-01	7.130733e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.985056e+00	2.820882e-01	1.209367e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.225266e+00	2.557983e-01	1.648637e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.473108e-01	1.617589e-01	1.487721e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.544717e-02	9.435736e-03	1.333210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.21219467012596335,0.028926846556506153,0.01866180908822962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.385107e+00	4.546654e-01	8.053885e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.043462e+00	6.578679e-01	1.197470e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.592030e+00	4.424224e-01	7.366195e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.468019e+00	9.582763e-02	1.706187e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.116236e+00	2.663589e-01	9.700433e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.671681e+00	3.722929e-01	1.943230e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.282465e+00	3.907789e-01	2.146211e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.843994e+00	3.682804e-01	2.140159e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.389832e+00	3.047321e-01	1.812484e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.002380e+00	2.432407e-01	1.655465e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.688296e-01	1.869180e-01	1.262817e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.829591e-01	1.174692e-01	8.680100e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.851870e-01	6.251383e-02	5.476459e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.236023e-02	4.654776e-03	4.034948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10735063204674714,0.01605988981715338,0.01149036068783614
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.324903e+01	1.641267e+00	3.588340e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.246467e+01	1.333697e+00	1.969354e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.003836e+00	4.333124e-01	5.522409e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.161990e+00	1.955430e-01	7.085241e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.548169e+00	1.321728e-01	9.946146e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.815438e+00	1.983904e-01	8.571167e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.433903e+00	2.815563e-01	1.103718e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.017376e+00	2.833896e-01	1.297183e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.474734e+00	2.323086e-01	1.424344e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.607053e-01	1.852075e-01	1.190954e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.819716e-01	1.236474e-01	8.164753e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.001600e-01	7.106980e-02	6.752034e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.390365e-02	6.516059e-03	7.381101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.050260734943950836,0.00983139899897123,0.009848408861775931
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.679978e+02	1.275493e+01	1.950653e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.663299e+01	9.082945e-01	6.048792e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.543501e+01	2.853128e-01	4.764212e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.887659e+00	2.940977e-01	4.836482e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.390234e+00	2.172508e-01	1.866269e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.289123e+00	1.664773e-01	4.372515e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.980215e+00	1.229657e-01	6.123620e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.332838e+00	1.550723e-01	4.097169e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.988502e+00	2.714376e-01	1.608389e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.415541e+00	2.777741e-01	1.881237e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.346649e-01	2.050589e-01	1.836191e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.487115e-02	1.039812e-02	1.345619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.21228819880043998,0.023108331986718383,0.01687565815302622
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.223511e+00	3.216586e-01	4.243560e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.536858e+00	1.627514e-01	4.648436e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.200113e+00	4.670513e-01	2.348513e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.353891e+00	3.570368e-01	2.485172e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.225370e-01	2.318674e-01	1.535526e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.291290e-01	1.330970e-01	1.038638e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.740808e-01	6.613384e-02	5.997582e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.782553e-03	4.807554e-03	4.629611e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11659953877006085,0.012909500514853442,0.009880980350550572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.701645e+00	4.413196e-01	6.456824e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.933851e+00	3.135620e-01	2.159944e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.538173e+00	3.071515e-01	1.759853e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.391758e-01	1.851539e-01	1.039050e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.587043e-01	1.003808e-01	8.220622e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.322486e-01	5.497425e-02	5.104093e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.412063e-02	2.655687e-02	2.826893e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.051488e-03	1.868754e-03	3.362285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06733292917382849,0.010262194840106473,0.010230891838848066
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.269061e+01	1.143703e+00	1.383830e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.455741e+00	6.203523e-01	5.564659e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.861228e+00	4.036801e-01	2.657335e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.528696e-01	2.051705e-01	1.398429e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.604814e-02	1.116005e-02	1.425232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2246222882862338,0.026914934562176585,0.016559584782418535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.513162e-01	1.296728e-01	2.107867e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.227389e+00	6.542865e-01	1.304489e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.209302e+00	5.485034e-01	8.801065e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.199760e+00	8.155383e-02	1.612359e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.502411e+00	4.796642e-01	1.383599e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.709214e+00	4.964719e-01	2.739709e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.075371e+00	4.695946e-01	2.378687e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.564643e+00	3.673240e-01	2.407254e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.164366e+00	3.086045e-01	1.766327e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.253079e-01	2.224884e-01	1.511028e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.342365e-01	1.517970e-01	1.239070e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.214380e-01	9.941402e-02	6.335489e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.477402e-01	4.770614e-02	4.406349e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.088442e-03	3.853431e-03	3.150360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12113937693752576,0.01708612335263615,0.011021860807718373
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.949369e+00	5.833307e-01	1.549470e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.473792e+00	1.447244e+00	2.806550e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.989643e+00	7.234798e-01	9.609028e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.611057e+00	3.118212e-01	4.009593e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.114031e+00	5.546656e-01	2.648856e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.782461e+00	5.808543e-01	2.207530e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.843944e+00	5.286643e-01	2.503990e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.100816e+00	3.990120e-01	2.133069e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.523995e+00	2.985907e-01	1.739856e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.090091e+00	2.008950e-01	1.302976e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.825023e-01	1.904864e-01	9.460913e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.081055e-01	1.039009e-01	9.635931e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.139885e-01	7.222937e-02	5.918656e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.564624e-01	4.188858e-02	4.019583e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.649810e-03	3.109562e-03	3.957957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.06233555288385865,0.01171941448761845,0.009338534617694828
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.556875e+00	1.932677e+00	6.442980e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.498864e+01	3.942220e+00	7.765158e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.699589e+01	2.295947e+00	2.424986e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.334522e+01	1.056478e+00	7.130683e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.102149e+00	1.377108e+00	8.387231e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.834091e+00	1.202411e+00	5.288206e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.666243e+00	6.986381e-01	5.114938e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.380332e+00	4.958245e-01	3.240387e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.519843e+00	3.395188e-01	2.271856e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.682321e-01	2.328638e-01	1.711382e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.571922e-01	1.318977e-01	1.411999e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.083415e-02	7.365642e-03	8.437330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.20001155958736241,0.0286186459332321,0.017649533537944795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.480457e+00	4.946476e-01	9.011440e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.152708e+00	1.607769e-01	3.222209e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.658418e+00	4.542965e-01	2.189446e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.750764e+00	3.984021e-01	2.349119e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.016827e+00	2.754302e-01	1.559528e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.369247e-01	1.523381e-01	1.027929e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.351671e-01	8.099863e-02	7.292879e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.327587e-02	3.362900e-02	2.995849e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.088947e-03	1.601523e-03	1.790176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.0988008813263539,0.01598607586513784,0.01052939335636835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.633748e+01	1.898740e+00	3.592470e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.836285e+00	1.582854e-01	3.406298e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.915672e+00	1.671584e-01	1.286839e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.358372e+00	3.724853e-01	1.209049e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.513265e+00	2.777192e-01	1.301777e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.066335e-01	1.683295e-01	7.788228e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.306113e-01	9.167620e-02	7.551464e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.107257e-01	5.096906e-02	4.949183e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.579926e-02	5.768969e-03	6.632816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04406780719231952,0.008666346067635701,0.008188897580219248
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.851667e+02	1.223695e+01	2.199853e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.546954e+01	4.667816e-01	6.079818e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.046392e+00	2.732202e-01	1.267186e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.897187e+00	1.500940e-01	5.432428e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.915102e+00	2.739869e-01	1.109076e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.159284e+00	2.466636e-01	1.519117e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.866259e-01	1.419476e-01	1.199392e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.193205e-02	7.345295e-03	1.076310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19911819544850798,0.027436068046732986,0.017010151511422628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.775480e+00	5.098494e-01	9.365753e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.618644e+00	6.751062e-01	1.193871e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.726091e+00	2.623768e-01	6.235721e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.432703e+00	9.391799e-02	5.792744e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.011827e+00	3.227302e-01	1.534833e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.565850e+00	3.843963e-01	2.415552e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.167575e+00	3.927232e-01	2.154926e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.701316e+00	3.453269e-01	2.226143e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.263358e+00	2.909253e-01	1.539995e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.898118e-01	2.241525e-01	1.446510e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.853162e-01	1.650234e-01	1.081944e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.319623e-01	1.016729e-01	7.156280e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.487571e-01	4.821459e-02	4.282187e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.128910e-03	3.855389e-03	3.178913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09988884972392464,0.014683078673057098,0.009749894043847893
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.714349e+01	1.822750e+00	4.060784e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.228074e+01	8.515315e-01	1.688881e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.210333e+00	3.775762e-01	2.044392e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.649499e+00	1.087842e-01	1.482194e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.406307e+00	1.384728e-01	8.575969e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.724873e+00	1.952608e-01	1.226149e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.364915e+00	2.824840e-01	1.348658e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.938063e+00	2.796450e-01	1.121314e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.382305e+00	2.248126e-01	1.120492e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.834248e-01	1.738491e-01	9.551039e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.264003e-01	1.120226e-01	7.778379e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.731111e-01	6.029310e-02	5.413381e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.035410e-02	5.900428e-03	6.385421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04640675460861451,0.008595109515702755,0.007874773949694706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.798082e+02	1.126405e+01	1.900680e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.417662e+01	4.990878e-01	8.827398e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.488182e+01	3.419578e-01	2.038724e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.652342e+00	3.004140e-01	3.353139e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.305950e+00	2.277765e-01	1.543443e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.194024e+00	1.609401e-01	1.222174e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.875396e+00	1.197141e-01	9.244148e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.265251e+00	1.538603e-01	2.105083e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.889503e+00	2.674231e-01	1.633607e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.324621e+00	2.607255e-01	1.366663e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.465576e-01	1.662768e-01	1.611434e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.094409e-02	8.872415e-03	1.037617e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.20064868362600025,0.023325624753005536,0.013945582323615147
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.512052e+00	2.523550e-01	4.941793e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.362744e+00	2.124676e-01	2.177245e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.980891e+00	4.402822e-01	2.218495e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.235378e+00	3.535942e-01	1.845090e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.256588e-01	1.935129e-01	1.406983e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.787882e-01	1.225339e-01	7.594847e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.515250e-01	6.245875e-02	5.520886e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.874597e-03	3.844721e-03	4.442535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11153092968103001,0.012164603368601506,0.00840276430226572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.996152e+00	3.463582e-01	6.247771e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.728226e+00	3.493940e-01	1.022379e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.396989e+00	2.780826e-01	1.646302e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.766160e-01	1.610845e-01	9.206575e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.330167e-01	9.736253e-02	6.767928e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.107287e-01	5.354355e-02	5.111068e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.374571e-02	2.449349e-02	2.778478e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.751860e-03	1.885957e-03	2.749532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06390126344407124,0.009752252662068084,0.008935395321229334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.333489e+01	8.300134e-01	1.291061e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.978252e+00	5.733811e-01	3.042641e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.760418e+00	3.946216e-01	1.822871e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.637564e-01	1.664091e-01	1.400301e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.332520e-02	1.105408e-02	1.344808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.21346851392656704,0.027391515118275173,0.014245222277991076
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.744735e-01	1.638634e-01	2.879545e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.971089e+00	7.478014e-01	1.432579e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.399637e+00	2.905569e-01	7.679344e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.033629e+00	1.460104e-01	1.169465e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.205520e+00	4.341923e-01	2.323212e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.446694e+00	4.701083e-01	2.432400e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.869434e+00	4.073779e-01	2.134399e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.611347e+00	5.645739e-01	1.538935e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.039758e+00	2.759776e-01	1.554672e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.261024e-01	1.809123e-01	1.434850e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.736860e-01	1.402507e-01	9.123097e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.792850e-01	9.308021e-02	5.953743e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.285487e-01	4.576213e-02	3.736434e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.674451e-03	3.349007e-03	3.618758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.11418183669391355,0.017218579189505395,0.009234509577586036
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.046929e+00	8.652507e-01	2.009784e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.860801e+00	1.236572e+00	2.662774e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.090510e+00	4.045117e-01	8.585865e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.270565e+00	3.329743e-01	4.708683e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.738060e+00	6.566757e-01	1.338118e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.427081e+00	4.579802e-01	2.276467e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.507845e+00	3.388915e-01	2.343475e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.900155e+00	3.784743e-01	1.748937e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.356253e+00	2.509633e-01	1.930611e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.180877e+00	3.558618e-01	8.148847e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.143826e-01	1.619257e-01	9.613931e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.662553e-01	9.554802e-02	7.932299e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.952589e-01	7.202817e-02	4.839191e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.357456e-01	3.408904e-02	4.280234e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.718854e-03	3.040678e-03	3.686882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.0581915392268445,0.011314996639812419,0.007804437840320699
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.077952e+00	2.721153e+00	8.401274e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.860327e+01	3.926177e+00	7.639636e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.824117e+01	1.406766e+00	1.732650e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.307605e+01	1.430771e+00	7.584775e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.290476e+00	1.285281e+00	7.393030e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.197238e+00	9.693002e-01	3.898975e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.218103e+00	5.658127e-01	4.163322e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.043014e+00	3.539806e-01	3.286845e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.333441e+00	2.540039e-01	2.800543e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.108244e+00	4.453347e-01	1.259096e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.127436e-01	1.220688e-01	1.160884e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.846447e-02	5.922226e-03	8.025202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.19061192103488772,0.02802240834985356,0.01563903008797729
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.853092e+00	5.121645e-01	9.392764e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.965443e+00	1.036512e-01	3.181137e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.689985e+00	5.320385e-01	1.619562e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.642070e+00	4.182989e-01	1.824125e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.108148e-01	2.334946e-01	1.536582e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.834155e-01	1.545703e-01	8.738365e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.030997e-01	7.157899e-02	6.515688e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.083486e-02	2.874429e-02	2.837912e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.436188e-03	1.299059e-03	1.444930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09427651823254533,0.015412033140351916,0.00966403089979992
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.780922e+01	1.760965e+00	3.567409e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.336783e+00	1.164177e-01	2.405346e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.889570e+00	1.511206e-01	9.869066e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.401921e+00	4.402082e-01	1.003646e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.423840e+00	2.609052e-01	1.399885e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.560124e-01	1.548214e-01	8.402604e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.072891e-01	9.325404e-02	6.087895e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.932432e-01	4.692983e-02	4.652425e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.368264e-02	5.174368e-03	6.466647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.041772284736609946,0.00834306563975773,0.007456656074454213
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.890009e+02	1.046258e+01	2.097440e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.541616e+01	4.818719e-01	7.378576e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.065145e+00	2.564629e-01	7.135542e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.897073e+00	1.687694e-01	1.037866e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.888466e+00	2.929516e-01	9.980364e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.089687e+00	2.237028e-01	1.314376e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.490298e-01	1.360799e-01	1.173971e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.945855e-02	6.963275e-03	1.005171e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.19155010066919037,0.02869215679056422,0.014268794464603246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.161643e+00	5.485922e-01	1.038161e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.899167e+00	5.928264e-01	1.154587e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.658277e+00	1.712311e-01	5.018729e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.290584e+00	1.377036e-01	1.564255e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.897894e+00	3.358441e-01	2.708771e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.449429e+00	3.779875e-01	2.912111e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.056919e+00	3.755010e-01	2.271610e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.604624e+00	3.493448e-01	1.655441e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.365842e+00	4.820989e-01	1.449794e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.062891e-01	1.967301e-01	1.454248e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.203318e-01	1.487583e-01	9.650247e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.953578e-01	9.691802e-02	6.236907e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.292759e-01	4.498950e-02	3.689396e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.888055e-03	3.417207e-03	3.605990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09639964300989189,0.01587983230978729,0.007900629334428338
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.015910e+01	1.988147e+00	4.365779e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.145819e+01	5.582778e-01	1.418203e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.547299e+00	1.485317e-01	1.355152e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.376911e+00	9.919304e-02	1.461139e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.268085e+00	1.324207e-01	1.666709e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.660116e+00	1.903376e-01	1.634317e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.252784e+00	2.637577e-01	1.989365e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.845119e+00	2.663525e-01	1.194589e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.282364e+00	2.082365e-01	1.548180e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.754151e-01	3.075971e-01	7.940447e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.866364e-01	1.019792e-01	7.397413e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.532196e-01	6.298504e-02	4.814176e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.869005e-02	5.297005e-03	5.270665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.044293513011094805,0.009070063045112868,0.006851666408323638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.864139e+02	9.382944e+00	1.846858e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.307461e+01	4.809753e-01	1.315683e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.440988e+01	3.531469e-01	4.997937e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.307588e+00	2.878317e-01	4.229060e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.348540e+00	3.204562e-01	1.014496e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.151786e+00	2.862595e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	2.842536e+00	1.208334e-01	6.147960e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.167059e+00	1.380287e-01	1.021956e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.701379e+00	2.345800e-01	2.375360e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.415784e+00	3.941561e-01	1.341474e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.039694e-01	1.686768e-01	1.514136e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.804520e-02	8.875729e-03	9.847764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.18539671100259222,0.019863054166460337,0.013185194081277912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.930470e+00	2.700224e-01	4.344604e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.972040e+00	7.884513e-02	1.305760e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.765944e+00	4.005899e-01	1.686142e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.045244e+00	2.621823e-01	1.771477e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.389527e-01	1.728799e-01	1.160661e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.183157e-01	1.037080e-01	7.639026e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.159698e-01	4.543560e-02	4.886245e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.340306e-03	3.294478e-03	3.648781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10566966870210809,0.010338898586616102,0.007797767619188822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.350792e+00	3.131312e-01	5.311044e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.415003e+00	2.854556e-01	1.132515e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.281492e+00	2.440174e-01	1.074284e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.153468e-01	1.414476e-01	9.090244e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.845852e-01	8.234486e-02	6.803848e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.916938e-01	4.541528e-02	4.541219e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.404285e-02	2.147364e-02	2.784712e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.056370e-03	1.469876e-03	2.944258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05967336999695671,0.007991224114124756,0.008092136236230889
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.401851e+01	7.530128e-01	1.077782e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.572366e+00	5.109659e-01	2.524737e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.560368e+00	3.010664e-01	1.775994e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.177806e-01	1.516559e-01	1.339856e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.903129e-02	8.905566e-03	1.198304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1965850798476753,0.023992687419870456,0.014431955891915427
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.764182e-01	2.564741e-01	4.248035e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.948196e+00	7.637815e-01	1.364531e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.583971e+00	1.790025e-01	3.968646e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.795305e+00	3.418872e-01	1.252316e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.868392e+00	4.153168e-01	2.856955e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.208645e+00	4.565216e-01	1.568986e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.650731e+00	3.565426e-01	1.685097e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.239346e+00	2.777420e-01	1.936086e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.898088e-01	2.107606e-01	1.630997e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.439960e-01	1.804110e-01	1.136000e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.103294e-01	1.233637e-01	7.542318e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.348770e-01	8.744248e-02	5.435731e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.737463e-02	3.494139e-02	4.119004e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.636371e-03	2.540386e-03	2.593735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10417796329295835,0.01467471470639159,0.009064060263385784
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.093742e+00	1.138926e+00	2.528459e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.956756e+00	8.637281e-01	1.764668e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.921900e+00	4.485323e-01	2.926907e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.814423e+00	4.605967e-01	3.357640e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.207935e+00	4.141511e-01	2.834852e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.189694e+00	4.914331e-01	1.692252e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.326300e+00	4.043877e-01	1.666635e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.690808e+00	2.735334e-01	1.601709e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.255063e+00	2.267176e-01	1.159072e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.164066e-01	1.675377e-01	1.282681e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.518127e-01	1.371280e-01	6.894569e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.281924e-01	9.211380e-02	6.474316e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.550048e-01	6.816018e-02	4.371253e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.193437e-01	3.068707e-02	4.252354e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.496865e-03	2.649484e-03	3.219089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.05226297663324357,0.009678544005180395,0.0073822905378629275
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.322452e+01	3.889140e+00	1.031246e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.361087e+01	3.694009e+00	6.212657e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.865567e+01	1.313633e+00	1.299899e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.181788e+01	1.265060e+00	8.273366e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.434419e+00	1.259285e+00	5.443459e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.591974e+00	8.006832e-01	3.850487e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.907263e+00	4.771289e-01	3.143697e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.956987e+00	3.738299e-01	1.794970e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.247856e+00	2.486475e-01	1.990316e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.136536e-01	1.883703e-01	1.144370e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.624544e-01	1.107448e-01	1.355074e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.581374e-02	6.094923e-03	6.796441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17805687030992481,0.025457533502014268,0.014920831640262533
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.301361e+00	5.089942e-01	9.592967e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.985825e+00	4.719064e-02	7.027658e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.461410e+00	4.436412e-01	2.196944e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.504724e+00	3.663441e-01	1.625606e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.154702e-01	2.119849e-01	1.355850e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.137566e-01	1.186333e-01	8.706989e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.606847e-01	5.761199e-02	5.654203e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.909250e-02	2.446403e-02	2.584114e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.901736e-03	1.073460e-03	1.443571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08874259398348451,0.013880369440385482,0.00925431404812542
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.946116e+01	1.733611e+00	3.433746e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.027897e+00	8.571481e-02	1.719704e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.827197e+00	1.396070e-01	8.685559e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.314718e+00	4.068663e-01	9.914462e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.331896e+00	2.369894e-01	1.156096e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.142165e-01	1.472308e-01	7.477708e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.676530e-01	7.652088e-02	6.169081e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.729175e-01	4.244369e-02	4.410950e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.181160e-02	4.398342e-03	6.542228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03870677635117088,0.007271644151528735,0.007326860774783228
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.964904e+02	1.030729e+01	1.946348e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.534275e+01	4.811894e-01	5.291802e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.986290e+00	2.473349e-01	3.835466e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.833873e+00	1.351370e-01	7.169932e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.787826e+00	2.535601e-01	1.142657e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.011438e+00	1.967386e-01	1.212267e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.092751e-01	1.164024e-01	1.106021e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.663690e-02	6.005491e-03	9.789895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.1774996026667595,0.025346912086400164,0.014716332616787536
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.837291e+00	6.396307e-01	1.181469e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.040270e+00	4.792788e-01	1.032447e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.617723e+00	8.636118e-02	1.828545e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.259657e+00	2.472726e-01	1.401599e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.898065e+00	3.651329e-01	1.673701e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.377141e+00	3.829049e-01	2.131515e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.928192e+00	3.558978e-01	1.864945e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.492140e+00	3.205980e-01	1.677942e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.036669e+00	2.365046e-01	1.629532e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.293163e-01	1.867205e-01	1.171664e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.681166e-01	1.365085e-01	8.174590e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.471741e-01	8.381728e-02	6.140967e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.922562e-02	3.507828e-02	4.044340e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.799634e-03	2.608337e-03	2.594246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.0887582628840218,0.013057070182744213,0.008143312668112093
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.397878e+01	2.139408e+00	4.532411e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.022759e+01	6.740335e-01	6.555576e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.975285e+00	1.059824e-01	1.453827e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.230796e+00	1.164176e-01	2.024210e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.187934e+00	1.247390e-01	9.560595e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.671574e+00	2.219446e-01	5.525888e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.263023e+00	2.734258e-01	1.550780e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.792592e+00	2.623752e-01	1.211184e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.222354e+00	2.004178e-01	1.194822e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.750364e-01	1.478152e-01	8.193469e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.563696e-01	1.019914e-01	5.750305e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.229238e-01	5.704446e-02	5.229786e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.552105e-02	4.717161e-03	5.161014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.04037719741207086,0.0073883329548135035,0.006939125657209867
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.956987e+02	9.823632e+00	1.728462e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.245556e+01	3.882875e-01	8.244541e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.402406e+01	3.775830e-01	6.531167e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.427098e+00	3.197337e-01	1.495994e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.124999e+00	2.046285e-01	2.731217e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.967611e+00	1.407751e-01	1.090299e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.832643e+00	1.983439e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.126393e+00	1.556817e-01	4.145749e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.708247e+00	2.438559e-01	1.991097e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.187300e+00	2.525745e-01	1.179788e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.445700e-01	1.389794e-01	1.384711e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.420596e-02	7.548281e-03	9.738744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3570917746936285,0.02660705102686689,0.01945919274149932
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.398321e-01	8.198123e-02	8.624094e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.635571e+00	3.166433e-01	5.582593e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.118692e+00	3.263236e-01	5.038962e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.496411e+00	3.533017e-02	1.055889e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.875245e+00	4.343330e-01	2.608070e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.755723e+00	5.070571e-01	2.814649e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.823547e-01	2.759358e-01	2.036559e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.209054e-02	2.053333e-02	2.173628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.20157322682881582,0.01880649663935599,0.011711108218726202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.245457e+00	1.465300e-01	4.412968e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.579257e+00	4.483547e-01	5.789318e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.136569e+00	1.136229e-01	1.501707e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.468459e+00	4.488954e-01	1.447075e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.139136e+00	3.125190e-01	1.490046e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.606699e-01	1.337506e-01	1.270729e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.577721e-01	5.297141e-02	6.598089e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.826320e-03	3.339171e-03	5.120930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09884069418806053,0.014988167114719092,0.01220777507003902
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.712004e+00	6.202575e-01	1.655288e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.500998e+00	5.078585e-01	4.721462e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.240168e+00	8.260829e-01	1.888094e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.493094e+00	4.297249e-01	2.812070e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.758444e-02	1.595959e-02	2.027491e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.33219602236901347,0.029248262944457593,0.013164205785631156
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.588805e-01	4.873336e-02	1.150727e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.679153e-01	8.170194e-02	2.249520e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.050864e-01	1.286728e-01	4.325407e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.428279e+00	1.861812e-01	5.903906e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.183896e+00	2.209252e-01	5.552697e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.870040e+00	2.033689e-01	3.647032e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.218833e+00	1.186841e-01	1.166566e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.253252e+00	1.947258e-01	1.351363e-03
3.700000e-01	2.000000e-02	2.000000e-02	2.975143e+00	4.148359e-01	9.569253e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.418571e+00	4.667344e-01	1.690702e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.698800e+00	4.370719e-01	1.934627e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.051571e+00	3.216703e-01	1.715226e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.120208e-01	1.675823e-01	1.213951e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.380469e-02	1.161847e-02	1.025054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19935653613691195,0.020700966606001264,0.008426198551796799
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.297284e-01	7.631727e-02	2.918204e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.371143e-01	7.040293e-02	5.282703e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.397953e+00	1.207938e-01	8.127952e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.304135e+00	1.761175e-01	8.969882e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.314336e+00	2.143701e-01	8.402668e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.098091e+00	2.858254e-01	5.347316e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.380953e+00	2.301585e-01	2.250306e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.140633e+00	1.542336e-01	5.299076e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.559319e+00	2.894181e-01	9.851607e-03
2.400000e-01	2.000000e-02	2.000000e-02	2.804333e+00	4.346574e-01	6.746493e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.990067e+00	3.887066e-01	1.008114e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.246386e+00	2.939014e-01	1.092307e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.822463e-01	1.821548e-01	9.828346e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.046658e-01	8.077473e-02	7.605561e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.223047e-02	6.269796e-03	6.976036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09432201168078583,0.01492485236636068,0.006830844534876757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.175563e+00	1.145319e-01	2.347462e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.296835e+00	1.856800e-01	2.783693e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.647419e+00	3.603776e-01	2.757164e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.708417e+00	5.463851e-01	1.965570e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.701932e+00	5.452521e-01	9.319801e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.315937e+00	4.358993e-01	2.157416e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.754179e+00	7.022049e-01	6.501375e-03
1.062500e-01	1.375000e-02	1.375000e-02	4.887439e+00	8.510742e-01	6.153139e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.135414e+00	6.964831e-01	1.812622e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.814497e+00	4.727933e-01	1.948780e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.283480e-01	2.616980e-01	1.802358e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.310383e-02	1.043324e-02	9.280997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.32728052193607965,0.030663665301159104,0.020756754963825674
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.331041e-01	1.016216e-01	1.947666e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.051508e+00	2.323197e-01	5.901804e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.483532e+00	3.668011e-01	4.954837e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.208672e+00	1.234430e-01	1.624812e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.697042e+00	3.992378e-01	2.129942e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.691633e+00	4.596221e-01	2.887712e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.250860e-01	2.683653e-01	2.213320e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.164614e-01	1.178755e-01	1.240719e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.719524e-02	7.025040e-03	8.698355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1731846230959212,0.019715482683713176,0.014099257048971747
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.848990e-01	2.322920e-01	4.718010e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.243849e+00	2.373885e-01	1.154771e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.278348e+00	4.677644e-01	7.933831e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.430682e+00	3.942264e-01	1.405762e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.077302e+00	2.597357e-01	4.956465e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.728195e+00	3.464817e-01	1.601478e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.198033e-01	2.112587e-01	1.660288e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.610207e-01	1.098933e-01	1.123589e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.826718e-02	9.868151e-03	1.393770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06318500937746512,0.011175921696369502,0.010466157304828097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.271542e+01	1.755057e+00	8.352028e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.183235e+01	1.295187e+00	5.260625e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.481957e+01	1.664340e+00	1.105948e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.646998e+00	3.083955e-01	1.483823e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.055410e+00	4.572917e-01	1.315208e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.500047e+00	3.460121e-01	2.620090e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.942249e-01	2.091287e-01	2.286839e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.455742e-02	8.798350e-03	1.269161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.30414371067378604,0.029615878991416156,0.014882805700859314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.875374e-01	1.161164e-01	2.709713e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.858105e-01	1.077182e-01	3.513399e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.050996e+00	1.554121e-01	4.995391e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.468486e+00	1.878697e-01	5.362662e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.008891e+00	2.190945e-01	5.054002e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.553382e+00	2.359329e-01	3.402797e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.874164e+00	1.931996e-01	1.154432e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.889516e+00	1.084117e-01	1.111180e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.640281e+00	3.177325e-01	9.823948e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.192443e+00	3.996795e-01	1.587992e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.568354e+00	3.766748e-01	1.898764e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.441840e-01	2.796622e-01	1.718417e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.567215e-01	1.446319e-01	1.129388e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.215976e-02	1.098485e-02	1.012753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.17421616455502476,0.019533544697434707,0.010238191314451084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.561094e+00	4.975376e-01	8.720166e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.742202e+00	1.555049e-01	7.959315e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.426026e+00	1.952089e-01	1.109321e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.133247e+00	2.263450e-01	9.695473e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.838820e+00	2.598003e-01	7.337100e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.123880e+00	3.814529e-01	4.116515e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.943108e+00	2.331505e-01	1.341384e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.416574e+00	7.811005e-02	3.592108e-03
1.975000e-01	2.750000e-02	2.750000e-02	2.702291e+00	2.605008e-01	6.088404e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.881124e+00	3.159779e-01	9.133802e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.101632e+00	2.393443e-01	1.121199e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.214243e-01	1.297397e-01	9.399475e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.982848e-02	1.008599e-02	1.185399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07191359574531571,0.012241914098971629,0.008164162810004635
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.503542e+01	2.158311e+00	9.531357e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.177739e+01	1.171662e+00	6.604473e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.984605e+01	9.622255e-01	3.688249e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.661894e+01	1.040889e+00	1.866962e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.265170e+01	9.758681e-01	7.902775e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.825963e+00	4.755493e-01	2.338020e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.188862e+00	2.970877e-01	1.120504e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.366586e+00	3.305179e-01	2.923984e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.062651e+00	4.649381e-01	9.227385e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.970775e+00	3.595998e-01	1.854455e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.079339e+00	2.594342e-01	1.896866e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.323862e-02	1.188854e-02	1.187879e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3381704884326965,0.02722640229517659,0.019153103804984917
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.141103e-01	8.917432e-02	1.034953e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.158297e+00	3.796340e-01	6.414033e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.472150e+00	2.616702e-01	4.357930e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.315533e+00	1.507637e-01	1.212843e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.436794e+00	5.138599e-01	2.537841e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.376396e+00	4.349074e-01	2.606090e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.393523e-01	2.272120e-01	1.830103e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.945631e-02	2.021889e-02	1.890727e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18487951037867115,0.019038961838874685,0.011933939527453113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.837214e+00	2.237364e-01	5.211010e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.124628e+00	3.510568e-01	5.222045e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.616885e+00	2.631114e-01	1.116714e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.917469e+00	4.237170e-01	1.538379e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.048428e-01	2.421215e-01	1.485050e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.202950e-01	1.171769e-01	1.066472e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.612942e-01	5.163891e-02	5.995164e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.045308e-02	3.934352e-03	4.736769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09309313215836758,0.014631440684465882,0.011378674380937245
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.337476e+00	7.403879e-01	1.769960e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.954822e+00	6.764583e-01	2.976295e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.392365e+00	6.883613e-01	2.732093e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.278741e+00	3.316049e-01	2.574628e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.164864e-02	1.564552e-02	1.741146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.32023778885757337,0.03016065962893172,0.014607843856540292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.269099e-01	4.436535e-02	1.102834e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.951476e-01	1.018414e-01	2.769906e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.569819e-01	1.705300e-01	5.183775e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.731010e+00	2.405388e-01	6.766656e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.579694e+00	2.572806e-01	5.923415e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.195827e+00	2.075060e-01	2.858357e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.358050e+00	8.401805e-02	2.550224e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.179200e+00	2.969233e-01	3.969097e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.733544e+00	4.488832e-01	1.331985e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.123374e+00	4.847357e-01	1.857104e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.448140e+00	4.206788e-01	1.956616e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.885026e-01	2.834627e-01	1.752742e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.516164e-01	1.475543e-01	1.223460e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.289479e-02	1.172909e-02	1.071297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.18632448092763812,0.021163801602525067,0.009652051698989195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.856407e-01	7.501070e-02	3.244386e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.257609e-01	9.453029e-02	7.310571e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.909621e+00	1.732721e-01	1.037099e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.155836e+00	2.859723e-01	1.071760e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.232940e+00	3.506884e-01	8.128225e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.733130e+00	3.018057e-01	4.282521e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.566650e+00	1.743280e-01	1.319841e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.978257e+00	2.329179e-01	2.443638e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.207496e+00	4.391138e-01	4.119140e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.381846e+00	4.321423e-01	1.073038e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.648662e+00	3.794541e-01	1.097882e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.037555e+00	2.634875e-01	1.132980e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.851448e-01	1.459877e-01	1.069288e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.829643e-01	7.752781e-02	7.242770e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.208620e-02	6.463561e-03	7.241544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08856987608496286,0.014314277586154334,0.0077054983648250225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.105858e+00	1.253358e-01	2.809236e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.224940e+00	2.464597e-01	3.289319e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.278174e+00	6.795242e-01	3.008118e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.387425e+00	7.536333e-01	1.966522e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.640576e+00	5.871202e-01	6.633352e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.282029e+00	5.374518e-01	1.276602e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.211365e+00	8.648103e-01	2.164872e-03
1.062500e-01	1.375000e-02	1.375000e-02	4.244785e+00	8.267085e-01	1.441844e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.667151e+00	6.138837e-01	2.220643e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.567949e+00	3.873053e-01	2.163027e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.454939e-01	2.303002e-01	1.809457e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.278220e-02	9.781110e-03	9.851060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.30817424979964014,0.03152784299484118,0.022517610119028697
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.227008e-01	1.372110e-01	2.354059e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.458731e+00	3.356387e-01	6.845974e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.929629e+00	4.001617e-01	4.139481e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.077877e+00	1.986432e-01	7.797518e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.300890e+00	4.292008e-01	2.840329e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.375430e+00	3.975932e-01	2.732702e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.961215e-01	2.315702e-01	1.946467e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.969868e-01	1.120700e-01	1.058634e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.891067e-02	8.022664e-03	7.758204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15755945793665943,0.01979466328485624,0.014280615755501519
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.385581e+00	2.861860e-01	6.482355e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.616727e+00	3.634683e-01	1.463813e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.389008e+00	6.781661e-01	7.112390e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.070309e+00	1.833208e-01	5.505845e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.501109e+00	3.041022e-01	1.399277e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.376165e+00	2.943472e-01	1.691037e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.049641e-01	1.757896e-01	1.454386e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.506147e-01	9.971208e-02	9.458321e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.109375e-02	1.035008e-02	1.235760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05979953565925485,0.011099448781505976,0.010242241541453277
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.678970e+01	2.668487e+00	1.331900e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.981746e+01	2.963066e+00	4.437183e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.404212e+01	1.197657e+00	5.650432e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.333639e+00	3.060297e-01	8.280523e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.486924e+00	3.912139e-01	1.995900e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.364077e+00	2.969333e-01	2.396713e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.006577e-01	1.872003e-01	1.887813e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.984788e-02	9.364577e-03	1.197612e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2906846536063446,0.030825862405790105,0.017084582021354877
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.068196e-01	1.388065e-01	3.146429e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.309419e-01	1.459509e-01	4.654930e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.276734e+00	2.020097e-01	5.927773e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.794932e+00	2.522845e-01	6.082176e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.372683e+00	2.754856e-01	5.073621e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.842307e+00	2.634484e-01	2.491553e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.962944e+00	1.106299e-01	2.743610e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.808258e+00	1.954196e-01	4.969833e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.427433e+00	3.495418e-01	1.289542e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.925143e+00	4.205878e-01	1.930347e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.353838e+00	3.666605e-01	1.905666e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.111798e-01	2.470360e-01	1.701408e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.117234e-01	1.303796e-01	1.192664e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.187265e-02	1.122780e-02	1.045650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1600314362296866,0.019270031031765167,0.011403544152658818
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.762850e+00	5.307847e-01	9.718752e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.572763e+00	2.413721e-01	1.127616e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.541038e+00	3.004344e-01	1.253743e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.398731e+00	3.778894e-01	9.463587e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.775596e+00	4.370045e-01	6.031944e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.543131e+00	3.463527e-01	3.098603e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.850276e+00	1.331217e-01	8.814846e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.125559e+00	1.488559e-01	1.326540e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.342036e+00	2.866823e-01	8.232327e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.570349e+00	2.902717e-01	1.169097e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.319527e-01	2.125701e-01	1.146076e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.664682e-01	1.122252e-01	9.218956e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.934391e-02	1.066209e-02	1.161223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06670071705095981,0.011825574304702283,0.008651750916329387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.707699e+01	2.853822e+00	1.321965e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.037728e+01	1.556254e+00	5.911109e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.445508e+01	1.714430e+00	2.920933e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.832812e+01	1.361076e+00	1.389737e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.250009e+01	7.707847e-01	5.351991e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.197855e+00	3.660262e-01	8.199495e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.381207e+00	3.444975e-01	6.615162e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.651239e+00	4.004286e-01	5.255655e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.653895e+00	3.952884e-01	1.069767e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.757914e+00	3.245652e-01	2.039758e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.951585e-01	2.237238e-01	1.774542e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.354029e-02	1.191356e-02	1.227874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30967289043566293,0.02633691616266054,0.017507296584064025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.824648e-01	1.067351e-01	1.461280e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.005539e+00	4.301873e-01	7.034515e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.659196e+00	1.582596e-01	3.226978e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.885606e+00	3.577810e-01	2.038147e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.859115e+00	4.958951e-01	2.620648e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.884258e-01	3.223238e-01	2.204626e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.675079e-01	1.692241e-01	1.223664e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.952300e-02	1.687706e-02	1.317991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.16158030570917958,0.01780697002108786,0.010958232892197384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.896804e+00	3.118278e-01	6.042942e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.180806e+00	2.781009e-01	4.727103e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.834454e+00	3.930237e-01	1.199873e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.383313e+00	3.241716e-01	1.609644e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.877760e-01	1.841299e-01	1.194738e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.441139e-01	9.312983e-02	7.693748e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.475189e-01	4.987395e-02	4.267792e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.024492e-02	3.834976e-03	3.942129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.08127464522291357,0.012632891251405334,0.00947192339034647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.670901e+00	8.009498e-01	1.633897e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.766468e+00	5.822073e-01	1.840659e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.566019e+00	5.479745e-01	2.569654e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.008173e+00	2.725387e-01	1.964225e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.576796e-02	1.346754e-02	1.355312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2991105985578348,0.02986921495924305,0.013988708055978849
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.196650e-01	4.524222e-02	1.186916e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.074607e-01	1.311900e-01	3.538287e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.300734e+00	2.375606e-01	6.808534e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.330229e+00	2.983829e-01	7.393818e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.201637e+00	2.704087e-01	5.307869e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.546579e+00	1.416494e-01	1.697955e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.369321e+00	2.001616e-01	2.573125e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.922518e+00	4.352382e-01	1.354948e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.340458e+00	4.958681e-01	1.799154e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.715114e+00	4.580173e-01	1.983101e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.114445e+00	3.348455e-01	1.805344e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.722777e-01	2.138640e-01	1.363884e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.520381e-01	1.264108e-01	8.514956e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.693475e-02	9.853712e-03	7.300102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.166861264012361,0.020139911258156062,0.0087967570629843
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.233894e-01	6.092920e-02	4.125718e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.456274e+00	1.503818e-01	9.811697e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.063307e+00	2.888142e-01	1.283205e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.646973e+00	4.746388e-01	1.136658e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.415486e+00	3.749222e-01	7.031508e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.233745e+00	1.995476e-01	3.024584e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.494135e+00	1.907480e-01	4.117589e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.559021e+00	4.263633e-01	4.338175e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.656512e+00	4.860656e-01	8.279211e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.864677e+00	3.785287e-01	1.136401e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.257778e+00	2.947122e-01	1.248975e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.053597e-01	2.066236e-01	1.015018e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.662514e-01	1.224455e-01	7.956007e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.338433e-01	6.521749e-02	5.264947e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.943199e-02	5.925498e-03	5.211676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07763992078660989,0.01294065499342062,0.006702222606705485
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.577115e+00	1.660054e-01	3.463068e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.383772e+00	5.566731e-01	4.252713e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.048902e+01	9.463755e-01	3.341512e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.187470e+01	8.860158e-01	1.368464e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.043017e+01	5.096155e-01	2.644670e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.844652e+00	8.684369e-01	1.584340e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.323790e+00	9.371224e-01	1.412831e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.390462e+00	6.956318e-01	1.777042e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.076126e+00	4.899147e-01	2.340268e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.235733e+00	3.163188e-01	1.783718e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.814979e-01	1.869233e-01	1.414379e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.766999e-02	8.171601e-03	7.476855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.28176912852775854,0.031201954726139736,0.02180362974922878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.838997e-01	1.776488e-01	2.957312e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.117298e+00	4.493920e-01	7.584557e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.321297e+00	2.732023e-01	2.438036e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.809683e+00	3.465964e-01	2.131091e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.852175e+00	4.430862e-01	3.027730e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.042615e+00	3.089003e-01	2.466437e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.358284e-01	1.831000e-01	1.369326e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.372689e-01	9.374344e-02	7.214289e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.679949e-02	7.489943e-03	5.765597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.1390020607180214,0.019444432222259805,0.012986241689662087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.347707e+00	3.543749e-01	9.680964e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.784187e+00	5.494265e-01	1.550768e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.889242e+00	5.689098e-01	4.499839e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.488234e+00	2.467866e-01	7.905726e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.011439e+00	3.553870e-01	1.656246e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.084899e+00	2.467842e-01	1.677746e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.795459e-01	1.455709e-01	1.103367e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.045424e-01	8.295770e-02	6.733304e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.999177e-02	1.027276e-02	9.284471e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.05296160687125344,0.010420866441426174,0.008545888210354062
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.479468e+01	4.241491e+00	1.814731e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.541326e+01	3.848609e+00	3.942158e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.201460e+01	4.516265e-01	3.407107e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.060585e+00	4.178478e-01	9.057834e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.120364e+00	3.786105e-01	2.133548e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.184160e+00	2.706821e-01	2.021145e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.241190e-01	1.653974e-01	1.493442e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.893137e-02	8.772330e-03	8.962366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2692107550150903,0.03029690015970632,0.017261412707678447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.952780e-01	1.731603e-01	3.865837e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.114607e+00	2.107174e-01	5.850800e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.697787e+00	2.759007e-01	6.831682e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.329456e+00	3.248562e-01	6.655033e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.891538e+00	3.065538e-01	4.254610e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.122762e+00	1.839164e-01	1.270064e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.988867e+00	1.388205e-01	2.104508e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.631294e+00	3.114375e-01	1.260188e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.105481e+00	3.864241e-01	1.982559e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.591676e+00	3.798956e-01	2.015971e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.076312e+00	3.025475e-01	1.882134e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.364671e-01	1.891007e-01	1.430376e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.337537e-01	1.203997e-01	8.148650e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.671660e-02	9.659686e-03	7.050605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.14111908885846175,0.018350525352971186,0.010436872391096197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.481202e+00	5.411277e-01	1.205547e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.110044e+00	3.738552e-01	1.531489e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.301325e+00	4.235868e-01	1.412691e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.969097e+00	5.216527e-01	9.090833e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.557645e+00	4.081599e-01	5.052781e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.658336e+00	2.143981e-01	1.433857e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.624265e+00	1.091377e-01	2.086200e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.746951e+00	2.895894e-01	4.735766e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.950266e+00	2.885098e-01	1.168947e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.267281e+00	2.439114e-01	1.185969e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.483550e-01	1.730557e-01	1.063195e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.819090e-01	9.460865e-02	7.765020e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.412858e-02	9.673439e-03	8.185859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05785798157924864,0.010642959096434014,0.007523351917990265
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.941455e+01	3.953674e+00	1.700171e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.930321e+01	2.912597e+00	4.806354e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.762547e+01	2.181054e+00	2.300077e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.873085e+01	1.045516e+00	9.604108e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.179987e+01	4.774389e-01	2.552983e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.143817e+00	3.538457e-01	9.740719e-03
4.125000e-02	8.750000e-03	8.750000e-03	4.435999e+00	4.035392e-01	2.406442e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.076648e+00	3.546367e-01	7.866382e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.275728e+00	3.322789e-01	1.495247e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.495919e+00	2.843581e-01	2.022859e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.564700e-01	2.007451e-01	1.525914e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.794108e-02	1.049650e-02	9.516067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2850650838559161,0.025054591056279163,0.016959547392057073
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.141464e-01	1.343286e-01	1.880754e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.689101e+00	4.177689e-01	7.039010e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.483158e+00	5.588734e-02	1.321010e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.434872e+00	4.941920e-01	2.100285e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.459353e+00	4.219288e-01	2.574891e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.723144e-01	2.536808e-01	1.898518e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.660524e-01	1.364090e-01	1.015113e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.856896e-02	1.222696e-02	1.073741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.14392720726926958,0.016279073788841025,0.010267245263706343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.895861e+00	3.334806e-01	6.394106e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.607325e+00	2.094533e-01	3.050611e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.283057e+00	4.179140e-01	1.214134e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.117447e+00	2.600921e-01	1.453601e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.822772e-01	1.533228e-01	1.010665e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.987636e-01	8.248861e-02	6.677215e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.233006e-01	3.955532e-02	3.865548e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.042170e-03	3.223841e-03	3.674418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.072454669260956,0.010815159597047964,0.008558092269219136
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.141033e+01	8.125110e-01	1.443441e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.599080e+00	6.040461e-01	2.012189e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.117973e+00	4.454576e-01	2.441227e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.554561e-01	2.182682e-01	1.704267e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.948648e-02	1.167044e-02	1.178711e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2797962326971252,0.028724209050429994,0.014651155634819502
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.304007e-01	5.892538e-02	1.284561e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.696491e-01	1.794656e-01	4.543353e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.750836e+00	2.946320e-01	7.924185e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.957252e+00	3.611360e-01	7.724851e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.695576e+00	2.595566e-01	3.584482e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.669517e+00	7.268892e-02	6.111856e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.204220e+00	3.505200e-01	8.446633e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.577320e+00	4.875099e-01	1.834271e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.979294e+00	5.037199e-01	2.013691e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.381400e+00	3.846161e-01	1.999324e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.942080e-01	2.695824e-01	1.692248e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.355924e-01	1.744041e-01	1.369696e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.741679e-01	9.499549e-02	6.921374e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.080715e-02	8.276370e-03	6.055733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.15121912604281873,0.019024167569881623,0.008845381483401915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.416829e-01	7.137013e-02	4.906711e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.278561e+00	2.377191e-01	1.353345e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.506893e+00	4.501999e-01	1.497657e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.987238e+00	5.425198e-01	1.076211e+00
8.875000e-02	1.125000e-02	1.125000e-02	6.037140e+00	2.733093e-01	5.090794e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.209586e+00	1.939912e-01	6.539370e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.126770e+00	4.090661e-01	1.904474e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.062564e+00	4.866287e-01	9.208860e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.193561e+00	4.290028e-01	1.074196e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.537015e+00	3.453998e-01	1.117820e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.041727e+00	2.425347e-01	1.180288e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.660791e-01	1.665155e-01	1.039856e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.857586e-01	9.647613e-02	8.044951e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.019806e-01	5.655461e-02	4.372036e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.602997e-02	5.400728e-03	4.365021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06905246879469833,0.011642182659500122,0.006461057085894853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.499697e+00	2.359487e-01	4.346958e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.326496e+00	8.859807e-01	5.256773e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.364308e+01	1.252155e+00	3.074003e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.334598e+01	8.395206e-01	9.584844e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.038910e+01	7.808002e-01	1.138435e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.011843e+00	9.455513e-01	1.597076e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.499045e+00	8.512921e-01	1.908962e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.845698e+00	6.025255e-01	2.061777e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.740101e+00	4.074721e-01	1.985536e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.034733e+00	2.484066e-01	1.695880e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.741215e-01	1.476072e-01	1.355096e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.310909e-02	7.058157e-03	6.598857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2604771714769696,0.030648554176205572,0.021600745336079807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.827765e-01	2.195032e-01	3.615253e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.752856e+00	5.454212e-01	8.227211e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.366780e+00	9.559112e-02	1.271166e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.511017e+00	4.346225e-01	2.466596e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.551850e+00	4.111849e-01	3.063283e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.711090e-01	2.654502e-01	2.032650e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.357371e-01	1.521271e-01	1.182421e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.809904e-01	7.250867e-02	6.140085e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.184017e-02	5.673324e-03	4.620924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.12528308815977848,0.018962938829145737,0.012506236697608197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.721555e+00	4.285675e-01	1.352935e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.848266e+00	9.515664e-01	1.689734e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.404838e+00	2.224209e-01	2.184910e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.966161e+00	3.660391e-01	9.104626e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.759291e+00	3.531312e-01	1.783154e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.612588e-01	2.218178e-01	1.434632e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.159989e-01	1.291654e-01	9.283872e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.683940e-01	7.511418e-02	6.362077e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.508930e-02	8.566688e-03	8.519268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.047329298624221,0.009649928921787496,0.00814804437581089
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.761999e+01	6.421551e+00	1.992325e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.496663e+01	2.948088e+00	2.783484e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.506116e+00	5.003123e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.457304e+00	4.205170e-01	1.670523e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.978908e+00	3.638126e-01	2.038060e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.088207e+00	2.504808e-01	1.828170e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.728988e-01	1.530004e-01	1.390861e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.464544e-02	7.596058e-03	8.477154e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.2507298571908567,0.029245148638539442,0.017946422389270356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.103154e-01	2.175316e-01	4.482488e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.420924e+00	2.830095e-01	7.164687e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.174702e+00	3.471381e-01	7.723945e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.878637e+00	4.395158e-01	6.261227e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.245494e+00	2.850450e-01	3.287131e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.223893e+00	6.657377e-02	4.106069e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.894578e+00	2.531736e-01	1.011303e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.399612e+00	3.808531e-01	1.903127e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.835391e+00	4.011197e-01	2.206575e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.343780e+00	3.405844e-01	2.276839e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.985028e-01	2.508828e-01	1.744195e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.245076e-01	1.665169e-01	1.333865e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.662464e-01	9.081511e-02	6.835481e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.075007e-02	8.133266e-03	6.065517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12720272724279927,0.01738292679916076,0.01037712972243604
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.501499e+00	5.924532e-01	1.517691e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.829079e+00	5.185156e-01	2.057644e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.211124e+00	7.057333e-01	1.363992e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.952657e+00	5.732953e-01	8.513267e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.743996e+00	3.747981e-01	3.385717e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.377954e+00	1.066861e-01	9.706908e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.279409e+00	2.401966e-01	1.488037e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.399784e+00	3.044687e-01	9.158293e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.705575e+00	2.939130e-01	1.318616e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.100754e+00	2.114530e-01	1.149413e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.444299e-01	1.428740e-01	1.070844e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.285644e-01	8.223221e-02	6.737507e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.919183e-02	8.679122e-03	7.109365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.051443571490657286,0.009633713398952207,0.007155046730723133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.441725e+01	5.007739e+00	1.863919e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.368757e+01	3.533692e+00	4.412329e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.758276e+01	1.541025e+00	1.758198e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.741885e+01	7.140530e-01	4.964946e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.028028e+01	5.341197e-01	1.923829e-03
2.625000e-02	6.250000e-03	6.250000e-03	6.039586e+00	4.469486e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.849138e+00	3.422355e-01	3.175884e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.745848e+00	3.154080e-01	1.254151e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.087211e+00	3.294644e-01	1.718388e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.364626e+00	2.712223e-01	1.721675e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.528197e-01	1.692147e-01	1.392011e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.278425e-02	9.378157e-03	8.718065e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.2670105329791719,0.02368592474082054,0.016869036614069077
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.651794e-01	1.687173e-01	2.197858e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.037820e+00	3.632473e-01	6.846170e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.201292e+00	1.376923e-01	8.020812e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.092681e+00	4.534858e-01	2.459448e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.240491e+00	3.668390e-01	2.209108e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.540239e-01	2.135086e-01	1.682401e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.078707e-01	1.154820e-01	9.154260e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.213553e-02	9.779939e-03	9.352415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.13272920222959264,0.014640406866440164,0.009904899152301
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.601631e+00	3.485865e-01	6.091829e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.041622e+00	1.370474e-01	1.460361e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.951385e+00	3.533804e-01	1.441273e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.780661e-01	2.257471e-01	1.281902e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.268756e-01	1.309963e-01	1.001345e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.744800e-01	7.670077e-02	5.888382e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.077272e-01	3.520726e-02	3.979957e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.593179e-03	2.742886e-03	3.361999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06725547549592346,0.009547707480903937,0.008271374270205481
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.243877e+01	7.950311e-01	1.262082e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.885338e+00	5.209861e-01	2.206953e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.850605e+00	3.908576e-01	2.191983e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.889747e-01	2.004698e-01	1.556599e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.549434e-02	1.039742e-02	1.158560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2647763711498735,0.027122653752216758,0.015398696151298297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.508911e-01	7.700833e-02	1.467421e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.708987e-01	2.562484e-01	5.514101e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.245698e+00	3.602959e-01	8.547776e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.493731e+00	3.538990e-01	6.960430e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.904041e+00	1.739303e-01	2.545608e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.593413e+00	2.110373e-01	3.845107e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.952061e+00	4.354436e-01	1.344505e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.292785e+00	4.879544e-01	2.059574e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.703001e+00	4.542915e-01	2.176660e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.184836e+00	3.365971e-01	1.775088e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.504049e-01	2.114899e-01	1.677664e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.585560e-01	1.442327e-01	1.070411e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.297712e-01	7.916634e-02	7.289620e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.634075e-02	6.341950e-03	5.553767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.1400046806140729,0.017525409843026432,0.009383030516131513
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.613926e-01	1.346188e-01	5.971278e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.440878e+00	5.206019e-01	1.568465e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.994151e+00	6.345725e-01	1.574658e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.746471e+00	3.820557e-01	9.125360e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.986574e+00	1.622064e-01	2.933243e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.818914e+00	3.231136e-01	6.258824e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.686399e+00	4.726162e-01	4.487657e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.714934e+00	4.677916e-01	7.861097e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.924366e+00	3.754239e-01	1.354236e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.348246e+00	3.155807e-01	1.146621e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.161853e-01	2.057362e-01	1.049270e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.900272e-01	1.338544e-01	9.961530e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.521485e-01	9.295365e-02	7.771662e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.781783e-01	4.804341e-02	4.674509e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.336147e-02	4.172373e-03	4.501457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.06234645869890403,0.010375384568107208,0.006967403015466826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.087932e+00	7.553095e-01	5.202378e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.296629e+01	1.504888e+00	5.882289e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.666680e+01	1.480428e+00	2.461455e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.397991e+01	8.601249e-01	4.771940e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.535789e+00	9.982385e-01	1.511048e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.094864e+00	9.068653e-01	1.874370e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.834281e+00	7.594106e-01	2.583509e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.427978e+00	5.073173e-01	2.354947e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.517905e+00	3.307797e-01	1.598736e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.233475e-01	2.123154e-01	1.773892e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.192478e-01	1.324241e-01	1.279478e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.986798e-02	5.876718e-03	7.035940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.24579486442360943,0.030267308094380774,0.021261283762655347
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.899208e-01	2.630508e-01	4.264208e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.193224e+00	5.782402e-01	8.404824e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.250507e+00	1.051505e-01	7.980348e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.280648e+00	4.690275e-01	2.886044e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.403468e+00	3.842509e-01	2.595297e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.609468e-01	2.342166e-01	1.767877e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.753931e-01	1.334589e-01	1.107341e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.504389e-01	6.477814e-02	5.620924e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.600402e-03	4.228216e-03	3.892227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11651082863773024,0.018537842499694465,0.012430781972497168
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.282513e+00	5.714800e-01	1.760038e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.048579e+00	1.141753e+00	1.663599e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.739126e+00	4.855754e-02	8.528695e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.647616e+00	4.099990e-01	1.500795e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.653575e+00	3.396671e-01	1.766784e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.839915e-01	2.046299e-01	1.234106e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.802340e-01	1.225865e-01	9.449747e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.509569e-01	6.919817e-02	5.702370e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.164287e-02	7.606268e-03	8.449625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04454030084188643,0.009248930079414533,0.007676897417522366
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.248945e+02	1.041403e+01	2.319342e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.109993e+01	1.945586e+00	1.648567e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.825496e+00	5.666118e-01	1.524409e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.261752e+00	3.932835e-01	2.083748e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.958008e+00	3.609686e-01	1.743675e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.052843e+00	2.422690e-01	1.598662e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.349875e-01	1.418637e-01	1.460964e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.223843e-02	6.935163e-03	7.729184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.23704538925507238,0.02871920819489815,0.01881393405429957
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.385023e-01	2.709977e-01	5.143757e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.773900e+00	3.657764e-01	8.140450e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.610127e+00	4.492052e-01	7.916525e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.239174e+00	4.554103e-01	5.668587e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.424975e+00	2.023976e-01	2.385289e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.178245e+00	1.504925e-01	4.748599e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.741687e+00	3.345505e-01	1.834151e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.207260e+00	4.037073e-01	2.182922e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.646879e+00	3.734366e-01	2.560403e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.192284e+00	3.087594e-01	2.018970e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.867520e-01	2.173324e-01	1.640875e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.583652e-01	1.394672e-01	1.115601e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.258562e-01	7.777913e-02	6.792498e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.654490e-02	6.334488e-03	5.690278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.1178144258448636,0.016335321734578162,0.010915034837513243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.836428e+00	7.126959e-01	1.849787e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.721993e+00	6.526362e-01	2.215396e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.515436e+00	9.219257e-01	1.393887e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.242508e+00	5.857929e-01	7.010242e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.428851e+00	2.423513e-01	2.468454e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.023054e+00	1.816361e-01	1.270166e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.947932e+00	2.932138e-01	8.670362e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.226868e+00	3.141097e-01	1.244193e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.560858e+00	2.676251e-01	1.549097e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.005841e+00	1.980711e-01	1.139631e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.858011e-01	1.277575e-01	9.819750e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.026357e-01	8.031773e-02	6.745871e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.526289e-02	7.197774e-03	7.438516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04728257674329304,0.008666109422385382,0.007570122812880567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.159818e+02	6.616219e+00	1.865285e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.359308e+01	2.995329e+00	3.681789e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.581165e+01	1.354075e+00	1.105017e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.549814e+01	7.237749e-01	3.299508e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.898051e+00	5.029608e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.416389e+00	4.055189e-01	1.161737e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.582212e+00	3.104710e-01	1.259328e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.624743e+00	3.137770e-01	1.463945e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.997511e+00	3.255316e-01	1.353708e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.273405e+00	2.525468e-01	1.730098e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.955583e-01	1.608118e-01	1.422076e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.879223e-02	7.665447e-03	9.476846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24813951694803632,0.0237608920367533,0.01599789946860336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.323335e+00	1.903260e-01	2.761087e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.122635e+00	3.165615e-01	6.254929e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.840116e+00	3.126780e-01	1.426675e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.805457e+00	4.590861e-01	2.128164e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.054626e+00	3.089244e-01	1.990286e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.655394e-01	1.946123e-01	1.305114e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.542580e-01	9.651514e-02	8.273043e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.677340e-02	7.863889e-03	8.548945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.12365727850094516,0.014222298322933424,0.009125068056288432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.192724e+00	3.100584e-01	6.439735e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.482790e+00	1.911769e-01	4.880242e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.725812e+00	3.320184e-01	1.249443e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.970022e-01	2.165827e-01	1.018671e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.720717e-01	1.183576e-01	8.527914e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.500227e-01	6.773941e-02	5.991398e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.597706e-02	3.392495e-02	3.513669e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.107683e-03	2.187824e-03	3.817092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06323473535200459,0.008992817129445566,0.007583903603107303
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.323145e+01	6.987805e-01	1.197612e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.286806e+00	5.111349e-01	2.118343e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.678763e+00	3.570041e-01	1.715071e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.400266e-01	1.988342e-01	1.333127e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.211100e-02	9.639566e-03	1.112331e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.24880696394571059,0.029018885845764425,0.01576939649882661
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.230784e-01	1.059450e-01	2.059610e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.262234e+00	3.803728e-01	8.087689e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.904106e+00	4.540208e-01	1.015252e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.903730e+00	2.834795e-01	5.527099e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.877467e+00	1.013415e-01	7.543068e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.312640e+00	4.380059e-01	1.770987e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.629715e+00	5.432870e-01	1.892175e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.999394e+00	5.042362e-01	2.107161e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.463555e+00	3.775421e-01	1.955787e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.026983e+00	3.072484e-01	1.688137e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.453200e-01	1.990200e-01	1.340634e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.869630e-01	1.297447e-01	1.076100e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.935443e-01	6.859672e-02	5.752329e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.325841e-02	5.679296e-03	4.906329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.13021696059951737,0.01732221730416264,0.00847273535354423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.025097e+00	1.250426e-01	7.838000e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.838734e+00	5.722024e-01	1.903332e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.340898e+00	6.796276e-01	1.612830e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.123885e+00	3.108437e-01	7.473296e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.822493e+00	2.355108e-01	8.261716e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.423689e+00	4.624028e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.275822e+00	5.111473e-01	8.017051e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.369636e+00	4.287318e-01	1.224127e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.702602e+00	3.252082e-01	9.997349e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.205446e+00	2.683707e-01	9.760553e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.225574e-01	1.911380e-01	9.816936e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.300954e-01	1.286020e-01	9.072441e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.177175e-01	8.179348e-02	7.296263e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.612653e-01	4.468750e-02	4.400879e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.156848e-02	4.291806e-03	4.035894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.0578321232107321,0.009969600693546826,0.006021944044490232
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.702611e+00	5.365045e-01	6.135926e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.635361e+01	1.704115e+00	5.909875e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.802551e+01	1.313194e+00	2.161393e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.367189e+01	8.487667e-01	2.398263e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.998181e+00	1.003983e+00	5.495002e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.560095e+00	8.375953e-01	2.637900e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.501390e+00	6.866163e-01	1.867403e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.197380e+00	4.507650e-01	1.659445e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.384222e+00	3.203198e-01	1.493315e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.401402e-01	1.959167e-01	1.739736e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.865290e-01	1.280254e-01	1.131710e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.722274e-02	5.684596e-03	5.790583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.2316482992824376,0.029756017479570518,0.019997496179965074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.170572e+00	2.942436e-01	5.147820e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.512646e+00	5.202531e-01	7.899508e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.076384e+00	2.479273e-01	1.227745e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.107378e+00	4.704938e-01	2.647019e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.258383e+00	3.503405e-01	2.335699e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.734340e-01	2.229597e-01	1.487810e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.171154e-01	1.131217e-01	1.009910e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.182668e-01	5.358287e-02	4.990462e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.133395e-03	2.961405e-03	3.479900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10911221340245585,0.018080412352027397,0.01143251124288834
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.500889e+00	7.909140e-01	2.325366e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.387906e+00	9.595579e-01	1.423779e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.060243e+00	1.941703e-01	9.993777e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.470586e+00	4.099242e-01	1.425437e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.595584e+00	3.290931e-01	1.382436e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.375836e-01	1.972999e-01	1.075926e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.415614e-01	1.103813e-01	7.875670e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.298351e-01	6.338111e-02	5.885660e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.855821e-02	7.083451e-03	7.823846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.042011472599479134,0.008788320322815901,0.007239890610794657
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.516758e+02	1.279962e+01	2.558061e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.557469e+01	6.469171e-01	7.569325e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.794038e+00	5.693748e-01	2.698186e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.128976e+00	3.555566e-01	1.880581e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.952241e+00	3.559701e-01	1.229747e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.020546e+00	2.370070e-01	1.385846e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.170092e-01	1.354495e-01	1.256711e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.930983e-02	6.391248e-03	8.213840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.22314185764655636,0.02962361661590379,0.018815589356045354
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.108886e+00	3.887356e-01	6.683668e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.272012e+00	4.842314e-01	1.044104e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.064512e+00	4.636675e-01	8.634137e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.495846e+00	3.313055e-01	4.742875e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.377939e+00	5.818698e-02	1.184862e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.015649e+00	2.944034e-01	1.261824e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.529828e+00	4.232577e-01	1.875321e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.998326e+00	4.175308e-01	2.432945e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.496428e+00	3.538169e-01	2.151262e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.078885e+00	2.805168e-01	1.844400e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.966394e-01	2.082798e-01	1.353670e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.019041e-01	1.297782e-01	1.076321e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.922517e-01	6.632903e-02	5.772445e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.357347e-02	5.865263e-03	4.954980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.1102374687848855,0.01644033975986238,0.009559534361172822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.300581e+00	1.087548e+00	2.461117e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.973694e+00	8.962647e-01	2.225339e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.779962e+00	6.359163e-01	1.210087e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.740310e+00	3.158424e-01	5.320115e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.912809e+00	8.740068e-02	7.062204e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.592755e+00	2.831363e-01	2.590013e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.715171e+00	3.179991e-01	1.001941e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.105536e+00	3.117807e-01	1.207639e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.482531e+00	2.592424e-01	1.195964e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.429219e-01	1.942991e-01	9.422975e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.380161e-01	1.190449e-01	8.444993e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.795888e-01	7.042536e-02	6.570467e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.290551e-02	7.371693e-03	6.582098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.044307395176791796,0.008342940057399675,0.006353147573919686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.379360e+02	7.648592e+00	2.092863e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.036191e+01	1.751376e+00	2.637787e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.304680e+01	1.524994e+00	2.954687e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.341419e+01	7.416864e-01	8.105228e-04
1.625000e-02	3.750000e-03	3.750000e-03	7.931986e+00	4.065719e-01	1.098671e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.031744e+00	3.560728e-01	1.499889e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.318957e+00	2.870788e-01	1.358708e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.491219e+00	2.921214e-01	1.062310e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.924346e+00	3.242523e-01	1.283751e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.213676e+00	2.461864e-01	1.602653e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.631141e-01	1.616856e-01	1.310038e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.614704e-02	7.283891e-03	7.627801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22626781311118072,0.02221398961457205,0.016179599686133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.826154e+00	2.401404e-01	3.222772e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.920120e+00	2.498083e-01	5.172915e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.469040e+00	3.755379e-01	1.839537e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.485685e+00	3.911693e-01	2.415681e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.838872e-01	2.764604e-01	1.841777e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.625958e-01	1.562794e-01	1.171845e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.078283e-01	8.727303e-02	7.695958e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.260607e-02	6.302114e-03	6.932710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11432255193031973,0.012596427518129172,0.009054117018341995
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.773488e+00	3.359029e-01	5.911616e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.017788e+00	2.349473e-01	6.260365e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.466514e+00	2.977828e-01	1.406513e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.813426e-01	1.805135e-01	1.153372e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.310865e-01	1.158236e-01	7.271572e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.103047e-01	5.851504e-02	5.910331e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.469412e-02	3.201566e-02	3.343846e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.475831e-03	2.049583e-03	3.741678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.059000225672802956,0.0080214187810832,0.007240245558941441
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.398458e+01	6.652495e-01	1.098389e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.747329e+00	5.251533e-01	1.651000e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.518114e+00	3.249801e-01	2.065321e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.813938e-01	1.710890e-01	1.254956e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.806848e-02	8.716420e-03	1.035485e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2332832000889143,0.02623146328051912,0.01538304493385162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.460009e-01	1.103521e-01	1.941310e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.658467e+00	3.725396e-01	8.985297e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.657802e+00	4.866168e-01	1.041034e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.316074e+00	2.687383e-01	3.695752e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.821217e+00	2.697503e-01	6.765398e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.037815e+00	4.885356e-01	1.587031e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.282316e+00	4.976468e-01	2.105065e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.691138e+00	3.974803e-01	2.104636e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.249745e+00	3.368861e-01	1.852802e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.503197e-01	2.352688e-01	1.642248e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.400394e-01	1.637120e-01	1.463472e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.351221e-01	1.236753e-01	8.961542e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.606153e-01	5.887604e-02	5.532952e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.040333e-02	4.612154e-03	4.267633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11890467650748927,0.015985657919110732,0.008790849600839465
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.613521e+00	1.667102e-01	1.041610e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.035413e+00	8.021977e-01	2.371778e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.595668e+00	6.759267e-01	1.329274e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.069283e+00	4.181200e-01	2.189455e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.306587e+00	3.359491e-01	1.457638e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.949408e+00	4.846866e-01	2.443133e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.885514e+00	5.114140e-01	1.354583e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.049098e+00	3.857536e-01	1.241383e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.472085e+00	2.875466e-01	1.109728e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.027379e+00	2.126701e-01	1.269314e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.184813e-01	1.576015e-01	1.072010e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.712373e-01	1.200958e-01	8.630724e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.810866e-01	7.633054e-02	6.585217e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.410306e-01	4.402737e-02	3.904372e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.813560e-03	3.297169e-03	4.108265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05291533363872045,0.009050546632699448,0.006035623577152052
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.518703e+00	6.326592e-01	7.798469e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.105610e+01	2.255774e+00	5.648987e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.939029e+01	1.349864e+00	1.724720e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.282401e+01	9.545368e-01	2.872839e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.065381e+00	1.041544e+00	1.622243e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.011719e+00	8.111223e-01	8.604586e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.043685e+00	5.329197e-01	2.275375e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.958499e+00	4.314701e-01	2.394821e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.245299e+00	2.729963e-01	1.417065e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.677326e-01	1.818958e-01	1.476741e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.371961e-01	1.163569e-01	1.243770e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.522043e-02	4.934221e-03	5.986020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.21493289014990877,0.02908770268122099,0.019885212146582426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.628010e+00	3.839047e-01	6.379086e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.710452e+00	4.459421e-01	6.595350e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.872300e+00	3.658843e-01	1.616890e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.881821e+00	4.513447e-01	2.720691e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.091832e+00	3.121648e-01	2.189647e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.753208e-01	1.842798e-01	1.472140e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.662778e-01	1.031058e-01	8.562177e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.260005e-02	4.414111e-02	4.621313e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.276351e-03	2.184285e-03	2.650397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.10021498969335013,0.017267330553383975,0.01141273639642669
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.091009e+01	1.365142e+00	2.988981e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.927358e+00	6.953345e-01	9.311382e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.488974e+00	2.756146e-01	1.656876e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.369965e+00	4.063050e-01	1.480073e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.459638e+00	3.058726e-01	1.605183e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.622060e-01	1.761298e-01	1.052130e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.066614e-01	1.084646e-01	7.420773e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.970959e-01	5.629090e-02	5.804096e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.630760e-02	6.462558e-03	7.589296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.039120201627115894,0.008255238633388756,0.007071329334078037
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.750260e+02	1.432719e+01	2.643588e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.086836e+01	5.144972e-01	4.260433e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.385695e+00	5.438014e-01	3.211419e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.031234e+00	3.226983e-01	1.391682e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.856582e+00	3.382604e-01	1.397779e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.586416e-01	2.201859e-01	1.438721e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.632844e-01	1.219559e-01	1.219211e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.747042e-02	5.984867e-03	7.731296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.2098347089772268,0.02800516413430143,0.018209407239908687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.268415e+00	3.746988e-01	6.604579e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.768858e+00	5.464520e-01	1.021329e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.581886e+00	5.090379e-01	8.323833e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.789931e+00	3.074858e-01	3.688372e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.413421e+00	1.083818e-01	8.719504e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.856063e+00	3.656033e-01	1.432277e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.343494e+00	4.177738e-01	2.111279e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.819573e+00	3.870545e-01	2.343330e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.336863e+00	3.233064e-01	2.165189e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.361217e-01	2.509418e-01	1.888394e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.917971e-01	1.754931e-01	1.576792e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.497351e-01	1.254860e-01	9.190796e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.626657e-01	6.139002e-02	5.449195e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.068985e-02	4.583615e-03	4.318079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.10122266954580238,0.015596153166879609,0.010061131337952792
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.027321e+01	1.001990e+00	3.075280e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.218095e+01	1.258108e+00	2.334526e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.574834e+00	8.879100e-01	1.052361e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.462503e+00	2.665327e-01	3.447620e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.410078e+00	1.803540e-01	1.233664e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.235384e+00	3.090172e-01	5.183245e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.571741e+00	3.307404e-01	1.119666e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.941334e+00	3.070616e-01	1.640217e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.362365e+00	2.485269e-01	1.191864e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.400892e-01	1.734611e-01	1.169226e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.828724e-01	1.105026e-01	8.569378e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.484516e-01	6.695716e-02	6.139190e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.962375e-02	6.300946e-03	6.425886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.040926158713116514,0.007914535559701313,0.006426013908808481
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.610982e+02	9.880338e+00	2.172658e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.545215e+01	2.102813e+00	1.682294e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.935901e+01	7.978670e-01	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.197926e+01	8.138701e-01	1.241617e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.225940e+00	4.375609e-01	3.133122e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.671320e+00	3.308839e-01	1.966173e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.131789e+00	2.649593e-01	1.611512e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.351946e+00	2.667830e-01	1.059686e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.809163e+00	3.150920e-01	1.816587e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.143813e+00	2.382300e-01	1.297729e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.108130e-01	1.479168e-01	1.279471e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.329564e-02	6.624028e-03	7.927537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.2128707944082622,0.022351142018221665,0.015142722422308463
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.168577e+00	2.474561e-01	3.643287e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.641021e+00	1.867234e-01	4.043526e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.270821e+00	4.125176e-01	1.937487e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.368413e+00	3.841311e-01	2.223191e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.804819e-01	2.345264e-01	1.809762e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.038678e-01	1.560459e-01	1.152397e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.697882e-01	7.448575e-02	7.325036e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.026406e-02	5.527602e-03	6.404777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10995327913005015,0.012062887801458547,0.008325315237974612
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.041977e+00	2.922735e-01	5.724989e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.741194e+00	2.388343e-01	4.789898e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.394180e+00	2.827503e-01	1.390637e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.619644e-01	1.736996e-01	1.001062e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.949759e-01	1.089213e-01	7.188668e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.964357e-01	5.995555e-02	5.274200e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.988928e-02	2.515831e-02	3.555869e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.830433e-03	2.063798e-03	3.594957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05713333187352898,0.0075888164228497465,0.0072102109914867485
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.427386e+01	5.767050e-01	1.045078e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.567541e+00	4.751471e-01	1.330988e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.448232e+00	3.060002e-01	1.632256e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.542927e-01	1.658946e-01	1.265479e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.606977e-02	7.968490e-03	1.124114e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.22150705238642976,0.025196652331842845,0.014977379222665566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.172330e-01	1.268672e-01	2.322731e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.164359e+00	4.704689e-01	1.003635e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.175250e+00	5.191833e-01	9.546265e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.250911e+00	1.705678e-01	3.505833e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.665141e+00	3.310343e-01	1.008958e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.868715e+00	5.704908e-01	1.464929e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.056801e+00	4.591086e-01	2.125463e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.489052e+00	3.560197e-01	2.119213e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.111135e+00	3.214034e-01	1.762663e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.688634e-01	2.296069e-01	1.591845e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.745559e-01	1.454451e-01	1.288126e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.879986e-01	1.048341e-01	8.674882e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.387260e-01	5.342702e-02	5.514597e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.933692e-03	3.495693e-03	4.822240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.11240464082907473,0.015399733076270086,0.008409342309983775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.441798e+00	3.019408e-01	1.233255e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.799830e+00	9.734513e-01	2.545583e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.485909e+00	4.689817e-01	1.182457e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.586888e+00	3.139354e-01	2.229710e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.934767e+00	4.057586e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.667223e+00	5.009267e-01	2.881528e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.657486e+00	4.312875e-01	1.002075e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.939833e+00	3.691823e-01	8.890145e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.342254e+00	2.598735e-01	1.401939e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.939215e-01	2.205526e-01	9.104152e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.753226e-01	1.496636e-01	1.079245e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.437873e-01	1.235960e-01	7.046955e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.527959e-01	6.460614e-02	7.432796e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.286498e-01	4.066233e-02	4.172449e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.486578e-03	3.326070e-03	4.446539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.049908618682630156,0.008522398472104141,0.005522189213721891
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.320096e+01	1.539731e+00	8.302159e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.463368e+01	2.119370e+00	5.291192e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.913481e+01	9.402403e-01	1.440888e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.181987e+01	8.467366e-01	2.346321e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.397706e+00	1.121475e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.569453e+00	7.492156e-01	2.091503e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.907471e+00	5.187441e-01	1.807972e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.861362e+00	3.759828e-01	1.338998e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.191717e+00	2.580957e-01	1.259342e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.285335e-01	1.878837e-01	1.356533e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.025469e-01	1.073338e-01	1.345404e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.388843e-02	4.896101e-03	5.773335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.20520204836981784,0.028328350552048992,0.01856118028554224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.988875e+00	4.116007e-01	7.220410e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.634742e+00	3.114730e-01	5.739272e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.753624e+00	4.017394e-01	1.930030e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.820111e+00	4.380283e-01	2.158508e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.003928e+00	2.864003e-01	1.982691e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.243316e-01	1.774724e-01	1.282473e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.222197e-01	8.580507e-02	9.109438e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.719374e-02	3.863474e-02	4.055454e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.374069e-03	1.937634e-03	3.015641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09622172958167913,0.016626617048014145,0.010757989348863989
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.331140e+01	1.581449e+00	3.428165e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.742049e+00	3.471131e-01	7.453132e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.301334e+00	2.813458e-01	1.666641e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.418952e+00	4.079960e-01	1.035769e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.461734e+00	2.990178e-01	1.306813e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.411894e-01	1.690353e-01	1.112784e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.798780e-01	1.095960e-01	7.206930e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.831108e-01	5.841262e-02	5.162839e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.306995e-02	5.100435e-03	8.794308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.038024902552072005,0.00788225507272219,0.006609639352840126
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.821325e+02	1.325312e+01	2.646624e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.815734e+01	6.709941e-01	5.760693e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.477589e+00	5.214351e-01	2.920011e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.094471e+00	3.151084e-01	1.249721e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.892891e+00	3.435526e-01	1.125316e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.459468e-01	2.196658e-01	1.235627e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.482408e-01	1.167100e-01	1.191710e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.528486e-02	5.775862e-03	7.845211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.20046216404063438,0.027360790463445833,0.01799840114384363
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.493889e+00	4.319062e-01	7.492902e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.233872e+00	6.261687e-01	1.102326e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.804266e+00	4.188317e-01	8.196704e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.727205e+00	1.900035e-01	2.773660e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.296374e+00	2.006184e-01	1.253457e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.817496e+00	3.884617e-01	1.482832e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.289768e+00	4.269548e-01	1.693187e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.690537e+00	3.721634e-01	2.626829e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.222899e+00	3.204435e-01	1.809395e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.599609e-01	2.458190e-01	1.551132e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.431534e-01	1.614073e-01	1.263802e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.046950e-01	1.065621e-01	9.260271e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.406662e-01	5.204078e-02	5.344066e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.200291e-03	3.587438e-03	4.910138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09696328102617606,0.015219588902135178,0.009699319637987439
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.267072e+01	1.200632e+00	3.469289e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.303791e+01	1.243867e+00	2.276938e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.849931e+00	4.184243e-01	8.117292e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.825863e+00	1.631081e-01	6.826291e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.091155e+00	2.144429e-01	5.650354e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.091431e+00	2.787336e-01	8.696516e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.529141e+00	3.367369e-01	1.340716e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.948726e+00	3.174743e-01	1.158867e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.325560e+00	2.458031e-01	1.172591e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.020884e-01	1.648019e-01	1.061582e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.674023e-01	1.319161e-01	7.149981e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.263720e-01	5.865411e-02	6.493322e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.721724e-02	6.103416e-03	6.996106e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03953862943197367,0.0076081704941632355,0.006354365010700261
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.711639e+02	9.074046e+00	2.217929e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.118033e+01	1.549194e+00	6.515475e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.753404e+01	4.814184e-01	5.997889e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.140398e+01	5.113328e-01	2.047306e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.031028e+00	4.303543e-01	1.721927e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.581829e+00	3.258200e-01	1.192011e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.106260e+00	2.607199e-01	1.209909e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.355020e+00	2.702665e-01	1.184623e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.808249e+00	3.346328e-01	1.028664e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.112754e+00	2.395412e-01	1.165148e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.843352e-01	1.430822e-01	1.326420e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.159023e-02	6.650208e-03	8.462157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.19535744771023927,0.0206857783888319,0.014731476665133358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.646131e+00	2.551007e-01	3.910603e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.259984e+00	1.016927e-01	1.754663e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.920262e+00	4.169095e-01	2.359008e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.157120e+00	3.186194e-01	1.810457e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.970291e-01	2.180855e-01	1.469160e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.407113e-01	1.186178e-01	1.106745e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.371674e-01	5.892546e-02	6.611300e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.975345e-03	4.537179e-03	5.599373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10450476970735093,0.011139078047068582,0.007909005455286111
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.394269e+00	2.973276e-01	5.477538e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.455628e+00	2.900857e-01	5.619269e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.229971e+00	2.520456e-01	1.319248e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.889575e-01	1.524092e-01	9.403484e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.697218e-01	9.498843e-02	6.664369e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.790811e-01	4.989871e-02	5.279804e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.755731e-02	2.883732e-02	3.271658e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.351886e-03	1.669979e-03	3.197203e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05443433036228719,0.007060858932632863,0.006748662824968138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.477929e+01	5.655010e-01	9.704666e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.181764e+00	4.553543e-01	1.334875e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.358593e+00	2.787051e-01	1.394874e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.079478e-01	1.450457e-01	1.155962e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.366308e-02	7.824807e-03	1.033385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.20585749534880138,0.02402443221136427,0.014978450647987002
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.979969e-01	1.689400e-01	3.702862e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.094870e+00	6.043533e-01	1.195956e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.660856e+00	4.335192e-01	6.393899e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.097664e+00	1.274463e-01	9.038404e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.241565e+00	4.546950e-01	1.501227e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.416413e+00	4.706543e-01	2.206230e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.767745e+00	4.041335e-01	2.084626e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.320602e+00	3.262082e-01	2.033909e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.747747e-01	2.554516e-01	1.914932e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.818272e-01	2.028929e-01	1.322765e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.165582e-01	1.290614e-01	1.281125e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.324490e-01	8.154636e-02	8.084415e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.151426e-01	5.208958e-02	4.534740e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.853967e-03	3.166091e-03	3.508397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.10289464796463428,0.01440013871142029,0.008428976408021094
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.462342e+00	5.036979e-01	1.729119e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.035521e+01	8.494412e-01	2.298847e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.444782e+00	5.535934e-01	4.045786e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.078938e+00	4.427365e-01	3.691303e-04
8.875000e-02	1.125000e-02	1.125000e-02	4.296285e+00	4.358525e-01	1.814574e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.134980e+00	4.382930e-01	1.457474e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.329482e+00	3.994658e-01	9.663974e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.667258e+00	2.939871e-01	1.272520e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.222195e+00	2.421559e-01	1.156821e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.731428e-01	1.808184e-01	1.170843e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.230153e-01	1.505193e-01	9.344479e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.947403e-01	9.280403e-02	8.444151e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.392989e-01	6.671759e-02	5.915150e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.172759e-01	3.590111e-02	4.239258e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.649198e-03	3.173826e-03	3.821710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04581401733600825,0.007667975240490496,0.005504635070106019
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.012457e+01	2.239330e+00	1.015293e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.815947e+01	1.807446e+00	4.761832e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.868259e+01	1.349849e+00	1.877807e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.077423e+01	9.999576e-01	1.281377e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.426967e+00	7.770425e-01	3.109014e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.080530e+00	7.128999e-01	1.437977e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.589407e+00	4.727913e-01	1.978682e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.700918e+00	3.434536e-01	1.224094e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.067137e+00	2.268291e-01	1.451061e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.768402e-01	1.575867e-01	1.406323e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.897081e-01	1.077372e-01	1.063492e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.233478e-02	4.409008e-03	6.736697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18931763211407043,0.027072321593656468,0.017994284877841216
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.670027e+00	4.995577e-01	8.343652e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.415301e+00	2.001445e-01	3.780851e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.582764e+00	4.362370e-01	2.170544e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.579975e+00	3.880685e-01	2.385871e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.193575e-01	2.801147e-01	1.633991e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.398580e-01	1.415372e-01	1.148706e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.840592e-01	7.045299e-02	7.921891e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.960341e-02	3.057046e-02	3.877481e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.668139e-03	1.718733e-03	1.916019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08913920365344646,0.015534584867141335,0.010428726983384415
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.693286e+01	1.849838e+00	3.706731e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.541494e+00	1.903190e-01	3.394883e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.054609e+00	2.670692e-01	1.653144e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.352387e+00	4.145481e-01	8.660835e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.300197e+00	2.628837e-01	1.152148e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.746701e-01	1.492426e-01	1.161255e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.533838e-01	8.935579e-02	6.922696e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.656541e-01	4.631276e-02	5.183612e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.259747e-02	5.871996e-03	7.389536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.035761050537469224,0.0075308278074460305,0.006246779242712948
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.955895e+02	1.294571e+01	2.473418e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.672016e+01	7.998869e-01	4.852127e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.154305e+00	4.794354e-01	2.859677e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.922318e+00	2.750967e-01	1.022952e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.777247e+00	3.132713e-01	9.352374e-02
1.485000e-01	2.850000e-02	2.850000e-02	8.943371e-01	1.995531e-01	1.209104e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.271225e-01	1.082034e-01	1.000191e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.399988e-02	5.681148e-03	7.569715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.18729927556811263,0.026623730198302803,0.01769519860812946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.993319e+00	4.857227e-01	8.951079e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.912191e+00	7.351739e-01	1.159499e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.957780e+00	3.132851e-01	6.269418e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.654543e+00	8.131909e-02	5.926464e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.108319e+00	3.112653e-01	1.322716e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.550735e+00	4.131418e-01	2.000842e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.055462e+00	3.893332e-01	2.154773e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.547883e+00	3.467457e-01	2.177369e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.109767e+00	2.772478e-01	2.104284e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.770988e-01	2.136140e-01	1.811013e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.879009e-01	1.496054e-01	1.158472e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.532676e-01	8.338460e-02	8.296272e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.176785e-01	5.347456e-02	4.581835e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.041345e-03	3.201735e-03	3.534887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08955297775129013,0.01445756319253974,0.009425717057671867
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.766346e+01	1.936483e+00	4.196531e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.308636e+01	9.457664e-01	1.795847e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.030968e+00	4.574321e-01	2.674602e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.246628e+00	2.604107e-01	7.722098e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.635971e+00	2.226599e-01	1.831885e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.866066e+00	2.608864e-01	1.614419e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.336040e+00	3.200864e-01	1.546922e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.749856e+00	2.828391e-01	1.608176e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.219454e+00	2.329399e-01	1.062219e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.579796e-01	1.562149e-01	9.054814e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.156563e-01	9.498764e-02	8.639910e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.124417e-01	6.169129e-02	6.307984e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.587599e-02	5.880995e-03	6.060518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03656298008323573,0.0070657311370264375,0.006619696668143299
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.892244e+02	1.127761e+01	2.139250e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.733882e+01	1.015298e+00	4.263057e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.609659e+01	6.755550e-01	3.065441e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.043490e+01	5.663247e-01	6.470593e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.651484e+00	4.309623e-01	2.047246e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.249747e+00	2.876785e-01	2.029494e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.873924e+00	2.220900e-01	1.285520e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.178686e+00	2.411981e-01	9.660785e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.689756e+00	2.910888e-01	1.249430e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.039497e+00	2.133159e-01	1.198705e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.520212e-01	1.400408e-01	1.209839e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.926108e-02	5.948629e-03	9.309355e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR0.5_MUF0.5_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3328335289569105,0.024807887092276437,0.030959664525833375
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.911537e-01	1.308973e-01	9.843079e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.353605e+00	7.484549e-01	6.439940e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.586437e+00	4.451679e-01	4.081180e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.339009e+00	2.587163e-01	2.345905e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.331117e+00	4.967239e-01	5.654615e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.273840e+00	3.655537e-01	4.723782e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.975067e-01	1.953748e-01	2.502600e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.061426e-02	1.557991e-02	2.206894e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.1845102771581602,0.016383149822054077,0.025832475276959616
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.925815e+00	7.219666e-01	3.568701e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.989051e+00	6.462613e-01	5.652424e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.572608e+00	1.853364e-01	5.336560e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.891064e+00	3.548323e-01	5.264157e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.210575e-01	2.232459e-01	3.092412e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.466251e-01	1.192640e-01	1.545280e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.714661e-01	5.365057e-02	7.128526e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.234891e-03	3.585554e-03	6.029652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10657317138072764,0.01599306595520987,0.02845685820767488
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.015347e+00	2.273754e+00	1.090983e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.765541e+00	5.116670e-01	8.478151e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.086174e+00	5.125681e-01	1.112779e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.648466e+00	4.214346e-01	6.794158e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.638349e-02	2.246179e-02	3.776072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3214934716504624,0.025840803442547577,0.02896944983182065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.431802e-02	2.388564e-02	5.661927e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.782376e-01	1.403167e-01	2.345081e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.874447e-01	3.777593e-01	4.906324e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.796396e+00	6.188365e-01	6.245707e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.758661e+00	6.928540e-01	5.346454e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.306498e+00	4.527677e-01	2.704929e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.465469e+00	1.492409e-01	3.350551e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.207985e+00	2.989277e-01	1.511724e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.700004e+00	4.133039e-01	3.836533e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.059967e+00	4.170444e-01	4.538416e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.400340e+00	3.334237e-01	4.164567e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.850708e-01	2.320528e-01	3.125340e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.669532e-01	1.328706e-01	1.897962e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.311178e-02	1.031633e-02	2.046223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.18833845819306713,0.01730738357444303,0.024638339074319754
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.959990e-01	1.044286e-01	1.393728e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.524183e-01	4.053046e-01	4.535579e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.987585e+00	8.463356e-01	7.676427e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.271847e+00	1.148922e+00	8.981324e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.308359e+00	1.132280e+00	7.666525e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.716348e+00	7.620974e-01	4.576591e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.556269e+00	3.041033e-01	1.507831e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.929170e+00	1.923878e-01	2.282551e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.148108e+00	3.233372e-01	3.601559e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.343776e+00	3.404157e-01	4.539454e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.636518e+00	2.855731e-01	4.027539e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.058767e+00	2.110413e-01	3.103973e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.256468e-01	1.372831e-01	2.042868e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.100775e-01	7.478058e-02	1.260219e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.405507e-02	6.389540e-03	1.223171e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09958170513151056,0.013316330284860664,0.02379929072797489
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.269824e+00	6.423735e-01	8.847814e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.225160e+00	1.557594e+00	1.590102e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.715585e+00	2.287105e+00	2.064750e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.982509e+00	2.744509e+00	1.705863e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.731135e+00	2.085201e+00	9.505738e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.098600e+00	8.400609e-01	2.782528e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.451733e+00	3.743678e-01	4.834256e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.697994e+00	5.596817e-01	7.926260e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.109382e+00	5.233149e-01	8.565549e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.925186e+00	4.036236e-01	6.610277e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.081088e+00	2.644016e-01	4.742415e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.297495e-02	1.246286e-02	2.750620e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.3014038445196557,0.035468235965106565,0.02751384432671944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.363640e-01	1.428596e-01	3.408409e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.715841e+00	5.003447e-01	8.610971e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.959106e+00	4.161300e-01	3.221473e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.944007e+00	3.654238e-01	9.943296e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.247127e+00	5.286833e-01	3.340706e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.329086e+00	3.824281e-01	3.768550e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.758219e-01	2.170874e-01	2.295025e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.649444e-01	9.576559e-02	1.251725e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.360171e-02	5.673578e-03	7.826745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1548957294080924,0.022923236023894872,0.02039867316819699
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.115493e+00	4.891495e-01	1.003908e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.231387e+00	9.564323e-01	1.612678e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.887750e+00	5.810102e-01	5.932780e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.272530e+00	1.923442e-01	2.936584e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.349363e+00	3.940063e-01	1.533124e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.441043e+00	3.155483e-01	2.832727e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.644112e-01	1.910387e-01	2.037166e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.800971e-01	1.037750e-01	1.254650e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.174294e-02	1.061833e-02	1.414465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06679217381953362,0.014677831602335357,0.018159223402041028
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.388142e+01	1.007405e+01	1.588349e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.932284e+01	3.727198e+00	4.951981e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.018817e+01	7.436743e-01	3.989126e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.869990e+00	2.895643e-01	1.242102e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.583331e+00	3.735320e-01	2.102370e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.713367e+00	3.719501e-01	3.615966e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.409689e-01	2.697799e-01	3.259996e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.840234e-02	1.413866e-02	2.328005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2897600438730364,0.031798605990761286,0.026432710386033342
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.933189e-01	1.173932e-01	3.799206e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.320653e-01	2.592759e-01	5.590557e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.421761e+00	3.661233e-01	6.821719e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.991124e+00	4.766424e-01	6.605181e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.516457e+00	4.589542e-01	4.771895e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.852564e+00	3.518723e-01	1.708357e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.839174e+00	1.212057e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.733396e+00	3.041869e-01	8.732652e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.351303e+00	4.070825e-01	2.058811e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.876666e+00	3.979336e-01	3.175964e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.340720e+00	3.243602e-01	3.112270e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.366903e-01	2.232192e-01	2.513764e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.352261e-01	1.257806e-01	1.659200e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.224546e-02	1.011238e-02	1.877878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15879481076152174,0.019899323940889835,0.021417005766182357
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.726612e+00	5.633445e-01	1.229399e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.043907e+00	9.294108e-01	1.305238e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.951976e+00	8.047482e-01	1.276505e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.261567e+00	8.872956e-01	9.957798e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.798615e+00	6.326298e-01	6.035818e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.018413e+00	3.834681e-01	2.291128e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.264109e+00	1.525914e-01	2.944808e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.747501e+00	2.475936e-01	4.987127e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.215442e+00	2.946243e-01	1.436317e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.575213e+00	2.658270e-01	2.644879e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.833243e-01	1.955276e-01	2.218100e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.098156e-01	1.141499e-01	1.618408e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.325462e-02	1.094021e-02	1.908820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07482675795031123,0.013488665998520707,0.020645365589003775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.660874e+01	9.634926e+00	1.355337e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.471151e+01	4.613014e+00	4.948657e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.358156e+01	2.951298e+00	2.561183e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.609386e+01	1.889096e+00	1.278664e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.004644e+01	9.735775e-01	4.006549e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.968996e+00	3.919669e-01	1.592969e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.985043e+00	2.790404e-01	1.131175e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.119288e+00	2.112725e-01	5.311564e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.701200e+00	3.192415e-01	2.026720e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.040992e+00	3.442178e-01	3.743143e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.263050e+00	2.772536e-01	3.769729e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.760090e-02	1.549577e-02	3.070910e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.32144710341493643,0.02387849703676742,0.0417991229630123
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.927761e-01	2.032295e-01	1.113502e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.775456e+00	1.013153e+00	6.466290e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.532951e+00	4.592302e-01	3.139921e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.002249e+00	2.909342e-01	3.507819e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.065875e+00	4.318379e-01	7.097020e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.174498e+00	3.193441e-01	5.871028e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.671536e-01	1.784332e-01	3.307552e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.200771e-02	1.580700e-02	3.114946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.17929367182102637,0.015505198335893478,0.03568871848565555
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.349061e+00	1.068130e+00	3.701595e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.736264e+00	6.946523e-01	4.282332e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.218445e+00	1.834103e-01	7.191744e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.773876e+00	2.914489e-01	7.390614e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.200897e-01	2.004767e-01	4.121595e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.591808e-01	1.139283e-01	2.094285e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.815416e-01	5.364690e-02	9.625343e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.078486e-02	4.004820e-03	7.955932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.1101553924121097,0.015274922024567456,0.03959794907406472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.432413e+00	3.011640e+00	9.842560e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.196824e+00	6.525222e-01	6.905022e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.908073e+00	4.036185e-01	1.340271e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.718828e+00	3.599895e-01	1.013024e+00
6.025000e-01	3.975000e-01	3.975000e-01	7.734145e-02	2.296289e-02	5.418301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3147364288132441,0.025676704784104498,0.03958947784141903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.833009e-02	2.643666e-02	5.603851e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.224200e-01	1.929905e-01	2.771998e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.072912e+00	5.505410e-01	5.646694e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.118189e+00	8.797420e-01	6.570795e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.001752e+00	9.134667e-01	4.853413e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.420594e+00	6.097676e-01	1.520478e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.366237e+00	1.542639e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.976461e+00	3.369364e-01	2.505606e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.466464e+00	3.995943e-01	5.092540e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.883566e+00	3.765579e-01	5.969181e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.309161e+00	2.984344e-01	5.312718e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.469456e-01	2.117342e-01	4.191341e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.660431e-01	1.250450e-01	2.712422e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.682135e-02	1.044911e-02	2.878414e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.18493228115184207,0.016830587128343566,0.034563982660118064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.077489e-01	1.324205e-01	1.494898e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.102113e+00	6.485916e-01	5.633166e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.495103e+00	1.285828e+00	9.037852e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.853133e+00	1.690086e+00	9.305793e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.637415e+00	1.542333e+00	6.656729e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.704498e+00	9.633036e-01	2.861907e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.319090e+00	3.436584e-01	1.092740e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.655138e+00	2.240448e-01	2.856985e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.901038e+00	3.041235e-01	5.110182e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.186765e+00	3.013975e-01	6.144019e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.549296e+00	2.523164e-01	5.797733e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.041359e+00	1.915074e-01	4.157338e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.361262e-01	1.293599e-01	2.889925e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.286096e-01	7.305753e-02	1.681753e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.641762e-02	6.478990e-03	1.748701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10215129461015848,0.01299771217149677,0.03387046047313033
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.315772e+00	8.532321e-01	9.545165e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.680640e+00	2.201004e+00	1.836854e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.527753e+00	3.477419e+00	2.064299e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.297619e+00	3.585372e+00	1.510290e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.574753e+00	2.614898e+00	7.039213e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.646702e+00	1.091783e+00	1.596268e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.124092e+00	3.587268e-01	4.545940e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.505848e+00	4.855242e-01	1.004654e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.060309e+00	4.510787e-01	1.140050e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.957072e+00	3.599057e-01	9.622464e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.159380e+00	2.483708e-01	6.714144e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.025998e-02	1.305517e-02	4.047245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2908639648542232,0.03463379438591396,0.03688397778547653
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.677471e-01	2.067297e-01	3.711378e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.108890e+00	6.858794e-01	8.806778e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.955292e+00	4.639174e-01	1.321234e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.689528e+00	4.070206e-01	1.422992e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.029402e+00	4.466923e-01	4.221765e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.254507e+00	3.370997e-01	4.869001e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.518703e-01	1.997173e-01	3.193135e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.716272e-01	9.550520e-02	1.640718e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.547508e-02	6.254835e-03	1.216621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.15116598352538324,0.02195624804963814,0.028366030127667474
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.226780e+00	8.684503e-01	1.325063e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.369981e+00	1.447712e+00	1.633714e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.425905e+00	6.055546e-01	3.060203e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.790466e+00	3.221826e-01	4.465630e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.186169e+00	3.265549e-01	1.840762e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.407729e+00	2.655675e-01	4.033336e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.819542e-01	1.752487e-01	2.865760e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.038347e-01	1.022781e-01	1.632527e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.476507e-02	1.101251e-02	1.957983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07084999012909107,0.0141301664303886,0.025428126940131593
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.555628e+01	1.767736e+01	1.852053e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.737155e+01	4.266508e+00	2.875730e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.900120e+00	7.486198e-01	2.421441e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.379927e+00	3.375476e-01	9.118447e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.525029e+00	2.898483e-01	2.297600e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.789069e+00	3.165198e-01	5.015723e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.020912e+00	2.429202e-01	4.672095e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.731999e-02	1.511371e-02	3.287573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2821525311893291,0.03155695246151302,0.0360892072674574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.560198e-01	1.734910e-01	4.087143e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.106121e+00	3.700947e-01	6.753886e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.717742e+00	5.304019e-01	7.575832e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.298851e+00	6.323163e-01	6.483673e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.710364e+00	5.861764e-01	3.661712e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.839923e+00	4.020193e-01	5.083389e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.776181e+00	3.009754e-01	1.575941e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.526918e+00	3.382935e-01	1.130832e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.160586e+00	3.765488e-01	2.531946e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.730296e+00	3.525105e-01	4.123739e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.266364e+00	2.890337e-01	4.139074e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.046479e-01	2.025268e-01	3.410945e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.386855e-01	1.183213e-01	2.344027e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.606700e-02	1.029653e-02	2.640280e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15459000910747583,0.018974965910115577,0.02988566247314625
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.628041e+00	9.213772e-01	1.355894e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.515857e+00	1.346612e+00	1.572287e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.099146e+00	1.331753e+00	1.337591e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.667083e+00	1.090387e+00	8.849987e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.635197e+00	7.347913e-01	4.227892e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.621146e+00	4.233382e-01	6.838309e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.912380e+00	3.076520e-01	1.754437e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.487747e+00	2.631908e-01	6.053474e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.069860e+00	2.592941e-01	2.030847e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.508257e+00	2.298606e-01	3.619123e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.607677e-01	1.717033e-01	3.220347e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.263713e-01	1.078453e-01	2.102170e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.680132e-02	1.078481e-02	2.661481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07799553644371546,0.012960147309535597,0.029042492622094546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.383817e+01	1.631472e+01	1.533199e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.525542e+01	5.937952e+00	4.249465e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.241928e+01	3.668836e+00	1.830957e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.397288e+01	1.926923e+00	6.224568e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.177651e+00	9.949700e-01	4.063420e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.107721e+00	5.581803e-01	1.346850e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.531736e+00	2.924539e-01	8.336987e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.921482e+00	1.893893e-01	2.625795e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.629304e+00	2.734023e-01	2.725032e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.055447e+00	2.999200e-01	4.936543e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.311821e+00	2.478238e-01	5.279687e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.625732e-02	1.579305e-02	4.366732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.29091644222563584,0.022952304110715527,0.037260608568504106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.833219e-01	3.089170e-01	1.633867e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.559256e+00	9.017388e-01	6.741299e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.395452e+00	3.419334e-02	3.904701e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.475678e+00	4.085851e-01	5.379305e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.562710e+00	3.793996e-01	5.853273e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.808030e-01	2.454333e-01	3.771195e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.186706e-01	1.312344e-01	2.158414e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.053566e-02	1.142976e-02	2.182456e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.15771033643527305,0.014554612896135605,0.030798388063913162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.368146e+00	1.242451e+00	4.546077e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.537662e+00	1.396263e-01	7.021038e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.586691e+00	2.827575e-01	7.097124e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.372642e+00	2.613839e-01	5.090179e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.354471e-01	1.597307e-01	2.680346e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.733800e-01	8.805983e-02	1.514613e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.532228e-01	4.291452e-02	7.370771e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.295341e-03	3.290772e-03	6.996585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09528544070746564,0.013091042950028636,0.03182280886483685
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.324377e+00	3.256556e+00	1.082156e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.804582e+00	1.415012e-01	1.246432e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.135505e+00	4.476392e-01	1.244936e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.332095e+00	2.976053e-01	6.591230e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.314764e-02	1.784317e-02	3.983509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.28933956759517115,0.025469663444013524,0.035497612666600786
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.106532e-02	3.568514e-02	7.222693e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.133803e-01	2.946133e-01	4.105196e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.671678e+00	7.752152e-01	7.540824e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.911438e+00	9.808738e-01	6.896537e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.586503e+00	7.174553e-01	3.121071e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.592692e+00	2.300177e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.174564e+00	3.357947e-01	1.703147e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.603530e+00	4.152610e-01	4.396010e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.017715e+00	3.925948e-01	5.487753e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.497500e+00	3.296429e-01	4.907346e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.013240e+00	2.443253e-01	4.065945e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.412617e-01	1.661440e-01	2.997439e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.441438e-01	9.489810e-02	1.867221e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.673395e-02	7.652535e-03	1.958037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.16502712202721057,0.01617852345160689,0.03007491514356786
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.292316e-01	2.020846e-01	2.155190e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.955799e+00	1.067263e+00	8.968873e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.995008e+00	1.837570e+00	1.220403e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.222150e+00	1.791956e+00	9.634952e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.431301e+00	1.189640e+00	4.592791e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.904548e+00	3.751126e-01	1.215252e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.084474e+00	2.245449e-01	2.539457e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.225353e+00	3.214783e-01	4.715450e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.423415e+00	3.236177e-01	5.791017e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.787428e+00	2.834766e-01	5.294504e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.253614e+00	2.219141e-01	4.312390e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.303942e-01	1.586295e-01	3.124351e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.060744e-01	1.046301e-01	2.126758e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.663059e-01	5.967757e-02	1.211493e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.089442e-02	5.161680e-03	1.318318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.0888643286901534,0.011783118644859494,0.028256531154201403
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.911530e+00	1.205708e+00	1.383607e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.625337e+00	3.202652e+00	2.578432e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.141762e+00	4.443343e+00	2.407647e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.034329e+01	3.634855e+00	1.353110e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.508258e+00	1.846889e+00	3.411191e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.612031e+00	3.187933e-01	3.430394e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.538016e+00	5.132477e-01	9.612107e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.820757e+00	5.196814e-01	1.107029e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.493835e+00	4.217863e-01	9.778319e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.566153e+00	3.076663e-01	7.141312e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.109755e-01	2.049140e-01	4.974229e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.935184e-02	1.026284e-02	3.019520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2645407160945091,0.03327160605936952,0.03111821547047583
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.635372e-01	2.768873e-01	4.909456e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.733121e+00	6.561970e-01	8.843804e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.033948e+00	2.449790e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.449080e+00	4.789102e-01	1.979274e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.685363e+00	4.070875e-01	3.761792e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.757638e-01	2.669893e-01	3.341428e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.013721e-01	1.519271e-01	2.119639e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.023111e-01	7.108717e-02	1.155337e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.168452e-02	4.672171e-03	9.376263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.13404703687029795,0.02040915708522764,0.022725334506825845
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.527492e+00	1.212871e+00	1.958336e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.710356e+00	1.205097e+00	1.714935e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.995542e+00	2.793285e-01	2.292769e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.563588e+00	4.164259e-01	8.049708e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.964113e+00	3.357995e-01	2.077979e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.176381e+00	2.356481e-01	2.810285e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.455710e-01	1.419415e-01	1.983401e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.376258e-01	8.095985e-02	1.235953e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.020331e-02	9.127871e-03	1.608220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06184733442521647,0.012231992355917674,0.02003935933906812
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.199267e+02	1.813577e+01	2.199047e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.475386e+01	2.310670e+00	1.413477e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.724829e+00	5.577248e-01	1.449034e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.171474e+00	3.235381e-01	6.305753e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.317500e+00	3.025320e-01	1.917508e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.528553e+00	2.942903e-01	3.833829e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.554673e-01	2.040506e-01	3.363320e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.043885e-02	1.202858e-02	2.645471e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2579322822068529,0.030810600529590587,0.031079891345780097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.254085e-01	2.292897e-01	5.299633e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.561804e+00	4.858472e-01	8.626583e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.335120e+00	6.059983e-01	8.528203e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.855390e+00	5.785124e-01	5.896816e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.058334e+00	4.261166e-01	1.860434e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.954867e+00	2.783278e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.680808e+00	3.719970e-01	1.036635e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.322685e+00	3.881179e-01	1.605661e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.885866e+00	3.703470e-01	3.078051e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.448244e+00	3.169159e-01	3.444366e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.020421e+00	2.440142e-01	3.122239e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.265180e-01	1.617038e-01	2.521883e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.305219e-01	9.092784e-02	1.630625e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.664565e-02	7.576886e-03	1.840219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13625517351059074,0.017632781552548965,0.023931079379937464
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.658589e+00	1.209567e+00	1.853530e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.952784e+00	1.459089e+00	1.960998e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.613148e+00	1.184717e+00	1.330560e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.131434e+00	7.842271e-01	6.631463e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.565722e+00	4.834970e-01	1.915062e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.338524e+00	2.941971e-01	3.503203e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.690898e+00	3.331703e-01	5.715926e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.312450e+00	2.793940e-01	8.604219e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.846534e+00	2.567313e-01	2.231587e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.282598e+00	2.097746e-01	2.793551e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.945555e-01	1.466521e-01	2.330414e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.300348e-01	8.822324e-02	1.576762e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.787461e-02	8.708023e-03	1.989793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06675791094531733,0.011378293026168877,0.023043250384719577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.126988e+02	1.647358e+01	1.785156e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.648121e+01	4.404472e+00	3.215364e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.067815e+01	2.314978e+00	8.297589e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.211910e+01	1.203357e+00	8.386902e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.282091e+00	6.376496e-01	1.358596e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.730540e+00	4.074349e-01	8.749304e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.317146e+00	2.345088e-01	5.770788e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.719098e+00	1.944874e-01	4.676340e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.403690e+00	2.821195e-01	2.303173e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.792948e+00	2.890332e-01	4.118640e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.102013e+00	2.197260e-01	4.122396e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.349965e-02	1.291661e-02	3.403820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2643383776001983,0.022181555056594943,0.03140522991561884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.059650e+00	4.005459e-01	2.211294e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.965730e+00	5.503262e-01	6.102154e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.055567e+00	1.952355e-01	3.245823e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.050346e+00	4.316489e-01	5.072101e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.248902e+00	3.237872e-01	4.034334e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.858648e-01	1.957925e-01	2.468041e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.115302e-01	1.018139e-01	1.385461e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.060960e-02	8.161596e-03	1.320692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14089354420897537,0.013600084382623223,0.023732077155691422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.248237e+00	1.155247e+00	5.058244e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.075439e+00	7.667857e-02	9.833614e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.138575e+00	3.175851e-01	5.671769e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.138203e+00	2.283517e-01	3.120483e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.095821e-01	1.324628e-01	1.790657e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.159396e-01	7.458956e-02	1.006386e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.227186e-01	3.533014e-02	5.436843e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.661344e-03	2.501246e-03	4.957907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08342189156789456,0.0115557780056212,0.023523885747602863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.961905e+00	3.034186e+00	1.129803e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.166671e+00	1.316393e-01	1.777388e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.563822e+00	4.379798e-01	9.437364e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.106111e+00	2.529566e-01	4.086641e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.103452e-02	1.465539e-02	2.704587e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.26759000382674997,0.02518116438035567,0.029861088615742326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.049163e-02	4.746119e-02	9.438099e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.996354e-01	4.307082e-01	5.821242e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.381429e+00	9.265267e-01	8.954015e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.625511e+00	8.741251e-01	5.990883e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.888979e+00	4.002475e-01	8.933222e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.483716e+00	2.821004e-01	1.266653e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.848491e+00	4.233151e-01	4.226255e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.218341e+00	4.185701e-01	4.884474e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.699639e+00	3.653419e-01	4.425726e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.216085e+00	2.850663e-01	3.705033e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.126997e-01	2.041955e-01	2.699466e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.123055e-01	1.380477e-01	1.910308e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.600697e-01	7.519436e-02	1.234405e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.821453e-02	5.472906e-03	1.169527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1484638737200889,0.015529151179337009,0.024158771023331693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.532376e-01	3.163311e-01	3.234414e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.241002e+00	1.616267e+00	1.323539e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.559172e+00	2.096048e+00	1.411088e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.255124e+00	1.458713e+00	7.788386e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.718230e+00	5.155084e-01	2.717219e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.717318e+00	1.930124e-01	3.213686e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.691239e+00	3.307303e-01	5.197059e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.801320e+00	3.536078e-01	5.718354e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.075588e+00	3.139110e-01	4.856205e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.499203e+00	2.549699e-01	3.887137e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.043705e+00	1.923807e-01	2.969574e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.858557e-01	1.366858e-01	2.057214e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.280947e-01	9.067374e-02	1.347732e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.148483e-01	5.010646e-02	8.912848e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.574061e-02	4.039642e-03	8.687039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07799878490890849,0.010854043952403705,0.021813700971399314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.866825e+00	1.768845e+00	1.954976e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.056876e+00	4.361644e+00	3.327546e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.178573e+01	4.903838e+00	2.547347e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.183475e+01	2.924175e+00	1.046433e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.857864e+00	6.807121e-01	4.591907e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.217487e+00	5.092735e-01	9.031823e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.945275e+00	5.962061e-01	1.176791e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.244285e+00	5.032884e-01	9.898244e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.077801e+00	3.787110e-01	7.428755e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.293797e+00	2.662558e-01	4.838142e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.552398e-01	1.768582e-01	3.266684e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.039828e-02	8.380958e-03	2.048219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.24261023450262625,0.03180166300504017,0.02533354865389853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.125266e+00	3.375821e-01	6.248384e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.161746e+00	5.533623e-01	7.847327e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.957972e+00	3.689691e-01	9.057331e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.247694e+00	4.890880e-01	2.607860e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.435332e+00	3.630523e-01	2.921449e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.941444e-01	2.209034e-01	2.229574e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.831396e-01	1.195348e-01	1.447061e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.475002e-01	5.440251e-02	7.157930e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.159830e-03	3.049923e-03	5.759423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.12035722802034472,0.018958607143718914,0.017119656955194615
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.232294e+00	1.422633e+00	2.561980e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.110034e+00	8.221894e-01	1.308863e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.491175e+00	2.180679e-01	7.918280e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.499326e+00	4.407096e-01	9.346012e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.806941e+00	3.306199e-01	1.819553e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.022135e+00	2.088882e-01	1.873581e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.537986e-01	1.212273e-01	1.384393e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.851660e-01	6.861465e-02	8.704463e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.360504e-02	7.367621e-03	1.191097e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05427505211368212,0.010815394105294925,0.014674571256582156
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.475691e+02	1.560533e+01	2.501149e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.068405e+01	9.420791e-01	3.456769e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.366135e+00	5.898989e-01	7.334434e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.095018e+00	2.896208e-01	2.119314e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.167550e+00	3.124109e-01	1.443692e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.363220e+00	2.731996e-01	2.788206e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.457081e-01	1.784675e-01	2.361686e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.227284e-02	9.876132e-03	1.951072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.23788308970631133,0.02996426424178472,0.025198842098695717
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.216356e-01	2.815382e-01	6.673306e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.072308e+00	5.996026e-01	1.029924e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.894619e+00	6.068114e-01	8.744472e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.272182e+00	4.616045e-01	4.451205e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.240440e+00	2.314266e-01	2.314472e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.915626e+00	3.438376e-01	8.398855e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.546441e+00	4.163563e-01	1.542830e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.140073e+00	3.967246e-01	2.354392e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.665498e+00	3.519923e-01	2.687080e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.249308e+00	2.880479e-01	2.508386e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.302279e-01	2.057939e-01	2.250950e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.054539e-01	1.347953e-01	1.617998e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.541424e-01	7.341801e-02	1.096696e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.823735e-02	5.444029e-03	1.092917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.1224723747411082,0.01673288458101521,0.01775788747866422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.969358e+00	1.329586e+00	2.441598e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.009356e+01	1.430355e+00	2.227903e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.381031e+00	9.338313e-01	1.140100e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.086928e+00	5.056736e-01	3.975188e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.184662e+00	2.186158e-01	1.093225e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.097044e+00	2.808921e-01	3.394844e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.579390e+00	3.205465e-01	7.270969e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.212598e+00	3.154930e-01	1.269968e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.690388e+00	2.572078e-01	1.684178e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.121914e+00	1.934936e-01	2.078716e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.742466e-01	1.290261e-01	1.595008e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.658683e-01	7.722103e-02	1.036930e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.027127e-02	7.228261e-03	1.400829e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.058012179100893534,0.010214056956117795,0.01665405242896046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.378096e+02	1.469202e+01	1.936309e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.340440e+01	2.486382e+00	2.175900e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.792080e+01	1.235501e+00	3.505653e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.098431e+01	6.365825e-01	1.236908e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.896587e+00	5.144380e-01	7.473817e-03
2.625000e-02	6.250000e-03	6.250000e-03	4.570773e+00	3.619603e-01	4.062972e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.210645e+00	2.369483e-01	2.248367e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.560075e+00	1.866132e-01	6.497010e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.214991e+00	2.882342e-01	1.889013e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.599979e+00	2.754708e-01	3.173542e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.547623e-01	2.003983e-01	2.867657e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.303138e-02	1.089309e-02	2.415918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2460634870097148,0.0218563612809973,0.027319887012735133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.418467e+00	4.427555e-01	2.713062e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.972323e+00	2.639690e-01	6.738421e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.769550e+00	3.060189e-01	3.459015e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.774749e+00	4.102928e-01	4.162275e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.068036e+00	2.816826e-01	3.006443e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.881391e-01	1.697283e-01	1.918571e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.614138e-01	8.823276e-02	9.545958e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.582959e-02	6.661708e-03	9.531775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13140404568172137,0.01303032437215379,0.018697430592897052
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.809475e+00	9.538502e-01	5.311495e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.674977e+00	3.695126e-02	8.112836e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.876932e+00	3.129322e-01	4.325934e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.008867e+00	2.041721e-01	2.131112e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.571616e-01	1.201596e-01	1.426664e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.856940e-01	6.754560e-02	7.489331e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.060101e-01	3.150606e-02	4.530670e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.905157e-03	2.325758e-03	3.899216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07705604518926185,0.010788496963463776,0.01845767469100898
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.107232e+01	2.602607e+00	1.151725e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.496539e+00	2.387779e-01	1.676208e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.252151e+00	4.156756e-01	6.726574e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.003402e+00	2.287817e-01	2.824642e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.554216e-02	1.322212e-02	2.105594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.25241968309303164,0.02475468708940806,0.026290339654261585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.035013e-01	6.879618e-02	1.174066e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.139211e+00	5.660242e-01	7.264223e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.010089e+00	9.386149e-01	9.611300e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.012186e+00	6.620980e-01	4.373992e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.890135e+00	1.081970e-01	1.014409e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.287480e+00	3.820712e-01	2.644608e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.575614e+00	4.348840e-01	4.012705e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.957097e+00	3.932164e-01	4.142754e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.488618e+00	3.311396e-01	3.601022e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.056926e+00	2.536796e-01	2.918542e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.128290e-01	1.827021e-01	2.084503e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.216959e-01	1.177441e-01	1.628154e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.121365e-01	6.374467e-02	8.748859e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.419968e-02	4.488463e-03	8.154455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13809525110802826,0.015145626424242664,0.020520384763506178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.668416e-01	4.992917e-01	4.644417e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.621162e+00	2.057628e+00	1.681016e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.619665e+00	1.851977e+00	1.374666e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.618852e+00	9.498646e-01	5.617422e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.591643e+00	1.184235e-01	4.458879e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.423057e+00	3.018558e-01	4.433219e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.398811e+00	3.681970e-01	5.213253e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.526381e+00	3.481976e-01	4.477329e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.820559e+00	2.905597e-01	4.283184e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.341903e+00	2.373847e-01	3.041129e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.366575e-01	1.769365e-01	2.045499e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.268839e-01	1.249189e-01	1.612872e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.739266e-01	7.964480e-02	1.128583e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.909798e-01	4.581822e-02	6.391584e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.326557e-02	3.600868e-03	6.937928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.071673128156553,0.010336849295180028,0.017776853565251577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.800588e+00	2.277446e+00	2.463430e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.065325e+01	5.402095e+00	3.915094e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.375002e+01	4.867597e+00	2.503541e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.258034e+01	1.967214e+00	6.815072e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.716560e+00	3.684553e-01	8.665584e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.693376e+00	6.061967e-01	1.258266e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.413778e+00	5.945880e-01	1.115594e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.871574e+00	4.682644e-01	8.247871e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.859948e+00	3.540876e-01	5.133655e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.145458e+00	2.427675e-01	3.738920e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.819858e-01	1.627412e-01	2.521006e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.644406e-02	7.496759e-03	1.510470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.22875222564207257,0.03089290241206341,0.021433731168655018
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.460175e+00	3.637548e-01	7.474795e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.291367e+00	4.133630e-01	6.585610e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.900064e+00	4.831109e-01	1.324994e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.106353e+00	4.777109e-01	2.368675e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.266482e+00	3.242721e-01	2.388962e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.949504e-01	1.940810e-01	1.790127e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.316090e-01	1.058844e-01	1.032283e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.147010e-01	4.470642e-02	5.622118e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.565262e-03	2.463218e-03	3.713721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11294216713581354,0.01799367724801197,0.013877370167165615
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.055389e+01	1.416431e+00	3.293281e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.661362e+00	5.131973e-01	8.925765e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.258480e+00	3.229517e-01	2.859091e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.484697e+00	4.414983e-01	9.443746e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.709563e+00	3.167168e-01	1.625116e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.350510e-01	1.903620e-01	1.376926e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.122334e-01	1.104399e-01	1.099398e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.608824e-01	6.255842e-02	6.564722e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.042081e-02	6.645302e-03	1.004622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.050638964634305145,0.010073515428916546,0.011662584798423865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.617287e+02	1.239038e+01	2.800913e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.825342e+01	9.490238e-01	1.495118e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.275587e+00	5.839262e-01	1.299711e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.067692e+00	2.701347e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.090101e+00	3.129338e-01	1.125247e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.286806e+00	2.614741e-01	2.054159e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.924297e-01	1.644860e-01	1.899536e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.834017e-02	8.914404e-03	1.579276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.2247605198365956,0.029050523557805408,0.021781644819275053
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.030788e+00	3.240798e-01	7.630674e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.487061e+00	5.755189e-01	1.122995e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.267133e+00	5.517095e-01	8.155955e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.476118e+00	3.311144e-01	2.896500e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.263044e+00	2.336127e-01	4.653703e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.845365e+00	4.028303e-01	1.260266e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.417256e+00	4.162320e-01	1.851388e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.995963e+00	3.838136e-01	2.042583e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.523780e+00	3.292567e-01	2.378786e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.101357e+00	2.561870e-01	2.176683e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.498502e-01	1.889414e-01	1.704212e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.303048e-01	1.186017e-01	1.413929e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.098247e-01	6.219996e-02	7.791537e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.440755e-02	4.528709e-03	7.704282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11454292073257416,0.01611895215704434,0.014354686771167857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.018005e+01	1.399995e+00	2.938488e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.133730e+01	1.246731e+00	2.533570e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.415901e+00	6.127586e-01	8.796790e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.719672e+00	3.378647e-01	1.613364e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.916233e+00	2.344236e-01	3.589346e-03
8.250000e-02	1.250000e-02	1.250000e-02	2.968868e+00	2.831744e-01	4.350696e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.506601e+00	3.185344e-01	7.649935e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.147643e+00	3.232546e-01	8.920455e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.565499e+00	2.454202e-01	1.757361e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.040133e+00	1.826043e-01	1.532437e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.309624e-01	1.219731e-01	1.175738e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.213086e-01	6.924096e-02	9.368986e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.649597e-02	6.618585e-03	1.039370e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05381635959415598,0.00963336663869259,0.012632853760886797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.528745e+02	1.180140e+01	2.028003e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.966560e+01	1.733302e+00	1.377341e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.665645e+01	9.588391e-01	1.163950e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.056898e+01	7.140030e-01	5.306709e-03
1.625000e-02	3.750000e-03	3.750000e-03	6.724796e+00	4.301127e-01	1.398506e-03
2.625000e-02	6.250000e-03	6.250000e-03	4.438059e+00	3.297860e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.129294e+00	2.085052e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.468481e+00	1.901427e-01	2.327386e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.089424e+00	2.809114e-01	1.897547e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.511638e+00	2.708548e-01	2.224237e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.758984e-01	1.876753e-01	2.491486e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.852418e-02	1.004453e-02	1.769540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2273432645314725,0.0214205583164698,0.023633184619041542
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.851252e+00	4.417164e-01	3.228510e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.759965e+00	1.955169e-01	6.903281e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.470577e+00	3.819115e-01	3.279636e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.539054e+00	3.727875e-01	3.171565e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.282566e-01	2.473808e-01	2.311115e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.935714e-01	1.453799e-01	1.493799e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.113001e-01	7.437919e-02	7.978123e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.192059e-02	5.331617e-03	7.263114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.1224273170983287,0.012273254141859716,0.01508141585728802
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.351944e+00	7.584902e-01	5.413974e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.220751e+00	1.255583e-01	5.421656e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.666314e+00	2.958488e-01	2.856880e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.108918e-01	1.835231e-01	1.804677e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.004919e-01	1.075162e-01	1.021509e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.548396e-01	6.043761e-02	6.792589e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.019491e-02	2.807869e-02	4.374894e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.737528e-03	1.984491e-03	3.339291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07080595706327408,0.009881853673050944,0.015338808133665033
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.210445e+01	2.025168e+00	1.144470e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.826608e+00	3.405465e-01	1.213416e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.007814e+00	3.851251e-01	4.719340e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.088810e-01	2.037094e-01	2.155510e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.931560e-02	1.168569e-02	1.911461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.23688437850280947,0.02438265261431105,0.023113103235913035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.564987e-01	9.549622e-02	1.549833e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.664378e+00	7.120302e-01	9.219270e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.753541e+00	9.182497e-01	9.206295e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.224478e+00	3.310386e-01	2.757121e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.704540e+00	2.691907e-01	1.433585e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.966070e+00	4.319848e-01	3.388078e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.288095e+00	4.281118e-01	3.895202e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.708309e+00	3.640065e-01	3.452357e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.303107e+00	2.979155e-01	2.995156e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.259798e-01	2.261812e-01	2.181103e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.038980e-01	1.586742e-01	1.605327e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.567231e-01	1.015792e-01	1.177700e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.754327e-01	5.407025e-02	7.024036e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.152403e-02	3.760103e-03	5.107199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.1279129874137014,0.0147436808776827,0.017295987940348617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.453757e+00	7.603128e-01	7.004584e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.261922e+00	2.259171e+00	2.005749e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.594813e+00	1.424642e+00	1.170508e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.678165e+00	3.594352e-01	4.820008e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.313949e+00	2.067816e-01	3.829152e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.059370e+00	3.682685e-01	4.564262e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.049724e+00	3.855120e-01	4.564471e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.231986e+00	3.337115e-01	3.949695e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.633109e+00	2.760541e-01	3.338965e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.207553e+00	2.170711e-01	2.081262e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.276364e-01	1.576865e-01	1.770542e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.521383e-01	1.110276e-01	1.232670e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.408744e-01	7.399636e-02	8.247419e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.682917e-01	4.061728e-02	6.054691e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.166718e-02	3.305602e-03	4.688225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06537216933549411,0.009740338596403851,0.014981040921117142
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.459148e+00	3.239801e+00	3.221542e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.364890e+01	6.042769e+00	4.540796e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.577714e+01	4.098982e+00	2.199557e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.296951e+01	8.891546e-01	8.915770e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.284462e+00	5.328991e-01	9.895703e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.053038e+00	6.728112e-01	1.343592e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.948236e+00	5.899946e-01	8.657073e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.547479e+00	4.461110e-01	5.900645e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.630835e+00	3.179664e-01	4.323223e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.034666e+00	2.183784e-01	2.722881e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.125899e-01	1.463910e-01	2.064194e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.239674e-02	6.561630e-03	1.241560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.21431849102073983,0.03003920870308069,0.019547564039105236
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.908308e+00	4.139633e-01	8.606789e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.311551e+00	3.094983e-01	4.732168e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.779066e+00	4.750959e-01	1.521320e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.949752e+00	4.537250e-01	2.081080e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.131333e+00	2.908776e-01	2.153433e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.037265e-01	1.706598e-01	1.431299e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.769435e-01	9.135207e-02	8.540591e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.991633e-02	3.737282e-02	4.729640e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.040662e-03	1.869036e-03	2.477695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10528262589483721,0.01697064069751056,0.012549244352362807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.333751e+01	1.586866e+00	3.756385e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.869998e+00	3.382493e-01	5.026956e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.074907e+00	2.722217e-01	3.295257e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.429905e+00	4.040098e-01	9.738819e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.615587e+00	3.063705e-01	1.169053e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.649177e-01	1.744225e-01	1.291748e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.656084e-01	1.003610e-01	8.571942e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.333802e-01	5.639062e-02	6.109180e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.710581e-02	5.846359e-03	9.354419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04664127977563613,0.009226284000407634,0.01068930530238299
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.738782e+02	1.182365e+01	2.640580e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.683363e+01	1.057748e+00	1.795844e-03
1.750000e-02	7.500000e-03	7.500000e-03	6.184438e+00	4.436203e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.007618e+00	2.297526e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.995232e+00	2.922642e-01	1.107607e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.215842e+00	2.463737e-01	1.742883e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.343797e-01	1.488279e-01	1.617031e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.387021e-02	7.858781e-03	1.490905e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.2116168799195383,0.028349056350081087,0.019239599294654686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.336434e+00	4.059920e-01	8.540620e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.052213e+00	6.666195e-01	1.188718e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.613502e+00	4.638949e-01	7.151470e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.513372e+00	1.411799e-01	1.252664e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.124508e+00	2.746304e-01	8.873288e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.708838e+00	4.094500e-01	1.571659e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.324117e+00	4.324302e-01	1.729698e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.848379e+00	3.726654e-01	2.096309e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.392771e+00	3.076717e-01	1.783088e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.967899e-01	2.376505e-01	1.711368e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.481983e-01	1.662867e-01	1.469130e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.696604e-01	1.041705e-01	1.000997e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.766547e-01	5.398160e-02	6.329682e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.143755e-02	3.732099e-03	4.957625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10669917224742467,0.015408430017830918,0.012141820487158603
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.333343e+01	1.725673e+00	3.503935e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.221846e+01	1.087481e+00	2.215570e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.020847e+00	4.503233e-01	5.352300e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.152373e+00	1.859259e-01	1.670236e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.646873e+00	2.308764e-01	7.579111e-04
8.250000e-02	1.250000e-02	1.250000e-02	2.842341e+00	2.252930e-01	5.880904e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.447352e+00	2.950049e-01	9.692317e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.027118e+00	2.931320e-01	1.199759e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.487159e+00	2.447331e-01	1.300100e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.448422e-01	1.693443e-01	1.349586e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.700224e-01	1.116982e-01	9.359676e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.931376e-01	6.404739e-02	7.454275e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.332173e-02	5.934137e-03	7.963023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04934190959664002,0.008912573651660413,0.010767234209086748
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.667260e+02	1.148310e+01	2.077836e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.663370e+01	9.090014e-01	6.041723e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.591139e+01	7.616982e-01	3.580926e-05
1.000000e-02	2.500000e-03	2.500000e-03	1.037131e+01	7.777459e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.527543e+00	3.545603e-01	4.931733e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.300148e+00	1.775021e-01	3.270031e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.041451e+00	1.842019e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.356120e+00	1.783536e-01	1.769040e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.997561e+00	2.804969e-01	1.517795e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.394660e+00	2.568931e-01	2.090048e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.020558e-01	1.724498e-01	2.162281e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.350339e-02	9.030369e-03	1.482395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.2098262654625086,0.020646398648787007,0.019337591490957595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.286514e+00	3.846618e-01	3.613527e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.500254e+00	1.261479e-01	5.014471e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.144626e+00	4.115644e-01	2.903382e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.323938e+00	3.270835e-01	2.784704e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.062939e-01	2.156244e-01	1.697956e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.217830e-01	1.257510e-01	1.112099e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.706641e-01	6.271717e-02	6.339248e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.268941e-03	4.293942e-03	5.143223e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11518178037000315,0.011491742114795742,0.011298738750608273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.810832e+00	5.505069e-01	5.364951e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.814498e+00	1.942089e-01	3.353475e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.503346e+00	2.723241e-01	2.108127e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.169866e-01	1.629647e-01	1.260941e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.545935e-01	9.627006e-02	8.631700e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.320351e-01	5.476072e-02	5.125446e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.449142e-02	2.692766e-02	2.789815e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.865940e-03	1.683206e-03	3.547833e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06619005042295478,0.009119316089232762,0.011373770589721777
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.296630e+01	1.419389e+00	1.108144e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.239118e+00	4.037293e-01	7.730889e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.803245e+00	3.456975e-01	3.237161e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.304136e-01	1.827145e-01	1.622989e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.553823e-02	1.065013e-02	1.476223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2216005746658209,0.023893220941763688,0.019581298402831432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.506471e-01	1.290037e-01	2.114558e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.398875e+00	8.257725e-01	1.133003e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.344505e+00	6.837065e-01	7.449034e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.228104e+00	1.098973e-01	1.328924e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.403944e+00	3.811979e-01	2.368262e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.647380e+00	4.346374e-01	3.358053e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.995154e+00	3.893772e-01	3.180861e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.529627e+00	3.323082e-01	2.757412e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.119502e+00	2.637403e-01	2.214968e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.023212e-01	1.995016e-01	1.740896e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.235942e-01	1.411547e-01	1.345493e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.186601e-01	9.663614e-02	6.613277e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.473925e-01	4.735846e-02	4.441117e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.041237e-03	2.806225e-03	4.197565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11830477267278079,0.014251519087891185,0.01385646507246334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.462998e+00	1.096959e+00	1.035841e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.126116e+00	2.099569e+00	2.154225e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.073491e+00	8.073276e-01	8.770550e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.453386e+00	1.541500e-01	5.586305e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.896292e+00	3.369262e-01	4.826251e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.589297e+00	3.876901e-01	4.139172e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.679357e+00	3.640777e-01	4.149856e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.008855e+00	3.070518e-01	3.052671e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.475838e+00	2.504337e-01	2.221426e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.085576e+00	1.963798e-01	1.348128e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.340261e-01	1.420102e-01	1.430853e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.070891e-01	1.028844e-01	9.737578e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.229744e-01	8.121526e-02	5.020067e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.523754e-01	3.780163e-02	4.428277e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.349740e-03	2.809492e-03	4.258027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05987807313426874,0.00926193473802854,0.011796014367284738
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.855104e+00	4.230905e+00	4.144751e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.772567e+01	6.679255e+00	5.028124e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.770154e+01	3.001593e+00	1.719340e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.262824e+01	3.394994e-01	1.430047e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.405839e+00	6.807983e-01	1.535033e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.305827e+00	6.741475e-01	1.057084e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.517954e+00	5.503487e-01	6.597832e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.283350e+00	3.988425e-01	4.210207e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.465573e+00	2.852486e-01	2.814558e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.335320e-01	1.981637e-01	2.058383e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.806481e-01	1.553536e-01	1.177440e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.947134e-02	6.002840e-03	9.800132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.20049159115385187,0.02909867749972156,0.017169501971455337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.416971e+00	4.311619e-01	9.646297e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.191586e+00	1.996555e-01	2.833423e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.715373e+00	5.112510e-01	1.619901e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.757078e+00	4.047158e-01	2.285982e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.992262e-01	2.578298e-01	1.735531e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.369110e-01	1.523244e-01	1.028065e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.330815e-01	7.891303e-02	7.501440e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.051424e-02	3.086737e-02	3.272012e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.881307e-03	1.393883e-03	1.997816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09900527134393106,0.016190465882715,0.010325003338791189
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.595816e+01	1.519420e+00	3.971790e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.941531e+00	2.635312e-01	2.353841e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.008853e+00	2.603401e-01	3.550218e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.363642e+00	3.777549e-01	1.156353e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.522827e+00	2.872817e-01	1.206151e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.974476e-01	1.591436e-01	8.706818e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.334624e-01	9.452733e-02	7.266351e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.104772e-01	5.072055e-02	4.974034e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.534462e-02	5.314334e-03	7.087450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04400231937499037,0.00860085825030655,0.0082543853975484
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.824902e+02	9.560364e+00	2.467512e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.599052e+01	9.877631e-01	8.700031e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.173111e+00	3.999388e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	2.951511e+00	2.044183e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.923228e+00	2.821128e-01	1.027817e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.140859e+00	2.282386e-01	1.703367e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.776159e-01	1.329376e-01	1.289492e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.196085e-02	7.374101e-03	1.073429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19921434138974703,0.027532213987972037,0.016914005570183577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.703985e+00	4.383540e-01	1.008071e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.587778e+00	6.442396e-01	1.224738e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.821870e+00	3.581557e-01	5.277932e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.414728e+00	7.594346e-02	7.590197e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.060905e+00	3.718082e-01	1.044054e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.614377e+00	4.329238e-01	1.930277e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.174866e+00	4.000143e-01	2.082015e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.706360e+00	3.503710e-01	2.175702e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.264017e+00	2.915843e-01	1.533405e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.796185e-01	2.139593e-01	1.548442e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.709474e-01	1.506546e-01	1.225632e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.370187e-01	1.067293e-01	6.650638e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.469671e-01	4.642459e-02	4.461187e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.069871e-03	2.796350e-03	4.237951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09983593363543765,0.014630162584570103,0.009802810132334888
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.689543e+01	1.574692e+00	4.308843e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.233348e+01	9.042762e-01	1.636137e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.173028e+00	3.402710e-01	2.417444e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.643067e+00	1.023522e-01	2.125399e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.482003e+00	2.141692e-01	1.006332e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.781798e+00	2.521865e-01	6.568925e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.366285e+00	2.838546e-01	1.334953e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.958101e+00	2.996832e-01	9.209319e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.398751e+00	2.412589e-01	9.560284e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.658573e-01	1.562816e-01	1.130779e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.174042e-01	1.030265e-01	8.677994e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.801571e-01	6.733914e-02	4.708777e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.967285e-02	5.219178e-03	7.066671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.046218863104527275,0.008407218011615522,0.00806266545378194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.779690e+02	9.424907e+00	2.084595e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.484403e+01	1.166491e+00	2.153366e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.492052e+01	3.806547e-01	1.651755e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.652591e+00	3.006623e-01	3.350655e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.460295e+00	3.821208e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.275257e+00	2.421729e-01	4.098459e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.967837e+00	2.121555e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.274970e+00	1.635800e-01	1.133110e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.897373e+00	2.752929e-01	1.554909e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.303606e+00	2.397098e-01	1.576820e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.402770e-01	1.599962e-01	1.674240e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.061241e-02	8.540729e-03	1.070786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19718761981978775,0.019864560946793036,0.017406646129827646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.623014e+00	3.633172e-01	3.832171e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.222555e+00	7.227859e-02	3.579136e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.940713e+00	4.001040e-01	2.620277e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.172594e+00	2.908102e-01	2.472931e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.295265e-01	1.973806e-01	1.368306e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.677515e-01	1.114973e-01	8.698513e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.441493e-01	5.508310e-02	6.258451e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.750685e-03	3.720809e-03	4.566447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11019129256683252,0.010824966254404017,0.009742401416463209
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.098582e+00	4.487881e-01	5.223472e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.611431e+00	2.325989e-01	2.190330e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.364360e+00	2.454535e-01	1.972593e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.672526e-01	1.517212e-01	1.014291e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.254377e-01	8.978357e-02	7.525824e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.059899e-01	4.880471e-02	5.584952e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.438853e-02	2.513631e-02	2.714196e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.674961e-03	1.809057e-03	2.826432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06259846425077405,0.008449453468770893,0.010238194514526525
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.356427e+01	1.059391e+00	1.061683e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.833820e+00	4.289491e-01	4.486961e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.684980e+00	3.191835e-01	2.577251e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.611835e-01	1.638362e-01	1.426030e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.203741e-02	9.766284e-03	1.473588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20944463696637197,0.0233676381580801,0.01826909923818615
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.843617e-01	1.737516e-01	2.780663e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.137005e+00	9.137173e-01	1.266663e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.568015e+00	4.589354e-01	5.995558e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.066992e+00	1.793736e-01	8.358335e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.201629e+00	4.303008e-01	2.362126e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.401890e+00	4.253039e-01	2.880444e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.840167e+00	3.781109e-01	2.427069e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.346956e+00	3.001833e-01	4.182841e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.001011e+00	2.372307e-01	1.942141e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.317149e-01	1.865248e-01	1.378725e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.588234e-01	1.253881e-01	1.060936e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.656289e-01	7.942411e-02	7.319354e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.234278e-01	4.064121e-02	4.248526e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.019009e-03	2.693565e-03	4.274201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.11070292358355507,0.013739666079146923,0.012713422687944509
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.671515e+00	1.489836e+00	1.385199e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.427093e+00	1.802864e+00	2.096482e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.982556e+00	2.965577e-01	9.665405e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.131016e+00	1.934251e-01	6.104175e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.466217e+00	3.848329e-01	4.056546e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.366053e+00	3.969517e-01	2.886752e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.550872e+00	3.819190e-01	1.913199e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.811119e+00	2.894379e-01	2.639301e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.335466e+00	2.301758e-01	2.138486e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.008234e+00	1.832194e-01	2.541309e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.851881e-01	1.327312e-01	1.253338e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.648203e-01	9.411296e-02	8.075806e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.866671e-01	6.343638e-02	5.698370e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.360194e-01	3.436285e-02	4.252852e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.204797e-03	2.526621e-03	4.200938e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05567567949136935,0.008799136904337264,0.010320297575795855
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.123862e+01	5.881822e+00	5.240605e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.100457e+01	6.327482e+00	5.238331e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.830642e+01	1.472014e+00	1.667402e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.224964e+01	6.043592e-01	1.584889e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.743177e+00	7.379814e-01	1.286602e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.893535e+00	6.655970e-01	6.936006e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.164245e+00	5.119546e-01	4.701903e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.056908e+00	3.678744e-01	3.147907e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.353241e+00	2.738045e-01	2.602536e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.421840e-01	1.792747e-01	3.919697e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.168311e-01	1.261563e-01	1.120009e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.815211e-02	5.609862e-03	8.337565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18973421967947823,0.027144706994444073,0.01651673144338678
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.809686e+00	4.687579e-01	9.826830e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.116840e+00	2.550489e-01	1.667160e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.655354e+00	4.974072e-01	1.965875e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.589367e+00	3.655952e-01	2.351162e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.247812e-01	2.474610e-01	1.396918e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.622480e-01	1.334028e-01	1.085511e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.022739e-01	7.075321e-02	6.598267e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.905606e-02	2.696550e-02	3.015792e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.364095e-03	1.226966e-03	1.517023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09392707923356125,0.015062594141367833,0.010013469898784003
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.764410e+01	1.595843e+00	3.732532e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.495628e+00	2.752628e-01	8.168947e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.938055e+00	1.996061e-01	5.020520e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.355889e+00	3.941754e-01	1.463974e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.422945e+00	2.600101e-01	1.408836e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.492686e-01	1.480776e-01	9.076985e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.987663e-01	8.473132e-02	6.940167e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.931353e-01	4.682194e-02	4.663214e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.381561e-02	5.307337e-03	6.333678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.04141316454519773,0.007983945448345513,0.00781577626586643
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.884568e+02	9.918470e+00	2.151851e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.603932e+01	1.105036e+00	1.146936e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.090378e+00	2.816962e-01	4.612206e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.872868e+00	1.445637e-01	3.458433e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.862131e+00	2.666170e-01	1.261382e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.078320e+00	2.123362e-01	1.428041e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.370857e-01	1.241358e-01	1.293412e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.947966e-02	6.984379e-03	1.003061e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18939592614551676,0.02653798226689061,0.01642296898827686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.109271e+00	4.962203e-01	1.090533e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.866333e+00	5.599919e-01	1.187421e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.791646e+00	3.046004e-01	3.685036e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.342234e+00	1.893532e-01	1.047758e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.048717e+00	4.866670e-01	1.200543e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.589617e+00	5.181758e-01	1.510229e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.061676e+00	3.802580e-01	2.224041e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.585646e+00	3.303660e-01	1.845229e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.144162e+00	2.604196e-01	3.666586e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.237064e-01	2.141474e-01	1.280075e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.068067e-01	1.352332e-01	1.100276e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.808619e-01	8.242214e-02	7.686495e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.270215e-01	4.273514e-02	3.914832e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.199607e-03	2.728759e-03	4.294437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09447311204401765,0.013953301343913052,0.009827160300302576
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.001626e+01	1.845300e+00	4.508626e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.145505e+01	5.551373e-01	1.421343e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.647026e+00	2.482587e-01	3.578820e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.387906e+00	1.101883e-01	1.351187e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.434756e+00	2.990916e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.772299e+00	3.025203e-01	5.124892e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.367346e+00	3.783190e-01	8.437526e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.860350e+00	2.815841e-01	1.042273e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.309187e+00	2.350593e-01	1.279951e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.162290e-01	1.484109e-01	2.385906e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.809465e-01	9.628924e-02	7.966409e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.448400e-01	5.460536e-02	5.652144e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.843206e-02	5.039014e-03	5.528657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04300700311071816,0.007783553144736222,0.008138176308700285
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.856082e+02	8.577200e+00	1.927433e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.405412e+01	1.460487e+00	3.361720e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.490967e+01	8.529406e-01	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.582422e+00	5.626656e-01	1.480720e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.449990e+00	4.219058e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.131878e+00	2.663514e-01	1.990810e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.850336e+00	1.286330e-01	5.368003e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.260700e+00	2.316692e-01	8.555104e-03
9.625000e-02	1.875000e-02	1.875000e-02	1.783643e+00	3.168446e-01	1.552713e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.253201e+00	2.315732e-01	2.967303e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.821029e-01	1.468103e-01	1.732801e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.683372e-02	7.664245e-03	1.105925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1840308005291756,0.0184971436930437,0.01455110455469455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.974149e+00	3.137014e-01	3.907814e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.918756e+00	2.556033e-02	1.838608e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.739282e+00	3.739282e-01	1.952760e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.038110e+00	2.550485e-01	1.842815e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.345605e-01	1.684878e-01	1.204583e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.086121e-01	9.400436e-02	8.609394e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.193793e-01	4.884510e-02	4.545295e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.046999e-03	3.001172e-03	3.942087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.1053137793032533,0.009983009187761308,0.008153657018043617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.387077e+00	3.494155e-01	4.948201e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.378113e+00	2.485655e-01	1.501416e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.261341e+00	2.238660e-01	1.275798e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.125350e-01	1.386358e-01	9.371427e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.811605e-01	7.892013e-02	7.146322e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.908275e-01	4.454901e-02	4.627846e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.482505e-02	2.225584e-02	2.706492e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.456481e-03	1.869986e-03	2.544148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05946991101564923,0.00778776513281728,0.008295595217538365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.409995e+01	8.344531e-01	9.963417e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.490568e+00	4.291677e-01	3.342719e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.544815e+00	2.855132e-01	1.931526e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.196815e-01	1.535569e-01	1.320847e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.906720e-02	8.941476e-03	1.194713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.19503252475909902,0.022440132331294188,0.015984510980491695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.839479e-01	2.640038e-01	4.172738e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.030055e+00	8.456404e-01	1.282672e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.631852e+00	2.268836e-01	3.489835e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.756782e+00	3.033643e-01	1.637546e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.873784e+00	4.207085e-01	2.803038e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.150942e+00	3.988193e-01	2.146010e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.631836e+00	3.376475e-01	1.874047e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.248765e+00	2.871609e-01	1.841897e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.056058e-01	2.265576e-01	1.473027e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.241991e-01	1.606142e-01	1.333969e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.963179e-01	1.093523e-01	8.943462e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.117688e-01	6.433426e-02	7.746553e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.663176e-02	3.419852e-02	4.193291e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.163715e-03	2.067730e-03	3.066391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10257543579147137,0.013072187204904606,0.010666587764872767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.732945e+00	1.778129e+00	1.889257e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.947338e+00	8.543104e-01	1.774086e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.704315e+00	2.309474e-01	5.102756e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.649626e+00	2.958001e-01	5.005605e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.202140e+00	4.083562e-01	2.892800e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.082651e+00	3.843902e-01	2.762681e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.241036e+00	3.191235e-01	2.519276e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.686386e+00	2.691111e-01	1.645932e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.243431e+00	2.150860e-01	1.275388e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.277563e-01	1.788875e-01	1.169183e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.417641e-01	1.270795e-01	7.899427e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.205900e-01	8.451143e-02	7.234553e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.399648e-01	5.312017e-02	5.875254e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.205039e-01	3.184733e-02	4.136329e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.195582e-03	2.348201e-03	3.520373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.050722837522957004,0.008138404894893828,0.008922429648149495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.663980e+01	7.304419e+00	6.897177e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.500217e+01	5.085306e+00	4.821359e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.794130e+01	5.992638e-01	2.014268e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.128769e+01	7.348649e-01	1.357531e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.954110e+00	7.789758e-01	1.024655e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.408649e+00	6.173585e-01	5.683735e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.896219e+00	4.660842e-01	3.254144e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.925551e+00	3.423941e-01	2.109327e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.239382e+00	2.401732e-01	2.075058e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.890164e-01	1.637331e-01	1.390742e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.726554e-01	1.209458e-01	1.253065e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.451088e-02	4.792068e-03	8.099296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.1785265998735343,0.025927263065623762,0.014451102076653038
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.254500e+00	4.621327e-01	1.006158e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.029674e+00	9.103958e-02	2.642765e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.497333e+00	4.795643e-01	1.837713e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.481333e+00	3.429535e-01	1.859512e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.094901e-01	2.060048e-01	1.415651e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.188157e-01	1.236924e-01	8.201078e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.661045e-01	6.303176e-02	5.112227e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.634423e-02	2.171576e-02	2.858941e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.074824e-03	1.246549e-03	1.270482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08903865859286245,0.014176434049763417,0.008958249438747484
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.919299e+01	1.465443e+00	3.701914e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.144492e+00	2.023097e-01	5.537553e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.881878e+00	1.942875e-01	3.217514e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.293132e+00	3.852800e-01	1.207310e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.338506e+00	2.435995e-01	1.089995e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.123315e-01	1.453457e-01	7.666211e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.681632e-01	7.703116e-02	6.118053e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.719464e-01	4.147252e-02	4.508066e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.219267e-02	4.779422e-03	6.161149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.038821927085735036,0.007386794886092889,0.007211710040219074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.944073e+02	8.224228e+00	2.154654e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.587193e+01	1.010370e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.020360e+00	2.814053e-01	4.284208e-03
4.250000e-02	1.750000e-02	1.750000e-02	2.832619e+00	1.338833e-01	8.423637e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.802254e+00	2.679877e-01	9.983813e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.010388e+00	1.956891e-01	1.222761e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.073590e-01	1.144862e-01	1.125182e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.672436e-02	6.092952e-03	9.702434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17788584582914688,0.025733155248787554,0.014330089454400147
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.737898e+00	5.402376e-01	1.280862e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.083949e+00	5.229572e-01	9.887687e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.631032e+00	9.966943e-02	1.695463e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.330666e+00	3.182818e-01	6.915076e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.907956e+00	3.750243e-01	1.574786e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.387443e+00	3.932068e-01	2.028496e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.958827e+00	3.865329e-01	1.558594e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.509245e+00	3.377028e-01	1.506894e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.059297e+00	2.591322e-01	1.403257e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.293434e-01	1.867476e-01	1.171393e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.537183e-01	1.221102e-01	9.614419e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.333951e-01	7.003823e-02	7.518871e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.851091e-02	3.436358e-02	4.115810e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.389934e-03	2.198637e-03	3.003946e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08868469507658332,0.012983502375305725,0.008216880475550581
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.367492e+01	1.835550e+00	4.836269e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.941229e+00	3.876679e-01	9.419231e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.119124e+00	2.498215e-01	1.543609e-03
4.250000e-02	7.500000e-03	7.500000e-03	4.433217e+00	3.188386e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.243411e+00	1.802162e-01	4.012874e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.624942e+00	1.753129e-01	1.018906e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.335062e+00	3.454649e-01	8.303894e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.791920e+00	2.617030e-01	1.217906e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.232998e+00	2.110610e-01	1.088390e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.844158e-01	1.571946e-01	7.255528e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.464998e-01	9.212165e-02	6.737285e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.145813e-01	4.870191e-02	6.064042e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.513757e-02	4.333678e-03	5.544497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.040140600472607625,0.0071517360153502685,0.007175722596673102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.930933e+02	7.218266e+00	1.988999e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.328002e+01	1.212742e+00	0.000000e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.467718e+01	1.030700e+00	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	9.437413e+00	3.300483e-01	1.392848e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.398121e+00	4.777502e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.042249e+00	2.154137e-01	3.439124e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.741873e+00	1.075744e-01	9.076959e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.152754e+00	1.820435e-01	1.509567e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.789145e+00	3.247534e-01	1.182122e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.144124e+00	2.093985e-01	1.611548e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.466456e-01	1.410551e-01	1.363954e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.351674e-02	6.859064e-03	1.042796e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.35433831929158854,0.023853595624826918,0.022212648143539293
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.346168e-01	7.676596e-02	9.145621e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.724293e+00	4.053647e-01	4.695379e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.199421e+00	4.070528e-01	4.231669e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.521447e+00	6.036585e-02	8.055317e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.804645e+00	3.637322e-01	3.314078e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.661819e+00	4.131537e-01	3.753682e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.583056e-01	2.518867e-01	2.277050e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.168670e-02	2.012950e-02	2.214012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.1981205215626441,0.015353791373184267,0.015163813484897926
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.417502e+00	3.185750e-01	2.692518e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.570623e+00	4.397208e-01	5.875656e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.076379e+00	5.343283e-02	2.103609e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.322375e+00	3.028112e-01	2.907917e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.079219e+00	2.526013e-01	2.089223e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.703352e-01	1.434159e-01	1.174076e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.668786e-01	6.207793e-02	5.687437e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.321886e-03	3.834737e-03	4.625364e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.0965378161156826,0.01268528904234116,0.014510653142416952
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.428557e+00	1.336810e+00	9.387354e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.207658e+00	2.145190e-01	7.654857e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.871885e+00	4.578004e-01	5.570919e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.429878e+00	3.665088e-01	3.444231e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.944579e-02	1.782094e-02	1.841356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.32588763421214967,0.022939874787593795,0.019472593942494953
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.761266e-01	6.597945e-02	9.782663e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.993920e-01	1.131786e-01	1.934753e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.093780e-01	2.329644e-01	3.282490e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.599416e+00	3.573190e-01	4.192528e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.332306e+00	3.693351e-01	4.068598e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.962630e+00	2.959587e-01	2.721133e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.262851e+00	1.627017e-01	7.263901e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.193957e+00	1.354315e-01	6.064563e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.817105e+00	2.567971e-01	2.537313e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.297756e+00	3.459197e-01	2.898849e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.594347e+00	3.326193e-01	2.979153e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.873436e-01	2.574425e-01	2.357504e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.877266e-01	1.432882e-01	1.456893e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.280283e-02	1.061661e-02	1.125239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19351465932687614,0.014859089795965452,0.01426807536183261
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.293588e-01	1.759476e-01	1.921901e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.525926e-01	2.858813e-01	3.127919e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.752699e+00	4.755394e-01	4.580496e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.664270e+00	5.362532e-01	5.368525e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.618741e+00	5.187748e-01	5.358621e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.216795e+00	4.045289e-01	4.160281e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.350009e+00	1.992140e-01	2.559751e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.053551e+00	6.715178e-02	1.400726e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.430099e+00	1.601980e-01	1.390717e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.603722e+00	2.340461e-01	2.680762e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.863593e+00	2.622326e-01	2.272854e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.171149e+00	2.186646e-01	1.844674e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.442857e-01	1.441942e-01	1.362441e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.989545e-01	7.506343e-02	8.176691e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.203440e-02	6.073728e-03	7.172104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08978443812214516,0.010387278807720016,0.011368418093517421
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.321749e+00	1.260719e+00	1.201276e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.703792e+00	1.592637e+00	1.376736e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.939536e+00	1.652495e+00	1.465047e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.417869e+00	1.255837e+00	1.256118e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.865815e+00	7.091354e-01	7.680968e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.061188e+00	1.811509e-01	4.704899e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.333648e+00	2.816738e-01	4.270324e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.517290e+00	4.809255e-01	4.316801e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.891843e+00	4.529124e-01	4.248329e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.685109e+00	3.434055e-01	3.242659e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.772174e-01	2.105675e-01	2.313664e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.142348e-02	8.752892e-03	1.096135e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.32740113333514287,0.030784276700222324,0.020636143564762455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.970880e-01	6.560556e-02	2.307826e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.110447e+00	2.912587e-01	5.312414e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.480134e+00	3.634024e-01	4.988824e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.203586e+00	1.183576e-01	6.710254e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.716627e+00	4.188230e-01	1.934090e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.651701e+00	4.196894e-01	3.287038e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.317789e-01	2.750583e-01	2.146391e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.263064e-01	1.277206e-01	1.142269e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.729344e-02	7.123238e-03	8.600156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.17368111160965705,0.020211971197449025,0.013602768535235898
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.682755e-01	1.156684e-01	5.884246e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.567665e+00	5.612046e-01	8.309552e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.276292e+00	4.657082e-01	7.954393e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.269043e+00	2.325881e-01	3.022145e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.078940e+00	2.613736e-01	4.792681e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.695841e+00	3.141284e-01	1.925010e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.310764e-01	2.225317e-01	1.547558e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.787513e-01	1.276240e-01	9.462820e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.072837e-02	1.232934e-02	1.147651e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06427668038270058,0.01226759270160497,0.00937448629959263
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.407968e+01	3.119312e+00	6.987773e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.313099e+01	2.593822e+00	3.961991e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.407474e+01	9.195103e-01	1.850778e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.522370e+00	1.837668e-01	1.394669e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.998796e+00	4.006779e-01	1.881346e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.539352e+00	3.853168e-01	2.227043e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.307667e-01	2.456705e-01	1.921422e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.664027e-02	1.088120e-02	1.060876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.3007987318406475,0.0262709001582776,0.01822778453399787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.719633e-01	1.005423e-01	2.865454e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.296763e-01	1.515840e-01	3.074741e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.150087e+00	2.545035e-01	4.004477e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.568859e+00	2.882424e-01	4.358936e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.092940e+00	3.031434e-01	4.213514e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.592684e+00	2.752340e-01	3.009786e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.884084e+00	2.031199e-01	1.055229e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.899636e+00	1.185319e-01	9.916203e-04
3.450000e-01	2.500000e-02	2.500000e-02	2.575636e+00	2.530872e-01	1.628847e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.131909e+00	3.391456e-01	2.193332e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.520095e+00	3.284152e-01	2.381360e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.087440e-01	2.442223e-01	2.072816e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.457946e-01	1.337050e-01	1.238658e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.149545e-02	1.032054e-02	1.079184e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.17159477925999042,0.016912159402400373,0.012859576609485418
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.370356e+00	3.067993e-01	1.062755e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.986315e+00	3.996184e-01	5.518180e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.867375e+00	6.365589e-01	6.679713e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.439819e+00	5.329173e-01	6.629750e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.980463e+00	4.014435e-01	5.920668e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.126637e+00	3.842097e-01	4.088947e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.913079e+00	2.031207e-01	1.641682e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.404502e+00	6.603814e-02	1.566402e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.644951e+00	2.031613e-01	1.182235e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.805722e+00	2.405750e-01	1.667409e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.064412e+00	2.021252e-01	1.493389e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.089973e-01	1.173127e-01	1.064217e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.042200e-02	1.067952e-02	1.126046e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07029785413832544,0.010626172491981362,0.009779904416994903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.686141e+01	3.984309e+00	7.705359e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.470184e+01	4.096105e+00	3.680029e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.091204e+01	2.028217e+00	2.622258e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.682439e+01	1.246340e+00	1.661511e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.253467e+01	8.588353e-01	9.073102e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.746597e+00	3.961833e-01	3.131679e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.068732e+00	1.769581e-01	1.313347e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.262273e+00	2.262050e-01	1.335528e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.926171e+00	3.284584e-01	2.287536e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.939041e+00	3.278657e-01	2.171795e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.048722e+00	2.288177e-01	2.203030e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.241483e-02	1.106475e-02	1.270259e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.33490575763547836,0.02396167149795847,0.022417834602203035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.178706e-01	9.293460e-02	9.973499e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.252211e+00	4.735486e-01	5.474887e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.542398e+00	3.319185e-01	3.655447e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.327836e+00	1.630668e-01	1.089812e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.341455e+00	4.185211e-01	3.491229e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.304808e+00	3.633198e-01	3.321966e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.196360e-01	2.074957e-01	2.027266e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.764413e-02	1.840670e-02	2.071945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18128278626101188,0.015442237721215418,0.01553066364511238
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.021413e+00	4.079355e-01	3.369019e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.097933e+00	3.243620e-01	5.488993e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.506146e+00	1.523721e-01	2.224107e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.805553e+00	3.118004e-01	2.657545e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.743068e-01	2.115856e-01	1.790409e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.200699e-01	1.169519e-01	1.068722e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.638294e-01	5.417408e-02	5.741647e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.030334e-02	3.784613e-03	4.886507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09068207540567458,0.012220383931772882,0.013789731133630245
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.056505e+00	1.459416e+00	1.050931e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.426168e+00	1.478047e-01	8.262830e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.166396e+00	4.623921e-01	4.991785e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.255264e+00	3.081287e-01	2.809390e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.170407e-02	1.570095e-02	1.735603e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.31421799487015734,0.024140865641515685,0.020627637843956326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.388592e-01	5.631473e-02	9.833401e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.314951e-01	1.381888e-01	2.406432e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.065019e+00	2.785671e-01	4.103404e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.904016e+00	4.135453e-01	5.036590e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.739656e+00	4.172432e-01	4.323789e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.256695e+00	2.683732e-01	2.249685e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.363609e+00	8.957641e-02	1.994388e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.096867e+00	2.145899e-01	1.220244e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.626066e+00	3.414046e-01	2.406772e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.011428e+00	3.727901e-01	2.976560e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.347542e+00	3.200809e-01	2.962596e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.312873e-01	2.262474e-01	2.324895e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.325840e-01	1.285219e-01	1.413784e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.137170e-02	1.020600e-02	1.223606e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.1807940534533017,0.01563337412818866,0.015182479173325603
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.992411e-01	1.886111e-01	2.108382e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.221897e+00	3.906664e-01	4.349210e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.316205e+00	5.798562e-01	6.305152e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.519312e+00	6.494486e-01	7.082841e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.436749e+00	5.544975e-01	6.090134e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.780140e+00	3.488157e-01	3.812420e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.529272e+00	1.369496e-01	1.693626e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.860381e+00	1.150422e-01	1.423120e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.025010e+00	2.566277e-01	2.236775e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.248752e+00	2.990481e-01	2.403980e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.528649e+00	2.594412e-01	2.298011e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.707847e-01	1.967175e-01	1.800680e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.680567e-01	1.288997e-01	1.240169e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.741846e-01	6.874813e-02	8.120738e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.158409e-02	5.961451e-03	7.743654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08465851163772431,0.010402913138915781,0.011616862812063575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.472418e+00	1.491896e+00	1.442676e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.757647e+00	1.779167e+00	1.756611e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.450327e+00	1.851677e+00	1.835966e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.986548e+00	1.352757e+00	1.367399e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.635279e+00	5.818233e-01	6.686321e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.888405e+00	1.438285e-01	4.063893e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.804409e+00	4.578542e-01	4.091209e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.921406e+00	5.033295e-01	4.675634e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.479676e+00	4.264090e-01	4.095389e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.487588e+00	3.069444e-01	2.966636e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.056596e-01	1.904659e-01	2.207800e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.141981e-02	8.418722e-03	1.121345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.3087112383288315,0.032064831524032555,0.021980621589837324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.808130e-01	9.532319e-02	2.772936e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.492264e+00	3.691714e-01	6.510648e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.891281e+00	3.618145e-01	4.522952e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.141713e+00	2.624792e-01	1.413917e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.317815e+00	4.461259e-01	2.671078e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.360520e+00	3.826831e-01	2.881803e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.926666e-01	2.281153e-01	1.981016e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.937876e-01	1.088707e-01	1.090626e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.827635e-02	7.388347e-03	8.392521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15800148091962105,0.020236686267817855,0.013838592772539904
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.303370e+00	2.039749e-01	7.304466e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.970066e+00	7.168081e-01	1.110473e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.167167e+00	4.563249e-01	9.330801e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.009364e+00	1.223758e-01	6.645083e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.535720e+00	3.387125e-01	1.053174e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.374816e+00	2.929989e-01	1.704520e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.135795e-01	1.844050e-01	1.368232e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.582878e-01	1.073852e-01	8.691014e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.164879e-02	1.090512e-02	1.180257e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.06054787785529822,0.011847790977549344,0.009493899345409909
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.010114e+01	5.979931e+00	1.000755e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.928065e+01	2.426250e+00	4.973999e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.353308e+01	6.886153e-01	1.074085e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.266402e+00	2.387927e-01	7.551757e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.523293e+00	4.275823e-01	1.632215e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.399321e+00	3.321769e-01	2.044277e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.212159e-01	2.077585e-01	1.682231e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.043991e-02	9.956608e-03	1.138409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.28776332139493266,0.027904530194378163,0.02000591423276682
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.869649e-01	1.189518e-01	3.344976e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.964335e-01	2.114424e-01	4.000015e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.363648e+00	2.889239e-01	5.058632e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.875271e+00	3.326231e-01	5.278790e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.439652e+00	3.424546e-01	4.403932e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.843927e+00	2.650680e-01	2.475356e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.974942e+00	1.226275e-01	1.543845e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.820543e+00	2.077049e-01	3.741300e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.407200e+00	3.293086e-01	1.491874e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.869501e+00	3.649460e-01	2.486766e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.302133e+00	3.149553e-01	2.422718e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.816960e-01	2.175522e-01	1.996246e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.034008e-01	1.220570e-01	1.275890e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.071185e-02	1.006700e-02	1.161730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15810263941859573,0.017341234220674295,0.01333234096374969
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.601315e+00	3.692497e-01	1.133410e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.909334e+00	5.779432e-01	7.910452e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.918044e+00	6.774410e-01	8.767361e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.536137e+00	5.152963e-01	8.089519e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.750065e+00	4.114739e-01	6.287250e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.514955e+00	3.181760e-01	3.380369e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.876817e+00	1.596631e-01	6.160700e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.119975e+00	1.432716e-01	1.884969e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.308955e+00	2.536017e-01	1.154039e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.528574e+00	2.484965e-01	1.586849e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.018392e-01	1.824566e-01	1.447211e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.600897e-01	1.058467e-01	9.856808e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.896028e-02	1.027846e-02	1.199586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06536463619269409,0.010489493446436557,0.009987831774595113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.051788e+01	6.294719e+00	9.778751e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.188218e+01	3.061152e+00	4.406211e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.465712e+01	1.916470e+00	2.718892e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.811843e+01	1.151383e+00	1.599430e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.234333e+01	6.140237e-01	6.919602e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.127033e+00	2.952038e-01	1.528174e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.233297e+00	1.965869e-01	1.545257e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.551838e+00	3.010282e-01	1.519570e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.605792e+00	3.471857e-01	1.550794e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.735407e+00	3.020582e-01	2.264828e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.826030e-01	2.111683e-01	1.900098e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.228239e-02	1.065565e-02	1.353665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.3066597707213642,0.0233237964483618,0.020520416298362765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.967012e-01	1.209715e-01	1.318917e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.076810e+00	5.014590e-01	6.321797e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.697135e+00	1.961985e-01	2.847590e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.865038e+00	3.372128e-01	2.243828e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.788714e+00	4.254947e-01	3.324653e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.550841e-01	2.889822e-01	2.538042e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.526384e-01	1.543546e-01	1.372359e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.649681e-02	1.385087e-02	1.620611e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15870879391229903,0.014935458224207304,0.013829744689077939
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.063725e+00	4.787488e-01	4.373732e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.086586e+00	1.838801e-01	5.669311e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.729323e+00	2.878925e-01	2.251185e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.343085e+00	2.839434e-01	2.011926e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.710562e-01	1.674101e-01	1.361935e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.447601e-01	9.377602e-02	7.629130e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.404442e-01	4.279927e-02	4.975260e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.836450e-03	3.426505e-03	4.350600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07953755153555445,0.010895797564046211,0.011209017077705594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.016185e+01	1.291898e+00	1.142949e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.337291e+00	1.530296e-01	6.132437e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.469615e+00	4.515700e-01	3.533699e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.864983e-01	2.508639e-01	2.180973e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.525986e-02	1.295945e-02	1.406121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.29424843341279894,0.025007049814207205,0.018850873201014695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.264963e-01	5.207344e-02	1.118604e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.359589e-01	1.596881e-01	3.253306e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.428953e+00	3.657802e-01	5.526338e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.475670e+00	4.438243e-01	5.939404e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.329493e+00	3.982640e-01	4.029316e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.560479e+00	1.555495e-01	1.558955e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.348068e+00	1.789089e-01	4.698400e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.838348e+00	3.510682e-01	2.196648e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.255533e+00	4.109431e-01	2.648404e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.625397e+00	3.683008e-01	2.880266e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.057540e+00	2.779401e-01	2.374397e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.440415e-01	1.856278e-01	1.646246e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.275739e-01	1.019465e-01	1.096139e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.536783e-02	8.286795e-03	8.867018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.162530167341835,0.01580881458763006,0.013127853733510303
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.621160e-01	1.996558e-01	2.738452e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.786345e+00	4.804526e-01	6.510989e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.437105e+00	6.626122e-01	9.094068e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.898060e+00	7.257249e-01	8.855719e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.521822e+00	4.812584e-01	5.968146e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.205392e+00	1.711946e-01	3.308113e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.406500e+00	1.031131e-01	1.288108e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.422354e+00	2.896965e-01	1.800485e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.502582e+00	3.321361e-01	2.367215e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.788441e+00	3.022925e-01	1.898763e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.199218e+00	2.361522e-01	1.834574e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.654903e-01	1.667542e-01	1.413711e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.507067e-01	1.069007e-01	9.510483e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.265344e-01	5.790866e-02	5.995830e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.867513e-02	5.168639e-03	5.968535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.0746120930036201,0.009912827210430825,0.00973005038969528
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.085450e+00	1.674340e+00	1.954734e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.097381e+00	2.270282e+00	2.539103e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.152582e+01	1.983177e+00	2.304710e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.200425e+01	1.015568e+00	1.238911e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.019219e+01	2.716280e-01	5.024545e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.419303e+00	4.430889e-01	4.411915e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.969938e+00	5.832702e-01	4.951354e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.208148e+00	5.133179e-01	3.600181e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.968857e+00	3.826457e-01	3.412959e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.180975e+00	2.615611e-01	2.331296e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.544901e-01	1.599156e-01	1.684456e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.657558e-02	7.077190e-03	8.571266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.28295648693931497,0.03238931313769616,0.020616271337672354
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.366245e-01	1.303736e-01	3.430063e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.103913e+00	4.360073e-01	7.718405e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.289727e+00	2.416323e-01	2.753736e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.900479e+00	4.373924e-01	1.223132e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.881394e+00	4.723050e-01	2.735542e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.049521e+00	3.158060e-01	2.397380e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.286062e-01	1.758778e-01	1.441549e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.263659e-01	8.284042e-02	8.304591e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.524126e-02	5.931716e-03	7.323823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13979294627448255,0.02023531777872095,0.01219535613320094
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.307808e+00	3.144763e-01	1.007995e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.874330e+00	6.395694e-01	1.460625e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.616265e+00	2.959326e-01	7.229611e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.563669e+00	3.222207e-01	3.623164e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.070085e+00	4.140336e-01	1.069780e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.109362e+00	2.712472e-01	1.433117e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.839391e-01	1.499641e-01	1.059435e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.059616e-01	8.437698e-02	6.591376e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.887391e-02	9.154899e-03	1.040234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.05351067924699582,0.010969938817168554,0.007996815834611683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.808084e+01	7.527653e+00	1.486115e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.344249e+01	1.877839e+00	5.912929e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.187942e+01	3.164497e-01	1.692479e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.114758e+00	4.720202e-01	3.640592e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.201522e+00	4.597692e-01	1.321961e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.215468e+00	3.019899e-01	1.708068e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.307022e-01	1.719806e-01	1.427610e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.853399e-02	8.374950e-03	9.359746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.267616595115636,0.028702740260252047,0.01885557260713272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.656529e-01	1.435351e-01	4.162088e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.162503e+00	2.586129e-01	5.371844e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.749017e+00	3.271312e-01	6.319377e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.394394e+00	3.897944e-01	6.005650e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.894161e+00	3.091776e-01	4.228372e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.130405e+00	1.915596e-01	1.193632e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.009427e+00	1.593798e-01	4.857626e-04
2.950000e-01	2.500000e-02	2.500000e-02	2.633020e+00	3.131633e-01	1.242930e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.111476e+00	3.924190e-01	1.922610e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.576098e+00	3.643176e-01	2.171751e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.049549e+00	2.757844e-01	2.149765e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.294911e-01	1.821247e-01	1.500135e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.103868e-01	9.703272e-02	1.048534e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.532098e-02	8.264070e-03	8.446221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13987526196209027,0.017106698456599706,0.011680699287467677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.381490e+00	4.414157e-01	1.305259e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.479508e+00	7.433189e-01	1.162025e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.564678e+00	6.869397e-01	1.149338e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.950176e+00	5.027314e-01	9.280046e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.513971e+00	3.644854e-01	5.489526e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.613424e+00	1.694868e-01	1.882971e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.641866e+00	1.267389e-01	3.260856e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.716119e+00	2.587575e-01	7.818956e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.952995e+00	2.912385e-01	1.141659e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.256960e+00	2.335903e-01	1.289180e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.316082e-01	1.563089e-01	1.230662e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.764607e-01	8.916031e-02	8.309853e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.320850e-02	8.753354e-03	9.105944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05699770400766167,0.00978268152484705,0.00838362948957723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.325291e+01	7.792034e+00	1.316335e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.896830e+01	2.577679e+00	5.141272e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.682239e+01	1.377968e+00	3.103164e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.846882e+01	7.834797e-01	1.222447e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.176709e+01	4.446601e-01	2.880770e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.998808e+00	2.088361e-01	1.547503e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.341166e+00	3.087062e-01	1.188974e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.050844e+00	3.288330e-01	1.044675e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.293190e+00	3.497404e-01	1.320631e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.494495e+00	2.829339e-01	2.037101e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.451431e-01	1.894182e-01	1.639183e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.662787e-02	9.183285e-03	1.082928e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.28293248227047785,0.022921989470840898,0.019092148977495338
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.313649e-01	1.515471e-01	1.708569e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.729506e+00	4.581739e-01	6.634959e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.526168e+00	9.889679e-02	8.909160e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.363740e+00	4.230605e-01	2.811600e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.423798e+00	3.863745e-01	2.930434e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.577384e-01	2.391049e-01	2.044278e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.535041e-01	1.238607e-01	1.140595e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.731330e-02	1.097130e-02	1.199307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.14221727676016466,0.014569143279736102,0.011977175772811266
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.014125e+00	4.517454e-01	5.211458e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.514788e+00	1.169165e-01	3.975978e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.203460e+00	3.383172e-01	2.010101e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.109524e+00	2.521692e-01	1.532830e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.723955e-01	1.434411e-01	1.109482e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.963705e-01	8.009553e-02	6.916523e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.220418e-01	3.829656e-02	3.991425e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.927227e-03	3.108897e-03	3.789361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.0716145968517813,0.00997508718787326,0.009398164678393842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.168843e+01	1.090609e+00	1.165343e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.284789e+00	2.897545e-01	5.155105e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.099361e+00	4.268449e-01	2.627354e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.573064e-01	2.201185e-01	1.685764e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.908620e-02	1.127015e-02	1.218739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.27631758629322634,0.025245562646531106,0.01812980203871839
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.268148e-01	5.533944e-02	1.320420e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.023204e-01	2.121369e-01	4.216641e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.855893e+00	3.996894e-01	6.873611e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.100903e+00	5.047870e-01	6.288341e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.747383e+00	3.113635e-01	3.066413e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.670406e+00	7.357822e-02	6.022926e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.178661e+00	3.249615e-01	1.100248e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.513084e+00	4.232741e-01	2.476628e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.886176e+00	4.106014e-01	2.944875e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.329723e+00	3.329388e-01	2.516096e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.651081e-01	2.404826e-01	1.983247e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.186712e-01	1.574829e-01	1.538909e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.634846e-01	8.431221e-02	7.989702e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.922673e-02	6.695958e-03	7.636145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14805088906094258,0.015855930588005468,0.01201361846527807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.821865e-01	2.118737e-01	3.501676e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.669938e+00	6.290965e-01	9.619677e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.808775e+00	7.520822e-01	1.195774e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.119589e+00	6.748707e-01	9.438605e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.042306e+00	2.784754e-01	5.039133e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.126692e+00	1.110968e-01	1.482881e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.013247e+00	2.955437e-01	1.325671e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.943163e+00	3.672278e-01	2.114895e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.110627e+00	3.460687e-01	1.903537e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.471503e+00	2.798877e-01	1.772941e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.010432e+00	2.112397e-01	1.493238e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.460154e-01	1.464518e-01	1.240492e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.833921e-01	9.410963e-02	8.281601e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.987519e-01	5.332592e-02	4.694904e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.503626e-02	4.407019e-03	5.358730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.0669878545332658,0.009577568398067601,0.008525671347327374
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.242553e+00	1.978805e+00	2.604102e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.116991e+01	2.729397e+00	3.413356e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.421280e+01	1.821875e+00	2.504283e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.308077e+01	5.743142e-01	1.223691e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.935395e+00	3.270951e-01	4.650895e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.681046e+00	6.147540e-01	4.905049e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.255474e+00	6.077208e-01	4.344675e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.737089e+00	4.939172e-01	3.147860e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.684658e+00	3.520295e-01	2.539962e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.022267e+00	2.359403e-01	1.820543e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.709038e-01	1.443895e-01	1.387273e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.222597e-02	6.175043e-03	7.481971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2621317727773629,0.03230315547659887,0.01994614403568651
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.297937e-01	1.665204e-01	4.145081e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.693495e+00	4.860599e-01	8.820824e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.414491e+00	1.433015e-01	7.940618e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.561153e+00	4.847589e-01	1.965232e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.591243e+00	4.505781e-01	2.669350e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.743204e-01	2.686615e-01	2.000536e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.292759e-01	1.456658e-01	1.247033e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.762283e-01	6.774658e-02	6.616294e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.071992e-02	4.553075e-03	5.741173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.1264441703739635,0.020124021043330748,0.011345154483423187
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.722176e+00	4.291891e-01	1.352314e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.620384e+00	7.236838e-01	1.917616e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.356078e+00	1.736607e-01	2.672511e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.017743e+00	4.176219e-01	3.946351e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.819047e+00	4.128873e-01	1.185593e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.838600e-01	2.444189e-01	1.208620e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.173176e-01	1.304841e-01	9.152000e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.664737e-01	7.319383e-02	6.554112e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.484210e-02	8.319489e-03	8.766467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04805408056241859,0.010374710859985085,0.0074232624376133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.784221e+01	6.643771e+00	1.970103e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.366872e+01	1.650179e+00	4.081394e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.387209e+00	3.814050e-01	1.189073e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.581653e+00	5.448658e-01	4.270351e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.055655e+00	4.405604e-01	1.270583e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.120428e+00	2.827019e-01	1.505959e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.802240e-01	1.603255e-01	1.317610e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.436034e-02	7.310963e-03	8.762250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.2502254836860863,0.028740775133769048,0.01845079589404075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.554023e-01	1.626184e-01	5.031620e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.469120e+00	3.312053e-01	6.682729e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.207832e+00	3.802683e-01	7.392643e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.876664e+00	4.375433e-01	6.280952e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.240465e+00	2.800160e-01	3.337422e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.260617e+00	1.032978e-01	4.336618e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.932098e+00	2.906938e-01	6.361012e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.422312e+00	4.035537e-01	1.676120e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.828227e+00	3.939560e-01	2.278213e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.334313e+00	3.311176e-01	2.371508e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.931206e-01	2.455006e-01	1.798017e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.125771e-01	1.545865e-01	1.453170e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.574348e-01	8.200355e-02	7.716637e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.927391e-02	6.657111e-03	7.541671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12667888194135676,0.016859081497718253,0.010900975023878545
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.399039e+00	4.899928e-01	1.620152e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.339640e+00	1.029076e+00	1.547083e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.212934e+00	7.075432e-01	1.362182e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.843617e+00	4.642553e-01	9.603667e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.675865e+00	3.066679e-01	4.067020e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.354219e+00	8.295106e-02	3.344199e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.272491e+00	2.332787e-01	2.179827e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.421593e+00	3.262775e-01	6.977407e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.697471e+00	2.858091e-01	1.399655e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.106901e+00	2.175998e-01	1.087946e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.428108e-01	1.412550e-01	1.087034e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.259392e-01	7.960700e-02	7.000028e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.818670e-02	7.673994e-03	8.114494e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.05108393537360409,0.00927407728189901,0.00751468284777633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.674467e+01	7.335160e+00	1.631177e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.248506e+01	2.331178e+00	5.614843e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.738153e+01	1.339802e+00	1.959422e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.731430e+01	6.095024e-01	6.010452e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.005003e+01	3.038685e-01	2.321750e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.922736e+00	3.300985e-01	1.168500e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.827483e+00	3.205807e-01	5.341356e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.781995e+00	3.515548e-01	8.926832e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.120232e+00	3.624857e-01	1.388174e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.365873e+00	2.724696e-01	1.709202e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.598620e-01	1.762570e-01	1.321589e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.169493e-02	8.288830e-03	9.807391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.2660559332004635,0.022731324962112165,0.017823636392777453
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.738461e-01	1.773839e-01	2.111192e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.045169e+00	3.705958e-01	6.772685e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.216099e+00	1.524988e-01	6.540159e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.087503e+00	4.483085e-01	2.511221e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.219740e+00	3.460878e-01	2.416620e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.475763e-01	2.070610e-01	1.746877e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.999041e-01	1.075154e-01	9.950915e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.134174e-02	8.986148e-03	1.014621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.13221006123382933,0.014121265870676858,0.010424040148064306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.648454e+00	3.954101e-01	5.623593e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.975192e+00	7.061712e-02	2.124664e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.940076e+00	3.420713e-01	1.554365e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.778830e-01	2.255640e-01	1.283733e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.280939e-01	1.322146e-01	9.891613e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.704702e-01	7.269099e-02	6.289360e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.087047e-01	3.618468e-02	3.882215e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.503408e-03	2.653114e-03	3.451770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06706447722294537,0.009356709207925841,0.008462372543183577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.254712e+01	9.033777e-01	1.153736e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.735153e+00	3.708012e-01	3.708802e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.850524e+00	3.907765e-01	2.192794e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.002594e-01	2.117546e-01	1.443752e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.546198e-02	1.036507e-02	1.161796e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2629834378094096,0.025329720411752826,0.017191629491762228
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.395015e-01	6.561876e-02	1.581317e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.007040e-01	2.860537e-01	5.216047e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.311370e+00	4.259677e-01	7.891057e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.561870e+00	4.220386e-01	6.279034e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.945048e+00	2.149371e-01	2.135540e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.602218e+00	2.198423e-01	2.964608e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.929228e+00	4.126107e-01	1.572834e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.248543e+00	4.437123e-01	2.501995e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.624281e+00	3.755713e-01	2.963862e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.147481e+00	2.992418e-01	2.148642e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.561868e-01	2.172718e-01	1.619845e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.554149e-01	1.410916e-01	1.101822e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.249545e-01	7.434962e-02	7.771291e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.560253e-02	5.603732e-03	6.291985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.1383145511210645,0.015835280350018036,0.01107316000913991
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.202607e-01	2.934869e-01	4.382597e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.729718e+00	8.094410e-01	1.279626e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.180733e+00	8.211550e-01	1.388076e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.719563e+00	3.551481e-01	9.394437e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.985061e+00	1.606943e-01	2.948364e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.722476e+00	2.266760e-01	1.590258e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.600028e+00	3.862455e-01	1.312473e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.640578e+00	3.934353e-01	1.529673e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.882286e+00	3.333436e-01	1.775038e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.287615e+00	2.549490e-01	1.752937e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.018565e-01	1.914074e-01	1.192558e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.095350e-01	1.533621e-01	8.010759e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.439154e-01	8.472053e-02	8.594974e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.783237e-01	4.818879e-02	4.659972e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.312549e-02	3.936393e-03	4.737438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.0611746794543303,0.009203605323533474,0.00813918226004056
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.057370e+00	2.724748e+00	3.232940e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.475211e+01	3.290706e+00	4.096471e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.666140e+01	1.475026e+00	2.466857e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.357251e+01	4.527292e-01	8.845897e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.033800e+00	4.962497e-01	6.530936e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.851390e+00	6.633909e-01	4.309114e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.658227e+00	5.833571e-01	4.344044e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.371516e+00	4.508556e-01	2.919564e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.505734e+00	3.186085e-01	1.720447e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.287208e-01	2.176887e-01	1.720159e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.227139e-01	1.358903e-01	1.244817e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.970768e-02	5.716417e-03	7.196240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.24811645365630303,0.03258889732707437,0.018939694529961748
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.334886e-01	2.066186e-01	4.828530e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.084083e+00	4.690984e-01	9.496241e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.326845e+00	1.814888e-01	3.465195e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.358111e+00	5.464909e-01	2.111411e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.430664e+00	4.114461e-01	2.323345e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.733410e-01	2.466107e-01	1.643936e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.690798e-01	1.271456e-01	1.170475e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.428654e-01	5.720463e-02	6.378275e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.254194e-03	3.882008e-03	4.238436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11812378909295992,0.02015080295492415,0.010817821517267484
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.285416e+00	5.743827e-01	1.757136e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.581853e+00	6.750270e-01	2.130325e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.794150e+00	1.035818e-01	3.026269e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.741638e+00	5.040202e-01	5.605837e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.719241e+00	4.053333e-01	1.110121e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.045750e-01	2.252135e-01	1.028271e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.772675e-01	1.196200e-01	9.746398e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.506882e-01	6.892950e-02	5.729237e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.170020e-02	7.663603e-03	8.392289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.045346129253048324,0.01005475849057643,0.006871069006360468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.215950e+02	7.114503e+00	2.649295e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.027857e+01	1.124224e+00	2.469929e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.977937e+00	7.190527e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.451549e+00	5.830797e-01	1.857849e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.028508e+00	4.314695e-01	1.038667e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.069615e+00	2.590405e-01	1.430947e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.428229e-01	1.496991e-01	1.382611e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.208032e-02	6.777055e-03	7.887293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.23810755726670932,0.029781376206535093,0.017751766042662626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.705913e-01	2.030867e-01	5.822866e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.795309e+00	3.871858e-01	7.926357e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.574501e+00	4.135784e-01	8.272794e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.175397e+00	3.916339e-01	6.306352e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.426467e+00	2.038889e-01	2.370376e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.223482e+00	1.957294e-01	2.249105e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.810045e+00	4.029083e-01	1.150573e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.244088e+00	4.405354e-01	1.814640e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.645148e+00	3.717051e-01	2.577719e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.183121e+00	2.995957e-01	2.110607e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.038387e-01	2.344191e-01	1.470008e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.591691e-01	1.402711e-01	1.107562e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.213651e-01	7.328803e-02	7.241609e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.582097e-02	5.610554e-03	6.414211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11837924420114612,0.016900140090860688,0.010350216481230717
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.758148e+00	6.344166e-01	1.928066e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.057723e+00	9.883657e-01	1.879667e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.208361e+00	6.148510e-01	1.700962e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.998593e+00	3.418780e-01	9.449391e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.423503e+00	2.370035e-01	2.521933e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.033343e+00	1.919252e-01	2.412537e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.993643e+00	3.389246e-01	4.099291e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.276931e+00	3.641723e-01	7.435669e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.570064e+00	2.768308e-01	1.457040e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.006164e+00	1.983937e-01	1.136406e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.067219e-01	1.486783e-01	7.727673e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.952804e-01	7.296243e-02	7.481401e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.505537e-02	6.990253e-03	7.646037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04778724565118225,0.009170778330274597,0.007065453904991352
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.157542e+02	6.388590e+00	1.888048e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.214390e+01	1.546155e+00	5.130964e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.550346e+01	1.045893e+00	1.413200e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.529855e+01	5.241854e-01	2.325845e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.862427e+00	4.673370e-01	3.562372e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.532562e+00	5.216926e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.651679e+00	3.799383e-01	5.646551e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.662835e+00	3.518692e-01	1.083022e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.019971e+00	3.479917e-01	1.129107e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.297461e+00	2.766028e-01	1.489538e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.051895e-01	1.704430e-01	1.325764e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.892625e-02	7.799466e-03	9.342827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24691315048763296,0.02253452557634994,0.01722426592900672
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.335721e+00	2.027122e-01	2.637224e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.168657e+00	3.625835e-01	5.794709e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.803823e+00	2.763848e-01	1.789607e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.777905e+00	4.315341e-01	2.403684e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.054582e+00	3.088805e-01	1.990725e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.499167e-01	1.789896e-01	1.461341e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.512223e-01	9.347951e-02	8.576606e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.607919e-02	7.169686e-03	9.243148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.12293181161108852,0.013496831433076784,0.009850534946145073
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.252761e+00	3.700947e-01	5.839372e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.393557e+00	1.019437e-01	1.380356e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.728480e+00	3.346863e-01	1.222764e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.851272e-01	2.047078e-01	1.137421e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.718845e-01	1.181705e-01	8.546628e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.504865e-01	6.820323e-02	5.945017e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.360088e-02	3.154877e-02	3.751287e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.014737e-03	2.094877e-03	3.910038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06301302140785224,0.008771103185293214,0.007805617547259655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.329394e+01	7.612726e-01	1.135120e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.204907e+00	4.292354e-01	2.937338e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.697177e+00	3.754181e-01	1.530931e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.241392e-01	1.829468e-01	1.492002e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.201081e-02	9.539376e-03	1.122350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.2467157230905938,0.026927644990647648,0.017860637353943387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.105554e-01	9.342206e-02	2.184839e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.301751e+00	4.198896e-01	7.692522e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.984112e+00	5.340266e-01	9.352462e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.019913e+00	3.996620e-01	4.365274e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.905594e+00	1.294684e-01	4.730382e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.283018e+00	4.083830e-01	2.067215e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.563483e+00	4.770551e-01	2.554493e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.930747e+00	4.355893e-01	2.793629e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.452306e+00	3.662923e-01	2.068285e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.915725e-01	2.718383e-01	2.042238e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.341802e-01	1.878802e-01	1.452032e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.796285e-01	1.224102e-01	1.149445e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.921654e-01	6.721789e-02	5.890212e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.228325e-02	4.704138e-03	5.881487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12842991593753,0.015535172642175271,0.0102597800155316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.228369e+00	3.283150e-01	5.805275e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.086534e+00	8.200017e-01	1.655532e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.472847e+00	8.115767e-01	1.480881e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.207072e+00	3.940312e-01	6.641422e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.706123e+00	1.191414e-01	1.989865e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.324182e+00	3.628961e-01	9.950664e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.170098e+00	4.054241e-01	1.858937e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.315033e+00	3.741290e-01	1.770156e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.685933e+00	3.085396e-01	1.166422e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.176328e+00	2.392528e-01	1.267234e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.086370e-01	1.772176e-01	1.120897e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.237124e-01	1.222190e-01	9.710746e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.151107e-01	7.918667e-02	7.556944e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.646756e-01	4.809776e-02	4.059853e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.067694e-02	3.400266e-03	4.927434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05671078989528248,0.008848267378097206,0.007143277359939852
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.813625e+00	2.647518e+00	4.024912e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.754692e+01	2.897422e+00	4.716568e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.785454e+01	1.142232e+00	2.332354e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.318303e+01	3.599026e-01	7.286904e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.668513e+00	6.743153e-01	3.846175e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.445827e+00	7.233276e-01	3.780577e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.383382e+00	5.686086e-01	3.047479e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.175418e+00	4.288032e-01	1.879063e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.355888e+00	2.919862e-01	1.776651e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.458563e-01	2.016329e-01	1.682574e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.866248e-01	1.281212e-01	1.130753e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.657779e-02	5.039643e-03	6.435536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.23306439844058083,0.031172116637713743,0.01858139702182185
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.125488e+00	2.491596e-01	5.598660e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.441816e+00	4.494236e-01	8.607803e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.153622e+00	3.251647e-01	4.553698e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.142071e+00	5.051866e-01	2.300091e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.293863e+00	3.858203e-01	1.980901e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.580011e-01	2.075268e-01	1.642139e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.193939e-01	1.154002e-01	9.871252e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.121537e-01	4.746973e-02	5.601775e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.813987e-03	2.641997e-03	3.799308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10990331753771627,0.018871516487287826,0.010641407107627912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.531949e+00	8.219741e-01	2.294306e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.015312e+00	5.869643e-01	1.796373e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.136888e+00	2.708152e-01	2.329282e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.542208e+00	4.815462e-01	7.092175e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.643331e+00	3.768398e-01	9.049693e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.339709e-01	1.936872e-01	1.112053e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.436429e-01	1.124627e-01	7.667524e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.314886e-01	6.503454e-02	5.720317e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.790852e-02	6.433764e-03	8.473533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.04231279320388028,0.00908964092721705,0.006938570006393509
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.475512e+02	8.675098e+00	2.970513e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.556843e+01	6.406473e-01	7.632022e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.992971e+00	7.683079e-01	7.088556e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.295769e+00	5.223494e-01	2.126524e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.982277e+00	3.860063e-01	9.293843e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.016943e+00	2.334038e-01	1.421878e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.206997e-01	1.391399e-01	1.219807e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.897761e-02	6.059033e-03	8.546056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.22340286022563127,0.0298846191949787,0.018554586776970444
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.049918e+00	3.297674e-01	7.273350e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.289215e+00	5.014348e-01	1.026900e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.031790e+00	4.309449e-01	8.961364e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.502592e+00	3.380517e-01	4.675414e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.427897e+00	1.081450e-01	6.852825e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.052436e+00	3.311899e-01	8.939596e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.538438e+00	4.318679e-01	1.789219e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.999253e+00	4.184586e-01	2.423667e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.519953e+00	3.773414e-01	1.916017e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.083711e+00	2.853429e-01	1.796139e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.847499e-01	1.963903e-01	1.472565e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.971528e-01	1.250268e-01	1.123834e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.919853e-01	6.606264e-02	5.799085e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.241750e-02	4.709293e-03	6.110950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.11017172790728694,0.01637459888226382,0.00962527523877138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.356797e+00	1.143764e+00	2.404900e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.990796e+00	9.133666e-01	2.208237e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.620022e+00	4.759765e-01	1.370027e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.782131e+00	3.576628e-01	4.901911e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.880697e+00	5.528904e-02	1.027337e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.548472e+00	2.388529e-01	7.018352e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.725140e+00	3.279682e-01	9.022500e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.129185e+00	3.354306e-01	9.711405e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.513081e+00	2.897923e-01	8.904648e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.352321e-01	1.866092e-01	1.019196e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.406704e-01	1.216992e-01	8.179564e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.809283e-01	7.176486e-02	6.436518e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.187264e-02	6.338830e-03	7.614961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04441608481023214,0.00845162969084002,0.006244457940479342
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.382152e+02	7.927754e+00	2.064947e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.984697e+01	1.236439e+00	3.152725e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.210218e+01	5.803662e-01	1.240096e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.308868e+01	4.161804e-01	3.263165e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.983466e+00	4.580520e-01	5.838694e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.146875e+00	4.712039e-01	3.485782e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.432876e+00	4.009983e-01	2.195131e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.510547e+00	3.114487e-01	8.690378e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.925153e+00	3.250590e-01	1.275685e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.221970e+00	2.544802e-01	1.519715e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.614325e-01	1.600040e-01	1.326854e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.603162e-02	7.168472e-03	7.743220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22615755377042437,0.022103730273815708,0.01628985902688934
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.813349e+00	2.273350e-01	3.350826e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.961117e+00	2.908057e-01	4.762941e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.466757e+00	3.732551e-01	1.862365e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.501819e+00	4.073029e-01	2.254345e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.698915e-01	2.624647e-01	1.981734e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.585281e-01	1.522117e-01	1.212522e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.988092e-01	7.825392e-02	8.597868e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.256872e-02	6.264761e-03	6.970063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11432266156945585,0.012596537157265289,0.009054007379205878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.786987e+00	3.494026e-01	5.776619e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.967715e+00	1.848742e-01	1.126767e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.485346e+00	3.166153e-01	1.218188e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.880029e-01	1.871737e-01	1.086770e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.286085e-01	1.133455e-01	7.519378e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.143619e-01	6.257222e-02	5.504613e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.071457e-02	2.803611e-02	3.741801e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.659644e-03	2.233396e-03	3.557865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.059152409966476284,0.008173603074756529,0.007088061265268113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.399269e+01	6.733597e-01	1.090279e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.672460e+00	4.502844e-01	2.399690e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.560501e+00	3.673667e-01	1.641455e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.805917e-01	1.702868e-01	1.262977e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.818190e-02	8.829840e-03	1.024143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2323112620664309,0.025259525258035737,0.016354982956335
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.219180e-01	8.626921e-02	2.182138e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.700982e+00	4.150547e-01	8.560146e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.772808e+00	6.016223e-01	9.260288e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.357972e+00	3.106369e-01	3.276766e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.766089e+00	2.146229e-01	1.227813e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.982601e+00	4.333208e-01	2.139179e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.236682e+00	4.520127e-01	2.561406e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.697103e+00	4.034455e-01	2.044984e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.229843e+00	3.169839e-01	2.051824e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.556455e-01	2.405945e-01	1.588990e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.500096e-01	1.736822e-01	1.363770e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.229171e-01	1.114703e-01	1.018204e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.611875e-01	5.944821e-02	5.475735e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.530081e-03	3.738909e-03	5.140878e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.1180866449661203,0.015167626377741758,0.00960888114220844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.856174e+00	4.093626e-01	7.989577e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.289504e+00	1.056289e+00	2.117686e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.584291e+00	6.645497e-01	1.340651e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.893766e+00	2.426035e-01	3.944620e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.254428e+00	2.837908e-01	1.979221e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.889697e+00	4.249757e-01	8.414218e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.782936e+00	4.088367e-01	2.380356e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.010845e+00	3.475003e-01	1.623915e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.478185e+00	2.936471e-01	1.048723e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.035241e+00	2.205318e-01	1.190697e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.266465e-01	1.657667e-01	9.903583e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.599792e-01	1.088377e-01	9.756532e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.866089e-01	8.185275e-02	6.032995e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.389337e-01	4.193039e-02	4.114070e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.837326e-03	3.320934e-03	4.084499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.0524487250866428,0.008583938080621793,0.006502232129229707
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.213974e+01	3.253695e+00	5.177434e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.157797e+01	2.777647e+00	5.127114e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.879042e+01	7.499968e-01	2.324587e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.241196e+01	5.424854e-01	6.993354e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.812745e+00	7.889080e-01	4.148603e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.912891e+00	7.122942e-01	1.848740e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.054789e+00	5.440233e-01	2.164338e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.908811e+00	3.817819e-01	2.891702e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.256239e+00	2.839366e-01	1.307662e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.710926e-01	1.852558e-01	1.443142e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.542424e-01	1.334032e-01	1.073307e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.503894e-02	4.752728e-03	6.167514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.2170058979043664,0.031160710435678612,0.017812204392124803
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.550493e+00	3.063880e-01	7.154253e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.680430e+00	4.159200e-01	6.895571e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.926819e+00	4.204041e-01	1.071691e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.936313e+00	5.058377e-01	2.175761e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.105204e+00	3.255364e-01	2.055931e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.867133e-01	1.956722e-01	1.358215e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.585267e-01	9.535460e-02	9.337295e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.266459e-02	4.420565e-02	4.614859e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.246768e-03	2.154703e-03	2.679979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.10143323563080597,0.018485576490839817,0.010194490458970848
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.058744e+01	1.042490e+00	3.311633e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.783616e+00	5.515926e-01	1.074880e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.564305e+00	3.509465e-01	9.035573e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.417304e+00	4.536440e-01	1.006683e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.514814e+00	3.610483e-01	1.053426e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.695719e-01	1.834957e-01	9.784713e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.098251e-01	1.116283e-01	7.104402e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.961340e-01	5.532894e-02	5.900292e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.598188e-02	6.136839e-03	7.915015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.039791432205926916,0.008926469212199778,0.0064000987552670155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.697472e+02	9.048415e+00	3.171466e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.129421e+01	9.403499e-01	1.905514e-04
1.750000e-02	7.500000e-03	7.500000e-03	6.641345e+00	7.994510e-01	6.549225e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.106838e+00	3.983024e-01	6.356408e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.889126e+00	3.708039e-01	1.072344e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.820741e-01	2.436184e-01	1.204396e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.646475e-01	1.233191e-01	1.205579e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.768035e-02	6.194802e-03	7.521361e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.21107079181946517,0.029241246976539792,0.016973324397670325
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.211615e+00	3.178991e-01	7.172576e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.726984e+00	5.045779e-01	1.063204e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.552792e+00	4.799444e-01	8.614768e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.765060e+00	2.826146e-01	3.937083e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.452889e+00	1.478495e-01	4.772732e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.841803e+00	3.513426e-01	1.574884e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.382128e+00	4.564075e-01	1.724943e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.848014e+00	4.154956e-01	2.058919e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.365078e+00	3.515212e-01	1.883041e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.613158e-01	2.761359e-01	1.636453e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.030262e-01	1.867222e-01	1.464502e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.378771e-01	1.136281e-01	1.037659e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.622266e-01	6.095094e-02	5.493103e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.942578e-03	3.836341e-03	5.065352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.10195924806684123,0.01633273168791846,0.009324552816913939
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.046726e+01	1.196041e+00	2.881229e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.185096e+01	9.281156e-01	2.664518e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.196601e+00	5.096771e-01	1.430594e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.567972e+00	3.720019e-01	2.392928e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.376111e+00	1.463872e-01	4.630347e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.190629e+00	2.642620e-01	9.658762e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.593457e+00	3.524563e-01	9.025071e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.017187e+00	3.829142e-01	8.816902e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.366253e+00	2.524149e-01	1.152984e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.564737e-01	1.898456e-01	1.005381e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.905557e-01	1.181860e-01	7.801047e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.530082e-01	7.151383e-02	5.683523e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.903018e-02	5.707376e-03	7.019457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.04147380071595122,0.008462177562536019,0.0058783719059737755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.588528e+02	7.634891e+00	2.397203e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.560270e+01	2.253361e+00	1.531746e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.934667e+01	7.855305e-01	1.233644e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.162634e+01	4.609513e-01	4.770805e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.539252e+00	7.508731e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.733513e+00	3.930771e-01	1.344242e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.178510e+00	3.116799e-01	1.144307e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.400008e+00	3.148456e-01	5.790598e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.825513e+00	3.314426e-01	1.653082e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.151216e+00	2.456330e-01	1.223698e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.206368e-01	1.577406e-01	1.181233e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.371162e-02	7.040005e-03	7.511559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.21217205986156457,0.021652407471524027,0.0158414569690061
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.171410e+00	2.502891e-01	3.614957e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.654509e+00	2.002114e-01	3.908645e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.283119e+00	4.248155e-01	1.814508e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.351309e+00	3.670270e-01	2.394232e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.928914e-01	2.469359e-01	1.685667e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.768914e-01	1.290696e-01	1.422161e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.696985e-01	7.439605e-02	7.334007e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.363335e-03	4.626875e-03	7.305504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10983247874171385,0.011942087413122249,0.00844611562631091
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.042810e+00	2.931069e-01	5.716656e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.728222e+00	2.258618e-01	6.087151e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.407245e+00	2.958160e-01	1.259981e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.747439e-01	1.864791e-01	8.732663e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.811999e-01	9.514528e-02	8.566267e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.970050e-01	6.052484e-02	5.217272e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.028196e-02	2.555099e-02	3.516601e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.464722e-03	1.698087e-03	3.960668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.0574207716422421,0.007876256191562868,0.006922771222773627
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.425673e+01	5.595774e-01	1.062206e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.564199e+00	4.718058e-01	1.364400e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.454303e+00	3.120713e-01	1.571545e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.586791e-01	1.702810e-01	1.221615e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.655344e-02	8.452159e-03	1.075747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.22085343367376029,0.02454303361917337,0.01563099793533504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.929552e-01	1.025893e-01	2.565510e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.160832e+00	4.669416e-01	1.007162e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.246918e+00	5.908513e-01	8.829585e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.329623e+00	2.492796e-01	2.718715e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.717323e+00	3.832164e-01	4.871366e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.748728e+00	4.505048e-01	2.664789e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.067806e+00	4.701135e-01	2.015414e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.496943e+00	3.639109e-01	2.040301e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.071957e+00	2.822252e-01	2.154446e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.537220e-01	2.144655e-01	1.743260e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.817711e-01	1.526603e-01	1.215975e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.751613e-01	9.199684e-02	9.958608e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.430645e-01	5.776554e-02	5.080745e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.731571e-03	3.293572e-03	5.024362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.1118282933615076,0.014823385608702958,0.008985689777550904
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.616525e+00	4.766683e-01	1.058528e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.998734e+00	1.172355e+00	2.346679e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.421624e+00	4.046958e-01	1.246742e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.447166e+00	1.742125e-01	3.626938e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.900305e+00	3.712965e-01	3.446200e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.614825e+00	4.485286e-01	8.121332e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.628027e+00	4.018289e-01	1.296662e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.917585e+00	3.469351e-01	1.111487e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.379674e+00	2.972928e-01	1.027746e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.849446e-01	2.115756e-01	1.000184e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.719300e-01	1.462710e-01	1.113171e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.190654e-01	9.887411e-02	9.519139e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.677850e-01	7.959525e-02	5.933885e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.236550e-01	3.566755e-02	4.671927e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.697378e-03	3.536869e-03	4.235739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.049624695019628656,0.008238474809102642,0.0058061128767233905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.529478e+01	3.633553e+00	6.208337e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.448822e+01	1.973912e+00	5.436650e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.883830e+01	6.437355e-01	1.737393e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.167419e+01	7.010471e-01	3.803216e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.109436e+00	8.332037e-01	2.882708e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.491638e+00	6.714003e-01	2.869656e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.980590e+00	5.918623e-01	1.076790e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.849236e+00	3.638571e-01	1.460255e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.198346e+00	2.647248e-01	1.193051e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.076430e-01	1.669932e-01	1.565437e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.170527e-01	1.218396e-01	1.200346e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.380598e-02	4.813650e-03	5.855786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.2061216429921246,0.02924794517435575,0.01764158566323548
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.921699e+00	3.444240e-01	7.892177e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.643268e+00	3.199990e-01	5.654012e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.832261e+00	4.803770e-01	1.143654e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.821949e+00	4.398667e-01	2.140124e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.009959e+00	2.924309e-01	1.922386e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.126113e-01	1.657522e-01	1.399675e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.271845e-01	9.076982e-02	8.612964e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.482364e-02	3.626464e-02	4.292464e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.015874e-03	1.579439e-03	3.373837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09684008474787438,0.017244972214209398,0.010139634182668736
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.293812e+01	1.208169e+00	3.801446e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.741145e+00	3.462084e-01	7.462178e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.420567e+00	4.005790e-01	4.743085e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.443714e+00	4.327575e-01	7.881536e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.465837e+00	3.031207e-01	1.265784e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.633366e-01	1.911825e-01	8.913116e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.608681e-01	9.058610e-02	9.107919e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.846216e-01	5.992340e-02	5.011761e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.330022e-02	5.330701e-03	8.564042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.038055149874765576,0.007912502395415761,0.006579392030146555
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.783284e+02	9.449092e+00	3.027027e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.866307e+01	1.176728e+00	7.033531e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.625023e+00	6.688685e-01	1.445677e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.163052e+00	3.836898e-01	5.639078e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.919967e+00	3.706289e-01	8.545526e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.377946e-01	2.115136e-01	1.317148e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.558460e-01	1.243153e-01	1.115658e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.469037e-02	5.181369e-03	8.439703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.2015287375838523,0.028427364006663763,0.0169318276006257
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.387949e+00	3.259659e-01	8.552305e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.173482e+00	5.657789e-01	1.162716e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.833090e+00	4.476559e-01	7.908461e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.740406e+00	2.032043e-01	2.641652e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.387904e+00	2.921488e-01	3.381530e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.849143e+00	4.201091e-01	1.166358e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.295773e+00	4.329605e-01	1.633130e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.764442e+00	4.460678e-01	1.887785e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.204866e+00	3.024104e-01	1.989726e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.459668e-01	2.318249e-01	1.691072e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.453903e-01	1.636441e-01	1.241433e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.948892e-01	9.675628e-02	1.024085e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.437553e-01	5.512987e-02	5.035156e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.987670e-03	3.374816e-03	5.122759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09762062600202817,0.01587693387798729,0.009041974662135327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.257085e+01	1.100762e+00	3.569159e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.269018e+01	8.961374e-01	2.624667e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.825829e+00	3.943228e-01	8.358307e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.867296e+00	2.045408e-01	2.683019e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.081270e+00	2.045576e-01	6.638885e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.073726e+00	2.610288e-01	1.046700e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.614437e+00	4.220334e-01	4.877512e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.968524e+00	3.372731e-01	9.608794e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.353184e+00	2.734272e-01	8.963498e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.214634e-01	1.841769e-01	8.678325e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.355871e-01	1.001008e-01	1.033151e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.357841e-01	6.806618e-02	5.552115e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.759335e-02	6.479525e-03	6.619997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.039808721504567705,0.00787826256675727,0.006084272938106226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.693749e+02	7.285020e+00	2.396832e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.037418e+01	7.430453e-01	1.457697e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.754204e+01	4.894158e-01	5.917916e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.160871e+01	7.160634e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.160626e+00	5.599524e-01	4.259453e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.658804e+00	4.027946e-01	4.222645e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.203820e+00	3.582805e-01	2.343039e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.427121e+00	3.423681e-01	4.636071e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.818222e+00	3.446058e-01	9.289343e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.099592e+00	2.263792e-01	1.296768e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.816088e-01	1.403558e-01	1.353683e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.181130e-02	6.871277e-03	8.241087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.19515365010733043,0.02048198078592306,0.014935274268042198
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.649830e+00	2.588001e-01	3.873609e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.270339e+00	1.120477e-01	1.651112e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.906843e+00	4.034901e-01	2.493203e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.147124e+00	3.086233e-01	1.910418e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.014785e-01	2.225349e-01	1.424666e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.342652e-01	1.121717e-01	1.171206e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.395578e-01	6.131591e-02	6.372255e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.107694e-03	4.669528e-03	5.467025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.1047912388560224,0.011425547195740057,0.007622536306614636
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.396388e+00	2.994466e-01	5.456347e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.413056e+00	2.475133e-01	9.876506e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.240296e+00	2.623699e-01	1.216005e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.039720e-01	1.674237e-01	7.902031e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.730095e-01	9.827616e-02	6.335596e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.843300e-01	5.514753e-02	4.754921e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.643814e-02	2.771814e-02	3.383575e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.282810e-03	1.600903e-03	3.266279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05455996560703201,0.007186494177377684,0.006623027580223317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.475060e+01	5.368092e-01	9.991584e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.187364e+00	4.609547e-01	1.278871e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.371891e+00	2.920034e-01	1.261891e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.164426e-01	1.535405e-01	1.071014e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.359448e-02	7.756204e-03	1.040245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.20599847771293342,0.024165414575496313,0.01483746828385496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.533720e-01	1.243151e-01	4.149111e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.115665e+00	6.251477e-01	1.175161e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.681507e+00	4.541703e-01	6.187389e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.181306e+00	2.110887e-01	6.741606e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.196814e+00	4.099438e-01	1.948739e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.378185e+00	4.324254e-01	2.588519e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.750461e+00	3.868500e-01	2.257461e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.346281e+00	3.518870e-01	1.777121e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.935494e-01	2.742263e-01	1.727185e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.689643e-01	1.900300e-01	1.451393e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.331478e-01	1.456510e-01	1.115229e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.393876e-01	8.848501e-02	7.390550e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.028942e-01	3.984112e-02	5.759587e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.604159e-03	2.916282e-03	3.758205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.10261689754345098,0.014122388290236987,0.008706726829204398
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.598130e+00	6.394856e-01	1.593331e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.053284e+01	1.027068e+00	2.121220e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.216035e+00	3.248467e-01	6.333254e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.001636e+00	3.654346e-01	7.767096e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.271019e+00	4.105863e-01	2.067236e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.119810e+00	4.231236e-01	1.609167e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.294015e+00	3.639983e-01	1.321072e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.695237e+00	3.219654e-01	9.927370e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.215640e+00	2.356014e-01	1.222366e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.031402e-01	2.108157e-01	8.708695e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.054364e-01	1.329404e-01	1.110237e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.979241e-01	9.598791e-02	8.125763e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.465342e-01	7.395283e-02	5.191625e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.162910e-01	3.491618e-02	4.337752e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.979555e-03	2.504183e-03	4.491353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04600507750831657,0.007859035412798816,0.005313574897797699
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.240497e+01	4.519726e+00	7.872537e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.794622e+01	1.594199e+00	4.975079e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.788710e+01	5.543659e-01	9.832640e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.061416e+01	8.398957e-01	2.881996e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.538142e+00	8.882176e-01	1.997263e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.994353e+00	6.267228e-01	2.299747e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.578980e+00	4.623642e-01	2.082953e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.685855e+00	3.283905e-01	1.374725e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.073346e+00	2.330380e-01	1.388971e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.802404e-01	1.609870e-01	1.372321e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.840698e-01	1.020989e-01	1.119875e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.332205e-02	5.396278e-03	5.749426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.19060658537882605,0.028361274858412083,0.0167053316130856
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.580226e+00	4.097564e-01	9.241666e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.488080e+00	2.729237e-01	3.053059e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.590475e+00	4.439480e-01	2.093433e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.611676e+00	4.197698e-01	2.068858e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.164824e-01	2.772397e-01	1.662742e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.382751e-01	1.399544e-01	1.164534e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.892656e-01	7.565940e-02	7.401250e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.097049e-02	3.193753e-02	3.740773e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.393959e-03	1.444553e-03	2.190199e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.09007567018229534,0.016471051395990213,0.009492260454535537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.653747e+01	1.454453e+00	4.102116e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.641909e+00	2.907347e-01	2.390726e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.100527e+00	3.129873e-01	1.193963e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.340975e+00	4.031360e-01	9.802043e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.301327e+00	2.640143e-01	1.140843e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.077628e-01	1.823352e-01	8.303288e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.607433e-01	9.671536e-02	6.186740e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.710140e-01	5.167260e-02	4.647628e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.183742e-02	5.111952e-03	8.149580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.036118406145087587,0.007888183415064393,0.005889423635094586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.922010e+02	9.557222e+00	2.812267e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.702426e+01	1.103988e+00	1.811118e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.396527e+00	7.216573e-01	4.374584e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.985365e+00	3.381436e-01	3.924827e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.768907e+00	3.049315e-01	1.018635e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.035963e-01	2.088124e-01	1.116512e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.287605e-01	1.098414e-01	9.838118e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.430675e-02	5.988018e-03	7.262845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.18893999110462156,0.02826444573481174,0.016054483071620523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.922330e+00	4.147333e-01	9.660972e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.738503e+00	5.614862e-01	1.333187e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.027777e+00	3.832820e-01	5.569449e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.700241e+00	1.270172e-01	1.356649e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.094478e+00	2.974240e-01	1.461129e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.581352e+00	4.437583e-01	1.694677e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.078791e+00	4.126620e-01	1.921485e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.582973e+00	3.818362e-01	1.826464e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.135858e+00	3.033390e-01	1.843372e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.135056e-01	2.500208e-01	1.446945e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.894551e-01	1.511596e-01	1.142929e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.588157e-01	8.893273e-02	7.741459e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.040973e-01	3.989336e-02	5.939956e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.802057e-03	2.962447e-03	3.774175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.09030675985771289,0.015211345298962495,0.008671934951249113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.720978e+01	1.482801e+00	4.650213e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.310353e+01	9.629333e-01	1.778681e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.943536e+00	3.699996e-01	3.548928e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.123309e+00	1.370922e-01	2.005395e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.732967e+00	3.196563e-01	8.619219e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.954495e+00	3.493151e-01	7.301318e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.332568e+00	3.166145e-01	1.581641e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.822709e+00	3.556923e-01	8.796434e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.227617e+00	2.411027e-01	9.805913e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.661056e-01	1.643408e-01	8.242217e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.171868e-01	9.651808e-02	8.486866e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.232700e-01	7.251962e-02	5.225152e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.466472e-02	4.669719e-03	7.271793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.037515394086715094,0.008018145140505799,0.005667282664663938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.859580e+02	8.011251e+00	2.465885e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.683517e+01	5.116470e-01	9.299564e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.599203e+01	5.709950e-01	4.111042e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.108196e+01	1.213384e+00	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.856209e+00	6.356868e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.408342e+00	4.462739e-01	4.435401e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.916760e+00	2.649255e-01	8.571656e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.200257e+00	2.627684e-01	7.503752e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.703549e+00	3.048824e-01	1.111494e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.046910e+00	2.207285e-01	1.124579e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.402221e-01	1.282417e-01	1.327830e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.094407e-02	7.631623e-03	7.626361e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR0.5_MUF1_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3499958344853298,0.041970192620695734,0.013797358997414078
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.952087e-01	3.495228e-02	1.943758e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.894215e+00	2.890651e-01	1.103384e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.428017e+00	2.867486e-01	5.665373e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.554177e+00	4.738843e-01	1.942250e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.658060e+00	8.236666e-01	2.385189e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.514673e+00	6.063866e-01	2.315454e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.109311e-01	3.087992e-01	1.368356e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.929012e-02	2.425577e-02	1.339308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.20167956439979742,0.03355243706369129,0.0086631880353224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.305169e+00	1.013204e-01	9.775163e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.623013e+00	2.802235e-01	9.312802e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.104929e+00	7.176569e-01	1.335530e-03
2.675000e-01	3.750000e-02	3.750000e-02	2.299854e+00	7.636222e-01	1.176258e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.104409e+00	4.065975e-01	1.258896e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.148694e-01	1.875083e-01	8.628368e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.938194e-01	7.600388e-02	4.893196e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.067341e-02	5.024075e-03	4.591131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.12420433659980389,0.03362423117428612,0.010825692988598631
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.023105e+00	2.815122e-01	3.083225e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.613614e+00	3.597394e-01	9.997427e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.188219e+00	1.614613e+00	1.073464e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.128753e+00	9.017208e-01	1.991296e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.292536e-02	3.900366e-02	2.121885e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3384634073914033,0.04281073918348849,0.011999514090879737
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.735458e-02	6.922203e-03	7.358271e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.827460e-01	4.482507e-02	3.299997e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.448479e-01	1.351624e-01	7.332293e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.412779e+00	2.352197e-01	1.008188e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.345757e+00	2.799507e-01	9.475487e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.083367e+00	2.296370e-01	4.936236e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.413953e+00	9.772565e-02	8.502075e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.323634e+00	4.145769e-01	3.552312e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.944315e+00	6.576150e-01	1.393422e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.324562e+00	6.816394e-01	1.892466e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.631561e+00	5.646446e-01	1.852358e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.052569e+00	3.995511e-01	1.450357e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.663034e-01	2.322208e-01	9.044603e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.515620e-02	2.236075e-02	8.417812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.20489933040181318,0.03386825578318908,0.008077466865573701
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.063500e-01	1.477958e-02	2.290218e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.120496e-01	6.493589e-02	7.939266e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.285052e+00	1.438025e-01	1.470176e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.347519e+00	2.245933e-01	1.822461e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.444647e+00	2.685680e-01	1.630364e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.204691e+00	2.504408e-01	9.693157e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.431048e+00	1.788826e-01	2.760038e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.157425e+00	4.206429e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.487725e+00	6.629539e-01	2.053915e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.713664e+00	7.103036e-01	8.405752e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.928840e+00	5.778953e-01	1.104317e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.261156e+00	4.134298e-01	1.080089e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.435229e-01	2.551592e-01	8.641070e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.774213e-01	1.421244e-01	5.867804e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.002001e-02	1.235448e-02	6.266769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.11588778017468518,0.029622405328035284,0.0074932156848002696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.883144e-01	6.086438e-02	1.466291e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.825477e+00	1.579109e-01	2.989784e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.720948e+00	2.924677e-01	4.059388e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.629325e+00	3.913244e-01	4.059048e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.054406e+00	4.084715e-01	2.627303e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.582405e+00	3.238665e-01	7.944472e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.935158e+00	8.577934e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	5.490620e+00	1.352308e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.853101e+00	1.267035e+00	1.128351e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.415567e+00	8.940046e-01	1.706466e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.386218e+00	5.695316e-01	1.691115e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.840103e-02	2.788894e-02	1.208012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.3105071250988439,0.044571516544294754,0.01841056374753125
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.074207e-01	1.139164e-01	3.697841e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.587180e+00	3.716836e-01	9.897581e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.771297e+00	2.283213e-01	5.099560e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.913700e+00	3.351165e-01	1.297402e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.348804e+00	6.303606e-01	2.323932e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.480741e+00	5.340832e-01	2.251998e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.611939e-01	3.024595e-01	1.441304e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.147927e-01	1.456138e-01	7.532422e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.611406e-02	8.185925e-03	5.314397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1630320138522126,0.031059520468015078,0.012262388724076784
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.923523e+00	2.971796e-01	1.195878e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.857278e+00	5.823229e-01	1.986788e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.616445e+00	3.097048e-01	8.645833e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.206726e+00	1.265408e-01	6.874004e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.412333e+00	4.569763e-01	9.034234e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.595201e+00	4.697058e-01	1.291152e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.569596e-01	2.835870e-01	1.111682e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.273699e-01	1.510478e-01	7.819222e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.524365e-02	1.411903e-02	1.064395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.07418615710541183,0.022071814888213574,0.01076524011616281
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.912283e+01	5.315462e+00	2.064208e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.754132e+01	1.945673e+00	6.733506e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.893411e+00	4.489165e-01	6.936704e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.794890e+00	2.144645e-01	8.752082e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.704340e+00	4.945411e-01	8.922797e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.909946e+00	5.685287e-01	1.650181e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.085352e+00	4.141632e-01	1.816163e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.644122e-02	2.217754e-02	1.524117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.30110846381802,0.043147025935744876,0.015084290441049752
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.588690e-01	8.294329e-02	4.143705e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.558302e-01	1.830407e-01	6.352909e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.313237e+00	2.575993e-01	7.906959e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.800549e+00	2.860672e-01	8.510933e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.317561e+00	2.600578e-01	6.760860e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.675478e+00	1.747871e-01	3.479209e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.773376e+00	5.540847e-02	6.579727e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.673486e+00	2.442768e-01	1.472365e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.411677e+00	4.674572e-01	1.455064e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.010187e+00	5.314544e-01	1.840755e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.480254e+00	4.638950e-01	1.716922e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.516638e-01	3.381926e-01	1.364030e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.156289e-01	2.061834e-01	8.551719e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.275606e-02	2.062298e-02	8.268178e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1696611185381682,0.030765631717536296,0.010550697989535895
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.472890e+00	3.096227e-01	1.483121e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.697078e+00	5.825813e-01	1.652068e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.631674e+00	4.844460e-01	1.596807e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.804774e+00	4.305030e-01	1.452572e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.473551e+00	3.075659e-01	9.286457e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.796829e+00	1.618838e-01	4.506971e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.154682e+00	4.316481e-02	1.388747e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.702588e+00	2.026813e-01	9.478358e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.279145e+00	3.583277e-01	7.992835e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.734352e+00	4.249662e-01	1.053488e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.103132e+00	3.153356e-01	1.020019e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.935484e-01	1.978827e-01	7.810800e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.249670e-02	2.018229e-02	9.846112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.08597524463787012,0.024637152686079605,0.009496878901444877
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.183469e+01	4.860880e+00	1.832742e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.228492e+01	2.186423e+00	7.375248e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.193049e+01	1.300230e+00	4.212251e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.498649e+01	7.817333e-01	2.386026e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.471526e+00	3.986676e-01	9.755649e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.734386e+00	1.573569e-01	3.939069e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.830602e+00	1.245994e-01	1.657527e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.126452e+00	2.184372e-01	4.595092e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.811769e+00	4.298104e-01	9.210310e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.263866e+00	5.670919e-01	1.514402e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.469019e+00	4.832226e-01	1.710039e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.398329e-02	3.187816e-02	1.432670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3499371200887359,0.05236851371056689,0.013309106289212835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.229692e-01	3.342260e-02	2.811571e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.031734e+00	2.694310e-01	1.390351e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.325254e+00	2.515332e-01	5.216891e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.347048e+00	6.357330e-01	5.983059e-03
4.150000e-01	3.500000e-02	3.500000e-02	2.579747e+00	9.457090e-01	1.958309e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.548302e+00	6.931482e-01	2.132987e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.600113e-01	3.712909e-01	1.378975e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.805285e-02	3.185214e-02	1.510432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.20678789303299366,0.04299941954786077,0.008194497273688262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.372314e+00	9.138219e-02	1.346907e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.272203e+00	2.305921e-01	8.922935e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.884245e+00	8.492107e-01	5.337407e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.433034e+00	9.506064e-01	7.990393e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.219802e+00	5.001889e-01	1.124472e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.833047e-01	2.380523e-01	8.530450e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.266245e-01	9.872978e-02	5.117055e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.350150e-02	6.721466e-03	5.239286e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.13917442001295222,0.04429394962540997,0.010578921473222203
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.640901e+00	2.201278e-01	3.775768e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.844923e+00	3.006210e-01	1.042403e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.248344e+00	1.743889e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.586444e+00	1.227606e+00	1.454071e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.094377e-01	5.505910e-02	2.208681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.34253101755977466,0.05347129353063507,0.011794889094888461
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.709917e-02	5.205737e-03	7.726943e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.728384e-01	4.340885e-02	4.267814e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.585893e-01	1.362180e-01	9.789924e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.471916e+00	2.334683e-01	1.303353e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.355245e+00	2.669598e-01	1.131848e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.021409e+00	2.105824e-01	5.512329e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.300962e+00	8.898885e-02	6.527509e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.195260e+00	5.557354e-01	3.176157e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.848689e+00	7.818188e-01	1.270296e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.307145e+00	8.001370e-01	1.733390e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.668792e+00	6.580653e-01	1.716409e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.126046e+00	4.908344e-01	1.400339e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.437567e-01	3.027586e-01	9.352857e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.631190e-02	2.993966e-02	9.293588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.21177372823023358,0.04367203420673507,0.007722535581726558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.786111e-02	1.253275e-02	2.693776e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.167685e-01	6.324692e-02	1.148661e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.350571e+00	1.412968e-01	2.048316e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.369964e+00	2.069167e-01	2.413749e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.331477e+00	2.363945e-01	1.971611e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.954862e+00	2.136681e-01	1.035826e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.128470e+00	1.530379e-01	2.998945e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.940836e+00	5.097433e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.408168e+00	8.112532e-01	3.888602e-03
2.400000e-01	2.000000e-02	2.000000e-02	2.739252e+00	8.538851e-01	6.191424e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.036227e+00	7.392480e-01	9.284171e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.360379e+00	5.105281e-01	9.671308e-02
3.935000e-01	3.150000e-02	3.150000e-02	8.413681e-01	3.346019e-01	8.375057e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.378814e-01	1.823294e-01	5.890343e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.714945e-02	1.721082e-02	6.755180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.1286170210664856,0.03946343862782388,0.007404734016803222
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.067013e-01	4.416151e-02	1.763587e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.610701e+00	1.310653e-01	3.906793e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.292987e+00	2.426541e-01	5.299064e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.035898e+00	3.236501e-01	4.772011e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.296348e+00	3.364926e-01	2.982326e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.829990e+00	2.750715e-01	9.763386e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.542664e+00	7.772987e-01	3.602220e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.510502e+00	1.490178e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	4.133802e+00	1.524572e+00	6.655652e-02
1.700000e-01	1.800000e-02	1.800000e-02	2.787058e+00	1.189892e+00	1.322599e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.677224e+00	7.662152e-01	1.535699e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.773205e-02	4.052723e-02	1.300038e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.30932502773071974,0.05309485726241048,0.018422914908980015
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.988847e-01	1.378673e-01	4.400001e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.803049e+00	3.800382e-01	1.186519e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.640644e+00	1.492695e-01	4.467712e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.629022e+00	3.465153e-01	2.028046e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.263527e+00	6.808182e-01	1.880506e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.536586e+00	6.191790e-01	2.048208e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.261616e-01	3.740086e-01	1.450223e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.551483e-01	1.790263e-01	8.055077e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.109315e-02	1.187291e-02	6.548142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1675659111344166,0.0383561756586715,0.011966102518634114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.753723e+00	3.953933e-01	1.798120e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.513315e+00	5.910452e-01	2.490380e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.020313e+00	1.999627e-01	7.116121e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.659165e+00	1.908816e-01	1.759573e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.308477e+00	4.488629e-01	6.176824e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.710154e+00	5.679925e-01	1.009086e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.654061e-01	3.587006e-01	1.031241e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.894560e-01	1.878994e-01	7.763137e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.264522e-02	1.889266e-02	1.169968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.08557488911942047,0.028855065420718,0.010703227949802191
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.385011e+01	5.971195e+00	3.022670e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.457728e+01	1.472240e+00	5.669999e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.395654e+00	2.441542e-01	5.286801e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.279165e+00	2.367848e-01	1.098812e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.702454e+00	4.672728e-01	5.233549e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.172383e+00	6.998344e-01	1.182578e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.330559e+00	5.525672e-01	1.575626e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.343743e-02	3.123115e-02	1.675829e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.30301784728147746,0.05242226855366139,0.015223891175309034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.759481e-01	9.341918e-02	4.887861e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.512558e-01	2.152291e-01	8.302542e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.464998e+00	2.776582e-01	1.010327e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.965689e+00	2.991548e-01	9.815288e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.364841e+00	2.406542e-01	7.116934e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.561317e+00	1.234137e-01	3.294395e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.576714e+00	1.015077e-01	2.152271e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.484396e+00	2.957708e-01	1.556059e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.284393e+00	5.003552e-01	1.293881e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.980486e+00	6.027001e-01	1.621842e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.519255e+00	5.419244e-01	1.610167e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.015178e+00	4.130571e-01	1.305642e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.840462e-01	2.636820e-01	8.904202e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.324371e-02	2.747324e-02	9.226088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.1741778817863898,0.038562838589029536,0.010297789794232293
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.095116e+00	3.884521e-01	1.888819e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.687380e+00	5.181345e-01	2.400765e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.278635e+00	5.112432e-01	2.158101e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.967926e+00	3.912305e-01	1.584156e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.132984e+00	2.325784e-01	9.250021e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.289409e+00	9.160107e-02	4.001202e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.707840e+00	1.031129e-01	2.220835e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.426789e+00	2.022329e-01	1.214926e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.212057e+00	4.014909e-01	6.088785e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.783190e+00	5.047937e-01	8.697922e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.190820e+00	4.017557e-01	9.198232e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.614494e-01	2.429234e-01	7.513887e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.300265e-02	2.698613e-02	1.041349e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.09765782718708813,0.032622438052908265,0.009380201878721878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.274869e+01	5.225245e+00	2.642146e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.116632e+01	1.848857e+00	8.338560e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.977099e+01	1.020550e+00	4.479243e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.257618e+01	5.302241e-01	2.019156e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.417308e+00	2.346267e-01	8.009775e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.653217e+00	1.036762e-01	4.679726e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.328845e+00	8.956270e-02	2.112282e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.923728e+00	1.916351e-01	2.401219e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.839381e+00	4.834783e-01	6.242716e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.432891e+00	6.773641e-01	1.162102e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.693106e+00	6.291078e-01	1.466847e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.473366e-02	4.426939e-02	1.519098e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.31571671903597964,0.04775258092105933,0.012460331758160303
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.266427e-01	5.223773e-02	4.200659e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.976655e+00	3.191377e-01	1.256731e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.552972e+00	1.917138e-01	2.329496e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.887713e+00	8.206198e-01	1.258958e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.943764e+00	7.604541e-01	2.042728e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.096933e+00	4.615638e-01	1.609890e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.374650e-01	2.500288e-01	9.704703e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.121000e-02	2.210410e-02	1.115022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.18084872933184676,0.037693005792709317,0.007659995167339451
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.251278e+00	1.255831e-01	1.571475e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.810761e+00	4.127246e-01	4.290054e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.291786e+00	9.878530e-01	4.616912e-03
2.675000e-01	3.750000e-02	3.750000e-02	1.785310e+00	6.740515e-01	9.635038e-02
3.425000e-01	3.750000e-02	3.750000e-02	9.118107e-01	3.360942e-01	9.167101e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.583404e-01	1.730202e-01	6.650089e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.859242e-01	7.561590e-02	4.100633e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.182133e-02	5.816759e-03	4.470598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.11788130794561527,0.03568691018817827,0.009226941626687218
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.344632e+00	2.768108e-01	4.061901e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.576218e+00	9.131372e-01	4.747962e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.343875e+00	1.656010e+00	3.656537e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.846580e+00	8.120907e-01	1.446376e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.493743e-02	3.963296e-02	1.804530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.31309251261847226,0.04922260846731463,0.011744667643299678
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.495184e-02	9.571660e-03	9.834041e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.995462e-01	8.077928e-02	6.243536e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.116555e+00	2.200927e-01	1.309205e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.233006e+00	3.024412e-01	1.368086e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.125122e+00	2.560745e-01	7.734878e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.482465e+00	1.197906e-01	1.102271e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.317927e+00	4.791577e-01	2.695172e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.924671e+00	7.364019e-01	1.184601e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.400617e+00	7.754973e-01	1.658728e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.818847e+00	6.509901e-01	1.693873e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.273509e+00	5.045946e-01	1.463252e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.303828e-01	3.552651e-01	1.106228e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.598708e-01	2.106252e-01	7.099507e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.945462e-02	2.037321e-02	6.859692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.18781262149867067,0.038964022923067,0.007289415672107752
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.463328e-01	1.918587e-02	3.984178e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.985115e-01	1.099752e-01	1.854175e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.376246e+00	2.188082e-01	2.839165e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.705231e+00	2.750374e-01	2.480414e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.493703e+00	2.520424e-01	1.396877e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.710666e+00	1.812307e-01	3.154072e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.338420e+00	4.784906e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.696898e+00	7.930233e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.952688e+00	8.528904e-01	4.982905e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.235593e+00	7.316416e-01	8.128537e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.593805e+00	5.621052e-01	9.104781e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.057561e+00	3.857967e-01	8.526784e-02
3.935000e-01	3.150000e-02	3.150000e-02	6.490346e-01	2.475903e-01	6.971566e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.390329e-01	1.324046e-01	4.842229e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.861366e-02	1.288092e-02	5.463937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.11041587670698733,0.03333466666169342,0.006704983137367476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.705878e-01	6.476575e-02	2.524549e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.623615e+00	2.009309e-01	5.580153e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.034997e+00	3.365775e-01	6.514412e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.109735e+00	4.012984e-01	4.586667e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.020431e+00	3.590617e-01	1.828946e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.733194e+00	4.399559e-01	2.218768e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.499227e+00	1.474458e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.904332e+00	1.603256e+00	2.345436e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.370714e+00	1.298665e+00	1.009528e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.144102e+00	8.856149e-01	1.361826e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.269621e+00	5.635592e-01	1.387777e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.873168e-02	2.964268e-02	1.081535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2778477990518184,0.04657868901667883,0.017811132513166517
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.867346e-01	2.000848e-01	5.677482e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.490987e+00	4.140635e-01	1.126514e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.842267e+00	5.329849e-02	1.916805e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.471142e+00	5.009723e-01	1.758653e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.861654e+00	5.833787e-01	1.998880e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.145533e+00	4.367584e-01	1.643736e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.080627e-01	2.586177e-01	1.052733e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.580168e-01	1.267928e-01	5.982807e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.603959e-02	9.027248e-03	5.021186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.14570916337722972,0.03207128359215941,0.011063207999894076
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.943477e+00	6.288561e-01	2.542351e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.128145e+00	6.228865e-01	2.297146e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.800728e+00	8.451460e-02	2.177416e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.488427e+00	3.412650e-01	1.556580e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.084315e+00	4.560016e-01	8.759578e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.358092e+00	4.173596e-01	9.931706e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.597332e-01	2.561037e-01	8.417790e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.994325e-01	1.427665e-01	6.178863e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.650753e-02	1.543209e-02	9.777988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.07254319132689376,0.02292784925759496,0.009343502437390835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.093287e+02	7.537709e+00	3.258852e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.348954e+01	1.046354e+00	2.677794e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.462649e+00	2.955449e-01	2.766703e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.116352e+00	2.684158e-01	6.142803e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.432783e+00	4.178150e-01	7.646777e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.785423e+00	5.511607e-01	1.265125e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.054028e+00	4.026112e-01	1.377714e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.311053e-02	2.470026e-02	1.378303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2736529152863082,0.0465312336090459,0.015359258266324782
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.486449e-01	1.525261e-01	6.067269e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.389446e+00	3.134892e-01	1.035016e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.095341e+00	3.662195e-01	1.092599e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.594545e+00	3.176669e-01	8.505271e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.809969e+00	1.777520e-01	4.344080e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.763501e+00	8.696160e-02	1.913662e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.570380e+00	2.615687e-01	2.140918e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.341938e+00	4.073702e-01	1.413137e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.033422e+00	5.179028e-01	1.602494e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.630319e+00	4.989901e-01	1.623623e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.192212e+00	4.158057e-01	1.404324e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.723276e-01	3.075134e-01	1.063787e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.252762e-01	1.856822e-01	6.830820e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.818614e-02	1.911738e-02	6.861691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.15062946422365778,0.032007072265616,0.00955678866687043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.032995e+00	5.839732e-01	2.479124e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.205256e+00	7.115609e-01	2.708527e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.990131e+00	5.617005e-01	1.953577e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.685947e+00	3.387395e-01	1.108634e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.230860e+00	1.486345e-01	5.263687e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.120042e+00	7.571469e-02	2.219856e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.554778e+00	1.970501e-01	1.932794e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.314907e+00	2.818514e-01	8.358476e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.993137e+00	4.033343e-01	7.655578e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.474966e+00	4.021428e-01	8.698691e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.465107e-01	2.986074e-01	8.108613e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.244584e-01	1.826468e-01	6.325269e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.937197e-02	2.020539e-02	8.400565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.08134854122405841,0.025968923304909956,0.008452620105978498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.025927e+02	6.367502e+00	2.795764e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.369196e+01	1.615225e+00	6.004611e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.907874e+01	7.155686e-01	2.429169e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.123226e+01	3.165199e-01	9.707061e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.784471e+00	1.400300e-01	5.112055e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.457299e+00	1.341940e-01	2.819902e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.197450e+00	1.148130e-01	1.254666e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.759641e+00	2.350298e-01	6.221008e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.552619e+00	4.310476e-01	8.138917e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.081195e+00	5.772798e-01	1.236173e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.375083e+00	4.927963e-01	1.391693e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.449843e-02	3.391539e-02	1.303942e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.28363743917986467,0.04148061663626132,0.01210616833595246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.381204e-01	7.901644e-02	5.426589e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.753939e+00	3.385360e-01	8.220055e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.380094e+00	5.197623e-01	5.545309e-05
3.500000e-01	3.000000e-02	3.000000e-02	2.368255e+00	7.495580e-01	1.893011e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.463675e+00	5.385605e-01	1.886601e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.042902e-01	3.142180e-01	1.283786e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.749081e-01	1.651918e-01	7.516828e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.561312e-02	1.316512e-02	8.203400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.15724178537024416,0.029948325543892013,0.007383835994422633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.258352e+00	1.653615e-01	1.495710e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.770192e+00	7.714318e-01	2.886081e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.645766e+00	8.247759e-01	5.998608e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.350694e+00	4.408425e-01	9.955745e-02
3.425000e-01	3.750000e-02	3.750000e-02	7.088097e-01	2.316903e-01	7.983817e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.604846e-01	1.191346e-01	5.609360e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.415671e-01	5.417860e-02	3.551997e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.098016e-03	3.937917e-03	3.521236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09841240801362378,0.026546294451350413,0.00853336930187365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.276749e+00	3.490298e-01	3.814959e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.655243e+00	1.620211e+00	2.888161e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.413793e+00	1.287951e+00	9.376506e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.372641e+00	5.194861e-01	1.421346e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.242767e-02	2.604853e-02	1.565273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.285440469607924,0.04303163016152972,0.012010622834568274
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.080530e-02	1.777487e-02	1.240673e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.143684e-01	1.454412e-01	8.673912e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.772956e+00	3.180539e-01	1.503874e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.091992e+00	3.406056e-01	1.132608e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.679305e+00	1.905734e-01	2.990064e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.610381e+00	4.087657e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.155657e+00	7.304818e-01	1.154588e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.536380e+00	7.366094e-01	1.704080e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.964423e+00	6.301253e-01	1.777893e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.427830e+00	4.968116e-01	1.587580e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.577449e-01	3.492407e-01	1.249015e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.117548e-01	2.374970e-01	9.158152e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.260408e-01	1.411655e-01	5.746933e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.490138e-02	1.215975e-02	5.008421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.16549794928726122,0.03256322674650933,0.0071246954561593745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.714154e-01	3.450892e-02	6.052636e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.814194e+00	1.894583e-01	2.750348e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.776095e+00	3.129704e-01	3.194165e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.119655e+00	3.232436e-01	1.914308e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.443441e+00	2.407192e-01	5.465111e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.986850e+00	4.625445e-01	5.183648e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.210945e+00	8.504362e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.331485e+00	8.837728e-01	4.167045e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.483437e+00	7.217593e-01	7.777221e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.795984e+00	5.517511e-01	9.193250e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.251938e+00	4.006144e-01	8.872367e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.155290e-01	2.663591e-01	7.604809e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.015500e-01	1.641291e-01	6.131790e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.612052e-01	9.646336e-02	4.277159e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.993545e-02	8.234477e-03	4.492205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.09343445898860153,0.026289718032096746,0.006378026891706273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.202517e+00	1.045364e-01	3.619284e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.996285e+00	3.010534e-01	7.388137e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.350171e+00	4.682829e-01	6.982902e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.395069e+00	4.844883e-01	3.486119e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.546681e+00	3.695296e-01	7.703732e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.120669e+00	1.412456e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.122067e+00	1.772998e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.156740e+00	1.415744e+00	7.736877e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.695714e+00	9.966245e-01	1.249620e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.640821e+00	6.132796e-01	1.367904e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.526873e-01	3.743057e-01	1.292209e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.140524e-02	1.938792e-02	9.475231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.2506819409322542,0.03987336943466813,0.017261842224270574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.052033e+00	2.643486e-01	6.980720e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.005395e+00	3.970113e-01	9.410836e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.872744e+00	2.837404e-01	1.758020e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.310635e+00	5.520292e-01	1.978448e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.534340e+00	4.620605e-01	1.931367e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.798945e-01	3.066535e-01	1.372074e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.442421e-01	1.806373e-01	8.360357e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.721984e-01	7.910073e-02	4.688108e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.459056e-03	5.349149e-03	3.460197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.12702644893123208,0.02562782805460627,0.01045043604430726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.701326e+00	8.916654e-01	3.092948e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.843046e+00	5.552007e-01	1.575852e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.439010e+00	1.659032e-01	6.008295e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.450271e+00	3.916543e-01	1.425154e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.886170e+00	4.098492e-01	1.027261e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.113535e+00	3.002885e-01	9.595781e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.180957e-01	1.855243e-01	7.414230e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.189640e-01	1.024126e-01	5.324664e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.725297e-02	1.101554e-02	8.263046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.060393400653314236,0.016933742644927037,0.008556222716950043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.406201e+02	8.656321e+00	3.196050e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.040121e+01	6.592321e-01	6.285239e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.200956e+00	4.247199e-01	1.725134e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.063572e+00	2.581747e-01	3.356536e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.218178e+00	3.630382e-01	9.374193e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.512543e+00	4.225232e-01	1.294970e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.548612e-01	2.876207e-01	1.270154e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.972475e-02	1.732804e-02	1.205881e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.2475865534293647,0.039667727964838084,0.015495378375642355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.655806e-01	2.254832e-01	7.233855e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.904615e+00	4.319099e-01	1.197616e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.705738e+00	4.179301e-01	1.063329e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.084479e+00	2.739010e-01	6.328241e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.092989e+00	8.397568e-02	1.705957e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.846619e+00	2.748308e-01	1.529954e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.521575e+00	3.914903e-01	1.791490e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.208110e+00	4.647619e-01	1.674020e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.764856e+00	4.513510e-01	1.693494e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.346756e+00	3.854962e-01	1.533903e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.322327e-01	3.077987e-01	1.230902e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.783078e-01	2.076493e-01	8.894589e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.082289e-01	1.275044e-01	5.558315e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.415149e-02	1.135817e-02	5.015026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.13112143771178655,0.025381947551693568,0.009108824507985863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.455290e+00	8.155177e-01	2.955667e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.511700e+00	8.484915e-01	2.809766e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.980333e+00	5.331337e-01	1.540797e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.837086e+00	2.558313e-01	6.473611e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.036841e+00	7.079466e-02	1.587534e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.987484e+00	1.713326e-01	1.435080e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.518090e+00	2.592471e-01	1.340091e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.260853e+00	3.637481e-01	7.874165e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.772933e+00	3.397529e-01	8.587264e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.242830e+00	3.144097e-01	8.695556e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.602971e-01	2.150767e-01	7.345027e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.138980e-01	1.252506e-01	5.566341e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.710144e-02	1.405843e-02	7.178130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06680805114413924,0.019009928999363497,0.007858180385714758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.303779e+02	7.260359e+00	2.679474e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.214666e+01	1.228638e+00	3.433643e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.714598e+01	4.606854e-01	1.125381e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.056158e+01	2.138560e-01	4.350956e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.587819e+00	2.056704e-01	3.162413e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.415823e+00	2.070100e-01	1.590133e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.161129e+00	1.874322e-01	5.176450e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.615556e+00	2.420945e-01	9.488715e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.306572e+00	3.798154e-01	9.732011e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.784990e+00	4.604817e-01	1.323433e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.108903e+00	3.545389e-01	1.326251e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.556403e-02	2.342573e-02	1.162654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.26143232434170294,0.03722519861298543,0.011951049680747006
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.080590e+00	1.048788e-01	6.091829e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.048612e+00	3.402574e-01	5.975537e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.054551e+00	5.910204e-01	6.089995e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.993010e+00	6.285531e-01	1.979671e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.202356e+00	4.160024e-01	1.663245e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.684307e-01	2.500199e-01	1.115655e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.926780e-01	1.194970e-01	6.419538e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.846115e-02	9.293266e-03	6.900216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1428639212695851,0.024490199960017528,0.007237555005033314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.047136e+00	1.915113e-01	1.293488e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.336582e+00	6.985558e-01	1.496791e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.225982e+00	6.619821e-01	8.354353e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.129951e+00	3.252560e-01	9.202725e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.265137e-01	1.895118e-01	7.331421e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.102666e-01	9.211814e-02	5.032077e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.187163e-01	4.421221e-02	3.260055e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.502958e-03	2.923559e-03	3.301415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08746445515488828,0.02119690692909021,0.008049264725382546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.867430e+00	3.977122e-01	3.356619e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.076353e+00	1.818592e+00	9.639393e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.808020e+00	9.715444e-01	1.167886e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.153797e+00	3.791768e-01	1.320691e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.237024e-02	2.005019e-02	1.422786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.26655489179985004,0.038889895796226454,0.012155130947443193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.927444e-02	2.456930e-02	1.616335e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.841448e-01	2.109582e-01	1.081488e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.468235e+00	3.967605e-01	1.502984e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.665078e+00	3.149901e-01	7.845071e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.925812e+00	1.438735e-01	6.576443e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.480707e+00	5.752981e-01	7.123387e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.821579e+00	6.808494e-01	1.553050e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.193016e+00	6.291359e-01	1.783558e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.675516e+00	5.180374e-01	1.732044e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.203276e+00	4.000294e-01	1.455044e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.084389e-01	2.783120e-01	1.128403e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.027007e-01	1.987489e-01	8.181064e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.510424e-01	1.026505e-01	4.858274e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.813814e-02	8.426917e-03	4.216000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.15157558374377383,0.028625959059988243,0.007040052127760599
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.167555e-01	4.920553e-02	9.145279e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.836734e+00	2.732008e-01	3.465443e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.156455e+00	3.887672e-01	2.837875e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.996336e+00	3.273487e-01	1.184258e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.775408e+00	3.021889e-01	2.621225e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.866379e+00	7.451777e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.905688e+00	8.750740e-01	1.444824e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.911752e+00	7.335685e-01	6.236195e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.161413e+00	6.314140e-01	8.746413e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.553615e+00	4.490967e-01	9.240092e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.058028e+00	2.983073e-01	8.317908e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.151004e-01	2.131354e-01	7.307074e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.309092e-01	1.366274e-01	5.587575e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.162781e-01	7.111651e-02	3.861755e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.609685e-02	6.432139e-03	4.106657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.08333136687917006,0.021995088017797093,0.006118614842634512
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.665140e+00	1.419969e-01	4.598879e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.664611e+00	4.134555e-01	8.903733e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.454938e+00	5.725142e-01	6.798624e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.114228e+01	5.291602e-01	2.119561e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.026916e+01	9.210583e-01	3.139554e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.951642e+00	1.864462e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.501729e+00	1.682539e+00	2.764227e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.596447e+00	1.193138e+00	9.991367e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.243864e+00	7.380035e-01	1.294496e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.386148e+00	4.834582e-01	1.332013e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.110276e-01	2.917829e-01	1.230589e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.297177e-02	1.402448e-02	8.576980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.2335882436614475,0.035728920431438355,0.016597713149280074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.405567e+00	3.091469e-01	8.020874e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.218994e+00	3.409901e-01	7.309339e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.839493e+00	4.225398e-01	1.930705e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.142292e+00	5.136499e-01	2.009285e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.329349e+00	3.871388e-01	1.760295e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.527960e-01	2.519266e-01	1.211670e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.619320e-01	1.362074e-01	7.290530e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.302774e-01	6.028281e-02	4.064479e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.540962e-03	3.438918e-03	2.738021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11683777014169314,0.02188928025389157,0.009981767161286015
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.021157e+01	1.074114e+00	3.635598e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.581556e+00	4.333912e-01	9.723826e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.217031e+00	2.815027e-01	7.003984e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.418892e+00	3.756935e-01	1.602422e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.766967e+00	3.741206e-01	1.051079e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.842388e-01	2.395498e-01	8.850484e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.536620e-01	1.518685e-01	6.851123e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.783589e-01	8.003496e-02	4.817068e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.279458e-02	9.019073e-03	7.672446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.05431950757586413,0.013754058370475532,0.00798204185686488
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.582334e+02	8.895077e+00	3.150444e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.801674e+01	7.123435e-01	2.516315e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.203567e+00	5.119065e-01	7.331933e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.032814e+00	2.352566e-01	3.487807e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.104273e+00	3.271056e-01	9.835291e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.365169e+00	3.398371e-01	1.270530e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.647553e-01	2.368116e-01	1.176280e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.309880e-02	1.367303e-02	1.103413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.2311463933764363,0.03543639709764612,0.01539577127943434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.899369e-01	2.832285e-01	8.039187e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.411399e+00	4.998563e-01	1.198658e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.128240e+00	4.128162e-01	9.544888e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.356429e+00	2.114252e-01	4.093392e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.142259e+00	1.128280e-01	1.254384e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.784080e+00	3.415456e-01	1.873113e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.429867e+00	4.288435e-01	1.725273e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.029176e+00	4.170268e-01	1.710452e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.595556e+00	4.010330e-01	1.661024e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.174673e+00	3.295036e-01	1.443518e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.075379e-01	2.466291e-01	1.127335e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.909756e-01	1.792725e-01	8.072214e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.402713e-01	9.264662e-02	4.746871e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.794039e-02	8.061545e-03	4.171446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.12005812022275694,0.021634151647227123,0.008839487280985076
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.798447e+00	1.018390e+00	3.320092e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.097772e+01	8.871476e-01	2.893153e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.260712e+00	4.575697e-01	1.034868e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.555208e+00	1.734008e-01	3.258003e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.786662e+00	1.048523e-01	1.331607e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.889639e+00	2.039457e-01	1.227356e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.490978e+00	3.029116e-01	9.212214e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.133505e+00	3.091166e-01	1.033426e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.652199e+00	3.321206e-01	8.903576e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.108890e+00	2.513608e-01	8.448718e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.781352e-01	1.691460e-01	7.040100e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.633581e-01	1.112905e-01	5.164034e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.032204e-02	1.044465e-02	6.567637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.059106109416430574,0.014923116460967181,0.0073431039386122055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.486241e+02	7.550960e+00	2.453047e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.883385e+01	9.015427e-01	2.209101e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.603148e+01	3.338708e-01	6.366078e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.009519e+01	2.402113e-01	4.790984e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.622673e+00	3.279900e-01	1.035212e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.349441e+00	2.411678e-01	8.861815e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.085263e+00	1.644743e-01	4.403086e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.483105e+00	2.047674e-01	8.649193e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.174798e+00	3.662860e-01	1.043801e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.602192e+00	3.614083e-01	1.318701e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.947536e-01	3.065306e-01	1.302934e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.568831e-02	1.720866e-02	1.053127e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.23905050708260195,0.033127800867599255,0.011925942067912088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.547201e+00	1.376655e-01	6.269020e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.986217e+00	4.217695e-01	4.640755e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.674328e+00	5.856624e-01	1.242127e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.667116e+00	5.008499e-01	1.890941e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.011499e+00	3.306229e-01	1.478694e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.454702e-01	1.972787e-01	9.748107e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.332922e-01	9.637135e-02	5.778906e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.348847e-02	6.899497e-03	5.695234e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.13040324872237857,0.02024918576590959,0.007105484233238146
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.808082e+00	2.146282e-01	1.085259e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.753311e+00	6.581181e-01	9.605792e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.859332e+00	4.888663e-01	9.267054e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.002985e+00	2.756165e-01	8.837433e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.369523e-01	1.439765e-01	6.569055e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.753266e-01	8.092466e-02	4.743885e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.032522e-01	4.113594e-02	3.069168e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.071174e-03	2.318136e-03	3.005646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07842309920662568,0.017498995816402546,0.007721665990313431
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.052246e+01	4.431805e-01	2.726458e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.040025e+00	1.553963e+00	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.353318e+00	7.306288e-01	1.264303e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.003626e+00	2.984539e-01	1.208065e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.512888e-02	1.749897e-02	1.330133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.24778262644052326,0.035280900552024846,0.01221485529819924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.828844e-02	3.728593e-02	2.131936e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.257160e+00	3.048123e-01	1.329145e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.274241e+00	4.389503e-01	1.399929e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.130103e+00	2.366637e-01	3.700870e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.838779e+00	4.034293e-01	9.119976e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.179483e+00	6.453973e-01	1.253953e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.506375e+00	6.463921e-01	1.712398e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.879586e+00	5.352838e-01	1.739584e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.441348e+00	4.361568e-01	1.612743e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.011323e+00	3.115239e-01	1.327676e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.636519e-01	2.184280e-01	1.007789e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.022435e-01	1.470996e-01	7.224956e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.019837e-01	8.062121e-02	4.368939e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.317048e-02	5.406554e-03	3.460748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.13821199656335087,0.025042690027332157,0.00699697879069916
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.782041e-01	8.475982e-02	1.376011e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.394498e+00	3.917473e-01	3.873173e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.609622e+00	4.394518e-01	2.155698e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.609079e+00	2.903488e-01	5.510873e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.696645e+00	5.894771e-01	2.196201e-04
1.125000e-01	1.250000e-02	1.250000e-02	4.515796e+00	8.246947e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.460862e+00	7.966500e-01	4.530916e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.548656e+00	6.503817e-01	7.829931e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.875296e+00	5.182404e-01	9.171021e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.326430e+00	3.359483e-01	8.924898e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.242432e-01	2.542933e-01	8.044740e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.086267e-01	1.675161e-01	6.677859e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.707440e-01	1.038659e-01	5.260462e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.909837e-01	6.330931e-02	3.785488e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.273213e-02	4.370550e-03	3.623277e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.07441682408134773,0.018784993342257465,0.005936386175263528
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.421732e+00	2.023858e-01	6.258958e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.179737e+00	5.736032e-01	1.000996e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.237026e+01	6.921030e-01	5.606436e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.261356e+01	5.331977e-01	1.247534e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.027403e+01	1.522469e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.396630e+00	2.016403e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.745955e+00	1.387714e+00	6.798787e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.023451e+00	9.220827e-01	1.140928e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.932243e+00	6.193746e-01	1.309141e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.181886e+00	3.655988e-01	1.250677e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.020666e-01	2.358677e-01	1.169427e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.686139e-02	1.102627e-02	7.950957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.21780625697814274,0.0335269746604836,0.016059798081702326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.852451e+00	3.581061e-01	9.165360e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.263489e+00	2.614366e-01	5.212785e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.769375e+00	4.654041e-01	1.618239e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.961769e+00	4.657425e-01	1.960905e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.183141e+00	3.426854e-01	1.635355e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.384778e-01	2.054112e-01	1.083785e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.967992e-01	1.112078e-01	6.555017e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.013769e-01	4.883339e-02	3.583584e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.395478e-03	2.223853e-03	2.122879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10821470656206092,0.01990272136473427,0.009617163685139096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.299601e+01	1.245361e+00	4.097890e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.845107e+00	3.133586e-01	5.275863e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.073616e+00	2.709303e-01	3.424391e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.405464e+00	3.795689e-01	1.218291e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.629094e+00	3.198776e-01	1.033983e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.087667e-01	2.182715e-01	8.532574e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.884481e-01	1.232007e-01	6.287967e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.487914e-01	7.180179e-02	4.568064e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.931217e-02	8.052720e-03	7.148057e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04976879880010427,0.012353803024875772,0.007561786277914852
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.709446e+02	8.890012e+00	2.933944e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.674023e+01	9.643527e-01	9.519149e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.174147e+00	4.333290e-01	1.029130e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.965539e+00	1.876730e-01	4.207957e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.001981e+00	2.990137e-01	1.040113e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.267265e+00	2.977972e-01	1.228648e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.873666e-01	2.018147e-01	1.087163e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.843816e-02	1.242672e-02	1.034111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.21571301898493148,0.032445195415474276,0.015143460229261496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.280576e+00	3.501344e-01	9.099195e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.942654e+00	5.570600e-01	1.298278e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.512610e+00	3.630030e-01	8.160388e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.482290e+00	1.100977e-01	1.563486e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.083823e+00	2.339458e-01	1.294174e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.729875e+00	4.304869e-01	1.361290e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.335494e+00	4.438075e-01	1.615925e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.885948e+00	4.102348e-01	1.720616e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.414187e+00	3.290877e-01	1.568928e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.034604e+00	2.754647e-01	1.333226e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.906268e-01	2.087153e-01	1.044844e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.981937e-01	1.327039e-01	7.156632e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.969814e-01	7.430821e-02	4.297022e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.296502e-02	5.259566e-03	3.430158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.1102602641427557,0.018969521913161952,0.008580728591827569
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.286230e+01	1.254542e+00	3.975066e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.199153e+01	8.605599e-01	2.442491e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.902423e+00	3.318985e-01	6.536548e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.069217e+00	1.027699e-01	9.985834e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.610580e+00	1.945837e-01	3.705057e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.827155e+00	2.101070e-01	7.399505e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.440084e+00	2.877369e-01	1.041912e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.058997e+00	3.250107e-01	8.809721e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.527333e+00	2.849074e-01	8.983572e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.980457e-01	2.225478e-01	8.175503e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.971485e-01	1.388243e-01	6.647066e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.179916e-01	8.890138e-02	4.968876e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.528097e-02	7.893379e-03	6.003781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.0530925059338294,0.012663169988849796,0.007016637871897366
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.629361e+02	7.693204e+00	2.456826e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.673118e+01	1.006483e+00	5.066904e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.558361e+01	4.339162e-01	3.278178e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.882148e+00	2.885859e-01	4.891599e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.533342e+00	3.603595e-01	4.351815e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.295012e+00	1.723660e-01	3.783639e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.987250e+00	1.300000e-01	5.420186e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.353612e+00	1.758458e-01	2.019818e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.037966e+00	3.209013e-01	1.113752e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.473954e+00	3.361873e-01	1.297106e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.931879e-01	2.635820e-01	1.250960e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.843313e-02	1.396011e-02	9.894213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.2173239990775817,0.028144132263860117,0.011839857875884485
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.070175e+00	1.683223e-01	5.776922e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.703686e+00	3.295793e-01	2.980157e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.273415e+00	5.403531e-01	1.615495e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.426211e+00	4.293571e-01	1.761968e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.447333e-01	2.540637e-01	1.313563e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.470205e-01	1.509885e-01	8.597236e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.822861e-01	7.433915e-02	5.177051e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.465661e-03	4.490661e-03	4.946504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.119618455100653,0.01592841684544559,0.006862064019958425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.488298e+00	2.279729e-01	8.590291e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.148932e+00	5.286423e-01	9.141789e-04
1.975000e-01	3.250000e-02	3.250000e-02	1.621181e+00	3.901595e-01	9.297733e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.632024e-01	2.091805e-01	7.987838e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.789920e-01	1.206686e-01	6.191849e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.403085e-01	6.303412e-02	4.298106e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.369304e-02	2.612928e-02	2.869652e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.431911e-03	2.249177e-03	2.981862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.07035125359102204,0.01328051925730002,0.00721256742165452
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.201060e+01	4.636865e-01	2.063846e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.010925e+00	1.175536e+00	1.281962e-03
1.200000e-01	3.000000e-02	3.000000e-02	2.003365e+00	5.458175e-01	1.235961e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.818253e-01	2.341262e-01	1.108871e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.815208e-02	1.326398e-02	1.214838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.22891618622956184,0.03120883250550463,0.01226568683909049
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.816735e-01	6.003007e-02	2.804294e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.995792e+00	4.226890e-01	1.536086e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.076276e+00	4.154775e-01	1.013132e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.292142e+00	1.739356e-01	6.885413e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.566446e+00	5.436996e-01	7.432452e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.826706e+00	6.139631e-01	1.564796e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.139859e+00	5.340827e-01	1.733807e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.634597e+00	4.372785e-01	1.707709e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.194580e+00	3.388184e-01	1.464188e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.567708e-01	2.539512e-01	1.196399e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.652651e-01	1.828256e-01	9.287848e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.199254e-01	9.790143e-02	6.486749e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.542637e-01	5.422964e-02	3.753999e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.329766e-03	4.094754e-03	2.909036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12526174804080634,0.02120849445591673,0.0068994897044377945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.517168e+00	1.511296e-01	1.981671e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.551253e+00	5.247055e-01	3.729088e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.691773e+00	4.256097e-01	1.258773e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.757750e+00	4.585146e-01	2.542659e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.378917e+00	8.195512e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.980636e+00	7.790291e-01	2.257826e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.024195e+00	7.089153e-01	7.014802e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.225698e+00	5.238944e-01	8.842448e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.606486e+00	3.810817e-01	9.149464e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.136639e+00	2.474424e-01	8.375027e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.011331e-01	2.091172e-01	7.597830e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.415218e-01	1.373172e-01	6.294300e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.160608e-01	7.430164e-02	5.711430e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.611315e-01	4.655771e-02	3.552670e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.027855e-02	3.738306e-03	3.329212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.06605039779143249,0.015434259395192287,0.005623689710120991
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.935247e+00	3.110482e-01	8.064608e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.181322e+01	7.668040e-01	1.094057e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.548793e+01	7.879813e-01	3.932951e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.348078e+01	1.192037e+00	5.775093e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.940872e+00	2.215831e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.352490e+00	1.720810e+00	1.042168e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.077891e+00	1.110285e+00	9.984643e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.581341e+00	6.968331e-01	1.230300e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.621284e+00	4.409592e-01	1.257451e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.022500e+00	2.871316e-01	1.168704e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.921101e-01	1.668155e-01	1.062821e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.209561e-02	8.627110e-03	7.175862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.20211879449701892,0.030725880842888603,0.015542298628288292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.389111e+00	4.033022e-01	9.924894e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.171521e+00	1.795904e-01	3.034074e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.688716e+00	4.845945e-01	1.886465e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.794930e+00	4.425685e-01	1.907455e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.023916e+00	2.825191e-01	1.488638e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.426722e-01	1.580856e-01	9.704535e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.473266e-01	9.315815e-02	6.076928e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.019532e-02	3.054845e-02	3.303904e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.116338e-03	1.628914e-03	1.762786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.10014786476208211,0.017333059300866052,0.009182409920640136
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.581161e+01	1.372871e+00	4.118340e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.979618e+00	3.016177e-01	1.972975e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.947766e+00	1.992525e-01	9.658980e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.371810e+00	3.859237e-01	1.074665e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.541998e+00	3.064527e-01	1.014441e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.059989e-01	1.676949e-01	7.851687e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.459189e-01	1.069838e-01	6.020707e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.186974e-01	5.894075e-02	4.152014e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.581347e-02	5.783187e-03	6.618597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04521069228070902,0.009809231156025201,0.007046012491829748
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.816174e+02	8.687627e+00	2.554785e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.584679e+01	8.440326e-01	2.307308e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.145894e+00	3.727219e-01	2.721687e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.918291e+00	1.711979e-01	3.322038e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.912535e+00	2.714198e-01	1.134747e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.193026e+00	2.804059e-01	1.181694e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.072456e-01	1.625673e-01	9.931956e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.316663e-02	8.579883e-03	9.528511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.201142276379285,0.02946014897751001,0.014986070580645605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.691663e+00	4.260319e-01	1.020393e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.551078e+00	6.075402e-01	1.261437e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.736416e+00	2.727013e-01	6.132475e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.386066e+00	4.728106e-02	1.045644e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.015177e+00	3.260798e-01	1.501337e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.603419e+00	4.219655e-01	2.039860e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.214452e+00	4.396001e-01	1.686157e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.751625e+00	3.956366e-01	1.723046e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.266851e+00	2.944189e-01	1.505059e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.083523e-01	2.426930e-01	1.261104e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.971135e-01	1.768207e-01	9.639712e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.312433e-01	1.009540e-01	7.228174e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.538426e-01	5.330012e-02	3.773634e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.245308e-03	3.971787e-03	3.062515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.10134798896820392,0.016142217917336374,0.008290754799568617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.682952e+01	1.508784e+00	4.374750e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.214829e+01	7.190866e-01	1.821326e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.050142e+00	2.173855e-01	3.646298e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.636921e+00	9.620583e-02	2.740033e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.441905e+00	1.740714e-01	5.016106e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.743765e+00	2.141527e-01	1.037230e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.412709e+00	3.302784e-01	8.707150e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.958332e+00	2.999139e-01	9.186249e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.404466e+00	2.469741e-01	8.988768e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.000387e-01	1.904630e-01	7.889644e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.413234e-01	1.269457e-01	6.286066e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.728901e-01	6.007216e-02	5.435475e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.113240e-02	6.678725e-03	5.607124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04774315047422055,0.009931505381308797,0.006538378084088664
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.762549e+02	7.710756e+00	2.256010e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.452314e+01	8.456091e-01	5.362185e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.491416e+01	3.743023e-01	1.715279e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.840580e+00	4.886515e-01	1.470763e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.283793e+00	2.056195e-01	1.765013e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.305475e+00	2.723912e-01	1.076632e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.880569e+00	1.248873e-01	8.726825e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.267524e+00	1.561335e-01	1.877763e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.934271e+00	3.121913e-01	1.185924e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.338089e+00	2.741927e-01	1.231990e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.925977e-01	2.123168e-01	1.151034e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.224540e-02	1.017372e-02	9.074865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.20279852928102154,0.025475470408026835,0.011795736668593848
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.448273e+00	1.885766e-01	5.579577e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.419464e+00	2.691879e-01	1.610043e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.031569e+00	4.909605e-01	1.711712e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.256309e+00	3.745249e-01	1.635784e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.453397e-01	2.131937e-01	1.210174e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.756152e-01	1.193609e-01	7.912150e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.557501e-01	6.668392e-02	5.098369e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.996749e-03	3.966872e-03	4.320384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11322108799326609,0.013854761680837588,0.006712605990029638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.884621e+00	2.348270e-01	7.363083e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.804645e+00	4.258129e-01	2.581896e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.470514e+00	3.516071e-01	9.110563e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.921609e-01	1.766295e-01	7.652083e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.426638e-01	1.070096e-01	5.803218e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.181143e-01	6.092909e-02	4.372514e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.218637e-02	2.293415e-02	2.934411e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.766620e-03	1.900716e-03	2.734773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.0657430835839153,0.011594072801912145,0.007093575181385273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.298388e+01	4.789980e-01	1.642076e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.243115e+00	8.382441e-01	3.940115e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.824102e+00	4.583049e-01	1.186037e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.983460e-01	2.009987e-01	1.054405e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.487592e-02	1.260479e-02	1.189737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.2153473125157403,0.029270313707448425,0.012366423688817824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.971510e-01	8.654093e-02	3.652769e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.725847e+00	5.025591e-01	1.677821e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.539311e+00	4.302314e-01	6.282598e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.150575e+00	2.629569e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.329137e+00	5.578090e-01	1.087044e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.526889e+00	5.503035e-01	1.630448e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.915809e+00	4.537530e-01	1.670649e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.464520e+00	4.177469e-01	3.007205e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.058915e+00	2.951348e-01	1.363100e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.550704e-01	2.098803e-01	1.145170e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.780892e-01	1.446539e-01	8.682774e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.745320e-01	8.832727e-02	6.429038e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.292780e-01	4.649142e-02	3.663506e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.327599e-03	4.002155e-03	2.965610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.11647547113646471,0.01951221363205656,0.006940875135034871
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.404758e+00	2.230801e-01	2.651955e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.226532e+00	6.023026e-01	3.297044e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.127159e+00	4.411607e-01	8.219376e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.741434e+00	8.038426e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.870529e+00	7.891443e-01	1.343203e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.610246e+00	6.411448e-01	4.448206e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.666350e+00	4.973966e-01	7.584236e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.986981e+00	4.653002e-01	8.806784e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.459910e+00	3.546204e-01	8.940401e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.064250e+00	2.392352e-01	1.981151e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.379414e-01	1.854845e-01	7.258049e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.752916e-01	1.045843e-01	7.028671e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.844382e-01	6.120747e-02	5.921260e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.463513e-01	4.469477e-02	3.219661e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.989585e-03	3.311409e-03	3.416150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.06037326658080644,0.013496723993774357,0.005622710486358762
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.794499e+00	4.377005e-01	1.068473e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.564761e+01	9.705159e-01	1.059530e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.764787e+01	8.134670e-01	2.325949e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.376796e+01	2.122677e+00	6.657186e-02
4.250000e-02	7.500000e-03	7.500000e-03	9.027291e+00	2.022095e+00	2.488136e-03
6.000000e-02	1.000000e-02	1.000000e-02	5.534103e+00	1.306165e+00	5.303231e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.533828e+00	8.815373e-01	1.006076e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.252295e+00	5.632615e-01	1.194037e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.493183e+00	4.137467e-01	1.203114e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.365824e-01	2.736730e-01	2.975713e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.274557e-01	1.367810e-01	1.013763e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.937108e-02	6.828832e-03	7.118595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1911674350544779,0.02857792236944373,0.01508351606838712
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.766386e+00	4.254586e-01	1.025982e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.139378e+00	2.775861e-01	1.441788e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.609504e+00	4.515573e-01	2.424373e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.643785e+00	4.200135e-01	1.806979e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.245438e-01	2.472236e-01	1.399292e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.793708e-01	1.505255e-01	9.142841e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.085971e-01	7.707635e-02	5.965953e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.911396e-02	2.702339e-02	3.010002e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.486256e-03	1.349127e-03	1.394862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09499752975382726,0.016133044661633844,0.008943019378517991
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.745951e+01	1.411261e+00	3.917113e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.517804e+00	2.974394e-01	5.951289e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.916315e+00	1.778658e-01	7.194545e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.322031e+00	3.603178e-01	1.802549e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.464743e+00	3.018073e-01	9.908640e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.635735e-01	1.623824e-01	7.646499e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.118787e-01	9.784366e-02	5.628933e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.979393e-01	5.162595e-02	4.182813e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.360065e-02	5.092376e-03	6.548639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.042448834743457745,0.009019615646605528,0.0067801060676064145
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.869522e+02	8.413849e+00	2.302313e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.594346e+01	1.009172e+00	2.105578e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.115766e+00	3.070836e-01	2.073468e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.867591e+00	1.392870e-01	3.986102e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.864107e+00	2.685925e-01	1.241628e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.109776e+00	2.437919e-01	1.113484e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.687329e-01	1.557830e-01	9.769397e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.038304e-02	7.887758e-03	9.127228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.1908204218492245,0.027962477970598337,0.01499847328456913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.091432e+00	4.783820e-01	1.108371e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.872495e+00	5.661542e-01	1.181259e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.757469e+00	2.704236e-01	4.026804e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.417053e+00	2.641729e-01	2.995619e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.981260e+00	4.192101e-01	1.875111e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.464216e+00	3.927754e-01	2.764233e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.116432e+00	4.350136e-01	1.676485e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.610983e+00	3.557038e-01	1.591851e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.173893e+00	2.901504e-01	3.369279e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.305309e-01	2.209720e-01	1.211830e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.166231e-01	1.450496e-01	1.002112e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.949880e-01	9.654827e-02	6.273881e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.294844e-01	4.519806e-02	3.668540e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.477679e-03	4.006831e-03	3.016366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09579953198853841,0.015279721288433815,0.008500740355781813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.980958e+01	1.638621e+00	4.715305e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.165231e+01	7.523973e-01	1.224083e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.574322e+00	1.755552e-01	1.084917e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.462685e+00	1.849666e-01	6.034036e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.296587e+00	1.609218e-01	1.381698e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.642728e+00	1.729496e-01	1.808197e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.355619e+00	3.665920e-01	9.610217e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.874227e+00	2.954613e-01	9.035005e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.348860e+00	2.747328e-01	8.832164e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.511377e-01	1.833196e-01	2.036819e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.926988e-01	1.080416e-01	6.791178e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.544909e-01	6.425633e-02	4.687047e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.852651e-02	5.133464e-03	5.434206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04477131601921344,0.009547866053231505,0.0063738634002050015
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.846288e+02	7.597789e+00	2.025374e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.389204e+01	1.298409e+00	4.982501e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.448726e+01	4.305283e-01	4.224123e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.586210e+00	5.664539e-01	1.442837e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.334473e+00	3.063890e-01	1.155167e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.005811e+00	1.402840e-01	1.459755e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.892744e+00	1.710412e-01	1.127185e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.197969e+00	1.689386e-01	7.128574e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.827930e+00	3.611311e-01	1.109848e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.275933e+00	2.543050e-01	2.739986e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.389094e-01	2.036169e-01	1.164736e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.910205e-02	9.932578e-03	8.790915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.18715303235917355,0.021619375523041662,0.011428872724696587
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.864963e+00	2.045156e-01	4.999673e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.082685e+00	1.894894e-01	1.993181e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.764433e+00	3.990791e-01	1.701251e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.074263e+00	2.912014e-01	1.481285e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.433475e-01	1.772747e-01	1.116713e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.213590e-01	1.067513e-01	7.334700e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.200408e-01	4.950657e-02	4.479148e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.958860e-03	2.913032e-03	4.030227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10687389877906046,0.011543128663568478,0.006593537542236447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.278043e+00	2.403815e-01	6.038542e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.479033e+00	3.494858e-01	4.922137e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.300160e+00	2.626854e-01	8.876039e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.314806e-01	1.575814e-01	7.476863e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.971938e-01	9.495344e-02	5.542991e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.967288e-01	5.045034e-02	4.037712e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.359681e-02	2.102760e-02	2.829316e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.201160e-03	1.614665e-03	2.799469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.061050430186519455,0.009368284303687503,0.006715076046668142
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.374615e+01	4.806528e-01	1.350142e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.759150e+00	6.977498e-01	6.568978e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.621841e+00	3.625394e-01	1.161265e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.489762e-01	1.828515e-01	1.027901e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.996527e-02	9.839544e-03	1.104906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1988953585513523,0.02630296612354746,0.012121677188238422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.570802e-01	1.371361e-01	5.441415e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.745849e+00	5.614341e-01	1.566878e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.697596e+00	2.926277e-01	2.832395e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.894652e+00	4.412339e-01	2.588501e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.018677e+00	5.656013e-01	1.354110e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.207320e+00	4.551968e-01	1.582235e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.658533e+00	3.643441e-01	1.607082e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.281172e+00	3.195680e-01	1.517827e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.244271e-01	2.453789e-01	1.284814e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.523321e-01	1.887472e-01	1.052639e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.984047e-01	1.114391e-01	8.734784e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.181916e-01	7.075702e-02	7.104277e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.051226e-01	4.268938e-02	3.344205e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.584827e-03	2.488842e-03	2.645279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10637791629828248,0.016874667711715724,0.00686410725806165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.326626e+00	3.718106e-01	3.295575e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.715082e+00	6.220541e-01	2.006342e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.850529e+00	3.771608e-01	3.640622e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.150187e+00	7.963607e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.482441e+00	6.886568e-01	8.979453e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.295290e+00	5.970289e-01	6.362943e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.409488e+00	4.875755e-01	8.347571e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.761796e+00	3.445215e-01	8.918277e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.273826e+00	2.454814e-01	9.714337e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.624827e-01	2.136138e-01	8.219195e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.517360e-01	1.370513e-01	6.902242e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.281357e-01	9.205704e-02	6.479992e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.509038e-01	6.405918e-02	4.781354e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.278304e-01	3.917383e-02	3.403678e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.044459e-03	2.197078e-03	3.671495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.05429346080040571,0.011709028172342532,0.00535180637070079
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.005730e+01	7.219214e-01	1.347967e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.111910e+01	1.202239e+00	8.704426e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.865939e+01	1.317351e+00	1.296181e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.264522e+01	2.092396e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.972203e+00	1.797068e+00	6.562608e-03
6.000000e-02	1.000000e-02	1.000000e-02	4.901685e+00	1.110394e+00	7.533774e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.106716e+00	6.765820e-01	1.149166e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.015995e+00	4.328375e-01	1.204893e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.329684e+00	3.304755e-01	1.172035e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.029106e-01	1.776273e-01	1.251800e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.965231e-01	1.448136e-01	1.014387e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.604638e-02	6.327564e-03	6.563800e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17856262665396253,0.02596328984605198,0.014415075296224822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.236792e+00	4.444249e-01	1.023866e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.046816e+00	1.081809e-01	9.286339e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.515186e+00	4.974175e-01	1.659180e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.464329e+00	3.259493e-01	2.029554e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.216753e-01	2.181901e-01	1.293798e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.152548e-01	1.201315e-01	8.557169e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.599572e-01	5.688444e-02	5.726958e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.911373e-02	2.448525e-02	2.581991e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.736089e-03	9.078129e-04	1.609217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.0893226674115553,0.01446044286845627,0.008674240620054632
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.916302e+01	1.435476e+00	3.731881e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.165947e+00	2.237643e-01	3.392097e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.872644e+00	1.850533e-01	4.140933e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.268780e+00	3.609281e-01	1.450829e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.345515e+00	2.506081e-01	1.019909e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.146211e-01	1.476353e-01	7.437250e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.749129e-01	8.378077e-02	5.443091e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.781712e-01	4.769732e-02	3.885587e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.192655e-02	4.513293e-03	6.427278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03953604789174888,0.008100915692106733,0.00649758923420523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.945351e+02	8.351987e+00	2.141878e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.576972e+01	9.081604e-01	1.022092e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.951609e+00	2.126542e-01	7.303531e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.821614e+00	1.228784e-01	1.942852e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.789416e+00	2.551501e-01	1.126757e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.024080e+00	2.093812e-01	1.085841e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.272355e-01	1.343628e-01	9.264172e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.776327e-02	7.131867e-03	8.663519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17789488139927687,0.025742190818917543,0.014321053884270157
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.751370e+00	5.537101e-01	1.267390e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.048504e+00	4.875121e-01	1.024214e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.651105e+00	1.197427e-01	1.494730e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.273409e+00	2.610249e-01	1.264077e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.945709e+00	4.127772e-01	1.197258e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.438248e+00	4.440124e-01	1.520440e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.943261e+00	3.709670e-01	1.714253e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.466716e+00	2.951733e-01	1.932189e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.061129e+00	2.609639e-01	1.384940e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.333800e-01	1.907842e-01	1.131026e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.500486e-01	1.184405e-01	9.981389e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.323269e-01	6.897009e-02	7.625686e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.058577e-01	4.171036e-02	3.381131e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.708265e-03	2.516968e-03	2.685616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08895607938763274,0.013254886686355147,0.007945496164501159
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.365023e+01	1.810857e+00	4.860962e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.020175e+01	6.481847e-01	6.814063e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.979855e+00	1.105528e-01	1.408123e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.305756e+00	1.913782e-01	1.274604e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.275796e+00	2.126007e-01	7.744240e-03
8.250000e-02	1.250000e-02	1.250000e-02	2.661881e+00	2.122513e-01	6.495218e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.263444e+00	2.738467e-01	1.546571e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.809840e+00	2.796234e-01	1.038703e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.253149e+00	2.312124e-01	8.868757e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.798435e-01	1.526223e-01	7.712760e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.385725e-01	8.419434e-02	7.530016e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.296722e-01	6.379283e-02	4.554949e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.494946e-02	4.145569e-03	5.732605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.04118651820446705,0.008197653747209696,0.006129804864813675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.934672e+02	7.592120e+00	1.951613e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.291576e+01	8.484881e-01	3.642535e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.421277e+01	5.662919e-01	4.644079e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.545637e+00	4.382727e-01	3.106039e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.192957e+00	2.725860e-01	2.051642e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.059137e+00	2.323014e-01	1.750359e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.777389e+00	1.430901e-01	5.525384e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.148915e+00	1.782037e-01	1.893547e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.732782e+00	2.683900e-01	1.745757e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.173354e+00	2.386288e-01	1.319245e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.590936e-01	1.535031e-01	1.239474e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.552112e-02	8.863450e-03	8.423575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3609599385822458,0.03047521491548416,0.01559102885288205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.992578e-01	4.140702e-02	1.268151e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.580277e+00	2.613486e-01	6.135540e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.086469e+00	2.941006e-01	5.361191e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.577219e+00	1.161380e-01	2.478101e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.951838e+00	5.109252e-01	1.842149e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.770694e+00	5.220286e-01	2.664934e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.970865e-01	2.906676e-01	1.889241e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.523115e-02	2.367395e-02	1.859566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.20474671264947017,0.021979982460010344,0.008537622398071848
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.194247e+00	9.531998e-02	4.925068e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.392273e+00	2.613711e-01	7.659154e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.248263e+00	2.253167e-01	3.847695e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.517013e+00	4.974493e-01	9.615355e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.157564e+00	3.309468e-01	1.305768e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.918585e-01	1.649392e-01	9.588428e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.728874e-01	6.808677e-02	5.086553e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.841578e-03	4.354428e-03	4.105672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.1029750934968415,0.019122566423500062,0.00807337576125805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.399352e+00	3.076051e-01	1.967941e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.491503e+00	4.983635e-01	4.816412e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.341299e+00	9.272143e-01	8.767794e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.585840e+00	5.224706e-01	1.884613e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.367693e-02	2.205208e-02	1.418243e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.33267856373504967,0.029730804310493797,0.012681664419594951
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.360433e-01	2.589619e-02	1.379099e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.534078e-01	6.719445e-02	2.394595e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.122480e-01	1.358344e-01	4.253791e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.462222e+00	2.201249e-01	5.564468e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.212312e+00	2.493407e-01	5.268542e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.875812e+00	2.091412e-01	3.589309e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.227968e+00	1.278191e-01	1.075216e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.248618e+00	1.900926e-01	5.984556e-03
3.700000e-01	2.000000e-02	2.000000e-02	2.937716e+00	3.774085e-01	1.331199e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.396912e+00	4.450750e-01	1.907297e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.696742e+00	4.350141e-01	1.955206e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.054508e+00	3.246072e-01	1.685857e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.265379e-01	1.820995e-01	1.068780e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.522694e-02	1.304072e-02	8.828281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.20032925613728658,0.02167368660637589,0.007453478551422171
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.888830e-01	3.547183e-02	3.326659e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.513112e-01	8.459979e-02	5.140734e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.451218e+00	1.740584e-01	7.595306e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.356292e+00	2.282753e-01	8.448304e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.321707e+00	2.217415e-01	8.328954e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.023509e+00	2.112434e-01	6.093135e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.317552e+00	1.667572e-01	2.884319e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.141996e+00	1.555961e-01	5.162829e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.569170e+00	2.992697e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.794988e+00	4.253118e-01	7.681048e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.973157e+00	3.717959e-01	1.177221e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.246380e+00	2.938948e-01	1.092372e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.916987e-01	1.916072e-01	8.883109e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.248932e-01	1.010021e-01	5.582822e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.388685e-02	7.926175e-03	5.319657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09594484091296993,0.016547681598544778,0.005208015302692659
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.189456e+00	1.284252e-01	2.333569e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.508174e+00	3.970193e-01	2.572354e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.606432e+00	3.193906e-01	2.798151e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.544920e+00	3.828882e-01	2.129067e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.511160e+00	3.544801e-01	1.122752e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.155626e+00	2.755890e-01	3.760519e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.752205e+00	7.002309e-01	8.475317e-03
1.062500e-01	1.375000e-02	1.375000e-02	4.889937e+00	8.535722e-01	5.903338e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.181638e+00	7.427075e-01	1.350378e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.856707e+00	5.150033e-01	1.526681e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.797392e-01	3.130893e-01	1.288446e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.542013e-02	1.274954e-02	6.964693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3306752943606325,0.03405843772571193,0.017361982539272847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.929957e-01	6.151322e-02	2.348749e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.065971e+00	2.467828e-01	5.757173e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.411022e+00	2.942903e-01	5.679945e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.171718e+00	8.648962e-02	3.857819e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.749873e+00	4.520689e-01	1.601631e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.731119e+00	4.991082e-01	2.492850e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.546126e-01	2.978919e-01	1.918054e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.389626e-01	1.403767e-01	1.015707e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.881633e-02	8.646126e-03	7.077269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1767509943739053,0.02328185396169727,0.010532885770987654
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.464822e-01	9.387521e-02	6.102178e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.475471e+00	4.690101e-01	9.231497e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.113481e+00	3.028969e-01	9.582507e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.205404e+00	1.689485e-01	3.658541e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.116311e+00	2.987440e-01	1.055642e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.774929e+00	3.932161e-01	1.134133e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.679276e-01	2.593830e-01	1.179046e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.896971e-01	1.385698e-01	8.368243e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.181253e-02	1.341351e-02	1.039235e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06649789840831904,0.014488810727223432,0.007153268273974167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.343764e+01	2.477277e+00	7.629808e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.235298e+01	1.815817e+00	4.739995e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.377047e+01	6.152404e-01	2.155048e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.463750e+00	1.251477e-01	1.980860e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.102152e+00	5.040345e-01	8.477801e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.611838e+00	4.578029e-01	1.502182e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.781959e-01	2.930996e-01	1.447130e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.821039e-02	1.245132e-02	9.038643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.30468541832668217,0.030157586644312284,0.014341098047963186
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.501207e-01	7.869972e-02	3.083880e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.116867e-01	1.335944e-01	3.254637e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.118297e+00	2.227132e-01	4.322380e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.535717e+00	2.551007e-01	4.690352e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.020237e+00	2.304404e-01	4.940543e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.518469e+00	2.010198e-01	3.751928e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.808338e+00	1.273739e-01	1.812689e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.889875e+00	1.087704e-01	1.075311e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.635707e+00	3.131587e-01	1.028132e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.164646e+00	3.718822e-01	1.865965e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.572953e+00	3.812734e-01	1.852778e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.572166e-01	2.926949e-01	1.588090e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.712432e-01	1.591535e-01	9.841720e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.385954e-02	1.268462e-02	8.427753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.17564755430938075,0.020964934451790707,0.008806801560095084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.255774e+00	1.922174e-01	1.177337e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.907548e+00	3.208508e-01	6.305856e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.705446e+00	4.746293e-01	8.299008e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.356852e+00	4.499504e-01	7.459419e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.825356e+00	2.463361e-01	7.471742e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.945766e+00	2.033391e-01	5.897653e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.847734e+00	1.377765e-01	2.295124e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.392798e+00	5.433335e-02	2.736882e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.729489e+00	2.876985e-01	3.368628e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.862265e+00	2.971183e-01	1.101976e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.111233e+00	2.489459e-01	1.025182e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.386473e-01	1.469627e-01	7.677172e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.297432e-02	1.323184e-02	8.708141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07382928647770065,0.014157604831356571,0.006248472077619693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.557498e+01	2.697877e+00	8.991790e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.365551e+01	3.049781e+00	4.726354e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.032691e+01	1.443093e+00	3.207382e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.631871e+01	7.406637e-01	2.167188e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.214037e+01	4.645429e-01	1.301603e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.592986e+00	2.425728e-01	4.667785e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.986116e+00	9.434212e-02	2.139506e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.258222e+00	2.221542e-01	1.376035e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.055871e+00	4.581578e-01	9.905416e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.023000e+00	4.118248e-01	1.332205e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.136829e+00	3.169244e-01	1.321963e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.647857e-02	1.512850e-02	8.638838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3416739384883505,0.03072985235083059,0.015649653749330916
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.736079e-01	4.867198e-02	1.439976e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.083667e+00	3.050040e-01	7.160334e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.480812e+00	2.703322e-01	4.271310e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.421818e+00	2.570488e-01	1.499922e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.473145e+00	5.502110e-01	2.174329e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.396258e+00	4.547697e-01	2.407466e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.591659e-01	2.470256e-01	1.631966e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.079889e-02	2.156146e-02	1.756469e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18804563380807848,0.02220508526828202,0.008767816098045778
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.737796e+00	1.243192e-01	6.205183e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.037016e+00	2.634449e-01	6.098164e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.728557e+00	3.747828e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.959946e+00	4.661943e-01	1.113606e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.383177e-01	2.755965e-01	1.150300e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.416259e-01	1.385078e-01	8.531624e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.711674e-01	6.151202e-02	5.007852e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.077623e-02	4.257495e-03	4.413626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09661792061388318,0.01815622913998148,0.007853885925421647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.950985e+00	3.538960e-01	2.156451e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.983141e+00	7.047770e-01	2.693107e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.558290e+00	8.542861e-01	1.072845e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.374075e+00	4.269398e-01	1.621280e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.541334e-02	1.941022e-02	1.364676e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.32172423816309165,0.03164710893445,0.013121394551022014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.044948e-01	2.195033e-02	1.326984e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.669253e-01	7.361912e-02	3.052129e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.513667e-01	1.649148e-01	5.239927e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.733973e+00	2.435021e-01	6.737023e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.591252e+00	2.688389e-01	5.807832e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.195722e+00	2.074006e-01	2.859411e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.367021e+00	9.298891e-02	1.653137e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.177574e+00	2.952972e-01	4.131704e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.728821e+00	4.441598e-01	1.379219e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.106734e+00	4.680955e-01	2.023506e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.451190e+00	4.237289e-01	1.926116e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.069267e-01	3.018868e-01	1.568500e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.732776e-01	1.692155e-01	1.006848e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.478916e-02	1.362346e-02	8.818599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.18811440820363634,0.02295372887852329,0.007862124422990974
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.470825e-01	3.645249e-02	3.629968e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.401420e-01	1.089114e-01	7.166760e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.940201e+00	2.038525e-01	1.006519e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.112449e+00	2.425854e-01	1.115147e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.145101e+00	2.628487e-01	9.006622e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.655965e+00	2.246412e-01	5.054166e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.534306e+00	1.419837e-01	1.643285e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.002693e+00	2.573542e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	3.198803e+00	4.304204e-01	4.988481e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.404384e+00	4.546810e-01	8.476511e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.651865e+00	3.826565e-01	1.065858e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.046838e+00	2.727709e-01	1.040146e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.088730e-01	1.697159e-01	8.320069e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.011820e-01	9.574553e-02	5.420998e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.378788e-02	8.165242e-03	5.539863e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.09097768468316542,0.016722086184356888,0.005297689766622468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.151551e+00	1.710289e-01	2.763543e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.254091e+00	2.756116e-01	3.260167e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.992336e+00	3.936856e-01	3.293957e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.072721e+00	4.389296e-01	2.281226e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.411386e+00	3.579302e-01	8.925252e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.181879e+00	4.373025e-01	1.129153e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.213530e+00	8.669751e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.309183e+00	8.911058e-01	7.978701e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.755492e+00	7.022252e-01	1.337228e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.641211e+00	4.605680e-01	1.430400e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.042611e-01	2.890674e-01	1.221785e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.556873e-02	1.256764e-02	7.064528e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.31218734196158016,0.035540935156781195,0.018504517957088684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.724425e-01	8.695266e-02	2.856642e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.437583e+00	3.144911e-01	7.057451e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.814064e+00	2.845975e-01	5.295122e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.125709e+00	2.464758e-01	3.014260e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.378450e+00	5.067615e-01	2.064722e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.415275e+00	4.374380e-01	2.334254e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.223806e-01	2.578292e-01	1.683877e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.078134e-01	1.228966e-01	9.503675e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.932105e-02	8.433044e-03	7.347824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.16091031015290494,0.02314551550110175,0.01092976353925601
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.256512e+00	1.571168e-01	7.773047e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.830002e+00	5.767436e-01	1.250538e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.034994e+00	3.241524e-01	1.065253e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.981214e+00	9.422575e-02	9.460088e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.583501e+00	3.864940e-01	5.753580e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.431603e+00	3.497857e-01	1.136652e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.478622e-01	2.186877e-01	1.025405e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.682424e-01	1.173398e-01	7.695550e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.276517e-02	1.202150e-02	1.068618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.06280742797762395,0.014107341099875076,0.007234349223084177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.876407e+01	4.642854e+00	1.134463e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.844535e+01	1.590951e+00	5.809298e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.333498e+01	4.905168e-01	1.272184e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.297811e+00	2.702014e-01	4.410883e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.592790e+00	4.970794e-01	9.372448e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.466472e+00	3.993283e-01	1.372763e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.568448e-01	2.433874e-01	1.325943e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.250981e-02	1.202651e-02	9.314193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.29230725587471845,0.03244846467416396,0.015461979752981025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.624235e-01	9.441035e-02	3.590390e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.529759e-01	1.679849e-01	4.434590e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.330018e+00	2.552935e-01	5.394935e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.801276e+00	2.586283e-01	6.018738e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.359883e+00	2.626853e-01	5.201624e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.774831e+00	1.959724e-01	3.166312e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.943923e+00	9.160907e-02	4.645692e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.821148e+00	2.083104e-01	3.680749e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.418525e+00	3.406331e-01	1.378629e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.934069e+00	4.295140e-01	1.841085e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.355474e+00	3.682967e-01	1.889304e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.330027e-01	2.688589e-01	1.483179e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.354579e-01	1.541141e-01	9.553190e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.364457e-02	1.299971e-02	8.684585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.16219238603086764,0.0214309808329462,0.009242594351477784
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.468053e+00	2.359878e-01	1.266672e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.832096e+00	5.007056e-01	8.682828e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.821106e+00	5.805028e-01	9.736743e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.336981e+00	3.161399e-01	1.008108e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.625074e+00	2.864829e-01	7.537160e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.395104e+00	1.983252e-01	4.578878e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.811431e+00	9.427736e-02	1.269928e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.121211e+00	1.445086e-01	1.761272e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.359921e+00	3.045676e-01	6.443803e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.588482e+00	3.084045e-01	9.877686e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.500333e-01	2.306507e-01	9.652701e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.853588e-01	1.311159e-01	7.329895e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.219576e-02	1.351394e-02	8.760383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06903365902317728,0.014158516276919747,0.006318808944111923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.870160e+01	4.478432e+00	1.159504e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.089885e+01	2.077825e+00	5.389538e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.387725e+01	1.136605e+00	3.498758e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.768506e+01	7.180088e-01	2.032804e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.212512e+01	3.958111e-01	9.101727e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.007479e+00	1.756494e-01	2.723717e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.176417e+00	1.397068e-01	2.114059e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.605944e+00	3.551336e-01	9.785160e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.666415e+00	4.078083e-01	9.445671e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.833956e+00	4.006075e-01	1.279334e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.047442e+00	2.760077e-01	1.251703e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.709764e-02	1.547091e-02	8.721386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.31203395781130816,0.02869798353830577,0.015146229208418793
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.421664e-01	6.643669e-02	1.864265e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.937513e+00	3.621619e-01	7.714768e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.737513e+00	2.365761e-01	2.443814e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.956790e+00	4.289650e-01	1.326306e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.879730e+00	5.165104e-01	2.414495e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.009042e+00	3.429399e-01	1.998465e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.671682e-01	1.688844e-01	1.227061e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.873556e-02	1.608962e-02	1.396736e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1639294678641111,0.020156132176019387,0.008609070737265856
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.758638e+00	1.736625e-01	7.424596e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.264610e+00	3.619040e-01	3.889073e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.897786e+00	4.563551e-01	5.665585e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.425852e+00	3.667103e-01	1.184257e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.099284e-01	2.062823e-01	9.732136e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.512060e-01	1.002220e-01	6.984535e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.474346e-01	4.978965e-02	4.276222e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.013608e-02	3.726132e-03	4.050973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.08355147240206068,0.014909718430552443,0.007195096211199362
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.290003e+00	4.200516e-01	2.014796e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.950534e+00	7.662732e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.690059e+00	6.720146e-01	1.329253e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.059940e+00	3.243053e-01	1.446559e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.751979e-02	1.521937e-02	1.180128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2997062874849029,0.03046490388631118,0.013393019128910721
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.002396e-01	2.581681e-02	1.381170e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.802686e-01	1.039979e-01	3.810208e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.284603e+00	2.214298e-01	6.969842e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.336288e+00	3.044421e-01	7.333226e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.209966e+00	2.787370e-01	5.224586e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.583578e+00	1.786488e-01	1.327962e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.394389e+00	2.252290e-01	6.638273e-04
3.300000e-01	2.000000e-02	2.000000e-02	2.938354e+00	4.510736e-01	1.196593e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.335854e+00	4.912644e-01	1.845191e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.693906e+00	4.368094e-01	2.195180e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.119914e+00	3.403145e-01	1.750654e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.783508e-01	2.199371e-01	1.303153e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.551663e-01	1.295389e-01	8.202143e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.683105e-02	9.750015e-03	7.403799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.16780444699538088,0.021083094241175937,0.007853574079964426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.091424e-01	4.668216e-02	4.268188e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.475580e+00	1.696879e-01	9.618636e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.034556e+00	2.600634e-01	1.311956e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.492319e+00	3.199841e-01	1.291313e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.335491e+00	2.949277e-01	7.831454e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.267549e+00	2.333516e-01	2.686544e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.535311e+00	2.319239e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.582531e+00	4.498728e-01	1.987218e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.654874e+00	4.844273e-01	8.443032e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.873380e+00	3.872312e-01	1.049376e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.276524e+00	3.134585e-01	1.061512e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.144113e-01	2.156752e-01	9.245012e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.736803e-01	1.298743e-01	7.213122e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.388423e-01	7.021649e-02	4.765046e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.972726e-02	6.220769e-03	4.916406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07922065714744778,0.014521391354258506,0.005121486245867599
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.658797e+00	2.476877e-01	3.381386e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.206955e+00	3.798556e-01	4.429530e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.009006e+01	5.474127e-01	3.740474e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.149753e+01	5.088419e-01	1.745638e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.033934e+01	4.187872e-01	3.552953e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.860495e+00	8.842803e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	5.430428e+00	1.043760e+00	3.464570e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.455952e+00	7.611226e-01	1.122133e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.167687e+00	5.814754e-01	1.424662e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.275794e+00	3.563801e-01	1.383106e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.111014e-01	2.165269e-01	1.118344e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.884998e-02	9.351591e-03	6.296865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2850189001344419,0.03445172633282312,0.0185538581425454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.305964e-01	1.243455e-01	3.490344e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.060955e+00	3.930489e-01	8.147989e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.264040e+00	2.159461e-01	3.010598e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.885233e+00	4.221467e-01	1.375588e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.916473e+00	5.073843e-01	2.384749e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.086225e+00	3.525104e-01	2.030336e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.392066e-01	1.864782e-01	1.335545e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.331751e-01	8.964964e-02	7.623668e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.622082e-02	6.911280e-03	6.344259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.14136963167354244,0.021812003177780842,0.01061867073414105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.265354e+00	2.720224e-01	1.050449e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.749870e+00	5.151095e-01	1.585085e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.588835e+00	2.685028e-01	7.503908e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.565565e+00	3.241170e-01	1.726823e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.083661e+00	4.276097e-01	9.340197e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.142066e+00	3.039511e-01	1.106077e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.010424e-01	1.670673e-01	8.884023e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.073201e-01	8.573543e-02	6.455531e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.978351e-02	1.006450e-02	9.492731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.054760767951584674,0.01222002752175741,0.006746727130022827
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.630141e+01	5.748222e+00	1.664058e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.315022e+01	1.585570e+00	6.205197e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.189114e+01	3.281647e-01	1.575329e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.124443e+00	4.817052e-01	2.672093e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.232738e+00	4.909844e-01	1.009809e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.253870e+00	3.403919e-01	1.324048e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.541392e-01	1.954175e-01	1.193241e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.960140e-02	9.442362e-03	8.292335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2705093984139106,0.03159554355852662,0.01596276930885815
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.439801e-01	1.218624e-01	4.378816e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.132308e+00	2.284182e-01	5.673792e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.712558e+00	2.906716e-01	6.683973e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.319351e+00	3.147513e-01	6.756081e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.859834e+00	2.748499e-01	4.571649e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.090846e+00	1.520006e-01	1.589223e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.007343e+00	1.572960e-01	2.569518e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.650613e+00	3.307568e-01	1.066994e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.127026e+00	4.079688e-01	1.767112e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.597602e+00	3.858220e-01	1.956707e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.092110e+00	3.183453e-01	1.724157e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.519361e-01	2.045697e-01	1.275685e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.356926e-01	1.223385e-01	7.954762e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.641853e-02	9.361618e-03	7.348673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.1423403191299849,0.01957175562449434,0.009215642119573042
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.267028e+00	3.269530e-01	1.419722e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.420799e+00	6.846098e-01	1.220734e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.379079e+00	5.013407e-01	1.334937e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.836228e+00	3.887842e-01	1.041952e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.428733e+00	2.792476e-01	6.341904e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.595826e+00	1.518886e-01	2.058953e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.622429e+00	1.073026e-01	2.269712e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.736652e+00	2.792909e-01	5.765614e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.977101e+00	3.153447e-01	9.005973e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.284810e+00	2.614400e-01	1.010683e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.665911e-01	1.912918e-01	8.808337e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.944322e-01	1.071318e-01	6.512704e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.445106e-02	9.995915e-03	7.863383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05935242102023928,0.012137398537424654,0.006028912476999625
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.145822e+01	5.997348e+00	1.495804e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.818384e+01	1.793227e+00	5.925724e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.651660e+01	1.072178e+00	3.408954e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.832794e+01	6.426036e-01	1.363323e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.161392e+01	2.914908e-01	4.412463e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.947933e+00	1.579614e-01	2.056250e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.318983e+00	2.865232e-01	1.410805e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.094181e+00	3.721704e-01	6.113013e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.319213e+00	3.757639e-01	1.060396e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.571087e+00	3.595258e-01	1.271182e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.889766e-01	2.332517e-01	1.200848e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.951855e-02	1.207396e-02	7.938605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.28712661059847877,0.02711611779884182,0.014898020649494415
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.681183e-01	8.830052e-02	2.341035e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.663977e+00	3.926444e-01	7.290255e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.572610e+00	1.453385e-01	4.264984e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.449906e+00	5.092264e-01	1.949942e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.485469e+00	4.480450e-01	2.313729e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.915405e-01	2.729070e-01	1.706257e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.638600e-01	1.342166e-01	1.037037e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.771675e-02	1.137476e-02	1.158961e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.1457109388679565,0.01806280538752794,0.008483513665019426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.775289e+00	2.129092e-01	7.599820e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.718564e+00	3.206928e-01	1.938215e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.317276e+00	4.521334e-01	8.719395e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.150994e+00	2.936389e-01	1.118132e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.955471e-01	1.665927e-01	8.779659e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.028688e-01	8.659383e-02	6.266693e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.226051e-01	3.885984e-02	3.935096e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.007246e-03	3.188916e-03	3.709342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.07408308082681181,0.012443571162903767,0.006929680703363333
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.107181e+01	4.739856e-01	1.781966e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.800299e+00	8.052650e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.223412e+00	5.508963e-01	1.386840e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.900272e-01	2.528392e-01	1.358557e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.030383e-02	1.248778e-02	1.096977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.28052979150917656,0.029457767862481332,0.013917596822768163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.047175e-01	3.324219e-02	1.541393e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.388222e-01	1.486386e-01	4.851623e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.757800e+00	3.015958e-01	7.854547e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.948620e+00	3.525043e-01	7.811168e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.687801e+00	2.517812e-01	3.662237e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.730635e+00	1.338075e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	3.209448e+00	3.557479e-01	7.923847e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.585073e+00	4.952628e-01	1.756742e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.960737e+00	4.851630e-01	2.199259e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.387486e+00	3.907018e-01	1.938466e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.034584e-01	2.788329e-01	1.599744e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.537916e-01	1.926034e-01	1.187704e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.712834e-01	9.211096e-02	7.209827e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.014385e-02	7.613072e-03	6.719031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.15208776145851552,0.01989280298557841,0.007976746067705126
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.323955e-01	6.208267e-02	4.999586e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.263964e+00	2.231225e-01	1.367942e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.417395e+00	3.607014e-01	1.587155e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.819180e+00	3.744624e-01	1.244269e+00
8.875000e-02	1.125000e-02	1.125000e-02	6.052736e+00	2.889057e-01	4.934830e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.243489e+00	2.278947e-01	3.149022e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.145815e+00	4.281108e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	3.089212e+00	5.132764e-01	6.544084e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.201573e+00	4.370145e-01	9.940791e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.540964e+00	3.493489e-01	1.078329e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.057272e+00	2.580799e-01	1.024837e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.832057e-01	1.836421e-01	8.685895e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.999450e-01	1.106626e-01	6.626306e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.009582e-01	5.553223e-02	4.474274e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.576873e-02	5.139483e-03	4.626266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.07039133785365544,0.012981051718457232,0.0051221880269377434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.603467e+00	3.397192e-01	4.243187e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.994769e+00	5.542539e-01	5.588500e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.307416e+01	6.832300e-01	3.642928e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.303142e+01	5.249612e-01	1.273044e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.031733e+01	7.090342e-01	8.315036e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.171551e+00	1.105259e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.610219e+00	9.624658e-01	7.972252e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.926440e+00	6.832680e-01	1.254352e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.799189e+00	4.665603e-01	1.394654e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.072888e+00	2.865617e-01	1.314329e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.997646e-01	1.732503e-01	1.098665e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.370586e-02	7.654937e-03	6.002077e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2635263572163276,0.0336977399155636,0.01855155959672178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.278712e-01	1.645980e-01	4.164306e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.654233e+00	4.467984e-01	9.213439e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.396104e+00	1.249147e-01	9.779303e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.557274e+00	4.808796e-01	2.004025e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.623874e+00	4.832085e-01	2.343046e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.947853e-01	2.891264e-01	1.795887e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.384252e-01	1.548152e-01	1.155540e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.770728e-01	6.859100e-02	6.531852e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.118455e-02	5.017706e-03	5.276541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.1273230738227425,0.021002924492109748,0.010466251034644186
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.728711e+00	4.357236e-01	1.345779e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.510942e+00	6.142419e-01	2.027058e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.350052e+00	1.676350e-01	2.732768e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.004293e+00	4.041715e-01	5.291389e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.839249e+00	4.330894e-01	9.835725e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.998224e-01	2.603814e-01	1.048996e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.273538e-01	1.405203e-01	8.148378e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.721639e-01	7.888411e-02	5.985084e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.478628e-02	8.263674e-03	8.822282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04882519804665406,0.011145828344220558,0.006652144953377827
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.709677e+01	5.898323e+00	2.044647e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.342798e+01	1.409434e+00	4.322139e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.444839e+00	4.390347e-01	6.127758e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.558982e+00	5.221953e-01	6.537401e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.073502e+00	4.584073e-01	1.092113e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.141165e+00	3.034387e-01	1.298591e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.937962e-01	1.738978e-01	1.181888e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.517344e-02	8.124063e-03	7.949150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.25217408412569403,0.030689375573376754,0.016502195454433044
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.543137e-01	1.615298e-01	5.042506e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.460842e+00	3.229275e-01	6.765507e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.188115e+00	3.605503e-01	7.589823e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.787464e+00	3.483432e-01	7.172953e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.204885e+00	2.444358e-01	3.693223e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.252659e+00	9.533914e-02	1.229532e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.901233e+00	2.598289e-01	9.447497e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.431277e+00	4.125184e-01	1.586473e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.835704e+00	4.014325e-01	2.203447e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.377316e+00	3.741202e-01	1.941481e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.117100e-01	2.640900e-01	1.612123e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.411353e-01	1.831446e-01	1.167588e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.633275e-01	8.789624e-02	7.127368e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.028071e-02	7.663908e-03	6.534875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12832549768897059,0.018505697245332076,0.009254359276264723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.355718e+00	4.466724e-01	1.663472e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.242170e+00	9.316065e-01	1.644553e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.033591e+00	5.281998e-01	1.541525e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.797003e+00	4.176416e-01	1.006980e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.598336e+00	2.291381e-01	4.842318e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.355314e+00	8.404624e-02	3.234680e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.268355e+00	2.291430e-01	2.593396e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.421899e+00	3.265829e-01	6.946870e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.740059e+00	3.283975e-01	9.737710e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.117099e+00	2.277979e-01	9.859649e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.676509e-01	1.660950e-01	8.386339e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.360959e-01	8.976373e-02	5.984355e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.886398e-02	8.351270e-03	7.437218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.05260324622722709,0.010793388135522011,0.0059953719941533284
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.543428e+01	6.024772e+00	1.762215e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.197515e+01	1.821277e+00	6.124744e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.709636e+01	1.054624e+00	2.244600e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.716917e+01	4.643709e-01	7.461767e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.002544e+01	2.792791e-01	2.567644e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.914339e+00	3.217013e-01	1.252473e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.828994e+00	3.220912e-01	5.190310e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.803991e+00	3.735507e-01	6.727236e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.155450e+00	3.977037e-01	1.035995e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.409874e+00	3.164708e-01	1.269190e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.747716e-01	1.911667e-01	1.172492e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.372173e-02	1.031564e-02	7.780586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.26930788345471446,0.025983275216363122,0.014571686138526496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.046055e-01	1.081433e-01	2.803597e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.057203e+00	3.826296e-01	6.652346e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.273440e+00	2.098399e-01	8.060546e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.123683e+00	4.844886e-01	2.149421e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.253276e+00	3.796232e-01	2.081266e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.714621e-01	2.309468e-01	1.508019e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.069728e-01	1.145841e-01	9.244046e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.160812e-02	9.252529e-03	9.879825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1344270088311791,0.016338213468026636,0.008207092550714529
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.486444e+00	2.333995e-01	7.243699e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.139255e+00	2.346800e-01	4.840345e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.997388e+00	3.993837e-01	9.812406e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.001324e+00	2.490055e-01	1.049318e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.474130e-01	1.515337e-01	7.959710e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.735309e-01	7.575171e-02	5.983288e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.093785e-01	3.685852e-02	3.814831e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.346722e-03	2.496428e-03	3.608456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06884457153495782,0.011136803519938294,0.006682278231171124
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.212699e+01	4.832515e-01	1.573862e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.088711e+00	7.243587e-01	1.732271e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.930196e+00	4.704485e-01	1.396073e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.222388e-01	2.337339e-01	1.223959e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.656238e-02	1.146547e-02	1.051755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2660111676905299,0.02835745029287315,0.014163899610641906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.140165e-01	4.013371e-02	1.836167e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.090946e-01	1.944443e-01	6.132141e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.255529e+00	3.701269e-01	8.449465e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.504157e+00	3.643255e-01	6.856166e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.944311e+00	2.141997e-01	2.142914e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.631864e+00	2.494884e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.938083e+00	4.214654e-01	1.484287e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.300228e+00	4.953972e-01	1.985146e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.713894e+00	4.651846e-01	2.067730e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.176648e+00	3.284097e-01	1.856963e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.722183e-01	2.333033e-01	1.459529e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.591716e-01	1.448482e-01	1.064256e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.368100e-01	8.620515e-02	6.585738e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.642786e-02	6.429064e-03	5.466653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.14143379781661403,0.018954527045567562,0.007953913313590383
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.205180e-01	9.374423e-02	6.380024e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.259294e+00	3.390177e-01	1.750049e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.827206e+00	4.676282e-01	1.741603e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.737473e+00	3.730579e-01	9.215339e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.033641e+00	2.092737e-01	2.462570e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.881502e+00	3.857018e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.695805e+00	4.820224e-01	3.547041e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.713082e+00	4.659391e-01	8.046347e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.957029e+00	4.080863e-01	1.027611e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.358934e+00	3.262680e-01	1.039747e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.266664e-01	2.162173e-01	9.444596e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.070093e-01	1.508365e-01	8.263323e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.663836e-01	1.071887e-01	6.348155e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.833017e-01	5.316680e-02	4.162171e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.359872e-02	4.409620e-03	4.264210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.06404787304622876,0.012076798915431938,0.005265988668142096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.714133e+00	3.815110e-01	5.576177e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.233594e+01	8.745363e-01	6.512640e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.611351e+01	9.271414e-01	3.014742e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.381819e+01	6.984080e-01	6.389109e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.686894e+00	1.149343e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.205633e+00	1.017634e+00	7.666812e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.955038e+00	8.801681e-01	1.375934e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.518211e+00	5.975504e-01	1.452616e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.540325e+00	3.531991e-01	1.374542e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.741831e-01	2.631510e-01	1.265535e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.439214e-01	1.570977e-01	1.032743e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.108054e-02	7.089285e-03	5.823372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.24883356437969198,0.033306008050463326,0.018222583806572795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.267769e-01	1.999069e-01	4.895647e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.073712e+00	4.587282e-01	9.599943e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.312703e+00	1.673462e-01	1.760776e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.362279e+00	5.506588e-01	2.069731e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.444999e+00	4.257817e-01	2.179989e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.779350e-01	2.512048e-01	1.597995e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.804660e-01	1.385318e-01	1.056613e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.432116e-01	5.755079e-02	6.343658e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.151747e-03	3.779561e-03	4.340882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.1187056970444966,0.020732710906460824,0.010235913565730809
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.296564e+00	5.855312e-01	1.745987e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.540666e+00	6.338404e-01	2.171511e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.784729e+00	9.416097e-02	3.968352e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.712502e+00	4.748847e-01	8.519382e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.731869e+00	4.179611e-01	9.838438e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.085045e-01	2.291430e-01	9.889754e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.988188e-01	1.411713e-01	7.591275e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.492278e-01	6.746907e-02	5.875281e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.172955e-02	7.692947e-03	8.362945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.045900628542930894,0.010609257780459,0.006316569716477899
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.214566e+02	6.976060e+00	2.663140e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.015016e+01	9.958170e-01	2.598336e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.940304e+00	6.814201e-01	3.763267e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.420865e+00	5.523957e-01	4.926248e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.032214e+00	4.351750e-01	1.001612e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.088181e+00	2.776075e-01	1.245278e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.696857e-01	1.765620e-01	1.113982e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.239618e-02	7.092909e-03	7.571439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.23921898395757146,0.030892802897397237,0.01664033935180048
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.720279e-01	2.045233e-01	5.808501e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.783858e+00	3.757348e-01	8.040866e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.566405e+00	4.054824e-01	8.353754e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.132445e+00	3.486812e-01	6.735878e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.426055e+00	2.034773e-01	2.374492e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.203318e+00	1.755658e-01	2.241264e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.763819e+00	3.566824e-01	1.612831e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.226506e+00	4.229530e-01	1.990465e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.701571e+00	4.281284e-01	2.013485e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.212050e+00	3.285247e-01	1.821317e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.023970e-01	2.329774e-01	1.484425e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.643407e-01	1.454427e-01	1.055846e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.296966e-01	8.161954e-02	6.408458e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.669261e-02	6.482196e-03	5.542569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11964520941632094,0.018166105306035504,0.009084251266055901
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.703872e+00	5.801400e-01	1.982343e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.985311e+00	9.159537e-01	1.952079e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.171239e+00	5.777284e-01	1.738085e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.042915e+00	3.862001e-01	9.006169e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.352683e+00	1.661838e-01	3.230130e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.947722e+00	1.063044e-01	8.803335e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.982959e+00	3.282405e-01	5.167699e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.271272e+00	3.585132e-01	8.001576e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.618822e+00	3.255890e-01	9.694586e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.024759e+00	2.169889e-01	9.504532e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.013060e-01	1.432624e-01	8.269258e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.121594e-01	8.984143e-02	5.793500e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.583724e-02	7.772129e-03	6.864161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.048945771629777465,0.01032930430886981,0.00590692792639614
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.153549e+02	5.989382e+00	1.927968e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.221431e+01	1.616565e+00	5.060553e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.518561e+01	7.280367e-01	1.731056e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.506596e+01	2.915995e-01	4.651705e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.850710e+00	4.556196e-01	4.734114e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.363264e+00	3.523939e-01	1.692987e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.637966e+00	3.662252e-01	7.017865e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.715976e+00	4.050097e-01	5.516173e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.029178e+00	3.571990e-01	1.037035e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.324277e+00	3.034189e-01	1.221377e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.236161e-01	1.888696e-01	1.141498e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.055785e-02	9.431063e-03	7.711230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24955652631348121,0.025177901402198194,0.014580890103158467
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.272336e+00	1.393264e-01	3.271082e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.179966e+00	3.738931e-01	5.681613e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.897583e+00	3.701449e-01	8.520067e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.799443e+00	4.530720e-01	2.188305e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.062536e+00	3.168350e-01	1.911180e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.634459e-01	1.925188e-01	1.326049e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.542302e-01	9.648734e-02	8.275823e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.681317e-02	7.903663e-03	8.509171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.12464702019751589,0.015212040019504158,0.008135326359717698
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.135373e+00	2.527075e-01	7.013244e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.531120e+00	2.395074e-01	4.718975e-04
1.975000e-01	3.250000e-02	3.250000e-02	1.749870e+00	3.560763e-01	1.008864e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.017668e-01	2.213473e-01	9.710254e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.808934e-01	1.271794e-01	7.645736e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.555728e-01	7.328956e-02	5.436384e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.502819e-02	3.297607e-02	3.608557e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.509149e-03	2.589289e-03	3.415626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06433976653234821,0.010097848309789187,0.006478872422763682
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.302321e+01	4.905443e-01	1.405848e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.454898e+00	6.792270e-01	4.374215e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.715238e+00	3.934789e-01	1.350323e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.516409e-01	2.104485e-01	1.216985e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.319384e-02	1.072240e-02	1.004047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.24930413640978788,0.02951605830984172,0.015272224034749315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.895828e-01	7.244950e-02	2.394565e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.204608e+00	3.227464e-01	8.663954e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.915003e+00	4.649179e-01	1.004355e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.941422e+00	3.211710e-01	5.150184e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.952898e+00	1.767722e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.374491e+00	4.998563e-01	1.152483e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.570129e+00	4.837015e-01	2.488030e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.996823e+00	5.016657e-01	2.132865e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.459917e+00	3.739035e-01	1.992174e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.024239e+00	3.045044e-01	1.715577e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.460518e-01	1.997519e-01	1.333316e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.956019e-01	1.383836e-01	9.897108e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.914889e-01	6.654132e-02	5.957869e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.295849e-02	5.379377e-03	5.206249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.13078839844640444,0.01789365515104971,0.007901297506657162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.014207e+00	1.141526e-01	7.946899e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.698425e+00	4.318934e-01	2.043641e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.166797e+00	5.055271e-01	1.786931e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.195567e+00	3.825261e-01	6.756472e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.905110e+00	3.181279e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.412641e+00	4.513550e-01	1.104780e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.297514e+00	5.328397e-01	5.847812e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.400335e+00	4.594311e-01	9.171349e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.698339e+00	3.209460e-01	1.042357e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.198316e+00	2.612410e-01	1.047352e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.309538e-01	1.995344e-01	8.977298e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.438347e-01	1.423413e-01	7.698517e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.298919e-01	9.396789e-02	6.078822e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.606977e-01	4.411984e-02	4.457645e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.095227e-02	3.675594e-03	4.652106e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05878802334785134,0.010925500830666068,0.00506604390737099
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.633899e+00	4.677926e-01	6.204638e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.558508e+01	9.355836e-01	6.678406e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.754062e+01	8.283034e-01	2.646283e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.372677e+01	9.036411e-01	1.849520e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.053131e+00	1.058933e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.768768e+00	1.046269e+00	5.511668e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.568583e+00	7.538091e-01	1.195474e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.228104e+00	4.814890e-01	1.352205e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.399362e+00	3.354600e-01	1.341913e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.895949e-01	2.453715e-01	1.245188e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.984812e-01	1.399776e-01	1.012188e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.744697e-02	5.908825e-03	5.566354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.233672490690971,0.03178020888810393,0.017973304771431664
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.120946e+00	2.446175e-01	5.644081e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.432770e+00	4.403769e-01	8.698270e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.141185e+00	3.127279e-01	5.797379e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.161827e+00	5.249434e-01	2.102523e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.278527e+00	3.704846e-01	2.134257e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.730093e-01	2.225349e-01	1.492057e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.223127e-01	1.183191e-01	9.579367e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.160222e-01	5.133824e-02	5.214924e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.212395e-03	3.040405e-03	3.400899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.11045509201899084,0.019423290968562393,0.010089632626353345
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.482858e+00	7.728829e-01	2.343397e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.026537e+00	5.981888e-01	1.785149e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.121732e+00	2.556590e-01	3.844899e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.550621e+00	4.899597e-01	6.250824e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.627381e+00	3.608899e-01	1.064468e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.489427e-01	2.086590e-01	9.623349e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.466262e-01	1.154460e-01	7.369197e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.364097e-01	6.995565e-02	5.228206e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.841732e-02	6.942569e-03	7.964728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.04304831828286816,0.009825166006204929,0.006203044927405629
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.470200e+02	8.143881e+00	3.023635e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.557265e+01	6.448756e-01	7.589740e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.053821e+00	8.291577e-01	1.003573e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.251675e+00	4.782547e-01	6.536000e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.966003e+00	3.697324e-01	1.092123e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.038692e+00	2.551530e-01	1.204387e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.359566e-01	1.543969e-01	1.067238e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.008802e-02	7.169443e-03	7.435645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.2243434380400368,0.030825197009384242,0.017614008962564903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.022814e+00	3.026638e-01	7.544386e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.293450e+00	5.056700e-01	1.022665e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.039984e+00	4.391395e-01	8.879417e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.457799e+00	2.932579e-01	5.123351e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.438201e+00	1.184487e-01	5.822457e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.058960e+00	3.377147e-01	8.287110e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.524149e+00	4.175788e-01	1.932110e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.020319e+00	4.395237e-01	2.213016e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.509150e+00	3.665389e-01	2.024042e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.089689e+00	2.913203e-01	1.736365e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.959341e-01	2.075745e-01	1.360723e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.094286e-01	1.373027e-01	1.001076e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.910681e-01	6.514545e-02	5.890804e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.324496e-02	5.536752e-03	5.283491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.11077312720839302,0.01697599818336991,0.009023875937665293
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.234565e+00	1.021532e+00	2.527133e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.879242e+00	8.018124e-01	2.319791e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.697631e+00	5.535855e-01	1.292418e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.651318e+00	2.268504e-01	6.210036e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.958319e+00	1.329105e-01	2.511221e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.526809e+00	2.171900e-01	9.184641e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.761642e+00	3.644704e-01	5.372278e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.138345e+00	3.445904e-01	8.795427e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.496060e+00	2.727710e-01	1.060678e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.469450e-01	1.983222e-01	9.020665e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.476716e-01	1.287005e-01	7.479436e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.895974e-01	8.043389e-02	5.569614e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.177855e-02	6.244740e-03	7.709052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04497699940707577,0.009012544287683652,0.005683543343635709
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.372951e+02	7.007645e+00	2.156958e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.995148e+01	1.340949e+00	3.048215e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.226134e+01	7.395260e-01	1.080937e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.297755e+01	3.050490e-01	4.374479e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.036847e+00	5.114335e-01	5.005506e-03
2.625000e-02	6.250000e-03	6.250000e-03	5.173737e+00	4.980663e-01	7.995357e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.315392e+00	2.835141e-01	1.394355e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.537941e+00	3.388433e-01	5.950916e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.931252e+00	3.311582e-01	1.214693e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.248571e+00	2.810809e-01	1.253708e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.808821e-01	1.794536e-01	1.132358e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.649366e-02	7.630503e-03	7.281189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22743124167248946,0.023377418175880793,0.015016171124824257
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.768945e+00	1.829316e-01	3.794860e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.019513e+00	3.492010e-01	4.178988e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.497824e+00	4.043221e-01	1.551696e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.489740e+00	3.952239e-01	2.375135e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.873720e-01	2.799452e-01	1.806929e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.566497e-01	1.503333e-01	1.231306e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.072673e-01	8.671198e-02	7.752063e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.194136e-02	5.637404e-03	7.597420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11503971737919366,0.013313592967003102,0.008336951569468065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.718346e+00	2.807611e-01	6.463034e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.071803e+00	2.889626e-01	8.588311e-03
1.975000e-01	3.250000e-02	3.250000e-02	1.497349e+00	3.286181e-01	1.098160e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.890167e-01	1.881876e-01	1.076631e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.277490e-01	1.124860e-01	7.605329e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.150905e-01	6.330087e-02	5.431748e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.118007e-02	2.850161e-02	3.695251e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.815455e-03	2.389207e-03	3.402054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05970131702188183,0.008722510130162078,0.006539154209862563
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.383281e+01	5.134862e-01	1.250152e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.816003e+00	5.938282e-01	9.642518e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.588979e+00	3.958448e-01	1.356674e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.885282e-01	1.782233e-01	1.183612e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.831615e-02	8.964090e-03	1.010718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.23370804707494117,0.026656310266545996,0.014958197947824742
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.074252e-01	7.177638e-02	2.327067e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.645947e+00	3.600198e-01	9.110495e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.659935e+00	4.887498e-01	1.038901e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.324573e+00	2.772380e-01	3.610756e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.862000e+00	3.105341e-01	2.687018e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.057123e+00	5.078430e-01	1.393957e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.291459e+00	5.067892e-01	2.013642e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.685005e+00	3.913478e-01	2.165961e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.242292e+00	3.294329e-01	1.927334e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.538954e-01	2.388444e-01	1.606492e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.588441e-01	1.825167e-01	1.275425e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.259170e-01	1.144702e-01	9.882049e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.570398e-01	5.530056e-02	5.890500e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.001600e-02	4.224832e-03	4.654954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11943138460044074,0.0165123660120622,0.008264141507887998
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.637878e+00	1.910670e-01	1.017253e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.832096e+00	5.988813e-01	2.575094e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.463709e+00	5.439674e-01	1.461233e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.034372e+00	3.832097e-01	2.538558e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.452351e+00	4.817129e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.932179e+00	4.674576e-01	4.166033e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.939986e+00	5.658861e-01	8.098618e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.069363e+00	4.060182e-01	1.038736e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.454249e+00	2.697113e-01	1.288081e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.051900e+00	2.371910e-01	1.024104e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.323392e-01	1.714594e-01	9.334310e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.787842e-01	1.276427e-01	7.876038e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.824921e-01	7.773604e-02	6.444667e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.349314e-01	3.792815e-02	4.514294e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.727392e-03	3.211000e-03	4.194433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05375789852065917,0.009893111514638162,0.005193058695213339
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.568346e+00	6.823025e-01	7.748826e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.995415e+01	1.153826e+00	6.750935e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.895058e+01	9.101558e-01	2.164429e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.311130e+01	1.241821e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.222059e+00	1.198222e+00	5.546146e-03
6.000000e-02	1.000000e-02	1.000000e-02	5.025614e+00	8.250174e-01	7.215072e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.144155e+00	6.333896e-01	1.270676e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.055225e+00	5.281956e-01	1.427566e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.240342e+00	2.680397e-01	1.466631e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.930323e-01	2.071955e-01	1.223744e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.463364e-01	1.254972e-01	1.152368e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.542256e-02	5.136344e-03	5.783897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.21665900185267878,0.030813814383991,0.018159100443812415
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.565757e+00	3.216515e-01	7.001618e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.662971e+00	3.984611e-01	7.070160e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.933007e+00	4.265912e-01	1.009821e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.934645e+00	5.041695e-01	2.192444e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.108538e+00	3.288709e-01	2.022586e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.793658e-01	1.883248e-01	1.431690e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.624071e-01	9.923506e-02	8.949249e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.672483e-02	3.826589e-02	5.208835e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.174667e-03	2.082601e-03	2.752081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.10120646664671115,0.018258807506744995,0.01042125944306567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.065947e+01	1.114527e+00	3.239596e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.734174e+00	5.021511e-01	1.124322e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.601600e+00	3.882415e-01	5.306071e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.405632e+00	4.419718e-01	1.123405e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.512627e+00	3.588615e-01	1.075294e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.616187e-01	1.755425e-01	1.058003e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.018543e-01	1.036575e-01	7.901479e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.014673e-01	6.066227e-02	5.366959e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.600608e-02	6.161036e-03	7.890817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03987650226243605,0.009011539268708915,0.006315028698757878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.699567e+02	9.257962e+00	3.150511e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.113410e+01	7.802410e-01	1.602995e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.680511e+00	8.386170e-01	2.632632e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.104763e+00	3.962276e-01	6.563894e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.891438e+00	3.731156e-01	1.049227e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.695439e-01	2.310882e-01	1.329698e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.772713e-01	1.359429e-01	1.079341e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.776936e-02	6.283811e-03	7.432352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.21087268198168233,0.029043137138756947,0.01717143423545317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.194647e+00	3.009308e-01	7.342259e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.730872e+00	5.084654e-01	1.059316e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.583725e+00	5.108768e-01	8.305443e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.823631e+00	3.411853e-01	3.351377e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.439049e+00	1.340103e-01	6.156658e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.831658e+00	3.411984e-01	1.676327e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.384551e+00	4.588301e-01	1.700717e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.856736e+00	4.242173e-01	1.971702e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.358999e+00	3.454427e-01	1.943827e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.302894e-01	2.451095e-01	1.946717e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.145222e-01	1.982182e-01	1.349542e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.392061e-01	1.149571e-01	1.024369e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.550333e-01	5.375766e-02	6.212431e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.034278e-02	4.236547e-03	4.665147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.1019637027021193,0.01633718632319653,0.009320098181635872
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.040431e+01	1.133084e+00	2.944186e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.188958e+01	9.667405e-01	2.625893e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.306463e+00	6.195390e-01	1.320732e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.404390e+00	2.084194e-01	4.028753e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.362974e+00	1.332502e-01	5.944045e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.240697e+00	3.143303e-01	4.651932e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.610940e+00	3.699394e-01	7.276767e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.002507e+00	3.682347e-01	1.028486e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.379203e+00	2.653648e-01	1.023485e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.623687e-01	1.957406e-01	9.464305e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.915262e-01	1.191565e-01	7.703990e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.453874e-01	6.389295e-02	6.445611e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.905085e-02	5.728047e-03	6.998786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.04148341248258958,0.008471789329174376,0.005868760139335419
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.593960e+02	8.178171e+00	2.342875e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.438579e+01	1.036453e+00	2.748654e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.890865e+01	3.475013e-01	4.503657e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.209313e+01	9.277373e-01	1.029443e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.290647e+00	5.022678e-01	2.486053e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.807149e+00	4.667130e-01	6.078831e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.253018e+00	3.861874e-01	3.992310e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.343846e+00	2.586830e-01	1.140685e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.876284e+00	3.822133e-01	1.145375e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.146314e+00	2.407315e-01	1.272714e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.238250e-01	1.609288e-01	1.149351e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.344219e-02	6.770575e-03	7.780989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.21330580261747514,0.022786150227434604,0.014707714213095524
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.124451e+00	2.033296e-01	4.084552e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.759680e+00	3.053821e-01	2.856938e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.248866e+00	3.905631e-01	2.157032e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.385164e+00	4.008821e-01	2.055681e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.918267e-01	2.458712e-01	1.696314e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.844455e-01	1.366237e-01	1.346619e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.575292e-01	6.222678e-02	8.550933e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.017653e-02	5.440068e-03	6.492311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.11005897373814719,0.012168582409555581,0.008219620629877578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.026769e+00	2.770661e-01	5.877064e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.740791e+00	2.384309e-01	4.830236e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.428670e+00	3.172408e-01	1.045733e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.637284e-01	1.754636e-01	9.834214e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.915953e-01	1.055407e-01	7.526730e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.881164e-01	5.163619e-02	6.106136e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.184683e-02	2.711586e-02	3.360115e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.807581e-03	2.040946e-03	3.617809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.0576752943130225,0.008130778862343264,0.0066682485519932305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.418088e+01	4.837275e-01	1.138056e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.632803e+00	5.404098e-01	6.783601e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.482183e+00	3.399509e-01	1.292749e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.444444e-01	1.560463e-01	1.363962e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.675277e-02	8.651489e-03	1.055814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.22162373951723036,0.02531333946264344,0.014860692091864969
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.738642e-01	8.349840e-02	2.756419e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.116662e+00	4.227722e-01	1.051332e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.130428e+00	4.743613e-01	9.994485e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.471029e+00	3.906859e-01	1.304652e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.727238e+00	3.931311e-01	3.879892e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.818809e+00	5.205851e-01	1.963986e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.005473e+00	4.077803e-01	2.638746e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.499095e+00	3.660634e-01	2.018776e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.106795e+00	3.170636e-01	1.806061e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.724898e-01	2.332333e-01	1.555581e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.675650e-01	1.384541e-01	1.358036e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.834368e-01	1.002723e-01	9.131059e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.332202e-01	4.792124e-02	6.065175e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.031487e-03	3.593488e-03	4.724445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.1125007261141959,0.015495818361391259,0.008313257024862603
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.371961e+00	2.321036e-01	1.303093e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.492444e+00	6.660656e-01	2.852969e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.697540e+00	6.806127e-01	9.708255e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.773558e+00	5.006049e-01	3.630144e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.927977e+00	3.989681e-01	6.790442e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.644531e+00	4.782346e-01	5.150734e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.677552e+00	4.513535e-01	8.014158e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.892021e+00	3.213711e-01	1.367127e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.382831e+00	3.004499e-01	9.961755e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.829613e-01	2.095923e-01	1.020018e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.910230e-01	1.653640e-01	9.222412e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.306182e-01	1.104269e-01	8.363865e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.667565e-01	7.856676e-02	6.036734e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.250218e-01	3.703427e-02	4.535255e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.802788e-03	2.642280e-03	5.130328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.05014074923929692,0.008754529028770906,0.005290058657055126
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.248703e+01	8.257981e-01	9.016092e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.377580e+01	1.261486e+00	6.149076e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.939445e+01	1.199882e+00	1.181246e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.205451e+01	1.081369e+00	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.383900e+00	1.107668e+00	1.380626e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.694715e+00	8.744772e-01	8.388866e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.970714e+00	5.819861e-01	1.175552e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.871725e+00	3.863461e-01	1.235365e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.187103e+00	2.534817e-01	1.305482e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.299549e-01	1.893051e-01	1.342319e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.305805e-01	1.353674e-01	1.065068e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.316761e-02	4.175289e-03	6.494146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.20584412345175895,0.028970425633990105,0.017919105203601127
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.919589e+00	3.423147e-01	7.913270e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.680275e+00	3.570063e-01	5.283940e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.803342e+00	4.514579e-01	1.432845e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.815367e+00	4.332845e-01	2.205946e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.016186e+00	2.986577e-01	1.860117e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.165587e-01	1.696995e-01	1.360202e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.154585e-01	7.904383e-02	9.785562e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.414268e-02	3.558368e-02	4.360560e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.418704e-03	1.982269e-03	2.971006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09679094812324913,0.017195835589584152,0.010188770807293981
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.291381e+01	1.183861e+00	3.825753e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.861385e+00	4.664483e-01	6.259780e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.360917e+00	3.409290e-01	1.070809e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.422621e+00	4.116645e-01	9.990843e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.493275e+00	3.305591e-01	9.914001e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.389704e-01	1.668162e-01	1.134975e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.732695e-01	1.029875e-01	7.867775e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.724352e-01	4.773705e-02	6.230396e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.421802e-02	6.248503e-03	7.646239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03836969335044642,0.008227045871096603,0.006264848554465713
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.789147e+02	1.003536e+01	2.968400e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.863114e+01	1.144798e+00	1.022654e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.561407e+00	6.052528e-01	2.081835e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.189518e+00	4.101556e-01	2.992491e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.872218e+00	3.228796e-01	1.332045e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.525711e-01	2.262900e-01	1.169384e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.596387e-01	1.281080e-01	1.077731e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.550000e-02	5.991007e-03	7.630065e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.20075898100894887,0.027657607431760323,0.01770158417552914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.417738e+00	3.557549e-01	8.254415e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.203200e+00	5.954970e-01	1.132998e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.802271e+00	4.168369e-01	8.216652e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.776702e+00	2.395007e-01	2.278688e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.421719e+00	3.259641e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.846566e+00	4.175320e-01	1.192129e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.269249e+00	4.064366e-01	1.898369e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.697049e+00	3.786753e-01	2.561710e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.207795e+00	3.053394e-01	1.960436e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.542840e-01	2.401421e-01	1.607900e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.370281e-01	1.552819e-01	1.325055e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.067099e-01	1.085769e-01	9.058785e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.360979e-01	4.747248e-02	5.800895e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.056353e-03	3.443500e-03	5.054076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.0968214844454457,0.015077792321404812,0.009841116218717805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.268627e+01	1.216178e+00	3.453743e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.268762e+01	8.935758e-01	2.627229e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.904087e+00	4.725801e-01	7.575734e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.845264e+00	1.825089e-01	4.886203e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.144256e+00	2.675434e-01	3.403056e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.132378e+00	3.196807e-01	4.601807e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.506142e+00	3.137381e-01	1.570704e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.986393e+00	3.551412e-01	7.821976e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.322347e+00	2.425906e-01	1.204716e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.007638e-01	1.634773e-01	1.074828e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.646688e-01	1.291825e-01	7.423337e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.343710e-01	6.665305e-02	5.693428e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.579865e-02	4.684822e-03	8.414700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03944287589247547,0.0075124169546650355,0.006450118550198461
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.702841e+02	8.194227e+00	2.305911e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.037294e+01	7.418009e-01	1.458941e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.811354e+01	1.060917e+00	2.029043e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.141897e+01	5.263226e-01	1.897408e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.118308e+00	5.176340e-01	8.491292e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.687082e+00	4.310731e-01	1.394797e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.195160e+00	3.496200e-01	3.209090e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.351339e+00	2.665853e-01	1.221435e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.773666e+00	3.000495e-01	1.374496e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.113034e+00	2.398214e-01	1.162346e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.038640e-01	1.626110e-01	1.131131e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.105527e-02	6.115247e-03	8.997118e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.19559656079782786,0.020924891476420487,0.01449236357754477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.625880e+00	2.348501e-01	4.113109e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.294110e+00	1.358180e-01	1.413410e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.955707e+00	4.523540e-01	2.004563e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.152739e+00	3.142382e-01	1.854269e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.743890e-01	1.954454e-01	1.695561e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.473449e-01	1.252514e-01	1.040409e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.322840e-01	5.404213e-02	7.099633e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.869554e-03	4.431388e-03	5.705164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10464742043849305,0.011281728778210709,0.007766354724143984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.381126e+00	2.841846e-01	5.608968e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.454260e+00	2.887172e-01	5.756117e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.253205e+00	2.752797e-01	1.086908e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.941917e-01	1.576434e-01	8.880060e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.696218e-01	9.488847e-02	6.674365e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.766070e-01	4.742455e-02	5.527220e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.381638e-02	2.509638e-02	3.645752e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.577357e-03	1.895450e-03	2.971732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05494492457669817,0.007571453147043841,0.00623806861055716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.470665e+01	4.928631e-01	1.043105e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.218635e+00	4.922250e-01	9.661680e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.377811e+00	2.979238e-01	1.202688e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.184333e-01	1.555312e-01	1.051107e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.420049e-02	8.362220e-03	9.796435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.20612797068689537,0.02429490754945826,0.014707975309893012
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.576503e-01	1.285935e-01	4.106328e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.089230e+00	5.987125e-01	1.201596e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.639879e+00	4.125425e-01	6.603666e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.183554e+00	2.133368e-01	4.493495e-03
2.100000e-01	2.000000e-02	2.000000e-02	3.218736e+00	4.318659e-01	1.729518e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.448804e+00	5.030447e-01	1.882326e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.752766e+00	3.891543e-01	2.234418e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.330072e+00	3.356785e-01	1.939206e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.961724e-01	2.768493e-01	1.700955e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.651774e-01	1.862431e-01	1.489262e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.324785e-01	1.449817e-01	1.121922e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.260412e-01	7.513858e-02	8.725193e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.096177e-01	4.656468e-02	5.087230e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.295560e-03	2.607683e-03	4.066804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.10322502797645756,0.014730518723243574,0.00809859639619781
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.377908e+00	4.192636e-01	1.813553e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.031650e+01	8.107269e-01	2.337561e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.342422e+00	4.512334e-01	5.069387e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.015331e+00	3.791295e-01	6.397611e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.464234e+00	6.038020e-01	1.350787e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.163635e+00	4.669485e-01	1.170919e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.313217e+00	3.832007e-01	1.129048e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.674470e+00	3.011988e-01	1.200403e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.234232e+00	2.541934e-01	1.036446e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.843077e-01	1.919833e-01	1.059194e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.342262e-01	1.617302e-01	8.223390e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.091596e-01	1.072234e-01	7.002216e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.299479e-01	5.736655e-02	6.850253e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.190025e-01	3.762771e-02	4.066599e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.900780e-03	2.425408e-03	4.570128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04630225021718417,0.008156208121666418,0.005016402188930097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.906958e+01	1.184333e+00	1.120793e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.777034e+01	1.418312e+00	5.150966e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.852075e+01	1.188014e+00	3.496159e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.089665e+01	1.122378e+00	5.717453e-03
4.250000e-02	7.500000e-03	7.500000e-03	6.705716e+00	1.055791e+00	3.215268e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.118985e+00	7.513555e-01	1.053421e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.658700e+00	5.420839e-01	1.285756e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.694532e+00	3.370677e-01	1.287953e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.091629e+00	2.513213e-01	1.206139e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.082235e-01	1.889701e-01	1.092489e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.983444e-01	1.163735e-01	9.771291e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.193164e-02	4.005867e-03	7.139837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18992304901054152,0.027677738490127557,0.017388867981370126
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.594072e+00	4.236022e-01	9.103207e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.467065e+00	2.519091e-01	3.263205e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.641618e+00	4.950909e-01	1.582004e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.603055e+00	4.111488e-01	2.155068e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.813215e-01	2.420788e-01	2.014351e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.383535e-01	1.400327e-01	1.163751e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.848492e-01	7.124301e-02	7.842889e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.016575e-02	3.113279e-02	3.821248e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.579832e-03	1.630426e-03	2.004326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08962548550409392,0.016020866717788795,0.009942445132736955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.655608e+01	1.473058e+00	4.083511e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.613010e+00	2.618351e-01	2.679722e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.134917e+00	3.473779e-01	8.500575e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.371032e+00	4.331935e-01	6.796299e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.304153e+00	2.668400e-01	1.112586e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.871047e-01	1.616771e-01	1.036909e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.457668e-01	8.173884e-02	7.684392e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.688012e-01	4.945990e-02	4.868899e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.230359e-02	5.578115e-03	7.683416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03587122969946969,0.007641006969446494,0.006136600080712484
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.923782e+02	9.734471e+00	2.794542e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.719113e+01	1.270856e+00	1.424394e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.389525e+00	7.146555e-01	5.074764e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.961145e+00	3.139236e-01	6.346831e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.760864e+00	2.968883e-01	1.099067e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.034737e-01	2.086897e-01	1.117738e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.295875e-01	1.106684e-01	9.755416e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.392213e-02	5.603400e-03	7.647463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.18776334329271363,0.027087797922903806,0.017231130883528456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.958047e+00	4.504503e-01	9.303803e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.785516e+00	6.084987e-01	1.286174e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.008213e+00	3.637183e-01	5.765085e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.689444e+00	1.162201e-01	2.436365e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.159281e+00	3.622274e-01	8.130952e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.524808e+00	3.872148e-01	2.260112e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.087167e+00	4.210389e-01	1.837716e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.564249e+00	3.631124e-01	2.013702e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.145416e+00	3.128965e-01	1.747797e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.644718e-01	2.009871e-01	1.937282e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.861466e-01	1.478512e-01	1.176014e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.528433e-01	8.296034e-02	8.338698e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.088854e-01	4.468143e-02	5.461149e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.480900e-03	2.641290e-03	4.095332e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08992696070766779,0.014831546148917393,0.009051734101294215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.747112e+01	1.744140e+00	4.388874e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.299225e+01	8.516556e-01	1.889958e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.846842e+00	2.733061e-01	4.515862e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.320440e+00	3.342224e-01	3.409325e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.685420e+00	2.721090e-01	1.337395e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.859193e+00	2.540136e-01	1.683147e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.379754e+00	3.638002e-01	1.109784e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.793592e+00	3.265748e-01	1.170818e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.226315e+00	2.398002e-01	9.936160e-02
2.575000e-01	3.250000e-02	3.250000e-02	7.573707e-01	1.556060e-01	9.115705e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.313720e-01	1.107033e-01	7.068342e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.023393e-01	5.158892e-02	7.318221e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.548593e-02	5.490934e-03	6.450578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03679312615123505,0.0072958772050257525,0.006389550600143984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.865900e+02	8.643265e+00	2.402684e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.749541e+01	1.171891e+00	2.697128e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.638447e+01	9.634279e-01	1.867128e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.074794e+01	8.793581e-01	3.340258e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.683879e+00	4.633573e-01	1.723295e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.314093e+00	3.520247e-01	1.386032e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.927157e+00	2.753223e-01	7.531975e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.204781e+00	2.672927e-01	7.051321e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.702477e+00	3.038107e-01	1.122211e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.043675e+00	2.174939e-01	1.156925e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.661057e-01	1.541254e-01	1.068993e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.906330e-02	5.750854e-03	9.507130e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR0.5_MUF1_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.34235616485401105,0.034330522989377,0.021437028628732813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.328901e-01	7.263365e-02	1.566944e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.098232e+00	4.930820e-01	8.993669e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.526807e+00	3.855383e-01	4.677476e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.467395e+00	3.871020e-01	1.062047e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.494453e+00	6.600591e-01	4.021263e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.399331e+00	4.910446e-01	3.468873e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.626400e-01	2.605082e-01	1.851266e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.556160e-02	2.052725e-02	1.712161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.19382526025569244,0.02569813291958631,0.016517492179427384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.558962e+00	3.551134e-01	7.237233e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.857790e+00	5.150000e-01	6.965037e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.881756e+00	4.944846e-01	2.245078e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.093583e+00	5.573509e-01	3.238972e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.008983e+00	3.111711e-01	2.213159e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.847853e-01	1.574242e-01	1.163678e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.841004e-01	6.628483e-02	5.865101e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.962549e-03	4.313212e-03	5.301994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11575030756293334,0.025170202137415568,0.01927972202546918
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.856354e+00	1.114761e+00	2.249976e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.839246e+00	5.853721e-01	7.741100e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.679318e+00	1.105712e+00	5.196351e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.885786e+00	6.587542e-01	4.420962e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.438377e-02	3.046207e-02	2.976044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3307520902896366,0.03509942208172179,0.01971083119264644
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.331721e-02	1.288484e-02	6.762008e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.231853e-01	8.526441e-02	2.895603e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.456843e-01	2.359989e-01	6.323929e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.591837e+00	4.142781e-01	8.291292e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.518092e+00	4.522856e-01	7.752137e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.201917e+00	3.481873e-01	3.750733e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.474588e+00	1.583605e-01	2.438592e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.272796e+00	3.637384e-01	8.636160e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.818555e+00	5.318545e-01	2.651027e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.195026e+00	5.521033e-01	3.187827e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.520887e+00	4.539711e-01	2.959092e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.745484e-01	3.215304e-01	2.230564e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.258163e-01	1.917337e-01	1.309332e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.957715e-02	1.678171e-02	1.399686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19729812672359076,0.02626705210496666,0.015678670543796125
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.392642e-01	4.769379e-02	1.961076e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.380752e-01	1.909615e-01	6.679010e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.563756e+00	4.225067e-01	1.191472e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.745795e+00	6.228691e-01	1.424185e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.850641e+00	6.745616e-01	1.224371e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.469860e+00	5.156089e-01	7.041476e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.517168e+00	2.650028e-01	1.898836e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.097509e+00	3.607268e-01	5.991603e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.327067e+00	5.022968e-01	1.811963e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.532787e+00	5.294271e-01	2.649340e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.789430e+00	4.384851e-01	2.498419e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.162635e+00	3.149091e-01	2.065295e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.881762e-01	1.998125e-01	1.417574e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.483669e-01	1.130700e-01	8.773244e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.705142e-02	9.385891e-03	9.235363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10812248408871701,0.021857109242067116,0.015258511770768438
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.934251e-01	2.659751e-01	1.261180e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.350069e+00	6.825035e-01	2.465192e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.528162e+00	1.099682e+00	3.252173e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.648993e+00	1.410992e+00	3.039380e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.927094e+00	1.281160e+00	1.754615e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.886418e+00	6.278786e-01	4.904351e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.784430e+00	7.070654e-01	1.507280e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.144853e+00	1.006541e+00	3.457669e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.512262e+00	9.261953e-01	4.536745e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.166465e+00	6.449019e-01	4.197493e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.229975e+00	4.132884e-01	3.253547e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.072706e-02	2.021497e-02	1.975409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.3062611789085742,0.040325570354025064,0.02265650993780094
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.210532e-01	1.275489e-01	3.561516e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.652722e+00	4.372257e-01	9.242160e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.852084e+00	3.091087e-01	4.291686e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.937356e+00	3.587730e-01	1.060837e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.292291e+00	5.738478e-01	2.889060e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.404412e+00	4.577537e-01	3.015294e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.244918e-01	2.657573e-01	1.808325e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.941020e-01	1.249232e-01	9.601487e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.523286e-02	7.304729e-03	6.195594e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.15904294153505444,0.027070448150856907,0.016251461041234955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.013775e+00	3.874314e-01	1.105626e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.052270e+00	7.773153e-01	1.791795e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.733105e+00	4.263651e-01	7.479231e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.258404e+00	1.782180e-01	1.706274e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.375862e+00	4.205048e-01	1.268138e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.516731e+00	3.912362e-01	2.075848e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.131925e-01	2.398199e-01	1.549354e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.034227e-01	1.271006e-01	1.021394e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.364302e-02	1.251840e-02	1.224458e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.07052002717878743,0.018405684961589168,0.014431370042787217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.159119e+01	7.783823e+00	1.817372e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.834389e+01	2.748243e+00	5.930936e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.003643e+01	5.919345e-01	5.506524e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.840270e+00	2.598445e-01	4.214083e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.642126e+00	4.323270e-01	1.514421e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.821381e+00	4.799645e-01	2.535822e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.009152e+00	3.379629e-01	2.578166e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.240988e-02	1.814620e-02	1.927252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2959657176906196,0.03800427980834448,0.020227036568450152
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.795504e-01	1.036247e-01	3.936891e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.677625e-01	1.949730e-01	6.233586e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.368808e+00	3.131700e-01	7.351252e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.898594e+00	3.841124e-01	7.530481e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.400480e+00	3.429775e-01	5.931662e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.743045e+00	2.423541e-01	2.803540e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.818881e+00	1.009134e-01	2.029236e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.723522e+00	2.943124e-01	9.720098e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.372957e+00	4.287370e-01	1.842266e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.933903e+00	4.551707e-01	2.603592e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.418743e+00	4.023835e-01	2.332037e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.933432e-01	2.798720e-01	1.947236e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.863951e-01	1.769497e-01	1.147509e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.811950e-02	1.598642e-02	1.290473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.16466397523286952,0.02576848841223761,0.01554784129483458
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.582922e+00	4.196552e-01	1.373089e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.821087e+00	7.065899e-01	1.528059e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.745021e+00	5.977927e-01	1.483460e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.038305e+00	6.640339e-01	1.219042e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.593708e+00	4.277224e-01	8.084892e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.904871e+00	2.699261e-01	3.426549e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.225851e+00	1.143340e-01	6.770551e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.735457e+00	2.355504e-01	6.191448e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.257987e+00	3.371693e-01	1.010868e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.658737e+00	3.493509e-01	1.809640e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.041334e+00	2.535373e-01	1.638002e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.542121e-01	1.585464e-01	1.174443e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.829416e-02	1.597976e-02	1.404865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.08054119921732483,0.019203107265534314,0.014930924321990169
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.425650e+01	7.282688e+00	1.590561e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.320537e+01	3.106878e+00	6.454793e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.280839e+01	2.178130e+00	3.334351e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.548024e+01	1.275483e+00	1.892276e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.707067e+00	6.342091e-01	7.400233e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.855363e+00	2.783340e-01	2.729298e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.939311e+00	2.333080e-01	5.704409e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.127930e+00	2.199145e-01	4.447358e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.769918e+00	3.879595e-01	1.339540e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.153400e+00	4.566259e-01	2.619062e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.360671e+00	3.748749e-01	2.793516e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.602988e-02	2.392475e-02	2.228012e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3363495037243708,0.03878089734620177,0.026896722653577954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.933354e-01	1.037888e-01	2.107910e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.381396e+00	6.190932e-01	1.040689e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.474485e+00	4.007638e-01	3.724585e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.190291e+00	4.789756e-01	1.627404e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.326879e+00	6.928413e-01	4.486986e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.362645e+00	5.074908e-01	3.989560e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.613901e-01	2.726697e-01	2.365187e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.981947e-02	2.361876e-02	2.333770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.19349964986854415,0.029711176383411253,0.021482740438137776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.791622e+00	5.106900e-01	9.275994e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.603886e+00	5.622744e-01	5.606112e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.593872e+00	5.588380e-01	3.437467e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.096168e+00	6.137406e-01	4.167697e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.063803e+00	3.441901e-01	2.684460e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.161764e-01	1.709239e-01	1.524329e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.031832e-01	7.528850e-02	7.461183e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.214771e-02	5.367673e-03	6.593080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.12454244960602895,0.029661979218486706,0.02521089188014547
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.844729e+00	1.423955e+00	2.571941e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.243048e+00	6.987458e-01	6.442786e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.639880e+00	1.135425e+00	6.084642e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.116131e+00	7.572929e-01	6.157203e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.215301e-02	3.777445e-02	3.937145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3293045917433683,0.040244867714228694,0.025021314911294834
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.424981e-02	1.235638e-02	7.011878e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.330320e-01	1.036025e-01	3.665877e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.401692e-01	3.177978e-01	7.974126e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.759793e+00	5.213458e-01	1.015476e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.666183e+00	5.778972e-01	8.209108e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.232385e+00	4.215580e-01	3.402573e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.360364e+00	1.483911e-01	5.872885e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.113856e+00	4.743316e-01	1.131653e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.675616e+00	6.087460e-01	3.001024e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.102146e+00	5.951377e-01	3.783383e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.499555e+00	4.888284e-01	3.408777e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.846375e-01	3.494260e-01	2.814423e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.521019e-01	2.111038e-01	1.851834e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.628928e-02	1.991704e-02	1.931621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.198834713119747,0.03073301909624848,0.02066155069221315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.290295e-01	5.370112e-02	2.282092e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.469170e-01	2.933954e-01	9.185129e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.822650e+00	6.133751e-01	1.576238e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.021341e+00	8.582939e-01	1.762372e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.964933e+00	8.698504e-01	1.338155e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.367689e+00	6.264949e-01	6.229994e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.304845e+00	3.294127e-01	1.235197e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.832638e+00	4.015448e-01	1.081985e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.168598e+00	5.716830e-01	2.434587e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.488899e+00	6.035320e-01	3.122673e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.795066e+00	4.980870e-01	3.340027e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.205007e+00	3.551560e-01	2.520852e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.310101e-01	2.242438e-01	1.941086e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.828286e-01	1.272765e-01	1.139563e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.155834e-02	1.161972e-02	1.234629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.1154163384622064,0.026262756023544692,0.02060541662108241
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.683747e-01	3.058349e-01	1.501914e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.409910e+00	9.302740e-01	3.107584e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.612925e+00	1.562592e+00	3.979126e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.525216e+00	1.812968e+00	3.282693e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.448014e+00	1.488158e+00	1.830661e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.393707e+00	8.387882e-01	4.126219e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.455532e+00	6.901661e-01	1.231547e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.072511e+00	1.052187e+00	4.379912e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.623415e+00	1.014185e+00	5.769433e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.365916e+00	7.687495e-01	5.534026e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.405300e+00	4.942909e-01	4.254943e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.310527e-02	2.590046e-02	2.762716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.3001610552108964,0.04393088474258716,0.02758688742880333
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.341673e-01	1.731499e-01	4.047176e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.953849e+00	5.308385e-01	1.035719e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.792896e+00	3.015220e-01	2.945188e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.658768e+00	3.762611e-01	1.730588e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.155018e+00	5.723084e-01	2.965605e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.393114e+00	4.757066e-01	3.482932e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.417720e-01	2.896191e-01	2.294118e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.108466e-01	1.347245e-01	1.248525e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.835657e-02	9.136321e-03	9.284727e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.15918717384066222,0.02997743836491712,0.020344839812388493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.990596e+00	6.322665e-01	1.561246e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.942377e+00	1.020107e+00	2.061319e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.233264e+00	4.129143e-01	4.986605e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.724064e+00	2.557810e-01	1.110578e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.250647e+00	3.910334e-01	1.195977e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.556128e+00	4.139660e-01	2.549351e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.726081e-01	2.659026e-01	1.959221e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.417263e-01	1.401697e-01	1.253611e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.871471e-02	1.496215e-02	1.563019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.0779494830615233,0.021229659362820827,0.018328634007699365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.960461e+01	1.172570e+01	2.447220e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.610200e+01	2.996962e+00	4.145277e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.649898e+00	4.983982e-01	2.744360e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.341963e+00	2.995838e-01	4.708227e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.614948e+00	3.797674e-01	1.398409e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.972884e+00	5.003353e-01	3.177568e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.163602e+00	3.856097e-01	3.245200e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.517409e-02	2.296781e-02	2.502163e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.29288608180048936,0.04229050307267329,0.025355656656297132
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.106156e-01	1.280867e-01	4.541186e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.022385e+00	2.863583e-01	7.591250e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.595517e+00	4.081777e-01	8.798074e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.120709e+00	4.541746e-01	8.265090e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.521084e+00	3.968965e-01	5.554511e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.702047e+00	2.641439e-01	1.887092e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.672428e+00	1.972220e-01	1.195128e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.508228e+00	3.196033e-01	1.317734e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.238492e+00	4.544547e-01	1.752886e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.865638e+00	4.878519e-01	2.770324e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.399235e+00	4.219046e-01	2.810365e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.077975e-01	3.056763e-01	2.379449e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.088153e-01	1.884512e-01	1.642729e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.453398e-02	1.876352e-02	1.793582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.1644672442245137,0.02885220102715344,0.020008427356108388
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.344494e+00	6.378301e-01	1.639441e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.079820e+00	9.105748e-01	2.008325e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.669947e+00	9.025547e-01	1.766790e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.294893e+00	7.181978e-01	1.257188e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.402610e+00	5.022048e-01	6.553757e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.452862e+00	2.550539e-01	2.366674e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.806573e+00	2.018450e-01	1.233514e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.459330e+00	2.347740e-01	8.895157e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.149879e+00	3.393125e-01	1.230663e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.654109e+00	3.757132e-01	2.160597e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.077284e+00	2.882200e-01	2.055180e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.893500e-01	1.708240e-01	1.472383e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.484339e-02	1.882687e-02	1.857275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08757103524041177,0.022535646106231905,0.019466993825398238
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.798526e+01	1.046181e+01	2.118489e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.314094e+01	3.823469e+00	6.363948e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.117962e+01	2.429172e+00	3.070621e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.334795e+01	1.301988e+00	1.247392e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.763004e+00	5.803232e-01	4.552810e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.888113e+00	3.385721e-01	2.330767e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.453189e+00	2.139072e-01	8.688365e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.921410e+00	1.893171e-01	2.633018e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.749243e+00	3.933408e-01	1.525647e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.247707e+00	4.921799e-01	3.013944e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.502995e+00	4.389973e-01	3.367952e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.975828e-02	2.929401e-02	3.016636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.3035321747613704,0.035568036646450085,0.024644876032769547
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.381007e-01	1.636957e-01	3.086080e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.283408e+00	6.258900e-01	9.499786e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.511683e+00	1.504247e-01	2.742387e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.685314e+00	6.182207e-01	3.282949e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.748319e+00	5.650085e-01	3.997184e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.800861e-01	3.447164e-01	2.778364e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.772315e-01	1.897954e-01	1.572805e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.541242e-02	1.630652e-02	1.694780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.1692515683806458,0.02609584484150837,0.019257156118540397
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.767658e+00	6.419623e-01	1.055096e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.777821e+00	3.797854e-01	4.619447e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.945426e+00	6.414927e-01	3.509772e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.562373e+00	4.511145e-01	3.192874e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.143824e-01	2.386659e-01	1.890993e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.146445e-01	1.293244e-01	1.101967e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.684980e-01	5.818962e-02	5.843261e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.040219e-02	4.397617e-03	5.889740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.1060546947496527,0.0238602969922157,0.021053554822649784
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.718852e+00	1.651030e+00	2.687681e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.420288e+00	7.572080e-01	6.307254e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.723334e+00	1.035469e+00	6.571062e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.565595e+00	5.311055e-01	4.256229e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.262651e-02	2.732205e-02	3.035621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.30152132142680776,0.037651417275650134,0.023315858834964176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.604118e-02	2.066100e-02	8.725107e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.843185e-01	1.655515e-01	5.395814e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.362749e+00	4.662867e-01	1.063011e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.562463e+00	6.318985e-01	1.038629e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.369969e+00	5.009215e-01	5.286409e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.560190e+00	1.975158e-01	3.250192e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.286477e+00	4.477078e-01	5.840165e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.764113e+00	5.758434e-01	2.790186e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.219257e+00	5.941376e-01	3.472324e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.652052e+00	4.841942e-01	3.361833e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.143747e+00	3.748328e-01	2.760870e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.320881e-01	2.569704e-01	2.089175e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.021962e-01	1.529505e-01	1.286697e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.271692e-02	1.363551e-02	1.359740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.17658931555546845,0.02774071697986477,0.01851272161530998
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.141992e-01	8.705223e-02	3.305514e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.385569e+00	4.970328e-01	1.467118e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.070136e+00	9.126987e-01	2.145274e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.442070e+00	1.011876e+00	1.743575e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.021952e+00	7.802910e-01	8.686282e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.855991e+00	3.265553e-01	1.700825e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.282594e+00	4.226649e-01	5.582570e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.494808e+00	5.909330e-01	2.020903e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.693170e+00	5.933727e-01	3.093467e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.998070e+00	4.941187e-01	3.188083e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.421754e+00	3.900539e-01	2.630991e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.432209e-01	2.714563e-01	1.996083e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.732697e-01	1.718254e-01	1.454806e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.999235e-01	9.329523e-02	8.753166e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.468810e-02	8.955363e-03	9.389497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09949213870162249,0.022410928656328585,0.017628721142732312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.149547e+00	4.437253e-01	2.145590e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.789894e+00	1.367209e+00	4.413874e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.789901e+00	2.091481e+00	4.759508e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.691634e+00	1.983197e+00	3.004768e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.922532e+00	1.261162e+00	9.268456e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.868228e+00	5.749900e-01	8.684265e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.108106e+00	1.083338e+00	3.911203e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.386429e+00	1.085353e+00	5.413580e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.928297e+00	8.562487e-01	5.433695e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.833213e+00	5.747259e-01	4.470716e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.076098e+00	3.700370e-01	3.322999e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.828600e-02	1.919700e-02	2.126103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.27097846563903494,0.03970935560389538,0.024680465925949968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.222717e-01	2.356218e-01	5.322111e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.613993e+00	5.370697e-01	1.003508e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.947483e+00	1.585146e-01	8.646442e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.467022e+00	4.968519e-01	1.799857e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.768367e+00	4.900910e-01	2.931757e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.054581e+00	3.458066e-01	2.553254e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.535605e-01	2.041155e-01	1.597755e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.283118e-01	9.708784e-02	8.953307e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.368352e-02	6.671174e-03	7.377260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.1395612366107098,0.025923356825639482,0.017211134766414005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.216491e+00	9.018701e-01	2.269336e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.437135e+00	9.318761e-01	1.988157e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.902752e+00	1.865383e-01	1.157179e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.540331e+00	3.931687e-01	1.037543e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.025407e+00	3.970940e-01	1.465034e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.261317e+00	3.205845e-01	1.960921e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.976293e-01	1.939999e-01	1.462818e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.667420e-01	1.100761e-01	9.447905e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.304130e-02	1.196586e-02	1.324422e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06672734514005356,0.017112003070754764,0.015159348624231031
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.145736e+02	1.278263e+01	2.734361e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.416076e+01	1.717566e+00	2.006581e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.634081e+00	4.669768e-01	1.052383e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.162136e+00	3.142004e-01	1.564343e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.374659e+00	3.596912e-01	1.345916e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.654842e+00	4.205794e-01	2.570938e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.418258e-01	2.904091e-01	2.499735e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.604163e-02	1.763136e-02	2.085192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.26564026828351806,0.03851858660625576,0.023371905269114923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.831478e-01	1.870291e-01	5.722239e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.478154e+00	4.021970e-01	9.463084e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.204318e+00	4.751962e-01	9.836224e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.727530e+00	4.506524e-01	7.175416e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.942499e+00	3.102816e-01	3.018783e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.856488e+00	1.799484e-01	9.837947e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.638117e+00	3.293062e-01	1.463543e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.335081e+00	4.005140e-01	1.481699e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.960311e+00	4.447917e-01	2.333604e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.546242e+00	4.149136e-01	2.464389e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.100686e+00	3.242798e-01	2.319582e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.947650e-01	2.299509e-01	1.839412e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.781825e-01	1.385885e-01	1.154019e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.181785e-02	1.274909e-02	1.322998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.143279284953625,0.024656892995583213,0.016906967936903217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.312867e+00	8.638455e-01	2.199251e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.575424e+00	1.081729e+00	2.338358e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.327905e+00	8.994744e-01	1.615803e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.905028e+00	5.578210e-01	8.895524e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.389839e+00	3.076137e-01	3.673896e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.236746e+00	1.924191e-01	1.052812e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.631609e+00	2.738817e-01	1.164478e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.327864e+00	2.948078e-01	7.062839e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.916120e+00	3.263175e-01	1.535725e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.384079e+00	3.112562e-01	1.778735e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.659442e-01	2.180408e-01	1.616527e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.716360e-01	1.298244e-01	1.160750e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.353679e-02	1.437021e-02	1.423574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07362126837831931,0.01824165045917086,0.016179892951717595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.075535e+02	1.132827e+01	2.299687e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.511988e+01	3.043139e+00	4.576696e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.983526e+01	1.472092e+00	1.672646e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.176332e+01	8.475788e-01	4.396472e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.025331e+00	3.808895e-01	2.703460e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.607988e+00	2.848836e-01	1.313006e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.266308e+00	1.836702e-01	5.660941e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.753260e+00	2.286489e-01	1.260186e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.487624e+00	3.660535e-01	1.463832e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.936223e+00	4.323083e-01	2.685888e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.229023e+00	3.467360e-01	2.852297e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.313909e-02	2.255604e-02	2.439877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.27412406385577814,0.03196724131217479,0.021619543660038987
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.862378e-01	2.271339e-01	3.945415e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.884477e+00	4.690736e-01	6.914679e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.234872e+00	3.745407e-01	1.452771e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.201036e+00	5.823387e-01	3.565204e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.354550e+00	4.294354e-01	2.977852e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.403520e-01	2.502797e-01	1.923169e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.431102e-01	1.333940e-01	1.069661e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.296918e-02	1.052118e-02	1.084734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14886006675839503,0.021566606932042875,0.01576555460627177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.745243e+00	6.522524e-01	1.008819e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.474373e+00	4.756123e-01	5.844276e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.376405e+00	5.554151e-01	3.293469e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.233967e+00	3.241150e-01	2.162850e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.561130e-01	1.789936e-01	1.325349e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.352861e-01	9.393613e-02	8.129205e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.326569e-01	4.526841e-02	4.443015e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.339541e-03	3.179442e-03	4.279710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09059666886853554,0.018730555306262178,0.016349108446961885
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.613611e+00	1.685892e+00	2.478097e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.989713e+00	9.546814e-01	9.543460e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.962436e+00	8.365941e-01	5.451222e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.221043e+00	3.678887e-01	2.937321e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.638661e-02	2.000747e-02	2.169379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.27670694054132183,0.034298101094927536,0.02074415190117046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.416603e-02	3.113559e-02	1.107066e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.345618e-01	2.656346e-01	7.471978e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.068450e+00	6.135477e-01	1.208380e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.358000e+00	6.066138e-01	8.665996e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.799255e+00	3.105236e-01	1.790562e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.570643e+00	3.690272e-01	3.973856e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.003845e+00	5.786692e-01	2.672714e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.390722e+00	5.909519e-01	3.160656e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.821123e+00	4.868251e-01	3.210894e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.319793e+00	3.887745e-01	2.667951e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.902666e-01	2.817625e-01	1.923797e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.589335e-01	1.846757e-01	1.444028e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.900198e-01	1.051445e-01	9.349031e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.172398e-02	8.982354e-03	8.185819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15720240296435858,0.02426768042360669,0.01542024177906201
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.779302e-01	1.410237e-01	4.987489e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.421731e+00	7.969962e-01	2.142810e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.626487e+00	1.163362e+00	2.343773e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.700646e+00	9.042340e-01	1.333318e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.626828e+00	4.241058e-01	3.631246e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.916656e+00	3.923506e-01	1.220304e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.982915e+00	6.224056e-01	2.280306e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.057227e+00	6.095146e-01	3.159287e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.283819e+00	5.221416e-01	2.773900e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.641088e+00	3.968551e-01	2.468285e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.145978e+00	2.946542e-01	1.946839e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.574802e-01	2.083104e-01	1.340968e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.595997e-01	1.221788e-01	1.032682e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.378273e-01	7.308546e-02	6.614949e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.792191e-02	6.220935e-03	6.505746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08565717470311023,0.01851243374660544,0.01415531117719758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.774861e+00	6.768806e-01	3.046940e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.686265e+00	1.991033e+00	5.698157e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.384759e+00	2.502871e+00	4.948313e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.069115e+01	1.780568e+00	2.190039e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.907651e+00	7.304991e-01	4.094036e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.781982e+00	1.073769e+00	3.386872e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.536191e+00	1.187122e+00	5.858753e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.720299e+00	9.793027e-01	5.138102e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.365678e+00	6.665885e-01	4.549980e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.468275e+00	4.407331e-01	3.093369e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.491954e-01	2.708138e-01	2.327128e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.541118e-02	1.339386e-02	1.546930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.24660333760038822,0.035794766102802134,0.021340445556136567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.083264e+00	2.955803e-01	6.668403e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.089043e+00	4.806591e-01	8.574358e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.925075e+00	3.360717e-01	1.234707e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.279731e+00	5.211253e-01	2.287487e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.476418e+00	4.041388e-01	2.510585e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.364568e-01	2.632158e-01	1.806450e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.137737e-01	1.501689e-01	1.140720e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.585586e-01	6.546090e-02	6.052091e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.534472e-03	4.424565e-03	4.384781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.12353488798372872,0.02213626710710291,0.013941996991810618
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.955681e+00	1.146021e+00	2.838593e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.978670e+00	6.908246e-01	1.440228e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.492631e+00	2.195240e-01	6.462132e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.471476e+00	4.128596e-01	1.213101e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.842699e+00	3.663778e-01	1.461975e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.065748e+00	2.525016e-01	1.437447e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.812142e-01	1.486428e-01	1.110237e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.001324e-01	8.358099e-02	7.207828e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.562098e-02	9.383553e-03	9.895036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05709580538641635,0.013636147378029151,0.01185381798384793
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.440958e+02	1.213198e+01	2.848484e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.058795e+01	8.459769e-01	4.417791e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.332685e+00	5.564489e-01	4.078442e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.083615e+00	2.782181e-01	1.352200e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.184432e+00	3.292927e-01	1.274874e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.433496e+00	3.434760e-01	2.085442e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.950100e-01	2.277695e-01	1.868667e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.574469e-02	1.334798e-02	1.603887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.24250377694307546,0.03458495147854884,0.020578154861931597
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.950293e-01	2.549319e-01	6.939369e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.011910e+00	5.392044e-01	1.090322e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.816401e+00	5.285936e-01	9.526651e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.184977e+00	3.743993e-01	5.323257e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.161663e+00	1.526496e-01	1.019218e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.863711e+00	2.919222e-01	1.359039e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.539199e+00	4.091136e-01	1.615257e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.168558e+00	4.252104e-01	2.069534e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.708737e+00	3.952317e-01	2.254686e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.285703e+00	3.244429e-01	2.144436e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.897416e-01	2.653076e-01	1.655813e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.424332e-01	1.717747e-01	1.248204e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.780052e-01	9.728077e-02	8.580682e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.139000e-02	8.596686e-03	7.776510e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12661815462305548,0.020878664462962493,0.013612107596716938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.717102e+00	1.077330e+00	2.693854e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.820000e+00	1.156791e+00	2.501467e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.222318e+00	7.751186e-01	1.298812e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.971616e+00	3.903620e-01	5.128303e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.132198e+00	1.661521e-01	6.339600e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.031000e+00	2.148483e-01	9.999223e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.558578e+00	2.997344e-01	9.352184e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.208991e+00	3.118864e-01	1.306034e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.726576e+00	2.933957e-01	1.322299e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.177805e+00	2.493842e-01	1.519810e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.260748e-01	1.808544e-01	1.076726e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.877912e-01	9.914386e-02	8.177020e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.348454e-02	1.044152e-02	1.079503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06215964230154943,0.014361520156773694,0.012506589228304561
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.343144e+02	1.119683e+01	2.285827e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.267139e+01	1.753371e+00	2.908911e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.763929e+01	9.539974e-01	6.320694e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.086414e+01	5.164181e-01	1.325335e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.803990e+00	4.218411e-01	1.000707e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.476415e+00	2.676017e-01	9.842153e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.163220e+00	1.895237e-01	4.967303e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.561574e+00	1.881120e-01	6.347128e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.268487e+00	3.417303e-01	1.354052e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.686798e+00	3.622890e-01	2.305360e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.035656e+00	2.812923e-01	2.058717e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.882901e-02	1.669071e-02	1.836156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.25340413073243134,0.029197005003713833,0.0199792432900186
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.249000e+00	2.732894e-01	4.407722e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.031790e+00	3.234351e-01	6.143760e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.903864e+00	4.403336e-01	2.115868e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.886014e+00	5.215570e-01	3.049633e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.131043e+00	3.446896e-01	2.376373e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.183200e-01	1.999092e-01	1.616762e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.753539e-01	1.021728e-01	8.151954e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.698837e-02	7.820489e-03	8.372994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1367098540014748,0.01833613269190723,0.01339162227314361
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.446610e+00	5.909846e-01	8.940151e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.006915e+00	3.688891e-01	4.793457e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.025793e+00	4.617933e-01	2.837324e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.078633e+00	2.739379e-01	1.433453e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.790098e-01	1.420079e-01	1.208181e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.996426e-01	8.149418e-02	6.094473e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.112567e-01	3.675263e-02	4.006013e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.015184e-03	2.435785e-03	3.789190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08178669293095692,0.015519144705158847,0.013727026949313909
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.000624e+01	1.536527e+00	2.217804e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.289120e+00	1.031359e+00	8.836270e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.515684e+00	6.792078e-01	4.091252e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.069335e+00	2.947142e-01	2.165316e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.826232e-02	1.594228e-02	1.833578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.2594969231087834,0.031831927105159835,0.019213099638509812
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.698137e-02	4.227623e-02	1.439266e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.414886e-01	3.683020e-01	9.241445e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.739656e+00	6.681817e-01	1.231563e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.872864e+00	5.227763e-01	5.767210e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.916854e+00	1.349155e-01	7.472242e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.372741e+00	4.673320e-01	1.792000e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.702051e+00	5.613215e-01	2.748329e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.082876e+00	5.189956e-01	2.884961e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.587849e+00	4.303706e-01	2.608712e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.133744e+00	3.304981e-01	2.150357e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.442814e-01	2.141545e-01	1.769979e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.550792e-01	1.511274e-01	1.294322e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.365372e-01	8.814536e-02	6.308790e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.615886e-02	6.447644e-03	6.195273e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.14475622528906038,0.021806600605274784,0.013859410582474058
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.038631e-01	2.363131e-01	7.274203e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.601639e+00	1.038105e+00	2.700538e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.964865e+00	1.197177e+00	2.029465e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.419483e+00	7.504955e-01	7.611114e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.688714e+00	2.154953e-01	3.488161e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.671536e+00	5.503344e-01	1.948433e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.630557e+00	5.999434e-01	2.895788e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.712857e+00	5.346741e-01	2.612564e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.999313e+00	4.693137e-01	2.495644e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.438398e+00	3.338802e-01	2.076175e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.007325e+00	2.476043e-01	1.338821e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.580631e-01	1.560981e-01	1.301080e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.962589e-01	1.019770e-01	9.052610e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.065231e-01	6.136146e-02	4.837260e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.469618e-02	5.031473e-03	5.507323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07734934877345258,0.01601306991207961,0.012100632948351994
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.453969e+00	9.308259e-01	3.810050e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.774878e+00	2.523722e+00	6.793467e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.164776e+01	2.765341e+00	4.605797e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.206508e+01	1.451960e+00	1.196761e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.009341e+01	7.453076e-01	4.897061e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.383802e+00	1.296622e+00	5.678402e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.954438e+00	1.135248e+00	5.749334e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.227794e+00	8.244845e-01	4.685670e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.033729e+00	5.278679e-01	3.395852e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.264620e+00	3.619295e-01	2.547300e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.385348e-01	2.192901e-01	1.955517e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.935747e-02	1.041017e-02	1.219129e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.23075550332123823,0.03289618009122908,0.019430453489489352
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.438880e+00	3.424593e-01	7.687751e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.273776e+00	3.957722e-01	6.761518e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.850207e+00	4.332536e-01	1.823566e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.121907e+00	4.932652e-01	2.213133e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.308218e+00	3.660074e-01	1.971609e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.132197e-01	2.123503e-01	1.607434e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.447522e-01	1.190276e-01	9.008514e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.201539e-01	5.015936e-02	5.076824e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.062385e-03	2.960342e-03	3.216597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11455647913270552,0.01960798924490395,0.012263058170273636
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.043246e+01	1.294994e+00	3.414717e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.661724e+00	5.135596e-01	8.922142e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.214870e+00	2.793412e-01	7.220138e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.440761e+00	3.975629e-01	1.383728e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.731822e+00	3.389758e-01	1.402527e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.701042e-01	2.254152e-01	1.026395e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.212792e-01	1.194857e-01	1.008940e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.713123e-01	7.298834e-02	5.521730e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.133682e-02	7.561311e-03	9.130208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.052218669221747276,0.011653220016358677,0.010082880210981734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.608393e+02	1.150101e+01	2.889850e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.805248e+01	7.480855e-01	2.158894e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.220258e+00	5.285978e-01	5.662806e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.042415e+00	2.448572e-01	2.527750e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.090232e+00	3.130649e-01	1.123937e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.330021e+00	3.046895e-01	1.622005e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.177152e-01	1.897716e-01	1.646680e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.046202e-02	1.103626e-02	1.367090e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.22780322936109726,0.03209323308230708,0.018738935294773384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.968069e-01	2.900985e-01	7.970487e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.478264e+00	5.667214e-01	1.131793e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.228249e+00	5.128256e-01	8.544794e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.425003e+00	2.799997e-01	3.407647e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.188929e+00	1.594974e-01	7.876895e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.784667e+00	3.421318e-01	1.867251e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.440039e+00	4.390148e-01	1.623560e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.010581e+00	3.984317e-01	1.896403e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.572465e+00	3.779421e-01	1.891933e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.142198e+00	2.970282e-01	1.768271e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.689336e-01	2.080248e-01	1.513378e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.515008e-01	1.397977e-01	1.201970e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.297315e-01	8.210684e-02	5.800849e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.607154e-02	6.192699e-03	6.040292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11715290812599963,0.01872893955046981,0.01174469937774239
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.972188e+00	1.192131e+00	3.146352e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.126690e+01	1.176324e+00	2.603977e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.360123e+00	5.569802e-01	9.354574e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.618363e+00	2.365557e-01	2.626454e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.842119e+00	1.603094e-01	7.770352e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.927129e+00	2.414357e-01	8.524564e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.498193e+00	3.101264e-01	8.490735e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.125430e+00	3.010416e-01	1.114175e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.618683e+00	2.986046e-01	1.225518e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.075040e+00	2.175114e-01	1.183367e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.473673e-01	1.383781e-01	1.011689e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.416585e-01	8.959093e-02	7.333989e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.849812e-02	8.620735e-03	8.391551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.056152602540077826,0.011969609584614432,0.010296610814964954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.511164e+02	1.004331e+01	2.203812e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.910477e+01	1.172467e+00	1.938176e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.613396e+01	4.363509e-01	5.341277e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.049102e+01	6.360403e-01	8.326941e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.638379e+00	3.436952e-01	8.781598e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.395508e+00	2.872351e-01	4.255089e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.099142e+00	1.783535e-01	3.015169e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.472076e+00	1.937378e-01	1.967875e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.142999e+00	3.344870e-01	1.361791e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.553550e+00	3.127665e-01	1.805119e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.332288e-01	2.450058e-01	1.918182e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.148684e-02	1.300720e-02	1.473274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.23289037522103218,0.026967669006029482,0.01808607392948186
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.696787e+00	2.872521e-01	4.773154e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.901884e+00	3.374361e-01	5.484090e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.566063e+00	4.773978e-01	2.324773e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.596203e+00	4.299366e-01	2.600074e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.625862e-01	2.817104e-01	1.967819e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.145066e-01	1.663152e-01	1.284446e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.203904e-01	8.346950e-02	7.069092e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.262196e-02	6.032992e-03	6.561740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12601232126577327,0.01585825830930429,0.011496411689843444
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.100684e+00	5.072299e-01	7.926577e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.476970e+00	3.817776e-01	2.859463e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.749231e+00	3.787657e-01	2.027711e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.529754e-01	2.256067e-01	1.383842e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.198285e-01	1.268528e-01	8.281429e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.601703e-01	6.576838e-02	6.259512e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.614062e-02	3.402439e-02	3.780323e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.851930e-03	2.098892e-03	3.224890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07433340491774848,0.013409301527525341,0.011811360279190636
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.136183e+01	1.282551e+00	1.887087e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.414687e+00	9.286257e-01	6.253372e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.157931e+00	5.352418e-01	3.218174e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.535296e-01	2.483580e-01	1.709024e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.201374e-02	1.438383e-02	1.641647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.24225582572326176,0.029754099834763348,0.01774165601546074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.262128e-01	6.521033e-02	1.852692e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.440323e+00	4.879758e-01	1.145981e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.507017e+00	6.717264e-01	1.167153e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.182650e+00	2.892105e-01	3.175402e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.821900e+00	3.865503e-01	2.599896e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.082020e+00	5.479348e-01	2.228578e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.385657e+00	5.256733e-01	2.919587e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.804503e+00	4.602002e-01	2.490419e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.356251e+00	3.510598e-01	2.463713e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.634088e-01	2.636102e-01	1.806813e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.291886e-01	1.839648e-01	1.352422e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.808467e-01	1.257027e-01	9.364645e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.882841e-01	6.692162e-02	5.738899e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.210486e-02	4.340928e-03	4.526374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.1329396374763145,0.019770330940295774,0.012269337877735542
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.054067e+00	3.606224e-01	1.100149e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.286922e+00	1.284172e+00	2.980748e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.135931e+00	9.657608e-01	1.629389e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.717539e+00	3.988090e-01	4.426271e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.527777e+00	4.206091e-01	1.690876e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.287252e+00	5.961507e-01	2.285440e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.284871e+00	6.206592e-01	2.212999e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.406221e+00	5.079466e-01	2.207344e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.728162e+00	3.711069e-01	2.388438e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.248461e+00	2.579799e-01	1.672175e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.751256e-01	2.051757e-01	1.295651e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.837809e-01	1.426703e-01	9.162441e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.526257e-01	8.574763e-02	7.072292e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.803506e-01	5.267617e-02	4.848802e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.196035e-02	3.598770e-03	4.395056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06978346992818592,0.014151639189095656,0.010569740328425337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.637608e+00	1.418262e+00	5.043082e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.056521e+01	2.959076e+00	7.624489e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.416826e+01	2.490103e+00	3.808436e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.296968e+01	8.893263e-01	8.914053e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.948336e+00	1.196773e+00	3.256961e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.709710e+00	1.329483e+00	6.869203e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.346260e+00	9.880190e-01	4.676829e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.780549e+00	6.791813e-01	3.569943e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.768672e+00	4.558037e-01	2.944851e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.096553e+00	2.802661e-01	2.104004e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.533406e-01	1.871418e-01	1.656687e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.446506e-02	8.629943e-03	1.034729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.2156636093276182,0.03138432700995905,0.018202445732226874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.882155e+00	3.878096e-01	8.868325e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.299136e+00	2.970836e-01	4.856315e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.782309e+00	4.783381e-01	1.488898e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.942593e+00	4.465660e-01	2.152670e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.155225e+00	3.147696e-01	1.914513e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.201394e-01	1.870728e-01	1.267169e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.834291e-01	9.783775e-02	7.892023e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.278549e-02	4.024199e-02	4.442724e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.159139e-03	1.987514e-03	2.359218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10653807025667941,0.018226085059352762,0.011293799990520603
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.316586e+01	1.415219e+00	3.928033e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.888505e+00	3.567570e-01	4.841879e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.069599e+00	2.669138e-01	3.826039e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.411213e+00	3.853184e-01	1.160796e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.624771e+00	3.155543e-01	1.077215e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.843827e-01	1.938874e-01	1.097098e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.768479e-01	1.116005e-01	7.447987e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.376409e-01	6.065130e-02	5.683113e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.809228e-02	6.832828e-03	8.367949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.048040432860862334,0.010625437085633835,0.009290152217156789
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.726859e+02	1.063134e+01	2.759811e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.679187e+01	1.015995e+00	4.354872e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.176202e+00	4.353847e-01	8.235620e-03
4.250000e-02	1.750000e-02	1.750000e-02	2.977251e+00	1.993850e-01	3.036754e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.998377e+00	2.954089e-01	1.076161e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.246082e+00	2.766138e-01	1.440482e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.527237e-01	1.671719e-01	1.433591e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.594259e-02	9.931157e-03	1.283668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.21359966798158034,0.030331844412123138,0.017256811232612634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.293392e+00	3.629497e-01	8.971042e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.002961e+00	6.173668e-01	1.237971e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.564307e+00	4.146995e-01	7.643424e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.498352e+00	1.261601e-01	1.402862e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.151903e+00	3.020256e-01	6.133761e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.724734e+00	4.253460e-01	1.412699e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.319108e+00	4.274210e-01	1.779789e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.853384e+00	3.776708e-01	2.046256e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.397836e+00	3.127364e-01	1.732441e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.012126e+00	2.529867e-01	1.558006e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.715275e-01	1.896159e-01	1.235837e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.861860e-01	1.206962e-01	8.357405e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.851655e-01	6.249238e-02	5.478605e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.214514e-02	4.439688e-03	4.250036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10835103372550679,0.017060291495913038,0.010489959009076483
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.306535e+01	1.457593e+00	3.772015e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.209131e+01	9.603375e-01	2.342714e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.011732e+00	4.412074e-01	5.443459e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.135624e+00	1.691771e-01	3.345116e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.602529e+00	1.865323e-01	4.510198e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.853278e+00	2.362307e-01	4.787134e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.462342e+00	3.099955e-01	8.193260e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.046296e+00	3.123101e-01	1.007978e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.484494e+00	2.420685e-01	1.326746e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.707646e-01	1.952668e-01	1.090361e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.879076e-01	1.295834e-01	7.571149e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.046258e-01	7.553560e-02	6.305454e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.413007e-02	6.742479e-03	7.154681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.05119290017078227,0.010763564225802665,0.008916243634944497
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.649965e+02	9.753680e+00	2.250778e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.641233e+01	6.876291e-01	8.255446e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.569237e+01	5.426702e-01	2.190638e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.015881e+01	5.652497e-01	2.124961e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.571198e+00	3.982156e-01	5.662035e-03
2.625000e-02	6.250000e-03	6.250000e-03	4.327758e+00	2.051127e-01	5.089740e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.005476e+00	1.482262e-01	3.597563e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.349484e+00	1.717182e-01	2.432572e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.020857e+00	3.037924e-01	1.284841e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.429008e+00	2.912416e-01	1.746563e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.471166e-01	2.175106e-01	1.711673e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.597711e-02	1.150409e-02	1.235023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.21311686760533283,0.023937000791611235,0.016046989348133367
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.187504e+00	2.856519e-01	4.603626e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.597103e+00	2.229964e-01	4.045986e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.206479e+00	4.734170e-01	2.284856e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.367222e+00	3.703675e-01	2.351864e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.251665e-01	2.344969e-01	1.509231e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.333463e-01	1.373143e-01	9.964657e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.712969e-01	6.335000e-02	6.275966e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.225720e-03	4.250720e-03	5.186445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11722090523727385,0.013530866982066445,0.00925961388333757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.654965e+00	3.946400e-01	6.923620e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.987912e+00	3.676225e-01	1.619340e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.550389e+00	3.193667e-01	1.637701e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.436678e-01	1.896459e-01	9.941296e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.637233e-01	1.053999e-01	7.718718e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.345200e-01	5.724562e-02	4.876956e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.359073e-02	2.602697e-02	2.879884e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.087912e-03	1.905178e-03	3.325860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06809857268658333,0.011027838352861308,0.009465248326093231
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.254486e+01	9.979545e-01	1.529578e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.577305e+00	7.419160e-01	4.349022e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.892810e+00	4.352621e-01	2.341515e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.502695e-01	2.025704e-01	1.424429e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.689460e-02	1.200650e-02	1.340586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.22507272662805825,0.02736537290400104,0.01610914644059408
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.148028e-01	9.315934e-02	2.473002e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.162829e+00	5.897263e-01	1.369049e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.227250e+00	5.664518e-01	8.621582e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.277484e+00	1.592780e-01	8.351173e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.548900e+00	5.261532e-01	9.187085e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.711059e+00	4.983162e-01	2.721266e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.107615e+00	5.018388e-01	2.056245e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.549718e+00	3.523997e-01	2.556497e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.151246e+00	2.954846e-01	1.897526e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.234641e-01	2.206446e-01	1.529466e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.332899e-01	1.508504e-01	1.248536e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.098034e-01	8.777948e-02	7.498943e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.501120e-01	5.007793e-02	4.169169e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.262256e-03	4.027244e-03	2.976546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12166999630876642,0.01761674272387681,0.010491241436477713
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.925316e+00	5.592773e-01	1.573523e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.288125e+00	1.261577e+00	2.992216e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.909493e+00	6.433294e-01	1.041053e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.643725e+00	3.444896e-01	3.682909e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.175345e+00	6.159789e-01	2.035723e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.843723e+00	6.421165e-01	1.594908e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.875115e+00	5.598359e-01	2.192275e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.106602e+00	4.047980e-01	2.075209e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.531687e+00	3.062826e-01	1.662937e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.092917e+00	2.037208e-01	1.274718e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.840130e-01	1.919971e-01	9.309841e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.107460e-01	1.065414e-01	9.371883e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.064284e-01	6.466929e-02	6.674665e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.612208e-01	4.664698e-02	3.543742e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.910561e-03	3.370313e-03	3.697205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.06286744518158555,0.012251306785345348,0.00880664231996793
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.611499e+00	1.987300e+00	6.388356e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.437434e+01	3.327921e+00	8.379457e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.665192e+01	1.951974e+00	2.768958e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.340121e+01	1.112473e+00	6.570729e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.187127e+00	1.462087e+00	7.537443e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.937021e+00	1.305341e+00	4.258907e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.762521e+00	7.949153e-01	4.152166e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.411921e+00	5.274129e-01	2.924503e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.519564e+00	3.392392e-01	2.274651e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.691314e-01	2.337632e-01	1.702388e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.730545e-01	1.477599e-01	1.253377e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.089604e-02	7.427539e-03	8.375433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.20096195622234225,0.02956904256821194,0.016699136902964956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.400021e+00	4.142122e-01	9.815795e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.194414e+00	2.024833e-01	2.805146e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.712912e+00	5.087904e-01	1.644506e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.771368e+00	4.190064e-01	2.143076e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.006828e+00	2.654314e-01	1.659516e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.333509e-01	1.487643e-01	1.063666e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.355171e-01	8.134858e-02	7.257885e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.991078e-02	3.026391e-02	3.332358e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.077934e-03	1.590510e-03	1.801189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09926037139750907,0.01644556593629301,0.010069903285213178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.591636e+01	1.477629e+00	4.013581e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.965201e+00	2.872011e-01	2.117141e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.992924e+00	2.444110e-01	5.143126e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.374617e+00	3.887302e-01	1.046600e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.512964e+00	2.774189e-01	1.304780e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.048665e-01	1.665625e-01	7.964929e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.340843e-01	9.514925e-02	7.204159e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.143741e-01	5.461746e-02	4.584342e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.547740e-02	5.447117e-03	6.954667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04431417149682556,0.008912710372141738,0.00794253327571321
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.821791e+02	9.249325e+00	2.498615e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.606188e+01	1.059122e+00	1.564100e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.147340e+00	3.741676e-01	2.577113e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.936946e+00	1.898532e-01	1.456513e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.906680e+00	2.655653e-01	1.193292e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.155735e+00	2.431151e-01	1.554603e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.999957e-01	1.553175e-01	1.065694e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.208748e-02	7.500733e-03	1.060766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19976589948700277,0.028083772085227776,0.016362447472927838
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.714376e+00	4.487446e-01	9.976801e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.519858e+00	5.763203e-01	1.292657e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.757793e+00	2.940783e-01	5.918706e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.487931e+00	1.491460e-01	2.699386e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.039583e+00	3.504860e-01	1.257275e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.654980e+00	4.735259e-01	1.524256e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.156965e+00	3.821133e-01	2.261025e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.718932e+00	3.629432e-01	2.049981e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.248074e+00	2.756419e-01	1.692829e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.918176e-01	2.261584e-01	1.426451e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.880386e-01	1.677458e-01	1.054720e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.193582e-01	8.906876e-02	8.416694e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.499222e-01	4.937978e-02	4.165668e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.321459e-03	4.047938e-03	2.986363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.10034971767723673,0.015143946626369184,0.009289026090535807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.685578e+01	1.535046e+00	4.348488e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.216447e+01	7.352638e-01	1.805149e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.209581e+00	3.768242e-01	2.051912e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.664321e+00	1.236062e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.489524e+00	2.216902e-01	2.542233e-03
8.250000e-02	1.250000e-02	1.250000e-02	2.791832e+00	2.622201e-01	5.565559e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.395730e+00	3.132988e-01	1.040511e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.937371e+00	2.789528e-01	1.128236e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.382518e+00	2.250258e-01	1.118360e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.849015e-01	1.753258e-01	9.403370e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.269032e-01	1.125255e-01	7.728090e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.711059e-01	5.828793e-02	5.613898e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.079941e-02	6.345739e-03	5.940110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04679996162191392,0.008988316529002165,0.007481566936395297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.774175e+02	8.873397e+00	2.139745e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.462701e+01	9.494751e-01	4.323525e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.507165e+01	5.317831e-01	1.404705e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.972302e+00	6.203735e-01	1.535432e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.413280e+00	3.351065e-01	4.701428e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.241092e+00	2.080081e-01	7.514946e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.913044e+00	1.573621e-01	5.479341e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.268750e+00	1.573592e-01	1.755189e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.891056e+00	2.689759e-01	1.618079e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.317603e+00	2.537071e-01	1.436846e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.552364e-01	1.749555e-01	1.524646e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.151570e-02	9.444018e-03	9.804570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19980906602656745,0.02248600715357274,0.014785199923047943
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.536832e+00	2.771356e-01	4.693987e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.324647e+00	1.743712e-01	2.558210e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.983929e+00	4.433200e-01	2.188117e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.224677e+00	3.428933e-01	1.952100e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.262092e-01	1.940633e-01	1.401479e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.747187e-01	1.184644e-01	8.001797e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.445283e-01	5.546213e-02	6.220548e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.875914e-03	3.846038e-03	4.441218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11173132645388793,0.012365000141459428,0.008202367529407797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.979831e+00	3.300370e-01	6.410983e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.727988e+00	3.491559e-01	1.024760e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.418767e+00	2.998607e-01	1.428521e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.818187e-01	1.662873e-01	8.686302e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.356181e-01	9.996391e-02	6.507790e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.087331e-01	5.154790e-02	5.310633e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.389733e-02	2.464511e-02	2.763316e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.469938e-03	1.604035e-03	3.031454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.0641261860220964,0.009977175240093242,0.008710472743204176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.324217e+01	7.372943e-01	1.383780e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.085664e+00	6.807929e-01	1.968523e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.752396e+00	3.865993e-01	1.903093e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.807280e-01	1.833808e-01	1.230585e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.318354e-02	1.091241e-02	1.358975e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.21255277962040076,0.026475780812108884,0.015160956584157365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.246007e-01	1.139906e-01	3.378273e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.916015e+00	6.927273e-01	1.487653e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.585225e+00	4.761446e-01	5.823466e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.129902e+00	2.422834e-01	2.067351e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.262316e+00	4.909883e-01	1.755251e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.479590e+00	5.030045e-01	2.103439e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.875718e+00	4.136625e-01	2.071554e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.374319e+00	3.275464e-01	3.909211e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.032878e+00	2.690981e-01	1.623467e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.377940e-01	1.926038e-01	1.317935e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.747441e-01	1.413088e-01	9.017283e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.766586e-01	9.045387e-02	6.216378e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.260636e-01	4.327698e-02	3.984950e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.753950e-03	3.428506e-03	3.539260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.11385077929263616,0.016887521788228013,0.009565566978863418
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.928831e+00	7.471525e-01	2.127883e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.841913e+00	1.217684e+00	2.681662e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.104131e+00	4.181328e-01	8.449655e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.392754e+00	4.551628e-01	3.486798e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.760166e+00	6.787812e-01	1.117063e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.487764e+00	5.186629e-01	1.669640e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.648044e+00	4.790905e-01	9.414846e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.896871e+00	3.751900e-01	1.781780e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.367754e+00	2.624638e-01	1.815606e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.020608e+00	1.955931e-01	2.417572e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.127073e-01	1.602504e-01	9.781457e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.845856e-01	1.138783e-01	6.099270e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.838403e-01	6.060962e-02	5.981045e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.392067e-01	3.755018e-02	3.934120e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.043203e-03	3.365028e-03	3.362532e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05823244311256357,0.011355900525531488,0.00776353395460163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.959867e+00	2.603069e+00	8.519358e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.807483e+01	3.397734e+00	8.168079e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.823320e+01	1.398791e+00	1.740625e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.299972e+01	1.354438e+00	8.348109e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.398562e+00	1.393366e+00	6.312171e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.337201e+00	1.109263e+00	2.499345e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.302886e+00	6.505956e-01	3.315493e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.165757e+00	4.767232e-01	2.059419e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.428395e+00	3.489581e-01	1.851000e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.889429e-01	2.260336e-01	3.452108e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.232314e-01	1.325566e-01	1.056006e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.888011e-02	6.337869e-03	7.609559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.19055738684544937,0.027967874160415213,0.01569356427741564
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.786700e+00	4.457721e-01	1.005669e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.106064e+00	2.442720e-01	1.774929e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.650190e+00	4.922426e-01	2.017521e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.626303e+00	4.025314e-01	1.981800e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.254732e-01	2.481530e-01	1.389998e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.727633e-01	1.439180e-01	9.803590e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.984555e-01	6.693476e-02	6.980111e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.861326e-02	2.652270e-02	3.060072e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.421625e-03	1.284496e-03	1.459493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09428644647017914,0.015421961377985724,0.009654102662166111
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.751586e+01	1.467606e+00	3.860769e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.515508e+00	2.951430e-01	6.180926e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.951711e+00	2.132620e-01	3.654927e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.342849e+00	3.811362e-01	1.594366e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.433452e+00	2.705169e-01	1.303768e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.574079e-01	1.562169e-01	8.263058e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.104345e-01	9.639949e-02	5.773350e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.916243e-01	4.531091e-02	4.814316e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.329055e-02	4.782281e-03	6.858733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.04174339720769296,0.008314178110840745,0.0074855436033711975
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.871539e+02	8.615564e+00	2.282142e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.612495e+01	1.190669e+00	2.906069e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.050961e+00	2.422793e-01	8.553903e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.894174e+00	1.658700e-01	1.327808e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.870865e+00	2.753510e-01	1.174042e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.091068e+00	2.250844e-01	1.300560e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.641471e-01	1.511972e-01	1.022798e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.918825e-02	6.692969e-03	1.032202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.19007543857413262,0.027217494695506467,0.015743456559661
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.088721e+00	4.756702e-01	1.111083e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.910777e+00	6.044358e-01	1.142977e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.768911e+00	2.818655e-01	3.912385e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.377749e+00	2.248687e-01	6.926031e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.003137e+00	4.410870e-01	1.656343e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.565183e+00	4.937419e-01	1.754568e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.068137e+00	3.867187e-01	2.159433e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.581006e+00	3.257265e-01	1.891624e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.163664e+00	2.799211e-01	3.471571e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.158248e-01	2.062658e-01	1.358892e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.241162e-01	1.525427e-01	9.271809e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.907304e-01	9.229064e-02	6.699644e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.233791e-01	3.909271e-02	4.279076e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.942715e-03	3.471867e-03	3.551329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09512623390929868,0.014606423209194086,0.009174038435021542
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.986018e+01	1.689220e+00	4.664706e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.157613e+01	6.762177e-01	1.300263e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.563075e+00	1.643085e-01	1.197384e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.521048e+00	2.433302e-01	1.976754e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.354869e+00	2.192038e-01	7.988773e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.745430e+00	2.756517e-01	7.811753e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.334880e+00	3.458533e-01	1.168409e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.873862e+00	2.950956e-01	9.071574e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.309448e+00	2.353204e-01	1.277341e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.326438e-01	1.648258e-01	2.221758e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.985884e-01	1.139312e-01	6.202218e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.467766e-01	5.654196e-02	5.458484e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.842608e-02	5.033030e-03	5.534640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.043981395041215995,0.008757945075234058,0.007163784378202448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.846261e+02	7.595105e+00	2.025642e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.437512e+01	1.781481e+00	1.517770e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.474524e+01	6.885074e-01	1.644332e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.707345e+00	6.875887e-01	2.314893e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.221218e+00	1.931338e-01	2.287720e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.119641e+00	2.541142e-01	3.214529e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.874419e+00	1.527156e-01	2.959738e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.209456e+00	1.804259e-01	5.979846e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.816451e+00	3.496522e-01	1.224637e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.262669e+00	2.410409e-01	2.872626e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.153745e-01	1.800820e-01	1.400085e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.806892e-02	8.899445e-03	9.824048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1850673392989353,0.019533682462803403,0.013514565784934846
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.934944e+00	2.744970e-01	4.299858e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.992667e+00	9.947218e-02	1.099490e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.729383e+00	3.640292e-01	2.051749e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.058360e+00	2.752982e-01	1.640318e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.350329e-01	1.689602e-01	1.199859e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.108544e-01	9.624669e-02	8.385161e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.186569e-01	4.812267e-02	4.617538e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.267224e-03	3.221397e-03	3.721862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10579452286136547,0.01046375274587348,0.007672913459931444
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.348416e+00	3.107553e-01	5.334803e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.406211e+00	2.766634e-01	1.220437e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.291918e+00	2.544428e-01	9.700298e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.066827e-01	1.327835e-01	9.956651e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.949420e-01	9.270168e-02	5.768166e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.918960e-01	4.561749e-02	4.520997e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.362111e-02	2.105190e-02	2.826886e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.043432e-03	1.456938e-03	2.957196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.0603318442550318,0.008649698372199845,0.0074336619781558005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.392989e+01	6.643955e-01	1.166399e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.621580e+00	5.601794e-01	2.032602e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.580232e+00	3.209309e-01	1.577350e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.296319e-01	1.635073e-01	1.221343e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.980945e-02	9.683719e-03	1.120488e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.19675951310078066,0.024167120672975828,0.014257522638810055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.727474e-01	2.528032e-01	4.284743e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.865223e+00	6.808080e-01	1.447504e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.650513e+00	2.455447e-01	3.303225e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.825862e+00	3.724443e-01	9.467459e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.917961e+00	4.648860e-01	2.361263e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.177353e+00	4.252298e-01	1.881905e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.655815e+00	3.616265e-01	1.634258e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.237883e+00	2.762787e-01	1.950719e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.122760e-01	2.332279e-01	1.406324e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.303011e-01	1.667162e-01	1.272949e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.911240e-01	1.041584e-01	9.462851e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.322016e-01	8.476703e-02	5.703276e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.037140e-01	4.128074e-02	3.485070e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.908291e-03	2.812307e-03	2.321815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.1044884577587468,0.014985209172180033,0.00875356579759734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.125979e+00	1.171163e+00	2.496223e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.763923e+00	6.708953e-01	1.957501e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.893141e+00	4.197731e-01	3.214499e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.856661e+00	5.028344e-01	2.935263e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.302239e+00	5.084550e-01	1.891812e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.156946e+00	4.586857e-01	2.019726e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.308297e+00	3.863842e-01	1.846670e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.719125e+00	3.018503e-01	1.318540e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.281822e+00	2.534770e-01	8.914780e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.083505e-01	1.594816e-01	1.363241e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.320066e-01	1.173220e-01	8.875176e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.346746e-01	9.859598e-02	5.826097e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.541477e-01	6.730311e-02	4.456960e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.282482e-01	3.959164e-02	3.361898e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.356038e-03	2.508657e-03	3.359916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.05286084714043955,0.010276414512376375,0.0067844200306669475
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.335407e+01	4.018698e+00	1.018290e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.269761e+01	2.780748e+00	7.125918e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.884923e+01	1.507184e+00	1.106348e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.193594e+01	1.383114e+00	7.092819e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.373781e+00	1.198646e+00	6.049844e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.636020e+00	8.447290e-01	3.410030e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.916919e+00	4.867845e-01	3.047140e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.970348e+00	3.871906e-01	1.661362e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.265736e+00	2.665276e-01	1.811515e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.226383e-01	1.973550e-01	1.054523e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.899085e-01	1.381989e-01	1.080534e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.612550e-02	6.406690e-03	6.484674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17806617414501444,0.025466837337103893,0.014911527805172908
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.269308e+00	4.769412e-01	9.913498e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.020750e+00	8.211563e-02	3.535159e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.496608e+00	4.788396e-01	1.844959e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.486750e+00	3.483703e-01	1.805344e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.073731e-01	2.038878e-01	1.436821e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.085289e-01	1.134056e-01	9.229762e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.646853e-01	6.161255e-02	5.254147e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.728577e-02	2.265730e-02	2.764787e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.751035e-03	9.227592e-04	1.594271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08886242154825655,0.01400019700515752,0.009134486483353382
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.921521e+01	1.487659e+00	3.679698e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.196204e+00	2.540217e-01	3.663591e-03
7.250000e-02	2.250000e-02	2.250000e-02	2.864407e+00	1.768170e-01	4.964560e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.264627e+00	3.567750e-01	1.492359e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.351249e+00	2.563427e-01	9.625635e-02
2.660000e-01	4.100000e-02	4.100000e-02	6.981442e-01	1.311585e-01	9.084937e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.745764e-01	8.344434e-02	5.476734e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.718566e-01	4.138274e-02	4.517045e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.206080e-02	4.647550e-03	6.293020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.038975780964675674,0.007540648765033527,0.007057856161278436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.952275e+02	9.044414e+00	2.072635e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.575118e+01	8.896232e-01	1.207464e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.997688e+00	2.587333e-01	2.695629e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.825037e+00	1.263009e-01	1.600604e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.776259e+00	2.419932e-01	1.258326e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.017215e+00	2.025157e-01	1.154496e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.133835e-01	1.205108e-01	1.064937e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.712936e-02	6.497958e-03	9.297429e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17778815785910088,0.025635467278741553,0.014427777424446148
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.755936e+00	5.582765e-01	1.262823e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.094510e+00	5.335180e-01	9.782079e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.669967e+00	1.386049e-01	1.306108e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.299755e+00	2.873705e-01	1.000620e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.893947e+00	3.610153e-01	1.714877e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.408133e+00	4.138970e-01	1.821594e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.936103e+00	3.638094e-01	1.785829e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.484212e+00	3.126693e-01	1.757229e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.057291e+00	2.571266e-01	1.423313e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.115510e-01	1.689552e-01	1.349317e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.480707e-01	1.164626e-01	1.017918e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.490267e-01	8.566983e-02	5.955712e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.049424e-01	4.079508e-02	3.472660e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.036074e-03	2.844776e-03	2.357807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08896537075295322,0.013264178051675624,0.007936204799180682
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.378656e+01	1.947188e+00	4.724631e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.012856e+01	5.750040e-01	7.545871e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.081315e+00	2.120122e-01	3.935294e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.263308e+00	1.489292e-01	1.699094e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.265911e+00	2.027164e-01	1.762853e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.626412e+00	1.767828e-01	1.004207e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.274960e+00	2.853631e-01	1.431408e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.819267e+00	2.890501e-01	9.444357e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.228386e+00	2.064499e-01	1.134501e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.608866e-01	1.336654e-01	9.608441e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.525838e-01	9.820565e-02	6.128885e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.278900e-01	6.201066e-02	4.733166e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.567559e-02	4.871699e-03	5.006475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.040788824435012035,0.007799959977754678,0.006527498634268693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.942496e+02	8.374527e+00	1.873372e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.296675e+01	8.994760e-01	3.132656e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.419621e+01	5.497266e-01	4.809731e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.355899e+00	2.485347e-01	2.207984e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.236643e+00	3.162723e-01	1.614779e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.046675e+00	2.198395e-01	2.996550e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.783262e+00	1.489632e-01	4.938071e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.092540e+00	1.218291e-01	7.531015e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.749977e+00	2.855857e-01	1.573800e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.163479e+00	2.287533e-01	1.418000e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.727831e-01	1.671926e-01	1.102579e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.463170e-02	7.974021e-03	9.313004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.35761888370949657,0.027134160042734945,0.018932083725631266
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.163578e-01	5.850696e-02	1.097152e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.652377e+00	3.334488e-01	5.414539e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.139233e+00	3.468646e-01	4.833551e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.556895e+00	9.581368e-02	4.510534e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.891460e+00	4.505479e-01	2.445922e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.701099e+00	4.524330e-01	3.360889e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.779226e-01	2.715038e-01	2.080880e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.350077e-02	2.194357e-02	2.032605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.20119730048665568,0.01843057029719586,0.012087034560886334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.304540e+00	2.056128e-01	3.822140e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.490388e+00	3.594860e-01	6.678005e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.174194e+00	1.512482e-01	1.125455e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.418418e+00	3.988546e-01	1.947483e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.111759e+00	2.851411e-01	1.763825e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.756889e-01	1.487695e-01	1.120539e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.684784e-01	6.367775e-02	5.527455e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.546535e-03	4.059386e-03	4.400715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09925166427805587,0.015399137204714433,0.01179680498004368
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.914858e+00	8.231116e-01	1.452434e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.386078e+00	3.929387e-01	5.870660e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.109304e+00	6.952195e-01	3.196727e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.491721e+00	4.283519e-01	2.825800e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.057993e-02	1.895508e-02	1.727943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.32927915989527123,0.02633140047071536,0.016081068259373388
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.525692e-01	4.242203e-02	1.213840e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.802254e-01	9.401211e-02	2.126419e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.594040e-01	1.829904e-01	3.782231e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.517226e+00	2.751285e-01	5.014433e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.293171e+00	3.302002e-01	4.459948e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.906471e+00	2.397998e-01	3.282723e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.250686e+00	1.505373e-01	8.480343e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.209159e+00	1.506327e-01	4.544450e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.907323e+00	3.470155e-01	1.635129e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.349061e+00	3.972246e-01	2.385801e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.640551e+00	3.788236e-01	2.517111e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.011612e+00	2.817108e-01	2.114821e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.061954e-01	1.617570e-01	1.272204e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.416009e-02	1.197387e-02	9.895135e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19680008169668609,0.018144512165775395,0.010982652992022668
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.418461e-01	8.843494e-02	2.797028e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.549735e-01	1.882621e-01	4.104111e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.599002e+00	3.218425e-01	6.117465e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.546484e+00	4.184672e-01	6.546385e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.460002e+00	3.600362e-01	6.946006e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.120107e+00	3.078411e-01	5.127159e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.332406e+00	1.816112e-01	2.735779e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.112126e+00	1.257268e-01	8.149762e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.487858e+00	2.179574e-01	8.131235e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.720811e+00	3.511354e-01	1.509869e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.908713e+00	3.073520e-01	1.821659e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.205479e+00	2.529946e-01	1.501375e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.655317e-01	1.654403e-01	1.149980e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.092005e-01	8.530940e-02	7.152094e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.295643e-02	6.995751e-03	6.250081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.0926955503641236,0.013298391049698446,0.00845730585153899
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.710899e+00	6.498687e-01	1.812126e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.064924e+00	9.537692e-01	2.015604e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.298883e+00	1.011842e+00	2.105700e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.020524e+00	8.584915e-01	1.653464e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.712181e+00	5.555011e-01	9.217311e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.135871e+00	2.558335e-01	3.958074e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.567415e+00	5.154407e-01	1.932656e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.697445e+00	6.610801e-01	2.515255e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.021170e+00	5.822388e-01	2.955065e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.758975e+00	4.172714e-01	2.503999e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.140394e-01	2.473895e-01	1.945444e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.342537e-02	1.075479e-02	8.959448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3285846349730002,0.03196777833807968,0.0194526419269051
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.999902e-01	6.850776e-02	2.278804e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.090898e+00	2.717091e-01	5.507910e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.450859e+00	3.341275e-01	5.281573e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.188418e+00	1.031888e-01	2.187901e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.735577e+00	4.377728e-01	1.744592e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.681398e+00	4.493867e-01	2.990066e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.376267e-01	2.809060e-01	2.087914e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.298786e-01	1.312928e-01	1.106546e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.806585e-02	7.895646e-03	7.827749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.174546859229032,0.021077718816823965,0.012737020915860958
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.682230e-01	1.156160e-01	5.884770e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.536993e+00	5.305326e-01	8.616273e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.227503e+00	4.169186e-01	8.442290e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.236466e+00	2.000107e-01	3.347920e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.092911e+00	2.753443e-01	3.395612e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.734142e+00	3.524289e-01	1.542005e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.356316e-01	2.270870e-01	1.502006e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.811777e-01	1.300503e-01	9.220185e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.076095e-02	1.236192e-02	1.144393e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06490876373874878,0.012899676057653166,0.008742402943544433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.389323e+01	2.932864e+00	7.174221e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.286431e+01	2.327148e+00	4.228664e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.395912e+01	8.038980e-01	1.966390e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.487573e+00	1.489707e-01	1.742630e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.051472e+00	4.533544e-01	1.354581e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.568045e+00	4.140105e-01	1.940106e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.391413e-01	2.540451e-01	1.837676e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.687175e-02	1.111269e-02	1.037727e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.30259558192747105,0.028067750245101164,0.016430934447174306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.605296e-01	8.910861e-02	2.979791e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.296694e-01	1.515771e-01	3.074810e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.113818e+00	2.182345e-01	4.367167e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.548391e+00	2.677749e-01	4.563610e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.061859e+00	2.720627e-01	4.524321e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.571871e+00	2.544213e-01	3.217913e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.853528e+00	1.725642e-01	1.360786e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.885482e+00	1.043779e-01	1.514558e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.617110e+00	2.945612e-01	1.214108e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.158122e+00	3.653579e-01	1.931208e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.533132e+00	3.414526e-01	2.250986e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.241277e-01	2.596059e-01	1.918980e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.591500e-01	1.470604e-01	1.105103e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.275315e-02	1.157824e-02	9.534137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.17330374802958626,0.01862112817199621,0.011150607839889581
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.358827e+00	2.952708e-01	1.074283e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.956108e+00	3.694108e-01	5.820256e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.746469e+00	5.156525e-01	7.888776e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.375785e+00	4.688831e-01	7.270093e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.888743e+00	3.097230e-01	6.837873e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.076623e+00	3.341955e-01	4.589089e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.871682e+00	1.617242e-01	2.055648e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.405313e+00	6.684888e-02	1.485328e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.674435e+00	2.326446e-01	8.874018e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.848128e+00	2.829819e-01	1.243340e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.085367e+00	2.230800e-01	1.283841e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.234156e-01	1.317310e-01	9.200341e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.071223e-02	1.096974e-02	1.097024e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07185241473155407,0.012180733085209991,0.008225343823766273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.622100e+01	3.343899e+00	8.345769e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.415648e+01	3.550750e+00	4.225385e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.057918e+01	1.695355e+00	2.955119e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.668068e+01	1.102632e+00	1.805219e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.233779e+01	6.619561e-01	1.104189e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.687774e+00	3.373606e-01	3.719907e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.027410e+00	1.356362e-01	1.726566e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.248734e+00	2.126661e-01	1.470916e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.004309e+00	4.065960e-01	1.506160e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.974373e+00	3.631979e-01	1.818473e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.088133e+00	2.682288e-01	1.808919e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.410061e-02	1.275054e-02	1.101680e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3381457975341933,0.027201711396673434,0.01917779470348807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.947135e-01	6.977757e-02	1.228920e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.170285e+00	3.916221e-01	6.294152e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.515222e+00	3.047423e-01	3.927209e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.380647e+00	2.158782e-01	5.616979e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.406476e+00	4.835415e-01	2.841025e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.344905e+00	4.034165e-01	2.920999e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.404490e-01	2.283087e-01	1.819135e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.864256e-02	1.940513e-02	1.972102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.184456578547282,0.018616030007485546,0.012356871358842253
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.872710e+00	2.592328e-01	4.856046e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.092820e+00	3.192493e-01	5.540120e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.625372e+00	2.715978e-01	1.031850e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.873233e+00	3.794803e-01	1.980746e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.052152e-01	2.424940e-01	1.481325e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.289001e-01	1.257820e-01	9.804209e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.637729e-01	5.411757e-02	5.747298e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.047097e-02	3.952235e-03	4.718886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09328179155494047,0.014820100081038776,0.011190014984364352
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.511949e+00	9.148600e-01	1.595487e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.738958e+00	4.605940e-01	5.134937e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.349509e+00	6.455053e-01	3.160654e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.304925e+00	3.577889e-01	2.312789e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.295960e-02	1.695647e-02	1.610050e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3178758617838356,0.02779873255519394,0.016969770930278072
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.198063e-01	3.726175e-02	1.173870e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.988128e-01	1.055066e-01	2.733254e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.004947e+00	2.184953e-01	4.704122e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.829658e+00	3.391872e-01	5.780172e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.661694e+00	3.392810e-01	5.103411e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.229617e+00	2.412953e-01	2.520464e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.357548e+00	8.351616e-02	2.600412e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.147152e+00	2.648754e-01	7.173889e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.676957e+00	3.922954e-01	1.897864e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.063088e+00	4.244500e-01	2.459961e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.399271e+00	3.718103e-01	2.445302e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.697851e-01	2.647452e-01	1.939917e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.473351e-01	1.432730e-01	1.266273e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.280175e-02	1.163606e-02	1.080600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.18424311326087595,0.019082433935762894,0.011733419365751369
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.131706e-01	1.025406e-01	2.969086e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.074173e+00	2.429423e-01	5.826451e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.125825e+00	3.894763e-01	8.208951e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.318638e+00	4.487744e-01	9.089583e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.294273e+00	4.120213e-01	7.514897e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.718975e+00	2.876509e-01	4.424069e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.558280e+00	1.659581e-01	1.403541e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.944898e+00	1.995586e-01	5.779560e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.121858e+00	3.534755e-01	1.268297e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.301568e+00	3.518645e-01	1.875816e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.593553e+00	3.243450e-01	1.648973e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.014806e+00	2.407385e-01	1.360470e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.833316e-01	1.441745e-01	1.087421e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.839425e-01	7.850597e-02	7.144954e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.236067e-02	6.738031e-03	6.967074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08750323275832206,0.01324763425951353,0.008772141691465826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.682174e+00	7.016513e-01	2.232920e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.970495e+00	9.920150e-01	2.543763e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.777476e+00	1.178826e+00	2.508816e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.510921e+00	8.771288e-01	1.843026e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.606381e+00	5.529261e-01	6.975293e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.088111e+00	3.435337e-01	2.066841e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.999407e+00	6.528523e-01	2.141228e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.102772e+00	6.846951e-01	2.861978e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.603694e+00	5.504265e-01	2.855214e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.558917e+00	3.782736e-01	2.253344e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.528110e-01	2.376173e-01	1.736285e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.293612e-02	9.935030e-03	9.697141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.31019545788086317,0.03354905107606421,0.020496402037805672
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.791396e-01	9.364977e-02	2.789671e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.461779e+00	3.386866e-01	6.815496e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.865264e+00	3.357974e-01	4.783124e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.128853e+00	2.496201e-01	2.699832e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.345166e+00	4.734766e-01	2.397570e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.386121e+00	4.082842e-01	2.625791e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.085812e-01	2.440299e-01	1.821870e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.983865e-01	1.134697e-01	1.044637e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.839893e-02	7.510927e-03	8.269941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.1590811377943906,0.0213163431425874,0.012758935897770357
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.279338e+00	1.799433e-01	7.544783e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.888172e+00	6.349133e-01	1.192368e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.126411e+00	4.155691e-01	9.738360e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.001074e+00	1.140854e-01	7.474121e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.557617e+00	3.606104e-01	8.341947e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.400283e+00	3.184652e-01	1.449856e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.280224e-01	1.988479e-01	1.223803e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.622773e-01	1.113747e-01	8.292057e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.149330e-02	1.074962e-02	1.195806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.06126898915176497,0.012568902274016094,0.008772788048943159
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.946395e+01	5.342739e+00	1.064474e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.886243e+01	2.008034e+00	5.392216e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.350111e+01	6.566494e-01	1.106051e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.283147e+00	2.555373e-01	5.877294e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.551791e+00	4.560806e-01	1.347233e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.428052e+00	3.609075e-01	1.756971e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.420930e-01	2.286356e-01	1.473461e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.065940e-02	1.017610e-02	1.116460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2899625040475526,0.030103712846998087,0.017806731580146895
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.710662e-01	1.030530e-01	3.503963e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.767126e-01	1.917216e-01	4.197224e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.341661e+00	2.669362e-01	5.278508e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.848404e+00	3.057562e-01	5.547460e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.396257e+00	2.990595e-01	4.837882e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.812970e+00	2.341117e-01	2.784919e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.953551e+00	1.012364e-01	3.682957e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.824114e+00	2.112762e-01	3.384166e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.416387e+00	3.384958e-01	1.400002e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.908380e+00	4.038248e-01	2.097977e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.327356e+00	3.401782e-01	2.170490e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.097130e-01	2.455693e-01	1.716076e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.142544e-01	1.329105e-01	1.167355e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.174539e-02	1.110054e-02	1.058376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15992477083892132,0.01916336564099988,0.011510209543424105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.538544e+00	3.064792e-01	1.196181e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.846442e+00	5.150510e-01	8.539374e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.848698e+00	6.080942e-01	9.460829e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.487007e+00	4.661663e-01	8.580819e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.721796e+00	3.832045e-01	6.569944e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.411615e+00	2.148360e-01	4.413770e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.831144e+00	1.139904e-01	1.072798e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.138824e+00	1.621213e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.328218e+00	2.728647e-01	9.614091e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.563882e+00	2.838049e-01	1.233765e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.316182e-01	2.122356e-01	1.149421e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.703996e-01	1.161566e-01	8.825819e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.971931e-02	1.103749e-02	1.123683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.0669387816354193,0.012063638889161774,0.008413686331869896
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.949304e+01	5.269873e+00	1.080360e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.149874e+01	2.677715e+00	4.789648e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.429452e+01	1.553872e+00	3.081491e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.789134e+01	9.242941e-01	1.826519e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.225355e+01	5.242391e-01	7.817447e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.105022e+00	2.731926e-01	1.748285e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.214657e+00	1.779477e-01	1.731650e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.569175e+00	3.183646e-01	1.346206e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.641517e+00	3.829103e-01	1.193547e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.780578e+00	3.472292e-01	1.813118e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.011990e+00	2.405556e-01	1.606224e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.420501e-02	1.257828e-02	1.161402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30951239131448793,0.026176417041485545,0.01766779570523902
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.656289e-01	8.989922e-02	1.629639e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.005419e+00	4.300681e-01	7.035706e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.729370e+00	2.284328e-01	2.525246e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.904995e+00	3.771704e-01	1.844253e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.837366e+00	4.741461e-01	2.838138e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.805353e-01	3.144333e-01	2.283531e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.630457e-01	1.647619e-01	1.268286e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.753096e-02	1.488502e-02	1.517195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.16130475234809666,0.017531416660004934,0.011233786253280309
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.907796e+00	3.228204e-01	5.933016e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.188459e+00	2.857534e-01	4.650578e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.805915e+00	3.644840e-01	1.485270e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.383380e+00	3.242390e-01	1.608969e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.947317e-01	1.910856e-01	1.125181e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.468775e-01	9.589342e-02	7.417389e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.439139e-01	4.626902e-02	4.628285e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.841202e-03	3.431257e-03	4.345848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.08139843632244281,0.012756682350934578,0.009348132290817227
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.732703e+00	8.627513e-01	1.572096e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.639968e+00	4.557064e-01	3.105669e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.584185e+00	5.661405e-01	2.387994e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.019307e+00	2.836727e-01	1.852885e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.610461e-02	1.380419e-02	1.321647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2972341635056354,0.027992779907043686,0.015865143108178215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.111769e-01	3.675404e-02	1.271798e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.031322e-01	1.268615e-01	3.581572e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.368293e+00	3.051198e-01	6.132941e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.394800e+00	3.629542e-01	6.748105e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.258743e+00	3.275139e-01	4.736817e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.568988e+00	1.640583e-01	1.473867e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.362156e+00	1.929965e-01	3.289640e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.895865e+00	4.085854e-01	1.621475e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.294835e+00	4.502458e-01	2.255377e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.669789e+00	4.126921e-01	2.436352e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.094591e+00	3.149914e-01	2.003885e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.653243e-01	2.069106e-01	1.433418e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.434123e-01	1.177850e-01	9.377540e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.583904e-02	8.758007e-03	8.395807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.1652391887145207,0.018517835960315754,0.01041883236082461
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.776102e-01	1.151499e-01	3.583511e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.622007e+00	3.161145e-01	8.154370e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.232448e+00	4.579550e-01	1.114064e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.708101e+00	5.357659e-01	1.075531e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.420721e+00	3.801572e-01	6.979158e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.225561e+00	1.913629e-01	3.106430e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.474424e+00	1.710371e-01	6.088675e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.501518e+00	3.688598e-01	1.008852e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.576761e+00	4.063146e-01	1.625430e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.837015e+00	3.508660e-01	1.413028e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.243960e+00	2.808943e-01	1.387153e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.913997e-01	1.926636e-01	1.154617e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.633393e-01	1.195334e-01	8.247217e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.332624e-01	6.463668e-02	5.323028e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.894322e-02	5.436723e-03	5.700452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.0769172775929472,0.012218011799757927,0.007424865800368177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.331628e+00	9.205184e-01	2.708555e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.111504e+00	1.284405e+00	3.524981e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.079268e+01	1.250032e+00	3.037855e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.172872e+01	7.400371e-01	1.514442e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.025174e+01	3.311832e-01	4.428993e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.661351e+00	6.851360e-01	1.991444e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.189670e+00	8.030027e-01	2.754028e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.373070e+00	6.782403e-01	1.950956e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.065803e+00	4.795917e-01	2.443498e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.230118e+00	3.107032e-01	1.839875e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.832001e-01	1.886256e-01	1.397356e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.748926e-02	7.990875e-03	7.657581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2841419843027706,0.0335748105011518,0.01943077397421672
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.303047e-01	1.240538e-01	3.493261e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.081451e+00	4.135451e-01	7.943027e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.272667e+00	2.245725e-01	2.924334e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.899456e+00	4.363694e-01	1.233361e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.899312e+00	4.902235e-01	2.556357e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.065665e+00	3.319504e-01	2.235936e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.395605e-01	1.868321e-01	1.332006e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.310350e-01	8.750950e-02	7.837682e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.539934e-02	6.089793e-03	7.165747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.14056048908452254,0.02100286058876094,0.011427813323160951
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.265362e+00	2.720299e-01	1.050441e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.820050e+00	5.852897e-01	1.514905e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.612494e+00	2.921624e-01	7.267313e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.561370e+00	3.199222e-01	5.921613e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.075397e+00	4.193451e-01	1.016666e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.124740e+00	2.866254e-01	1.279334e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.944735e-01	1.604984e-01	9.540913e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.069354e-01	8.535076e-02	6.493998e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.917466e-02	9.455653e-03	1.010158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.05403868380222238,0.011497943372395118,0.007468811279385118
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.703493e+01	6.481748e+00	1.590705e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.332955e+01	1.764904e+00	6.025864e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.186464e+01	3.016678e-01	1.840298e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.123507e+00	4.807698e-01	2.765630e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.225490e+00	4.837368e-01	1.082285e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.235715e+00	3.222365e-01	1.505601e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.424511e-01	1.837294e-01	1.310122e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.874498e-02	8.585934e-03	9.148763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2692820997546549,0.030368244899270924,0.017190067968113842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.541554e-01	1.320376e-01	4.277063e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.141822e+00	2.379315e-01	5.578659e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.743276e+00	3.213897e-01	6.376792e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.349947e+00	3.453473e-01	6.450121e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.860563e+00	2.755792e-01	4.564356e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.116662e+00	1.778163e-01	1.331066e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.998517e+00	1.484699e-01	1.139564e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.642842e+00	3.229858e-01	1.144705e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.113879e+00	3.948219e-01	1.898581e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.592762e+00	3.809818e-01	2.005109e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.081119e+00	3.073545e-01	1.834065e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.405026e-01	1.931362e-01	1.390020e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.276522e-01	1.142981e-01	8.758805e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.559776e-02	8.540849e-03	8.169441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.14124937963606074,0.018480816130570177,0.010306581613497207
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.267396e+00	3.273219e-01	1.419353e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.422155e+00	6.859659e-01	1.219378e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.484763e+00	6.070248e-01	1.229253e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.897685e+00	4.502405e-01	9.804954e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.478967e+00	3.294811e-01	5.839569e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.593694e+00	1.497569e-01	2.080270e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.623912e+00	1.087849e-01	2.121479e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.742993e+00	2.856320e-01	5.131503e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.961970e+00	3.002130e-01	1.051914e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.279968e+00	2.565980e-01	1.059103e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.511078e-01	1.758084e-01	1.035667e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.855226e-01	9.822221e-02	7.403663e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.361079e-02	9.155645e-03	8.703653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.058253559788924006,0.011038537306109382,0.007127773708314897
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.216620e+01	6.705320e+00	1.425007e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.876757e+01	2.376952e+00	5.341999e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.668967e+01	1.245253e+00	3.235878e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.830640e+01	6.210566e-01	1.384870e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.167819e+01	3.557593e-01	3.769779e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.952519e+00	1.625472e-01	2.010392e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.354292e+00	3.218327e-01	1.057709e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.069020e+00	3.470092e-01	8.629136e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.320572e+00	3.771227e-01	1.046809e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.533720e+00	3.221588e-01	1.644852e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.617036e-01	2.059787e-01	1.473578e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.822069e-02	1.077611e-02	9.236459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2847252077931881,0.024714714993551157,0.01729942345478508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.005983e-01	1.207805e-01	2.016236e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.703168e+00	4.318356e-01	6.898343e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.548816e+00	1.215451e-01	6.644332e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.419054e+00	4.783741e-01	2.258465e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.444364e+00	4.069401e-01	2.724778e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.681634e-01	2.495298e-01	1.940028e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.591446e-01	1.295012e-01	1.084191e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.699386e-02	1.065186e-02	1.231251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.14375343560249998,0.016105302122071424,0.010441016930475944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.895861e+00	3.334807e-01	6.394104e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.622219e+00	2.243474e-01	2.901670e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.263352e+00	3.982092e-01	1.411181e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.126953e+00	2.695983e-01	1.358539e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.836746e-01	1.547203e-01	9.966908e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.974141e-01	8.113912e-02	6.812165e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.221757e-01	3.843047e-02	3.978033e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.550126e-03	2.731796e-03	4.166462e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.07264384294100991,0.011004333277101867,0.008368918589165233
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.138259e+01	7.847693e-01	1.471183e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.581113e+00	5.860787e-01	2.191863e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.141602e+00	4.690861e-01	2.204942e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.687408e-01	2.315529e-01	1.571420e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.943292e-02	1.161687e-02	1.184068e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2784105508925203,0.027338527245825084,0.016036837439424412
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.174514e-01	4.597611e-02	1.414054e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.475236e-01	1.573400e-01	4.764609e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.812680e+00	3.564759e-01	7.305746e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.032556e+00	4.364408e-01	6.971803e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.734824e+00	2.988048e-01	3.192000e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.701836e+00	1.050086e-01	2.879891e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.179048e+00	3.253483e-01	1.096381e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.566849e+00	4.770395e-01	1.938975e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.931444e+00	4.558697e-01	2.492193e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.357030e+00	3.602458e-01	2.243027e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.799037e-01	2.552781e-01	1.835292e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.300413e-01	1.688531e-01	1.425207e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.671926e-01	8.802017e-02	7.618906e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.956733e-02	7.036554e-03	7.295549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.15000028231770485,0.01780532384476774,0.010064225208515798
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.117946e-01	1.414818e-01	4.205595e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.417688e+00	3.768464e-01	1.214218e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.627352e+00	5.706589e-01	1.377198e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.994906e+00	5.501880e-01	1.068543e+00
8.875000e-02	1.125000e-02	1.125000e-02	6.033393e+00	2.695623e-01	5.128264e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.184520e+00	1.689252e-01	9.045967e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.078502e+00	3.607981e-01	6.731275e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.036066e+00	4.601310e-01	1.185863e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.153013e+00	3.884550e-01	1.479674e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.514218e+00	3.226027e-01	1.345791e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.027433e+00	2.282400e-01	1.323235e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.697031e-01	1.701395e-01	1.003616e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.884186e-01	9.913610e-02	7.778954e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.969202e-01	5.149420e-02	4.878077e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.526523e-02	4.635988e-03	5.129761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.0686040271044098,0.011193740969211594,0.0069094987761833815
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.335841e+00	1.072093e+00	3.510813e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.954867e+00	1.514352e+00	4.628402e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.369354e+01	1.302609e+00	3.023549e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.311023e+01	6.037762e-01	1.194229e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.013621e+01	5.279064e-01	2.642782e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.935424e+00	8.691322e-01	2.361267e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.454935e+00	8.071817e-01	2.350066e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.820125e+00	5.769533e-01	2.317500e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.753799e+00	4.211704e-01	1.848553e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.040017e+00	2.536904e-01	1.643042e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.784109e-01	1.518966e-01	1.312202e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.280614e-02	6.755212e-03	6.901803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2624053251515646,0.03257670785080061,0.019672591661484773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.319866e-01	1.687133e-01	4.123152e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.680412e+00	4.729769e-01	8.951654e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.404611e+00	1.334220e-01	8.928571e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.571745e+00	4.953509e-01	1.859312e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.594666e+00	4.540009e-01	2.635122e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.769398e-01	2.712809e-01	1.974342e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.347296e-01	1.511196e-01	1.192496e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.761067e-01	6.762492e-02	6.628460e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.048024e-02	4.313399e-03	5.980848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.12658067895855693,0.020260529627924184,0.01120864589882975
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.751889e+00	4.589020e-01	1.322601e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.572675e+00	6.759752e-01	1.965325e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.346638e+00	1.642215e-01	2.766903e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.014179e+00	4.140577e-01	4.302771e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.834615e+00	4.284556e-01	1.029910e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.830801e-01	2.436391e-01	1.216419e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.225895e-01	1.357560e-01	8.624813e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.676062e-01	7.432640e-02	6.440855e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.442687e-02	7.904259e-03	9.181696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04824677545411274,0.010567405751679235,0.00723056754591915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.771540e+01	6.516952e+00	1.982784e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.349773e+01	1.479183e+00	4.252390e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.455787e+00	4.499828e-01	5.032948e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.591751e+00	5.549644e-01	3.260491e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.052284e+00	4.371895e-01	1.304291e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.127782e+00	2.900554e-01	1.432424e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.745504e-01	1.546519e-01	1.374346e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.475151e-02	7.702124e-03	8.371089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.25103490787581745,0.02955019932350017,0.017641371704309627
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.520089e-01	1.592250e-01	5.065554e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.464934e+00	3.270193e-01	6.724589e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.188968e+00	3.614037e-01	7.581289e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.846149e+00	4.070282e-01	6.586103e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.240516e+00	2.800668e-01	3.336914e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.245055e+00	8.773508e-02	1.989937e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.933929e+00	2.925256e-01	6.177834e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.401573e+00	3.828139e-01	1.883518e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.858138e+00	4.238672e-01	1.979100e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.349394e+00	3.461983e-01	2.220701e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.974039e-01	2.497839e-01	1.755184e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.223018e-01	1.643111e-01	1.355923e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.606850e-01	8.525372e-02	7.391620e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.954811e-02	6.931303e-03	7.267479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12736982426212184,0.017550023818483335,0.010210032703113464
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.392003e+00	4.829569e-01	1.627188e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.235642e+00	9.250786e-01	1.651081e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.133272e+00	6.278807e-01	1.441844e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.780703e+00	4.013414e-01	1.023281e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.683229e+00	3.140318e-01	3.993381e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.368364e+00	9.709631e-02	1.929674e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.267955e+00	2.287430e-01	2.633395e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.416893e+00	3.215774e-01	7.447423e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.722077e+00	3.104149e-01	1.153597e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.111516e+00	2.222144e-01	1.041799e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.550909e-01	1.535350e-01	9.642337e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.298532e-01	8.352103e-02	6.608624e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.819874e-02	7.686031e-03	8.102456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.05181809465085908,0.010008236559153998,0.006780523570521342
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.621966e+01	6.810151e+00	1.683677e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.232639e+01	2.172510e+00	5.773511e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.700909e+01	9.673618e-01	2.331862e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.734978e+01	6.449759e-01	5.655718e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.922842e+00	1.766777e-01	3.593658e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.939007e+00	3.463695e-01	1.005790e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.852591e+00	3.456884e-01	2.830593e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.785677e+00	3.552371e-01	8.558598e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.133898e+00	3.761518e-01	1.251514e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.397291e+00	3.038879e-01	1.395019e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.583599e-01	1.747549e-01	1.336610e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.273496e-02	9.328862e-03	8.767360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.26724196637882325,0.02391735814047191,0.016637603214417707
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.425274e-01	1.460652e-01	2.424379e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.079049e+00	4.044757e-01	6.433885e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.222508e+00	1.589082e-01	5.899220e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.084472e+00	4.452768e-01	2.541538e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.242639e+00	3.689867e-01	2.187630e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.564462e-01	2.159309e-01	1.658178e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.034216e-01	1.110329e-01	9.599165e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.104169e-02	8.686104e-03	1.044625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.13304645929950967,0.014957663936357196,0.009587642082383968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.586806e+00	3.337616e-01	6.240078e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.030014e+00	1.254388e-01	1.576447e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.969820e+00	3.718153e-01	1.256925e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.845090e-01	2.321900e-01	1.217473e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.369873e-01	1.411080e-01	9.002277e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.754341e-01	7.765489e-02	5.792969e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.061158e-01	3.359582e-02	4.141101e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.330894e-03	2.480601e-03	3.624284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06785915501630954,0.010151387001290015,0.007667694749819404
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.233022e+01	6.864847e-01	1.370629e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.936357e+00	5.720055e-01	1.696759e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.881157e+00	4.214095e-01	1.886463e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.129066e-01	2.244017e-01	1.317280e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.579267e-02	1.069576e-02	1.128727e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.26447762601614494,0.026823908618488185,0.01569744128502687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.303866e-01	5.650384e-02	1.672466e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.407450e-01	2.260947e-01	5.815637e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.284413e+00	3.990109e-01	8.160625e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.539711e+00	3.998797e-01	6.500623e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.968245e+00	2.381345e-01	1.903566e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.610889e+00	2.285132e-01	2.097514e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.922258e+00	4.056401e-01	1.642540e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.267002e+00	4.621719e-01	2.317399e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.683720e+00	4.350105e-01	2.369471e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.165240e+00	3.170014e-01	1.971046e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.509846e-01	2.120696e-01	1.671866e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.592168e-01	1.448934e-01	1.063804e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.305324e-01	7.992759e-02	7.213494e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.621495e-02	6.216158e-03	5.679559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13978862995490965,0.017309359183863185,0.00959908117529476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.105090e-01	1.837352e-01	5.480113e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.460248e+00	5.399715e-01	1.549096e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.012924e+00	6.533464e-01	1.555884e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.775990e+00	4.115747e-01	8.830171e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.031550e+00	2.071829e-01	2.483478e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.795832e+00	3.000316e-01	8.567024e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.627344e+00	4.135618e-01	1.039310e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.683806e+00	4.366631e-01	1.097395e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.916335e+00	3.673925e-01	1.434550e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.341323e+00	3.086575e-01	1.215852e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.110484e-01	2.005993e-01	1.100639e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.900658e-01	1.338930e-01	9.957672e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.583556e-01	9.916071e-02	7.150957e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.811193e-01	5.098438e-02	4.380413e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.339790e-02	4.208806e-03	4.465025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.06244531961926619,0.01047424548846937,0.0068685420951046655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.777414e+00	1.444792e+00	4.512896e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.347299e+01	2.011586e+00	5.375591e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.652590e+01	1.339533e+00	2.602350e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.362246e+01	5.026795e-01	8.346394e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.350845e+00	8.132939e-01	3.360494e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.042957e+00	8.549581e-01	2.393442e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.863149e+00	7.882789e-01	2.294826e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.435541e+00	5.148804e-01	2.279316e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.527877e+00	3.407511e-01	1.499022e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.332690e-01	2.222369e-01	1.674677e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.405620e-01	1.537383e-01	1.066336e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.993965e-02	5.948387e-03	6.964270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.24799139100314058,0.03246383467391192,0.019064757183124198
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.373312e-01	2.104612e-01	4.790104e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.094366e+00	4.793819e-01	9.393406e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.317635e+00	1.722782e-01	1.267575e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.346236e+00	5.346165e-01	2.230155e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.432752e+00	4.135340e-01	2.302466e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.726148e-01	2.458846e-01	1.651197e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.759745e-01	1.340403e-01	1.101527e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.439093e-01	5.824852e-02	6.273885e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.740892e-03	3.368706e-03	4.751738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.1180889150334132,0.02011592889537743,0.010852695576814203
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.328052e+00	6.170186e-01	1.714500e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.582447e+00	6.756209e-01	2.129731e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.790721e+00	1.001524e-01	3.369205e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.716064e+00	4.784468e-01	8.163175e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.718229e+00	4.043210e-01	1.120245e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.037212e-01	2.243596e-01	1.036809e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.887576e-01	1.311101e-01	8.597388e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.522666e-01	7.050790e-02	5.571397e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.114685e-02	7.110247e-03	8.945646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04542847802163559,0.010137107259163697,0.006788720237773202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.219125e+02	7.431955e+00	2.617550e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.029953e+01	1.145185e+00	2.448968e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.933445e+00	6.745603e-01	4.449246e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.424087e+00	5.556183e-01	4.603988e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.012574e+00	4.155355e-01	1.198006e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.090000e+00	2.794257e-01	1.227095e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.539991e-01	1.608753e-01	1.270849e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.192375e-02	6.620479e-03	8.043868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.23846952269497357,0.030143341634799342,0.017389800614398376
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.629830e-01	1.954784e-01	5.898950e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.770169e+00	3.620450e-01	8.177765e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.591719e+00	4.307971e-01	8.100606e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.190900e+00	4.071370e-01	6.151320e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.447351e+00	2.247730e-01	2.161535e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.211104e+00	1.833517e-01	1.462683e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.781777e+00	3.746411e-01	1.433244e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.218284e+00	4.147313e-01	2.072682e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.679232e+00	4.057894e-01	2.236876e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.198790e+00	3.152648e-01	1.953916e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.880429e-01	2.186233e-01	1.627966e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.630868e-01	1.441889e-01	1.068384e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.270278e-01	7.895073e-02	6.675339e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.630835e-02	6.097939e-03	5.926826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.1188455793009815,0.017366475190696062,0.009883881381395343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.720373e+00	5.966411e-01	1.965842e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.018769e+00	9.494118e-01	1.918621e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.205631e+00	6.121211e-01	1.703692e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.074765e+00	4.180504e-01	8.687667e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.434006e+00	2.475067e-01	2.416900e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.962149e+00	1.207313e-01	7.360646e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.990146e+00	3.354279e-01	4.448956e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.271151e+00	3.583925e-01	8.013646e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.588506e+00	2.952730e-01	1.272618e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.008973e+00	2.012031e-01	1.108311e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.961637e-01	1.381201e-01	8.783491e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.064489e-01	8.413090e-02	6.364553e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.564955e-02	7.584432e-03	7.051858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04810852683074285,0.009492059509835192,0.006744172725430757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.157436e+02	6.377995e+00	1.889107e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.252088e+01	1.923129e+00	4.753989e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.533854e+01	8.809659e-01	1.578127e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.516168e+01	3.873150e-01	3.694549e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.731679e+00	3.365886e-01	1.663721e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.460142e+00	4.492724e-01	7.242014e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.691240e+00	4.194989e-01	1.690492e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.677599e+00	3.666331e-01	9.353837e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.023421e+00	3.514425e-01	1.094600e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.304527e+00	2.836683e-01	1.418883e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.079929e-01	1.732464e-01	1.297730e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.940821e-02	8.281428e-03	8.860865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24806172753876277,0.023683102627479746,0.016075688877876915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.302661e+00	1.696521e-01	2.967826e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.176912e+00	3.708388e-01	5.712156e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.865400e+00	3.379619e-01	1.173837e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.789887e+00	4.435161e-01	2.283864e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.051414e+00	3.057127e-01	2.022403e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.525584e-01	1.816313e-01	1.434924e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.490882e-01	9.134541e-02	8.790017e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.636381e-02	7.454298e-03	8.958536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.12372190694016882,0.014286926762157093,0.009060439617064764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.186086e+00	3.034200e-01	6.506119e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.495520e+00	2.039071e-01	3.607223e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.725070e+00	3.312758e-01	1.256869e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.947091e-01	2.142897e-01	1.041602e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.740968e-01	1.203827e-01	8.325400e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.509904e-01	6.870717e-02	5.894623e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.482988e-02	3.277776e-02	3.628388e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.168613e-03	2.248754e-03	3.756162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.0637025897854393,0.009460671562880274,0.007116049169672595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.315575e+01	6.230826e-01	1.273310e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.338868e+00	5.631974e-01	1.597718e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.697563e+00	3.758037e-01	1.527075e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.427965e-01	2.016041e-01	1.305429e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.264192e-02	1.017049e-02	1.059239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.24807867225759223,0.028290594157646065,0.01649768818694497
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.949996e-01	7.786623e-02	2.340398e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.250744e+00	3.688831e-01	8.202586e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.945722e+00	4.956372e-01	9.736356e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.969313e+00	3.490626e-01	4.871268e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.926064e+00	1.499380e-01	2.683416e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.332282e+00	4.576480e-01	1.574566e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.615698e+00	5.292704e-01	2.032341e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.963435e+00	4.682777e-01	2.466745e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.447613e+00	3.615992e-01	2.115216e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.006421e+00	2.866870e-01	1.893751e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.344127e-01	1.881128e-01	1.449706e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.849328e-01	1.277145e-01	1.096401e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.886802e-01	6.373266e-02	6.238735e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.287136e-02	5.292251e-03	5.293374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.1296139113471248,0.016719168051770067,0.009075784605936804
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.104170e+00	2.041160e-01	7.047266e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.916119e+00	6.495872e-01	1.825947e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.323763e+00	6.624927e-01	1.629965e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.202227e+00	3.891860e-01	6.689873e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.772080e+00	1.850982e-01	1.330298e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.385831e+00	4.245447e-01	3.785811e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.243984e+00	4.793095e-01	1.120083e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.373097e+00	4.321933e-01	1.189512e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.683723e+00	3.063295e-01	1.188522e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.201727e+00	2.646513e-01	1.013249e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.055165e-01	1.740971e-01	1.152102e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.356265e-01	1.341331e-01	8.519330e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.166347e-01	8.071069e-02	7.404542e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.602209e-01	4.364309e-02	4.505320e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.132079e-02	4.044115e-03	4.283585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05791447098743735,0.010051948470252078,0.00593959626778498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.585503e+00	1.419397e+00	5.253034e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.666874e+01	2.019246e+00	5.594743e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.768792e+01	9.756114e-01	2.498975e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.342866e+01	6.055276e-01	4.830654e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.840096e+00	8.458974e-01	2.130354e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.616002e+00	8.935025e-01	2.078828e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.495264e+00	6.804900e-01	1.928665e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.206681e+00	4.600655e-01	1.566439e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.375386e+00	3.114841e-01	1.581672e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.543503e-01	2.101269e-01	1.597634e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.968834e-01	1.383798e-01	1.028166e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.739189e-02	5.853741e-03	5.621438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.23306787499305107,0.03117559319018398,0.01857792046935161
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.119421e+00	2.430932e-01	5.659323e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.443441e+00	4.510483e-01	8.591556e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.159636e+00	3.311789e-01	3.952282e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.161289e+00	5.244048e-01	2.107909e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.273059e+00	3.650166e-01	2.188937e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.604229e-01	2.099486e-01	1.617921e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.140163e-01	1.100227e-01	1.040900e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.159352e-01	5.125129e-02	5.223620e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.926021e-03	2.754031e-03	3.687274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.11002971681319137,0.018997915762762926,0.010515007832152812
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.507744e+00	7.977694e-01	2.318511e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.018792e+00	5.904446e-01	1.792893e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.153327e+00	2.872538e-01	6.854275e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.540122e+00	4.794607e-01	7.300723e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.633615e+00	3.671242e-01	1.002125e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.376945e-01	1.974109e-01	1.074816e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.447881e-01	1.136079e-01	7.553005e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.300497e-01	6.359569e-02	5.864202e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.832810e-02	6.853348e-03	8.053949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.042583941404277154,0.00936078912761392,0.006667421805996637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.473477e+02	8.471574e+00	2.990865e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.563479e+01	7.070101e-01	6.968395e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.025396e+00	8.007331e-01	3.846035e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.263260e+00	4.898403e-01	5.377441e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.969359e+00	3.730883e-01	1.058565e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.031912e+00	2.483726e-01	1.272190e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.256438e-01	1.440841e-01	1.170366e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.939625e-02	6.477676e-03	8.127413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.2239249941042766,0.030406753073624032,0.018032452898325113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.016712e+00	2.965617e-01	7.605408e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.279213e+00	4.914329e-01	1.036902e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.057766e+00	4.569217e-01	8.701595e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.463886e+00	2.993456e-01	5.062474e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.456336e+00	1.365843e-01	4.008895e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.050271e+00	3.290250e-01	9.156085e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.552252e+00	4.456815e-01	1.651083e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.039641e+00	4.588459e-01	2.019795e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.498938e+00	3.563266e-01	2.126165e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.078990e+00	2.806209e-01	1.843359e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.904592e-01	2.020997e-01	1.415471e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.953781e-01	1.232521e-01	1.141581e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.887617e-01	6.283900e-02	6.121449e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.315643e-02	5.448220e-03	5.372023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.11063361343984153,0.016836484414818415,0.009163389706216787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.187623e+00	9.745900e-01	2.574074e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.982828e+00	9.053993e-01	2.216204e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.594112e+00	4.500666e-01	1.395937e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.694976e+00	2.705078e-01	5.773461e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.960760e+00	1.353517e-01	2.267098e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.564132e+00	2.545131e-01	5.452334e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.751719e+00	3.545473e-01	6.364594e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.146996e+00	3.532413e-01	7.930330e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.502021e+00	2.787316e-01	1.001072e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.414976e-01	1.928747e-01	9.565411e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.471214e-01	1.281503e-01	7.534456e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.766662e-01	6.750275e-02	6.862729e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.239475e-02	6.860937e-03	7.092855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04490402208169783,0.00893956696230571,0.005756520669013651
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.371226e+02	6.835127e+00	2.174210e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.005217e+01	1.441639e+00	2.947525e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.198340e+01	4.615940e-01	1.358869e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.321467e+01	5.421723e-01	2.003247e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.970073e+00	4.446597e-01	7.177928e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.129611e+00	4.539398e-01	5.212188e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.416258e+00	3.843798e-01	3.856982e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.519158e+00	3.200605e-01	7.829201e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.949208e+00	3.491140e-01	1.035134e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.226373e+00	2.588837e-01	1.475680e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.768613e-01	1.754328e-01	1.172567e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.651785e-02	7.654702e-03	7.256990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22670076127624839,0.02264693777963972,0.01574665152106533
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.782733e+00	1.967196e-01	3.656980e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.028602e+00	3.582900e-01	4.088098e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.459880e+00	3.663778e-01	1.931138e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.506990e+00	4.124743e-01	2.202631e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.765225e-01	2.690956e-01	1.915425e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.554049e-01	1.490885e-01	1.243754e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.983710e-01	7.781567e-02	8.641694e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.198855e-02	5.684592e-03	7.550232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11451296668970645,0.012786842277515892,0.008863702258955275
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.748448e+00	3.108633e-01	6.162012e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.039207e+00	2.563671e-01	4.118380e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.484812e+00	3.160809e-01	1.223532e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.970445e-01	1.962154e-01	9.963534e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.176981e-01	1.024351e-01	8.610416e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.149719e-01	6.318228e-02	5.443607e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.073717e-02	2.805871e-02	3.739541e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.395438e-03	1.969191e-03	3.822071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05928959573970034,0.008310788847980588,0.0069508754920440535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.388827e+01	5.689378e-01	1.194701e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.831997e+00	6.098222e-01	8.043120e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.537924e+00	3.447901e-01	1.867221e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.863000e-01	1.759951e-01	1.205894e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.803124e-02	8.679171e-03	1.039210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2326978004113097,0.02564606360291452,0.015968444611456217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.195189e-01	8.387008e-02	2.206130e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.653807e+00	3.678788e-01	9.031905e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.686398e+00	5.152123e-01	1.012439e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.370637e+00	3.233018e-01	3.150118e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.888871e+00	3.374043e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.009580e+00	4.603002e-01	1.869385e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.271109e+00	4.864391e-01	2.217142e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.680090e+00	3.864319e-01	2.215120e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.224623e+00	3.117644e-01	2.104019e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.505340e-01	2.354830e-01	1.640105e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.433926e-01	1.670652e-01	1.429940e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.139486e-01	1.025018e-01	1.107889e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.583361e-01	5.659684e-02	5.760871e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.980873e-03	4.189701e-03	4.690086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11853313906671094,0.015614120478332397,0.0091623870416178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.734897e+00	2.880859e-01	9.202343e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.999778e+00	7.665627e-01	2.407413e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.544407e+00	6.246658e-01	1.380535e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.072716e+00	4.215533e-01	2.155123e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.326751e+00	3.561136e-01	1.255993e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.901770e+00	4.370489e-01	7.206901e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.880408e+00	5.063082e-01	1.405641e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.063772e+00	4.004268e-01	1.094651e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.456564e+00	2.720261e-01	1.264933e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.044373e+00	2.296640e-01	1.099375e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.173394e-01	1.564596e-01	1.083429e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.616729e-01	1.105314e-01	9.587165e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.747614e-01	7.000531e-02	7.217739e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.402041e-01	4.320081e-02	3.987029e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.839641e-03	3.323249e-03	4.082184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05303819604568941,0.009173409039668408,0.005912761170183092
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.055058e+01	1.664538e+00	6.766590e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.080290e+01	2.002575e+00	5.902187e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.899045e+01	9.500236e-01	2.124561e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.276612e+01	8.966386e-01	3.451822e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.103090e+00	1.079254e+00	1.245148e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.986401e+00	7.858045e-01	1.113636e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.102032e+00	5.912671e-01	1.691900e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.953975e+00	4.269456e-01	2.440066e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.246356e+00	2.740535e-01	1.406494e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.664583e-01	1.806215e-01	1.489485e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.375270e-01	1.166878e-01	1.240462e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.549617e-02	5.209954e-03	5.710287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.21654985957952086,0.03070467211083308,0.018268242716970334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.552385e+00	3.082798e-01	7.135335e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.692763e+00	4.282522e-01	6.772248e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.933365e+00	4.269498e-01	1.006235e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.925744e+00	4.952687e-01	2.281451e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.112517e+00	3.328498e-01	1.982797e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.701800e-01	1.791389e-01	1.523549e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.599925e-01	9.682046e-02	9.190709e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.963856e-02	4.117962e-02	4.917461e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.227085e-03	2.135019e-03	2.699663e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.10102111887971658,0.018073459739750428,0.010606607210060237
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.061285e+01	1.067904e+00	3.286219e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.790260e+00	5.582367e-01	1.068236e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.568371e+00	3.550124e-01	8.628980e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.445528e+00	4.818678e-01	7.244447e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.496017e+00	3.422520e-01	1.241389e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.698363e-01	1.837601e-01	9.758272e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.953724e-01	9.717559e-02	8.549672e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.014381e-01	6.063306e-02	5.369880e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.566714e-02	5.822101e-03	8.229753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03958111109077647,0.008716148097049334,0.00661041987041746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.704318e+02	9.733043e+00	3.103003e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.102283e+01	6.689667e-01	2.715737e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.689284e+00	8.473901e-01	1.755322e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.120476e+00	4.119403e-01	4.992619e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.880901e+00	3.625788e-01	1.154595e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.704929e-01	2.320372e-01	1.320208e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.767064e-01	1.353779e-01	1.084991e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.721530e-02	5.729749e-03	7.986414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.21058126851111758,0.028751723668192203,0.017462847706017914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.198771e+00	3.050555e-01	7.301011e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.754869e+00	5.324628e-01	1.035319e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.532262e+00	4.594146e-01	8.820065e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.748276e+00	2.658309e-01	4.104920e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.500616e+00	1.955769e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.897238e+00	4.067780e-01	1.020530e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.382300e+00	4.565795e-01	1.723223e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.847747e+00	4.152279e-01	2.061595e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.343082e+00	3.295253e-01	2.103001e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.344564e-01	2.492765e-01	1.905047e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.006773e-01	1.843733e-01	1.487991e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.302338e-01	1.059848e-01	1.114092e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.591748e-01	5.789912e-02	5.798285e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.033978e-02	4.233546e-03	4.668148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.10170342786040001,0.016076911481477246,0.009580373023355154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.043105e+01	1.159831e+00	2.917439e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.185813e+01	9.352900e-01	2.657343e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.241569e+00	5.546450e-01	1.385626e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.507246e+00	3.112756e-01	3.000191e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.422137e+00	1.924125e-01	2.781681e-04
8.250000e-02	1.250000e-02	1.250000e-02	3.209494e+00	2.831272e-01	7.772245e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.617286e+00	3.762862e-01	6.642090e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.014745e+00	3.804729e-01	9.061037e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.371689e+00	2.578506e-01	1.098627e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.463105e-01	1.796825e-01	1.107012e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.847188e-01	1.123491e-01	8.384736e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.436449e-01	6.215053e-02	6.619853e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.948287e-02	6.160073e-03	6.566759e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.041258262704471624,0.008246639551056423,0.006093909917453372
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.590665e+02	7.848629e+00	2.375829e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.525680e+01	1.907461e+00	1.877645e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.916022e+01	5.990746e-01	1.987924e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.186503e+01	6.996396e-01	2.383922e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.425151e+00	6.367712e-01	1.141019e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.851019e+00	5.105832e-01	1.691804e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.220616e+00	3.537860e-01	7.232456e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.384746e+00	2.995836e-01	7.316792e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.816589e+00	3.225184e-01	1.742324e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.142751e+00	2.371678e-01	1.308351e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.109090e-01	1.480128e-01	1.278511e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.355323e-02	6.881616e-03	7.669948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.21304179554845667,0.022522143158416136,0.014971721282113992
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.142522e+00	2.214008e-01	3.903840e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.712020e+00	2.577220e-01	3.333540e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.292745e+00	4.344421e-01	1.718242e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.333287e+00	3.490050e-01	2.574452e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.814707e-01	2.355152e-01	1.799874e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.923992e-01	1.445773e-01	1.267083e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.715067e-01	7.620421e-02	7.153190e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.010713e-02	5.370674e-03	6.561705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.11018020089806757,0.012289809569475965,0.008098393469957194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.028731e+00	2.790279e-01	5.857446e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.759206e+00	2.568463e-01	2.988696e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.398417e+00	2.869872e-01	1.348268e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.592440e-01	1.709792e-01	1.028265e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.957086e-01	1.096540e-01	7.115400e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.962952e-01	5.981501e-02	5.288255e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.034147e-02	2.561050e-02	3.510651e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.173303e-03	2.406669e-03	3.252087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05796729144396687,0.008422775993287633,0.006376251421048862
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.420048e+01	5.033318e-01	1.118452e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.585306e+00	4.929125e-01	1.153334e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.467378e+00	3.251463e-01	1.440795e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.693520e-01	1.809538e-01	1.114886e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.730376e-02	9.202480e-03	1.000715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.22157827194072555,0.025267871886138632,0.014906159668369778
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.833064e-01	9.294055e-02	2.661998e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.138246e+00	4.443563e-01	1.029748e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.201190e+00	5.451237e-01	9.286861e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.378498e+00	2.981548e-01	2.229963e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.682943e+00	3.488362e-01	8.309377e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.801682e+00	5.034583e-01	2.135254e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.068909e+00	4.712165e-01	2.004384e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.479107e+00	3.460745e-01	2.218664e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.097870e+00	3.081384e-01	1.895314e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.495794e-01	2.103229e-01	1.784685e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.832520e-01	1.541412e-01	1.201165e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.875278e-01	1.043633e-01	8.721957e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.368639e-01	5.156489e-02	5.700810e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.628960e-03	4.190960e-03	4.126973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.11262955749018715,0.015624649737382507,0.008184425648871355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.498867e+00	3.590095e-01	1.176187e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.683462e+00	8.570839e-01	2.661951e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.545949e+00	5.290214e-01	1.122417e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.639900e+00	3.669474e-01	1.699590e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.923560e+00	3.945517e-01	1.120683e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.617925e+00	4.516281e-01	7.811385e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.637882e+00	4.116836e-01	1.198114e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.907519e+00	3.368690e-01	1.212148e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.376767e+00	2.943859e-01	1.056816e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.683562e-01	1.949872e-01	1.166068e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.951344e-01	1.694754e-01	8.811267e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.418553e-01	1.216640e-01	7.240149e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.613282e-01	7.313846e-02	6.579565e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.288433e-01	4.085585e-02	4.153098e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.804716e-03	3.644208e-03	4.128401e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.050304929103902225,0.00891870889337621,0.005125878792449821
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.401959e+01	2.358362e+00	7.483528e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.401317e+01	1.498860e+00	5.911701e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.898177e+01	7.872020e-01	1.593926e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.183320e+01	8.600645e-01	2.213042e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.372954e+00	1.096722e+00	2.475273e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.539306e+00	7.190681e-01	2.392978e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.941369e+00	5.526420e-01	1.468993e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.865838e+00	3.804587e-01	1.294240e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.195422e+00	2.618004e-01	1.222295e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.493478e-01	2.086980e-01	1.148390e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.284617e-01	1.332486e-01	1.086255e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.402889e-02	5.036565e-03	5.632870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.20612435927765702,0.029250661459888166,0.017638869377703065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.922240e+00	3.449657e-01	7.886760e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.649891e+00	3.266222e-01	5.587780e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.823863e+00	4.719786e-01	1.227638e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.828717e+00	4.466344e-01	2.072447e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.004705e+00	2.871770e-01	1.974924e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.083337e-01	1.614745e-01	1.442452e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.306778e-01	9.426314e-02	8.263632e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.185378e-02	3.329478e-02	4.589450e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.772305e-03	2.335870e-03	2.617405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09691847792711919,0.017323365393454207,0.010061241003423926
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.294484e+01	1.214889e+00	3.794726e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.736685e+00	3.417483e-01	7.506780e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.419712e+00	3.997237e-01	4.828621e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.466180e+00	4.552240e-01	5.634890e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.460125e+00	2.974089e-01	1.322901e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.353612e-01	1.632071e-01	1.171066e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.816037e-01	1.113217e-01	7.034359e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.803618e-01	5.566358e-02	5.437743e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.380838e-02	5.838861e-03	8.055882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03853305854821741,0.008390411068867596,0.00610148335669472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.775893e+02	8.709975e+00	3.100938e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.871325e+01	1.226900e+00	2.016327e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.752968e+00	7.968142e-01	1.662209e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.167099e+00	3.877367e-01	5.234385e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.881351e+00	3.320125e-01	1.240716e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.459218e-01	2.196407e-01	1.235877e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.649986e-01	1.334679e-01	1.024132e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.570247e-02	6.193473e-03	7.427599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.20152245340612387,0.028421079828935325,0.016938111778354137
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.423960e+00	3.619763e-01	8.192201e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.157377e+00	5.496737e-01	1.178821e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.843843e+00	4.584091e-01	7.800930e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.740621e+00	2.034193e-01	2.639501e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.366060e+00	2.703045e-01	5.565968e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.815935e+00	3.869014e-01	1.498435e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.291564e+00	4.287515e-01	1.675221e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.739506e+00	4.211317e-01	2.137146e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.220764e+00	3.183084e-01	1.830745e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.519396e-01	2.377977e-01	1.631344e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.421977e-01	1.604515e-01	1.273359e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.032800e-01	1.051471e-01	9.401768e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.408008e-01	5.217537e-02	5.330607e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.944095e-03	4.331241e-03	4.166334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09753439496704526,0.01579070284300438,0.009128205697118238
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.264585e+01	1.175758e+00	3.494163e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.272318e+01	9.291374e-01	2.591667e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.923919e+00	4.924126e-01	7.377409e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.789451e+00	1.266959e-01	1.046750e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.063407e+00	1.866951e-01	8.425130e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.127978e+00	3.152810e-01	5.041774e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.558810e+00	3.664062e-01	1.044023e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.975556e+00	3.443044e-01	8.905664e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.312871e+00	2.331143e-01	1.299479e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.190054e-01	1.817189e-01	8.924122e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.621678e-01	1.266815e-01	7.673437e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.319411e-01	6.422312e-02	5.936421e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.745791e-02	6.344085e-03	6.755437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.040155565023382446,0.00822510608557201,0.005737429419291486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.696809e+02	7.591064e+00	2.366227e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.056290e+01	9.317633e-01	1.268979e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.776164e+01	7.090176e-01	3.721897e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.143686e+01	5.442134e-01	1.718500e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.192180e+00	5.915066e-01	1.104041e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.655597e+00	3.995882e-01	4.543293e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.209015e+00	3.634747e-01	1.823616e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.345209e+00	2.604558e-01	1.282730e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.795885e+00	3.222691e-01	1.152301e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.114309e+00	2.410970e-01	1.149590e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.939156e-01	1.526626e-01	1.230615e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.256882e-02	7.628796e-03	7.483569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.1949407033280936,0.020269034006686226,0.015148221047279031
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.635390e+00	2.443603e-01	4.018007e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.313492e+00	1.552007e-01	1.219582e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.921188e+00	4.178349e-01	2.349755e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.151300e+00	3.127995e-01	1.868657e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.731913e-01	1.942476e-01	1.707539e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.380594e-01	1.159659e-01	1.133264e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.385322e-01	6.029030e-02	6.474816e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.971439e-03	3.533273e-03	6.603280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10396225879687598,0.01059656713659364,0.008451516365761053
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.422501e+00	3.255597e-01	5.195216e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.430107e+00	2.645643e-01	8.171413e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.217147e+00	2.392210e-01	1.447494e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.958420e-01	1.592937e-01	8.715030e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.592934e-01	8.456006e-02	7.707207e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.832308e-01	5.404835e-02	4.864839e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.017271e-02	2.145271e-02	4.010119e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.349532e-03	1.667625e-03	3.199557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05433904090100093,0.006965569471346605,0.0068439522862543956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.477748e+01	5.636856e-01	9.722820e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.156951e+00	4.305418e-01	1.583000e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.377599e+00	2.977113e-01	1.204812e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.133375e-01	1.504354e-01	1.102065e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.321838e-02	7.380104e-03	1.077855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.2055428169072449,0.0237097537698078,0.015293129089543472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.227615e-01	1.937046e-01	3.455216e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.022939e+00	5.324220e-01	1.267887e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.673250e+00	4.459136e-01	6.269955e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.131188e+00	1.609703e-01	5.685997e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.272009e+00	4.851383e-01	1.196793e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.430601e+00	4.848423e-01	2.064350e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.778524e+00	4.149123e-01	1.976838e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.300091e+00	3.056972e-01	2.239019e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.752194e-01	2.558964e-01	1.910485e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.641105e-01	1.851762e-01	1.499932e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.219925e-01	1.344957e-01	1.226782e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.341476e-01	8.324500e-02	7.914551e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.092301e-01	4.617701e-02	5.125998e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.214301e-03	2.526424e-03	4.148063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.1025481359009877,0.01405362664777371,0.008775488471667675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.615032e+00	6.563873e-01	1.576429e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.024218e+01	7.364076e-01	2.411881e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.425642e+00	5.344536e-01	4.237185e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.888888e+00	2.526860e-01	1.904196e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.387510e+00	5.270773e-01	9.023262e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.201911e+00	5.052242e-01	7.881616e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.320857e+00	3.908405e-01	1.052650e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.660753e+00	2.874815e-01	1.337576e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.207573e+00	2.275341e-01	1.303039e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.907735e-01	1.984491e-01	9.945355e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.160104e-01	1.435144e-01	1.004497e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.017866e-01	9.985034e-02	7.739520e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.347318e-01	6.215046e-02	6.371863e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.133690e-01	3.199425e-02	4.629945e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.087565e-03	2.612193e-03	4.383343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04583632077807874,0.007690278682560989,0.005482331628035526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.092597e+01	3.040726e+00	9.351537e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.772882e+01	1.376796e+00	5.192482e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.825399e+01	9.212553e-01	6.163746e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.082785e+01	1.053582e+00	7.451343e-02
4.250000e-02	7.500000e-03	7.500000e-03	6.596712e+00	9.467879e-01	1.411560e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.058450e+00	6.908198e-01	1.658777e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.600770e+00	4.841541e-01	1.865054e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.695146e+00	3.376820e-01	1.281810e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.075023e+00	2.347143e-01	1.372208e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.990474e-01	1.797940e-01	1.184250e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.838518e-01	1.018809e-01	1.122055e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.210093e-02	4.175160e-03	6.970544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.1896802787105102,0.02743496819009622,0.017631638281401463
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.594596e+00	4.241264e-01	9.097965e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.485706e+00	2.705501e-01	3.076795e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.616127e+00	4.696004e-01	1.836910e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.609089e+00	4.171826e-01	2.094730e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.899430e-01	2.507003e-01	1.928136e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.332835e-01	1.349628e-01	1.214450e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.885788e-01	7.497256e-02	7.469934e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.544908e-02	2.641612e-02	4.292914e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.018221e-03	1.068814e-03	2.565937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08907775562203622,0.015473136835731094,0.010490175014794656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.659431e+01	1.511291e+00	4.045278e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.662012e+00	3.108372e-01	2.189700e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.116280e+00	3.287409e-01	1.036427e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.366731e+00	4.288924e-01	7.226402e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.294890e+00	2.575771e-01	1.205215e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.855408e-01	1.601132e-01	1.052549e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.514179e-01	8.738995e-02	7.119280e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.662461e-01	4.690474e-02	5.124414e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.122278e-02	4.497312e-03	8.764220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03532420871241396,0.007093985982390763,0.006683621067768215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.929877e+02	1.034392e+01	2.733598e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.717867e+01	1.258394e+00	2.670562e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.405279e+00	7.304100e-01	3.499313e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.950640e+00	3.034187e-01	7.397324e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.766883e+00	3.029070e-01	1.038880e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.859217e-01	1.911378e-01	1.293257e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.302852e-01	1.113661e-01	9.685646e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.301767e-02	4.698938e-03	8.551925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.1877353181832364,0.027059772813426586,0.017259155993005676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.944275e+00	4.366781e-01	9.441524e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.789542e+00	6.125245e-01	1.282148e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.996373e+00	3.518786e-01	5.883483e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.671887e+00	9.866295e-02	4.192078e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.173296e+00	3.762423e-01	6.729464e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.602599e+00	4.650055e-01	1.482205e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.067790e+00	4.016610e-01	2.031495e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.570101e+00	3.689643e-01	1.955183e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.104482e+00	2.719624e-01	2.157138e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.834505e-01	2.199657e-01	1.747495e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.750017e-01	1.367062e-01	1.287464e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.525339e-01	8.265094e-02	8.369638e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.124893e-01	4.828533e-02	5.100759e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.397274e-03	2.557664e-03	4.178958e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08944870296577158,0.014353288407021186,0.009529991843190422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.744847e+01	1.721492e+00	4.411522e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.297596e+01	8.353650e-01	1.906249e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.002818e+00	4.292817e-01	2.956106e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.152015e+00	1.657975e-01	1.718342e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.796632e+00	3.833206e-01	2.252781e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.863937e+00	2.587571e-01	1.635712e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.408120e+00	3.921662e-01	8.261238e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.784631e+00	3.176143e-01	1.260423e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.204486e+00	2.179710e-01	1.211908e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.525509e-01	1.507861e-01	9.597691e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.260807e-01	1.054120e-01	7.597472e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.093232e-01	5.857287e-02	6.619827e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.446273e-02	4.467730e-03	7.473782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03668929147033224,0.007192042524122942,0.006493385281046794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.868669e+02	8.920095e+00	2.375001e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.764988e+01	1.326358e+00	1.152456e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.613126e+01	7.102262e-01	2.718729e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.084173e+01	9.731555e-01	2.402285e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.811626e+00	5.911037e-01	4.458312e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.268575e+00	3.065064e-01	1.841215e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.949468e+00	2.976342e-01	5.300781e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.163502e+00	2.260141e-01	1.117919e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.706574e+00	3.079073e-01	1.081245e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.046069e+00	2.198879e-01	1.132984e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.463321e-01	1.343518e-01	1.266729e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.927682e-02	5.964373e-03	9.293611e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR0.5_MUF1_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3411001420623333,0.03307450019769925,0.02269305142041056
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.534278e-01	9.317137e-02	1.361567e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.119828e+00	5.146775e-01	8.777714e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.482071e+00	3.408024e-01	5.124835e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.440814e+00	3.605211e-01	1.327856e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.509221e+00	6.748277e-01	3.873577e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.397436e+00	4.891492e-01	3.487827e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.460635e-01	2.439316e-01	2.017032e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.499218e-02	1.995783e-02	1.769102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.19251995148558898,0.02439282414948285,0.017822800949530843
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.569555e+00	3.657067e-01	7.131300e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.904380e+00	5.615899e-01	6.499137e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.902049e+00	5.147768e-01	2.042156e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.074403e+00	5.381716e-01	3.430765e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.886298e-01	2.908183e-01	2.416688e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.677881e-01	1.404270e-01	1.333650e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.768509e-01	5.903532e-02	6.590052e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.408033e-03	3.758696e-03	5.856510e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11337595262259992,0.02279584719708215,0.0216540769658026
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.884415e+00	1.142822e+00	2.221915e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.028868e+00	7.749940e-01	5.844881e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.651229e+00	1.077623e+00	5.477247e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.814699e+00	5.876671e-01	5.131833e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.011614e-02	2.619444e-02	3.402807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.33128250282601446,0.035629834618099654,0.019180418656268572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.643101e-02	1.599864e-02	6.450627e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.354803e-01	9.755938e-02	2.772654e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.364902e-01	2.268048e-01	6.415869e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.552462e+00	3.749029e-01	8.685044e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.483501e+00	4.176946e-01	8.098048e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.183174e+00	3.294442e-01	3.938164e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.437057e+00	1.208289e-01	6.191753e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.284782e+00	3.757250e-01	7.437504e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.874090e+00	5.873900e-01	2.095672e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.231034e+00	5.881111e-01	2.827749e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.541922e+00	4.750063e-01	2.748741e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.718957e-01	3.188777e-01	2.257091e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.208117e-01	1.867291e-01	1.359378e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.871641e-02	1.592097e-02	1.485760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19726916223633664,0.02623808761771254,0.015707635031050243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.278233e-01	3.625284e-02	2.075485e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.847478e-01	1.376341e-01	7.212284e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.483084e+00	3.418348e-01	1.272143e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.693378e+00	5.704527e-01	1.476602e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.825280e+00	6.492012e-01	1.249731e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.504769e+00	5.505187e-01	6.692378e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.550233e+00	2.980680e-01	1.568185e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.124230e+00	3.874473e-01	3.319557e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.377789e+00	5.530180e-01	1.304750e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.570985e+00	5.676254e-01	2.267357e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.798289e+00	4.473440e-01	2.409830e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.155655e+00	3.079294e-01	2.135093e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.767923e-01	1.884286e-01	1.531413e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.401042e-01	1.048073e-01	9.599517e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.615781e-02	8.492283e-03	1.012897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10700570957340103,0.02074033472675113,0.016375286286084423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.232830e-01	9.583299e-02	1.431322e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.134652e+00	4.670864e-01	2.680609e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.350029e+00	9.215485e-01	3.430307e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.662745e+00	1.424744e+00	3.025628e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.004653e+00	1.358718e+00	1.677056e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.041744e+00	7.832051e-01	3.351086e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.913076e+00	8.357117e-01	2.208170e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.205713e+00	1.067401e+00	2.849067e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.482855e+00	8.967880e-01	4.830818e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.152017e+00	6.304543e-01	4.341969e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.197943e+00	3.812564e-01	3.573867e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.811062e-02	1.759852e-02	2.237053e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.3027034785222745,0.03676786996772541,0.026214210324100595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.579221e-01	1.644178e-01	3.192828e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.711943e+00	4.964462e-01	8.649955e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.908142e+00	3.651663e-01	3.731110e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.899241e+00	3.206579e-01	1.441988e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.236159e+00	5.177160e-01	3.450378e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.370056e+00	4.233983e-01	3.358848e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.982303e-01	2.394959e-01	2.070940e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.862097e-01	1.170309e-01	1.039071e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.459347e-02	6.665334e-03	6.834988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1556517687563875,0.023679275372189973,0.01964263381990189
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.049552e+00	4.232086e-01	1.069849e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.132598e+00	8.576427e-01	1.711468e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.977579e+00	6.708397e-01	5.034485e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.271202e+00	1.910159e-01	4.264849e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.313230e+00	3.578727e-01	1.894459e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.455022e+00	3.295271e-01	2.692939e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.783903e-01	2.050177e-01	1.897375e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.886406e-01	1.123185e-01	1.169215e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.205424e-02	1.092963e-02	1.383335e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06726178172661276,0.015147439509414502,0.017689615494961883
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.061803e+01	6.810664e+00	1.914688e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.034984e+01	4.754198e+00	3.924981e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.034600e+01	9.015006e-01	2.410863e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.823544e+00	2.431190e-01	5.886636e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.538334e+00	3.285343e-01	2.552348e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.732366e+00	3.909492e-01	3.425975e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.536754e-01	2.824863e-01	3.132932e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.925641e-02	1.499274e-02	2.242598e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2945111545727819,0.03654971669050677,0.021681599686287856
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.153538e-01	1.394281e-01	3.578857e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.499046e-01	1.771151e-01	6.412165e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.350535e+00	2.948971e-01	7.533981e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.924399e+00	4.099165e-01	7.272440e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.452867e+00	3.953637e-01	5.407800e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.742849e+00	2.421577e-01	2.805503e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.829743e+00	1.117755e-01	9.430221e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.693006e+00	2.637970e-01	1.277164e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.371130e+00	4.269101e-01	1.860535e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.927797e+00	4.490646e-01	2.664654e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.407744e+00	3.913842e-01	2.442030e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.835519e-01	2.700807e-01	2.045149e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.746319e-01	1.651865e-01	1.265141e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.690743e-02	1.477435e-02	1.411681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.16274438089182502,0.023848894071193116,0.017467435635879075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.725999e+00	5.627323e-01	1.230011e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.529319e+00	4.148221e-01	1.819827e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.651587e+00	5.043592e-01	1.576894e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.164737e+00	7.904660e-01	1.092609e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.801864e+00	6.358782e-01	6.003334e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.966515e+00	3.315703e-01	2.810106e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.293557e+00	1.820395e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.730443e+00	2.305361e-01	6.692881e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.223077e+00	3.022592e-01	1.359968e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.629483e+00	3.200972e-01	2.102178e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.022688e+00	2.348916e-01	1.824460e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.418658e-01	1.462000e-01	1.297906e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.637083e-02	1.405642e-02	1.597198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.0783006156197304,0.016962523667939877,0.017171507919584605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.250222e+01	5.528410e+00	1.765988e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.436812e+01	4.269631e+00	5.292040e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.347931e+01	2.849044e+00	2.663438e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.585474e+01	1.649983e+00	1.517776e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.001402e+01	9.411603e-01	4.330721e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.116284e+00	5.392551e-01	1.200870e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.988672e+00	2.826695e-01	7.682628e-03
6.375000e-02	1.375000e-02	1.375000e-02	3.135265e+00	2.272497e-01	3.713842e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.725839e+00	3.438802e-01	1.780333e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.099599e+00	4.028251e-01	3.157071e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.320476e+00	3.346803e-01	3.195462e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.271796e-02	2.061282e-02	2.559204e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3344638253106355,0.0368952189324665,0.028782401067313224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.144530e-01	1.249064e-01	1.896733e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.426844e+00	6.645417e-01	9.952405e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.445141e+00	3.714199e-01	4.018024e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.179808e+00	4.684925e-01	1.732236e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.301041e+00	6.670036e-01	4.745363e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.331632e+00	4.764776e-01	4.299693e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.552913e-01	2.665708e-01	2.426175e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.948696e-02	2.328625e-02	2.367020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.19164597331345934,0.027857499828326443,0.023336416993222586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.831694e+00	5.507620e-01	8.875274e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.670686e+00	6.290748e-01	4.938108e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.583285e+00	5.482502e-01	3.543345e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.049526e+00	5.670992e-01	4.634111e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.027697e+00	3.080835e-01	3.045526e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.055388e-01	1.602863e-01	1.630705e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.988468e-01	7.095212e-02	7.894821e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.196995e-02	5.189913e-03	6.770840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.12179140132476443,0.02691093093722219,0.027961940161409987
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.961586e+00	1.540813e+00	2.455084e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.396446e+00	8.521439e-01	4.908805e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.566053e+00	1.061598e+00	6.822914e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.041124e+00	6.822860e-01	6.907272e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.784637e-02	3.346782e-02	4.367809e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3287467600432509,0.03968703601411128,0.02557914661141225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.097267e-02	1.907924e-02	6.339593e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.526237e-01	1.231942e-01	3.469961e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.462082e-01	3.238369e-01	7.913736e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.759241e+00	5.207937e-01	1.016028e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.674113e+00	5.858278e-01	8.129802e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.225526e+00	4.146988e-01	3.471165e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.340872e+00	1.288989e-01	2.536505e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.120598e+00	4.810735e-01	1.064234e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.670772e+00	6.039026e-01	3.049458e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.106096e+00	5.990877e-01	3.743883e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.485833e+00	4.751061e-01	3.546001e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.812306e-01	3.460191e-01	2.848492e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.462471e-01	2.052490e-01	1.910382e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.646108e-02	2.008883e-02	1.914442e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.19797147039050217,0.029869776367003664,0.021524793421457966
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.217394e-01	4.641106e-02	2.354993e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.222656e-01	2.687440e-01	9.431643e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.811195e+00	6.019207e-01	1.587692e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.069575e+00	9.065278e-01	1.714138e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.004965e+00	9.098821e-01	1.298124e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.412075e+00	6.708813e-01	5.786131e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.339763e+00	3.643313e-01	8.860115e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.858369e+00	4.272758e-01	8.246750e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.184351e+00	5.874364e-01	2.277054e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.459986e+00	5.746193e-01	3.411800e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.778009e+00	4.810298e-01	3.510599e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.183738e+00	3.338869e-01	2.733542e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.197127e-01	2.129464e-01	2.054060e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.734620e-01	1.179100e-01	1.233229e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.154177e-02	1.160314e-02	1.236286e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.11388769356235937,0.024734111123697652,0.02213406152092945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.447572e-01	1.822175e-01	1.625531e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.260756e+00	7.811205e-01	3.256737e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.646132e+00	1.595799e+00	3.945919e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.642386e+00	1.930139e+00	3.165523e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.679621e+00	1.719765e+00	1.599054e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.539970e+00	9.850513e-01	2.663588e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.505367e+00	7.400010e-01	7.331983e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.075668e+00	1.055345e+00	4.348335e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.547595e+00	9.383656e-01	6.527631e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.308590e+00	7.114235e-01	6.107286e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.365703e+00	4.546939e-01	4.650912e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.104101e-02	2.383619e-02	2.969142e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.29627890431572523,0.040048733847415974,0.03146903832397452
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.743645e-01	2.133472e-01	3.645203e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.058247e+00	6.352360e-01	9.313212e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.820264e+00	3.288899e-01	2.671508e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.607570e+00	3.250633e-01	2.242566e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.085075e+00	5.023661e-01	3.665027e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.350642e+00	4.332343e-01	3.907655e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.250019e-01	2.728490e-01	2.461819e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.071015e-01	1.309795e-01	1.285975e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.825680e-02	9.036552e-03	9.384496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.15576030200953087,0.026550566533785763,0.02377171164351985
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.996872e+00	6.385424e-01	1.554971e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.299728e+00	1.377458e+00	1.703967e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.346411e+00	5.260609e-01	3.855140e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.704054e+00	2.357704e-01	1.310684e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.171368e+00	3.117545e-01	1.988766e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.499346e+00	3.571846e-01	3.117166e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.378777e-01	2.311722e-01	2.306525e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.322141e-01	1.306575e-01	1.348733e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.780658e-02	1.405403e-02	1.653831e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.0750422586667509,0.01832243496804843,0.02123585840247176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.149502e+01	1.361611e+01	2.258179e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.759414e+01	4.489093e+00	2.653146e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.781761e+00	6.302614e-01	1.425729e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.228260e+00	1.858802e-01	1.607859e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.536291e+00	3.011100e-01	2.184983e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.896931e+00	4.243823e-01	3.937098e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.108028e+00	3.300358e-01	3.800940e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.267909e-02	2.047281e-02	2.751664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.29065662301329276,0.04006104428547669,0.027585115443493735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.592666e-01	1.767377e-01	4.054675e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.010017e+00	2.739901e-01	7.714931e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.608559e+00	4.212197e-01	8.667654e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.186406e+00	5.198721e-01	7.608115e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.578762e+00	4.545753e-01	4.977723e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.722418e+00	2.845145e-01	1.683387e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.662083e+00	1.868765e-01	1.298583e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.486528e+00	2.979031e-01	1.534736e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.192985e+00	4.089475e-01	2.207958e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.830934e+00	4.531485e-01	3.117358e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.374607e+00	3.972761e-01	3.056650e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.941445e-01	2.920233e-01	2.515979e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.089800e-01	1.886158e-01	1.641083e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.394448e-02	1.817401e-02	1.852532e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.16232477740818568,0.026709734210825425,0.022150894172436403
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.462964e+00	7.563009e-01	1.520970e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.815888e+00	6.466429e-01	2.272256e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.814144e+00	1.046752e+00	1.622592e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.566955e+00	9.902592e-01	9.851269e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.514482e+00	6.140765e-01	5.435040e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.512055e+00	3.142474e-01	1.774738e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.842170e+00	2.374425e-01	8.775381e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.436352e+00	2.117966e-01	1.119290e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.104570e+00	2.940033e-01	1.683755e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.611864e+00	3.334679e-01	2.583050e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.053142e+00	2.640771e-01	2.296609e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.752588e-01	1.567329e-01	1.613294e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.410616e-02	1.808964e-02	1.930998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.0853226600651871,0.02028727093100724,0.021715369000622903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.821169e+01	1.068824e+01	2.095846e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.463183e+01	5.314364e+00	4.873053e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.173809e+01	2.987642e+00	2.512151e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.368169e+01	1.635731e+00	9.136491e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.041408e+00	8.587265e-01	1.768777e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.982922e+00	4.333811e-01	1.382677e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.421620e+00	1.823379e-01	1.184529e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.889978e+00	1.578852e-01	5.776208e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.693255e+00	3.373524e-01	2.085531e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.191171e+00	4.356443e-01	3.579300e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.453393e+00	3.893955e-01	3.863970e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.711176e-02	2.664749e-02	3.281288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.3016001309421825,0.03363599282726221,0.026576919851957426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.683595e-01	1.939545e-01	2.783491e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.311101e+00	6.535831e-01	9.222855e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.481504e+00	1.202452e-01	3.044182e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.661522e+00	5.944289e-01	3.520867e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.716308e+00	5.329975e-01	4.317294e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.665833e-01	3.312136e-01	2.913391e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.677625e-01	1.803264e-01	1.667495e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.548419e-02	1.637829e-02	1.687604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.1673952148924939,0.024239491353356457,0.02111350960669231
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.839994e+00	7.142988e-01	9.827594e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.801694e+00	4.036582e-01	4.380719e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.892411e+00	5.884782e-01	4.039917e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.520267e+00	4.090090e-01	3.613928e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.925879e-01	2.168715e-01	2.108938e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.076685e-01	1.223484e-01	1.171727e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.664303e-01	5.612195e-02	6.050028e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.030197e-02	4.297404e-03	5.989953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.10404011797527825,0.021845720217841244,0.02306813159702424
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.915392e+00	1.847571e+00	2.491140e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.457848e+00	7.947673e-01	5.931660e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.620240e+00	9.323740e-01	7.602010e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.502453e+00	4.679631e-01	4.887652e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.052477e-02	2.522030e-02	3.245796e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.30070154495137286,0.036831640800215226,0.024135635310399084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.279207e-02	2.741189e-02	8.050018e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.144715e-01	1.957046e-01	5.094283e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.382571e+00	4.861086e-01	1.043189e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.567958e+00	6.373941e-01	1.033133e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.363277e+00	4.942290e-01	5.353334e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.535682e+00	1.730078e-01	5.700990e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.267838e+00	4.290687e-01	7.704073e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.774134e+00	5.858649e-01	2.689971e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.222807e+00	5.976877e-01	3.436824e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.650111e+00	4.822540e-01	3.381235e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.132996e+00	3.640814e-01	2.868384e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.208803e-01	2.457626e-01	2.201254e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.996766e-01	1.504310e-01	1.311893e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.239555e-02	1.331413e-02	1.391877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.175560042340608,0.02671144376500434,0.01954199483017041
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.071915e-01	8.004461e-02	3.375590e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.378255e+00	4.897190e-01	1.474431e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.126700e+00	9.692621e-01	2.088711e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.518071e+00	1.087877e+00	1.667574e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.084548e+00	8.428869e-01	8.060323e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.881952e+00	3.525171e-01	1.441208e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.273519e+00	4.135902e-01	6.490040e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.484283e+00	5.804086e-01	2.126147e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.695890e+00	5.960928e-01	3.066267e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.989110e+00	4.851584e-01	3.277686e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.393241e+00	3.615416e-01	2.916114e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.228916e-01	2.511269e-01	2.199377e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.649812e-01	1.635370e-01	1.537690e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.960644e-01	8.943609e-02	9.139080e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.435427e-02	8.621531e-03	9.723329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09809386699722997,0.021012656951936062,0.019026992847124835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.013107e+00	3.072851e-01	2.282030e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.704531e+00	1.281847e+00	4.499237e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.961575e+00	2.263156e+00	4.587834e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.949575e+00	2.241138e+00	2.746827e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.115094e+00	1.453724e+00	7.342833e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.902371e+00	6.091333e-01	5.269933e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.119354e+00	1.094586e+00	3.798726e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.333008e+00	1.031932e+00	5.947793e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.857720e+00	7.856717e-01	6.139465e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.795390e+00	5.369029e-01	4.848946e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.048885e+00	3.428235e-01	3.595134e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.664708e-02	1.755808e-02	2.289996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2675657083059759,0.03629659827083637,0.02809322325900898
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.726023e-01	2.859524e-01	4.818805e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.744142e+00	6.672185e-01	8.733588e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.904481e+00	1.155120e-01	1.294670e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.396661e+00	4.264909e-01	2.503466e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.720437e+00	4.421615e-01	3.411051e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.034080e+00	3.253059e-01	2.758261e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.411719e-01	1.917269e-01	1.721641e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.265200e-01	9.529604e-02	9.132487e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.393673e-02	6.924381e-03	7.124053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.13680951087661353,0.023171631091543216,0.01996286050051027
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.286757e+00	9.721356e-01	2.199071e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.919824e+00	1.414565e+00	1.505468e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.884462e+00	1.682479e-01	1.340083e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.461758e+00	3.145952e-01	1.823278e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.953499e+00	3.251861e-01	2.184113e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.223144e+00	2.824118e-01	2.342649e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.776001e-01	1.739706e-01	1.663110e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.596732e-01	1.030073e-01	1.015479e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.294687e-02	1.187143e-02	1.333864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06473376818091736,0.015118426111618566,0.01715292558336723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.197201e+02	1.792912e+01	2.219711e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.476863e+01	2.325439e+00	1.398708e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.448220e+00	2.811156e-01	2.910995e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.032846e+00	1.849102e-01	1.449337e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.301355e+00	2.863874e-01	2.078954e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.597288e+00	3.630260e-01	3.146471e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.151160e-01	2.636993e-01	2.766833e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.471977e-02	1.630950e-02	2.217379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.26336197118017207,0.03624028950290978,0.025650202372460906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.370429e-01	2.409241e-01	5.183289e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.480991e+00	4.050337e-01	9.434718e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.273520e+00	5.443985e-01	9.144201e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.794547e+00	5.176694e-01	6.505246e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.985008e+00	3.527905e-01	2.593694e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.842023e+00	1.654841e-01	1.128438e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.601150e+00	2.923388e-01	1.833217e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.289171e+00	3.546037e-01	1.940803e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.927734e+00	4.122144e-01	2.659377e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.519548e+00	3.882198e-01	2.731326e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.088188e+00	3.117816e-01	2.444565e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.818254e-01	2.170113e-01	1.968808e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.751929e-01	1.355988e-01	1.183915e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.160849e-02	1.253973e-02	1.343935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.14132998883973333,0.02270759688169155,0.01885626405079488
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.378951e+00	9.299298e-01	2.133167e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.566416e+00	1.072721e+00	2.347367e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.589431e+00	1.161000e+00	1.354277e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.098430e+00	7.512230e-01	6.961503e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.455966e+00	3.737415e-01	3.012618e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.287664e+00	2.433374e-01	5.436287e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.603891e+00	2.461628e-01	1.441667e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.282407e+00	2.493512e-01	1.160849e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.877089e+00	2.872869e-01	1.926031e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.352227e+00	2.794036e-01	2.097262e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.482858e-01	2.003825e-01	1.793110e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.625018e-01	1.206902e-01	1.252092e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.288262e-02	1.371603e-02	1.488992e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.0718262464056276,0.016446628486479146,0.017974914924409308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.092667e+02	1.304151e+01	2.128363e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.600009e+01	3.923354e+00	3.696482e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.049341e+01	2.130244e+00	1.014494e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.215005e+01	1.234305e+00	5.292088e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.108671e+00	4.642297e-01	1.870058e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.531818e+00	2.087135e-01	2.074707e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.216320e+00	1.336828e-01	1.065968e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.689055e+00	1.644443e-01	7.680646e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.439939e+00	3.183677e-01	1.940690e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.880610e+00	3.766945e-01	3.242026e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.203400e+00	3.211131e-01	3.108526e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.121100e-02	2.062796e-02	2.632686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.27248772623597484,0.030330903692371486,0.023255881279842294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.238637e-01	2.647598e-01	3.569156e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.874797e+00	4.593935e-01	7.011480e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.201749e+00	3.414180e-01	1.783998e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.181200e+00	5.625029e-01	3.763562e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.335985e+00	4.108701e-01	3.163505e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.306430e-01	2.405707e-01	2.020259e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.409993e-01	1.312831e-01	1.090770e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.300260e-02	1.055460e-02	1.081392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14740309544533697,0.020109635618984822,0.017222525919329823
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.826270e+00	7.332794e-01	9.277916e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.434583e+00	4.358224e-01	6.242175e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.333759e+00	5.127690e-01	3.719930e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.204666e+00	2.948148e-01	2.455852e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.483226e-01	1.712033e-01	1.403252e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.309067e-01	8.955670e-02	8.567147e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.298229e-01	4.243442e-02	4.726415e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.425669e-03	3.265571e-03	4.193582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08892012171951123,0.01705400815723787,0.018025655595986192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.829407e+00	1.901688e+00	2.262301e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.929405e+00	8.943736e-01	1.014654e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.877478e+00	7.516354e-01	6.300809e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.186372e+00	3.332170e-01	3.284038e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.465954e-02	1.828040e-02	2.342086e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.27586976166488547,0.033460922218491174,0.021581330777606822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.622289e-02	4.319245e-02	9.864972e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.798613e-01	3.109340e-01	7.018984e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.076155e+00	6.212528e-01	1.200675e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.349611e+00	5.982252e-01	8.749882e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.799179e+00	3.104476e-01	1.791322e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.544555e+00	3.429389e-01	6.582683e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.991059e+00	5.658832e-01	2.800574e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.376172e+00	5.764010e-01	3.306164e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.832571e+00	4.982734e-01	3.096411e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.307677e+00	3.766583e-01	2.789113e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.837441e-01	2.752399e-01	1.989022e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.581720e-01	1.839142e-01	1.451643e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.851033e-01	1.002280e-01	9.840689e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.168918e-02	8.947552e-03	8.220621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15636309405906934,0.023428371518317448,0.016259550684351254
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.657070e-01	1.288005e-01	5.109720e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.439438e+00	8.147023e-01	2.125104e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.718190e+00	1.255065e+00	2.252070e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.780786e+00	9.843743e-01	1.253177e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.679152e+00	4.764300e-01	3.108003e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.919483e+00	3.951768e-01	1.192042e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.968473e+00	6.079644e-01	2.424718e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.043720e+00	5.960078e-01	3.294354e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.245340e+00	4.836623e-01	3.158692e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.625057e+00	3.808247e-01	2.628589e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.129913e+00	2.785890e-01	2.107491e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.540626e-01	2.048928e-01	1.375144e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.554720e-01	1.180511e-01	1.073959e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.311944e-01	6.645253e-02	7.278242e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.794950e-02	6.248530e-03	6.478152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08451975372576395,0.017375012769259165,0.015292732154543853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.600726e+00	5.027455e-01	3.221075e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.706586e+00	2.011354e+00	5.677836e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.672375e+00	2.790488e+00	4.660697e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.101461e+01	2.104034e+00	1.866573e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.003557e+01	8.584156e-01	2.814872e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.783272e+00	1.075059e+00	3.373970e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.469023e+00	1.119955e+00	6.530431e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.641585e+00	9.005885e-01	5.925244e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.315634e+00	6.165445e-01	5.050420e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.426421e+00	3.988794e-01	3.511906e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.321656e-01	2.537840e-01	2.497425e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.452967e-02	1.251234e-02	1.635081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.24394712381528205,0.03313855231769597,0.023996659341242732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.148804e+00	3.611196e-01	6.013010e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.159296e+00	5.509117e-01	7.871832e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.880472e+00	2.914692e-01	1.680732e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.212842e+00	4.542363e-01	2.956377e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.455408e+00	3.831293e-01	2.720680e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.194207e-01	2.461797e-01	1.976811e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.122276e-01	1.486228e-01	1.156181e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.567290e-01	6.363129e-02	6.235052e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.604265e-03	4.494359e-03	4.314987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.12163582114501448,0.02023720026838867,0.01584106383052486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.171205e+00	1.361545e+00	2.623069e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.267049e+00	9.792036e-01	1.151849e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.430147e+00	1.570404e-01	6.894574e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.401204e+00	3.425876e-01	1.915821e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.798387e+00	3.220656e-01	1.905097e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.039445e+00	2.261989e-01	1.700474e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.745610e-01	1.419897e-01	1.176769e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.977919e-01	8.124054e-02	7.441874e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.532657e-02	9.089149e-03	1.018944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05575521460786099,0.01229555659947379,0.013194408762403291
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.490928e+02	1.712897e+01	2.348785e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.071929e+01	9.773162e-01	3.104398e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.083290e+00	3.070543e-01	2.901790e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.983735e+00	1.783381e-01	1.134019e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.140715e+00	2.855751e-01	1.712050e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.401320e+00	3.112999e-01	2.407203e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.740518e-01	2.068113e-01	2.078248e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.487076e-02	1.247404e-02	1.691281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.240686925293463,0.03276809982893639,0.022395006511544052
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.633806e-01	3.232832e-01	6.255856e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.036862e+00	5.641567e-01	1.065370e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.869636e+00	5.818284e-01	8.994302e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.215375e+00	4.047975e-01	5.019276e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.151832e+00	1.428190e-01	1.117523e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.849309e+00	2.775209e-01	1.503053e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.499885e+00	3.697995e-01	2.008397e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.126117e+00	3.827688e-01	2.493950e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.683661e+00	3.701555e-01	2.505448e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.276087e+00	3.148270e-01	2.240595e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.810293e-01	2.565952e-01	1.742936e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.390358e-01	1.683773e-01	1.282179e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.730313e-01	9.230691e-02	9.078067e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.155226e-02	8.758948e-03	7.614249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12519682074918406,0.019457330589091076,0.015033441470588355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.764156e+00	1.124384e+00	2.646801e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.009661e+01	1.433405e+00	2.224852e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.394837e+00	9.476374e-01	1.126293e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.039452e+00	4.581975e-01	4.449948e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.174604e+00	2.085573e-01	2.099073e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.026083e+00	2.099312e-01	1.049093e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.519323e+00	2.604793e-01	1.327770e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.168913e+00	2.718080e-01	1.706817e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.694544e+00	2.613644e-01	1.642612e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.161704e+00	2.332837e-01	1.680815e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.166432e-01	1.714227e-01	1.171042e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.812944e-01	9.264709e-02	8.826697e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.310826e-02	1.006525e-02	1.117131e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.060924697902394756,0.013126575757619018,0.013741533627459238
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.361747e+02	1.305713e+01	2.099798e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.376761e+01	2.849592e+00	1.812689e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.814002e+01	1.454727e+00	1.313398e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.085558e+01	5.078546e-01	1.410970e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.714594e+00	3.324450e-01	1.894668e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.376466e+00	1.676535e-01	1.983697e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.109298e+00	1.356016e-01	1.035951e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.537551e+00	1.640891e-01	8.749417e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.235496e+00	3.087384e-01	1.683971e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.643027e+00	3.185182e-01	2.743068e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.017220e+00	2.628563e-01	2.243077e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.762960e-02	1.549131e-02	1.956096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2518047637334699,0.027597638004752373,0.02157861028898006
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.289132e+00	3.134206e-01	4.006410e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.002372e+00	2.940181e-01	6.437930e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.890594e+00	4.270630e-01	2.248573e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.853411e+00	4.889543e-01	3.375659e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.119956e+00	3.336017e-01	2.487252e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.094080e-01	1.909971e-01	1.705883e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.732604e-01	1.000793e-01	8.361299e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.689739e-02	7.729513e-03	8.463969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13531073176280686,0.016937010453239282,0.01479074451181156
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.527694e+00	6.720686e-01	8.129312e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.951325e+00	3.132987e-01	5.349362e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.993940e+00	4.299403e-01	3.155853e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.054777e+00	2.500827e-01	1.672005e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.695007e-01	1.324987e-01	1.303273e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.928256e-01	7.467719e-02	6.776172e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.107748e-01	3.627074e-02	4.054202e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.977656e-03	2.398257e-03	3.826718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.0804581398957533,0.014190591669955233,0.015055579984517523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.022579e+01	1.756070e+00	1.998261e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.180585e+00	9.228232e-01	9.921625e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.447329e+00	6.108530e-01	4.774800e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.038529e+00	2.639089e-01	2.473369e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.720553e-02	1.488548e-02	1.939257e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.25846753228187996,0.03080253627825638,0.020242490465413265
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.877689e-02	6.407175e-02	1.221310e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.998806e-01	4.266940e-01	8.657524e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.745838e+00	6.743635e-01	1.225381e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.839170e+00	4.890817e-01	6.104156e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.895644e+00	1.137057e-01	9.593224e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.370138e+00	4.647292e-01	1.818028e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.696594e+00	5.558644e-01	2.802901e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.082569e+00	5.186883e-01	2.888034e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.573753e+00	4.162740e-01	2.749678e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.112989e+00	3.097430e-01	2.357908e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.470031e-01	2.168762e-01	1.742762e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.514111e-01	1.474593e-01	1.331003e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.323307e-01	8.393890e-02	6.729436e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.605284e-02	6.341620e-03	6.301298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.143819353315204,0.02086972863141842,0.01479628255633042
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.145054e-01	2.469554e-01	7.167780e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.713265e+00	1.149731e+00	2.588913e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.044120e+00	1.276432e+00	1.950211e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.394365e+00	7.253775e-01	7.862294e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.741344e+00	2.681249e-01	2.961865e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.642040e+00	5.208382e-01	2.243395e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.644789e+00	6.141750e-01	2.753473e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.703574e+00	5.253913e-01	2.705392e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.982721e+00	4.527216e-01	2.661565e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.408388e+00	3.038698e-01	2.376278e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.838915e-01	2.241705e-01	1.573159e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.512175e-01	1.492525e-01	1.369536e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.973454e-01	1.030635e-01	8.943962e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.032877e-01	5.812611e-02	5.160795e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.434101e-02	4.676300e-03	5.862496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07642756835340703,0.01509128949203406,0.013022413368397545
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.330483e+00	8.073402e-01	3.933535e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.886450e+00	2.635295e+00	6.681894e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.205668e+01	3.174256e+00	4.196882e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.221560e+01	1.602474e+00	1.046247e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.018596e+01	8.378527e-01	3.971610e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.336690e+00	1.249511e+00	6.149518e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.905411e+00	1.086221e+00	6.239609e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.155570e+00	7.522601e-01	5.407915e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.995052e+00	4.891910e-01	3.782621e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.237363e+00	3.346729e-01	2.819866e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.141923e-01	1.949476e-01	2.198941e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.889893e-02	9.951630e-03	1.264983e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.22857795551553872,0.030718632285529568,0.02160800129518886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.510410e+00	4.139902e-01	6.972441e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.316658e+00	4.386540e-01	6.332699e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.790639e+00	3.736861e-01	2.419242e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.074597e+00	4.459547e-01	2.686237e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.288215e+00	3.460042e-01	2.171641e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.095917e-01	2.087222e-01	1.643714e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.436025e-01	1.178779e-01	9.123482e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.198739e-01	4.987932e-02	5.104827e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.943431e-03	2.841388e-03	3.335551e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11291159589996153,0.01796310601215996,0.013907941403017626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.083772e+01	1.700259e+00	3.009452e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.772391e+00	6.242267e-01	7.815470e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.120747e+00	1.852181e-01	1.663245e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.395444e+00	3.522455e-01	1.836903e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.701820e+00	3.089743e-01	1.702542e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.509442e-01	2.062552e-01	1.217995e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.165863e-01	1.147928e-01	1.055869e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.658747e-01	6.755071e-02	6.065493e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.113588e-02	7.360370e-03	9.331149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.05124003394196258,0.010674584736573983,0.011061515490766428
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.661553e+02	1.681704e+01	2.358247e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.769739e+01	3.929997e-01	5.709753e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.980798e+00	2.891378e-01	2.960881e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.964654e+00	1.670960e-01	1.030387e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.061892e+00	2.847246e-01	1.407339e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.307472e+00	2.821400e-01	1.847500e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.011928e-01	1.732492e-01	1.811904e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.987504e-02	1.044928e-02	1.425789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.22572160831459534,0.030011612035805157,0.020820556341275304
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.088031e+00	3.813225e-01	7.058247e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.518987e+00	6.074448e-01	1.091070e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.292352e+00	5.769279e-01	7.903771e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.399382e+00	2.543790e-01	3.663854e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.165187e+00	1.357559e-01	1.025105e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.787432e+00	3.448971e-01	1.839598e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.386148e+00	3.851238e-01	2.162470e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.982374e+00	3.702247e-01	2.178472e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.531886e+00	3.373629e-01	2.297724e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.124796e+00	2.796261e-01	1.942293e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.660351e-01	2.051263e-01	1.542363e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.508233e-01	1.391202e-01	1.208744e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.250223e-01	7.739760e-02	6.271773e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.595058e-02	6.071741e-03	6.161250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11561798101156044,0.017194012436030623,0.013279626492181576
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.012744e+01	1.347382e+00	2.991100e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.168070e+01	1.590125e+00	2.190176e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.427647e+00	6.245046e-01	8.679329e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.691110e+00	3.093024e-01	1.898987e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.826778e+00	1.449688e-01	9.304413e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.888111e+00	2.024176e-01	1.242637e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.460765e+00	2.726981e-01	1.223356e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.103278e+00	2.788898e-01	1.335694e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.583573e+00	2.634948e-01	1.576616e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.054222e+00	1.966937e-01	1.391543e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.370161e-01	1.280269e-01	1.115201e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.403340e-01	8.826644e-02	7.466437e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.778353e-02	7.906144e-03	9.106141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05523954657090364,0.011056553615440244,0.011209666784139143
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.538009e+02	1.272775e+01	1.935368e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.004222e+01	2.109916e+00	1.000728e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.627330e+01	5.756832e-01	3.947954e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.029833e+01	4.433516e-01	2.759581e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.520152e+00	2.254685e-01	2.060427e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.269775e+00	1.615017e-01	1.682843e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.049742e+00	1.289536e-01	7.955155e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.438163e+00	1.598252e-01	5.359137e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.109646e+00	3.011333e-01	1.695328e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.525839e+00	2.850553e-01	2.082231e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.075091e-01	2.192861e-01	2.175378e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.098001e-02	1.250036e-02	1.523957e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.23145085698843557,0.025528150773432873,0.01952559216207847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.736636e+00	3.271005e-01	4.374669e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.871555e+00	3.071071e-01	5.787379e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.536321e+00	4.476551e-01	2.622200e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.576656e+00	4.103896e-01	2.795544e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.552455e-01	2.743696e-01	2.041227e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.083537e-01	1.601622e-01	1.345976e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.181109e-01	8.119007e-02	7.297035e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.264880e-02	6.059829e-03	6.534902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12496802708047339,0.014813964124004403,0.012540705875143332
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.171591e+00	5.781367e-01	7.217509e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.412911e+00	3.177183e-01	3.500056e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.726394e+00	3.559284e-01	2.256084e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.346918e-01	2.073231e-01	1.566678e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.092239e-01	1.162482e-01	9.341890e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.624147e-01	6.801273e-02	6.035077e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.442990e-02	3.231368e-02	3.951395e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.904831e-03	2.151793e-03	3.171989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07320452357695352,0.012280420186730381,0.012940241619985596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.157966e+01	1.500375e+00	1.669263e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.274332e+00	7.882708e-01	7.656921e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.098292e+00	4.756027e-01	3.814565e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.345058e-01	2.293342e-01	1.899262e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.119316e-02	1.356325e-02	1.723705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.24136516159301669,0.02886343570451827,0.018632320145705816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.504115e-01	8.940896e-02	1.610705e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.494941e+00	5.425932e-01	1.091364e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.509679e+00	6.743878e-01	1.164491e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.181188e+00	2.877491e-01	3.190016e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.756968e+00	3.216182e-01	9.093099e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.082481e+00	5.483959e-01	2.223967e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.374172e+00	5.141889e-01	3.034431e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.803786e+00	4.594833e-01	2.497589e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.341517e+00	3.363258e-01	2.611054e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.570155e-01	2.572169e-01	1.870746e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.303215e-01	1.850976e-01	1.341093e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.768990e-01	1.217551e-01	9.759413e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.860670e-01	6.470460e-02	5.960601e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.215209e-02	4.388159e-03	4.479143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.13210384656922727,0.01893454003320856,0.013105128784822756
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.068193e+00	3.747490e-01	1.086022e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.395890e+00	1.393139e+00	2.871781e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.237266e+00	1.067095e+00	1.528054e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.751518e+00	4.327885e-01	4.086476e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.522420e+00	4.152523e-01	1.744445e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.303475e+00	6.123744e-01	2.123203e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.225954e+00	5.617423e-01	2.802169e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.366204e+00	4.679296e-01	2.607514e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.722579e+00	3.655237e-01	2.444270e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.235458e+00	2.449770e-01	1.802203e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.681461e-01	1.981962e-01	1.365445e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.781956e-01	1.370850e-01	9.720972e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.470152e-01	8.013716e-02	7.633338e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.737911e-01	4.611672e-02	5.504748e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.220891e-02	3.847327e-03	4.146499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06888460462847758,0.013252773889387316,0.011468605628133677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.472755e+00	1.253409e+00	5.207935e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.085577e+01	3.249636e+00	7.333929e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.461293e+01	2.934773e+00	3.363766e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.320186e+01	1.121505e+00	6.592264e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.910264e+00	1.158701e+00	3.637679e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.630635e+00	1.250408e+00	7.659952e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.241463e+00	8.832214e-01	5.724805e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.720908e+00	6.195401e-01	4.166355e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.735028e+00	4.221597e-01	3.281291e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.094442e+00	2.781553e-01	2.125112e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.270353e-01	1.608365e-01	1.919740e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.401375e-02	8.178633e-03	1.079860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.213736028471703,0.029456746154043867,0.020130026588142058
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.968953e+00	4.746076e-01	8.000346e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.290274e+00	2.882218e-01	4.944933e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.729684e+00	4.257134e-01	2.015146e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.921627e+00	4.256000e-01	2.362330e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.137314e+00	2.968583e-01	2.093626e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.141369e-01	1.810702e-01	1.327195e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.793125e-01	9.372114e-02	8.303684e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.344130e-02	4.089779e-02	4.377143e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.358503e-03	2.186878e-03	2.159854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.1051987552886413,0.016886770091314646,0.01263311495855872
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.372987e+01	1.979226e+00	3.364026e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.805364e+00	2.736161e-01	5.673288e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.981461e+00	1.787762e-01	1.263980e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.387813e+00	3.619178e-01	1.394802e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.602251e+00	2.930351e-01	1.302408e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.716777e-01	1.811824e-01	1.224148e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.688229e-01	1.035755e-01	8.250485e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.371051e-01	6.011554e-02	5.736689e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.788235e-02	6.622903e-03	8.577874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04727487953835278,0.009859883763124279,0.010055705539666344
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.774937e+02	1.543915e+01	2.279030e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.616400e+01	3.881176e-01	6.714266e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.014050e+00	2.732327e-01	1.703876e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.931018e+00	1.531528e-01	7.659975e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.980486e+00	2.775185e-01	1.255065e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.221883e+00	2.524147e-01	1.682473e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.454746e-01	1.599227e-01	1.506083e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.539316e-02	9.381724e-03	1.338611e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.21184542431209483,0.028577600742637627,0.019011054902098146
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.389446e+00	4.590037e-01	8.010502e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.052427e+00	6.668330e-01	1.188505e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.601498e+00	4.518913e-01	7.271505e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.475065e+00	1.028731e-01	1.635732e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.119494e+00	2.696167e-01	9.374658e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.671280e+00	3.718916e-01	1.947243e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.279703e+00	3.880168e-01	2.173832e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.839986e+00	3.642721e-01	2.180243e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.385510e+00	3.004103e-01	1.855702e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.984934e-01	2.393539e-01	1.694334e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.657319e-01	1.838204e-01	1.293793e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.808605e-01	1.153707e-01	8.889955e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.840119e-01	6.133871e-02	5.593972e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.227189e-02	4.566434e-03	4.123290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10711265660308325,0.015821914373489496,0.011728336131500025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.328413e+01	1.676367e+00	3.553241e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.249255e+01	1.361573e+00	1.941478e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.016826e+00	4.463023e-01	5.392510e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.166753e+00	2.003055e-01	2.322708e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.548913e+00	1.329164e-01	9.871785e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.814122e+00	1.970741e-01	8.702798e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.431077e+00	2.787303e-01	1.131978e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.013861e+00	2.798742e-01	1.332337e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.471241e+00	2.288156e-01	1.459275e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.578350e-01	1.823372e-01	1.219657e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.798834e-01	1.215592e-01	8.373577e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.989717e-01	6.988147e-02	6.870867e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.380173e-02	6.414136e-03	7.483024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.05015505761467512,0.009725721669695514,0.009954086191051648
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.682955e+02	1.305265e+01	1.920881e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.665062e+01	9.259241e-01	5.872496e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.543454e+01	2.848403e-01	4.768937e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.883188e+00	2.896265e-01	4.881193e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.384568e+00	2.115847e-01	1.922929e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.283828e+00	1.611829e-01	4.901954e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.975787e+00	1.185371e-01	6.566478e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.328615e+00	1.508488e-01	4.519512e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.984660e+00	2.675952e-01	1.646813e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.412268e+00	2.745012e-01	1.913966e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.325628e-01	2.029568e-01	1.857211e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.478756e-02	1.031454e-02	1.353978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.21179751789502113,0.02261765108129954,0.017366339058445063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.230914e+00	3.290617e-01	4.169528e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.543452e+00	1.693459e-01	4.582492e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.193384e+00	4.603222e-01	2.415804e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.346453e+00	3.495985e-01	2.559554e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.166940e-01	2.260244e-01	1.593956e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.252808e-01	1.292488e-01	1.077121e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.720728e-01	6.412583e-02	6.198383e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.661076e-03	4.686076e-03	4.751089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11636429790378998,0.01267425964858257,0.010116221216821444
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.711977e+00	4.516519e-01	6.353500e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.931630e+00	3.113408e-01	2.182157e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.532804e+00	3.017821e-01	1.813547e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.354628e-01	1.814409e-01	1.076180e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.564952e-01	9.817173e-02	8.441532e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.309966e-01	5.372227e-02	5.229291e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.357704e-02	2.601328e-02	2.881252e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.030653e-03	1.847918e-03	3.383120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06728624346702505,0.010215509133303033,0.010277577545651506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.269941e+01	1.152497e+00	1.375035e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.452610e+00	6.172211e-01	5.595971e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.857714e+00	4.001659e-01	2.692477e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.512083e-01	2.035092e-01	1.415041e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.603271e-02	1.114461e-02	1.426775e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.22417347821250883,0.02646612448845162,0.0170083948561435
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.527295e-01	1.310861e-01	2.093734e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.238507e+00	6.654044e-01	1.293371e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.225611e+00	5.648129e-01	8.637971e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.208761e+00	9.055440e-02	1.522353e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.502988e+00	4.802412e-01	1.377829e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.704684e+00	4.919416e-01	2.785011e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.068875e+00	4.630981e-01	2.443652e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.557852e+00	3.605336e-01	2.475158e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.158138e+00	3.023773e-01	1.828599e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.200757e-01	2.172561e-01	1.563350e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.303217e-01	1.478822e-01	1.278219e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.186984e-01	9.667444e-02	6.609448e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.463508e-01	4.631669e-02	4.545294e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.996710e-03	3.761699e-03	3.242092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12088514437520644,0.016831890790316828,0.011276093370037696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.957212e+00	5.911737e-01	1.541627e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.499716e+00	1.473168e+00	2.780625e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.009606e+00	7.434422e-01	9.409404e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.620028e+00	3.207926e-01	3.919879e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.115219e+00	5.558536e-01	2.636976e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.779244e+00	5.776374e-01	2.239700e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.838986e+00	5.237062e-01	2.553571e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.095426e+00	3.936221e-01	2.186968e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.519086e+00	2.936818e-01	1.788945e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.086014e+00	1.968178e-01	1.343749e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.792969e-01	1.872810e-01	9.781449e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.058427e-01	1.016381e-01	9.862213e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.124726e-01	7.071343e-02	6.070251e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.556241e-01	4.105030e-02	4.103411e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.594906e-03	3.054658e-03	4.012861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.062286292432171195,0.011670154035930996,0.009387795069382282
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.566305e+00	1.942106e+00	6.433550e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.500996e+01	3.963541e+00	7.743837e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.701445e+01	2.314505e+00	2.406427e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.335291e+01	1.064169e+00	7.053776e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.101684e+00	1.376644e+00	8.391877e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.829877e+00	1.198197e+00	5.330343e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.661593e+00	6.939876e-01	5.161443e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.376484e+00	4.919763e-01	3.278869e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.517173e+00	3.368484e-01	2.298559e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.664497e-01	2.310814e-01	1.729206e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.563402e-01	1.310457e-01	1.420519e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.082977e-02	7.361270e-03	8.441702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.19947586852483723,0.028082954870706917,0.01818522460046998
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.491561e+00	5.057513e-01	8.900403e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.160837e+00	1.689060e-01	3.140919e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.657000e+00	4.528787e-01	2.203624e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.743941e+00	3.915791e-01	2.417349e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.010556e+00	2.691593e-01	1.622237e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.325549e-01	1.479683e-01	1.071626e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.326929e-01	7.852442e-02	7.540300e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.236695e-02	3.272008e-02	3.086741e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.051834e-03	1.564410e-03	1.827289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09849449852259334,0.015679693061377287,0.010835776160128902
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.639901e+01	1.960271e+00	3.530940e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.842340e+00	1.643404e-01	3.345749e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.911687e+00	1.631742e-01	1.326680e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.353430e+00	3.675436e-01	1.258466e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.508361e+00	2.728159e-01	1.350809e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.031638e-01	1.648598e-01	8.135198e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.285487e-01	8.961365e-02	7.757719e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.095768e-01	4.982022e-02	5.064067e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.570515e-02	5.674868e-03	6.726917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04399630118625372,0.008594840061569901,0.008260403586285048
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.856399e+02	1.271009e+01	2.152539e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.545247e+01	4.497164e-01	6.250470e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.031322e+00	2.581500e-01	1.417888e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.887959e+00	1.408656e-01	6.355271e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.909594e+00	2.684787e-01	1.164158e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.156990e+00	2.443693e-01	1.542060e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.856143e-01	1.409360e-01	1.209508e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.194381e-02	7.357065e-03	1.075133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19862690773575156,0.02694478033397657,0.017501439224179044
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.783366e+00	5.177346e-01	9.286901e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.633242e+00	6.897037e-01	1.179274e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.738794e+00	2.750796e-01	6.108692e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.441091e+00	1.023063e-01	4.953915e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.014687e+00	3.255899e-01	1.506237e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.564011e+00	3.825569e-01	2.433946e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.162867e+00	3.880149e-01	2.202009e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.695402e+00	3.394138e-01	2.285275e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.257344e+00	2.849115e-01	1.600133e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.845179e-01	2.188586e-01	1.499449e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.811754e-01	1.608826e-01	1.123352e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.291818e-01	9.889242e-02	7.434328e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.473719e-01	4.682945e-02	4.420701e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.036861e-03	3.763340e-03	3.270961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.0996042089610269,0.01439843791015935,0.01003453480674564
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.720693e+01	1.886194e+00	3.997340e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.231377e+01	8.845655e-01	1.655847e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.220288e+00	3.875316e-01	1.944838e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.649963e+00	1.092487e-01	1.435745e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.403688e+00	1.358539e-01	8.837853e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.721142e+00	1.915296e-01	1.263461e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.360823e+00	2.783920e-01	1.389579e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.933633e+00	2.752151e-01	1.165613e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.378079e+00	2.205868e-01	1.162750e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.801309e-01	1.705553e-01	9.880421e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.241251e-01	1.097474e-01	8.005897e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.718075e-01	5.898952e-02	5.543739e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.024485e-02	5.791175e-03	6.494675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.046335118931564785,0.008523473838653033,0.007946409626744429
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.802118e+02	1.166771e+01	1.860314e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.417457e+01	4.970350e-01	8.847925e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.486676e+01	3.268995e-01	2.189307e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.637142e+00	2.852138e-01	3.505140e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.292720e+00	2.145460e-01	1.675748e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.183385e+00	1.503015e-01	1.328560e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.867203e+00	1.115214e-01	1.006342e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.258721e+00	1.473302e-01	2.758093e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.885434e+00	2.633536e-01	1.674301e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.322247e+00	2.583515e-01	1.390403e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.453284e-01	1.650476e-01	1.623726e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.092595e-02	8.854276e-03	1.039431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.20004277084614885,0.022719711973154144,0.014551495103466539
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.522371e+00	2.626747e-01	4.838596e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.368176e+00	2.178999e-01	2.122923e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.971503e+00	4.308937e-01	2.312380e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.226234e+00	3.444500e-01	1.936532e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.188370e-01	1.866910e-01	1.475201e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.743242e-01	1.180700e-01	8.041243e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.493674e-01	6.030122e-02	5.736639e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.772070e-03	3.742194e-03	4.545062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11125202984923599,0.011885703536807485,0.008681664134059741
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.009422e+00	3.596284e-01	6.115070e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.723518e+00	3.446865e-01	1.069454e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.390513e+00	2.716064e-01	1.711063e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.723153e-01	1.567838e-01	9.636645e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.302778e-01	9.462368e-02	7.041813e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.093756e-01	5.219042e-02	5.246381e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.321199e-02	2.395977e-02	2.831850e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.739179e-03	1.873275e-03	2.762213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06386930939910684,0.00972029861710369,0.008967349366193728
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.334510e+01	8.402166e-01	1.280857e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.973091e+00	5.682204e-01	3.094248e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.756099e+00	3.903024e-01	1.866062e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.625713e-01	1.652240e-01	1.412152e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.335111e-02	1.107999e-02	1.342217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.21288815877757558,0.02681115996928371,0.014825577426982539
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.773479e-01	1.667378e-01	2.850801e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.990347e+00	7.670587e-01	1.413322e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.419591e+00	3.105112e-01	7.479801e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.041044e+00	1.534252e-01	1.095317e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.202900e+00	4.315720e-01	2.349414e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.439351e+00	4.627656e-01	2.505828e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.860517e+00	3.984615e-01	2.223563e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.602597e+00	5.558244e-01	1.626431e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.032075e+00	2.682949e-01	1.631499e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.199949e-01	1.748047e-01	1.495926e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.690182e-01	1.355829e-01	9.589878e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.761900e-01	8.998526e-02	6.263239e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.270449e-01	4.425828e-02	3.886820e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.589750e-03	3.264306e-03	3.703460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.11386349324353139,0.016900235739123234,0.009552853027968197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.063446e+00	8.817681e-01	1.993267e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.899384e+00	1.275154e+00	2.624192e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.112611e+00	4.266125e-01	8.364857e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.276968e+00	3.393773e-01	4.644653e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.735839e+00	6.544548e-01	1.360328e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.421332e+00	4.522309e-01	2.333960e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.501075e+00	3.321215e-01	2.411175e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.893291e+00	3.716103e-01	1.817577e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.350404e+00	2.451144e-01	1.989100e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.175211e+00	3.501963e-01	8.715400e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.105859e-01	1.581291e-01	9.993594e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.635441e-01	9.283674e-02	8.203427e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.934296e-01	7.019893e-02	5.022114e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.348817e-01	3.322518e-02	4.366620e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.674495e-03	2.996319e-03	3.731241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.058143742171797685,0.011267199584765603,0.007852234895367516
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.097563e+00	2.740765e+00	8.381663e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.863904e+01	3.961943e+00	7.603870e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.826303e+01	1.428626e+00	1.710790e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.307958e+01	1.434295e+00	7.549539e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.285868e+00	1.280672e+00	7.439116e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.190639e+00	9.627014e-01	3.964962e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.212151e+00	5.598605e-01	4.222844e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.038764e+00	3.497303e-01	3.329348e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.330652e+00	2.512152e-01	2.828430e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.105997e+00	4.430873e-01	1.281571e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.122019e-01	1.215272e-01	1.166301e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.848361e-02	5.941366e-03	8.006061e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1899560948210732,0.02736658213603904,0.01629485630179181
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.868798e+00	5.278700e-01	9.235710e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.973461e+00	1.116697e-01	3.100952e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.686778e+00	5.288306e-01	1.651641e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.633375e+00	4.096036e-01	1.911078e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.034705e-01	2.261503e-01	1.610025e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.782684e-01	1.494231e-01	9.253077e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.003816e-01	6.886089e-02	6.787498e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.996983e-02	2.787926e-02	2.924415e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.409396e-03	1.272268e-03	1.471722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09391713716410709,0.01505265207191367,0.010023411968238166
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.789363e+01	1.845376e+00	3.482999e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.339530e+00	1.191648e-01	2.377875e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.882587e+00	1.441375e-01	1.056738e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.395426e+00	4.337131e-01	1.068596e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.418115e+00	2.551798e-01	1.457139e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.520484e-01	1.508574e-01	8.799008e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.047966e-01	9.076158e-02	6.337141e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.919892e-01	4.567580e-02	4.777827e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.359845e-02	5.090177e-03	6.550838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.04170591734658107,0.008276698249728855,0.007523023464483088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.896139e+02	1.107553e+01	2.036146e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.538654e+01	4.522574e-01	7.674721e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.043489e+00	2.348070e-01	9.301126e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.883896e+00	1.555920e-01	2.355606e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.881950e+00	2.864358e-01	1.063195e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.087362e+00	2.213776e-01	1.337628e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.484015e-01	1.354516e-01	1.180254e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.950086e-02	7.005585e-03	1.000940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.19093622711141384,0.028078283232787687,0.01488266802237978
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.174034e+00	5.609836e-01	1.025769e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.918907e+00	6.125663e-01	1.134847e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.672762e+00	1.857164e-01	4.873876e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.299096e+00	1.462154e-01	1.479136e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.899593e+00	3.375426e-01	2.691787e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.445884e+00	3.744433e-01	2.947554e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.050366e+00	3.689477e-01	2.337144e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.596788e+00	3.415086e-01	1.733803e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.358283e+00	4.745404e-01	1.525379e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.000233e-01	1.904643e-01	1.516907e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.154667e-01	1.438931e-01	1.013676e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.921750e-01	9.373524e-02	6.555185e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.277895e-01	4.350319e-02	3.838027e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.801693e-03	3.330845e-03	3.692352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09605562384607391,0.015535813145969316,0.008244648498246313
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.025498e+01	2.084023e+00	4.269903e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.149239e+01	5.924754e-01	1.384005e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.553747e+00	1.549805e-01	1.290664e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.375110e+00	9.739175e-02	1.479152e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.262977e+00	1.273124e-01	1.717792e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.654247e+00	1.844687e-01	1.693005e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.247403e+00	2.583760e-01	2.043183e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.839671e+00	2.609051e-01	1.249063e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.277447e+00	2.033196e-01	1.597348e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.710618e-01	3.032438e-01	8.375779e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.839962e-01	9.933896e-02	7.661437e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.517225e-01	6.148793e-02	4.963888e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.858082e-02	5.187771e-03	5.379899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.044224713105732935,0.009001263139750998,0.006920466313685508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.869434e+02	9.912457e+00	1.793907e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.305774e+01	4.641000e-01	1.332559e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.438550e+01	3.287705e-01	5.241700e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.285044e+00	2.652879e-01	4.454497e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.329474e+00	3.013903e-01	1.205154e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.136875e+00	2.713479e-01	1.491158e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.830991e+00	1.092881e-01	7.302496e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.158483e+00	1.294523e-01	1.107720e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.696985e+00	2.301867e-01	2.419293e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.412718e+00	3.910904e-01	1.372131e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.030369e-01	1.677444e-01	1.523461e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.805619e-02	8.886713e-03	9.836780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1847410047242561,0.019207347888124227,0.013840900359614022
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.943329e+00	2.828813e-01	4.216016e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.973422e+00	8.022716e-02	1.291940e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.754523e+00	3.891687e-01	1.800355e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.036065e+00	2.530036e-01	1.863264e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.320579e-01	1.659852e-01	1.229609e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.139488e-01	9.934109e-02	8.075720e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.141804e-01	4.364614e-02	5.065191e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.260368e-03	3.214541e-03	3.728718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10539263857978083,0.010061868464288845,0.00807479774151608
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.365002e+00	3.273404e-01	5.168952e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.408532e+00	2.789842e-01	1.197229e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.274540e+00	2.370653e-01	1.143805e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.110665e-01	1.371673e-01	9.518275e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.820918e-01	7.985146e-02	7.053189e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.903714e-01	4.409289e-02	4.673457e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.362738e-02	2.105817e-02	2.826259e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.055066e-03	1.468571e-03	2.945563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05966905889312146,0.00798691301028951,0.008096447340066135
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.402714e+01	7.616422e-01	1.069153e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.566449e+00	5.050484e-01	2.583912e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.557083e+00	2.977818e-01	1.808840e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.167653e-01	1.506407e-01	1.350009e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.910443e-02	8.978703e-03	1.190990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.19592702470522955,0.023334632277424716,0.015090011034361167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.822215e-01	2.622774e-01	4.190002e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.975673e+00	7.912587e-01	1.337054e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.602600e+00	1.976315e-01	3.782356e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.798006e+00	3.445884e-01	1.225304e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.861845e+00	4.087697e-01	2.922426e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.198691e+00	4.465677e-01	1.668526e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.640342e+00	3.461538e-01	1.788985e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.229887e+00	2.682823e-01	2.030683e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.820152e-01	2.029671e-01	1.708932e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.375580e-01	1.739731e-01	1.200380e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.056519e-01	1.186863e-01	8.010067e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.319042e-01	8.446965e-02	5.733013e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.608997e-02	3.365673e-02	4.247470e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.566263e-03	2.470279e-03	2.663843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.1038399310100864,0.01433668242351964,0.009402092546257734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.123383e+00	1.168568e+00	2.498818e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.000043e+01	9.074021e-01	1.720994e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.939261e+00	4.658932e-01	2.753298e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.816142e+00	4.623153e-01	3.340454e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.202132e+00	4.083475e-01	2.892887e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.180813e+00	4.825524e-01	1.781059e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.317637e+00	3.957243e-01	1.753269e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.683297e+00	2.660227e-01	1.676816e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.248652e+00	2.203067e-01	1.223181e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.112941e-01	1.624252e-01	1.333805e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.479345e-01	1.332498e-01	7.282391e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.255392e-01	8.946058e-02	6.739638e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.533700e-01	6.652535e-02	4.534737e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.185794e-01	2.992284e-02	4.328778e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.457224e-03	2.609843e-03	3.258730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.052237119480412944,0.009652686852349768,0.007408147690693555
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.325477e+01	3.919395e+00	1.028220e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.365162e+01	3.734763e+00	6.171902e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.867228e+01	1.330237e+00	1.283295e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.181647e+01	1.263644e+00	8.287520e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.426360e+00	1.251226e+00	5.524051e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.584034e+00	7.927432e-01	3.929888e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.901388e+00	4.712531e-01	3.202454e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.952955e+00	3.697982e-01	1.835286e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.245574e+00	2.463648e-01	2.013143e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.124863e-01	1.872030e-01	1.156043e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.622715e-01	1.105619e-01	1.356903e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.586538e-02	6.146569e-03	6.744795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17735368599669085,0.024754349188780306,0.015624015953496495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.320474e+00	5.281069e-01	9.401841e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.992691e+00	5.405666e-02	6.341057e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.456122e+00	4.383538e-01	2.249818e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.494696e+00	3.563166e-01	1.725881e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.078944e-01	2.044091e-01	1.431608e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.086693e-01	1.135460e-01	9.215720e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.582946e-01	5.522183e-02	5.893220e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.841480e-02	2.378633e-02	2.651884e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.880734e-03	1.052458e-03	1.464572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08838015742511479,0.013517932882015762,0.009616750606495139
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.955959e+01	1.832043e+00	3.335314e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.026049e+00	8.386682e-02	1.738184e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.817791e+00	1.302007e-01	9.626191e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.307547e+00	3.996954e-01	1.063155e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.325805e+00	2.308984e-01	1.217006e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.101706e-01	1.431849e-01	7.882296e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.653880e-01	7.425587e-02	6.395581e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.717333e-01	4.125945e-02	4.529374e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.175153e-02	4.338276e-03	6.602294e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03866526903509129,0.0072301368354491455,0.007368368090862817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.971652e+02	1.098210e+01	1.878866e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.530237e+01	4.408178e-01	5.695518e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.959433e+00	2.204778e-01	6.521173e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.817997e+00	1.192614e-01	2.304556e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.781408e+00	2.471422e-01	1.206836e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.009822e+00	1.951231e-01	1.228421e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.090157e-01	1.161430e-01	1.108615e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.672151e-02	6.090107e-03	9.705279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17682835396982954,0.02467566338947022,0.01538758131371748
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.854904e+00	6.572435e-01	1.163856e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.061095e+00	5.001037e-01	1.011622e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.631520e+00	1.001576e-01	1.690581e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.266757e+00	2.543726e-01	1.330600e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.898190e+00	3.652586e-01	1.672444e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.371367e+00	3.771308e-01	2.189256e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.920122e+00	3.478280e-01	1.945643e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.483225e+00	3.116824e-01	1.767098e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.028796e+00	2.286313e-01	1.708265e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.226958e-01	1.801000e-01	1.237869e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.631343e-01	1.315262e-01	8.672818e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.441193e-01	8.076246e-02	6.446449e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.792236e-02	3.377502e-02	4.174665e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.727664e-03	2.536367e-03	2.666217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08840927602148603,0.012708083320208438,0.008492299530647868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.410270e+01	2.263334e+00	4.408485e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.025284e+01	6.992776e-01	6.303135e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.976189e+00	1.068860e-01	1.444791e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.225082e+00	1.107032e-01	2.081354e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.180407e+00	1.172117e-01	1.031333e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.663924e+00	2.142947e-01	6.290882e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.256587e+00	2.669905e-01	1.615134e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.786441e+00	2.562246e-01	1.272691e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.217023e+00	1.950860e-01	1.248140e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.710614e-01	1.438402e-01	8.590963e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.537366e-01	9.935842e-02	6.013608e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.215779e-01	5.569851e-02	5.364381e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.542814e-02	4.624254e-03	5.253921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.040332403051623486,0.007343538594366129,0.006983920017657241
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.962816e+02	1.040652e+01	1.670173e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.242789e+01	3.606103e-01	8.521313e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.398751e+01	3.410282e-01	6.896715e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.396329e+00	2.889640e-01	1.803692e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.100529e+00	1.801579e-01	2.975923e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.950180e+00	1.233446e-01	1.264603e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.818600e+00	1.843009e-01	1.404308e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.116940e+00	1.462295e-01	5.090973e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.703893e+00	2.395015e-01	2.034641e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.185297e+00	2.505717e-01	1.199815e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.441629e-01	1.385723e-01	1.388781e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.425416e-02	7.596482e-03	9.690543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3569204832528008,0.026435759586039165,0.019630484182327046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.399145e-01	8.206367e-02	8.615849e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.636399e+00	3.174714e-01	5.574313e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.120821e+00	3.284531e-01	5.017667e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.498765e+00	3.768394e-02	1.032351e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.876426e+00	4.355133e-01	2.596268e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.755316e+00	5.066506e-01	2.818714e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.800419e-01	2.736230e-01	2.059687e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.144952e-02	1.989232e-02	2.237729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.20115178982791532,0.018385059638455492,0.0121325452196267
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.249564e+00	1.506364e-01	4.371903e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.591448e+00	4.605458e-01	5.667407e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.141100e+00	1.181541e-01	1.456396e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.464754e+00	4.451899e-01	1.484130e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.133308e+00	3.066906e-01	1.548330e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.561203e-01	1.292010e-01	1.316225e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.549322e-01	5.013152e-02	6.882078e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.553939e-03	3.066790e-03	5.393311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09811075168721338,0.01425822461387194,0.012937717570886173
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.743617e+00	6.518705e-01	1.623675e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.526553e+00	5.334133e-01	4.465915e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.229814e+00	8.157295e-01	1.991627e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.474807e+00	4.114375e-01	2.994944e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.635699e-02	1.473214e-02	2.150237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3320608956374143,0.029113136212858437,0.013299332517230311
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.589931e-01	4.884599e-02	1.149601e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.681808e-01	8.196744e-02	2.246865e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.056762e-01	1.292627e-01	4.319508e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.429320e+00	1.872225e-01	5.893492e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.185455e+00	2.224841e-01	5.537108e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.871922e+00	2.052512e-01	3.628209e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.220659e+00	1.205100e-01	1.148307e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.254603e+00	1.960772e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.975815e+00	4.155080e-01	9.502045e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.418456e+00	4.666192e-01	1.691854e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.697707e+00	4.359788e-01	1.945559e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.049798e+00	3.198974e-01	1.732955e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.099744e-01	1.655360e-01	1.234414e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.354205e-02	1.135583e-02	1.051318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19899835540567606,0.020342785874765373,0.00878437928303269
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.312243e-01	7.781312e-02	2.903246e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.397846e-01	7.307321e-02	5.256000e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.402718e+00	1.255590e-01	8.080300e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.311399e+00	1.833823e-01	8.897234e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.323746e+00	2.237807e-01	8.308562e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.107897e+00	2.956311e-01	5.249259e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.389183e+00	2.383883e-01	2.168008e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.145645e+00	1.592457e-01	4.797871e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.560576e+00	2.906752e-01	8.594534e-03
2.400000e-01	2.000000e-02	2.000000e-02	2.802287e+00	4.326110e-01	6.951130e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.985732e+00	3.843713e-01	1.051466e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.241348e+00	2.888635e-01	1.142686e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.778905e-01	1.777990e-01	1.026393e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.017648e-01	7.787372e-02	7.895662e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.192915e-02	5.968470e-03	7.277362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09385910823436586,0.01446194891994071,0.007293747981296728
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.187101e+00	1.260707e-01	2.335924e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.315642e+00	2.044866e-01	2.764886e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.677565e+00	3.905244e-01	2.727018e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.745187e+00	5.831546e-01	1.928800e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.735654e+00	5.789742e-01	8.982580e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.337867e+00	4.578299e-01	1.938109e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.760680e+00	7.087062e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	4.881237e+00	8.448719e-01	6.773369e-02
1.360000e-01	1.600000e-02	1.600000e-02	3.122011e+00	6.830802e-01	1.946652e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.799765e+00	4.580615e-01	2.096098e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.166804e-01	2.500305e-01	1.919034e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.251568e-02	9.845093e-03	9.869145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3270098071493898,0.030392950514469275,0.021027469750515504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.339770e-01	1.024946e-01	1.938936e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.054182e+00	2.349934e-01	5.875066e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.487190e+00	3.704582e-01	4.918267e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.210297e+00	1.250678e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.696080e+00	3.982764e-01	2.139556e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.689566e+00	4.575552e-01	2.908380e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.225096e-01	2.657889e-01	2.239085e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.137819e-01	1.151961e-01	1.267513e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.687974e-02	6.709540e-03	9.013855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.17263405477652877,0.019164914364320745,0.014649825368364178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.881933e-01	2.355863e-01	4.685068e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.252453e+00	2.459920e-01	1.146168e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.294192e+00	4.836083e-01	7.775393e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.442313e+00	4.058577e-01	1.289449e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.077379e+00	2.598126e-01	4.948779e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.722257e+00	3.405443e-01	1.660851e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.138341e-01	2.052895e-01	1.719980e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.565887e-01	1.054613e-01	1.167909e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.766031e-02	9.261287e-03	1.454457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06261837406196068,0.010609286380865064,0.011032792620332535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.280206e+01	1.841696e+00	8.265389e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.191377e+01	1.376602e+00	5.179210e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.486916e+01	1.713932e+00	1.056356e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.661836e+00	3.232337e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	3.053462e+00	4.553443e-01	1.334682e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.487537e+00	3.335021e-01	2.745189e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.811199e-01	1.960236e-01	2.417890e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.382241e-02	8.063346e-03	1.342662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.3039288445055795,0.029401012823209616,0.015097671869065854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.884265e-01	1.170055e-01	2.700823e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.870004e-01	1.089081e-01	3.501500e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.052768e+00	1.571839e-01	4.977674e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.470724e+00	1.901075e-01	5.340284e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.011625e+00	2.218290e-01	5.026658e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.556155e+00	2.387056e-01	3.375070e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.876391e+00	1.954267e-01	1.132162e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.890572e+00	1.094680e-01	1.005557e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.640047e+00	3.174986e-01	9.847332e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.191181e+00	3.984172e-01	1.600615e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.566350e+00	3.746709e-01	1.918803e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.418330e-01	2.773113e-01	1.741926e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.545610e-01	1.424714e-01	1.150994e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.189530e-02	1.072039e-02	1.039199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.17375347261811655,0.019070852760526502,0.010700883251359289
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.569620e+00	5.060630e-01	8.634911e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.748200e+00	1.615032e-01	7.899332e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.434311e+00	2.034947e-01	1.101035e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.143598e+00	2.366959e-01	9.591964e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.851248e+00	2.722279e-01	7.212824e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.135643e+00	3.932155e-01	3.998889e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.951648e+00	2.416904e-01	1.255985e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.420166e+00	8.170216e-02	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.701148e+00	2.593580e-01	6.202679e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.876646e+00	3.114997e-01	9.581621e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.096171e+00	2.338836e-01	1.175805e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.171109e-01	1.254263e-01	9.830816e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.933654e-02	9.594058e-03	1.234592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07141887723444185,0.011747195588097767,0.008658881320878498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.515837e+01	2.281268e+00	9.408400e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.185413e+01	1.248396e+00	6.527738e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.991496e+01	1.031136e+00	3.619339e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.667439e+01	1.096348e+00	1.811504e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.269043e+01	1.014600e+00	7.515456e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.848686e+00	4.982730e-01	2.110783e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.200067e+00	3.082928e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	4.369176e+00	3.331078e-01	2.664997e-02
9.625000e-02	1.875000e-02	1.875000e-02	3.057501e+00	4.597878e-01	9.742419e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.960150e+00	3.489745e-01	1.960708e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.068049e+00	2.481449e-01	2.009758e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.253621e-02	1.118613e-02	1.258121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3380809141236111,0.027136827986091183,0.019242678114070322
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.141061e-01	8.917017e-02	1.034994e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.158465e+00	3.798023e-01	6.412351e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.472983e+00	2.625026e-01	4.349606e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.316732e+00	1.519634e-01	1.200846e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.437820e+00	5.148861e-01	2.527579e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.376787e+00	4.352981e-01	2.602183e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.384401e-01	2.262998e-01	1.839224e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.902134e-02	1.978391e-02	1.934224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18460156899259983,0.018761020452803367,0.012211880913524431
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.840303e+00	2.268260e-01	5.180115e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.131920e+00	3.583490e-01	5.149122e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.618545e+00	2.647714e-01	1.100114e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.915362e+00	4.216100e-01	1.559449e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.019171e-01	2.391958e-01	1.514307e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.176277e-01	1.145096e-01	1.093145e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.593222e-01	4.966688e-02	6.192367e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.022750e-02	3.708767e-03	4.962354e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09260224562949941,0.014140554155597715,0.011869560909805413
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.361297e+00	7.642084e-01	1.746139e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.967908e+00	6.895439e-01	2.845438e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.384465e+00	6.804613e-01	2.811094e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.268176e+00	3.210403e-01	2.680275e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.081921e-02	1.481609e-02	1.824089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3201756113771444,0.030098482148502748,0.014670021336969263
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.269099e-01	4.436535e-02	1.102834e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.951537e-01	1.018475e-01	2.769845e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.570285e-01	1.705766e-01	5.183309e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.731188e+00	2.407168e-01	6.764875e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.580111e+00	2.576976e-01	5.919245e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.196512e+00	2.081903e-01	2.851514e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.358939e+00	8.490666e-02	2.461363e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.180112e+00	2.978350e-01	3.877927e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.734330e+00	4.496687e-01	1.324130e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.123848e+00	4.852092e-01	1.852368e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.448096e+00	4.206352e-01	1.957052e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.877828e-01	2.827429e-01	1.759939e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.504876e-01	1.464255e-01	1.234748e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.270840e-02	1.154271e-02	1.089935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.18609413805015537,0.02093345872504232,0.009882394576471942
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.864265e-01	7.579645e-02	3.236528e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.275668e-01	9.633621e-02	7.292512e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.913131e+00	1.767821e-01	1.033589e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.161145e+00	2.912816e-01	1.066451e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.239305e+00	3.570535e-01	8.064574e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.739080e+00	3.077560e-01	4.223017e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.571045e+00	1.787226e-01	1.275896e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.980610e+00	2.352713e-01	2.208296e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.207879e+00	4.394961e-01	4.080907e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.380616e+00	4.309126e-01	1.085335e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.646354e+00	3.771462e-01	1.120961e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.034833e+00	2.607657e-01	1.160199e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.825802e-01	1.434232e-01	1.094934e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.810467e-01	7.561025e-02	7.434527e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.186439e-02	6.241754e-03	7.463351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08824350464079424,0.01398790614198571,0.008031869808993647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.113510e+00	1.329880e-01	2.801584e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.240228e+00	2.617485e-01	3.274030e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.302883e+00	7.042336e-01	2.983409e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.415521e+00	7.817296e-01	1.938426e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.663799e+00	6.103440e-01	6.401114e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.294795e+00	5.502178e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.213281e+00	8.667258e-01	2.493332e-04
1.062500e-01	1.375000e-02	1.375000e-02	4.239284e+00	8.212073e-01	1.496855e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.658357e+00	6.050898e-01	2.308581e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.558622e+00	3.779782e-01	2.256298e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.379541e-01	2.227604e-01	1.884855e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.235739e-02	9.356306e-03	1.027586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.30800469151055593,0.03135828470575697,0.022687168408112912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.234223e-01	1.379324e-01	2.346844e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.460749e+00	3.376564e-01	6.825797e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.931435e+00	4.019685e-01	4.121412e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.078022e+00	1.987890e-01	7.782943e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.300270e+00	4.285816e-01	2.846521e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.374764e+00	3.969272e-01	2.739361e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.950034e-01	2.304520e-01	1.957649e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.953080e-01	1.103912e-01	1.075422e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.865743e-02	7.769424e-03	8.011444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.1571932348942275,0.019428440242424322,0.014646838797933437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.388134e+00	2.887395e-01	6.456820e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.623777e+00	3.705188e-01	1.456763e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.399956e+00	6.891141e-01	7.002910e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.075815e+00	1.888266e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.500358e+00	3.033508e-01	1.406790e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.372999e+00	2.911819e-01	1.722690e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.017840e-01	1.726095e-01	1.486188e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.478837e-01	9.698108e-02	9.731421e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.062886e-02	9.885190e-03	1.282249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05940756927474832,0.010707482396999445,0.010634207925959809
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.687270e+01	2.751486e+00	1.323600e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.987781e+01	3.023410e+00	4.376840e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.406852e+01	1.224054e+00	5.386461e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.341920e+00	3.143103e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.485623e+00	3.899131e-01	2.008908e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.356618e+00	2.894743e-01	2.471303e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.926759e-01	1.792185e-01	1.967632e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.930295e-02	8.819647e-03	1.252105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.29055318525247936,0.030694394051924867,0.017216050375220115
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.073676e-01	1.393545e-01	3.140949e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.317831e-01	1.467920e-01	4.646519e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.277941e+00	2.032166e-01	5.915705e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.796422e+00	2.537744e-01	6.067277e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.374364e+00	2.771668e-01	5.056809e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.843805e+00	2.649464e-01	2.476572e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.963904e+00	1.115897e-01	2.647624e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.808588e+00	1.957497e-01	4.936815e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.427231e+00	3.493400e-01	1.291560e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.924564e+00	4.200095e-01	1.936130e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.352958e+00	3.657800e-01	1.914471e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.099701e-01	2.458263e-01	1.713505e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.103926e-01	1.290488e-01	1.205972e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.168058e-02	1.103572e-02	1.064858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1597281794537863,0.018966774255864877,0.011706800928559108
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.767992e+00	5.359268e-01	9.667332e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.577497e+00	2.461064e-01	1.122882e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.547671e+00	3.070679e-01	1.247109e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.406988e+00	3.861469e-01	9.381013e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.784314e+00	4.457229e-01	5.944760e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.550754e+00	3.539752e-01	3.022377e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.854855e+00	1.377009e-01	8.356919e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.126990e+00	1.502868e-01	1.183445e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.340774e+00	2.854213e-01	8.358434e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.567541e+00	2.874640e-01	1.197174e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.288566e-01	2.094740e-01	1.177037e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.638665e-01	1.096235e-01	9.479129e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.899967e-02	1.031785e-02	1.195647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06636209383941429,0.011486951093156755,0.008990374127874914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.717700e+01	2.953841e+00	1.311963e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.043755e+01	1.616518e+00	5.850845e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.450151e+01	1.760859e+00	2.874504e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.836104e+01	1.393994e+00	1.356819e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.252112e+01	7.918168e-01	5.141670e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.210454e+00	3.786254e-01	6.939581e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.387822e+00	3.511127e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.652957e+00	4.021464e-01	5.083875e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.650990e+00	3.923836e-01	1.098815e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.751354e+00	3.180051e-01	2.105358e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.879309e-01	2.164962e-01	1.846818e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.304144e-02	1.141470e-02	1.277759e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30956027815472986,0.026224303881727473,0.01761990886499709
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.827076e-01	1.069780e-01	1.458852e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.007049e+00	4.316982e-01	7.019405e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.660597e+00	1.596606e-01	3.212969e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.885912e+00	3.580870e-01	2.035087e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.858657e+00	4.954378e-01	2.625221e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.877242e-01	3.216223e-01	2.211642e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.664242e-01	1.681404e-01	1.234500e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.922640e-02	1.658046e-02	1.347652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.16136240468345814,0.017589068995366414,0.011176133917918829
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.900172e+00	3.151963e-01	6.009257e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.186274e+00	2.835683e-01	4.672430e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.834550e+00	3.931192e-01	1.198918e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.380985e+00	3.218438e-01	1.632922e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.854496e-01	1.818035e-01	1.218002e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.422139e-01	9.122985e-02	7.883747e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.461547e-01	4.850978e-02	4.404209e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.010247e-02	3.692526e-03	4.084579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.08093425538316261,0.012292501411654375,0.00981231323009743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.692778e+00	8.228265e-01	1.612021e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.771522e+00	5.872610e-01	1.790122e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.558505e+00	5.404605e-01	2.644794e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.000412e+00	2.647778e-01	2.041834e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.524181e-02	1.294139e-02	1.407926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.299031906371865,0.029790522773273265,0.014067400241948635
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.197121e-01	4.528932e-02	1.186445e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.076766e-01	1.314059e-01	3.536129e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.301266e+00	2.380926e-01	6.803214e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.331139e+00	2.992935e-01	7.384711e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.202778e+00	2.715491e-01	5.296465e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.547680e+00	1.427501e-01	1.686949e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.370158e+00	2.009987e-01	2.489414e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.922987e+00	4.357068e-01	1.350261e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.340505e+00	4.959152e-01	1.798683e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.714797e+00	4.577003e-01	1.986271e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.113740e+00	3.341398e-01	1.812401e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.713152e-01	2.129015e-01	1.373509e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.509804e-01	1.253531e-01	8.620730e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.680384e-02	9.722808e-03	7.431005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.16666708181180945,0.0199457290576045,0.008990939263535863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.242178e-01	6.175754e-02	4.117435e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.458846e+00	1.529541e-01	9.785974e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.068024e+00	2.935310e-01	1.278488e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.653203e+00	4.808678e-01	1.130429e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.421652e+00	3.810885e-01	6.969846e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.238488e+00	2.042901e-01	2.977159e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.496927e+00	1.935405e-01	3.838338e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.559847e+00	4.271895e-01	4.255551e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.655766e+00	4.853195e-01	8.353817e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.862881e+00	3.767324e-01	1.154364e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.255580e+00	2.925146e-01	1.270951e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.031568e-01	2.044207e-01	1.037046e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.642631e-01	1.204572e-01	8.154837e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.324065e-01	6.378069e-02	5.408626e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.927369e-02	5.767202e-03	5.369973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07739806452672504,0.012698798733535771,0.006944078866590334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.584675e+00	1.735653e-01	3.455508e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.401794e+00	5.746950e-01	4.234691e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.051605e+01	9.734089e-01	3.314478e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.190063e+01	9.119488e-01	1.342531e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.044714e+01	5.265777e-01	2.475048e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.850913e+00	8.746985e-01	9.581832e-03
8.125000e-02	1.125000e-02	1.125000e-02	5.321838e+00	9.351705e-01	1.432351e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.384302e+00	6.894723e-01	1.838636e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.068619e+00	4.824071e-01	2.415344e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.228586e+00	3.091717e-01	1.855190e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.759348e-01	1.813603e-01	1.470009e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.739310e-02	7.894713e-03	7.753743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2815897943580925,0.0310226205564737,0.021982963918894816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.850007e-01	1.787498e-01	2.946301e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.120401e+00	4.524949e-01	7.553529e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.323136e+00	2.750415e-01	2.419644e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.809035e+00	3.459486e-01	2.137569e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.850527e+00	4.414385e-01	3.044207e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.041360e+00	3.076448e-01	2.478992e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.347376e-01	1.820092e-01	1.380235e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.359626e-01	9.243719e-02	7.344913e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.665060e-02	7.341058e-03	5.914482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13871889041227276,0.019161261916511158,0.013269411995410735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.350617e+00	3.572856e-01	9.651858e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.792070e+00	5.573094e-01	1.542885e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.898782e+00	5.784504e-01	4.404433e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.491329e+00	2.498807e-01	7.596320e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.009663e+00	3.536112e-01	1.674005e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.082102e+00	2.439866e-01	1.705723e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.771033e-01	1.431282e-01	1.127793e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.026156e-01	8.103095e-02	6.925978e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.968162e-02	9.962610e-03	9.594625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.05269004258369521,0.010149302153867945,0.008817452497912291
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.488680e+01	4.333615e+00	1.805518e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.545434e+01	3.889691e+00	3.901076e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.202920e+01	4.662284e-01	1.946923e-02
4.250000e-02	1.750000e-02	1.750000e-02	4.067976e+00	4.252387e-01	8.318740e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.119152e+00	3.773992e-01	2.145662e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.177864e+00	2.643855e-01	2.084111e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.181248e-01	1.594031e-01	1.553385e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.858481e-02	8.425766e-03	9.308930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2690738657615411,0.03016001090615711,0.017398301961227658
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.960366e-01	1.739188e-01	3.858252e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.115921e+00	2.120305e-01	5.837668e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.699634e+00	2.777481e-01	6.813208e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.331685e+00	3.270849e-01	6.632745e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.893723e+00	3.087388e-01	4.232760e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.124194e+00	1.853484e-01	1.255744e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.989377e+00	1.393300e-01	2.053553e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.631001e+00	3.111442e-01	1.263121e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.104591e+00	3.855346e-01	1.991454e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.590593e+00	3.788126e-01	2.026801e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.075149e+00	3.013849e-01	1.893761e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.352904e-01	1.879240e-01	1.442143e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.326449e-01	1.192908e-01	8.259533e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.658642e-02	9.529508e-03	7.180782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.14087553770585998,0.018106974200369413,0.01068042354369797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.485573e+00	5.454988e-01	1.201176e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.115398e+00	3.792096e-01	1.526135e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.308546e+00	4.308074e-01	1.405470e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.977602e+00	5.301573e-01	9.005786e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.565784e+00	4.162985e-01	4.971395e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.664561e+00	2.206232e-01	1.371606e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.627300e+00	1.121729e-01	1.782682e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.747084e+00	2.897227e-01	4.722433e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.948465e+00	2.867085e-01	1.186959e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.264689e+00	2.413189e-01	1.211893e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.459435e-01	1.706442e-01	1.087310e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.799270e-01	9.262661e-02	7.963224e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.388630e-02	9.431152e-03	8.428146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.057611588439717795,0.010396565956903171,0.0077697450575211074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.950781e+01	4.046936e+00	1.690845e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.934998e+01	2.959363e+00	4.759588e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.765694e+01	2.212525e+00	2.268607e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.875188e+01	1.066539e+00	9.393875e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.181439e+01	4.919626e-01	2.407746e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.153558e+00	3.635865e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	4.441274e+00	4.088148e-01	1.878886e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.078064e+00	3.560533e-01	7.724723e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.273199e+00	3.297499e-01	1.520536e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.490504e+00	2.789430e-01	2.077010e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.507613e-01	1.950365e-01	1.583001e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.759694e-02	1.015235e-02	9.860213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2848926020856666,0.02488210928602963,0.017132029162306606
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.150342e-01	1.352164e-01	1.871877e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.692962e+00	4.216300e-01	7.000399e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.484073e+00	5.680205e-02	1.311863e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.433244e+00	4.925639e-01	2.116567e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.457553e+00	4.201291e-01	2.592888e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.707834e-01	2.521499e-01	1.913828e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.646559e-01	1.350125e-01	1.029077e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.833665e-02	1.199465e-02	1.096972e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.14370842905592282,0.016060295575494266,0.010486023477053102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.902514e+00	3.401343e-01	6.327569e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.609685e+00	2.118132e-01	3.027012e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.279117e+00	4.139737e-01	1.253536e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.114533e+00	2.571775e-01	1.482746e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.805323e-01	1.515779e-01	1.028114e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.974089e-01	8.113396e-02	6.812680e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.223669e-01	3.862165e-02	3.958915e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.948290e-03	3.129961e-03	3.768297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.07221951816455575,0.010580008500647713,0.008793243365619388
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.142869e+01	8.308746e-01	1.425077e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.601928e+00	6.068937e-01	1.983713e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.110045e+00	4.375289e-01	2.520514e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.500566e-01	2.128686e-01	1.758263e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.916021e-02	1.134417e-02	1.211338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2796469945758802,0.028574970929184984,0.014800393756064512
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.306426e-01	5.916726e-02	1.282142e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.707761e-01	1.805926e-01	4.532083e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.753376e+00	2.971720e-01	7.898785e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.960640e+00	3.645239e-01	7.690972e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.698483e+00	2.624632e-01	3.555416e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.670815e+00	7.398722e-02	5.982026e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.203935e+00	3.502359e-01	8.475050e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.576068e+00	4.862581e-01	1.846789e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.977629e+00	5.020545e-01	2.030344e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.379716e+00	3.829318e-01	2.016166e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.926024e-01	2.679768e-01	1.708304e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.341661e-01	1.729779e-01	1.383959e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.730653e-01	9.389295e-02	7.031628e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.069175e-02	8.160971e-03	6.171132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.1510284484700643,0.018833489997127195,0.009036059056156343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.430972e-01	7.278442e-02	4.892569e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.284050e+00	2.432077e-01	1.347856e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.516185e+00	4.594917e-01	1.488365e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.997217e+00	5.524986e-01	1.066233e+00
8.875000e-02	1.125000e-02	1.125000e-02	6.044198e+00	2.803674e-01	5.020213e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.212686e+00	1.970912e-01	6.229370e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.126649e+00	4.089453e-01	1.916559e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.060386e+00	4.844509e-01	9.426639e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.190625e+00	4.260671e-01	1.103553e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.534219e+00	3.426034e-01	1.145784e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.039335e+00	2.401423e-01	1.204213e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.642049e-01	1.646413e-01	1.058597e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.843229e-01	9.504047e-02	8.188517e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.009318e-01	5.550577e-02	4.476920e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.592035e-02	5.291105e-03	4.474644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.0688759284197985,0.0114656422846003,0.006637597460794675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.508754e+00	2.450061e-01	4.337900e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.348552e+00	9.080367e-01	5.234717e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.367069e+01	1.279759e+00	3.046399e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.336698e+01	8.605217e-01	9.374833e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.040048e+01	7.921846e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.014373e+00	9.480815e-01	1.571774e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.494984e+00	8.472310e-01	1.949573e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.838499e+00	5.953269e-01	2.133764e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.733313e+00	4.006845e-01	2.053413e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.029549e+00	2.432225e-01	1.747721e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.704692e-01	1.439548e-01	1.391619e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.293892e-02	6.887988e-03	6.769026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2602477228890281,0.030419105588264078,0.0218301939240213
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.845603e-01	2.212870e-01	3.597416e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.757818e+00	5.503832e-01	8.177591e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.368708e+00	9.751941e-02	1.251883e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.509187e+00	4.327931e-01	2.484890e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.549199e+00	4.085343e-01	3.089789e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.692170e-01	2.635581e-01	2.051570e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.342999e-01	1.506899e-01	1.196793e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.798059e-01	7.132417e-02	6.258534e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.173928e-02	5.572431e-03	4.721816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.12501197660141258,0.018691827270779837,0.012777348255974097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.730530e+00	4.375432e-01	1.343960e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.865236e+00	9.685360e-01	1.672764e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.412963e+00	2.305461e-01	2.103658e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.964028e+00	3.639068e-01	9.317860e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.754956e+00	3.487962e-01	1.826504e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.582887e-01	2.188477e-01	1.464333e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.142232e-01	1.273897e-01	9.461439e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.670158e-01	7.373595e-02	6.499900e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.488707e-02	8.364455e-03	8.721501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04714457336332191,0.009465203660888405,0.00833276963670998
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.781675e+01	6.618312e+00	1.972649e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.500805e+01	2.989508e+00	2.742064e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.503266e+00	4.974623e-01	2.849999e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.456426e+00	4.196389e-01	1.679304e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.977165e+00	3.620696e-01	2.055490e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.083578e+00	2.458518e-01	1.874460e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.689943e-01	1.490959e-01	1.429907e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.444584e-02	7.396458e-03	8.676754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.25053036804243867,0.02904565949012139,0.01814591153768841
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.118360e-01	2.190522e-01	4.467283e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.423724e+00	2.858096e-01	7.136687e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.178491e+00	3.509272e-01	7.686053e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.882935e+00	4.438143e-01	6.218242e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.248917e+00	2.884681e-01	3.252901e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.225364e+00	6.804425e-02	3.959021e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.894353e+00	2.529496e-01	1.013544e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.397949e+00	3.791908e-01	1.919750e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.833229e+00	3.989582e-01	2.228190e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.341667e+00	3.384716e-01	2.297968e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.967058e-01	2.490857e-01	1.762165e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.230392e-01	1.650486e-01	1.348549e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.651424e-01	8.971107e-02	6.945885e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.063595e-02	8.019152e-03	6.179630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.1269681533757553,0.017148352932116778,0.01061170358948002
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.511197e+00	6.021514e-01	1.507993e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.840818e+00	5.302543e-01	2.045905e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.224576e+00	7.191847e-01	1.350540e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.964248e+00	5.848859e-01	8.397361e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.751761e+00	3.825632e-01	3.308067e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.381861e+00	1.105937e-01	5.799367e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.279406e+00	2.401934e-01	1.488357e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.397257e+00	3.019410e-01	9.411060e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.702392e+00	2.907300e-01	1.350446e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.097997e+00	2.086961e-01	1.176983e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.423810e-01	1.408251e-01	1.091332e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.271209e-01	8.078871e-02	6.881857e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.901600e-02	8.503293e-03	7.285194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.0512564666413889,0.009446608549683821,0.007342151579991518
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.458975e+01	5.180241e+00	1.846669e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.375060e+01	3.596728e+00	4.349293e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.761382e+01	1.572084e+00	1.727139e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.743191e+01	7.271091e-01	4.834385e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.028221e+01	5.360435e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	6.038554e+00	4.459162e-01	1.032322e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.849963e+00	3.430601e-01	3.093419e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.746172e+00	3.157325e-01	1.250906e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.083441e+00	3.256950e-01	1.756082e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.359482e+00	2.660788e-01	1.773110e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.486662e-01	1.650612e-01	1.433547e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.256125e-02	9.155158e-03	8.941063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.26668414581502853,0.023359537576677192,0.017195423778212426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.677881e-01	1.713259e-01	2.171771e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.046190e+00	3.716170e-01	6.762473e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.200715e+00	1.371151e-01	8.078534e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.087761e+00	4.485663e-01	2.508643e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.235663e+00	3.620110e-01	2.257388e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.508782e-01	2.103630e-01	1.713858e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.059933e-01	1.136046e-01	9.341993e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.192112e-02	9.565528e-03	9.566826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1324561586790836,0.014367363315931136,0.010177942702810028
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.611774e+00	3.587295e-01	5.990399e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.041639e+00	1.370642e-01	1.460193e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.946014e+00	3.480093e-01	1.494984e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.744126e-01	2.220936e-01	1.318437e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.240408e-01	1.281615e-01	1.029693e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.728609e-01	7.508172e-02	6.050286e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.069677e-01	3.444768e-02	4.055915e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.521207e-03	2.670913e-03	3.433971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06706519543678152,0.009357427421761995,0.008461654329347423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.245707e+01	8.133313e-01	1.243782e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.883764e+00	5.194120e-01	2.222694e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.844105e+00	3.843577e-01	2.256981e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.839934e-01	1.954885e-01	1.606412e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.525775e-02	1.016084e-02	1.182218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2645123144066965,0.026858597009039725,0.01566275289447533
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.514123e-01	7.752950e-02	1.462209e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.735714e-01	2.589211e-01	5.487374e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.251549e+00	3.661474e-01	8.489261e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.500771e+00	3.609389e-01	6.890031e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.908830e+00	1.787193e-01	2.497718e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.594783e+00	2.124074e-01	3.708096e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.950576e+00	4.339588e-01	1.359352e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.289510e+00	4.846795e-01	2.092323e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.698993e+00	4.502833e-01	2.216742e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.181102e+00	3.328636e-01	1.812424e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.474263e-01	2.085113e-01	1.707450e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.563700e-01	1.420467e-01	1.092271e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.283764e-01	7.777153e-02	7.429100e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.622171e-02	6.222909e-03	5.672808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.1397736586775401,0.01729438790649364,0.009614052452664307
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.613139e-01	1.345401e-01	5.972065e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.442883e+00	5.226065e-01	1.566461e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.005070e+00	6.454920e-01	1.563739e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.764179e+00	3.997633e-01	8.948285e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.000800e+00	1.764326e-01	2.790982e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.824933e+00	3.291333e-01	5.656857e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.685309e+00	4.715264e-01	4.596643e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.710437e+00	4.632940e-01	8.310861e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.919639e+00	3.706964e-01	1.401511e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.344166e+00	3.115008e-01	1.187420e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.127771e-01	2.023280e-01	1.083352e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.873882e-01	1.312154e-01	1.022543e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.503238e-01	9.112895e-02	7.954132e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.771219e-01	4.698700e-02	4.780151e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.326948e-02	4.080379e-03	4.593451e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.062239294109718964,0.01026821997892214,0.007074567604651895
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.083583e+00	7.509613e-01	5.206727e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.295486e+01	1.493452e+00	5.893725e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.665868e+01	1.472309e+00	2.469574e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.399090e+01	8.711133e-01	4.662056e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.558916e+00	1.021365e+00	1.279781e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.109701e+00	9.217021e-01	1.726002e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.836600e+00	7.617297e-01	2.560318e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.424379e+00	5.037182e-01	2.390938e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.512789e+00	3.256631e-01	1.649902e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.189227e-01	2.078906e-01	1.818140e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.161205e-01	1.292968e-01	1.310751e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.974183e-02	5.750575e-03	7.162082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.24542407293467042,0.029896516605441764,0.021632075251594357
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.931520e-01	2.662820e-01	4.231896e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.202118e+00	5.871337e-01	8.315889e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.253439e+00	1.080824e-01	7.687160e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.276893e+00	4.652733e-01	2.923587e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.398406e+00	3.791885e-01	2.645921e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.572274e-01	2.304972e-01	1.805071e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.732507e-01	1.313165e-01	1.128766e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.492223e-01	6.356156e-02	5.742581e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.513933e-03	4.141747e-03	3.978697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11618651267546774,0.018213526537431968,0.012755097934759665
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.301011e+00	5.899781e-01	1.741540e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.072736e+00	1.165910e+00	1.639442e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.744394e+00	5.382612e-02	8.001837e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.643269e+00	4.056515e-01	1.544270e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.648650e+00	3.347425e-01	1.816030e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.804248e-01	2.010632e-01	1.269773e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.775873e-01	1.199398e-01	9.714419e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.493993e-01	6.764057e-02	5.858130e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.147349e-02	7.436885e-03	8.619007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.044358722764137146,0.009067352001665252,0.007858475495271647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.252326e+02	1.075214e+01	2.285531e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.114961e+01	1.995271e+00	1.598882e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.820758e+00	5.618737e-01	1.571791e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.253688e+00	3.852194e-01	2.164389e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.953235e+00	3.561964e-01	1.791398e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.047754e+00	2.371795e-01	1.649557e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.315787e-01	1.384549e-01	1.495052e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.209883e-02	6.795560e-03	7.868787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2367319551790085,0.02840577411883427,0.019127368130363448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.411883e-01	2.736837e-01	5.116897e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.779029e+00	3.709050e-01	8.089165e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.616879e+00	4.559569e-01	7.849009e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.246178e+00	4.624145e-01	5.598545e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.430118e+00	2.075408e-01	2.333858e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.180170e+00	1.524179e-01	4.556063e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.740856e+00	3.337199e-01	1.842457e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.204488e+00	4.009351e-01	2.210644e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.643055e+00	3.696126e-01	2.598644e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.188454e+00	3.049294e-01	2.057270e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.835565e-01	2.141369e-01	1.672830e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.561408e-01	1.372429e-01	1.137844e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.244708e-01	7.639372e-02	6.931039e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.642597e-02	6.215555e-03	5.809211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11752991368078185,0.016050809570496413,0.011199547001594992
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.854198e+00	7.304657e-01	1.832017e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.743291e+00	6.739333e-01	2.194099e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.536100e+00	9.425899e-01	1.373223e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.257081e+00	6.003668e-01	6.864503e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.436590e+00	2.500906e-01	2.391062e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.024929e+00	1.835115e-01	1.082631e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.945539e+00	2.908207e-01	8.909679e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.222868e+00	3.101095e-01	1.284195e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.556887e+00	2.636538e-01	1.588811e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.002414e+00	1.946437e-01	1.173905e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.831585e-01	1.251149e-01	1.008401e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.009854e-01	7.866737e-02	6.910907e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.510469e-02	7.039572e-03	7.596718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.047099734585626205,0.008483267264718548,0.0077529649705474005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.162676e+02	6.902080e+00	1.836698e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.367376e+01	3.076008e+00	3.601110e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.584623e+01	1.388658e+00	1.070434e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.550956e+01	7.351985e-01	2.157148e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.896173e+00	5.010827e-01	1.878036e-03
2.625000e-02	6.250000e-03	6.250000e-03	5.409970e+00	3.991000e-01	1.225925e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.575517e+00	3.037766e-01	1.326273e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.620089e+00	3.091228e-01	1.510487e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.993473e+00	3.214938e-01	1.394087e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.268597e+00	2.477382e-01	1.778183e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.913960e-01	1.566496e-01	1.463699e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.860927e-02	7.482481e-03	9.659811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2477195018937065,0.023340876982423486,0.016417914522933175
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.327547e+00	1.945375e-01	2.718972e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.132499e+00	3.264263e-01	6.156282e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.837916e+00	3.104778e-01	1.448677e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.798599e+00	4.522284e-01	2.196741e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.048539e+00	3.028383e-01	2.051148e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.613761e-01	1.904490e-01	1.346747e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.521094e-01	9.436661e-02	8.487896e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.659829e-02	7.688786e-03	8.724047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.12337180806590092,0.013936827887889192,0.009410538491332665
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.204564e+00	3.218985e-01	6.321334e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.481735e+00	1.901221e-01	4.985725e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.719182e+00	3.253880e-01	1.315747e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.924479e-01	2.120284e-01	1.064215e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.693200e-01	1.156060e-01	8.803075e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.483947e-01	6.611148e-02	6.154191e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.537969e-02	3.332758e-02	3.573406e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.069907e-03	2.150048e-03	3.854867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06309738684915375,0.008855468626594726,0.007721252105958143
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.324998e+01	7.173155e-01	1.179077e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.280148e+00	5.044766e-01	2.184926e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.672768e+00	3.510085e-01	1.775027e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.364993e-01	1.953069e-01	1.368401e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.197682e-02	9.505388e-03	1.125749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.24847268030297878,0.028684602203032622,0.016103680141558413
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.232050e-01	1.060716e-01	2.058344e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.265020e+00	3.831589e-01	8.059828e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.913034e+00	4.629489e-01	1.006324e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.914882e+00	2.946315e-01	5.415579e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.884392e+00	1.082661e-01	6.850614e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.313866e+00	4.392312e-01	1.758734e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.626552e+00	5.401247e-01	1.923797e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.994092e+00	4.989342e-01	2.160180e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.457803e+00	3.717901e-01	2.013307e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.021896e+00	3.021621e-01	1.739000e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.415533e-01	1.952534e-01	1.378300e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.843446e-01	1.271263e-01	1.102283e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.920650e-01	6.711744e-02	5.900257e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.314557e-02	5.566464e-03	5.019161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12994323302295857,0.01704848972760384,0.008746462930103033
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.029165e+00	1.291105e-01	7.797321e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.856089e+00	5.895572e-01	1.885977e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.362667e+00	7.013972e-01	1.591060e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.138934e+00	3.258928e-01	7.322806e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.828623e+00	2.416414e-01	7.648657e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.423451e+00	4.621645e-01	2.382466e-04
1.385000e-01	1.350000e-02	1.350000e-02	3.272012e+00	5.073374e-01	8.398040e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.364394e+00	4.234900e-01	1.276546e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.697345e+00	3.199517e-01	1.052300e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.200717e+00	2.636416e-01	1.023346e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.186487e-01	1.872293e-01	1.020781e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.272692e-01	1.257758e-01	9.355062e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.158897e-01	7.996570e-02	7.479041e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.603002e-01	4.372241e-02	4.497388e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.149614e-02	4.219461e-03	4.108240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05771628197766342,0.009853759460478145,0.006137785277558913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.721325e+00	5.552182e-01	6.117213e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.639095e+01	1.741449e+00	5.872540e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.805613e+01	1.343820e+00	2.130767e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.368421e+01	8.610784e-01	2.275146e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.998478e+00	1.004280e+00	5.465317e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.555029e+00	8.325299e-01	2.688554e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.494535e+00	6.797612e-01	1.935953e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.191346e+00	4.447305e-01	1.719789e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.379561e+00	3.156585e-01	1.539928e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.366815e-01	1.924581e-01	1.774322e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.842501e-01	1.257465e-01	1.154499e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.715556e-02	5.617418e-03	5.857761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.23119106181325993,0.02929878001039285,0.020454733649142742
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.175692e+00	2.993638e-01	5.096618e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.523855e+00	5.314622e-01	7.787418e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.078366e+00	2.499085e-01	1.207932e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.101978e+00	4.650943e-01	2.701014e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.251918e+00	3.438756e-01	2.400348e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.691648e-01	2.186904e-01	1.530502e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.146390e-01	1.106454e-01	1.034674e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.171142e-01	5.243022e-02	5.105726e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.070847e-03	2.898857e-03	3.542448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10877004034027436,0.017738239289845914,0.011774684305069824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.531877e+00	8.219022e-01	2.294378e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.413862e+00	9.855144e-01	1.397823e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.061464e+00	1.953911e-01	9.871696e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.465836e+00	4.051747e-01	1.472932e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.589715e+00	3.232246e-01	1.441122e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.332449e-01	1.929612e-01	1.119312e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.389536e-01	1.077734e-01	8.136454e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.283318e-01	6.187779e-02	6.035992e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.844279e-02	6.968029e-03	7.939268e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.041869508071597276,0.008646355794934044,0.007381855138676514
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.520926e+02	1.321648e+01	2.516375e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.559933e+01	6.715498e-01	7.322998e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.786761e+00	5.620982e-01	2.770952e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.120904e+00	3.474846e-01	1.961301e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.945400e+00	3.491292e-01	1.298156e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.016177e+00	2.326381e-01	1.429536e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.146479e-01	1.330882e-01	1.280324e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.924412e-02	6.325541e-03	8.279547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.22275684226437542,0.02923860123372285,0.019200604738226296
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.110914e+00	3.907632e-01	6.663393e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.278473e+00	4.906931e-01	1.037642e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.074280e+00	4.734353e-01	8.536459e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.506609e+00	3.420681e-01	4.635249e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.385472e+00	6.571960e-02	1.109536e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.018129e+00	2.968830e-01	1.237029e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.528346e+00	4.217753e-01	1.890145e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.994168e+00	4.133734e-01	2.474519e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.491093e+00	3.484813e-01	2.204618e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.073767e+00	2.753987e-01	1.895580e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.925927e-01	2.042332e-01	1.394137e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.991512e-01	1.270253e-01	1.103850e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.907721e-01	6.484946e-02	5.920403e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.346021e-02	5.752001e-03	5.068242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10992995807737395,0.016132829052350833,0.009867045068684369
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.314149e+00	1.101116e+00	2.447548e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.000586e+01	9.284287e-01	2.193175e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.812570e+00	6.685251e-01	1.177479e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.757341e+00	3.328731e-01	5.149808e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.918632e+00	9.322378e-02	6.479894e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.592707e+00	2.830876e-01	2.594881e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.712137e+00	3.149655e-01	1.032277e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.100712e+00	3.069567e-01	1.255879e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.477551e+00	2.542623e-01	1.245764e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.388004e-01	1.901776e-01	9.835122e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.351739e-01	1.162027e-01	8.729211e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.779514e-01	6.878791e-02	6.734213e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.277333e-02	7.239519e-03	6.714272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04416226991441419,0.008197814795022067,0.006498272836297295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.382844e+02	7.997012e+00	2.058021e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.042583e+01	1.815296e+00	2.573868e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.306374e+01	1.541931e+00	2.785313e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.341500e+01	7.424969e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.926964e+00	4.015507e-01	1.148883e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.023581e+00	3.479104e-01	1.581513e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.312046e+00	2.801683e-01	1.427813e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.484608e+00	2.855098e-01	1.128427e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.918840e+00	3.187455e-01	1.338819e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.209384e+00	2.418944e-01	1.645573e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.601877e-01	1.587592e-01	1.339302e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.603459e-02	7.171439e-03	7.740254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22576305400462818,0.02170923050801951,0.01668435879268554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.832744e+00	2.467299e-01	3.156877e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.929412e+00	2.591006e-01	5.079991e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.463585e+00	3.700834e-01	1.894083e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.477308e+00	3.827920e-01	2.499454e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.772056e-01	2.697788e-01	1.908593e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.583473e-01	1.520309e-01	1.214330e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.056174e-01	8.506206e-02	7.917054e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.246153e-02	6.157570e-03	7.077254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11404920613198227,0.012323081719791712,0.009327462816679455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.786420e+00	3.488349e-01	5.782296e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.013831e+00	2.309910e-01	6.655988e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.459210e+00	2.904792e-01	1.479550e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.773190e-01	1.764899e-01	1.193608e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.286379e-01	1.133750e-01	7.516433e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.089954e-01	5.720580e-02	6.041255e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.420558e-02	3.152712e-02	3.392701e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.449993e-03	2.023746e-03	3.767516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.058921120732062876,0.007942313840343121,0.007319350499681521
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.400106e+01	6.817336e-01	1.081905e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.739710e+00	5.175350e-01	1.727184e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.512322e+00	3.191876e-01	2.123246e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.785313e-01	1.682265e-01	1.283581e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.805026e-02	8.698199e-03	1.037307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.23283183158390958,0.025780094775514406,0.015834413438856332
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.475150e-01	1.118662e-01	1.926168e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.667069e+00	3.811415e-01	8.899278e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.672613e+00	5.014281e-01	1.026223e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.327310e+00	2.799748e-01	3.583387e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.824599e+00	2.731329e-01	6.427134e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.034824e+00	4.855445e-01	1.616942e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.276162e+00	4.914927e-01	2.166607e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.684063e+00	3.904057e-01	2.175382e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.242904e+00	3.300452e-01	1.921211e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.445702e-01	2.295192e-01	1.699743e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.358201e-01	1.594928e-01	1.505665e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.322002e-01	1.207534e-01	9.253734e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.590914e-01	5.735210e-02	5.685346e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.030394e-02	4.512764e-03	4.367022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11861093088800205,0.01569191229962351,0.009084595220326688
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.622287e+00	1.754762e-01	1.032844e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.066721e+00	8.335058e-01	2.340469e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.623004e+00	7.032620e-01	1.301938e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.080579e+00	4.294165e-01	2.076490e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.307040e+00	3.364028e-01	1.453101e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.943976e+00	4.792551e-01	2.986276e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.878271e+00	5.041713e-01	1.427009e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.042062e+00	3.787168e-01	1.311750e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.466259e+00	2.817210e-01	1.167984e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.022720e+00	2.080106e-01	1.315909e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.148210e-01	1.539413e-01	1.108613e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.686252e-01	1.174837e-01	8.891938e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.794350e-01	7.467889e-02	6.750382e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.402032e-01	4.319993e-02	3.987117e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.760924e-03	3.244532e-03	4.160901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05282184471308288,0.008957057707061872,0.0061291125027896284
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.551049e+00	6.650056e-01	7.766123e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.111205e+01	2.311723e+00	5.593038e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.942210e+01	1.381675e+00	1.692909e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.282858e+01	9.591046e-01	2.827162e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.058804e+00	1.034967e+00	1.688009e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.002145e+00	8.015485e-01	9.561965e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.035048e+00	5.242829e-01	2.361743e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.952082e+00	4.250529e-01	2.458993e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.241097e+00	2.687939e-01	1.459089e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.650547e-01	1.792179e-01	1.503520e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.359721e-01	1.151329e-01	1.256011e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.519999e-02	4.913776e-03	6.006465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.21438507050020278,0.028539883031515,0.020433031796288414
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.636370e+00	3.922649e-01	6.295484e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.722739e+00	4.582288e-01	6.472483e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.871897e+00	3.654815e-01	1.620918e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.875043e+00	4.445676e-01	2.788462e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.084701e+00	3.050332e-01	2.260963e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.703802e-01	1.793391e-01	1.521547e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.635812e-01	1.004092e-01	8.831837e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.154161e-02	4.308267e-02	4.727157e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.232107e-03	2.140042e-03	2.694641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09987334115536521,0.016925682015399054,0.01175438493441161
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.096325e+01	1.418302e+00	2.935820e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.947579e+00	7.155556e-01	9.109171e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.485219e+00	2.718605e-01	1.694417e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.363157e+00	3.994969e-01	1.548154e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.453316e+00	2.995506e-01	1.668402e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.583280e-01	1.722518e-01	1.090910e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.042930e-01	1.060963e-01	7.657604e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.958622e-01	5.505717e-02	5.927469e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.622253e-02	6.377489e-03	7.674365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03900665538642412,0.008141692392696985,0.007184875574769808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.756015e+02	1.490278e+01	2.586029e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.086343e+01	5.095687e-01	4.309718e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.368191e+00	5.262979e-01	3.386454e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.020560e+00	3.120241e-01	1.498424e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.848332e+00	3.300102e-01	1.480281e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.551546e-01	2.166989e-01	1.473591e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.621951e-01	1.208666e-01	1.230104e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.745178e-02	5.966231e-03	7.749932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.20934961247980846,0.027520067636883083,0.018694503737327034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.274558e+00	3.808423e-01	6.543144e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.780660e+00	5.582538e-01	1.009528e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.594737e+00	5.218896e-01	8.195315e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.800395e+00	3.179494e-01	3.583735e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.418489e+00	1.134494e-01	8.212743e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.855905e+00	3.654446e-01	1.433864e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.339723e+00	4.140025e-01	2.148993e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.813788e+00	3.812693e-01	2.401181e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.330428e+00	3.168710e-01	2.229543e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.303744e-01	2.451945e-01	1.945867e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.873800e-01	1.710760e-01	1.620964e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.468085e-01	1.225595e-01	9.483452e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.611749e-01	5.989921e-02	5.598276e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.059194e-02	4.485709e-03	4.415985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.10090944253533002,0.01528292615640725,0.01037435834842515
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.032009e+01	1.048873e+00	3.028397e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.222549e+01	1.302642e+00	2.289991e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.599734e+00	9.128100e-01	1.027461e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.470103e+00	2.741333e-01	3.371614e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.409514e+00	1.797902e-01	1.290046e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.231201e+00	3.048346e-01	5.601506e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.565819e+00	3.248192e-01	1.178879e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.935277e+00	3.010043e-01	1.700790e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.357190e+00	2.433521e-01	1.243612e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.363040e-01	1.696759e-01	1.207078e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.803983e-01	1.080286e-01	8.816784e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.470592e-01	6.556477e-02	6.278430e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.952113e-02	6.198336e-03	6.528497e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.04081273432743776,0.00780111117402256,0.006539438294487235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.615707e+02	1.035282e+01	2.125410e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.548848e+01	2.139142e+00	1.645965e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.935891e+01	7.977612e-01	1.057317e-04
1.000000e-02	2.500000e-03	2.500000e-03	1.196845e+01	8.030600e-01	1.349718e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.211444e+00	4.230646e-01	3.278085e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.658363e+00	3.179268e-01	2.095744e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.122768e+00	2.559382e-01	1.701724e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.344124e+00	2.589610e-01	1.137905e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.802110e+00	3.080394e-01	1.887113e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.139871e+00	2.342883e-01	1.337146e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.088429e-01	1.459467e-01	1.299172e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.325299e-02	6.581370e-03	7.970194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.21223130335292345,0.02171165096288291,0.015782213477647217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.178996e+00	2.578745e-01	3.539103e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.649550e+00	1.952525e-01	3.958234e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.259640e+00	4.013369e-01	2.049294e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.357272e+00	3.729898e-01	2.334605e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.731543e-01	2.271988e-01	1.883038e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.997584e-01	1.519366e-01	1.193491e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.676182e-01	7.231580e-02	7.542031e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.014251e-02	5.406046e-03	6.526333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10963196017298256,0.011741568844390954,0.008646634195042205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.058621e+00	3.089175e-01	5.558550e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.734414e+00	2.320543e-01	5.467901e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.385074e+00	2.736446e-01	1.481695e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.565658e-01	1.683010e-01	1.055048e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.921699e-01	1.061153e-01	7.469267e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.952422e-01	5.876196e-02	5.393559e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.952844e-02	2.479747e-02	3.591953e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.817926e-03	2.051291e-03	3.607465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05705259493365597,0.007508079482976736,0.007290947931359759
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.429403e+01	5.968765e-01	1.024907e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.554743e+00	4.623490e-01	1.458968e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.442131e+00	2.998989e-01	1.693269e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.520474e-01	1.636493e-01	1.287932e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.606086e-02	7.959581e-03	1.125005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.22092202185808163,0.024611621803494715,0.015562409751013695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.200089e-01	1.296430e-01	2.294973e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.180658e+00	4.867682e-01	9.873358e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.198066e+00	5.419997e-01	9.318101e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.262103e+00	1.817602e-01	3.393909e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.662952e+00	3.288457e-01	1.030843e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.859955e+00	5.617309e-01	1.552528e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.047114e+00	4.494219e-01	2.222330e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.479791e+00	3.467590e-01	2.211820e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.102928e+00	3.131966e-01	1.844731e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.623743e-01	2.231178e-01	1.656736e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.700879e-01	1.409771e-01	1.332806e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.850551e-01	1.018906e-01	8.969232e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.372400e-01	5.194101e-02	5.663198e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.849770e-03	3.411771e-03	4.906163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.112035056719843,0.01503014896703836,0.008778926419215502
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.459386e+00	3.195290e-01	1.215667e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.851057e+00	1.024678e+00	2.494356e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.517309e+00	5.003811e-01	1.151057e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.596557e+00	3.236040e-01	2.133023e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.931020e+00	4.020112e-01	3.747352e-03
1.125000e-01	1.250000e-02	1.250000e-02	3.657418e+00	4.911211e-01	3.862085e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.646244e+00	4.200458e-01	1.114493e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.929549e+00	3.588988e-01	9.918503e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.334357e+00	2.519761e-01	1.480913e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.877488e-01	2.143798e-01	9.721431e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.710409e-01	1.453819e-01	1.122062e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.408603e-01	1.206690e-01	7.339653e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.512093e-01	6.301955e-02	7.591455e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.278932e-01	3.990575e-02	4.248107e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.441339e-03	3.280830e-03	4.491778e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04980722577651249,0.008421005565986475,0.005623582119839557
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.325318e+01	1.591950e+00	8.249940e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.471057e+01	2.196262e+00	5.214299e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.916914e+01	9.745714e-01	1.406557e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.182176e+01	8.486200e-01	2.327486e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.387111e+00	1.110879e+00	1.059578e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.556007e+00	7.357688e-01	2.225971e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.895184e+00	5.064563e-01	1.930850e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.853325e+00	3.679460e-01	1.419367e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.186946e+00	2.533244e-01	1.307055e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.261045e-01	1.854547e-01	1.380823e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.016396e-01	1.064264e-01	1.354477e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.388471e-02	4.892387e-03	5.777049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.2045142911260687,0.02764059330829985,0.019248937529291382
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.002115e+00	4.248410e-01	7.088007e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.649084e+00	3.258155e-01	5.595847e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.750435e+00	3.985507e-01	1.961917e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.809460e+00	4.273774e-01	2.265017e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.955945e-01	2.780664e-01	2.066030e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.190036e-01	1.721444e-01	1.335752e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.194898e-01	8.307513e-02	9.382433e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.622509e-02	3.766609e-02	4.152319e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.339600e-03	1.903165e-03	3.050111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09579657600753642,0.01620146347387144,0.011183142923006692
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.339737e+01	1.667420e+00	3.342195e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.762601e+00	3.676646e-01	7.247617e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.293938e+00	2.739498e-01	1.740601e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.408142e+00	3.971858e-01	1.143871e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.452544e+00	2.898281e-01	1.398710e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.363733e-01	1.642191e-01	1.160945e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.772851e-01	1.070031e-01	7.466215e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.820030e-01	5.730482e-02	5.273619e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.301235e-02	5.042835e-03	8.851907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03789937774021964,0.007756730260869826,0.006735164164692491
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.829167e+02	1.403742e+01	2.568194e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.813310e+01	6.467520e-01	6.003114e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.460410e+00	5.042556e-01	3.091806e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.077227e+00	2.978648e-01	1.422157e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.881778e+00	3.324398e-01	1.236443e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.425055e-01	2.162245e-01	1.270040e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.470418e-01	1.155111e-01	1.203700e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.529624e-02	5.787242e-03	7.833830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.19983973496628754,0.02673836138909899,0.01862083021819047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.504108e+00	4.421250e-01	7.390713e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.253208e+00	6.455052e-01	1.082989e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.822756e+00	4.373218e-01	8.011803e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.739252e+00	2.020507e-01	2.653188e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.299756e+00	2.040004e-01	1.219638e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.813118e+00	3.840837e-01	1.526612e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.281799e+00	4.189865e-01	1.772871e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.682086e+00	3.637123e-01	2.711340e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.215209e+00	3.127536e-01	1.886294e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.533009e-01	2.391589e-01	1.617732e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.381960e-01	1.564499e-01	1.313376e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.015666e-01	1.034336e-01	9.573114e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.391468e-01	5.052137e-02	5.496006e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.114295e-03	3.501442e-03	4.996134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09656765469176101,0.014823962567720131,0.010094945972402486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.275459e+01	1.284506e+00	3.385415e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.309921e+01	1.305169e+00	2.215636e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.873286e+00	4.417796e-01	7.883739e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.831121e+00	1.683658e-01	6.300515e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.087716e+00	2.110042e-01	5.994225e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.084762e+00	2.720643e-01	9.363444e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.520273e+00	3.278687e-01	1.429398e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.939237e+00	3.079852e-01	1.253758e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.318116e+00	2.383590e-01	1.247032e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.972509e-01	1.599644e-01	1.109957e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.644915e-01	1.290052e-01	7.441067e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.250001e-01	5.728216e-02	6.630517e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.713220e-02	6.018377e-03	7.081145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03941426546557145,0.007483806527761018,0.006478728977102478
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.718134e+02	9.723602e+00	2.152973e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.119418e+01	1.563037e+00	6.377051e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.751706e+01	4.644368e-01	6.167705e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.138734e+01	4.946919e-01	2.213715e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.019645e+00	4.189711e-01	1.835759e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.567641e+00	3.116313e-01	1.333898e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.089966e+00	2.444266e-01	1.372843e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.342122e+00	2.573683e-01	1.313605e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.799307e+00	3.256909e-01	1.118083e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.108504e+00	2.352917e-01	1.207643e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.826062e-01	1.413532e-01	1.343710e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.156837e-02	6.628349e-03	8.484015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.19467685085787456,0.020005181536467187,0.01541207351749807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.657939e+00	2.669088e-01	3.792522e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.266001e+00	1.077096e-01	1.694494e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.909914e+00	4.065608e-01	2.462496e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.145932e+00	3.074309e-01	1.922342e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.887840e-01	2.098403e-01	1.551612e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.359136e-01	1.138201e-01	1.154722e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.351072e-01	5.686529e-02	6.817317e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.888064e-03	4.449898e-03	5.686654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10416821856633139,0.010802526906049048,0.008245556596305645
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.410936e+00	3.139947e-01	5.310867e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.448430e+00	2.828874e-01	6.339101e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.222707e+00	2.447816e-01	1.391888e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.832491e-01	1.467008e-01	9.974321e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.666726e-01	9.193923e-02	6.969289e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.773201e-01	4.813763e-02	5.455912e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.703998e-02	2.831998e-02	3.323392e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.348058e-03	1.666151e-03	3.201030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05437419732323663,0.007000725893582305,0.006808795864018696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.479670e+01	5.829106e-01	9.530570e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.171617e+00	4.452076e-01	1.436343e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.352532e+00	2.726444e-01	1.455482e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.057666e-01	1.428645e-01	1.177774e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.368698e-02	7.848705e-03	1.030995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.20518254673927677,0.023349483601839666,0.015653399257511608
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.026121e-01	1.735552e-01	3.656710e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.118376e+00	6.278591e-01	1.172450e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.683853e+00	4.565163e-01	6.163928e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.104512e+00	1.342950e-01	8.353535e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.237064e+00	4.501931e-01	1.546246e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.407405e+00	4.616459e-01	2.296314e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.757125e+00	3.935136e-01	2.190825e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.309989e+00	3.155956e-01	2.140035e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.656015e-01	2.462784e-01	2.006664e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.744703e-01	1.955360e-01	1.396333e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.114592e-01	1.239624e-01	1.332115e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.294973e-01	7.859466e-02	8.379586e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.136894e-01	5.063638e-02	4.680060e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.774410e-03	3.086533e-03	3.587954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.10249252872242569,0.013998019469211698,0.008831095650229687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.493858e+00	5.352132e-01	1.697604e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.041103e+01	9.052626e-01	2.243025e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.466285e+00	5.750967e-01	3.830754e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.079307e+00	4.431056e-01	0.000000e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.289076e+00	4.286441e-01	1.886658e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.125228e+00	4.285412e-01	1.554991e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.319823e+00	3.898066e-01	1.062989e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.658831e+00	2.855597e-01	1.356793e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.214811e+00	2.347725e-01	1.230655e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.671260e-01	1.748016e-01	1.231011e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.182389e-01	1.457429e-01	9.822119e-02
3.345000e-01	2.750000e-02	2.750000e-02	3.914896e-01	8.955336e-02	8.769218e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.372837e-01	6.470232e-02	6.116676e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.162964e-01	3.492162e-02	4.337208e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.599646e-03	3.124274e-03	3.871262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.045718144014369175,0.007572101918851423,0.005600508391745092
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.021002e+01	2.324773e+00	1.006749e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.824034e+01	1.888315e+00	4.680963e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.870403e+01	1.371291e+00	1.663393e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.076722e+01	9.929506e-01	1.351446e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.412717e+00	7.627930e-01	3.251509e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.067853e+00	7.002237e-01	1.564739e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.579367e+00	4.627514e-01	2.079081e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.693727e+00	3.362627e-01	1.296003e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.062910e+00	2.226019e-01	1.493333e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.740666e-01	1.548132e-01	1.434058e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.886769e-01	1.067061e-01	1.073804e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.234349e-02	4.417717e-03	6.727987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18857456497554584,0.026329254455131873,0.01873735201636581
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.687618e+00	5.171480e-01	8.167750e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.425886e+00	2.107292e-01	3.675004e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.578227e+00	4.317000e-01	2.215913e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.570057e+00	3.781510e-01	2.485046e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.099962e-01	2.707535e-01	1.727604e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.342436e-01	1.359228e-01	1.204849e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.813234e-01	6.771719e-02	8.195472e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.886847e-02	2.983551e-02	3.950975e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.644682e-03	1.695276e-03	1.939476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08871044542297885,0.015105826636673717,0.010857485213852033
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.703447e+01	1.951455e+00	3.605115e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.550180e+00	1.990055e-01	3.308018e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.045998e+00	2.584587e-01	1.739249e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.339111e+00	4.012725e-01	9.988398e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.295050e+00	2.577372e-01	1.203614e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.696305e-01	1.442029e-01	1.211652e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.503624e-01	8.633440e-02	7.224835e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.641286e-01	4.478727e-02	5.336162e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.253418e-02	5.808712e-03	7.452819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03565365957337001,0.0074234368433468145,0.006354170206812164
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.963288e+02	1.368508e+01	2.399482e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.670217e+01	7.818995e-01	5.032001e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.131553e+00	4.566832e-01	3.087200e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.908112e+00	2.608905e-01	1.165014e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.766653e+00	3.026772e-01	1.041178e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.908707e-01	1.960867e-01	1.243768e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.257243e-01	1.068052e-01	1.014173e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.404185e-02	5.723119e-03	7.527744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.186600365333015,0.02592481996320517,0.01839410884322709
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.007423e+00	4.998271e-01	8.810035e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.935755e+00	7.587379e-01	1.135935e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.975725e+00	3.312303e-01	6.089965e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.664064e+00	9.083988e-02	4.974386e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.109597e+00	3.125434e-01	1.309935e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.546005e+00	4.084115e-01	2.048146e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.048051e+00	3.819229e-01	2.228876e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.538634e+00	3.374965e-01	2.269861e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.100736e+00	2.682164e-01	2.194597e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.694338e-01	2.059490e-01	1.887663e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.822841e-01	1.439886e-01	1.214640e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.501606e-01	8.027764e-02	8.606968e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.161830e-01	5.197907e-02	4.731385e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.960771e-03	3.121161e-03	3.615461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.0891359712687815,0.014040556710031113,0.009842723540180495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.777403e+01	2.047051e+00	4.085963e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.314003e+01	9.994360e-01	1.742178e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.043805e+00	4.702690e-01	2.546234e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.242693e+00	2.564759e-01	8.115577e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.627802e+00	2.144908e-01	1.913577e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.859574e+00	2.543950e-01	1.679333e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.328521e+00	3.125668e-01	1.622118e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.742611e+00	2.755937e-01	1.680629e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.212948e+00	2.264330e-01	1.127288e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.528325e-01	1.510677e-01	9.569532e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.124591e-01	9.179038e-02	8.959636e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.107154e-01	5.996508e-02	6.480605e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.576117e-02	5.766176e-03	6.175336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03644864823620282,0.006951399289993526,0.00673402851517621
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.898622e+02	1.191543e+01	2.075467e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.735041e+01	1.026884e+00	4.147193e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.607449e+01	6.534556e-01	3.286436e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.040446e+01	5.358806e-01	6.775033e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.626112e+00	4.055895e-01	2.300973e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.240720e+00	2.786511e-01	2.119768e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.863922e+00	2.120876e-01	1.385544e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.168341e+00	2.308526e-01	1.069533e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.680418e+00	2.817513e-01	1.342806e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.034946e+00	2.087654e-01	1.244210e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.501988e-01	1.382184e-01	1.228063e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.925179e-02	5.939344e-03	9.318640e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR0.5_MUF1_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.33301697269784825,0.024991330833214198,0.030776220784895614
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.905131e-01	1.302566e-01	9.907141e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.349038e+00	7.438878e-01	6.485611e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.582072e+00	4.408035e-01	4.124824e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.338685e+00	2.583925e-01	2.349142e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.334810e+00	5.004163e-01	5.617692e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.279226e+00	3.709389e-01	4.669930e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.008993e-01	1.987674e-01	2.468674e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.043448e-02	1.540014e-02	2.224872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.18428046576370782,0.016153338427601693,0.026062286671412
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.928647e+00	7.247983e-01	3.540384e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.994977e+00	6.521872e-01	5.593165e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.573407e+00	1.861353e-01	5.328571e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.888782e+00	3.525496e-01	5.286984e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.187946e-01	2.209831e-01	3.115040e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.449287e-01	1.175675e-01	1.562244e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.700633e-01	5.224775e-02	7.268808e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.008381e-03	3.359043e-03	6.256163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10584262111791731,0.015262515692399545,0.029187408470485204
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.044307e+00	2.302714e+00	1.062023e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.786921e+00	5.330469e-01	8.264352e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.078811e+00	5.052052e-01	1.120142e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.633583e+00	4.065509e-01	6.942994e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.507177e-02	2.115007e-02	3.907244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.32165166666095213,0.025998998453037325,0.0288112548213309
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.421542e-02	2.378305e-02	5.672187e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.776094e-01	1.396885e-01	2.351362e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.855939e-01	3.759084e-01	4.924833e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.793089e+00	6.155296e-01	6.278777e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.754432e+00	6.886252e-01	5.388742e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.302628e+00	4.488978e-01	2.743627e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.463389e+00	1.471614e-01	3.558497e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.208027e+00	2.989702e-01	1.511298e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.702065e+00	4.153650e-01	3.815922e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.063509e+00	4.205860e-01	4.503000e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.404250e+00	3.373334e-01	4.125470e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.880423e-01	2.350242e-01	3.095626e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.681879e-01	1.341053e-01	1.885615e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.304086e-02	1.024542e-02	2.053315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.18813474865509577,0.017103674036471672,0.024842048612291112
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.964675e-01	1.048970e-01	1.389043e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.542399e-01	4.071261e-01	4.517363e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.991396e+00	8.501463e-01	7.638320e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.277366e+00	1.154441e+00	8.926133e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.314460e+00	1.138380e+00	7.605517e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.721615e+00	7.673646e-01	4.523919e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.559785e+00	3.076199e-01	1.472665e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.930551e+00	1.937682e-01	2.268747e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.147700e+00	3.229298e-01	3.605633e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.342209e+00	3.388495e-01	4.555116e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.634426e+00	2.834811e-01	4.048459e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.056635e+00	2.089091e-01	3.125295e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.237682e-01	1.354044e-01	2.061654e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.085567e-01	7.325987e-02	1.275426e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.383919e-02	6.173669e-03	1.244759e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09907140132126178,0.01280602647461189,0.024309594538223664
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.276904e+00	6.494535e-01	8.777015e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.243075e+00	1.575509e+00	1.572187e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.745183e+00	2.316702e+00	2.035153e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.018863e+00	2.780862e+00	1.669510e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.763919e+00	2.117985e+00	9.177896e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.119762e+00	8.612233e-01	2.570904e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.458535e+00	3.811698e-01	4.766236e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.693559e+00	5.552471e-01	7.970606e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.098353e+00	5.122859e-01	8.675838e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.912001e+00	3.904384e-01	6.742128e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.069337e+00	2.526501e-01	4.859930e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.223842e-02	1.172633e-02	2.824273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.3014624849181897,0.0355268763636406,0.0274552039281854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.367052e-01	1.432009e-01	3.404996e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.715895e+00	5.003982e-01	8.610435e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.956651e+00	4.136758e-01	3.246015e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.941371e+00	3.627877e-01	1.020690e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.246974e+00	5.285310e-01	3.342228e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.331882e+00	3.852238e-01	3.740592e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.788884e-01	2.201539e-01	2.264359e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.651631e-01	9.598424e-02	1.249538e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.339994e-02	5.471806e-03	8.028517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.15450183900238956,0.02252934561819203,0.02079256357389983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.120679e+00	4.943354e-01	9.987220e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.246193e+00	9.712377e-01	1.597873e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.901797e+00	5.950573e-01	5.792309e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.275466e+00	1.952808e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.345159e+00	3.898024e-01	1.575163e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.436415e+00	3.109196e-01	2.879014e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.613013e-01	1.879287e-01	2.068266e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.781062e-01	1.017840e-01	1.274560e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.134058e-02	1.021596e-02	1.454701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06611370554103983,0.013999363323841572,0.018837691680534813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.408603e+01	1.027866e+01	1.567888e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.942503e+01	3.829384e+00	4.849795e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.022753e+01	7.830336e-01	3.595533e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.882411e+00	3.019853e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.580372e+00	3.705727e-01	2.131963e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.701117e+00	3.597002e-01	3.738465e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.279140e-01	2.567249e-01	3.390545e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.744735e-02	1.318368e-02	2.423504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.28983545623470736,0.031874018352432254,0.026357298024362374
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.933182e-01	1.173925e-01	3.799213e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.319432e-01	2.591537e-01	5.591779e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.421448e+00	3.658099e-01	6.824853e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.990352e+00	4.758698e-01	6.612907e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.515004e+00	4.575014e-01	4.786424e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.850462e+00	3.497707e-01	1.729373e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.836993e+00	1.190251e-01	2.180687e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.731932e+00	3.027230e-01	8.879040e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.351226e+00	4.070059e-01	2.059577e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.878007e+00	3.992746e-01	3.162554e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.343015e+00	3.266556e-01	3.089316e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.387343e-01	2.252632e-01	2.493324e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.360367e-01	1.265913e-01	1.651093e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.216210e-02	1.002902e-02	1.886214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1584596341353407,0.01956414731470879,0.0217521823923634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.733170e+00	5.699033e-01	1.222840e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.053947e+00	9.394499e-01	1.295199e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.964699e+00	8.174712e-01	1.263782e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.275180e+00	9.009088e-01	9.821666e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.810558e+00	6.445726e-01	5.916390e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.026224e+00	3.912787e-01	2.213023e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.267238e+00	1.557205e-01	2.631907e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.746367e+00	2.464598e-01	5.100505e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.212188e+00	2.913702e-01	1.468859e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.571494e+00	2.621085e-01	2.682064e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.801313e-01	1.923345e-01	2.250030e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.075002e-01	1.118345e-01	1.641562e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.293025e-02	1.061585e-02	1.941256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07421845883147432,0.012880366879683802,0.02125366470784068
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.681092e+01	9.837106e+00	1.335119e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.482005e+01	4.721559e+00	4.840112e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.365800e+01	3.027739e+00	2.484743e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.614681e+01	1.942048e+00	1.225711e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.008068e+01	1.007822e+00	3.664106e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.988528e+00	4.114986e-01	1.397652e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.996355e+00	2.903521e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.123026e+00	2.150107e-01	4.937745e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.696139e+00	3.141804e-01	2.077331e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.029903e+00	3.331286e-01	3.854035e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.250579e+00	2.647830e-01	3.894435e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.668688e-02	1.458175e-02	3.162312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.32164997258552985,0.024081366207360844,0.04159625379241888
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.918556e-01	2.023090e-01	1.122707e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.770158e+00	1.007856e+00	6.519267e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.529765e+00	4.560444e-01	3.171779e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.003223e+00	2.919080e-01	3.498081e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.069489e+00	4.354516e-01	7.060883e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.178920e+00	3.237659e-01	5.826810e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.702382e-01	1.815177e-01	3.276706e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.192593e-02	1.572522e-02	3.123123e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.1791742892298494,0.015385815744716508,0.03580810107683252
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.349549e+00	1.068618e+00	3.696716e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.739111e+00	6.974999e-01	4.253857e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.220172e+00	1.851377e-01	7.174470e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.773623e+00	2.911957e-01	7.393146e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.190370e-01	1.994240e-01	4.132121e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.582463e-01	1.129939e-01	2.103629e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.806568e-01	5.276214e-02	9.713819e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.060254e-02	3.822506e-03	8.138246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.10964192845081369,0.014761458063271449,0.04011141303536073
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.448601e+00	3.027828e+00	9.680679e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.210527e+00	6.662245e-01	6.767999e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.906431e+00	4.019767e-01	1.341913e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.710344e+00	3.515061e-01	1.021507e+00
6.025000e-01	3.975000e-01	3.975000e-01	7.634471e-02	2.196615e-02	5.517975e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.31491659950566253,0.025856875476522934,0.039409307149000594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.822116e-02	2.632773e-02	5.614743e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.215783e-01	1.921488e-01	2.780415e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.070433e+00	5.480615e-01	5.671490e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.114010e+00	8.755624e-01	6.612590e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.997189e+00	9.089030e-01	4.899050e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.417209e+00	6.063818e-01	1.554335e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.364850e+00	1.528766e-01	1.387329e-03
3.300000e-01	2.000000e-02	2.000000e-02	2.977194e+00	3.376692e-01	2.498277e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.468811e+00	4.019414e-01	5.069069e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.886943e+00	3.799351e-01	5.935409e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.312726e+00	3.019996e-01	5.277066e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.497426e-01	2.145312e-01	4.163371e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.673828e-01	1.263847e-01	2.699025e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.681612e-02	1.044388e-02	2.878937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.18482979938308716,0.016728105359588658,0.03466646442887297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.078920e-01	1.325637e-01	1.493467e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.102691e+00	6.491695e-01	5.627387e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.496242e+00	1.286968e+00	9.026453e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.854678e+00	1.691631e+00	9.290345e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.639362e+00	1.544279e+00	6.637265e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.706567e+00	9.653729e-01	2.841215e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.321000e+00	3.455683e-01	1.073642e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.656502e+00	2.254093e-01	2.843340e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.901714e+00	3.047991e-01	5.103426e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.186734e+00	3.013671e-01	6.144322e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.548683e+00	2.517037e-01	5.803860e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.040457e+00	1.906056e-01	4.166356e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.351862e-01	1.284199e-01	2.899325e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.276985e-01	7.214649e-02	1.690863e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.626747e-02	6.328847e-03	1.763716e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10179543661175244,0.01264185417309073,0.03422631847153637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.320043e+00	8.575030e-01	9.502455e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.692227e+00	2.212592e+00	1.825266e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.546659e+00	3.496326e+00	2.045392e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.319082e+00	3.606834e+00	1.488827e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.593385e+00	2.633529e+00	6.852899e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.658998e+00	1.104079e+00	1.473310e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.129560e+00	3.641940e-01	4.491268e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.504984e+00	4.846607e-01	1.005518e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.055065e+00	4.458354e-01	1.145293e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.949339e+00	3.521733e-01	9.699788e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.151669e+00	2.406597e-01	6.791255e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.969564e-02	1.249083e-02	4.103678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.290954885541478,0.034724715073168766,0.036793057098221726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.679448e-01	2.069275e-01	3.709400e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.108140e+00	6.851297e-01	8.814276e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.952323e+00	4.609486e-01	1.350921e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.687582e+00	4.050748e-01	1.442451e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.029983e+00	4.472737e-01	4.215951e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.257124e+00	3.397172e-01	4.842826e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.545942e-01	2.024412e-01	3.165897e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.721517e-01	9.602970e-02	1.635473e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.533639e-02	6.116147e-03	1.230490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.15090851563048763,0.021698780154742525,0.028623498022563088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.229773e+00	8.714436e-01	1.322069e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.380091e+00	1.457821e+00	1.623605e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.435148e+00	6.147981e-01	2.967768e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.791217e+00	3.229342e-01	4.390472e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.183502e+00	3.238886e-01	1.867425e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.405273e+00	2.631111e-01	4.057900e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.801120e-01	1.734066e-01	2.884181e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.025653e-01	1.010087e-01	1.645220e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.446803e-02	1.071547e-02	1.987687e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07036203892396775,0.013642215225265278,0.025916078145254914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.568716e+01	1.780825e+01	1.838965e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.743289e+01	4.327845e+00	2.814394e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.924334e+00	7.728343e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.389046e+00	3.466660e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.524127e+00	2.889458e-01	2.306625e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.782157e+00	3.096079e-01	5.084842e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.012639e+00	2.346474e-01	4.754823e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.656284e-02	1.435656e-02	3.363288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2822559982356876,0.03166041950787152,0.035985740221098905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.558600e-01	1.733311e-01	4.088741e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.105685e+00	3.696586e-01	6.758247e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.716928e+00	5.295885e-01	7.583966e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.297477e+00	6.309429e-01	6.497407e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.708385e+00	5.841978e-01	3.681498e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.837689e+00	3.997855e-01	5.306770e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.774226e+00	2.990201e-01	1.771470e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.525905e+00	3.372804e-01	1.140963e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.160872e+00	3.768344e-01	2.529089e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.731703e+00	3.539177e-01	4.109667e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.268561e+00	2.912305e-01	4.117106e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.066477e-01	2.045266e-01	3.390947e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.396284e-01	1.192643e-01	2.334598e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.604857e-02	1.027810e-02	2.642123e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15437789223114126,0.018762849033781004,0.030097779349480824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.631382e+00	9.247185e-01	1.352553e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.522413e+00	1.353168e+00	1.565732e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.107744e+00	1.340352e+00	1.328992e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.676440e+00	1.099745e+00	8.756414e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.643113e+00	7.427079e-01	4.148726e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.625963e+00	4.281549e-01	6.356640e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.913595e+00	3.088671e-01	1.632929e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.486497e+00	2.619408e-01	6.178478e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.067936e+00	2.573691e-01	2.050096e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.506222e+00	2.278256e-01	3.639473e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.589396e-01	1.698752e-01	3.238628e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.248984e-01	1.063725e-01	2.116898e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.658120e-02	1.056469e-02	2.683494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07755850297971323,0.012523113845533368,0.029479526086096774
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.396734e+01	1.644389e+01	1.520282e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.532211e+01	6.004646e+00	4.182771e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.246579e+01	3.715342e+00	1.784451e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.400613e+01	1.960171e+00	5.892085e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.199174e+00	1.016493e+00	1.911158e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.121189e+00	5.716488e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.540073e+00	3.007909e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.925278e+00	1.931855e-01	2.246172e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.626765e+00	2.708625e-01	2.750430e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.048837e+00	2.933104e-01	5.002639e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.303706e+00	2.397082e-01	5.360843e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.555634e-02	1.509207e-02	4.436830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.2910495955859831,0.023085457471062776,0.037127455208156857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.822893e-01	3.078844e-01	1.644193e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.555589e+00	8.980715e-01	6.777972e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.394948e+00	3.368967e-02	3.909737e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.477254e+00	4.101606e-01	5.363550e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.564957e+00	3.816474e-01	5.830795e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.832621e-01	2.478924e-01	3.746603e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.202102e-01	1.327741e-01	2.143018e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.046830e-02	1.136240e-02	2.189192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.15764262558730083,0.014486902048163386,0.03086609891188538
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.368211e+00	1.242516e+00	4.545424e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.540268e+00	1.422318e-01	6.994982e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.587584e+00	2.836507e-01	7.088192e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.372073e+00	2.608152e-01	5.095867e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.347042e-01	1.589877e-01	2.687775e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.728518e-01	8.753160e-02	1.519895e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.528082e-01	4.249991e-02	7.412232e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.199127e-03	3.194558e-03	7.092799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09498863491996462,0.012794237162527616,0.03211961465233787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.336319e+00	3.268497e+00	1.070214e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.812453e+00	1.493724e-01	1.238561e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.132584e+00	4.447182e-01	1.247857e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.326486e+00	2.919965e-01	6.647318e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.260903e-02	1.730457e-02	4.037369e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2894622220666114,0.025592317915453744,0.035374958195160566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.094724e-02	3.556706e-02	7.234500e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.123876e-01	2.936207e-01	4.115122e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.669012e+00	7.725497e-01	7.567479e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.907938e+00	9.773736e-01	6.931539e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.583765e+00	7.147170e-01	3.148453e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.591446e+00	2.287719e-01	1.245790e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.174867e+00	3.360974e-01	1.700120e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.604838e+00	4.165692e-01	4.382929e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.019617e+00	3.944977e-01	5.468724e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.499660e+00	3.318027e-01	4.885747e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.015315e+00	2.464010e-01	4.045188e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.427679e-01	1.676502e-01	2.982377e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.447708e-01	9.552518e-02	1.860951e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.672757e-02	7.646157e-03	1.958675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.1649702071637383,0.016121608588134634,0.030131830007040117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.291918e-01	2.020449e-01	2.155588e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.955684e+00	1.067148e+00	8.970020e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.995197e+00	1.837759e+00	1.220214e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.222923e+00	1.792729e+00	9.627222e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.432816e+00	1.191155e+00	4.577643e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.906237e+00	3.768016e-01	1.198363e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.085951e+00	2.260216e-01	2.524690e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.226346e+00	3.224718e-01	4.705516e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.423730e+00	3.239326e-01	5.787868e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.787266e+00	2.833150e-01	5.296119e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.253063e+00	2.213630e-01	4.317900e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.297743e-01	1.580096e-01	3.130550e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.054968e-01	1.040526e-01	2.132534e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.658148e-01	5.918647e-02	1.216404e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.081956e-02	5.086822e-03	1.325804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.08865146706740386,0.011570257022109953,0.028469392776950944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.914895e+00	1.209073e+00	1.380242e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.635140e+00	3.212455e+00	2.568629e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.157106e+00	4.458687e+00	2.392303e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.035904e+01	3.650606e+00	1.337360e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.520736e+00	1.859366e+00	3.286415e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.619135e+00	3.258974e-01	3.359353e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.539898e+00	5.151298e-01	9.593285e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.818667e+00	5.175905e-01	1.109120e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.489428e+00	4.173793e-01	9.822390e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.561023e+00	3.025363e-01	7.192612e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.061530e-01	2.000916e-01	5.022453e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.904592e-02	9.956928e-03	3.050111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2645852816273916,0.03331617159225203,0.031073649937593317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.638669e-01	2.772170e-01	4.906159e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.732848e+00	6.559242e-01	8.846532e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.032009e+00	2.430407e-01	1.938252e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.447878e+00	4.777080e-01	1.991295e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.685650e+00	4.073743e-01	3.758924e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.773459e-01	2.685714e-01	3.325607e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.029149e-01	1.534699e-01	2.104211e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.024101e-01	7.118618e-02	1.154347e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.161684e-02	4.604497e-03	9.443937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.13388579358178132,0.02024791379671101,0.022886577795342478
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.529224e+00	1.214604e+00	1.956603e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.718513e+00	1.213254e+00	1.706779e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.002708e+00	2.864947e-01	1.576159e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.563068e+00	4.159058e-01	8.101722e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.961570e+00	3.332568e-01	2.103406e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.174543e+00	2.338106e-01	2.828661e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.444031e-01	1.407737e-01	1.995079e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.369781e-01	8.031217e-02	1.242430e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.005416e-02	8.978719e-03	1.623135e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06156115581218388,0.011945813742885086,0.02032553795210071
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.200237e+02	1.823271e+01	2.189352e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.479626e+01	2.353065e+00	1.371082e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.739320e+00	5.722151e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.177780e+00	3.298439e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.315852e+00	3.008846e-01	1.933981e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.523087e+00	2.888247e-01	3.888485e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.501885e-01	1.987718e-01	3.416108e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.003855e-02	1.162828e-02	2.685500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2579884314823422,0.03086674980507989,0.031023742070290794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.253241e-01	2.292053e-01	5.300477e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.561666e+00	4.857090e-01	8.627965e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.334749e+00	6.056271e-01	8.531915e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.854681e+00	5.778038e-01	5.903903e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.057180e+00	4.249627e-01	1.871973e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.953525e+00	2.769854e-01	1.342395e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.679696e+00	3.708854e-01	1.047751e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.322117e+00	3.875494e-01	1.611345e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.886026e+00	3.705065e-01	3.076457e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.449068e+00	3.177398e-01	3.436126e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.021683e+00	2.452766e-01	3.109615e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.276166e-01	1.628025e-01	2.510896e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.309755e-01	9.138145e-02	1.626089e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.663638e-02	7.567615e-03	1.841146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13611812815626953,0.01749573619822775,0.024068124734258678
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.660665e+00	1.211644e+00	1.851453e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.957929e+00	1.464234e+00	1.955854e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.620190e+00	1.191760e+00	1.323517e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.138739e+00	7.915317e-01	6.558416e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.571953e+00	4.897284e-01	1.852748e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.342027e+00	2.977003e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.691098e+00	3.333706e-01	5.695891e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.310911e+00	2.778552e-01	8.758095e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.844747e+00	2.549445e-01	2.249456e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.281017e+00	2.081938e-01	2.809359e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.933294e-01	1.454260e-01	2.342675e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.291591e-01	8.734756e-02	1.585519e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.776228e-02	8.595695e-03	2.001026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06649157927891135,0.011111961359762897,0.023309582051125557
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.127906e+02	1.656539e+01	1.775975e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.652733e+01	4.450594e+00	3.169241e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.071104e+01	2.347868e+00	7.968695e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.214063e+01	1.224881e+00	6.234489e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.295677e+00	6.512355e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.739289e+00	4.161842e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.322917e+00	2.402796e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.721513e+00	1.969016e-01	4.434914e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.401152e+00	2.795810e-01	2.328558e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.787792e+00	2.838769e-01	4.170203e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.096580e+00	2.142934e-01	4.176722e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.310161e-02	1.251856e-02	3.443625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.26428596838938906,0.022129145845785708,0.03145763912642807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.059866e+00	4.007624e-01	2.209130e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.967055e+00	5.516513e-01	6.088903e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.055608e+00	1.952767e-01	3.245411e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.049644e+00	4.309465e-01	5.079126e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.248330e+00	3.232149e-01	4.040057e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.857963e-01	1.957240e-01	2.468726e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.114269e-01	1.017107e-01	1.386494e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.048410e-02	8.036098e-03	1.333242e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.1407730273610098,0.01347956753465765,0.023852594003656996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.251213e+00	1.158223e+00	5.028484e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.077660e+00	7.889984e-02	9.811401e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.137251e+00	3.162603e-01	5.685017e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.136488e+00	2.266368e-01	3.137632e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.082877e-01	1.311683e-01	1.803602e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.151344e-01	7.378435e-02	1.014438e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.222788e-01	3.489026e-02	5.480831e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.594811e-03	2.434712e-03	5.024441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08320988753311087,0.011343773970837509,0.023735889782386554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.974420e+00	3.046701e+00	1.117288e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.170258e+00	1.352265e-01	1.773801e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.559594e+00	4.337515e-01	9.479647e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.101690e+00	2.485353e-01	4.130854e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.069196e-02	1.431283e-02	2.738843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.267549530945273,0.02514069149887871,0.029901561497219287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.050498e-02	4.747454e-02	9.436763e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.998426e-01	4.309153e-01	5.819170e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.382128e+00	9.272257e-01	8.947024e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.626515e+00	8.751291e-01	5.980843e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.889742e+00	4.010099e-01	8.856988e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.483972e+00	2.823565e-01	1.264092e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.848354e+00	4.231790e-01	4.227617e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.217930e+00	4.181591e-01	4.888584e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.699215e+00	3.649174e-01	4.429971e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.215747e+00	2.847283e-01	3.708413e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.124792e-01	2.039751e-01	2.701671e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.120969e-01	1.378391e-01	1.912394e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.597628e-01	7.488753e-02	1.237473e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.815355e-02	5.411927e-03	1.175625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1483498269305025,0.015415104389750606,0.024272817812918096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.538849e-01	3.169784e-01	3.227942e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.244433e+00	1.619697e+00	1.320109e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.564517e+00	2.101392e+00	1.405743e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.260367e+00	1.463956e+00	7.735959e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.722003e+00	5.192815e-01	2.679488e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.719108e+00	1.948023e-01	3.195787e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.691439e+00	3.309298e-01	5.195065e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.800575e+00	3.528619e-01	5.725813e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.074316e+00	3.126385e-01	4.868931e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.497703e+00	2.534699e-01	3.902137e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.042215e+00	1.908907e-01	2.984474e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.845901e-01	1.354202e-01	2.069870e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.271519e-01	8.973101e-02	1.357160e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.142303e-01	4.948843e-02	8.974652e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.567036e-02	3.969388e-03	8.757294e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07783705895131496,0.010692317994810172,0.021975426928992847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.872024e+00	1.774043e+00	1.949777e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.070561e+00	4.375329e+00	3.313861e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.180386e+01	4.921975e+00	2.529209e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.185012e+01	2.939542e+00	1.031065e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.867343e+00	6.901912e-01	4.497116e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.220882e+00	5.126686e-01	8.997872e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.944112e+00	5.950434e-01	1.177954e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.240656e+00	4.996598e-01	9.934530e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.073354e+00	3.742637e-01	7.473228e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.289656e+00	2.621146e-01	4.879554e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.517327e-01	1.733511e-01	3.301755e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.019808e-02	8.180757e-03	2.068239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.24248781043637474,0.031679238938788656,0.025455972720150044
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.127134e+00	3.394500e-01	6.229706e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.164682e+00	5.562982e-01	7.817967e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.957503e+00	3.684992e-01	9.104321e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.245814e+00	4.872086e-01	2.626653e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.433762e+00	3.614828e-01	2.937144e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.936016e-01	2.203607e-01	2.235002e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.830150e-01	1.194102e-01	1.448306e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.470343e-01	5.393656e-02	7.204525e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.094835e-03	2.984928e-03	5.824418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.1201638517507792,0.018765230874153396,0.017313033224760133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.242775e+00	1.433114e+00	2.551499e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.121799e+00	8.339542e-01	1.297098e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.496022e+00	2.229157e-01	3.070491e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.497349e+00	4.387322e-01	9.543754e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.803778e+00	3.274575e-01	1.851178e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.019865e+00	2.066190e-01	1.896273e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.523886e-01	1.198172e-01	1.398494e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.843502e-01	6.779881e-02	8.786047e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.348161e-02	7.244184e-03	1.203441e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05406819153771319,0.01060853352932599,0.014881431832551091
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.477490e+02	1.578526e+01	2.483156e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.071228e+01	9.703037e-01	3.174523e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.373469e+00	5.972333e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.097137e+00	2.917401e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.164272e+00	3.091324e-01	1.476478e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.358639e+00	2.686192e-01	2.834009e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.419845e-01	1.747439e-01	2.398922e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.202538e-02	9.628666e-03	1.975819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.23778146568403075,0.029862640219504133,0.025300466120976306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.226303e-01	2.825329e-01	6.663358e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.074708e+00	6.020027e-01	1.027524e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.897616e+00	6.098080e-01	8.714506e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.274712e+00	4.641346e-01	4.425905e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.241644e+00	2.326311e-01	2.194026e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.915375e+00	3.435869e-01	8.423927e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.545411e+00	4.153259e-01	1.553134e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.138623e+00	3.952749e-01	2.368889e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.664193e+00	3.506880e-01	2.700124e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.248286e+00	2.870256e-01	2.518609e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.296293e-01	2.051953e-01	2.256936e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.050655e-01	1.344070e-01	1.621881e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.537839e-01	7.305949e-02	1.100281e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.817515e-02	5.381835e-03	1.099136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12230032563988455,0.016560835479791564,0.017929936579887867
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.978436e+00	1.338664e+00	2.432521e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.010603e+01	1.442821e+00	2.215436e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.391932e+00	9.447321e-01	1.129199e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.095157e+00	5.139025e-01	3.892898e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.189824e+00	2.237780e-01	5.770060e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.099233e+00	2.830811e-01	3.175946e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.578589e+00	3.197456e-01	7.351066e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.210215e+00	3.131100e-01	1.293797e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.687951e+00	2.547710e-01	1.708546e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.119841e+00	1.914201e-01	2.099451e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.727089e-01	1.274885e-01	1.610385e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.648594e-01	7.621206e-02	1.047020e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.016328e-02	7.120270e-03	1.411629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.057813351228278215,0.010015229083502476,0.01685288030157578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.379651e+02	1.484761e+01	1.920750e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.344454e+01	2.526524e+00	2.135758e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.794278e+01	1.257486e+00	3.285807e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.099668e+01	6.489516e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.904061e+00	5.219118e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.574836e+00	3.660233e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.212893e+00	2.391967e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.559987e+00	1.865249e-01	6.505834e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.211409e+00	2.846520e-01	1.924835e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.595468e+00	2.709592e-01	3.218658e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.506637e-01	1.962997e-01	2.908642e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.276858e-02	1.063029e-02	2.442199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.24586445890020522,0.021657333171487714,0.02751891512224472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.420374e+00	4.446626e-01	2.693991e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.976850e+00	2.684959e-01	6.693152e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.768456e+00	3.049254e-01	3.469950e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.771775e+00	4.073188e-01	4.192014e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.065340e+00	2.789865e-01	3.033404e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.864850e-01	1.680742e-01	1.935112e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.604040e-01	8.722290e-02	9.646943e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.569258e-02	6.524704e-03	9.668779e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13124537535231198,0.012871654042744402,0.01885610092230644
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.814675e+00	9.590499e-01	5.259499e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.676208e+00	3.818214e-02	8.100527e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.874354e+00	3.103536e-01	4.351720e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.006465e+00	2.017697e-01	2.155135e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.554519e-01	1.184500e-01	1.443761e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.847115e-01	6.656307e-02	7.587585e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.055385e-01	3.103443e-02	4.577834e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.854583e-03	2.275184e-03	3.949790e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07691245550317032,0.010644907277372245,0.01860126437710051
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.108360e+01	2.613882e+00	1.140450e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.497293e+00	2.395320e-01	1.675454e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.248075e+00	4.115990e-01	6.767340e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.999789e-01	2.253584e-01	2.858874e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.533960e-02	1.301956e-02	2.125850e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.2522499681260318,0.024584972122408205,0.026460054621261442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.036761e-01	6.897091e-02	1.172319e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.141157e+00	5.679706e-01	7.244759e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.014777e+00	9.433027e-01	9.564422e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.017038e+00	6.669498e-01	4.325474e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.892754e+00	1.108154e-01	9.882256e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.287630e+00	3.822213e-01	2.643107e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.574059e+00	4.333294e-01	4.028250e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.954751e+00	3.908705e-01	4.166212e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.486055e+00	3.285764e-01	3.626654e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.054764e+00	2.515179e-01	2.940159e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.110695e-01	1.809426e-01	2.102098e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.204112e-01	1.164594e-01	1.641002e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.112929e-01	6.290106e-02	8.833220e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.412301e-02	4.411787e-03	8.231130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13794020002457497,0.014990575340789375,0.020675435846959467
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.685022e-01	5.009523e-01	4.627812e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.629200e+00	2.065666e+00	1.672977e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.629816e+00	1.862128e+00	1.364514e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.626720e+00	9.577327e-01	5.538742e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.595487e+00	1.222677e-01	4.420438e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.423856e+00	3.026546e-01	4.425231e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.397844e+00	3.672302e-01	5.222921e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.524294e+00	3.461107e-01	4.498198e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.818185e+00	2.881856e-01	4.306925e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.339530e+00	2.350117e-01	3.064859e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.345354e-01	1.748144e-01	2.066720e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.251971e-01	1.232320e-01	1.629741e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.727895e-01	7.850765e-02	1.139955e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.902601e-01	4.509851e-02	6.463555e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.320487e-02	3.540161e-03	6.998635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.071557139890466,0.010220861029093031,0.017892841831338574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.807066e+00	2.283923e+00	2.456953e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.066976e+01	5.418609e+00	3.898580e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.376816e+01	4.885741e+00	2.485397e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.259299e+01	1.979865e+00	6.688558e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.722325e+00	3.742207e-01	8.607930e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.694000e+00	6.068207e-01	1.257642e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.411230e+00	5.920401e-01	1.118142e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.867838e+00	4.645286e-01	8.285229e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.856019e+00	3.501581e-01	5.172951e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.142181e+00	2.394911e-01	3.771684e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.794783e-01	1.602336e-01	2.546082e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.632653e-02	7.379230e-03	1.522223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.2285037263043661,0.030644403074356952,0.021682230506361477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.463657e+00	3.672370e-01	7.439973e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.296639e+00	4.186356e-01	6.532883e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.900373e+00	4.834204e-01	1.321899e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.103519e+00	4.748768e-01	2.397017e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.263390e+00	3.211802e-01	2.419881e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.928822e-01	1.920127e-01	1.810809e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.304250e-01	1.047004e-01	1.044123e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.139439e-01	4.394931e-02	5.697829e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.511467e-03	2.409423e-03	3.767516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11272214620240861,0.017773656314607048,0.014097391100570539
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.057356e+01	1.436096e+00	3.273616e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.673836e+00	5.256715e-01	8.801023e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.261061e+00	3.255322e-01	2.601038e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.482177e+00	4.389783e-01	9.695751e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.706071e+00	3.132245e-01	1.660040e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.324749e-01	1.877859e-01	1.402688e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.105863e-01	1.087928e-01	1.115869e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.599391e-01	6.161514e-02	6.659050e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.030788e-02	6.532373e-03	1.015915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.050491969775174964,0.009926520569786365,0.011809579657554047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.619730e+02	1.263473e+01	2.776478e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.826837e+01	9.639750e-01	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.276886e+00	5.852259e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.066169e+00	2.686117e-01	1.522964e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.086430e+00	3.092629e-01	1.161956e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.282973e+00	2.576413e-01	2.092487e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.896889e-01	1.617452e-01	1.926943e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.820352e-02	8.777756e-03	1.592941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.22453930981452977,0.028829313535739587,0.022002854841340874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.032883e+00	3.261749e-01	7.609723e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.492020e+00	5.804776e-01	1.118037e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.273051e+00	5.576271e-01	8.096779e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.481152e+00	3.361484e-01	2.846159e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.265837e+00	2.364054e-01	1.860958e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.845643e+00	4.031079e-01	1.257490e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.415823e+00	4.147993e-01	1.865715e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.993478e+00	3.813288e-01	2.067431e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.521019e+00	3.264956e-01	2.406397e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.098884e+00	2.537143e-01	2.201411e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.478726e-01	1.869638e-01	1.723988e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.289521e-01	1.172490e-01	1.427457e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.089581e-01	6.133339e-02	7.878194e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.433061e-02	4.451771e-03	7.781220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.114344922752055,0.015920954176525184,0.014552684751687014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.019758e+01	1.417524e+00	2.920958e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.135610e+01	1.265527e+00	2.514774e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.428567e+00	6.254245e-01	8.670131e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.726811e+00	3.450040e-01	1.541971e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.919823e+00	2.380129e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.969573e+00	2.838794e-01	4.280195e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.505009e+00	3.169429e-01	7.809085e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.144916e+00	3.205275e-01	9.193168e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.562723e+00	2.426442e-01	1.785121e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.037741e+00	1.802122e-01	1.556358e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.291558e-01	1.201665e-01	1.193804e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.202126e-01	6.814500e-02	9.478582e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.639047e-02	6.513079e-03	1.049921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.053672803532372124,0.00948981057690873,0.012776409822670656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.530816e+02	1.200845e+01	2.007298e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.969386e+01	1.761558e+00	1.349086e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.666809e+01	9.704786e-01	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.057429e+01	7.193097e-01	0.000000e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.726195e+00	4.315112e-01	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.437725e+00	3.294516e-01	3.343833e-04
4.125000e-02	8.750000e-03	8.750000e-03	3.128273e+00	2.074838e-01	1.021410e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.466685e+00	1.883468e-01	2.506976e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.085926e+00	2.774140e-01	1.932521e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.507779e+00	2.669949e-01	2.262835e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.728666e-01	1.846436e-01	2.521804e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.836404e-02	9.884392e-03	1.785554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.22699146109198512,0.021068754876982426,0.023984988058528917
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.855776e+00	4.462408e-01	3.183267e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.766353e+00	2.019054e-01	6.839396e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.466674e+00	3.780086e-01	3.318665e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.533570e+00	3.673041e-01	3.226399e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.238150e-01	2.429392e-01	2.355531e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.907039e-01	1.425124e-01	1.522474e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.096836e-01	7.276275e-02	8.139767e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.179077e-02	5.201802e-03	7.392930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12222471343643893,0.012070650479969941,0.015284019519177794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.360042e+00	7.665876e-01	5.333001e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.220256e+00	1.250636e-01	5.426603e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.662076e+00	2.916109e-01	2.899259e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.076577e-01	1.802890e-01	1.837019e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.984226e-01	1.054468e-01	1.042203e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.537251e-01	5.932311e-02	6.904040e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.971219e-02	2.759597e-02	4.423166e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.704840e-03	1.951802e-03	3.371980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07071003968101944,0.009785936290796299,0.015434725515919678
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.211539e+01	2.036113e+00	1.133525e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.824613e+00	3.385517e-01	1.215411e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.003703e+00	3.810139e-01	4.760452e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.063739e-01	2.012023e-01	2.180581e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.921134e-02	1.158143e-02	1.921887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2365720450693858,0.024070319180887395,0.02342543666933669
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.570822e-01	9.607974e-02	1.543998e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.670117e+00	7.177697e-01	9.161876e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.764327e+00	9.290364e-01	9.098428e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.232497e+00	3.390584e-01	2.676924e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.706956e+00	2.716071e-01	1.409421e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.963999e+00	4.299132e-01	3.408794e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.283939e+00	4.239561e-01	3.936759e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.703513e+00	3.592108e-01	3.500313e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.298552e+00	2.933606e-01	3.040705e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.221179e-01	2.223193e-01	2.219722e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.009638e-01	1.557399e-01	1.634670e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.546672e-01	9.952332e-02	1.198259e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.742458e-01	5.288340e-02	7.142720e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.143910e-02	3.675174e-03	5.192128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12770435463098956,0.014535048094970845,0.01750462072306047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.458199e+00	7.647546e-01	6.960166e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.278905e+00	2.276155e+00	1.988765e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.610985e+00	1.440814e+00	1.154336e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.687330e+00	3.686005e-01	4.728356e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.316862e+00	2.096940e-01	3.800027e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.058025e+00	3.669241e-01	4.577705e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.046550e+00	3.823381e-01	4.596211e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.228038e+00	3.297630e-01	3.989181e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.629253e+00	2.721976e-01	3.377531e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.204109e+00	2.136279e-01	2.115694e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.248974e-01	1.549475e-01	1.797932e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.501459e-01	1.090353e-01	1.252594e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.394971e-01	7.261907e-02	8.385148e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.675511e-01	3.987667e-02	6.128752e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.161098e-02	3.249399e-03	4.744428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06528961940778352,0.009657788668693261,0.015063590848827732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.468819e+00	3.249473e+00	3.211871e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.367038e+01	6.064245e+00	4.519319e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.579683e+01	4.118676e+00	2.179863e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.297967e+01	8.993159e-01	8.814157e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.286839e+00	5.352758e-01	9.871936e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.050377e+00	6.701505e-01	1.346252e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.944259e+00	5.860175e-01	8.696844e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.543387e+00	4.420190e-01	5.941566e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.627343e+00	3.144745e-01	4.358142e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.032057e+00	2.157695e-01	2.748970e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.109094e-01	1.447106e-01	2.080999e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.234373e-02	6.508617e-03	1.246861e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.21392958181210833,0.029650299494449195,0.01993647324773673
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.914822e+00	4.204771e-01	8.541651e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.318995e+00	3.169423e-01	4.657728e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.779080e+00	4.751095e-01	1.521185e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.944854e+00	4.488267e-01	2.130063e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.126527e+00	2.860710e-01	2.201499e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.004582e-01	1.673916e-01	1.463981e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.750364e-01	8.944499e-02	8.731299e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.904425e-02	3.650074e-02	4.816849e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.997354e-03	1.825729e-03	2.521003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10501851257835901,0.016706527381032357,0.012813357668841008
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.337553e+01	1.624887e+00	3.718364e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.881213e+00	3.494650e-01	4.914799e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.074435e+00	2.717499e-01	3.342431e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.426264e+00	4.003694e-01	1.010286e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.611207e+00	3.019911e-01	1.212848e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.618231e-01	1.713278e-01	1.322694e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.636811e-01	9.843373e-02	8.764665e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.323489e-01	5.535926e-02	6.212317e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.700734e-02	5.747888e-03	9.452890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04653351358225878,0.009118517807030282,0.01079707149576034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.742348e+02	1.218022e+01	2.604923e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.683542e+01	1.059544e+00	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.177621e+00	4.368037e-01	6.816571e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.002176e+00	2.243107e-01	5.441828e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.990532e+00	2.875643e-01	1.154607e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.212458e+00	2.429902e-01	1.776718e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.325735e-01	1.470216e-01	1.635094e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.381620e-02	7.804766e-03	1.496307e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.21126084302235923,0.02799301945290203,0.019595636191833743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.340696e+00	4.102541e-01	8.497998e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.061403e+00	6.758089e-01	1.179529e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.623268e+00	4.736608e-01	7.053810e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.520799e+00	1.486069e-01	1.178394e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.127986e+00	2.781083e-01	8.525492e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.708506e+00	4.091180e-01	1.574979e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.321299e+00	4.296126e-01	1.757874e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.844093e+00	3.683793e-01	2.139171e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.388269e+00	3.031692e-01	1.828113e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.927915e-01	2.336520e-01	1.751353e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.450893e-01	1.631777e-01	1.500220e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.675351e-01	1.020452e-01	1.022250e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.754624e-01	5.278922e-02	6.448920e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.134913e-02	3.643673e-03	5.046051e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10645619972651542,0.015165457496921664,0.012384793008067857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.336934e+01	1.761582e+00	3.468026e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.224641e+01	1.115435e+00	2.187616e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.034548e+00	4.640241e-01	5.215292e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.157203e+00	1.907553e-01	1.187289e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.647631e+00	2.316343e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.841053e+00	2.240050e-01	6.009703e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.444538e+00	2.921910e-01	9.973705e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.023423e+00	2.894362e-01	1.236717e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.483531e+00	2.411054e-01	1.336377e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.418881e-01	1.663903e-01	1.379126e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.679540e-01	1.096298e-01	9.566512e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.919357e-01	6.284543e-02	7.574471e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.321601e-02	5.828416e-03	8.068744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04923553980452556,0.008806203859545954,0.010873604001201208
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.670288e+02	1.178596e+01	2.047550e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.665267e+01	9.279759e-01	5.851978e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.591143e+01	7.617341e-01	0.000000e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.036622e+01	7.726595e-01	5.086373e-03
1.625000e-02	3.750000e-03	3.750000e-03	6.521750e+00	3.487668e-01	5.511078e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.295007e+00	1.723611e-01	3.784129e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.036865e+00	1.796154e-01	4.586476e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.351664e+00	1.738982e-01	2.214581e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.993546e+00	2.764811e-01	1.557953e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.391333e+00	2.535662e-01	2.123316e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.999957e-01	1.703897e-01	2.182883e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.342056e-02	8.947537e-03	1.490678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.20932387834320773,0.02014401152948614,0.019839978610258463
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.294335e+00	3.924821e-01	3.535324e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.506488e+00	1.323818e-01	4.952133e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.137456e+00	4.043941e-01	2.975085e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.316380e+00	3.195257e-01	2.860282e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.003590e-01	2.096895e-01	1.757305e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.178936e-01	1.218616e-01	1.150992e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.686861e-01	6.073915e-02	6.537050e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.155241e-03	4.180241e-03	5.256924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11494098403926399,0.011250945784056582,0.011539535081347432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.821707e+00	5.613812e-01	5.256207e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.811617e+00	1.913276e-01	3.382289e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.497774e+00	2.667519e-01	2.163849e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.132163e-01	1.591944e-01	1.298645e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.523758e-01	9.405234e-02	8.853471e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.307730e-01	5.349866e-02	5.251652e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.395401e-02	2.639025e-02	2.843556e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.847508e-03	1.664774e-03	3.566264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.0661423350811371,0.009071600747415073,0.011421485931539466
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.297608e+01	1.429174e+00	1.098358e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.234919e+00	3.995305e-01	7.772878e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.799559e+00	3.420113e-01	3.274023e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.287587e-01	1.810596e-01	1.639537e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.552676e-02	1.063866e-02	1.477370e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2211373903523652,0.023430036628308004,0.020044482716287115
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.521252e-01	1.304818e-01	2.099777e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.411110e+00	8.380071e-01	1.120768e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.361457e+00	7.006588e-01	7.279512e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.237028e+00	1.188216e-01	1.239681e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.403770e+00	3.810236e-01	2.370005e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.642408e+00	4.296658e-01	3.407769e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.988429e+00	3.826529e-01	3.248105e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.522537e+00	3.252181e-01	2.828313e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.113201e+00	2.574403e-01	2.277969e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.971229e-01	1.943034e-01	1.792878e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.194970e-01	1.370575e-01	1.386466e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.157810e-01	9.375706e-02	6.901185e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.459677e-01	4.593362e-02	4.583600e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.964127e-03	2.729115e-03	4.274675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11803966526535052,0.013986411680460914,0.01412157247989361
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.473414e+00	1.107375e+00	1.025426e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.154908e+00	2.128360e+00	2.125434e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.092808e+00	8.266449e-01	8.577377e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.461306e+00	1.620698e-01	5.507107e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.896195e+00	3.368298e-01	4.827214e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.585528e+00	3.839216e-01	4.176858e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.673931e+00	3.586517e-01	4.204116e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.003463e+00	3.016598e-01	3.106591e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.470767e+00	2.453627e-01	2.272137e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.081386e+00	1.921897e-01	1.390029e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.308335e-01	1.388175e-01	1.462780e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.047496e-01	1.005449e-01	9.971528e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.213257e-01	7.956655e-02	5.184938e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.515302e-01	3.695641e-02	4.512799e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.299481e-03	2.759233e-03	4.308285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.059824051834798345,0.009207913438558146,0.011850035666755132
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.870157e+00	4.245958e+00	4.129698e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.775406e+01	6.707645e+00	4.999733e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.772128e+01	3.021329e+00	1.699604e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.263381e+01	3.450714e-01	1.424475e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.403586e+00	6.785452e-01	1.537286e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.300919e+00	6.692390e-01	1.061992e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.512590e+00	5.449849e-01	6.651470e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.279343e+00	3.948348e-01	4.250284e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.462829e+00	2.825040e-01	2.842003e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.317892e-01	1.964210e-01	2.075810e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.796892e-01	1.543947e-01	1.187029e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.946691e-02	5.998412e-03	9.804560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.19995213070164608,0.028559217047515767,0.01770896242366113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.427938e+00	4.421292e-01	9.536624e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.200252e+00	2.083212e-01	2.746767e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.713976e+00	5.098547e-01	1.633863e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.749967e+00	3.976050e-01	2.357090e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.929196e-01	2.515232e-01	1.798598e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.324195e-01	1.478329e-01	1.072981e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.306131e-01	7.644463e-02	7.748279e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.965016e-02	3.000329e-02	3.358420e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.847192e-03	1.359768e-03	2.031932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09869587607134825,0.015881070610132192,0.010634398611373996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.601916e+01	1.580429e+00	3.910782e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.948739e+00	2.707395e-01	2.281758e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.004919e+00	2.564053e-01	3.943696e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.358713e+00	3.728264e-01	1.205638e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.517677e+00	2.821312e-01	1.257657e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.938778e-01	1.555738e-01	9.063795e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.313705e-01	9.243540e-02	7.475544e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.093214e-01	4.956475e-02	5.089614e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.525685e-02	5.226565e-03	7.175220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04393042539069308,0.008528964266009256,0.008326279381845693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.829687e+02	1.003890e+01	2.419658e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.597497e+01	9.722102e-01	1.025532e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.157737e+00	3.845646e-01	1.537414e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.942009e+00	1.949158e-01	9.502524e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.917574e+00	2.764587e-01	1.084358e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.138485e+00	2.258644e-01	1.727109e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.766105e-01	1.319322e-01	1.299546e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.197560e-02	7.388845e-03	1.071955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19871574657452468,0.027033619172749684,0.01741260038540593
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.711676e+00	4.460447e-01	1.000380e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.602573e+00	6.590345e-01	1.209943e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.835301e+00	3.715867e-01	5.143621e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.423364e+00	8.457984e-02	6.726558e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.064246e+00	3.751487e-01	1.010648e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.612465e+00	4.310113e-01	1.949402e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.170073e+00	3.952208e-01	2.129950e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.700207e+00	3.442185e-01	2.237227e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.257856e+00	2.854233e-01	1.595015e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.742603e-01	2.086010e-01	1.602025e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.666828e-01	1.463900e-01	1.268277e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.340510e-01	1.037616e-01	6.947409e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.455744e-01	4.503193e-02	4.600453e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.990834e-03	2.717313e-03	4.316989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09954611067666705,0.014340339625799503,0.010092633091105488
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.695863e+01	1.637895e+00	4.245639e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.236799e+01	9.387796e-01	1.601633e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.183340e+00	3.505836e-01	2.314318e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.644073e+00	1.033583e-01	2.024789e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.479384e+00	2.115496e-01	1.268285e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.778199e+00	2.485868e-01	6.928891e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.362192e+00	2.797608e-01	1.375890e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.953525e+00	2.951071e-01	9.666934e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.394355e+00	2.368634e-01	9.999838e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.625045e-01	1.529289e-01	1.164306e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.150895e-01	1.007118e-01	8.909458e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.787667e-01	6.594869e-02	4.847822e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.956752e-02	5.113849e-03	7.172000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.046145359367190275,0.008333714274278523,0.008136169191118939
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.783767e+02	9.832548e+00	2.043830e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.484641e+01	1.168874e+00	2.129537e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.490546e+01	3.655982e-01	1.802320e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.637268e+00	2.853394e-01	3.503884e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.447053e+00	3.688791e-01	1.324173e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.264218e+00	2.311345e-01	5.202301e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.959398e+00	2.037169e-01	8.438682e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.268307e+00	1.569168e-01	1.799434e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.893246e+00	2.711663e-01	1.596175e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.301176e+00	2.372798e-01	1.601120e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.390088e-01	1.587280e-01	1.686922e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.059331e-02	8.521629e-03	1.072696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19657203765310566,0.019248978780110948,0.018022228296509735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.633881e+00	3.741840e-01	3.723503e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.226780e+00	7.650417e-02	3.536880e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.931150e+00	3.905415e-01	2.715902e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.163748e+00	2.819639e-01	2.561393e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.225597e-01	1.904137e-01	1.437974e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.633529e-01	1.070986e-01	9.138380e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.420393e-01	5.297305e-02	6.469457e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.648351e-03	3.618475e-03	4.668781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10990866412724648,0.010542337814817976,0.01002502985604925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.112187e+00	4.623937e-01	5.087416e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.606146e+00	2.273138e-01	2.243181e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.357925e+00	2.390177e-01	2.036950e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.629162e-01	1.473847e-01	1.057655e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.226835e-01	8.702938e-02	7.801243e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.046779e-01	4.749268e-02	5.716155e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.383930e-02	2.458708e-02	2.769118e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.659455e-03	1.793552e-03	2.841937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06256426798120396,0.008415257199200804,0.010272390784096613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.357500e+01	1.070119e+00	1.050955e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.827958e+00	4.230875e-01	4.545577e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.680736e+00	3.149388e-01	2.619699e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.599923e-01	1.626450e-01	1.437942e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.206036e-02	9.789243e-03	1.471292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20885559335414589,0.022778594545854014,0.018858142850412235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.873750e-01	1.767649e-01	2.750529e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.157599e+00	9.343114e-01	1.246069e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.587961e+00	4.788811e-01	5.796101e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.073761e+00	1.861430e-01	7.681388e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.198370e+00	4.270414e-01	2.394720e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.393956e+00	4.173701e-01	2.959782e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.831033e+00	3.689778e-01	2.518401e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.338385e+00	2.916120e-01	4.268554e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.933942e-01	2.296138e-01	2.018310e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.253945e-01	1.802044e-01	1.441929e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.542407e-01	1.208054e-01	1.106763e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.626467e-01	7.644193e-02	7.617571e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.219283e-01	3.914169e-02	4.398478e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.933259e-03	2.607815e-03	4.359950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.11038054092694281,0.013417283422534662,0.01303580534455677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.691745e+00	1.510066e+00	1.364969e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.467878e+00	1.843649e+00	2.055697e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.002222e+00	3.162231e-01	9.468752e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.136145e+00	1.985544e-01	6.052881e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.462630e+00	3.812456e-01	4.092419e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.358964e+00	3.898631e-01	2.957638e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.543202e+00	3.742485e-01	1.989904e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.804497e+00	2.828165e-01	2.705515e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.329588e+00	2.242981e-01	2.197263e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.003194e+00	1.781791e-01	2.591712e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.814645e-01	1.290076e-01	1.290574e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.620412e-01	9.133388e-02	8.353713e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.848927e-01	6.166199e-02	5.875808e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.351696e-01	3.351305e-02	4.337833e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.157191e-03	2.479015e-03	4.248544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05562649693811148,0.008749954351079399,0.01036948012905372
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.126758e+01	5.910783e+00	5.211644e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.104627e+01	6.369182e+00	5.196631e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.832608e+01	1.491670e+00	1.647746e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.225041e+01	6.051269e-01	1.584122e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.737291e+00	7.320953e-01	1.292488e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.886040e+00	6.581029e-01	7.010947e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.157928e+00	5.056376e-01	4.765073e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.052444e+00	3.634099e-01	3.192552e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.350204e+00	2.707675e-01	2.632906e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.405997e-01	1.776903e-01	3.935540e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.163269e-01	1.256522e-01	1.125051e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.816993e-02	5.627687e-03	8.319740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18907819589815456,0.026488683213120395,0.017172755224710456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.825280e+00	4.843520e-01	9.670889e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.125279e+00	2.634874e-01	1.582775e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.651881e+00	4.939338e-01	2.000608e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.580723e+00	3.569515e-01	2.437600e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.172034e-01	2.398832e-01	1.472696e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.572016e-01	1.283563e-01	1.135976e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.996184e-01	6.809771e-02	6.863816e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.823049e-02	2.613992e-02	3.098349e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.332119e-03	1.194990e-03	1.548999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09356372176360693,0.014699236671413513,0.010376827368738323
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.772909e+01	1.680835e+00	3.647539e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.498669e+00	2.783041e-01	7.864818e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.930901e+00	1.924519e-01	5.735933e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.349385e+00	3.876718e-01	1.529009e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.417128e+00	2.541923e-01	1.467014e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.452588e-01	1.440678e-01	9.477965e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.962663e-01	8.223124e-02	7.190175e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.919093e-01	4.559587e-02	4.785820e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.372579e-02	5.217524e-03	6.423491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.041343928622695585,0.007914709525843368,0.007885012188368574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.890795e+02	1.054111e+01	2.089588e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.600889e+01	1.074604e+00	1.451254e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.068836e+00	2.601533e-01	6.766497e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.859429e+00	1.311246e-01	4.802340e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.855520e+00	2.600063e-01	1.327490e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.075973e+00	2.099892e-01	1.451512e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.364360e-01	1.234862e-01	1.299908e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.951864e-02	7.023365e-03	9.991622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18878168595073289,0.025923742072106737,0.01703720918306073
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.121612e+00	5.085617e-01	1.078191e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.885970e+00	5.796293e-01	1.167784e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.806478e+00	3.194326e-01	3.536713e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.350875e+00	1.979947e-01	9.613435e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.050491e+00	4.884411e-01	1.182802e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.585928e+00	5.144870e-01	1.547116e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.055076e+00	3.736574e-01	2.290046e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.577895e+00	3.226158e-01	1.922731e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.136504e+00	2.527618e-01	3.743165e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.171209e-01	2.075619e-01	1.345931e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.020474e-01	1.304739e-01	1.147868e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.778237e-01	7.938390e-02	7.990318e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.254953e-01	4.120899e-02	4.067448e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.114325e-03	2.643477e-03	4.379719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09413149033080946,0.013611679630704865,0.010168782013510763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.011246e+01	1.941508e+00	4.412418e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.149058e+01	5.906669e-01	1.385813e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.653329e+00	2.545625e-01	2.948438e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.385956e+00	1.082378e-01	1.370692e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.429204e+00	2.935393e-01	5.552314e-03
8.250000e-02	1.250000e-02	1.250000e-02	2.765975e+00	2.961962e-01	5.757309e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.361583e+00	3.725561e-01	9.013814e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.854821e+00	2.760552e-01	1.097562e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.304128e+00	2.300003e-01	1.330542e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.123644e-01	1.445463e-01	2.424552e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.782337e-01	9.357647e-02	8.237686e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.434292e-01	5.319456e-02	5.793224e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.831738e-02	4.924331e-03	5.643340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.042939309305013384,0.007715859339031447,0.008205870114405059
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.861417e+02	9.110770e+00	1.874076e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.403833e+01	1.444699e+00	3.519595e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.488436e+01	8.276241e-01	2.531646e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.557951e+00	5.381946e-01	1.725431e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.430928e+00	4.028441e-01	1.906170e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.117360e+00	2.518330e-01	3.442654e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.838759e+00	1.170561e-01	6.525695e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.251683e+00	2.226525e-01	1.757180e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.778841e+00	3.120427e-01	1.600733e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.250547e+00	2.289189e-01	2.993846e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.812382e-01	1.459456e-01	1.741448e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.684504e-02	7.675568e-03	1.104793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.18336809018241101,0.017834433346279127,0.015213814901459122
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.987304e+00	3.268562e-01	3.776267e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.919648e+00	2.645234e-02	1.829688e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.727789e+00	3.624354e-01	2.067687e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.028810e+00	2.457482e-01	1.935817e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.276222e-01	1.615495e-01	1.273966e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.043734e-01	8.976574e-02	9.033256e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.174944e-01	4.696013e-02	4.733792e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.971820e-03	2.925992e-03	4.017267e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10503248988898622,0.009701719773494238,0.008434946432310686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.401494e+00	3.638329e-01	4.804028e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.371461e+00	2.419139e-01	1.567933e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.254338e+00	2.168628e-01	1.345830e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.082042e-01	1.343050e-01	9.804507e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.786693e-01	7.642900e-02	7.395435e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.894830e-01	4.320447e-02	4.762300e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.440071e-02	2.183150e-02	2.748926e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.451769e-03	1.865274e-03	2.548860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05946449763459208,0.007782351751760126,0.008301008598595519
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.410894e+01	8.434384e-01	9.873565e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.484274e+00	4.228734e-01	3.405662e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.541518e+00	2.822162e-01	1.964496e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.186326e-01	1.525080e-01	1.331336e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.914018e-02	9.014459e-03	1.187415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.19437042460145892,0.021778032173654094,0.01664661113813179
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.899630e-01	2.700188e-01	4.112587e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.058183e+00	8.737679e-01	1.254544e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.650650e+00	2.456821e-01	3.301850e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.759249e+00	3.058311e-01	1.612877e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.866491e+00	4.134154e-01	2.875969e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.140667e+00	3.885434e-01	2.248768e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.621422e+00	3.272338e-01	1.978185e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.239220e+00	2.776161e-01	1.937345e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.975055e-01	2.184573e-01	1.554029e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.177928e-01	1.542078e-01	1.398032e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.916796e-01	1.047140e-01	9.407291e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.090074e-01	6.157281e-02	8.022697e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.535920e-02	3.292596e-02	4.320547e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.098401e-03	2.002417e-03	3.131705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10223275720417146,0.012729508617604704,0.01100926635217267
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.767094e+00	1.812278e+00	1.855107e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.989884e+00	8.968563e-01	1.731540e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.719912e+00	2.465439e-01	4.946791e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.650227e+00	2.964007e-01	4.999600e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.195513e+00	4.017287e-01	2.959075e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.073719e+00	3.754578e-01	2.852005e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.232457e+00	3.105443e-01	2.605069e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.678593e+00	2.613190e-01	1.723853e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.236958e+00	2.086134e-01	1.340114e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.225325e-01	1.736636e-01	1.221421e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.379204e-01	1.232357e-01	8.283799e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.179232e-01	8.184456e-02	7.501240e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.383877e-01	5.154305e-02	6.032966e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.197213e-01	3.106469e-02	4.214592e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.159562e-03	2.312181e-03	3.556393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.050694530479315596,0.00811009785125242,0.008950736691790903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.668028e+01	7.344901e+00	6.856695e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.504635e+01	5.129487e+00	4.777178e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.795523e+01	6.131920e-01	2.000340e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.128390e+01	7.310783e-01	1.361318e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.945273e+00	7.701382e-01	1.033493e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.400439e+00	6.091478e-01	5.765842e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.890050e+00	4.599154e-01	3.315832e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.921599e+00	3.384424e-01	2.148845e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.237097e+00	2.378880e-01	2.097911e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.878646e-01	1.625813e-01	1.402260e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.725213e-01	1.208117e-01	1.254405e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.456074e-02	4.841923e-03	8.049441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17781964068178738,0.02522030387387683,0.01515806126839997
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.273455e+00	4.810881e-01	9.872029e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.037050e+00	9.841528e-02	1.905194e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.491856e+00	4.740880e-01	1.892476e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.471314e+00	3.329338e-01	1.959709e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.019342e-01	1.984490e-01	1.491209e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.136690e-01	1.185457e-01	8.715747e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.635939e-01	6.052112e-02	5.363291e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.568728e-02	2.105880e-02	2.924636e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.052639e-03	1.224364e-03	1.292667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08867157915490304,0.013809354611804006,0.009325328876706895
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.929126e+01	1.563718e+00	3.603639e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.143482e+00	2.012999e-01	5.638537e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.872337e+00	1.847463e-01	4.171631e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.285955e+00	3.781033e-01	1.279076e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.332312e+00	2.374050e-01	1.151940e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.082545e-01	1.412687e-01	8.073911e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.658852e-01	7.475315e-02	6.345854e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.707440e-01	4.027012e-02	4.628306e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.212788e-02	4.714623e-03	6.225947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.038779948389429324,0.007344816189787176,0.007253688736524787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.950853e+02	8.902194e+00	2.086857e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.583267e+01	9.711140e-01	3.925566e-02
1.750000e-02	7.500000e-03	7.500000e-03	5.993348e+00	2.543934e-01	3.129618e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.816528e+00	1.177920e-01	2.451496e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.795729e+00	2.614624e-01	1.063634e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.008774e+00	1.940751e-01	1.238902e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.070811e-01	1.142084e-01	1.127961e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.681023e-02	6.178824e-03	9.616562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.1772146260058848,0.025061935425525483,0.015001309277662217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.755034e+00	5.573744e-01	1.263725e+00
7.500000e-02	1.500000e-02	1.500000e-02	4.105415e+00	5.444237e-01	9.673022e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.645303e+00	1.139411e-01	1.552746e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.338143e+00	3.257580e-01	6.167453e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.908165e+00	3.752336e-01	1.572694e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.381698e+00	3.874619e-01	2.085945e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.950428e+00	3.781343e-01	1.642580e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.500323e+00	3.287809e-01	1.596113e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.051237e+00	2.510723e-01	1.483855e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.225979e-01	1.800021e-01	1.238848e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.487328e-01	1.171246e-01	1.011297e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.304513e-01	6.709450e-02	7.813245e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.721478e-02	3.306745e-02	4.245423e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.321464e-03	2.130167e-03	3.072417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08833450997674984,0.012633317275472247,0.008567065575384059
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.379880e+01	1.959425e+00	4.712394e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.967372e+00	4.138109e-01	9.157801e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.120668e+00	2.513651e-01	0.000000e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.427456e+00	3.130777e-01	5.760922e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.235787e+00	1.725925e-01	4.775250e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.617433e+00	1.678038e-01	1.093997e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.328288e+00	3.386906e-01	8.981329e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.785787e+00	2.555700e-01	1.279236e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.227606e+00	2.056698e-01	1.142303e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.803150e-01	1.530938e-01	7.665602e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.438978e-01	8.951962e-02	6.997488e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.132456e-01	4.736623e-02	6.197609e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.504728e-02	4.243390e-03	5.634785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.0400949111548966,0.007106046697639243,0.007221411914384128
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.936795e+02	7.804418e+00	1.930383e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.325434e+01	1.187062e+00	2.567915e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.464149e+01	9.950091e-01	3.569059e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.406758e+00	2.993932e-01	1.699399e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.372814e+00	4.524430e-01	2.530717e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.024446e+00	1.976104e-01	5.219457e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.728408e+00	9.410933e-02	1.042346e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.142918e+00	1.722070e-01	2.493221e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.784608e+00	3.202163e-01	1.227493e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.142219e+00	2.074934e-01	1.630599e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.461989e-01	1.406084e-01	1.368421e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.356485e-02	6.907179e-03	1.037985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.35416231628953077,0.02367759262276914,0.02238865114559707
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.346939e-01	7.684308e-02	9.137908e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.725146e+00	4.062178e-01	4.686848e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.201642e+00	4.092739e-01	4.209458e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.523761e+00	6.267946e-02	7.823957e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.805834e+00	3.649213e-01	3.302187e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.661388e+00	4.127221e-01	3.757998e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.561293e-01	2.497104e-01	2.298814e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.101271e-02	1.945551e-02	2.281410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.1976873637910438,0.014920633601583966,0.015596971256498227
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.422089e+00	3.231617e-01	2.646651e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.582214e+00	4.513119e-01	5.759746e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.080698e+00	5.775207e-02	2.060416e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.318776e+00	2.992119e-01	2.943910e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.073504e+00	2.468867e-01	2.146369e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.657863e-01	1.388669e-01	1.219565e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.639781e-01	5.917743e-02	5.977487e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.023385e-03	3.536235e-03	4.923865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09578182059574117,0.011929293522399728,0.015266648662358384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.463037e+00	1.371291e+00	9.042553e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.230549e+00	2.374095e-01	7.425953e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.861078e+00	4.469932e-01	5.678991e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.412153e+00	3.487841e-01	3.621478e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.816739e-02	1.654254e-02	1.969197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3257482734198451,0.022800513995289207,0.01961195473479954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.762558e-01	6.610871e-02	9.769736e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.996729e-01	1.134596e-01	1.931944e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.100487e-01	2.336351e-01	3.275783e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.600589e+00	3.584913e-01	4.180805e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.333972e+00	3.710010e-01	4.051939e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.964575e+00	2.979042e-01	2.701679e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.264618e+00	1.644693e-01	7.087140e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.195240e+00	1.367144e-01	5.936276e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.817642e+00	2.573350e-01	2.531934e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.297535e+00	3.456985e-01	2.901061e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.593228e+00	3.314999e-01	2.990348e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.855812e-01	2.556801e-01	2.375128e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.857272e-01	1.412888e-01	1.476887e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.253185e-02	1.034563e-02	1.152338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19314457792767825,0.014489008396767561,0.014638156761030502
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.311854e-01	1.777742e-01	1.903635e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.559102e-01	2.891988e-01	3.094744e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.758447e+00	4.812873e-01	4.523017e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.672316e+00	5.442993e-01	5.288063e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.628488e+00	5.285227e-01	5.261141e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.226485e+00	4.142190e-01	4.063380e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.357726e+00	2.069313e-01	2.482578e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.058148e+00	7.174867e-02	1.354757e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.430982e+00	1.610817e-01	1.381881e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.601720e+00	2.320440e-01	2.700784e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.859220e+00	2.578589e-01	2.316591e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.166028e+00	2.135435e-01	1.895886e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.399119e-01	1.398205e-01	1.406178e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.959667e-01	7.207565e-02	8.475469e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.172573e-02	5.765056e-03	7.480776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08929737792070364,0.009900218606278488,0.011855478294958949
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.339590e+00	1.278559e+00	1.183435e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.730327e+00	1.619172e+00	1.350201e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.975866e+00	1.688825e+00	1.428717e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.456533e+00	1.294501e+00	1.217455e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.898718e+00	7.420383e-01	7.351939e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.081094e+00	2.010566e-01	4.505842e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.338520e+00	2.865457e-01	4.221606e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.509719e+00	4.733541e-01	4.392515e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.878159e+00	4.392282e-01	4.385171e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.670119e+00	3.284148e-01	3.392566e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.652799e-01	1.986300e-01	2.433039e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.081103e-02	8.140442e-03	1.157380e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.327129380003547,0.030512523368626476,0.020907896896358302
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.977779e-01	6.629539e-02	2.300927e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.113211e+00	2.940222e-01	5.284779e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.483831e+00	3.670998e-01	4.951850e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.205388e+00	1.201587e-01	4.909098e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.715698e+00	4.178936e-01	1.943384e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.649587e+00	4.175754e-01	3.308178e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.293410e-01	2.726204e-01	2.170770e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.235245e-01	1.249386e-01	1.170088e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.695707e-02	6.786869e-03	8.936525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.17311387952149013,0.019644739109282106,0.014170000623402818
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.711096e-01	1.185026e-01	5.855905e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.577336e+00	5.708749e-01	8.212849e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.291885e+00	4.813014e-01	7.798462e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.280463e+00	2.440080e-01	2.907946e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.079405e+00	2.618378e-01	4.746256e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.689976e+00	3.082627e-01	1.983667e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.250195e-01	2.164749e-01	1.608127e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.742618e-01	1.231345e-01	9.911773e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.007466e-02	1.167563e-02	1.213022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06368381784590944,0.01167473016481383,0.009967348836383769
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.416817e+01	3.207806e+00	6.899279e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.321505e+01	2.677883e+00	3.877929e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.412149e+01	9.662626e-01	1.804026e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.537587e+00	1.989845e-01	1.242492e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.997980e+00	3.998626e-01	1.889500e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.527091e+00	3.730557e-01	2.349654e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.170598e-01	2.319635e-01	2.058491e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.584634e-02	1.008728e-02	1.140269e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.30057671962603255,0.02604888794366267,0.0184497967486128
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.728362e-01	1.014152e-01	2.856725e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.310046e-01	1.529123e-01	3.061458e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.152074e+00	2.564904e-01	3.984608e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.571347e+00	2.907301e-01	4.334059e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.095863e+00	3.060671e-01	4.184276e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.595534e+00	2.780847e-01	2.981280e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.886253e+00	2.052889e-01	1.033539e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.900628e+00	1.195235e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.575174e+00	2.526258e-01	1.633462e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.130510e+00	3.377457e-01	2.207331e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.518059e+00	3.263799e-01	2.401714e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.063951e-01	2.418734e-01	2.096305e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.436561e-01	1.315665e-01	1.260043e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.122209e-02	1.004718e-02	1.106520e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.1711151872614222,0.016432567403832143,0.013339168608053648
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.378108e+00	3.145520e-01	1.055002e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.993169e+00	4.064720e-01	5.449644e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.877247e+00	6.464305e-01	6.580996e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.451251e+00	5.443492e-01	6.515432e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.993286e+00	4.142659e-01	5.792444e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.138518e+00	3.960911e-01	3.970133e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.921457e+00	2.114994e-01	1.557896e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.408146e+00	6.968134e-02	1.202082e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.643524e+00	2.017337e-01	1.196511e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.801412e+00	2.362653e-01	1.710506e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.058722e+00	1.964346e-01	1.550295e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.046021e-01	1.129174e-01	1.108170e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.990515e-02	1.016266e-02	1.177732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06978013782433704,0.010108456177992955,0.010297620730983309
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.698803e+01	4.110927e+00	7.578740e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.478707e+01	4.181335e+00	3.594800e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.098282e+01	2.098997e+00	2.551478e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.687934e+01	1.301289e+00	1.606562e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.257276e+01	8.969293e-01	8.692163e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.769404e+00	4.189906e-01	2.903607e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.080755e+00	1.889813e-01	1.193115e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.265533e+00	2.294645e-01	1.302933e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.921088e+00	3.233748e-01	2.338372e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.928068e+00	3.168925e-01	2.281528e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.037130e+00	2.172257e-01	2.318950e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.167037e-02	1.032030e-02	1.344704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.334812183527069,0.023868097389549092,0.022511408710612413
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.178774e-01	9.294145e-02	9.972814e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.252448e+00	4.737854e-01	5.472519e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.543292e+00	3.328119e-01	3.646513e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.329028e+00	1.642591e-01	1.077889e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.342421e+00	4.194875e-01	3.481565e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.305153e+00	3.636646e-01	3.318518e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.187282e-01	2.065879e-01	2.036344e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.719920e-02	1.796177e-02	2.116438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18099803587756283,0.015157487337766368,0.01581541402856143
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.024884e+00	4.114069e-01	3.334306e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.105046e+00	3.314756e-01	5.417857e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.507537e+00	1.537636e-01	2.210193e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.803311e+00	3.095584e-01	2.679965e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.713737e-01	2.086525e-01	1.819740e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.174316e-01	1.143135e-01	1.095105e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.618300e-01	5.217471e-02	5.941584e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.007531e-02	3.556583e-03	5.114537e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.0901741991382875,0.011712507664385807,0.01429760740101732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.083012e+00	1.485923e+00	1.024424e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.437277e+00	1.589135e-01	8.151742e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.157915e+00	4.539109e-01	5.076598e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.244629e+00	2.974936e-01	2.915742e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.085390e-02	1.485077e-02	1.820620e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3141522467648488,0.02407511753620717,0.020693385949264842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.388650e-01	5.632053e-02	9.832821e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.315186e-01	1.382124e-01	2.406196e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.065073e+00	2.786210e-01	4.102865e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.904233e+00	4.137624e-01	5.034420e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.740166e+00	4.177527e-01	4.318694e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.257489e+00	2.691677e-01	2.241740e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.364537e+00	9.050426e-02	1.901603e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.097743e+00	2.154666e-01	1.211476e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.626777e+00	3.421154e-01	2.399664e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.011848e+00	3.732095e-01	2.972366e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.347437e+00	3.199757e-01	2.963648e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.305430e-01	2.255031e-01	2.332337e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.314882e-01	1.274261e-01	1.424742e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.117697e-02	1.001127e-02	1.243079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.18055550525284014,0.01539482592772709,0.015421027373787172
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.002690e-01	1.896390e-01	2.098102e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.224276e+00	3.930456e-01	4.325418e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.320403e+00	5.840537e-01	6.263177e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.525156e+00	6.552918e-01	7.024409e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.443290e+00	5.610384e-01	6.024725e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.786090e+00	3.547662e-01	3.752916e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.533500e+00	1.411778e-01	1.651343e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.862492e+00	1.171529e-01	1.402014e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.025027e+00	2.566447e-01	2.236605e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.247282e+00	2.975784e-01	2.418678e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.526257e+00	2.570492e-01	2.321932e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.680469e-01	1.939798e-01	1.828057e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.654784e-01	1.263213e-01	1.265952e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.722888e-01	6.685226e-02	8.310325e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.135607e-02	5.733434e-03	7.971671e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08431801029886284,0.010062411800054308,0.011957364150925048
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.485192e+00	1.504669e+00	1.429902e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.778663e+00	1.800184e+00	1.735595e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.479262e+00	1.880612e+00	1.807030e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.001620e+01	1.382407e+00	1.337748e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.658041e+00	6.045854e-01	6.458700e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.899583e+00	1.550064e-01	3.952114e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.804712e+00	4.581574e-01	4.088177e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.915234e+00	4.971571e-01	4.737358e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.470411e+00	4.171436e-01	4.188044e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.478081e+00	2.974378e-01	3.061703e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.978876e-01	1.826939e-01	2.285520e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.098725e-02	7.986163e-03	1.164601e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.3085406351243519,0.031894228319552964,0.022151224794316915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.814154e-01	9.592560e-02	2.766912e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.494384e+00	3.712917e-01	6.489445e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.893172e+00	3.637050e-01	4.504047e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.141979e+00	2.627453e-01	1.387307e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.317106e+00	4.454172e-01	2.678165e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.359818e+00	3.819806e-01	2.888827e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.916069e-01	2.270555e-01	1.991613e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.920188e-01	1.071020e-01	1.108314e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.802218e-02	7.134177e-03	8.646691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15762653143091004,0.019861736779106853,0.014213542261250905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.305794e+00	2.063996e-01	7.280219e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.977924e+00	7.246660e-01	1.102615e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.177736e+00	4.668942e-01	9.225108e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.015176e+00	1.281875e-01	6.063909e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.535074e+00	3.380672e-01	1.059626e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.371493e+00	2.896754e-01	1.737755e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.103158e-01	1.811413e-01	1.400870e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.555297e-01	1.046271e-01	8.966816e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.117098e-02	1.042730e-02	1.228038e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.06014302144516784,0.01144293456741896,0.009898755755540292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.018950e+01	6.068287e+00	9.919195e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.933983e+01	2.485433e+00	4.914816e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.355868e+01	7.142138e-01	1.048487e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.275204e+00	2.475946e-01	6.671561e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.522597e+00	4.268864e-01	1.639175e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.391624e+00	3.244801e-01	2.121245e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.129565e-01	1.994991e-01	1.764825e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.987032e-02	9.387017e-03	1.195368e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.28762585208387126,0.027767060883316763,0.02014338354382822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.875202e-01	1.195071e-01	3.339423e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.974015e-01	2.124105e-01	3.990334e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.365042e+00	2.903178e-01	5.044692e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.876965e+00	3.343172e-01	5.261849e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.441397e+00	3.441996e-01	4.386481e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.845415e+00	2.665568e-01	2.460469e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.975867e+00	1.235527e-01	1.451324e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.820827e+00	2.079888e-01	3.712910e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.406927e+00	3.290360e-01	1.494600e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.868826e+00	3.642713e-01	2.493512e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.301224e+00	3.140463e-01	2.431808e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.804389e-01	2.162952e-01	2.008817e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.021031e-01	1.207593e-01	1.288867e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.051094e-02	9.866086e-03	1.181821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15778995824946127,0.01702855305153983,0.013645022132884155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.606184e+00	3.741192e-01	1.128541e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.914754e+00	5.833630e-01	7.856254e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.925133e+00	6.845293e-01	8.696478e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.544575e+00	5.237335e-01	8.005146e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.758761e+00	4.201703e-01	6.200286e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.522642e+00	3.258637e-01	3.303493e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.881737e+00	1.645829e-01	5.668724e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.121531e+00	1.448282e-01	1.729308e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.307605e+00	2.522514e-01	1.167542e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.525682e+00	2.456048e-01	1.615766e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.986271e-01	1.792445e-01	1.479332e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.574559e-01	1.032129e-01	1.012019e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.860196e-02	9.920144e-03	1.235418e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06501412058612777,0.010138977839870236,0.010338347381161433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.062248e+01	6.399318e+00	9.674151e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.194435e+01	3.123320e+00	4.344043e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.470322e+01	1.962577e+00	2.672786e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.815103e+01	1.183986e+00	1.566827e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.236402e+01	6.347126e-01	6.712712e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.139869e+00	3.080395e-01	1.399817e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.240099e+00	2.033893e-01	1.477233e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.554055e+00	3.032451e-01	1.497401e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.603134e+00	3.445271e-01	1.577379e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.728654e+00	2.953056e-01	2.332354e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.750620e-01	2.036273e-01	1.975508e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.176314e-02	1.013641e-02	1.405589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30653876172115074,0.023202787448148354,0.02064142529857621
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.969788e-01	1.212491e-01	1.316141e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.078488e+00	5.031371e-01	6.305016e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.698622e+00	1.976857e-01	2.832718e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.865291e+00	3.374659e-01	2.241298e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.788171e+00	4.249514e-01	3.330086e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.542994e-01	2.881975e-01	2.545890e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.514835e-01	1.531997e-01	1.383908e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.618724e-02	1.354130e-02	1.651567e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15848126726440576,0.014707931576314032,0.014057271336971211
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.067462e+00	4.824857e-01	4.336363e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.091900e+00	1.891943e-01	5.616170e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.729208e+00	2.877778e-01	2.252331e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.340669e+00	2.815273e-01	2.036087e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.687240e-01	1.650779e-01	1.385258e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.427955e-01	9.181147e-02	7.825584e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.391145e-01	4.146957e-02	5.108231e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.679110e-03	3.269164e-03	4.507941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07918331377946738,0.01054155980795915,0.011563254833792655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.018534e+01	1.315384e+00	1.119463e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.341107e+00	1.568458e-01	6.094274e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.461809e+00	4.437642e-01	3.611757e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.788312e-01	2.431968e-01	2.257644e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.471031e-02	1.240989e-02	1.461076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2941600804845812,0.024918696885989466,0.018939226129232434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.265565e-01	5.213364e-02	1.118002e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.362176e-01	1.599469e-01	3.250718e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.429637e+00	3.664642e-01	5.519498e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.476795e+00	4.449494e-01	5.928152e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.330863e+00	3.996345e-01	4.015611e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.561655e+00	1.567256e-01	1.547194e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.348864e+00	1.797048e-01	4.618812e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.838698e+00	3.514178e-01	2.193152e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.255538e+00	4.109486e-01	2.648349e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.624984e+00	3.678877e-01	2.884397e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.056730e+00	2.771305e-01	2.382494e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.429773e-01	1.845636e-01	1.656888e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.265010e-01	1.008737e-01	1.106867e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.522258e-02	8.141544e-03	9.012270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.16232574226201768,0.015604389507812733,0.01333227881332763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.632353e-01	2.007750e-01	2.727260e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.789434e+00	4.835412e-01	6.480103e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.442315e+00	6.678223e-01	9.041967e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.904695e+00	7.323607e-01	8.789362e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.528298e+00	4.877343e-01	5.903387e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.210152e+00	1.759541e-01	3.260519e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.409164e+00	1.057775e-01	1.261464e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.422906e+00	2.902485e-01	1.794965e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.501578e+00	3.311313e-01	2.377263e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.786565e+00	3.004167e-01	1.917521e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.196960e+00	2.338943e-01	1.857153e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.632152e-01	1.644791e-01	1.436462e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.486980e-01	1.048920e-01	9.711355e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.250893e-01	5.646349e-02	6.140347e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.850430e-02	4.997808e-03	6.139366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07435779045312957,0.009658524659940299,0.009984352940185806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.097741e+00	1.686632e+00	1.942442e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.120660e+00	2.293561e+00	2.515825e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.155563e+01	2.012988e+00	2.274899e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.203043e+01	1.041748e+00	1.212732e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.020842e+01	2.878670e-01	4.862155e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.424200e+00	4.479853e-01	4.362951e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.967152e+00	5.804844e-01	4.979211e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.201496e+00	5.066664e-01	3.666696e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.961085e+00	3.748738e-01	3.490677e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.173770e+00	2.543556e-01	2.403351e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.488600e-01	1.542855e-01	1.740757e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.628540e-02	6.787012e-03	8.861444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2827699250392252,0.03220275123760641,0.02080283323776211
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.376337e-01	1.313828e-01	3.419971e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.107166e+00	4.392602e-01	7.685876e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.291796e+00	2.437015e-01	2.733044e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.899927e+00	4.368401e-01	1.228654e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.879635e+00	4.705459e-01	2.753133e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.048182e+00	3.144667e-01	2.410773e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.274359e-01	1.747075e-01	1.453251e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.249955e-01	8.147006e-02	8.441627e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.508345e-02	5.773907e-03	7.481633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13950242523298145,0.019944796737219855,0.012485877174702037
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.310739e+00	3.174077e-01	1.005064e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.882554e+00	6.477938e-01	1.452401e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.625470e+00	3.051376e-01	7.137561e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.567292e+00	3.258438e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.068364e+00	4.123121e-01	1.086996e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.106439e+00	2.683244e-01	1.462345e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.814019e-01	1.474268e-01	1.084807e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.039719e-01	8.238725e-02	6.790348e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.855559e-02	8.836586e-03	1.072065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.053229743657419226,0.010689003227591962,0.008277751424188275
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.817705e+01	7.623867e+00	1.476493e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.348235e+01	1.917703e+00	5.873065e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.189273e+01	3.297525e-01	1.559451e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.122792e+00	4.800546e-01	2.837149e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.200816e+00	4.590628e-01	1.329026e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.209039e+00	2.955606e-01	1.772360e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.244801e-01	1.657584e-01	1.489832e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.816824e-02	8.009194e-03	9.725502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2674689233830487,0.028555068527664706,0.01900324433972006
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.664170e-01	1.442992e-01	4.154448e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.163995e+00	2.601051e-01	5.356923e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.751085e+00	3.291992e-01	6.298697e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.396884e+00	3.922839e-01	5.980755e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.896506e+00	3.115224e-01	4.204924e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.131964e+00	1.931182e-01	1.178046e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.009912e+00	1.598655e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.632583e+00	3.127263e-01	1.247300e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.110554e+00	3.914976e-01	1.931824e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.574912e+00	3.631323e-01	2.183604e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.048295e+00	2.745306e-01	2.162304e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.282432e-01	1.808768e-01	1.512615e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.092720e-01	9.591795e-02	1.059682e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.517416e-02	8.117248e-03	8.593042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13962255401739254,0.01685399051190198,0.011933407232165405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.385768e+00	4.456936e-01	1.300981e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.485440e+00	7.492511e-01	1.156093e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.572225e+00	6.944870e-01	1.141791e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.958832e+00	5.113879e-01	9.193481e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.522175e+00	3.726896e-01	5.407485e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.619756e+00	1.758185e-01	1.819653e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.645127e+00	1.299997e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.716327e+00	2.589652e-01	7.798184e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.951103e+00	2.893460e-01	1.160584e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.254321e+00	2.309506e-01	1.315576e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.290865e-01	1.537872e-01	1.255880e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.744757e-01	8.717535e-02	8.508349e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.294999e-02	8.494841e-03	9.364457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05674223147206896,0.009527208989254334,0.008639102025169945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.334965e+01	7.888769e+00	1.306662e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.901577e+01	2.625154e+00	5.093797e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.685324e+01	1.408820e+00	3.072311e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.848901e+01	8.036668e-01	1.202260e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.178121e+01	4.587767e-01	2.739604e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.008510e+00	2.185387e-01	1.450477e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.346796e+00	3.143367e-01	1.132669e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.052684e+00	3.306734e-01	1.026271e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.290891e+00	3.474409e-01	1.343626e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.488982e+00	2.774212e-01	2.092228e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.392496e-01	1.835248e-01	1.698117e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.626594e-02	8.821359e-03	1.119121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.28275313035222915,0.022742637552592204,0.01927150089574403
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.323051e-01	1.524873e-01	1.699167e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.733516e+00	4.621841e-01	6.594857e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.527081e+00	9.981018e-02	8.817820e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.361996e+00	4.213160e-01	2.829045e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.421924e+00	3.845007e-01	2.949172e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.561527e-01	2.375192e-01	2.060135e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.521003e-01	1.224569e-01	1.154634e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.707065e-02	1.072866e-02	1.223571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.14199110122829336,0.01434296774786481,0.012203351304682558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.021112e+00	4.587314e-01	5.141598e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.516918e+00	1.190468e-01	3.954676e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.199398e+00	3.342550e-01	2.050723e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.106519e+00	2.491635e-01	1.562886e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.706412e-01	1.416868e-01	1.127025e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.950100e-01	7.873510e-02	7.052566e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.210880e-01	3.734273e-02	4.086807e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.825817e-03	3.007488e-03	3.890770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.07137048312727452,0.009730973463366481,0.00964227840290062
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.170764e+01	1.109822e+00	1.146130e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.287293e+00	2.922590e-01	5.130060e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.091219e+00	4.187034e-01	2.708769e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.518169e-01	2.146289e-01	1.740660e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.874604e-02	1.093000e-02	1.252755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.27616028770520096,0.025088264058505727,0.01828710062674377
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.270619e-01	5.558654e-02	1.317949e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.035639e-01	2.133803e-01	4.204206e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.858664e+00	4.024597e-01	6.845908e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.104567e+00	5.084511e-01	6.251700e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.750365e+00	3.143458e-01	3.036590e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.671620e+00	7.479161e-02	5.901587e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.178211e+00	3.245110e-01	1.104753e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.511726e+00	4.219167e-01	2.490203e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.884456e+00	4.088814e-01	2.962076e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.327950e+00	3.311657e-01	2.533828e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.634672e-01	2.388416e-01	1.999657e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.172033e-01	1.560150e-01	1.553587e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.623688e-01	8.319638e-02	8.101285e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.910164e-02	6.570865e-03	7.761239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14785262560701962,0.01565766713408251,0.012211881919201029
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.840006e-01	2.136878e-01	3.483534e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.676156e+00	6.353138e-01	9.557503e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.818558e+00	7.618653e-01	1.185991e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.129663e+00	6.849454e-01	9.337858e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.049539e+00	2.857081e-01	4.966806e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.129648e+00	1.140530e-01	1.453319e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.012756e+00	2.950520e-01	1.330589e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.940832e+00	3.648967e-01	2.138206e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.107601e+00	3.430425e-01	1.933799e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.468589e+00	2.769738e-01	1.802081e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.007992e+00	2.087997e-01	1.517638e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.441412e-01	1.445776e-01	1.259234e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.818960e-01	9.261352e-02	8.431212e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.976902e-01	5.226420e-02	4.801077e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.492130e-02	4.292061e-03	5.473689e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06680242099910247,0.009392134863904264,0.008711104881490711
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.256337e+00	1.992589e+00	2.590317e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.119639e+01	2.755879e+00	3.386875e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.424177e+01	1.850844e+00	2.475314e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.310089e+01	5.944307e-01	1.203574e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.945571e+00	3.372712e-01	4.549134e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.683204e+00	6.169117e-01	4.883472e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.251124e+00	6.033709e-01	4.388174e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.729594e+00	4.864222e-01	3.222810e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.677796e+00	3.451674e-01	2.608584e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.016934e+00	2.306074e-01	1.873872e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.671459e-01	1.406316e-01	1.424852e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.204644e-02	5.995509e-03	7.661505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2618972390802228,0.03206862177945877,0.020180677732826613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.314630e-01	1.681897e-01	4.128388e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.698590e+00	4.911548e-01	8.769875e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.416722e+00	1.455325e-01	7.717517e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.559321e+00	4.829267e-01	1.983554e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.588455e+00	4.477901e-01	2.697231e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.723684e-01	2.667096e-01	2.020055e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.278000e-01	1.441900e-01	1.261792e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.750166e-01	6.653484e-02	6.737468e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.061132e-02	4.444470e-03	5.849777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.12616566997649342,0.019845520645860676,0.011623654880893258
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.731142e+00	4.381549e-01	1.343348e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.636989e+00	7.402891e-01	1.901011e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.364814e+00	1.823972e-01	2.585146e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.015972e+00	4.158502e-01	4.123513e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.814545e+00	4.083855e-01	1.230612e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.807519e-01	2.413109e-01	1.239701e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.154832e-01	1.286497e-01	9.335438e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.650849e-01	7.180505e-02	6.692990e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.463007e-02	8.107462e-03	8.978493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04786146028819429,0.010182090585760785,0.0076158827118376
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.803767e+01	6.839222e+00	1.950557e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.371315e+01	1.694604e+00	4.036969e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.384421e+00	3.786169e-01	1.216954e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.580516e+00	5.437294e-01	4.383994e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.054118e+00	4.390233e-01	1.285954e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.115646e+00	2.779194e-01	1.553784e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.762462e-01	1.563477e-01	1.357388e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.414663e-02	7.097244e-03	8.975968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.2500176092655384,0.02853290071322112,0.018658670314588677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.568696e-01	1.640857e-01	5.016947e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.472113e+00	3.341986e-01	6.652797e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.211983e+00	3.844187e-01	7.351138e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.881019e+00	4.418986e-01	6.237399e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.244044e+00	2.835948e-01	3.301633e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.262264e+00	1.049447e-01	2.689777e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.931796e+00	2.903916e-01	6.391226e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.420571e+00	4.018120e-01	1.693538e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.825971e+00	3.916994e-01	2.300779e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.332118e+00	3.289220e-01	2.393464e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.912692e-01	2.436492e-01	1.816531e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.110347e-01	1.530440e-01	1.468594e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.563221e-01	8.089080e-02	7.827912e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.914926e-02	6.532458e-03	7.666325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.1264364917759815,0.016616691332343003,0.011143365189253795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.408443e+00	4.993974e-01	1.610747e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.352505e+00	1.041942e+00	1.534217e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.226414e+00	7.210231e-01	1.348702e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.855264e+00	4.759027e-01	9.487194e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.683801e+00	3.146035e-01	3.987663e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.358375e+00	8.710732e-02	2.928573e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.272774e+00	2.335614e-01	2.151555e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.419020e+00	3.237045e-01	7.234708e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.694192e+00	2.825301e-01	1.432445e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.104014e+00	2.147124e-01	1.116820e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.407163e-01	1.391604e-01	1.107980e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.244514e-01	7.811920e-02	7.148807e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.800174e-02	7.489034e-03	8.299454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.050889520990176074,0.009079662898470994,0.007709097231204345
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.692014e+01	7.510626e+00	1.613630e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.254827e+01	2.394397e+00	5.551624e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.741499e+01	1.373255e+00	1.925969e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.732919e+01	6.243935e-01	5.861541e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.005222e+01	3.060541e-01	2.299894e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.920897e+00	3.282594e-01	1.186891e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.827867e+00	3.209647e-01	5.302962e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.782867e+00	3.524266e-01	8.839649e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.116531e+00	3.587851e-01	1.425181e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.360604e+00	2.672004e-01	1.761894e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.555053e-01	1.719003e-01	1.365156e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.146053e-02	8.054429e-03	1.004179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.26572379767643917,0.02239918943808783,0.01815577191680179
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.765145e-01	1.800524e-01	2.084507e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.053713e+00	3.791404e-01	6.687238e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.215435e+00	1.518346e-01	6.606579e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.082403e+00	4.432086e-01	2.562220e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.214859e+00	3.412070e-01	2.465427e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.444015e-01	2.038863e-01	1.778625e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.980446e-01	1.056559e-01	1.013686e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.112057e-02	8.764985e-03	1.036737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1319317014757896,0.01384290611263711,0.010702399906104054
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.658830e+00	4.057857e-01	5.519837e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.975045e+00	7.046987e-02	2.126136e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.934655e+00	3.366509e-01	1.608568e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.741927e-01	2.218738e-01	1.320636e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.251986e-01	1.293193e-01	1.018115e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.688594e-01	7.108024e-02	6.450435e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.079016e-01	3.538166e-02	3.962517e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.429573e-03	2.579280e-03	3.525605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06686688028482492,0.00915911226980539,0.008659969481304028
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.256597e+01	9.222249e-01	1.134889e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.733442e+00	3.690902e-01	3.725912e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.843909e+00	3.841616e-01	2.258942e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.951825e-01	2.066776e-01	1.494521e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.521318e-02	1.011626e-02	1.186676e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2627135709028591,0.025059853505202317,0.017461496398312737
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.399882e-01	6.610547e-02	1.576450e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.035487e-01	2.888984e-01	5.187600e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.317468e+00	4.320662e-01	7.830072e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.569174e+00	4.293423e-01	6.205997e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.949823e+00	2.197116e-01	2.087795e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.603521e+00	2.211454e-01	2.834297e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.927546e+00	4.109288e-01	1.589652e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.245103e+00	4.402725e-01	2.536393e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.620338e+00	3.716282e-01	3.003294e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.143674e+00	2.954355e-01	2.186705e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.530864e-01	2.141714e-01	1.650848e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.531701e-01	1.388467e-01	1.124271e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.235655e-01	7.296070e-02	7.910183e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.548470e-02	5.485907e-03	6.409810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13807569458528482,0.015596423814238355,0.01131201654491959
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.202938e-01	2.935200e-01	4.382266e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.732948e+00	8.126716e-01	1.276395e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.192956e+00	8.333779e-01	1.375853e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.737051e+00	3.726355e-01	9.219563e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.999527e+00	1.751597e-01	2.803710e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.728123e+00	2.323229e-01	1.533789e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.598354e+00	3.845715e-01	1.329212e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.635759e+00	3.886157e-01	1.577869e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.877461e+00	3.285182e-01	1.823293e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.283665e+00	2.509993e-01	1.792435e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.984894e-01	1.880403e-01	1.226229e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.066717e-01	1.504989e-01	8.297084e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.420702e-01	8.287535e-02	8.779492e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.772515e-01	4.711665e-02	4.767186e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.303150e-02	3.842402e-03	4.831428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.06106256429883527,0.009091490168038445,0.00825129741553559
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.051294e+00	2.718672e+00	3.239016e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.473980e+01	3.278395e+00	4.108781e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.665503e+01	1.468657e+00	2.473227e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.358420e+01	4.644194e-01	8.728995e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.057451e+00	5.199004e-01	6.294429e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.866118e+00	6.781188e-01	4.161835e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.660568e+00	5.856985e-01	4.320630e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.367824e+00	4.471629e-01	2.956491e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.500575e+00	3.134495e-01	1.772038e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.241266e-01	2.130945e-01	1.766100e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.195709e-01	1.327472e-01	1.276247e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.957299e-02	5.581734e-03	7.330923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.24774304835472907,0.03221549202550042,0.0193130998315357
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.365367e-01	2.096667e-01	4.798049e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.093007e+00	4.780232e-01	9.406994e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.330310e+00	1.849540e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.354315e+00	5.426955e-01	2.149365e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.425462e+00	4.062444e-01	2.375362e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.694880e-01	2.427578e-01	1.682465e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.669490e-01	1.250148e-01	1.191783e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.416252e-01	5.596444e-02	6.502294e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.165245e-03	3.793059e-03	4.327385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11779281083213386,0.019819824694098084,0.011148799778093549
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.303634e+00	5.926009e-01	1.738918e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.605459e+00	6.986333e-01	2.106719e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.800339e+00	1.097707e-01	2.407374e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.737546e+00	4.999288e-01	6.014976e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.714129e+00	4.002215e-01	1.161240e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.009030e-01	2.215415e-01	1.064990e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.745895e-01	1.169420e-01	1.001420e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.491197e-01	6.736098e-02	5.886089e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.151962e-02	7.483024e-03	8.572868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.045157646011288854,0.00986627524881696,0.007059552248119938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.219253e+02	7.444826e+00	2.616263e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.033201e+01	1.177666e+00	2.416487e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.975074e+00	7.161894e-01	2.863350e-03
4.250000e-02	1.750000e-02	1.750000e-02	3.443221e+00	5.747525e-01	2.690567e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.023602e+00	4.265630e-01	1.087732e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.064394e+00	2.538204e-01	1.483148e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.393165e-01	1.461927e-01	1.417675e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.193169e-02	6.628425e-03	8.035922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2377908670540354,0.029464685993861178,0.01806845625533654
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.730673e-01	2.055627e-01	5.798107e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.800677e+00	3.925530e-01	7.872685e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.581368e+00	4.204455e-01	8.204123e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.182453e+00	3.986900e-01	6.235790e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.431673e+00	2.090956e-01	2.318309e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.225731e+00	1.979785e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.809270e+00	4.021341e-01	1.158315e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.241286e+00	4.377329e-01	1.842665e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.641332e+00	3.678890e-01	2.615880e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.179241e+00	2.957161e-01	2.149403e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.004928e-01	2.310732e-01	1.503467e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.568685e-01	1.379706e-01	1.130567e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.199733e-01	7.189620e-02	7.380791e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.570264e-02	5.492224e-03	6.532541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11808820889173333,0.016609104781447892,0.010641251790643513
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.775631e+00	6.518989e-01	1.910584e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.080091e+00	1.010734e+00	1.857298e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.228452e+00	6.349416e-01	1.680871e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.013119e+00	3.564042e-01	9.304128e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.431764e+00	2.452647e-01	2.439321e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.035756e+00	1.943378e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.991456e+00	3.367382e-01	4.317930e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.272807e+00	3.600483e-01	7.848068e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.566037e+00	2.728043e-01	1.497306e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.002702e+00	1.949323e-01	1.171019e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.038678e-01	1.458242e-01	8.013079e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.935997e-01	7.128171e-02	7.649472e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.489526e-02	6.830148e-03	7.806142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04759755627371409,0.008981088952806436,0.007255143282459513
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.160404e+02	6.674855e+00	1.859421e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.222588e+01	1.628137e+00	5.048982e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.554031e+01	1.082742e+00	1.376351e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.531218e+01	5.378190e-01	2.189509e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.861689e+00	4.665990e-01	3.636176e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.526380e+00	5.155105e-01	6.182041e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.644664e+00	3.729234e-01	6.348042e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.658024e+00	3.470583e-01	1.131131e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.015781e+00	3.438020e-01	1.171004e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.292649e+00	2.717905e-01	1.537661e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.008383e-01	1.660918e-01	1.369276e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.873408e-02	7.607297e-03	9.534996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24648991454885702,0.022111289637574,0.01764750186778266
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.339984e+00	2.069748e-01	2.594598e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.178643e+00	3.725703e-01	5.694841e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.801457e+00	2.740188e-01	1.813267e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.771001e+00	4.246299e-01	2.472726e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.048425e+00	3.027242e-01	2.052288e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.457765e-01	1.748494e-01	1.502743e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.490657e-01	9.132287e-02	8.792270e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.590360e-02	6.994097e-03	9.418736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.12264259339446597,0.013207613216454236,0.01013975316276762
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.264771e+00	3.821049e-01	5.719270e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.392382e+00	1.007693e-01	1.392100e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.721748e+00	3.279541e-01	1.290086e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.806375e-01	2.002181e-01	1.182318e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.690750e-01	1.153609e-01	8.827581e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.488159e-01	6.653266e-02	6.112074e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.299885e-02	3.094673e-02	3.811491e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.975313e-03	2.055453e-03	3.949462e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06287067002551887,0.008628751802959841,0.007947968929593027
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.331293e+01	7.802657e-01	1.116127e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.198073e+00	4.224015e-01	3.005677e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.690996e+00	3.692372e-01	1.592740e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.206494e-01	1.794570e-01	1.526900e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.186804e-02	9.396604e-03	1.136627e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.24637456985629946,0.026586491756353303,0.018201790588237732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.106357e-01	9.350238e-02	2.184036e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.304771e+00	4.229092e-01	7.662326e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.993594e+00	5.435084e-01	9.257644e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.031434e+00	4.111831e-01	4.250063e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.912276e+00	1.361503e-01	4.062192e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.283850e+00	4.092153e-01	2.058893e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.560320e+00	4.738924e-01	2.586121e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.925186e+00	4.300289e-01	2.849233e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.446419e+00	3.604057e-01	2.127151e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.864514e-01	2.667172e-01	2.093449e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.303500e-01	1.840501e-01	1.490333e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.770294e-01	1.198111e-01	1.175436e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.906524e-01	6.570489e-02	6.041512e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.217375e-02	4.594636e-03	5.990989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12815021448156547,0.015255471186210734,0.010539481471496137
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.233234e+00	3.331793e-01	5.756632e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.104636e+00	8.381044e-01	1.637430e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.495066e+00	8.337962e-01	1.458661e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.222146e+00	4.091048e-01	6.490686e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.711930e+00	1.249481e-01	1.931798e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.323544e+00	3.622579e-01	1.001449e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.166179e+00	4.015044e-01	1.898134e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.309628e+00	3.687238e-01	1.824207e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.680574e+00	3.031803e-01	1.220014e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.171555e+00	2.344795e-01	1.314967e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.047023e-01	1.732829e-01	1.160245e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.208183e-01	1.193249e-01	1.000015e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.132678e-01	7.734380e-02	7.741231e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.636595e-01	4.708173e-02	4.161456e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.060699e-02	3.330314e-03	4.997386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05658944332031622,0.00872692080313095,0.007264623934906109
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.837897e+00	2.671790e+00	4.000640e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.758728e+01	2.937785e+00	4.676204e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.788485e+01	1.172537e+00	2.302050e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.319464e+01	3.715165e-01	7.170765e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.668707e+00	6.745090e-01	3.844238e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.440009e+00	7.175093e-01	3.838760e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.376458e+00	5.616845e-01	3.116720e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.169109e+00	4.224936e-01	1.942158e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.351183e+00	2.872809e-01	1.823704e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.422563e-01	1.980329e-01	1.718574e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.842604e-01	1.257568e-01	1.154396e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.650681e-02	4.968668e-03	6.506511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.23260675802993047,0.030714476227063386,0.019039037432472206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.130452e+00	2.541234e-01	5.549022e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.453002e+00	4.606090e-01	8.495950e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.156050e+00	3.275933e-01	4.310844e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.136682e+00	4.997978e-01	2.353979e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.287193e+00	3.791501e-01	2.047603e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.537387e-01	2.032643e-01	1.684763e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.168550e-01	1.128614e-01	1.012513e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.110075e-01	4.632357e-02	5.716392e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.753366e-03	2.581377e-03	3.859928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10955757810163884,0.01852577705121039,0.010987146543705348
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.562811e+00	8.528356e-01	2.263445e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.041008e+00	6.126604e-01	1.770677e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.138733e+00	2.726596e-01	2.144847e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.537519e+00	4.768572e-01	7.561073e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.637303e+00	3.708124e-01	9.652437e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.296565e-01	1.893729e-01	1.155196e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.409487e-01	1.097685e-01	7.936946e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.299417e-01	6.348765e-02	5.875006e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.779314e-02	6.318382e-03	8.588915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.04216630917542076,0.008943156898757527,0.0070850540348530305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.479612e+02	9.085103e+00	2.929513e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.559705e+01	6.692683e-01	7.345813e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.986566e+00	7.619028e-01	7.729059e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.287498e+00	5.140779e-01	2.953676e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.975277e+00	3.790057e-01	9.993903e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.012546e+00	2.290074e-01	1.465843e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.182823e-01	1.367226e-01	1.243980e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.890574e-02	5.987166e-03	8.617923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.22301523116810568,0.029496990137453105,0.01894221583449604
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.051833e+00	3.316820e-01	7.254204e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.295413e+00	5.076326e-01	1.020703e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.041854e+00	4.410096e-01	8.860716e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.513524e+00	3.489828e-01	4.566102e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.435538e+00	1.157854e-01	6.088777e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.055217e+00	3.339711e-01	8.661478e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.537138e+00	4.305671e-01	1.802227e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.995033e+00	4.142384e-01	2.465869e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.514486e+00	3.718744e-01	1.970687e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.078437e+00	2.800688e-01	1.848880e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.806501e-01	1.922905e-01	1.513563e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.943796e-01	1.222536e-01	1.151566e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.904614e-01	6.453872e-02	5.951476e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.230839e-02	4.600184e-03	6.220059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10985947923929663,0.01606235021427352,0.009937523906761683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.372216e+00	1.159182e+00	2.389482e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.002244e+01	9.450143e-01	2.176589e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.650815e+00	5.067694e-01	1.339234e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.799495e+00	3.750268e-01	4.728271e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.886864e+00	6.145544e-02	9.656728e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.548783e+00	2.391636e-01	6.987276e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.722209e+00	3.250371e-01	9.315612e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.124388e+00	3.306327e-01	1.019119e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.508012e+00	2.847229e-01	9.411582e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.310014e-01	1.823786e-01	1.061502e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.377558e-01	1.187846e-01	8.471022e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.792606e-01	7.009710e-02	6.603294e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.173942e-02	6.205601e-03	7.748190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.0442664633391415,0.008302008219749378,0.006394079411569983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.385637e+02	8.276278e+00	2.030095e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.991495e+01	1.304418e+00	3.084746e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.212153e+01	5.997230e-01	1.220740e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.308988e+01	4.173848e-01	3.251121e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.979277e+00	4.538630e-01	6.257597e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.138482e+00	4.628108e-01	4.325088e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.425795e+00	3.939169e-01	2.903273e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.503866e+00	3.047681e-01	9.358435e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.919567e+00	3.194731e-01	1.331544e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.217591e+00	2.501013e-01	1.563504e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.583865e-01	1.569580e-01	1.357314e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.591406e-02	7.050906e-03	7.860786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22565042816416092,0.021596604667552255,0.016796984633152795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.819934e+00	2.339205e-01	3.284971e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.970722e+00	3.004105e-01	4.666893e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.461163e+00	3.676612e-01	1.918304e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.493193e+00	3.986763e-01	2.340610e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.632177e-01	2.557909e-01	2.048472e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.542499e-01	1.479335e-01	1.255304e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.966154e-01	7.606013e-02	8.817248e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.242593e-02	6.121968e-03	7.112856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11404518667239022,0.012319062260199659,0.009331482276271508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.800115e+00	3.625304e-01	5.645341e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.963735e+00	1.808942e-01	1.166567e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.477867e+00	3.091366e-01	1.292975e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.839746e-01	1.831454e-01	1.127053e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.260967e-01	1.108337e-01	7.770559e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.130173e-01	6.122771e-02	5.639064e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.022581e-02	2.754735e-02	3.790677e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.634221e-03	2.207974e-03	3.583288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05906934732768858,0.008090540435968824,0.007171123904055818
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.400967e+01	6.903387e-01	1.073300e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.664749e+00	4.425733e-01	2.476800e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.554481e+00	3.613468e-01	1.701654e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.776533e-01	1.673484e-01	1.292361e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.815964e-02	8.807573e-03	1.026370e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2318511437208748,0.024799406912479643,0.016815101301891094
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.233381e-01	8.768929e-02	2.167938e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.710118e+00	4.241901e-01	8.468792e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.788105e+00	6.169200e-01	9.107311e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.369220e+00	3.218852e-01	3.164284e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.769355e+00	2.178890e-01	1.195153e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.979536e+00	4.302562e-01	2.169825e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.230268e+00	4.455983e-01	2.625550e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.689740e+00	3.960820e-01	2.118619e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.223017e+00	3.101584e-01	2.120079e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.498225e-01	2.347715e-01	1.647220e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.456399e-01	1.693125e-01	1.407467e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.200103e-01	1.085635e-01	1.047273e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.596094e-01	5.787016e-02	5.633540e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.434895e-03	3.643722e-03	5.236064e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.1177850169411005,0.014865998352721954,0.009910509167228243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.866229e+00	4.194175e-01	7.889028e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.321883e+00	1.088668e+00	2.085308e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.611327e+00	6.915852e-01	1.313615e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.904453e+00	2.532910e-01	3.837746e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.254776e+00	2.841382e-01	1.975747e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.884059e+00	4.193380e-01	8.977987e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.775572e+00	4.014722e-01	2.454001e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.003856e+00	3.405114e-01	1.693804e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.472085e+00	2.875468e-01	1.109726e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.030547e+00	2.158379e-01	1.237636e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.229133e-01	1.620336e-01	1.027689e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.573721e-01	1.062306e-01	1.001724e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.848705e-01	8.011441e-02	6.206830e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.381230e-01	4.111971e-02	4.195139e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.779416e-03	3.263024e-03	4.142409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.052350717663651944,0.008485930657630938,0.006600239552220562
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.218098e+01	3.294940e+00	5.136188e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.163548e+01	2.835151e+00	5.069610e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.882027e+01	7.798431e-01	2.294741e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.241587e+01	5.463968e-01	6.954240e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.806237e+00	7.824006e-01	4.213678e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.903064e+00	7.024678e-01	1.947003e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.045616e+00	5.348506e-01	2.256065e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.902412e+00	3.753823e-01	2.955698e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.251930e+00	2.796268e-01	1.350760e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.683014e-01	1.824646e-01	1.471054e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.529326e-01	1.320934e-01	1.086406e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.501619e-02	4.729982e-03	6.190259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.21645631047225347,0.030611123003565693,0.018361791824237722
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.558508e+00	3.144023e-01	7.074110e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.693164e+00	4.286538e-01	6.768232e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.926708e+00	4.202925e-01	1.072807e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.929497e+00	4.990208e-01	2.243930e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.098007e+00	3.183390e-01	2.127905e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.815809e-01	1.905399e-01	1.409539e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.558296e-01	9.265753e-02	9.607002e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.157951e-02	4.312057e-02	4.723366e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.205851e-03	2.113785e-03	2.720897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.10108773415008883,0.018140075010122672,0.010539991939687993
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.063888e+01	1.093937e+00	3.260185e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.805302e+00	5.732789e-01	1.053194e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.560812e+00	3.474528e-01	9.384943e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.410544e+00	4.468837e-01	1.074286e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.508299e+00	3.545334e-01	1.118575e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.656785e-01	1.796023e-01	1.017405e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.073907e-01	1.091939e-01	7.347842e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.948825e-01	5.407751e-02	6.025435e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.589528e-02	6.050240e-03	8.001614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.039674432813249186,0.008809469819522048,0.006517098147944746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.703158e+02	9.617022e+00	3.114605e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.129440e+01	9.405405e-01	0.000000e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.624133e+00	7.822395e-01	8.270381e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.096064e+00	3.875281e-01	7.433844e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.880719e+00	3.623966e-01	1.156417e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.784459e-01	2.399902e-01	1.240678e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.635071e-01	1.221787e-01	1.216983e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.765959e-02	6.174043e-03	7.542120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.21057990488023703,0.028750360037311656,0.01746421133689846
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.217612e+00	3.238961e-01	7.112606e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.738573e+00	5.161665e-01	1.051615e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.566250e+00	4.934026e-01	8.480186e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.775632e+00	2.931869e-01	3.831360e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.458420e+00	1.533810e-01	4.219585e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.841786e+00	3.513261e-01	1.575049e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.378539e+00	4.528186e-01	1.760831e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.842043e+00	4.095240e-01	2.118634e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.358426e+00	3.448698e-01	1.949556e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.553744e-01	2.701946e-01	1.695867e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.985046e-01	1.822006e-01	1.509718e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.349419e-01	1.106929e-01	1.067011e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.606792e-01	5.940357e-02	5.647840e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.850160e-03	3.743924e-03	5.157770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.10163905254737503,0.01601253616845226,0.00964474833638014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.051448e+01	1.243259e+00	2.834011e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.189529e+01	9.724434e-01	2.620190e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.221933e+00	5.350089e-01	1.405262e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.576554e+00	3.805839e-01	2.307108e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.375682e+00	1.459580e-01	4.673265e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.186636e+00	2.602697e-01	1.005799e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.587491e+00	3.464909e-01	9.621618e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.011047e+00	3.767748e-01	9.430844e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.360940e+00	2.471015e-01	1.206118e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.526365e-01	1.860084e-01	1.043753e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.879887e-01	1.156190e-01	8.057739e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.515424e-01	7.004803e-02	5.830103e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.892652e-02	5.603718e-03	7.123114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.041355334095267655,0.008343710941852454,0.00599683852665734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.593265e+02	8.108585e+00	2.349833e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.564398e+01	2.294645e+00	1.490461e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.934593e+01	7.847848e-01	1.308218e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.161663e+01	4.512360e-01	4.867958e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.525438e+00	7.370582e-01	1.381491e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.720579e+00	3.801436e-01	1.473577e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.169311e+00	3.024807e-01	1.236298e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.392076e+00	3.069133e-01	6.583819e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.818283e+00	3.242118e-01	1.725390e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.147164e+00	2.415809e-01	1.264220e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.186385e-01	1.557423e-01	1.201216e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.366202e-02	6.990406e-03	7.561159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.21152835004207984,0.021008697652039304,0.016485166788490824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.181921e+00	2.607998e-01	3.509850e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.663245e+00	2.089474e-01	3.821286e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.271591e+00	4.132879e-01	1.929784e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.340120e+00	3.558386e-01	2.506116e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.853421e-01	2.393866e-01	1.761160e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.729805e-01	1.251587e-01	1.461269e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.674464e-01	7.214395e-02	7.559217e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.247223e-03	4.510764e-03	7.421615e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.1095047770625446,0.011614385733953,0.008773817305480158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.059674e+00	3.099714e-01	5.548011e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.721518e+00	2.191576e-01	6.757565e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.397949e+00	2.865197e-01	1.352943e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.692653e-01	1.810005e-01	9.280530e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.783327e-01	9.227807e-02	8.852988e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.957849e-01	5.930468e-02	5.339287e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.990769e-02	2.517672e-02	3.554028e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.449101e-03	1.682466e-03	3.976290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05733360439541526,0.007789088944736025,0.00700993846960047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.427747e+01	5.803140e-01	1.041469e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.551393e+00	4.589998e-01	1.492461e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.447959e+00	3.057270e-01	1.634988e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.563191e-01	1.679209e-01	1.245215e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.653566e-02	8.434387e-03	1.077524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.22025987430162924,0.02394947424704233,0.01622455730746608
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.955517e-01	1.051859e-01	2.539544e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.177162e+00	4.832724e-01	9.908315e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.270829e+00	6.147628e-01	8.590470e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.341271e+00	2.609280e-01	2.602231e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.714862e+00	3.807558e-01	5.117425e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.739815e+00	4.415910e-01	2.753927e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.057594e+00	4.599013e-01	2.117535e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.487579e+00	3.545475e-01	2.133935e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.063809e+00	2.740774e-01	2.235923e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.471469e-01	2.078904e-01	1.809010e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.771256e-01	1.480148e-01	1.262430e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.723163e-01	8.915181e-02	1.024311e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.415430e-01	5.624398e-02	5.232901e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.640946e-03	3.202946e-03	5.114987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.11144864449193592,0.014443736739131283,0.009365338647122579
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.635586e+00	4.957290e-01	1.039467e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.050923e+00	1.224544e+00	2.294490e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.453253e+00	4.363256e-01	1.215113e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.456588e+00	1.836344e-01	3.532719e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.896351e+00	3.673423e-01	3.841622e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.604688e+00	4.383910e-01	9.135095e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.616412e+00	3.902132e-01	1.412818e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.907156e+00	3.365052e-01	1.215786e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.371367e+00	2.889857e-01	1.110817e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.788401e-01	2.054711e-01	1.061230e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.676132e-01	1.419541e-01	1.156339e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.162150e-01	9.602366e-02	9.804185e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.660712e-01	7.788150e-02	6.105261e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.228850e-01	3.489754e-02	4.748929e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.645866e-03	3.485357e-03	4.287251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.049517039177795055,0.00813081896726904,0.0059137687185569915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.535705e+01	3.695818e+00	6.146072e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.456486e+01	2.050554e+00	5.360008e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.887334e+01	6.787725e-01	1.702356e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.167577e+01	7.026267e-01	3.787420e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.097667e+00	8.214354e-01	3.000391e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.477825e+00	6.575869e-01	3.007789e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.967889e+00	5.791615e-01	1.203798e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.841021e+00	3.556415e-01	1.542411e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.193602e+00	2.599806e-01	1.240493e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.050748e-01	1.644250e-01	1.591120e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.160264e-01	1.208133e-01	1.210609e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.379763e-02	4.805301e-03	5.864135e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.2054305298544298,0.028556832036660956,0.018332698800930275
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.934628e+00	3.573531e-01	7.762886e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.658098e+00	3.348292e-01	5.505710e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.829336e+00	4.774522e-01	1.172902e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.811192e+00	4.291098e-01	2.247693e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.001457e+00	2.839293e-01	2.007402e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.073081e-01	1.604489e-01	1.452708e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.243527e-01	8.793805e-02	8.896140e-02
6.050000e-01	3.500000e-02	3.500000e-02	7.383898e-02	3.527998e-02	4.390930e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.979106e-03	1.542671e-03	3.410604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09640751252447066,0.01681239999080568,0.010572206406072454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.302198e+01	1.292028e+00	3.717587e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.764079e+00	3.691431e-01	7.232832e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.413192e+00	3.932036e-01	5.480627e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.432888e+00	4.219319e-01	8.964100e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.456555e+00	2.938386e-01	1.358605e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.583382e-01	1.861840e-01	9.412965e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.582615e-01	8.797951e-02	9.368578e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.834841e-01	5.878586e-02	5.125514e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.323558e-02	5.266068e-03	8.628675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.037923524020545954,0.007780876541196139,0.006711017884366177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.791151e+02	1.023575e+01	2.948361e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.864296e+01	1.156612e+00	9.045172e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.608555e+00	6.524007e-01	1.610356e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.145348e+00	3.659860e-01	7.409451e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.908619e+00	3.592814e-01	9.680276e-02
1.485000e-01	2.850000e-02	2.850000e-02	9.341893e-01	2.079083e-01	1.353201e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.545663e-01	1.230356e-01	1.128455e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.469694e-02	5.187940e-03	8.433132e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.20089977360951733,0.02779840003232878,0.017560791574960682
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.397791e+00	3.358077e-01	8.453886e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.192837e+00	5.851334e-01	1.143361e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.852179e+00	4.667449e-01	7.717571e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.752942e+00	2.157407e-01	2.516287e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.392033e+00	2.962780e-01	2.968614e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.844851e+00	4.158169e-01	1.209280e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.287633e+00	4.248202e-01	1.714533e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.755766e+00	4.373924e-01	1.974538e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.196891e+00	2.944353e-01	2.069477e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.391648e-01	2.250229e-01	1.759092e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.403915e-01	1.586453e-01	1.291421e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.917945e-01	9.366156e-02	1.055032e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.422029e-01	5.357754e-02	5.190390e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.896656e-03	3.283802e-03	5.213773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09721424466003674,0.015470552535995857,0.00944835600412676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.265430e+01	1.184210e+00	3.485711e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.275221e+01	9.581655e-01	2.562639e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.851712e+00	4.202051e-01	8.099483e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.872796e+00	2.100413e-01	2.132964e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.078367e+00	2.016552e-01	6.929123e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.066882e+00	2.541847e-01	1.115141e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.605397e+00	4.129930e-01	5.781557e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.958883e+00	3.276321e-01	1.057289e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.345428e+00	2.656713e-01	9.739092e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.164963e-01	1.792098e-01	9.175036e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.327771e-01	9.729083e-02	1.061250e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.343302e-01	6.661231e-02	5.697502e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.749654e-02	6.382715e-03	6.716807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.039677443509941124,0.0077469845721306885,0.006215550932732808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.700347e+02	7.944830e+00	2.330851e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.039522e+01	7.640772e-01	1.436665e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.752495e+01	4.723315e-01	6.088758e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.159094e+01	6.983001e-01	1.776335e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.149980e+00	5.493066e-01	5.324041e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.644402e+00	3.883923e-01	5.662878e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.187137e+00	3.415975e-01	4.011338e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.413598e+00	3.288443e-01	5.988448e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.809189e+00	3.355733e-01	1.019259e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.095335e+00	2.221229e-01	1.339331e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.797578e-01	1.385048e-01	1.372193e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.178086e-02	6.840840e-03	8.271524e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.19447105642871426,0.019799387107306887,0.01561786794665837
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.661686e+00	2.706564e-01	3.755046e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.276249e+00	1.179569e-01	1.592021e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.896496e+00	3.931429e-01	2.596674e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.136027e+00	2.975258e-01	2.021393e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.931516e-01	2.142080e-01	1.507935e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.295725e-01	1.074791e-01	1.218133e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.374161e-01	5.917417e-02	6.586429e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.017808e-03	4.579641e-03	5.556911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10444996665165336,0.011084274991371018,0.007963808510983675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.413120e+00	3.161786e-01	5.289027e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.406102e+00	2.405590e-01	1.057194e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.232980e+00	2.550537e-01	1.289167e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.981899e-01	1.616416e-01	8.480240e-02
3.425000e-01	3.750000e-02	3.750000e-02	3.698868e-01	9.515346e-02	6.647866e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.825143e-01	5.333184e-02	4.936491e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.588511e-02	2.716512e-02	3.438878e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.280243e-03	1.598337e-03	3.268845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.054496227490845046,0.00712275606119072,0.006686765696410281
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.476820e+01	5.544105e-01	9.815570e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.177196e+00	4.507869e-01	1.380550e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.365847e+00	2.859596e-01	1.322330e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.141771e-01	1.512750e-01	1.093669e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.361194e-02	7.773664e-03	1.038499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.2053207923465261,0.02348772920908898,0.015515153650262292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.576792e-01	1.286223e-01	4.106039e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.139510e+00	6.489926e-01	1.151316e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.705217e+00	4.778805e-01	5.950286e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.188048e+00	2.178303e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.192109e+00	4.052385e-01	1.995792e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.369124e+00	4.233644e-01	2.679129e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.739674e+00	3.760627e-01	2.365334e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.335711e+00	3.413172e-01	1.882819e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.842321e-01	2.649090e-01	1.820358e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.617619e-01	1.828276e-01	1.523417e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.279051e-01	1.404083e-01	1.167656e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.362774e-01	8.537476e-02	7.701576e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.015255e-01	3.847244e-02	5.896454e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.526067e-03	2.838190e-03	3.836297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.10221095566363733,0.013716446410423341,0.009112668709018043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.630574e+00	6.719294e-01	1.560887e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.058971e+01	1.083945e+00	2.064344e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.236582e+00	3.453932e-01	6.127789e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.002045e+00	3.658434e-01	7.726221e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.263600e+00	4.031678e-01	2.141421e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.109565e+00	4.128782e-01	1.711621e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.284549e+00	3.545320e-01	1.415735e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.686576e+00	3.133048e-01	1.079343e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.208286e+00	2.282472e-01	1.295908e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.970254e-01	2.047010e-01	9.320165e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.007936e-01	1.282976e-01	1.156665e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.946513e-01	9.271509e-02	8.453044e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.444378e-01	7.185647e-02	5.401262e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.152847e-01	3.390992e-02	4.438378e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.932049e-03	2.456677e-03	4.538859e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04590534028955993,0.007759298194042176,0.005413312116554339
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.249983e+01	4.614590e+00	7.777673e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.802618e+01	1.674159e+00	4.895120e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.790717e+01	5.744321e-01	9.631978e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.060604e+01	8.317705e-01	2.963247e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.523774e+00	8.738500e-01	2.140939e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.981481e+00	6.138510e-01	2.428466e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.568754e+00	4.521385e-01	2.185210e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.678784e+00	3.213197e-01	1.445433e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.069138e+00	2.288298e-01	1.431054e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.774800e-01	1.582266e-01	1.399924e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.829649e-01	1.009940e-01	1.130924e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.332542e-02	5.399651e-03	5.746054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18986367784159852,0.027618367321184556,0.017448239150313127
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.597417e+00	4.269471e-01	9.069759e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.499243e+00	2.840863e-01	2.941433e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.586067e+00	4.395405e-01	2.137508e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.601603e+00	4.096974e-01	2.169582e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.071813e-01	2.679386e-01	1.755753e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.326829e-01	1.343622e-01	1.220456e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.864026e-01	7.279639e-02	7.687551e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.018136e-02	3.114840e-02	3.819687e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.375711e-03	1.426305e-03	2.208447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08964131034263383,0.016036691556328697,0.009926620294197053
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.663773e+01	1.554709e+00	4.001860e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.651762e+00	3.005870e-01	2.292202e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.092191e+00	3.046515e-01	1.277321e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.327857e+00	3.900180e-01	1.111384e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.296115e+00	2.588019e-01	1.192966e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.026009e-01	1.771733e-01	8.819473e-02
3.475000e-01	4.050000e-02	4.050000e-02	3.576339e-01	9.360590e-02	6.497685e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.694032e-01	5.006182e-02	4.808706e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.177562e-02	5.050146e-03	8.211385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03600624897701632,0.007776026246993126,0.006001580803165853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.929396e+02	1.029585e+01	2.738404e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.700895e+01	1.088675e+00	1.964251e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.373674e+00	6.988048e-01	6.659831e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.970995e+00	3.237733e-01	5.361862e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.758307e+00	2.943311e-01	1.124639e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.000884e-01	2.053044e-01	1.151591e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.273250e-01	1.084059e-01	9.981668e-02
6.150000e-01	3.850000e-01	3.850000e-01	1.434063e-02	6.021900e-03	7.228963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.18824032357868692,0.027564778208877094,0.016754150597555167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.936231e+00	4.286350e-01	9.521955e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.761128e+00	5.841109e-01	1.310562e+00
1.050000e-01	1.500000e-02	1.500000e-02	4.046516e+00	4.020213e-01	5.382056e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.710404e+00	1.371799e-01	3.403790e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.095989e+00	2.989348e-01	1.446021e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.576754e+00	4.391604e-01	1.740656e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.071408e+00	4.052792e-01	1.995313e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.573628e+00	3.724913e-01	1.919913e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.126799e+00	2.942798e-01	1.933964e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.055704e-01	2.420856e-01	1.526297e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.839042e-01	1.456088e-01	1.198438e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.555344e-01	8.565141e-02	8.069591e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.027299e-01	3.852591e-02	6.076701e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.721654e-03	2.882044e-03	3.854578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08988720590558918,0.014791791346838792,0.009091488903372816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.731836e+01	1.591377e+00	4.541637e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.315902e+01	1.018422e+00	1.723192e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.957474e+00	3.839375e-01	3.409549e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.120072e+00	1.338549e-01	2.037768e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.724826e+00	3.115150e-01	9.433346e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.947583e+00	3.424037e-01	7.992457e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.325323e+00	3.093693e-01	1.654093e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.815166e+00	3.481489e-01	9.550772e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.221146e+00	2.346311e-01	1.045307e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.610063e-01	1.592416e-01	8.752146e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.139465e-01	9.327777e-02	8.810897e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.214584e-01	7.070800e-02	5.406314e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.455233e-02	4.557328e-03	7.384184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03739612278601076,0.007898873839801465,0.005786553965368271
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.865944e+02	8.647602e+00	2.402250e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.684942e+01	5.258946e-01	9.157088e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.597481e+01	5.537722e-01	4.283270e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.105262e+01	1.184048e+00	2.933641e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.828851e+00	6.083287e-01	2.735814e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.399474e+00	4.374052e-01	5.322270e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.906703e+00	2.548687e-01	9.577337e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.190002e+00	2.525135e-01	8.529242e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.694218e+00	2.955510e-01	1.204808e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.042378e+00	2.161969e-01	1.169895e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.383457e-01	1.263654e-01	1.346593e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.092503e-02	7.612586e-03	7.645399e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF0.5_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.34055224450824095,0.032526602643606906,0.023240948974502906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.214034e-01	6.114693e-02	1.681811e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.108496e+00	5.033456e-01	8.891033e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.629936e+00	4.886670e-01	3.646189e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.523087e+00	4.427944e-01	5.051236e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.474992e+00	6.405987e-01	4.215868e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.345878e+00	4.375912e-01	4.003407e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.161482e-01	2.140164e-01	2.316184e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.295062e-02	1.791627e-02	1.973259e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.19601975563712118,0.02789262830101505,0.014322996797998644
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.400567e+00	1.967187e-01	8.821180e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.857768e+00	5.149788e-01	6.965248e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.096130e+00	7.088583e-01	1.013418e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.160335e+00	6.241027e-01	2.571454e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.007162e+00	3.093506e-01	2.231365e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.670319e-01	1.396707e-01	1.341212e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.757875e-01	5.797195e-02	6.696389e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.955923e-03	4.306586e-03	5.308620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11899924669308903,0.028419141267571266,0.016030782895313483
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.314969e+00	5.733763e-01	2.791361e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.862661e+00	6.087866e-01	7.506955e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.035251e+00	1.461645e+00	1.637028e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.953405e+00	7.263726e-01	3.744777e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.571423e-02	3.179252e-02	2.842998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3292700757588146,0.033617407550899814,0.021192845723468412
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.713916e-02	1.670679e-02	6.379812e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.348566e-01	9.693567e-02	2.778891e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.763605e-01	2.666751e-01	6.017166e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.615125e+00	4.375657e-01	8.058415e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.559187e+00	4.933802e-01	7.341191e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.236599e+00	3.828690e-01	3.403916e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.455558e+00	1.393299e-01	4.341649e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.264229e+00	3.551723e-01	9.492771e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.814117e+00	5.274170e-01	2.695402e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.168994e+00	5.260709e-01	3.448150e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.490712e+00	4.237957e-01	3.260847e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.487903e-01	2.957722e-01	2.488146e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.073813e-01	1.732988e-01	1.493681e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.078534e-02	1.798989e-02	1.278868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19874295373295767,0.027711879114333565,0.014233843534429219
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.363495e-01	4.477905e-02	1.990223e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.240808e-01	1.769671e-01	6.818953e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.496381e+00	3.551323e-01	1.258846e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.632663e+00	5.097372e-01	1.537317e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.731772e+00	5.556924e-01	1.343240e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.417081e+00	4.628304e-01	7.569261e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.527684e+00	2.755185e-01	1.793680e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.130313e+00	3.935302e-01	2.711267e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.385432e+00	5.606613e-01	1.228318e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.584573e+00	5.812129e-01	2.131482e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.811459e+00	4.605144e-01	2.278126e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.173943e+00	3.262174e-01	1.952212e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.891290e-01	2.007653e-01	1.408046e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.492766e-01	1.139797e-01	8.682279e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.801110e-02	1.034557e-02	8.275680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.11145938040339819,0.025194005556748292,0.011921615456087262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.773288e-01	2.498787e-01	1.277276e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.206443e+00	5.388768e-01	2.608818e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.279113e+00	8.506328e-01	3.501222e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.196564e+00	9.585634e-01	3.491809e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.482216e+00	8.362813e-01	2.199493e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.747846e+00	4.893068e-01	6.290069e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.865659e+00	7.882944e-01	6.949902e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.296261e+00	1.157949e+00	1.943590e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.645609e+00	1.059543e+00	3.203272e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.254673e+00	7.331106e-01	3.315406e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.289788e+00	4.731007e-01	2.655424e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.451159e-02	2.399950e-02	1.596956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2973562721741221,0.031420663619572964,0.03156141667225304
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.049083e-01	2.114040e-01	2.722966e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.883868e+00	6.683716e-01	6.930701e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.910405e+00	3.674290e-01	3.708483e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.825801e+00	2.472182e-01	2.176385e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.167663e+00	4.492196e-01	4.135343e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.322373e+00	3.757151e-01	3.835680e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.637931e-01	2.050587e-01	2.415312e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.725471e-01	1.033683e-01	1.175698e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.432363e-02	6.395500e-03	7.104822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.155178250984766,0.023205757600568477,0.020116151591523385
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.251451e+00	6.251078e-01	8.679496e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.390817e+00	1.115862e+00	1.453249e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.818940e+00	5.121999e-01	6.620883e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.166931e+00	8.674575e-02	1.085350e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.292916e+00	3.375587e-01	2.097600e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.479232e+00	3.537364e-01	2.450846e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.823853e-01	2.090127e-01	1.857426e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.884513e-01	1.121292e-01	1.171108e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.218049e-02	1.105587e-02	1.370710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06993803226285517,0.017823690045656905,0.01501336495871948
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.392397e+01	1.011660e+01	1.584094e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.873498e+01	3.139339e+00	5.539840e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.980396e+00	5.359017e-01	6.066852e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.734586e+00	1.541607e-01	1.478246e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.605225e+00	3.954257e-01	1.883433e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.792907e+00	4.514903e-01	2.820564e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.979826e-01	3.267935e-01	2.689859e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.267394e-02	1.841027e-02	1.900845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.28976052644907624,0.03179908856680114,0.02643222780999349
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.519691e-01	1.760434e-01	3.212704e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.030147e+00	3.573579e-01	4.609737e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.538595e+00	4.829570e-01	5.653382e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.028129e+00	5.136467e-01	6.235138e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.495739e+00	4.382358e-01	4.979080e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.767159e+00	2.664673e-01	2.562407e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.776957e+00	5.898906e-02	6.221668e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.597892e+00	1.686824e-01	2.228310e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.283856e+00	3.396360e-01	2.733276e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.867202e+00	3.884695e-01	3.270605e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.354594e+00	3.382349e-01	2.973523e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.581927e-01	2.447216e-01	2.298740e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.620984e-01	1.526530e-01	1.390477e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.860240e-02	1.646932e-02	1.242183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1628366932564367,0.0239412064358048,0.01737512327126739
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.845869e+00	6.826021e-01	1.110142e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.131704e+00	1.017208e+00	1.217442e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.054169e+00	9.069414e-01	1.174312e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.137765e+00	7.634939e-01	1.119582e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.669371e+00	5.033854e-01	7.328262e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.881737e+00	2.467922e-01	3.657888e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.146821e+00	3.530330e-02	1.467362e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.632042e+00	1.321352e-01	1.653297e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.185700e+00	2.648824e-01	1.733737e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.641302e+00	3.319167e-01	1.983982e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.031979e+00	2.441823e-01	1.731552e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.516729e-01	1.560072e-01	1.199835e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.882821e-02	1.651380e-02	1.351461e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.08199207857594258,0.020653986624152063,0.01348004496337242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.587092e+01	8.897108e+00	1.429119e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.373058e+01	3.632088e+00	5.929583e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.263548e+01	2.005223e+00	3.507259e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.533078e+01	1.126016e+00	2.041743e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.584481e+00	5.116226e-01	8.626098e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.726439e+00	1.494097e-01	4.018541e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.792718e+00	8.671538e-02	2.036367e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.071873e+00	1.638580e-01	1.005301e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.724347e+00	3.423890e-01	1.795245e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.160702e+00	4.639280e-01	2.546041e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.384325e+00	3.985294e-01	2.556971e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.940454e-02	2.729941e-02	1.890545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.34076808446127027,0.04319947808310126,0.022478141916678462
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.483799e-01	5.883326e-02	2.557465e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.233697e+00	4.713947e-01	1.188387e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.502959e+00	4.292386e-01	3.439836e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.325889e+00	6.145743e-01	2.714178e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.425732e+00	7.916946e-01	3.498452e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.391251e+00	5.360971e-01	3.703497e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.633275e-01	2.746070e-01	2.345813e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.048133e-02	2.428063e-02	2.267583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.20129128808148697,0.03750281459635407,0.013691102225194957
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.461077e+00	1.801455e-01	1.258144e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.470255e+00	4.286441e-01	6.942415e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.895326e+00	8.602914e-01	4.229335e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.323663e+00	8.412363e-01	1.892740e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.124439e+00	4.048255e-01	2.078106e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.309665e-01	1.857141e-01	1.376427e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.054029e-01	7.750817e-02	7.239216e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.245374e-02	5.673697e-03	6.287055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.1336283660852722,0.03874789569772996,0.016124975400902214
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.873641e+00	4.528678e-01	3.543028e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.073603e+00	5.293008e-01	8.137236e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.167907e+00	1.663453e+00	8.043670e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.427447e+00	1.068609e+00	3.044039e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.003645e-01	4.598594e-02	3.115997e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3333159840671615,0.04425626003802191,0.021009922587501617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.606181e-02	1.416838e-02	6.830679e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.284226e-01	9.899309e-02	3.711971e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.981226e-01	2.757513e-01	8.394592e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.676110e+00	4.376623e-01	1.099159e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.560158e+00	4.718724e-01	9.269356e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.157959e+00	3.471320e-01	4.146833e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.332328e+00	1.203548e-01	3.390910e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.134808e+00	4.952835e-01	9.221348e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.727191e+00	6.603209e-01	2.485275e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.162326e+00	6.553172e-01	3.181588e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.536197e+00	5.254701e-01	3.042361e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.023704e+00	3.884922e-01	2.423761e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.815927e-01	2.405946e-01	1.556926e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.135318e-02	2.498094e-02	1.425231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.20568963131697077,0.03758793729347226,0.013806632494989368
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.137785e-01	3.845019e-02	2.434602e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.309044e-01	1.773827e-01	1.034526e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.569261e+00	3.599867e-01	1.829626e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.641645e+00	4.785975e-01	2.142068e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.593770e+00	4.986872e-01	1.709319e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.138078e+00	3.968839e-01	8.526104e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.210509e+00	2.350766e-01	2.178558e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.925425e+00	4.943322e-01	1.541111e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.326771e+00	7.298566e-01	8.528516e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.629200e+00	7.438333e-01	1.719660e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.927926e+00	6.309468e-01	2.011429e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.275320e+00	4.254685e-01	1.817727e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.838406e-01	2.770744e-01	1.412780e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.071872e-01	1.516352e-01	8.959766e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.481134e-02	1.487271e-02	9.093292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.12395198264993167,0.03479840021126995,0.012069772433357148
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.698201e-01	2.072804e-01	1.600468e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.963699e+00	4.840634e-01	3.553794e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.792967e+00	7.426337e-01	4.799084e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.523844e+00	8.115962e-01	4.284065e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.660022e+00	7.001664e-01	2.618653e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.003239e+00	4.483202e-01	8.030898e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.524614e+00	7.592481e-01	5.407279e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.374048e+00	1.353725e+00	1.364538e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.957192e+00	1.347962e+00	2.431666e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.632189e+00	1.035023e+00	2.871287e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.570898e+00	6.598887e-01	2.598965e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.275303e-02	3.554821e-02	1.797940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.29632411924307267,0.04009394877476341,0.03142382339662708
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.105743e-01	2.495570e-01	3.283105e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.094814e+00	6.718033e-01	8.947539e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.725614e+00	2.342400e-01	3.618007e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.545453e+00	2.629459e-01	2.863740e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.117248e+00	5.345392e-01	3.343296e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.389525e+00	4.721174e-01	3.518825e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.267837e-01	2.746308e-01	2.444001e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.082160e-01	1.320940e-01	1.274830e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.855619e-02	9.335949e-03	9.085099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.15982667601413958,0.030616940538394477,0.019705337638911136
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.169228e+00	8.108980e-01	1.382615e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.030656e+00	1.108386e+00	1.973040e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.135714e+00	3.153643e-01	5.962105e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.603753e+00	1.354696e-01	2.313693e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.222221e+00	3.626072e-01	1.480239e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.613297e+00	4.711348e-01	1.977664e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.904927e-01	2.837872e-01	1.780375e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.467430e-01	1.451865e-01	1.203443e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.891088e-02	1.515832e-02	1.543402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.08110883783439095,0.024389014135688475,0.015169279234831717
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.925767e+01	1.137875e+01	2.481915e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.540587e+01	2.300823e+00	4.841415e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.374856e+00	2.233562e-01	5.494781e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.240924e+00	1.985447e-01	1.481213e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.633605e+00	3.984238e-01	1.211845e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.075544e+00	6.029947e-01	2.150975e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.242627e+00	4.646344e-01	2.454953e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.853918e-02	2.633290e-02	2.165654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.29161443728097575,0.041018858553159676,0.026627301175810747
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.835155e-01	2.009866e-01	3.812186e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.157347e+00	4.213200e-01	6.241633e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.702183e+00	5.148433e-01	7.731418e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.188569e+00	5.220344e-01	7.586492e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.512630e+00	3.884427e-01	5.639049e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.612004e+00	1.741006e-01	2.787525e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.553061e+00	7.785472e-02	2.388801e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.407344e+00	2.187192e-01	2.326575e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.173305e+00	3.892678e-01	2.404755e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.854620e+00	4.768344e-01	2.880499e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.401464e+00	4.241336e-01	2.788075e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.247566e-01	3.226354e-01	2.209858e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.281007e-01	2.077366e-01	1.449875e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.853893e-02	2.276846e-02	1.393087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.16757403896917936,0.0319589957718191,0.01690163261144273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.522443e+00	8.157796e-01	1.461492e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.177194e+00	1.007948e+00	1.910951e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.704532e+00	9.371402e-01	1.732204e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.246774e+00	6.700780e-01	1.305308e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.271817e+00	3.714118e-01	7.861687e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.325841e+00	1.280332e-01	3.636881e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.677490e+00	7.276205e-02	2.524343e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.368853e+00	1.442973e-01	1.794283e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.138537e+00	3.279704e-01	1.344084e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.703809e+00	4.254127e-01	1.663601e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.123837e+00	3.347725e-01	1.589656e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.193674e-01	2.008415e-01	1.172208e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.901236e-02	2.299584e-02	1.440378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.09356373488797731,0.02852834575379745,0.01347429417783269
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.717824e+01	9.654788e+00	2.199191e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.235554e+01	3.038068e+00	7.149349e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.027808e+01	1.527639e+00	3.972154e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.274741e+01	7.014500e-01	1.847930e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.430972e+00	2.482909e-01	7.873133e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.632531e+00	8.299092e-02	4.886579e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.306085e+00	6.680310e-02	2.339878e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.889860e+00	1.577673e-01	5.787998e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.772317e+00	4.164148e-01	1.294907e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.344666e+00	5.891395e-01	2.044348e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.612424e+00	5.484264e-01	2.273661e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.946032e-02	3.899605e-02	2.046432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.3070643353482287,0.039100197233308376,0.021112715445911256
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.673706e-01	9.296559e-02	3.793381e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.218295e+00	5.607776e-01	1.015091e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.644603e+00	2.833451e-01	1.413183e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.775182e+00	7.080890e-01	2.384266e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.786283e+00	6.029728e-01	3.617541e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.799258e-01	3.445561e-01	2.779967e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.713454e-01	1.839092e-01	1.631667e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.614984e-02	1.704394e-02	1.621038e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.17559966151184675,0.03244393797270931,0.012909062987339459
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.376553e+00	2.508580e-01	1.446200e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.974562e+00	5.765255e-01	2.652045e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.225405e+00	9.214718e-01	7.099809e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.673754e+00	5.624963e-01	2.079056e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.399275e-01	2.642110e-01	1.635542e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.201584e-01	1.348383e-01	1.046828e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.698494e-01	5.954104e-02	5.708120e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.091474e-02	4.910170e-03	5.377187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.11323249222234127,0.03103809446490427,0.013875757349961215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.636329e+00	5.685080e-01	3.770203e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.744240e+00	1.081159e+00	3.067739e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.196649e+00	1.508783e+00	1.837921e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.714362e+00	6.798725e-01	2.768558e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.839637e-02	3.309190e-02	2.458636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.3038926919530868,0.040022787801929194,0.020944488308685116
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.804664e-02	2.266646e-02	8.524560e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.921514e-01	1.733845e-01	5.317484e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.330056e+00	4.335931e-01	1.095705e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.487279e+00	5.567144e-01	1.113813e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.305351e+00	4.363033e-01	5.932591e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.533285e+00	1.706103e-01	5.940737e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.259140e+00	4.203709e-01	8.573848e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.800923e+00	6.126534e-01	2.422086e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.255314e+00	6.301943e-01	3.111758e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.682964e+00	5.151066e-01	3.052709e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.163280e+00	3.943662e-01	2.565536e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.519619e-01	2.768442e-01	1.890437e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.155080e-01	1.662624e-01	1.153579e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.603740e-02	1.695599e-02	1.027692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.18187903909953587,0.0330304405239322,0.013222998071242553
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.857770e-01	5.863006e-02	3.589736e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.195261e+00	3.067246e-01	1.657426e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.715177e+00	5.577398e-01	2.500233e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.060780e+00	6.305859e-01	2.124866e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.745707e+00	5.040461e-01	1.144873e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.822162e+00	2.927269e-01	2.039109e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.328084e+00	4.681547e-01	1.033594e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.608443e+00	7.045689e-01	8.845438e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.833267e+00	7.334701e-01	1.692493e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.118789e+00	6.148381e-01	1.980889e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.497507e+00	4.658073e-01	1.873457e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.880330e-01	3.162683e-01	1.547963e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.043244e-01	2.028801e-01	1.144259e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.154545e-01	1.088262e-01	7.200072e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.679259e-02	1.105985e-02	7.285013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.1061553417746721,0.0290741317293782,0.010965518069682698
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.016905e+00	3.110832e-01	2.278232e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.176323e+00	7.536389e-01	5.027445e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.721548e+00	1.023128e+00	5.827861e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.681531e+00	9.730949e-01	4.014870e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.337891e+00	6.765214e-01	1.511486e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.789013e+00	4.957747e-01	1.660580e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.367077e+00	1.342309e+00	1.321498e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.705522e+00	1.404446e+00	2.222649e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.188990e+00	1.116941e+00	2.826774e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.010123e+00	7.516357e-01	2.701617e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.187201e+00	4.811399e-01	2.211970e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.498522e-02	2.589622e-02	1.456182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.26552157399211623,0.034252463956976675,0.030137357572868673
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.403356e-01	3.536858e-01	4.141472e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.795449e+00	7.185256e-01	8.220517e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.838119e+00	4.915084e-02	1.958282e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.339085e+00	3.689151e-01	3.079224e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.715269e+00	4.369929e-01	3.462737e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.030491e+00	3.217168e-01	2.794153e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.367946e-01	1.873496e-01	1.765414e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.259007e-01	9.467675e-02	9.194415e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.417960e-02	7.167258e-03	6.881176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.13851999853964733,0.02488211875457702,0.018252372837476466
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.571256e+00	1.256635e+00	1.914572e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.638143e+00	1.132884e+00	1.787149e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.821561e+00	1.053478e-01	1.969085e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.402096e+00	2.549335e-01	2.419895e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.980704e+00	3.523912e-01	1.912062e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.268775e+00	3.280427e-01	1.886340e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.018355e-01	1.982061e-01	1.420755e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.669550e-01	1.102890e-01	9.426611e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.348074e-02	1.240529e-02	1.280478e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06868553996899128,0.019070197899692484,0.01320115379529331
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.159729e+02	1.418196e+01	2.594427e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.389559e+01	1.452399e+00	2.271748e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.381849e+00	2.147448e-01	3.574704e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.074302e+00	2.263663e-01	1.034775e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.353606e+00	3.386378e-01	1.556450e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.689428e+00	4.551658e-01	2.225074e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.816923e-01	3.302756e-01	2.101069e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.932337e-02	2.091310e-02	1.757019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.26247079951020336,0.03534911783294106,0.026541374042429622
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.999860e-01	3.038673e-01	4.553858e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.665690e+00	5.897330e-01	7.587725e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.378389e+00	6.492674e-01	8.095511e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.805171e+00	5.282931e-01	6.399009e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.900229e+00	2.680117e-01	3.441483e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.746126e+00	6.958682e-02	2.087410e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.487574e+00	1.787629e-01	2.968976e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.229220e+00	2.946531e-01	2.540309e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.908702e+00	3.931833e-01	2.849688e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.511825e+00	3.804962e-01	2.808563e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.093133e+00	3.167266e-01	2.395115e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.010456e-01	2.362314e-01	1.776607e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.846593e-01	1.450653e-01	1.089251e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.487124e-02	1.580248e-02	1.017659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.14451556127303444,0.025893169314992664,0.015670691617493765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.630162e+00	1.181140e+00	1.881957e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.836362e+00	1.342667e+00	2.077420e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.412960e+00	9.845292e-01	1.530748e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.900262e+00	5.530542e-01	8.943192e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.303388e+00	2.211634e-01	4.538398e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.103104e+00	5.877660e-02	2.389237e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.494437e+00	1.367097e-01	2.536198e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.238462e+00	2.054061e-01	1.600301e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.911407e+00	3.216042e-01	1.582858e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.399880e+00	3.270570e-01	1.620728e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.910565e-01	2.431531e-01	1.365404e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.908944e-01	1.490828e-01	9.681669e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.625711e-02	1.709052e-02	1.151543e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07771759818776139,0.022337980268612938,0.012083563142275516
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.079435e+02	1.171828e+01	2.260686e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.461046e+01	2.533725e+00	5.086111e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.930238e+01	9.392110e-01	2.205526e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.123037e+01	3.146231e-01	9.726029e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.741263e+00	9.682208e-02	5.544134e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.421656e+00	9.855136e-02	3.176328e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.168817e+00	8.617955e-02	1.541000e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.721301e+00	1.966899e-01	4.456088e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.477690e+00	3.561188e-01	1.563179e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.991765e+00	4.878501e-01	2.130471e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.301633e+00	4.193460e-01	2.126196e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.020588e-02	2.962284e-02	1.733197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.27567942456687367,0.033522602023270315,0.020064182948943465
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.963768e-01	1.372728e-01	4.844025e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.996912e+00	5.815085e-01	5.790330e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.377148e+00	5.168165e-01	3.001280e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.215922e+00	5.972244e-01	3.416346e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.327648e+00	4.025338e-01	3.246868e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.172638e-01	2.271915e-01	2.154051e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.293491e-01	1.196328e-01	1.207273e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.270503e-02	1.025703e-02	1.111149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.15246806873072533,0.025174608904373175,0.01215755263394147
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.409283e+00	3.162924e-01	1.344779e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.873101e+00	8.743410e-01	1.856989e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.538682e+00	7.176912e-01	1.670708e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.253124e+00	3.432721e-01	1.971279e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.534771e-01	1.763578e-01	1.351707e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.317871e-01	9.043710e-02	8.479107e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.298525e-01	4.246398e-02	4.723459e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.555904e-03	3.395805e-03	4.063347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09457249900517126,0.022706385442897895,0.012373278310326169
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.606511e+00	6.787922e-01	3.485197e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.739624e+00	1.704592e+00	2.044354e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.240533e+00	1.114690e+00	2.670259e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.267255e+00	4.141006e-01	2.475201e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.780944e-02	2.143031e-02	2.027095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.27659834809283,0.03418950864643572,0.020852744349662278
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.028174e-02	3.725130e-02	1.045909e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.588282e-01	2.899009e-01	7.229315e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.050260e+00	5.953574e-01	1.226571e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.345645e+00	5.942588e-01	8.789546e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.787740e+00	2.990087e-01	1.905710e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.571884e+00	3.702684e-01	3.849736e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.029814e+00	6.046390e-01	2.413017e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.386956e+00	5.871851e-01	3.198323e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.823859e+00	4.895614e-01	3.183531e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.310725e+00	3.797064e-01	2.758632e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.713055e-01	2.628014e-01	2.113408e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.534690e-01	1.792112e-01	1.498673e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.947890e-01	1.099137e-01	8.872110e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.283264e-02	1.009102e-02	7.077154e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15998108116371113,0.027046358622959232,0.01264156357970947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.386588e-01	1.017523e-01	5.380203e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.134942e+00	5.102069e-01	2.429599e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.218253e+00	7.551288e-01	2.752007e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.477929e+00	6.815170e-01	1.556035e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.617782e+00	4.150599e-01	3.721704e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.994009e+00	4.697030e-01	4.467798e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.123513e+00	7.630038e-01	8.743238e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.203239e+00	7.555260e-01	1.699172e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.357767e+00	5.960895e-01	2.034420e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.689090e+00	4.448575e-01	1.988261e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.171175e+00	3.198513e-01	1.694868e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.607067e-01	2.115368e-01	1.308704e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.671069e-01	1.296859e-01	9.576102e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.435030e-01	7.876113e-02	6.047382e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.872597e-02	7.024995e-03	5.701687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.0896905133217208,0.022545772365216016,0.010121972558587003
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.585296e+00	4.873151e-01	3.236505e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.779300e+00	1.084068e+00	6.605122e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.190252e+00	1.308365e+00	6.142820e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.951379e+00	1.040799e+00	2.929808e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.750390e+00	5.732386e-01	5.666642e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.039496e+00	1.331282e+00	8.117375e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.912673e+00	1.563604e+00	2.093934e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.939076e+00	1.198080e+00	2.950328e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.529045e+00	8.299553e-01	2.916312e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.530202e+00	5.026608e-01	2.474092e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.885375e-01	3.101559e-01	1.933707e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.882160e-02	1.680427e-02	1.205888e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.23931689206565684,0.02850832056807076,0.02862689109086794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.245408e+00	4.577233e-01	5.046972e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.281383e+00	6.729993e-01	6.650956e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.797777e+00	2.087738e-01	2.507687e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.158720e+00	4.001147e-01	3.497593e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.401166e+00	3.288873e-01	3.263099e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.898201e-01	2.165791e-01	2.272817e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.925451e-01	1.289403e-01	1.353005e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.517787e-01	5.868093e-02	6.730087e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.464493e-03	4.354586e-03	4.454760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.12057697297926771,0.019178352102641905,0.016899911996271624
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.528345e+00	1.718685e+00	2.265928e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.247132e+00	9.592867e-01	1.171766e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.403156e+00	1.300494e-01	9.593672e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.350685e+00	2.920684e-01	2.421013e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.776961e+00	3.006398e-01	2.119355e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.035030e+00	2.217839e-01	1.744624e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.713016e-01	1.387302e-01	1.209364e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.939609e-01	7.740949e-02	7.824979e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.513867e-02	8.901248e-03	1.037734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.057175855747040254,0.013716197738653055,0.011773767623224025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.477138e+02	1.575006e+01	2.486676e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.046959e+01	7.276187e-01	5.601373e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.115598e+00	3.393623e-01	2.578710e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.020784e+00	2.153866e-01	7.635347e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.134841e+00	2.797011e-01	1.770790e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.421830e+00	3.318097e-01	2.202105e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.943595e-01	2.271190e-01	1.875172e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.700812e-02	1.461141e-02	1.477544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.23707028358816218,0.029151458123635565,0.026011648216844874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.564107e-01	4.163133e-01	5.325555e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.242025e+00	7.693194e-01	8.602070e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.000234e+00	7.124267e-01	7.688320e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.249249e+00	4.386714e-01	4.680537e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.115278e+00	1.062650e-01	1.483063e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.766016e+00	1.942282e-01	2.335980e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.405747e+00	2.756623e-01	2.949769e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.079059e+00	3.357107e-01	2.964531e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.643196e+00	3.296903e-01	2.910100e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.241800e+00	2.805393e-01	2.583472e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.519774e-01	2.275434e-01	2.033455e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.244105e-01	1.537520e-01	1.428431e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.790592e-01	9.833477e-02	8.475281e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.214728e-02	9.353966e-03	7.019231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12554221251856032,0.019802722358467334,0.014688049701212097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.243319e+00	1.603547e+00	2.167638e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.022409e+01	1.560881e+00	2.097376e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.345643e+00	8.984436e-01	1.175487e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.965485e+00	3.842309e-01	5.189615e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.038602e+00	7.255523e-02	1.569928e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.939350e+00	1.231980e-01	1.916426e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.443764e+00	1.849207e-01	2.083356e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.172077e+00	2.749719e-01	1.675179e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.689529e+00	2.563495e-01	1.692761e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.173274e+00	2.448532e-01	1.565121e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.139285e-01	1.687081e-01	1.198189e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.873391e-01	9.869179e-02	8.222227e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.478582e-02	1.174281e-02	9.493748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06373486215046488,0.01593674000568914,0.010931369379389114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.360925e+02	1.297493e+01	2.108018e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.266918e+01	1.751159e+00	2.911122e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.715019e+01	4.648902e-01	1.121177e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.049413e+01	1.464036e-01	5.025480e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.528103e+00	1.459541e-01	3.759577e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.373612e+00	1.647986e-01	2.012247e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.129354e+00	1.556573e-01	8.353935e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.575136e+00	2.016736e-01	4.990962e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.229707e+00	3.029494e-01	1.741861e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.697241e+00	3.727323e-01	2.200927e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.044779e+00	2.904146e-01	1.967494e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.229136e-02	2.015306e-02	1.489921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2540190527532215,0.029811927024503998,0.019364321269228435
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.154608e+00	1.788965e-01	5.351651e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.262356e+00	5.540011e-01	3.838100e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.986083e+00	5.225522e-01	1.293682e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.841977e+00	4.775203e-01	3.489999e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.090612e+00	3.042579e-01	2.780690e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.988751e-01	1.804642e-01	1.811211e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.590342e-01	8.585309e-02	9.783924e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.655462e-02	7.386737e-03	8.806745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13846183474983106,0.020088113440263483,0.011639641524787359
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.212912e+00	3.572871e-01	1.127713e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.383779e+00	7.457528e-01	1.024820e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.106606e+00	5.426057e-01	2.029200e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.048124e+00	2.434297e-01	1.738536e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.801211e-01	1.431192e-01	1.197068e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.869812e-01	6.883275e-02	7.360616e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.094704e-01	3.496632e-02	4.184644e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.130881e-03	2.551482e-03	3.673492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08405717233000914,0.017789624104211074,0.011456547550261681
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.224852e+00	7.551345e-01	2.999197e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.083349e+00	1.825587e+00	8.939852e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.634218e+00	7.977426e-01	2.905904e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.066921e+00	2.923008e-01	2.189450e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.866628e-02	1.634624e-02	1.793182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.2581587744928394,0.030493778489215834,0.020551248254453813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.316900e-02	4.846386e-02	1.377389e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.752587e-01	4.020721e-01	8.903743e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.787362e+00	7.158871e-01	1.183858e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.878258e+00	5.281693e-01	5.713279e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.954211e+00	1.722730e-01	3.736494e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.379901e+00	4.744924e-01	1.720396e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.677104e+00	5.363747e-01	2.997797e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.049293e+00	4.854125e-01	3.220792e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.548861e+00	3.913821e-01	2.998596e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.103940e+00	3.006941e-01	2.448397e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.369014e-01	2.067745e-01	1.843779e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.561183e-01	1.521665e-01	1.283930e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.281919e-01	7.980004e-02	7.143322e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.676955e-02	7.058331e-03	5.584587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.1463672391403686,0.023417614456582997,0.012248396731165845
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.066064e-01	1.390564e-01	8.246770e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.270178e+00	7.066441e-01	3.032000e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.664207e+00	8.965190e-01	2.330124e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.311213e+00	6.422259e-01	8.693810e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.860803e+00	3.875836e-01	1.767278e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.797643e+00	6.764413e-01	6.873634e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.777696e+00	7.470822e-01	1.424401e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.779400e+00	6.012167e-01	1.947138e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.041767e+00	5.117676e-01	2.071105e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.457954e+00	3.534365e-01	1.880612e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.890562e-01	2.293352e-01	1.521512e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.674884e-01	1.655234e-01	1.206827e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.021670e-01	1.078852e-01	8.461793e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.019791e-01	5.681754e-02	5.291652e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.519223e-02	5.527521e-03	5.011275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07988060818873143,0.018544329327358458,0.009569373533073147
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.138608e+00	6.154653e-01	4.125410e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.665921e+00	1.414765e+00	7.902424e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.039548e+01	1.513060e+00	5.858078e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.165818e+01	1.045057e+00	1.603664e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.033790e+01	9.897965e-01	2.452172e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.765265e+00	1.678086e+00	1.863769e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.253807e+00	1.434617e+00	2.755645e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.391070e+00	9.877609e-01	3.052907e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.097639e+00	5.917780e-01	2.756751e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.291769e+00	3.890785e-01	2.275810e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.576959e-01	2.384512e-01	1.763905e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.090106e-02	1.195376e-02	1.064770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.2231330615641561,0.02527373833414695,0.02705289524657148
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.625673e+00	5.292530e-01	5.819813e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.444812e+00	5.668086e-01	5.051153e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.728888e+00	3.119351e-01	3.036751e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.991984e+00	3.633420e-01	3.512364e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.213957e+00	2.717470e-01	2.914213e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.785683e-01	1.776989e-01	1.953948e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.218867e-01	9.616204e-02	1.129507e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.158435e-01	4.584888e-02	5.507872e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.929908e-03	2.827865e-03	3.349074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11101699550575601,0.01606850561795445,0.015802541797223138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.114805e+01	2.010591e+00	2.699121e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.859877e+00	7.117118e-01	6.940620e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.171790e+00	2.362615e-01	1.152811e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.315793e+00	2.725945e-01	2.633412e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.659944e+00	2.670975e-01	2.121310e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.159573e-01	1.712683e-01	1.567864e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.138906e-01	1.120971e-01	1.082826e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.578271e-01	5.950314e-02	6.870250e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.115692e-02	7.381417e-03	9.310102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.05148883673621237,0.010923387530823774,0.010812712696516638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.651115e+02	1.577323e+01	2.462628e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.795913e+01	6.547352e-01	3.092398e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.128986e+00	4.373251e-01	1.479008e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.994116e+00	1.965579e-01	7.357676e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.021392e+00	2.442253e-01	1.812332e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.280348e+00	2.550163e-01	2.118737e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.120276e-01	1.840839e-01	1.703557e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.090661e-02	1.148085e-02	1.322632e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.2213347988426417,0.025624802563851523,0.025207365813228938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.205191e+00	4.984823e-01	5.886649e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.773373e+00	8.618306e-01	8.366837e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.403024e+00	6.876000e-01	6.797050e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.474258e+00	3.292550e-01	2.915094e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.115241e+00	8.580964e-02	1.524568e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.678766e+00	2.362312e-01	2.926257e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.302520e+00	3.014960e-01	2.998748e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.904010e+00	2.918611e-01	2.962109e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.482730e+00	2.882068e-01	2.789285e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.081784e+00	2.366149e-01	2.372404e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.392544e-01	1.783456e-01	1.810170e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.464949e-01	1.347917e-01	1.252029e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.183913e-01	7.076660e-02	6.934873e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.658297e-02	6.704131e-03	5.528860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11486104326182722,0.016437074686297404,0.014036564241914795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.073418e+01	1.954127e+00	2.384356e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.168544e+01	1.594866e+00	2.185435e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.538501e+00	7.353581e-01	7.570794e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.610279e+00	2.284720e-01	2.707291e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.759909e+00	7.809974e-02	1.599132e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.838587e+00	1.528929e-01	1.737884e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.411990e+00	2.239236e-01	1.711102e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.042415e+00	2.180267e-01	1.944325e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.568841e+00	2.487628e-01	1.723936e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.045056e+00	1.875275e-01	1.483205e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.365715e-01	1.275823e-01	1.119647e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.402904e-01	8.822279e-02	7.470803e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.847352e-02	8.596138e-03	8.416148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.0563643575102629,0.012181364554799505,0.010084855844779882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.542653e+02	1.319216e+01	1.888927e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.911946e+01	1.187159e+00	1.923484e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.597789e+01	2.802775e-01	6.902011e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.002245e+01	1.674689e-01	5.518408e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.567042e+00	2.723588e-01	1.591524e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.313011e+00	2.047376e-01	1.250484e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.056088e+00	1.352990e-01	7.320613e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.443842e+00	1.655044e-01	4.791213e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.095022e+00	2.865098e-01	1.841563e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.518629e+00	2.778452e-01	2.154332e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.355040e-01	2.472810e-01	1.895430e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.297692e-02	1.449727e-02	1.324266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.23219463232427973,0.026271926109277033,0.01878181682623431
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.638517e+00	2.289813e-01	5.355862e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.143188e+00	5.787398e-01	3.071052e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.562705e+00	4.740398e-01	2.358353e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.534407e+00	3.681405e-01	3.218035e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.209710e-01	2.400952e-01	2.383971e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.920401e-01	1.438487e-01	1.509111e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.085056e-01	7.158477e-02	8.257565e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.228589e-02	5.696918e-03	6.897813e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12644222900609892,0.016288166049629932,0.011066503949517803
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.979319e+00	3.858650e-01	9.140226e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.747644e+00	6.524517e-01	1.527221e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.746750e+00	3.762844e-01	2.052524e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.335102e-01	2.061415e-01	1.578493e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.994061e-01	1.064303e-01	1.032367e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.560596e-01	6.165762e-02	6.670589e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.599611e-02	3.387988e-02	3.794774e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.846588e-03	2.093550e-03	3.230232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07538714755997711,0.014463044169753969,0.010757617636962008
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.089321e+01	8.139267e-01	2.355712e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.977077e+00	1.491015e+00	6.294755e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.193292e+00	5.706025e-01	2.864566e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.310779e-01	2.259063e-01	1.933541e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.207516e-02	1.444525e-02	1.635505e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.23992390305989222,0.027422177171393808,0.02007357867883028
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.316479e-01	7.064540e-02	1.798341e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.513020e+00	5.606727e-01	1.073285e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.599142e+00	7.638512e-01	1.075028e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.257103e+00	3.636642e-01	2.430865e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.782049e+00	3.466994e-01	6.584984e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.045958e+00	5.118723e-01	2.589203e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.362369e+00	5.023853e-01	3.152467e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.751466e+00	4.071634e-01	3.020788e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.332853e+00	3.276617e-01	2.697694e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.300220e-01	2.302234e-01	2.140681e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.072122e-01	1.619884e-01	1.572185e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.668716e-01	1.117277e-01	1.076215e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.850338e-01	6.367140e-02	6.063921e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.226308e-02	4.499148e-03	4.368154e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.13335758576878975,0.020188279232771042,0.011851389585260275
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.258737e-01	2.324294e-01	1.228342e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.981777e+00	9.790260e-01	3.285894e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.110683e+00	9.405128e-01	1.654637e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.797105e+00	4.783753e-01	3.630608e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.672922e+00	5.657543e-01	2.394245e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.401370e+00	7.102693e-01	1.144254e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.317300e+00	6.530882e-01	1.888709e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.418796e+00	5.205212e-01	2.081598e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.767046e+00	4.099903e-01	1.999603e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.245382e+00	2.549001e-01	1.702972e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.659285e-01	1.959786e-01	1.387621e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.699322e-01	1.288216e-01	1.054731e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.474861e-01	8.060806e-02	7.586249e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.789579e-01	5.128347e-02	4.988072e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.205162e-02	3.690032e-03	4.303794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.07122364757337463,0.015591816834284365,0.009129562683236628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.077355e+00	8.580087e-01	5.603335e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.499487e+00	1.893353e+00	8.690212e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.334697e+01	1.668817e+00	4.629722e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.297976e+01	8.994066e-01	8.813250e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.018750e+01	1.435941e+00	8.652860e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.136310e+00	1.756084e+00	2.603193e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.492075e+00	1.133834e+00	3.218678e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.834326e+00	7.329580e-01	3.032175e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.803273e+00	4.904051e-01	2.598837e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.102440e+00	2.861528e-01	2.045137e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.555956e-01	1.893967e-01	1.634137e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.523247e-02	9.397357e-03	9.579874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.2082735496894387,0.023994267371779565,0.02559250537040636
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.098831e+00	6.044853e-01	6.701568e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.421284e+00	4.192314e-01	3.634837e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.640115e+00	3.361444e-01	2.910835e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.821418e+00	3.253907e-01	3.364423e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.083822e+00	2.433667e-01	2.628543e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.786330e-01	1.455664e-01	1.682233e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.662303e-01	8.063890e-02	9.611907e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.140785e-02	3.886435e-02	4.580488e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.056994e-03	1.885369e-03	2.461363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10302905496225567,0.014717069764929022,0.014802815284944343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.400694e+01	2.256294e+00	3.086958e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.993843e+00	4.620945e-01	3.788504e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.032417e+00	2.297316e-01	7.544265e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.300327e+00	2.744324e-01	2.269656e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.530262e+00	2.210462e-01	2.022297e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.485078e-01	1.580126e-01	1.455846e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.552936e-01	9.004625e-02	9.603413e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.316740e-01	5.468436e-02	6.279807e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.808152e-02	6.822072e-03	8.378706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04727432667894572,0.009859330903717219,0.010056258399073405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.772824e+02	1.522784e+01	2.300162e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.662614e+01	8.502635e-01	2.092807e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.108071e+00	3.672532e-01	7.636708e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.937179e+00	1.593135e-01	7.043908e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.924067e+00	2.210996e-01	1.819253e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.189097e+00	2.196295e-01	2.010325e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.407825e-01	1.552306e-01	1.553004e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.661241e-02	1.060098e-02	1.216686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.2067073085738075,0.023439485004350308,0.024149170640385464
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.526309e+00	5.958675e-01	6.641864e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.319604e+00	9.340105e-01	9.213272e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.739888e+00	5.902807e-01	5.887611e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.526773e+00	1.545809e-01	1.118653e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.014756e+00	1.648786e-01	1.984846e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.612252e+00	3.128637e-01	2.537522e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.210607e+00	3.189207e-01	2.864793e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.766379e+00	2.906657e-01	2.916306e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.314297e+00	2.291969e-01	2.567836e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.558846e-01	1.967452e-01	2.120421e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.336234e-01	1.517119e-01	1.614878e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.639218e-01	9.843192e-02	1.058383e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.803876e-01	5.771441e-02	5.956401e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.206222e-02	4.356761e-03	4.332963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10557263386411517,0.014281891634521413,0.013268358870468108
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.393842e+01	2.330660e+00	2.898948e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.261441e+01	1.483437e+00	1.819614e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.048398e+00	4.778740e-01	5.076793e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.064111e+00	9.766398e-02	1.049642e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.577170e+00	1.611732e-01	7.046108e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.777773e+00	1.607256e-01	1.233765e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.361207e+00	2.088604e-01	1.830677e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.968952e+00	2.349661e-01	1.781417e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.449029e+00	2.066031e-01	1.681399e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.410946e-01	1.655968e-01	1.387061e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.611917e-01	1.028675e-01	1.024275e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.987797e-01	6.968949e-02	6.890065e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.382190e-02	6.434306e-03	7.462854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.05064933976660736,0.010220003821627757,0.009459804039119404
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.682714e+02	1.302857e+01	1.923289e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.683702e+01	1.112322e+00	4.008517e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.550079e+01	3.510925e-01	4.106416e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.807135e+00	2.135730e-01	5.641729e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.481491e+00	3.085080e-01	9.536957e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.262599e+00	1.399530e-01	7.024943e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.965010e+00	1.077601e-01	7.644174e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.321675e+00	1.439086e-01	5.213536e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.961274e+00	2.442099e-01	1.880665e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.394850e+00	2.570832e-01	2.088147e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.390763e-01	2.094703e-01	1.792076e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.613166e-02	1.165863e-02	1.219569e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.21110708705271788,0.021927220238996292,0.01805676990074831
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.173480e+00	2.716274e-01	4.743872e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.797758e+00	4.236515e-01	2.039435e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.145014e+00	4.119524e-01	2.899502e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.314256e+00	3.174019e-01	2.881520e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.732774e-01	1.826079e-01	2.028121e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.061795e-01	1.101476e-01	1.268133e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.647560e-01	5.680909e-02	6.930056e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.747622e-03	3.772622e-03	5.664543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.1161140399170277,0.012424001661820297,0.010366479203583717
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.657482e+00	3.971568e-01	6.898451e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.101590e+00	4.813010e-01	4.825544e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.520571e+00	2.895492e-01	1.935876e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.067191e-01	1.526972e-01	1.363616e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.479742e-01	8.965072e-02	9.293634e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.245801e-01	4.730579e-02	5.870939e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.821898e-02	2.065522e-02	3.417059e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.274897e-03	2.092163e-03	3.138876e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06768075202731241,0.010610017693590393,0.009883068985364146
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.238130e+01	8.343908e-01	1.693142e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.888779e+00	1.053390e+00	1.234280e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.864582e+00	4.070338e-01	2.623798e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.213298e-01	1.736307e-01	1.713827e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.564253e-02	1.075443e-02	1.465793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.22159809377405743,0.02389074005000022,0.0195837792945949
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.317127e-01	1.100693e-01	2.303902e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.327022e+00	7.539189e-01	1.204856e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.348416e+00	6.876174e-01	7.409926e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.309606e+00	1.913995e-01	5.139024e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.458018e+00	4.352720e-01	1.827520e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.683296e+00	4.705532e-01	2.998895e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.009727e+00	4.039509e-01	3.035125e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.521451e+00	3.241328e-01	2.839166e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.106956e+00	2.511951e-01	2.340420e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.914633e-01	1.886437e-01	1.849474e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.196690e-01	1.372295e-01	1.384745e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.931036e-01	7.107966e-02	9.168926e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.424772e-01	4.244313e-02	4.932650e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.717247e-03	3.482235e-03	3.521555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12075258927792851,0.0166993356930389,0.011408648467315624
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.761521e+00	3.954820e-01	1.737319e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.265443e+00	1.238895e+00	3.014899e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.075843e+00	8.096792e-01	8.747035e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.822005e+00	5.227690e-01	1.900115e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.275545e+00	7.161791e-01	1.033721e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.835770e+00	6.341637e-01	1.674437e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.882241e+00	5.669618e-01	2.121015e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.106151e+00	4.043471e-01	2.079718e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.513846e+00	2.884413e-01	1.841351e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.067891e+00	1.786948e-01	1.524978e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.524448e-01	1.604289e-01	1.246666e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.082224e-01	1.040177e-01	9.624247e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.965164e-01	5.475723e-02	7.665870e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.517186e-01	3.714477e-02	4.493964e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.769484e-03	3.229236e-03	3.838283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.06309162064098528,0.012475482244745081,0.008582466860568197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.860939e+00	1.236740e+00	7.138916e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.340608e+01	2.359657e+00	9.347721e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.646849e+01	1.768547e+00	2.952386e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.362908e+01	1.340336e+00	4.292100e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.700908e+00	1.975867e+00	2.399639e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.056790e+00	1.425110e+00	3.061217e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.829539e+00	8.619339e-01	3.481980e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.413824e+00	5.293162e-01	2.905470e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.511757e+00	3.314321e-01	2.352722e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.546964e-01	2.193282e-01	1.846739e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.534711e-01	1.281765e-01	1.449211e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.075517e-02	7.286669e-03	8.516302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.19351858132695274,0.022125667672822424,0.02414251179835447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.654290e+00	6.684804e-01	7.273112e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.262393e+00	2.704627e-01	2.125352e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.550624e+00	3.465024e-01	3.267386e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.667540e+00	3.151780e-01	3.181360e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.414810e-01	2.000846e-01	2.312983e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.949988e-01	1.104122e-01	1.447187e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.238646e-01	6.969617e-02	8.423126e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.412582e-02	2.447895e-02	3.910854e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.913091e-03	1.425667e-03	1.966032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09557010873056589,0.01275530326934983,0.013760165952156359
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.682760e+01	2.388866e+00	3.102344e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.039995e+00	3.619955e-01	1.369197e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.915245e+00	1.667316e-01	1.291107e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.267509e+00	2.816223e-01	2.117679e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.450378e+00	2.148327e-01	1.930641e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.551668e-01	1.168628e-01	1.293490e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.173870e-01	7.845191e-02	8.873893e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.045210e-01	4.476436e-02	5.569652e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.490304e-02	4.872750e-03	7.529034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04305164149722182,0.007650180372538,0.00920506327531695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.872464e+02	1.431663e+01	1.991885e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.574025e+01	7.374896e-01	3.372738e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.093156e+00	3.199833e-01	7.995549e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.897374e+00	1.502806e-01	5.413769e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.839590e+00	1.984752e-01	1.864193e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.120366e+00	2.077457e-01	1.908296e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.673597e-01	1.226814e-01	1.392055e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.171469e-02	7.127943e-03	1.098045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19287296941211962,0.02119084201034463,0.023255377547810985
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.969400e+00	7.037690e-01	7.426557e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.919378e+00	9.758399e-01	8.931375e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.891557e+00	4.278427e-01	4.581062e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.378343e+00	3.955851e-02	1.122869e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.923747e+00	2.346504e-01	2.415631e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.482757e+00	3.013032e-01	3.246483e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.092036e+00	3.171839e-01	2.910319e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.639858e+00	2.838688e-01	2.840724e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.179038e+00	2.066061e-01	2.383187e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.407390e-01	1.750798e-01	1.937237e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.501834e-01	1.298906e-01	1.433272e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.042978e-01	7.400840e-02	9.922729e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.418818e-01	4.133936e-02	4.969710e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.631342e-03	3.357821e-03	3.676480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09714885954038666,0.01194308848951911,0.01248988422738588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.800986e+01	2.689118e+00	3.194416e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.258908e+01	1.159875e+00	1.380538e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.103013e+00	2.702567e-01	3.117587e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.615654e+00	7.493966e-02	4.866650e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.413186e+00	1.453517e-01	7.888083e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.701308e+00	1.716956e-01	1.461801e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.333593e+00	2.511625e-01	1.661873e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.872051e+00	2.136326e-01	1.781438e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.331760e+00	1.742675e-01	1.625943e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.497317e-01	1.401560e-01	1.292035e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.096202e-01	9.524251e-02	9.456390e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.569498e-01	4.413185e-02	7.029507e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.998329e-02	5.529622e-03	6.756227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04559310573369151,0.00778146064077976,0.008688422824617702
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.811079e+02	1.256377e+01	1.770708e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.456249e+01	8.849543e-01	4.968733e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.484267e+01	3.028092e-01	2.430210e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.780564e+00	4.286358e-01	2.070921e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.245180e+00	1.670061e-01	2.151147e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.281177e+00	2.480937e-01	3.506383e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.863773e+00	1.080918e-01	1.040637e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.237799e+00	1.264081e-01	4.850308e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.858266e+00	2.361865e-01	1.945973e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.264781e+00	2.008852e-01	1.965066e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.448887e-01	1.646079e-01	1.628123e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.033031e-02	8.258632e-03	1.098996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19723773523280402,0.019914676359809313,0.01735653071681137
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.554370e+00	2.946734e-01	4.518609e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.464604e+00	3.143279e-01	1.158643e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.907166e+00	3.665574e-01	2.955743e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.163451e+00	2.816668e-01	2.564365e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.873179e-01	1.551720e-01	1.790392e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.447030e-01	8.844878e-02	1.100336e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.424781e-01	5.341193e-02	6.425569e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.475911e-03	3.446035e-03	4.841221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11016579215192426,0.010799465839495759,0.009767901831371467
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.042797e+00	3.930036e-01	5.781317e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.738487e+00	3.596557e-01	9.197625e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.383242e+00	2.643349e-01	1.783779e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.442975e-01	1.287661e-01	1.243842e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.160684e-01	8.041422e-02	8.462759e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.059066e-01	4.872142e-02	5.593281e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.820418e-02	1.895196e-02	3.332630e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.662198e-03	1.796295e-03	2.839194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06340158541236776,0.009252574630364607,0.00943507335293281
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.333676e+01	8.318756e-01	1.289198e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.097294e+00	6.924227e-01	1.852225e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.701014e+00	3.352168e-01	2.416918e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.479313e-01	1.505840e-01	1.558552e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.279677e-02	1.052564e-02	1.397652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20862593614101801,0.022548937332726143,0.019087800063540106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.652586e-01	1.546485e-01	2.971693e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.093397e+00	8.701086e-01	1.310272e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.727077e+00	6.179976e-01	4.404937e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.104695e+00	2.170762e-01	4.588068e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.201520e+00	4.301920e-01	2.363215e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.392963e+00	4.163774e-01	2.969710e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.800365e+00	3.383089e-01	2.825089e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.369092e+00	3.223190e-01	3.961484e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.857614e-01	2.219811e-01	2.094637e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.002934e-01	1.551033e-01	1.692940e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.424940e-01	1.090587e-01	1.224230e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.539529e-01	6.774816e-02	8.486948e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.197409e-01	3.695426e-02	4.617221e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.835605e-03	3.510161e-03	3.457605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.1123634723950596,0.01540021489065145,0.011052873876439981
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.740034e+00	5.583560e-01	2.316679e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.960257e+00	1.336028e+00	2.563318e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.389327e+00	7.033282e-01	5.597700e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.698865e+00	7.612738e-01	4.256882e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.734233e+00	6.528486e-01	1.376389e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.462850e+00	4.937493e-01	1.918776e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.538706e+00	3.697523e-01	2.034866e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.882313e+00	3.606327e-01	1.927354e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.378399e+00	2.731089e-01	1.709155e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.005609e+00	1.805940e-01	2.567563e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.954554e-01	1.429985e-01	1.150665e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.480316e-01	7.732431e-02	9.754670e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.686180e-01	4.538730e-02	7.503277e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.384339e-01	3.677734e-02	4.011404e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.577904e-03	2.899728e-03	3.827831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05769906603455996,0.010822523447527876,0.008296911032605242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.979239e+00	1.622440e+00	9.499987e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.751017e+01	2.833076e+00	8.732738e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.841578e+01	1.581379e+00	1.558037e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.368018e+01	2.034892e+00	1.543567e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.712935e+00	1.707739e+00	3.168443e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.246226e+00	1.018288e+00	3.409097e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.323147e+00	6.708560e-01	3.112889e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.108205e+00	4.191709e-01	2.634942e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.396702e+00	3.172650e-01	2.167932e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.787454e-01	2.158360e-01	3.554083e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.954807e-01	1.048059e-01	1.333513e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.826947e-02	5.727221e-03	8.220206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1835139615571567,0.020924448872122553,0.0227369895657083
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.032077e+00	6.911487e-01	7.602922e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.181469e+00	3.196771e-01	1.020878e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.473970e+00	3.160230e-01	3.779717e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.532279e+00	3.085073e-01	2.922041e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.553263e-01	1.780061e-01	2.091467e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.411498e-01	1.123046e-01	1.296493e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.912304e-01	5.970969e-02	7.702619e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.470044e-02	2.260988e-02	3.451354e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.338034e-03	1.200905e-03	1.543084e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09100490503127345,0.012140419939080035,0.0129356441010718
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.841265e+01	2.364392e+00	2.963982e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.538880e+00	3.185150e-01	3.843726e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.891263e+00	1.528140e-01	9.699729e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.220607e+00	2.588934e-01	2.816793e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.382473e+00	2.195374e-01	1.813563e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.186116e-01	1.174206e-01	1.214269e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.875557e-01	7.352071e-02	8.061228e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.869725e-01	4.065910e-02	5.279498e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.295768e-02	4.449407e-03	7.191607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.040587369325226004,0.007158150228373787,0.008641571485838155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.919239e+02	1.338554e+01	1.805144e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.583493e+01	9.006440e-01	3.190855e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.077080e+00	2.683980e-01	5.942032e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.852043e+00	1.237388e-01	5.540927e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.796593e+00	2.010787e-01	1.916766e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.044476e+00	1.784924e-01	1.766480e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.343363e-01	1.213864e-01	1.320905e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.922087e-02	6.725590e-03	1.028940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.1833623775886497,0.020504433710023556,0.02245651754514391
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.380181e+00	7.671307e-01	8.196224e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.207324e+00	9.009833e-01	8.464299e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.868039e+00	3.809937e-01	2.921103e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.368229e+00	2.153484e-01	7.878069e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.877740e+00	3.156901e-01	2.910312e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.349430e+00	2.779891e-01	3.912095e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.001920e+00	3.205013e-01	2.821608e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.514262e+00	2.589829e-01	2.559060e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.097463e+00	2.137205e-01	4.133578e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.723907e-01	1.628317e-01	1.793232e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.787710e-01	1.071975e-01	1.380633e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.734003e-01	7.496055e-02	8.432654e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.200464e-01	3.576009e-02	4.612337e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.947173e-03	3.476325e-03	3.546871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09207303708238715,0.011553226382282553,0.012227235261933075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.098200e+01	2.811043e+00	3.542883e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.197675e+01	1.076835e+00	8.996449e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.576463e+00	1.776965e-01	1.063504e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.435422e+00	1.577034e-01	8.760361e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.274561e+00	1.388966e-01	1.601950e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.605314e+00	1.355360e-01	2.182333e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.279034e+00	2.900077e-01	1.726865e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.794957e+00	2.161913e-01	1.696200e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.282362e+00	2.082343e-01	1.548202e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.056395e-01	1.378215e-01	2.491801e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.659037e-01	8.124654e-02	9.470679e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.408127e-01	5.057812e-02	6.054868e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.762119e-02	4.228137e-03	6.339533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04287596560192846,0.007652515635946523,0.008269213817489983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.889595e+02	1.192852e+01	1.592301e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.385711e+01	1.263473e+00	5.331860e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.440928e+01	3.525446e-01	5.003960e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.543655e+00	5.238981e-01	1.868395e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.305289e+00	2.772045e-01	1.447013e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.989362e+00	1.238354e-01	1.624241e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.882536e+00	1.608325e-01	2.148047e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.173226e+00	1.441958e-01	9.602852e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.759831e+00	2.930322e-01	1.790838e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.207222e+00	1.855942e-01	3.427094e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.968172e-01	1.615247e-01	1.585657e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.745917e-02	8.289698e-03	1.043379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.18247603365905687,0.016942376822924987,0.01610587142481326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.966526e+00	3.060785e-01	3.984043e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.082583e+00	1.893873e-01	2.003388e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.656785e+00	2.914311e-01	2.777731e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.002747e+00	2.196851e-01	2.196449e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.990453e-01	1.329725e-01	1.559735e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.980130e-01	8.340531e-02	9.669299e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.117485e-01	4.121429e-02	5.308376e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.677474e-03	2.631646e-03	4.311613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10433142467557863,0.00900065456008664,0.009136011645718284
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.417968e+00	3.803069e-01	4.639288e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.403513e+00	2.739657e-01	1.247415e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.229655e+00	1.921798e-01	1.592660e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.921280e-01	1.182289e-01	1.141212e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.762782e-01	7.403788e-02	7.634546e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.867912e-01	4.051267e-02	5.031480e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.081872e-02	1.824951e-02	3.107125e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.172384e-03	1.585889e-03	2.828245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05907873799792936,0.007396592115097411,0.008686768235258234
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.406632e+01	8.008190e-01	1.029976e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.601632e+00	5.402319e-01	2.232077e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.521743e+00	2.624413e-01	2.162245e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.053339e-01	1.392092e-01	1.464324e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.832830e-02	8.202578e-03	1.268603e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.19300383057686668,0.02041143814906185,0.018013205162724033
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.584311e-01	2.384870e-01	4.427906e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.116916e+00	9.325009e-01	1.195811e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.764664e+00	3.596962e-01	2.161709e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.803872e+00	3.504544e-01	1.166645e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.887436e+00	4.343606e-01	2.666517e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.092693e+00	3.405697e-01	2.728506e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.562572e+00	2.683833e-01	2.566690e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.203052e+00	2.414482e-01	2.299024e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.663030e-01	1.872548e-01	1.866055e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.107107e-01	1.471258e-01	1.468853e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.725515e-01	8.558586e-02	1.132011e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.042543e-01	5.681977e-02	8.498002e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.871704e-02	3.628380e-02	3.984763e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.314495e-03	2.218511e-03	2.915611e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10277566517787123,0.013272416591304473,0.0104663583784729
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.826951e+00	8.721351e-01	2.795251e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.033284e+01	1.239810e+00	1.388586e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.928362e+00	4.549946e-01	2.862284e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.039774e+00	6.859479e-01	1.104128e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.333527e+00	5.397424e-01	1.578938e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.154146e+00	4.558857e-01	2.047726e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.296705e+00	3.747923e-01	1.962588e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.673529e+00	2.562544e-01	1.774499e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.207719e+00	1.793740e-01	1.632508e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.121205e-01	1.632517e-01	1.325541e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.185055e-01	1.038209e-01	1.022528e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.065199e-01	7.044133e-02	8.641563e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.385984e-01	5.175376e-02	6.011895e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.221557e-01	3.349910e-02	3.971151e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.801946e-03	1.954565e-03	3.914009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.05193010367791112,0.009345671049847945,0.0077151634931953775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.184319e+01	2.507815e+00	1.169378e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.307635e+01	3.159490e+00	6.747175e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.904505e+01	1.703011e+00	9.105207e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.237143e+01	1.818610e+00	2.737862e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.622011e+00	1.446876e+00	3.567544e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.633918e+00	8.426276e-01	3.431044e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.922272e+00	4.921372e-01	2.993614e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.895408e+00	3.122510e-01	2.410759e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.250030e+00	2.508215e-01	1.968576e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.560097e-01	1.307264e-01	1.720809e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.689586e-01	1.172491e-01	1.290032e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.523182e-02	5.513009e-03	7.378355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17203935494617054,0.01944001813825999,0.02093834700401681
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.491806e+00	6.994389e-01	7.688521e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.046297e+00	1.076623e-01	9.804923e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.385953e+00	3.681846e-01	2.951509e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.371893e+00	2.335136e-01	2.953911e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.669190e-01	1.634338e-01	1.841361e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.860869e-01	9.096364e-02	1.147395e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.485729e-01	4.550015e-02	6.865388e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.635501e-02	2.172654e-02	2.857863e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.673634e-03	8.453585e-04	1.671672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08599314882122645,0.011130924278127424,0.012003759210383477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.999158e+01	2.264032e+00	2.903325e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.169066e+00	2.268833e-01	3.080190e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.858240e+00	1.706498e-01	5.581276e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.173317e+00	2.654651e-01	2.405458e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.275617e+00	1.807099e-01	1.718891e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.768267e-01	1.098409e-01	1.121669e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.555242e-01	6.439212e-02	7.381956e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.693259e-01	3.885209e-02	4.770109e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.150706e-02	4.093808e-03	6.846762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.0379797454473409,0.006544613247698755,0.008053891678613208
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.985765e+02	1.239339e+01	1.737738e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.570004e+01	8.384803e-01	1.718893e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.933583e+00	1.946280e-01	9.106158e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.813609e+00	1.148732e-01	2.743377e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.730381e+00	1.961149e-01	1.717109e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.678151e-01	1.531159e-01	1.648493e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.974828e-01	1.046100e-01	1.223944e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.684873e-02	6.217326e-03	9.578060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17145155447820654,0.019298863897847213,0.020764380805340488
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.059074e+00	8.614144e-01	9.596853e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.308788e+00	7.477964e-01	7.639295e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.687062e+00	1.556997e-01	1.135160e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.209579e+00	1.971944e-01	1.902382e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.841199e+00	3.082674e-01	2.242356e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.326667e+00	3.324311e-01	2.636253e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.842921e+00	2.706273e-01	2.717650e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.383439e+00	2.118971e-01	2.764951e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.972234e-01	1.970585e-01	2.023994e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.878933e-01	1.452975e-01	1.585894e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.211472e-01	8.953899e-02	1.287154e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.173383e-01	5.398152e-02	9.124543e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.931906e-02	3.517172e-02	4.034996e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.412727e-03	2.221430e-03	2.981153e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08583208631610235,0.010130893614824762,0.011069489236031543
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.476294e+01	2.923569e+00	3.748250e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.035416e+01	8.006005e-01	5.289905e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.966950e+00	9.764704e-02	1.537181e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.288419e+00	1.740410e-01	1.447976e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.262250e+00	1.990547e-01	2.129026e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.630794e+00	1.811644e-01	9.603912e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.193676e+00	2.040790e-01	2.244248e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.735864e+00	2.056469e-01	1.778467e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.194939e+00	1.730020e-01	1.468980e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.416855e-01	1.144643e-01	1.152856e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.171290e-01	6.275085e-02	9.674365e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.188414e-01	5.296202e-02	5.638030e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.432490e-02	3.521016e-03	6.357158e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03959435463912557,0.0066054901818682135,0.007721968430155157
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.970395e+02	1.116440e+01	1.594385e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.290279e+01	8.355089e-01	3.772327e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.416052e+01	5.140406e-01	5.166591e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.517787e+00	4.104226e-01	5.891051e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.177097e+00	2.567262e-01	2.210240e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.055180e+00	2.283440e-01	2.146096e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.773258e+00	1.389594e-01	5.938454e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.129362e+00	1.586508e-01	3.848837e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.669817e+00	2.054249e-01	2.375407e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.114443e+00	1.797172e-01	1.908361e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.234687e-01	1.178781e-01	1.595723e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.418376e-02	7.526085e-03	9.760940e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3520640446971146,0.021579321030352983,0.024486922738013228
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.273046e-01	6.945374e-02	9.876842e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.751684e+00	4.327561e-01	4.421466e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.261357e+00	4.689890e-01	3.612308e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.586900e+00	1.258184e-01	1.510062e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.811440e+00	3.705277e-01	3.246123e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.604296e+00	3.556305e-01	4.328914e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.978136e-01	1.913947e-01	2.881971e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.820979e-02	1.665259e-02	2.561702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19929289667078712,0.016526166481327292,0.0139914383767549
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.284611e+00	1.856836e-01	4.021432e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.606363e+00	4.754613e-01	5.518251e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.252959e+00	2.300125e-01	3.378122e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.391970e+00	3.724062e-01	2.211967e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.057612e+00	2.309945e-01	2.305291e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.428335e-01	1.159141e-01	1.449093e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.562307e-01	5.143006e-02	6.752224e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.079238e-03	3.592088e-03	4.868012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09898950853887854,0.015136981465537103,0.01205896071922101
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.708242e+00	6.164953e-01	1.659051e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.653167e+00	6.600278e-01	3.199769e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.160539e+00	7.464546e-01	2.684377e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.451334e+00	3.879647e-01	3.229672e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.906350e-02	1.743865e-02	1.879585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.32459186374979726,0.021644104325241387,0.02076836440484736
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.602122e-01	5.006505e-02	1.137410e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.111411e-01	1.249277e-01	1.817262e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.195848e-01	2.431712e-01	3.180423e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.610465e+00	3.683680e-01	4.082038e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.371261e+00	4.082895e-01	3.679055e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.993813e+00	3.271424e-01	2.409297e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.272850e+00	1.727011e-01	6.263963e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.215174e+00	1.566477e-01	3.942943e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.843940e+00	2.836326e-01	2.268958e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.268396e+00	3.165589e-01	3.192457e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.570460e+00	3.087326e-01	3.218021e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.570736e-01	2.271726e-01	2.660204e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.722099e-01	1.277715e-01	1.612060e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.154406e-02	9.357844e-03	1.251116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19501074138814845,0.016355171857237755,0.012771993300560308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.429069e-01	8.949568e-02	2.786420e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.542738e-01	1.875624e-01	4.111108e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.607235e+00	3.300757e-01	6.035133e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.555829e+00	4.278118e-01	6.452939e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.530259e+00	4.302930e-01	6.243439e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.189377e+00	3.771106e-01	4.434464e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.410138e+00	2.593436e-01	1.958455e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.154469e+00	1.680699e-01	3.915455e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.506360e+00	2.364595e-01	6.281019e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.697357e+00	3.276818e-01	1.744405e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.870646e+00	2.692852e-01	2.202327e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.164137e+00	2.116519e-01	1.914801e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.394802e-01	1.393887e-01	1.410496e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.993872e-01	7.549616e-02	8.133418e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.206209e-02	6.101417e-03	7.144415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09243102042824945,0.013033861113824305,0.008721835787413132
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.503083e+00	4.420523e-01	2.019942e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.934550e+00	8.233954e-01	2.145978e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.139559e+00	8.525175e-01	2.265025e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.052897e+00	8.908648e-01	1.621090e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.841796e+00	6.851160e-01	7.921162e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.249124e+00	3.690869e-01	2.825540e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.635218e+00	5.832438e-01	1.254624e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.694645e+00	6.582806e-01	2.543250e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.995339e+00	5.564077e-01	3.213376e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.731101e+00	3.893972e-01	2.782741e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.082702e-01	2.416203e-01	2.003136e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.291815e-02	1.024756e-02	9.466673e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3195898486348288,0.022972991999908265,0.028447428265076513
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.466015e-01	1.151190e-01	1.812691e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.256391e+00	4.372021e-01	3.852979e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.598427e+00	4.816959e-01	3.805889e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.173289e+00	8.806012e-02	3.700769e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.608343e+00	3.105395e-01	3.016925e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.567534e+00	3.355225e-01	4.128708e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.493082e-01	1.925876e-01	2.971098e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.945846e-01	9.599878e-02	1.459486e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.652399e-02	6.353792e-03	9.369603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.16977829297495256,0.01630915256274454,0.017505587169940384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.781183e-01	2.255113e-01	4.785817e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.781417e+00	7.749560e-01	6.172039e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.396043e+00	5.854589e-01	6.756886e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.275002e+00	2.385468e-01	2.962558e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.025789e+00	2.082227e-01	1.010777e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.653524e+00	2.718109e-01	2.348185e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.877716e-01	1.792270e-01	1.980606e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.512549e-01	1.001276e-01	1.221246e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.887718e-02	1.047816e-02	1.332770e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.0628716984238165,0.010862610742720887,0.010779468258476713
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.605620e+01	5.095830e+00	5.011255e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.377122e+01	3.234053e+00	3.321759e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.415436e+01	9.991374e-01	1.771151e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.439614e+00	1.010116e-01	2.222221e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.946378e+00	3.482603e-01	2.405522e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.482956e+00	3.289206e-01	2.791005e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.098820e-01	2.247857e-01	2.130269e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.589420e-02	1.013514e-02	1.135482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.2955766380167973,0.021048806334427406,0.023449878357848064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.198450e-01	1.484240e-01	2.386637e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.098767e-01	2.317843e-01	2.272737e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.252820e+00	3.572361e-01	2.977151e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.690127e+00	4.095105e-01	3.146254e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.172481e+00	3.826846e-01	3.418101e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.632323e+00	3.148732e-01	2.613395e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.861534e+00	1.805700e-01	1.280728e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.866600e+00	8.549546e-02	3.402807e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.543669e+00	2.211203e-01	1.948517e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.044680e+00	2.519157e-01	3.065631e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.454991e+00	2.633112e-01	3.032400e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.671883e-01	2.026666e-01	2.488373e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.225034e-01	1.104137e-01	1.471570e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.035687e-02	9.181961e-03	1.193041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.1697835208752377,0.015100901017647661,0.01467083499423813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.507770e+00	4.442132e-01	9.253410e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.107234e+00	5.205376e-01	4.308989e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.944407e+00	7.135905e-01	5.909396e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.601786e+00	6.948839e-01	5.010084e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.037396e+00	4.583761e-01	5.351342e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.091286e+00	3.488593e-01	4.442451e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.906228e+00	1.962697e-01	1.710192e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.370666e+00	3.220157e-02	4.950059e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.655245e+00	2.134546e-01	1.079302e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.769541e+00	2.043946e-01	2.029213e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.038669e+00	1.763819e-01	1.750822e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.989477e-01	1.072631e-01	1.164713e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.977405e-02	1.003156e-02	1.190842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07048915241667728,0.010817470770333196,0.009588606138643069
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.835135e+01	5.474247e+00	6.215420e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.498356e+01	4.377828e+00	3.398306e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.123588e+01	2.352058e+00	2.298416e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.688564e+01	1.307593e+00	1.600259e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.240869e+01	7.328551e-01	1.033291e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.678207e+00	3.277937e-01	3.815576e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.975187e+00	8.341314e-02	2.248796e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.173675e+00	1.376068e-01	2.221509e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.931228e+00	3.335156e-01	2.236963e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.909109e+00	2.979343e-01	2.471109e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.062781e+00	2.428762e-01	2.062445e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.340537e-02	1.205529e-02	1.171204e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3327734611936187,0.021829375056098832,0.024550131044062673
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.066442e-01	8.170828e-02	1.109613e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.284373e+00	5.057102e-01	5.153271e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.635807e+00	4.253272e-01	2.721360e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.376803e+00	2.120341e-01	6.001389e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.314082e+00	3.911482e-01	3.764957e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.249259e+00	3.077707e-01	3.877457e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.763960e-01	1.642557e-01	2.459666e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.444959e-02	1.521216e-02	2.391399e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18251786881219895,0.016677320272402485,0.014295581093925314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.852553e+00	2.390755e-01	5.057620e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.241293e+00	4.677222e-01	4.055391e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.679226e+00	3.254520e-01	4.933089e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.833284e+00	3.395319e-01	2.380230e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.534553e-01	1.907341e-01	1.998924e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.990769e-01	9.595880e-02	1.278653e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.551909e-01	4.553558e-02	6.605496e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.902021e-03	3.383291e-03	5.287830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09261743037522009,0.014155738901318396,0.011854376164084732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.311583e+00	7.144944e-01	1.795853e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.061540e+00	7.831765e-01	1.909113e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.372024e+00	6.680198e-01	2.935508e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.259026e+00	3.118900e-01	2.771777e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.080682e-02	1.480370e-02	1.825328e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.31315471613048085,0.023077586901839198,0.021690916583632813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.297670e-01	4.722250e-02	1.074262e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.379180e-01	1.446118e-01	2.342202e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.088596e+00	3.021440e-01	3.867635e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.912478e+00	4.220068e-01	4.951976e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.761556e+00	4.391428e-01	4.104793e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.304311e+00	3.159893e-01	1.773524e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.379946e+00	1.059135e-01	3.606763e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.109733e+00	2.274560e-01	1.091582e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.610424e+00	3.257624e-01	2.563193e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.968528e+00	3.298893e-01	3.405568e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.327750e+00	3.002887e-01	3.160517e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.182203e-01	2.131804e-01	2.455564e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.240110e-01	1.199489e-01	1.499514e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.117708e-02	1.001138e-02	1.243068e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.18239294471373727,0.017232265388624213,0.01358358791289005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.082591e-01	9.762904e-02	3.018202e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.084180e+00	2.529492e-01	5.726382e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.166349e+00	4.299997e-01	7.803717e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.381222e+00	5.113581e-01	8.463746e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.387516e+00	5.052640e-01	6.582469e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.818484e+00	3.871601e-01	3.428977e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.591204e+00	1.988817e-01	1.074305e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.963729e+00	2.183898e-01	3.896441e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.099509e+00	3.311263e-01	1.491789e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.286541e+00	3.368374e-01	2.026087e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.546924e+00	2.777163e-01	2.115260e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.696039e-01	1.955368e-01	1.812487e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.612631e-01	1.221061e-01	1.308105e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.773251e-01	7.188865e-02	7.806686e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.197539e-02	6.352748e-03	7.352357e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08731749560669486,0.013061897107886328,0.008957878843093028
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.552244e+00	5.717214e-01	2.362850e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.841274e+00	8.627945e-01	2.672984e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.684194e+00	1.085544e+00	2.602099e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.642495e+00	1.008703e+00	1.711452e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.694983e+00	6.415281e-01	6.089273e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.170584e+00	4.260066e-01	1.242112e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.024356e+00	6.778010e-01	1.891741e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.094590e+00	6.765135e-01	2.943794e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.583839e+00	5.305716e-01	3.053764e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.525488e+00	3.448444e-01	2.587637e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.370066e-01	2.218129e-01	1.894329e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.301785e-02	1.001676e-02	9.615411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.30074657553875317,0.024100168733954208,0.02994528437991567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.420412e-01	1.565514e-01	2.160654e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.670769e+00	5.476770e-01	4.725591e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.980918e+00	4.514506e-01	3.626592e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.070229e+00	1.909959e-01	8.562247e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.216465e+00	3.447760e-01	3.684577e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.267713e+00	2.898753e-01	3.809880e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.338674e-01	1.693160e-01	2.569009e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.688029e-01	8.388601e-02	1.340473e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.700412e-02	6.116110e-03	9.664757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15384667655624887,0.016081881904445677,0.01799339713591208
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.453033e+00	3.536387e-01	5.807829e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.239239e+00	9.859810e-01	8.413005e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.303072e+00	5.922301e-01	7.971750e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.981264e+00	9.427567e-02	9.455096e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.465038e+00	2.680314e-01	1.759985e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.319317e+00	2.374998e-01	2.259510e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.800170e-01	1.508425e-01	1.703858e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.335750e-01	8.267238e-02	1.116229e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.983798e-02	9.094306e-03	1.361338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.059137323043527416,0.01043723616577854,0.010904454157180714
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.249195e+01	8.370734e+00	7.616749e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.998272e+01	3.128325e+00	4.271925e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.356955e+01	7.250889e-01	1.037612e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.198930e+00	1.713205e-01	1.429898e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.438133e+00	3.424230e-01	2.483809e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.354617e+00	2.874727e-01	2.491319e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.952210e-01	1.817636e-01	1.942180e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.992989e-02	9.446591e-03	1.189411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.28244679902451636,0.022588007823961864,0.02532243660318312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.499641e-01	1.819509e-01	2.714984e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.861015e-01	3.011105e-01	3.103335e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.502323e+00	4.275980e-01	3.671890e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.984981e+00	4.423330e-01	4.181692e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.524013e+00	4.268154e-01	3.560324e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.874423e+00	2.955642e-01	2.170394e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.962442e+00	1.101281e-01	2.793792e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.760958e+00	1.481197e-01	9.699821e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.306048e+00	2.281565e-01	2.503395e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.803067e+00	2.985118e-01	3.151108e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.238254e+00	2.510761e-01	3.061511e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.518742e-01	1.877305e-01	2.294464e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.900961e-01	1.087522e-01	1.408938e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.011964e-02	9.474785e-03	1.220951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1560906380860942,0.015329232888172756,0.015344342296251229
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.765733e+00	5.336681e-01	9.689918e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.123001e+00	7.916102e-01	5.773782e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.136064e+00	8.954609e-01	6.587163e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.631194e+00	6.103531e-01	7.138950e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.852210e+00	5.136185e-01	5.265804e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.515317e+00	3.185380e-01	3.376750e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.832106e+00	1.149519e-01	1.063183e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.068959e+00	9.225642e-02	6.986488e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.266917e+00	2.115635e-01	1.574421e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.495892e+00	2.158150e-01	1.913664e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.835460e-01	1.641634e-01	1.630143e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.484415e-01	9.419857e-02	1.102162e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.899964e-02	1.031783e-02	1.195650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06565250170448833,0.010777358958230801,0.009699966262800869
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.224371e+01	8.020543e+00	8.052927e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.244343e+01	3.622400e+00	3.844963e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.484245e+01	2.101804e+00	2.533559e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.818218e+01	1.215131e+00	1.535682e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.233091e+01	6.016051e-01	7.043788e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.048836e+00	2.170073e-01	2.310139e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.114951e+00	7.824150e-02	2.728712e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.492016e+00	2.412058e-01	2.117793e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.539230e+00	2.806240e-01	2.216411e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.726664e+00	2.933154e-01	2.352256e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.792138e-01	2.077791e-01	1.933989e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.398612e-02	1.235938e-02	1.183292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30346778764485366,0.02013181337185127,0.023712399374873294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.864164e-01	1.106867e-01	1.421765e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.171263e+00	5.959117e-01	5.377270e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.830084e+00	3.291473e-01	1.518101e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.839644e+00	3.118196e-01	2.497761e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.714831e+00	3.516117e-01	4.063482e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.928404e-01	2.267385e-01	3.160480e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.086307e-01	1.103469e-01	1.812436e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.410358e-02	1.145764e-02	1.859933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15857484414535694,0.014801508457265217,0.013963694456020026
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.912707e+00	3.277307e-01	5.883913e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.409870e+00	5.071643e-01	2.436469e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.787384e+00	3.459532e-01	1.670578e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.310330e+00	2.511886e-01	2.339474e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.442287e-01	1.405826e-01	1.630211e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.187465e-01	6.776245e-02	1.023049e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.343837e-01	3.673882e-02	5.581305e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.350031e-03	2.940086e-03	4.837019e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07992980353696823,0.011288049565459993,0.010816765076291812
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.704395e+00	8.344440e-01	1.600403e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.912354e+00	7.280932e-01	3.818005e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.503292e+00	4.852477e-01	3.196922e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.690830e-01	2.334486e-01	2.355126e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.375968e-02	1.145926e-02	1.556139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2908225879549163,0.021581204356324546,0.022276718658897354
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.310035e-01	5.658071e-02	1.073531e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.813558e-01	2.050851e-01	2.799337e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.469982e+00	4.068088e-01	5.116051e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.553314e+00	5.214678e-01	5.162969e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.376694e+00	4.454652e-01	3.557304e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.643630e+00	2.387005e-01	7.274451e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.347354e+00	1.781941e-01	4.769880e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.816992e+00	3.297118e-01	2.410212e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.187547e+00	3.429571e-01	3.328264e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.553645e+00	2.965484e-01	3.597790e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.011228e+00	2.316279e-01	2.837520e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.077094e-01	1.492957e-01	2.009567e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.170923e-01	9.146496e-02	1.200954e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.399224e-02	6.911206e-03	1.024261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.16200185654810437,0.01528050379389942,0.013656164527240944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.920162e-01	1.295559e-01	3.439451e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.700862e+00	3.949695e-01	7.365820e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.372053e+00	5.975600e-01	9.744590e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.839280e+00	6.669458e-01	9.443510e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.585661e+00	5.450979e-01	5.329752e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.363879e+00	3.296810e-01	1.723250e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.502676e+00	1.992890e-01	3.263489e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.472404e+00	3.397464e-01	1.299987e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.519450e+00	3.490042e-01	2.198535e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.751851e+00	2.657027e-01	2.264661e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.182273e+00	2.192068e-01	2.004029e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.498556e-01	1.511195e-01	1.570059e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.349232e-01	9.111719e-02	1.108883e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.194309e-01	5.080511e-02	6.706185e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.822907e-02	4.722574e-03	6.414600e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07568778715412142,0.010988521360932146,0.008654356239193958
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.238744e+00	8.276338e-01	2.801440e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.095755e+00	1.268656e+00	3.540730e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.103253e+01	1.489885e+00	2.798002e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.205792e+01	1.069238e+00	1.185241e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.044024e+01	5.196862e-01	2.543963e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.684826e+00	7.086113e-01	1.756690e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.174168e+00	7.875002e-01	2.909053e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.238152e+00	5.433225e-01	3.300134e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.011518e+00	4.253063e-01	2.986352e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.178762e+00	2.593473e-01	2.353434e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.580041e-01	1.634295e-01	1.649317e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.674416e-02	7.245772e-03	8.402684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2738266890169719,0.023259515215353077,0.02974606926001544
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.237382e-01	2.174873e-01	2.558926e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.335382e+00	6.674761e-01	5.403717e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.370651e+00	3.225568e-01	1.944491e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.767715e+00	3.046281e-01	2.550774e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.748582e+00	3.394931e-01	4.063661e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.655403e-01	2.318253e-01	3.237187e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.729294e-01	1.202010e-01	1.998317e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.046468e-01	6.112137e-02	1.047649e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.435075e-02	5.041205e-03	8.214334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13447885683792163,0.014921228342160031,0.01750944556976186
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.590028e+00	5.966967e-01	7.257747e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.287193e+00	1.052433e+00	1.047762e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.780019e+00	4.596869e-01	5.592068e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.481050e+00	2.396022e-01	8.624168e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.943831e+00	2.877793e-01	2.332324e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.045198e+00	2.070832e-01	2.074757e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.466658e-01	1.126908e-01	1.432167e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.795997e-01	5.801498e-02	9.227575e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.724665e-02	7.527639e-03	1.202960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.051340626531952496,0.008799886102125232,0.010166868549655005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.180485e+01	1.125166e+01	1.113714e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.458232e+01	3.017673e+00	4.773095e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.191541e+01	3.524355e-01	1.332621e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.958963e+00	3.162254e-01	1.922007e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.083751e+00	3.419976e-01	2.499677e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.155556e+00	2.420779e-01	2.307188e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.010858e-01	1.423641e-01	1.723775e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.737192e-02	7.212873e-03	1.052182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2603647319093268,0.02145087705394283,0.026107435813441937
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.550509e-01	2.329332e-01	3.268108e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.315453e+00	4.115631e-01	3.842343e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.929591e+00	5.077048e-01	4.513641e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.530716e+00	5.261165e-01	4.642429e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.015949e+00	4.309649e-01	3.010499e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.148980e+00	2.101348e-01	1.007881e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.973080e+00	1.230330e-01	3.683254e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.547077e+00	2.272208e-01	2.102355e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.990411e+00	2.713544e-01	3.133256e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.465222e+00	2.534415e-01	3.280512e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.877693e-01	2.140048e-01	2.767562e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.844085e-01	1.370422e-01	1.950961e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.998041e-01	8.645001e-02	1.154362e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.362342e-02	6.566506e-03	1.014378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.1363396461218158,0.013571082616325225,0.015216315127742158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.661778e+00	7.217031e-01	1.024972e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.846486e+00	1.110297e+00	7.950473e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.802807e+00	9.250684e-01	9.112091e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.169439e+00	7.219949e-01	7.087411e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.624716e+00	4.752305e-01	4.382075e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.659909e+00	2.159711e-01	1.418127e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.586808e+00	7.168144e-02	5.831830e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.641538e+00	1.841762e-01	1.527709e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.869277e+00	2.075205e-01	1.978840e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.198555e+00	1.751844e-01	1.873238e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.096826e-01	1.343833e-01	1.449919e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.638834e-01	7.658301e-02	9.567583e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.184073e-02	7.385584e-03	1.047371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05616973226146175,0.008954709778647124,0.009211601235777155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.626871e+01	1.080783e+01	1.014756e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.992338e+01	3.532765e+00	4.186186e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.736929e+01	1.924868e+00	2.556264e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.869225e+01	1.006910e+00	9.990170e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.168870e+01	3.662671e-01	3.664700e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.872754e+00	8.278255e-02	2.808039e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.203466e+00	1.710065e-01	2.565972e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.968900e+00	2.468895e-01	1.864110e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.192374e+00	2.489244e-01	2.328791e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.469777e+00	2.582165e-01	2.284275e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.278413e-01	1.721165e-01	1.812201e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.684708e-02	9.402493e-03	1.061007e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2790003322213991,0.018989839421762134,0.023024299026574102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.250917e-01	1.452739e-01	1.771302e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.908229e+00	6.368966e-01	4.847733e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.587711e+00	1.604402e-01	2.754818e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.297347e+00	3.566672e-01	3.475533e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.338370e+00	3.009460e-01	3.784719e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.002674e-01	1.816338e-01	2.618988e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.189939e-01	8.935052e-02	1.485697e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.453983e-02	8.197828e-03	1.476654e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.14059497614666544,0.012946842666236885,0.013599476386310483
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.962213e+00	3.998330e-01	5.730582e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.783447e+00	3.855757e-01	1.289386e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.182516e+00	3.173728e-01	2.219545e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.053190e+00	1.958347e-01	2.096174e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.418300e-01	1.128757e-01	1.415136e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.755946e-01	5.931964e-02	8.994113e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.119975e-01	2.825223e-02	4.995857e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.429868e-03	2.611538e-03	4.286720e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.0708648008819352,0.009225291218027155,0.010147960648239945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.149450e+01	8.966794e-01	1.359273e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.694942e+00	6.999081e-01	1.053569e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.050039e+00	3.775236e-01	3.120567e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.162832e-01	1.790953e-01	2.095996e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.720679e-02	9.390749e-03	1.406680e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.27169697566034745,0.02062495201365222,0.022750412671597275
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.404881e-01	6.901276e-02	1.183687e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.751656e-01	2.849821e-01	3.488188e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.991107e+00	5.349028e-01	5.521477e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.183708e+00	5.875920e-01	5.460291e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.812960e+00	3.769405e-01	2.410644e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.725078e+00	1.282503e-01	5.557199e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.104409e+00	2.507093e-01	1.842771e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.433559e+00	3.437489e-01	3.271880e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.811170e+00	3.355961e-01	3.694928e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.263257e+00	2.664733e-01	3.180751e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.130591e-01	1.884335e-01	2.503738e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.954905e-01	1.343022e-01	1.770715e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.421366e-01	6.296421e-02	1.012450e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.803572e-02	5.504942e-03	8.827161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14637504016136235,0.014180081688425245,0.013689467364858293
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.417433e-01	1.714305e-01	3.906108e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.602882e+00	5.620406e-01	1.029024e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.872969e+00	8.162756e-01	1.131581e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.194228e+00	7.495105e-01	8.692207e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.234273e+00	4.704418e-01	3.119469e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.239572e+00	2.239776e-01	3.540729e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.035171e+00	3.174672e-01	1.106436e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.936402e+00	3.604669e-01	2.182504e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.064292e+00	2.997341e-01	2.366883e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.431425e+00	2.398101e-01	2.173717e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.764112e-01	1.772187e-01	1.833448e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.283934e-01	1.288299e-01	1.416712e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.674208e-01	7.813829e-02	9.878735e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.848500e-01	3.942399e-02	6.085098e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.455380e-02	3.924561e-03	5.841189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06703788883840188,0.009627602703203675,0.0084756370421913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.413755e+00	1.150007e+00	3.432900e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.025526e+01	1.814748e+00	4.328005e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.413120e+01	1.740274e+00	2.585884e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.343377e+01	9.273148e-01	8.706902e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.022778e+01	6.194772e-01	1.727074e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.896971e+00	8.306788e-01	2.745801e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.341622e+00	6.938686e-01	3.483197e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.718223e+00	4.750513e-01	3.336519e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.661068e+00	3.284392e-01	2.775865e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.909998e-01	2.046731e-01	2.133215e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.544498e-01	1.279355e-01	1.551813e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.199578e-02	5.944853e-03	7.712161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.25278741829316537,0.022958800992401357,0.029290498519884023
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.446994e-01	2.814261e-01	2.996024e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.950192e+00	7.427570e-01	6.253853e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.431092e+00	1.599033e-01	6.280443e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.403762e+00	3.273675e-01	3.539146e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.469910e+00	3.292450e-01	3.882681e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.954861e-01	1.898273e-01	2.788879e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.855382e-01	1.019282e-01	1.684410e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.560825e-01	4.760075e-02	8.630876e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.947859e-03	3.781014e-03	6.513233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.12076176284919805,0.014441613518565308,0.017027562008188626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.188405e+00	8.954176e-01	8.860853e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.105234e+00	1.208534e+00	1.432766e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.442527e+00	2.601101e-01	1.808018e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.871638e+00	2.715160e-01	1.855694e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.703162e+00	2.970019e-01	2.344447e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.156279e-01	1.761869e-01	1.890941e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.810212e-01	9.418771e-02	1.278164e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.483442e-01	5.506437e-02	8.367058e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.270237e-02	6.179755e-03	1.090620e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.045772519949063756,0.008093150246630251,0.009704823050968134
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.040384e+02	1.283996e+01	1.350484e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.445341e+01	2.434866e+00	3.296706e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.281571e+00	2.757669e-01	2.245454e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.401147e+00	3.643601e-01	2.232092e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.937113e+00	3.220176e-01	2.456010e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.052812e+00	2.150857e-01	2.182121e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.475505e-01	1.276521e-01	1.644344e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.335389e-02	6.304509e-03	9.768703e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.24226552899832993,0.02078082044601265,0.02641075058179715
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.855337e-01	2.927498e-01	3.730306e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.685792e+00	5.478776e-01	4.516007e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.440995e+00	6.134305e-01	5.061021e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.006504e+00	5.673833e-01	4.982552e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.326485e+00	3.660360e-01	2.477222e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.258326e+00	1.010060e-01	6.628480e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.819878e+00	1.784746e-01	1.758293e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.297808e+00	2.790494e-01	2.921163e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.699844e+00	2.655724e-01	3.562049e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.257061e+00	2.538656e-01	3.144028e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.237508e-01	1.761308e-01	2.491715e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.854049e-01	1.274142e-01	1.724892e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.354856e-01	6.005434e-02	9.911558e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.816888e-02	5.552080e-03	8.646702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12252636618616441,0.012706565742525905,0.015053490779070894
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.859134e+00	9.500876e-01	1.160057e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.793828e+00	1.483264e+00	1.092895e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.512387e+00	1.006995e+00	1.062730e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.122130e+00	7.427685e-01	6.818535e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.739431e+00	3.702337e-01	3.431362e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.363301e+00	9.203314e-02	2.435990e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.182743e+00	1.435307e-01	1.115463e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.307190e+00	2.118741e-01	1.841775e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.635099e+00	2.234374e-01	2.023372e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.038928e+00	1.496263e-01	1.767681e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.175125e-01	1.159566e-01	1.340018e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.100305e-01	6.369829e-02	8.590899e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.664611e-02	6.133403e-03	9.655085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.0496856836439542,0.007875825552249117,0.008912934577426222
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.012249e+02	1.181536e+01	1.183157e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.355469e+01	3.400818e+00	4.545203e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.774182e+01	1.700085e+00	1.599138e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.733319e+01	6.283941e-01	5.821535e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.951452e+00	2.052879e-01	3.307556e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.783468e+00	1.908304e-01	2.561182e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.709531e+00	2.026284e-01	1.713659e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.687993e+00	2.575535e-01	1.832696e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.030990e+00	2.732436e-01	2.280596e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.315533e+00	2.221299e-01	2.212599e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.217609e-01	1.381559e-01	1.702600e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.141209e-02	8.005999e-03	1.009022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.26155213821783374,0.018227529979482404,0.022327431375407214
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.737930e-01	1.773309e-01	2.111722e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.289230e+00	6.146568e-01	4.332074e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.228591e+00	1.649907e-01	5.290973e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.964747e+00	3.255522e-01	3.738784e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.127250e+00	2.535979e-01	3.341519e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.957608e-01	1.552455e-01	2.265032e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.704040e-01	7.801535e-02	1.290092e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.924773e-02	6.892142e-03	1.224021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12960198777391368,0.011513192410761208,0.013032113607979956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.687556e+00	4.345112e-01	5.232582e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.145907e+00	2.413321e-01	4.175140e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.862321e+00	2.643164e-01	2.331913e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.176207e-01	1.653018e-01	1.886355e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.000363e-01	1.041570e-01	1.269738e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.497353e-01	5.195611e-02	8.362848e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.003818e-01	2.786181e-02	4.714502e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.919829e-03	2.069536e-03	4.035349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06591725212350588,0.008209484108486355,0.009609597642623063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.254730e+01	9.035634e-01	1.153550e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.937154e+00	5.728022e-01	1.688792e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.778204e+00	3.184566e-01	2.915992e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.546080e-01	1.661032e-01	1.900266e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.390310e-02	8.806183e-03	1.317684e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.25744644286289436,0.01979272546523761,0.022728624438277445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.532362e-01	7.935348e-02	1.443970e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.764405e-01	3.617902e-01	4.458682e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.526020e+00	6.406175e-01	5.744559e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.725899e+00	5.860671e-01	4.638749e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.020260e+00	2.901495e-01	1.383416e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.568580e+00	1.862043e-01	6.328413e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.800104e+00	2.834869e-01	2.864072e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.145415e+00	3.405842e-01	3.533276e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.574010e+00	3.253006e-01	3.466569e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.069804e+00	2.215655e-01	2.925405e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.965056e-01	1.575906e-01	2.216656e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.119452e-01	9.762188e-02	1.536519e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.123259e-01	6.172104e-02	9.034149e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.479994e-02	4.801144e-03	7.094572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13590542994532295,0.013426159174276489,0.013482281184881456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.584066e-01	2.316328e-01	5.001138e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.700358e+00	7.800815e-01	1.308986e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.357927e+00	9.983493e-01	1.210881e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.084189e+00	7.197734e-01	5.748184e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.120867e+00	2.965001e-01	1.590306e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.801089e+00	3.052891e-01	8.041273e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.543225e+00	3.294425e-01	1.880503e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.559027e+00	3.118838e-01	2.345187e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.826015e+00	2.770728e-01	2.337746e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.260059e+00	2.273936e-01	2.028491e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.567234e-01	1.462743e-01	1.643889e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.592419e-01	1.030690e-01	1.304007e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.374340e-01	7.823916e-02	9.243111e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.691687e-01	3.903385e-02	5.575465e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.261370e-02	3.424605e-03	5.249225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.06093745257915872,0.008966378448361893,0.008376409135212141
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.699098e+00	1.366476e+00	4.591212e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.391179e+01	2.450383e+00	4.936794e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.710386e+01	1.917488e+00	2.024396e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.398394e+01	8.641605e-01	4.731584e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.478100e+00	9.405491e-01	2.087942e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.914733e+00	7.267345e-01	3.675678e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.702450e+00	6.275802e-01	3.901813e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.337415e+00	4.167546e-01	3.260574e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.425132e+00	2.380069e-01	2.526464e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.993296e-01	1.882975e-01	2.014071e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.038502e-01	1.170265e-01	1.433454e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.961643e-02	5.625170e-03	7.287487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.2385902001336297,0.02306264380440104,0.02846594805263508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.637425e-01	3.368726e-01	3.525991e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.367888e+00	7.529035e-01	6.658191e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.291365e+00	1.460088e-01	3.894514e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.197064e+00	3.854440e-01	3.721879e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.306988e+00	2.877709e-01	3.560097e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.937935e-01	1.670633e-01	2.439410e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.361712e-01	9.423698e-02	1.499561e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.269951e-01	4.133436e-02	7.965301e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.322744e-03	2.950558e-03	5.169886e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11248300459847414,0.014510018460438368,0.016458606011753266
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.894546e+00	1.183513e+00	1.148005e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.115014e+00	1.208188e+00	1.597164e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.796328e+00	1.057597e-01	2.808478e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.566516e+00	3.288987e-01	2.311799e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.603463e+00	2.895550e-01	2.267904e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.344506e-01	1.550891e-01	1.729515e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.566405e-01	9.899301e-02	1.180910e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.279440e-01	4.618524e-02	8.003663e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.001246e-02	5.975863e-03	1.008003e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04305988703869924,0.00776851627622735,0.00915731122070955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.292846e+02	1.480406e+01	1.880340e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.079345e+01	1.639113e+00	1.955040e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.724944e+00	4.660593e-01	2.529934e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.276335e+00	4.078664e-01	1.937918e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.900930e+00	3.038912e-01	2.314450e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.005037e+00	1.944633e-01	2.076719e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.268179e-01	1.336941e-01	1.542660e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.081497e-02	5.511700e-03	9.152648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.22966137502459866,0.02133519396442443,0.026197948284773287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.200458e-01	3.525412e-01	4.328322e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.042508e+00	6.343845e-01	5.454370e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.836967e+00	6.760447e-01	5.648130e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.337519e+00	5.537556e-01	4.685135e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.509717e+00	2.871398e-01	1.537867e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.164686e+00	1.369338e-01	6.104469e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.651999e+00	2.448631e-01	2.731024e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.087991e+00	2.844376e-01	3.375619e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.569548e+00	2.961050e-01	3.333720e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.106561e+00	2.230366e-01	2.876198e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.259600e-01	1.565404e-01	2.248795e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.177016e-01	9.880368e-02	1.522236e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.063933e-01	5.831623e-02	8.738789e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.505759e-02	4.847177e-03	7.177589e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11413570596427922,0.012656601853993782,0.014593754718097623
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.302195e+00	1.178464e+00	1.384019e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.635578e+00	1.566221e+00	1.301812e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.665349e+00	1.071839e+00	1.243974e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.297571e+00	6.408562e-01	6.459609e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.445520e+00	2.590208e-01	2.301760e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.909999e+00	6.858156e-02	1.257562e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.876289e+00	2.215709e-01	1.583465e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.153718e+00	2.409591e-01	1.975699e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.519256e+00	2.260232e-01	1.965116e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.539438e-01	1.461739e-01	1.658603e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.567798e-01	9.873620e-02	1.272188e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.887624e-01	6.644438e-02	8.133205e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.397009e-02	5.904980e-03	8.731310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04628151941207595,0.007665052091168294,0.008571180144097655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.217365e+02	1.237092e+01	1.289814e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.353368e+01	2.935936e+00	3.741182e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.558768e+01	1.130104e+00	1.328988e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.506827e+01	2.939118e-01	4.628582e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.700161e+00	3.050707e-01	1.978901e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.228379e+00	2.175093e-01	3.041832e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.524356e+00	2.526156e-01	1.837882e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.604055e+00	2.930887e-01	1.670827e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.911538e+00	2.395591e-01	2.213433e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.235906e+00	2.150478e-01	2.105088e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.746135e-01	1.398670e-01	1.631524e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.859644e-02	7.469657e-03	9.672635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24219126254081727,0.01781263762953425,0.02194615387582241
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.357743e+00	2.247342e-01	2.417005e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.374108e+00	5.680354e-01	3.740191e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.801804e+00	2.743661e-01	1.809794e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.648692e+00	3.023215e-01	3.695810e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.575909e-01	2.118897e-01	2.960634e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.030288e-01	1.321017e-01	1.930221e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.255175e-01	6.777469e-02	1.114709e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.506708e-02	6.157575e-03	1.025526e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.12020223126765624,0.010767251089644506,0.012580115289577351
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.339024e+00	4.563578e-01	4.976741e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.494922e+00	2.033091e-01	3.667024e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.622184e+00	2.283897e-01	2.285730e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.285250e-01	1.481055e-01	1.703443e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.424599e-01	8.874586e-02	1.148909e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.343267e-01	5.204345e-02	7.560995e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.746696e-02	2.541485e-02	4.364679e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.162692e-03	2.242832e-03	3.762083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.061661143448285355,0.007419225225726328,0.00915749550682654
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.342759e+01	8.949229e-01	1.001470e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.278522e+00	5.028513e-01	2.201179e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.581376e+00	2.596164e-01	2.688947e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.932158e-01	1.520234e-01	1.801236e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.078029e-02	8.308856e-03	1.245402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.24075503004278784,0.020966951942841677,0.023821330401749358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.424428e-01	1.253095e-01	1.865965e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.436166e+00	5.543045e-01	6.348373e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.222722e+00	7.726373e-01	6.966355e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.120467e+00	5.002160e-01	3.359733e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.939614e+00	1.634886e-01	1.328360e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.245222e+00	3.705876e-01	2.445170e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.413458e+00	3.270303e-01	4.054742e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.848000e+00	3.528427e-01	3.621095e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.337083e+00	2.510697e-01	3.220512e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.309882e-01	2.112541e-01	2.648080e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.838773e-01	1.375774e-01	1.955061e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.562308e-01	9.901253e-02	1.383421e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.720395e-01	4.709194e-02	7.902807e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.176321e-02	4.184097e-03	6.401528e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12549447552926862,0.01259973223391389,0.01319522042379298
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.197089e+00	2.970350e-01	6.118076e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.297896e+00	1.031364e+00	1.444170e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.723361e+00	1.062090e+00	1.230367e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.436592e+00	6.235513e-01	4.346220e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.875419e+00	2.884375e-01	2.969043e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.266854e+00	3.055679e-01	1.568348e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.133561e+00	3.688868e-01	2.224310e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.255499e+00	3.145953e-01	2.365492e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.582658e+00	2.052647e-01	2.199171e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.110311e+00	1.732359e-01	1.927404e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.688340e-01	1.374146e-01	1.518928e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.019478e-01	1.004544e-01	1.188721e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.044333e-01	6.850924e-02	8.624687e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.486309e-01	3.205309e-02	5.664320e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.019328e-02	2.916605e-03	5.411095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.055824078498470715,0.007961555981285444,0.008029988756751615
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.944729e+00	1.778623e+00	4.893808e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.745169e+01	2.802189e+00	4.811801e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.844096e+01	1.728649e+00	1.745937e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.370301e+01	8.798814e-01	2.087116e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.740834e+00	7.466364e-01	3.122964e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.446184e+00	7.236845e-01	3.777008e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.325414e+00	5.106401e-01	3.627164e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.065675e+00	3.190600e-01	2.976494e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.293345e+00	2.294425e-01	2.402087e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.222768e-01	1.780534e-01	1.918369e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.626446e-01	1.041411e-01	1.370554e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.623395e-02	4.695802e-03	6.779377e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.22398580874811275,0.022093526945245662,0.02765998671428993
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.285189e+00	4.088604e-01	4.001651e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.704188e+00	7.117954e-01	5.984086e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.062075e+00	2.336175e-01	1.370842e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.997668e+00	3.607837e-01	3.744120e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.158930e+00	2.508871e-01	3.330233e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.036747e-01	1.532004e-01	2.185403e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.870673e-01	8.307369e-02	1.310390e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.034620e-01	3.877802e-02	6.470947e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.614616e-03	2.442626e-03	3.998678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10463264973491646,0.013600848684488007,0.01591207491042773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.246223e+00	1.536248e+00	1.580032e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.518948e+00	1.090600e+00	1.292737e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.066297e+00	2.002240e-01	9.388405e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.405475e+00	3.448134e-01	2.076545e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.506909e+00	2.404181e-01	2.269187e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.824950e-01	1.422114e-01	1.626811e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.114602e-01	8.028002e-02	1.088579e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.168121e-01	5.035810e-02	7.187961e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.703440e-02	5.559646e-03	9.347651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.04046195356760454,0.007238801290941309,0.00878940964266925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.553806e+02	1.650448e+01	2.187575e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.576772e+01	8.399387e-01	5.639109e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.854732e+00	6.300690e-01	2.091245e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.123488e+00	3.500680e-01	1.935467e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.843836e+00	2.475650e-01	2.313798e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.613214e-01	1.777824e-01	1.978092e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.958800e-01	1.143203e-01	1.468003e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.875375e-02	5.835172e-03	8.769916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.21499144489932467,0.021473203868672103,0.026966002103277043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.206952e+00	4.868016e-01	5.703009e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.610261e+00	8.224806e-01	7.058545e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.314247e+00	7.134028e-01	6.136784e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.625592e+00	4.610515e-01	3.445415e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.452694e+00	1.329414e-01	4.373183e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.967524e+00	2.462785e-01	1.743074e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.391473e+00	2.849028e-01	3.258870e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.882433e+00	3.016378e-01	3.591876e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.390325e+00	2.477141e-01	3.212290e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.957160e-01	1.973474e-01	2.676094e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.315029e-01	1.431433e-01	2.005035e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.693743e-01	9.724838e-02	1.401619e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.720619e-01	4.613924e-02	7.791425e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.203041e-02	4.322198e-03	6.498044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.1055499855678159,0.011752856542792789,0.014247017578242413
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.947554e+00	1.734521e+00	1.814143e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.061414e+01	1.536707e+00	1.584896e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.171151e+00	1.027106e+00	8.188978e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.845021e+00	4.205533e-01	4.273006e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.972196e+00	1.467883e-01	1.123443e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.454179e+00	1.445601e-01	1.644763e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.650548e+00	2.533759e-01	1.648173e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.023347e+00	2.295919e-01	2.029527e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.401277e+00	1.779882e-01	2.008505e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.818501e-01	1.332273e-01	1.553015e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.082121e-01	8.924092e-02	1.142539e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.685301e-01	5.936664e-02	7.676340e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.021997e-02	4.686160e-03	9.267631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04249778541041506,0.006533330291022939,0.008162757340296423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.441530e+02	1.386558e+01	1.471165e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.088447e+01	2.273943e+00	2.115220e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.232445e+01	8.026434e-01	1.017819e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.283938e+01	1.668793e-01	5.756177e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.876387e+00	3.509734e-01	1.654656e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.039791e+00	3.641204e-01	1.419413e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.219133e+00	1.872556e-01	2.356940e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.439028e+00	2.399304e-01	1.584221e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.820619e+00	2.205250e-01	2.321025e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.164642e+00	1.971523e-01	2.092994e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.341187e-01	1.326902e-01	1.599992e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.472384e-02	5.860688e-03	9.051005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22090261092662294,0.016848787430014278,0.021544801870690772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.864769e+00	2.787554e-01	2.836622e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.149206e+00	4.788940e-01	2.882058e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.377958e+00	2.844558e-01	2.750359e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.365414e+00	2.708983e-01	3.618391e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.058372e-01	1.984104e-01	2.622278e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.115093e-01	1.051929e-01	1.682710e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.858483e-01	6.529298e-02	9.893962e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.084695e-02	4.542993e-03	8.691831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11134338781084091,0.00961726339865035,0.012033281137820817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.901654e+00	4.640690e-01	4.629955e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.005760e+00	2.229201e-01	7.463077e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.393655e+00	2.249245e-01	2.135096e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.315367e-01	1.307076e-01	1.651431e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.967729e-01	8.150995e-02	1.070293e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.994413e-01	4.765168e-02	6.996668e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.523844e-02	2.255998e-02	4.289414e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.540317e-03	2.114070e-03	3.677192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05745791314688242,0.006479106255162667,0.008782558084861974
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.419649e+01	8.771654e-01	8.864731e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.642281e+00	4.201057e-01	2.701477e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.471130e+00	2.779956e-01	2.535166e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.395096e-01	1.292047e-01	1.673799e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.646951e-02	7.117442e-03	1.195383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.22610636189211153,0.01905462508371636,0.02255988313065438
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.656405e-01	1.299916e-01	1.744914e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.904558e+00	6.186300e-01	6.524393e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.950898e+00	7.797124e-01	7.479387e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.425095e+00	3.777595e-01	2.605541e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.787242e+00	2.357755e-01	1.016288e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.916527e+00	3.672469e-01	2.799918e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.146751e+00	3.620812e-01	3.460721e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.561728e+00	2.680706e-01	3.398733e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.144303e+00	2.314436e-01	2.907227e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.818912e-01	1.668402e-01	2.326533e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.089312e-01	1.326038e-01	1.774554e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.958335e-01	8.438670e-02	1.289040e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.424880e-01	4.074870e-02	7.345686e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.124803e-03	3.333630e-03	5.546156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11472315850664644,0.011804139918267897,0.0129723676016823
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.900182e+00	4.533705e-01	7.549497e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.567930e+00	1.334715e+00	1.839260e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.920216e+00	1.000475e+00	1.004726e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.087028e+00	4.358652e-01	2.012003e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.321189e+00	3.505519e-01	1.311610e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.767674e+00	3.029530e-01	2.061649e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.784019e+00	4.099190e-01	2.369533e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.945257e+00	2.819126e-01	2.279792e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.360987e+00	1.764490e-01	2.220704e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.817053e-01	1.669961e-01	1.726054e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.830143e-01	1.221346e-01	1.426680e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.453703e-01	9.422877e-02	1.121743e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.629138e-01	5.815767e-02	8.402504e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.256135e-01	2.861026e-02	5.446083e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.094723e-03	2.578331e-03	4.827102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05105388642305315,0.007189099417032142,0.007897070792819358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.135558e+01	2.469535e+00	5.961594e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.197865e+01	3.178326e+00	4.726435e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.954208e+01	1.501652e+00	1.572932e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.287793e+01	1.008456e+00	2.333650e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.854475e+00	8.306388e-01	3.731295e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.725245e+00	5.246482e-01	3.725200e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.932084e+00	4.213187e-01	3.391385e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.908798e+00	3.817683e-01	2.891839e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.153723e+00	1.814201e-01	2.332827e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.378608e-01	1.520241e-01	1.775459e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.156199e-01	9.478078e-02	1.459532e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.437117e-02	4.084956e-03	6.835285e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.20796865862356814,0.022123471154880364,0.02684944367292305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.756623e+00	5.125176e-01	5.092957e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.871832e+00	6.073219e-01	4.981551e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.814023e+00	3.076073e-01	2.199660e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.790151e+00	3.596751e-01	3.637387e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.011803e+00	2.321359e-01	2.989936e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.243920e-01	1.333509e-01	1.981429e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.357603e-01	7.258820e-02	1.161393e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.833550e-02	2.987656e-02	6.047768e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.819185e-03	1.727120e-03	3.107563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09620716137149833,0.013259502231532175,0.01542056471827849
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.156071e+01	2.015767e+00	2.338355e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.036615e+00	8.045912e-01	8.218815e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.515785e+00	3.024265e-01	1.388758e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.274686e+00	3.110258e-01	2.432865e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.411088e+00	2.573222e-01	2.090687e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.075681e-01	1.214919e-01	1.598510e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.732682e-01	7.507145e-02	1.076009e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.869692e-01	4.616412e-02	6.816774e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.487901e-02	5.033975e-03	9.017879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03769180079879677,0.006826837805069631,0.008499730162397162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.779868e+02	1.728801e+01	2.347507e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.094175e+01	5.878839e-01	3.526566e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.495331e+00	6.534375e-01	2.115058e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.011275e+00	3.027389e-01	1.591277e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.786785e+00	2.684633e-01	2.095750e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.040038e-01	1.655480e-01	1.985099e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.458206e-01	1.044922e-01	1.393848e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.659946e-02	5.113910e-03	8.602253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.20258625333553187,0.020756708492606496,0.02545786288160362
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.391482e+00	4.977657e-01	5.373910e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.041660e+00	8.192533e-01	7.485282e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.835251e+00	7.624034e-01	5.790178e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.926993e+00	4.445473e-01	2.317757e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.406264e+00	1.012253e-01	9.435155e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.726459e+00	2.359985e-01	2.728325e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.256477e+00	3.307563e-01	2.981454e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.734130e+00	3.016107e-01	3.197768e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.257748e+00	2.441914e-01	2.956339e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.552481e-01	1.700682e-01	2.697130e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.619579e-01	1.456539e-01	1.875185e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.087319e-01	8.448287e-02	1.329111e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.409833e-01	3.970766e-02	7.617431e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.423338e-03	3.317102e-03	5.584592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09741388465296605,0.01178736827404328,0.01386991623078912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.131299e+01	2.041767e+00	2.035503e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.261737e+01	1.694526e+00	1.898107e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.611201e+00	9.242772e-01	1.015994e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.456704e+00	2.607341e-01	3.505606e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.315322e+00	8.559789e-02	1.070928e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.156796e+00	2.304297e-01	1.304199e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.503871e+00	2.628707e-01	1.798364e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.902670e+00	2.683974e-01	2.026859e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.298475e+00	1.846366e-01	1.830767e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.079893e-01	1.413612e-01	1.490225e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.594251e-01	8.705544e-02	1.091410e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.292685e-01	4.777411e-02	8.057495e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.777641e-02	4.453608e-03	8.273225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03937922778076801,0.0063676046273528075,0.007972944841156987
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.660330e+02	1.481512e+01	1.679180e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.470751e+01	1.358173e+00	2.426933e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.876203e+01	2.008827e-01	5.969843e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.188137e+01	7.159798e-01	2.220520e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.140623e+00	3.522439e-01	3.986292e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.704343e+00	3.639076e-01	1.635937e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.174988e+00	3.081578e-01	1.179528e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.267984e+00	1.828214e-01	1.899301e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.775912e+00	2.818409e-01	2.149099e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.075540e+00	1.699577e-01	1.980452e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.838906e-01	1.209944e-01	1.548696e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.196895e-02	5.297337e-03	9.254227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20726885353097524,0.0167492011409347,0.02074466329959543
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.228423e+00	3.073014e-01	3.044835e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.842553e+00	3.882548e-01	2.028211e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.121680e+00	2.633766e-01	3.428897e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.271590e+00	2.873079e-01	3.191423e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.233830e-01	1.774275e-01	2.380751e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.498906e-01	1.020687e-01	1.692169e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.428002e-01	4.749779e-02	1.002383e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.331246e-03	4.594787e-03	7.337592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10670246778812713,0.008812076459535523,0.011576126579897636
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.204348e+00	4.546446e-01	4.101279e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.659880e+00	1.575197e-01	1.292136e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.331365e+00	2.199354e-01	2.018787e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.099705e-01	1.217057e-01	1.521001e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.653504e-01	7.929573e-02	1.015122e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.758580e-01	3.937776e-02	7.331979e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.732721e-02	2.259624e-02	3.812076e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.633004e-03	1.866369e-03	3.792386e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05559093083794937,0.006046415387270139,0.008752612027066356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.453025e+01	8.330998e-01	7.886836e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.449934e+00	3.575405e-01	2.507054e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.376045e+00	2.338130e-01	2.354128e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.001255e-01	1.117273e-01	1.807151e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.505713e-02	6.955853e-03	1.225378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.21458181476435095,0.01827141470976404,0.02190261684474437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.392404e-01	1.488746e-01	2.102657e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.416504e+00	7.226144e-01	7.514895e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.399960e+00	7.438940e-01	7.299157e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.498252e+00	4.179086e-01	1.032425e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.601523e+00	2.674168e-01	1.645132e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.668947e+00	3.707230e-01	3.462607e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.877049e+00	2.793566e-01	3.922983e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.393486e+00	2.604544e-01	3.074866e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.024025e+00	2.342938e-01	2.633760e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.109602e-01	1.717038e-01	2.170877e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.295809e-01	1.004701e-01	1.737876e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.595323e-01	7.636788e-02	1.152150e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.221166e-01	3.681761e-02	7.175538e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.399938e-03	2.961939e-03	5.355995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10803364015561373,0.011028732402809091,0.01278034298344477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.719462e+00	5.796054e-01	9.555909e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.307334e+00	1.480956e+00	2.038079e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.017414e+00	1.000486e+00	6.509521e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.745291e+00	4.723377e-01	6.456868e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.766729e+00	2.377208e-01	1.680377e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.468337e+00	3.020401e-01	2.277019e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.527918e+00	3.017199e-01	2.297752e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.776319e+00	2.056685e-01	2.524153e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.295292e+00	2.129111e-01	1.871563e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.170486e-01	1.436796e-01	1.679144e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.457946e-01	1.201356e-01	1.374525e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.026088e-01	8.241750e-02	1.116480e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.495703e-01	6.138056e-02	7.755354e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.173161e-01	2.932863e-02	5.305819e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.372492e-03	2.211984e-03	5.560624e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04761963684247436,0.006233416631948346,0.007811171053877686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.461784e+01	2.956614e+00	6.885276e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.587661e+01	3.362296e+00	4.048266e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.974116e+01	1.546596e+00	8.345325e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.172849e+01	7.553487e-01	3.260200e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.016844e+00	7.406126e-01	3.808619e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.402563e+00	5.823251e-01	3.760408e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.764436e+00	3.757088e-01	3.238325e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.738204e+00	2.528250e-01	2.570576e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.103550e+00	1.699284e-01	2.141015e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.818829e-01	1.412331e-01	1.823038e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.030993e-01	1.078862e-01	1.339879e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.234306e-02	3.350738e-03	7.318697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.19774226753770544,0.020868569719936586,0.026020961117654645
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.131536e+00	5.542619e-01	5.793798e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.837340e+00	5.140711e-01	3.713291e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.670243e+00	3.183586e-01	2.763838e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.680961e+00	2.988788e-01	3.550004e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.318322e-01	2.143042e-01	2.703653e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.710070e-01	1.241479e-01	1.815718e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.953002e-01	5.888552e-02	1.180139e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.755955e-02	2.900055e-02	5.018873e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.154268e-03	1.717833e-03	3.235442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09213137226286329,0.012536259729198307,0.014848346667679826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.393654e+01	2.206588e+00	2.803027e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.052647e+00	6.577103e-01	4.347159e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.268402e+00	2.484137e-01	1.995961e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.291109e+00	2.801531e-01	2.314198e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.394155e+00	2.314385e-01	1.982606e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.887065e-01	1.165524e-01	1.637613e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.485392e-01	7.825721e-02	1.034081e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.612301e-01	3.653190e-02	7.350911e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.339472e-02	5.425206e-03	8.469536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.036363512786343206,0.0062208653069933915,0.008271029118568925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.868827e+02	1.800338e+01	2.171598e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.839513e+01	9.087888e-01	3.382746e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.368260e+00	4.121057e-01	4.013306e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.095221e+00	3.158590e-01	1.242216e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.769986e+00	2.206475e-01	2.354366e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.898919e-01	1.636108e-01	1.796176e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.305372e-01	9.900641e-02	1.368746e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.458653e-02	5.077536e-03	8.543536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.1930884367104636,0.019987063133275057,0.025372128474014405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.631108e+00	5.691249e-01	6.120714e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.531256e+00	9.235528e-01	8.049418e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.021706e+00	6.362721e-01	6.022299e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.843211e+00	3.060101e-01	1.613594e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.352274e+00	2.565184e-01	6.944574e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.713322e+00	2.842881e-01	2.524568e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.141240e+00	2.784277e-01	3.178458e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.588225e+00	2.698515e-01	3.649948e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.121958e+00	2.195017e-01	2.818812e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.892249e-01	1.750830e-01	2.258491e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.940446e-01	1.122984e-01	1.754891e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.813412e-01	8.320823e-02	1.159565e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.251162e-01	3.649080e-02	6.899064e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.435812e-03	2.822958e-03	5.674617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.0925780645046286,0.010834372380587723,0.014084536159534894
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.374808e+01	2.277994e+00	2.391927e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.336786e+01	1.573815e+00	1.946990e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.119552e+00	6.880450e-01	5.421085e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.845504e+00	1.827490e-01	4.862201e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.077138e+00	2.004255e-01	7.052090e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.041697e+00	2.289992e-01	1.366996e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.401611e+00	2.092069e-01	2.616016e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.882323e+00	2.510719e-01	1.822891e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.244172e+00	1.644152e-01	1.986470e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.511656e-01	1.138791e-01	1.570810e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.361883e-01	1.007021e-01	1.027138e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.203192e-01	5.260124e-02	7.098609e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.491102e-02	3.797197e-03	9.302324e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03750691519104106,0.0055764562532306244,0.008386079251632872
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.769430e+02	1.485316e+01	1.640017e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.051728e+01	8.861385e-01	1.314603e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.788050e+01	8.278783e-01	2.533290e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.121753e+01	3.248826e-01	3.911808e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.955428e+00	3.547543e-01	2.477927e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.581507e+00	3.254978e-01	1.195233e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.116186e+00	2.706464e-01	1.110645e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.278781e+00	1.940275e-01	1.947013e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.677657e+00	2.040412e-01	2.334580e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.044467e+00	1.712546e-01	1.848014e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.673169e-01	1.260638e-01	1.496603e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.980649e-02	4.866463e-03	1.024590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.19032320850270662,0.015651539181299245,0.019765715872666012
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.730088e+00	3.390584e-01	3.071027e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.326609e+00	1.683169e-01	1.088420e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.835546e+00	3.321932e-01	3.206172e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.065181e+00	2.266796e-01	2.729855e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.214423e-01	1.424986e-01	2.225029e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.191788e-01	9.708533e-02	1.322070e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.216656e-01	4.342367e-02	8.161479e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.310162e-03	3.871995e-03	6.264557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10182336897264746,0.008457677312365117,0.010590406189989576
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.535043e+00	4.381018e-01	4.069796e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.371280e+00	2.057373e-01	1.405411e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.176707e+00	1.987815e-01	1.851889e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.500049e-01	1.134566e-01	1.329874e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.468648e-01	7.213145e-02	8.950067e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.663359e-01	3.715348e-02	6.554326e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.041012e-02	2.169013e-02	3.986377e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.441597e-03	1.759690e-03	3.107492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05320599398011843,0.0058325225504641046,0.007976999207136896
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.501011e+01	7.963159e-01	7.396517e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.054157e+00	3.277472e-01	2.610946e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.286938e+00	2.070504e-01	2.111421e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.803965e-01	1.174945e-01	1.431475e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.288086e-02	7.042589e-03	1.111607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19968155442396895,0.017848491286531848,0.021154391572819425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.476666e-01	2.186098e-01	3.206165e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.425401e+00	9.348841e-01	8.654248e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.816500e+00	5.891635e-01	4.837457e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.124183e+00	1.539658e-01	6.386446e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.092553e+00	3.056829e-01	2.991348e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.313038e+00	3.672786e-01	3.239987e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.641837e+00	2.782259e-01	3.343702e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.240907e+00	2.465135e-01	2.830856e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.257842e-01	2.064611e-01	2.404837e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.159147e-01	1.369804e-01	1.981889e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.997483e-01	1.122515e-01	1.449224e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.087964e-01	5.789382e-02	1.044967e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.015890e-01	3.853589e-02	5.890109e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.898763e-03	2.210886e-03	4.463601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09926208595873243,0.010767576705518436,0.012061538413922948
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.896426e+00	9.377816e-01	1.295035e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.102068e+01	1.514907e+00	1.633382e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.437580e+00	5.463911e-01	4.117810e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.893336e+00	2.571342e-01	1.859714e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.297387e+00	4.369544e-01	1.803555e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.011922e+00	3.152353e-01	2.688050e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.193505e+00	2.634881e-01	2.326174e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.580468e+00	2.071966e-01	2.140425e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.160583e+00	1.805442e-01	1.772938e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.311457e-01	1.388213e-01	1.590814e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.960387e-01	1.235428e-01	1.204214e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.845066e-01	8.257034e-02	9.467520e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.165741e-01	4.399276e-02	8.187632e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.123787e-01	3.100387e-02	4.728983e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.583599e-03	2.108227e-03	4.887309e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04405865321018182,0.005912611114664068,0.007259999195932447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.183832e+01	3.953074e+00	8.439189e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.966304e+01	3.311016e+00	3.258262e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.847859e+01	1.145858e+00	3.917718e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.049345e+01	7.191833e-01	4.089119e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.346111e+00	6.961869e-01	3.917570e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.868244e+00	5.006140e-01	3.560836e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.487766e+00	3.711502e-01	2.995094e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.585565e+00	2.281005e-01	2.377625e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.020731e+00	1.804229e-01	1.915123e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.636666e-01	1.444132e-01	1.538058e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.746757e-01	9.270484e-02	1.213816e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.127561e-02	3.349835e-03	7.795869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18276581541252832,0.02052050489211435,0.024546101579383334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.825488e+00	6.550183e-01	6.789046e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.544205e+00	3.290484e-01	2.491812e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.506285e+00	3.597585e-01	2.935328e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.491649e+00	2.997431e-01	3.269125e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.143913e-01	1.751485e-01	2.683653e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.035583e-01	1.052375e-01	1.511702e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.697549e-01	5.614868e-02	9.352322e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.560935e-02	2.657639e-02	4.276887e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.412827e-03	1.463421e-03	2.171331e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08571055958569804,0.012105940799392909,0.013857371051132841
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.756331e+01	2.480287e+00	3.076282e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.657873e+00	3.066983e-01	2.231090e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.067318e+00	2.797781e-01	1.526055e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.251147e+00	3.133085e-01	1.878479e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.228137e+00	1.908238e-01	1.872747e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.447281e-01	1.193006e-01	1.460675e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.244965e-01	6.046852e-02	9.811423e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.591841e-01	3.984275e-02	5.830613e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.170572e-02	4.980246e-03	8.281286e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03422114743597531,0.005990924705952118,0.0077866823442068606
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.988778e+02	1.623407e+01	2.144583e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.692208e+01	1.001806e+00	2.832938e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.255457e+00	5.805876e-01	1.848155e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.897795e+00	2.505735e-01	1.268184e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.678084e+00	2.141081e-01	1.926869e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.480677e-01	1.532838e-01	1.671798e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.047109e-01	8.579182e-02	1.224307e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.319559e-02	4.876861e-03	8.374002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.18081411688917046,0.020138571519360632,0.02418035728707163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.199442e+00	6.918458e-01	6.889848e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.105705e+00	9.286882e-01	9.659846e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.156846e+00	5.123508e-01	4.278760e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.679790e+00	1.065659e-01	3.401788e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.067307e+00	2.702531e-01	1.732838e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.410222e+00	2.726287e-01	3.405974e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.971885e+00	3.057567e-01	2.990538e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.466173e+00	2.650357e-01	2.994469e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.068638e+00	2.361189e-01	2.515573e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.101636e-01	1.466788e-01	2.480365e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.503602e-01	1.120647e-01	1.533879e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.336391e-01	6.375612e-02	1.025912e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.011300e-01	3.692610e-02	6.236682e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.075467e-03	2.235857e-03	4.500765e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08626645831321099,0.011171043754460597,0.012712236495751011
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.862944e+01	2.902463e+00	3.230551e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.347324e+01	1.332643e+00	1.408971e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.892487e+00	3.189514e-01	4.059410e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.269310e+00	2.830925e-01	5.453925e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.624937e+00	2.116263e-01	1.942222e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.791841e+00	1.866617e-01	2.356665e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.289979e+00	2.740250e-01	2.007535e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.707896e+00	2.408788e-01	2.027779e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.160942e+00	1.744272e-01	1.647346e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.143125e-01	1.125477e-01	1.342153e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.067208e-01	8.605208e-02	9.533466e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.909946e-01	4.024427e-02	8.452687e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.470443e-02	4.709434e-03	7.232079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.035168767338660825,0.00567151839245153,0.008013909412718206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.922007e+02	1.425392e+01	1.841619e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.742331e+01	1.099786e+00	3.418173e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.615891e+01	7.378732e-01	2.442260e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.056273e+01	6.941483e-01	5.192356e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.567208e+00	3.466856e-01	2.890012e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.246307e+00	2.842385e-01	2.063894e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.877221e+00	2.253865e-01	1.252555e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.148463e+00	2.109750e-01	1.268309e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.620642e+00	2.219752e-01	1.940566e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.833351e-01	1.571540e-01	1.760324e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.337214e-01	1.217410e-01	1.392836e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.804038e-02	4.727929e-03	1.053006e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF0.5_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.33275838216430864,0.024732740299674594,0.031034811318435218
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.639892e-01	1.037328e-01	1.255953e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.330453e+00	7.253028e-01	6.671461e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.713139e+00	5.718698e-01	2.814161e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.406709e+00	3.264164e-01	1.668903e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.304517e+00	4.701234e-01	5.920621e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.238185e+00	3.298986e-01	5.080333e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.729742e-01	1.708423e-01	2.747925e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.967317e-02	1.463882e-02	2.301004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.1880545414857502,0.01992741414964408,0.022288210949369613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.671997e+00	4.681477e-01	6.106890e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.087932e+00	7.451425e-01	4.663611e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.838299e+00	4.510276e-01	2.679649e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.952667e+00	4.164351e-01	4.648130e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.184505e-01	2.206389e-01	3.118482e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.393127e-01	1.119515e-01	1.618404e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.668624e-01	4.904686e-02	7.588898e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.285619e-03	3.636281e-03	5.978925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.110676048595694,0.020095943170176225,0.024353980992708524
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.201895e+00	1.460302e+00	1.904435e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.047343e+00	7.934690e-01	5.660131e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.488629e+00	9.150225e-01	7.103249e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.722568e+00	4.955363e-01	6.053141e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.786486e-02	2.394316e-02	3.627935e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3213875758699698,0.025734907662054995,0.02907534561231323
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.521084e-02	2.477847e-02	5.572645e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.842149e-01	1.462940e-01	2.285308e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.920678e-01	3.823824e-01	4.860094e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.808727e+00	6.311680e-01	6.122393e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.737256e+00	6.714495e-01	5.560499e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.338934e+00	4.852040e-01	2.380566e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.497551e+00	1.813236e-01	1.422788e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.195521e+00	2.864640e-01	1.636361e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.679190e+00	3.924897e-01	4.044675e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.036352e+00	3.934290e-01	4.774570e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.383535e+00	3.166185e-01	4.332619e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.748528e-01	2.218347e-01	3.227521e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.689372e-01	1.348546e-01	1.878122e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.558381e-02	1.278836e-02	1.799020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19105131283965293,0.02002023822102883,0.021925484427733954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.778861e-01	8.631565e-02	1.574857e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.739471e-01	3.268334e-01	5.320291e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.815279e+00	6.740302e-01	9.399482e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.063114e+00	9.401880e-01	1.106866e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.148113e+00	9.720334e-01	9.268989e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.664653e+00	7.104025e-01	5.093540e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.581542e+00	3.293771e-01	1.255093e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.043802e+00	3.070199e-01	1.136230e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.210183e+00	3.854126e-01	2.980804e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.400650e+00	3.972904e-01	3.970708e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.675085e+00	3.241396e-01	3.641873e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.079044e+00	2.313182e-01	2.901205e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.358755e-01	1.475118e-01	1.940581e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.216458e-01	8.634894e-02	1.144535e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.514983e-02	7.484302e-03	1.113695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10370753733124519,0.01744216248459529,0.019673458528240262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.130281e+00	5.028312e-01	1.024324e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.830587e+00	1.163021e+00	1.984674e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.204584e+00	1.776104e+00	2.575752e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.282275e+00	2.044275e+00	2.406097e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.330929e+00	1.684994e+00	1.350780e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.987236e+00	7.286967e-01	3.896170e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.657966e+00	5.806010e-01	2.771924e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.923855e+00	7.855421e-01	5.667656e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.299984e+00	7.139176e-01	6.659522e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.015111e+00	4.935481e-01	5.711031e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.139510e+00	3.228232e-01	4.158199e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.715304e-02	1.664094e-02	2.332811e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.29310786670311045,0.027172258148561335,0.03580982214326467
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.219456e-01	2.284413e-01	2.552593e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.956043e+00	7.405462e-01	6.208955e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.987699e+00	4.447229e-01	2.935544e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.837040e+00	2.584571e-01	2.063996e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.106599e+00	3.881558e-01	4.745981e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.250217e+00	3.035585e-01	4.557246e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.304027e-01	1.716682e-01	2.749216e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.543600e-01	8.518117e-02	1.357569e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.351179e-02	5.583655e-03	7.916668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.15125809013268385,0.019285596748486317,0.024036312443605545
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.354112e+00	7.277688e-01	7.652886e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.596253e+00	1.321298e+00	1.247813e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.934417e+00	6.276772e-01	5.466110e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.208477e+00	1.282919e-01	6.698887e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.249336e+00	2.939795e-01	2.533392e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.402104e+00	2.766086e-01	3.222124e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.416761e-01	1.683036e-01	2.264517e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.664300e-01	9.010791e-02	1.391321e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.069485e-02	9.570239e-03	1.519274e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06640267440398293,0.014288332186784665,0.01854872281759172
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.654455e+01	1.273719e+01	1.322036e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.953798e+01	3.942338e+00	4.736842e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.011313e+01	6.686377e-01	4.739493e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.774198e+00	1.937729e-01	1.082124e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.536316e+00	3.265169e-01	2.572521e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.702664e+00	3.612468e-01	3.723000e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.262288e-01	2.550398e-01	3.407397e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.894661e-02	1.468293e-02	2.273578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2845809526806579,0.026619514798382815,0.03161180157841181
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.765275e-01	2.006018e-01	2.967120e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.046244e+00	3.734549e-01	4.448767e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.594787e+00	5.391493e-01	5.091459e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.132590e+00	6.181084e-01	5.190520e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.587230e+00	5.297271e-01	4.064167e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.830426e+00	3.297350e-01	1.929730e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.815230e+00	9.726235e-02	2.394339e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.637373e+00	2.081637e-01	1.833496e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.240749e+00	2.965288e-01	3.164348e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.790190e+00	3.114575e-01	4.040725e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.292271e+00	2.759119e-01	3.596753e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.028819e-01	1.894107e-01	2.851849e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.340552e-01	1.246097e-01	1.670909e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.429039e-02	1.215731e-02	1.673385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1578701165032286,0.018974629682596694,0.022341700024475497
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.968836e+00	8.055686e-01	9.871752e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.268466e+00	1.153970e+00	1.080680e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.176923e+00	1.029695e+00	1.051558e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.374655e+00	1.000383e+00	8.826921e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.793948e+00	6.279629e-01	6.082487e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.985684e+00	3.507386e-01	2.618423e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.213721e+00	1.022036e-01	7.983592e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.658105e+00	1.581979e-01	1.392670e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.159355e+00	2.385378e-01	1.997182e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.564660e+00	2.552743e-01	2.750406e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.716746e-01	1.838778e-01	2.334597e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.138915e-01	1.182257e-01	1.577649e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.479175e-02	1.247734e-02	1.755106e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.076661917459829,0.015323825508038486,0.018810206079485997
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.841525e+01	1.144144e+01	1.174686e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.465766e+01	4.559162e+00	5.002509e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.353087e+01	2.900607e+00	2.611874e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.582244e+01	1.617683e+00	1.550076e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.812688e+00	7.398303e-01	6.344021e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.843928e+00	2.668987e-01	2.843651e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.898982e+00	1.929794e-01	9.737273e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.068093e+00	1.600780e-01	1.043101e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.674789e+00	2.928308e-01	2.290827e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.047722e+00	3.509482e-01	3.675839e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.277938e+00	2.921421e-01	3.620844e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.174725e-02	1.964212e-02	2.656275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3271025486580007,0.029533942279831693,0.03614367771994803
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.263693e-01	1.368227e-01	1.777570e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.609395e+00	8.470926e-01	8.126896e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.622910e+00	5.491890e-01	2.240333e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.125712e+00	4.143967e-01	2.273194e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.161973e+00	5.279357e-01	6.136042e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.216860e+00	3.617061e-01	5.447407e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.759663e-01	1.872459e-01	3.219425e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.337370e-02	1.717299e-02	2.978347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.1879151983350341,0.024126724849901193,0.027067191971647836
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.905342e+00	6.244108e-01	8.138785e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.793496e+00	7.518848e-01	3.710008e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.558695e+00	5.236605e-01	3.789242e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.980017e+00	4.975897e-01	5.329206e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.774256e-01	2.578125e-01	3.548236e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.697284e-01	1.244759e-01	1.988808e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.842009e-01	5.630620e-02	9.359413e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.122128e-02	4.441242e-03	7.519511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.11933792684709862,0.02445745645955638,0.030415414639075794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.146419e+00	1.725646e+00	2.270250e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.424584e+00	8.802821e-01	4.627423e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.504510e+00	1.000055e+00	7.438344e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.968343e+00	6.095046e-01	7.635086e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.448582e-02	3.010726e-02	4.703864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3199264189632174,0.030866694934077787,0.03439948769144574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.621071e-02	2.431728e-02	5.815789e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.048350e-01	1.754054e-01	2.947848e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.007397e+00	4.850255e-01	6.301849e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.987176e+00	7.487284e-01	7.880931e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.868362e+00	7.800764e-01	6.187316e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.341844e+00	5.310168e-01	2.307985e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.357497e+00	1.455239e-01	8.740087e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.024368e+00	3.848437e-01	2.026533e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.540011e+00	4.731410e-01	4.357074e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.955631e+00	4.486223e-01	5.248537e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.372035e+00	3.613082e-01	4.683980e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.906610e-01	2.554495e-01	3.754188e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.967529e-01	1.557548e-01	2.405324e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.199486e-02	1.562262e-02	2.361063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.19266652453899474,0.02456483051549624,0.02682973927296539
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.662180e-01	9.088967e-02	1.910207e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.055930e-01	4.520714e-01	7.598369e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.101937e+00	8.926628e-01	1.296950e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.343839e+00	1.180792e+00	1.439874e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.234353e+00	1.139271e+00	1.068735e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.522064e+00	7.808699e-01	4.686244e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.341213e+00	3.657807e-01	8.715167e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.778624e+00	3.475309e-01	1.622124e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.063479e+00	4.665647e-01	3.485770e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.370890e+00	4.855227e-01	4.302766e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.689887e+00	3.929079e-01	4.391819e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.124699e+00	2.748477e-01	3.323935e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.790545e-01	1.722883e-01	2.460642e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.551217e-01	9.956972e-02	1.416631e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.948301e-02	9.544385e-03	1.442162e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.11085591266747041,0.0217023302288087,0.0251658424158184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.012001e+00	5.494615e-01	1.258287e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.927815e+00	1.448179e+00	2.589678e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.272131e+00	2.221798e+00	3.319920e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.092664e+00	2.380416e+00	2.715245e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.789201e+00	1.829345e+00	1.489474e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.477755e+00	9.228360e-01	3.285740e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.354790e+00	5.894249e-01	2.238960e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.889209e+00	8.688858e-01	6.212926e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.438731e+00	8.295007e-01	7.616280e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.219416e+00	6.222496e-01	6.999025e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.310393e+00	3.993843e-01	5.204009e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.883233e-02	2.162751e-02	3.190010e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.28725222062958206,0.031022050161272796,0.040495722010117696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.527469e-01	2.917295e-01	2.861380e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.257574e+00	8.345637e-01	7.319935e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.868452e+00	3.770780e-01	2.189627e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.553084e+00	2.705767e-01	2.787432e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.998432e+00	4.157228e-01	4.531460e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.253113e+00	3.357062e-01	4.882936e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.508424e-01	1.986894e-01	3.203414e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.698634e-01	9.374140e-02	1.658356e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.617618e-02	6.955937e-03	1.146511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1515799364910246,0.022370201015279506,0.027952077162026107
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.430757e+00	1.072427e+00	1.121086e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.480702e+00	1.558433e+00	1.522993e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.344581e+00	5.242312e-01	3.873437e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.655245e+00	1.869616e-01	1.798773e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.150074e+00	2.904603e-01	2.201708e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.458203e+00	3.160410e-01	3.528601e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.031806e-01	1.964751e-01	2.653496e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.031434e-01	1.015868e-01	1.639440e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.533349e-02	1.158093e-02	1.901141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07373228128173076,0.017012457583028287,0.022545835787491905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.528724e+01	1.740832e+01	1.878957e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.693300e+01	3.827954e+00	3.314284e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.615222e+00	4.637220e-01	3.091123e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.295440e+00	2.530607e-01	9.360532e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.533579e+00	2.983980e-01	2.212103e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.870747e+00	3.981985e-01	4.198936e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.082257e+00	3.042651e-01	4.058646e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.092041e-02	1.871412e-02	2.927532e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2814567358161025,0.030861157088286406,0.03678500264068402
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.264422e-01	2.439134e-01	3.382919e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.238465e+00	5.024380e-01	5.430453e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.847313e+00	6.599737e-01	6.280115e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.350309e+00	6.837751e-01	5.969085e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.668735e+00	5.445481e-01	4.077995e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.745546e+00	3.076426e-01	1.452106e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.634001e+00	1.587952e-01	1.579395e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.415729e+00	2.271046e-01	2.242721e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.116393e+00	3.323551e-01	2.973882e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.736039e+00	3.582534e-01	4.066309e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.283350e+00	3.060188e-01	3.969223e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.224897e-01	2.203686e-01	3.232527e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.582086e-01	1.378444e-01	2.148796e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.037156e-02	1.460109e-02	2.209824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15792900089298545,0.02231395769562519,0.026546670687636637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.795490e+00	1.088826e+00	1.188445e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.601237e+00	1.431992e+00	1.486908e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.105805e+00	1.338413e+00	1.330932e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.581766e+00	1.005070e+00	9.703160e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.546072e+00	6.456663e-01	5.119142e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.486469e+00	2.886615e-01	2.030597e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.765723e+00	1.609955e-01	1.642008e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.388445e+00	1.638892e-01	1.598364e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.068609e+00	2.580430e-01	2.043357e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.572057e+00	2.936612e-01	2.981117e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.012464e+00	2.233996e-01	2.703384e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.502491e-01	1.317232e-01	1.863391e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.120911e-02	1.519260e-02	2.220702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08367755662773506,0.018642167493555198,0.023360472438074945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.262636e+01	1.510291e+01	1.654379e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.436323e+01	5.045764e+00	5.141653e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.169336e+01	2.942919e+00	2.556874e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.351776e+01	1.471802e+00	1.077578e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.766939e+00	5.842581e-01	4.513461e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.859478e+00	3.099371e-01	2.617118e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.422979e+00	1.836968e-01	1.170940e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.878838e+00	1.467454e-01	6.890184e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.672132e+00	3.162300e-01	2.296755e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.154467e+00	3.989405e-01	3.946338e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.423517e+00	3.595196e-01	4.162729e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.507120e-02	2.460693e-02	3.485344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.29480399482494646,0.026839856710026144,0.03337305596919349
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.887204e-01	2.143154e-01	2.579882e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.538013e+00	8.804955e-01	6.953732e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.562712e+00	2.014534e-01	2.232100e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.548436e+00	4.813425e-01	4.651730e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.593374e+00	4.100643e-01	5.546626e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.722518e-01	2.368821e-01	3.856707e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.175463e-01	1.301101e-01	2.169657e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.111818e-02	1.201228e-02	2.124205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.16395276299177966,0.02079703945264222,0.02455596150740655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.918572e+00	7.928767e-01	9.041816e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.910115e+00	5.120793e-01	3.296507e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.848736e+00	5.448032e-01	4.476667e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.453770e+00	3.425123e-01	4.278896e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.488153e-01	1.730989e-01	2.546664e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.799514e-01	9.463127e-02	1.448898e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.538989e-01	4.359055e-02	7.303168e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.631578e-03	3.627008e-03	6.660349e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.10163305387713348,0.019438656119696474,0.02547519569516901
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.075323e+00	2.007502e+00	2.331209e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.514444e+00	8.513636e-01	5.365698e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.547776e+00	8.599104e-01	8.326646e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.446041e+00	4.115514e-01	5.451770e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.699025e-02	2.168579e-02	3.599247e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2921739886274223,0.028304084476264646,0.032663191634349664
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.358150e-02	3.820132e-02	6.971075e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.005294e-01	2.817625e-01	4.233704e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.605709e+00	7.092460e-01	8.200517e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.824311e+00	8.937465e-01	7.767810e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.530440e+00	6.613921e-01	3.681702e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.577974e+00	2.152995e-01	1.471818e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.196907e+00	3.581375e-01	1.479719e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.624134e+00	4.358646e-01	4.189974e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.069644e+00	4.445243e-01	4.968458e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.519027e+00	3.511692e-01	4.692083e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.040262e+00	2.713482e-01	3.795716e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.602240e-01	1.851063e-01	2.807816e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.619458e-01	1.127001e-01	1.689202e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.975384e-02	1.067243e-02	1.656047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.17058990547679195,0.02174130690118828,0.024512131693986472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.720150e-01	1.448681e-01	2.727356e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.655494e+00	7.669574e-01	1.197193e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.480549e+00	1.323111e+00	1.734861e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.818635e+00	1.388442e+00	1.367010e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.247020e+00	1.005359e+00	6.435607e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.914303e+00	3.848671e-01	1.117708e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.227843e+00	3.679142e-01	1.105764e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.379960e+00	4.760855e-01	3.169379e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.564560e+00	4.647625e-01	4.379570e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.882129e+00	3.781778e-01	4.347492e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.329870e+00	2.981700e-01	3.549830e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.781001e-01	2.063354e-01	2.647291e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.323103e-01	1.308660e-01	1.864400e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.783029e-01	7.167465e-02	1.091522e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.306715e-02	7.334412e-03	1.101045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09530692417436495,0.01822571412907105,0.021813935669989848
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.527281e+00	8.214592e-01	1.767856e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.578488e+00	2.155803e+00	3.625280e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.646166e+00	2.947747e+00	3.903243e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.277057e+00	2.568621e+00	2.419344e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.151754e+00	1.490385e+00	6.976231e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.814981e+00	5.217435e-01	1.400892e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.913111e+00	8.883425e-01	5.861159e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.167186e+00	8.661096e-01	7.606012e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.748489e+00	6.764401e-01	7.231782e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.710467e+00	4.519800e-01	5.698175e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.001973e+00	2.959112e-01	4.064257e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.504425e-02	1.595525e-02	2.450279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.25879466301331433,0.027525552978174772,0.036864268551670576
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.808501e-01	3.942003e-01	3.736327e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.925495e+00	8.485713e-01	6.920060e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.931149e+00	1.421802e-01	1.027988e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.321187e+00	3.510169e-01	3.258207e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.619917e+00	3.416413e-01	4.416254e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.452550e-01	2.364804e-01	3.646516e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.873191e-01	1.378742e-01	2.260169e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.999995e-01	6.877553e-02	1.178454e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.211797e-02	5.105629e-03	8.942804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.13251662280513468,0.01887874302006437,0.024255748571989116
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.869781e+00	1.555160e+00	1.616046e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.954633e+00	1.449374e+00	1.470659e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.915820e+00	1.996061e-01	1.026502e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.443676e+00	2.965131e-01	2.004099e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.913742e+00	2.854286e-01	2.581688e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.173628e+00	2.328958e-01	2.837809e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.432330e-01	1.396036e-01	2.006780e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.367652e-01	8.009925e-02	1.244559e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.031936e-02	9.243913e-03	1.596616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06308828482237097,0.013472942753072176,0.01879840894191362
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.213886e+02	1.959766e+01	2.052858e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.454228e+01	2.099084e+00	1.625063e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.547757e+00	3.806522e-01	1.915629e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.114643e+00	2.667073e-01	6.313659e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.286715e+00	2.717470e-01	2.225358e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.556927e+00	3.226650e-01	3.550082e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.748615e-01	2.234448e-01	3.169378e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.274949e-02	1.433921e-02	2.414407e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.25451786687270067,0.027396185195438377,0.03449430667993231
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.403594e-01	3.442406e-01	4.150124e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.762845e+00	6.868883e-01	6.616171e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.498832e+00	7.697100e-01	6.891085e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.942148e+00	6.652700e-01	5.029240e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.028281e+00	3.960632e-01	2.160968e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.829241e+00	1.527013e-01	1.256265e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.543087e+00	2.342763e-01	2.413842e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.211197e+00	2.766299e-01	2.720541e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.831080e+00	3.155604e-01	3.625918e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.426658e+00	2.953292e-01	3.660233e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.004627e+00	2.282203e-01	3.280177e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.279574e-01	1.631432e-01	2.507489e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.409598e-01	1.013658e-01	1.526246e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.894992e-02	9.881161e-03	1.609791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.1372358833929935,0.018613491434951723,0.022950369497534706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.934055e+00	1.485033e+00	1.578064e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.219759e+00	1.726064e+00	1.694023e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.766028e+00	1.337597e+00	1.177680e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.125013e+00	7.778053e-01	6.695681e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.460332e+00	3.781067e-01	2.968965e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.212988e+00	1.686610e-01	1.290393e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.563692e+00	2.059641e-01	1.843654e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.242514e+00	2.094580e-01	1.559781e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.828656e+00	2.388538e-01	2.410363e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.308469e+00	2.356462e-01	2.534836e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.123531e-01	1.644498e-01	2.152437e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.403369e-01	9.852535e-02	1.473741e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.068313e-02	1.151655e-02	1.708941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07018471987098641,0.014805101951837964,0.01961644145905049
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.130274e+02	1.680216e+01	1.752299e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.605317e+01	3.976427e+00	3.643408e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.005235e+01	1.689182e+00	1.455556e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.175395e+01	8.382010e-01	4.490250e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.977834e+00	3.333928e-01	3.178427e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.567674e+00	2.445690e-01	1.716152e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.232915e+00	1.502771e-01	9.000251e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.707831e+00	1.832198e-01	5.803099e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.404396e+00	2.828255e-01	2.296113e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.843511e+00	3.395961e-01	3.613010e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.158536e+00	2.762486e-01	3.557170e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.933849e-02	1.875545e-02	2.819937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2660939253715914,0.023937102827988027,0.029649682144225753
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.554643e-01	2.963603e-01	3.253150e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.122906e+00	7.075028e-01	4.530387e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.196501e+00	3.361700e-01	1.836478e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.043014e+00	4.243172e-01	5.145419e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.225160e+00	3.000458e-01	4.271747e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.594519e-01	1.693797e-01	2.732169e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.015816e-01	9.186533e-02	1.484948e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.041230e-02	7.964301e-03	1.340422e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14407794290656528,0.01678448308021313,0.020547678458101515
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.916158e+00	8.231669e-01	8.379041e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.539310e+00	5.405497e-01	5.194902e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.256570e+00	4.355794e-01	4.491826e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.142012e+00	2.321605e-01	3.082395e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.048492e-01	1.277299e-01	1.837986e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.087403e-01	6.739031e-02	1.078379e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.218605e-01	3.447201e-02	5.522656e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.859021e-03	2.698922e-03	4.760231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08688803338237165,0.01502191982009829,0.020057743933125774
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.995378e+00	2.067659e+00	2.096330e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.995241e+00	9.602097e-01	9.488176e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.782152e+00	6.563099e-01	7.254063e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.126352e+00	2.731976e-01	3.884232e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.225528e-02	1.587614e-02	2.582512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.267765146971225,0.0253563075248307,0.029685945471267294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.839668e-02	5.536624e-02	8.647593e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.050958e-01	4.361686e-01	5.766638e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.371703e+00	9.168000e-01	9.051281e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.601551e+00	8.501651e-01	6.230483e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.873872e+00	3.851401e-01	1.044397e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.499785e+00	2.981690e-01	1.105967e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.866246e+00	4.410705e-01	4.048701e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.238715e+00	4.389445e-01	4.680730e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.683223e+00	3.489250e-01	4.589896e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.207757e+00	2.767383e-01	3.788313e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.079200e-01	1.994158e-01	2.747264e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.044436e-01	1.301858e-01	1.988927e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.616244e-01	7.674907e-02	1.218858e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.983548e-02	7.093851e-03	1.007432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1516157200513201,0.018680997510568204,0.021006924692100498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.683342e-01	2.314277e-01	4.083448e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.832227e+00	1.207491e+00	1.732315e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.130340e+00	1.667215e+00	1.839920e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.042081e+00	1.245670e+00	9.918817e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.745291e+00	5.425691e-01	2.446612e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.874291e+00	3.499854e-01	1.643956e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.867031e+00	5.065221e-01	3.439141e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.920813e+00	4.731006e-01	4.523426e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.156486e+00	3.948085e-01	4.047230e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.539114e+00	2.948818e-01	3.488019e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.069023e+00	2.176991e-01	2.716391e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.049175e-01	1.557476e-01	1.866595e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.274063e-01	8.998540e-02	1.354616e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.211634e-01	5.642156e-02	8.281339e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.679216e-02	5.091185e-03	7.635496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08193158844459413,0.014786847488089339,0.01788089743571368
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.320044e+00	1.222063e+00	2.501757e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.759636e+00	3.064405e+00	4.624785e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.035925e+01	3.477359e+00	3.973826e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.119565e+01	2.285066e+00	1.685541e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.983592e+00	8.064404e-01	3.334624e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.603622e+00	8.954084e-01	5.170474e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.291414e+00	9.423452e-01	8.306525e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.500978e+00	7.599816e-01	7.331313e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.207999e+00	5.089094e-01	6.126771e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.365920e+00	3.383785e-01	4.116915e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.908431e-01	2.124615e-01	2.910651e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.308500e-02	1.106767e-02	1.779548e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.23539593220810015,0.024587360710514067,0.032547850948424634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.279810e+00	4.921260e-01	4.702946e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.364802e+00	7.564176e-01	5.816773e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.841168e+00	2.521651e-01	2.073774e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.122325e+00	3.637199e-01	3.861541e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.345115e+00	2.728361e-01	3.823611e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.499820e-01	1.767410e-01	2.671198e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.656596e-01	1.020548e-01	1.621861e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.399479e-01	4.685016e-02	7.913165e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.652932e-03	3.543025e-03	5.266321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11721780111172703,0.01581918023510122,0.02025908386381231
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.795320e+00	1.985660e+00	1.998954e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.378372e+00	1.090527e+00	1.040525e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.453757e+00	1.806498e-01	4.533632e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.365653e+00	3.070366e-01	2.271331e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.730436e+00	2.541149e-01	2.584603e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.891566e-01	1.759102e-01	2.203362e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.370072e-01	1.044358e-01	1.552308e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.768301e-01	6.027866e-02	9.538062e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.364774e-02	7.410315e-03	1.186827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05402267158269534,0.010563013574308139,0.014926951787568941
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.512248e+02	1.926099e+01	2.135583e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.064490e+01	9.029221e-01	3.848339e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.244529e+00	4.682936e-01	1.289397e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.038148e+00	2.327506e-01	5.898951e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.096286e+00	2.411466e-01	2.156335e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.342758e+00	2.527381e-01	2.992821e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.383872e-01	1.711467e-01	2.434895e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.331081e-02	1.091410e-02	1.847275e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.23207617354543011,0.0241573480809035,0.031005758259576938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.888088e-01	4.487114e-01	5.001574e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.351332e+00	8.786267e-01	7.508997e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.114713e+00	8.269054e-01	6.543533e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.348761e+00	5.381828e-01	3.685423e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.179525e+00	1.705122e-01	8.405912e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.779420e+00	2.076317e-01	2.201945e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.415933e+00	2.858477e-01	2.847915e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.036558e+00	2.932102e-01	3.389537e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.586231e+00	2.727254e-01	3.479749e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.181686e+00	2.204253e-01	3.184612e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.112502e-01	1.868161e-01	2.440727e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.907582e-01	1.200997e-01	1.764955e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.511997e-01	7.047533e-02	1.126123e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.953993e-02	6.746614e-03	9.626582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12109351613834814,0.01535402597825515,0.01913674608142428
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.523700e+00	1.883928e+00	1.887257e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.053999e+01	1.876783e+00	1.781475e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.588390e+00	1.141191e+00	9.327400e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.095570e+00	5.143159e-01	3.888765e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.130816e+00	1.647699e-01	6.477819e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.981127e+00	1.649748e-01	1.498658e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.480723e+00	2.218800e-01	1.713762e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.117700e+00	2.205949e-01	2.218948e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.639290e+00	2.061104e-01	2.195152e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.109100e+00	1.806797e-01	2.206855e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.805344e-01	1.353140e-01	1.532129e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.622595e-01	7.361221e-02	1.073018e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.132548e-02	8.282464e-03	1.295409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.059203290731633516,0.011405168586857778,0.015462940798220477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.400862e+02	1.696867e+01	1.708644e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.319344e+01	2.275425e+00	2.386857e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.763705e+01	9.517484e-01	6.343184e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.079522e+01	4.474919e-01	2.014597e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.743089e+00	3.609403e-01	1.609715e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.432509e+00	2.236961e-01	1.423272e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.129491e+00	1.557948e-01	8.340187e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.518296e+00	1.448338e-01	1.067494e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.184819e+00	2.580615e-01	2.190740e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.598085e+00	2.735763e-01	3.192487e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.734756e-01	2.191116e-01	2.680524e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.584192e-02	1.370362e-02	2.134865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2459121820775293,0.021705056348811785,0.027471191944920648
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.333864e+00	3.581526e-01	3.559090e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.229348e+00	5.209938e-01	4.168173e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.813781e+00	3.502507e-01	3.016697e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.735898e+00	3.714414e-01	4.550788e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.024678e+00	2.383243e-01	3.440026e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.533824e-01	1.349715e-01	2.266139e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.435516e-01	7.037055e-02	1.133218e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.527778e-02	6.109904e-03	1.008358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1323142578289752,0.013940536519407631,0.01778721844564321
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.626721e+00	7.710964e-01	7.139034e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.020167e+00	3.821414e-01	4.660934e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.905051e+00	3.410512e-01	4.044744e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.996614e-01	1.949666e-01	2.223167e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.361299e-01	9.912794e-02	1.636981e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.771011e-01	5.895269e-02	8.348622e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.027084e-01	2.820430e-02	4.860847e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.688234e-03	2.108835e-03	4.116140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07846620696537868,0.012198658739580606,0.01704751291489215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.040170e+01	1.931986e+00	1.822345e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.230761e+00	9.730002e-01	9.419856e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.343901e+00	5.074254e-01	5.809076e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.888106e-01	2.141901e-01	2.970557e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.486254e-02	1.254249e-02	2.173556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.2510037385254017,0.023338742521778116,0.02770628422189153
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.081048e-01	7.339965e-02	1.128031e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.161111e+00	5.879244e-01	7.045221e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.071408e+00	9.999333e-01	8.998116e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.062417e+00	7.123292e-01	3.871680e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.912183e+00	1.302443e-01	7.939358e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.255586e+00	3.501775e-01	2.963545e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.550714e+00	4.099846e-01	4.261698e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.939765e+00	3.758847e-01	4.316070e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.464747e+00	3.072680e-01	3.839738e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.038285e+00	2.350392e-01	3.104946e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.768189e-01	1.466920e-01	2.444604e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.122972e-01	1.083454e-01	1.722142e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.145148e-01	6.612293e-02	8.511033e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.486099e-02	5.149773e-03	7.493144e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13949626593289605,0.016546641249110455,0.019119369938638386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.326819e-01	3.651320e-01	5.986015e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.135859e+00	1.572326e+00	2.166318e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.494277e+00	1.726589e+00	1.500053e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.681109e+00	1.012121e+00	4.994859e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.714414e+00	2.411950e-01	3.231164e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.571330e+00	4.501288e-01	2.950488e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.488498e+00	4.578841e-01	4.316381e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.575808e+00	3.976250e-01	3.983055e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.881864e+00	3.518650e-01	3.670131e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.347482e+00	2.429635e-01	2.985341e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.408563e-01	1.811354e-01	2.003511e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.132543e-01	1.112892e-01	1.749168e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.694086e-01	7.512681e-02	1.173763e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.926625e-01	4.750092e-02	6.223314e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.383342e-02	4.168718e-03	6.370078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07389156936462436,0.012555290503251396,0.01555841235718021
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.163892e+00	1.640749e+00	3.100126e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.082054e+00	3.830898e+00	5.486291e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.267257e+01	3.790147e+00	3.580991e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.245667e+01	1.843552e+00	8.051686e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.003676e+01	6.886563e-01	5.463574e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.131883e+00	1.044703e+00	8.197590e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.692685e+00	8.734947e-01	8.366869e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.022308e+00	6.189987e-01	6.740529e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.895047e+00	3.891860e-01	4.782672e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.176929e+00	2.742387e-01	3.424208e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.881887e-01	1.689440e-01	2.458978e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.746705e-02	8.519749e-03	1.408171e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.22039435282945738,0.022535029599448225,0.029791603981270204
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.661660e+00	5.652395e-01	5.459948e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.498736e+00	6.207323e-01	4.511917e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.733586e+00	3.166328e-01	2.989775e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.968514e+00	3.398723e-01	3.747062e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.193342e+00	2.511315e-01	3.120369e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.422341e-01	1.413647e-01	2.317290e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.063242e-01	8.059955e-02	1.285132e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.070542e-01	3.705963e-02	6.386797e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.512773e-03	2.410730e-03	3.766209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10881748969596532,0.013868999808163751,0.018002047607013835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.137912e+01	2.241659e+00	2.468052e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.936929e+00	7.887644e-01	6.170094e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.167931e+00	2.324022e-01	1.191403e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.332222e+00	2.890240e-01	2.469118e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.624032e+00	2.311864e-01	2.480421e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.021190e-01	1.574300e-01	1.706247e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.837016e-01	8.190809e-02	1.384716e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.512980e-01	5.297404e-02	7.523160e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.982201e-02	6.046504e-03	1.064502e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04947567586443516,0.00891022665904656,0.012825873568293851
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.677551e+02	1.841678e+01	2.198274e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.798675e+01	6.823608e-01	2.816142e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.144986e+00	4.533253e-01	1.319006e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.001465e+00	2.039071e-01	6.622763e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.003755e+00	2.265881e-01	1.988705e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.245027e+00	2.196956e-01	2.471944e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.677786e-01	1.398350e-01	2.146046e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.844354e-02	9.017771e-03	1.568939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.21804122008631274,0.02233122380752256,0.0285009445695579
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.216391e+00	5.096830e-01	5.774642e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.845191e+00	9.336483e-01	7.648660e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.504640e+00	7.892166e-01	5.780884e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.534851e+00	3.898477e-01	2.309166e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.156485e+00	1.270536e-01	1.112128e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.676326e+00	2.337909e-01	2.950660e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.310407e+00	3.093835e-01	2.919873e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.882799e+00	2.706502e-01	3.174218e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.458256e+00	2.637328e-01	3.034025e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.051148e+00	2.059786e-01	2.678768e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.018395e-01	1.409308e-01	2.184318e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.099808e-01	9.827766e-02	1.617170e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.086131e-01	6.098839e-02	7.912694e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.477795e-02	4.899107e-03	7.333884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11200381951172379,0.013579850936193974,0.016893787992018225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.092017e+01	2.140118e+00	2.198365e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.198689e+01	1.896319e+00	1.883982e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.632651e+00	8.295080e-01	6.629296e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.666854e+00	2.850472e-01	2.141539e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.814901e+00	1.330917e-01	1.049212e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.873137e+00	1.874432e-01	1.392381e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.416678e+00	2.286117e-01	1.664221e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.031677e+00	2.072885e-01	2.051706e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.534012e+00	2.139338e-01	2.072225e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.011832e+00	1.543037e-01	1.815443e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.066400e-01	9.765080e-02	1.418962e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.197528e-01	6.768524e-02	9.524558e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.671619e-02	6.838801e-03	1.017348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.053481719946681196,0.009298726991217802,0.012967493408361584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.568082e+02	1.573507e+01	1.634636e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.937990e+01	1.447594e+00	1.663049e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.608860e+01	3.909829e-01	5.794957e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.041232e+01	5.573462e-01	1.619636e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.583994e+00	2.893104e-01	1.422008e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.357164e+00	2.488904e-01	8.089553e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.069117e+00	1.483278e-01	6.017742e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.429493e+00	1.511547e-01	6.226185e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.058893e+00	2.503808e-01	2.202853e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.469047e+00	2.282632e-01	2.650152e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.760039e-01	1.877809e-01	2.490431e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.894410e-02	1.046446e-02	1.727547e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2259930606414977,0.02007035442649502,0.024983388509016324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.796175e+00	3.866393e-01	3.779282e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.041854e+00	4.774061e-01	4.084389e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.442852e+00	3.541867e-01	3.556884e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.466671e+00	3.004047e-01	3.895393e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.761170e-01	1.952411e-01	2.832512e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.638851e-01	1.156936e-01	1.790662e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.969610e-01	6.004011e-02	9.412031e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.149921e-02	4.910240e-03	7.684492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12208684425538699,0.011932781298918005,0.01542188870022973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.280281e+00	6.868266e-01	6.130611e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.446168e+00	3.509753e-01	3.167486e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.638834e+00	2.683682e-01	3.131686e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.868703e-01	1.595016e-01	2.044893e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.836102e-01	9.063441e-02	1.190327e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.420223e-01	4.762037e-02	8.074313e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.931131e-02	2.719509e-02	4.463254e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.645427e-03	1.892389e-03	3.431393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07138224504934532,0.010458141659122178,0.0147625201475938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.175552e+01	1.676236e+00	1.493402e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.302587e+00	8.165256e-01	7.374373e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.005192e+00	3.825027e-01	4.745564e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.847820e-01	1.796103e-01	2.396500e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.917751e-02	1.154760e-02	1.925270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.23430733086230057,0.021805604973802156,0.02569015087642193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.684829e-01	1.074804e-01	1.429992e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.723339e+00	7.709917e-01	8.629655e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.827108e+00	9.918175e-01	8.470618e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.281762e+00	3.883227e-01	2.184281e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.743301e+00	3.079515e-01	1.045977e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.941926e+00	4.078404e-01	3.629522e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.240325e+00	3.803415e-01	4.372905e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.677675e+00	3.333725e-01	3.758696e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.252317e+00	2.471256e-01	3.503055e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.849041e-01	1.851055e-01	2.591860e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.751316e-01	1.299077e-01	1.892992e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.468665e-01	9.172257e-02	1.276266e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.720832e-01	5.072072e-02	7.358988e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.119360e-02	3.429669e-03	5.437633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12804512657614686,0.014875820040128149,0.017163848777903168
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.250357e+00	5.569130e-01	9.038582e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.964394e+00	1.961643e+00	2.303276e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.604303e+00	1.434132e+00	1.161018e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.851918e+00	5.331879e-01	3.082481e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.462963e+00	3.557957e-01	2.339011e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.148240e+00	4.571386e-01	3.675560e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.136566e+00	4.723541e-01	3.696050e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.277941e+00	3.796662e-01	3.490149e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.625470e+00	2.684151e-01	3.415355e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.170940e+00	1.804590e-01	2.447383e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.195168e-01	1.495669e-01	1.851738e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.459969e-01	1.048863e-01	1.294084e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.297760e-01	6.289790e-02	9.357265e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.690141e-01	4.133973e-02	5.982446e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.127896e-02	2.917378e-03	5.076448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06659516860746559,0.010963337868375327,0.013758041649145666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.580462e+00	2.361116e+00	4.100228e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.214697e+01	4.540839e+00	6.042726e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.515580e+01	3.477644e+00	2.820895e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.317489e+01	1.094535e+00	6.861967e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.748337e+00	9.967743e-01	5.256951e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.418441e+00	1.038214e+00	9.781891e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.093851e+00	7.356095e-01	7.200924e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.597878e+00	4.965103e-01	5.396653e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.647974e+00	3.351053e-01	4.151835e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.021467e+00	2.051802e-01	2.854863e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.101006e-01	1.439017e-01	2.089087e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.291720e-02	7.082090e-03	1.189514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.2062315993436044,0.021952317025945273,0.027634455716240652
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.129035e+00	6.346899e-01	6.399522e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.455896e+00	4.538438e-01	3.288713e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.648719e+00	3.447482e-01	2.824797e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.801782e+00	3.057549e-01	3.560781e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.057645e+00	2.171894e-01	2.890315e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.618394e-01	1.287728e-01	1.850169e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.541278e-01	6.853645e-02	1.082215e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.367916e-02	3.113565e-02	5.353358e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.831857e-03	1.660232e-03	2.686500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10142544613080963,0.013113460933482979,0.016406424116390386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.417723e+01	2.426588e+00	2.916664e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.036524e+00	5.047759e-01	3.361690e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.027301e+00	2.246157e-01	8.055854e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.303054e+00	2.771591e-01	2.242389e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.525204e+00	2.159880e-01	2.072879e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.255090e-01	1.350137e-01	1.685835e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.444395e-01	7.919212e-02	1.068883e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.213270e-01	4.433742e-02	7.314501e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.693394e-02	5.674488e-03	9.526289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04563042918735364,0.00821543341212514,0.011700155890665483
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.790125e+02	1.695795e+01	2.127151e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.667602e+01	9.001457e-01	1.593985e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.109176e+00	3.683587e-01	7.526154e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.947286e+00	1.694201e-01	6.033249e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.918504e+00	2.155363e-01	1.874886e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.167628e+00	1.981605e-01	2.225015e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.084672e-01	1.229154e-01	1.876156e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.427546e-02	8.264028e-03	1.450381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.2046110389506375,0.021343215381180308,0.026245440263555464
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.539756e+00	6.093145e-01	6.507394e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.383179e+00	9.975847e-01	8.577529e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.789925e+00	6.403181e-01	5.387237e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.546979e+00	1.747873e-01	9.165896e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.079749e+00	2.298720e-01	1.334912e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.604082e+00	3.046938e-01	2.619221e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.190679e+00	2.989929e-01	3.064071e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.734552e+00	2.588380e-01	3.234584e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.297888e+00	2.127888e-01	2.731917e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.332954e-01	1.741559e-01	2.346314e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.157824e-01	1.338708e-01	1.793289e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.524412e-01	8.695136e-02	1.173188e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.693772e-01	4.670410e-02	7.057432e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.122216e-02	3.516704e-03	5.173021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10368431215257591,0.012393569922982156,0.015156680582007365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.414810e+01	2.540343e+00	2.689264e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.270160e+01	1.570629e+00	1.732422e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.162715e+00	5.921912e-01	3.933621e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.130318e+00	1.638704e-01	3.875778e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.571051e+00	1.550544e-01	7.657992e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.803758e+00	1.867107e-01	9.739138e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.380619e+00	2.282723e-01	1.636558e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.954680e+00	2.206941e-01	1.924138e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.406458e+00	1.640322e-01	2.107109e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.143499e-01	1.388520e-01	1.654508e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.520924e-01	9.376822e-02	1.115267e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.858177e-01	5.672747e-02	8.186267e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.269569e-02	5.308100e-03	8.589060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04880317218675449,0.008373836241774887,0.011305971618972274
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.703384e+02	1.509550e+01	1.716596e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.653156e+01	8.068569e-01	7.063168e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.560410e+01	4.544056e-01	3.073285e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.007952e+01	4.859612e-01	2.917847e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.519736e+00	3.467528e-01	5.712482e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.296104e+00	1.734582e-01	3.674418e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.982801e+00	1.255520e-01	5.864991e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.315195e+00	1.374287e-01	5.861527e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.940569e+00	2.235045e-01	2.087720e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.349709e+00	2.119422e-01	2.539557e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.950224e-01	1.654164e-01	2.232616e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.378707e-02	9.314051e-03	1.454027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.2068842490093062,0.017704382195584595,0.022279607944160007
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.296370e+00	3.945176e-01	3.514969e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.674898e+00	3.007918e-01	3.268033e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.075296e+00	3.422345e-01	3.596681e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.259468e+00	2.626136e-01	3.429403e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.555606e-01	1.648910e-01	2.205290e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.936533e-01	9.762134e-02	1.393395e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.549157e-01	4.696874e-02	7.914092e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.530119e-03	3.555119e-03	5.882046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11374262039068726,0.010052582135479854,0.01273789872992416
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.828050e+00	5.677248e-01	5.192771e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.926660e+00	3.063711e-01	2.231854e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.452574e+00	2.215515e-01	2.615853e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.886514e-01	1.346295e-01	1.544293e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.338932e-01	7.556973e-02	1.070173e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.191887e-01	4.191437e-02	6.410080e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.817972e-02	2.061596e-02	3.420985e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.946011e-03	1.763277e-03	3.467761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06548264221979097,0.00841190788606895,0.012081178792885588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.292673e+01	1.379822e+00	1.147711e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.426668e+00	5.912790e-01	5.855392e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.759877e+00	3.023295e-01	3.670841e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.923651e-01	1.446660e-01	2.003474e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.449564e-02	9.607540e-03	1.580482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.21773155610833975,0.02002420238428254,0.02345031696031258
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.735558e-01	1.519124e-01	1.885471e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.511305e+00	9.382021e-01	1.020573e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.480070e+00	8.192716e-01	6.093384e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.279051e+00	1.608449e-01	8.194480e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.427331e+00	4.045847e-01	2.134394e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.570532e+00	3.577891e-01	4.126537e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.974288e+00	3.685120e-01	3.389513e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.442489e+00	2.451707e-01	3.628787e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.066455e+00	2.106936e-01	2.745435e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.595754e-01	1.567558e-01	2.168353e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.899737e-01	1.075342e-01	1.681699e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.839220e-01	6.189806e-02	1.008709e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.379902e-01	3.795610e-02	5.381352e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.649468e-03	3.414457e-03	3.589334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11714072879296229,0.013087475208072685,0.015020508952281839
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.233718e+00	8.676792e-01	1.265121e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.045017e+00	2.018469e+00	2.235325e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.243035e+00	9.768710e-01	7.075116e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.650113e+00	3.508775e-01	3.619030e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.052191e+00	4.928257e-01	3.267255e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.689381e+00	4.877744e-01	3.138330e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.735008e+00	4.197286e-01	3.593347e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.990855e+00	2.890512e-01	3.232677e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.441104e+00	2.156994e-01	2.568769e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.027422e+00	1.382259e-01	1.929667e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.356047e-01	1.435888e-01	1.415067e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.794942e-01	7.528954e-02	1.249707e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.876901e-01	4.593097e-02	8.548497e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.514920e-01	3.691818e-02	4.516622e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.409358e-03	2.869110e-03	4.198409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05992750080417855,0.009311362407938353,0.011746586697374925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.922770e+00	3.298571e+00	5.077085e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.622765e+01	5.181230e+00	6.526148e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.747199e+01	2.772042e+00	1.948891e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.338435e+01	1.095614e+00	6.739321e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.889991e+00	1.164950e+00	1.050881e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.625123e+00	9.934435e-01	7.377880e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.527860e+00	5.602550e-01	6.498769e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.252568e+00	3.680599e-01	4.518032e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.416679e+00	2.363548e-01	3.303495e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.043160e-01	1.689478e-01	2.350543e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.361189e-01	1.108243e-01	1.622733e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.961888e-02	6.150376e-03	9.652596e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.19246192544226412,0.021069011788133807,0.02519916768304309
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.664636e+00	6.788270e-01	7.169646e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.283042e+00	2.911113e-01	1.918866e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.572868e+00	3.687465e-01	3.044946e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.645040e+00	2.926785e-01	3.406355e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.261914e-01	1.847950e-01	2.465879e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.866087e-01	1.020221e-01	1.531088e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.132160e-01	5.904753e-02	9.487989e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.394129e-02	2.429442e-02	3.929307e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.875847e-03	1.388423e-03	2.003276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.0947340033947287,0.011919197933512649,0.01459627128799354
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.692981e+01	2.491072e+00	3.000138e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.023764e+00	3.457638e-01	1.531515e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.959771e+00	2.112575e-01	8.458473e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.268704e+00	2.828168e-01	2.105734e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.422452e+00	1.869066e-01	2.209903e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.542119e-01	1.159079e-01	1.303039e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.066154e-01	6.768029e-02	9.951055e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.004599e-01	4.070325e-02	5.975764e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.458534e-02	4.555050e-03	7.846734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.042203654570120624,0.0068021934454368035,0.010053050202418146
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.877894e+02	1.485963e+01	1.937585e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.595177e+01	9.490071e-01	1.257563e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.094969e+00	3.217963e-01	7.814248e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.915127e+00	1.680342e-01	3.638413e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.832456e+00	1.913409e-01	1.935536e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.084325e+00	1.717044e-01	2.268709e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.609505e-01	1.162722e-01	1.456147e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.071425e-02	6.127501e-03	1.198089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19156582451232088,0.019883697110545884,0.02456252244760973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.991494e+00	7.258631e-01	7.205616e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.883491e+00	9.399531e-01	9.290244e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.916384e+00	4.526699e-01	4.332789e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.478891e+00	1.401062e-01	1.173926e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.944353e+00	2.552562e-01	2.209573e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.530985e+00	3.495318e-01	2.764197e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.036615e+00	2.617628e-01	3.464530e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.610487e+00	2.544980e-01	3.134433e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.160787e+00	1.883546e-01	2.565702e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.257492e-01	1.600899e-01	2.087136e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.413072e-01	1.210144e-01	1.522034e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.932068e-01	6.291737e-02	1.103183e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.378911e-01	3.734859e-02	5.368786e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.684507e-03	3.410986e-03	3.623316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.0961666346919448,0.010960863641077248,0.013472109075827743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.802840e+01	2.707660e+00	3.175874e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.261423e+01	1.185018e+00	1.355395e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.261890e+00	4.291330e-01	1.528824e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.642676e+00	1.019616e-01	2.164453e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.461255e+00	1.934210e-01	3.081147e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.746252e+00	2.166400e-01	1.012357e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.316328e+00	2.338968e-01	1.834531e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.850874e+00	1.924560e-01	1.993204e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.310696e+00	1.532041e-01	1.836577e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.350133e-01	1.254376e-01	1.439218e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.958960e-01	8.151828e-02	1.082881e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.549680e-01	4.215002e-02	7.227690e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.964266e-02	5.188989e-03	7.096860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.044671577769302154,0.006859932676390401,0.00960995078900706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.822421e+02	1.369794e+01	1.657291e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.466359e+01	9.860578e-01	3.957698e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.499426e+01	4.543944e-01	9.143575e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.913675e+00	5.617465e-01	7.398133e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.374307e+00	2.961332e-01	8.598755e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.216782e+00	1.836983e-01	9.945920e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.896998e+00	1.413167e-01	7.083886e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.237422e+00	1.260317e-01	4.887947e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.815916e+00	1.938365e-01	2.369473e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.243790e+00	1.798945e-01	2.174972e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.095462e-01	1.292654e-01	1.981548e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.961199e-02	7.540311e-03	1.170828e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19426076226737954,0.01693770339438483,0.020333503682235854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.645811e+00	3.861140e-01	3.604203e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.359461e+00	2.091849e-01	2.210072e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.859448e+00	3.188389e-01	3.432928e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.134196e+00	2.524120e-01	2.856912e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.698129e-01	1.376670e-01	1.965442e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.437563e-01	8.750206e-02	1.109803e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.324554e-01	4.338918e-02	7.427843e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.366967e-03	3.337090e-03	4.950166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.1087080767884416,0.0093417504760131,0.011225617194854126
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.139419e+00	4.896250e-01	4.815103e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.654211e+00	2.753794e-01	1.762525e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.333908e+00	2.150013e-01	2.277115e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.347421e-01	1.192106e-01	1.339397e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.096118e-01	7.395766e-02	9.108415e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.971048e-01	3.991967e-02	6.473457e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.980725e-02	2.055503e-02	3.172323e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.392827e-03	1.526923e-03	3.108565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.061842844080777115,0.007693833298773961,0.010993814684523456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.359729e+01	1.092407e+00	1.028667e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.925640e+00	5.207689e-01	3.568763e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.634370e+00	2.685727e-01	3.083360e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.317377e-01	1.343904e-01	1.720488e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.119788e-02	8.926757e-03	1.557540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.2058376308972998,0.01976063208900794,0.02187610530725831
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.993013e-01	1.886912e-01	2.631267e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.293251e+00	1.069962e+00	1.110418e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.758910e+00	6.498297e-01	4.086615e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.070476e+00	1.828574e-01	8.009954e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.132346e+00	3.610183e-01	3.054952e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.344981e+00	3.683947e-01	3.449536e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.760310e+00	2.982542e-01	3.225637e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.282979e+00	2.362059e-01	4.822615e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.609730e-01	1.971926e-01	2.342522e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.842176e-01	1.390275e-01	1.853698e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.394514e-01	1.060160e-01	1.254656e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.558378e-01	6.963300e-02	8.298465e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.171365e-01	3.434985e-02	4.877663e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.342273e-03	3.016829e-03	3.950936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10972929739208015,0.012766039887671998,0.013687048879419433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.332463e+00	1.150785e+00	1.724250e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.583369e+00	1.959139e+00	1.940207e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.290496e+00	6.044979e-01	6.586004e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.329171e+00	3.915799e-01	4.122626e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.614295e+00	5.329108e-01	2.575767e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.339124e+00	3.700225e-01	3.156044e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.517895e+00	3.489413e-01	2.242977e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.795421e+00	2.737406e-01	2.796274e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.291161e+00	1.858707e-01	2.581537e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.623905e-01	1.373756e-01	2.999747e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.715448e-01	1.190880e-01	1.389771e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.569000e-01	8.619263e-02	8.867838e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.681008e-01	4.487012e-02	7.554996e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.318183e-01	3.016182e-02	4.672956e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.652313e-03	2.974137e-03	3.753423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.055541795126454255,0.008665252539422172,0.010454181940710947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.596105e+00	4.239306e+00	6.883121e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.005059e+01	5.373500e+00	6.192313e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.883517e+01	2.000769e+00	1.138647e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.280354e+01	1.158255e+00	1.030993e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.059723e+00	1.054528e+00	9.700557e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.041220e+00	8.132821e-01	5.459156e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.096798e+00	4.445068e-01	5.376381e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.025332e+00	3.362979e-01	3.463673e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.335432e+00	2.559955e-01	2.780627e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.335734e-01	1.706640e-01	4.005804e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.915683e-01	1.008935e-01	1.372637e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.780316e-02	5.260917e-03	8.686511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1829612098789098,0.020371697193875632,0.02328974124395522
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.051101e+00	7.101734e-01	7.412675e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.149580e+00	2.877881e-01	1.339768e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.512048e+00	3.541010e-01	3.398936e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.515967e+00	2.921956e-01	3.085158e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.565427e-01	1.792225e-01	2.079303e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.349563e-01	1.061110e-01	1.358429e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.819634e-01	5.044272e-02	8.629315e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.429325e-02	2.220269e-02	3.492073e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.290026e-03	1.152897e-03	1.591092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09034167814265706,0.011477193050463644,0.013598870989688192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.846375e+01	2.415493e+00	2.912882e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.535252e+00	3.148874e-01	4.206492e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.926253e+00	1.878043e-01	6.200698e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.240848e+00	2.791346e-01	2.614381e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.352393e+00	1.894576e-01	2.114361e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.129299e-01	1.117389e-01	1.271085e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.863117e-01	7.227672e-02	8.185627e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.810616e-01	3.474822e-02	5.870585e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.266722e-02	4.158947e-03	7.482068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.0399197751705948,0.006490556073742583,0.00930916564046936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.921024e+02	1.356409e+01	1.787289e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.601413e+01	1.079846e+00	1.398838e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.013850e+00	2.051682e-01	1.226501e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.878457e+00	1.501535e-01	2.899459e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.802700e+00	2.071855e-01	1.855697e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.026220e+00	1.602364e-01	1.949040e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.300235e-01	1.170736e-01	1.364033e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.809917e-02	5.603893e-03	1.141109e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18266829500153559,0.019810351122909436,0.02315060013225803
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.379108e+00	7.660577e-01	8.206954e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.243916e+00	9.375754e-01	8.098379e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.870214e+00	3.831684e-01	2.899356e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.334918e+00	1.820374e-01	1.120916e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.899208e+00	3.371576e-01	2.695636e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.446813e+00	3.753725e-01	2.938262e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.955967e+00	2.745491e-01	3.281129e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.484419e+00	2.291395e-01	2.857494e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.086979e+00	2.032368e-01	4.238414e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.588521e-01	1.492931e-01	1.928618e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.858560e-01	1.142825e-01	1.309782e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.693527e-01	7.091295e-02	8.837413e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.147242e-01	3.043785e-02	5.144561e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.484982e-03	3.014134e-03	4.009062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09143241192994478,0.010912601229840183,0.012867860414375445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.102803e+01	2.857073e+00	3.496853e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.189015e+01	9.902391e-01	9.862412e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.573344e+00	1.745773e-01	1.094696e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.494983e+00	2.172652e-01	2.804176e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.332389e+00	1.967244e-01	1.023672e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.705068e+00	2.352897e-01	1.184795e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.260924e+00	2.718978e-01	1.907965e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.792741e+00	2.139750e-01	1.718364e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.243514e+00	1.693869e-01	1.936675e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.880289e-01	1.202108e-01	2.667907e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.712265e-01	8.656927e-02	8.938406e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.337539e-01	4.351935e-02	6.760746e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.754582e-02	4.152776e-03	6.414894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.042120370665839235,0.006896920699857298,0.009024808753579208
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.889397e+02	1.190875e+01	1.594278e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.434837e+01	1.754734e+00	4.192441e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.466863e+01	6.118959e-01	2.410447e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.660792e+00	6.410360e-01	6.970163e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.195244e+00	1.671601e-01	2.547456e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.106024e+00	2.404973e-01	4.576224e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.863137e+00	1.414340e-01	4.087900e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.184067e+00	1.550362e-01	8.518815e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.745105e+00	2.783068e-01	1.938091e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.194326e+00	1.726987e-01	3.556049e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.746503e-01	1.393577e-01	1.807327e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.649268e-02	7.323211e-03	1.140028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.18038349043924187,0.014849833603109985,0.018198414644628264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.038650e+00	3.782023e-01	3.262805e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.984619e+00	9.142405e-02	1.179971e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.623323e+00	2.579694e-01	3.112348e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.878492e-01	2.047878e-01	2.345422e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.913910e-01	1.253183e-01	1.636278e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.883371e-01	7.372945e-02	1.063688e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.104269e-01	3.989266e-02	5.440539e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.964795e-03	2.918967e-03	4.024291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10327167612820225,0.007940906012710261,0.010195760193094663
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.489131e+00	4.514699e-01	3.927657e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.326296e+00	1.967484e-01	2.019588e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.222049e+00	1.845743e-01	1.668715e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.686240e-01	9.472481e-02	1.376252e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.742213e-01	7.198100e-02	7.840235e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.822446e-01	3.596613e-02	5.486133e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.091106e-02	1.834185e-02	3.097891e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.011852e-03	1.425357e-03	2.988777e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.058379611335032174,0.006697465452200221,0.009385894898155424
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.425000e+01	9.845063e-01	8.462886e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.458039e+00	3.966384e-01	3.668013e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.483117e+00	2.238153e-01	2.548505e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.870204e-01	1.208957e-01	1.647459e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.818262e-02	8.056894e-03	1.283171e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.19071527088260098,0.018122878454796154,0.02030176485698973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.956395e-01	3.756954e-01	3.055822e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.232156e+00	1.047741e+00	1.080571e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.703992e+00	2.990241e-01	2.768430e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.722541e+00	2.691231e-01	1.979958e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.787158e+00	3.340829e-01	3.669294e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.060429e+00	3.083057e-01	3.051146e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.559155e+00	2.649668e-01	2.600855e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.161773e+00	2.001690e-01	2.711816e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.545099e-01	1.754617e-01	1.983986e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.892881e-01	1.257032e-01	1.683079e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.654278e-01	7.846217e-02	1.203248e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.169517e-01	6.951719e-02	7.228260e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.733765e-02	3.490441e-02	4.122703e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.619584e-03	2.523600e-03	2.610521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10082012672352728,0.011316878136960515,0.012421896832816859
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.710247e+00	1.755432e+00	1.911954e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.033439e+01	1.241364e+00	1.387032e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.925990e+00	4.526218e-01	2.886012e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.727871e+00	3.740448e-01	4.223159e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.149292e+00	3.555080e-01	3.421283e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.018972e+00	3.207112e-01	3.399471e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.197371e+00	2.754587e-01	2.955925e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.632369e+00	2.150948e-01	2.186095e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.214976e+00	1.866310e-01	1.559938e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.607285e-01	1.118596e-01	1.839461e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.990046e-01	8.431997e-02	1.217538e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.123784e-01	7.629983e-02	8.055713e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.414318e-01	5.458715e-02	5.728556e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.223956e-01	3.373898e-02	3.947164e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.086951e-03	2.239570e-03	3.629004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.05044985262292161,0.00786541999485843,0.009195414548184892
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.573841e+01	6.403033e+00	7.798563e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.458206e+01	4.665204e+00	5.241462e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.904604e+01	1.703998e+00	9.095336e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.159003e+01	1.037203e+00	1.055193e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.024719e+00	8.495844e-01	9.540464e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.373259e+00	5.819685e-01	6.037635e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.741880e+00	3.117460e-01	4.797526e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.849529e+00	2.663724e-01	2.869544e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.189468e+00	1.902593e-01	2.574198e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.746264e-01	1.493431e-01	1.534642e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.619592e-01	1.102496e-01	1.360026e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.527012e-02	5.551306e-03	7.340058e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17155570653606256,0.01895636972815201,0.02142199541412479
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.524389e+00	7.320216e-01	7.362694e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.019375e+00	8.073982e-02	3.672741e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.368284e+00	3.505159e-01	3.128197e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.392884e+00	2.545043e-01	2.744004e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.535590e-01	1.500737e-01	1.974962e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.799141e-01	8.479085e-02	1.209123e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.529904e-01	4.991763e-02	6.423640e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.463853e-02	2.001006e-02	3.029511e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.682863e-03	8.545875e-04	1.662443e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08555444141390421,0.010692216870805182,0.01244246661770572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.004138e+01	2.313830e+00	2.853527e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.199868e+00	2.576852e-01	0.000000e+00
7.250000e-02	2.250000e-02	2.250000e-02	2.849796e+00	1.622057e-01	6.425685e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.168367e+00	2.605149e-01	2.454960e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.281151e+00	1.862439e-01	1.663551e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.611668e-01	9.418106e-02	1.278268e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.552109e-01	6.407882e-02	7.413286e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.634066e-01	3.293276e-02	5.362043e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.163631e-02	4.223055e-03	6.717516e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03744795048390371,0.006012818284261562,0.008585686642050401
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.992429e+02	1.305979e+01	1.671098e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.568250e+01	8.209466e-01	1.894230e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.979028e+00	2.400730e-01	4.561652e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.816698e+00	1.179624e-01	2.434457e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.717103e+00	1.828373e-01	1.849886e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.611057e-01	1.464065e-01	1.715588e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.844970e-01	9.162424e-02	1.353802e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.625528e-02	5.623871e-03	1.017152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17127998542468864,0.019127294844329318,0.020935949858858383
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.069410e+00	8.717500e-01	9.493497e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.350591e+00	7.895996e-01	7.221263e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.706956e+00	1.755941e-01	9.362164e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.229689e+00	2.173044e-01	1.701281e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.790488e+00	2.575559e-01	2.749470e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.297895e+00	3.036588e-01	2.923976e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.834889e+00	2.625953e-01	2.797970e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.399732e+00	2.281898e-01	2.602024e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.930431e-01	1.928781e-01	2.065797e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.667334e-01	1.241376e-01	1.797493e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.191784e-01	8.757022e-02	1.306841e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.326841e-01	6.932724e-02	7.589971e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.852487e-02	3.437753e-02	4.114415e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.721924e-03	2.530627e-03	2.671956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08582471356912678,0.010123520867849192,0.011076861983007114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.490315e+01	3.063783e+00	3.608036e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.028845e+01	7.348917e-01	5.946993e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.065309e+00	1.960060e-01	5.535913e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.246399e+00	1.320208e-01	1.868177e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.250410e+00	1.872150e-01	3.312996e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.593414e+00	1.437843e-01	1.334191e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.205538e+00	2.159411e-01	2.125628e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.743991e+00	2.137739e-01	1.697198e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.171269e+00	1.493327e-01	1.705673e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.235407e-01	9.631948e-02	1.334304e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.303644e-01	7.598625e-02	8.350826e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.170368e-01	5.115744e-02	5.818488e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.502617e-02	4.222281e-03	5.655893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.039210240841354285,0.0062213763840969286,0.008106082227926442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.978217e+02	1.194663e+01	1.516163e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.295086e+01	8.835861e-01	3.291555e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.414739e+01	5.009087e-01	5.297910e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.329920e+00	2.225551e-01	2.467780e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.222898e+00	3.025273e-01	1.752229e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.041087e+00	2.142516e-01	3.555340e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.778751e+00	1.444518e-01	5.389218e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.074026e+00	1.033156e-01	9.382362e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.686409e+00	2.220169e-01	2.209487e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.104303e+00	1.695775e-01	2.009758e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.365957e-01	1.310052e-01	1.464453e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.333870e-02	6.681025e-03	1.060600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.34868731271379455,0.018202589047032924,0.027863654721333286
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.464228e-01	8.857193e-02	7.965023e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.827265e+00	5.083367e-01	3.665659e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.309821e+00	5.174531e-01	3.127666e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.557625e+00	9.654338e-02	4.437564e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.748468e+00	3.075553e-01	3.875847e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.537577e+00	2.889110e-01	4.996109e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.803339e-01	1.739150e-01	3.056768e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.667192e-02	1.511472e-02	2.715490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19571511290667798,0.012948382717218154,0.017569222140864038
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.402020e+00	3.030930e-01	2.847338e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.699555e+00	5.686528e-01	4.586336e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.167542e+00	1.445954e-01	1.191983e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.293228e+00	2.736644e-01	3.199385e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.013694e+00	1.870763e-01	2.744473e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.280300e-01	1.011106e-01	1.597128e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.521970e-01	4.739636e-02	7.155594e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.811347e-03	3.324197e-03	5.135904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09533055217491394,0.011478025101572503,0.01571791708318561
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.246604e+00	1.154857e+00	1.120689e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.517245e+00	5.241061e-01	4.558986e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.921209e+00	5.071238e-01	5.077685e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.363099e+00	2.997299e-01	4.112020e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.621008e-02	1.458523e-02	2.164928e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.321113785670226,0.018166026245670153,0.024246442484418596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.788041e-01	6.865699e-02	9.514908e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.423182e-01	1.561049e-01	1.505491e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.710567e-01	2.946431e-01	2.665704e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.667414e+00	4.253165e-01	3.512553e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.449378e+00	4.864073e-01	2.897877e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.023382e+00	3.567114e-01	2.113606e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.290477e+00	1.903276e-01	4.501309e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.168891e+00	1.103650e-01	8.571221e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.811229e+00	2.509217e-01	2.596067e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.219175e+00	2.673383e-01	3.684663e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.514630e+00	2.529020e-01	3.776327e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.160133e-01	1.861122e-01	3.070807e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.531396e-01	1.087012e-01	1.802763e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.050861e-02	8.322385e-03	1.354662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19145267759030776,0.012797108059397072,0.01633005709840099
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.041134e-01	1.507022e-01	2.174355e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.656142e-01	2.989028e-01	2.997704e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.766336e+00	4.891764e-01	4.444126e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.752272e+00	6.242545e-01	4.488512e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.666635e+00	5.666692e-01	4.879677e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.280419e+00	4.681531e-01	3.524039e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.419934e+00	2.691396e-01	1.860496e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.111394e+00	1.249947e-01	8.222971e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.424613e+00	1.547121e-01	1.445576e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.622455e+00	2.527796e-01	2.493427e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.806292e+00	2.049309e-01	2.845871e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.123505e+00	1.710200e-01	2.321121e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.144358e-01	1.143444e-01	1.660939e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.844111e-01	6.052002e-02	9.631033e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.116046e-02	5.199784e-03	8.046047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08915837799445497,0.009761218680029826,0.01199447822120761
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.097687e+00	1.036656e+00	1.425338e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.556743e+00	1.445588e+00	1.523785e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.865960e+00	1.578919e+00	1.538623e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.525164e+00	1.363132e+00	1.148823e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.027498e+00	8.708186e-01	6.064136e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.192241e+00	3.122031e-01	3.394377e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.436009e+00	3.840348e-01	3.246714e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.494092e+00	4.577277e-01	4.548779e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.839202e+00	4.002710e-01	4.774743e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.635444e+00	2.937403e-01	3.739310e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.458431e-01	1.791932e-01	2.627407e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.094902e-02	8.278437e-03	1.143580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.317573834209402,0.02095697757448145,0.03046344269050333
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.534019e-01	1.219194e-01	1.744687e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.282848e+00	4.636599e-01	3.588402e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.637223e+00	5.204915e-01	3.417933e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.186732e+00	1.015029e-01	2.356486e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.591858e+00	2.940540e-01	3.181780e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.520463e+00	2.884521e-01	4.599411e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.337745e-01	1.770539e-01	3.126435e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.864438e-01	8.785800e-02	1.540894e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.587383e-02	5.703627e-03	1.001977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.16766303730515283,0.014193896892944813,0.01962084283974011
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.995573e-01	2.469503e-01	4.571427e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.845655e+00	8.391945e-01	5.529653e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.507249e+00	6.966645e-01	5.644831e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.303081e+00	2.666255e-01	2.681771e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.000584e+00	1.830168e-01	1.262836e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.613259e+00	2.315457e-01	2.750837e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.579895e-01	1.494449e-01	2.278426e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.433864e-01	9.225903e-02	1.299932e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.791733e-02	9.518302e-03	1.428755e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06135786162581092,0.009348773944715304,0.012293305056482295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.651107e+01	5.550706e+00	4.556379e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.429141e+01	3.754249e+00	2.801563e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.433589e+01	1.180668e+00	1.589620e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.459755e+00	1.211527e-01	2.020809e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.893181e+00	2.950635e-01	2.937490e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.440359e+00	2.863238e-01	3.216973e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.740575e-01	1.889613e-01	2.488514e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.466298e-02	8.903912e-03	1.258605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.29342554252706454,0.01889771084469466,0.02560097384758081
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.326606e-01	1.612396e-01	2.258481e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.303617e-01	2.522694e-01	2.067887e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.248580e+00	3.529966e-01	3.019547e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.703639e+00	4.230224e-01	3.011136e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.211416e+00	4.216198e-01	3.028750e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.690613e+00	3.731632e-01	2.030494e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.905806e+00	2.248420e-01	8.380083e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.857756e+00	7.665227e-02	4.287126e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.524626e+00	2.020777e-01	2.138943e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.035824e+00	2.430605e-01	3.154183e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.414452e+00	2.227729e-01	3.437783e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.357370e-01	1.712153e-01	2.802886e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.106112e-01	9.852159e-02	1.590492e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.922790e-02	8.052991e-03	1.305938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16744702952932372,0.012764409671733673,0.017007326340152118
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.620568e+00	5.570118e-01	8.125423e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.156427e+00	5.697298e-01	3.817066e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.988609e+00	7.577926e-01	5.467375e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.615921e+00	7.090185e-01	4.868738e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.103056e+00	5.240368e-01	4.694736e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.222327e+00	4.798995e-01	3.132049e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.929138e+00	2.191796e-01	1.481093e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.379356e+00	4.089187e-02	4.081029e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.598567e+00	1.567769e-01	1.646079e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.755886e+00	1.907395e-01	2.165764e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.013654e+00	1.513670e-01	2.000971e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.840711e-01	9.238642e-02	1.313480e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.753550e-02	7.793019e-03	1.414696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06854381387598406,0.008872132229639978,0.011533944679336286
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.903734e+01	6.160235e+00	5.529432e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.547716e+01	4.871427e+00	2.904708e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.150213e+01	2.618306e+00	2.032169e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.724757e+01	1.669520e+00	1.238332e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.260315e+01	9.273184e-01	8.388271e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.779724e+00	4.293108e-01	2.800404e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.012013e+00	1.202386e-01	1.880542e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.159217e+00	1.231486e-01	2.366092e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.876730e+00	2.790168e-01	2.781952e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.860499e+00	2.493234e-01	2.957218e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.015824e+00	1.959193e-01	2.532014e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.110225e-02	9.752175e-03	1.401516e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.32922128197824263,0.018277195840722738,0.028102310259438767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.301964e-01	1.052605e-01	8.740914e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.374659e+00	5.959958e-01	4.250415e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.663024e+00	4.525435e-01	2.449197e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.327496e+00	1.627272e-01	1.093208e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.244751e+00	3.218168e-01	4.458271e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.201018e+00	2.595290e-01	4.359874e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.597292e-01	1.475889e-01	2.626333e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.255531e-02	1.331789e-02	2.580826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.1789119628202663,0.013071414280469845,0.017901487085857953
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.995442e+00	3.819646e-01	3.628728e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.288588e+00	5.150168e-01	3.582445e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.565754e+00	2.119800e-01	1.628029e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.746748e+00	2.529957e-01	3.245592e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.224703e-01	1.597491e-01	2.308774e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.875635e-01	8.444546e-02	1.393786e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.484076e-01	3.875224e-02	7.283831e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.636048e-03	3.117317e-03	5.553804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08932681353351445,0.01086512205961275,0.015144993005790378
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.894803e+00	1.297715e+00	1.212632e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.785441e+00	5.070769e-01	4.670108e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.159943e+00	4.559389e-01	5.056318e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.193605e+00	2.464692e-01	3.425986e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.855016e-02	1.254704e-02	2.050994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.30925139025499515,0.0191742610263535,0.02559424245911851
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.477656e-01	6.522108e-02	8.942765e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.747905e-01	1.814843e-01	1.973477e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.145192e+00	3.587397e-01	3.301678e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.012012e+00	5.215410e-01	3.956634e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.830525e+00	5.081119e-01	3.415102e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.329989e+00	3.416671e-01	1.516746e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.366289e+00	9.225713e-02	1.726316e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.075720e+00	1.934428e-01	1.431714e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.552821e+00	2.681598e-01	3.139220e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.922300e+00	2.836613e-01	3.867847e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.278068e+00	2.506075e-01	3.657330e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.830968e-01	1.780569e-01	2.806799e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.999061e-01	9.584403e-02	1.740563e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.931259e-02	8.146894e-03	1.429517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.17848904269735916,0.013328363372246105,0.017487489929268157
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.851324e-01	1.745024e-01	2.249469e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.230128e+00	3.988973e-01	4.266901e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.364394e+00	6.280451e-01	5.823262e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.592486e+00	7.226222e-01	6.351105e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.537966e+00	6.557138e-01	5.077972e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.871926e+00	4.406019e-01	2.894558e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.604384e+00	2.120623e-01	9.424986e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.898886e+00	1.535468e-01	1.038074e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.017155e+00	2.487729e-01	2.315323e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.181708e+00	2.320042e-01	3.074419e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.488934e+00	2.197262e-01	2.695161e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.386924e-01	1.646253e-01	2.121602e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.366999e-01	9.754285e-02	1.553737e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.609872e-01	5.555075e-02	9.440476e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.060984e-02	4.987206e-03	8.717899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08386572985014969,0.009610131351341158,0.012409644599638198
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.174185e+00	1.193663e+00	1.740909e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.624310e+00	1.645830e+00	1.889948e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.501069e+00	1.902419e+00	1.785223e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.007727e+01	1.443483e+00	1.276672e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.854381e+00	8.009256e-01	4.495297e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.037825e+00	2.932486e-01	2.569692e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.802098e+00	4.555436e-01	4.114315e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.885600e+00	4.675233e-01	5.033695e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.432905e+00	3.796380e-01	4.563099e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.444758e+00	2.641146e-01	3.394935e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.894852e-01	1.742915e-01	2.369543e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.050909e-02	7.508002e-03	1.212417e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.2988248804044036,0.02217847359960462,0.03186697951426526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.488562e-01	1.633664e-01	2.092504e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.696144e+00	5.730513e-01	4.471849e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.029813e+00	5.003461e-01	3.137636e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.071764e+00	1.925311e-01	8.408734e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.181788e+00	3.100986e-01	4.031350e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.240032e+00	2.621944e-01	4.086689e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.212901e-01	1.567388e-01	2.694781e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.604642e-01	7.554732e-02	1.423860e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.618990e-02	5.301893e-03	1.047897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15207051059602422,0.014305715944221031,0.019769563096136727
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.478559e+00	3.791647e-01	5.552568e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.299393e+00	1.046135e+00	7.811469e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.393733e+00	6.828909e-01	7.065142e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.999056e+00	1.120678e-01	7.675886e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.436590e+00	2.395829e-01	2.044469e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.288212e+00	2.063947e-01	2.570561e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.615422e-01	1.323677e-01	1.888605e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.281549e-01	7.725224e-02	1.170430e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.867184e-02	7.928168e-03	1.477951e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.057671553427424374,0.008971466549675497,0.012370223773283756
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.322141e+01	9.100202e+00	6.887281e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.040341e+01	3.549013e+00	3.851236e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.373118e+01	8.867211e-01	8.759795e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.181046e+00	1.534362e-01	1.608741e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.394400e+00	2.986894e-01	2.921145e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.317470e+00	2.503259e-01	2.862787e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.815057e-01	1.680483e-01	2.079333e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.822980e-02	7.746502e-03	1.359420e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.28012988174399195,0.020271090543437453,0.02763935388370753
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.593902e-01	1.913771e-01	2.620723e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.011644e+00	3.266532e-01	2.847907e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.514068e+00	4.393438e-01	3.554432e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.036591e+00	4.939435e-01	3.665587e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.559939e+00	4.627414e-01	3.201063e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.912156e+00	3.332974e-01	1.793062e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.967540e+00	1.152254e-01	2.284055e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.763138e+00	1.503004e-01	9.481745e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.299983e+00	2.220917e-01	2.564044e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.775760e+00	2.712050e-01	3.424175e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.212072e+00	2.248941e-01	3.323330e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.289727e-01	1.648289e-01	2.523479e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.703527e-01	8.900885e-02	1.606372e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.838550e-02	7.740648e-03	1.394365e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15383219169883455,0.013070786500913117,0.017602788683510867
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.843676e+00	6.116112e-01	8.910487e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.137914e+00	8.065237e-01	5.624647e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.170254e+00	9.296511e-01	6.245261e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.786205e+00	7.653642e-01	5.588839e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.946744e+00	6.081530e-01	4.320459e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.533116e+00	3.363375e-01	3.198755e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.851039e+00	1.338846e-01	8.738549e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.084756e+00	1.080532e-01	5.406813e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.231381e+00	1.760283e-01	1.929774e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.470301e+00	1.902232e-01	2.169582e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.651120e-01	1.457294e-01	1.814483e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.342757e-01	8.003277e-02	1.243820e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.664446e-02	7.962645e-03	1.431168e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06358817126191188,0.00871302851565435,0.01176429670537732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.309274e+01	8.869574e+00	7.203895e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.307550e+01	4.254472e+00	3.212891e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.523933e+01	2.498684e+00	2.136679e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.839215e+01	1.425107e+00	1.325706e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.245839e+01	7.290833e-01	5.769005e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.146357e+00	3.145280e-01	1.334932e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.149727e+00	1.130170e-01	2.380957e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.452314e+00	2.015042e-01	2.514810e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.510539e+00	2.519328e-01	2.503323e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.672754e+00	2.394049e-01	2.891361e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.446879e-01	1.732532e-01	2.279248e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.119052e-02	9.563792e-03	1.462851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30092078278986545,0.01758480851686306,0.026259404229861505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.123200e-01	1.365904e-01	1.162728e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.241490e+00	6.661390e-01	4.674997e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.812625e+00	3.116880e-01	1.692694e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.783175e+00	2.553499e-01	3.062458e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.672806e+00	3.095864e-01	4.483735e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.672420e-01	2.011401e-01	3.416463e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.049515e-01	1.066678e-01	1.849227e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.307852e-02	1.043258e-02	1.962440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1559315308978881,0.012158195209796385,0.016607007703488857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.069477e+00	4.845015e-01	4.316205e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.320489e+00	4.177835e-01	3.330277e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.690890e+00	2.494596e-01	2.635514e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.269442e+00	2.103004e-01	2.748355e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.303075e-01	1.266614e-01	1.769422e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.147766e-01	6.379252e-02	1.062748e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.313080e-01	3.366307e-02	5.888880e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.081382e-03	2.671436e-03	5.105669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07782071505057146,0.009178961079063228,0.012925853562688577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.016163e+01	1.291679e+00	1.143168e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.574135e+00	3.898733e-01	3.763999e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.399298e+00	3.812535e-01	4.236864e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.314851e-01	1.958507e-01	2.731105e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.246986e-02	1.016944e-02	1.685121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.28827758551208205,0.019036201913490314,0.024821721101731586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.444424e-01	7.001959e-02	9.391425e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.085842e-01	2.323135e-01	2.527053e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.560559e+00	4.973857e-01	4.210283e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.613127e+00	5.812808e-01	4.564839e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.419693e+00	4.884643e-01	3.127313e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.623530e+00	2.186003e-01	9.284471e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.309926e+00	1.407660e-01	8.512688e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.773135e+00	2.858547e-01	2.848782e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.143625e+00	2.990359e-01	3.767476e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.528834e+00	2.717371e-01	3.845903e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.870686e-01	2.074688e-01	3.079111e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.952118e-01	1.367980e-01	2.134544e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.060237e-01	8.039636e-02	1.311640e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.310842e-02	6.027381e-03	1.112643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15939263834312217,0.012671285588917225,0.016265382732223138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.717607e-01	2.093004e-01	2.642006e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.868985e+00	5.630922e-01	5.684593e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.583713e+00	8.092194e-01	7.627996e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.059054e+00	8.867194e-01	7.245774e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.658380e+00	6.178168e-01	4.602563e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.310650e+00	2.764522e-01	2.255537e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.432078e+00	1.286907e-01	1.032332e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.384926e+00	2.522684e-01	2.174766e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.440261e+00	2.698149e-01	2.990428e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.714654e+00	2.285059e-01	2.636629e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.149940e+00	1.868738e-01	2.327358e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.276971e-01	1.289610e-01	1.791644e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.252744e-01	8.146848e-02	1.205371e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.142016e-01	4.557585e-02	7.229111e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.750103e-02	3.994536e-03	7.142639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07338084920763525,0.008681583414445984,0.01096129418568012
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.037847e+00	1.626737e+00	2.002336e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.101815e+00	2.274716e+00	2.534670e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.176048e+01	2.217839e+00	2.070048e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.224853e+01	1.259842e+00	9.946376e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.030954e+01	3.889822e-01	3.851003e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.453435e+00	4.772203e-01	4.070601e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.928367e+00	5.416992e-01	5.367063e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.153573e+00	4.587434e-01	4.145925e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.913217e+00	3.270051e-01	3.969364e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.135883e+00	2.164691e-01	2.782216e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.309593e-01	1.363848e-01	1.919765e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.546543e-02	5.967042e-03	9.681414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.27296935384522236,0.02240218004360356,0.030603404431764958
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.231509e-01	2.169000e-01	2.564799e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.358742e+00	6.908369e-01	5.170109e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.378650e+00	3.305561e-01	1.864498e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.778343e+00	3.152566e-01	2.444490e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.730618e+00	3.215289e-01	4.243303e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.467643e-01	2.130493e-01	3.424947e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.732084e-01	1.204800e-01	1.995527e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.028626e-01	5.933716e-02	1.065492e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.364029e-02	4.330746e-03	8.924793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13369510615559077,0.014137477659829173,0.01829319625209272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.586853e+00	5.935213e-01	7.289500e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.362224e+00	1.127464e+00	9.727309e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.803995e+00	4.836630e-01	5.352307e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.474988e+00	2.335406e-01	9.230329e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.933769e+00	2.777178e-01	2.432939e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.028632e+00	1.905168e-01	2.240421e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.406478e-01	1.066728e-01	1.492348e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.791936e-01	5.760896e-02	9.268178e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.670536e-02	6.986349e-03	1.257089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.05065650224901544,0.008115761819188175,0.010850992832592062
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.256049e+01	1.200731e+01	1.038149e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.476981e+01	3.205159e+00	4.585609e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.188535e+01	3.223767e-01	1.633209e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.955074e+00	3.123359e-01	1.960903e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.074968e+00	3.332146e-01	2.587508e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.137892e+00	2.244139e-01	2.483828e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.901912e-01	1.314695e-01	1.832721e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.659660e-02	6.437562e-03	1.129713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.25914778745496575,0.020233932599581783,0.027324380267802983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.657726e-01	2.436549e-01	3.160891e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.322646e+00	4.187557e-01	3.770417e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.961892e+00	5.400057e-01	4.190632e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.564871e+00	5.602712e-01	4.300882e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.018136e+00	4.331520e-01	2.988628e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.172644e+00	2.337984e-01	7.712443e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.964169e+00	1.141225e-01	4.574304e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.538138e+00	2.182816e-01	2.191746e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.975355e+00	2.562982e-01	3.283818e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.459081e+00	2.473005e-01	3.341922e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.771839e-01	2.034194e-01	2.873416e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.735310e-01	1.261646e-01	2.059737e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.923341e-01	7.898008e-02	1.229061e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.290449e-02	5.847578e-03	1.086271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13524388788669425,0.01247532438120369,0.016312073362863694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.665137e+00	7.250624e-01	1.021612e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.850266e+00	1.114077e+00	7.912669e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.905815e+00	1.028077e+00	8.082008e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.234912e+00	7.874674e-01	6.432685e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.678212e+00	5.287267e-01	3.847113e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.660165e+00	2.162275e-01	1.415563e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.587581e+00	7.245391e-02	5.754584e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.644838e+00	1.874761e-01	1.494709e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.852929e+00	1.911727e-01	2.142318e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.192438e+00	1.690676e-01	1.934407e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.945492e-01	1.192499e-01	1.601253e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.554463e-01	6.814589e-02	1.041130e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.103887e-02	6.583722e-03	1.127558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.055085794140670455,0.007870771657855831,0.010295539356568448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.699320e+01	1.153233e+01	9.423061e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.051258e+01	4.121961e+00	3.596990e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.754851e+01	2.104094e+00	2.377038e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.868142e+01	9.960786e-01	1.009848e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.175521e+01	4.327852e-01	2.999520e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.874073e+00	8.410189e-02	2.794846e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.236249e+00	2.037899e-01	2.238137e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.942019e+00	2.200079e-01	2.132927e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.190786e+00	2.473369e-01	2.344667e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.432508e+00	2.209467e-01	2.656973e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.019595e-01	1.462346e-01	2.071019e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.558477e-02	8.140188e-03	1.187238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2766041042926918,0.016593611493054827,0.02542052695528141
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.601262e-01	1.803085e-01	1.420956e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.945477e+00	6.741450e-01	4.475249e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.555439e+00	1.281676e-01	5.982082e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.263937e+00	3.232577e-01	3.809629e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.300520e+00	2.630967e-01	4.163213e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.791502e-01	1.605167e-01	2.830159e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.150376e-01	8.539426e-02	1.525260e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.388739e-02	7.545397e-03	1.541897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13864783590532465,0.01099970242489609,0.015546616627651277
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.087379e+00	5.249991e-01	4.478921e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.675209e+00	2.773379e-01	2.371765e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.128360e+00	2.632172e-01	2.761102e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.030639e+00	1.732843e-01	2.321679e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.310670e-01	1.021127e-01	1.522767e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.705443e-01	5.426938e-02	9.499138e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.116602e-01	2.791497e-02	5.029583e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.996151e-03	2.177822e-03	4.720436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06946307655251126,0.007823566888603216,0.011549684977663885
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.181143e+01	1.213613e+00	1.042339e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.457366e+00	4.623317e-01	3.429333e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.972725e+00	3.002087e-01	3.893716e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.969858e-01	1.597979e-01	2.288970e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.639755e-02	8.581503e-03	1.487605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2696026733299237,0.018530649683228484,0.02484471500202101
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.552569e-01	8.378157e-02	1.035999e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.871025e-01	2.969190e-01	3.368819e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.050578e+00	5.943738e-01	4.926767e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.263398e+00	6.672823e-01	4.663389e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.856125e+00	4.201053e-01	1.978996e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.688644e+00	9.181607e-02	4.199141e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.069594e+00	2.158942e-01	2.190921e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.413952e+00	3.241427e-01	3.467943e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.783318e+00	3.077434e-01	3.973456e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.234298e+00	2.375145e-01	3.470340e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.916193e-01	1.669937e-01	2.718136e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.739410e-01	1.127527e-01	1.986210e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.383417e-01	5.916934e-02	1.050399e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.752925e-02	4.998473e-03	9.333630e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14428499441913478,0.012090035946197675,0.015779513107085863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.356533e-01	2.653405e-01	2.967008e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.774198e+00	7.333565e-01	8.577076e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.093712e+00	1.037019e+00	9.108377e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.363392e+00	9.186742e-01	7.000570e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.203822e+00	4.399916e-01	3.423970e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.164102e+00	1.485068e-01	1.108781e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.954904e+00	2.372007e-01	1.909101e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.883550e+00	3.076148e-01	2.711025e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.017871e+00	2.533126e-01	2.831098e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.405980e+00	2.143646e-01	2.428172e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.478125e-01	1.486200e-01	2.119435e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.156738e-01	1.161103e-01	1.543908e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.568688e-01	6.758634e-02	1.093393e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.807759e-01	3.534993e-02	6.492503e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.409719e-02	3.467942e-03	6.297808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06524633306446102,0.007836046929262819,0.010267192816132156
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.272128e+00	2.008380e+00	2.574526e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.133706e+01	2.896548e+00	3.246206e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.473607e+01	2.345145e+00	1.981013e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.345311e+01	9.466527e-01	8.513522e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.000344e+01	3.951444e-01	3.970402e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.647525e+00	5.812329e-01	5.240260e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.184571e+00	5.368183e-01	5.053700e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.615589e+00	3.724169e-01	4.362863e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.617824e+00	2.851955e-01	3.208302e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.595193e-01	1.731926e-01	2.448020e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.343814e-01	1.078671e-01	1.752497e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.113311e-02	5.082178e-03	8.574837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.25175559421679927,0.021926976916035262,0.030322322596250117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.485898e-01	2.853165e-01	2.957120e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.975882e+00	7.684472e-01	5.996951e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.437567e+00	1.663784e-01	5.632931e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.415892e+00	3.394974e-01	3.417847e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.443222e+00	3.025571e-01	4.149560e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.793093e-01	1.736504e-01	2.950647e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.823317e-01	9.872166e-02	1.716475e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.553239e-01	4.684212e-02	8.706739e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.320306e-03	3.153461e-03	7.140786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.12006473987604506,0.013744590545412314,0.01772458498134162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.213611e+00	9.206240e-01	8.608789e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.166347e+00	1.269647e+00	1.371653e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.436361e+00	2.539441e-01	1.869677e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.879820e+00	2.796984e-01	1.773870e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.698720e+00	2.925598e-01	2.388868e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.001171e-01	1.606761e-01	2.046049e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.766440e-01	8.981048e-02	1.321936e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.440699e-01	5.079011e-02	8.794484e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.238155e-02	5.858943e-03	1.122701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.045227343327178496,0.007547973624744991,0.010249999672853394
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.046477e+02	1.344924e+01	1.289556e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.451572e+01	2.497172e+00	3.234400e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.287144e+00	2.813397e-01	2.189726e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.432743e+00	3.959562e-01	1.916131e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.917119e+00	3.020245e-01	2.655941e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.040065e+00	2.023386e-01	2.309592e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.297384e-01	1.098399e-01	1.822466e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.295163e-02	5.902251e-03	1.017096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.2411910263759317,0.019706317823614428,0.02748525320419537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.846497e-01	2.918659e-01	3.739146e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.688173e+00	5.502578e-01	4.492205e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.441138e+00	6.135735e-01	5.059591e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.065092e+00	6.259715e-01	4.396670e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.363000e+00	4.025509e-01	2.112072e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.245928e+00	8.860854e-02	1.902592e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.849614e+00	2.082098e-01	1.460941e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.269503e+00	2.507447e-01	3.204211e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.719708e+00	2.854365e-01	3.363407e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.231856e+00	2.286601e-01	3.396083e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.102179e-01	1.625979e-01	2.627044e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.683188e-01	1.103281e-01	1.895754e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.329255e-01	5.749422e-02	1.016757e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.751548e-02	4.898679e-03	9.300104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12162302803511374,0.01180322759147523,0.01595682893012157
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.895154e+00	9.861079e-01	1.124037e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.793944e+00	1.483381e+00	1.092778e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.613869e+00	1.108478e+00	9.612472e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.096167e+00	7.168052e-01	7.078169e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.823926e+00	4.547282e-01	2.586417e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.372514e+00	1.012459e-01	1.514710e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.181810e+00	1.425979e-01	1.124791e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.302202e+00	2.068859e-01	1.891657e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.618065e+00	2.064031e-01	2.193715e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.033657e+00	1.443552e-01	1.820392e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.053700e-01	1.038141e-01	1.461442e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.043116e-01	5.797946e-02	9.162782e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.603861e-02	5.525901e-03	1.026259e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.0489348036245493,0.007124945532844221,0.009663814596831119
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.020015e+02	1.259196e+01	1.105497e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.388999e+01	3.736111e+00	4.209910e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.765005e+01	1.608313e+00	1.690910e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.751564e+01	8.108438e-01	3.997038e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.844072e+00	9.790747e-02	4.381360e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.806975e+00	2.143376e-01	2.326110e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.732482e+00	2.255792e-01	1.484151e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.670254e+00	2.398139e-01	2.010092e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.009747e+00	2.520005e-01	2.493027e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.303739e+00	2.103357e-01	2.330541e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.057804e-01	1.221754e-01	1.862405e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.047735e-02	7.071253e-03	1.102497e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.259457085966092,0.01613247772774068,0.02442248362714894
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.014569e+00	2.181071e-01	1.703960e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.307903e+00	6.333301e-01	4.145342e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.171031e+00	1.074311e-01	1.104693e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.926079e+00	2.868843e-01	4.125463e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.116935e+00	2.432821e-01	3.444676e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.825720e-01	1.420567e-01	2.396920e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.672707e-01	7.488202e-02	1.321425e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.873085e-02	6.375260e-03	1.275709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12821423294837642,0.01012543758522394,0.014419868433517224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.791840e+00	5.387960e-01	4.189734e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.027220e+00	1.226449e-01	1.604386e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.834804e+00	2.367994e-01	2.607083e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.020329e-01	1.497140e-01	2.042233e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.902836e-01	9.440430e-02	1.367265e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.515069e-01	5.372773e-02	8.185686e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.734927e-02	2.482929e-02	5.017754e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.901321e-03	2.051027e-03	4.053857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06494329268169426,0.007235524666674729,0.010583557084434689
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.275429e+01	1.110547e+00	9.465663e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.774678e+00	4.103266e-01	3.313549e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.731950e+00	2.722029e-01	3.378529e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.459269e-01	1.574220e-01	1.987078e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.315155e-02	8.054637e-03	1.392838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2558453573129401,0.01819163991528336,0.024329709988231696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.728301e-01	9.894731e-02	1.248031e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.011817e+00	3.971666e-01	4.104918e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.559559e+00	6.741574e-01	5.409161e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.758491e+00	6.186595e-01	4.312825e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.039711e+00	3.096005e-01	1.188906e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.540842e+00	1.584666e-01	9.102174e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.781883e+00	2.652655e-01	3.046285e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.112140e+00	3.073100e-01	3.866018e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.545567e+00	2.968577e-01	3.750999e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.058319e+00	2.100803e-01	3.040257e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.762194e-01	1.373044e-01	2.419519e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.114629e-01	9.713961e-02	1.541342e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.062661e-01	5.566131e-02	9.640122e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.458876e-02	4.589967e-03	7.305750e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13420073486342723,0.01172146409238077,0.015186976266777175
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.625204e-01	3.357466e-01	3.960000e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.924147e+00	1.003871e+00	1.085197e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.550638e+00	1.191060e+00	1.018171e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.112672e+00	7.482568e-01	5.463349e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.107414e+00	2.830465e-01	1.724842e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.702620e+00	2.068198e-01	1.788820e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.473616e+00	2.598332e-01	2.576595e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.527997e+00	2.808539e-01	2.655487e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.785217e+00	2.362750e-01	2.745724e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.242685e+00	2.100199e-01	2.202228e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.410819e-01	1.306328e-01	1.800304e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.430012e-01	8.682840e-02	1.466413e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.294883e-01	7.029341e-02	1.003769e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.667046e-01	3.656972e-02	5.821879e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.240726e-02	3.218167e-03	5.455664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.0593111042846554,0.007340030153858576,0.010002757429715459
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.958643e+00	2.626021e+00	3.331667e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.512524e+01	3.663835e+00	3.723342e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.747265e+01	2.286275e+00	1.655608e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.374014e+01	6.203600e-01	7.169589e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.110955e+00	5.734040e-01	5.759393e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.746971e+00	5.589719e-01	5.353304e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.609423e+00	5.345532e-01	4.832083e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.257312e+00	3.366507e-01	4.061613e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.409899e+00	2.227737e-01	2.678796e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.612457e-01	1.502136e-01	2.394909e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.996761e-01	1.128524e-01	1.475195e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.850872e-02	4.517463e-03	8.395195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.23776434026045834,0.022236783931229687,0.029291807925806435
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.748783e-01	3.480084e-01	3.414633e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.389480e+00	7.744956e-01	6.442270e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.293400e+00	1.480432e-01	3.691075e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.180302e+00	3.686819e-01	3.889501e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.295749e+00	2.765313e-01	3.672493e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.888208e-01	1.620906e-01	2.489138e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.323171e-01	9.038286e-02	1.538102e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.276054e-01	4.194466e-02	7.904271e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.937536e-03	2.565350e-03	5.555093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11188287259723353,0.01390988645919776,0.017058738012993874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.924204e+00	1.213171e+00	1.118347e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.159915e+00	1.253089e+00	1.552263e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.800093e+00	1.095250e-01	2.431947e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.569601e+00	3.319837e-01	2.280949e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.590027e+00	2.761195e-01	2.402260e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.297252e-01	1.503637e-01	1.776768e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.472235e-01	8.957605e-02	1.275080e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.307674e-01	4.900873e-02	7.721314e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.945284e-02	5.416244e-03	1.063965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04261137068142985,0.007319999918957959,0.00960582757797894
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.297560e+02	1.527553e+01	1.833193e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.093408e+01	1.779741e+00	1.814412e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.717680e+00	4.587955e-01	2.602573e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.278966e+00	4.104973e-01	1.911609e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.881363e+00	2.843236e-01	2.510125e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.006707e+00	1.961332e-01	2.060020e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.115680e-01	1.184442e-01	1.695159e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.038717e-02	5.083907e-03	9.580441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.22888195820472598,0.020555777144551757,0.02697736510464596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.131607e-01	3.456561e-01	4.397173e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.030670e+00	6.225462e-01	5.572752e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.864727e+00	7.038050e-01	5.370528e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.396481e+00	6.127180e-01	4.095510e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.527089e+00	3.045110e-01	1.364156e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.171412e+00	1.436601e-01	5.431843e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.666886e+00	2.597495e-01	2.582160e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.079367e+00	2.758141e-01	3.461853e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.548415e+00	2.749725e-01	3.545044e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.093214e+00	2.096896e-01	3.009668e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.123245e-01	1.429049e-01	2.385150e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.159948e-01	9.709686e-02	1.539304e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.035471e-01	5.546997e-02	9.023415e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.469180e-02	4.481382e-03	7.543383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11332731051139483,0.011848206401109396,0.01540215017098201
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.320084e+00	1.196352e+00	1.366131e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.672546e+00	1.603189e+00	1.264843e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.701973e+00	1.108462e+00	1.207351e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.335909e+00	6.791941e-01	6.076230e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.518669e+00	3.321697e-01	1.570271e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.921741e+00	8.032302e-02	1.140147e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.884556e+00	2.298374e-01	1.500800e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.153602e+00	2.408435e-01	1.976855e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.488797e+00	1.955637e-01	2.269711e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.388757e-01	1.311058e-01	1.809284e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.515889e-01	9.354528e-02	1.324097e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.830266e-01	6.070863e-02	8.706780e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.375364e-02	5.688529e-03	8.947761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04546000489693535,0.0068435375760276945,0.009392694659238254
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.221522e+02	1.278664e+01	1.248242e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.383520e+01	3.237457e+00	3.439662e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.573532e+01	1.277744e+00	1.181348e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.514350e+01	3.691411e-01	3.876289e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.592780e+00	1.976894e-01	3.052714e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.326235e+00	3.153649e-01	2.063277e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.574440e+00	3.026994e-01	1.337045e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.566274e+00	2.553078e-01	2.048637e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.904440e+00	2.324615e-01	2.284410e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.216405e+00	1.955464e-01	2.300102e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.591919e-01	1.244454e-01	1.785740e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.748395e-02	6.357162e-03	1.078513e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24071967553409485,0.016341050622811826,0.023417740882544835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.389852e+00	2.568433e-01	2.095914e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.365472e+00	5.593993e-01	3.826551e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.768059e+00	2.406207e-01	2.147248e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.639876e+00	2.935048e-01	3.783977e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.475492e-01	2.018480e-01	3.061051e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.930758e-01	1.221487e-01	2.029750e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.209574e-01	6.321456e-02	1.160310e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.468257e-02	5.773062e-03	1.063977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11930056848629601,0.009865588308284282,0.013481778070937575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.391244e+00	5.085784e-01	4.454536e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.452974e+00	1.613610e-01	7.861836e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.598840e+00	2.050465e-01	2.519162e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.221406e-01	1.417212e-01	1.767287e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.361180e-01	8.240399e-02	1.212328e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.301055e-01	4.782227e-02	7.983113e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.729150e-02	2.523939e-02	4.382225e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.849342e-03	1.929483e-03	4.075433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.061048936622210295,0.006807018399651268,0.0097697023329016
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.355979e+01	1.027126e+00	8.692669e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.159796e+00	3.841250e-01	3.388442e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.564577e+00	2.428174e-01	2.856938e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.850899e-01	1.438975e-01	1.882494e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.026933e-02	7.797894e-03	1.296498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23953693526195285,0.019748857162006694,0.02503942518258434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.515211e-01	1.343878e-01	1.775182e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.486180e+00	6.043189e-01	5.848229e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.251897e+00	8.018122e-01	6.674606e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.138873e+00	5.186228e-01	3.175666e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.909873e+00	1.337473e-01	4.302485e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.203043e+00	3.284090e-01	2.866956e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.455566e+00	3.691383e-01	3.633662e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.814389e+00	3.192316e-01	3.957206e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.326863e+00	2.408501e-01	3.322707e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.148408e-01	1.951066e-01	2.809555e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.731777e-01	1.268778e-01	2.062056e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.466811e-01	8.946284e-02	1.478918e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.698328e-01	4.488528e-02	8.123473e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.163633e-02	4.057224e-03	6.528401e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12432028613837356,0.011425542843018832,0.014369409814688039
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.303091e+00	4.030367e-01	5.058059e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.541468e+00	1.274936e+00	1.200598e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.869066e+00	1.207796e+00	1.084661e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.417068e+00	6.040269e-01	4.541465e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.732970e+00	1.459878e-01	1.721401e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.236443e+00	2.751569e-01	1.872458e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.079950e+00	3.152755e-01	2.760423e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.227438e+00	2.865345e-01	2.646101e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.568765e+00	1.913718e-01	2.338099e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.114631e+00	1.775557e-01	1.884206e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.454826e-01	1.140631e-01	1.752442e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.945845e-01	9.309108e-02	1.262354e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.921279e-01	5.620388e-02	9.855223e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.481097e-01	3.153188e-02	5.716441e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.051278e-02	3.236102e-03	5.091598e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05493338831212723,0.007070865794941962,0.008920678943095096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.104870e+00	2.938764e+00	3.733667e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.860502e+01	3.955523e+00	3.658466e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.849718e+01	1.784867e+00	1.689720e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.335428e+01	5.311524e-01	5.574406e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.513004e+00	5.188062e-01	5.401266e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.294258e+00	5.717586e-01	5.296266e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.255967e+00	4.411936e-01	4.321629e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.042920e+00	2.963050e-01	3.204045e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.271606e+00	2.077039e-01	2.619473e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.900394e-01	1.458160e-01	2.240743e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.600809e-01	1.015773e-01	1.396191e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.616820e-02	4.630052e-03	6.845127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.2234374750629598,0.021545193260092715,0.028208320399442877
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.284142e+00	4.078137e-01	4.012118e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.713236e+00	7.208435e-01	5.893605e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.079244e+00	2.507870e-01	1.199147e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.996845e+00	3.599606e-01	3.752351e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.153778e+00	2.457353e-01	3.381751e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.924831e-01	1.420088e-01	2.297319e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.795051e-01	7.551149e-02	1.386012e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.035512e-01	3.886724e-02	6.462025e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.347072e-03	2.175082e-03	4.266222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10423406556801901,0.013202264517590559,0.01631065907732518
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.271486e+00	1.561511e+00	1.554770e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.510834e+00	1.082486e+00	1.300851e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.095739e+00	2.296656e-01	6.444238e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.395521e+00	3.348591e-01	2.176088e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.512464e+00	2.459734e-01	2.213633e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.721739e-01	1.318902e-01	1.730022e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.096630e-01	7.848283e-02	1.106551e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.110412e-01	4.458718e-02	7.765053e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.694265e-02	5.467895e-03	9.439402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.0400269732551041,0.006803820978440865,0.009224389955169693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.556944e+02	1.681827e+01	2.156196e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.582343e+01	8.956519e-01	5.081977e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.827513e+00	6.028502e-01	2.363432e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.134889e+00	3.614694e-01	1.821453e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.846504e+00	2.502331e-01	2.287116e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.552721e-01	1.717331e-01	2.038586e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.863175e-01	1.047578e-01	1.563628e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.810239e-02	5.183807e-03	9.421282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.21465079226235495,0.02113255123170238,0.027306654740246766
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.202033e+00	4.818825e-01	5.752199e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.586851e+00	7.990710e-01	7.292641e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.340794e+00	7.399489e-01	5.871323e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.619898e+00	4.553574e-01	3.502356e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.470569e+00	1.508167e-01	2.585654e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.962395e+00	2.411495e-01	1.794364e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.418596e+00	3.120250e-01	2.987648e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.900654e+00	3.198590e-01	3.409664e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.381186e+00	2.385749e-01	3.303682e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.859777e-01	1.876091e-01	2.773477e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.265281e-01	1.381686e-01	2.054782e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.570449e-01	8.491899e-02	1.524913e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.702585e-01	4.433582e-02	7.971766e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.192140e-02	4.213187e-03	6.607055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10542860145608729,0.011631472431064174,0.014368401689971028
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.895875e+00	1.682842e+00	1.865823e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.072909e+01	1.651664e+00	1.469940e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.063370e+00	9.193243e-01	9.266793e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.882463e+00	4.579950e-01	3.898589e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.974614e+00	1.492057e-01	8.817041e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.490439e+00	1.808196e-01	1.282168e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.641562e+00	2.443904e-01	1.738028e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.031231e+00	2.374759e-01	1.950687e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.407482e+00	1.841930e-01	1.946458e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.774349e-01	1.288121e-01	1.597167e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.078788e-01	8.890767e-02	1.145872e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.562209e-01	4.705745e-02	8.907259e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.078294e-02	5.249131e-03	8.704660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04242842273780986,0.006463967618417742,0.00823212001290162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.439865e+02	1.369910e+01	1.487812e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.095032e+01	2.339793e+00	2.049371e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.205464e+01	5.328300e-01	1.287633e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.306649e+01	3.939912e-01	3.485057e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.811594e+00	2.861808e-01	2.302582e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.995985e+00	3.203136e-01	1.857480e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.318261e+00	2.863835e-01	1.365661e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.422818e+00	2.237204e-01	1.746321e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.836942e+00	2.368475e-01	2.157800e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.144951e+00	1.774613e-01	2.289904e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.302642e-01	1.288357e-01	1.638538e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.472616e-02	5.863011e-03	9.048682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22018573358397844,0.016131910087369777,0.022261679213335273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.879473e+00	2.934598e-01	2.689578e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.154085e+00	4.837732e-01	2.833265e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.341973e+00	2.484711e-01	3.110206e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.381203e+00	2.866869e-01	3.460505e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.959614e-01	1.885345e-01	2.721036e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.103398e-01	1.040234e-01	1.694405e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.778059e-01	5.725062e-02	1.069820e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.089006e-02	4.586105e-03	8.648719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.1108283534240907,0.009102229011900137,0.01254831552457103
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.933009e+00	4.954241e-01	4.316404e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.969318e+00	1.864781e-01	1.110728e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.381875e+00	2.131436e-01	2.252905e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.393288e-01	1.384996e-01	1.573511e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.872974e-01	7.203441e-02	1.165049e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.993953e-01	4.760571e-02	7.001264e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.482868e-02	2.215022e-02	4.330390e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.155461e-03	1.729214e-03	4.062048e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05706714563231824,0.006088338740598484,0.009173325599426158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.425231e+01	9.329827e-01	8.306558e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.651172e+00	4.289970e-01	2.612564e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.423931e+00	2.307970e-01	3.007152e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.376297e-01	1.273248e-01	1.692598e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.620384e-02	6.851773e-03	1.221950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2251123467547044,0.01806060994630923,0.023553898268061507
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.767669e-01	1.411181e-01	1.633650e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.918213e+00	6.322856e-01	6.387837e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.977539e+00	8.063542e-01	7.212969e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.465451e+00	4.181161e-01	2.201975e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.810576e+00	2.591098e-01	7.829452e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.868868e+00	3.195882e-01	3.276505e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.127275e+00	3.426058e-01	3.655476e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.556472e+00	2.628143e-01	3.451297e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.126742e+00	2.138831e-01	3.082832e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.785310e-01	1.634800e-01	2.360136e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.946020e-01	1.182746e-01	1.917846e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.847409e-01	7.329411e-02	1.399966e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.439033e-01	4.216399e-02	7.204157e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.096187e-03	3.305015e-03	5.574772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11381789832974315,0.010898879741364609,0.013877627778585588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.008943e+00	5.621323e-01	6.461880e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.750735e+00	1.517520e+00	1.656455e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.981914e+00	1.062172e+00	9.430285e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.112724e+00	4.615620e-01	1.755035e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.200358e+00	2.297204e-01	2.519925e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.735274e+00	2.705525e-01	2.385654e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.724825e+00	3.507251e-01	2.961472e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.937823e+00	2.744780e-01	2.354139e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.362561e+00	1.780232e-01	2.204962e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.740685e-01	1.593592e-01	1.802422e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.684581e-01	1.075783e-01	1.572242e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.291683e-01	7.802683e-02	1.283762e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.554327e-01	5.067658e-02	9.150613e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.307686e-01	3.376530e-02	4.930580e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.210419e-03	2.694028e-03	4.711406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05033668774696416,0.006471900740943157,0.008614269468908343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.246993e+01	3.583883e+00	4.847246e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.289439e+01	4.094062e+00	3.810699e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.949845e+01	1.458024e+00	1.616560e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.251032e+01	6.408393e-01	6.009814e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.729136e+00	7.052993e-01	4.984691e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.677844e+00	4.772473e-01	4.199208e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.888593e+00	3.778280e-01	3.826291e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.815609e+00	2.885796e-01	3.823725e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.157268e+00	1.849656e-01	2.297372e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.127480e-01	1.269112e-01	2.026587e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.077480e-01	8.690882e-02	1.538252e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.445736e-02	4.171148e-03	6.749093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.207875706782899,0.02203051931421121,0.026942395513592204
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.742521e+00	4.984160e-01	5.233973e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.901951e+00	6.374408e-01	4.680362e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.814565e+00	3.081493e-01	2.194239e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.781257e+00	3.507810e-01	3.726328e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.015638e+00	2.359707e-01	2.951588e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.158136e-01	1.247726e-01	2.067212e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.336056e-01	7.043350e-02	1.182940e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.094969e-02	3.249075e-02	5.786348e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.864000e-03	1.771935e-03	3.062748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09603891243233433,0.013091253292368168,0.015588813657442496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.150710e+01	1.962156e+00	2.391966e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.096089e+00	8.640655e-01	7.624072e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.483938e+00	2.705787e-01	1.707236e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.312902e+00	3.492424e-01	2.050698e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.395134e+00	2.413687e-01	2.250222e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.154717e-01	1.293955e-01	1.519473e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.671057e-01	6.890888e-02	1.137634e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.869173e-01	4.611228e-02	6.821958e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.456598e-02	4.720944e-03	9.330910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03741622225250762,0.00655125925878048,0.008775308708686314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.784335e+02	1.773478e+01	2.302829e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.083881e+01	4.849435e-01	4.555970e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.504011e+00	6.621175e-01	2.028258e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.026865e+00	3.183297e-01	1.435369e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.776089e+00	2.577675e-01	2.202709e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.046831e-01	1.662273e-01	1.978306e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.453029e-01	1.039745e-01	1.399025e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.609259e-02	4.607042e-03	9.109121e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.2022815540996233,0.020452009256697934,0.025762562117512183
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.394542e+00	5.008261e-01	5.343306e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.071928e+00	8.495218e-01	7.182596e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.783048e+00	7.102005e-01	6.312207e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.855449e+00	3.730039e-01	3.033190e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.468519e+00	1.634797e-01	3.209712e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.786283e+00	2.958226e-01	2.130085e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.252198e+00	3.264775e-01	3.024243e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.725623e+00	2.931039e-01	3.282835e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.242343e+00	2.287860e-01	3.110393e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.588712e-01	1.736913e-01	2.660899e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.487601e-01	1.324561e-01	2.007163e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.000274e-01	7.577831e-02	1.416157e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.449454e-01	4.366972e-02	7.221225e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.422316e-03	3.316080e-03	5.585614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09715011967297126,0.011523603294048487,0.014133681210783913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.134406e+01	2.072843e+00	2.004427e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.257823e+01	1.655385e+00	1.937249e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.553903e+00	8.669784e-01	1.073292e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.560398e+00	3.644273e-01	2.468674e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.371185e+00	1.414614e-01	5.122929e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.127459e+00	2.010928e-01	1.597569e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.511281e+00	2.702807e-01	1.724263e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.911762e+00	2.774895e-01	1.935938e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.290898e+00	1.770593e-01	1.906540e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.925356e-01	1.259075e-01	1.644762e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.526138e-01	8.024406e-02	1.159524e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.273926e-01	4.589818e-02	8.245088e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.822205e-02	4.899248e-03	7.827585e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03916361014308859,0.00615198698967339,0.008188562478836404
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.656267e+02	1.440882e+01	1.719809e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.560657e+01	2.257229e+00	1.527878e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.900813e+01	4.469819e-01	3.508851e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.167088e+01	5.054905e-01	4.325413e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.275393e+00	4.870142e-01	2.638589e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.746573e+00	4.061377e-01	1.213636e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.144205e+00	2.773749e-01	1.487356e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.305176e+00	2.200136e-01	1.527379e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.720705e+00	2.266342e-01	2.701166e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.070524e+00	1.649415e-01	2.030614e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.716796e-01	1.087834e-01	1.670805e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.208170e-02	5.410089e-03	9.141475e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20695635574509127,0.016436703355050736,0.021057161085479392
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.247902e+00	3.267802e-01	2.850046e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.793731e+00	3.394335e-01	2.516424e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.160685e+00	3.023822e-01	3.038841e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.224049e+00	2.397672e-01	3.666830e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.141660e-01	1.682106e-01	2.472921e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.571396e-01	1.093177e-01	1.619679e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.553562e-01	6.005376e-02	8.768235e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.270719e-03	4.534260e-03	7.398119e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10681926524030907,0.00892887391171747,0.01145932912771569
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.206380e+00	4.566773e-01	4.080952e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.675862e+00	1.735015e-01	1.132318e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.303551e+00	1.921215e-01	2.296926e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.060172e-01	1.177524e-01	1.560534e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.692509e-01	8.319624e-02	9.761172e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.835335e-01	4.705333e-02	6.564423e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.590012e-02	2.116915e-02	3.954785e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.975029e-03	2.208394e-03	3.450362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05586288347801172,0.006318368027332488,0.008480659387004007
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.455198e+01	8.548288e-01	7.669546e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.399328e+00	3.069350e-01	3.013109e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.363118e+00	2.208867e-01	2.483391e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.237721e-01	1.353739e-01	1.570686e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.557636e-02	7.475087e-03	1.173454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.21446726172438524,0.018156861669798324,0.022017169884710086
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.512143e-01	1.608485e-01	1.982919e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.442066e+00	7.481765e-01	7.259274e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.464093e+00	8.080271e-01	6.657827e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.404870e+00	3.245269e-01	1.966242e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.561982e+00	2.278752e-01	2.040548e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.650021e+00	3.517978e-01	3.651859e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.936708e+00	3.390153e-01	3.326396e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.374713e+00	2.416814e-01	3.262595e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.015088e+00	2.253562e-01	2.723136e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.896502e-01	1.503937e-01	2.383977e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.433576e-01	1.142467e-01	1.600110e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.633996e-01	8.023510e-02	1.113478e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.254116e-01	4.011265e-02	6.846034e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.949319e-03	3.511319e-03	4.806614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10812185158827661,0.011116943835471974,0.012692131550781888
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.863454e+00	7.235971e-01	8.115992e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.505705e+00	1.679327e+00	1.839708e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.847555e+00	8.306277e-01	8.208106e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.594711e+00	3.217579e-01	2.151485e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.763168e+00	2.341596e-01	1.715989e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.447323e+00	2.810264e-01	2.487155e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.489259e+00	2.630607e-01	2.684344e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.790978e+00	2.203273e-01	2.377565e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.289001e+00	2.066197e-01	1.934477e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.046687e-01	1.312997e-01	1.802944e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.495988e-01	1.239398e-01	1.336483e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.127898e-01	9.259845e-02	1.014671e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.446734e-01	5.648368e-02	8.245043e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.208886e-01	3.290113e-02	4.948569e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.299470e-03	3.138961e-03	4.633647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.047756300807942784,0.006370080597416769,0.007674507088409263
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.635139e+01	4.690164e+00	5.151726e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.608178e+01	3.567467e+00	3.843094e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.925649e+01	1.061921e+00	1.319208e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.149900e+01	5.258628e-01	5.555059e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.992689e+00	7.164570e-01	4.050175e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.259399e+00	4.391608e-01	5.192050e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.739641e+00	3.509132e-01	3.486281e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.732167e+00	2.467873e-01	2.630953e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.111591e+00	1.779696e-01	2.060603e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.001500e-01	1.595002e-01	1.640368e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.007261e-01	1.055130e-01	1.363612e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.316993e-02	4.177607e-03	6.491829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.19799378692481626,0.021120089107047407,0.025769441730543824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.135696e+00	5.584220e-01	5.752197e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.806161e+00	4.828920e-01	4.025082e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.689905e+00	3.380212e-01	2.567211e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.693432e+00	3.113493e-01	3.425298e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.213670e-01	2.038389e-01	2.808305e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.635706e-01	1.167115e-01	1.890082e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.090483e-01	7.263362e-02	1.042658e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.556525e-02	2.700625e-02	5.218303e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.479348e-03	2.042913e-03	2.910362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.0922609555211055,0.012665842987440515,0.014718763409437619
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.396717e+01	2.237222e+00	2.772392e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.929267e+00	5.343303e-01	5.580960e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.326304e+00	3.063153e-01	1.416946e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.331716e+00	3.207596e-01	1.908133e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.363564e+00	2.008481e-01	2.288510e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.855061e-01	1.133519e-01	1.669617e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.563761e-01	8.609417e-02	9.557112e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.686309e-01	4.393270e-02	6.610830e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.300604e-02	5.036523e-03	8.858220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.036522233220750565,0.00637958574140075,0.008112308684161566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.855329e+02	1.665355e+01	2.306581e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.848110e+01	9.947532e-01	2.523102e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.559648e+00	6.034941e-01	2.099421e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.073817e+00	2.944550e-01	1.456256e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.778847e+00	2.295086e-01	2.265756e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.839686e-01	1.576875e-01	1.855409e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.356677e-01	1.041370e-01	1.317441e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.477122e-02	5.262227e-03	8.358845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.19377070264710017,0.02066932906991162,0.024689862537377844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.638725e+00	5.767418e-01	6.044546e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.489943e+00	8.822395e-01	8.462552e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.062997e+00	6.775633e-01	5.609388e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.804430e+00	2.672284e-01	2.001411e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.295359e+00	1.996037e-01	1.263605e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.689115e+00	2.600807e-01	2.766642e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.161752e+00	2.989390e-01	2.973346e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.627548e+00	3.091740e-01	3.256723e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.134548e+00	2.320920e-01	2.692910e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.873968e-01	1.732549e-01	2.276772e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.982088e-01	1.164627e-01	1.713248e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.782426e-01	8.010970e-02	1.190551e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.291481e-01	4.052265e-02	6.495878e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.239459e-03	3.626605e-03	4.870970e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09324105854773483,0.01149736642369395,0.013421542116428667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.369922e+01	2.229133e+00	2.440788e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.341306e+01	1.619010e+00	1.901795e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.141584e+00	7.100775e-01	5.200759e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.790297e+00	1.275425e-01	1.038284e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.999173e+00	1.224605e-01	1.484859e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.039967e+00	2.272695e-01	1.384292e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.449389e+00	2.569847e-01	2.138238e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.872222e+00	2.409711e-01	1.923899e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.236773e+00	1.570161e-01	2.060461e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.689198e-01	1.316333e-01	1.393268e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.333064e-01	9.782011e-02	1.055958e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.178190e-01	5.010102e-02	7.348631e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.644410e-02	5.330279e-03	7.769243e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.038175457479056873,0.006244998541246438,0.007717536963617058
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.763120e+02	1.422219e+01	1.703115e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.070308e+01	1.071942e+00	1.128799e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.758325e+01	5.306303e-01	5.505770e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.123093e+01	3.382837e-01	3.777798e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.033409e+00	4.327356e-01	1.698114e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.550848e+00	2.948388e-01	1.501823e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.131607e+00	2.860669e-01	9.564400e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.270925e+00	1.861716e-01	2.025572e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.699566e+00	2.259500e-01	2.115492e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.046185e+00	1.729731e-01	1.830828e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.576861e-01	1.164331e-01	1.592911e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.121943e-02	6.279409e-03	8.832956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18969613598079327,0.015024466659385893,0.020392788394579364
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.739560e+00	3.485302e-01	2.976308e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.344205e+00	1.859137e-01	9.124527e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.802524e+00	2.991709e-01	3.536395e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.063639e+00	2.251376e-01	2.745276e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.202786e-01	1.413349e-01	2.236666e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.106549e-01	8.856140e-02	1.407309e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.273970e-01	4.915513e-02	7.588333e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.488371e-03	3.050204e-03	7.086348e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10116081027047331,0.007795118610190971,0.011252964892163722
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.576361e+00	4.794200e-01	3.656614e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.344244e+00	1.787017e-01	1.675767e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.142872e+00	1.649462e-01	2.190242e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.514978e-01	1.149496e-01	1.314945e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.372203e-01	6.248690e-02	9.914523e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.725178e-01	4.333540e-02	5.936135e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.698481e-02	1.826481e-02	4.328908e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.237391e-03	1.555484e-03	3.311698e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05263096682999056,0.00525749540033623,0.00855202635726477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.507972e+01	8.659304e-01	6.700372e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.992184e+00	2.657741e-01	3.230677e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.286937e+00	2.070495e-01	2.111431e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.754753e-01	1.125732e-01	1.480688e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.196128e-02	6.123005e-03	1.203565e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.1989905113015497,0.017157448164112604,0.02184543469523867
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.281992e-01	2.991423e-01	2.400839e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.356241e+00	8.657235e-01	9.345854e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.834702e+00	6.073656e-01	4.655435e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.076609e+00	1.063918e-01	1.114385e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.136139e+00	3.492680e-01	2.555497e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.295518e+00	3.497591e-01	3.415182e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.664848e+00	3.012368e-01	3.113593e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.211653e+00	2.172591e-01	3.123400e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.057312e-01	1.864081e-01	2.605367e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.156273e-01	1.366930e-01	1.984763e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.901463e-01	1.026495e-01	1.545244e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.164924e-01	6.558984e-02	9.680068e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.010794e-01	3.802638e-02	5.941060e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.774833e-03	2.086957e-03	4.587531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09857180295784354,0.01007729370462955,0.012751821414811834
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.169894e+00	1.211250e+00	1.021567e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.091834e+01	1.412569e+00	1.735719e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.505323e+00	6.141341e-01	3.440380e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.763842e+00	1.276405e-01	3.154651e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.219742e+00	3.593097e-01	2.580002e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.049921e+00	3.532343e-01	2.308060e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.197571e+00	2.675545e-01	2.285510e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.566694e+00	1.934226e-01	2.278165e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.136357e+00	1.563182e-01	2.015198e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.374427e-01	1.451183e-01	1.527844e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.786412e-01	1.061452e-01	1.378189e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.775522e-01	7.561601e-02	1.016295e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.210561e-01	4.847478e-02	7.739431e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.071087e-01	2.573394e-02	5.255976e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.737271e-03	2.261899e-03	4.733637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.0435812174497201,0.005435175354202348,0.007737434956394167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.409762e+01	6.212373e+00	6.179890e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.943383e+01	3.081803e+00	3.487475e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.814881e+01	8.160707e-01	7.215592e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.041082e+01	6.365541e-01	4.915411e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.240171e+00	5.902468e-01	4.976970e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.808551e+00	4.409216e-01	4.157759e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.433914e+00	3.172975e-01	3.533620e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.584689e+00	2.272253e-01	2.386377e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.005733e+00	1.654250e-01	2.065102e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.549821e-01	1.357287e-01	1.624903e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.609634e-01	7.899253e-02	1.350939e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.142213e-02	3.496360e-03	7.649345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.1825511537699938,0.020305843249579847,0.024760763221917836
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.824227e+00	6.537576e-01	6.801653e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.564316e+00	3.491598e-01	2.290698e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.482215e+00	3.356881e-01	3.176033e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.497329e+00	3.054229e-01	3.212327e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.219217e-01	1.826789e-01	2.608349e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.989531e-01	1.006323e-01	1.557754e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.732213e-01	5.961509e-02	9.005682e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.130242e-02	2.226946e-02	4.707580e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.894018e-03	9.446112e-04	2.690140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08518880993106585,0.011584191144760725,0.014379120705765025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.759788e+01	2.514863e+00	3.041707e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.708982e+00	3.578074e-01	1.719998e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.047950e+00	2.604103e-01	1.719733e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.246580e+00	3.087416e-01	1.924148e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.219375e+00	1.820619e-01	1.960367e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.431452e-01	1.177177e-01	1.476504e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.298612e-01	6.583320e-02	9.274955e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.566823e-01	3.734095e-02	6.080793e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.069646e-02	3.970989e-03	9.290543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03370120395539124,0.005470981225368043,0.008306625824790935
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.994780e+02	1.683427e+01	2.084562e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.690654e+01	9.862658e-01	2.988338e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.271222e+00	5.963528e-01	1.690503e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.887001e+00	2.397791e-01	1.376128e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.683606e+00	2.196305e-01	1.871645e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.314204e-01	1.366364e-01	1.838271e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.053372e-01	8.641810e-02	1.218044e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.234070e-02	4.021963e-03	9.228900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.18070660214674802,0.0200310567769382,0.024287872029494062
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.196365e+00	6.887684e-01	6.920621e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.104860e+00	9.278423e-01	9.668305e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.139985e+00	4.954900e-01	4.447369e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.663027e+00	8.980342e-02	5.078031e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.076420e+00	2.793660e-01	1.641709e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.482820e+00	3.452264e-01	2.679996e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.953356e+00	2.872271e-01	3.175834e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.471430e+00	2.702926e-01	2.941900e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.029312e+00	1.967923e-01	2.908839e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.274779e-01	1.639931e-01	2.307222e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.402226e-01	1.019272e-01	1.635254e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.337135e-01	6.383050e-02	1.025168e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.041494e-01	3.994542e-02	5.934750e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.955147e-03	2.115537e-03	4.621085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08579670889493188,0.010701294336181486,0.013181985914030123
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.862440e+01	2.897422e+00	3.235592e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.343981e+01	1.299211e+00	1.442403e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.049046e+00	4.755103e-01	2.493820e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.100694e+00	1.144771e-01	2.231546e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.732098e+00	3.187869e-01	8.706157e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.796583e+00	1.914037e-01	2.309245e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.316866e+00	3.009116e-01	1.738670e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.699467e+00	2.324502e-01	2.112065e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.139704e+00	1.531895e-01	1.859723e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.098613e-01	1.080965e-01	1.386665e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.015815e-01	8.091277e-02	1.004740e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.975911e-01	4.684073e-02	7.793041e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.371663e-02	3.721631e-03	8.219881e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.0350682021840072,0.005570953237797903,0.008114474567371834
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.924580e+02	1.451124e+01	1.815887e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.758463e+01	1.261110e+00	1.804935e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.590287e+01	4.818289e-01	5.002703e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.065430e+01	7.857278e-01	4.276562e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.691251e+00	4.707286e-01	1.649583e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.201431e+00	2.393625e-01	2.512654e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.898356e+00	2.465212e-01	1.041208e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.109243e+00	1.717542e-01	1.660517e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.624487e+00	2.258200e-01	1.902118e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.861060e-01	1.599249e-01	1.732615e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.147237e-01	1.027434e-01	1.582813e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.823779e-02	4.925347e-03	1.033264e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF0.5_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3314413014690581,0.023415659604424044,0.03235189201368577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.871364e-01	1.268800e-01	1.024481e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.354110e+00	7.489595e-01	6.434894e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.660887e+00	5.196179e-01	3.336680e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.375726e+00	2.954331e-01	1.978736e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.319281e+00	4.848877e-01	5.772978e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.236198e+00	3.279114e-01	5.100205e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.586364e-01	1.565045e-01	2.891303e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.918129e-02	1.414695e-02	2.350191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.18680418290118228,0.01867705556507615,0.023538569533937542
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.683683e+00	4.798345e-01	5.990022e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.134453e+00	7.916629e-01	4.198408e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.852418e+00	4.651459e-01	2.538465e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.933251e+00	3.970190e-01	4.842291e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.994761e-01	2.016645e-01	3.308226e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.238100e-01	9.644882e-02	1.773432e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.603689e-01	4.255330e-02	8.238253e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.769842e-03	3.120504e-03	6.494701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10848775747836836,0.017907652052850595,0.026542272110034154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.229045e+00	1.487452e+00	1.877285e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.227945e+00	9.740707e-01	3.854114e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.457002e+00	8.833956e-01	7.419517e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.657247e+00	4.302147e-01	6.706357e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.397646e-02	2.005476e-02	4.016775e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3219330552493454,0.026280387041430597,0.02852986623293763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.077495e-02	3.034257e-02	5.016234e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.008560e-01	1.629352e-01	2.118896e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.833733e-01	3.736879e-01	4.947038e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.765587e+00	5.880282e-01	6.553791e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.697560e+00	6.317534e-01	5.957460e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.316546e+00	4.628158e-01	2.604448e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.458545e+00	1.423175e-01	4.042888e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.207842e+00	2.987844e-01	1.513156e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.735068e+00	4.483678e-01	3.485894e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.072497e+00	4.295744e-01	4.413116e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.403554e+00	3.366382e-01	4.132422e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.730562e-01	2.200382e-01	3.245486e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.652784e-01	1.311958e-01	1.914710e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.489440e-02	1.209896e-02	1.867961e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19108488094584913,0.020053806327225032,0.021891916321537752
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.667631e-01	7.519266e-02	1.686087e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.247683e-01	2.776546e-01	5.812078e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.746952e+00	6.057031e-01	1.008275e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.025710e+00	9.027848e-01	1.144269e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.124204e+00	9.481252e-01	9.508070e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.689776e+00	7.355250e-01	4.842315e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.602998e+00	3.508329e-01	1.040535e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.064066e+00	3.272839e-01	9.335897e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.255914e+00	4.311434e-01	2.523497e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.436540e+00	4.331803e-01	3.611808e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.684656e+00	3.337106e-01	3.546164e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.073327e+00	2.256015e-01	2.958371e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.264388e-01	1.380751e-01	2.034948e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.147241e-01	7.942721e-02	1.213753e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.442978e-02	6.764255e-03	1.185700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10276780153140214,0.01650242668475224,0.020613194328083312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.321052e-01	3.046552e-01	1.222500e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.595321e+00	9.277554e-01	2.219940e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.015647e+00	1.587167e+00	2.764688e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.298619e+00	2.060618e+00	2.389754e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.417073e+00	1.771138e+00	1.264636e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.140143e+00	8.816037e-01	2.367099e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.774594e+00	6.972291e-01	1.605643e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.981190e+00	8.428777e-01	5.094300e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.276590e+00	6.905235e-01	6.893463e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.003456e+00	4.818929e-01	5.827583e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.110811e+00	2.941242e-01	4.445189e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.482849e-02	1.431639e-02	2.565266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.28952754235069056,0.02359193379614144,0.039390146495684564
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.713330e-01	2.778286e-01	2.058719e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.012155e+00	7.966582e-01	5.647835e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.027378e+00	4.844021e-01	2.538752e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.793261e+00	2.146781e-01	2.501786e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.052734e+00	3.342902e-01	5.284637e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.218919e+00	2.722605e-01	4.870226e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.073844e-01	1.486499e-01	2.979399e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.476010e-01	7.842219e-02	1.425159e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.295009e-02	5.021957e-03	8.478366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.14797126273815298,0.015998769353955444,0.027323139838136418
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.426165e+00	7.998219e-01	6.932355e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.695490e+00	1.420535e+00	1.148575e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.149883e+00	8.431436e-01	3.311446e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.208992e+00	1.288069e-01	6.647392e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.186227e+00	2.308699e-01	3.164487e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.343780e+00	2.182851e-01	3.805359e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.096694e-01	1.362968e-01	2.584585e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.529485e-01	7.662642e-02	1.526136e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.925723e-02	8.132617e-03	1.663036e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06331144926132937,0.011197107044131106,0.02163994796024528
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.577261e+01	1.196524e+01	1.399230e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.151498e+01	5.919335e+00	2.759844e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.039411e+01	9.496109e-01	1.929760e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.746944e+00	1.665187e-01	1.354666e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.430161e+00	2.203612e-01	3.634079e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.617433e+00	2.760166e-01	4.575302e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.752211e-01	2.040320e-01	3.917475e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.605381e-02	1.179014e-02	2.562858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.283279794295419,0.025318356413143894,0.032912959963650734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.242996e-01	2.483738e-01	2.489400e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.024349e+00	3.515594e-01	4.667722e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.565790e+00	5.101521e-01	5.381431e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.150521e+00	6.360387e-01	5.011218e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.631122e+00	5.736190e-01	3.625247e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.822751e+00	3.220599e-01	2.006481e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.818315e+00	1.003473e-01	2.085847e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.611389e+00	1.821800e-01	2.093333e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.240615e+00	2.963951e-01	3.165685e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.787148e+00	3.084159e-01	4.071141e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.283545e+00	2.671855e-01	3.684017e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.949139e-01	1.814428e-01	2.931528e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.244179e-01	1.149724e-01	1.767282e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.326120e-02	1.112812e-02	1.776304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1561198538847913,0.01722436706415939,0.0240919626429128
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.171315e+00	1.008048e+00	7.846957e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.972532e+00	8.580352e-01	1.376614e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.087211e+00	9.399831e-01	1.141270e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.492360e+00	1.118089e+00	7.649866e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.981084e+00	8.150990e-01	4.211126e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.027935e+00	3.929905e-01	2.195905e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.270473e+00	1.589554e-01	2.308408e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.651857e+00	1.519498e-01	1.455151e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.125663e+00	2.048454e-01	2.334107e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.538301e+00	2.289148e-01	3.014002e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.549076e-01	1.671109e-01	2.502266e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.032785e-01	1.076128e-01	1.683779e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.315691e-02	1.084250e-02	1.918591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07461389331409857,0.013275801362308048,0.020858230225216434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.676650e+01	9.792689e+00	1.339561e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.581834e+01	5.719843e+00	3.841828e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.414764e+01	3.517382e+00	1.995099e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.615598e+01	1.951220e+00	1.216539e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.010197e+01	1.029114e+00	3.451185e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.102281e+00	5.252518e-01	2.601197e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.940467e+00	2.344636e-01	5.588855e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.068295e+00	1.602794e-01	1.041087e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.629713e+00	2.477550e-01	2.741585e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.997376e+00	3.006022e-01	4.179299e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.241600e+00	2.558045e-01	3.984220e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.877610e-02	1.667097e-02	2.953390e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3251728232316085,0.0276042168534395,0.03807340314634022
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.497857e-01	1.602391e-01	1.543407e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.656766e+00	8.944631e-01	7.653191e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.587279e+00	5.135581e-01	2.596642e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.108989e+00	3.976741e-01	2.440420e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.135592e+00	5.015544e-01	6.399855e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.188870e+00	3.337163e-01	5.727305e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.708513e-01	1.821309e-01	3.270575e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.310814e-02	1.690743e-02	3.004902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.1860964417169021,0.0223079682317692,0.02888594858977983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.947660e+00	6.667284e-01	7.715610e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.858693e+00	8.170814e-01	3.058042e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.541411e+00	5.063762e-01	3.962085e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.932887e+00	4.504598e-01	5.800505e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.439102e-01	2.242972e-01	3.883389e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.601131e-01	1.148606e-01	2.084962e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.804073e-01	5.251259e-02	9.738774e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.105992e-02	4.279884e-03	7.680868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.11674784043055408,0.02186737004301184,0.033005501055620334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.266329e+00	1.845555e+00	2.150341e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.569180e+00	1.024878e+00	3.181466e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.425454e+00	9.209996e-01	8.228898e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.897176e+00	5.383375e-01	8.346757e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.055905e-02	2.618049e-02	5.096541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.31931533193012085,0.030255607900981252,0.035010574724542276
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.607106e-02	3.417763e-02	4.829754e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.311195e-01	2.016899e-01	2.685003e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.018424e+00	4.960532e-01	6.191573e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.984699e+00	7.462512e-01	7.905702e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.867215e+00	7.789299e-01	6.198781e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.327021e+00	5.161939e-01	2.456215e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.334538e+00	1.225651e-01	3.169886e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.029684e+00	3.901595e-01	1.973375e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.535442e+00	4.685722e-01	4.402761e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.959726e+00	4.527172e-01	5.207588e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.360466e+00	3.497398e-01	4.799664e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.882108e-01	2.529994e-01	3.778689e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.918817e-01	1.508835e-01	2.454037e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.216446e-02	1.579222e-02	2.344103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.1918547875750773,0.023753093551578786,0.027641476236882845
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.585515e-01	8.322317e-02	1.986872e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.865055e-01	4.329838e-01	7.789244e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.104650e+00	8.953757e-01	1.294237e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.403972e+00	1.240925e+00	1.379740e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.270559e+00	1.175477e+00	1.032529e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.556759e+00	8.155650e-01	4.339294e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.367137e+00	3.917052e-01	6.122726e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.795724e+00	3.646307e-01	1.451126e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.075733e+00	4.788185e-01	3.363233e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.342175e+00	4.568083e-01	4.589910e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.673719e+00	3.767400e-01	4.553497e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.105734e+00	2.558829e-01	3.513583e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.693445e-01	1.625783e-01	2.557741e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.471554e-01	9.160342e-02	1.496294e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.951891e-02	9.580283e-03	1.438572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10947727474701176,0.020323692308350044,0.026544480336277057
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.694919e-01	4.069522e-01	1.400796e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.770789e+00	1.291153e+00	2.746704e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.308622e+00	2.258288e+00	3.283430e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.210711e+00	2.498464e+00	2.597197e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.014814e+00	2.054958e+00	1.263861e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.617465e+00	1.062546e+00	1.888639e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.396727e+00	6.313616e-01	1.819592e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.890706e+00	8.703825e-01	6.197959e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.365187e+00	7.559568e-01	8.351719e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.165488e+00	5.683215e-01	7.538306e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.275121e+00	3.641117e-01	5.556735e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.700892e-02	1.980411e-02	3.372350e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2833572711653845,0.027127100697075246,0.044390671474315246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.030895e-01	3.420722e-01	2.357953e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.360752e+00	9.377415e-01	6.288157e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.878773e+00	3.873988e-01	2.086419e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.498888e+00	2.163808e-01	3.329390e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.930825e+00	3.481156e-01	5.207532e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.214247e+00	2.968392e-01	5.271606e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.363168e-01	1.841638e-01	3.348671e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.667914e-01	9.066940e-02	1.689076e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.609639e-02	6.876146e-03	1.154490e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.14824793941919795,0.019038203943452847,0.031284074233852766
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.465410e+00	1.107081e+00	1.086432e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.853518e+00	1.931249e+00	1.150177e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.430618e+00	6.102680e-01	3.013068e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.628526e+00	1.602427e-01	2.065962e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.070179e+00	2.105658e-01	3.000653e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.404170e+00	2.620078e-01	4.068933e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.712501e-01	1.645446e-01	2.972801e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.946085e-01	9.305195e-02	1.724788e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.452863e-02	1.077607e-02	1.981627e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07095901116440397,0.014239187465701492,0.0253191059048187
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.739559e+01	1.951667e+01	1.668123e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.835815e+01	5.253111e+00	1.889127e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.741600e+00	5.901001e-01	1.827342e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.174307e+00	1.319274e-01	2.147387e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.451425e+00	2.162446e-01	3.033638e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.797100e+00	3.245515e-01	4.935406e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.030547e+00	2.525552e-01	4.575745e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.865049e-02	1.644420e-02	3.154524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.27924815130095615,0.028652572573140078,0.038993587155830345
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.915582e-01	3.090293e-01	2.731760e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.224253e+00	4.882266e-01	5.572566e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.853280e+00	6.659401e-01	6.220450e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.409077e+00	7.425430e-01	5.381406e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.714238e+00	5.900512e-01	3.622964e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.755221e+00	3.173172e-01	1.355359e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.621425e+00	1.462194e-01	1.705153e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.392490e+00	2.038652e-01	2.475115e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.072181e+00	2.881434e-01	3.415999e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.704375e+00	3.265890e-01	4.382954e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.261802e+00	2.844710e-01	4.184701e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.107596e-01	2.086384e-01	3.349828e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.585421e-01	1.381779e-01	2.145462e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.988588e-02	1.411541e-02	2.258392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15590099476895433,0.020285951571594074,0.028574676811667754
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.970142e+00	1.263479e+00	1.013792e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.337954e+00	1.168709e+00	1.750191e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.256505e+00	1.489113e+00	1.180232e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.833751e+00	1.257055e+00	7.183309e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.632908e+00	7.325023e-01	4.250782e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.534309e+00	3.365015e-01	1.552198e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.796717e+00	1.919897e-01	1.332067e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.363278e+00	1.387223e-01	1.850032e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.023598e+00	2.130312e-01	2.493476e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.532028e+00	2.536318e-01	3.381411e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.905327e-01	2.014682e-01	2.922698e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.378158e-01	1.192899e-01	1.987724e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.060343e-02	1.458692e-02	2.281271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08156345594085496,0.016528066806675096,0.025474573124955047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.293709e+01	1.541364e+01	1.623306e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.580650e+01	6.489033e+00	3.698385e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.219949e+01	3.449045e+00	2.050748e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.383811e+01	1.792148e+00	7.572322e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.045908e+00	8.632267e-01	1.723775e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.952747e+00	4.032064e-01	1.684424e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.386123e+00	1.468411e-01	1.539497e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.841550e+00	1.094578e-01	1.061895e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.613902e+00	2.580001e-01	2.879054e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.099909e+00	3.443826e-01	4.491918e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.377601e+00	3.136037e-01	4.621888e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.265948e-02	2.219520e-02	3.726517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.2928399669839388,0.024875828869018513,0.03533708381020112
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.215983e-01	2.471933e-01	2.251103e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.564143e+00	9.066257e-01	6.692430e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.525868e+00	1.646092e-01	2.600542e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.522482e+00	4.553885e-01	4.911271e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.562783e+00	3.794731e-01	5.852538e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.598731e-01	2.245034e-01	3.980493e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.094166e-01	1.219804e-01	2.250954e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.120023e-02	1.209433e-02	2.116000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.16212585932879398,0.018970135789656534,0.026382865170392233
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.994044e+00	8.683488e-01	8.287094e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.927782e+00	5.297462e-01	3.119838e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.791022e+00	4.870891e-01	5.053808e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.413145e+00	3.018866e-01	4.685152e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.289838e-01	1.532674e-01	2.744979e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.736839e-01	8.836375e-02	1.511573e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.521306e-01	4.182228e-02	7.479996e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.546387e-03	3.541817e-03	6.745540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09972777856581015,0.017533380808373147,0.027380471006492338
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.276796e+00	2.208974e+00	2.129737e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.537205e+00	8.741243e-01	5.138091e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.443261e+00	7.553955e-01	9.371795e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.387374e+00	3.528847e-01	6.038437e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.512047e-02	1.981600e-02	3.786226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2912862042903742,0.027416300139216587,0.03355097597139772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.494134e-02	4.956116e-02	5.835091e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.401282e-01	3.213612e-01	3.837716e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.630324e+00	7.338613e-01	7.954363e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.823336e+00	8.927713e-01	7.777561e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.510042e+00	6.409946e-01	3.885678e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.546607e+00	1.839328e-01	4.608489e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.177104e+00	3.383350e-01	1.677744e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.633587e+00	4.453175e-01	4.095445e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.073317e+00	4.481970e-01	4.931731e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.517858e+00	3.500011e-01	4.703764e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.030175e+00	2.612613e-01	3.896585e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.508053e-01	1.756876e-01	2.902003e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.599444e-01	1.106987e-01	1.709216e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.946454e-02	1.038313e-02	1.684978e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.16962520044204876,0.020776601866445088,0.025476836728729663
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.644202e-01	1.372733e-01	2.803304e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.658237e+00	7.697007e-01	1.194450e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.551682e+00	1.394245e+00	1.663728e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.895060e+00	1.464867e+00	1.290585e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.297550e+00	1.055889e+00	5.930305e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.929220e+00	3.997847e-01	9.685321e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.213467e+00	3.535377e-01	1.249529e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.367084e+00	4.632098e-01	3.298135e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.565208e+00	4.654107e-01	4.373088e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.874366e+00	3.704153e-01	4.425116e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.303519e+00	2.718190e-01	3.813341e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.598095e-01	1.880448e-01	2.830198e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.252193e-01	1.237751e-01	1.935309e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.752445e-01	6.861619e-02	1.122107e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.277287e-02	7.040125e-03	1.130473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09403425656670607,0.016953046521412163,0.023086603277648735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.372176e+00	6.663537e-01	1.922961e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.488256e+00	2.065572e+00	3.715512e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.827545e+00	3.129126e+00	3.721864e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.537816e+00	2.829380e+00	2.158586e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.330004e+00	1.668634e+00	5.193736e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.834596e+00	5.413583e-01	1.204744e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.920598e+00	8.958292e-01	5.786292e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.117283e+00	8.162071e-01	8.105037e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.682812e+00	6.107632e-01	7.888550e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.674802e+00	4.163148e-01	6.054826e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.775451e-01	2.714837e-01	4.308532e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.359284e-02	1.450385e-02	2.595419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.25537253983336455,0.024103429798224996,0.04028639173162035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.406917e-01	4.540419e-01	3.137911e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.048779e+00	9.718550e-01	5.687223e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.877250e+00	8.828149e-02	1.566975e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.250386e+00	2.802156e-01	3.966220e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.574843e+00	2.965678e-01	4.866988e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.266674e-01	2.178928e-01	3.832392e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.765031e-01	1.270581e-01	2.368329e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.985274e-01	6.730344e-02	1.193175e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.234629e-02	5.333947e-03	8.714487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12983692630546229,0.016199046520391974,0.026935445071661512
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.963254e+00	1.648633e+00	1.522574e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.433463e+00	1.928204e+00	9.918286e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.884292e+00	1.680787e-01	1.341775e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.360847e+00	2.136841e-01	2.832389e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.843234e+00	2.149208e-01	3.286766e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.137255e+00	1.965227e-01	3.201539e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.250659e-01	1.214365e-01	2.188452e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.303227e-01	7.365672e-02	1.308984e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.024535e-02	9.169913e-03	1.604016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06116944979149529,0.011554107722196491,0.020717243972789304
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.267201e+02	2.492909e+01	1.519715e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.508706e+01	2.643873e+00	1.080274e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.358972e+00	1.918671e-01	3.803480e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.980866e+00	1.329296e-01	1.969143e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.211864e+00	1.968959e-01	2.973869e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.501272e+00	2.670095e-01	4.106637e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.501655e-01	1.987488e-01	3.416338e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.154406e-02	1.313378e-02	2.534950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.25225382921756023,0.02513214754029794,0.036758344335072746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.124079e-01	4.162891e-01	3.429639e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.764316e+00	6.883588e-01	6.601467e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.558251e+00	8.291293e-01	6.296893e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.995204e+00	7.183263e-01	4.498677e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.056263e+00	4.240452e-01	1.881148e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.807367e+00	1.308279e-01	1.475000e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.506057e+00	1.972463e-01	2.784142e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.166662e+00	2.320944e-01	3.165896e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.800307e+00	2.847877e-01	3.933644e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.402585e+00	2.712561e-01	3.900964e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.933573e-01	2.169506e-01	3.392874e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.172859e-01	1.524718e-01	2.614203e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.385110e-01	9.891699e-02	1.550734e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.877000e-02	9.701239e-03	1.627783e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13537275554349218,0.0167503635854504,0.02481349734703603
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.049057e+00	1.600035e+00	1.463062e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.226436e+00	1.732741e+00	1.687346e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.013385e+00	1.584954e+00	9.303228e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.288577e+00	9.413695e-01	5.060039e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.512502e+00	4.302766e-01	2.447267e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.257845e+00	2.135180e-01	8.418233e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.533009e+00	1.752810e-01	2.150485e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.196668e+00	1.636125e-01	2.018236e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.790670e+00	2.008670e-01	2.790231e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.277857e+00	2.050339e-01	2.840958e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.961176e-01	1.482142e-01	2.314793e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.324687e-01	9.065709e-02	1.552424e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.011776e-02	1.095117e-02	1.765478e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06848018312244139,0.01310056520329294,0.021320978207595515
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.147754e+02	1.855021e+01	1.577493e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.686478e+01	4.788042e+00	2.831793e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.070525e+01	2.342080e+00	8.026577e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.214969e+01	1.233949e+00	5.327663e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.059997e+00	4.155561e-01	2.356794e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.489971e+00	1.668664e-01	2.493178e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.180593e+00	9.795602e-02	1.423236e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.639398e+00	1.147874e-01	1.264634e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.355121e+00	2.335497e-01	2.788871e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.789618e+00	2.857027e-01	4.151944e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.134698e+00	2.524109e-01	3.795547e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.757563e-02	1.699259e-02	2.996222e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.26443484107391907,0.02227801853031572,0.03130876644189806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.959308e-01	3.368269e-01	2.848485e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.107904e+00	6.925006e-01	4.680409e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.159046e+00	2.987143e-01	2.211035e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.023220e+00	4.045232e-01	5.343359e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.208494e+00	2.833797e-01	4.438409e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.508939e-01	1.608216e-01	2.817750e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.998896e-01	9.017334e-02	1.501868e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.044776e-02	7.999757e-03	1.336876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14264119930674515,0.015347739480393002,0.021984422057921643
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.000482e+00	9.074910e-01	7.535801e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.490799e+00	4.920386e-01	5.680013e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.211998e+00	3.910079e-01	4.937542e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.114955e+00	2.051038e-01	3.352962e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.980757e-01	1.209564e-01	1.905721e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.047959e-01	6.344586e-02	1.117823e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.192771e-01	3.188857e-02	5.781000e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.945948e-03	2.785849e-03	4.673304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08528355523380887,0.01341744167153551,0.021662222081688554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.215750e+00	2.288031e+00	1.875958e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.919386e+00	8.843544e-01	1.024673e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.698721e+00	5.728788e-01	8.088374e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.095220e+00	2.420651e-01	4.195557e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.066251e-02	1.428338e-02	2.741788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2669206624776598,0.02451182303126548,0.030530429964832517
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.607153e-02	7.304109e-02	6.880108e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.606612e-01	4.917339e-01	5.210984e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.377123e+00	9.222206e-01	8.997075e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.578831e+00	8.274448e-01	6.457685e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.862600e+00	3.738681e-01	1.157117e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.472433e+00	2.708178e-01	1.379479e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.851950e+00	4.267741e-01	4.191665e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.225545e+00	4.257739e-01	4.812435e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.694844e+00	3.605465e-01	4.473680e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.197816e+00	2.667973e-01	3.887723e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.030129e-01	1.945087e-01	2.796335e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.049980e-01	1.307402e-01	1.983384e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.573845e-01	7.250921e-02	1.261256e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.983810e-02	7.096477e-03	1.007170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1508608728943426,0.017926150353590714,0.021761771849077988
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.542612e-01	2.173547e-01	4.224178e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.864494e+00	1.239759e+00	1.700047e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.228972e+00	1.765847e+00	1.741289e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.107652e+00	1.311241e+00	9.263107e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.788209e+00	5.854873e-01	2.017430e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.872856e+00	3.485500e-01	1.658310e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.846181e+00	4.856718e-01	3.647644e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.906662e+00	4.589497e-01	4.664935e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.120183e+00	3.585052e-01	4.410263e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.524833e+00	2.806008e-01	3.630828e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.055186e+00	2.038625e-01	2.854756e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.029038e-01	1.537340e-01	1.886732e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.244113e-01	8.699041e-02	1.384566e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.154549e-01	5.071305e-02	8.852190e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.682649e-02	5.125519e-03	7.601162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.0809019065391891,0.01375716558268432,0.0189105793411187
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.116334e+00	1.018353e+00	2.705467e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.774480e+00	3.079248e+00	4.609942e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.066322e+01	3.781335e+00	3.669849e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.151160e+01	2.601021e+00	1.369586e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.009378e+01	9.166262e-01	2.232765e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.596147e+00	8.879331e-01	5.245227e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.221135e+00	8.720663e-01	9.009313e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.427945e+00	6.869489e-01	8.061640e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.162304e+00	4.632141e-01	6.583724e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.328082e+00	3.005400e-01	4.495300e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.763560e-01	1.979744e-01	3.055522e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.231859e-02	1.030127e-02	1.856188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.2327811460208324,0.02197257452324633,0.03516263713569237
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.353112e+00	5.654276e-01	3.969929e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.423105e+00	8.147208e-01	5.233741e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.791716e+00	2.027123e-01	2.568301e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.057716e+00	2.991103e-01	4.507637e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.326472e+00	2.541925e-01	4.010047e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.348312e-01	1.615903e-01	2.822706e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.643634e-01	1.007586e-01	1.634823e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.385402e-01	4.544251e-02	8.053930e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.717893e-03	3.607986e-03	5.201360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11539777674575913,0.01399915586913332,0.02207910822978021
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.034790e+00	2.225129e+00	1.759484e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.647429e+00	1.359584e+00	7.714683e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.386491e+00	1.133845e-01	1.126016e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.293049e+00	2.344320e-01	2.997377e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.687810e+00	2.114891e-01	3.010862e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.650734e-01	1.518270e-01	2.444193e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.313586e-01	9.878728e-02	1.608793e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.747916e-01	5.824024e-02	9.741904e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.338745e-02	7.150026e-03	1.212856e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05275021945449863,0.009290561446111428,0.016199403915765652
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.562896e+02	2.432583e+01	1.629099e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.073673e+01	9.947567e-01	2.929993e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.994943e+00	2.187072e-01	3.785261e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.935934e+00	1.305374e-01	1.612027e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.051439e+00	1.962993e-01	2.604808e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.312092e+00	2.220715e-01	3.299487e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.198153e-01	1.525748e-01	2.620613e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.252322e-02	1.012651e-02	1.926035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.2303017970365961,0.022382971572069477,0.03278013476841096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.073397e+00	5.332998e-01	4.155690e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.366176e+00	8.934706e-01	7.360558e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.158344e+00	8.705364e-01	6.107222e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.363583e+00	5.530051e-01	3.537199e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.160719e+00	1.517063e-01	1.028651e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.762886e+00	1.910982e-01	2.367280e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.377145e+00	2.470601e-01	3.235791e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.996486e+00	2.531379e-01	3.790259e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.563473e+00	2.499678e-01	3.707325e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.173727e+00	2.124666e-01	3.264199e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.037883e-01	1.793543e-01	2.515346e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.886496e-01	1.179911e-01	1.786041e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.468278e-01	6.610336e-02	1.169842e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.970702e-02	6.913705e-03	9.459491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11976116638022555,0.014021676220132562,0.02046909583954687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.608061e+00	1.968289e+00	1.802895e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.081665e+01	2.153438e+00	1.504820e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.728179e+00	1.280979e+00	7.929519e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.148566e+00	5.673114e-01	3.358810e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.172499e+00	2.064531e-01	2.309493e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.972704e+00	1.565525e-01	1.582881e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.438565e+00	1.797221e-01	2.135341e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.076682e+00	1.795770e-01	2.629128e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.609045e+00	1.758653e-01	2.497603e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.094687e+00	1.662666e-01	2.350986e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.720278e-01	1.268074e-01	1.617196e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.568393e-01	6.819198e-02	1.127221e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.101011e-02	7.967100e-03	1.326945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.058048757477092136,0.010250635332316398,0.016617474052761858
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.419332e+02	1.881565e+01	1.523945e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.425839e+01	3.340368e+00	1.321914e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.814845e+01	1.463156e+00	1.229112e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.078882e+01	4.410981e-01	2.078535e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.652956e+00	2.708072e-01	2.511046e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.332388e+00	1.235746e-01	2.424486e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.074291e+00	1.005949e-01	1.386018e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.490592e+00	1.171296e-01	1.344536e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.149737e+00	2.229800e-01	2.541555e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.556687e+00	2.321781e-01	3.606469e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.562832e-01	2.019193e-01	2.852447e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.478762e-02	1.264932e-02	2.240295e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.244297928584893,0.020090802856175483,0.02908544543755695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.376637e+00	4.009256e-01	3.131361e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.194276e+00	4.859213e-01	4.518899e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.796528e+00	3.329974e-01	3.189230e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.705063e+00	3.406069e-01	4.859133e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.014441e+00	2.280876e-01	3.542393e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.455798e-01	1.271690e-01	2.344164e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.419914e-01	6.881028e-02	1.148820e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.519039e-02	6.022509e-03	1.017097e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1309383313209644,0.012564610011396832,0.01916314495365401
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.710597e+00	8.549723e-01	6.300274e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.955232e+00	3.172064e-01	5.310285e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.873670e+00	3.096698e-01	4.358558e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.774423e-01	1.727475e-01	2.445357e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.273626e-01	9.036065e-02	1.724654e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.708787e-01	5.273032e-02	8.970859e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.023459e-01	2.784185e-02	4.897091e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.651143e-03	2.071744e-03	4.153230e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07719235805499457,0.010924809829196497,0.01832136182527626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.062541e+01	2.155691e+00	1.598640e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.105928e+00	8.481672e-01	1.066819e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.279355e+00	4.428795e-01	6.454536e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.606572e-01	1.860367e-01	3.252092e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.389305e-02	1.157301e-02	2.270504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.24995243209419385,0.022287436090570267,0.02875759065309938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.376036e-01	1.028985e-01	8.330429e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.230469e+00	6.572819e-01	6.351645e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.066471e+00	9.949962e-01	9.047487e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.013221e+00	6.631325e-01	4.363648e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.884381e+00	1.024428e-01	1.071951e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.250834e+00	3.454249e-01	3.011071e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.547158e+00	4.064283e-01	4.297261e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.940512e+00	3.766317e-01	4.308600e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.452868e+00	2.953895e-01	3.958522e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.020068e+00	2.168217e-01	3.287121e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.799969e-01	1.498700e-01	2.412824e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.093028e-01	1.053510e-01	1.752085e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.105010e-01	6.210918e-02	8.912408e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.476033e-02	5.049112e-03	7.593805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.1385988128670149,0.0156491881832293,0.02001682300451954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.475938e-01	3.800438e-01	5.836896e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.277892e+00	1.714359e+00	2.024285e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.562372e+00	1.794684e+00	1.431958e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.640217e+00	9.712297e-01	5.403772e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.756123e+00	2.829043e-01	2.814071e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.534940e+00	4.137388e-01	3.314389e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.500403e+00	4.697894e-01	4.197328e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.566040e+00	3.878571e-01	4.080733e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.867543e+00	3.375434e-01	3.813347e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.320387e+00	2.158690e-01	3.256287e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.193122e-01	1.595912e-01	2.218952e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.077368e-01	1.057718e-01	1.804343e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.705470e-01	7.626521e-02	1.162379e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.895963e-01	4.443470e-02	6.529936e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.349026e-02	3.825549e-03	6.713247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07302889497795048,0.011692616116577514,0.01642108674385409
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.033460e+00	1.510318e+00	3.230558e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.212173e+00	3.961017e+00	5.356172e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.309477e+01	4.212346e+00	3.158792e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.258229e+01	1.969171e+00	6.795499e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.010586e+01	7.577595e-01	4.772542e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.081463e+00	9.942829e-01	8.701795e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.642933e+00	8.237426e-01	8.864391e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.956821e+00	5.535112e-01	7.395403e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.859834e+00	3.539738e-01	5.134793e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.152817e+00	2.501269e-01	3.665327e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.656813e-01	1.464366e-01	2.684052e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.704133e-02	8.094034e-03	1.450742e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.21822599228580583,0.020366669055796677,0.03195996452492175
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.741494e+00	6.450737e-01	4.661606e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.526884e+00	6.488807e-01	4.230432e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.673389e+00	2.564361e-01	3.591742e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.923891e+00	2.952496e-01	4.193288e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.174793e+00	2.325827e-01	3.305856e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.390209e-01	1.381515e-01	2.349422e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.055068e-01	7.978213e-02	1.293306e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.068787e-01	3.688410e-02	6.404350e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.403646e-03	2.301602e-03	3.875337e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10722252760797664,0.012274037720175074,0.019597009695002512
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.181395e+01	2.676493e+00	2.033218e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.023849e+00	8.756840e-01	5.300898e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.071412e+00	1.358828e-01	2.156597e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.285521e+00	2.423230e-01	2.936127e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.595559e+00	2.027125e-01	2.765160e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.842411e-01	1.395521e-01	1.885025e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.793507e-01	7.755716e-02	1.428225e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.462746e-01	4.795061e-02	8.025503e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.965059e-02	5.875084e-03	1.081643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04854254944479752,0.007977100239408924,0.013758999987931488
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.731057e+02	2.376739e+01	1.663212e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.760669e+01	3.023002e-01	6.616747e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.905948e+00	2.142880e-01	3.709378e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.922218e+00	1.246602e-01	1.454745e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.974657e+00	1.974893e-01	2.279692e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.223819e+00	1.984874e-01	2.684026e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.526161e-01	1.246724e-01	2.297671e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.791303e-02	8.487269e-03	1.621989e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.2160184623111515,0.020308466032361305,0.030523702344719156
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.320427e+00	6.137182e-01	4.734290e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.874797e+00	9.632543e-01	7.352600e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.556400e+00	8.409763e-01	5.263287e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.497159e+00	3.521554e-01	2.686089e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.128974e+00	9.954228e-02	1.387241e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.677273e+00	2.347378e-01	2.941191e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.258214e+00	2.571896e-01	3.441811e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.856472e+00	2.443234e-01	3.437485e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.421003e+00	2.264798e-01	3.406555e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.035390e+00	1.902203e-01	2.836351e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.000856e-01	1.391769e-01	2.201858e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.096339e-01	9.793081e-02	1.620638e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.041639e-01	5.653925e-02	8.357608e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.467272e-02	4.793880e-03	7.439111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.1105397684869431,0.012115799911413275,0.018357839016798924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.110262e+01	2.322564e+00	2.015919e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.238356e+01	2.292990e+00	1.487311e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.679018e+00	8.758751e-01	6.165624e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.734823e+00	3.530156e-01	1.461856e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.799894e+00	1.180840e-01	1.199289e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.831921e+00	1.462276e-01	1.804537e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.376733e+00	1.886665e-01	2.063673e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.009444e+00	1.850556e-01	2.274036e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.500313e+00	1.802347e-01	2.409216e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.924416e-01	1.349128e-01	2.009352e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.974399e-01	8.845071e-02	1.510962e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.185850e-01	6.651740e-02	9.641341e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.606027e-02	6.182885e-03	1.082940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05260929337406,0.008426300418596606,0.01383991998098278
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.594896e+02	1.841645e+01	1.366498e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.029681e+01	2.364504e+00	7.461390e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.622627e+01	5.286552e-01	4.418234e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.022441e+01	3.694328e-01	3.498769e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.463236e+00	1.685523e-01	2.629589e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.231590e+00	1.233171e-01	2.064688e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.017869e+00	9.708046e-02	1.114247e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.393465e+00	1.151270e-01	9.828952e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.024834e+00	2.163218e-01	2.543443e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.442170e+00	2.013868e-01	2.918917e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.521298e-01	1.639068e-01	2.729171e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.849214e-02	1.001249e-02	1.772744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2245438631760484,0.018621156961045715,0.026432585974465628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.838089e+00	4.285534e-01	3.360140e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.005383e+00	4.409348e-01	4.449102e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.412606e+00	3.239405e-01	3.859346e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.448320e+00	2.820541e-01	4.078899e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.694389e-01	1.885631e-01	2.899292e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.583078e-01	1.101164e-01	1.846434e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.949030e-01	5.798216e-02	9.617825e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.152967e-02	4.940700e-03	7.654031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12105494932833796,0.010900886371868979,0.016453783627278756
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.353188e+00	7.597338e-01	5.401539e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.375105e+00	2.799130e-01	3.878109e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.616746e+00	2.462802e-01	3.352566e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.699300e-01	1.425613e-01	2.214295e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.738286e-01	8.085282e-02	1.288143e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.440722e-01	4.967028e-02	7.869322e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.777844e-02	2.566221e-02	4.616541e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.694985e-03	1.941947e-03	3.381835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07029228484569754,0.009368181455474398,0.01585248035124158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.197580e+01	1.896521e+00	1.273117e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.150343e+00	6.642812e-01	8.896817e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.949174e+00	3.264849e-01	5.305742e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.674023e-01	1.622307e-01	2.570297e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.841333e-02	1.078342e-02	2.001688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2334211552479297,0.02091942935943128,0.026576326490792807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.999549e-01	1.389524e-01	1.115271e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.782579e+00	8.302313e-01	8.037259e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.812102e+00	9.768112e-01	8.620681e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.270838e+00	3.773989e-01	2.293518e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.681166e+00	2.458167e-01	1.667325e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.941791e+00	4.077052e-01	3.630874e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.231527e+00	3.715434e-01	4.460885e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.678764e+00	3.344617e-01	3.747804e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.239804e+00	2.346128e-01	3.628183e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.797594e-01	1.799608e-01	2.643307e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.761950e-01	1.309711e-01	1.882358e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.432303e-01	8.808635e-02	1.312628e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.697945e-01	4.843210e-02	7.587851e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.121800e-02	3.454069e-03	5.413233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12724546560728783,0.01407615907126912,0.017963509746762196
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.269210e+00	5.757653e-01	8.850059e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.080780e+00	2.078029e+00	2.186891e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.695923e+00	1.525752e+00	1.069397e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.874201e+00	5.554708e-01	2.859653e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.451951e+00	3.447832e-01	2.449135e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.163246e+00	4.721446e-01	3.525501e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.079291e+00	4.150794e-01	4.268798e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.240049e+00	3.417739e-01	3.869071e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.622369e+00	2.653138e-01	3.446368e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.159176e+00	1.686947e-01	2.565027e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.133054e-01	1.433555e-01	1.913852e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.406844e-01	9.957379e-02	1.347209e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.243911e-01	5.751304e-02	9.895751e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.627236e-01	3.504919e-02	6.611500e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.150750e-02	3.145921e-03	4.847906e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06573487767899942,0.010103046939909162,0.014618332577611831
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.388415e+00	2.169069e+00	4.292275e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.248343e+01	4.877300e+00	5.706265e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.557388e+01	3.895722e+00	2.402816e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.338953e+01	1.309173e+00	4.715587e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.702585e+00	9.510224e-01	5.714470e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.338945e+00	9.587185e-01	1.057685e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.993367e+00	6.351254e-01	8.205764e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.543476e+00	4.421076e-01	5.940679e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.616830e+00	3.039622e-01	4.463266e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.019902e+00	2.036145e-01	2.870520e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.851394e-01	1.189406e-01	2.338699e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.247362e-02	6.638511e-03	1.233872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.2042962434906766,0.02001696117301746,0.029569811569168464
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.224541e+00	7.301962e-01	5.444460e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.432119e+00	4.300661e-01	3.526490e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.596657e+00	2.926867e-01	3.345413e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.781726e+00	2.856992e-01	3.761338e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.041306e+00	2.008506e-01	3.053703e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.565774e-01	1.235107e-01	1.902790e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.503897e-01	6.479831e-02	1.119597e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.430401e-02	3.176050e-02	5.290872e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.017892e-03	1.846267e-03	2.500465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.1001171456376023,0.011805160440275644,0.01771472460959772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.477098e+01	3.020334e+00	2.322917e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.930460e+00	3.987119e-01	4.422330e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.937791e+00	1.351061e-01	1.700681e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.278467e+00	2.525723e-01	2.488257e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.503533e+00	1.943167e-01	2.289592e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.137881e-01	1.232929e-01	1.803043e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.371364e-01	7.188897e-02	1.141914e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.208357e-01	4.384606e-02	7.363636e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.673802e-02	5.478565e-03	9.722212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.0448978731675726,0.0074828773923441005,0.012432711910446523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.838373e+02	2.178272e+01	1.644674e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.603111e+01	2.552348e-01	8.043094e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.948240e+00	2.074226e-01	2.361977e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.900075e+00	1.222091e-01	1.075435e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.900119e+00	1.971512e-01	2.058737e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.144528e+00	1.750599e-01	2.456021e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.018526e-01	1.163007e-01	1.942303e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.377124e-02	7.759805e-03	1.500803e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.202916195908095,0.01964837233863781,0.027940283306097963
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.644225e+00	7.137830e-01	5.462710e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.419190e+00	1.033596e+00	8.217412e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.815632e+00	6.660249e-01	5.130170e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.516688e+00	1.444961e-01	1.219502e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.046895e+00	1.970176e-01	1.663456e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.553070e+00	2.536814e-01	3.129344e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.153499e+00	2.618130e-01	3.435870e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.723166e+00	2.474523e-01	3.348441e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.286681e+00	2.015814e-01	2.843991e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.214398e-01	1.623003e-01	2.464870e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.104496e-01	1.285380e-01	1.846617e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.475980e-01	8.210816e-02	1.221620e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.680763e-01	4.540312e-02	7.187531e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.132716e-02	3.621706e-03	5.068018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10250156021013707,0.011210817980543311,0.01633943252444621
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.437663e+01	2.768868e+00	2.460740e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.308223e+01	1.951257e+00	1.351794e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.158798e+00	5.882737e-01	3.972796e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.162959e+00	1.965118e-01	6.116376e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.516817e+00	1.008207e-01	1.308136e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.763000e+00	1.459523e-01	1.381497e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.348595e+00	1.962481e-01	1.956800e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.923299e+00	1.893123e-01	2.237956e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.394061e+00	1.516350e-01	2.231080e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.027301e-01	1.272322e-01	1.770706e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.446776e-01	8.635343e-02	1.189415e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.804052e-01	5.131498e-02	8.727516e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.238346e-02	4.995873e-03	8.901287e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.0478038780651605,0.007374542120180898,0.012305265740566264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.736397e+02	1.839689e+01	1.386457e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.674253e+01	1.017835e+00	4.953384e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.534531e+01	1.956137e-01	5.661204e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.801897e+00	2.083355e-01	5.694103e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.334886e+00	1.619035e-01	2.419742e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.250938e+00	1.282921e-01	8.191032e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.952914e+00	9.566488e-02	8.853699e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.292334e+00	1.145675e-01	8.147647e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.904634e+00	1.875693e-01	2.447071e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.333846e+00	1.960796e-01	2.698183e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.812055e-01	1.515995e-01	2.370784e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.265934e-02	8.186311e-03	1.566801e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.20554187396661824,0.01636200715289665,0.02362198298684795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.341906e+00	4.400535e-01	3.059611e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.615191e+00	2.410847e-01	3.865104e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.061307e+00	3.282458e-01	3.736568e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.240371e+00	2.435171e-01	3.620368e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.479156e-01	1.572461e-01	2.281739e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.863845e-01	9.035255e-02	1.466083e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.555620e-01	4.761504e-02	7.849462e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.918418e-03	3.943418e-03	5.493747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.112897682215564,0.009207643960356587,0.013582836905047427
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.886213e+00	6.258879e-01	4.611140e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.865411e+00	2.451222e-01	2.844343e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.436306e+00	2.052842e-01	2.778526e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.810604e-01	1.270385e-01	1.620203e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.270952e-01	6.877173e-02	1.138153e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.159173e-01	3.864292e-02	6.737226e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.807628e-02	2.051251e-02	3.431329e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.891321e-03	1.708587e-03	3.522451e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06469602057077677,0.007625286237054746,0.012867800441899793
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.308202e+01	1.535109e+00	9.924235e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.296784e+00	4.613955e-01	7.154227e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.726821e+00	2.692736e-01	4.001400e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.934850e-01	1.457859e-01	1.992274e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.368144e-02	8.793346e-03	1.661902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.21680366348195848,0.019096309757901275,0.024378209586693844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.193844e-01	1.977409e-01	1.427186e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.586960e+00	1.013857e+00	9.449179e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.464334e+00	8.035357e-01	6.250743e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.207133e+00	8.892667e-02	1.538630e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.384004e+00	3.612577e-01	2.567664e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.563360e+00	3.506179e-01	4.198249e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.939906e+00	3.341300e-01	3.733333e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.449927e+00	2.526083e-01	3.554411e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.072584e+00	2.168223e-01	2.684149e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.567936e-01	1.539741e-01	2.196171e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.874721e-01	1.050326e-01	1.706715e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.923283e-01	7.030430e-02	9.246462e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.345191e-01	3.448504e-02	5.728458e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.345389e-03	3.110378e-03	3.893413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11637808057860932,0.012324826993719715,0.01578315716663481
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.268636e+00	9.025977e-01	1.230203e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.263315e+00	2.236768e+00	2.017026e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.332193e+00	1.066029e+00	6.183533e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.614555e+00	3.153189e-01	3.974616e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.988752e+00	4.293863e-01	3.901649e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.629781e+00	4.281738e-01	3.734335e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.700951e+00	3.856712e-01	3.933921e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.980733e+00	2.789296e-01	3.333893e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.430186e+00	2.047814e-01	2.677950e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.020640e+00	1.314435e-01	1.997491e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.317824e-01	1.397665e-01	1.453290e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.747854e-01	7.058073e-02	1.296795e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.934151e-01	5.165590e-02	7.976003e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.461394e-01	3.156561e-02	5.051879e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.076841e-03	2.536593e-03	4.530926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05936459993856543,0.008748461542325232,0.012309487562988046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.834993e+00	3.210795e+00	5.164862e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.690836e+01	5.861946e+00	5.845432e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.782024e+01	3.120292e+00	1.600641e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.330951e+01	1.020767e+00	7.487794e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.798659e+00	1.073618e+00	1.142213e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.524027e+00	8.923467e-01	8.388847e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.435935e+00	4.683301e-01	7.418018e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.218352e+00	3.338441e-01	4.860191e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.415808e+00	2.354835e-01	3.312209e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.024686e-01	1.671003e-01	2.369017e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.199306e-01	9.463604e-02	1.784616e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.952780e-02	6.059300e-03	9.743672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.1909336361175343,0.019540722463403992,0.026727457007772903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.764464e+00	7.786550e-01	6.171366e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.235644e+00	2.437134e-01	2.392844e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.518379e+00	3.142571e-01	3.589840e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.619810e+00	2.674476e-01	3.658664e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.297980e-01	1.884016e-01	2.429814e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.858147e-01	1.012281e-01	1.539029e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.106201e-01	5.645159e-02	9.747584e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.611921e-02	2.647234e-02	3.711515e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.850600e-03	1.363176e-03	2.028523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09397464988849488,0.011159844427278826,0.015355624794227363
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.743229e+01	2.993551e+00	2.497660e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.884950e+00	2.069505e-01	2.919648e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.878910e+00	1.303963e-01	1.654459e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.246998e+00	2.611115e-01	2.322787e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.418372e+00	1.828270e-01	2.250699e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.526405e-01	1.143365e-01	1.318753e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.014202e-01	6.248513e-02	1.047057e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.959917e-01	3.623507e-02	6.422582e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.478757e-02	4.757281e-03	7.644503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.041893359033711,0.006491897909027176,0.010363345738827773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.912617e+02	1.833187e+01	1.590361e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.533502e+01	3.322643e-01	7.424991e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.980207e+00	2.070344e-01	1.929043e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.865942e+00	1.188490e-01	8.556927e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.834642e+00	1.935272e-01	1.913673e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.085548e+00	1.729275e-01	2.256479e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.477040e-01	1.030257e-01	1.588612e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.057015e-02	5.983404e-03	1.212499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19042744394621725,0.018745316544442253,0.02570090301371336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.066886e+00	8.012554e-01	6.451694e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.993974e+00	1.050436e+00	8.185413e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.885661e+00	4.219461e-01	4.640028e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.427200e+00	8.841512e-02	6.343030e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.917456e+00	2.283591e-01	2.478544e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.445138e+00	2.636847e-01	3.622668e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.042499e+00	2.676476e-01	3.405682e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.587953e+00	2.319639e-01	3.359774e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.170050e+00	1.976177e-01	2.473071e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.185471e-01	1.528878e-01	2.159157e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.355721e-01	1.152793e-01	1.579384e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.021517e-01	7.186232e-02	1.013734e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.355214e-01	3.497888e-02	5.605757e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.389596e-03	3.116075e-03	3.918227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.0954377099517045,0.010231938900836957,0.014201033816068034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.839560e+01	3.074861e+00	2.808673e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.273967e+01	1.310464e+00	1.229949e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.270059e+00	4.373026e-01	1.447128e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.627581e+00	8.686637e-02	3.673979e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.376255e+00	1.084213e-01	1.158112e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.676036e+00	1.464236e-01	1.714522e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.282028e+00	1.995969e-01	2.177530e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.846755e+00	1.883366e-01	2.034398e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.306049e+00	1.485568e-01	1.883050e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.306864e-01	1.211107e-01	1.482488e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.933346e-01	7.895689e-02	1.108495e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.557412e-01	4.292319e-02	7.150373e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.910339e-02	4.649718e-03	7.636131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04422324955362235,0.006411604460710596,0.010058279004686865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.850654e+02	1.652133e+01	1.374953e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.418844e+01	5.109080e-01	8.709196e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.479099e+01	2.511278e-01	2.947023e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.579352e+00	2.274242e-01	4.083037e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.255215e+00	1.770416e-01	2.050792e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.160428e+00	1.273439e-01	1.558136e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.851081e+00	9.539934e-02	1.167562e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.225573e+00	1.141823e-01	6.072889e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.809021e+00	1.869409e-01	2.438428e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.248309e+00	1.844134e-01	2.129784e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.999881e-01	1.197073e-01	2.077129e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.906687e-02	6.995195e-03	1.225339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19450742237457436,0.017184363501579647,0.020086843575041036
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.630757e+00	3.710601e-01	3.754742e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.403615e+00	2.533390e-01	1.768532e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.847624e+00	3.070153e-01	3.551164e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.135712e+00	2.539282e-01	2.841750e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.630521e-01	1.309061e-01	2.033051e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.434356e-01	8.718131e-02	1.113011e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.367624e-01	4.769623e-02	6.997138e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.263906e-03	3.234030e-03	5.053226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10823354365830433,0.008867217345875825,0.011700150324991401
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.170402e+00	5.206079e-01	4.505274e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.643824e+00	2.649926e-01	1.866393e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.307813e+00	1.889065e-01	2.538062e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.259208e-01	1.103893e-01	1.427610e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.046221e-01	6.896794e-02	9.607387e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.977202e-01	4.053502e-02	6.411921e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.909182e-02	1.983960e-02	3.243867e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.653155e-03	1.787251e-03	2.848237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06158882429757726,0.007439813515574108,0.01124783446772331
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.370176e+01	1.196882e+00	9.241920e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.808829e+00	4.039585e-01	4.736867e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.638465e+00	2.726682e-01	3.042405e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.149160e-01	1.175687e-01	1.888705e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.135903e-02	9.087907e-03	1.541425e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20604404119873237,0.019967042390440504,0.021669695005825745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.624143e-01	2.518042e-01	2.000137e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.369257e+00	1.145969e+00	1.034412e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.579876e+00	4.707965e-01	5.876948e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.981965e+00	9.434709e-02	1.686098e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.074506e+00	3.031778e-01	3.633356e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.307875e+00	3.312891e-01	3.820593e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.745567e+00	2.835112e-01	3.373066e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.500157e+00	4.533840e-01	2.650834e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.599710e-01	1.961907e-01	2.352542e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.682773e-01	1.230872e-01	2.013101e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.340873e-01	1.006520e-01	1.308297e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.554673e-01	6.926254e-02	8.335511e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.176774e-01	3.489083e-02	4.823564e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.108360e-03	2.782916e-03	4.184849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10969879627410316,0.012735538769695007,0.013717549997396425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.488356e+00	1.306677e+00	1.568358e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.629609e+00	2.005379e+00	1.893967e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.293640e+00	6.076417e-01	6.554566e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.202194e+00	2.646034e-01	5.392391e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.587333e+00	5.059490e-01	2.845385e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.278701e+00	3.095997e-01	3.760272e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.378643e+00	2.096895e-01	3.635494e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.792344e+00	2.706632e-01	2.827048e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.274931e+00	1.696407e-01	2.743836e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.107841e+00	2.828262e-01	1.545241e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.695887e-01	1.171318e-01	1.409332e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.370939e-01	6.638656e-02	1.084845e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.771273e-01	5.389662e-02	6.652345e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.275644e-01	2.590791e-02	5.098347e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.284939e-03	2.606763e-03	4.120797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.055439402979367385,0.008562860392335302,0.010556574087797817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.737067e+00	4.380269e+00	6.742158e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.062102e+01	5.943927e+00	5.621886e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.884252e+01	2.008116e+00	1.131299e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.286902e+01	1.223741e+00	9.655075e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.944222e+00	9.390262e-01	1.085557e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.906771e+00	6.788339e-01	6.803638e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.013842e+00	3.615516e-01	6.205933e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.908044e+00	2.190099e-01	4.636552e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.245236e+00	1.657995e-01	3.682586e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.034924e+00	3.720149e-01	1.992294e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.812400e-01	9.056519e-02	1.475920e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.740045e-02	4.858207e-03	9.089220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18230663647095818,0.019717123785924023,0.02394431465190683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.139369e+00	7.984412e-01	6.529997e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.010115e+00	1.483231e-01	2.734418e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.546858e+00	3.889113e-01	3.050834e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.522713e+00	2.989415e-01	3.017699e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.363752e-01	1.590550e-01	2.280978e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.401869e-01	1.113417e-01	1.306122e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.836326e-01	5.211188e-02	8.462399e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.557400e-02	2.348343e-02	3.363998e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.274396e-03	1.137267e-03	1.606722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08997848932515433,0.011114004232960911,0.013962059807190924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.885234e+01	2.804086e+00	2.524289e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.351522e+00	1.311570e-01	2.257953e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.858265e+00	1.198163e-01	1.299950e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.289541e+00	3.278273e-01	2.127454e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.338417e+00	1.754818e-01	2.254119e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.080189e-01	1.068279e-01	1.320195e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.811449e-01	6.710990e-02	8.702309e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.814082e-01	3.509485e-02	5.835923e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.295119e-02	4.442923e-03	7.198091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03988431908540039,0.006455099988548173,0.00934462172566377
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.945669e+02	1.602858e+01	1.540840e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.527462e+01	3.403371e-01	8.793924e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.007166e+00	1.984840e-01	1.293343e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.867921e+00	1.396175e-01	3.953051e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.812531e+00	2.170170e-01	1.757382e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.022708e+00	1.567245e-01	1.984159e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.155822e-01	1.026323e-01	1.508447e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.839761e-02	5.902335e-03	1.111265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18339980047542,0.02054185659679386,0.022419094658373606
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.473251e+00	8.602009e-01	7.265522e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.244601e+00	9.382605e-01	8.091528e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.765467e+00	2.784211e-01	3.946829e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.259815e+00	1.069347e-01	1.871943e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.799811e+00	2.377603e-01	3.689610e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.332146e+00	2.607046e-01	4.084940e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.938292e+00	2.568740e-01	3.457880e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.499095e+00	2.438150e-01	2.710738e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.271752e+00	3.880098e-01	2.390684e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.441385e-01	1.345795e-01	2.075755e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.779869e-01	1.064134e-01	1.388474e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.706706e-01	7.223082e-02	8.705626e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.185223e-01	3.423592e-02	4.764754e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.296018e-03	2.825170e-03	4.198026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09227778911485666,0.011757978414752068,0.01202248322946356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.144973e+01	3.278772e+00	3.075154e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.177748e+01	8.775638e-01	1.098917e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.562289e+00	1.635224e-01	1.205245e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.356276e+00	7.855771e-02	1.667493e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.240948e+00	1.052833e-01	1.938083e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.615720e+00	1.459421e-01	2.078272e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.176500e+00	1.874733e-01	2.752209e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.759838e+00	1.810722e-01	2.047392e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.213917e+00	1.397892e-01	2.232653e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.190542e-01	2.512362e-01	1.357654e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.575051e-01	7.284786e-02	1.031055e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.382777e-01	4.804310e-02	6.308371e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.765595e-02	4.262902e-03	6.304769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04233877346479278,0.00711532349881084,0.008806405954625666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.912957e+02	1.426473e+01	1.358680e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.301979e+01	4.261503e-01	1.370508e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.431772e+01	2.609856e-01	5.919550e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.242853e+00	2.230966e-01	4.876410e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.304497e+00	2.764124e-01	1.454934e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.122392e+00	2.568647e-01	2.939484e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.818862e+00	9.715878e-02	8.515424e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.133179e+00	1.041481e-01	1.360762e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.632654e+00	1.658550e-01	3.062609e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.336109e+00	3.144818e-01	2.138218e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.626133e-01	1.273208e-01	1.927697e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.647658e-02	7.307110e-03	1.141638e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1800621207077745,0.01452846387164261,0.018519784376095638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.047341e+00	3.868933e-01	3.175895e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.964776e+00	7.158073e-02	1.378404e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.646713e+00	2.813592e-01	2.878450e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.670998e-01	1.840383e-01	2.552917e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.886981e-01	1.226253e-01	1.663207e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.911510e-01	7.654334e-02	1.035549e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.062957e-01	3.576148e-02	5.853657e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.960867e-03	2.915039e-03	4.028220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10288498530607981,0.007554215190587826,0.010582451015217098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.505749e+00	4.680875e-01	3.761482e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.326965e+00	1.974178e-01	2.012893e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.205407e+00	1.679322e-01	1.835136e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.728217e-01	9.892253e-02	1.334275e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.620839e-01	5.984359e-02	9.053975e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.808340e-01	3.455551e-02	5.627195e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.087129e-02	1.830208e-02	3.101868e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.031042e-03	1.444547e-03	2.969587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05774713706821614,0.006064991185384186,0.01001836916497146
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.434666e+01	1.081168e+00	7.496266e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.399420e+00	3.380198e-01	4.254198e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.461221e+00	2.019194e-01	2.767465e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.752054e-01	1.090807e-01	1.765609e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.752253e-02	7.396803e-03	1.349180e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.18990080025649864,0.017308407828693806,0.021116235483092077
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.037070e-01	3.837628e-01	2.975147e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.342763e+00	1.158348e+00	9.699642e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.652500e+00	2.475318e-01	3.283354e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.696342e+00	2.429236e-01	2.241953e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.735071e+00	2.819956e-01	4.190168e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.081578e+00	3.294551e-01	2.839652e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.543949e+00	2.497611e-01	2.752912e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.153711e+00	1.921067e-01	2.792440e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.259495e-01	1.469013e-01	2.269590e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.960471e-01	1.324622e-01	1.615489e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.786779e-01	9.171227e-02	1.070747e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.163742e-01	6.893965e-02	7.286014e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.016001e-02	2.772677e-02	4.840466e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.277154e-03	2.181169e-03	2.952952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10019676154524657,0.010693512958679804,0.01304526201109757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.703299e+00	1.748484e+00	1.918902e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.056910e+01	1.476068e+00	1.152329e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.969994e+00	4.966260e-01	2.445970e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.689538e+00	3.357119e-01	4.606488e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.050263e+00	2.564794e-01	4.411569e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.042993e+00	3.447323e-01	3.159259e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.206375e+00	2.844619e-01	2.865893e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.597884e+00	1.806096e-01	2.530947e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.183500e+00	1.551551e-01	1.874696e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.636354e-01	1.147665e-01	1.810392e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.140130e-01	9.932835e-02	1.067454e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.037108e-01	6.763219e-02	8.922477e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.405373e-01	5.369270e-02	5.818001e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.130946e-01	2.443804e-02	4.877257e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.188086e-03	2.340705e-03	3.527868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04985766654995981,0.007273233921896632,0.00978760062114669
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.556650e+01	6.231120e+00	7.970476e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.555553e+01	5.638675e+00	4.267990e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.886985e+01	1.527813e+00	1.085719e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.147964e+01	9.268136e-01	1.165583e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.070144e+00	8.950094e-01	9.086215e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.323542e+00	5.322513e-01	6.534807e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.726487e+00	2.963525e-01	4.951461e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.833045e+00	2.498879e-01	3.034389e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.170477e+00	1.712682e-01	2.764109e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.650030e-01	1.397197e-01	1.630876e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.359641e-01	8.425447e-02	1.619978e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.501995e-02	5.301133e-03	7.590231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17082917742259168,0.018229840614681136,0.022148524527595664
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.578988e+00	7.866213e-01	6.816697e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.984821e+00	4.618609e-02	7.128113e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.330090e+00	3.123219e-01	3.510137e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.400605e+00	2.622250e-01	2.666796e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.539316e-01	1.504463e-01	1.971236e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.800865e-01	8.496326e-02	1.207399e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.470098e-01	4.393703e-02	7.021700e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.566443e-02	2.103596e-02	2.926921e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.809037e-03	9.807612e-04	1.536269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08508296066668908,0.010220736123590049,0.012913947364920852
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.039329e+01	2.665739e+00	2.501617e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.023365e+00	8.118259e-02	1.765027e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.803952e+00	1.163616e-01	1.101009e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.209588e+00	3.017359e-01	2.042750e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.256861e+00	1.619544e-01	1.906446e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.726144e-01	1.056286e-01	1.163792e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.465672e-01	5.543515e-02	8.277653e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.632971e-01	3.282323e-02	5.372996e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.133774e-02	3.924492e-03	7.016079e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03715469049282624,0.005719558293184095,0.008878946633127868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.011840e+02	1.500091e+01	1.476986e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.522902e+01	3.674589e-01	6.429108e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.941249e+00	2.022940e-01	8.339557e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.809126e+00	1.103907e-01	3.191629e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.721988e+00	1.877220e-01	1.801038e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.539389e-01	1.392397e-01	1.787256e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.804769e-01	8.760417e-02	1.394003e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.587676e-02	5.245358e-03	1.055003e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17031633735187235,0.018163646771513026,0.021899597931674675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.173337e+00	9.756767e-01	8.454230e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.308067e+00	7.470753e-01	7.646506e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.663667e+00	1.323046e-01	1.369112e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.198275e+00	1.858904e-01	2.015422e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.795195e+00	2.622633e-01	2.702397e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.261885e+00	2.676485e-01	3.284079e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.820093e+00	2.477993e-01	2.945930e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.398046e+00	2.265033e-01	2.618889e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.661807e-01	1.660158e-01	2.334420e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.770012e-01	1.344054e-01	1.694814e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.330577e-01	1.014495e-01	1.168048e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.281063e-01	6.474950e-02	8.047745e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.179514e-02	2.764780e-02	4.787388e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.434248e-03	2.242951e-03	2.959633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08527282020878282,0.009571627507505232,0.011628755343351074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.522771e+01	3.388342e+00	3.283477e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.039587e+01	8.423077e-01	4.872834e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.963926e+00	9.462387e-02	1.567413e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.208953e+00	9.457439e-02	2.242642e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.166285e+00	1.030904e-01	1.172545e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.627796e+00	1.781665e-01	9.903694e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.187819e+00	1.982220e-01	2.302818e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.712186e+00	1.819691e-01	2.015246e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.160196e+00	1.382591e-01	1.816409e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.331503e-01	1.059291e-01	1.238208e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.313803e-01	7.700218e-02	8.249232e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.109369e-01	4.505754e-02	6.428478e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.478618e-02	3.982291e-03	5.895884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.038766999478717395,0.005778135021460039,0.008549323590563332
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.998623e+02	1.398725e+01	1.312100e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.240165e+01	3.343756e-01	8.783661e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.394019e+01	2.937090e-01	7.369907e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.366850e+00	2.594855e-01	2.098476e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.086839e+00	1.664680e-01	3.112822e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.944471e+00	1.176357e-01	1.321693e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.813918e+00	1.796184e-01	1.872551e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.096444e+00	1.257336e-01	7.140564e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.641604e+00	1.772127e-01	2.657529e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.125126e+00	1.904000e-01	1.801533e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.092071e-01	1.036165e-01	1.738339e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.297619e-02	6.318517e-03	1.096851e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3479411743433486,0.017456450676586965,0.028609793091779245
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.730100e-01	1.151591e-01	5.306304e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.809502e+00	4.905736e-01	3.843290e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.291078e+00	4.987094e-01	3.315104e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.491312e+00	3.023049e-02	1.106885e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.731621e+00	2.907083e-01	4.044318e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.592962e+00	3.442967e-01	4.442253e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.835689e-01	1.771500e-01	3.024418e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.488635e-02	1.332914e-02	2.894047e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19573816983555153,0.01297143964609171,0.017546165211990483
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.345033e+00	2.461053e-01	3.417215e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.812464e+00	6.815620e-01	3.457244e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.124933e+00	1.019869e-01	1.618068e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.336622e+00	3.170582e-01	2.765447e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.035327e+00	2.087093e-01	2.528143e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.105739e-01	8.365456e-02	1.771689e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.401077e-01	3.530702e-02	8.364528e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.891837e-03	2.404688e-03	6.055413e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09434771895526224,0.010495191881920801,0.01670075030283731
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.073624e+00	9.818777e-01	1.293668e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.654717e+00	6.615781e-01	3.184266e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.038490e+00	6.244048e-01	3.904875e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.348305e+00	2.849356e-01	4.259963e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.234459e-02	1.071974e-02	2.551477e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.32410561230990026,0.021157852885344386,0.021254615844744362
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.875817e-01	7.743459e-02	8.637148e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.275743e-01	1.413610e-01	1.652930e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.097339e-01	2.333203e-01	3.278932e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.570587e+00	3.284892e-01	4.480826e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.333813e+00	3.708413e-01	4.053536e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.986848e+00	3.201773e-01	2.478947e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.265699e+00	1.655498e-01	6.979087e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.222296e+00	1.637705e-01	3.230670e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.883154e+00	3.228466e-01	1.876818e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.292371e+00	3.405344e-01	2.952702e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.573955e+00	3.122276e-01	3.183070e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.535346e-01	2.236335e-01	2.695594e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.583043e-01	1.138659e-01	1.751116e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.997461e-02	7.788385e-03	1.408062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19351737953669174,0.014861810005781045,0.014265355152017017
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.991997e-01	1.457885e-01	2.223492e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.552487e-01	1.885373e-01	4.101359e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.580633e+00	3.034733e-01	6.301157e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.536271e+00	4.082537e-01	6.648520e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.550854e+00	4.508881e-01	6.037488e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.278606e+00	4.663397e-01	3.542173e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.469261e+00	3.184668e-01	1.367223e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.132375e+00	1.459754e-01	6.124899e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.482470e+00	2.125688e-01	8.670090e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.694267e+00	3.245910e-01	1.775313e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.880225e+00	2.788642e-01	2.106537e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.159365e+00	2.068806e-01	1.962514e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.270107e-01	1.269193e-01	1.535190e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.782149e-01	5.432379e-02	1.025066e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.026036e-02	4.299683e-03	8.946149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09037700933252837,0.010979850018103227,0.01077584688313421
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.555430e+00	4.943988e-01	1.967596e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.797555e+00	6.864003e-01	2.282973e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.260249e+00	9.732078e-01	2.144334e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.276930e+00	1.114898e+00	1.397057e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.051809e+00	8.951296e-01	5.821026e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.386678e+00	5.066404e-01	1.450004e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.621154e+00	5.691794e-01	1.395269e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.672669e+00	6.363046e-01	2.763011e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.938080e+00	4.991494e-01	3.785960e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.676700e+00	3.349963e-01	3.326750e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.499790e-01	1.833291e-01	2.586048e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.019830e-02	7.527720e-03	1.218652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3158237374829149,0.01920688084799438,0.0322135394169904
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.041847e-01	1.727022e-01	1.236859e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.241373e+00	4.221844e-01	4.003157e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.667732e+00	5.510009e-01	3.112839e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.193051e+00	1.078226e-01	1.724521e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.548542e+00	2.507385e-01	3.614935e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.532302e+00	3.002909e-01	4.481024e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.217370e-01	1.650163e-01	3.246810e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.726656e-01	7.407982e-02	1.678676e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.481460e-02	4.644396e-03	1.107900e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1657954170009813,0.012326276588773277,0.021488463143911646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.066616e+00	4.140089e-01	2.900841e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.559930e+00	5.534693e-01	8.386905e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.585903e+00	7.753185e-01	4.858291e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.484838e+00	4.483824e-01	8.642019e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.972338e+00	1.547715e-01	1.545289e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.604278e+00	2.225653e-01	2.840641e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.387908e-01	1.302462e-01	2.470413e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.212560e-01	7.012866e-02	1.521235e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.510690e-02	6.707870e-03	1.709798e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05924182634901514,0.007232738667919528,0.014409340333278071
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.564723e+01	4.686868e+00	5.420217e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.340626e+01	2.869090e+00	3.686722e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.521641e+01	2.061185e+00	7.091032e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.588390e+00	2.497874e-01	7.344627e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.896057e+00	2.979391e-01	2.908734e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.367886e+00	2.138506e-01	3.941704e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.213353e-01	1.362390e-01	3.015736e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.185912e-02	6.100054e-03	1.538991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.29496569852128623,0.020437866838916352,0.024060817853359118
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.693331e-01	1.979121e-01	1.891756e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.824873e-01	2.043950e-01	2.546631e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.179884e+00	2.842998e-01	3.706514e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.611904e+00	3.312873e-01	3.928486e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.155851e+00	3.660551e-01	3.584396e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.666118e+00	3.486684e-01	2.275442e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.926104e+00	2.451405e-01	6.350230e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.863717e+00	8.261235e-02	3.691118e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.552985e+00	2.304369e-01	1.855350e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.073704e+00	2.809405e-01	2.775382e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.450348e+00	2.586684e-01	3.078828e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.544356e-01	1.899139e-01	2.615900e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.076493e-01	9.555968e-02	1.620111e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.855633e-02	7.381418e-03	1.373096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.1679324532112218,0.013249833353631751,0.01652190265825404
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.890749e+00	8.271924e-01	5.423618e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.947818e+00	3.611214e-01	5.903150e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.674251e+00	4.434345e-01	8.610956e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.385129e+00	4.782265e-01	7.176659e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.071805e+00	4.927853e-01	5.007250e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.275319e+00	5.328918e-01	2.602126e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.994792e+00	2.848340e-01	8.245498e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.384151e+00	4.568654e-02	3.601562e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.621739e+00	1.799488e-01	1.414360e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.784176e+00	2.190299e-01	1.882860e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.026274e+00	1.639870e-01	1.874772e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.793571e-01	8.767249e-02	1.360619e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.639603e-02	6.653545e-03	1.528643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06825120848188818,0.008579526835544096,0.011826550073432168
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.820586e+01	5.328755e+00	6.360912e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.316088e+01	2.555153e+00	5.220981e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.084068e+01	1.956854e+00	2.693620e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.725214e+01	1.674092e+00	1.233759e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.293579e+01	1.259965e+00	5.061809e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.903507e+00	5.530934e-01	1.562579e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.158172e+00	2.663976e-01	4.189520e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.269007e+00	2.329389e-01	1.268189e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.932624e+00	3.349115e-01	2.223005e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.852281e+00	2.411062e-01	3.039390e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.000197e+00	1.802927e-01	2.688280e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.975549e-02	8.405419e-03	1.536192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.32911482662015723,0.018170740482637338,0.028208765617524167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.515413e-01	1.266054e-01	6.606423e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.361837e+00	5.831744e-01	4.378629e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.618526e+00	4.080455e-01	2.894177e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.257642e+00	9.287281e-02	1.791752e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.278654e+00	3.557195e-01	4.119244e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.233073e+00	2.915849e-01	4.039315e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.589216e-01	1.467814e-01	2.634409e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.290319e-02	1.366576e-02	2.546039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.17911924709898558,0.013278698559189117,0.01769420280713868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.962014e+00	3.485369e-01	3.963005e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.330209e+00	5.566378e-01	3.166234e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.554118e+00	2.003436e-01	1.744392e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.788939e+00	2.951867e-01	2.823682e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.205128e-01	1.577915e-01	2.328350e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.776615e-01	7.454348e-02	1.492806e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.445390e-01	3.488370e-02	7.670685e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.395658e-03	2.876928e-03	5.794193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08878701391875138,0.010325322444849683,0.015684792620553445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.736256e+00	1.139168e+00	1.371180e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.011704e+00	7.333404e-01	2.407473e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.195669e+00	4.916656e-01	4.699050e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.162124e+00	2.149887e-01	3.740790e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.661889e-02	1.061576e-02	2.244121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3115919307979868,0.021514801569345154,0.023253701916126857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.583642e-01	7.581971e-02	7.882903e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.713139e-01	1.780077e-01	2.008243e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.095399e+00	3.089472e-01	3.799603e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.905675e+00	4.152040e-01	5.020004e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.746736e+00	4.243226e-01	4.252995e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.297693e+00	3.093717e-01	1.839700e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.365831e+00	9.179888e-02	1.772141e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.108491e+00	2.262140e-01	1.104003e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.613652e+00	3.289910e-01	2.530907e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.986465e+00	3.478268e-01	3.226193e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.325639e+00	2.981778e-01	3.181627e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.016068e-01	1.965669e-01	2.621699e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.033373e-01	9.927518e-02	1.706251e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.926900e-02	8.103301e-03	1.433876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.1803347170788459,0.015174037753732855,0.015641815547781407
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.588152e-01	1.481852e-01	2.512640e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.083620e+00	2.523892e-01	5.731982e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.161802e+00	4.254534e-01	7.849179e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.455946e+00	5.860826e-01	7.716501e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.496449e+00	6.141970e-01	5.493140e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.886991e+00	4.556669e-01	2.743908e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.603257e+00	2.109347e-01	9.537743e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.922033e+00	1.766935e-01	8.066078e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.098759e+00	3.303765e-01	1.499287e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.259715e+00	3.100118e-01	2.294343e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.540370e+00	2.711616e-01	2.180807e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.593490e-01	1.852819e-01	1.915036e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.374818e-01	9.832471e-02	1.545919e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.592765e-01	5.383997e-02	9.611554e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.021262e-02	4.589985e-03	9.115120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08469123697944489,0.010435638480636361,0.011584137470342995
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.567874e+00	5.873511e-01	2.347220e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.890246e+00	9.117661e-01	2.624012e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.046676e+00	1.448026e+00	2.239616e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.981328e+00	1.347536e+00	1.372619e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.900405e+00	8.469498e-01	4.035056e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.239031e+00	4.944541e-01	5.576367e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.010269e+00	6.637146e-01	2.032606e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.023385e+00	6.053081e-01	3.655848e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.489617e+00	4.363502e-01	3.995978e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.449107e+00	2.684637e-01	3.351443e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.767228e-01	1.615291e-01	2.497168e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.003246e-02	7.031374e-03	1.260080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.2965761113068017,0.019929704502002765,0.034115748611867114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.078911e-01	2.224013e-01	1.502155e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.686298e+00	5.632055e-01	4.570307e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.086049e+00	5.565820e-01	2.575277e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.009289e+00	1.300557e-01	1.465627e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.142370e+00	2.706814e-01	4.425523e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.232392e+00	2.545546e-01	4.163087e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.103861e-01	1.458347e-01	2.803821e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.580320e-01	7.311512e-02	1.448182e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.641610e-02	5.528095e-03	1.025277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15028321047744042,0.01251841582563723,0.02155686321472053
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.632422e+00	5.330269e-01	4.013946e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.034667e+00	7.814089e-01	1.045873e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.659612e+00	9.487703e-01	4.406348e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.045775e+00	1.587872e-01	3.003947e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.381275e+00	1.842674e-01	2.597624e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.265075e+00	1.832580e-01	2.801928e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.383036e-01	1.091291e-01	2.120991e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.153565e-01	6.445387e-02	1.298414e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.789845e-02	7.154776e-03	1.555291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.055967794355462314,0.0072677074777134365,0.014073982845245817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.073036e+01	6.609146e+00	9.378337e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.146732e+01	4.612923e+00	2.787327e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.422783e+01	1.383368e+00	3.793326e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.221511e+00	1.939015e-01	1.204087e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.333508e+00	2.377974e-01	3.530064e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.253298e+00	1.861535e-01	3.504511e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.370761e-01	1.236187e-01	2.523629e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.699401e-02	6.510714e-03	1.482999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2807824343146227,0.02092364311406819,0.02698680131307679
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.080829e-01	2.400697e-01	2.133796e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.638604e-01	2.788693e-01	3.325746e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.444170e+00	3.694455e-01	4.253416e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.971467e+00	4.288195e-01	4.316826e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.532178e+00	4.349807e-01	3.478671e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.936620e+00	3.577617e-01	1.548419e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.974787e+00	1.224726e-01	1.559335e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.745557e+00	1.327191e-01	1.123988e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.314939e+00	2.370474e-01	2.414486e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.795793e+00	2.912381e-01	3.223844e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.238527e+00	2.513492e-01	3.058779e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.312502e-01	1.671064e-01	2.500704e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.674075e-01	8.606373e-02	1.635823e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.835295e-02	7.708095e-03	1.397620e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15374679677751166,0.012985391579590222,0.017688183604833763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.129663e+00	8.975978e-01	6.050621e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.865277e+00	5.338863e-01	8.351021e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.863774e+00	6.231711e-01	9.310061e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.705473e+00	6.846314e-01	6.396167e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.004774e+00	6.661832e-01	3.740157e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.656652e+00	4.598735e-01	1.963394e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.857359e+00	1.402045e-01	8.106564e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.066720e+00	9.001699e-02	7.210430e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.246772e+00	1.914189e-01	1.775867e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.476426e+00	1.963490e-01	2.108324e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.648671e-01	1.454845e-01	1.816932e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.292974e-01	7.505446e-02	1.293603e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.608148e-02	7.399664e-03	1.487466e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06317751426526586,0.008302371519008325,0.012174953702023344
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.090855e+01	6.685383e+00	9.388086e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.202661e+01	3.205579e+00	4.261784e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.543154e+01	2.690895e+00	1.944468e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.882550e+01	1.858454e+00	8.923593e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.268581e+01	9.564977e-01	3.494862e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.219932e+00	3.881031e-01	5.991808e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.310187e+00	2.734770e-01	7.763562e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.532959e+00	2.821491e-01	1.708361e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.525244e+00	2.666372e-01	2.356278e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.649873e+00	2.165247e-01	3.120163e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.250731e-01	1.536384e-01	2.475396e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.023267e-02	8.605941e-03	1.558636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30091787551229054,0.017581901239288156,0.02626231150743641
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.309058e-01	1.551761e-01	9.768704e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.242451e+00	6.671000e-01	4.665387e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.737393e+00	2.364564e-01	2.445010e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.766788e+00	2.389632e-01	3.226325e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.696167e+00	3.329478e-01	4.250121e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.744265e-01	2.083246e-01	3.344618e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.085591e-01	1.102753e-01	1.813152e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.459610e-02	1.195016e-02	1.810681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15601575397407003,0.012242418285978302,0.01652278462730694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.062220e+00	4.772441e-01	4.388779e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.314831e+00	4.121254e-01	3.386858e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.719336e+00	2.779060e-01	2.351050e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.267793e+00	2.086516e-01	2.764844e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.222059e-01	1.185598e-01	1.850438e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.108532e-01	5.986920e-02	1.101981e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.334800e-01	3.583508e-02	5.671679e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.308408e-03	2.898463e-03	4.878642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07743671960334016,0.008794965631831922,0.013309849009919883
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.011605e+01	1.246103e+00	1.188744e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.701978e+00	5.177166e-01	2.485566e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.377010e+00	3.589653e-01	4.459745e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.153212e-01	1.796868e-01	2.892744e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.170426e-02	9.403838e-03	1.761681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.28997643824919145,0.020735054650599716,0.023122868364622184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.575637e-01	8.314085e-02	8.079298e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.185973e-01	2.423266e-01	2.426921e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.492386e+00	4.292134e-01	4.892006e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.548614e+00	5.167685e-01	5.209962e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.360327e+00	4.290984e-01	3.720972e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.592530e+00	1.876007e-01	1.238443e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.315335e+00	1.461752e-01	7.971764e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.802361e+00	3.150807e-01	2.556523e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.192458e+00	3.478689e-01	3.279146e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.573220e+00	3.161234e-01	3.402040e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.007122e+00	2.275227e-01	2.878572e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.011035e-01	1.426897e-01	2.075627e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.131768e-01	8.754941e-02	1.240109e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.398234e-02	6.901306e-03	1.025251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.1608139178887315,0.014092565134526558,0.014844103186613805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.160576e-01	1.535973e-01	3.199036e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.707945e+00	4.020523e-01	7.294992e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.444125e+00	6.696316e-01	9.023874e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.024579e+00	8.522448e-01	7.590520e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.653372e+00	6.128086e-01	4.652645e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.302811e+00	2.686128e-01	2.333932e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.444409e+00	1.410218e-01	9.090206e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.439870e+00	3.072119e-01	1.625331e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.518249e+00	3.478028e-01	2.210549e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.741867e+00	2.557183e-01	2.364506e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.163055e+00	1.999889e-01	2.196208e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.401443e-01	1.414082e-01	1.667171e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.268724e-01	8.306645e-02	1.189391e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.140859e-01	4.546012e-02	7.240684e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.780913e-02	4.302634e-03	6.834540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07394280107189044,0.00924353527870117,0.010399342321424934
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.222536e+00	8.114262e-01	2.817647e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.395186e+00	1.568087e+00	3.241299e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.148910e+01	1.946460e+00	2.341427e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.242117e+01	1.432485e+00	8.219944e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.050013e+01	5.795733e-01	1.945092e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.640426e+00	6.642117e-01	2.200687e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.057462e+00	6.707945e-01	4.076110e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.168195e+00	4.733651e-01	3.999708e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.919840e+00	3.336281e-01	3.903134e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.137012e+00	2.175976e-01	2.770931e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.258877e-01	1.313131e-01	1.970481e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.543550e-02	5.937113e-03	9.711343e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2703895389943754,0.019822365192756597,0.03318321928261192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.901920e-01	2.839411e-01	1.894388e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.389519e+00	7.216132e-01	4.862346e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.412527e+00	3.644326e-01	1.525733e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.687124e+00	2.240370e-01	3.356686e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.688551e+00	2.794621e-01	4.663971e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.257184e-01	1.920034e-01	3.635406e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.696622e-01	1.169338e-01	2.030989e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.074940e-01	6.396851e-02	1.019178e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.473554e-02	5.425995e-03	7.829545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13192470309865695,0.01236707460289535,0.020063599309026542
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.712142e+00	7.188103e-01	6.036611e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.344254e+00	1.109493e+00	9.907013e-01
7.250000e-02	2.250000e-02	2.250000e-02	6.058032e+00	7.376996e-01	2.811941e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.392591e+00	1.511428e-01	1.747010e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.874316e+00	2.182647e-01	3.027470e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.899108e-01	1.517958e-01	2.627630e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.251291e-01	9.115406e-02	1.647535e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.755413e-01	5.395660e-02	9.633413e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.717159e-02	7.452579e-03	1.210466e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04940666300835395,0.006865922578526688,0.012100832073253548
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.060234e+01	1.004916e+01	1.233964e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.684889e+01	5.284247e+00	2.506521e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.199508e+01	4.321028e-01	5.359482e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.894514e+00	2.517759e-01	2.566502e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.975153e+00	2.334000e-01	3.585653e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.085422e+00	1.719441e-01	3.008525e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.687072e-01	1.099856e-01	2.047560e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.645923e-02	6.300187e-03	1.143451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.25893064334358085,0.02001678848819688,0.027541524379187887
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.245056e-01	3.023878e-01	2.573562e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.294545e+00	3.906551e-01	4.051423e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.912111e+00	4.902253e-01	4.688436e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.537483e+00	5.328830e-01	4.574764e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.038180e+00	4.531961e-01	2.788187e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.168712e+00	2.298666e-01	8.105626e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.949704e+00	9.965701e-02	6.020853e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.528484e+00	2.086271e-01	2.288291e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.970547e+00	2.514906e-01	3.331894e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.460513e+00	2.487327e-01	3.327600e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.738390e-01	2.000745e-01	2.906865e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.696544e-01	1.222880e-01	2.098502e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.971855e-01	8.383142e-02	1.180547e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.380932e-02	6.752403e-03	9.957887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13497064893784072,0.012202085432350157,0.016585312311717226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.935036e+00	9.949619e-01	7.517127e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.534261e+00	7.980726e-01	1.107272e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.733905e+00	8.561673e-01	9.801103e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.310111e+00	8.626667e-01	5.680692e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.745287e+00	5.958018e-01	3.176363e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.706615e+00	2.626775e-01	9.510638e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.581807e+00	6.668073e-02	6.331902e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.650499e+00	1.931377e-01	1.438093e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.844079e+00	1.823227e-01	2.230817e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.180328e+00	1.569578e-01	2.055504e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.912428e-01	1.159435e-01	1.634317e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.508301e-01	6.352976e-02	1.087291e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.135049e-02	6.895344e-03	1.096395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05456463200677279,0.0073496095239581685,0.01081670149046611
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.444926e+01	8.988385e+00	1.196700e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.107322e+01	4.682601e+00	3.036350e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.844842e+01	3.004003e+00	1.477129e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.905879e+01	1.373449e+00	6.324775e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.185701e+01	5.345819e-01	1.981552e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.070747e+00	2.807753e-01	8.281120e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.317996e+00	2.855360e-01	1.420676e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.950530e+00	2.285192e-01	2.047814e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.148437e+00	2.049872e-01	2.768163e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.396008e+00	1.844470e-01	3.021970e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.933325e-01	1.376076e-01	2.157289e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.507474e-02	7.630151e-03	1.238242e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2767244360449589,0.01671394324532194,0.025300195203014297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.757650e-01	1.959472e-01	1.264569e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.933316e+00	6.619840e-01	4.596859e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.487602e+00	6.033087e-02	1.276575e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.281859e+00	3.411797e-01	3.630409e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.313862e+00	2.764381e-01	4.029798e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.819971e-01	1.633636e-01	2.801691e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.202639e-01	9.062057e-02	1.472997e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.507891e-02	8.736914e-03	1.422746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13860961455368248,0.010961481073253926,0.015584837979293442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.095245e+00	5.328645e-01	4.400267e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.658441e+00	2.605691e-01	2.539453e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.143659e+00	2.785161e-01	2.608112e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.019702e+00	1.623467e-01	2.431055e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.285103e-01	9.955596e-02	1.548334e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.706444e-01	5.436940e-02	9.489136e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.119722e-01	2.822700e-02	4.998381e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.355771e-03	2.537441e-03	4.360817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06908959330800604,0.007450083644098,0.0119231682221691
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.185520e+01	1.257375e+00	9.985767e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.470079e+00	4.750452e-01	3.302197e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.945907e+00	2.733909e-01	4.161894e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.805328e-01	1.433449e-01	2.453500e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.616774e-02	8.351697e-03	1.510585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.270738260391309,0.019666236744613763,0.023709127940635732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.735225e-01	1.020472e-01	8.533428e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.151667e-01	3.249832e-01	3.088177e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.992613e+00	5.364089e-01	5.506416e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.187405e+00	5.912889e-01	5.423322e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.811516e+00	3.754968e-01	2.425081e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.651158e+00	5.432992e-02	7.947756e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.095527e+00	2.418273e-01	1.931591e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.428691e+00	3.388816e-01	3.320554e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.828875e+00	3.533009e-01	3.517881e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.256656e+00	2.598718e-01	3.246767e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.040365e-01	1.794109e-01	2.593964e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.780164e-01	1.168281e-01	1.945456e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.439243e-01	6.475190e-02	9.945733e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.857011e-02	6.039332e-03	8.292771e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14533762889888274,0.013142670425945635,0.014726878627337903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.582885e-01	1.879757e-01	3.740656e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.653700e+00	6.128582e-01	9.782060e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.002015e+00	9.453223e-01	1.002534e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.369046e+00	9.243285e-01	6.944027e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.192647e+00	4.288165e-01	3.535722e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.182997e+00	1.674021e-01	9.198278e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.004280e+00	2.865760e-01	1.415348e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.910043e+00	3.341073e-01	2.446100e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.054935e+00	2.903764e-01	2.460460e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.426885e+00	2.352699e-01	2.219119e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.606440e-01	1.614515e-01	1.991120e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.116137e-01	1.120501e-01	1.584510e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.534937e-01	6.421121e-02	1.127144e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.850381e-01	3.961205e-02	6.066291e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.470404e-02	4.074795e-03	5.690955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06558254473561022,0.008172258600412013,0.009930981144982962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.352796e+00	1.089048e+00	3.493858e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.070855e+01	2.268035e+00	3.874718e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.474013e+01	2.349206e+00	1.976952e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.370388e+01	1.197424e+00	6.005812e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.026766e+01	6.593608e-01	1.328238e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.723655e+00	6.573630e-01	4.478959e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.227567e+00	5.798139e-01	4.623744e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.638801e+00	3.956293e-01	4.130740e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.601334e+00	2.687054e-01	3.373203e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.514126e-01	1.650859e-01	2.529087e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.283917e-01	1.018773e-01	1.812395e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.126625e-02	5.215322e-03	8.441692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.24957018835413036,0.019741571053366352,0.03250772845891903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.103776e-01	3.471043e-01	2.339242e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.045892e+00	8.384573e-01	5.296850e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.387834e+00	1.166450e-01	1.060627e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.357592e+00	2.811974e-01	4.000847e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.402417e+00	2.617522e-01	4.557610e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.728899e-01	1.672311e-01	3.014841e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.824508e-01	9.884081e-02	1.715284e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.586805e-01	5.019875e-02	8.371076e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.042511e-02	4.258266e-03	6.035981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11854979045262266,0.012229641121989918,0.019239534404764017
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.219829e+00	9.268415e-01	8.546614e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.470362e+00	1.573662e+00	1.067638e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.469227e+00	2.868097e-01	1.541021e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.827544e+00	2.274226e-01	2.296627e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.624594e+00	2.184342e-01	3.130125e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.778919e-01	1.384509e-01	2.268301e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.692571e-01	8.242353e-02	1.395806e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.436755e-01	5.039563e-02	8.833932e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.281155e-02	6.288939e-03	1.079702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04420598518714845,0.006526615484714948,0.011271357812883437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.049871e+02	1.378865e+01	1.255614e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.590876e+01	3.890212e+00	1.841361e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.322872e+00	3.170679e-01	1.832444e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.293429e+00	2.566418e-01	3.309275e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.846282e+00	2.311873e-01	3.364314e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.000513e+00	1.627861e-01	2.705117e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.249179e-01	1.050195e-01	1.870671e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.269704e-02	5.647659e-03	1.042555e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.24065572474985697,0.019171016197539692,0.028020554830270106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.608799e-01	3.680961e-01	2.976844e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.646482e+00	5.085677e-01	4.909106e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.419715e+00	5.921504e-01	5.273821e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.092381e+00	6.532603e-01	4.123782e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.358047e+00	3.975974e-01	2.161607e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.215785e+00	5.846573e-02	4.916872e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.811088e+00	1.696846e-01	1.846193e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.268985e+00	2.502266e-01	3.209392e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.699762e+00	2.654904e-01	3.562868e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.226024e+00	2.228284e-01	3.454400e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.111305e-01	1.635105e-01	2.617918e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.691713e-01	1.111806e-01	1.887228e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.370695e-01	6.163819e-02	9.753173e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.853055e-02	5.913746e-03	8.285037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12129613304335232,0.011476332599713812,0.016283723921882987
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.060945e+00	1.151899e+00	9.582453e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.387489e+00	1.076925e+00	1.499234e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.708751e+00	1.203359e+00	8.663656e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.263515e+00	8.841531e-01	5.404690e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.866304e+00	4.971065e-01	2.162634e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.372921e+00	1.016539e-01	1.473915e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.192956e+00	1.537434e-01	1.013336e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.284462e+00	1.891460e-01	2.069057e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.601611e+00	1.899498e-01	2.358248e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.022631e+00	1.333293e-01	1.930650e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.946408e-01	9.308493e-02	1.568734e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.020751e-01	5.574288e-02	9.386439e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.682377e-02	6.311066e-03	9.477421e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04845756190862704,0.0066477038169219585,0.010141056312753381
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.004290e+02	1.101945e+01	1.262748e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.524304e+01	5.089168e+00	2.856853e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.815456e+01	2.112828e+00	1.186396e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.756397e+01	8.591645e-01	3.513831e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.020431e+01	4.581474e-01	7.789616e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.906983e+00	3.143450e-01	1.326035e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.728284e+00	2.213809e-01	1.526135e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.629347e+00	1.989074e-01	2.419157e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.963512e+00	2.057661e-01	2.955371e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.270543e+00	1.771397e-01	2.662501e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.979005e-01	1.142956e-01	1.941203e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.036830e-02	6.962203e-03	1.113402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.2588836356026392,0.01555902736428788,0.024995933990601737
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.041345e+00	2.448829e-01	1.436202e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.269917e+00	5.953443e-01	4.525200e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.148868e+00	8.526758e-02	1.326328e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.931204e+00	2.920096e-01	4.074210e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.110739e+00	2.370864e-01	3.506634e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.777004e-01	1.371852e-01	2.445636e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.699053e-01	7.751657e-02	1.295080e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.951427e-02	7.158682e-03	1.197367e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12766533630450544,0.009576540941352962,0.014968765077388202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.817047e+00	5.640026e-01	3.937668e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.033376e+00	1.288013e-01	1.542822e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.812605e+00	2.146006e-01	2.829071e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.928444e-01	1.405255e-01	2.134119e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.786800e-01	8.280071e-02	1.483301e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.492956e-01	5.151640e-02	8.406819e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.827413e-02	2.575415e-02	4.925268e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.078925e-03	2.228632e-03	3.876253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06422194159994689,0.006514173584927362,0.011304908166182057
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.287603e+01	1.232292e+00	8.248219e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.717145e+00	3.527933e-01	3.888881e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.698788e+00	2.390406e-01	3.710152e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.198943e-01	1.313895e-01	2.247403e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.269324e-02	7.596323e-03	1.438670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2558355145170797,0.018181797119422943,0.02433955278409211
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.002323e-01	1.263496e-01	9.740086e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.050716e+00	4.360656e-01	3.715928e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.523472e+00	6.380700e-01	5.770034e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.713847e+00	5.740148e-01	4.759272e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.965578e+00	2.354670e-01	1.930241e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.525222e+00	1.428469e-01	1.066415e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.813259e+00	2.966412e-01	2.732528e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.134722e+00	3.298917e-01	3.640201e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.561469e+00	3.127596e-01	3.591979e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.073434e+00	2.251953e-01	2.889107e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.740263e-01	1.351112e-01	2.441450e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.095042e-01	9.518090e-02	1.560929e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.043936e-01	5.378881e-02	9.827372e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.458912e-02	4.590325e-03	7.305391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13425960417437374,0.011780333403327278,0.015128106955830667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.053949e-01	2.786211e-01	4.531255e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.932774e+00	1.012498e+00	1.076569e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.550895e+00	1.191317e+00	1.017914e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.080187e+00	7.157712e-01	5.788206e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.060526e+00	2.361591e-01	2.193716e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.729545e+00	2.337446e-01	1.519572e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.531158e+00	3.173757e-01	2.001171e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.556235e+00	3.090926e-01	2.373100e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.790850e+00	2.419077e-01	2.689398e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.247084e+00	2.144181e-01	2.158246e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.437297e-01	1.332806e-01	1.773827e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.417149e-01	8.554212e-02	1.479276e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.226848e-01	6.348993e-02	1.071803e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.631264e-01	3.299156e-02	6.179695e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.227875e-02	3.089657e-03	5.584174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.059183072836784256,0.007211998705987432,0.010130788877586602
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.209873e+00	1.877251e+00	4.080437e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.458168e+01	3.120275e+00	4.266901e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.762003e+01	2.433661e+00	1.508222e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.409545e+01	9.756615e-01	3.616574e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.312140e+00	7.745890e-01	3.747543e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.810645e+00	6.226456e-01	4.716567e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.591069e+00	5.161995e-01	5.015620e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.250597e+00	3.299360e-01	4.128760e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.399147e+00	2.120215e-01	2.786317e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.493911e-01	1.383590e-01	2.513456e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.777523e-01	9.092857e-02	1.694434e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.832682e-02	4.335565e-03	8.577092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.23521667481961875,0.019689118490390095,0.031839473366646026
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.037883e+00	4.110131e-01	2.784586e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.488925e+00	8.739411e-01	5.447814e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.219140e+00	7.378404e-02	1.111699e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.115434e+00	3.038144e-01	4.538176e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.264613e+00	2.453955e-01	3.983851e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.754520e-01	1.487217e-01	2.622826e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.302597e-01	8.832545e-02	1.558676e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.323526e-01	4.669185e-02	7.429552e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.621181e-03	3.248995e-03	4.871449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11006923067100456,0.012096244532968786,0.018872379939222847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.915527e+00	1.204494e+00	1.127024e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.649748e+00	1.742922e+00	1.062430e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.731633e+00	4.106495e-02	9.277953e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.495610e+00	2.579929e-01	3.020856e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.525567e+00	2.116594e-01	3.046860e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.087098e-01	1.293483e-01	1.986923e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.372551e-01	7.960756e-02	1.374765e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.282246e-01	4.646593e-02	7.975595e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.977014e-02	5.733536e-03	1.032236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.041610619696094905,0.006319248933623012,0.010606578563313887
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.332814e+02	1.880093e+01	1.480652e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.166207e+01	2.507731e+00	1.086422e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.597309e+00	3.384249e-01	3.806278e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.108001e+00	2.395318e-01	3.621265e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.825396e+00	2.283572e-01	3.069789e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.681023e-01	1.575283e-01	2.446069e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.914730e-01	9.834916e-02	1.896110e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.056824e-02	5.264968e-03	9.399379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2271949869054133,0.01886880584523906,0.028664336403958657
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.009412e+00	4.419074e-01	3.434659e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.027125e+00	6.190013e-01	5.608202e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.876009e+00	7.150870e-01	5.257708e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.439888e+00	6.561244e-01	3.661446e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.499288e+00	2.767100e-01	1.642165e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.133539e+00	1.057865e-01	9.219196e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.629768e+00	2.226314e-01	2.953342e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.067960e+00	2.644073e-01	3.575922e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.516923e+00	2.434809e-01	3.859961e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.084821e+00	2.012961e-01	3.093604e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.091109e-01	1.396913e-01	2.417286e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.103863e-01	9.148839e-02	1.595389e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.011250e-01	5.304790e-02	9.265622e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.479573e-02	4.585318e-03	7.439447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11213398528258936,0.010654881172303926,0.01659547539978748
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.499638e+00	1.375906e+00	1.186577e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.381691e+00	1.312334e+00	1.555699e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.015566e+00	1.422056e+00	8.937569e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.495968e+00	8.392535e-01	4.475635e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.501671e+00	3.151711e-01	1.740257e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.976591e+00	1.351732e-01	5.916452e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.839973e+00	1.852545e-01	1.946630e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.109233e+00	1.964739e-01	2.420550e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.461194e+00	1.679613e-01	2.545736e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.341183e-01	1.263485e-01	1.856858e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.403423e-01	8.229870e-02	1.436563e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.782764e-01	5.595842e-02	9.181801e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.324712e-02	5.182010e-03	9.454279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.044535712772541244,0.005919245451633588,0.01031698678363236
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.226804e+02	1.331488e+01	1.195419e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.487723e+01	4.279485e+00	2.397633e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.617859e+01	1.721022e+00	7.380710e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.548654e+01	7.121820e-01	4.458798e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.751998e+00	3.569076e-01	1.460532e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.275951e+00	2.650808e-01	2.566117e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.461741e+00	1.899999e-01	2.464040e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.507090e+00	1.961236e-01	2.640478e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.877772e+00	2.057927e-01	2.551097e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.184743e+00	1.638850e-01	2.616716e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.451431e-01	1.103966e-01	1.926228e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.674021e-02	5.613425e-03	1.152887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24033716667497532,0.015958541763692297,0.023800249741664364
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.416462e+00	2.834527e-01	1.829820e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.315629e+00	5.095559e-01	4.324986e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.742845e+00	2.154067e-01	2.399389e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.649280e+00	3.029089e-01	3.689936e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.449491e-01	1.992479e-01	3.087052e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.011266e-01	1.301995e-01	1.949242e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.237514e-01	6.600855e-02	1.132370e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.489595e-02	5.986440e-03	1.042639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11896021491080547,0.009525234732793736,0.01382213164642812
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.410910e+00	5.282443e-01	4.257876e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.435031e+00	1.434181e-01	9.656120e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.593490e+00	1.996958e-01	2.572669e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.203302e-01	1.399108e-01	1.785391e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.318102e-01	7.809612e-02	1.255406e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.277899e-01	4.550665e-02	8.214675e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.781469e-02	2.576258e-02	4.329906e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.752627e-03	1.832767e-03	4.172148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.060485995655399354,0.006244077432840327,0.010332643299712542
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.365221e+01	1.119543e+00	7.768494e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.095923e+00	3.202521e-01	4.027171e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.543231e+00	2.214718e-01	3.070393e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.796496e-01	1.384572e-01	1.936898e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.965800e-02	7.186564e-03	1.357631e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23984228835911336,0.020054210259167204,0.02473407208542383
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.859466e-01	1.688133e-01	1.430927e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.504767e+00	6.229054e-01	5.662364e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.224037e+00	7.739519e-01	6.953210e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.068603e+00	4.483520e-01	3.878374e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.859296e+00	8.317033e-02	9.360186e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.188072e+00	3.134376e-01	3.016669e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.469203e+00	3.827754e-01	3.497291e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.846648e+00	3.514905e-01	3.634617e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.336006e+00	2.499928e-01	3.231280e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.298380e-01	2.101038e-01	2.659582e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.800050e-01	1.337051e-01	1.993784e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.461158e-01	8.889755e-02	1.484571e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.729687e-01	4.802117e-02	7.809884e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.188550e-02	4.306388e-03	6.279237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12468320789478987,0.011788464599435139,0.014006488058271732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.217968e+00	3.179133e-01	5.909292e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.499850e+00	1.233318e+00	1.242217e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.907960e+00	1.246690e+00	1.045767e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.340375e+00	5.273336e-01	5.308398e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.784470e+00	1.974884e-01	1.206395e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.276172e+00	3.148859e-01	1.475169e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.108358e+00	3.436838e-01	2.476340e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.221714e+00	2.808096e-01	2.703349e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.584059e+00	2.066655e-01	2.185163e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.114678e+00	1.776031e-01	1.883732e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.579372e-01	1.265178e-01	1.627895e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.873706e-01	8.587724e-02	1.334492e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.913696e-01	5.544557e-02	9.931054e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.481625e-01	3.158471e-02	5.711158e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.068162e-02	3.404940e-03	4.922760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.054801856348799555,0.006939333831614283,0.009052210906422775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.144654e+00	1.978548e+00	4.693883e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.831569e+01	3.666192e+00	3.947797e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.886909e+01	2.156777e+00	1.317810e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.361208e+01	7.889557e-01	2.996373e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.668002e+00	6.738041e-01	3.851288e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.241551e+00	5.190510e-01	5.823343e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.258120e+00	4.433462e-01	4.300103e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.032320e+00	2.857047e-01	3.310048e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.277440e+00	2.135377e-01	2.561136e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.746369e-01	1.304135e-01	2.394768e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.484299e-01	8.992631e-02	1.512701e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.595515e-02	4.417001e-03	7.058178e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.22154300384589526,0.019650722043028174,0.03010279161650742
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.346782e+00	4.704534e-01	3.385721e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.785351e+00	7.929583e-01	5.172457e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.992540e+00	1.640831e-01	2.066187e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.941890e+00	3.050055e-01	4.301902e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.134901e+00	2.268577e-01	3.570526e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.005814e-01	1.501071e-01	2.216336e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.800515e-01	7.605783e-02	1.380549e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.046444e-01	3.996044e-02	6.352704e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.478036e-03	2.306047e-03	4.135258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10302737168200701,0.011995570631578564,0.017517352963337174
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.316460e+00	1.606485e+00	1.509796e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.890280e+00	1.461933e+00	9.214047e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.995530e+00	1.294566e-01	1.646514e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.321604e+00	2.609423e-01	2.915256e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.472309e+00	2.058181e-01	2.615187e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.684283e-01	1.281446e-01	1.767478e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.044560e-01	7.327582e-02	1.158621e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.094389e-01	4.298489e-02	7.925282e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.705433e-02	5.579573e-03	9.327724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03935183660628969,0.00612868432962646,0.009899526603984098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.605856e+02	2.170946e+01	1.667077e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.570269e+01	7.749132e-01	6.289364e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.586139e+00	3.614759e-01	4.777175e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.994036e+00	2.206166e-01	3.229981e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.824237e+00	2.279657e-01	2.509790e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.410627e-01	1.575237e-01	2.180679e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.765227e-01	9.496295e-02	1.661577e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.796360e-02	5.045023e-03	9.560065e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.21348592546629055,0.019967684435637983,0.028471521536311162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.310267e+00	5.901162e-01	4.669863e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.575496e+00	7.877158e-01	7.406193e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.343236e+00	7.423913e-01	5.846900e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.651955e+00	4.874144e-01	3.181787e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.393849e+00	7.409684e-02	1.025764e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.929240e+00	2.079942e-01	2.125917e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.397218e+00	2.906478e-01	3.201421e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.861247e+00	2.804517e-01	3.803736e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.374849e+00	2.322374e-01	3.367057e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.816777e-01	1.833091e-01	2.816477e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.287298e-01	1.403703e-01	2.032766e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.605187e-01	8.839273e-02	1.490175e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.721934e-01	4.627074e-02	7.778275e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.218983e-02	4.481617e-03	6.338625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10477948290276873,0.010982353877745613,0.01501752024328959
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.039516e+00	1.826482e+00	1.722182e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.074780e+01	1.670373e+00	1.451230e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.270220e+00	1.126175e+00	7.198287e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.925235e+00	5.007669e-01	3.470871e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.929560e+00	1.041519e-01	5.387085e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.515210e+00	2.055905e-01	1.034459e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.601486e+00	2.043138e-01	2.138794e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.989372e+00	1.956167e-01	2.369279e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.386083e+00	1.627936e-01	2.160451e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.750016e-01	1.263787e-01	1.621501e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.970276e-01	7.805642e-02	1.254384e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.573978e-01	4.823433e-02	8.789571e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.114939e-02	5.615578e-03	8.338213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04173725476951706,0.005772799650124942,0.00892328798119442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.451166e+02	1.482914e+01	1.374808e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.125092e+01	2.640393e+00	1.748771e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.311144e+01	1.589626e+00	2.308363e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.327480e+01	6.023042e-01	1.401928e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.771811e+00	2.463972e-01	2.700418e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.893122e+00	2.174507e-01	2.886110e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.214716e+00	1.828385e-01	2.401111e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.386948e+00	1.878502e-01	2.105023e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.808025e+00	2.079309e-01	2.446966e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.129758e+00	1.622680e-01	2.441837e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.149597e-01	1.135312e-01	1.791583e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.429041e-02	5.427258e-03	9.484434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.2191864197738757,0.01513259627726704,0.02326099302343801
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.932110e+00	3.460958e-01	2.163218e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.048369e+00	3.780571e-01	3.890427e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.345637e+00	2.521348e-01	3.073568e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.354174e+00	2.596577e-01	3.730797e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.963954e-01	1.889686e-01	2.716695e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.132114e-01	1.068950e-01	1.665689e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.843941e-01	6.383881e-02	1.003938e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.133367e-02	5.029715e-03	8.205109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11037012851754854,0.008644004105357983,0.013006540431113184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.971515e+00	5.339304e-01	3.931341e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.940449e+00	1.576083e-01	1.399426e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.357666e+00	1.889351e-01	2.494990e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.209267e-01	1.200975e-01	1.757532e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.975681e-01	8.230517e-02	1.062341e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.938695e-01	4.207984e-02	7.553851e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.806207e-02	2.538361e-02	4.007051e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.207662e-03	1.781415e-03	4.009847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05672281412206569,0.005744007230345932,0.00951765710967871
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.436112e+01	1.041794e+00	7.218444e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.559035e+00	3.368599e-01	3.533935e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.401052e+00	2.079174e-01	3.235948e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.302409e-01	1.199361e-01	1.766485e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.623412e-02	6.882052e-03	1.218922e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.22522752091975703,0.018175784111361865,0.023438724103008873
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.095219e-01	1.738731e-01	1.306099e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.928333e+00	6.424053e-01	6.286640e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.953983e+00	7.827974e-01	7.448537e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.427262e+00	3.799266e-01	2.583869e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.749829e+00	1.983626e-01	1.390417e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.890703e+00	3.414237e-01	3.058150e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.132501e+00	3.478310e-01	3.603224e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.562742e+00	2.690845e-01	3.388594e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.144229e+00	2.313699e-01	2.907964e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.733984e-01	1.583474e-01	2.411462e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.876330e-01	1.113056e-01	1.987536e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.015524e-01	9.010557e-02	1.231852e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.444422e-01	4.270291e-02	7.150265e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.415975e-03	3.624802e-03	5.254984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11392014979175294,0.011001131203374398,0.0137753763165758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.887512e+00	4.407014e-01	7.676189e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.816854e+00	1.583639e+00	1.590336e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.072415e+00	1.152673e+00	8.525273e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.118350e+00	4.671875e-01	1.698780e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.177145e+00	2.065076e-01	2.752053e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.774238e+00	3.095168e-01	1.996011e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.723150e+00	3.490499e-01	2.978224e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.920062e+00	2.567175e-01	2.531744e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.372589e+00	1.880512e-01	2.104682e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.538788e-01	1.391695e-01	2.004320e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.663538e-01	1.054740e-01	1.593285e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.363418e-01	8.520032e-02	1.212027e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.597702e-01	5.501409e-02	8.716862e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.305038e-01	3.350051e-02	4.957058e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.141061e-03	2.624670e-03	4.780764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05016970714211724,0.006304920136096237,0.008781250073755263
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.132497e+01	2.438929e+00	5.992199e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.317213e+01	4.371799e+00	3.532962e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.999759e+01	1.957172e+00	1.117412e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.256429e+01	6.948145e-01	5.470062e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.684037e+00	6.602002e-01	5.435681e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.700353e+00	4.997563e-01	3.974119e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.828991e+00	3.182258e-01	4.422314e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.815079e+00	2.880494e-01	3.829027e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.152374e+00	1.800710e-01	2.346318e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.122031e-01	1.263663e-01	2.032036e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.063492e-01	8.551005e-02	1.552239e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.418496e-02	3.898748e-03	7.021493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.20568536765678053,0.01984018018809275,0.029132734639710667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.835024e+00	5.909189e-01	4.308943e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.918867e+00	6.543567e-01	4.511204e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.750982e+00	2.445664e-01	2.830069e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.733305e+00	3.028296e-01	4.205842e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.898513e-01	2.101838e-01	3.209457e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.161399e-01	1.250988e-01	2.063949e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.368594e-01	7.368737e-02	1.150402e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.277915e-02	3.432022e-02	5.603402e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.864550e-03	1.772485e-03	3.062197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09489620945033572,0.011948550310369566,0.0167315166394411
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.189639e+01	2.351449e+00	2.002674e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.222613e+00	9.905901e-01	6.358826e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.397733e+00	1.843738e-01	2.569285e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.232169e+00	2.685094e-01	2.858029e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.354925e+00	2.011598e-01	2.652311e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.045069e-01	1.184307e-01	1.629121e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.752968e-01	7.709998e-02	1.055723e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.818161e-01	4.101108e-02	7.332078e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.508437e-02	5.239334e-03	8.812520e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03685796279457315,0.005992999800846013,0.00933356816662078
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.836478e+02	2.294905e+01	1.781403e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.063257e+01	2.787068e-01	6.618337e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.188831e+00	3.469375e-01	5.180058e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.926935e+00	2.183994e-01	2.434672e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.744574e+00	2.262524e-01	2.517859e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.901819e-01	1.517261e-01	2.123318e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.317626e-01	9.043416e-02	1.534428e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.631529e-02	4.829743e-03	8.886420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.2010805183327802,0.019250973489854828,0.02696359788435529
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.474565e+00	5.808486e-01	4.543081e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.089745e+00	8.673387e-01	7.004428e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.837243e+00	7.643951e-01	5.770261e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.910500e+00	4.280547e-01	2.482682e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.382253e+00	7.721357e-02	1.183633e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.746322e+00	2.558618e-01	2.529692e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.209705e+00	2.839843e-01	3.449175e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.694388e+00	2.618691e-01	3.595184e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.232107e+00	2.185502e-01	3.212751e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.558005e-01	1.706207e-01	2.691606e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.362481e-01	1.199441e-01	2.132283e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.151844e-01	9.093533e-02	1.264587e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.466002e-01	4.532451e-02	7.055746e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.683980e-03	3.577744e-03	5.323950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09639816911522552,0.010771652736302748,0.014885631768529653
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.122530e+01	1.954075e+00	2.123195e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.294561e+01	2.022770e+00	1.569864e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.913510e+00	1.226586e+00	7.136847e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.515307e+00	3.193369e-01	2.919578e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.358457e+00	1.287326e-01	6.395809e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.144756e+00	2.183898e-01	1.424599e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.460024e+00	2.190234e-01	2.236837e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.836030e+00	2.017572e-01	2.693260e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.277975e+00	1.641364e-01	2.035769e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.831245e-01	1.164964e-01	1.738873e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.488734e-01	7.650370e-02	1.196927e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.305562e-01	4.906175e-02	7.928731e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.825933e-02	4.936532e-03	7.790300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03873598033457669,0.005724357181161488,0.008616192287348307
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.681506e+02	1.693273e+01	1.467419e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.577196e+01	2.422622e+00	1.362485e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.920273e+01	6.415860e-01	1.562809e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.177580e+01	6.104054e-01	3.276263e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.062439e+00	2.740597e-01	4.768134e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.558143e+00	2.177068e-01	3.097944e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.047220e+00	1.803898e-01	2.457207e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.266754e+00	1.815912e-01	1.911603e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.704097e+00	2.100262e-01	2.867246e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.068544e+00	1.629615e-01	2.050413e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.696228e-01	1.067266e-01	1.691373e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.181184e-02	5.140228e-03	9.411336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20612565931194402,0.015606006921903476,0.021887857518626652
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.285780e+00	3.646584e-01	2.471264e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.726692e+00	2.723941e-01	3.186819e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.130222e+00	2.719191e-01	3.343472e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.246254e+00	2.619726e-01	3.444777e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.066648e-01	1.607093e-01	2.547933e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.639565e-01	1.161347e-01	1.551510e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.519334e-01	5.663097e-02	9.110515e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.298653e-03	4.562194e-03	7.370185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10629300840544917,0.008402617076857563,0.011985585962575596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.236394e+00	4.866905e-01	3.780819e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.648740e+00	1.463794e-01	1.403538e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.291100e+00	1.796709e-01	2.421431e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.035809e-01	1.153161e-01	1.584897e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.660207e-01	7.996605e-02	1.008419e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.826206e-01	4.614042e-02	6.655713e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.514548e-02	2.041451e-02	4.030249e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.644256e-03	1.877622e-03	3.781134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.055017620495659496,0.0054731050449802615,0.009325922369356233
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.464090e+01	9.437489e-01	6.780345e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.367259e+00	2.748651e-01	3.333808e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.340261e+00	1.980290e-01	2.711968e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.076229e-01	1.192248e-01	1.732177e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.443983e-02	6.338552e-03	1.287108e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.21377155319400812,0.017461153139421204,0.022712878415087207
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.930998e-01	2.027340e-01	1.564064e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.493659e+00	7.997691e-01	6.743349e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.446828e+00	7.907614e-01	6.830484e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.282385e+00	2.020418e-01	3.191093e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.542774e+00	2.086671e-01	2.232629e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.705875e+00	4.076510e-01	3.093327e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.917158e+00	3.194658e-01	3.521891e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.374981e+00	2.419488e-01	3.259922e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.019657e+00	2.299251e-01	2.677447e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.021161e-01	1.628596e-01	2.259318e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.312783e-01	1.021675e-01	1.720902e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.610341e-01	7.786963e-02	1.137133e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.255072e-01	4.020819e-02	6.836480e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.232347e-03	2.794348e-03	5.523586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10756738258442948,0.01056247483162484,0.01324660055462902
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.822931e+00	6.830737e-01	8.521226e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.688113e+00	1.861735e+00	1.657300e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.797211e+00	7.802834e-01	8.711549e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.551426e+00	2.784731e-01	2.584332e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.771683e+00	2.426740e-01	1.630845e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.485805e+00	3.195080e-01	2.102339e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.498075e+00	2.718761e-01	2.596190e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.811781e+00	2.411305e-01	2.169533e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.248263e+00	1.658820e-01	2.341854e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.228019e-01	1.494329e-01	1.621612e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.272376e-01	1.015786e-01	1.560095e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.122787e-01	9.208744e-02	1.019781e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.353732e-01	4.718349e-02	9.175061e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.199005e-01	3.191298e-02	5.047384e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.951269e-03	2.790760e-03	4.981848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04730187749474586,0.005915657284219847,0.008128930401606185
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.551372e+01	3.852494e+00	5.989396e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.681685e+01	4.302538e+00	3.108024e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.940893e+01	1.214364e+00	1.166764e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.148778e+01	5.146423e-01	5.667264e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.019992e+00	7.437604e-01	3.777142e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.275415e+00	4.551769e-01	5.031890e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.692928e+00	3.042006e-01	3.953407e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.722437e+00	2.370577e-01	2.728250e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.104478e+00	1.708565e-01	2.131734e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.781216e-01	1.374718e-01	1.860652e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.758973e-01	8.068416e-02	1.611900e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.303219e-02	4.039866e-03	6.629570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.1963786704055412,0.01950497258777234,0.02738455824981889
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.222134e+00	6.448592e-01	4.887825e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.793088e+00	4.698193e-01	4.155809e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.617787e+00	2.659032e-01	3.288392e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.676092e+00	2.940099e-01	3.598693e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.132374e-01	1.957094e-01	2.889601e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.732915e-01	1.264323e-01	1.792873e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.990716e-01	6.265696e-02	1.142425e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.947423e-02	3.091523e-02	4.827405e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.079714e-03	1.643279e-03	3.309997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.0911674336589116,0.011572321125246615,0.015812285271631518
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.445168e+01	2.721730e+00	2.287885e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.927178e+00	5.322413e-01	5.601849e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.199989e+00	1.800010e-01	2.680089e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.275956e+00	2.650001e-01	2.465728e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.356640e+00	1.939240e-01	2.357751e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.864853e-01	1.143312e-01	1.659825e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.524755e-01	8.219356e-02	9.947174e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.702491e-01	4.555093e-02	6.449007e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.225874e-02	4.289225e-03	9.605518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.035925908512092646,0.005783261032742831,0.008708633392819486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.909060e+02	2.202666e+01	1.769270e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.785913e+01	3.727827e-01	8.742807e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.271467e+00	3.153132e-01	4.981231e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.984739e+00	2.053768e-01	2.347037e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.779247e+00	2.299094e-01	2.261747e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.806917e-01	1.544107e-01	1.888178e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.188802e-01	8.734946e-02	1.485316e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.441397e-02	4.904979e-03	8.716093e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.19213588451003435,0.019034510932845805,0.026324680674443657
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.725824e+00	6.638407e-01	5.173556e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.578261e+00	9.705577e-01	7.579370e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.033846e+00	6.484122e-01	5.900898e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.790373e+00	2.531718e-01	2.141976e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.231194e+00	1.354383e-01	1.905258e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.688374e+00	2.593398e-01	2.774051e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.152994e+00	2.901812e-01	3.060923e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.572702e+00	2.543281e-01	3.805181e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.129384e+00	2.269281e-01	2.744549e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.889040e-01	1.747621e-01	2.261700e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.949612e-01	1.132150e-01	1.745724e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.763876e-01	7.825470e-02	1.209101e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.275225e-01	3.889708e-02	6.658435e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.479765e-03	2.866912e-03	5.630664e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09230628843927123,0.01056259631523035,0.014356312224892268
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.383172e+01	2.361629e+00	2.308293e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.378701e+01	1.992969e+00	1.527836e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.060302e+00	6.287953e-01	6.013582e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.829485e+00	1.667298e-01	6.464122e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.021946e+00	1.452335e-01	1.257130e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.999359e+00	1.866617e-01	1.790371e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.411959e+00	2.195552e-01	2.512534e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.835970e+00	2.047189e-01	2.286421e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.240559e+00	1.608025e-01	2.022597e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.484245e-01	1.111379e-01	1.598222e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.359704e-01	1.004842e-01	1.029317e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.112440e-01	4.352607e-02	8.006126e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.614039e-02	5.026567e-03	8.072955e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.037472325724057745,0.00554186678624731,0.008420668718616187
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.784568e+02	1.636698e+01	1.488636e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.130467e+01	1.673532e+00	5.272097e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.732444e+01	2.718211e-01	8.093862e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.118687e+01	2.942281e-01	4.218353e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.863891e+00	2.632174e-01	3.393296e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.465772e+00	2.097627e-01	2.352584e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.015174e+00	1.696346e-01	2.120763e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.265390e+00	1.806361e-01	2.080926e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.701011e+00	2.273946e-01	2.101045e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.040118e+00	1.669058e-01	1.891502e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.469809e-01	1.057279e-01	1.699962e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.030815e-02	5.368125e-03	9.744240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18939985145326838,0.014728182131861,0.020689072922104257
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.763111e+00	3.720808e-01	2.740802e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.294151e+00	1.358597e-01	1.412992e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.792181e+00	2.888282e-01	3.639821e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.059067e+00	2.205657e-01	2.790995e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.347125e-01	1.557689e-01	2.092326e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.086247e-01	8.653123e-02	1.427611e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.242819e-01	4.603995e-02	7.899851e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.339127e-03	3.900961e-03	6.235591e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10136306708281306,0.00799737542253072,0.011050708079823973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.565019e+00	4.680784e-01	3.770029e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.361642e+00	1.960992e-01	1.501792e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.148248e+00	1.703217e-01	2.136487e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.400169e-01	1.034686e-01	1.429754e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.441378e-01	6.940438e-02	9.222774e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.669914e-01	3.780897e-02	6.488777e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.348087e-02	2.476088e-02	3.679302e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.231470e-03	1.549563e-03	3.317619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05266613885265485,0.005292667423000524,0.008516854334600477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.509769e+01	8.838998e-01	6.520678e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.004673e+00	2.782638e-01	3.105781e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.264033e+00	1.841454e-01	2.340472e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.687589e-01	1.058568e-01	1.547851e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.239598e-02	6.557707e-03	1.160095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.1986802663752208,0.016847203237783687,0.022155679621567587
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.987347e-01	2.696778e-01	2.695484e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.462502e+00	9.719845e-01	8.283243e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.837446e+00	6.101096e-01	4.627995e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.049374e+00	7.915632e-02	1.386740e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.106489e+00	3.196183e-01	2.851994e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.275514e+00	3.297552e-01	3.615221e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.646089e+00	2.824780e-01	3.301181e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.220610e+00	2.262158e-01	3.033834e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.965490e-01	1.772260e-01	2.697189e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.245218e-01	1.455875e-01	1.895819e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.801568e-01	9.266000e-02	1.645139e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.121097e-01	6.120709e-02	1.011834e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.051426e-01	4.208958e-02	5.534741e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.300053e-03	2.612177e-03	4.062311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09853724233500057,0.010042733081786576,0.012786382037654809
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.033158e+00	1.074513e+00	1.158303e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.109392e+01	1.588148e+00	1.560140e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.545304e+00	6.541152e-01	3.040569e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.948975e+00	3.127734e-01	1.303321e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.128772e+00	2.683399e-01	3.489699e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.978242e+00	2.815554e-01	3.024850e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.198502e+00	2.684854e-01	2.276201e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.565662e+00	1.923902e-01	2.288489e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.142591e+00	1.625521e-01	1.952859e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.144525e-01	1.221281e-01	1.757746e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.806179e-01	1.081220e-01	1.358421e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.678423e-01	6.590611e-02	1.113394e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.233881e-01	5.080676e-02	7.506232e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.098405e-01	2.846568e-02	4.982802e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.230884e-03	2.755512e-03	4.240024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.043485163529334285,0.0053391214338165335,0.007833488876779982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.320966e+01	5.324414e+00	7.067849e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.001359e+01	3.661566e+00	2.907712e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.858498e+01	1.252245e+00	2.853846e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.035896e+01	5.846938e-01	5.434014e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.071742e+00	4.218174e-01	6.661265e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.820587e+00	4.529575e-01	4.037400e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.414302e+00	2.976862e-01	3.729733e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.582715e+00	2.252513e-01	2.406117e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.949877e-01	1.546794e-01	2.172557e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.311256e-01	1.118722e-01	1.863469e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.656226e-01	8.365178e-02	1.304346e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.164967e-02	3.723903e-03	7.421801e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18141142714105318,0.019166116620639218,0.025900489850858466
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.923262e+00	7.527920e-01	5.811310e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.493695e+00	2.785385e-01	2.996911e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.445916e+00	2.993892e-01	3.539022e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.460999e+00	2.690932e-01	3.575624e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.408881e-01	2.016453e-01	2.418685e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.998498e-01	1.015290e-01	1.548788e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.666331e-01	5.302685e-02	9.664505e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.446137e-02	2.542841e-02	4.391685e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.470603e-03	1.521196e-03	2.113555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08482340263402154,0.011218783847716407,0.014744528002809343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.805744e+01	2.974421e+00	2.582149e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.580404e+00	2.292290e-01	3.005782e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.977138e+00	1.895987e-01	2.427849e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.219463e+00	2.816246e-01	2.195319e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.219835e+00	1.825219e-01	1.955767e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.284796e-01	1.030520e-01	1.623161e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.289144e-01	6.488646e-02	9.369630e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.547359e-01	3.539458e-02	6.275430e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.194064e-02	5.215169e-03	8.046362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03401352951998422,0.005783306789961029,0.00799430026019795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.028375e+02	2.019377e+01	1.748612e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.641404e+01	4.937639e-01	7.913357e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.002088e+00	3.272182e-01	4.381850e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.844608e+00	1.973867e-01	1.800052e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.683688e+00	2.197128e-01	1.870823e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.362411e-01	1.414571e-01	1.790064e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.013160e-01	8.239691e-02	1.258256e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.331365e-02	4.994915e-03	8.255948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.1796131623074375,0.018937616937627688,0.025381311868804574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.256001e+00	7.484042e-01	6.324263e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.254184e+00	1.077166e+00	8.175064e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.113253e+00	4.687580e-01	4.714688e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.651186e+00	7.796244e-02	6.262129e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.017547e+00	2.204933e-01	2.230436e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.427361e+00	2.897672e-01	3.234588e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.936527e+00	2.703982e-01	3.344123e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.441964e+00	2.408265e-01	3.236561e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.025504e+00	1.929846e-01	2.946916e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.143442e-01	1.508594e-01	2.438559e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.466520e-01	1.083565e-01	1.570961e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.314633e-01	6.158027e-02	1.047670e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.075885e-01	4.338455e-02	5.590836e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.477725e-03	2.638115e-03	4.098507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08547395540714835,0.010378540848397955,0.013504739401813654
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.895427e+01	3.227291e+00	2.905723e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.358046e+01	1.439865e+00	1.301749e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.091715e+00	5.181792e-01	2.067132e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.192872e+00	2.066551e-01	1.309766e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.565518e+00	1.522069e-01	2.536415e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.791476e+00	1.862968e-01	2.360314e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.239247e+00	2.232929e-01	2.514857e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.660001e+00	1.929839e-01	2.506728e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.147463e+00	1.609488e-01	1.782130e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.097463e-01	1.079816e-01	1.387814e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.886634e-01	6.799473e-02	1.133920e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.989315e-01	4.818117e-02	7.658997e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.493112e-02	4.936123e-03	7.005389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03482702793241369,0.005329778986204396,0.00835564881896534
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.954676e+02	1.752080e+01	1.514931e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.725772e+01	9.341985e-01	5.074049e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.583580e+01	4.147606e-01	5.673386e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.022636e+01	3.577846e-01	8.555994e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.508290e+00	2.877679e-01	3.479189e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.174670e+00	2.126018e-01	2.780261e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.815784e+00	1.639498e-01	1.866922e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.110513e+00	1.730245e-01	1.647814e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.599163e+00	2.004961e-01	2.155357e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.750571e-01	1.488760e-01	1.843104e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.183567e-01	1.063764e-01	1.546483e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.821593e-02	4.903487e-03	1.035450e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF0.5_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3232450065266177,0.015219364661983648,0.040548186956126164
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.289985e-01	1.687421e-01	6.058598e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.602114e+00	9.969634e-01	3.954855e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.742732e+00	6.014630e-01	2.518229e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.243659e+00	1.633660e-01	3.299407e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.138553e+00	3.041594e-01	7.580260e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.126775e+00	2.184879e-01	6.194440e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.183471e-01	1.162152e-01	3.294196e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.520293e-02	1.016859e-02	2.748027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.17837593794863013,0.010248810612524,0.03196681448648969
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.066694e+00	8.628454e-01	2.159913e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.207516e+00	8.647267e-01	3.467770e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.491424e+00	1.041526e-01	6.148399e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.748617e+00	2.123849e-01	6.688632e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.346304e-01	1.368189e-01	3.956682e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.027505e-01	7.538937e-02	1.984026e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.540467e-01	3.623112e-02	8.870472e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.390565e-03	2.741228e-03	6.873978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10093638701082916,0.010356281585311392,0.03409364257757336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.463257e+00	2.721664e+00	6.430731e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.913343e+00	6.594685e-01	7.000137e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.856497e+00	2.828905e-01	1.342457e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.486087e+00	2.590555e-01	8.417948e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.934445e-02	1.542275e-02	4.479976e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3120517092169551,0.01639904100904027,0.038411212265327954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.049504e-02	4.006267e-02	4.044224e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.518559e-01	2.139350e-01	1.608897e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.055367e+00	5.456818e-01	3.227099e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.024723e+00	8.471636e-01	3.962437e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.968469e+00	9.026623e-01	3.248370e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.424390e+00	5.706604e-01	1.526002e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.461704e+00	1.454761e-01	3.727029e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.108682e+00	1.996245e-01	2.504755e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.550152e+00	2.634516e-01	5.335056e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.902375e+00	2.594518e-01	6.114341e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.270419e+00	2.035031e-01	5.463773e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.939387e-01	1.409207e-01	4.036661e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.157117e-01	8.162906e-02	2.410378e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.939679e-02	6.601344e-03	2.417722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.18176615075192998,0.010735076133305876,0.031210646515456908
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.508579e-01	1.592875e-01	8.451386e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.032690e+00	5.855767e-01	2.732858e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.294804e+00	1.153554e+00	4.604238e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.631122e+00	1.508197e+00	5.388576e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.611504e+00	1.435425e+00	4.635070e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.893023e+00	9.387724e-01	2.809841e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.583312e+00	3.311469e-01	1.237395e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.844347e+00	1.075649e-01	3.130780e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.013731e+00	1.889601e-01	4.945330e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.205938e+00	2.025783e-01	5.917829e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.523341e+00	1.723960e-01	5.159310e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.772406e-01	1.295148e-01	3.919238e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.744821e-01	8.611837e-02	2.554515e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.839328e-01	4.863592e-02	1.521665e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.207929e-02	4.413767e-03	1.420749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09467462299416822,0.008409248147518325,0.02870637286531723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.624492e+00	9.970417e-01	5.301133e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.896733e+00	2.229167e+00	9.185281e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.598687e+00	3.170207e+00	1.181648e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.700104e+00	3.462104e+00	9.882686e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.112134e+00	2.466199e+00	5.695754e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.119896e+00	8.613566e-01	2.569571e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.261292e+00	1.839277e-01	6.738657e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.444353e+00	3.060407e-01	1.046267e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.888831e+00	3.027639e-01	1.077106e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.767558e+00	2.459952e-01	8.186561e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.870133e-01	1.703266e-01	5.683165e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.909322e-02	8.581123e-03	3.138793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.28831545250996704,0.022379843955417922,0.04060223633640808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.422682e-01	2.487639e-01	2.349367e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.027451e+00	8.119542e-01	5.494876e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.086465e+00	5.434892e-01	1.947880e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.828268e+00	2.496849e-01	2.151718e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.054111e+00	3.356678e-01	5.270860e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.181428e+00	2.347700e-01	5.245131e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.890786e-01	1.303441e-01	3.162457e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.291255e-01	5.994664e-02	1.609914e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.189177e-02	3.963635e-03	9.536688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1467982563556532,0.014825762971455658,0.028496146220636204
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.476853e+00	8.505102e-01	6.425471e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.803320e+00	1.528365e+00	1.040746e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.099297e+00	7.925571e-01	3.817311e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.218217e+00	1.380314e-01	5.724937e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.208091e+00	2.527336e-01	2.945850e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.323121e+00	1.976262e-01	4.011949e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.933470e-01	1.199744e-01	2.747809e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.430998e-01	6.677771e-02	1.624623e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.859319e-02	7.468574e-03	1.729440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06216536893646457,0.01005102671926631,0.022786028285110074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.921314e+01	1.540578e+01	1.055177e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.063647e+01	5.040821e+00	3.638358e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.028541e+01	8.409185e-01	3.016684e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.809275e+00	2.288493e-01	7.313604e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.464595e+00	2.547960e-01	3.289730e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.582341e+00	2.409245e-01	4.926223e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.500762e-01	1.788871e-01	4.168923e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.436963e-02	1.010595e-02	2.731277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.27836043503953406,0.020398997157258958,0.03783231921953567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.960247e-01	2.200990e-01	2.772148e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.117875e+00	4.450857e-01	3.732459e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.657309e+00	6.016707e-01	4.466245e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.230375e+00	7.158931e-01	4.212674e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.700959e+00	6.434558e-01	2.926879e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.932867e+00	4.321756e-01	9.053239e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.829296e+00	1.113281e-01	9.877661e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.635839e+00	2.066294e-01	1.848839e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.208697e+00	2.644770e-01	3.484866e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.730743e+00	2.520107e-01	4.635193e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.218067e+00	2.017079e-01	4.338793e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.506495e-01	1.371784e-01	3.374172e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.871886e-01	7.774311e-02	2.139575e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.857160e-02	6.438517e-03	2.245264e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15172982478950064,0.012834337968868736,0.028481991738203455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.139648e+00	9.763806e-01	8.163632e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.511241e+00	1.396744e+00	8.379053e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.404359e+00	1.257131e+00	8.241216e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.611296e+00	1.237025e+00	6.460503e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.013360e+00	8.473746e-01	3.888370e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.105915e+00	4.709700e-01	1.416109e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.252004e+00	1.404867e-01	4.155281e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.660059e+00	1.601515e-01	1.373134e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.107300e+00	1.864824e-01	2.517737e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.476760e+00	1.673744e-01	3.629406e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.113138e-01	1.235170e-01	2.938205e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.692453e-01	7.357958e-02	2.024111e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.970748e-02	7.393072e-03	2.263533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07048980510977028,0.00915171315797976,0.024982318429544723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.110477e+01	1.413096e+01	9.057336e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.629762e+01	6.199126e+00	3.362545e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.438707e+01	3.756805e+00	1.755676e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.649737e+01	2.292604e+00	8.751548e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.017807e+01	1.105213e+00	2.690192e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.971320e+00	3.942907e-01	1.569731e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.950928e+00	2.449253e-01	4.542679e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.056022e+00	1.480070e-01	1.163812e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.592807e+00	2.108483e-01	3.110652e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.920846e+00	2.240718e-01	4.944603e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.169532e+00	1.837357e-01	4.704908e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.283006e-02	1.072493e-02	3.547994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3122927347329686,0.014724128354799582,0.05095349164498014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.354121e-01	2.458655e-01	6.871426e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.023539e+00	1.261236e+00	3.985459e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.636578e+00	5.628576e-01	2.103647e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.893845e+00	1.825296e-01	4.591865e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.899055e+00	2.650174e-01	8.765225e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.047047e+00	1.918929e-01	7.145540e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.954831e-01	1.067627e-01	4.024256e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.657244e-02	1.037173e-02	3.658472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.17349148952065185,0.009703016035518958,0.04149090078603007
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.495855e+00	1.214924e+00	2.233655e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.900389e+00	8.587774e-01	2.641081e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.138105e+00	1.030709e-01	7.995138e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.656355e+00	1.739276e-01	8.565827e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.423809e-01	1.227678e-01	4.898683e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.170019e-01	7.174940e-02	2.516074e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.638905e-01	3.599579e-02	1.139045e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.821222e-03	3.041184e-03	8.919568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.10476308180350455,0.009882611415962306,0.04499025968266987
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.837429e+00	3.416656e+00	5.792402e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.305110e+00	7.608081e-01	5.822163e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.724489e+00	2.200340e-01	1.523855e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.577898e+00	2.190594e-01	1.153954e+00
6.025000e-01	3.975000e-01	3.975000e-01	7.002572e-02	1.564716e-02	6.149874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3053212413445854,0.016261517315445784,0.049004665310077744
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.599482e-02	4.410139e-02	3.837377e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.148193e-01	2.853897e-01	1.848005e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.270577e+00	7.482057e-01	3.670047e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.360626e+00	1.122179e+00	4.146424e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.190824e+00	1.102539e+00	2.962694e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.491223e+00	6.803962e-01	8.141910e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.322942e+00	1.109685e-01	4.329549e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.859124e+00	2.195993e-01	3.678976e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.320241e+00	2.533709e-01	6.554775e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.740699e+00	2.336902e-01	7.397858e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.193591e+00	1.828640e-01	6.468422e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.642844e-01	1.290729e-01	5.017954e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.183031e-01	7.730498e-02	3.189822e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.312554e-02	6.753293e-03	3.247996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.17852203172504,0.010420337701541493,0.04097423208692014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.673289e-01	1.920006e-01	8.990977e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.328035e+00	8.745136e-01	3.373946e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.858355e+00	1.649080e+00	5.405330e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.226216e+00	2.063169e+00	5.574962e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.900623e+00	1.805541e+00	4.024651e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.812196e+00	1.071002e+00	1.784923e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.301339e+00	3.259072e-01	1.270253e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.557886e+00	1.267930e-01	3.829503e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.774486e+00	1.775717e-01	6.375701e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.064234e+00	1.788666e-01	7.369327e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.448918e+00	1.519389e-01	6.801508e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.670740e-01	1.172226e-01	4.900185e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.876952e-01	8.092897e-02	3.374235e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.029961e-01	4.744407e-02	1.937888e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.441060e-02	4.471973e-03	1.949403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.09731638115658355,0.008162798717921832,0.03870537392670527
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.720270e+00	1.257730e+00	5.500183e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.476239e+00	2.996603e+00	1.041255e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.423027e+00	4.372694e+00	1.169024e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.936506e+00	4.224259e+00	8.714024e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.848854e+00	2.888998e+00	4.298207e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.613642e+00	1.058723e+00	1.926867e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.940471e+00	1.751051e-01	6.382158e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.282595e+00	2.622714e-01	1.227907e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.866844e+00	2.576140e-01	1.333515e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.814692e+00	2.175259e-01	1.104626e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.069628e+00	1.586194e-01	7.611658e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.611350e-02	8.908682e-03	4.461893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.27821302955035543,0.02198285908204617,0.04953491308934432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.926090e-01	3.315916e-01	2.462758e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.425229e+00	1.002219e+00	5.643386e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.014303e+00	5.229287e-01	7.311203e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.558492e+00	2.759853e-01	2.733345e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.866614e+00	2.839045e-01	5.849643e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.125344e+00	2.079365e-01	6.160633e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.730666e-01	1.209137e-01	3.981172e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.363049e-01	6.018292e-02	1.993941e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.356808e-02	4.347834e-03	1.407321e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.14347254625912562,0.014262810783380514,0.0360594673939251
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.695677e+00	1.337347e+00	8.561657e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.940748e+00	2.018478e+00	1.062947e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.539913e+00	7.195632e-01	1.920117e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.705804e+00	2.375211e-01	1.293177e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.068575e+00	2.089610e-01	3.016701e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.308607e+00	1.664450e-01	5.024561e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.169272e-01	1.102217e-01	3.516029e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.673098e-01	6.575320e-02	1.997776e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.149553e-02	7.742973e-03	2.284937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.0664223771822345,0.009702553483532023,0.02985573988698817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.166701e+01	2.378810e+01	1.240980e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.826167e+01	5.156626e+00	1.985613e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.869798e+00	7.182980e-01	5.453630e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.333264e+00	2.908843e-01	5.578174e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.429328e+00	1.941472e-01	3.254611e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.676508e+00	2.039587e-01	6.141335e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.384680e-01	1.604759e-01	5.496538e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.298613e-02	1.077985e-02	3.720959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.27081206814528264,0.020216489417466565,0.04742967031150386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.799989e-01	2.974701e-01	2.847352e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.335298e+00	5.992718e-01	4.462115e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.983116e+00	7.957765e-01	4.922086e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.535533e+00	8.689987e-01	4.116848e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.854560e+00	7.303726e-01	2.219750e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.872323e+00	4.344194e-01	1.843374e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.720578e+00	2.453715e-01	7.136324e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.413092e+00	2.244671e-01	2.269096e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.027049e+00	2.430116e-01	3.867317e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.600670e+00	2.228845e-01	5.419998e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.157115e+00	1.797846e-01	5.231565e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.268698e-01	1.247487e-01	4.188726e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.939487e-01	7.358450e-02	2.791396e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.241663e-02	6.646159e-03	3.005317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.14790565178349047,0.012290608586130208,0.03657001979713162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.113200e+00	1.406536e+00	8.707351e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.067587e+00	1.898342e+00	1.020557e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.562730e+00	1.795337e+00	8.740071e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.973458e+00	1.396762e+00	5.786241e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.787625e+00	8.872192e-01	2.703613e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.654758e+00	4.569507e-01	3.477058e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.862825e+00	2.580969e-01	6.709942e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.402272e+00	1.777161e-01	1.460094e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.975062e+00	1.644957e-01	2.978831e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.423264e+00	1.448680e-01	4.469049e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.976837e-01	1.086192e-01	3.851188e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.881498e-01	6.962386e-02	2.484384e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.331539e-02	7.298870e-03	3.010075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07385246126379114,0.008817072129611275,0.03318556780201887
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.885477e+01	2.133132e+01	1.031538e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.659600e+01	7.278530e+00	2.908887e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.298447e+01	4.234029e+00	1.265764e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.416248e+01	2.116515e+00	4.328648e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.191908e+00	1.009227e+00	2.637740e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.086286e+00	5.367460e-01	3.490286e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.503506e+00	2.642237e-01	3.656717e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.871749e+00	1.396568e-01	7.599048e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.536748e+00	1.808458e-01	3.650597e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.950165e+00	1.946386e-01	5.989357e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.227895e+00	1.638970e-01	6.118955e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.141383e-02	1.094956e-02	4.851081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.2822255266585437,0.01426138854362341,0.04595152413559622
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.455246e-01	3.711196e-01	1.011840e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.815570e+00	1.158052e+00	4.178167e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.400047e+00	3.878844e-02	3.858750e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.321793e+00	2.547002e-01	6.918154e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.416474e+00	2.331634e-01	7.315635e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.834393e-01	1.480696e-01	4.744832e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.671796e-01	7.974346e-02	2.673324e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.684855e-02	7.742651e-03	2.551167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.152311933352626,0.009156209813488553,0.036196791146560214
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.547346e+00	1.421651e+00	2.754073e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.626004e+00	2.279680e-01	6.137620e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.468223e+00	1.642898e-01	8.281801e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.268993e+00	1.577350e-01	6.126669e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.747571e-01	9.904063e-02	3.287246e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.417801e-01	5.645993e-02	1.830612e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.396294e-01	2.932110e-02	8.730113e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.541294e-03	2.536724e-03	7.750633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09079524308364309,0.008600845326206086,0.0363130064886594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.762705e+00	3.694883e+00	6.438280e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.808079e+00	1.449985e-01	1.242935e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.940887e+00	2.530216e-01	1.439553e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.220573e+00	1.860833e-01	7.706451e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.780738e-02	1.250291e-02	4.517535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2799579950442281,0.01608809089307045,0.04487918521754386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.544499e-02	6.006481e-02	4.784726e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.562682e-01	4.375013e-01	2.676316e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.944123e+00	1.047660e+00	4.816377e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.170696e+00	1.240131e+00	4.303963e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.713319e+00	8.442716e-01	1.852908e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.570446e+00	2.077721e-01	2.224561e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.057524e+00	2.187548e-01	2.873546e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.451640e+00	2.633707e-01	5.914913e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.870545e+00	2.454255e-01	6.959446e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.371405e+00	2.035473e-01	6.168302e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.184997e-01	1.495855e-01	5.013343e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.770473e-01	1.019296e-01	3.639583e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.088155e-01	5.956982e-02	2.220504e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.412914e-02	5.047720e-03	2.218518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.15888966382406827,0.010041065248464598,0.03621237334671015
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.162299e-01	2.890829e-01	1.285207e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.318280e+00	1.429743e+00	5.344069e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.487218e+00	2.329781e+00	7.281922e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.606313e+00	2.176119e+00	5.793321e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.607121e+00	1.365460e+00	2.834587e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.901030e+00	3.715950e-01	1.250429e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.984170e+00	1.242409e-01	3.542498e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.089206e+00	1.853315e-01	6.076918e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.290274e+00	1.904771e-01	7.122423e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.673467e+00	1.695162e-01	6.434108e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.166639e+00	1.349391e-01	5.182140e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.700194e-01	9.825468e-02	3.728099e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.679157e-01	6.647141e-02	2.508346e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.460106e-01	3.938232e-02	1.414446e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.935814e-02	3.625395e-03	1.471946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.08453139773435474,0.007450187689060833,0.032589462110000064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.519767e+00	1.813945e+00	7.753698e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.763178e+00	4.340494e+00	1.440590e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.018953e+01	5.491115e+00	1.359875e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.089999e+01	4.191556e+00	7.964092e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.606583e+00	1.945213e+00	2.427943e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.439876e+00	1.466379e-01	5.151948e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.288307e+00	2.635386e-01	1.210920e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.588155e+00	2.870792e-01	1.339632e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.318472e+00	2.464236e-01	1.153195e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.448378e+00	1.898906e-01	8.319068e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.405401e-01	1.344786e-01	5.678582e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.629576e-02	7.206769e-03	3.325127e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2525563912686144,0.021287281233474842,0.043102540296370506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.283559e-01	4.417061e-01	3.261269e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.048305e+00	9.713813e-01	5.691961e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.003347e+00	2.143787e-01	3.060026e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.289553e+00	3.193829e-01	3.574547e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.536560e+00	2.582841e-01	5.249825e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.732793e-01	1.645047e-01	4.366273e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.420501e-01	9.260517e-02	2.712859e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.774146e-01	4.619063e-02	1.404303e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.032870e-02	3.316356e-03	1.073208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12699442391948018,0.01335654413440987,0.029777947457643617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.207630e+00	1.893009e+00	1.278197e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.239172e+00	1.733913e+00	1.186120e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.008496e+00	2.922820e-01	9.974208e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.456404e+00	3.092413e-01	1.876817e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.843152e+00	2.148385e-01	3.287590e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.088598e+00	1.478650e-01	3.688116e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.936461e-01	9.001664e-02	2.502650e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.094673e-01	5.280134e-02	1.517538e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.760036e-02	6.524921e-03	1.868515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.058134026640333666,0.00851868457103487,0.023752667123950924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.269968e+02	2.520588e+01	1.492036e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.515514e+01	2.711951e+00	1.012196e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.644730e+00	4.776258e-01	9.458935e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.124818e+00	2.768825e-01	5.296135e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.218923e+00	2.039548e-01	2.903280e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.425278e+00	1.910156e-01	4.866575e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.883894e-01	1.369727e-01	4.034099e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.719984e-02	8.789570e-03	2.969372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.24689865040721953,0.01977696872995724,0.042113523145413445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.895762e-01	3.934575e-01	3.657956e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.859037e+00	7.830798e-01	5.654257e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.635978e+00	9.068563e-01	5.519623e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.072136e+00	7.952587e-01	3.729353e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.137606e+00	5.053887e-01	1.067713e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.914464e+00	2.379243e-01	4.040348e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.572133e+00	2.633217e-01	2.123388e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.188476e+00	2.539089e-01	2.947751e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.752576e+00	2.370573e-01	4.410949e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.330868e+00	1.995391e-01	4.618134e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.282405e-01	1.518339e-01	4.044042e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.650230e-01	1.002088e-01	3.136832e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.970302e-01	5.743612e-02	1.965542e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.407288e-02	5.004116e-03	2.097496e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13014069887780458,0.0115183069197628,0.03004555401272363
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.306344e+00	1.857322e+00	1.205775e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.626565e+00	2.132870e+00	1.287218e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.064309e+00	1.635878e+00	8.793991e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.359155e+00	1.011948e+00	4.354253e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.639351e+00	5.571263e-01	1.178770e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.312095e+00	2.677675e-01	2.993284e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.615895e+00	2.581670e-01	1.321625e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.217483e+00	1.844272e-01	1.810090e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.752874e+00	1.630718e-01	3.168183e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.205458e+00	1.326354e-01	3.564943e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.414037e-01	9.350035e-02	2.861932e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.995438e-01	5.773224e-02	1.881672e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.515686e-02	5.990278e-03	2.261567e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06323072572479248,0.007851107805644027,0.026570435605244427
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.184101e+02	2.218489e+01	1.214025e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.745923e+01	5.382492e+00	2.237343e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.091229e+01	2.549114e+00	5.956231e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.212299e+01	1.207246e+00	7.998035e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.241031e+00	5.965895e-01	5.464602e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.693465e+00	3.703599e-01	4.582423e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.286019e+00	2.033821e-01	3.689752e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.669449e+00	1.448382e-01	9.641258e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.309512e+00	1.879409e-01	3.244958e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.692790e+00	1.888748e-01	5.120223e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.029346e+00	1.470586e-01	4.849070e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.973452e-02	9.151480e-03	3.780333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.25617650928535396,0.014019686741750609,0.03956709823046317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.141729e+00	4.826255e-01	1.390499e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.192338e+00	7.769344e-01	3.836072e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.984979e+00	1.246478e-01	3.951700e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.889936e+00	2.712388e-01	6.676203e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.126194e+00	2.010790e-01	5.261416e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.100627e-01	1.199904e-01	3.226062e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.735232e-01	6.380695e-02	1.765531e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.826761e-02	5.819606e-03	1.554891e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.13599164393233593,0.008698184105983775,0.02863397743233087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.442140e+00	1.349149e+00	3.119218e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.099268e+00	1.005080e-01	9.595319e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.010440e+00	1.894498e-01	6.953122e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.050322e+00	1.404708e-01	3.999292e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.607487e-01	8.362930e-02	2.278992e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.901801e-01	4.883008e-02	1.263981e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.123222e-01	2.493367e-02	6.476490e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.193066e-03	2.032968e-03	5.426185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.07964184408892314,0.007775730526649774,0.02730393322657429
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.040484e+01	3.477120e+00	6.868688e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.090107e+00	5.507559e-02	1.853952e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.381747e+00	2.559044e-01	1.125812e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.015939e+00	1.627844e-01	4.988364e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.700919e-02	1.063005e-02	3.107121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.25847653209661514,0.016067692650220844,0.03897456034587715
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.028688e-01	7.983839e-02	6.200378e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.003480e+00	6.345530e-01	3.782794e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.704050e+00	1.249148e+00	5.727806e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.850522e+00	1.099136e+00	3.740776e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.926908e+00	4.381762e-01	5.140355e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.388255e+00	1.866398e-01	2.221259e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.697012e+00	2.718365e-01	5.741041e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.064938e+00	2.651675e-01	6.418500e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.563703e+00	2.294057e-01	5.785089e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.108481e+00	1.774624e-01	4.781072e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.352461e-01	1.267419e-01	3.474003e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.608004e-01	8.654258e-02	2.425360e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.335196e-01	4.864433e-02	1.499905e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.650197e-02	3.760347e-03	1.340783e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.14270141981456122,0.009766697273809327,0.029921224928859375
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.829305e-01	4.460240e-01	1.937485e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.770508e+00	2.145772e+00	7.940337e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.118860e+00	2.655735e+00	8.514006e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.554954e+00	1.758543e+00	4.790090e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.771248e+00	5.685259e-01	2.187044e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.627235e+00	1.029288e-01	4.114522e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.550466e+00	1.899566e-01	6.604796e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.656092e+00	2.083791e-01	7.170642e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.949895e+00	1.882172e-01	6.113143e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.399449e+00	1.552159e-01	4.884677e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.703346e-01	1.190107e-01	3.703274e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.353680e-01	8.619817e-02	2.562090e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.962851e-01	5.886420e-02	1.665828e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.987357e-01	3.399385e-02	1.052411e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.465877e-02	2.957802e-03	9.768879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07412593437683379,0.006981193420329004,0.025686551503474014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.734859e+00	2.636879e+00	1.086942e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.521160e+00	5.825928e+00	1.863262e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.287049e+01	5.988606e+00	1.462579e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.222979e+01	3.319208e+00	6.513992e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.776670e+00	5.995177e-01	5.403851e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.952271e+00	2.440573e-01	1.168398e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.667724e+00	3.186549e-01	1.454343e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.027214e+00	2.862178e-01	1.206895e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.926897e+00	2.278076e-01	8.937789e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.196244e+00	1.687024e-01	5.813676e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.980633e-01	1.196817e-01	3.838449e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.813998e-02	6.122655e-03	2.274050e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.2314462274526438,0.020637655955057704,0.036497555703880996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.327629e+00	5.399444e-01	4.224761e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.437249e+00	8.288647e-01	5.092303e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.866198e+00	2.771943e-01	1.823481e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.084026e+00	3.254207e-01	4.244533e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.303859e+00	2.315801e-01	4.236171e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.107412e-01	1.375002e-01	3.063606e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.381491e-01	7.454427e-02	1.896966e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.299538e-01	3.685613e-02	8.912567e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.400286e-03	2.290379e-03	6.518967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11398269922959814,0.01258407835297233,0.0234941857459412
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.096912e+00	2.287251e+00	1.697362e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.517118e+00	1.229273e+00	9.017791e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.453042e+00	1.799349e-01	4.605123e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.384768e+00	3.261513e-01	2.080184e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.689077e+00	2.127563e-01	2.998190e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.456513e-01	1.324049e-01	2.638414e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.103325e-01	7.776113e-02	1.819055e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.622471e-01	4.569570e-02	1.099636e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.170164e-02	5.464219e-03	1.381437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.051135347687936664,0.007675689679549465,0.017814275682327615
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.549271e+02	2.296330e+01	1.765351e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.075336e+01	1.011388e+00	2.763675e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.283341e+00	5.071054e-01	9.012785e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.049055e+00	2.436582e-01	4.808193e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.070327e+00	2.151872e-01	2.415930e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.268956e+00	1.789364e-01	3.730838e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.891014e-01	1.218609e-01	2.927752e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.986040e-02	7.463686e-03	2.192317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.22738275290804372,0.019463927443517104,0.035699178896963335
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.021548e+00	4.814503e-01	4.674185e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.422908e+00	9.502027e-01	6.793237e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.198934e+00	9.111267e-01	5.701319e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.436614e+00	6.260360e-01	2.806891e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.254670e+00	2.456568e-01	8.914525e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.824144e+00	2.523558e-01	1.754704e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.414877e+00	2.847922e-01	2.858470e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.002389e+00	2.590407e-01	3.731231e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.539585e+00	2.260798e-01	3.946205e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.144198e+00	1.829377e-01	3.559488e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.539064e-01	1.294723e-01	3.014165e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.557525e-01	8.509397e-02	2.115012e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.284399e-01	4.771550e-02	1.353721e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.652821e-02	3.734891e-03	1.263831e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11681451370290317,0.011075023542810189,0.023415748516869242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.802619e+00	2.162847e+00	1.608337e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.084031e+01	2.177097e+00	1.481161e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.757157e+00	1.309958e+00	7.639732e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.221837e+00	6.405824e-01	2.626100e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.188799e+00	2.227529e-01	6.795151e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.045807e+00	2.296555e-01	8.518506e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.495281e+00	2.364372e-01	1.568190e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.112509e+00	2.154046e-01	2.270851e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.597784e+00	1.646042e-01	2.610214e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.051871e+00	1.234505e-01	2.779147e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.285129e-01	8.329242e-02	2.052345e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.400935e-01	5.144622e-02	1.294678e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.815489e-02	5.111880e-03	1.612467e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05498070703221549,0.007182584887439752,0.019685524497638503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.438081e+02	2.069060e+01	1.336450e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.396452e+01	3.046497e+00	1.615785e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.793941e+01	1.254114e+00	3.319526e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.092133e+01	5.736103e-01	7.534135e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.839167e+00	4.570178e-01	6.489395e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.529399e+00	3.205857e-01	4.543755e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.177961e+00	2.042644e-01	3.493227e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.510919e+00	1.374570e-01	1.141263e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.121385e+00	1.946278e-01	2.825077e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.506601e+00	1.820929e-01	4.107321e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.905794e-01	1.362154e-01	3.509486e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.007514e-02	7.936846e-03	2.711542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23828398068174836,0.014076854953030848,0.035099393340701585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.516509e+00	5.407975e-01	1.732641e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.154853e+00	4.464989e-01	4.913122e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.658872e+00	1.953413e-01	4.565791e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.625260e+00	2.608030e-01	5.657172e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.643124e-01	1.779586e-01	4.043683e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.247470e-01	1.063362e-01	2.552492e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.305009e-01	5.731982e-02	1.263725e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.414497e-02	4.977087e-03	1.121640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.126857129032092,0.008483407722524428,0.023244347242526414
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.008290e+00	1.152665e+00	3.323346e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.655026e+00	1.700022e-02	8.312346e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.753694e+00	1.896940e-01	5.558316e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.323104e-01	1.276156e-01	2.896676e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.143880e-01	7.738604e-02	1.854400e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.633132e-01	4.516476e-02	9.727415e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.751230e-02	2.300824e-02	5.380453e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.542927e-03	1.963528e-03	4.261446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07366370530327296,0.007396157077474888,0.021850014576997867
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.151310e+01	3.043384e+00	7.109472e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.372890e+00	1.151287e-01	1.799857e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.084046e+00	2.475705e-01	8.407625e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.249107e-01	1.502903e-01	3.609556e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.215906e-02	9.839013e-03	2.443904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.24367516141671006,0.016010165413086475,0.03503486133058317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.438201e-01	1.091149e-01	7.708787e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.392203e+00	8.190162e-01	4.734302e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.351894e+00	1.280420e+00	6.193249e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.174530e+00	8.244414e-01	2.750559e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.857827e+00	7.588859e-02	1.337493e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.154310e+00	2.489011e-01	3.976308e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.420365e+00	2.796356e-01	5.565189e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.814974e+00	2.510937e-01	5.563981e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.367826e+00	2.103474e-01	4.808944e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.637924e-01	1.605461e-01	3.849877e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.458689e-01	1.157420e-01	2.754104e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.797460e-01	7.579424e-02	2.047653e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.908980e-01	4.250611e-02	1.087271e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.291841e-02	3.207193e-03	9.435724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.1326090911694299,0.009659466485644308,0.026006544702104534
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.051218e+00	6.836676e-01	2.800658e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.284674e+00	2.721140e+00	1.017504e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.153762e+00	2.386075e+00	8.405679e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.824757e+00	1.155770e+00	3.558370e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.553201e+00	7.998205e-02	4.843293e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.290212e+00	1.690102e-01	5.761675e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.245042e+00	2.144288e-01	6.750935e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.386019e+00	2.078354e-01	5.880951e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.706870e+00	1.768702e-01	5.420079e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.251436e+00	1.469184e-01	3.945792e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.712104e-01	1.114894e-01	2.699970e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.824091e-01	8.044404e-02	2.057620e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.471438e-01	5.286192e-02	1.396412e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.770334e-01	3.187183e-02	7.786223e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.238369e-02	2.718987e-03	7.819809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.06808108067348126,0.006744801812108292,0.021368901048323313
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.894394e+00	3.371251e+00	1.369625e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.236122e+01	7.110068e+00	2.207121e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.478756e+01	5.905132e+00	1.466006e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.279638e+01	2.183261e+00	4.654603e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.518849e+00	1.707448e-01	1.064269e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.391660e+00	3.044807e-01	1.559982e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.144334e+00	3.251441e-01	1.385038e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.675179e+00	2.718692e-01	1.021182e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.723509e+00	2.176487e-01	6.498044e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.060260e+00	1.575699e-01	4.590896e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.317349e-01	1.124902e-01	3.023515e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.456810e-02	5.620802e-03	1.698065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.21827565664177498,0.020416333411765825,0.031910300168952604
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.687916e+00	5.914962e-01	5.197382e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.518852e+00	6.408484e-01	4.310756e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.778445e+00	3.614924e-01	2.541179e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.949059e+00	3.204172e-01	3.941613e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.151328e+00	2.091176e-01	3.540507e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.238338e-01	1.229644e-01	2.501293e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.936829e-01	6.795821e-02	1.411545e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.017183e-01	3.172375e-02	6.920385e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.024481e-03	1.922437e-03	4.254502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.1070767218177695,0.01212823192996794,0.019742815485209647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.152611e+01	2.388645e+00	2.321066e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.944590e+00	7.964254e-01	6.093484e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.212626e+00	2.770976e-01	7.444494e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.369036e+00	3.258382e-01	2.100976e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.597610e+00	2.047642e-01	2.744643e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.666740e-01	1.219850e-01	2.060696e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.739869e-01	7.219335e-02	1.481863e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.407411e-01	4.241710e-02	8.578854e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.888910e-02	5.113595e-03	1.157792e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04783230240292872,0.00726685319754012,0.014469247029800292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.688878e+02	1.954954e+01	2.084997e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.820184e+01	8.974503e-01	6.652467e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.201728e+00	5.100672e-01	7.515867e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.023429e+00	2.258718e-01	4.426293e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.996632e+00	2.194645e-01	2.059940e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.198634e+00	1.733027e-01	2.935873e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.417628e-01	1.138191e-01	2.406204e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.634701e-02	6.921247e-03	1.778592e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.21485448456086542,0.01914448828207524,0.03168768009500522
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.256166e+00	5.494576e-01	5.376896e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.861514e+00	9.499720e-01	7.485423e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.546190e+00	8.307666e-01	5.365384e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.585401e+00	4.403978e-01	1.803665e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.231804e+00	2.023728e-01	3.589362e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.730696e+00	2.881613e-01	2.406956e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.285170e+00	2.841458e-01	3.172250e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.864076e+00	2.519269e-01	3.361451e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.408105e+00	2.135818e-01	3.535536e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.010030e+00	1.648604e-01	3.089950e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.819248e-01	1.210160e-01	2.383466e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.884531e-01	7.675002e-02	1.832446e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.892286e-01	4.160385e-02	9.851148e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.310789e-02	3.229047e-03	9.003944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10923897051128262,0.0108150019357528,0.0196586369924594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.115651e+01	2.376456e+00	1.962026e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.207603e+01	1.985456e+00	1.794845e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.699538e+00	8.963954e-01	5.960422e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.776788e+00	3.949806e-01	1.042206e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.891175e+00	2.093652e-01	2.864771e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.914214e+00	2.285199e-01	9.816143e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.420033e+00	2.319665e-01	1.630673e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.047209e+00	2.228208e-01	1.896384e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.478107e+00	1.580290e-01	2.631274e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.753388e-01	1.178101e-01	2.180379e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.889313e-01	7.994209e-02	1.596049e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.991582e-01	4.709065e-02	1.158402e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.467874e-02	4.801355e-03	1.221093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.051057576442356555,0.006874583486893161,0.015391636912686225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.588050e+02	1.773190e+01	1.434953e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.996075e+01	2.028450e+00	1.082194e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.662001e+01	9.223997e-01	4.807892e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.050340e+01	6.484240e-01	7.088572e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.671164e+00	3.764811e-01	5.503013e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.399323e+00	2.910499e-01	3.873605e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.095421e+00	1.746324e-01	3.387278e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.421349e+00	1.430111e-01	7.040548e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.999256e+00	1.907434e-01	2.799226e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.421682e+00	1.808979e-01	3.123805e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.177498e-01	1.295268e-01	3.072971e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.595074e-02	7.471092e-03	2.026884e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.22003001176136908,0.014107305546366383,0.03094643738914496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.963888e+00	5.543525e-01	2.102149e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.886141e+00	3.216934e-01	5.641516e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.335491e+00	2.468258e-01	4.630493e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.407487e+00	2.412207e-01	4.487233e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.404880e-01	1.596122e-01	3.188801e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.421286e-01	9.393712e-02	2.008227e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.874528e-01	5.053197e-02	1.036284e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.075440e-02	4.165423e-03	8.429308e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11832870066738116,0.008174637710912175,0.01918003228823556
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.547369e+00	9.539149e-01	3.459727e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.165985e+00	7.079249e-02	5.969314e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.553962e+00	1.834964e-01	3.980404e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.448338e-01	1.174651e-01	2.465258e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.637510e-01	7.077525e-02	1.388918e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.360378e-01	4.163586e-02	8.672764e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.335273e-02	2.123651e-02	5.059112e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.513359e-03	1.760321e-03	3.563461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06784295710352249,0.006918853713299353,0.018301808093416624
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.252859e+01	2.449313e+00	7.203254e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.668629e+00	1.825673e-01	1.371396e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.857889e+00	2.352003e-01	6.218588e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.413345e-01	1.361629e-01	2.830974e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.657657e-02	8.946662e-03	2.185364e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.22855702600182257,0.01605530011332415,0.031440455736899936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.091035e-01	1.481010e-01	1.023785e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.980088e+00	1.027740e+00	6.062170e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.073945e+00	1.238655e+00	6.002246e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.302048e+00	4.086089e-01	1.981418e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.612918e+00	1.775691e-01	2.349802e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.815581e+00	2.814956e-01	4.892970e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.137895e+00	2.779118e-01	5.397201e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.580128e+00	2.358259e-01	4.734163e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.197902e+00	1.927108e-01	4.047203e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.461716e-01	1.463730e-01	2.979185e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.485838e-01	1.033599e-01	2.158470e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.227181e-01	6.757424e-02	1.517750e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.589526e-01	3.759012e-02	8.672049e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.055459e-02	2.790662e-03	6.076640e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12275079188714634,0.009581485351127628,0.02245818346690369
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.728595e+00	1.035151e+00	4.256201e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.039508e+00	3.036758e+00	1.228162e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.031203e+00	1.861032e+00	7.341176e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.751651e+00	4.329209e-01	4.085152e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.212854e+00	1.056865e-01	4.840102e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.903454e+00	2.123526e-01	6.123420e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.893874e+00	2.296625e-01	6.122967e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.101749e+00	2.034747e-01	5.252063e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.528640e+00	1.715847e-01	4.383659e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.127971e+00	1.374891e-01	2.877082e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.717141e-01	1.017641e-01	2.329766e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.143147e-01	7.320407e-02	1.610906e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.172659e-01	5.038785e-02	1.060827e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.568956e-01	2.922123e-02	7.194296e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.094419e-02	2.582609e-03	5.411218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06208915943594567,0.006457328696855412,0.01826405082066558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.885702e+00	4.666356e+00	1.794988e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.560805e+01	8.001917e+00	2.581648e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.664414e+01	4.965984e+00	1.332555e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.298977e+01	9.094116e-01	8.713200e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.997103e+00	2.455402e-01	1.276929e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.733631e+00	3.534043e-01	1.662999e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.690931e+00	3.326900e-01	1.123012e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.367124e+00	2.657563e-01	7.704192e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.512364e+00	1.994960e-01	5.507927e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.610164e-01	1.447292e-01	3.459373e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.696395e-01	1.034407e-01	2.493698e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.091805e-02	5.082932e-03	1.389430e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.20457115758200325,0.020291875264344117,0.029294897477841808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.163836e+00	6.694908e-01	6.051513e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.471952e+00	4.698999e-01	3.128151e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.643256e+00	3.392850e-01	2.879429e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.802190e+00	3.061627e-01	3.556703e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.031280e+00	1.908245e-01	3.153965e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.438881e-01	1.108214e-01	2.029683e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.464870e-01	6.089563e-02	1.158624e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.036134e-02	2.781783e-02	5.685139e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.699244e-03	1.527619e-03	2.819113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09997738392555433,0.01166539872822768,0.017854486321645685
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.439372e+01	2.643072e+00	2.700180e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.022487e+00	4.907386e-01	3.502063e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.031321e+00	2.286362e-01	7.653806e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.315503e+00	2.896086e-01	2.117894e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.511215e+00	2.019984e-01	2.212775e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.044319e-01	1.139366e-01	1.896606e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.322752e-01	6.702782e-02	1.190526e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.163785e-01	3.938892e-02	7.809350e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.592612e-02	4.666664e-03	1.053411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.044197404589099896,0.0067824088138713975,0.013133180488919226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.805514e+02	1.849685e+01	1.973261e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.671354e+01	9.376586e-01	1.218856e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.110906e+00	3.700883e-01	7.353193e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.971488e+00	1.936221e-01	3.613043e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.908516e+00	2.055485e-01	1.974764e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.134639e+00	1.651708e-01	2.554912e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.897543e-01	1.042025e-01	2.063285e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.228825e-02	6.276816e-03	1.649102e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.20230145393138863,0.019033630361931425,0.028555025282804347
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.591493e+00	6.610513e-01	5.990026e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.437450e+00	1.051857e+00	8.034811e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.852649e+00	7.030419e-01	4.759999e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.566162e+00	1.939703e-01	7.247599e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.053350e+00	2.034727e-01	1.598906e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.585501e+00	2.861128e-01	2.805031e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.190538e+00	2.988513e-01	3.065487e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.722943e+00	2.472291e-01	3.350673e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.287762e+00	2.026624e-01	2.833181e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.149081e-01	1.557686e-01	2.530187e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.910336e-01	1.091221e-01	2.040776e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.350534e-01	6.956358e-02	1.347066e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.602068e-01	3.753364e-02	7.974479e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.047182e-02	2.766368e-03	5.923356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10183790579378242,0.010547163564188666,0.017003086940800854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.445667e+01	2.848915e+00	2.380692e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.285884e+01	1.727867e+00	1.575184e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.184262e+00	6.137380e-01	3.718153e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.149870e+00	1.834225e-01	1.920573e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.612622e+00	1.966258e-01	3.500852e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.792220e+00	1.751723e-01	1.089297e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.362930e+00	2.105836e-01	1.813445e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.929357e+00	1.953704e-01	2.177375e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.403489e+00	1.610633e-01	2.136798e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.866546e-01	1.111567e-01	1.931461e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.330219e-01	7.469775e-02	1.305972e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.737149e-01	4.462469e-02	9.396545e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.184971e-02	4.462115e-03	9.435045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.046911962569748236,0.006482626624768631,0.01319718123597853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.723767e+02	1.713385e+01	1.512761e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.676981e+01	1.045110e+00	4.680634e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.581384e+01	6.641454e-01	9.758862e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.028128e+01	6.877180e-01	9.002786e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.472138e+00	2.991555e-01	1.047221e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.263560e+00	1.409139e-01	6.928848e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.012498e+00	1.552489e-01	2.895295e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.314490e+00	1.367240e-01	5.931997e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.911628e+00	1.945633e-01	2.377132e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.311568e+00	1.738009e-01	2.920970e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.502573e-01	1.206513e-01	2.680267e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.135510e-02	6.882071e-03	1.697225e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.20307077176115435,0.013890904947432753,0.02609308519231185
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.407972e+00	5.061198e-01	2.398947e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.570505e+00	1.963990e-01	4.311960e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.003401e+00	2.703391e-01	4.315635e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.212317e+00	2.154627e-01	3.900912e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.329512e-01	1.422816e-01	2.431384e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.795740e-01	8.354207e-02	1.534188e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.526062e-01	4.465930e-02	8.145036e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.458539e-03	3.483539e-03	5.953626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11148103797156916,0.0077909997163617545,0.01499948114904226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.998715e+00	7.383898e-01	3.486122e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.736676e+00	1.163868e-01	4.131697e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.402543e+00	1.715206e-01	3.116162e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.603082e-01	1.062862e-01	1.827726e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.233844e-01	6.506090e-02	1.175262e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.156772e-01	3.840282e-02	6.761236e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.848300e-02	2.091924e-02	3.390657e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.721090e-03	1.538356e-03	3.692682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06356897088748921,0.006498236553767189,0.01399485012518735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.336674e+01	1.819834e+00	7.076990e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.060621e+00	2.252322e-01	9.515860e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.672583e+00	2.150350e-01	4.543786e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.723564e-01	1.246573e-01	2.203561e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.321189e-02	8.323790e-03	1.708857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.21372650768211604,0.016019153958058835,0.027455365386536285
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.211294e-01	1.994860e-01	1.409735e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.778040e+00	1.204937e+00	7.538380e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.595815e+00	9.350170e-01	4.935929e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.216965e+00	9.875902e-02	1.440307e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.274167e+00	2.514202e-01	3.666039e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.499136e+00	2.863930e-01	4.840498e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.862268e+00	2.564915e-01	4.509718e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.416310e+00	2.189911e-01	3.890584e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.029920e+00	1.741589e-01	3.110783e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.349601e-01	1.321406e-01	2.414506e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.767878e-01	9.434827e-02	1.813558e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.890858e-01	6.706184e-02	9.570707e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.340966e-01	3.406251e-02	5.770712e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.398846e-03	2.163835e-03	4.839956e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11345865047752837,0.009405396892638765,0.01870258726771576
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.862116e+00	1.496077e+00	6.367237e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.940553e+00	2.914005e+00	1.339788e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.351138e+00	1.084974e+00	5.994084e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.422202e+00	1.229661e-01	5.898144e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.748408e+00	1.890422e-01	6.305090e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.431547e+00	2.299402e-01	5.716671e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.537464e+00	2.221845e-01	5.568788e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.892581e+00	1.907769e-01	4.215421e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.383776e+00	1.583717e-01	3.142046e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.015523e+00	1.263264e-01	2.048662e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.854800e-01	9.346407e-02	1.916314e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.733772e-01	6.917258e-02	1.310876e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.013779e-01	5.961874e-02	7.179719e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.421973e-01	2.762350e-02	5.446090e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.802882e-03	2.262634e-03	4.804885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05683876796793435,0.006222629571694151,0.014835319533619128
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.677874e+00	6.053676e+00	2.321981e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.985769e+01	8.811269e+00	2.896109e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.832523e+01	3.625280e+00	1.095652e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.245571e+01	1.669683e-01	1.602578e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.054190e+00	3.291492e-01	1.886682e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.996947e+00	3.652667e-01	1.365965e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.284712e+00	3.171070e-01	8.930249e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.126674e+00	2.421663e-01	5.776969e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.363061e+00	1.827367e-01	3.839677e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.684836e-01	1.331153e-01	2.708867e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.411310e-01	1.158365e-01	1.572611e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.821162e-02	4.743117e-03	1.105985e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.1914972417657982,0.020104328111667874,0.02616385135950902
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.693627e+00	7.078176e-01	6.879740e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.285209e+00	2.932787e-01	1.897191e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.573249e+00	3.691276e-01	3.041135e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.624837e+00	2.724755e-01	3.608385e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.134535e-01	1.720571e-01	2.593258e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.857976e-01	1.012110e-01	1.539199e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.087682e-01	5.459977e-02	9.932766e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.374985e-02	2.410298e-02	3.948451e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.659083e-03	1.171659e-03	2.220040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09419915013636912,0.011384344675153063,0.015131124546353125
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.703009e+01	2.591357e+00	2.899854e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.006727e+00	3.287273e-01	1.701879e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.971690e+00	2.231767e-01	7.266560e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.253282e+00	2.673953e-01	2.259949e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.426336e+00	1.907906e-01	2.171062e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.438608e-01	1.055568e-01	1.406550e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.041681e-01	6.523298e-02	1.019579e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.957455e-01	3.598890e-02	6.447199e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.438266e-02	4.352376e-03	8.049408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04182752810047881,0.006426066975794988,0.010429176672059962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.885758e+02	1.564597e+01	1.858951e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.586643e+01	8.636705e-01	2.110929e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.105475e+00	3.323030e-01	6.763574e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.920272e+00	1.731786e-01	3.123973e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.841781e+00	2.006666e-01	1.842279e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.067061e+00	1.544407e-01	2.441347e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.392737e-01	9.459544e-02	1.672914e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.059720e-02	6.010450e-03	1.209794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19055842075166468,0.01887629334988969,0.025569926208265925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.984628e+00	7.189969e-01	7.274278e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.971868e+00	1.028330e+00	8.406471e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.996233e+00	5.325182e-01	3.534306e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.411559e+00	7.277477e-02	7.907065e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.967768e+00	2.786708e-01	1.975428e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.490447e+00	3.089933e-01	3.169582e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.049933e+00	2.750808e-01	3.331350e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.592080e+00	2.360913e-01	3.318499e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.169916e+00	1.974835e-01	2.474413e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.087992e-01	1.431399e-01	2.256636e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.214612e-01	1.011684e-01	1.720494e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.062000e-01	7.591060e-02	9.732510e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.339426e-01	3.340016e-02	5.763630e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.426608e-03	2.153087e-03	4.881214e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.0953779855672762,0.01017221451640865,0.01426075820049634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.812318e+01	2.802443e+00	3.081091e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.282566e+01	1.396453e+00	1.143960e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.233237e+00	4.004803e-01	1.815351e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.618986e+00	7.827147e-02	4.533469e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.451676e+00	1.838424e-01	4.039012e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.735222e+00	2.056101e-01	1.122656e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.285744e+00	2.033131e-01	2.140367e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.865410e+00	2.069923e-01	1.847841e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.321121e+00	1.636286e-01	1.732331e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.136289e-01	1.040532e-01	1.653062e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.844572e-01	7.007953e-02	1.197269e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.621400e-01	4.932206e-02	6.510485e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.845239e-02	3.998718e-03	8.287131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04402302261488112,0.006211377521969368,0.010258505943428094
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.832094e+02	1.466527e+01	1.560558e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.488623e+01	1.208694e+00	1.731338e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.482926e+01	2.893929e-01	2.564372e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.581050e+00	2.291215e-01	4.066064e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.407392e+00	3.292182e-01	5.290257e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.242144e+00	2.090606e-01	7.409695e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.942034e+00	1.863523e-01	2.580329e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.236135e+00	1.247449e-01	5.016619e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.816729e+00	1.946492e-01	2.361345e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.227492e+00	1.635961e-01	2.337957e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.935004e-01	1.132195e-01	2.142006e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.871079e-02	6.639114e-03	1.260947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19101674640035676,0.013693687527362053,0.02357751954925863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.746421e+00	4.867238e-01	2.598105e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.248649e+00	9.837266e-02	3.318195e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.807883e+00	2.672744e-01	3.948573e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.077537e+00	1.957526e-01	3.423507e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.662986e-01	1.341527e-01	2.000585e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.333738e-01	7.711949e-02	1.213629e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.300070e-01	4.094082e-02	7.672679e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.158588e-03	3.128712e-03	5.158544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.1069058509099525,0.007539524597523994,0.013027843073343232
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.274055e+00	6.242613e-01	3.468740e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.521752e+00	1.429202e-01	3.087117e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.276828e+00	1.579209e-01	2.847919e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.169373e-01	1.014059e-01	1.517444e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.975196e-01	6.186541e-02	1.031764e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.931767e-01	3.599157e-02	6.866267e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.976450e-02	2.051228e-02	3.176599e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.573574e-03	1.707671e-03	2.927818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06032897608770081,0.006179965305697657,0.01250768267759976
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.393432e+01	1.429440e+00	6.916341e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.651643e+00	2.467716e-01	6.308736e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.567673e+00	2.018759e-01	3.750327e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.124458e-01	1.150985e-01	1.913407e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.015524e-02	7.884114e-03	1.661805e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20206512281132127,0.015988124003029403,0.025648613393236847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.750896e-01	2.644795e-01	1.873384e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.549758e+00	1.326470e+00	8.539106e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.735900e+00	6.268206e-01	4.316707e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.004826e+00	1.172073e-01	1.457496e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.057058e+00	2.857295e-01	3.807840e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.260207e+00	2.836209e-01	4.297274e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.715174e+00	2.531186e-01	3.676992e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.248424e+00	2.016511e-01	5.168164e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.239238e-01	1.601435e-01	2.713014e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.727728e-01	1.275826e-01	1.968147e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.202168e-01	8.678145e-02	1.447002e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.428407e-01	5.663591e-02	9.598174e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.134520e-01	3.066537e-02	5.246111e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.468965e-03	2.143521e-03	4.824245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10622105076691873,0.009257793262510583,0.01719529550458085
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.195291e+00	2.013613e+00	8.614222e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.019464e+01	2.570406e+00	1.328940e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.121061e+00	4.350624e-01	8.280359e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.034327e+00	9.673565e-02	7.071069e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.303443e+00	2.220587e-01	5.684288e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.208617e+00	2.395155e-01	4.461114e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.412239e+00	2.432853e-01	3.299537e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.705246e+00	1.835650e-01	3.698030e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.254185e+00	1.488954e-01	2.951290e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.457962e-01	1.207813e-01	3.165690e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.417155e-01	8.925861e-02	1.688064e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.356975e-01	6.499016e-02	1.098809e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.690208e-01	4.579008e-02	7.462999e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.283143e-01	2.665776e-02	5.023362e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.771456e-03	2.093281e-03	4.634279e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05291160781657715,0.00603506522954507,0.013084369250588049
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.351518e+01	8.158377e+00	2.964050e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.317972e+01	8.502631e+00	3.063182e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.863026e+01	1.795853e+00	1.343562e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.192965e+01	2.843622e-01	1.904886e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.379047e+00	3.738514e-01	1.650732e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.598680e+00	3.707422e-01	9.884555e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.953256e+00	3.009654e-01	6.811795e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.917615e+00	2.285808e-01	4.540844e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.261788e+00	1.823508e-01	3.517073e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.867275e-01	1.238182e-01	4.474262e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.852319e-01	9.455711e-02	1.436001e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.710156e-02	4.559314e-03	9.388113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1815209150979587,0.01893140241292454,0.02473003602490631
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.091263e+00	7.503349e-01	7.011060e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.165550e+00	3.037582e-01	1.180067e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.510881e+00	3.529342e-01	3.410604e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.472933e+00	2.491612e-01	3.515502e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.486400e-01	1.713198e-01	2.158330e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.206661e-01	9.182086e-02	1.501331e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.829742e-01	5.145343e-02	8.528245e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.395342e-02	2.186285e-02	3.526056e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.208903e-03	1.071774e-03	1.672215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08963086746588396,0.010766382373690542,0.014309681666461294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.868153e+01	2.633276e+00	2.695098e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.516875e+00	2.965103e-01	6.044199e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.904710e+00	1.662609e-01	8.355031e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.244088e+00	2.823751e-01	2.581977e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.336755e+00	1.738201e-01	2.270737e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.014250e-01	1.002340e-01	1.386134e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.730380e-01	5.900299e-02	9.513000e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.813127e-01	3.499929e-02	5.845479e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.307098e-02	4.562711e-03	7.078304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.039530981648876536,0.006101762552024319,0.009697959162187623
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.940255e+02	1.548715e+01	1.594983e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.589593e+01	9.616446e-01	2.580849e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.030273e+00	2.215908e-01	1.062275e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.843565e+00	1.152610e-01	6.388701e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.786273e+00	1.907584e-01	2.019968e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.011615e+00	1.456310e-01	2.095094e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.041424e-01	9.119255e-02	1.622844e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.841551e-02	5.920234e-03	1.109475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18137549782866866,0.01851755395004251,0.02444339730512496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.415379e+00	8.023286e-01	7.844245e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.217044e+00	9.107029e-01	8.367103e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.912714e+00	4.256685e-01	2.474354e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.304828e+00	1.519472e-01	1.421818e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.943071e+00	3.810208e-01	2.257004e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.463358e+00	3.919171e-01	2.772816e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.941970e+00	2.605515e-01	3.421106e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.480680e+00	2.254003e-01	2.894886e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.061206e+00	1.774637e-01	4.496146e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.600735e-01	1.505145e-01	1.916404e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.653718e-01	9.379828e-02	1.514625e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.571593e-01	5.871951e-02	1.005676e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.166248e-01	3.233844e-02	4.954502e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.640956e-03	2.170108e-03	4.853088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09044799794994854,0.009928187249843942,0.013852274394371686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.129967e+01	3.128714e+00	3.225212e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.179720e+01	8.972903e-01	1.079190e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.654723e+00	2.559559e-01	2.809104e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.364610e+00	8.689182e-02	1.584152e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.404211e+00	2.685460e-01	3.054562e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.723038e+00	2.532593e-01	1.005100e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.282413e+00	2.933866e-01	1.693076e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.774077e+00	1.953105e-01	1.905009e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.238774e+00	1.646461e-01	1.984084e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.684630e-01	1.006450e-01	2.863566e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.518541e-01	6.719693e-02	1.087564e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.304267e-01	4.019214e-02	7.093466e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.741803e-02	4.024987e-03	6.542683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04111186569968253,0.005888415733700594,0.010033313719735912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.904611e+02	1.343016e+01	1.442137e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.400210e+01	1.408461e+00	3.881978e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.480498e+01	7.482486e-01	1.046919e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.514519e+00	4.947622e-01	2.159754e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.402598e+00	3.745143e-01	4.739153e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.102404e+00	2.368768e-01	4.938271e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.828872e+00	1.071690e-01	7.514399e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.223241e+00	1.942105e-01	4.601380e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.707119e+00	2.403204e-01	2.317955e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.181781e+00	1.601535e-01	3.681500e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.421674e-01	1.068749e-01	2.132156e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.532591e-02	6.156439e-03	1.256705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.17869609711843737,0.013162440282305482,0.019885807965432767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.092406e+00	4.319589e-01	2.725240e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.906378e+00	1.318297e-02	1.962382e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.621129e+00	2.557750e-01	3.134292e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.602774e-01	1.772159e-01	2.621140e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.846263e-01	1.185535e-01	1.703925e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.824018e-01	6.779407e-02	1.123042e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.094688e-01	3.893458e-02	5.536347e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.683478e-03	2.637651e-03	4.305608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10252584899008227,0.007195078874590283,0.010941587331214642
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.542625e+00	5.049642e-01	3.392714e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.287421e+00	1.578737e-01	2.408335e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.186518e+00	1.490427e-01	2.024031e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.700877e-01	9.618849e-02	1.361616e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.589221e-01	5.668172e-02	9.370162e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.800394e-01	3.376087e-02	5.706659e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.162544e-02	1.905623e-02	3.026453e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.400583e-03	1.814088e-03	2.600046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05754422504358794,0.005862079160755991,0.010221281189599654
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.442968e+01	1.164184e+00	6.666108e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.314380e+00	2.529801e-01	5.104595e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.446704e+00	1.874025e-01	2.912633e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.768069e-01	1.106823e-01	1.749593e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.756494e-02	7.439216e-03	1.344939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1883720644691317,0.01577967204132688,0.022644971270459002
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.150856e-01	3.951415e-01	2.861361e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.428820e+00	1.244405e+00	8.839072e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.692034e+00	2.870659e-01	2.888012e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.654305e+00	2.008867e-01	2.662322e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.736983e+00	2.839081e-01	4.171042e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.023640e+00	2.715168e-01	3.419035e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.525996e+00	2.318077e-01	2.932446e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.162563e+00	2.009591e-01	2.703916e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.399301e-01	1.608819e-01	2.129784e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.770440e-01	1.134591e-01	1.805520e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.660396e-01	7.907396e-02	1.197130e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.955751e-01	4.814059e-02	9.365920e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.936796e-02	2.693472e-02	4.919671e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.851982e-03	1.755997e-03	3.378124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09857444761014551,0.009071199023578752,0.014667575946198622
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.422891e+00	2.468075e+00	1.199310e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.050500e+01	1.411973e+00	1.216423e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.718877e+00	2.455088e-01	4.957142e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.511566e+00	1.577398e-01	6.386208e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.036713e+00	2.429288e-01	4.547075e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.936224e+00	2.379631e-01	4.226952e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.125066e+00	2.031530e-01	3.678982e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.592981e+00	1.757062e-01	2.579981e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.171849e+00	1.435035e-01	1.991212e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.737325e-01	1.248637e-01	1.709421e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.043406e-01	8.965598e-02	1.164178e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.966608e-01	6.058215e-02	9.627481e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.264988e-01	3.965414e-02	7.221857e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.142626e-01	2.560603e-02	4.760458e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.915150e-03	2.067769e-03	3.800804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.048309809041417094,0.005725376413353918,0.011335458129689405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.958097e+01	1.024559e+01	3.956004e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.690673e+01	6.989868e+00	2.916797e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.793769e+01	5.956518e-01	2.017880e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.090111e+01	3.482855e-01	1.744111e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.586705e+00	4.115711e-01	1.392060e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.143972e+00	3.526812e-01	8.330507e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.713168e+00	2.830336e-01	5.084650e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.802298e+00	2.191411e-01	3.341858e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.161667e+00	1.624582e-01	2.852208e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.417977e-01	1.165144e-01	1.862930e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.458921e-01	9.418253e-02	1.520697e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.379622e-02	4.077410e-03	8.813954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.1713252299752615,0.01872589316735096,0.02165247197492584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.529029e+00	7.366621e-01	7.316289e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.033432e+00	9.479753e-02	2.266970e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.363798e+00	3.460299e-01	3.173056e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.378464e+00	2.400845e-01	2.888202e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.485572e-01	1.450719e-01	2.024980e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.848437e-01	8.972037e-02	1.159828e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.520312e-01	4.895849e-02	6.519554e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.309941e-02	1.847094e-02	3.183423e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.973014e-03	1.144738e-03	1.372292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08537487443210871,0.010512649889009684,0.012622033599501217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.011662e+01	2.389075e+00	2.778282e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.146082e+00	2.038999e-01	5.378538e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.858627e+00	1.710369e-01	5.542568e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.188423e+00	2.805715e-01	2.254394e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.263078e+00	1.681718e-01	1.844272e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.707117e-01	1.037259e-01	1.182819e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.471356e-01	5.600354e-02	8.220814e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.623723e-01	3.189849e-02	5.465469e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.169664e-02	4.283390e-03	6.657181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.037263506427169815,0.005828374227527668,0.008770130698784295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.990961e+02	1.291303e+01	1.685773e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.576369e+01	9.021288e-01	1.082408e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.975678e+00	2.367235e-01	4.896602e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.808165e+00	1.094294e-01	3.287756e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.735881e+00	2.016146e-01	1.662112e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.527599e-01	1.380607e-01	1.799046e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.785550e-01	8.568223e-02	1.413222e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.595777e-02	5.326361e-03	1.046902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17073656984241659,0.018583879262057262,0.021479365441130438
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.065204e+00	8.675436e-01	9.535561e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.368050e+00	8.070582e-01	7.046677e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.680584e+00	1.492217e-01	1.199940e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.270799e+00	2.584142e-01	1.290183e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.804759e+00	2.718270e-01	2.606760e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.272015e+00	2.777789e-01	3.182775e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.847988e+00	2.756937e-01	2.666986e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.414695e+00	2.431522e-01	2.452400e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.872505e-01	1.870856e-01	2.123722e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.763700e-01	1.337742e-01	1.701127e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.196191e-01	8.801095e-02	1.302434e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.154845e-01	5.212765e-02	9.309930e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.124787e-02	2.710053e-02	4.842115e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.043799e-03	1.852502e-03	3.350082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08521785352727074,0.009516660825993145,0.01168372202486316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.491607e+01	3.076703e+00	3.595116e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.011861e+01	5.650534e-01	7.645377e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.107428e+00	2.381255e-01	1.323961e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.410409e+00	2.960309e-01	2.280774e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.219051e+00	1.558561e-01	6.448883e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.586027e+00	1.363977e-01	1.408058e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.257815e+00	2.682185e-01	1.602854e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.711985e+00	1.817679e-01	2.017258e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.170225e+00	1.482882e-01	1.716118e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.416983e-01	1.144771e-01	1.152728e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.220680e-01	6.768984e-02	9.180466e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.031143e-01	3.723491e-02	7.210742e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.441531e-02	3.611419e-03	6.266755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.0385465753887172,0.00555771093145984,0.00876974768056353
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.972398e+02	1.136469e+01	1.574356e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.324291e+01	1.175632e+00	3.710940e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.459297e+01	9.464870e-01	8.421266e-02
1.000000e-02	2.500000e-03	2.500000e-03	9.381068e+00	2.737038e-01	1.956293e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.357736e+00	4.373651e-01	4.038507e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.019622e+00	1.927863e-01	5.701870e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.723421e+00	8.912199e-02	1.092219e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.123488e+00	1.527773e-01	4.436193e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.718993e+00	2.546011e-01	1.883646e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.083768e+00	1.490419e-01	2.215114e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.110635e-01	1.054730e-01	1.719775e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.232471e-02	5.667034e-03	1.161999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.345180837541487,0.014696113874725358,0.03137012989364085
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.672733e-01	1.094225e-01	5.879968e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.905590e+00	5.866616e-01	2.882410e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.364329e+00	5.719610e-01	2.582587e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.514211e+00	5.312925e-02	8.778977e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.662686e+00	2.217737e-01	4.733663e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.498791e+00	2.501257e-01	5.383963e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.601474e-01	1.537285e-01	3.258632e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.450473e-02	1.294752e-02	2.932209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19217378332179622,0.00940705313233639,0.021110551725745802
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.527424e+00	4.284963e-01	1.593305e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.785542e+00	6.546397e-01	3.726467e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.061538e+00	3.859165e-02	2.252020e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.194125e+00	1.745614e-01	4.190415e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.779145e-01	1.512970e-01	3.102266e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.187660e-01	9.184665e-02	1.689768e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.481203e-01	4.331959e-02	7.563271e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.339967e-03	2.852818e-03	5.607283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09191197523878011,0.008059448165438673,0.01913649401931944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.817740e+00	1.725993e+00	5.495523e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.328052e+00	3.349130e-01	6.450918e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.669111e+00	2.550263e-01	7.598659e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.288449e+00	2.250798e-01	4.858521e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.399941e-02	1.237456e-02	2.385995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3174817482262024,0.014533988801646525,0.027878479928442224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.066465e-01	9.649935e-02	6.730672e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.633413e-01	1.771279e-01	1.295260e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.025615e+00	3.492013e-01	2.120122e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.755783e+00	5.136857e-01	2.628861e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.490346e+00	5.273748e-01	2.488202e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.074524e+00	4.078533e-01	1.602188e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.297929e+00	1.977801e-01	3.756064e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.148102e+00	8.957583e-02	1.065013e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.723597e+00	1.632897e-01	3.472387e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.167286e+00	2.154489e-01	4.203557e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.467816e+00	2.060878e-01	4.244469e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.884764e-01	1.585754e-01	3.346176e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.339088e-01	8.947042e-02	1.995070e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.896224e-02	6.776020e-03	1.509298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.18774577584287627,0.009090206311965582,0.02003695884583248
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.055622e-01	2.521511e-01	1.159866e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.078215e+00	4.115032e-01	1.871700e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.938181e+00	6.610214e-01	2.725676e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.881554e+00	7.535374e-01	3.195683e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.835436e+00	7.354703e-01	3.191665e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.383968e+00	5.717026e-01	2.488544e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.430538e+00	2.797435e-01	1.754457e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.050306e+00	6.390689e-02	1.433175e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.359338e+00	8.943711e-02	2.098326e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.505081e+00	1.354051e-01	3.667172e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.756980e+00	1.556193e-01	3.338987e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.084990e+00	1.325050e-01	2.706271e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.893302e-01	8.923875e-02	1.911996e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.717975e-01	4.790644e-02	1.089239e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.997196e-02	4.011287e-03	9.234545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08576770427775274,0.00637054496332759,0.015385151937909847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.812796e+00	1.751765e+00	7.102289e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.297125e+00	2.185970e+00	7.834035e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.578929e+00	2.291888e+00	8.256536e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.957332e+00	1.795300e+00	7.166555e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.179603e+00	1.022923e+00	4.543090e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.106667e+00	2.266294e-01	4.250114e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.189333e+00	1.373587e-01	5.713475e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.300388e+00	2.640235e-01	6.485822e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.700458e+00	2.615273e-01	6.162181e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.548585e+00	2.068812e-01	4.607901e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.993733e-01	1.327233e-01	3.092105e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.845201e-02	5.781423e-03	1.393281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.316097778906995,0.01948092227207443,0.03193949799291035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.527520e-01	1.212696e-01	1.751186e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.307053e+00	4.878640e-01	3.346360e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.669762e+00	5.530304e-01	3.092544e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.200433e+00	1.152038e-01	9.864048e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.568815e+00	2.710107e-01	3.412213e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.490803e+00	2.587914e-01	4.896018e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.251769e-01	1.684563e-01	3.212411e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.807591e-01	8.217328e-02	1.597741e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.488929e-02	4.719085e-03	1.100431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1662527623517605,0.012783621939552486,0.021031117793132437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.064920e-01	2.538850e-01	4.502081e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.888724e+00	8.822632e-01	5.098966e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.572973e+00	7.623884e-01	4.987591e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.343203e+00	3.067479e-01	2.280547e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.983771e+00	1.662043e-01	1.430961e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.570769e+00	1.890559e-01	3.175735e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.476287e-01	1.390840e-01	2.382035e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.370513e-01	8.592395e-02	1.363282e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.729116e-02	8.892139e-03	1.491372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.060177663390195445,0.008168575709099832,0.013473503292097767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.684866e+01	5.888300e+00	4.218785e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.464921e+01	4.112044e+00	2.443768e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.449035e+01	1.335120e+00	1.435168e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.504625e+00	1.660218e-01	1.572119e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.837793e+00	2.396748e-01	3.491377e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.400260e+00	2.462248e-01	3.617962e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.537132e-01	1.686169e-01	2.691957e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.371826e-02	7.959195e-03	1.353077e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.2913902682722595,0.016862436589889618,0.027636248102385852
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.459598e-01	1.745388e-01	2.125489e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.317151e-01	2.536228e-01	2.054353e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.289028e+00	3.934447e-01	2.615065e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.724796e+00	4.441791e-01	2.799568e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.251195e+00	4.613988e-01	2.630959e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.712662e+00	3.952124e-01	1.810002e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.933974e+00	2.530101e-01	5.563271e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.869359e+00	8.825441e-02	3.126912e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.486670e+00	1.641219e-01	2.518500e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.007638e+00	2.148740e-01	3.436047e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.397678e+00	2.059990e-01	3.605522e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.169594e-01	1.524377e-01	2.990662e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.963939e-01	8.430428e-02	1.732665e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.779435e-02	6.619435e-03	1.449294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16527705157577352,0.010594431718183472,0.01917730429370232
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.647275e+00	5.837184e-01	7.858357e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.196968e+00	6.102715e-01	3.411649e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.123878e+00	8.930610e-01	4.114691e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.694340e+00	7.874380e-01	4.084543e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.209864e+00	6.308446e-01	3.626658e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.285076e+00	5.426492e-01	2.504552e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.974240e+00	2.642821e-01	1.030069e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.379339e+00	4.087512e-02	4.082704e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.562589e+00	1.207984e-01	2.005864e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.710927e+00	1.457805e-01	2.615354e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.873702e-01	1.250829e-01	2.263812e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.661204e-01	7.443580e-02	1.492986e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.680693e-02	7.064442e-03	1.487554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06651293763755006,0.006841255991205983,0.013564820917770282
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.987955e+01	7.002444e+00	4.687223e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.610525e+01	5.499517e+00	2.276618e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.190066e+01	3.016840e+00	1.633634e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.744102e+01	1.862972e+00	1.044880e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.283534e+01	1.159509e+00	6.066369e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.853339e+00	5.029261e-01	2.064252e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.062131e+00	1.703567e-01	1.379361e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.170788e+00	1.347202e-01	2.250376e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.795727e+00	1.980141e-01	3.591978e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.813262e+00	2.020865e-01	3.429587e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.662100e-01	1.463056e-01	3.028151e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.875757e-02	7.407494e-03	1.635984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.32584661269362314,0.014902526556103246,0.03147697954405826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.559462e-01	1.310102e-01	6.165938e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.461482e+00	6.828194e-01	3.382179e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.682621e+00	4.721413e-01	2.253219e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.266748e+00	1.019794e-01	1.700686e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.179310e+00	2.563756e-01	5.112684e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.163502e+00	2.220133e-01	4.735031e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.407104e-01	1.285702e-01	2.816521e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.130648e-02	1.206906e-02	2.705709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.1754096947466732,0.009569146206876739,0.02140375515945106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.156841e+00	5.433634e-01	2.014741e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.291357e+00	5.177865e-01	3.554748e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.436940e+00	8.316566e-02	2.916172e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.676929e+00	1.831764e-01	3.943785e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.910078e-01	1.282866e-01	2.623399e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.771969e-01	7.407880e-02	1.497453e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.467466e-01	3.709131e-02	7.449923e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.268994e-03	2.750263e-03	5.920857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08626880458423103,0.007807113110329333,0.018203001955073794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.490385e+00	1.893297e+00	6.170509e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.447584e+00	1.692202e-01	8.048676e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.965451e+00	2.614470e-01	7.001236e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.137454e+00	1.903186e-01	3.987492e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.665455e-02	1.065143e-02	2.240555e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3054795808742505,0.015402451645608828,0.029366051839863183
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.701355e-01	8.759097e-02	6.705777e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.120360e-01	2.187298e-01	1.601022e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.210162e+00	4.237099e-01	2.651976e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.090293e+00	5.998222e-01	3.173822e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.905982e+00	5.835685e-01	2.660536e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.348249e+00	3.599279e-01	1.334138e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.364334e+00	9.030143e-02	1.921886e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.021828e+00	1.395516e-01	1.970626e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.500870e+00	2.162084e-01	3.658734e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.872718e+00	2.340792e-01	4.363668e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.226670e+00	1.992088e-01	4.171317e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.460577e-01	1.410178e-01	3.177191e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.854280e-01	8.136592e-02	1.885344e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.780859e-02	6.642897e-03	1.579917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.17476489810007328,0.009604218774960233,0.02121163452655403
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.840984e-01	2.734684e-01	1.259809e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.398205e+00	5.669740e-01	2.586134e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.572384e+00	8.360353e-01	3.743361e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.806306e+00	9.364417e-01	4.212910e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.681210e+00	7.989582e-01	3.645527e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.928926e+00	4.976020e-01	2.324557e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.567330e+00	1.750078e-01	1.313043e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.806628e+00	6.128914e-02	1.960651e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.915673e+00	1.472908e-01	3.330144e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.124701e+00	1.749979e-01	3.644482e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.424009e+00	1.548010e-01	3.344413e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.938935e-01	1.198264e-01	2.569592e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.198551e-01	8.069799e-02	1.722186e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.499543e-01	4.451783e-02	1.054377e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.964727e-02	4.024635e-03	9.680470e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.0806589784004954,0.006403379901686879,0.015616396049292477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.091796e+00	2.111274e+00	8.232979e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.525777e+00	2.547297e+00	9.884816e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.247688e+00	2.649038e+00	1.038605e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.056272e+01	1.928931e+00	7.912239e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.866898e+00	8.134422e-01	4.370132e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.814061e+00	6.948373e-02	4.807341e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.584722e+00	2.381671e-01	6.288080e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.698297e+00	2.802202e-01	6.906726e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.301322e+00	2.480551e-01	5.878928e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.367765e+00	1.871218e-01	4.164862e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.365595e-01	1.213658e-01	2.898800e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.862494e-02	5.623848e-03	1.400832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.29721462823154293,0.02056822142674397,0.03347723168712591
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.517367e-01	1.662468e-01	2.063700e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.730094e+00	6.070014e-01	4.132347e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.056817e+00	5.273504e-01	2.867593e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.080715e+00	2.014818e-01	7.513656e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.152463e+00	2.807741e-01	4.324596e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.215293e+00	2.374553e-01	4.334080e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.063513e-01	1.418000e-01	2.844169e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.548661e-01	6.994929e-02	1.479840e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.586269e-02	4.974683e-03	1.080618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15064937597369335,0.01288458132189016,0.0211906977184676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.507223e+00	4.078283e-01	5.265932e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.391317e+00	1.138058e+00	6.892229e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.444930e+00	7.340879e-01	6.553172e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.011246e+00	1.242574e-01	6.456926e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.411109e+00	2.141023e-01	2.299275e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.260055e+00	1.782376e-01	2.852132e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.451143e-01	1.159398e-01	2.052884e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.220223e-01	7.111965e-02	1.231756e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.838785e-02	7.644175e-03	1.506351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.0565891850259569,0.00788909814820802,0.013452592174751234
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.396833e+01	9.847122e+00	6.140361e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.089319e+01	4.038790e+00	3.361459e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.378543e+01	9.409700e-01	8.217306e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.168208e+00	1.405984e-01	1.737119e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.362368e+00	2.666578e-01	3.241460e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.282263e+00	2.151192e-01	3.214854e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.547450e-01	1.412876e-01	2.346940e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.750506e-02	7.021765e-03	1.431894e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2777838393549197,0.017925048154365186,0.029985396272779796
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.777266e-01	2.097134e-01	2.437359e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.034420e+00	3.494293e-01	2.620146e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.541575e+00	4.668505e-01	3.279365e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.066380e+00	5.237327e-01	3.367695e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.603043e+00	5.058453e-01	2.770025e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.941748e+00	3.628891e-01	1.497145e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.986956e+00	1.346421e-01	3.423863e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.758239e+00	1.454007e-01	9.971722e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.288920e+00	2.110282e-01	2.674678e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.736247e+00	2.316916e-01	3.819309e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.185430e+00	1.982529e-01	3.589742e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.009974e-01	1.368537e-01	2.803232e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.591758e-01	7.783202e-02	1.718140e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.722200e-02	6.577148e-03	1.510715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15170198164148277,0.010940576443561334,0.01973299874086265
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.917132e+00	6.850666e-01	8.175934e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.207989e+00	8.765983e-01	4.923901e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.249504e+00	1.008901e+00	5.452761e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.841924e+00	8.210825e-01	5.031656e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.986084e+00	6.474931e-01	3.927058e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.643942e+00	4.471635e-01	2.090495e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.900218e+00	1.830638e-01	3.820632e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.064219e+00	8.751558e-02	7.460571e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.209384e+00	1.540306e-01	2.149750e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.432178e+00	1.521004e-01	2.550810e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.329465e-01	1.135639e-01	2.136138e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.219651e-01	6.772215e-02	1.366927e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.552365e-02	6.841833e-03	1.543249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06170172273864702,0.006826579992389489,0.01365074522864218
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.426140e+01	1.003823e+01	6.035238e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.352371e+01	4.702678e+00	2.764685e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.565244e+01	2.911792e+00	1.723571e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.866451e+01	1.697467e+00	1.053346e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.257235e+01	8.430399e-01	4.629440e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.177972e+00	3.461427e-01	1.018785e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.169966e+00	1.332558e-01	2.178569e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.432413e+00	1.816027e-01	2.713824e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.469865e+00	2.112588e-01	2.910062e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.621810e+00	1.884613e-01	3.400797e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.081408e-01	1.367062e-01	2.644719e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.885079e-02	7.224058e-03	1.696824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.29793234657445433,0.014596372301451943,0.02924784044527262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.464601e-01	1.707304e-01	8.213279e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.315706e+00	7.403551e-01	3.932837e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.772383e+00	2.714461e-01	2.095114e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.737378e+00	2.095537e-01	3.520420e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.625412e+00	2.621922e-01	4.957678e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.435253e-01	1.774234e-01	3.653630e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.947826e-01	9.649879e-02	1.950917e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.189124e-02	9.245304e-03	2.081167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15310554401930515,0.009332208331213426,0.019432994582071816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.236617e+00	6.516410e-01	2.644810e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.209657e+00	3.069510e-01	4.438602e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.608859e+00	1.674280e-01	3.455830e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.229142e+00	1.700007e-01	3.151353e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.065014e-01	1.028553e-01	2.007483e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.110412e-01	6.005721e-02	1.100101e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.269375e-01	2.929263e-02	6.325924e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.931296e-03	2.521350e-03	5.255755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07565483262664957,0.007013078655141336,0.015091735986610469
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.062643e+01	1.756481e+00	6.783661e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.249853e+00	6.559167e-02	7.006815e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.279199e+00	2.611547e-01	5.437851e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.942133e-01	1.585789e-01	3.103823e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.119567e-02	8.895249e-03	1.812540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2851702588887351,0.015928875290143363,0.027929047725078537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.633594e-01	8.893655e-02	7.499729e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.470879e-01	2.708172e-01	2.142016e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.626176e+00	5.630034e-01	3.554106e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.696002e+00	6.641561e-01	3.736086e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.487164e+00	5.559348e-01	2.452609e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.605417e+00	2.004869e-01	1.109581e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.289837e+00	1.206776e-01	1.052153e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.712070e+00	2.247902e-01	3.459428e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.102623e+00	2.580340e-01	4.177495e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.486066e+00	2.289691e-01	4.273583e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.519317e-01	1.723319e-01	3.430480e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.744085e-01	1.159948e-01	2.342576e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.906149e-01	6.498752e-02	1.465728e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.253823e-02	5.457190e-03	1.169662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15646127147700314,0.009739918722798196,0.019196749598342167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.731719e-01	3.107116e-01	1.627894e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.051329e+00	7.454364e-01	3.861151e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.807199e+00	1.032706e+00	5.393128e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.255129e+00	1.082794e+00	5.285024e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.756687e+00	7.161237e-01	3.619493e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.279711e+00	2.455135e-01	2.564925e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.355162e+00	5.177553e-02	1.801483e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.298206e+00	1.655480e-01	3.041970e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.364862e+00	1.944159e-01	3.744418e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.665563e+00	1.794148e-01	3.127540e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.105280e+00	1.422147e-01	2.773950e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.012289e-01	1.024928e-01	2.056326e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.113732e-01	6.756719e-02	1.344383e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.065370e-01	3.791124e-02	7.995571e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.706309e-02	3.556602e-03	7.580572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07084234428686738,0.0061430784936781085,0.013499799106447996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.951564e+00	2.540454e+00	1.088619e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.219267e+00	3.392168e+00	1.417218e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.252057e+01	2.977922e+00	1.309965e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.250856e+01	1.519874e+00	7.346052e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.021154e+01	2.909849e-01	4.830976e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.189862e+00	2.136470e-01	6.706333e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.699387e+00	3.127194e-01	7.656861e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.985076e+00	2.902465e-01	5.830895e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.813317e+00	2.271053e-01	4.968362e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.082026e+00	1.626117e-01	3.320790e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.991231e-01	1.045486e-01	2.238126e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.434565e-02	4.847267e-03	1.080119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.27164592242163543,0.02107874862001663,0.03192683585535189
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.321276e-01	2.258767e-01	2.475032e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.383789e+00	7.158837e-01	4.919641e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.395006e+00	3.469119e-01	1.700940e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.776659e+00	3.135724e-01	2.461332e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.711034e+00	3.019454e-01	4.439138e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.307060e-01	1.969910e-01	3.585531e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.624873e-01	1.097589e-01	2.102738e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.975710e-01	5.404559e-02	1.118407e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.335440e-02	4.044855e-03	9.210685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13267483585502993,0.01311720735926833,0.019313466552653563
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.637586e+00	6.442541e-01	6.782172e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.424847e+00	1.190086e+00	9.101087e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.815490e+00	4.951583e-01	5.237353e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.478716e+00	2.372679e-01	8.857592e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.924910e+00	2.688580e-01	2.521537e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.011174e+00	1.730591e-01	2.414997e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.286063e-01	9.463125e-02	1.612763e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.766245e-01	5.503983e-02	9.525091e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.613967e-02	6.420659e-03	1.313658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04988838768436658,0.007347647254539312,0.011619107397240924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.373674e+01	1.318355e+01	9.205251e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.491546e+01	3.350811e+00	4.439957e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.190854e+01	3.455698e-01	1.401278e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.950742e+00	3.080040e-01	2.004221e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.049752e+00	3.079990e-01	2.839663e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.112540e+00	1.990619e-01	2.737347e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.739445e-01	1.152228e-01	1.995188e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.606387e-02	5.904823e-03	1.182987e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.25734425711506154,0.01843040225967757,0.029127910607707197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.803081e-01	2.581904e-01	3.015536e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.348002e+00	4.441123e-01	3.516851e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.970969e+00	5.490828e-01	4.099861e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.611248e+00	6.066481e-01	3.837113e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.053410e+00	4.684262e-01	2.635886e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.184463e+00	2.456170e-01	6.530587e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.972825e+00	1.227780e-01	3.708754e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.525234e+00	2.053780e-01	2.320783e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.969893e+00	2.508365e-01	3.338435e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.441470e+00	2.296900e-01	3.518027e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.463574e-01	1.725929e-01	3.181681e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.617507e-01	1.143843e-01	2.177539e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.754336e-01	6.207956e-02	1.398066e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.251161e-02	5.454697e-03	1.125559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13363524544360691,0.010866681938116352,0.017920715805951032
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.791575e+00	8.515005e-01	8.951741e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.916369e+00	1.180180e+00	7.251643e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.996418e+00	1.118680e+00	7.175975e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.297397e+00	8.499524e-01	5.807835e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.718850e+00	5.693648e-01	3.440732e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.683157e+00	2.392196e-01	1.185643e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.606318e+00	9.119118e-02	3.880856e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.616395e+00	1.590335e-01	1.779135e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.840717e+00	1.789600e-01	2.264444e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.167562e+00	1.441923e-01	2.183160e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.733529e-01	9.805355e-02	1.813216e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.449915e-01	5.769114e-02	1.145677e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.039223e-02	5.937079e-03	1.192222e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05363618900401877,0.006421166521204148,0.01174514449322013
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.822563e+01	1.276475e+01	8.190637e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.075430e+01	4.363681e+00	3.355270e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.770441e+01	2.259993e+00	2.221139e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.885558e+01	1.170238e+00	8.356888e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.185470e+01	5.322701e-01	2.004671e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.925287e+00	1.353158e-01	2.282707e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.225970e+00	1.935100e-01	2.340936e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.924140e+00	2.021288e-01	2.311717e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.158953e+00	2.155034e-01	2.663002e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.389812e+00	1.782507e-01	3.083933e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.799540e-01	1.242292e-01	2.291074e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.375529e-02	6.310709e-03	1.370186e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2745922811792786,0.014581788379641636,0.0274323500686946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.943731e-01	2.145553e-01	1.078487e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.974397e+00	7.030646e-01	4.186053e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.527082e+00	9.981057e-02	8.817782e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.205640e+00	2.649603e-01	4.392602e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.279171e+00	2.417476e-01	4.376703e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.682661e-01	1.496326e-01	2.939000e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.089510e-01	7.930758e-02	1.586127e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.395980e-02	7.617800e-03	1.534657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13686480817178526,0.009216674691356702,0.017329644361190666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.218170e+00	6.557896e-01	3.171016e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.558082e+00	1.602103e-01	3.543041e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.063401e+00	1.982578e-01	3.410695e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.011370e+00	1.540150e-01	2.514371e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.191497e-01	9.019539e-02	1.641939e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.684913e-01	5.221637e-02	9.704439e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.106460e-01	2.690073e-02	5.131007e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.243985e-03	2.425655e-03	4.472603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06821888335724265,0.0065793736933346045,0.012793878172932496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.214384e+01	1.546024e+00	7.099279e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.148953e+00	1.539192e-01	6.513458e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.923828e+00	2.513121e-01	4.382682e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.811808e-01	1.439928e-01	2.447021e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.579252e-02	7.976477e-03	1.548107e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.26730161276025355,0.016229589113558318,0.027145775571691177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.680618e-01	9.658650e-02	9.079496e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.483384e-01	3.581548e-01	2.756461e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.100390e+00	6.441858e-01	4.428647e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.332734e+00	7.366180e-01	3.970031e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.864217e+00	4.281974e-01	1.898074e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.653724e+00	5.689654e-02	7.691093e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.064233e+00	2.105329e-01	2.244534e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.359782e+00	2.699722e-01	4.009648e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.735353e+00	2.597786e-01	4.453103e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.206324e+00	2.095396e-01	3.750088e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.760954e-01	1.514698e-01	2.873375e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.614203e-01	1.002320e-01	2.111418e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.343601e-01	5.518773e-02	1.090215e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.707132e-02	4.540543e-03	9.791560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14210096488072926,0.009906006407792156,0.01796354264549138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.237729e-01	3.534601e-01	2.085812e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.058279e+00	1.017437e+00	5.736268e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.288785e+00	1.232092e+00	7.157644e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.491804e+00	1.047086e+00	5.716455e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.202651e+00	4.388202e-01	3.435685e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.096890e+00	8.129559e-02	1.780893e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.882231e+00	1.645274e-01	2.635835e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.789351e+00	2.134156e-01	3.653017e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.970416e+00	2.058582e-01	3.305642e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.361195e+00	1.695798e-01	2.876021e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.295129e-01	1.303203e-01	2.302432e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.916850e-01	9.212142e-02	1.783797e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.501376e-01	6.085515e-02	1.160705e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.817045e-01	3.627853e-02	6.399644e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.375971e-02	3.130468e-03	6.635281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06342994241668898,0.006019656281490773,0.012083583463904202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.405569e+00	3.141821e+00	1.441085e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.267263e+01	4.232117e+00	1.910636e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.527552e+01	2.884590e+00	1.441568e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.337035e+01	8.638954e-01	9.341095e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.763095e+00	1.547954e-01	6.373892e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.381956e+00	3.156636e-01	7.895953e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.981516e+00	3.337627e-01	7.084256e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.526749e+00	2.835764e-01	5.251268e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.544922e+00	2.122931e-01	3.937326e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.370847e-01	1.507580e-01	2.672366e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.237275e-01	9.721318e-02	1.859036e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.042223e-02	4.371307e-03	9.285707e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.25124842501357747,0.02141980771281346,0.03082949179947192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.481328e-01	2.848595e-01	2.961690e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.995916e+00	7.884808e-01	5.796615e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.447435e+00	1.762455e-01	4.646217e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.403385e+00	3.269909e-01	3.542912e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.436424e+00	2.957591e-01	4.217541e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.748874e-01	1.692285e-01	2.994866e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.764766e-01	9.286661e-02	1.775026e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.541695e-01	4.568776e-02	8.822175e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.438119e-03	3.271274e-03	7.022973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11965582587940998,0.013335676548777237,0.018133498977976698
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.190320e+00	8.973332e-01	8.841698e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.232414e+00	1.335714e+00	1.305586e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.456395e+00	2.739785e-01	1.669333e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.878887e+00	2.787658e-01	1.783195e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.678841e+00	2.726808e-01	2.587659e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.975358e-01	1.580948e-01	2.071862e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.701339e-01	8.330040e-02	1.387037e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.418918e-01	4.861191e-02	9.012304e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.255931e-02	6.036699e-03	1.104926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.044858469058651276,0.007179099356217772,0.010618873941380613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.049677e+02	1.376929e+01	1.257550e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.473892e+01	2.720380e+00	3.011192e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.216519e+00	2.107151e-01	2.895972e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.420155e+00	3.833686e-01	2.042007e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.917612e+00	3.025166e-01	2.651020e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.028651e+00	1.909242e-01	2.423736e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.312018e-01	1.113033e-01	1.807832e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.239225e-02	5.342863e-03	1.073035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.2401688513647078,0.01868414281239053,0.028507428215419267
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.898586e-01	2.970747e-01	3.687057e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.697918e+00	5.600037e-01	4.394745e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.465554e+00	6.379894e-01	4.815432e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.100299e+00	6.611782e-01	4.044603e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.364977e+00	4.045275e-01	2.092307e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.261800e+00	1.044803e-01	3.154125e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.849382e+00	2.079777e-01	1.463262e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.285010e+00	2.662510e-01	3.049148e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.687818e+00	2.535465e-01	3.682307e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.214470e+00	2.112743e-01	3.569941e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.039693e-01	1.563493e-01	2.689529e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.571795e-01	9.918878e-02	2.007147e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.292950e-01	5.386369e-02	1.053062e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.714383e-02	4.527030e-03	9.671753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12069346558104313,0.01087366513740462,0.01688639138419218
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.910218e+00	1.001172e+00	1.108973e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.907242e+00	1.596679e+00	9.794804e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.711448e+00	1.206057e+00	8.636684e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.173041e+00	7.936797e-01	6.309424e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.822128e+00	4.529300e-01	2.604398e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.366232e+00	9.496436e-02	2.142868e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.187518e+00	1.483062e-01	1.067708e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.301492e+00	2.061761e-01	1.898755e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.589658e+00	1.779962e-01	2.477784e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.025794e+00	1.364922e-01	1.899022e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.917237e-01	9.016782e-02	1.597905e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.988549e-01	5.252275e-02	9.708452e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.585875e-02	5.346041e-03	1.044245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04803066810411855,0.006220810012413473,0.010567950117261866
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.027301e+02	1.332059e+01	1.032634e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.410841e+01	3.954535e+00	3.991486e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.805249e+01	2.010756e+00	1.288468e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.749596e+01	7.911576e-01	4.193900e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.975360e+00	2.291955e-01	3.068480e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.789566e+00	1.969285e-01	2.500201e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.704922e+00	1.980196e-01	1.759747e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.665042e+00	2.346019e-01	2.062212e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.991438e+00	2.336918e-01	2.676114e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.267988e+00	1.745851e-01	2.688047e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.024135e-01	1.188085e-01	1.896074e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.927097e-02	5.864876e-03	1.223134e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.2579256271228617,0.014601018884510375,0.025953942470379243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.050967e+00	2.545047e-01	1.339984e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.279113e+00	6.045396e-01	4.433246e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.159217e+00	9.561633e-02	1.222841e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.921921e+00	2.827265e-01	4.167041e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.091874e+00	2.182221e-01	3.695277e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.716266e-01	1.311113e-01	2.506374e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.626621e-01	7.027338e-02	1.367512e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.881654e-02	6.460952e-03	1.267140e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1271201759864922,0.009031380623339719,0.015513925395401446
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.866113e+00	6.130691e-01	3.447003e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.963905e+00	5.932985e-02	2.237536e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.801069e+00	2.030648e-01	2.944429e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.925057e-01	1.401868e-01	2.137505e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.793740e-01	8.349467e-02	1.476361e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.456558e-01	4.787665e-02	8.770793e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.898730e-02	2.646733e-02	4.853950e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.004430e-03	2.154137e-03	3.950748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06398979257578863,0.006282024560769102,0.011537057190340316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.299083e+01	1.347085e+00	7.100283e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.564752e+00	2.004000e-01	5.412814e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.696378e+00	2.366302e-01	3.734256e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.298725e-01	1.413677e-01	2.147621e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.263270e-02	7.535784e-03	1.444724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2541055329226442,0.01645181552498745,0.026069534378527603
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.847047e-01	1.108219e-01	1.129285e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.080091e+00	4.654406e-01	3.422178e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.589024e+00	7.036222e-01	5.114512e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.789919e+00	6.500868e-01	3.998552e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.010924e+00	2.808127e-01	1.476783e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.528823e+00	1.464474e-01	1.030410e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.783730e+00	2.671123e-01	3.027817e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.089305e+00	2.844752e-01	4.094366e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.487852e+00	2.391423e-01	4.328153e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.038542e+00	1.903028e-01	3.238032e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.787263e-01	1.398113e-01	2.394449e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.058091e-01	9.148574e-02	1.597881e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.001957e-01	4.959086e-02	1.024717e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.391127e-02	3.912476e-03	7.983241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13249264879127545,0.010013378020228988,0.016895062338928957
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.088900e+00	4.621258e-01	2.696208e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.222738e+00	1.302461e+00	7.866058e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.720195e+00	1.360617e+00	8.486141e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.060551e+00	6.961351e-01	5.984567e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.064060e+00	2.396925e-01	2.158382e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.626401e+00	1.306009e-01	2.551010e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.437940e+00	2.241581e-01	2.933347e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.477972e+00	2.308296e-01	3.155730e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.748659e+00	1.997168e-01	3.111306e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.188696e+00	1.560301e-01	2.742126e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.297193e-01	1.192702e-01	1.913930e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.582007e-01	1.020279e-01	1.314418e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.148083e-01	5.561343e-02	1.150568e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.630911e-01	3.295624e-02	6.183227e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.205636e-02	2.867267e-03	5.806563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.05792877831409767,0.005957704183300848,0.011385083400273187
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.457813e+00	4.125191e+00	1.832497e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.646238e+01	5.000973e+00	2.386204e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.753306e+01	2.346685e+00	1.595198e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.363270e+01	5.129127e-01	8.244062e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.791509e+00	2.539588e-01	8.953845e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.564749e+00	3.767499e-01	7.175524e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.414077e+00	3.392073e-01	6.785542e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.191496e+00	2.708354e-01	4.719766e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.385529e+00	1.984035e-01	2.922498e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.522716e-01	1.412395e-01	2.484651e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.805130e-01	9.368934e-02	1.666826e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.815298e-02	4.161726e-03	8.750931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.2375753803960752,0.02204782406684655,0.02948076779018957
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.723510e-01	3.454810e-01	3.439906e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.389310e+00	7.743262e-01	6.443964e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.305573e+00	1.602170e-01	2.473699e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.187523e+00	3.759031e-01	3.817288e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.289324e+00	2.701061e-01	3.736745e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.860772e-01	1.593469e-01	2.516574e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.244688e-01	8.253460e-02	1.616585e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.255986e-01	3.993779e-02	8.104958e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.321029e-03	2.948843e-03	5.171601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11163170768742454,0.01365872154938877,0.017309902922802864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.891087e+00	1.180054e+00	1.151465e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.185966e+00	1.279140e+00	1.526212e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.809499e+00	1.189307e-01	1.491377e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.589064e+00	3.514468e-01	2.086317e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.586394e+00	2.724865e-01	2.438589e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.273856e-01	1.480240e-01	1.800165e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.342799e-01	7.663241e-02	1.404516e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.280844e-01	4.632568e-02	7.989619e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.979830e-02	5.761698e-03	1.029419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04236610089277163,0.007074730130299738,0.009851097366637161
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.297462e+02	1.526570e+01	1.834176e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.097054e+01	1.816203e+00	1.777950e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.756369e+00	4.974851e-01	2.215676e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.296887e+00	4.284183e-01	1.732399e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.891444e+00	2.944054e-01	2.409308e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.826201e-01	1.720460e-01	2.300892e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.983144e-01	1.051906e-01	1.827695e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.040540e-02	5.102130e-03	9.562218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2282879506285409,0.019961769568366677,0.02757137268083104
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.216249e-01	3.541203e-01	4.312531e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.062416e+00	6.542923e-01	5.255292e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.853570e+00	6.926483e-01	5.482094e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.384396e+00	6.006328e-01	4.216362e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.510756e+00	2.881788e-01	1.527477e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.186076e+00	1.583239e-01	3.965460e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.693195e+00	2.860588e-01	2.319068e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.100458e+00	2.969046e-01	3.250949e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.514330e+00	2.408877e-01	3.885893e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.076369e+00	1.928445e-01	3.178119e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.239664e-01	1.545468e-01	2.268731e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.102946e-01	9.139666e-02	1.596306e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.971424e-01	4.906529e-02	9.663882e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.411964e-02	3.909231e-03	8.115534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11262626653874305,0.011147162428457619,0.016103194143633787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.374074e+00	1.250343e+00	1.312140e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.730166e+00	1.660809e+00	1.207224e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.716834e+00	1.123324e+00	1.192489e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.273195e+00	6.164803e-01	6.703368e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.517551e+00	3.310513e-01	1.581455e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.996726e+00	1.553081e-01	3.902969e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.884728e+00	2.300104e-01	1.499071e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.152769e+00	2.400108e-01	1.985182e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.468470e+00	1.752372e-01	2.472976e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.335842e-01	1.258143e-01	1.862199e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.588163e-01	1.007727e-01	1.251823e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.712853e-01	4.896728e-02	9.880916e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.302407e-02	4.958960e-03	9.677329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.044967280694847137,0.00635081337393948,0.009885418861326468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.224129e+02	1.304729e+01	1.222178e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.356919e+01	2.971445e+00	3.705674e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.591129e+01	1.453715e+00	1.005377e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.530871e+01	5.343489e-01	2.224211e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.718098e+00	3.230081e-01	1.799526e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.389617e+00	3.787475e-01	1.429451e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.527830e+00	2.560896e-01	1.803143e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.546115e+00	2.351493e-01	2.250222e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.896080e+00	2.241012e-01	2.368012e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.206113e+00	1.852551e-01	2.403015e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.529181e-01	1.181716e-01	1.848478e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.682017e-02	5.693382e-03	1.144891e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.23911561573058596,0.014736990819302936,0.025021800686053725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.429414e+00	2.964053e-01	1.700293e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.362948e+00	5.568751e-01	3.851794e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.701935e+00	1.744961e-01	2.808494e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.622142e+00	2.757714e-01	3.961311e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.444551e-01	1.987539e-01	3.091992e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.867889e-01	1.158618e-01	2.092619e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.209525e-01	6.320967e-02	1.160359e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.425851e-02	5.349006e-03	1.106383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11822200279947614,0.008787022621464413,0.014560343757757443
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.472268e+00	5.896018e-01	3.644301e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.344243e+00	5.262958e-02	1.873497e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.595003e+00	2.012095e-01	2.557532e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.091447e-01	1.287252e-01	1.897246e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.314023e-01	7.768829e-02	1.259485e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.280996e-01	4.581636e-02	8.183704e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.547397e-02	2.342186e-02	4.563978e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.667680e-03	1.747821e-03	4.257095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06023579881602345,0.0059938805934644235,0.010582840139088445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.371965e+01	1.186982e+00	7.094100e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.012526e+00	2.368552e-01	4.861140e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.557987e+00	2.362276e-01	2.922836e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.647644e-01	1.235720e-01	2.085750e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.952874e-02	7.057313e-03	1.370556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.2377509231262879,0.01796284502634174,0.026825437318249296
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.731540e-01	1.560207e-01	1.558853e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.546605e+00	6.647434e-01	5.243983e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.302031e+00	8.519454e-01	6.173274e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.186421e+00	5.661706e-01	2.700187e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.892429e+00	1.163029e-01	6.046929e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.150819e+00	2.761849e-01	3.389197e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.401635e+00	3.152068e-01	4.172977e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.778447e+00	2.832896e-01	4.316627e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.323452e+00	2.374389e-01	3.356819e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.960136e-01	1.762795e-01	2.997826e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.692132e-01	1.229132e-01	2.101702e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.387423e-01	8.152398e-02	1.558307e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.714112e-01	4.646368e-02	7.965633e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.097012e-02	3.391006e-03	7.194619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12283220475310232,0.009937461457747584,0.015857491199959287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.456947e+00	5.568925e-01	3.519501e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.735308e+00	1.468776e+00	1.006758e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.046130e+00	1.384860e+00	9.075981e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.421557e+00	6.085161e-01	4.496573e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.655259e+00	6.827761e-02	2.498503e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.166907e+00	2.056214e-01	2.567814e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.002085e+00	2.374106e-01	3.539072e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.165152e+00	2.242477e-01	3.268968e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.566088e+00	1.886950e-01	2.364867e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.086145e+00	1.490700e-01	2.169063e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.438166e-01	1.123972e-01	1.769102e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.808095e-01	7.931614e-02	1.400103e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.888343e-01	5.291024e-02	1.018459e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.510818e-01	3.450395e-02	5.419234e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.846575e-03	2.569899e-03	5.757802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05361526233689575,0.00575273981971048,0.010238804918326579
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.059121e+01	4.425108e+00	2.247322e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.956955e+01	4.920056e+00	2.693934e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.861905e+01	1.906741e+00	1.567845e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.306624e+01	2.431083e-01	8.454847e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.323520e+00	3.293215e-01	7.296113e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.115796e+00	3.932965e-01	7.080888e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.141705e+00	3.269314e-01	5.464251e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.005571e+00	2.589560e-01	3.577535e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.248738e+00	1.848355e-01	2.848158e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.787414e-01	1.345180e-01	2.353723e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.476885e-01	8.918494e-02	1.520115e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.533893e-02	3.800787e-03	7.674391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.22296499522432026,0.02107271342145317,0.02868080023808242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.297596e+00	4.212675e-01	3.877581e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.719392e+00	7.269994e-01	5.832045e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.075207e+00	2.467503e-01	1.239515e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.973953e+00	3.370693e-01	3.981264e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.166533e+00	2.584905e-01	3.254199e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.861844e-01	1.357101e-01	2.360306e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.819001e-01	7.790640e-02	1.362063e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.905588e-02	3.437195e-02	6.911554e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.199600e-03	2.027610e-03	4.413695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10377467005807575,0.012742869007647303,0.016770054587268435
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.339259e+00	1.629284e+00	1.486997e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.525845e+00	1.097497e+00	1.285840e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.080064e+00	2.139907e-01	8.011732e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.391983e+00	3.313217e-01	2.211463e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.515853e+00	2.493625e-01	2.179743e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.646706e-01	1.243869e-01	1.805055e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.062027e-01	7.502251e-02	1.141154e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.107979e-01	4.434384e-02	7.789387e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.644305e-02	4.968292e-03	9.939005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03963410125885626,0.006410948982193028,0.00961726195141753
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.563394e+02	1.746325e+01	2.091698e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.577509e+01	8.473151e-01	5.565345e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.786535e+00	5.618722e-01	2.773212e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.157790e+00	3.843705e-01	1.592442e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.851628e+00	2.553571e-01	2.235876e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.373985e-01	1.538594e-01	2.217322e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.792640e-01	9.770426e-02	1.634164e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.764577e-02	4.727187e-03	9.877902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.21369155694188227,0.0201733159112297,0.028265890060719445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.241705e+00	5.215541e-01	5.355483e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.608495e+00	8.207151e-01	7.076200e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.310255e+00	7.094107e-01	6.176705e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.676605e+00	5.120643e-01	2.935288e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.450194e+00	1.304421e-01	4.623115e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.961488e+00	2.402420e-01	1.803439e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.403619e+00	2.970482e-01	3.137416e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.858859e+00	2.780640e-01	3.827614e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.394754e+00	2.521432e-01	3.167999e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.849053e-01	1.865367e-01	2.784201e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.170566e-01	1.286970e-01	2.149498e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.554159e-01	8.328992e-02	1.541203e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.717821e-01	4.585944e-02	7.819405e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.110954e-02	3.401328e-03	7.418914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10464555820470677,0.01084842917968365,0.015151444941351552
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.095516e+00	1.882483e+00	1.666181e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.075973e+01	1.682297e+00	1.439307e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.121618e+00	9.775726e-01	8.684310e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.988795e+00	5.643271e-01	2.835268e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.900909e+00	7.550073e-02	8.252199e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.471644e+00	1.620254e-01	1.470110e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.609287e+00	2.121156e-01	2.060776e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.009760e+00	2.160056e-01	2.165391e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.412631e+00	1.893424e-01	1.894963e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.675553e-01	1.189325e-01	1.695963e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.987845e-01	7.981330e-02	1.236815e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.582246e-01	4.906116e-02	8.706888e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.015851e-02	4.624693e-03	9.329098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04181133997997758,0.005846884860585461,0.0088492027707339
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.454182e+02	1.513075e+01	1.344647e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.083482e+01	2.224291e+00	2.164873e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.218906e+01	6.672498e-01	1.153213e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.294927e+01	2.767743e-01	4.657226e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.816416e+00	2.910024e-01	2.254366e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.001531e+00	3.258596e-01	1.802021e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.324458e+00	2.925802e-01	1.303694e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.407465e+00	2.083669e-01	1.899856e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.808253e+00	2.081588e-01	2.444687e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.136011e+00	1.685213e-01	2.379304e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.121065e-01	1.106780e-01	1.820114e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.416156e-02	5.298403e-03	9.613289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21909719821007753,0.015043374713468866,0.023350214587236184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.918567e+00	3.325534e-01	2.298642e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.093591e+00	4.232794e-01	3.438203e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.340198e+00	2.466963e-01	3.127953e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.367601e+00	2.730849e-01	3.596525e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.835293e-01	1.761025e-01	2.845357e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.095793e-01	1.032629e-01	1.702010e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.763041e-01	5.574883e-02	1.084838e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.128651e-02	4.982548e-03	8.252276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11034492119968295,0.008618796787492389,0.013031747748978778
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.986153e+00	5.485678e-01	3.784967e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.890997e+00	1.081567e-01	1.893942e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.374942e+00	2.062109e-01	2.322232e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.268503e-01	1.260212e-01	1.698295e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.950670e-01	7.980401e-02	1.087353e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.978120e-01	4.602235e-02	7.159600e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.431398e-02	2.163552e-02	4.381860e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.368725e-03	1.942477e-03	3.848784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05684139474197668,0.005862587850256923,0.009399076489767719
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.437571e+01	1.056386e+00	7.072523e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.483302e+00	2.611266e-01	4.291268e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.438986e+00	2.458519e-01	2.856603e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.291710e-01	1.188661e-01	1.777184e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.633790e-02	6.985836e-03	1.208544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.224182904237194,0.017131167428798832,0.024483340785571905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.828958e-01	1.472469e-01	1.572361e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.982282e+00	6.963541e-01	5.747151e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.077318e+00	9.061325e-01	6.215186e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.457576e+00	4.102403e-01	2.280733e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.692296e+00	1.408297e-01	1.965746e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.836709e+00	2.874288e-01	3.598099e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.085552e+00	3.008823e-01	4.072711e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.564269e+00	2.706110e-01	3.373329e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.125303e+00	2.124442e-01	3.097221e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.770636e-01	1.620126e-01	2.374809e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.974046e-01	1.210772e-01	1.889820e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.903722e-01	7.892545e-02	1.343653e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.445955e-01	4.285621e-02	7.134935e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.583895e-03	2.792723e-03	6.087064e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11301791025016004,0.010098891661781503,0.014677615858168694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.164072e+00	7.172605e-01	4.910597e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.088960e+00	1.855745e+00	1.318230e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.037099e+00	1.117358e+00	8.878428e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.926599e+00	2.754362e-01	3.616293e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.119909e+00	1.492710e-01	3.324419e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.712469e+00	2.477473e-01	2.613706e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.622069e+00	2.479690e-01	3.989032e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.880425e+00	2.170798e-01	2.928120e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.376638e+00	1.920995e-01	2.064199e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.613792e-01	1.466699e-01	1.929316e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.727798e-01	1.119000e-01	1.529025e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.258086e-01	7.466709e-02	1.317360e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.647356e-01	5.997944e-02	8.220326e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.284260e-01	3.142274e-02	5.164836e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.161503e-03	2.645112e-03	4.760322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.04961924071984958,0.005754453713828572,0.009331716496022928
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.440126e+01	5.515212e+00	2.915916e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.371501e+01	4.914681e+00	2.990080e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.924639e+01	1.205968e+00	1.868616e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.212752e+01	2.580398e-01	9.837810e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.422408e+00	3.985710e-01	8.051973e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.595808e+00	3.952112e-01	5.019570e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.832034e+00	3.212693e-01	4.391879e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.765026e+00	2.379968e-01	4.329554e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.161747e+00	1.894447e-01	2.252582e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.137772e-01	1.279404e-01	2.016295e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.218444e-01	1.010052e-01	1.397288e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.401083e-02	3.724614e-03	7.195628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.20778200712337616,0.021936819654688383,0.027036095173115032
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.748414e+00	5.043089e-01	5.175044e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.902839e+00	6.383289e-01	4.671482e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.807412e+00	3.009965e-01	2.265768e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.785213e+00	3.547376e-01	3.686763e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.001887e+00	2.222191e-01	3.089104e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.262478e-01	1.352067e-01	1.962871e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.299026e-01	6.673057e-02	1.219970e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.279721e-02	3.433828e-02	5.601596e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.838004e-03	1.745938e-03	3.088744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09609192438222217,0.013144265242256009,0.015535801707554656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.153562e+01	1.990671e+00	2.363452e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.109498e+00	8.774745e-01	7.489982e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.477193e+00	2.638340e-01	1.774683e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.278569e+00	3.149090e-01	2.394033e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.406943e+00	2.531773e-01	2.132136e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.112448e-01	1.251686e-01	1.561742e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.782321e-01	8.003536e-02	1.026370e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.810850e-01	4.027997e-02	7.405189e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.476740e-02	4.922366e-03	9.129488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03750766745111787,0.006642704457390729,0.008683863510076065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.782640e+02	1.756527e+01	2.319780e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.111536e+01	7.615026e-01	1.790379e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.443732e+00	6.018386e-01	2.631047e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.003508e+00	2.949724e-01	1.668941e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.775487e+00	2.571655e-01	2.208729e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.123218e-01	1.738661e-01	1.901919e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.329275e-01	9.159903e-02	1.522780e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.651841e-02	5.032860e-03	8.683302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.20222025039823333,0.020390705555307947,0.02582386581890217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.416831e+00	5.231151e-01	5.120416e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.046487e+00	8.240807e-01	7.437007e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.826843e+00	7.539952e-01	5.874260e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.882054e+00	3.996085e-01	2.767145e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.426706e+00	1.216667e-01	7.391013e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.731053e+00	2.405929e-01	2.682382e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.246870e+00	3.211496e-01	3.077522e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.719156e+00	2.866370e-01	3.347504e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.256724e+00	2.431676e-01	2.966577e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.786207e-01	1.934409e-01	2.463404e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.468540e-01	1.305500e-01	2.026224e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.046680e-01	8.041895e-02	1.369750e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.457280e-01	4.445229e-02	7.142968e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.958571e-03	2.852335e-03	6.049359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.0970704522192254,0.011443935840302635,0.014213348664529765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.141919e+01	2.147965e+00	1.929305e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.260857e+01	1.685725e+00	1.906909e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.550841e+00	8.639169e-01	1.076354e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.636840e+00	4.408695e-01	1.704252e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.322969e+00	9.324478e-02	9.944590e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.102023e+00	1.756565e-01	1.851932e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.480008e+00	2.390077e-01	2.036994e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.908985e+00	2.747128e-01	1.963705e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.280822e+00	1.669836e-01	2.007297e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.987381e-01	1.321100e-01	1.582736e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.556760e-01	8.330624e-02	1.128902e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.346871e-01	5.319274e-02	7.515632e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.767544e-02	4.352644e-03	8.374188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03923944955122738,0.006227826397812178,0.008112723070697617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.659149e+02	1.469700e+01	1.690992e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.599119e+01	2.641852e+00	1.143254e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.917202e+01	6.108722e-01	1.869948e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.143440e+01	2.690071e-01	6.690247e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.378168e+00	5.897888e-01	1.610843e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.617153e+00	2.767169e-01	2.507844e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.093253e+00	2.264230e-01	1.996875e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.313852e+00	2.286892e-01	1.440624e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.719756e+00	2.256851e-01	2.710657e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.075156e+00	1.695730e-01	1.984299e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.786294e-01	1.157332e-01	1.601307e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.217082e-02	5.499201e-03	9.052363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.2054619805929389,0.01494232820289837,0.02255153623763176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.288652e+00	3.675304e-01	2.442545e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.741364e+00	2.870658e-01	3.040101e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.138904e+00	2.806012e-01	3.256651e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.230193e+00	2.459116e-01	3.605387e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.172107e-01	1.712553e-01	2.442474e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.396124e-01	9.179053e-02	1.794951e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.517560e-01	5.645354e-02	9.128257e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.499224e-03	3.762765e-03	8.169614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10616532210398641,0.008274930775394804,0.012113272264038355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.237929e+00	4.882258e-01	3.765467e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.636526e+00	1.341658e-01	1.525675e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.302607e+00	1.911782e-01	2.306359e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.153300e-01	1.270652e-01	1.467406e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.529789e-01	6.692420e-02	1.138838e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.831414e-01	4.666125e-02	6.603630e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.552922e-02	2.079824e-02	3.991876e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.298489e-03	1.531854e-03	4.126902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05525813414428084,0.005713618693601603,0.009085408720734892
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.462890e+01	9.317437e-01	6.900397e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.362026e+00	2.696321e-01	3.386137e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.344430e+00	2.021986e-01	2.670272e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.117679e-01	1.233697e-01	1.690727e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.485672e-02	6.755445e-03	1.245419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.21317014380626062,0.016859743751673706,0.023314287802834704
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.646630e-01	1.742971e-01	1.848432e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.482858e+00	7.889683e-01	6.851356e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.536634e+00	8.805677e-01	5.932421e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.362458e+00	2.821154e-01	2.390357e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.587859e+00	2.537522e-01	1.781778e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.591491e+00	2.932674e-01	4.237163e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.921659e+00	3.239669e-01	3.476880e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.382654e+00	2.496223e-01	3.183187e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.830698e-01	1.933382e-01	3.043316e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.871545e-01	1.478980e-01	2.408934e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.380986e-01	1.089878e-01	1.652699e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.493798e-01	6.621533e-02	1.253676e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.300100e-01	4.471099e-02	6.386200e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.030080e-03	2.592081e-03	5.725853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10694872899382653,0.009943821241021888,0.013865254145231973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.023808e+00	8.839505e-01	6.512458e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.884181e+00	2.057802e+00	1.461232e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.736043e+00	7.191150e-01	9.323232e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.399053e+00	1.260995e-01	4.108069e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.731484e+00	2.024756e-01	2.032830e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.427596e+00	2.612999e-01	2.684421e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.468155e+00	2.419569e-01	2.895381e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.789720e+00	2.190700e-01	2.390138e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.282040e+00	1.996587e-01	2.004087e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.136574e-01	1.402884e-01	1.713057e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.240685e-01	9.840950e-02	1.591786e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.890599e-01	6.886861e-02	1.251969e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.496923e-01	6.150258e-02	7.743152e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.153261e-01	2.733863e-02	5.504820e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.148719e-03	2.988210e-03	4.784398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.0469799660713306,0.0055937458608045845,0.008450841825021448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.798894e+01	6.327707e+00	3.514182e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.658641e+01	4.072105e+00	3.338457e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.907482e+01	8.802502e-01	1.500878e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.130503e+01	3.318947e-01	7.494740e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.714768e+00	4.385363e-01	6.829383e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.197092e+00	3.768547e-01	5.815112e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.759164e+00	3.704364e-01	3.291049e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.710794e+00	2.254149e-01	2.844678e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.109740e+00	1.761183e-01	2.079116e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.585648e-01	1.179150e-01	2.056220e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.891322e-01	9.391910e-02	1.479551e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.297858e-02	3.986254e-03	6.683182e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.19733513647495277,0.020461438657183917,0.026428092180407314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.148383e+00	5.711087e-01	5.625330e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.813236e+00	4.899674e-01	3.954328e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.694364e+00	3.424796e-01	2.522628e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.676656e+00	2.945736e-01	3.593056e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.184175e-01	2.008894e-01	2.837800e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.625777e-01	1.157185e-01	1.900011e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.033343e-01	6.691970e-02	1.099798e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.736971e-02	2.881071e-02	5.037857e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.756434e-03	1.319999e-03	3.633276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09176870862083492,0.012173596087169933,0.0152110103097082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.404319e+01	2.313241e+00	2.696373e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.958482e+00	5.635462e-01	5.288800e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.318092e+00	2.981035e-01	1.499064e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.299947e+00	2.889906e-01	2.225823e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.359577e+00	1.968605e-01	2.328386e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.068889e-01	1.347348e-01	1.455789e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.344323e-01	6.415030e-02	1.175150e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.716045e-01	4.690628e-02	6.313472e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.248324e-02	4.513725e-03	9.381018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03593972632293719,0.005797078843587374,0.008694815581974942
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.870605e+02	1.818119e+01	2.153817e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.841256e+01	9.262188e-01	3.208446e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.417422e+00	4.612682e-01	3.521681e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.051218e+00	2.718560e-01	1.682246e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.804214e+00	2.548765e-01	2.012077e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.722973e-01	1.460163e-01	1.972121e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.260490e-01	9.451824e-02	1.413628e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.382608e-02	4.317088e-03	9.303984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.19316726397239659,0.020065890395208036,0.025293301212081426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.612838e+00	5.508552e-01	6.303412e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.519661e+00	9.119577e-01	8.165370e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.084208e+00	6.987742e-01	5.397278e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.813629e+00	2.764280e-01	1.909414e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.322655e+00	2.269001e-01	9.906406e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.715355e+00	2.863206e-01	2.504243e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.155026e+00	2.922132e-01	3.040603e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.641520e+00	3.231463e-01	3.117000e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.110917e+00	2.084616e-01	2.929214e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.744541e-01	1.603122e-01	2.406199e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.971401e-01	1.153939e-01	1.723935e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.676516e-01	6.951864e-02	1.296461e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.307197e-01	4.209434e-02	6.338710e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.270042e-03	2.657188e-03	5.840387e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09291020113395687,0.01116650900991599,0.013752399530206627
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.371142e+01	2.241333e+00	2.428588e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.344821e+01	1.654167e+00	1.866638e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.079875e+00	6.483680e-01	5.817855e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.871258e+00	2.085037e-01	2.286728e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.014128e+00	1.374159e-01	1.335305e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.980884e+00	1.681871e-01	1.975117e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.494018e+00	3.016144e-01	1.691941e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.853319e+00	2.220677e-01	2.112933e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.264946e+00	1.851889e-01	1.778733e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.666616e-01	1.293750e-01	1.415851e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.055543e-01	7.006808e-02	1.333478e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.201614e-01	5.244351e-02	7.114382e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.650150e-02	5.387675e-03	7.711846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03771323200125906,0.005782773063448626,0.00817976244141487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.767538e+02	1.466393e+01	1.658941e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.055470e+01	9.235630e-01	1.277179e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.733166e+01	2.790398e-01	8.021676e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.137977e+01	4.871255e-01	2.289379e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.988831e+00	3.881573e-01	2.143897e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.536786e+00	2.807771e-01	1.642440e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.108150e+00	2.626101e-01	1.191008e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.333375e+00	2.486214e-01	1.401074e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.711455e+00	2.378387e-01	1.996605e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.027909e+00	1.546965e-01	2.013595e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.438974e-01	1.026444e-01	1.730798e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.048608e-02	5.546054e-03	9.566311e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.1891979709396287,0.014526301618221327,0.02089095343574393
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.766989e+00	3.759588e-01	2.702022e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.302932e+00	1.446408e-01	1.325182e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.779715e+00	2.763621e-01	3.764482e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.049869e+00	2.113684e-01	2.882967e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.386124e-01	1.596687e-01	2.053327e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.028519e-01	8.075844e-02	1.485339e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.263647e-01	4.812277e-02	7.691568e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.456259e-03	4.018092e-03	6.118460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10162052416262529,0.008254832502342949,0.010793251000011744
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.567217e+00	4.702758e-01	3.748055e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.322007e+00	1.564646e-01	1.898138e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.157798e+00	1.798724e-01	2.040980e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.540820e-01	1.175337e-01	1.289103e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.469939e-01	7.226055e-02	8.937157e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.718674e-01	4.268494e-02	6.001181e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.236246e-02	2.364247e-02	3.791143e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.160434e-03	1.478527e-03	3.388655e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.052775860842443824,0.0054023894127894975,0.008407132344811503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.506994e+01	8.561488e-01	6.798188e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.011708e+00	2.852980e-01	3.035438e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.276701e+00	1.968140e-01	2.213786e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.762457e-01	1.133436e-01	1.472983e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.231333e-02	6.475056e-03	1.168360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19881988692101207,0.016986823783574967,0.022016059075776306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.500867e-01	2.210299e-01	3.181964e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.483282e+00	9.927652e-01	8.075437e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.869251e+00	6.419142e-01	4.309949e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.130151e+00	1.599336e-01	5.789667e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.062030e+00	2.751596e-01	3.296580e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.239837e+00	2.940781e-01	3.971992e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.628337e+00	2.647258e-01	3.478703e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.243429e+00	2.490350e-01	2.805641e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.128628e-01	1.935398e-01	2.534051e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.124512e-01	1.335169e-01	2.016525e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.957402e-01	1.082434e-01	1.489305e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.185056e-01	6.760297e-02	9.478755e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.383211e-02	3.077904e-02	6.665794e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.074948e-03	2.387071e-03	4.287416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09822585172107401,0.009731342467860019,0.013097772651581366
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.180438e+00	1.221794e+00	1.011023e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.127638e+01	1.770614e+00	1.377674e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.310389e+00	4.192005e-01	5.389715e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.871617e+00	2.354150e-01	2.076905e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.103654e+00	2.432221e-01	3.740878e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.959760e+00	2.630728e-01	3.209675e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.162857e+00	2.328402e-01	2.632653e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.590176e+00	2.169043e-01	2.043348e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.136494e+00	1.564557e-01	2.013823e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.424299e-01	1.501055e-01	1.477972e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.643106e-01	9.181468e-02	1.521495e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.707842e-01	6.884794e-02	1.083976e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.299555e-01	5.737409e-02	6.849500e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.090133e-01	2.763854e-02	5.065516e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.587980e-03	2.112609e-03	4.882928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04361961515247223,0.005473573056954478,0.007699037253642037
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.576625e+01	7.881003e+00	4.511260e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.970622e+01	3.354199e+00	3.215079e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.777741e+01	4.446761e-01	1.092954e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.017555e+01	4.012846e-01	7.268106e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.172656e+00	5.227313e-01	5.652126e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.734065e+00	3.664350e-01	4.902625e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.401608e+00	2.849915e-01	3.856680e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.568996e+00	2.115323e-01	2.543307e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.997273e-01	1.594191e-01	2.125161e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.347600e-01	1.155065e-01	1.827125e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.600598e-01	7.808898e-02	1.359974e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.256971e-02	4.643935e-03	6.501769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.1827154051254069,0.02047009460499294,0.024596511866504744
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.827642e+00	6.571728e-01	6.767501e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.575870e+00	3.607136e-01	2.175160e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.454176e+00	3.076497e-01	3.456416e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.490389e+00	2.984834e-01	3.281722e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.380770e-01	1.988342e-01	2.446796e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.983400e-01	1.000193e-01	1.563885e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.712601e-01	5.765394e-02	9.201796e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.574721e-02	2.671425e-02	4.263101e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.213951e-03	1.264545e-03	2.370207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.0857201611371437,0.012115542350838573,0.013847769499687176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.764547e+01	2.562448e+00	2.994122e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.695274e+00	3.440990e-01	1.857083e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.024354e+00	2.368148e-01	1.955688e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.209933e+00	2.720944e-01	2.290620e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.220870e+00	1.835570e-01	1.945415e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.593279e-01	1.339003e-01	1.314678e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.356174e-01	7.158938e-02	8.699338e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.596435e-01	4.030219e-02	5.784669e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.122326e-02	4.497790e-03	8.763742e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03434811065294756,0.006117887922924364,0.007659719127234614
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.994693e+02	1.682554e+01	2.085435e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.672777e+01	8.074937e-01	4.776060e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.239947e+00	5.650776e-01	2.003255e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.907886e+00	2.606647e-01	1.167272e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.675752e+00	2.117766e-01	1.950184e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.447764e-01	1.499925e-01	1.704711e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.024376e-01	8.351846e-02	1.247041e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.359313e-02	5.274396e-03	7.976467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.1811995687124509,0.020524023342641085,0.023794905463791177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.183933e+00	6.763369e-01	7.044937e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.073043e+00	8.960256e-01	9.986472e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.195111e+00	5.506161e-01	3.896107e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.702535e+00	1.293114e-01	1.127236e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.006055e+00	2.090007e-01	2.345362e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.460538e+00	3.229448e-01	2.902812e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.957845e+00	2.917166e-01	3.130939e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.474449e+00	2.733121e-01	2.911705e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.050074e+00	2.175547e-01	2.701215e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.471911e-01	1.837064e-01	2.110089e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.482619e-01	1.099664e-01	1.554861e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.363085e-01	6.642553e-02	9.992179e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.504386e-02	3.083992e-02	6.845300e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.258102e-03	2.418492e-03	4.318130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08621253152536588,0.011117116966615492,0.012766163283596116
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.847629e+01	2.749312e+00	3.383702e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.362585e+01	1.485254e+00	1.256360e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.015031e+00	4.414944e-01	2.833980e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.070191e+00	8.397391e-02	2.536578e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.665059e+00	2.517480e-01	1.541004e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.878008e+00	2.728281e-01	1.495002e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.238369e+00	2.224154e-01	2.523631e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.729334e+00	2.623174e-01	1.813393e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.155787e+00	1.692728e-01	1.698891e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.173556e-01	1.155909e-01	1.311722e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.900570e-01	6.938829e-02	1.119985e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.089495e-01	5.819915e-02	6.657199e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.379296e-02	3.797958e-03	8.143554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03573390913216576,0.0062366601859564635,0.007448767619213273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.921910e+02	1.424422e+01	1.842589e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.676904e+01	4.455219e-01	9.960815e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.576115e+01	3.401128e-01	6.419863e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.086679e+01	9.982085e-01	2.151754e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.708674e+00	4.881519e-01	1.475350e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.330699e+00	3.686301e-01	1.219978e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.857226e+00	2.053913e-01	1.452507e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.134594e+00	1.971053e-01	1.407007e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.613867e+00	2.152004e-01	2.008314e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.826523e-01	1.564712e-01	1.767152e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.068595e-01	9.487913e-02	1.661456e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.978383e-02	6.471387e-03	8.786598e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF1_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3405576921841979,0.032532050319563854,0.023235501298545957
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.212384e-01	6.098200e-02	1.683460e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.107139e+00	5.019883e-01	8.904606e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.628680e+00	4.874111e-01	3.658749e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.523441e+00	4.431484e-01	5.015838e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.476819e+00	6.424252e-01	4.197602e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.348154e+00	4.398674e-01	3.980645e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.170643e-01	2.149324e-01	2.307024e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.258961e-02	1.755527e-02	2.009359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.1957827694437794,0.027655642107673267,0.014559982991340426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.402401e+00	1.985522e-01	8.802845e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.863659e+00	5.208692e-01	6.906345e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.098879e+00	7.116070e-01	7.385467e-03
2.675000e-01	3.750000e-02	3.750000e-02	2.159003e+00	6.227715e-01	2.584766e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.004765e+00	3.069534e-01	2.255337e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.648895e-01	1.375284e-01	1.362636e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.740506e-01	5.623503e-02	6.870081e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.695335e-03	4.045997e-03	5.569209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11837943632608255,0.027799330900564787,0.016650593262319963
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.330315e+00	5.887218e-01	2.776015e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.883375e+00	6.295010e-01	7.299811e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.035208e+00	1.461602e+00	1.637452e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.942141e+00	7.151092e-01	3.857411e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.448929e-02	3.056759e-02	2.965492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3292842120193066,0.03363154381139177,0.021178709462976453
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.710160e-02	1.666923e-02	6.383569e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.346375e-01	9.671659e-02	2.781082e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.757454e-01	2.660600e-01	6.023318e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.614061e+00	4.365022e-01	8.069050e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.557922e+00	4.921157e-01	7.353837e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.235608e+00	3.818779e-01	3.413827e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.455301e+00	1.390734e-01	4.367302e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.264743e+00	3.556859e-01	9.441411e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.815370e+00	5.286703e-01	2.682869e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.170639e+00	5.277157e-01	3.431703e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.492179e+00	4.252633e-01	3.246171e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.495710e-01	2.965530e-01	2.480338e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.071651e-01	1.730825e-01	1.495843e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.060654e-02	1.781110e-02	1.296747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19853323038812856,0.02750215576950446,0.014443566879258324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.366025e-01	4.503205e-02	1.987693e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.251195e-01	1.780058e-01	6.808566e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.498720e+00	3.574711e-01	1.256507e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.636472e+00	5.135467e-01	1.533508e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.736633e+00	5.605534e-01	1.338379e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.422235e+00	4.679844e-01	7.517721e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.532042e+00	2.798771e-01	1.750093e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.133006e+00	3.962231e-01	2.441973e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.386365e+00	5.615947e-01	1.218984e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.583935e+00	5.805749e-01	2.137863e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.809818e+00	4.588735e-01	2.294535e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.171802e+00	3.240766e-01	1.973620e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.869941e-01	1.986304e-01	1.429395e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.474419e-01	1.121450e-01	8.865750e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.774977e-02	1.008425e-02	8.537004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.11102933411356042,0.024763959266910524,0.01235166174592503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.811003e-01	2.536503e-01	1.273505e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.215534e+00	5.479679e-01	2.599727e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.295257e+00	8.667771e-01	3.485078e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.218440e+00	9.804400e-01	3.469932e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.505064e+00	8.591299e-01	2.176644e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.766138e+00	5.075992e-01	6.107145e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.875553e+00	7.981884e-01	5.960496e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.296928e+00	1.158616e+00	1.936920e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.639438e+00	1.053371e+00	3.264985e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.245031e+00	7.234679e-01	3.411833e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.280118e+00	4.634314e-01	2.752117e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.381201e-02	2.329991e-02	1.666914e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2972620733801992,0.0313264648256501,0.0316556154661759
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.055484e-01	2.120441e-01	2.716564e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.885480e+00	6.699831e-01	6.914586e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.910502e+00	3.675263e-01	3.707509e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.824896e+00	2.463129e-01	2.185438e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.167084e+00	4.486406e-01	4.141133e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.322855e+00	3.761972e-01	3.830859e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.643489e-01	2.056144e-01	2.409754e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.715928e-01	1.024140e-01	1.185241e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.406627e-02	6.138134e-03	7.362189e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1547974929776489,0.022824999593451356,0.020496909598640506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.256035e+00	6.296918e-01	8.633656e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.403027e+00	1.128072e+00	1.441039e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.830075e+00	5.233355e-01	6.509527e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.170002e+00	8.981605e-02	1.054647e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.290834e+00	3.354767e-01	2.118420e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.475803e+00	3.503079e-01	2.485131e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.794055e-01	2.060329e-01	1.887224e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.861168e-01	1.097946e-01	1.194454e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.171609e-02	1.059147e-02	1.417151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06935507273605454,0.01724073051885628,0.015596324485520105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.408657e+01	1.027921e+01	1.567834e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.881218e+01	3.216536e+00	5.462643e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.000980e+01	5.653101e-01	5.772768e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.743713e+00	1.632877e-01	1.386976e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.604418e+00	3.946187e-01	1.891504e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.784847e+00	4.434297e-01	2.901170e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.876347e-01	3.164456e-01	2.793338e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.177818e-02	1.751451e-02	1.990421e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.28969582162517427,0.031734383742899164,0.026496932633895465
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.523733e-01	1.764476e-01	3.208662e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.030938e+00	3.581488e-01	4.601828e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.539588e+00	4.839500e-01	5.643452e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.029005e+00	5.145228e-01	6.226377e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.496238e+00	4.387356e-01	4.974082e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.767138e+00	2.664466e-01	2.562614e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.776590e+00	5.862258e-02	6.258317e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.597398e+00	1.681887e-01	2.233247e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.283611e+00	3.393908e-01	2.735728e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.867334e+00	3.886014e-01	3.269285e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.354937e+00	3.385775e-01	2.970097e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.582983e-01	2.448272e-01	2.297684e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.615870e-01	1.521415e-01	1.395591e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.841636e-02	1.628328e-02	1.260787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.16251693664391537,0.023621449823283458,0.017694879883788733
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.851474e+00	6.882073e-01	1.104536e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.140056e+00	1.025559e+00	1.209090e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.064778e+00	9.175503e-01	1.163703e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.148501e+00	7.742300e-01	1.108845e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.678711e+00	5.127255e-01	7.234861e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.888238e+00	2.532933e-01	3.592876e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.149718e+00	3.820064e-02	1.438389e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.632139e+00	1.322324e-01	1.652324e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.183958e+00	2.631409e-01	1.751151e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.638621e+00	3.292348e-01	2.010802e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.029171e+00	2.413744e-01	1.759632e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.492327e-01	1.535669e-01	1.224238e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.844978e-02	1.613537e-02	1.389304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.08147997691870204,0.020141884966911522,0.01399214662061296
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.602999e+01	9.056177e+00	1.413212e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.381283e+01	3.714335e+00	5.847336e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.269078e+01	2.060514e+00	3.451967e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.536868e+01	1.163914e+00	2.003845e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.609385e+00	5.365270e-01	8.377054e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.740945e+00	1.639161e-01	3.873477e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.800805e+00	9.480176e-02	1.955503e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.075234e+00	1.672190e-01	9.716913e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.722134e+00	3.401759e-01	1.817376e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.153486e+00	4.567124e-01	2.618197e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.374905e+00	3.891090e-01	2.651176e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.857626e-02	2.647112e-02	1.973374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3409248518878526,0.04335624550968359,0.022321374490096135
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.476251e-01	5.807850e-02	2.565012e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.228689e+00	4.663862e-01	1.193396e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.499934e+00	4.262133e-01	3.470090e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.327695e+00	6.163800e-01	2.533605e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.429924e+00	7.958869e-01	3.456530e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.395025e+00	5.398714e-01	3.665754e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.654169e-01	2.766965e-01	2.324919e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.030694e-02	2.410623e-02	2.285023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.20124635093536414,0.03745787745023124,0.013736039371317788
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.458745e+00	1.778132e-01	1.260476e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.469280e+00	4.276688e-01	6.952168e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.900120e+00	8.650856e-01	3.749911e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.327096e+00	8.446688e-01	1.858415e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.124525e+00	4.049116e-01	2.077246e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.300199e-01	1.847675e-01	1.385893e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.042836e-01	7.638890e-02	7.351143e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.224119e-02	5.461149e-03	6.499603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.13327217780644152,0.038391707418899274,0.016481163679732902
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.873274e+00	4.525012e-01	3.543395e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.081139e+00	5.368364e-01	8.061880e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.176376e+00	1.671921e+00	7.196819e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.425783e+00	1.066945e+00	3.060680e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.948439e-02	4.510584e-02	3.204007e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.33347368466675426,0.04441396063761466,0.02085222198790887
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.596415e-02	1.407072e-02	6.840445e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.276673e-01	9.823782e-02	3.719524e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.957911e-01	2.734197e-01	8.417907e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.672138e+00	4.336903e-01	1.103131e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.555669e+00	4.673838e-01	9.314242e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.154783e+00	3.439566e-01	4.178587e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.331376e+00	1.194025e-01	3.486146e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.135951e+00	4.964263e-01	9.107067e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.729889e+00	6.630191e-01	2.458292e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.165654e+00	6.586455e-01	3.148305e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.539358e+00	5.286319e-01	3.010743e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.026011e+00	3.907994e-01	2.400689e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.825932e-01	2.415951e-01	1.546921e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.132038e-02	2.494814e-02	1.428511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.20566019495356871,0.03755850093007021,0.01383606885839142
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.135836e-01	3.825523e-02	2.436551e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.298379e-01	1.763163e-01	1.035592e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.566854e+00	3.575796e-01	1.832034e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.638401e+00	4.753543e-01	2.145311e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.590774e+00	4.956919e-01	1.712314e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.136762e+00	3.955684e-01	8.539260e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.211339e+00	2.359073e-01	2.170251e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.927964e+00	4.968706e-01	1.287269e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.330005e+00	7.330908e-01	8.205097e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.631748e+00	7.463813e-01	1.694180e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.929319e+00	6.323402e-01	1.997496e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.275624e+00	4.257722e-01	1.814690e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.833402e-01	2.765739e-01	1.417785e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.063667e-01	1.508147e-01	9.041814e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.464717e-02	1.470855e-02	9.257457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.12372831666769728,0.034574734229035564,0.012293438415591537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.698452e-01	2.073055e-01	1.600443e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.963748e+00	4.841125e-01	3.553745e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.793420e+00	7.430872e-01	4.798631e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.525514e+00	8.132663e-01	4.282395e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.663894e+00	7.040387e-01	2.614780e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.009295e+00	4.543765e-01	7.970336e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.532204e+00	7.668384e-01	4.648245e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.380121e+00	1.359798e+00	1.303808e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.959439e+00	1.350209e+00	2.409200e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.630340e+00	1.033174e+00	2.889781e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.566437e+00	6.554280e-01	2.643572e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.227403e-02	3.506921e-02	1.845840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2963775655996931,0.04014739513138382,0.03137037704000667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.105818e-01	2.495644e-01	3.283030e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.093869e+00	6.708579e-01	8.956993e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.723408e+00	2.320338e-01	3.640069e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.544619e+00	2.621121e-01	2.872078e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.118504e+00	5.357945e-01	3.330744e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.391666e+00	4.742589e-01	3.497410e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.284104e-01	2.762575e-01	2.427734e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.081950e-01	1.320730e-01	1.275041e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.837273e-02	9.152488e-03	9.268560e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.15963743779808814,0.030427702322343042,0.01989457585496257
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.169130e+00	8.107998e-01	1.382713e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.034187e+00	1.111918e+00	1.969508e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.140990e+00	3.206397e-01	5.909351e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.604719e+00	1.364361e-01	2.304027e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.222141e+00	3.625276e-01	1.481035e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.613232e+00	4.710698e-01	1.978314e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.894287e-01	2.827232e-01	1.791015e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.454343e-01	1.438777e-01	1.216531e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.855521e-02	1.480265e-02	1.578969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.08072911645593084,0.024009292757228365,0.015549000613291827
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.929666e+01	1.141774e+01	2.478016e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.543696e+01	2.331922e+00	4.810317e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.390114e+00	2.386144e-01	5.342199e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.247301e+00	2.049215e-01	1.417445e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.635680e+00	4.004990e-01	1.191093e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.074082e+00	6.015326e-01	2.165595e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.237440e+00	4.594483e-01	2.506814e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.782609e-02	2.561980e-02	2.236964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2916941083248626,0.04109852959704652,0.026547630131923905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.832769e-01	2.007481e-01	3.814572e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.156833e+00	4.208067e-01	6.246766e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.701228e+00	5.138881e-01	7.740970e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.187198e+00	5.206637e-01	7.600199e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.510853e+00	3.866660e-01	5.656816e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.610268e+00	1.723647e-01	2.804885e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.551734e+00	7.652798e-02	2.402068e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.407006e+00	2.183811e-01	2.329956e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.173919e+00	3.898814e-01	2.398619e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.856063e+00	4.782777e-01	2.866066e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.403246e+00	4.259153e-01	2.770258e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.261841e-01	3.240630e-01	2.195583e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.286662e-01	2.083021e-01	1.444220e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.849054e-02	2.272007e-02	1.397926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.16743655659593637,0.03182151339857611,0.017039114984685716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.522629e+00	8.159653e-01	1.461306e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.179020e+00	1.009775e+00	1.909124e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.707686e+00	9.402940e-01	1.729050e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.250980e+00	6.742842e-01	1.301102e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.275824e+00	3.754187e-01	7.821617e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.328595e+00	1.307876e-01	3.609336e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.678334e+00	7.360599e-02	2.515904e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.368721e+00	1.441648e-01	1.795607e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.138460e+00	3.278939e-01	1.344849e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.703617e+00	4.252213e-01	1.665516e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.123119e+00	3.340544e-01	1.596836e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.182711e-01	1.997451e-01	1.183172e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.877475e-02	2.275823e-02	1.464139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.0932593000899802,0.028223910955800333,0.01377872897582981
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.722451e+01	9.701060e+00	2.194564e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.238546e+01	3.067995e+00	7.119422e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.030085e+01	1.550404e+00	3.949389e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.276543e+01	7.194732e-01	1.829907e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.443472e+00	2.607915e-01	7.748127e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.640466e+00	9.092517e-02	4.807237e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.311429e+00	7.214652e-02	2.286443e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.893486e+00	1.613930e-01	5.425423e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.773044e+00	4.171415e-01	1.287640e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.342767e+00	5.872398e-01	2.063345e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.608078e+00	5.440804e-01	2.317121e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.889306e-02	3.842878e-02	2.103159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.30721205653228245,0.03924791841736214,0.020964994261857495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.662391e-01	9.183410e-02	3.804695e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.213591e+00	5.560737e-01	1.019795e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.644292e+00	2.830332e-01	1.416302e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.777789e+00	7.106959e-01	2.358197e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.789238e+00	6.059277e-01	3.587992e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.822112e-01	3.468415e-01	2.757113e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.726744e-01	1.852382e-01	1.618376e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.608698e-02	1.698108e-02	1.627324e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.17561602579870017,0.03246030225956273,0.012892698700486038
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.373105e+00	2.474094e-01	1.449649e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.975633e+00	5.775972e-01	2.641328e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.229496e+00	9.255632e-01	6.690673e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.675446e+00	5.641876e-01	2.062142e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.400549e-01	2.643385e-01	1.634268e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.198653e-01	1.345451e-01	1.049760e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.694514e-01	5.914308e-02	5.747916e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.081410e-02	4.809528e-03	5.477829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.11307421792925659,0.03087982017181959,0.014034031643045897
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.633173e+00	5.653512e-01	3.773360e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.751138e+00	1.088057e+00	2.998761e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.201518e+00	1.513653e+00	1.789223e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.712716e+00	6.782263e-01	2.785020e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.799420e-02	3.268973e-02	2.498853e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.3040387737012505,0.040168869550092856,0.020798406560521454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.792239e-02	2.254221e-02	8.536986e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.910477e-01	1.722808e-01	5.328521e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.326998e+00	4.305357e-01	1.098762e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.482997e+00	5.524324e-01	1.118095e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.301779e+00	4.327318e-01	5.968305e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.531803e+00	1.691283e-01	6.088934e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.259713e+00	4.209431e-01	8.516630e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.802814e+00	6.145451e-01	2.403169e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.257786e+00	6.326663e-01	3.087038e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.685492e+00	5.176348e-01	3.027427e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.165406e+00	3.964923e-01	2.544275e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.535174e-01	2.783996e-01	1.874883e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.162073e-01	1.669616e-01	1.146586e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.605859e-02	1.697717e-02	1.025573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.18190094320835182,0.03305234463274814,0.013201093962426608
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.853809e-01	5.823393e-02	3.593697e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.192967e+00	3.044304e-01	1.659720e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.710767e+00	5.533293e-01	2.504644e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.056114e+00	6.259208e-01	2.129531e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.742731e+00	5.010704e-01	1.147849e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.821820e+00	2.923841e-01	2.042538e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.329613e+00	4.696841e-01	8.806558e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.611027e+00	7.071526e-01	8.587068e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.835829e+00	7.360323e-01	1.666872e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.120597e+00	6.166456e-01	1.962814e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.498503e+00	4.668030e-01	1.863500e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.883082e-01	3.165435e-01	1.545210e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.042429e-01	2.027986e-01	1.145073e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.151676e-01	1.085393e-01	7.228763e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.673373e-02	1.100099e-02	7.343870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.10605710646337968,0.028975896418085775,0.011063753380975122
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.016019e+00	3.101971e-01	2.279118e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.173902e+00	7.512173e-01	5.029866e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.718462e+00	1.020043e+00	5.830947e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.679951e+00	9.715149e-01	4.016450e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.339495e+00	6.781253e-01	1.509882e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.793964e+00	5.007258e-01	1.611069e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.372561e+00	1.347792e+00	1.266662e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.709424e+00	1.408348e+00	2.183624e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.189965e+00	1.117916e+00	2.817018e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.008755e+00	7.502677e-01	2.715298e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.184739e+00	4.786780e-01	2.236589e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.477269e-02	2.568370e-02	1.477434e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2655783205350222,0.03430921049988267,0.03008061102996268
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.402863e-01	3.536364e-01	4.141965e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.794610e+00	7.176863e-01	8.228911e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.836470e+00	4.750148e-02	1.974775e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.338494e+00	3.683237e-01	3.085139e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.716077e+00	4.378010e-01	3.454657e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.031926e+00	3.231516e-01	2.779805e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.380510e-01	1.886060e-01	1.752850e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.260106e-01	9.478669e-02	9.183421e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.411370e-02	7.101357e-03	6.947077e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.1384302578093898,0.024792378024319495,0.018342113567733992
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.569376e+00	1.254755e+00	1.916452e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.641299e+00	1.136040e+00	1.783993e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.825917e+00	1.097034e-01	1.925529e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.401968e+00	2.548051e-01	2.421179e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.979890e+00	3.515768e-01	1.920206e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.268399e+00	3.276662e-01	1.890105e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.013610e-01	1.977316e-01	1.425501e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.665197e-01	1.098537e-01	9.470144e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.333274e-02	1.225730e-02	1.295277e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06849786595583388,0.01888252388653508,0.013388827808450715
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.159864e+02	1.419540e+01	2.593084e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.392025e+01	1.477059e+00	2.247088e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.390846e+00	2.237415e-01	3.484736e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.078491e+00	2.305553e-01	9.928861e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.354030e+00	3.390626e-01	1.552202e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.687374e+00	4.531113e-01	2.245619e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.785354e-01	3.271187e-01	2.132639e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.901016e-02	2.059989e-02	1.788339e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.26254630622343833,0.03542462454617604,0.026465867329194648
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.997100e-01	3.035913e-01	4.556618e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.665099e+00	5.891421e-01	7.593633e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.377418e+00	6.482962e-01	8.105224e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.803989e+00	5.271109e-01	6.410831e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.898864e+00	2.666464e-01	3.455136e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.744820e+00	6.828098e-02	2.100469e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.486644e+00	1.778326e-01	2.978279e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.228951e+00	2.943835e-01	2.543005e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.909329e+00	3.938095e-01	2.843426e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.512838e+00	3.815098e-01	2.798427e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.094389e+00	3.179825e-01	2.382556e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.021259e-01	2.373118e-01	1.765803e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.851291e-01	1.455350e-01	1.084553e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.488643e-02	1.581767e-02	1.016141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.14445285395486354,0.025830461996821763,0.015733398935664666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.628830e+00	1.179808e+00	1.883288e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.836856e+00	1.343161e+00	2.076926e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.415802e+00	9.873709e-01	1.527906e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.903860e+00	5.566532e-01	8.907202e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.306640e+00	2.244145e-01	4.505887e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.104857e+00	6.052993e-02	2.371704e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.494346e+00	1.366184e-01	2.537111e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.237619e+00	2.045632e-01	1.608730e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.911138e+00	3.213352e-01	1.585548e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.399651e+00	3.268278e-01	1.623019e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.906477e-01	2.427443e-01	1.369492e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.904271e-01	1.486156e-01	9.728390e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.616951e-02	1.700292e-02	1.160303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07755754600299562,0.022177928083847172,0.012243615327041282
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.079617e+02	1.173648e+01	2.258866e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.463163e+01	2.554892e+00	5.064943e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.931998e+01	9.568048e-01	2.187933e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.124287e+01	3.271275e-01	9.600984e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.748901e+00	1.044600e-01	5.467755e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.426295e+00	1.031898e-01	3.129943e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.172379e+00	8.974146e-02	1.505381e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.723593e+00	1.989823e-01	4.226846e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.477689e+00	3.561182e-01	1.563186e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.989978e+00	4.860631e-01	2.148340e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.298694e+00	4.164074e-01	2.155582e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.992969e-02	2.934664e-02	1.760817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.275679414739327,0.03352259219572365,0.02006419277649013
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.957690e-01	1.366651e-01	4.850103e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.996950e+00	5.815462e-01	5.789953e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.378615e+00	5.182841e-01	1.533675e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.216612e+00	5.979153e-01	3.409438e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.327700e+00	4.025856e-01	3.246350e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.173047e-01	2.272325e-01	2.153641e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.292594e-01	1.195431e-01	1.208170e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.259747e-02	1.014947e-02	1.121905e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.1524167783640416,0.025123318537689454,0.012208843000625191
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.408223e+00	3.152325e-01	1.345839e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.877275e+00	8.785153e-01	1.815246e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.540104e+00	7.191137e-01	1.656483e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.252521e+00	3.426693e-01	1.977307e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.525496e-01	1.754303e-01	1.360982e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.311431e-01	8.979308e-02	8.543509e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.294131e-01	4.202460e-02	4.767397e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.498575e-03	3.338476e-03	4.120676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09443701617822522,0.022570902615951863,0.0125087611372722
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.606361e+00	6.786426e-01	3.485346e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.748395e+00	1.713363e+00	1.956639e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.241235e+00	1.115392e+00	2.663239e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.264374e+00	4.112192e-01	2.504016e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.752388e-02	2.114474e-02	2.055652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2766067532540067,0.03419791380761239,0.020844339188485606
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.022291e-02	3.719248e-02	1.046497e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.583190e-01	2.893917e-01	7.234406e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.049202e+00	5.942994e-01	1.227629e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.344865e+00	5.934792e-01	8.797342e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.787782e+00	2.990501e-01	1.905297e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.572630e+00	3.710145e-01	3.775124e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.030768e+00	6.055929e-01	2.403478e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.387723e+00	5.879521e-01	3.190654e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.824310e+00	4.900127e-01	3.179018e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.310917e+00	3.798986e-01	2.756710e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.714004e-01	2.628963e-01	2.112459e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.534199e-01	1.791622e-01	1.499164e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.945639e-01	1.096886e-01	8.894623e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.279692e-02	1.005529e-02	7.112879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1599333728436636,0.02699865030291171,0.012689271899756993
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.384511e-01	1.015446e-01	5.382279e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.133863e+00	5.091279e-01	2.430678e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.216960e+00	7.538355e-01	2.753300e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.477808e+00	6.813961e-01	1.556155e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.619454e+00	4.167318e-01	3.704985e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.996301e+00	4.719955e-01	4.238545e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.125829e+00	7.653203e-01	8.511588e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.204692e+00	7.569796e-01	1.684636e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.358459e+00	5.967815e-01	2.027500e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.688884e+00	4.446515e-01	1.990322e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.170595e+00	3.192714e-01	1.700667e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.600131e-01	2.108432e-01	1.315640e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.664350e-01	1.290141e-01	9.643291e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.429907e-01	7.824883e-02	6.098612e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.866990e-02	6.968925e-03	5.757756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08959737905894909,0.0224526381024443,0.010215106821358719
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.584940e+00	4.869599e-01	3.236861e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.778610e+00	1.083379e+00	6.605811e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.190035e+00	1.308147e+00	6.143038e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.954116e+00	1.043536e+00	2.927071e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.755579e+00	5.784269e-01	5.614759e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.045714e+00	1.337501e+00	7.495495e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.916848e+00	1.567780e+00	2.052181e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.939941e+00	1.198945e+00	2.941681e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.527698e+00	8.286085e-01	2.929780e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.527868e+00	5.003261e-01	2.497439e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.861385e-01	3.077569e-01	1.957697e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.866369e-02	1.664637e-02	1.221679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.23923140055563302,0.02842282905804694,0.02871238260089176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.246685e+00	4.590009e-01	5.034196e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.283346e+00	6.749624e-01	6.631325e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.797307e+00	2.083041e-01	2.512383e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.157599e+00	3.989937e-01	3.508803e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.400310e+00	3.280305e-01	3.271667e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.894201e-01	2.161791e-01	2.276818e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.924362e-01	1.288314e-01	1.354095e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.513370e-01	5.823931e-02	6.774249e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.413179e-03	4.303272e-03	4.506074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.12043618875873509,0.01903756788210928,0.01704069621680425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.534105e+00	1.724444e+00	2.260169e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.255121e+00	9.672764e-01	1.163776e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.406819e+00	1.337126e-01	9.227351e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.349502e+00	2.908855e-01	2.432842e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.775179e+00	2.988585e-01	2.137168e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.033593e+00	2.203466e-01	1.758997e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.702248e-01	1.376535e-01	1.220131e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.932872e-01	7.673580e-02	7.892348e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.502531e-02	8.787888e-03	1.049070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.0570184230303831,0.013558765021995899,0.011931200339881182
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.478251e+02	1.586133e+01	2.475548e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.049142e+01	7.494450e-01	5.383110e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.120690e+00	3.444541e-01	2.527792e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.022380e+00	2.169828e-01	7.475731e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.133215e+00	2.780760e-01	1.787042e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.418919e+00	3.288989e-01	2.231212e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.915173e-01	2.242767e-01	1.903594e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.680023e-02	1.440352e-02	1.498333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.2370093018060923,0.029090476341565696,0.026072629998914743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.571167e-01	4.170193e-01	5.318495e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.243565e+00	7.708597e-01	8.586667e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.002073e+00	7.142654e-01	7.669933e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.250598e+00	4.400203e-01	4.667047e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.115791e+00	1.067780e-01	1.477934e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.765647e+00	1.938583e-01	2.339679e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.405040e+00	2.749550e-01	2.956843e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.078327e+00	3.349794e-01	2.971844e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.642497e+00	3.289917e-01	2.917086e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.241328e+00	2.800678e-01	2.588187e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.516660e-01	2.272319e-01	2.036569e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.241416e-01	1.534831e-01	1.431121e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.787772e-01	9.805278e-02	8.503480e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.211026e-02	9.316942e-03	7.056255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12542682522627882,0.019687335066185835,0.014803436993493596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.248110e+00	1.608338e+00	2.162846e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.023162e+01	1.568408e+00	2.089850e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.352473e+00	9.052732e-01	1.168658e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.970658e+00	3.894039e-01	5.137885e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.042145e+00	7.609839e-02	1.534497e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.940751e+00	1.245988e-01	1.902417e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.443284e+00	1.844407e-01	2.088155e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.170752e+00	2.736471e-01	1.688426e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.688310e+00	2.551301e-01	1.704954e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.172120e+00	2.436995e-01	1.576657e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.129233e-01	1.677029e-01	1.208241e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.865695e-01	9.792222e-02	8.299184e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.469550e-02	1.165249e-02	9.584066e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06359170346939412,0.015793581324618382,0.011074528060459873
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.361832e+02	1.306563e+01	2.098948e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.269694e+01	1.778923e+00	2.883358e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.716489e+01	4.795917e-01	1.106475e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.050245e+01	1.547241e-01	4.942275e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.532708e+00	1.505588e-01	3.713529e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.376310e+00	1.674969e-01	1.985264e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.131103e+00	1.574064e-01	8.179027e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.575610e+00	2.021478e-01	4.943543e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.228079e+00	3.013222e-01	1.758133e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.694558e+00	3.700499e-01	2.227751e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.041973e+00	2.876086e-01	1.995554e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.208326e-02	1.994496e-02	1.510731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.25390361277774953,0.029696487049032022,0.01947976124470041
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.155064e+00	1.793525e-01	5.347092e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.265985e+00	5.576301e-01	3.801810e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.986625e+00	5.230940e-01	1.288264e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.840462e+00	4.760050e-01	3.505152e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.088799e+00	3.024453e-01	2.798816e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.976179e-01	1.792071e-01	1.823783e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.582710e-01	8.508996e-02	9.860237e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.644110e-02	7.273218e-03	8.920264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1383643553628698,0.01999063405330223,0.01173712091174861
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.214476e+00	3.588515e-01	1.126148e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.387611e+00	7.495853e-01	9.864960e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.105765e+00	5.417646e-01	2.037610e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.046528e+00	2.418329e-01	1.754503e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.787748e-01	1.417729e-01	1.210531e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.861932e-01	6.804476e-02	7.439415e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.090602e-01	3.455610e-02	4.225666e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.088989e-03	2.509590e-03	3.715384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.0839598400582743,0.017692291832476226,0.01155387982199653
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.227373e+00	7.576557e-01	2.996676e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.089570e+00	1.831808e+00	8.317749e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.632603e+00	7.961276e-01	2.922054e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.064302e+00	2.896817e-01	2.215642e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.849779e-02	1.617774e-02	1.810031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.258058687698885,0.030393691695261432,0.020651335048408215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.320738e-02	4.850223e-02	1.377006e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.758553e-01	4.026686e-01	8.897778e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.789394e+00	7.179200e-01	1.181825e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.881016e+00	5.309280e-01	5.685693e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.956502e+00	1.745633e-01	3.507465e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.380785e+00	4.753767e-01	1.711553e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.676833e+00	5.361032e-01	3.000513e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.048232e+00	4.843514e-01	3.231403e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.547388e+00	3.899094e-01	3.013324e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.102491e+00	2.992451e-01	2.462887e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.357148e-01	2.055879e-01	1.855645e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.551582e-01	1.512064e-01	1.293532e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.275943e-01	7.920245e-02	7.203081e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.671226e-02	7.001041e-03	5.641877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.1462725088728339,0.02332288418904832,0.012343126998700521
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.068060e-01	1.392560e-01	8.244774e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.271678e+00	7.081448e-01	3.030499e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.667589e+00	8.999017e-01	2.326741e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.315621e+00	6.466331e-01	8.649738e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.864800e+00	3.915805e-01	1.727309e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.800145e+00	6.789434e-01	6.623431e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.778553e+00	7.479399e-01	1.415824e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.779163e+00	6.009798e-01	1.949507e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.040731e+00	5.107312e-01	2.081469e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.456597e+00	3.520787e-01	1.894189e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.876724e-01	2.279514e-01	1.535351e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.662533e-01	1.642882e-01	1.219179e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.012650e-01	1.069832e-01	8.551993e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.014185e-01	5.625686e-02	5.347720e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.514221e-02	5.477506e-03	5.061290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07980616120773129,0.018469882346358324,0.009643820514073281
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.139114e+00	6.159710e-01	4.124904e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.667722e+00	1.416566e+00	7.900622e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.039905e+01	1.516631e+00	5.854507e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.166421e+01	1.051093e+00	1.597628e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.034426e+01	9.961549e-01	2.388588e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.769716e+00	1.682537e+00	1.819257e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.254690e+00	1.435500e+00	2.746816e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.390061e+00	9.867514e-01	3.063002e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.095477e+00	5.896160e-01	2.778371e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.289505e+00	3.868151e-01	2.298445e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.557376e-01	2.364930e-01	1.783488e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.080428e-02	1.185699e-02	1.074447e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.2229494574458415,0.025090134215832338,0.02723649936488609
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.628323e+00	5.319029e-01	5.793315e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.448746e+00	5.707428e-01	5.011811e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.728750e+00	3.117971e-01	3.038132e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.990002e+00	3.613597e-01	3.532187e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.211834e+00	2.696236e-01	2.935448e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.770312e-01	1.761617e-01	1.969319e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.210112e-01	9.528652e-02	1.138262e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.152532e-01	4.525861e-02	5.566899e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.889239e-03	2.787196e-03	3.389743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11085020914729943,0.015901719259497862,0.015969328155679724
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.116176e+01	2.024298e+00	2.685413e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.869472e+00	7.213069e-01	6.844669e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.173714e+00	2.381856e-01	1.133570e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.314028e+00	2.708294e-01	2.651063e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.657504e+00	2.646582e-01	2.145702e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.141284e-01	1.694394e-01	1.586152e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.125779e-01	1.107843e-01	1.095954e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.570764e-01	5.875245e-02	6.945319e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.106258e-02	7.287070e-03	9.404449e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.051372642668121485,0.010807193462732886,0.010928906764607525
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.652904e+02	1.595212e+01	2.444739e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.797148e+01	6.670834e-01	2.968915e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.130365e+00	4.387047e-01	1.465211e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.993001e+00	1.954438e-01	7.469087e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.018779e+00	2.416120e-01	1.838465e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.277517e+00	2.521856e-01	2.147044e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.098673e-01	1.819236e-01	1.725160e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.079117e-02	1.136541e-02	1.334175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.22117623071912207,0.025466234440331886,0.025365933936748575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.206890e+00	5.001817e-01	5.869655e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.777120e+00	8.655775e-01	8.329368e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.407290e+00	6.918667e-01	6.754383e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.477679e+00	3.326754e-01	2.880890e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.116879e+00	8.744760e-02	1.508188e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.678761e+00	2.362264e-01	2.926305e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.301311e+00	3.002873e-01	3.010835e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.902310e+00	2.901614e-01	2.979105e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.480931e+00	2.864084e-01	2.807270e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.080058e+00	2.348880e-01	2.389673e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.379216e-01	1.770129e-01	1.823498e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.454520e-01	1.337488e-01	1.262458e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.177918e-01	7.016708e-02	6.994825e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.652747e-02	6.648626e-03	5.584365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11471585056445971,0.01629188198892989,0.014181756939282308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.074640e+01	1.966343e+00	2.372139e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.169859e+01	1.608016e+00	2.172285e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.547686e+00	7.445437e-01	7.478938e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.615578e+00	2.337713e-01	2.654298e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.762399e+00	8.058985e-02	1.574231e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.839061e+00	1.533672e-01	1.733141e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.410867e+00	2.228001e-01	1.722337e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.040655e+00	2.162661e-01	1.961931e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.566979e+00	2.469007e-01	1.742556e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.043403e+00	1.858746e-01	1.499735e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.352600e-01	1.262708e-01	1.132762e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.394069e-01	8.733926e-02	7.559156e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.839018e-02	8.512796e-03	8.499490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05625567439733076,0.012072681441867364,0.010193538957712023
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.544109e+02	1.333775e+01	1.874368e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.914268e+01	1.210374e+00	1.900270e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.598594e+01	2.883235e-01	6.821551e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.002640e+01	1.714254e-01	5.478843e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.568349e+00	2.736654e-01	1.578458e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.312638e+00	2.043649e-01	1.254210e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.055363e+00	1.345738e-01	7.393137e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.442737e+00	1.643993e-01	4.901723e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.092712e+00	2.841991e-01	1.864670e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.515956e+00	2.751724e-01	2.181061e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.331736e-01	2.449505e-01	1.918734e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.284967e-02	1.437002e-02	1.336991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.23197190358680336,0.02604919737180067,0.019004545563710673
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.640684e+00	2.311487e-01	5.334188e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.148990e+00	5.845418e-01	3.013032e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.560992e+00	4.723265e-01	2.375486e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.530685e+00	3.644185e-01	3.255255e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.178119e-01	2.369361e-01	2.415562e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.898865e-01	1.416950e-01	1.530648e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.073688e-01	7.044797e-02	8.371245e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.219347e-02	5.604500e-03	6.990231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12630577869490972,0.016151715738440736,0.011202954260706999
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.983628e+00	3.901735e-01	9.097141e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.749979e+00	6.547870e-01	1.293686e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.744085e+00	3.736201e-01	2.079167e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.310422e-01	2.036735e-01	1.603174e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.977798e-01	1.048040e-01	1.048631e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.551648e-01	6.076287e-02	6.760064e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.566847e-02	3.355224e-02	3.827538e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.821734e-03	2.068697e-03	3.255086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.0753212570602422,0.014397153670019064,0.010823508136696913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.089775e+01	8.184730e-01	2.351165e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.980041e+00	1.493979e+00	5.998351e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.190560e+00	5.678713e-01	2.891879e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.289623e-01	2.237907e-01	1.954696e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.199258e-02	1.436267e-02	1.643763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2397185208480209,0.027216794959522478,0.02027896089070161
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.319381e-01	7.093561e-02	1.795439e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.516093e+00	5.637454e-01	1.070212e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.605707e+00	7.704165e-01	1.068463e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.262918e+00	3.694794e-01	2.372713e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.784387e+00	3.490372e-01	6.351204e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.045338e+00	5.112522e-01	2.595404e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.359954e+00	4.999703e-01	3.176617e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.748373e+00	4.040707e-01	3.051714e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.329746e+00	3.245546e-01	2.728765e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.272616e-01	2.274630e-01	2.168285e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.050959e-01	1.598720e-01	1.593349e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.653839e-01	1.102400e-01	1.091092e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.842180e-01	6.285554e-02	6.145506e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.220506e-02	4.441130e-03	4.426172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.13321942258449393,0.020050116048475217,0.0119895527695561
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.273748e-01	2.339306e-01	1.226841e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.989020e+00	9.862697e-01	3.278650e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.120436e+00	9.502649e-01	1.644885e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.804237e+00	4.855075e-01	3.559286e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.676984e+00	5.698167e-01	1.988002e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.402393e+00	7.112921e-01	1.134026e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.316324e+00	6.521124e-01	1.898467e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.416518e+00	5.182432e-01	2.104379e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.764543e+00	4.074879e-01	2.024628e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.242993e+00	2.525117e-01	1.726856e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.639100e-01	1.939600e-01	1.407807e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.684047e-01	1.272940e-01	1.070006e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.464131e-01	7.953503e-02	7.693552e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.783870e-01	5.071263e-02	5.045156e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.201466e-02	3.653077e-03	4.340750e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.07116952114044267,0.01553769040135241,0.009183689116168584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.079440e+00	8.600938e-01	5.601250e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.505422e+00	1.899288e+00	8.684277e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.335480e+01	1.676648e+00	4.621891e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.298767e+01	9.073154e-01	8.734162e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.019255e+01	1.440986e+00	8.148370e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.137629e+00	1.757402e+00	2.590008e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.490715e+00	1.132473e+00	3.232284e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.832099e+00	7.307307e-01	3.054449e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.800775e+00	4.879063e-01	2.623825e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.100365e+00	2.840779e-01	2.065886e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.541905e-01	1.879917e-01	1.648188e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.519176e-02	9.356652e-03	9.620580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.20799184178019484,0.0237125594625357,0.025874213279650227
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.103725e+00	6.093797e-01	6.652624e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.426664e+00	4.246113e-01	3.581038e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.639711e+00	3.357407e-01	2.914872e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.817961e+00	3.219336e-01	3.398994e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.080411e+00	2.399556e-01	2.662653e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.762323e-01	1.431656e-01	1.706241e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.648994e-01	7.930804e-02	9.744994e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.081802e-02	3.827451e-02	4.639471e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.024828e-03	1.853203e-03	2.493529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10283227186994905,0.014520286672622396,0.01499959837725097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.403446e+01	2.283821e+00	3.059431e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.002594e+00	4.708457e-01	3.700992e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.032173e+00	2.294878e-01	7.568642e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.297618e+00	2.717228e-01	2.296752e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.527109e+00	2.178927e-01	2.053832e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.461553e-01	1.556600e-01	1.479372e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.537853e-01	8.853794e-02	9.754244e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.308815e-01	5.389190e-02	6.359053e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.801243e-02	6.752982e-03	8.447796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04719019557269103,0.009775199797462532,0.010140389505328092
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.775504e+02	1.549586e+01	2.273360e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.662947e+01	8.535886e-01	2.059556e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.103320e+00	3.625028e-01	8.111747e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.933266e+00	1.554006e-01	7.435202e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.920461e+00	2.174936e-01	1.855314e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.186363e+00	2.168949e-01	2.037671e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.391776e-01	1.536257e-01	1.569053e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.657413e-02	1.056270e-02	1.220514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.20645291840542607,0.023185094835968867,0.024403560808766905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.529721e+00	5.992794e-01	6.607745e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.326509e+00	9.409155e-01	9.144221e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.746823e+00	5.972162e-01	5.818256e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.531642e+00	1.594502e-01	1.069961e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.016717e+00	1.668398e-01	1.965235e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.611771e+00	3.123831e-01	2.542328e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.208483e+00	3.167966e-01	2.886033e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.763362e+00	2.876479e-01	2.946484e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.311263e+00	2.261629e-01	2.598176e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.530852e-01	1.939457e-01	2.148415e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.313876e-01	1.494760e-01	1.637237e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.624069e-01	9.691706e-02	1.073531e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.795689e-01	5.689578e-02	6.038264e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.200335e-02	4.297897e-03	4.391827e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10539572029105214,0.014104978061458384,0.013445272443531137
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.396414e+01	2.356385e+00	2.873222e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.263520e+01	1.504223e+00	1.798828e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.058021e+00	4.874969e-01	4.980565e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.067863e+00	1.014159e-01	1.012124e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.577829e+00	1.618322e-01	6.980212e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.776809e+00	1.597609e-01	1.243412e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.359047e+00	2.067002e-01	1.852278e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.966365e+00	2.323786e-01	1.807292e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.446501e+00	2.040753e-01	1.706678e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.389432e-01	1.634454e-01	1.408575e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.596208e-01	1.012966e-01	1.039984e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.978601e-01	6.876982e-02	6.982032e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.374877e-02	6.361173e-03	7.535987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.050567983528388066,0.010138647583408461,0.0095411602773387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.684932e+02	1.325039e+01	1.901107e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.685412e+01	1.129422e+00	3.837519e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.550208e+01	3.523870e-01	4.093471e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.804642e+00	2.110807e-01	5.666652e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.477050e+00	3.040674e-01	9.981017e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.258745e+00	1.360999e-01	7.410251e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.961609e+00	1.043599e-01	7.984198e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.318470e+00	1.407043e-01	5.533962e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.958374e+00	2.413098e-01	1.909667e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.392322e+00	2.545558e-01	2.113420e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.373398e-01	2.077338e-01	1.809442e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.606876e-02	1.159574e-02	1.225858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.21077492794104313,0.02159506112732154,0.01838892901242306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.178034e+00	2.761810e-01	4.698335e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.803789e+00	4.296826e-01	1.979124e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.140503e+00	4.074415e-01	2.944611e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.308918e+00	3.120635e-01	2.934905e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.690790e-01	1.784095e-01	2.070105e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.033265e-01	1.072946e-01	1.296663e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.634135e-01	5.546653e-02	7.064313e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.667244e-03	3.692244e-03	5.744921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11594772880861087,0.012257690553403464,0.01053279031200055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.664354e+00	4.040285e-01	6.829735e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.101282e+00	4.809929e-01	4.856351e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.516722e+00	2.857005e-01	1.974363e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.038905e-01	1.498686e-01	1.391903e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.462126e-01	8.788910e-02	9.469796e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.236682e-01	4.639382e-02	5.962136e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.789052e-02	2.032676e-02	3.449905e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.261375e-03	2.078641e-03	3.152398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06765135719548483,0.010580622861762812,0.009912463817191727
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.238631e+01	8.394039e-01	1.688129e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.888718e+00	1.053329e+00	1.234887e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.861749e+00	4.042014e-01	2.652123e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.199580e-01	1.722589e-01	1.727545e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.563897e-02	1.075087e-02	1.466149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.22128474892186742,0.023577395197810214,0.019897124146784906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.325640e-01	1.109205e-01	2.295390e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.334701e+00	7.615979e-01	1.197177e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.359939e+00	6.991407e-01	7.294692e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.316219e+00	1.980122e-01	4.477746e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.458678e+00	4.359312e-01	1.820928e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.680100e+00	4.673577e-01	3.030850e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.005191e+00	3.994145e-01	3.080488e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.516535e+00	3.192165e-01	2.888329e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.102477e+00	2.467157e-01	2.385215e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.877664e-01	1.849469e-01	1.886443e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.167818e-01	1.343424e-01	1.413617e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.912223e-01	6.919839e-02	9.357053e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.415434e-01	4.150933e-02	5.026030e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.661133e-03	3.426121e-03	3.577669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12057367589481194,0.01652042230992233,0.011587561850432193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.765879e+00	3.998407e-01	1.732960e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.281786e+00	1.255238e+00	2.998556e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.090427e+00	8.242635e-01	8.601191e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.829964e+00	5.307282e-01	1.820523e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.277518e+00	7.181521e-01	1.013992e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.834038e+00	6.324314e-01	1.691760e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.878886e+00	5.636063e-01	2.154570e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.102386e+00	4.005822e-01	2.117367e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.510217e+00	2.848125e-01	1.877638e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.064902e+00	1.757058e-01	1.554869e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.500160e-01	1.580001e-01	1.270954e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.064554e-01	1.022508e-01	9.800941e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.954235e-01	5.366432e-02	7.775161e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.511365e-01	3.656269e-02	4.552172e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.737535e-03	3.197287e-03	3.870232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.06306061474705639,0.012444476350816192,0.008613472754497087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.864674e+00	1.240476e+00	7.135181e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.341616e+01	2.369746e+00	9.337632e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.647997e+01	1.780020e+00	2.940913e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.363619e+01	1.347446e+00	4.221001e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.702623e+00	1.977582e+00	2.382492e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.055276e+00	1.423596e+00	3.076351e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.826385e+00	8.587794e-01	3.513525e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.411116e+00	5.266077e-01	2.932555e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.509554e+00	3.292296e-01	2.374748e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.531849e-01	2.178167e-01	1.861854e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.527867e-01	1.274922e-01	1.456054e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.076077e-02	7.292272e-03	8.510700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.19313204879616558,0.021739135142035265,0.02452904432914163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.662452e+00	6.766427e-01	7.191489e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.268475e+00	2.765446e-01	2.064532e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.549098e+00	3.449763e-01	3.282648e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.662512e+00	3.101503e-01	3.231638e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.370373e-01	1.956409e-01	2.357420e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.918491e-01	1.072625e-01	1.478684e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.221446e-01	6.797608e-02	8.595135e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.352989e-02	2.388302e-02	3.970447e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.888422e-03	1.400998e-03	1.990702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.0953441093506161,0.012529303889400045,0.013986165332106143
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.687241e+01	2.433669e+00	3.057541e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.045648e+00	3.676482e-01	1.312670e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.912161e+00	1.636474e-01	1.321948e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.263715e+00	2.778286e-01	2.155616e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.446696e+00	2.111507e-01	1.967461e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.525450e-01	1.142410e-01	1.319708e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.157772e-01	7.684209e-02	9.034875e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.036976e-01	4.394101e-02	5.651988e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.484451e-02	4.814222e-03	7.587562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04299782805780489,0.007596366933121067,0.009258876714733882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.876088e+02	1.467898e+01	1.955650e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.572955e+01	7.267890e-01	3.479744e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.082097e+00	3.089246e-01	9.101420e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.890334e+00	1.432413e-01	6.117706e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.835072e+00	1.939570e-01	1.909375e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.118334e+00	2.057136e-01	1.928617e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.665901e-01	1.219118e-01	1.399750e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.173334e-02	7.146588e-03	1.096181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19252015411153042,0.02083802670975543,0.023608192848400184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.975491e+00	7.098598e-01	7.365649e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.930344e+00	9.868064e-01	8.821710e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.900749e+00	4.370348e-01	4.489141e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.384010e+00	4.522546e-02	1.066200e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.925325e+00	2.362277e-01	2.399858e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.481077e+00	2.996228e-01	3.263287e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.088373e+00	3.135217e-01	2.946941e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.635542e+00	2.795533e-01	2.883880e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.174728e+00	2.022958e-01	2.426290e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.369588e-01	1.712996e-01	1.975039e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.472369e-01	1.269441e-01	1.462737e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.024006e-01	7.211125e-02	1.011244e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.409485e-01	4.040601e-02	5.063044e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.574602e-03	3.301080e-03	3.733221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.0969407764278706,0.01173500537700306,0.01269796733990193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.805636e+01	2.735623e+00	3.147911e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.261363e+01	1.184425e+00	1.355988e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.111401e+00	2.786446e-01	3.033708e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.616125e+00	7.540982e-02	4.819634e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.411130e+00	1.432963e-01	8.093621e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.698484e+00	1.688719e-01	1.490038e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.330310e+00	2.478786e-01	1.694713e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.868754e+00	2.103362e-01	1.814402e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.328678e+00	1.711858e-01	1.656759e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.472020e-01	1.376263e-01	1.317331e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.079107e-01	9.353305e-02	9.627336e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.560205e-01	4.320257e-02	7.122434e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.991224e-02	5.458567e-03	6.827283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04553977575641754,0.007728130663505785,0.008741752801891677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.814122e+02	1.286812e+01	1.740273e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.456616e+01	8.886248e-01	4.932028e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.483259e+01	2.927227e-01	2.531074e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.768990e+00	4.170616e-01	2.186663e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.235943e+00	1.577689e-01	2.243519e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.272994e+00	2.399107e-01	4.324683e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.857757e+00	1.020752e-01	1.100804e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.232751e+00	1.213608e-01	5.355037e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.854954e+00	2.328742e-01	1.979096e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.262774e+00	1.988784e-01	1.985133e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.438336e-01	1.635527e-01	1.638675e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.032520e-02	8.253518e-03	1.099507e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.1968147945293408,0.0194917356563461,0.017779471420274584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.561374e+00	3.016773e-01	4.448570e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.469301e+00	3.190245e-01	1.111677e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.900412e+00	3.598027e-01	3.023290e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.156870e+00	2.750857e-01	2.630176e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.823136e-01	1.501677e-01	1.840435e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.416213e-01	8.536704e-02	1.131153e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.409672e-01	5.190095e-02	6.576667e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.410287e-03	3.380411e-03	4.906845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.1099643999827132,0.010598073670284702,0.009969294000582524
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.052181e+00	4.023872e-01	5.687481e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.735999e+00	3.571671e-01	9.446483e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.378300e+00	2.593928e-01	1.833200e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.410398e-01	1.255084e-01	1.276419e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.139594e-01	7.830524e-02	8.673657e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.048747e-01	4.768948e-02	5.696475e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.788810e-02	1.863588e-02	3.364238e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.659487e-03	1.793584e-03	2.841905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06338262121866121,0.00923361043665806,0.009454037546639357
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.334386e+01	8.389773e-01	1.282097e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.094301e+00	6.894303e-01	1.882149e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.697590e+00	3.317934e-01	2.451153e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.469366e-01	1.495893e-01	1.568499e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.282787e-02	1.055674e-02	1.394542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20821129459708013,0.022134295788788255,0.019502441607477994
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.671603e-01	1.565503e-01	2.952676e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.107448e+00	8.841601e-01	1.296221e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.741750e+00	6.326705e-01	4.258207e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.109759e+00	2.221407e-01	4.081619e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.199342e+00	4.280135e-01	2.384999e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.387576e+00	4.109903e-01	3.023580e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.794046e+00	3.319902e-01	2.888276e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.362822e+00	3.160490e-01	4.024185e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.803414e-01	2.165611e-01	2.148837e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.958014e-01	1.506113e-01	1.737860e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.391936e-01	1.057582e-01	1.257234e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.518213e-01	6.561659e-02	8.700106e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.187002e-01	3.591363e-02	4.721284e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.774194e-03	3.448750e-03	3.519016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.11213466037306,0.015171402868651845,0.011281685898439586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.749938e+00	5.682591e-01	2.306776e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.988156e+00	1.363927e+00	2.535419e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.406914e+00	7.209154e-01	5.421829e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.704922e+00	7.673307e-01	3.651192e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.732674e+00	6.512901e-01	1.391974e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.458456e+00	4.893554e-01	1.962715e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.533560e+00	3.646067e-01	2.086322e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.877435e+00	3.557547e-01	1.976134e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.373918e+00	2.686282e-01	1.753962e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.001921e+00	1.769062e-01	2.604440e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.925489e-01	1.400921e-01	1.179729e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.459829e-01	7.527558e-02	9.959544e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.673504e-01	4.411973e-02	7.630035e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.377941e-01	3.613756e-02	4.075382e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.546871e-03	2.868695e-03	3.858864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05766866028772854,0.010792117700696456,0.008327316779436662
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.989348e+00	1.632549e+00	9.489878e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.753285e+01	2.855762e+00	8.710051e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.843187e+01	1.597461e+00	1.541955e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.368510e+01	2.039812e+00	1.494370e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.711007e+00	1.705811e+00	3.187724e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.241379e+00	1.013441e+00	3.457564e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.318861e+00	6.665705e-01	3.155744e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.104765e+00	4.157308e-01	2.669343e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.394202e+00	3.147657e-01	2.192924e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.774661e-01	2.145568e-01	3.566876e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.950437e-01	1.043689e-01	1.337883e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.829198e-02	5.749731e-03	8.197697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18304050667571806,0.020450993990683897,0.023210444447146955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.043690e+00	7.027625e-01	7.486784e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.187307e+00	3.255155e-01	9.624937e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.471108e+00	3.131606e-01	3.808341e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.525989e+00	3.022177e-01	2.984937e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.499804e-01	1.726602e-01	2.144926e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.375173e-01	1.086720e-01	1.332819e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.893044e-01	5.778364e-02	7.895224e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.415850e-02	2.206793e-02	3.505548e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.323431e-03	1.186303e-03	1.557687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09074039598113985,0.011875910888946434,0.013200153151205402
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.847548e+01	2.427231e+00	2.901143e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.541307e+00	3.209422e-01	3.601005e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.885929e+00	1.474800e-01	1.023313e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.215856e+00	2.541429e-01	2.864298e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.378029e+00	2.150942e-01	1.857995e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.156468e-01	1.144558e-01	1.243916e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.856507e-01	7.161569e-02	8.251730e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.860429e-01	3.972947e-02	5.372460e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.291222e-02	4.403946e-03	7.237069e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.0405386036318506,0.007109384534998382,0.00869033717921356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.923921e+02	1.385374e+01	1.758325e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.581384e+01	8.795508e-01	3.401788e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.061593e+00	2.529105e-01	7.490781e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.841756e+00	1.134523e-01	6.569574e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.791370e+00	1.958558e-01	1.968994e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.042568e+00	1.765835e-01	1.785569e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.337347e-01	1.207849e-01	1.326921e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.926516e-02	6.769885e-03	1.024510e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18291766728687406,0.02005972340824791,0.02290122784691956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.389742e+00	7.766912e-01	8.100619e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.222129e+00	9.157880e-01	8.316252e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.878644e+00	3.915988e-01	2.815052e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.373573e+00	2.206925e-01	7.343659e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.878058e+00	3.160072e-01	2.907140e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.346502e+00	2.750607e-01	3.941380e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.996929e+00	3.155110e-01	2.871510e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.508930e+00	2.536503e-01	2.612386e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.092010e+00	2.082675e-01	4.188107e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.677211e-01	1.581621e-01	1.839929e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.754431e-01	1.038696e-01	1.413911e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.711923e-01	7.275254e-02	8.653454e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.190140e-01	3.472767e-02	4.715580e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.883850e-03	3.413002e-03	3.610194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09182399050548437,0.011304179805379774,0.012476281838835854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.105204e+01	2.881083e+00	3.472843e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.200454e+01	1.104630e+00	8.718499e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.580888e+00	1.821212e-01	1.019257e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.433284e+00	1.555655e-01	8.974151e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.270611e+00	1.349467e-01	1.641448e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.600658e+00	1.308793e-01	2.228900e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.274804e+00	2.857776e-01	1.769166e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.791079e+00	2.123132e-01	1.734982e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.278561e+00	2.044331e-01	1.586214e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.027004e-01	1.348824e-01	2.521192e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.639622e-01	7.930501e-02	9.664832e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.397298e-01	4.949523e-02	6.163157e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.754658e-02	4.153528e-03	6.414142e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.042826635884926856,0.007603185918944919,0.008318543534491588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.893578e+02	1.232682e+01	1.552471e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.384615e+01	1.252519e+00	5.441402e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.439046e+01	3.337338e-01	5.192067e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.526783e+00	5.070270e-01	2.037107e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.291849e+00	2.637644e-01	1.581414e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.978457e+00	1.129297e-01	1.733298e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.873736e+00	1.520333e-01	3.027976e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.166416e+00	1.373860e-01	1.028383e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.756136e+00	2.893375e-01	1.827784e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.205109e+00	1.834810e-01	3.448225e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.960706e-01	1.607781e-01	1.593124e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.747484e-02	8.305368e-03	1.041812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.18201700818973565,0.016483351353603765,0.016564896894134484
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.975367e+00	3.149195e-01	3.895634e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.084562e+00	1.913667e-01	1.805449e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.648438e+00	2.830840e-01	2.861202e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.959077e-01	2.128463e-01	2.264837e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.940316e-01	1.279589e-01	1.609872e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.949592e-01	8.035152e-02	9.974678e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.105291e-01	3.999482e-02	5.430323e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.637007e-03	2.591179e-03	4.352080e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10413225508188605,0.00880148496639406,0.009335181239410864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.428269e+00	3.906077e-01	4.536280e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.399177e+00	2.696298e-01	1.290773e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.224434e+00	1.869588e-01	1.644870e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.888184e-01	1.149192e-01	1.174308e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.743866e-01	7.214625e-02	7.823710e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.858493e-01	3.957077e-02	5.125669e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.058377e-02	1.801456e-02	3.130620e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.182449e-03	1.595954e-03	2.818180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.059086797826574645,0.007404651943742693,0.008678708406612952
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.407245e+01	8.069487e-01	1.023846e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.597512e+00	5.361118e-01	2.273278e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.518990e+00	2.596888e-01	2.189770e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.045804e-01	1.384557e-01	1.471858e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.840995e-02	8.284225e-03	1.260438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.19253491905069534,0.019942526622890505,0.018482116688895378
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.623926e-01	2.424485e-01	4.388291e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.137234e+00	9.528189e-01	1.175493e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.778496e+00	3.735278e-01	2.023393e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.805689e+00	3.522710e-01	1.148478e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.882163e+00	4.290876e-01	2.719248e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.085160e+00	3.330371e-01	2.803831e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.555134e+00	2.609459e-01	2.641064e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.196062e+00	2.344573e-01	2.368933e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.604358e-01	1.813877e-01	1.924726e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.060656e-01	1.424807e-01	1.515304e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.692585e-01	8.229289e-02	1.164940e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.023963e-01	5.496175e-02	8.683803e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.787186e-02	3.543862e-02	4.069281e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.277091e-03	2.181107e-03	2.953014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10253351812253199,0.013030269535965228,0.010708505433812146
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.846713e+00	8.918975e-01	2.775488e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.036608e+01	1.273048e+00	1.355348e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.942873e+00	4.695048e-01	2.717182e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.041640e+00	6.878133e-01	1.085474e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.329226e+00	5.354414e-01	1.621949e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.147605e+00	4.493441e-01	2.113142e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.290080e+00	3.681668e-01	2.028844e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.667686e+00	2.504113e-01	1.832930e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.202809e+00	1.744636e-01	1.681611e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.080952e-01	1.592264e-01	1.365794e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.156772e-01	1.009926e-01	1.050812e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.045843e-01	6.850565e-02	8.835130e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.374484e-01	5.060373e-02	6.126898e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.216807e-01	3.302412e-02	4.018650e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.788793e-03	1.941413e-03	3.927161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.051919088035390464,0.009334655407327287,0.007726179135716035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.186145e+01	2.526078e+00	1.167552e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.310534e+01	3.188482e+00	6.718184e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.905875e+01	1.716711e+00	8.968214e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.237182e+01	1.818997e+00	2.733987e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.616575e+00	1.441441e+00	3.621899e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.627607e+00	8.363167e-01	3.494153e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.917340e+00	4.872051e-01	3.042935e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.892306e+00	3.091485e-01	2.441784e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.248147e+00	2.489379e-01	1.987411e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.551392e-01	1.298559e-01	1.729514e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.690025e-01	1.172929e-01	1.289594e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.528793e-02	5.569120e-03	7.322244e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17153490656949325,0.0189355697615827,0.021442795380694102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.505834e+00	7.134668e-01	7.548242e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.051357e+00	1.127226e-01	4.744607e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.381422e+00	3.636531e-01	2.996824e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.364736e+00	2.263565e-01	3.025482e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.614057e-01	1.579204e-01	1.896495e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.824903e-01	8.736704e-02	1.183361e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.469698e-01	4.389702e-02	7.025701e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.594940e-02	2.132093e-02	2.898424e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.664951e-03	8.366753e-04	1.680355e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08572969931937086,0.010867474776271827,0.012267208712239075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.006530e+01	2.337749e+00	2.829607e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.168058e+00	2.258757e-01	3.180952e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.850824e+00	1.632341e-01	6.322847e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.167869e+00	2.600172e-01	2.459937e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.270968e+00	1.760612e-01	1.765378e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.738026e-01	1.068169e-01	1.151910e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.538287e-01	6.269658e-02	7.551510e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.684839e-01	3.801011e-02	4.854308e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.148477e-02	4.071518e-03	6.869052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03795740493668707,0.006522272737044921,0.008076232189267042
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.990925e+02	1.290936e+01	1.686141e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.567102e+01	8.094659e-01	2.009037e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.913028e+00	1.740734e-01	1.116162e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.801048e+00	1.023120e-01	3.999497e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.725242e+00	1.909760e-01	1.768498e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.664580e-01	1.517588e-01	1.662065e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.973446e-01	1.044719e-01	1.225326e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.693788e-02	6.306471e-03	9.488915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.170969698836716,0.018817008256356682,0.02124623644683102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.072273e+00	8.746130e-01	9.464867e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.324623e+00	7.636315e-01	7.480944e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.696721e+00	1.653591e-01	1.038566e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.214508e+00	2.021230e-01	1.853096e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.840664e+00	3.077321e-01	2.247709e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.322043e+00	3.278069e-01	2.682495e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.836685e+00	2.643916e-01	2.780007e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.377085e+00	2.055423e-01	2.828499e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.912823e-01	1.911173e-01	2.083405e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.830466e-01	1.404508e-01	1.634361e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.176838e-01	8.607567e-02	1.321787e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.153753e-01	5.201846e-02	9.320849e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.847859e-02	3.433125e-02	4.119043e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.373583e-03	2.182286e-03	3.020297e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.0855818640341941,0.009880671332916507,0.011319711517939798
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.485447e+01	3.015101e+00	3.656718e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.037468e+01	8.211188e-01	5.084723e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.967691e+00	9.838876e-02	1.529764e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.284569e+00	1.701907e-01	1.486479e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.256113e+00	1.929182e-01	2.742676e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.624854e+00	1.752252e-01	1.019783e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.188501e+00	1.989045e-01	2.295994e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.731252e+00	2.010350e-01	1.824587e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.190792e+00	1.688558e-01	1.510442e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.387264e-01	1.115052e-01	1.182447e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.152764e-01	6.089821e-02	9.859629e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.178946e-01	5.201520e-02	5.732712e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.427877e-02	3.474883e-03	6.403291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03957049483872171,0.006581630381464351,0.0077458282305590195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.974822e+02	1.160710e+01	1.550115e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.288721e+01	8.199310e-01	3.928106e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.413249e+01	4.860130e-01	5.446868e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.494369e+00	3.870045e-01	8.232863e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.158483e+00	2.381120e-01	2.396382e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.041688e+00	2.148528e-01	3.495217e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.762091e+00	1.277922e-01	7.055173e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.121555e+00	1.508445e-01	4.629473e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.666329e+00	2.019376e-01	2.410280e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.112939e+00	1.782132e-01	1.923401e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.232318e-01	1.176413e-01	1.598092e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.424451e-02	7.586840e-03	9.700185e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3518060350352884,0.021321311368526774,0.024744932399839437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.275948e-01	6.974400e-02	9.847816e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.753874e+00	4.349455e-01	4.399572e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.265175e+00	4.728065e-01	3.574132e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.589935e+00	1.288540e-01	1.206498e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.811796e+00	3.708834e-01	3.242566e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.602100e+00	3.534348e-01	4.350872e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.943231e-01	1.879042e-01	2.916875e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.747632e-02	1.591911e-02	2.635050e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19888840962752236,0.01612167943806253,0.014395925420019662
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.288369e+00	1.894414e-01	3.983854e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.617475e+00	4.865733e-01	5.407131e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.257846e+00	2.349000e-01	2.889366e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.388817e+00	3.692532e-01	2.243497e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.052206e+00	2.255886e-01	2.359350e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.383825e-01	1.114631e-01	1.493603e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.533921e-01	4.859137e-02	7.036093e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.800362e-03	3.313212e-03	5.146888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09835727637141423,0.014504749298072786,0.012691192886685326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.732164e+00	6.404171e-01	1.635129e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.675415e+00	6.822753e-01	2.977294e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.153710e+00	7.396248e-01	2.752674e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.437017e+00	3.736477e-01	3.372842e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.794556e-02	1.632071e-02	1.991380e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.32438276208796835,0.021435002663412472,0.020977466066676276
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.604485e-01	5.030134e-02	1.135047e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.117205e-01	1.255071e-01	1.811468e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.208887e-01	2.444751e-01	3.167383e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.612630e+00	3.705324e-01	4.060394e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.374201e+00	4.112297e-01	3.649653e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.997012e+00	3.303412e-01	2.377308e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.275546e+00	1.753970e-01	5.994367e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.216740e+00	1.582146e-01	3.786261e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.844142e+00	2.838349e-01	2.266935e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.267156e+00	3.153195e-01	3.204851e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.568166e+00	3.064385e-01	3.240961e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.541625e-01	2.242614e-01	2.689315e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.696051e-01	1.251667e-01	1.638107e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.122524e-02	9.039020e-03	1.282998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19465927014252218,0.016003700611611493,0.01312346454618657
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.443607e-01	9.094955e-02	2.771882e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.571057e-01	1.903943e-01	4.082789e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.612170e+00	3.350109e-01	5.985781e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.563041e+00	4.350243e-01	6.380814e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.539290e+00	4.393244e-01	6.153125e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.198408e+00	3.861425e-01	4.344145e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.417854e+00	2.670599e-01	1.881292e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.159196e+00	1.727968e-01	3.442763e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.507507e+00	2.376065e-01	6.166324e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.695541e+00	3.258656e-01	1.762567e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.866717e+00	2.653557e-01	2.241622e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.159418e+00	2.069332e-01	1.961988e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.352790e-01	1.351875e-01	1.452508e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.964989e-01	7.260785e-02	8.422249e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.175023e-02	5.789550e-03	7.456281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09202598633140038,0.012628827016975236,0.009126869884262201
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.514051e+00	4.530200e-01	2.008974e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.952090e+00	8.409354e-01	2.128438e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.165348e+00	8.783067e-01	2.239235e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.083363e+00	9.213305e-01	1.590625e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.869520e+00	7.128403e-01	7.643919e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.267252e+00	3.872147e-01	2.644262e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.640574e+00	5.885997e-01	1.201065e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.689939e+00	6.535746e-01	2.590310e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.984518e+00	5.455868e-01	3.321585e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.719042e+00	3.773379e-01	2.903334e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.981982e-01	2.315483e-01	2.103856e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.238534e-02	9.714751e-03	9.999486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3192389106630111,0.022622054028090532,0.028798366236894246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.475724e-01	1.160899e-01	1.802983e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.260190e+00	4.410012e-01	3.814988e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.603388e+00	4.866568e-01	3.756280e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.175635e+00	9.040665e-02	3.466117e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.607008e+00	3.092043e-01	3.030277e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.564198e+00	3.321868e-01	4.162064e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.455860e-01	1.888653e-01	3.008320e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.913353e-01	9.274945e-02	1.491980e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.617975e-02	6.009547e-03	9.713848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.16924612556416735,0.015776985151959327,0.018037754580725596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.811656e-01	2.285586e-01	4.755344e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.790963e+00	7.845025e-01	6.076574e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.410090e+00	5.995064e-01	6.616412e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.285007e+00	2.485519e-01	2.862507e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.026332e+00	2.087649e-01	1.005355e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.648399e+00	2.666857e-01	2.399437e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.823007e-01	1.737561e-01	2.035314e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.469886e-01	9.586128e-02	1.263909e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.824314e-02	9.844114e-03	1.396174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06235754119052777,0.010348453509432157,0.011293625491765442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.614433e+01	5.183960e+00	4.923125e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.384680e+01	3.309636e+00	3.246176e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.419397e+01	1.038742e+00	1.731546e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.451168e+00	1.125650e-01	2.106687e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.945065e+00	3.469474e-01	2.418651e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.473023e+00	3.189876e-01	2.890335e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.985507e-01	2.134545e-01	2.243582e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.519274e-02	9.433676e-03	1.205629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.29528930435533807,0.020761472672968184,0.023737212019307286
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.210593e-01	1.496383e-01	2.374494e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.117104e-01	2.336181e-01	2.254400e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.255500e+00	3.599159e-01	2.950353e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.693552e+00	4.129358e-01	3.112001e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.176282e+00	3.864852e-01	3.380095e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.636005e+00	3.185556e-01	2.576570e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.864370e+00	1.834060e-01	1.252368e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.867888e+00	8.678393e-02	3.273960e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.543052e+00	2.205040e-01	1.954680e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.042609e+00	2.498456e-01	3.086331e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.452067e+00	2.603878e-01	3.061634e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.639366e-01	1.994148e-01	2.520891e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.198542e-01	1.077646e-01	1.498061e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.004577e-02	8.870861e-03	1.224151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16933989097872412,0.014657271121134074,0.015114464890751717
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.515408e+00	4.518513e-01	9.177028e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.113889e+00	5.271920e-01	4.242444e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.953314e+00	7.224969e-01	5.820332e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.612576e+00	7.056743e-01	4.902181e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.048796e+00	4.697763e-01	5.237340e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.101374e+00	3.589466e-01	4.341578e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.913757e+00	2.037994e-01	1.634895e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.373970e+00	3.550576e-02	4.619640e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.654393e+00	2.126030e-01	1.087818e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.765496e+00	2.003495e-01	2.069664e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.033679e+00	1.713915e-01	1.800727e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.948838e-01	1.031991e-01	1.205353e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.927740e-02	9.534911e-03	1.240507e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07005011771550176,0.010378436069157684,0.01002764083981858
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.846921e+01	5.592101e+00	6.097566e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.505815e+01	4.452417e+00	3.323717e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.129750e+01	2.413682e+00	2.236793e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.693226e+01	1.354211e+00	1.553641e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.244006e+01	7.642309e-01	1.001915e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.696439e+00	3.460254e-01	3.633259e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.983996e+00	9.222245e-02	2.160703e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.175654e+00	1.395855e-01	2.201723e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.927062e+00	3.293495e-01	2.278625e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.900271e+00	2.890961e-01	2.559492e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.053101e+00	2.331962e-01	2.159245e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.276981e-02	1.141973e-02	1.234760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.33263260251812776,0.02168851638060787,0.024690989719553635
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.067616e-01	8.182568e-02	1.108439e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.285409e+00	5.067466e-01	5.142908e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.637690e+00	4.272103e-01	2.702529e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.378382e+00	2.136136e-01	5.843438e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.314539e+00	3.916048e-01	3.760392e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.248568e+00	3.070792e-01	3.884372e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.747084e-01	1.625681e-01	2.476541e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.397428e-02	1.473685e-02	2.438930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18227243763622167,0.016431889096425206,0.014541012269902592
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.854774e+00	2.412964e-01	5.035411e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.247590e+00	4.740194e-01	3.992418e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.681629e+00	3.278550e-01	4.692786e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.831855e+00	3.381030e-01	2.394519e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.508929e-01	1.881717e-01	2.024548e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.965787e-01	9.346064e-02	1.303635e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.532727e-01	4.361736e-02	6.797318e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.690067e-03	3.171337e-03	5.499784e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09222645127285312,0.01376475979895142,0.012245355266451707
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.327263e+00	7.301749e-01	1.780173e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.073397e+00	7.950338e-01	1.790539e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.367614e+00	6.636108e-01	2.979599e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.251038e+00	3.039024e-01	2.851654e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.010940e-02	1.410628e-02	1.895070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.31305265288229606,0.022975523653654406,0.021792979831817605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.298262e-01	4.728167e-02	1.073671e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.380942e-01	1.447880e-01	2.340440e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.089006e+00	3.025540e-01	3.863535e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.913341e+00	4.228702e-01	4.943342e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.762740e+00	4.403265e-01	4.092956e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.305847e+00	3.175254e-01	1.758163e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.381422e+00	1.073896e-01	2.130659e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.110668e+00	2.283915e-01	1.082227e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.610903e+00	3.262414e-01	2.558403e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.968348e+00	3.297092e-01	3.407369e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.326898e+00	2.994366e-01	3.169039e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.168862e-01	2.118463e-01	2.468905e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.225160e-01	1.184539e-01	1.514464e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.097784e-02	9.812148e-03	1.262991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.18218711457193867,0.017026435246825622,0.01378941805468864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.088773e-01	9.824724e-02	3.012020e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.085682e+00	2.544512e-01	5.711362e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.169233e+00	4.328841e-01	7.774873e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.385381e+00	5.155172e-01	8.422155e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.392532e+00	5.102804e-01	6.532305e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.823558e+00	3.922345e-01	3.378233e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.595407e+00	2.030844e-01	1.032278e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.966184e+00	2.208447e-01	3.650957e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.100135e+00	3.317521e-01	1.485531e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.285805e+00	3.361012e-01	2.033449e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.545109e+00	2.759005e-01	2.133418e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.671901e-01	1.931230e-01	1.836626e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.589417e-01	1.197846e-01	1.331320e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.755370e-01	7.010053e-02	7.985498e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.176183e-02	6.139196e-03	7.565909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08705824743131087,0.012802648932502339,0.009217127018477017
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.558612e+00	5.780895e-01	2.356482e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.853064e+00	8.745844e-01	2.661194e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.701272e+00	1.102622e+00	2.585020e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.662429e+00	1.028637e+00	1.691518e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.712161e+00	6.587059e-01	5.917495e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.180784e+00	4.362066e-01	1.140112e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.026448e+00	6.798930e-01	1.870821e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.091401e+00	6.733247e-01	2.975682e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.577710e+00	5.244425e-01	3.115054e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.518630e+00	3.379864e-01	2.656216e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.309166e-01	2.157229e-01	1.955230e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.266207e-02	9.660987e-03	9.971184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.3005324064609106,0.023885999656111656,0.030159453457758223
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.428067e-01	1.573168e-01	2.153000e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.673458e+00	5.503661e-01	4.698701e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.983507e+00	4.540400e-01	3.600698e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.070805e+00	1.915713e-01	8.504714e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.215561e+00	3.438722e-01	3.693614e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.266303e+00	2.884654e-01	3.823980e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.320645e-01	1.675131e-01	2.587037e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.667504e-01	8.183357e-02	1.360998e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.675447e-02	5.866461e-03	9.914406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15351302151455332,0.015748226862750125,0.018327052177607633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.455381e+00	3.559867e-01	5.784348e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.246146e+00	9.928879e-01	8.343935e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.311887e+00	6.010453e-01	7.883598e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.985946e+00	9.895822e-02	8.986840e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.464820e+00	2.678133e-01	1.762165e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.316760e+00	2.349425e-01	2.285084e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.772203e-01	1.480458e-01	1.731824e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.310490e-01	8.014643e-02	1.141489e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.938868e-02	8.645004e-03	1.406268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05880781147312028,0.010107724595371403,0.01123396572758785
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.256844e+01	8.447229e+00	7.540253e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.003142e+01	3.177027e+00	4.223223e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.358929e+01	7.448220e-01	1.017879e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.205114e+00	1.775048e-01	1.368055e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.437402e+00	3.416918e-01	2.491121e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.349083e+00	2.819384e-01	2.546662e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.887652e-01	1.753078e-01	2.006739e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.945267e-02	8.969368e-03	1.237133e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.28227485689049575,0.022416065689941256,0.025494378737203727
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.507434e-01	1.827303e-01	2.707191e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.874041e-01	3.024131e-01	3.090308e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.504182e+00	4.294578e-01	3.653292e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.987131e+00	4.444834e-01	4.160187e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.526304e+00	4.291068e-01	3.537410e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.876388e+00	2.975291e-01	2.150745e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.963706e+00	1.113917e-01	2.667431e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.761331e+00	1.484930e-01	9.662486e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.305522e+00	2.276307e-01	2.508653e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.802057e+00	2.975024e-01	3.161202e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.236746e+00	2.495685e-01	3.076586e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.501986e-01	1.860548e-01	2.311220e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.884874e-01	1.071436e-01	1.425024e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.991629e-02	9.271436e-03	1.241286e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1558172921319336,0.015055886934012164,0.01561768825041182
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.770071e+00	5.380055e-01	9.646545e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.127836e+00	7.964449e-01	5.725435e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.142206e+00	9.016027e-01	6.525744e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.638074e+00	6.172331e-01	7.070151e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.859553e+00	5.209620e-01	5.192369e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.521669e+00	3.248901e-01	3.313229e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.836016e+00	1.188615e-01	1.024086e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.070431e+00	9.372836e-02	6.839293e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.266027e+00	2.106743e-01	1.583314e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.493644e+00	2.135667e-01	1.936147e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.808952e-01	1.615127e-01	1.656650e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.460318e-01	9.178882e-02	1.126260e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.867170e-02	9.989882e-03	1.228444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06537396931625834,0.010498826570000813,0.009978498651030857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.233219e+01	8.109027e+00	7.964442e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.249407e+01	3.673043e+00	3.794320e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.488048e+01	2.139835e+00	2.495527e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.820780e+01	1.240756e+00	1.510057e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.234681e+01	6.174981e-01	6.884857e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.057953e+00	2.261235e-01	2.218976e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.119568e+00	8.285790e-02	2.682548e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.493322e+00	2.425113e-01	2.104739e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.537118e+00	2.785115e-01	2.237536e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.721718e+00	2.883694e-01	2.401716e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.734491e-01	2.020145e-01	1.991636e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.356733e-02	1.194060e-02	1.225170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.3033341572203119,0.019998182947309484,0.02384602979941508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.866995e-01	1.109698e-01	1.418933e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.173282e+00	5.979303e-01	5.357084e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.832072e+00	3.311348e-01	1.498226e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.839999e+00	3.121741e-01	2.494216e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.713944e+00	3.507243e-01	4.072356e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.915416e-01	2.254396e-01	3.173468e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.072234e-01	1.089396e-01	1.826509e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.381464e-02	1.116870e-02	1.888828e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1583902502878019,0.014616914599710179,0.014148288313575064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.915041e+00	3.300649e-01	5.860571e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.415017e+00	5.123111e-01	2.385001e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.788076e+00	3.466455e-01	1.663655e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.308481e+00	2.493399e-01	2.357960e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.421550e-01	1.385089e-01	1.650948e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.170099e-01	6.602583e-02	1.040415e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.331839e-01	3.553903e-02	5.701285e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.221574e-03	2.811629e-03	4.965476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.079665254451996,0.011023500480487766,0.011081314161264039
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.719210e+00	8.492589e-01	1.585588e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.918281e+00	7.340203e-01	3.225293e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.498142e+00	4.800974e-01	3.248425e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.630775e-01	2.274431e-01	2.415181e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.333388e-02	1.103346e-02	1.598719e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2907197321541322,0.021478348555540483,0.022379574459681417
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.310843e-01	5.666153e-02	1.072723e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.817152e-01	2.054445e-01	2.795742e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.470859e+00	4.076862e-01	5.107278e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.554724e+00	5.228779e-01	5.148867e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.378355e+00	4.471266e-01	3.540690e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.645265e+00	2.403358e-01	7.110919e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.348442e+00	1.792826e-01	4.661031e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.817337e+00	3.300572e-01	2.406758e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.187203e+00	3.426132e-01	3.331703e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.552783e+00	2.956864e-01	3.606410e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.010035e+00	2.304357e-01	2.849442e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.064200e-01	1.480063e-01	2.022462e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.159467e-01	9.031937e-02	1.212410e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.385756e-02	6.776527e-03	1.037729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.16183330762796314,0.015111954873758188,0.013824713447382175
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.927057e-01	1.302455e-01	3.432555e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.702956e+00	3.970633e-01	7.344881e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.375831e+00	6.013382e-01	9.706808e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.844199e+00	6.718647e-01	9.394322e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.590617e+00	5.500535e-01	5.280195e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.368130e+00	3.339319e-01	1.680741e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.505469e+00	2.020816e-01	2.984222e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.473442e+00	3.407841e-01	1.289609e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.519014e+00	3.485674e-01	2.202902e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.750457e+00	2.643084e-01	2.278604e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.180359e+00	2.172932e-01	2.023164e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.478912e-01	1.491551e-01	1.589703e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.331731e-01	8.936714e-02	1.126384e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.181241e-01	4.949838e-02	6.836858e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.808850e-02	4.582007e-03	6.555168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07550019253572136,0.010800926742532094,0.008841950857594011
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.245263e+00	8.341528e-01	2.794921e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.108743e+00	1.281644e+00	3.527742e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.105156e+01	1.508918e+00	2.778969e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.207660e+01	1.087912e+00	1.166567e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.045311e+01	5.325482e-01	2.415344e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.690333e+00	7.141182e-01	1.701621e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.173527e+00	7.868595e-01	2.915460e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.234055e+00	5.392255e-01	3.341105e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.005835e+00	4.196234e-01	3.043181e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.173134e+00	2.537196e-01	2.409711e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.536354e-01	1.590609e-01	1.693004e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.652325e-02	7.024859e-03	8.623597e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.27362951529129786,0.02306234148967906,0.029943242985689456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.248366e-01	2.185857e-01	2.547942e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.338914e+00	6.710083e-01	5.368395e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.372860e+00	3.247655e-01	1.922404e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.767180e+00	3.040937e-01	2.556118e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.746716e+00	3.376275e-01	4.082317e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.638450e-01	2.301300e-01	3.254140e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.714914e-01	1.187630e-01	2.012697e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.033077e-01	5.978228e-02	1.061040e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.421997e-02	4.910423e-03	8.345116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13422918821937765,0.014671559723616057,0.017759114188305836
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.593044e+00	5.997122e-01	7.227592e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.294880e+00	1.060120e+00	1.040075e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.787555e+00	4.672232e-01	5.516705e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.483643e+00	2.421952e-01	8.364863e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.942429e+00	2.863770e-01	2.346347e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.042820e+00	2.047048e-01	2.098541e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.444798e-01	1.105048e-01	1.454028e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.778620e-01	5.627732e-02	9.401342e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.697521e-02	7.256196e-03	1.230104e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.05112087135283617,0.008580130923008904,0.010386623728771333
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.189225e+01	1.133906e+01	1.104974e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.461728e+01	3.052638e+00	4.738130e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.192543e+01	3.624527e-01	1.232449e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.964048e+00	3.213108e-01	1.871154e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.082825e+00	3.410714e-01	2.508939e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.150651e+00	2.371730e-01	2.356237e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.962229e-01	1.375012e-01	1.772404e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.709128e-02	6.932240e-03	1.080246e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2602033608025649,0.02128950594718093,0.026268806920203835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.559633e-01	2.338455e-01	3.258984e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.317193e+00	4.133026e-01	3.824948e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.931912e+00	5.100261e-01	4.490428e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.533377e+00	5.287768e-01	4.615826e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.018517e+00	4.335330e-01	2.984818e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.150722e+00	2.118767e-01	9.904616e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.973702e+00	1.236552e-01	3.621038e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.546663e+00	2.268070e-01	2.106493e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.989320e+00	2.702632e-01	3.144168e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.463716e+00	2.519357e-01	3.295570e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.862040e-01	2.124395e-01	2.783215e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.829822e-01	1.356158e-01	1.965224e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.986339e-01	8.527986e-02	1.166063e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.348986e-02	6.432951e-03	1.027734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.1361236641041906,0.013355100598700043,0.01543229714536734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.666136e+00	7.260615e-01	1.020613e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.852294e+00	1.116106e+00	7.892387e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.809493e+00	9.317551e-01	9.045224e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.176769e+00	7.293244e-01	7.014116e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.631431e+00	4.819453e-01	4.314927e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.664941e+00	2.210034e-01	1.367805e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.589404e+00	7.427772e-02	5.572203e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.641610e+00	1.842487e-01	1.526983e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.867770e+00	2.060130e-01	1.993915e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.196314e+00	1.729436e-01	1.895646e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.075442e-01	1.322449e-01	1.471303e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.621649e-01	7.486457e-02	9.739427e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.162272e-02	7.167578e-03	1.069172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05597108467612426,0.008756062193309634,0.009410248821114645
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.635474e+01	1.089386e+01	1.006152e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.996445e+01	3.573836e+00	4.145115e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.739466e+01	1.950239e+00	2.530893e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.870869e+01	1.023347e+00	9.825798e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.169913e+01	3.767021e-01	3.560350e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.879654e+00	8.968285e-02	2.739036e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.207027e+00	1.745678e-01	2.530358e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.969649e+00	2.476385e-01	1.856620e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.190464e+00	2.470147e-01	2.347888e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.465518e+00	2.539575e-01	2.326865e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.232666e-01	1.675417e-01	1.857948e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.657011e-02	9.125524e-03	1.088704e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2788455946142331,0.018835101814596134,0.023179036633740102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.257724e-01	1.459546e-01	1.764494e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.911760e+00	6.404281e-01	4.812418e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.588903e+00	1.616316e-01	2.635676e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.296022e+00	3.553426e-01	3.488779e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.336717e+00	2.992929e-01	3.801250e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.987450e-01	1.801115e-01	2.634211e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.176333e-01	8.798988e-02	1.499304e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.433339e-02	7.991393e-03	1.497298e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.1404164607466223,0.012768327266193757,0.01377799178635361
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.967072e+00	4.046918e-01	5.681994e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.786315e+00	3.884435e-01	1.260709e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.179613e+00	3.144704e-01	2.248569e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.050851e+00	1.934964e-01	2.119558e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.403351e-01	1.113807e-01	1.430086e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.744194e-01	5.814449e-02	9.111627e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.111584e-01	2.741316e-02	5.079764e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.348625e-03	2.530296e-03	4.367962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.07068308367584508,0.00904357401193704,0.01032967785433006
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.150708e+01	9.092596e-01	1.346692e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.699243e+00	7.042086e-01	1.010564e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.044073e+00	3.715574e-01	3.180230e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.119875e-01	1.747995e-01	2.138954e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.694668e-02	9.130640e-03	1.432691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2715571056708959,0.020485082024200685,0.02289028266104881
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.407174e-01	6.924208e-02	1.181394e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.763049e-01	2.861213e-01	3.476796e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.993529e+00	5.373253e-01	5.497252e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.186844e+00	5.907288e-01	5.428923e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.815444e+00	3.794251e-01	2.385798e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.726369e+00	1.295410e-01	4.266513e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.104173e+00	2.504735e-01	1.845129e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.432358e+00	3.425484e-01	3.283885e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.809741e+00	3.341668e-01	3.709221e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.261671e+00	2.648867e-01	3.196617e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.115093e-01	1.868837e-01	2.519236e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.940819e-01	1.328936e-01	1.784801e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.411281e-01	6.195575e-02	1.022535e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.793141e-02	5.400637e-03	8.931466e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14621557072339952,0.014020612250462416,0.013848936802821121
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.429401e-01	1.726273e-01	3.894139e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.607259e+00	5.664172e-01	1.024647e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.880098e+00	8.234045e-01	1.124452e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.201920e+00	7.572018e-01	8.615294e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.240004e+00	4.761734e-01	3.062153e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.242525e+00	2.269301e-01	3.245479e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.035379e+00	3.176748e-01	1.104361e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.934771e+00	3.588357e-01	2.198816e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.062163e+00	2.976053e-01	2.388171e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.429193e+00	2.375780e-01	2.196038e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.745123e-01	1.753198e-01	1.852437e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.267869e-01	1.272233e-01	1.432778e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.661655e-01	7.688308e-02	1.000426e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.839148e-01	3.848881e-02	6.178615e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.445672e-02	3.827473e-03	5.938276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06689880100494097,0.009488514869742767,0.008614724875652208
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.421460e+00	1.157712e+00	3.425194e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.027145e+01	1.830931e+00	4.311823e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.415069e+01	1.759767e+00	2.566391e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.344918e+01	9.427295e-01	8.552755e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.023676e+01	6.284618e-01	1.637228e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.899935e+00	8.336427e-01	2.716162e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.339269e+00	6.915158e-01	3.506725e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.712970e+00	4.697981e-01	3.389051e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.655766e+00	3.231371e-01	2.828886e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.869122e-01	2.005855e-01	2.174091e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.514423e-01	1.249279e-01	1.581889e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.185714e-02	5.806211e-03	7.850803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.25257572503466613,0.022747107733902122,0.029502191778383258
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.463116e-01	2.830383e-01	2.979902e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.954862e+00	7.474271e-01	6.207152e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.432840e+00	1.616513e-01	6.105641e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.402086e+00	3.256919e-01	3.555902e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.467511e+00	3.268461e-01	3.906671e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.936704e-01	1.880116e-01	2.807035e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.841480e-01	1.005380e-01	1.698312e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.550042e-01	4.652240e-02	8.738712e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.862721e-03	3.695876e-03	6.598371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.12053123166461988,0.01421108233398713,0.017258093192766805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.196367e+00	9.033803e-01	8.781226e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.119100e+00	1.222400e+00	1.418900e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.449221e+00	2.668038e-01	1.741080e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.870029e+00	2.699076e-01	1.871778e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.699568e+00	2.934078e-01	2.380388e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.131867e-01	1.737456e-01	1.915354e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.795066e-01	9.267312e-02	1.293310e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.471677e-01	5.388789e-02	8.484706e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.252286e-02	6.000249e-03	1.108571e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04562367036333411,0.007944300660900606,0.009853672636697779
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.042034e+02	1.300499e+01	1.333980e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.448880e+01	2.470253e+00	3.261320e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.278521e+00	2.727173e-01	2.275950e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.399591e+00	3.628040e-01	2.247654e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.935763e+00	3.206683e-01	2.469504e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.049202e+00	2.114759e-01	2.218219e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.443898e-01	1.244914e-01	1.675951e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.319345e-02	6.144067e-03	9.929145e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.24207771507270598,0.0205930065203887,0.026598564507421096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.870461e-01	2.942622e-01	3.715182e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.688758e+00	5.508428e-01	4.486354e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.444720e+00	6.171560e-01	5.023766e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.010381e+00	5.712602e-01	4.943783e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.329474e+00	3.690250e-01	2.447332e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.259536e+00	1.022168e-01	5.417656e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.819518e+00	1.781145e-01	1.761894e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.296256e+00	2.774970e-01	2.936687e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.697866e+00	2.635953e-01	3.581819e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.255124e+00	2.519284e-01	3.163400e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.220399e-01	1.744198e-01	2.508824e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.839880e-01	1.259973e-01	1.739061e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.345029e-01	5.907161e-02	1.000983e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.806539e-02	5.448592e-03	8.750190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12232603683928148,0.012506236395642967,0.015253820125953832
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.867675e+00	9.586289e-01	1.151516e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.804729e+00	1.494165e+00	1.081994e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.523387e+00	1.017996e+00	1.051729e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.131720e+00	7.523582e-01	6.722638e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.745520e+00	3.763230e-01	3.370469e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.366408e+00	9.514017e-02	2.125287e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.182756e+00	1.435440e-01	1.115330e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.305040e+00	2.097245e-01	1.863271e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.632563e+00	2.209015e-01	2.048731e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.036690e+00	1.473888e-01	1.790055e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.157839e-01	1.142280e-01	1.357304e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.087891e-01	6.245689e-02	8.715038e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.648855e-02	5.975840e-03	9.812648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04953367445114444,0.007723816359439362,0.009064943770235978
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.013716e+02	1.196213e+01	1.168480e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.360636e+01	3.452482e+00	4.493539e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.776810e+01	1.726370e+00	1.572854e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.734419e+01	6.393849e-01	5.711627e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.952599e+00	2.064351e-01	3.296084e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.781447e+00	1.888099e-01	2.581387e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.709364e+00	2.024614e-01	1.715329e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.688141e+00	2.577006e-01	1.831225e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.028102e+00	2.703556e-01	2.309475e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.311470e+00	2.180669e-01	2.253230e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.184446e-01	1.348396e-01	1.735762e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.122947e-02	7.823370e-03	1.027285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.26129956097254964,0.017974952734198302,0.022580008620691316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.756806e-01	1.792185e-01	2.092846e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.296077e+00	6.215038e-01	4.263605e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.228299e+00	1.646991e-01	5.320126e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.960818e+00	3.216230e-01	3.778076e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.123511e+00	2.498582e-01	3.378916e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.931830e-01	1.526677e-01	2.290810e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.689180e-01	7.652935e-02	1.304952e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.908615e-02	6.730560e-03	1.240179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12939267928637052,0.011303883923218044,0.01324142209552312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.695122e+00	4.420773e-01	5.156922e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.146638e+00	2.420629e-01	4.102064e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.858054e+00	2.600495e-01	2.374582e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.147859e-01	1.624669e-01	1.914704e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.977841e-01	1.019048e-01	1.292260e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.484564e-01	5.067721e-02	8.490737e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.975288e-02	2.723291e-02	4.777392e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.874304e-03	2.024011e-03	4.080874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06577374826035966,0.00806598024534013,0.009753101505769288
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.256060e+01	9.168611e-01	1.140252e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.936978e+00	5.726258e-01	1.690556e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.773230e+00	3.134821e-01	2.965738e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.506424e-01	1.621376e-01	1.939922e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.372543e-02	8.628514e-03	1.335451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2572325404240325,0.01957882302637573,0.022942526877139324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.536657e-01	7.978296e-02	1.439675e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.788096e-01	3.641593e-01	4.434991e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.531072e+00	6.456700e-01	5.694034e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.731496e+00	5.916643e-01	4.582777e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.023903e+00	2.937917e-01	1.346994e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.569473e+00	1.870978e-01	6.239061e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.798706e+00	2.820887e-01	2.878053e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.142677e+00	3.378468e-01	3.560650e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.570800e+00	3.220907e-01	3.498669e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.066864e+00	2.186256e-01	2.954804e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.940814e-01	1.551664e-01	2.240898e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.101900e-01	9.586663e-02	1.554072e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.112174e-01	6.061255e-02	9.144998e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.471159e-02	4.712788e-03	7.182928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13572552080700065,0.013246250035954185,0.01366219032320376
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.579700e-01	2.311962e-01	5.005503e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.701484e+00	7.812072e-01	1.307860e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.365331e+00	1.005753e+00	1.203478e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.098059e+00	7.336434e-01	5.609483e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.133036e+00	3.086690e-01	1.468617e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.806326e+00	3.105263e-01	7.517549e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.542668e+00	3.288854e-01	1.886074e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.555509e+00	3.083665e-01	2.380361e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.822197e+00	2.732549e-01	2.375925e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.256872e+00	2.242067e-01	2.060360e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.540712e-01	1.436221e-01	1.670411e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.571238e-01	1.009510e-01	1.325187e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.359539e-01	7.675906e-02	9.391121e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.683526e-01	3.821773e-02	5.657078e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.254172e-02	3.352619e-03	5.321212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.06086258281548266,0.008891508684685835,0.0084512788988882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.693608e+00	1.360986e+00	4.596702e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.389850e+01	2.437094e+00	4.950082e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.709332e+01	1.906952e+00	2.034932e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.398978e+01	8.699934e-01	4.673255e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.496872e+00	9.593212e-01	1.900221e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.928797e+00	7.407978e-01	3.535046e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.705768e+00	6.308982e-01	3.868633e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.335138e+00	4.144770e-01	3.283350e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.421495e+00	2.343693e-01	2.562839e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.957415e-01	1.847095e-01	2.049951e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.014135e-01	1.145898e-01	1.457821e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.952282e-02	5.531559e-03	7.381098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.23828968202978396,0.022762125700555302,0.02876646615648082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.664296e-01	3.395596e-01	3.499120e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.375262e+00	7.602777e-01	6.584449e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.293646e+00	1.482898e-01	3.666421e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.193756e+00	3.821364e-01	3.754956e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.302878e+00	2.836600e-01	3.601206e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.908139e-01	1.640836e-01	2.469207e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.344224e-01	9.248818e-02	1.517049e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.260638e-01	4.040302e-02	8.058436e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.262628e-03	2.890442e-03	5.230002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11222533397970633,0.014252347841670551,0.016716276630521082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.910072e+00	1.199039e+00	1.132479e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.133801e+00	1.226975e+00	1.578376e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.800752e+00	1.101834e-01	2.366111e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.562908e+00	3.252909e-01	2.347876e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.599386e+00	2.854787e-01	2.308668e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.316563e-01	1.522947e-01	1.757458e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.545239e-01	9.687643e-02	1.202076e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.267158e-01	4.495705e-02	8.126482e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.988310e-02	5.846497e-03	1.020940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04291861846007014,0.007627247697598247,0.009298579799338652
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.295544e+02	1.507390e+01	1.853356e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.083498e+01	1.680634e+00	1.913518e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.721640e+00	4.627554e-01	2.562974e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.269255e+00	4.007862e-01	2.008720e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.896969e+00	2.999302e-01	2.354060e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.001034e+00	1.904601e-01	2.116751e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.240830e-01	1.309592e-01	1.570009e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.071384e-02	5.410574e-03	9.253773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2294046570720611,0.021078476011886865,0.026454666237310853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.224064e-01	3.549017e-01	4.304716e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.047189e+00	6.390653e-01	5.407561e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.842743e+00	6.818210e-01	5.590367e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.343046e+00	5.592821e-01	4.629869e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.513746e+00	2.911683e-01	1.497582e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.165905e+00	1.381530e-01	5.982544e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.651168e+00	2.440318e-01	2.739338e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.085549e+00	2.819957e-01	3.400037e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.566374e+00	2.929309e-01	3.365460e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.103454e+00	2.199289e-01	2.907275e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.233920e-01	1.539724e-01	2.274475e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.159034e-01	9.700548e-02	1.540218e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.053188e-01	5.724169e-02	8.846243e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.496965e-02	4.759235e-03	7.265531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11391075536660289,0.012431651256317455,0.01481870531577395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.316730e+00	1.192998e+00	1.369484e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.653387e+00	1.584030e+00	1.284003e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.681609e+00	1.088098e+00	1.227715e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.308652e+00	6.519369e-01	6.348802e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.451810e+00	2.653107e-01	2.238861e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.911514e+00	7.009648e-02	1.242413e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.874230e+00	2.195115e-01	1.604060e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.150426e+00	2.376674e-01	2.008616e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.516059e+00	2.228259e-01	1.997089e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.512441e-01	1.434743e-01	1.685600e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.546687e-01	9.662509e-02	1.293299e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.874467e-01	6.512866e-02	8.264777e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.385157e-02	5.786456e-03	8.849834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04613777426635049,0.007521306945442834,0.008714925289823115
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.219682e+02	1.260263e+01	1.266644e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.359825e+01	3.000500e+00	3.676618e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.561660e+01	1.159029e+00	1.300063e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.507801e+01	3.036497e-01	4.531202e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.698654e+00	3.035642e-01	1.993966e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.222784e+00	2.119140e-01	3.097786e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.518437e+00	2.466959e-01	1.897079e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.600035e+00	2.890688e-01	1.711026e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.908299e+00	2.363199e-01	2.245825e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.232200e+00	2.113414e-01	2.142152e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.712723e-01	1.365258e-01	1.664936e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.845596e-02	7.329178e-03	9.813115e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24189110995481594,0.01751248504353292,0.02224630646182374
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.360650e+00	2.276405e-01	2.387942e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.381668e+00	5.755948e-01	3.664597e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.800116e+00	2.726778e-01	1.826677e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.643584e+00	2.972134e-01	3.746891e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.531609e-01	2.074597e-01	3.004933e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.000428e-01	1.291157e-01	1.960080e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.240220e-01	6.627914e-02	1.129664e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.494428e-02	6.034771e-03	1.037806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11999321500422132,0.010558234826209587,0.01278913155301227
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.347571e+00	4.649054e-01	4.891265e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.494613e+00	2.029999e-01	3.697946e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.617154e+00	2.233603e-01	2.336024e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.251387e-01	1.447192e-01	1.737306e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.404198e-01	8.670577e-02	1.169310e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.331315e-01	5.084824e-02	7.680516e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.706590e-02	2.501378e-02	4.404786e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.133059e-03	2.213199e-03	3.791716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.0615633958979136,0.007321477675354571,0.009255243057198298
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.344112e+01	9.084535e-01	9.879390e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.273879e+00	4.982081e-01	2.247611e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.576852e+00	2.550925e-01	2.734187e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.905172e-01	1.493248e-01	1.828222e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.069105e-02	8.219622e-03	1.254326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.24051478348321012,0.02072670538326396,0.024061576961327075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.424255e-01	1.252922e-01	1.866138e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.437986e+00	5.561247e-01	6.330170e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.229417e+00	7.793318e-01	6.899410e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.128825e+00	5.085742e-01	3.276152e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.944870e+00	1.687440e-01	8.028224e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.245917e+00	3.712826e-01	2.438219e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.411049e+00	3.246215e-01	4.078830e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.844030e+00	3.488728e-01	3.660794e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.332917e+00	2.469039e-01	3.262170e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.273563e-01	2.076221e-01	2.684400e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.811356e-01	1.348357e-01	1.982477e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.542948e-01	9.707651e-02	1.402782e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.709864e-01	4.603884e-02	8.008117e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.168908e-02	4.109973e-03	6.475653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12529173920689254,0.012396995911537811,0.01339795674616906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.200379e+00	3.003246e-01	6.085179e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.310855e+00	1.044323e+00	1.431211e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.739426e+00	1.078156e+00	1.214302e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.447946e+00	6.349046e-01	4.232687e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.880082e+00	2.931000e-01	2.502789e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.266417e+00	3.051309e-01	1.572718e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.130594e+00	3.659194e-01	2.253984e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.251575e+00	3.106715e-01	2.404731e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.578683e+00	2.012892e-01	2.238925e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.106834e+00	1.697582e-01	1.962180e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.659790e-01	1.345595e-01	1.547478e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.997787e-01	9.828533e-02	1.210411e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.030231e-01	6.709907e-02	8.765704e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.479489e-01	3.137108e-02	5.732521e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.014613e-02	2.869458e-03	5.458243e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.0557393181704785,0.007876795653293231,0.008114749084743828
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.960092e+00	1.793986e+00	4.878445e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.747950e+01	2.830001e+00	4.783989e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.846308e+01	1.750771e+00	1.723815e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.371157e+01	8.884403e-01	2.001528e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.741586e+00	7.473884e-01	3.115444e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.442179e+00	7.196799e-01	3.817054e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.320430e+00	5.056564e-01	3.677001e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.061332e+00	3.147171e-01	3.019924e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.289823e+00	2.259207e-01	2.437306e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.195894e-01	1.753660e-01	1.945243e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.609267e-01	1.024231e-01	1.387734e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.618852e-02	4.650379e-03	6.824800e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.2236441211994384,0.021751839396571326,0.028001674262964266
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.289191e+00	4.128623e-01	3.961633e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.712860e+00	7.204676e-01	5.897363e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.063138e+00	2.346807e-01	1.360210e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.993303e+00	3.564190e-01	3.787767e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.154019e+00	2.459761e-01	3.379342e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.006041e-01	1.501298e-01	2.216109e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.853449e-01	8.135125e-02	1.327615e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.026633e-01	3.797933e-02	6.550816e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.573411e-03	2.401421e-03	4.039884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10437765167890055,0.0133458506284721,0.016167072966443638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.270260e+00	1.560285e+00	1.555995e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.538608e+00	1.110260e+00	1.273077e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.067040e+00	2.009674e-01	9.314059e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.401678e+00	3.410169e-01	2.114510e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.502400e+00	2.359090e-01	2.314278e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.792114e-01	1.389278e-01	1.659647e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.095240e-01	7.834381e-02	1.107941e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.157066e-01	4.925254e-02	7.298517e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.695862e-02	5.483864e-03	9.423433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.04035865982647253,0.007135507549809295,0.008892703383801263
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.556944e+02	1.681829e+01	2.156194e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.578964e+01	8.618604e-01	5.419892e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.849077e+00	6.244141e-01	2.147793e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.116962e+00	3.435421e-01	2.000726e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.838532e+00	2.422606e-01	2.366842e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.579257e-01	1.743866e-01	2.012050e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.940709e-01	1.125112e-01	1.486094e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.871741e-02	5.798827e-03	8.806261e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.21470976649516363,0.021191525464511057,0.027247680507438088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.208340e+00	4.881890e-01	5.689134e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.614842e+00	8.270617e-01	7.012734e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.321939e+00	7.210947e-01	6.059865e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.633665e+00	4.691244e-01	3.364686e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.458245e+00	1.384929e-01	3.818032e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.969298e+00	2.480520e-01	1.725339e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.390357e+00	2.837869e-01	3.270029e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.879150e+00	2.983556e-01	3.624698e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.386439e+00	2.438276e-01	3.251155e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.919113e-01	1.935427e-01	2.714140e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.285136e-01	1.401541e-01	2.034928e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.673614e-01	9.523543e-02	1.421748e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.710072e-01	4.508452e-02	7.896896e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.195565e-02	4.247441e-03	6.572802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.1053195028045184,0.01152237377949529,0.014477500341539912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.959248e+00	1.746215e+00	1.802449e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.063940e+01	1.561975e+00	1.559628e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.194984e+00	1.050938e+00	7.950652e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.857735e+00	4.332675e-01	4.145864e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.976439e+00	1.510311e-01	6.991609e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.453845e+00	1.442263e-01	1.648101e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.647990e+00	2.508180e-01	1.673752e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.019639e+00	2.258843e-01	2.066604e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.397542e+00	1.742531e-01	2.045857e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.787744e-01	1.301516e-01	1.583772e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.060466e-01	8.707547e-02	1.164194e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.672655e-01	5.810197e-02	7.802807e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.013162e-02	4.597807e-03	9.355985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.042389521760628004,0.006425066641235884,0.008271020990083477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.444197e+02	1.413224e+01	1.444498e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.093759e+01	2.327056e+00	2.062108e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.233858e+01	8.167655e-01	1.003697e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.283988e+01	1.673778e-01	5.751191e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.871919e+00	3.465050e-01	1.699340e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.033263e+00	3.575922e-01	1.484695e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.213766e+00	1.818883e-01	2.410614e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.433719e+00	2.346209e-01	1.637316e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.816370e+00	2.162759e-01	2.363515e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.161280e+00	1.937902e-01	2.126614e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.319302e-01	1.305016e-01	1.621878e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.464520e-02	5.782044e-03	9.129648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22055697821304243,0.016503154716433766,0.021890434584271284
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.869179e+00	2.831651e-01	2.792525e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.156236e+00	4.859245e-01	2.811752e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.373940e+00	2.804381e-01	2.790535e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.359414e+00	2.648978e-01	3.678396e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.011672e-01	1.937404e-01	2.668977e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.086163e-01	1.022999e-01	1.711640e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.843600e-01	6.380469e-02	1.004279e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.075613e-02	4.452172e-03	8.782652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11115296452055562,0.009426840108365059,0.012223704428106108
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.910729e+00	4.731446e-01	4.539199e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.003260e+00	2.204199e-01	7.713100e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.388218e+00	2.194871e-01	2.189470e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.286306e-01	1.278015e-01	1.680492e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.950845e-01	7.982151e-02	1.087178e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.985279e-01	4.673828e-02	7.088007e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.496523e-02	2.228677e-02	4.316736e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.524218e-03	2.097970e-03	3.693291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05740894044370484,0.006430133551985087,0.008831530788039554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.420824e+01	8.889140e-01	8.747245e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.636998e+00	4.148232e-01	2.754302e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.466685e+00	2.735507e-01	2.579615e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.374102e-01	1.271054e-01	1.694792e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.647709e-02	7.125021e-03	1.194625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.22578250567385194,0.01873076886545677,0.022883739348913967
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.668516e-01	1.312028e-01	1.732802e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.911455e+00	6.255272e-01	6.455421e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.961841e+00	7.906552e-01	7.369959e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.432560e+00	3.852245e-01	2.530891e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.789004e+00	2.375381e-01	9.986615e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.913886e+00	3.646064e-01	2.826323e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.142122e+00	3.574520e-01	3.507014e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.556563e+00	2.629050e-01	3.450389e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.139509e+00	2.266497e-01	2.955166e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.778632e-01	1.628122e-01	2.366813e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.059116e-01	1.295842e-01	1.804750e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.938838e-01	8.243699e-02	1.308537e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.414978e-01	3.975854e-02	7.444702e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.060032e-03	3.268860e-03	5.610927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11451282618772135,0.01159380759934281,0.013182699920607388
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.907353e+00	4.605421e-01	7.477782e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.591629e+00	1.358414e+00	1.815561e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.939642e+00	1.019900e+00	9.853002e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.094746e+00	4.435837e-01	1.934818e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.320830e+00	3.501928e-01	1.315201e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.763594e+00	2.988733e-01	2.102446e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.778506e+00	4.044066e-01	2.424657e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.940019e+00	2.766743e-01	2.332175e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.356669e+00	1.721308e-01	2.263886e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.783467e-01	1.636375e-01	1.759640e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.803883e-01	1.195085e-01	1.452940e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.434838e-01	9.234227e-02	1.140608e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.617741e-01	5.701802e-02	8.516469e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.250733e-01	2.807006e-02	5.500103e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.064338e-03	2.547947e-03	4.857487e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.050989539938400476,0.00712475293237947,0.00796141727747203
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.138267e+01	2.496630e+00	5.934499e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.202044e+01	3.220114e+00	4.684647e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.956408e+01	1.523660e+00	1.550924e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.288105e+01	1.011570e+00	2.302505e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.849437e+00	8.256006e-01	3.781678e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.718077e+00	5.174800e-01	3.796881e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.925419e+00	4.146542e-01	3.458030e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.903769e+00	3.767393e-01	2.942128e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.150705e+00	1.784021e-01	2.363007e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.358546e-01	1.500178e-01	1.795521e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.149240e-01	9.408484e-02	1.466491e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.436589e-02	4.079673e-03	6.840568e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.20757540155990428,0.021730214091216504,0.02724270073658691
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.762887e+00	5.187818e-01	5.030315e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.880965e+00	6.164543e-01	4.890227e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.813026e+00	3.066108e-01	2.209625e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.785018e+00	3.545418e-01	3.688720e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.006717e+00	2.270498e-01	3.040797e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.209344e-01	1.298933e-01	2.016005e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.339458e-01	7.077370e-02	1.179539e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.769111e-02	2.923217e-02	6.112207e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.788621e-03	1.696556e-03	3.138127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09596442405393997,0.013016764913973813,0.01566330203583685
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.160017e+01	2.055223e+00	2.298900e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.051912e+00	8.198883e-01	8.065844e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.512384e+00	2.990249e-01	1.422774e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.269465e+00	3.058053e-01	2.485070e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.406356e+00	2.525909e-01	2.138000e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.047527e-01	1.186765e-01	1.626663e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.716574e-01	7.346058e-02	1.092117e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.861120e-01	4.530695e-02	6.902491e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.483291e-02	4.987867e-03	9.063987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03761496142065646,0.006749998426929325,0.008576569540537468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.784194e+02	1.772065e+01	2.304242e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.094006e+01	5.862033e-01	3.543372e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.481323e+00	6.394295e-01	2.255137e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.002793e+00	2.942575e-01	1.676090e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.780405e+00	2.620830e-01	2.159554e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.014687e-01	1.630130e-01	2.010450e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.451127e-01	1.037843e-01	1.400927e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.660311e-02	5.117559e-03	8.598603e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.20223622331745184,0.020406678474526457,0.02580789289968366
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.396374e+00	5.026576e-01	5.324991e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.050744e+00	8.283382e-01	7.394433e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.845054e+00	7.722063e-01	5.692149e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.933963e+00	4.515181e-01	2.248049e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.409319e+00	1.042801e-01	9.129671e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.725820e+00	2.353599e-01	2.734711e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.253478e+00	3.277579e-01	3.011439e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.729804e+00	2.972850e-01	3.241024e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.253028e+00	2.394717e-01	3.003536e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.511802e-01	1.660003e-01	2.737809e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.587600e-01	1.424560e-01	1.907164e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.067881e-01	8.253910e-02	1.348549e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.400393e-01	3.876367e-02	7.711830e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.360386e-03	3.254149e-03	5.647544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09718956563874537,0.0115630492598226,0.0140942352450098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.134936e+01	2.078138e+00	1.999132e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.265077e+01	1.727927e+00	1.864706e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.628749e+00	9.418250e-01	9.984459e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.461964e+00	2.659935e-01	3.453012e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.314270e+00	8.454632e-02	1.081444e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.153432e+00	2.270656e-01	1.337841e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.499417e+00	2.584167e-01	1.842904e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.898056e+00	2.637840e-01	2.072993e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.294559e+00	1.807207e-01	1.869926e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.052114e-01	1.385833e-01	1.518004e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.576673e-01	8.529758e-02	1.108988e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.283385e-01	4.684412e-02	8.150494e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.771425e-02	4.391454e-03	8.335379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03930075979828899,0.006289136644873787,0.008051412823636007
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.663899e+02	1.517207e+01	1.643485e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.473591e+01	1.386573e+00	2.398534e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.876190e+01	2.007563e-01	5.971106e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.187257e+01	7.071816e-01	2.308502e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.129909e+00	3.415295e-01	4.093436e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.694176e+00	3.537405e-01	1.737608e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.167570e+00	3.007396e-01	1.253710e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.261938e+00	1.767752e-01	1.959764e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.770471e+00	2.764001e-01	2.203507e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.072658e+00	1.670750e-01	2.009278e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.825500e-01	1.196538e-01	1.562101e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.195025e-02	5.278639e-03	9.272925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20682883452808876,0.016309182138048217,0.02118468230248191
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.235637e+00	3.145156e-01	2.972692e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.848913e+00	3.946148e-01	1.964611e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.113453e+00	2.551500e-01	3.511163e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.263452e+00	2.791703e-01	3.272799e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.181859e-01	1.722304e-01	2.432722e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.472507e-01	9.942883e-02	1.718568e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.414965e-01	4.619407e-02	1.015420e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.254996e-03	4.518537e-03	7.413842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10647887530746708,0.008588483978875475,0.011799719060557684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.216267e+00	4.665643e-01	3.982082e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.655045e+00	1.526846e-01	1.340487e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.324493e+00	2.130642e-01	2.087499e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.060760e-01	1.178112e-01	1.559945e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.633983e-01	7.734363e-02	1.034643e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.751026e-01	3.862236e-02	7.407520e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.715999e-02	2.242902e-02	3.828799e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.631091e-03	1.864457e-03	3.794299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05554325374045693,0.005998738289777698,0.008800289124558797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.454477e+01	8.476209e-01	7.741625e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.440498e+00	3.481047e-01	2.601411e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.371340e+00	2.291085e-01	2.401173e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.986521e-01	1.102539e-01	1.821885e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.507560e-02	6.974325e-03	1.223530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.2141623289275948,0.017851928873007877,0.022322102681500533
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.413594e-01	1.509935e-01	2.081468e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.429242e+00	7.353520e-01	7.387520e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.417061e+00	7.609948e-01	7.128150e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.505856e+00	4.255133e-01	9.563783e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.598347e+00	2.642404e-01	1.676896e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.661753e+00	3.635295e-01	3.534542e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.869904e+00	2.722111e-01	3.994437e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.386695e+00	2.536626e-01	3.142784e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.018252e+00	2.285205e-01	2.691493e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.063734e-01	1.671169e-01	2.216746e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.266193e-01	9.750852e-02	1.767492e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.576018e-01	7.443739e-02	1.171455e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.212231e-01	3.592416e-02	7.264883e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.346281e-03	2.908282e-03	5.409651e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10776972299809846,0.010764815245293824,0.013044260140960037
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.733209e+00	5.933518e-01	9.418445e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.345069e+00	1.518690e+00	2.000344e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.041280e+00	1.024352e+00	6.270861e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.752425e+00	4.794723e-01	5.743401e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.762741e+00	2.337328e-01	1.720258e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.460306e+00	2.940096e-01	2.357324e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.519212e+00	2.930135e-01	2.384815e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.768563e+00	1.979122e-01	2.601716e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.289425e+00	2.070443e-01	1.930231e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.126628e-01	1.392939e-01	1.723002e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.426671e-01	1.170080e-01	1.405801e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.006649e-01	8.047358e-02	1.135919e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.484318e-01	6.024208e-02	7.869202e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.168791e-01	2.889166e-02	5.349517e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.351400e-03	2.190892e-03	5.581716e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04755080815801187,0.006164587947485853,0.00787999973834018
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.465876e+01	2.997536e+00	6.844354e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.593419e+01	3.419883e+00	3.990679e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.976671e+01	1.572149e+00	8.089796e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.172933e+01	7.561898e-01	3.251789e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.008584e+00	7.323525e-01	3.891220e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.391574e+00	5.713367e-01	3.870292e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.755026e+00	3.662987e-01	3.332426e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.732248e+00	2.468682e-01	2.630144e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.100134e+00	1.665123e-01	2.175176e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.802205e-01	1.395707e-01	1.839663e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.025503e-01	1.073372e-01	1.345369e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.235314e-02	3.360812e-03	7.308624e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.19725049478525442,0.020376796967485566,0.026512733870105665
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.141360e+00	5.640852e-01	5.695565e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.847971e+00	5.247028e-01	3.606974e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.667035e+00	3.151510e-01	2.795914e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.673050e+00	2.909674e-01	3.629117e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.258347e-01	2.083067e-01	2.763628e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.673948e-01	1.205356e-01	1.851841e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.935169e-01	5.710223e-02	1.197972e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.694940e-02	2.839040e-02	5.079888e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.134762e-03	1.698327e-03	3.254948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09182927095895513,0.012234158425290145,0.015150447971587988
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.400008e+01	2.270133e+00	2.739481e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.068360e+00	6.734237e-01	4.190026e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.262358e+00	2.423703e-01	2.056396e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.282840e+00	2.718841e-01	2.396888e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.387151e+00	2.244345e-01	2.052646e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.852509e-01	1.130968e-01	1.672169e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.467616e-01	7.647958e-02	1.051857e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.605589e-01	3.586068e-02	7.418033e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.337024e-02	5.400725e-03	8.494017e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03627972906792176,0.006137081588571947,0.008354812836990369
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.874732e+02	1.859384e+01	2.112552e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.837636e+01	8.900117e-01	3.570517e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.355471e+00	3.993174e-01	4.141189e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.081583e+00	3.022207e-01	1.378598e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.761545e+00	2.122066e-01	2.438776e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.873729e-01	1.610918e-01	1.821366e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.298168e-01	9.828604e-02	1.375950e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.461518e-02	5.106188e-03	8.514885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.19264272111329434,0.019541347536105785,0.025817844071183677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.639018e+00	5.770350e-01	6.041613e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.546243e+00	9.385402e-01	7.899545e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.035205e+00	6.497712e-01	5.887308e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.851666e+00	3.144644e-01	1.529050e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.353862e+00	2.581071e-01	6.785700e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.708780e+00	2.797455e-01	2.569994e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.135341e+00	2.725284e-01	3.237451e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.582053e+00	2.636791e-01	3.711671e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.116289e+00	2.138336e-01	2.875494e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.845595e-01	1.704176e-01	2.305145e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.906924e-01	1.089462e-01	1.788413e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.792511e-01	8.111812e-02	1.180466e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.241864e-01	3.556097e-02	6.992047e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.383112e-03	2.770258e-03	5.727317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09229870332438223,0.010555011200341344,0.014363897339781273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.381234e+01	2.342256e+00	2.327666e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.341237e+01	1.618324e+00	1.902481e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.137024e+00	7.055172e-01	5.246363e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.848277e+00	1.855221e-01	4.584886e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.073724e+00	1.970118e-01	7.393458e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.035884e+00	2.231869e-01	1.425118e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.395037e+00	2.026329e-01	2.681757e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.875275e+00	2.440235e-01	1.893374e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.238608e+00	1.588514e-01	2.042108e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.477094e-01	1.104229e-01	1.605372e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.341913e-01	9.870499e-02	1.047109e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.193932e-01	5.167523e-02	7.191210e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.486983e-02	3.756009e-03	9.343513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.037423660837306805,0.005493201899496369,0.008469333605367127
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.774311e+02	1.534130e+01	1.591204e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.052707e+01	8.959324e-01	1.304810e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.786251e+01	8.098886e-01	2.713187e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.120360e+01	3.109523e-01	4.051112e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.946668e+00	3.459939e-01	2.565531e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.570854e+00	3.148449e-01	1.301761e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.103468e+00	2.579278e-01	1.237830e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.268976e+00	1.842222e-01	2.045066e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.671068e+00	1.974513e-01	2.400479e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.041420e+00	1.682080e-01	1.878480e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.662268e-01	1.249738e-01	1.507503e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.980598e-02	4.865960e-03	1.024640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18986217301868732,0.01519050369727995,0.020226751356685307
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.738199e+00	3.471693e-01	2.989917e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.331075e+00	1.727837e-01	1.043752e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.827836e+00	3.244835e-01	3.283268e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.057242e+00	2.187411e-01	2.809241e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.159240e-01	1.369803e-01	2.280212e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.158795e-01	9.378607e-02	1.355063e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.203900e-01	4.214809e-02	8.289037e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.276746e-03	3.838580e-03	6.297972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10159734992564061,0.008231658265358266,0.010816425236996427
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.546709e+00	4.497679e-01	3.953135e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.366076e+00	2.005333e-01	1.457451e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.171463e+00	1.935369e-01	1.904335e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.459138e-01	1.093655e-01	1.370785e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.447717e-01	7.003831e-02	9.159381e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.651763e-01	3.599384e-02	6.670291e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.017326e-02	2.145327e-02	4.010063e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.455145e-03	1.773238e-03	3.093944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.053182677817198626,0.0058092063875442995,0.008000315370056701
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.502186e+01	8.080710e-01	7.278966e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.046749e+00	3.203399e-01	2.685019e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.282649e+00	2.027615e-01	2.154310e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.789347e-01	1.160326e-01	1.446093e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.293907e-02	7.100800e-03	1.105786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19920296833723844,0.017369905199801333,0.02163297765954994
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.513049e-01	2.222480e-01	3.169782e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.443603e+00	9.530855e-01	8.472233e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.833091e+00	6.057543e-01	4.671548e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.127332e+00	1.571147e-01	6.071556e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.088349e+00	3.014786e-01	3.033391e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.305806e+00	3.600471e-01	3.312302e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.634081e+00	2.704697e-01	3.421264e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.233487e+00	2.390928e-01	2.905063e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.191609e-01	1.998378e-01	2.471070e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.110385e-01	1.321042e-01	2.030651e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.961247e-01	1.086279e-01	1.485459e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.068342e-01	5.593156e-02	1.064590e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.007413e-01	3.768823e-02	5.974875e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.862361e-03	2.174484e-03	4.500003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.0989799434002521,0.010485434147038106,0.012343680972403279
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.920831e+00	9.621861e-01	1.270631e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.106355e+01	1.557784e+00	1.590504e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.451705e+00	5.605168e-01	3.976552e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.892220e+00	2.560184e-01	1.870872e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.290835e+00	4.304025e-01	1.869074e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.004006e+00	3.073192e-01	2.767211e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.186190e+00	2.561732e-01	2.399323e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.574258e+00	2.009869e-01	2.202521e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.155312e+00	1.752733e-01	1.825647e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.268218e-01	1.344974e-01	1.634053e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.927543e-01	1.202584e-01	1.237057e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.821400e-01	8.020373e-02	9.704181e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.152817e-01	4.270031e-02	8.316878e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.117529e-01	3.037814e-02	4.791556e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.567385e-03	2.092014e-03	4.903522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04399979189570237,0.005853749800184618,0.007318860510411897
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.190375e+01	4.018503e+00	8.373760e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.972528e+01	3.373253e+00	3.196025e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.849286e+01	1.160126e+00	3.775040e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.048681e+01	7.125418e-01	4.155535e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.333870e+00	6.839456e-01	4.039983e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.858341e+00	4.907110e-01	3.659866e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.480223e+00	3.636071e-01	3.070524e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.580413e+00	2.229490e-01	2.429140e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.017866e+00	1.775574e-01	1.943778e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.617922e-01	1.425388e-01	1.556802e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.740956e-01	9.212478e-02	1.219616e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.130393e-02	3.378155e-03	7.767549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18224760273416124,0.020002292213747275,0.02506431425775041
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.838395e+00	6.679259e-01	6.659971e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.551620e+00	3.364638e-01	2.417658e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.502082e+00	3.555553e-01	2.977360e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.484314e+00	2.924083e-01	3.342473e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.081116e-01	1.688688e-01	2.746450e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.997563e-01	1.014356e-01	1.549722e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.679252e-01	5.431895e-02	9.535295e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.526820e-02	2.623524e-02	4.311003e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.406046e-03	1.456639e-03	2.178112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08541733878442252,0.011812719998117394,0.014150591852408356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.763781e+01	2.554790e+00	3.001779e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.663893e+00	3.127184e-01	2.170889e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.060564e+00	2.730251e-01	1.593585e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.240806e+00	3.029676e-01	1.981888e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.224528e+00	1.872149e-01	1.908837e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.411225e-01	1.156949e-01	1.496732e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.224627e-01	5.843476e-02	1.001480e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.581678e-01	3.882648e-02	5.932240e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.169471e-02	4.969240e-03	8.292291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03416095677384396,0.0059307340438207665,0.007846873006338212
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.994159e+02	1.677214e+01	2.090775e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.690967e+01	9.894007e-01	2.956989e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.237206e+00	5.623364e-01	2.030667e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.886836e+00	2.396141e-01	1.377778e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.670266e+00	2.062908e-01	2.005043e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.457614e-01	1.509774e-01	1.694861e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.038842e-01	8.496511e-02	1.232574e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.325990e-02	4.941172e-03	8.309691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.1803226768189457,0.01964713144913588,0.024671797357296382
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.210151e+00	7.025545e-01	6.782761e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.123286e+00	9.462685e-01	9.484043e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.170066e+00	5.255711e-01	4.146558e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.685828e+00	1.126047e-01	2.797903e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.066981e+00	2.699270e-01	1.736099e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.406230e+00	2.686361e-01	3.445899e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.966013e+00	2.998840e-01	3.049265e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.459540e+00	2.584033e-01	3.060793e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.062085e+00	2.295657e-01	2.581105e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.050110e-01	1.415263e-01	2.531890e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.465325e-01	1.082371e-01	1.572155e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.314842e-01	6.160119e-02	1.047461e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.003053e-01	3.610134e-02	6.319158e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.038707e-03	2.199097e-03	4.537525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08597927187608811,0.010883857317337722,0.012999422932873886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.871112e+01	2.984143e+00	3.148870e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.351430e+01	1.373709e+00	1.367905e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.900795e+00	3.272585e-01	3.976339e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.265284e+00	2.790664e-01	5.856528e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.618081e+00	2.047704e-01	2.010781e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.786494e+00	1.813144e-01	2.410138e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.284252e+00	2.682981e-01	2.064804e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.702215e+00	2.351978e-01	2.084588e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.156395e+00	1.698807e-01	1.692811e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.107601e-01	1.089953e-01	1.377677e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.044145e-01	8.374575e-02	9.764099e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.899119e-01	3.916155e-02	8.560958e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.464851e-02	4.653516e-03	7.287996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.035100116216711386,0.0056028672705020904,0.008082560534667646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.926665e+02	1.471977e+01	1.795034e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.743156e+01	1.108034e+00	3.335695e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.614330e+01	7.222590e-01	2.598401e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.053937e+01	6.707941e-01	5.425898e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.546757e+00	3.262349e-01	3.094519e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.239021e+00	2.769521e-01	2.136758e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.869713e+00	2.178786e-01	1.327634e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.140708e+00	2.032202e-01	1.345858e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.613703e+00	2.150360e-01	2.009958e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.801844e-01	1.540033e-01	1.791831e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.326330e-01	1.206526e-01	1.403721e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.806074e-02	4.748297e-03	1.050969e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF1_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3327632685523231,0.02473762668768903,0.031029924930420782
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.637972e-01	1.035408e-01	1.257873e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.329001e+00	7.238505e-01	6.685984e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.711996e+00	5.707267e-01	2.825592e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.407255e+00	3.269625e-01	1.663443e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.306428e+00	4.720351e-01	5.901504e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.240398e+00	3.321110e-01	5.058209e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.737852e-01	1.716533e-01	2.739815e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.930883e-02	1.427449e-02	2.337437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.18781459732892636,0.019687469992820228,0.022528155106193465
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.674192e+00	4.703427e-01	6.084940e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.093958e+00	7.511681e-01	4.603355e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.840415e+00	4.531433e-01	2.658492e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.951064e+00	4.148318e-01	4.664163e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.161379e-01	2.183264e-01	3.141607e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.372194e-01	1.098583e-01	1.639337e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.651386e-01	4.732300e-02	7.761284e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.033978e-03	3.384641e-03	6.230565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11007200104304649,0.019491895617528718,0.02495802854535603
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.220187e+00	1.478594e+00	1.886143e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.066986e+00	8.131119e-01	5.463702e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.485942e+00	9.123359e-01	7.130115e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.711241e+00	4.842093e-01	6.166411e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.671245e-02	2.279075e-02	3.743176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3214016778098781,0.025749009601963302,0.029061243672404924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.516638e-02	2.473401e-02	5.577091e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.839622e-01	1.460413e-01	2.287834e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.913601e-01	3.816747e-01	4.867171e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.807581e+00	6.300223e-01	6.133850e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.735979e+00	6.701727e-01	5.573267e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.338040e+00	4.843096e-01	2.389510e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.497407e+00	1.811795e-01	1.566901e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.196150e+00	2.870931e-01	1.630069e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.680522e+00	3.938218e-01	4.031355e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.038000e+00	3.950771e-01	4.758089e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.384995e+00	3.180789e-01	4.318015e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.755789e-01	2.225609e-01	3.220259e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.686688e-01	1.345862e-01	1.880806e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.540373e-02	1.260828e-02	1.817029e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.1908398492545935,0.01980877463596939,0.022136948012793395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.782105e-01	8.664002e-02	1.571613e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.752527e-01	3.281390e-01	5.307234e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.818114e+00	6.768650e-01	9.371134e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.067510e+00	9.445848e-01	1.102470e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.153478e+00	9.773992e-01	9.215330e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.669902e+00	7.156510e-01	5.041055e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.585630e+00	3.334648e-01	1.214216e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.046193e+00	3.094103e-01	1.112326e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.210690e+00	3.859193e-01	2.975738e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.399771e+00	3.964109e-01	3.979503e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.673303e+00	3.223576e-01	3.659693e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.076882e+00	2.291567e-01	2.922819e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.337606e-01	1.453969e-01	1.961730e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.198383e-01	8.454145e-02	1.162610e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.490047e-02	7.234942e-03	1.138631e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.1032858705412101,0.01702049569456021,0.020095125318275342
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.135027e+00	5.075774e-01	1.019578e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.842064e+00	1.174498e+00	1.973197e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.224549e+00	1.796069e+00	2.555786e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.307457e+00	2.069457e+00	2.380915e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.355425e+00	1.709491e+00	1.326284e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.004718e+00	7.461794e-01	3.721343e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.665576e+00	5.882111e-01	2.695823e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.922562e+00	7.842492e-01	5.680585e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.292520e+00	7.064529e-01	6.734169e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.005328e+00	4.837648e-01	5.808864e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.129992e+00	3.133052e-01	4.253379e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.649861e-02	1.598652e-02	2.398254e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2930138803156937,0.02707827176114458,0.035903808530681425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.226043e-01	2.291000e-01	2.546006e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.957687e+00	7.421899e-01	6.192518e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.987749e+00	4.447732e-01	2.935041e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.836077e+00	2.574942e-01	2.073625e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.106042e+00	3.875981e-01	4.751558e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.250763e+00	3.041046e-01	4.551785e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.309204e-01	1.721859e-01	2.744039e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.533677e-01	8.418889e-02	1.367492e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.326120e-02	5.333071e-03	8.167252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1508785660318248,0.01890607264762728,0.02441583654446458
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.358879e+00	7.325357e-01	7.605217e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.608844e+00	1.333889e+00	1.235222e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.945773e+00	6.390335e-01	5.352547e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.211360e+00	1.311740e-01	6.410680e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.246934e+00	2.915773e-01	2.557414e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.398610e+00	2.731150e-01	3.257060e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.387639e-01	1.653913e-01	2.293640e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.641616e-01	8.783951e-02	1.414005e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.023854e-02	9.113923e-03	1.564906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.0658357711101374,0.01372142889293914,0.019115626111437245
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.671126e+01	1.290389e+01	1.305365e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.961636e+01	4.020716e+00	4.658463e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.014269e+01	6.981905e-01	4.443965e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.783303e+00	2.028777e-01	9.910759e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.534884e+00	3.250843e-01	2.586847e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.694135e+00	3.527186e-01	3.808282e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.160432e-01	2.448541e-01	3.509253e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.809639e-02	1.383272e-02	2.358600e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.28451558633988017,0.026554148457605065,0.031677167919189564
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.769491e-01	2.010234e-01	2.962904e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.047020e+00	3.742309e-01	4.441007e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.595756e+00	5.401177e-01	5.081775e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.133524e+00	6.190417e-01	5.181188e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.587779e+00	5.302762e-01	4.058676e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.830435e+00	3.297433e-01	1.929647e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.814834e+00	9.686622e-02	2.433952e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.636835e+00	2.076255e-01	1.838879e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.240477e+00	2.962571e-01	3.167065e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.790314e+00	3.115823e-01	4.039476e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.292661e+00	2.763012e-01	3.592860e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.029549e-01	1.894837e-01	2.851119e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.335249e-01	1.240794e-01	1.676212e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.410603e-02	1.197295e-02	1.691820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15755111594733054,0.01865562912669863,0.02266070058037356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.974607e+00	8.113404e-01	9.814033e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.277035e+00	1.162538e+00	1.072111e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.187655e+00	1.040427e+00	1.040826e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.385959e+00	1.011688e+00	8.713874e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.803615e+00	6.376300e-01	5.985816e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.992279e+00	3.573340e-01	2.552469e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.216627e+00	1.051097e-01	7.692982e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.657918e+00	1.580108e-01	1.394541e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.157384e+00	2.365669e-01	2.016891e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.561864e+00	2.524784e-01	2.778365e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.688520e-01	1.810553e-01	2.362823e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.114776e-01	1.158118e-01	1.601788e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.442662e-02	1.211221e-02	1.791619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07616258882936683,0.01482449687757631,0.019309534709948173
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.857751e+01	1.160370e+01	1.158460e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.474126e+01	4.642769e+00	4.918902e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.358793e+01	2.957665e+00	2.554816e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.586193e+01	1.657164e+00	1.510595e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.837727e+00	7.648692e-01	6.093632e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.858487e+00	2.814579e-01	2.698059e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.907219e+00	2.012159e-01	8.913623e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.071125e+00	1.631093e-01	1.012789e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.671794e+00	2.898357e-01	2.320778e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.040001e+00	3.432265e-01	3.753056e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.268567e+00	2.827708e-01	3.714557e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.095783e-02	1.885270e-02	2.735216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3272361947592112,0.029667588381042165,0.03601003161873756
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.255715e-01	1.360249e-01	1.785549e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.604786e+00	8.424833e-01	8.172989e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.620846e+00	5.471249e-01	2.260974e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.127819e+00	4.165035e-01	2.252126e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.165667e+00	5.316295e-01	6.099104e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.220085e+00	3.649308e-01	5.415160e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.776079e-01	1.888875e-01	3.203008e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.318651e-02	1.698581e-02	2.997065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.18785087416470914,0.02406240067957624,0.02713151614197279
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.903446e+00	6.225145e-01	8.157749e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.794320e+00	7.527087e-01	3.701768e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.562945e+00	5.279108e-01	3.746740e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.982143e+00	4.997156e-01	5.307947e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.771031e-01	2.574900e-01	3.551461e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.687640e-01	1.235116e-01	1.998452e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.831284e-01	5.523376e-02	9.466657e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.102536e-02	4.245322e-03	7.715430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.11898321699219688,0.02410274660465464,0.030770124493977535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.149038e+00	1.728265e+00	2.267631e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.434406e+00	8.901036e-01	4.529208e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.509792e+00	1.005337e+00	7.385520e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.964790e+00	6.059520e-01	7.670612e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.367403e-02	2.929548e-02	4.785043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.32006253240079346,0.031002808371653867,0.03426337425386966
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.609939e-02	2.420596e-02	5.826920e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.039969e-01	1.745673e-01	2.956229e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.005031e+00	4.826596e-01	6.325509e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.983416e+00	7.449690e-01	7.918525e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.864458e+00	7.761723e-01	6.226357e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.339433e+00	5.286062e-01	2.332092e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.357053e+00	1.450794e-01	9.184502e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.025764e+00	3.862393e-01	2.012576e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.542645e+00	4.757755e-01	4.330729e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.958649e+00	4.516410e-01	5.218350e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.374766e+00	3.640391e-01	4.656671e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.925207e-01	2.573092e-01	3.735591e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.974391e-01	1.564410e-01	2.398462e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.194767e-02	1.557543e-02	2.365782e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.1926180896190195,0.02451639559552099,0.02687817419294064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.660528e-01	9.072448e-02	1.911859e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.046366e-01	4.511150e-01	7.607933e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.100024e+00	8.907490e-01	1.298864e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.341442e+00	1.178395e+00	1.442270e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.232722e+00	1.137640e+00	1.070366e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.522090e+00	7.808960e-01	4.685984e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.342877e+00	3.674445e-01	8.548787e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.781182e+00	3.500890e-01	1.596543e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.066013e+00	4.690982e-01	3.460435e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.372693e+00	4.873263e-01	4.284730e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.690653e+00	3.936739e-01	4.384158e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.124600e+00	2.747490e-01	3.324922e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.783911e-01	1.716249e-01	2.467276e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.542486e-01	9.869661e-02	1.425362e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.932763e-02	9.389002e-03	1.457700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.11062609715391034,0.021472514715248622,0.02539565792937848
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.012807e+00	5.502669e-01	1.257482e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.929872e+00	1.450236e+00	2.587622e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.276049e+00	2.225716e+00	3.316002e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.098359e+00	2.386112e+00	2.709550e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.796308e+00	1.836452e+00	1.482367e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.485661e+00	9.307423e-01	3.206677e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.361712e+00	5.963469e-01	2.169739e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.893064e+00	8.727409e-01	6.174375e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.438801e+00	8.295707e-01	7.615580e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.216105e+00	6.189390e-01	7.032131e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.305436e+00	3.944271e-01	5.253580e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.839050e-02	2.118568e-02	3.234193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.28728422859946395,0.031054058131154694,0.0404637140402358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.528891e-01	2.918717e-01	2.859957e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.257029e+00	8.340184e-01	7.325388e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.866546e+00	3.751720e-01	2.208687e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.552235e+00	2.697281e-01	2.795917e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.999447e+00	4.167378e-01	4.521310e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.254960e+00	3.375525e-01	4.864473e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.522204e-01	2.000674e-01	3.189635e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.696709e-01	9.354883e-02	1.660282e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.600364e-02	6.783394e-03	1.163765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.15137950251590981,0.022169767040164712,0.0281525111371409
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.431506e+00	1.073176e+00	1.120337e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.485755e+00	1.563486e+00	1.517940e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.350549e+00	5.301992e-01	3.813756e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.656154e+00	1.878711e-01	1.789678e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.149376e+00	2.897619e-01	2.208692e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.457559e+00	3.153974e-01	3.535037e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.019806e-01	1.952752e-01	2.665495e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.018808e-01	1.003243e-01	1.652065e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.500081e-02	1.124825e-02	1.934409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07336619335580204,0.016646369657099563,0.02291192371342063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.534539e+01	1.746647e+01	1.873143e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.696942e+01	3.864380e+00	3.277859e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.631431e+00	4.799315e-01	2.929027e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.301868e+00	2.594886e-01	8.717747e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.534576e+00	2.993950e-01	2.202133e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.867921e+00	3.953719e-01	4.227203e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.076766e+00	2.987739e-01	4.113558e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.027839e-02	1.807211e-02	2.991733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2815140404040341,0.030918461676218034,0.03672769805275239
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.263158e-01	2.437869e-01	3.384183e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.238113e+00	5.020867e-01	5.433965e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.846667e+00	6.593277e-01	6.286575e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.349311e+00	6.827772e-01	5.979064e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.667355e+00	5.431683e-01	4.091794e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.744005e+00	3.061013e-01	1.467519e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.632861e+00	1.576549e-01	1.590798e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.415364e+00	2.267394e-01	2.246373e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.116995e+00	3.329574e-01	2.967859e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.737275e+00	3.594889e-01	4.053954e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.284862e+00	3.075308e-01	3.954103e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.236224e-01	2.215012e-01	3.221200e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.585588e-01	1.381946e-01	2.145294e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.031302e-02	1.454256e-02	2.215678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15777785689711488,0.02216281369975462,0.02669781468350721
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.796577e+00	1.089914e+00	1.187357e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.604027e+00	1.434782e+00	1.484118e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.110066e+00	1.342674e+00	1.326670e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.587280e+00	1.010584e+00	9.648020e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.550809e+00	6.504033e-01	5.071772e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.489511e+00	2.917029e-01	2.000183e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.766628e+00	1.619001e-01	1.632963e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.388082e+00	1.635262e-01	1.601993e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.068154e+00	2.575873e-01	2.047915e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.571416e+00	2.930202e-01	2.987527e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.011489e+00	2.224250e-01	2.713130e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.490807e-01	1.305547e-01	1.875076e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.098419e-02	1.496768e-02	2.243195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08337378194096128,0.018338392806781414,0.023664247124848728
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.268809e+01	1.516464e+01	1.648206e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.440021e+01	5.082743e+00	5.104674e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.172012e+01	2.969680e+00	2.530113e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.353836e+01	1.492402e+00	1.056978e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.780538e+00	5.978568e-01	4.377474e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.867930e+00	3.183892e-01	2.532597e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.428636e+00	1.893537e-01	1.114371e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.882099e+00	1.500060e-01	6.564128e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.671885e+00	3.159831e-01	2.299224e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.151505e+00	3.959783e-01	3.975960e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.418526e+00	3.545278e-01	4.212647e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.453851e-02	2.407423e-02	3.538614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.29491422984343263,0.026950091728512315,0.03326282095070732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.876563e-01	2.132513e-01	2.590523e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.534403e+00	8.768851e-01	6.989836e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.563109e+00	2.018508e-01	2.228126e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.550725e+00	4.836314e-01	4.628842e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.595605e+00	4.122951e-01	5.524318e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.739586e-01	2.385889e-01	3.839638e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.184681e-01	1.310319e-01	2.160439e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.103136e-02	1.192546e-02	2.132886e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.16393620704571,0.02078048350657255,0.024572517453476217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.916089e+00	7.903932e-01	9.066650e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.912661e+00	5.146247e-01	3.271053e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.851800e+00	5.478664e-01	4.446035e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.454460e+00	3.432019e-01	4.272000e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.484997e-01	1.727832e-01	2.549820e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.794971e-01	9.417695e-02	1.453441e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.534514e-01	4.314309e-02	7.347914e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.537151e-03	3.532581e-03	6.754776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.101451087895743,0.019256690138306,0.025657161676559487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.075741e+00	2.007920e+00	2.330791e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.522783e+00	8.597022e-01	5.282311e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.549867e+00	8.620014e-01	8.305736e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.443121e+00	4.086315e-01	5.480968e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.658860e-02	2.128413e-02	3.639413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2922846999997133,0.028414795848555663,0.03255248026205865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.344439e-02	3.806421e-02	6.984786e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.994509e-01	2.806840e-01	4.244489e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.602917e+00	7.064540e-01	8.228436e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.820775e+00	8.902107e-01	7.803168e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.527866e+00	6.588184e-01	3.707440e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.577359e+00	2.146851e-01	1.533262e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.197837e+00	3.590677e-01	1.470417e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.625855e+00	4.375856e-01	4.172764e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.071709e+00	4.465895e-01	4.947806e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.520957e+00	3.530997e-01	4.672777e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.041910e+00	2.729959e-01	3.779239e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.613050e-01	1.861873e-01	2.797006e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.623334e-01	1.130877e-01	1.685326e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.974865e-02	1.066723e-02	1.656567e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.17058084637853058,0.0217322478029269,0.02452119079224785
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.716289e-01	1.444820e-01	2.731216e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.653464e+00	7.649280e-01	1.199222e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.477197e+00	1.319759e+00	1.738214e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.815729e+00	1.385535e+00	1.369916e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.245965e+00	1.004304e+00	6.446152e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.915317e+00	3.858811e-01	1.107568e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.230002e+00	3.700726e-01	1.084180e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.382198e+00	4.783232e-01	3.147002e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.566346e+00	4.665492e-01	4.361702e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.883122e+00	3.791709e-01	4.337561e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.330195e+00	2.984958e-01	3.546573e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.780042e-01	2.062396e-01	2.648250e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.319635e-01	1.305193e-01	1.867867e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.778780e-01	7.124968e-02	1.095772e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.300234e-02	7.269602e-03	1.107526e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09518487255823851,0.01810366251294461,0.021935987286116287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.527104e+00	8.212815e-01	1.768033e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.578254e+00	2.155570e+00	3.625514e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.647127e+00	2.948708e+00	3.902282e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.280141e+00	2.571704e+00	2.416261e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.157199e+00	1.495830e+00	6.921782e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.821086e+00	5.278480e-01	1.339847e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.917684e+00	8.929157e-01	5.815427e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.169075e+00	8.679990e-01	7.587118e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.747679e+00	6.756299e-01	7.239883e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.708031e+00	4.495439e-01	5.722536e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.989665e-01	2.929051e-01	4.094318e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.482370e-02	1.573470e-02	2.472334e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.25881708610030707,0.027547976065167512,0.036841845464677836
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.810490e-01	3.943991e-01	3.734338e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.925279e+00	8.483553e-01	6.922220e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.929838e+00	1.408691e-01	1.041099e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.320571e+00	3.504010e-01	3.264366e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.620392e+00	3.421165e-01	4.411502e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.462816e-01	2.375071e-01	3.636249e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.882005e-01	1.387555e-01	2.251355e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.999124e-01	6.868843e-02	1.179325e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.205076e-02	5.038416e-03	9.010018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.13240235941888034,0.018764479633810033,0.024370011958243454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.869407e+00	1.554786e+00	1.616421e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.959413e+00	1.454154e+00	1.465879e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.920813e+00	2.045997e-01	9.765658e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.443440e+00	2.962773e-01	2.006457e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.912527e+00	2.842142e-01	2.593832e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.172792e+00	2.320591e-01	2.846175e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.424755e-01	1.388460e-01	2.014356e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.361955e-01	7.952952e-02	1.250256e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.017257e-02	9.097131e-03	1.611294e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06288875624607912,0.013273414176780324,0.01899793751820547
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.214292e+02	1.963820e+01	2.048803e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.457138e+01	2.128193e+00	1.595954e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.557217e+00	3.901125e-01	1.821026e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.118967e+00	2.710306e-01	5.881332e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.286390e+00	2.714220e-01	2.228608e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.553934e+00	3.196714e-01	3.580018e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.713236e-01	2.199069e-01	3.204757e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.244396e-02	1.403369e-02	2.444960e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2545585279880369,0.027436846310774615,0.03445364556459607
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.402619e-01	3.441432e-01	4.151099e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.762611e+00	6.866545e-01	6.618509e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.498476e+00	7.693539e-01	6.894647e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.941562e+00	6.646846e-01	5.035094e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.027353e+00	3.951352e-01	2.170247e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.828247e+00	1.517079e-01	1.266199e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.542364e+00	2.335533e-01	2.421072e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.210953e+00	2.763853e-01	2.722987e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.831467e+00	3.159474e-01	3.622047e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.427378e+00	2.960494e-01	3.653030e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.005498e+00	2.290908e-01	3.271472e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.286611e-01	1.638470e-01	2.500451e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.411791e-01	1.015851e-01	1.524053e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.894026e-02	9.871502e-03	1.610757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13714771075616444,0.018525318798122664,0.023038542134363765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.934080e+00	1.485059e+00	1.578038e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.221843e+00	1.728148e+00	1.691939e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.770335e+00	1.341904e+00	1.173373e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.129546e+00	7.823382e-01	6.650352e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.464278e+00	3.820529e-01	2.929504e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.215166e+00	1.708392e-01	1.268611e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.563709e+00	2.059815e-01	1.843480e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.241665e+00	2.086097e-01	1.568264e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.827969e+00	2.381665e-01	2.417235e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.307806e+00	2.349827e-01	2.541470e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.116862e-01	1.637829e-01	2.159106e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.396695e-01	9.785791e-02	1.480416e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.058559e-02	1.141901e-02	1.718694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07000846786056454,0.01462884994141609,0.019792693469472364
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.130685e+02	1.684334e+01	1.748180e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.608033e+01	4.003595e+00	3.616240e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.007338e+01	1.710209e+00	1.434528e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.176790e+01	8.521551e-01	4.350708e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.986299e+00	3.418580e-01	3.093776e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.573167e+00	2.500618e-01	1.661224e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.236685e+00	1.540472e-01	8.623234e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.709879e+00	1.852683e-01	5.598244e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.403570e+00	2.819993e-01	2.304374e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.840807e+00	3.368918e-01	3.640053e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.155113e+00	2.728255e-01	3.591401e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.905513e-02	1.847209e-02	2.848272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2660686255987333,0.023911803055129938,0.029674981917083842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.551081e-01	2.960042e-01	3.256712e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.123774e+00	7.083708e-01	4.521707e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.197661e+00	3.373301e-01	1.824877e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.043134e+00	4.244373e-01	5.144218e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.224843e+00	2.997279e-01	4.274926e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.592381e-01	1.691659e-01	2.734307e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.013518e-01	9.163557e-02	1.487245e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.030498e-02	7.856981e-03	1.351154e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14400708015861027,0.016713620332258122,0.020618541206056523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.916313e+00	8.233226e-01	8.377484e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.543144e+00	5.443839e-01	5.156560e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.256912e+00	4.359212e-01	4.488408e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.140997e+00	2.311458e-01	3.092542e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.038434e-01	1.267241e-01	1.848044e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.080425e-01	6.669249e-02	1.085357e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.214512e-01	3.406272e-02	5.563585e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.804761e-03	2.644662e-03	4.814491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08674582569184452,0.014879712129571163,0.0201999516236529
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.998635e+00	2.070916e+00	2.093073e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.002486e+00	9.674544e-01	9.415730e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.780986e+00	6.551433e-01	7.265729e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.123256e+00	2.701010e-01	3.915197e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.198818e-02	1.560905e-02	2.609221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2677496736156766,0.02534083416928229,0.029701418826815706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.835856e-02	5.532812e-02	8.651406e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.048163e-01	4.358890e-01	5.769434e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.371268e+00	9.163655e-01	9.055627e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.601638e+00	8.502518e-01	6.229616e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.874424e+00	3.856920e-01	1.038878e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.500594e+00	2.989783e-01	1.097874e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.866858e+00	4.416827e-01	4.042579e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.239000e+00	4.392296e-01	4.677879e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.683221e+00	3.489239e-01	4.589907e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.207656e+00	2.766380e-01	3.789316e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.077839e-01	1.992797e-01	2.748624e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.042069e-01	1.299491e-01	1.991294e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.613067e-01	7.643139e-02	1.222034e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.979199e-02	7.050360e-03	1.011781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15154946632567787,0.018614743784925974,0.021073178417742727
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.682883e-01	2.313818e-01	4.083907e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.832081e+00	1.207346e+00	1.732460e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.130744e+00	1.667620e+00	1.839516e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.043870e+00	1.247459e+00	9.900930e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.747889e+00	5.451671e-01	2.420632e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.876732e+00	3.524261e-01	1.619549e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.868780e+00	5.082705e-01	3.421657e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.921522e+00	4.738091e-01	4.516341e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.156392e+00	3.947151e-01	4.048164e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.538537e+00	2.943047e-01	3.493789e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.068160e+00	2.168357e-01	2.725025e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.040351e-01	1.548652e-01	1.875420e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.266827e-01	8.926182e-02	1.361851e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.206059e-01	5.586404e-02	8.337091e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.673620e-02	5.035223e-03	7.691459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08182937044597599,0.014684629489471204,0.017983115434331814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.320803e+00	1.222822e+00	2.500999e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.761856e+00	3.066625e+00	4.622565e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.036365e+01	3.481761e+00	3.969424e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.120197e+01	2.291387e+00	1.679220e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.990825e+00	8.136728e-01	3.262300e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.608805e+00	9.005916e-01	5.118642e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.293585e+00	9.445166e-01	8.284810e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.500313e+00	7.593166e-01	7.337963e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.205717e+00	5.066272e-01	6.149593e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.363236e+00	3.356945e-01	4.143756e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.883158e-01	2.099342e-01	2.935924e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.293545e-02	1.091813e-02	1.794502e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.23529268764071587,0.024484116143129786,0.032651095515808914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.281329e+00	4.936443e-01	4.687762e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.367195e+00	7.588115e-01	5.792834e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.840742e+00	2.517391e-01	2.078033e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.121005e+00	3.623999e-01	3.874741e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.343967e+00	2.716877e-01	3.835096e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.494303e-01	1.761894e-01	2.676715e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.654017e-01	1.017969e-01	1.624439e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.394773e-01	4.637953e-02	7.960227e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.606620e-03	3.496713e-03	5.312633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11706865696625017,0.015670036089624362,0.020408228009289167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.802526e+00	1.992865e+00	1.991748e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.387185e+00	1.099340e+00	1.031712e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.457434e+00	1.843274e-01	4.165872e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.364239e+00	3.056224e-01	2.285473e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.728315e+00	2.519939e-01	2.605814e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.875487e-01	1.743023e-01	2.219440e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.358947e-01	1.033234e-01	1.563432e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.761274e-01	5.957600e-02	9.608327e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.354089e-02	7.303464e-03	1.197513e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.0538678942612631,0.010408236252875902,0.015081729109001178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.513531e+02	1.938936e+01	2.122746e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.066720e+01	9.252295e-01	3.625265e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.249634e+00	4.733986e-01	1.238347e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.039458e+00	2.340609e-01	5.767922e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.094109e+00	2.389700e-01	2.178101e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.339531e+00	2.495113e-01	3.025089e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.355592e-01	1.683187e-01	2.463175e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.312087e-02	1.072416e-02	1.866269e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.23199572695775844,0.024076901493231828,0.03108620484724861
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.896952e-01	4.495978e-01	4.992709e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.353282e+00	8.805762e-01	7.489502e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.117047e+00	8.292393e-01	6.520194e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.350528e+00	5.399499e-01	3.667752e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.180244e+00	1.712311e-01	8.334025e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.779151e+00	2.073625e-01	2.204637e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.415190e+00	2.851053e-01	2.855340e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.035596e+00	2.922482e-01	3.399156e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.585286e+00	2.717812e-01	3.489191e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.181004e+00	2.197434e-01	3.191431e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.107389e-01	1.863048e-01	2.445840e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.903582e-01	1.196997e-01	1.768955e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.508392e-01	7.011482e-02	1.129728e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.949674e-02	6.703420e-03	9.669776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12096638878568493,0.015226898625591942,0.01926387343408749
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.529974e+00	1.890202e+00	1.880982e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.054861e+01	1.885401e+00	1.772857e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.596151e+00	1.148952e+00	9.249791e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.101365e+00	5.201109e-01	3.830815e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.134636e+00	1.685901e-01	6.095796e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.982560e+00	1.664082e-01	1.484323e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.480128e+00	2.212844e-01	1.719718e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.116143e+00	2.190380e-01	2.234518e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.637735e+00	2.045553e-01	2.210703e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.107769e+00	1.793488e-01	2.220165e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.794170e-01	1.341966e-01	1.543304e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.614322e-01	7.278493e-02	1.081291e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.123533e-02	8.192320e-03	1.304424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05905805441903879,0.01125993227426305,0.015608177110815205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.401933e+02	1.707578e+01	1.697932e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.322387e+01	2.305855e+00	2.356427e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.765257e+01	9.672737e-01	6.187931e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.080396e+01	4.562307e-01	1.927209e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.748056e+00	3.659071e-01	1.560047e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.435101e+00	2.262884e-01	1.397349e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.130798e+00	1.571010e-01	8.209567e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.518358e+00	1.448958e-01	1.066875e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.182653e+00	2.558963e-01	2.212392e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.595071e+00	2.705624e-01	3.222626e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.705614e-01	2.161974e-01	2.709665e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.564185e-02	1.350355e-02	2.154872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.24577925344816887,0.021572127719451356,0.027604120574281077
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.334690e+00	3.589789e-01	3.550828e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.233168e+00	5.248137e-01	4.129975e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.813774e+00	3.502438e-01	3.016766e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.733984e+00	3.695275e-01	4.569928e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.022731e+00	2.363770e-01	3.459499e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.520703e-01	1.336595e-01	2.279259e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.427211e-01	6.954002e-02	1.141523e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.516939e-02	6.001510e-03	1.019197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13220355845056225,0.013829837140994672,0.01789791782405617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.629335e+00	7.737101e-01	7.112897e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.022957e+00	3.849311e-01	4.633037e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.903691e+00	3.396912e-01	4.058344e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.979097e-01	1.932149e-01	2.240683e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.347819e-01	9.777991e-02	1.650461e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.762712e-01	5.812280e-02	8.431611e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.023097e-01	2.780558e-02	4.900718e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.646745e-03	2.067346e-03	4.157628e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07836266891067789,0.01209512068487982,0.017151050969592935
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.040683e+01	1.937112e+00	1.817220e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.234868e+00	9.771072e-01	9.378786e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.341476e+00	5.050007e-01	5.833323e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.861687e-01	2.115482e-01	2.996976e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.469928e-02	1.237924e-02	2.189882e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.2508876851237915,0.023222689120167922,0.027822337623501725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.081876e-01	7.348244e-02	1.127203e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.162130e+00	5.889435e-01	7.035029e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.074145e+00	1.002670e+00	8.970746e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.065710e+00	7.156216e-01	3.838756e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.914406e+00	1.324676e-01	7.717028e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.256234e+00	3.508252e-01	2.957068e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.549942e+00	4.092120e-01	4.269424e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.938318e+00	3.744373e-01	4.330544e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.463056e+00	3.055772e-01	3.856645e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.036710e+00	2.334632e-01	3.120706e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.755393e-01	1.454124e-01	2.457400e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.113059e-01	1.073541e-01	1.732054e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.138410e-01	6.544915e-02	8.578411e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.480412e-02	5.092906e-03	7.550011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13938877981505557,0.016439155131269978,0.019226856056478864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.332032e-01	3.656533e-01	5.980802e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.139054e+00	1.575520e+00	2.163123e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.499650e+00	1.731963e+00	1.494680e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.686539e+00	1.017551e+00	4.940556e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.718256e+00	2.450367e-01	3.192747e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.573133e+00	4.519311e-01	2.932466e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.488693e+00	4.580794e-01	4.314429e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.575014e+00	3.968307e-01	3.990998e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.880422e+00	3.504224e-01	3.684557e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.345907e+00	2.413890e-01	3.001087e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.393522e-01	1.796312e-01	2.018552e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.119638e-01	1.099987e-01	1.762074e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.684839e-01	7.420206e-02	1.183011e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.920743e-01	4.691271e-02	6.282135e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.378360e-02	4.118891e-03	6.419904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07380999149737946,0.012473712636006495,0.01563999022442511
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.165706e+00	1.642563e+00	3.098313e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.087521e+00	3.836365e+00	5.480824e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.268050e+01	3.798077e+00	3.573061e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.246499e+01	1.851865e+00	7.968560e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.004283e+01	6.947275e-01	5.402862e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.134713e+00	1.047533e+00	8.169295e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.692461e+00	8.732711e-01	8.369105e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.020300e+00	6.169902e-01	6.760614e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.892554e+00	3.866929e-01	4.807602e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.174502e+00	2.718117e-01	3.448478e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.861789e-01	1.669342e-01	2.479075e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.737233e-02	8.425028e-03	1.417643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.22020115435049473,0.022341831120485572,0.029984802460232857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.664473e+00	5.680526e-01	5.431818e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.502853e+00	6.248493e-01	4.470746e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.733480e+00	3.165267e-01	2.990836e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.966373e+00	3.377306e-01	3.768478e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.191066e+00	2.488561e-01	3.143122e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.406564e-01	1.397869e-01	2.333067e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.053867e-01	7.966202e-02	1.294507e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.064592e-01	3.646465e-02	6.446294e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.470198e-03	2.368154e-03	3.808785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.1086458098749224,0.013697319987120829,0.018173727428056757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.139393e+01	2.256468e+00	2.453243e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.946698e+00	7.985331e-01	6.072407e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.169809e+00	2.342807e-01	1.172619e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.330354e+00	2.871558e-01	2.487800e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.621460e+00	2.286139e-01	2.506145e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.001821e-01	1.554931e-01	1.725616e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.824168e-01	8.062326e-02	1.397564e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.505032e-01	5.217922e-02	7.602642e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.972899e-02	5.953480e-03	1.073804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04936011658231749,0.00879466737692889,0.012941432850411522
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.679438e+02	1.860551e+01	2.179401e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.799893e+01	6.945393e-01	2.694357e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.146070e+00	4.544097e-01	1.308161e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.000187e+00	2.026290e-01	6.750569e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.000935e+00	2.237678e-01	2.016907e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.242106e+00	2.167745e-01	2.501155e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.656133e-01	1.376696e-01	2.167699e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.833416e-02	8.908397e-03	1.579877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.2178717561236561,0.02216175984486593,0.02867040853221453
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.218181e+00	5.114729e-01	5.756743e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.849267e+00	9.377242e-01	7.607901e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.509226e+00	7.938027e-01	5.735023e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.538499e+00	3.934960e-01	2.272684e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.158217e+00	1.287851e-01	1.094813e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.676327e+00	2.337923e-01	2.950646e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.309166e+00	3.081417e-01	2.932291e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.881023e+00	2.688739e-01	3.191981e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.456215e+00	2.616921e-01	3.054432e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.049321e+00	2.041510e-01	2.697043e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.003782e-01	1.394694e-01	2.198932e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.089301e-01	9.722697e-02	1.627677e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.079340e-01	6.030930e-02	7.980603e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.472134e-02	4.842499e-03	7.390492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11185208063998822,0.013428112064458403,0.017045526863753796
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.093322e+01	2.153167e+00	2.185315e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.200110e+01	1.910531e+00	1.869770e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.642141e+00	8.389981e-01	6.534395e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.672320e+00	2.905124e-01	2.086888e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.817560e+00	1.357505e-01	1.022624e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.873492e+00	1.877979e-01	1.388834e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.415498e+00	2.274315e-01	1.676023e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.029751e+00	2.053627e-01	2.070964e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.532049e+00	2.119706e-01	2.091857e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.010099e+00	1.525703e-01	1.832778e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.052551e-01	9.626585e-02	1.432811e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.188543e-01	6.678670e-02	9.614411e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.663045e-02	6.753064e-03	1.025922e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.053370613245229015,0.009187620289765622,0.013078600109813765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.569638e+02	1.589075e+01	1.619068e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.940339e+01	1.471088e+00	1.639556e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.609761e+01	4.000008e-01	5.704778e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.041602e+01	5.610402e-01	1.582695e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.585111e+00	2.904272e-01	1.410840e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.356819e+00	2.485454e-01	8.124061e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.068231e+00	1.474425e-01	6.106265e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.428178e+00	1.498396e-01	6.357694e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.056360e+00	2.478477e-01	2.228183e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.466241e+00	2.254569e-01	2.678215e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.736021e-01	1.853791e-01	2.514448e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.881753e-02	1.033789e-02	1.740205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.22575328144128803,0.01983057522628534,0.025223167709226002
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.798843e+00	3.893077e-01	3.752597e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.047314e+00	4.828658e-01	4.029792e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.440544e+00	3.518789e-01	3.579962e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.462803e+00	2.965368e-01	3.934072e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.728786e-01	1.920027e-01	2.864896e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.617663e-01	1.135748e-01	1.811850e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.957686e-01	5.884775e-02	9.531267e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.140575e-02	4.816780e-03	7.777952e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12194098412210999,0.011786921165641007,0.015567748833506728
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.285472e+00	6.920179e-01	6.078698e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.447278e+00	3.520851e-01	3.156388e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.635931e+00	2.654659e-01	3.160709e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.843653e-01	1.569966e-01	2.069943e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.819873e-01	8.901155e-02	1.206555e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.411429e-01	4.674092e-02	8.162258e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.895446e-02	2.683823e-02	4.498939e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.621066e-03	1.868028e-03	3.455754e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07131130824953873,0.010387204859315588,0.014833456947400389
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.176200e+01	1.682720e+00	1.486918e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.303498e+00	8.174361e-01	7.365268e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.002214e+00	3.795250e-01	4.775342e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.826659e-01	1.774943e-01	2.417661e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.909506e-02	1.146515e-02	1.933515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2340873023552064,0.021585576466707973,0.025910179383516113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.688916e-01	1.078891e-01	1.425904e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.727180e+00	7.748325e-01	8.591248e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.834449e+00	9.991585e-01	8.397207e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.287449e+00	3.940096e-01	2.127411e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.745196e+00	3.098471e-01	1.027022e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.940844e+00	4.067584e-01	3.640342e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.237563e+00	3.775797e-01	4.400523e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.674419e+00	3.301159e-01	3.791262e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.249015e+00	2.438239e-01	3.536072e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.821168e-01	1.823182e-01	2.619733e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.730009e-01	1.277770e-01	1.914299e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.453479e-01	9.020398e-02	1.291452e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.712278e-01	4.986539e-02	7.444522e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.113293e-02	3.369002e-03	5.498300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12789508731507226,0.014725780779053552,0.017313888038977765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.252591e+00	5.591468e-01	9.016244e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.974466e+00	1.971715e+00	2.293205e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.615355e+00	1.445185e+00	1.149965e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.859330e+00	5.406004e-01	3.008357e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.466055e+00	3.588875e-01	2.308092e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.148210e+00	4.571088e-01	3.675859e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.134908e+00	4.706964e-01	3.712627e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.275427e+00	3.771527e-01	3.515284e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.622822e+00	2.657666e-01	3.441841e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.168388e+00	1.779067e-01	2.472906e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.174499e-01	1.474999e-01	1.872408e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.444134e-01	1.033028e-01	1.309919e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.287054e-01	6.182736e-02	9.464318e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.684322e-01	4.075778e-02	6.040641e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.123736e-02	2.875781e-03	5.118046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06653524629448783,0.010903415555397568,0.013817963962123425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.584592e+00	2.365245e+00	4.096099e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.215734e+01	4.551207e+00	6.032357e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.516758e+01	3.489423e+00	2.809116e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.318331e+01	1.102949e+00	6.777828e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.752109e+00	1.000547e+00	5.219228e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.418277e+00	1.038050e+00	9.783525e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.091715e+00	7.334733e-01	7.222286e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.595141e+00	4.937733e-01	5.424023e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.645297e+00	3.324287e-01	4.178601e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.019305e+00	2.030182e-01	2.876483e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.086974e-01	1.424986e-01	2.103119e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.287608e-02	7.040969e-03	1.193626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.20594239136013842,0.021663109042479284,0.02792366369970664
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.134093e+00	6.397483e-01	6.348939e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.461441e+00	4.593884e-01	3.233267e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.648251e+00	3.442804e-01	2.829475e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.798193e+00	3.021659e-01	3.596671e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.054111e+00	2.136553e-01	2.925657e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.594480e-01	1.263814e-01	1.874083e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.527437e-01	6.715228e-02	1.096057e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.306365e-02	3.052014e-02	5.414908e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.801764e-03	1.630139e-03	2.716593e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10122394099874413,0.012911955801417477,0.016607929248455888
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.420573e+01	2.455085e+00	2.888167e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.045456e+00	5.137078e-01	3.272371e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.026929e+00	2.242440e-01	8.093019e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.300259e+00	2.743637e-01	2.270343e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.521937e+00	2.127211e-01	2.105547e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.231086e-01	1.326133e-01	1.709839e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.429468e-01	7.769938e-02	1.083810e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.205191e-01	4.352952e-02	7.395290e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.686134e-02	5.601887e-03	9.598890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04554483973169803,0.008129843956469533,0.01178574534632109
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.792878e+02	1.723330e+01	2.099616e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.667932e+01	9.034390e-01	1.561052e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.104353e+00	3.635351e-01	8.008518e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.943080e+00	1.652144e-01	6.453821e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.914787e+00	2.118187e-01	1.912062e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.164830e+00	1.953620e-01	2.253000e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.069578e-01	1.214060e-01	1.891250e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.423525e-02	8.223821e-03	1.454401e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.2043475155301772,0.021079691960719987,0.026508963684015785
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.543294e+00	6.128520e-01	6.472020e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.390424e+00	1.004830e+00	8.505078e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.797034e+00	6.474270e-01	5.316148e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.552011e+00	1.798190e-01	8.662732e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.081913e+00	2.320354e-01	1.313278e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.603460e+00	3.040718e-01	2.625440e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.188433e+00	2.967465e-01	3.086535e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.731480e+00	2.557660e-01	3.265304e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.294620e+00	2.095208e-01	2.764597e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.304194e-01	1.712799e-01	2.375074e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.135149e-01	1.316033e-01	1.815964e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.508944e-01	8.540459e-02	1.188656e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.685206e-01	4.584741e-02	7.143101e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.116076e-02	3.455307e-03	5.234417e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10350035673766397,0.012209614508070218,0.015340635996919302
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.417514e+01	2.567385e+00	2.662223e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.272256e+01	1.591584e+00	1.711467e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.172993e+00	6.024693e-01	3.830840e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.134103e+00	1.676553e-01	3.497289e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.571782e+00	1.557852e-01	7.584909e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.802689e+00	1.856409e-01	9.846119e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.378470e+00	2.261230e-01	1.658051e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.951990e+00	2.180037e-01	1.951042e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.403771e+00	1.613455e-01	2.133975e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.121063e-01	1.366085e-01	1.676944e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.504893e-01	9.216507e-02	1.131299e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.848741e-01	5.578386e-02	8.280628e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.261802e-02	5.230432e-03	8.666728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04871821239614614,0.008288876451166535,0.011390931409580626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.705696e+02	1.532677e+01	1.693469e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.654867e+01	8.239678e-01	6.892059e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.560562e+01	4.559274e-01	3.058067e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.007669e+01	4.831257e-01	2.946202e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.515571e+00	3.425882e-01	6.128944e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.292208e+00	1.695622e-01	4.064019e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.979343e+00	1.220938e-01	6.210810e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.311785e+00	1.340193e-01	6.202463e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.937448e+00	2.203832e-01	2.118933e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.347068e+00	2.093013e-01	2.565966e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.932544e-01	1.636484e-01	2.250296e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.372116e-02	9.248132e-03	1.460619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.2065420254866241,0.0173621586729025,0.0226218314668421
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.301434e+00	3.995815e-01	3.464330e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.680091e+00	3.059850e-01	3.216100e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.070417e+00	3.373559e-01	3.645467e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.254096e+00	2.572415e-01	3.483124e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.513724e-01	1.607028e-01	2.247172e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.908579e-01	9.482596e-02	1.421349e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.535847e-01	4.563777e-02	8.047188e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.455808e-03	3.480809e-03	5.956356e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11357329891278682,0.009883260657579412,0.012907220207824602
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.835403e+00	5.750776e-01	5.119244e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.925563e+00	3.052739e-01	2.242826e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.448597e+00	2.175746e-01	2.655622e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.858181e-01	1.317962e-01	1.572626e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.322175e-01	7.389400e-02	1.086931e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.182589e-01	4.098455e-02	6.503063e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.783178e-02	2.026802e-02	3.455779e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.937501e-03	1.754767e-03	3.476272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06545193510682731,0.008381200773105293,0.012111885905849246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.293297e+01	1.386058e+00	1.141474e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.424983e+00	5.895942e-01	5.872240e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.757029e+00	2.994809e-01	3.699327e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.910378e-01	1.433387e-01	2.016746e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.449497e-02	9.606875e-03	1.580549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2174085722769732,0.019701218552915983,0.023773300791679136
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.746096e-01	1.529662e-01	1.874933e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.519909e+00	9.468064e-01	1.011969e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.491914e+00	8.311158e-01	5.974942e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.285247e+00	1.670401e-01	7.574962e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.427219e+00	4.044725e-01	2.135516e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.567010e+00	3.542671e-01	4.161757e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.969352e+00	3.635760e-01	3.438873e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.437571e+00	2.402519e-01	3.677975e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.062093e+00	2.063322e-01	2.789050e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.558750e-01	1.530555e-01	2.205357e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.871539e-01	1.047144e-01	1.709897e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.820718e-01	6.004783e-02	1.027211e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.369974e-01	3.696330e-02	5.480632e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.592194e-03	3.357182e-03	3.646608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11695501726565649,0.012901763680766884,0.01520622047958764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.239689e+00	8.736504e-01	1.259150e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.064118e+00	2.037570e+00	2.216224e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.257742e+00	9.915786e-01	6.928040e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.656796e+00	3.575600e-01	3.552205e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.053082e+00	4.937168e-01	3.258345e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.686724e+00	4.851178e-01	3.164896e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.731356e+00	4.160770e-01	3.629863e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.986870e+00	2.850667e-01	3.272522e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.437467e+00	2.120627e-01	2.605136e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.024438e+00	1.352414e-01	1.959513e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.331881e-01	1.411721e-01	1.439234e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.777978e-01	7.359316e-02	1.266670e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.865990e-01	4.483989e-02	8.657604e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.508761e-01	3.630232e-02	4.578208e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.376402e-03	2.836154e-03	4.231365e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.059893330305790304,0.009277191909550106,0.011780757195763172
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.929759e+00	3.305561e+00	5.070096e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.624255e+01	5.196129e+00	6.511249e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.748515e+01	2.785203e+00	1.935730e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.339025e+01	1.101513e+00	6.680333e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.890554e+00	1.165513e+00	1.050318e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.622243e+00	9.905626e-01	7.406688e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.524367e+00	5.567619e-01	6.533700e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.249600e+00	3.650919e-01	4.547713e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.414559e+00	2.342343e-01	3.324701e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.029218e-01	1.675535e-01	2.364485e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.354193e-01	1.101248e-01	1.629728e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.962327e-02	6.154763e-03	9.648209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.1920740649220405,0.020681151267910175,0.02558702820326672
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.672939e+00	6.871298e-01	7.086618e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.289070e+00	2.971395e-01	1.858583e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.571334e+00	3.672125e-01	3.060286e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.639871e+00	2.875090e-01	3.458051e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.216947e-01	1.802983e-01	2.510846e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.834941e-01	9.890754e-02	1.562234e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.115040e-01	5.733554e-02	9.659189e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.337160e-02	2.372473e-02	3.986276e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.854619e-03	1.367195e-03	2.024504e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09450805681351404,0.011693251352297984,0.014822217869208204
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.697537e+01	2.536634e+00	2.954576e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.029143e+00	3.511427e-01	1.477725e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.956621e+00	2.081081e-01	8.773419e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.264891e+00	2.790045e-01	2.143858e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.418701e+00	1.831558e-01	2.247411e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.515589e-01	1.132548e-01	1.329569e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.050625e-01	6.612743e-02	1.010634e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.996200e-01	3.986334e-02	6.059754e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.452979e-02	4.499500e-03	7.902284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04215156684461384,0.006750105719930018,0.010105137927924931
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.881539e+02	1.522412e+01	1.901136e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.594073e+01	9.379696e-01	1.367938e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.083560e+00	3.103880e-01	8.955077e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.907926e+00	1.608331e-01	4.358517e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.828006e+00	1.868916e-01	1.980029e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.082360e+00	1.697392e-01	2.288361e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.601329e-01	1.154546e-01	1.464322e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.073637e-02	6.149622e-03	1.195877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19120796927253636,0.019525841870761368,0.024920377687394246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.997784e+00	7.321532e-01	7.142715e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.894492e+00	9.509540e-01	9.180235e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.925721e+00	4.620060e-01	4.239428e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.484654e+00	1.458691e-01	5.976356e-03
1.700000e-01	2.000000e-02	2.000000e-02	2.945952e+00	2.568550e-01	2.193585e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.529058e+00	3.476044e-01	2.783471e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.032929e+00	2.580774e-01	3.501384e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.606073e+00	2.500842e-01	3.178571e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.156422e+00	1.839896e-01	2.609352e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.220091e-01	1.563498e-01	2.124537e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.383248e-01	1.180319e-01	1.551858e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.913268e-01	6.103737e-02	1.121983e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.369099e-01	3.636743e-02	5.466903e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.626289e-03	3.352768e-03	3.681533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09595696346949958,0.010751192418632038,0.013681780298272953
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.807559e+01	2.754854e+00	3.128680e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.263965e+01	1.210448e+00	1.329965e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.269554e+00	4.367969e-01	1.452184e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.643382e+00	1.026670e-01	2.093920e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.459184e+00	1.913500e-01	3.288251e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.743145e+00	2.135332e-01	1.043425e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.313005e+00	2.305739e-01	1.867760e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.847478e+00	1.890597e-01	2.027167e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.307623e+00	1.501311e-01	1.867307e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.325226e-01	1.229470e-01	1.464125e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.941971e-01	7.981939e-02	1.099870e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.540121e-01	4.119411e-02	7.323280e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.957061e-02	5.116934e-03	7.168915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04461801284086168,0.006806367747949925,0.009663515717447536
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.825506e+02	1.400653e+01	1.626432e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.466594e+01	9.884038e-01	3.934238e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.498425e+01	4.443911e-01	1.014391e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.902447e+00	5.505185e-01	8.520931e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.364020e+00	2.858467e-01	9.627407e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.208810e+00	1.757268e-01	1.074308e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.890690e+00	1.350086e-01	7.714699e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.232242e+00	1.208512e-01	5.405996e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.812578e+00	1.904979e-01	2.402858e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.241852e+00	1.779561e-01	2.194357e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.085720e-01	1.282911e-01	1.991291e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.960514e-02	7.533465e-03	1.171512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19382847354705368,0.01650541467405897,0.02076579240256171
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.653244e+00	3.935471e-01	3.529872e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.363469e+00	2.131927e-01	2.169995e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.852395e+00	3.117867e-01	3.503450e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.127591e+00	2.458069e-01	2.922964e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.648346e-01	1.326887e-01	2.015225e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.405791e-01	8.432479e-02	1.141576e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.310890e-01	4.202276e-02	7.564486e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.299311e-03	3.269434e-03	5.017822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10850346420369414,0.009137137891265634,0.011430229779601592
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.149222e+00	4.994282e-01	4.717072e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.651025e+00	2.721928e-01	1.794391e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.328898e+00	2.099909e-01	2.327218e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.314711e-01	1.159397e-01	1.372106e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.075213e-01	7.186710e-02	9.317471e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.961117e-01	3.892650e-02	6.572773e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.947298e-02	2.022076e-02	3.205750e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.391010e-03	1.525106e-03	3.110382e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06182245502243079,0.007673444240427638,0.01101420374286978
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.360509e+01	1.100213e+00	1.020861e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.921854e+00	5.169835e-01	3.606618e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.630892e+00	2.650951e-01	3.118136e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.307237e-01	1.333764e-01	1.730628e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.123001e-02	8.958889e-03	1.554327e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20541346148538925,0.019336462677097377,0.022300274719168872
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.014489e-01	1.908388e-01	2.609791e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.308421e+00	1.085133e+00	1.095248e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.773705e+00	6.646255e-01	3.938657e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.074993e+00	1.873747e-01	7.558217e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.129630e+00	3.583018e-01	3.082116e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.339090e+00	3.625045e-01	3.508438e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.753732e+00	2.916759e-01	3.291420e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.276771e+00	2.299978e-01	4.884697e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.554038e-01	1.916235e-01	2.398213e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.796572e-01	1.344671e-01	1.899302e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.361128e-01	1.026775e-01	1.288042e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.537163e-01	6.751152e-02	8.510613e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.161642e-01	3.337758e-02	4.974889e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.287161e-03	2.961717e-03	4.006049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10949381638573336,0.012530558881325204,0.013922529885766227
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.345163e+00	1.163484e+00	1.711551e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.613648e+00	1.989419e+00	1.909927e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.306761e+00	6.207621e-01	6.423361e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.333648e+00	3.960570e-01	4.077856e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.612188e+00	5.308035e-01	2.596840e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.334181e+00	3.650802e-01	3.205467e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.512306e+00	3.433524e-01	2.298865e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.790199e+00	2.685179e-01	2.848502e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.286618e+00	1.813283e-01	2.626961e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.586875e-01	1.336726e-01	3.036777e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.686214e-01	1.161646e-01	1.419004e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.548190e-01	8.411172e-02	9.075929e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.668347e-01	4.360405e-02	7.681602e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.312483e-01	2.959177e-02	4.729961e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.620869e-03	2.942693e-03	3.784866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05550832073771074,0.008631778150678657,0.010487656329454462
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.612631e+00	4.255833e+00	6.866594e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.007894e+01	5.401848e+00	6.163966e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.885234e+01	2.017930e+00	1.121486e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.280630e+01	1.161018e+00	1.028230e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.055957e+00	1.050761e+00	9.738221e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.035792e+00	8.078540e-01	5.513437e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.091787e+00	4.394963e-01	5.426486e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.021626e+00	3.325922e-01	3.500730e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.332915e+00	2.534780e-01	2.805802e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.323275e-01	1.694182e-01	4.018262e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.912198e-01	1.005450e-01	1.376122e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.782604e-02	5.283797e-03	8.663631e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18248414265905058,0.01989462997401642,0.02376680846381443
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.062907e+00	7.219792e-01	7.294617e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.155531e+00	2.937397e-01	1.280252e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.508922e+00	3.509752e-01	3.430195e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.509597e+00	2.858253e-01	3.148861e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.511056e-01	1.737854e-01	2.133674e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.312915e-01	1.024462e-01	1.395077e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.801907e-01	4.866994e-02	8.806594e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.373472e-02	2.164415e-02	3.547926e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.274253e-03	1.137124e-03	1.606865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09007441293827277,0.011209927846079354,0.013866136194072481
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.852776e+01	2.479508e+00	2.848866e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.537864e+00	3.174994e-01	3.945287e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.920690e+00	1.822412e-01	6.757008e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.235830e+00	2.741171e-01	2.664556e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.347912e+00	1.849764e-01	2.159173e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.099109e-01	1.087199e-01	1.301275e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.844015e-01	7.036650e-02	8.376649e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.801745e-01	3.386113e-02	5.959295e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.262090e-02	4.112633e-03	7.528381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03987079931431284,0.006441580217460621,0.009358141496751321
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.925804e+02	1.404201e+01	1.739497e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.599291e+01	1.058631e+00	1.610990e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.997605e+00	1.889226e-01	1.388957e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.868019e+00	1.397151e-01	3.943297e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.797364e+00	2.018496e-01	1.909057e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.024199e+00	1.582151e-01	1.969253e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.295246e-01	1.165748e-01	1.369022e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.814483e-02	5.649550e-03	1.136544e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18221954168519858,0.019361597806572428,0.02359935344859504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.388890e+00	7.758399e-01	8.109132e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.259013e+00	9.526717e-01	7.947415e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.880810e+00	3.937640e-01	2.793400e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.340462e+00	1.875819e-01	1.065472e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.899648e+00	3.375978e-01	2.691234e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.443515e+00	3.720743e-01	2.971244e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.950900e+00	2.694817e-01	3.331804e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.478763e+00	2.234837e-01	2.914052e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.081567e+00	1.978249e-01	4.292534e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.541863e-01	1.446273e-01	1.975276e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.823401e-01	1.107666e-01	1.344941e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.672032e-01	6.876343e-02	9.052365e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.137690e-01	2.948262e-02	5.240084e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.427259e-03	2.956411e-03	4.066785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09118069930606336,0.010660888605958763,0.013119573038256865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.110000e+01	2.929047e+00	3.424880e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.191726e+01	1.017346e+00	9.591347e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.578546e+00	1.797789e-01	1.042680e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.493246e+00	2.155277e-01	2.977924e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.328154e+00	1.924896e-01	1.066019e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.700256e+00	2.304780e-01	1.232913e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.256589e+00	2.675627e-01	1.951316e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.788431e+00	2.096648e-01	1.761466e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.239691e+00	1.655639e-01	1.974905e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.850745e-01	1.172565e-01	2.697451e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.691986e-01	8.454135e-02	9.141198e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.327390e-01	4.250439e-02	6.862242e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.747317e-02	4.080126e-03	6.487544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.042072261631453084,0.006848811665471147,0.00907291778796536
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.893468e+02	1.231585e+01	1.553568e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.433921e+01	1.745575e+00	5.108339e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.464965e+01	5.929238e-01	2.600168e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.643529e+00	6.237726e-01	8.696506e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.181280e+00	1.531963e-01	2.687095e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.094741e+00	2.292137e-01	5.704581e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.853941e+00	1.322376e-01	5.007540e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.177148e+00	1.481173e-01	9.210705e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.741169e+00	2.743708e-01	1.977452e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.192214e+00	1.705862e-01	3.577173e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.738739e-01	1.385814e-01	1.815091e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.651464e-02	7.345170e-03	1.137832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.17991799918141965,0.014384342345287765,0.018663905902450484
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.047920e+00	3.874723e-01	3.170105e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.985506e+00	9.231099e-02	1.171102e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.614993e+00	2.496394e-01	3.195648e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.810419e-01	1.979804e-01	2.413495e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.864937e-01	1.204210e-01	1.685251e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.853214e-01	7.071367e-02	1.093846e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.092330e-01	3.869871e-02	5.559934e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.921329e-03	2.875501e-03	4.067757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10307294219144217,0.007742172075950182,0.010394494129854742
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.499604e+00	4.619426e-01	3.822930e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.321514e+00	1.919662e-01	2.067409e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.216772e+00	1.792973e-01	1.721485e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.654414e-01	9.154220e-02	1.408079e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.723352e-01	7.009486e-02	8.028848e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.813083e-01	3.502975e-02	5.579771e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.070051e-02	1.813130e-02	3.118946e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.021451e-03	1.434956e-03	2.979178e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.058387980622342864,0.006705834739510912,0.009377525610844734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.425640e+01	9.908998e-01	8.398951e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.453315e+00	3.919150e-01	3.715246e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.480499e+00	2.211979e-01	2.574680e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.863102e-01	1.201855e-01	1.654560e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.826484e-02	8.139111e-03	1.274949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1902350678670826,0.017642675439277777,0.020781967872508106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.005420e-01	3.805979e-01	3.006797e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.253226e+00	1.068811e+00	1.059501e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.717157e+00	3.121888e-01	2.636784e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.723185e+00	2.697673e-01	1.973516e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.781499e+00	3.284240e-01	3.725884e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.052703e+00	3.005801e-01	3.128402e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.551473e+00	2.572849e-01	2.677674e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.154975e+00	1.933710e-01	2.779797e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.486984e-01	1.696502e-01	2.042101e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.847583e-01	1.211734e-01	1.728377e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.622957e-01	7.533009e-02	1.234568e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.149385e-01	6.750394e-02	7.429585e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.645109e-02	3.401785e-02	4.211359e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.579627e-03	2.483643e-03	2.650479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10057220858114906,0.011068959994582295,0.012669814975195079
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.734233e+00	1.779417e+00	1.887969e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.036770e+01	1.274671e+00	1.353725e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.938255e+00	4.648873e-01	2.763357e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.728039e+00	3.742127e-01	4.221479e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.144176e+00	3.503914e-01	3.472448e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.012180e+00	3.139196e-01	3.467387e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.190589e+00	2.686762e-01	3.023749e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.626548e+00	2.092734e-01	2.244309e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.209994e+00	1.816486e-01	1.609762e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.570414e-01	1.081725e-01	1.876332e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.961775e-01	8.149287e-02	1.245809e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.104123e-01	7.433370e-02	8.252325e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.402698e-01	5.342515e-02	5.844756e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.218793e-01	3.322272e-02	3.998790e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.072738e-03	2.225357e-03	3.643217e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.050436753157030514,0.007852320528967338,0.009208514014075984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.576552e+01	6.430149e+00	7.771447e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.461408e+01	4.697220e+00	5.209445e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.905786e+01	1.715822e+00	8.977097e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.158836e+01	1.035533e+00	1.056863e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.018055e+00	8.429207e-01	9.607101e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.366535e+00	5.752447e-01	6.104873e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.737177e+00	3.070422e-01	4.844564e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.846331e+00	2.631743e-01	2.901526e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.187612e+00	1.884031e-01	2.592760e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.738144e-01	1.485311e-01	1.542762e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.619950e-01	1.102854e-01	1.359669e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.532498e-02	5.606162e-03	7.285202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17104839408791286,0.018449057280002318,0.021929307862274483
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.538661e+00	7.462944e-01	7.219966e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.024273e+00	8.563835e-02	3.182887e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.363665e+00	3.458961e-01	3.174395e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.385570e+00	2.471897e-01	2.817150e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.481409e-01	1.446557e-01	2.029142e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.763474e-01	8.122416e-02	1.244790e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.513380e-01	4.826523e-02	6.588880e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.425775e-02	1.962927e-02	3.067589e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.673687e-03	8.454111e-04	1.671619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08529200404053425,0.010429779497435218,0.012704903991075683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.011539e+01	2.387846e+00	2.779510e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.198834e+00	2.566511e-01	1.034170e-03
7.250000e-02	2.250000e-02	2.250000e-02	2.842206e+00	1.546160e-01	7.184664e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.162957e+00	2.551051e-01	2.509058e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.276401e+00	1.814944e-01	1.711046e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.582280e-01	9.124223e-02	1.307656e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.535075e-01	6.237539e-02	7.583629e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.625837e-01	3.210983e-02	5.444335e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.161525e-02	4.201995e-03	6.738576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03742614457379064,0.005991012374148494,0.008607492552163469
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.997605e+02	1.357737e+01	1.619340e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.565258e+01	7.910230e-01	2.193466e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.958508e+00	2.195533e-01	6.613625e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.804170e+00	1.054343e-01	3.687271e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.711878e+00	1.776117e-01	1.902142e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.598529e-01	1.451537e-01	1.728116e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.843649e-01	9.149220e-02	1.355123e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.634449e-02	5.713087e-03	1.008230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.1707945064547302,0.018641815874370887,0.021421428828816813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.083035e+00	8.853748e-01	9.357249e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.366389e+00	8.053973e-01	7.063286e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.716675e+00	1.853123e-01	8.390338e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.233940e+00	2.215550e-01	1.658775e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.789654e+00	2.567222e-01	2.757808e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.293407e+00	2.991714e-01	2.968850e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.828598e+00	2.563040e-01	2.860883e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.393308e+00	2.217658e-01	2.666264e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.871609e-01	1.869960e-01	2.124618e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.620989e-01	1.195031e-01	1.843838e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.158054e-01	8.419727e-02	1.340571e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.305663e-01	6.720949e-02	7.801746e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.764541e-02	3.349807e-02	4.202361e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.680056e-03	2.488759e-03	2.713825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08557268481971622,0.00987149211843863,0.011328890732417676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.499682e+01	3.157447e+00	3.514372e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.030809e+01	7.545318e-01	5.750593e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.065762e+00	1.964592e-01	5.490593e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.241734e+00	1.273554e-01	1.914832e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.244137e+00	1.809422e-01	3.940278e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.587525e+00	1.378963e-01	1.393072e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.200473e+00	2.108760e-01	2.176278e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.739202e+00	2.089856e-01	1.745081e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.167222e+00	1.452858e-01	1.746142e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.206091e-01	9.338788e-02	1.363620e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.284857e-01	7.410749e-02	8.538701e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.160837e-01	5.020428e-02	5.913804e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.497724e-02	4.173353e-03	5.704821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03918522375402273,0.006196359296765375,0.008131099315257996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.982664e+02	1.239129e+01	1.471696e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.293189e+01	8.646132e-01	3.481284e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.412045e+01	4.739718e-01	5.567279e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.306639e+00	1.992744e-01	2.700587e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.204279e+00	2.839080e-01	1.938422e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.027125e+00	2.002896e-01	4.951534e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.768031e+00	1.337315e-01	6.461239e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.066445e+00	9.573437e-02	1.014048e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.682781e+00	2.183891e-01	2.245765e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.102775e+00	1.680494e-01	2.025039e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.363643e-01	1.307738e-01	1.466767e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.339713e-02	6.739455e-03	1.054757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3484304736197924,0.017945749953030776,0.028120493815335434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.467258e-01	8.887492e-02	7.934724e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.829519e+00	5.105907e-01	3.643120e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.313663e+00	5.212951e-01	3.089246e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.560551e+00	9.946999e-02	4.144903e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.748683e+00	3.077705e-01	3.873696e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.535382e+00	2.867159e-01	5.018060e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.768456e-01	1.704267e-01	3.091651e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.595588e-02	1.439867e-02	2.787094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19531072959290982,0.012543999403449996,0.017973605454632197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.406050e+00	3.071226e-01	2.807042e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.710590e+00	5.796883e-01	4.475981e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.171972e+00	1.490260e-01	1.147677e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.289898e+00	2.703343e-01	3.232686e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.008340e+00	1.817225e-01	2.798011e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.236827e-01	9.676331e-02	1.640601e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.494188e-01	4.461813e-02	7.433417e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.535548e-03	3.048398e-03	5.411702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09471428713701373,0.010861760063672288,0.016334182121085825
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.272243e+00	1.180496e+00	1.095050e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.537459e+00	5.443197e-01	4.356850e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.913401e+00	4.993157e-01	5.155766e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.349043e+00	2.856738e-01	4.252581e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.514226e-02	1.351741e-02	2.271709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.32090551332600414,0.01795775390144827,0.024454714828640478
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.790664e-01	6.891931e-02	9.488677e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.429449e-01	1.567315e-01	1.499225e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.723715e-01	2.959579e-01	2.652556e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.669607e+00	4.275091e-01	3.490627e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.452347e+00	4.893759e-01	2.868190e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.026570e+00	3.598994e-01	2.081727e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.293142e+00	1.929932e-01	4.234748e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.170328e+00	1.118018e-01	8.427535e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.811317e+00	2.510099e-01	2.595185e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.217937e+00	2.660998e-01	3.697048e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.512276e+00	2.505482e-01	3.799865e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.131237e-01	1.832226e-01	3.099703e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.505747e-01	1.061363e-01	1.828412e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.020045e-02	8.014227e-03	1.385478e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19110332963923138,0.012447760108320688,0.016679405049477375
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.057448e-01	1.523336e-01	2.158041e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.687139e-01	3.020026e-01	2.966706e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.771648e+00	4.944889e-01	4.391001e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.759876e+00	6.318587e-01	4.412469e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.675750e+00	5.757840e-01	4.788529e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.289501e+00	4.772352e-01	3.433218e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.427243e+00	2.764487e-01	1.787404e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.115739e+00	1.293398e-01	7.788457e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.425526e+00	1.556247e-01	1.436450e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.620437e+00	2.507616e-01	2.513608e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.802267e+00	2.009058e-01	2.886121e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.118836e+00	1.663514e-01	2.367806e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.102754e-01	1.101839e-01	1.702544e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.816297e-01	5.773859e-02	9.909175e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.085872e-02	4.898042e-03	8.347789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08875961879423373,0.009362459479808585,0.012393237421428852
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.111178e+00	1.050147e+00	1.411847e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.576848e+00	1.465693e+00	1.503680e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.894298e+00	1.607257e+00	1.510285e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.556539e+00	1.394507e+00	1.117448e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.054541e+00	8.978609e-01	5.793713e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.208574e+00	3.285366e-01	3.231043e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.440280e+00	3.883060e-01	3.204002e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.488452e+00	4.520878e-01	4.605179e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.828147e+00	3.892159e-01	4.885294e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.623488e+00	2.817842e-01	3.858872e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.361538e-01	1.695039e-01	2.724300e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.043690e-02	7.766311e-03	1.194793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3172254610297644,0.020608604394843855,0.030811815870140924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.543608e-01	1.228784e-01	1.735098e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.286646e+00	4.674570e-01	3.550431e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.642176e+00	5.254444e-01	3.368404e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.189035e+00	1.038059e-01	2.126195e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.590487e+00	2.926834e-01	3.195486e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.517145e+00	2.851336e-01	4.632596e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.300745e-01	1.733538e-01	3.163436e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.832590e-01	8.467313e-02	1.572743e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.553202e-02	5.361819e-03	1.036158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1671370712991014,0.013667930886893387,0.020146808845791536
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.026075e-01	2.500005e-01	4.540925e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.855211e+00	8.487500e-01	5.434098e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.521489e+00	7.109050e-01	5.502425e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.312882e+00	2.764269e-01	2.583757e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.000964e+00	1.833976e-01	1.259028e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.608037e+00	2.263237e-01	2.803057e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.526381e-01	1.440935e-01	2.331940e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.391684e-01	8.804108e-02	1.342111e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.729936e-02	8.900333e-03	1.490552e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.060857225780746205,0.008848138099650592,0.012793940901547007
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.659808e+01	5.637712e+00	4.469373e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.436696e+01	3.829791e+00	2.726021e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.437515e+01	1.219929e+00	1.550359e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.471040e+00	1.324372e-01	1.907965e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.891686e+00	2.935679e-01	2.952447e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.430262e+00	2.762272e-01	3.317938e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.630457e-01	1.779494e-01	2.598632e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.398885e-02	8.229784e-03	1.326018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.293139219292588,0.018611387610218133,0.025887297082057337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.339085e-01	1.624875e-01	2.246002e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.322220e-01	2.541297e-01	2.049284e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.251220e+00	3.556359e-01	2.993153e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.707003e+00	4.263864e-01	2.977495e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.215186e+00	4.253899e-01	2.991048e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.694414e+00	3.769649e-01	1.992477e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.908663e+00	2.276987e-01	8.094416e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.858965e+00	7.786114e-02	4.166239e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.523931e+00	2.013826e-01	2.145893e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.033777e+00	2.410128e-01	3.174659e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.411489e+00	2.198092e-01	3.467420e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.325025e-01	1.679807e-01	2.835232e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.079853e-01	9.589567e-02	1.616751e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.892344e-02	7.748523e-03	1.336385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16700706738843385,0.012324447530843802,0.01744728848104199
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.628748e+00	5.651919e-01	8.043622e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.163083e+00	5.763860e-01	3.750504e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.997606e+00	7.667893e-01	5.377408e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.626442e+00	7.195399e-01	4.763524e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.114523e+00	5.355036e-01	4.580068e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.232642e+00	4.902149e-01	3.028895e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.936547e+00	2.265892e-01	1.406998e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.382443e+00	4.397872e-02	3.772344e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.597479e+00	1.556886e-01	1.656962e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.751888e+00	1.867415e-01	2.205744e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.008716e+00	1.464289e-01	2.050353e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.800233e-01	8.833866e-02	1.353958e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.705127e-02	7.308789e-03	1.463119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.0681142462978549,0.008442564651510817,0.011963512257465447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.915502e+01	6.277918e+00	5.411749e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.555165e+01	4.945924e+00	2.830210e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.156332e+01	2.679501e+00	1.970974e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.729487e+01	1.716819e+00	1.191033e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.263463e+01	9.588039e-01	8.073417e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.797745e+00	4.473317e-01	2.620196e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.020577e+00	1.288028e-01	1.794900e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.160950e+00	1.248819e-01	2.348758e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.872455e+00	2.747426e-01	2.824694e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.851413e+00	2.402376e-01	3.048077e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.006331e+00	1.864262e-01	2.626945e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.048823e-02	9.138159e-03	1.462918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.32907947271879,0.01813538658127012,0.028244119518891386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.303425e-01	1.054065e-01	8.726304e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.375844e+00	5.971816e-01	4.238557e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.664940e+00	4.544603e-01	2.430029e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.328901e+00	1.641323e-01	1.079157e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.245038e+00	3.221044e-01	4.455396e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.200248e+00	2.587592e-01	4.367572e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.580501e-01	1.459098e-01	2.643124e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.209949e-02	1.286207e-02	2.626408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.17866351480034479,0.012822966260548324,0.018149935105779474
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.997982e+00	3.845048e-01	3.603327e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.294937e+00	5.213657e-01	3.518955e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.567690e+00	2.139158e-01	1.608670e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.745092e+00	2.513394e-01	3.262155e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.198833e-01	1.571621e-01	2.334644e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.851125e-01	8.199448e-02	1.418296e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.465905e-01	3.693518e-02	7.465536e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.423552e-03	2.904822e-03	5.766299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.0889402647356724,0.010478573261770707,0.01553154180363242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.912260e+00	1.315172e+00	1.195176e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.795871e+00	5.175077e-01	4.565801e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.154688e+00	4.506841e-01	5.108866e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.185581e+00	2.384449e-01	3.506229e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.787916e-02	1.187603e-02	2.118094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.30914609207971155,0.019068962851069904,0.025699540634402107
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.478496e-01	6.530505e-02	8.934368e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.750150e-01	1.817088e-01	1.971232e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.145705e+00	3.592533e-01	3.296542e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.012960e+00	5.224889e-01	3.947155e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.831901e+00	5.094879e-01	3.401342e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.331538e+00	3.432169e-01	1.501248e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.367649e+00	9.361674e-02	1.590355e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.076600e+00	1.943229e-01	1.422913e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.553123e+00	2.684621e-01	3.136197e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.921989e+00	2.833508e-01	3.870953e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.277165e+00	2.497039e-01	3.666365e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.817240e-01	1.766841e-01	2.820527e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.984834e-01	9.442125e-02	1.754791e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.911578e-02	7.950085e-03	1.449198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.1782805489756632,0.013119869650550148,0.017695983650964114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.859334e-01	1.753034e-01	2.241459e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.231946e+00	4.007154e-01	4.248720e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.367575e+00	6.312265e-01	5.791449e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.597149e+00	7.272853e-01	6.304474e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.543439e+00	6.611875e-01	5.023234e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.877048e+00	4.457246e-01	2.843331e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.608319e+00	2.159970e-01	9.031514e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.901111e+00	1.557724e-01	1.015818e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.017552e+00	2.491697e-01	2.311355e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.180655e+00	2.309512e-01	3.084949e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.486929e+00	2.177212e-01	2.715211e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.362745e-01	1.622073e-01	2.145782e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.343893e-01	9.523223e-02	1.576844e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.592577e-01	5.382119e-02	9.613432e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.040283e-02	4.780187e-03	8.924918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08360676571925496,0.009351167220446432,0.012668608730532924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.182430e+00	1.201908e+00	1.732664e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.638139e+00	1.659659e+00	1.876120e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.520980e+00	1.922330e+00	1.765313e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.009842e+01	1.464632e+00	1.255523e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.871501e+00	8.180455e-01	4.324099e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.046887e+00	3.023105e-01	2.479073e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.803393e+00	4.568386e-01	4.101366e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.881628e+00	4.635516e-01	5.073412e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.426358e+00	3.730909e-01	4.628570e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.437660e+00	2.570165e-01	3.465916e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.835659e-01	1.683722e-01	2.428736e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.016642e-02	7.165333e-03	1.246684e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.29861263436205615,0.02196622755725719,0.03207922555661269
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.496288e-01	1.641390e-01	2.084778e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.698889e+00	5.757968e-01	4.444393e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.032439e+00	5.029724e-01	3.111373e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.072244e+00	1.930103e-01	8.360806e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.180773e+00	3.090843e-01	4.041493e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.238589e+00	2.607518e-01	4.101115e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.194988e-01	1.549475e-01	2.712694e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.584963e-01	7.357943e-02	1.443539e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.595196e-02	5.063956e-03	1.071691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15174007751639237,0.013975282864589184,0.020099996175768575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.481014e+00	3.816197e-01	5.528019e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.306518e+00	1.053259e+00	7.740223e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.402762e+00	6.919197e-01	6.974854e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.003622e+00	1.166342e-01	7.219240e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.436136e+00	2.391288e-01	2.049011e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.285569e+00	2.037520e-01	2.596989e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.587655e-01	1.295910e-01	1.916373e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.256595e-01	7.475690e-02	1.195384e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.823966e-02	7.495984e-03	1.521170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05734978915852573,0.008649702280776855,0.012691988042182398
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.330051e+01	9.179299e+00	6.808184e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.045312e+01	3.598717e+00	3.801532e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.375097e+01	9.065102e-01	8.561904e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.187065e+00	1.594559e-01	1.548543e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.393357e+00	2.976464e-01	2.931575e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.311754e+00	2.446102e-01	2.919944e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.751015e-01	1.616441e-01	2.143375e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.777493e-02	7.291630e-03	1.404907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.27995709194994906,0.02009830074939456,0.027812143677750423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.601967e-01	1.921835e-01	2.612658e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.013008e+00	3.280167e-01	2.834272e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.515944e+00	4.412196e-01	3.535674e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.038867e+00	4.962194e-01	3.642828e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.562250e+00	4.650530e-01	3.177947e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.914147e+00	3.352881e-01	1.773156e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.968775e+00	1.164606e-01	2.160539e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.763443e+00	1.506047e-01	9.451317e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.299406e+00	2.215142e-01	2.569818e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.774610e+00	2.700553e-01	3.435672e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.210575e+00	2.233976e-01	3.338295e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.272655e-01	1.631217e-01	2.540551e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.688184e-01	8.747460e-02	1.621714e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.818572e-02	7.540872e-03	1.414343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15355990074079437,0.012798495542872934,0.01787507964155105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.848210e+00	6.161446e-01	8.865154e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.143177e+00	8.117866e-01	5.572018e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.176721e+00	9.361176e-01	6.180595e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.793563e+00	7.727222e-01	5.515260e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.954276e+00	6.156848e-01	4.245141e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.539188e+00	3.424094e-01	3.138036e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.854867e+00	1.377126e-01	8.355757e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.086138e+00	1.094355e-01	5.268578e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.230319e+00	1.749660e-01	1.940396e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.467921e+00	1.878434e-01	2.193380e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.624204e-01	1.430378e-01	1.841399e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.319583e-01	7.771533e-02	1.266995e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.632566e-02	7.643839e-03	1.463048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06331308938629064,0.008437946640033112,0.012039378580998558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.318369e+01	8.960529e+00	7.112941e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.312749e+01	4.306460e+00	3.160902e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.527701e+01	2.536367e+00	2.098996e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.841795e+01	1.450906e+00	1.299907e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.247438e+01	7.450753e-01	5.609085e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.155753e+00	3.239235e-01	1.240977e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.154439e+00	1.177290e-01	2.333837e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.453302e+00	2.024916e-01	2.504936e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.508241e+00	2.496344e-01	2.526307e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.667637e+00	2.342882e-01	2.942528e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.388886e-01	1.674540e-01	2.337241e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.078400e-02	9.157268e-03	1.503503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30078252268888983,0.017446548415887442,0.026397664330837123
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.126564e-01	1.369267e-01	1.159364e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.243678e+00	6.683271e-01	4.653117e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.814585e+00	3.136482e-01	1.673093e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.783384e+00	2.555587e-01	3.060369e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.671805e+00	3.085854e-01	4.493745e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.658846e-01	1.997827e-01	3.430038e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.035105e-01	1.052267e-01	1.863637e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.279558e-02	1.014965e-02	1.990733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15574301780357744,0.011969682115485714,0.01679552079779953
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.072136e+00	4.871604e-01	4.289616e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.325541e+00	4.228359e-01	3.279753e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.691261e+00	2.498303e-01	2.631807e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.267465e+00	2.083236e-01	2.768123e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.282094e-01	1.245634e-01	1.790403e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.130424e-01	6.205837e-02	1.080089e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.301320e-01	3.248713e-02	6.006474e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.956407e-03	2.546462e-03	5.230643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07755664812360924,0.008914894152101005,0.0131899204896508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.017776e+01	1.307805e+00	1.127043e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.578775e+00	3.945136e-01	3.717596e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.393759e+00	3.757144e-01	4.292254e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.254937e-01	1.898593e-01	2.791019e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.205472e-02	9.754301e-03	1.726635e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2881708969602256,0.018929513361633843,0.024928409653588057
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.445456e-01	7.012280e-02	9.381104e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.090003e-01	2.327296e-01	2.522892e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.561566e+00	4.983934e-01	4.200205e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.614703e+00	5.828568e-01	4.549079e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.421509e+00	4.902801e-01	3.109155e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.625096e+00	2.201663e-01	9.127871e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.310856e+00	1.416961e-01	8.419673e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.773384e+00	2.861042e-01	2.846288e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.143222e+00	2.986326e-01	3.771509e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.527907e+00	2.708105e-01	3.855168e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.858487e-01	2.062488e-01	3.091310e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.938327e-01	1.354190e-01	2.148335e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.048797e-01	7.925230e-02	1.323081e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.297904e-02	5.898008e-03	1.125581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.1592208457727539,0.01249949301854894,0.016437175302591422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.726404e-01	2.101802e-01	2.633208e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.871476e+00	5.655833e-01	5.659682e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.587883e+00	8.133895e-01	7.586295e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.064345e+00	8.920099e-01	7.192869e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.663626e+00	6.230629e-01	4.550102e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.314851e+00	2.806530e-01	2.213530e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.434557e+00	1.311699e-01	1.007540e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.385717e+00	2.530586e-01	2.166864e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.439616e+00	2.691699e-01	2.996878e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.713134e+00	2.269850e-01	2.651838e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.147963e+00	1.848976e-01	2.347120e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.257089e-01	1.269728e-01	1.811526e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.234949e-01	7.968894e-02	1.223166e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.129313e-01	4.430554e-02	7.356141e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.736378e-02	3.857292e-03	7.279882e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07319116582163786,0.008491900028448587,0.011150977571677517
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.046422e+00	1.635312e+00	1.993762e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.117657e+00	2.290558e+00	2.518828e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.178150e+01	2.238860e+00	2.049027e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.226761e+01	1.278924e+00	9.755557e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.032187e+01	4.013140e-01	3.727685e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.457869e+00	4.816542e-01	4.026261e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.926883e+00	5.402152e-01	5.381903e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.148942e+00	4.541122e-01	4.192237e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.907524e+00	3.213123e-01	4.026292e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.130356e+00	2.109415e-01	2.837492e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.266249e-01	1.320503e-01	1.963109e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.524679e-02	5.748402e-03	9.900054e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2727690574320074,0.022201883630388608,0.03080370084497991
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.242740e-01	2.180231e-01	2.553568e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.362368e+00	6.944622e-01	5.133856e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.380897e+00	3.328027e-01	1.842032e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.777779e+00	3.146922e-01	2.450134e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.728675e+00	3.195865e-01	4.262727e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.450163e-01	2.113013e-01	3.442428e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.717454e-01	1.190170e-01	2.010157e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.015432e-01	5.801774e-02	1.078686e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.350998e-02	4.200436e-03	9.055103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.1334451289256221,0.013887500429860505,0.018543173482061387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.590006e+00	5.966741e-01	7.257973e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.370089e+00	1.135328e+00	9.648663e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.811604e+00	4.912717e-01	5.276219e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.477538e+00	2.360905e-01	8.975335e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.932265e+00	2.762137e-01	2.447980e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.026209e+00	1.880939e-01	2.264649e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.384589e-01	1.044839e-01	1.514237e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.774545e-01	5.586984e-02	9.442089e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.643927e-02	6.720259e-03	1.283698e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.05043992846037508,0.007899188030547816,0.01106756662123242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.265090e+01	1.209771e+01	1.029109e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.480504e+01	3.240394e+00	4.550374e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.189528e+01	3.323098e-01	1.533878e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.960200e+00	3.174621e-01	1.909641e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.073862e+00	3.321089e-01	2.598565e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.132893e+00	2.194147e-01	2.533820e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.852855e-01	1.265639e-01	1.881777e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.632727e-02	6.168225e-03	1.156647e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.25898502816046226,0.020071173305078294,0.027487139562306473
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.667268e-01	2.446090e-01	3.151349e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.324396e+00	4.205057e-01	3.752917e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.964299e+00	5.424129e-01	4.166560e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.567615e+00	5.630152e-01	4.273442e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.020726e+00	4.357425e-01	2.962723e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.174359e+00	2.355132e-01	7.540967e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.964761e+00	1.147145e-01	4.515109e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.537689e+00	2.178324e-01	2.196239e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.974207e+00	2.551500e-01	3.295300e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.457556e+00	2.457758e-01	3.357168e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.756100e-01	2.018454e-01	2.889155e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.720407e-01	1.246744e-01	2.074639e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.911915e-01	7.783749e-02	1.240487e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.277533e-02	5.718420e-03	1.099187e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.1350286249759258,0.012260061470435235,0.01652733627363215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.669365e+00	7.292904e-01	1.017384e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.855905e+00	1.119716e+00	7.856279e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.912755e+00	1.035016e+00	8.012611e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.242583e+00	7.951391e-01	6.355969e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.684977e+00	5.354918e-01	3.779462e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.665141e+00	2.212033e-01	1.365805e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.590073e+00	7.494638e-02	5.505336e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.644943e+00	1.875816e-01	1.493654e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.851337e+00	1.895801e-01	2.158243e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.190212e+00	1.668417e-01	1.956666e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.923965e-01	1.170971e-01	1.622780e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.537253e-01	6.642492e-02	1.058339e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.082536e-02	6.370218e-03	1.148908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05488681028270563,0.007671787799891007,0.010494523214533272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.708162e+01	1.162074e+01	9.334644e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.055467e+01	4.164049e+00	3.554902e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.757423e+01	2.129816e+00	2.351315e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.869761e+01	1.012271e+00	9.936561e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.176560e+01	4.431725e-01	2.895647e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.880901e+00	9.092916e-02	2.726573e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.239684e+00	2.072249e-01	2.203788e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.942785e+00	2.207739e-01	2.125267e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.188720e+00	2.452702e-01	2.365333e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.428178e+00	2.166174e-01	2.700266e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.974619e-01	1.417371e-01	2.115995e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.530787e-02	7.863285e-03	1.214928e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.27644787123007375,0.0164373784304368,0.025576760017899436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.608716e-01	1.810538e-01	1.413503e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.949073e+00	6.777407e-01	4.439292e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.556486e+00	1.292148e-01	5.877363e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.262487e+00	3.218068e-01	3.824137e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.298821e+00	2.613976e-01	4.180203e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.776270e-01	1.589935e-01	2.845392e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.137041e-01	8.406075e-02	1.538595e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.368812e-02	7.346118e-03	1.561825e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.1384690642286742,0.010820930748245638,0.01572538830430173
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.092521e+00	5.301408e-01	4.427503e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.677630e+00	2.797587e-01	2.347556e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.125306e+00	2.601629e-01	2.791644e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.028268e+00	1.709132e-01	2.345390e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.296024e-01	1.006481e-01	1.537413e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.694031e-01	5.312811e-02	9.613265e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.108605e-01	2.711526e-02	5.109554e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.916926e-03	2.098597e-03	4.799661e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06928401367371656,0.0076445040098085185,0.011728747856458582
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.182462e+01	1.226800e+00	1.029152e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.460699e+00	4.656645e-01	3.396005e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.966705e+00	2.941896e-01	3.953907e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.927739e-01	1.555859e-01	2.331090e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.614614e-02	8.330094e-03	1.512746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2694616786217928,0.01838965497509759,0.024985709710151904
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.555109e-01	8.403559e-02	1.033459e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.882732e-01	2.980896e-01	3.357113e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.053168e+00	5.969641e-01	4.900864e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.266621e+00	6.705053e-01	4.631158e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.858660e+00	4.226405e-01	1.953643e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.689769e+00	9.294155e-02	4.086592e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.069245e+00	2.155459e-01	2.194405e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.412740e+00	3.229305e-01	3.480064e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.781730e+00	3.061560e-01	3.989329e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.232665e+00	2.358811e-01	3.486674e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.900755e-01	1.654499e-01	2.733574e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.725699e-01	1.113817e-01	1.999921e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.373426e-01	5.817024e-02	1.060390e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.743060e-02	4.899821e-03	9.432282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.1441254775944181,0.011930519121480992,0.015939029931802545
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.370410e-01	2.667282e-01	2.953130e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.778993e+00	7.381506e-01	8.529135e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.101332e+00	1.044639e+00	9.032177e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.371244e+00	9.265257e-01	6.922055e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.209597e+00	4.457659e-01	3.366228e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.166671e+00	1.510766e-01	1.083084e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.954765e+00	2.370611e-01	1.910498e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.881821e+00	3.058856e-01	2.728317e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.015577e+00	2.510184e-01	2.854040e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.403698e+00	2.120825e-01	2.450994e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.458581e-01	1.466655e-01	2.138980e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.140966e-01	1.145330e-01	1.559680e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.556265e-01	6.634402e-02	1.105816e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.798857e-01	3.445971e-02	6.581526e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.400519e-02	3.375947e-03	6.389803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06510859484565902,0.007698308710460816,0.010404931034934159
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.281662e+00	2.017914e+00	2.564992e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.135554e+01	2.915027e+00	3.227726e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.475688e+01	2.365948e+00	1.960210e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.346825e+01	9.617961e-01	8.362089e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.001141e+01	4.031053e-01	3.890793e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.649587e+00	5.832953e-01	5.219636e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.181735e+00	5.339816e-01	5.082067e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.610110e+00	3.669377e-01	4.417655e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.612589e+00	2.799604e-01	3.260654e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.555241e-01	1.691974e-01	2.487972e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.314984e-01	1.049841e-01	1.781327e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.099959e-02	4.948664e-03	8.708350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.25154443364631646,0.021715816345552447,0.030533483166732933
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.502086e-01	2.869354e-01	2.940932e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.980581e+00	7.731466e-01	5.949957e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.439341e+00	1.681520e-01	5.455574e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.414119e+00	3.377250e-01	3.435571e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.440773e+00	3.001077e-01	4.174054e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.775399e-01	1.718810e-01	2.968341e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.809320e-01	9.732199e-02	1.730472e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.542984e-01	4.581670e-02	8.809282e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.235128e-03	3.068283e-03	7.225964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11983663279580258,0.013516483465169829,0.017952692061584105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.221646e+00	9.286586e-01	8.528443e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.180397e+00	1.283698e+00	1.357603e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.443045e+00	2.606276e-01	1.802842e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.878058e+00	2.779365e-01	1.791489e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.695038e+00	2.888785e-01	2.425681e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.976931e-01	1.582521e-01	2.070289e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.751342e-01	8.830068e-02	1.337034e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.429254e-01	4.964560e-02	8.908935e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.220941e-02	5.686796e-03	1.139916e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.045082115243506575,0.0074027455410730705,0.010395227756525315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.048140e+02	1.361552e+01	1.272927e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.455109e+01	2.532547e+00	3.199025e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.283793e+00	2.779889e-01	2.223234e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.431058e+00	3.942715e-01	1.932979e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.915675e+00	3.005801e-01	2.670386e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.036429e+00	1.987023e-01	2.345955e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.267378e-01	1.068393e-01	1.852472e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.279731e-02	5.747932e-03	1.032528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.24100388456245506,0.01951917601013778,0.02767239501767202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.861425e-01	2.933587e-01	3.724218e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.691132e+00	5.532170e-01	4.462613e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.444946e+00	6.173820e-01	5.021506e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.069142e+00	6.300217e-01	4.356168e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.365994e+00	4.055452e-01	2.082129e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.247140e+00	8.982059e-02	1.781387e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.849163e+00	2.077592e-01	1.465447e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.267892e+00	2.491333e-01	3.220325e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.717629e+00	2.833578e-01	3.384194e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.229910e+00	2.267143e-01	3.415541e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.085340e-01	1.609140e-01	2.643883e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.669193e-01	1.089286e-01	1.909748e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.319508e-01	5.651946e-02	1.026505e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.741784e-02	4.801042e-03	9.397740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12142585381995076,0.01160605337631225,0.01615400314528455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.903490e+00	9.944438e-01	1.115701e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.804790e+00	1.494226e+00	1.081933e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.625109e+00	1.119718e+00	9.500073e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.105722e+00	7.263597e-01	6.982624e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.830226e+00	4.610288e-01	2.523411e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.375614e+00	1.043468e-01	1.204626e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.181789e+00	1.425763e-01	1.125007e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.300016e+00	2.047002e-01	1.913515e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.615410e+00	2.037482e-01	2.220264e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.031382e+00	1.420803e-01	1.843141e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.036432e-01	1.020873e-01	1.478711e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.030985e-01	5.676632e-02	9.284096e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.589139e-02	5.378687e-03	1.040980e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04878573517770478,0.006975877085999699,0.009812883043675641
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.021494e+02	1.273990e+01	1.090703e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.394194e+01	3.788064e+00	4.157957e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.767690e+01	1.635169e+00	1.664054e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.752666e+01	8.218571e-01	3.886905e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.845110e+00	9.894561e-02	4.370979e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.804645e+00	2.120072e-01	2.349414e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.732178e+00	2.252752e-01	1.487191e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.670400e+00	2.399598e-01	2.008633e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.006700e+00	2.489540e-01	2.523492e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.299685e+00	2.062817e-01	2.371081e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.025053e-01	1.189003e-01	1.895156e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.030157e-02	6.895477e-03	1.120074e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25920113336151945,0.015876525123168117,0.0246784362317215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.016568e+00	2.201060e-01	1.683970e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.314736e+00	6.401631e-01	4.077012e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.170526e+00	1.069254e-01	1.109750e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.922144e+00	2.829490e-01	4.164816e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.113081e+00	2.394282e-01	3.483216e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.800648e-01	1.395496e-01	2.421992e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.657791e-01	7.339043e-02	1.336341e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.857169e-02	6.216103e-03	1.291625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12800047996650513,0.00991168460335265,0.014633621415388515
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.799654e+00	5.466097e-01	4.111597e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.027557e+00	1.229815e-01	1.601020e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.830541e+00	2.325367e-01	2.649710e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.991874e-01	1.468684e-01	2.070689e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.880353e-01	9.215600e-02	1.389748e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.502236e-01	5.244437e-02	8.314021e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.676295e-02	2.424297e-02	5.076386e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.843343e-03	1.993050e-03	4.111835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06479835408153438,0.007090586066514852,0.010728495684594566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.276794e+01	1.124199e+00	9.329148e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.774053e+00	4.097015e-01	3.319799e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.726984e+00	2.672369e-01	3.428190e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.419838e-01	1.534789e-01	2.026509e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.297200e-02	7.875086e-03	1.410794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.255628943207151,0.01797522580949426,0.024546124094020794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.733035e-01	9.942073e-02	1.243297e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.014277e+00	3.996266e-01	4.080319e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.564707e+00	6.793051e-01	5.357683e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.764161e+00	6.243290e-01	4.256131e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.043356e+00	3.132455e-01	1.152456e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.541520e+00	1.591443e-01	9.034412e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.780446e+00	2.638284e-01	3.060656e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.109391e+00	3.045611e-01	3.893507e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.542309e+00	2.935988e-01	3.783588e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.055294e+00	2.070553e-01	3.070507e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.738333e-01	1.349183e-01	2.443380e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.096998e-01	9.537647e-02	1.558973e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.051946e-01	5.458972e-02	9.747281e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.449829e-02	4.499489e-03	7.396227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13401888631816256,0.011539615547116092,0.015368824812041854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.621750e-01	3.354012e-01	3.963454e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.925509e+00	1.005232e+00	1.083835e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.559028e+00	1.199450e+00	1.009781e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.126751e+00	7.623354e-01	5.322564e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.119042e+00	2.946749e-01	1.608558e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.707522e+00	2.117220e-01	1.739798e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.472775e+00	2.589924e-01	2.585004e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.524548e+00	2.774052e-01	2.689974e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.781392e+00	2.324497e-01	2.783977e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.239454e+00	2.067881e-01	2.234546e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.384671e-01	1.280180e-01	1.826452e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.408967e-01	8.472392e-02	1.487458e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.280178e-01	6.882299e-02	1.018473e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.658386e-01	3.570375e-02	5.908476e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.233697e-02	3.147871e-03	5.525959e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.059235336400074966,0.007264262269278142,0.010078525314295893
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.951829e+00	2.619207e+00	3.338481e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.511054e+01	3.649138e+00	3.738038e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.746300e+01	2.276629e+00	1.665254e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.374702e+01	6.272325e-01	7.100864e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.130410e+00	5.928598e-01	5.564835e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.760978e+00	5.729791e-01	5.213232e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.612525e+00	5.376549e-01	4.801066e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.254926e+00	3.342651e-01	4.085469e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.406035e+00	2.189096e-01	2.717437e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.577969e-01	1.467648e-01	2.429398e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.971486e-01	1.103249e-01	1.500470e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.841493e-02	4.423668e-03	8.488990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.2374625461234503,0.02193498979422165,0.029593602062814472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.776021e-01	3.507322e-01	3.387395e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.396921e+00	7.819366e-01	6.367859e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.295640e+00	1.502833e-01	3.467063e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.176934e+00	3.653135e-01	3.923184e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.291578e+00	2.723606e-01	3.714200e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.858445e-01	1.591143e-01	2.518900e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.306191e-01	8.868489e-02	1.555082e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.266930e-01	4.103224e-02	7.995513e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.873877e-03	2.501691e-03	5.618753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11162401253831085,0.013651026400275074,0.01731759807191656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.939846e+00	1.228813e+00	1.102705e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.178851e+00	1.272025e+00	1.533326e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.804416e+00	1.138478e-01	1.999674e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.566012e+00	3.283942e-01	2.316843e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.585938e+00	2.720302e-01	2.443152e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.269134e-01	1.475518e-01	1.804887e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.451094e-01	8.746189e-02	1.296221e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.295380e-01	4.777927e-02	7.844260e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.932192e-02	5.285318e-03	1.077057e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04246950963186516,0.007178138869393266,0.009747688627543633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.300274e+02	1.554685e+01	1.806061e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.097599e+01	1.821646e+00	1.772507e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.714420e+00	4.555356e-01	2.635171e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.271784e+00	4.033151e-01	1.983431e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.877371e+00	2.803317e-01	2.550045e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.002700e+00	1.921260e-01	2.100092e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.088014e-01	1.156776e-01	1.722826e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.028620e-02	4.982928e-03	9.681420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.22862298719395077,0.020296806133776546,0.027236336115421172
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.155084e-01	3.480037e-01	4.373696e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.035421e+00	6.272972e-01	5.525242e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.870607e+00	7.096847e-01	5.311730e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.402273e+00	6.185098e-01	4.037592e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.531014e+00	3.084361e-01	1.324904e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.172694e+00	1.449414e-01	5.303708e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.665911e+00	2.587748e-01	2.591908e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.076935e+00	2.733825e-01	3.486170e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.545167e+00	2.717241e-01	3.577528e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.090071e+00	2.065458e-01	3.041106e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.097855e-01	1.403659e-01	2.410540e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.141790e-01	9.528104e-02	1.557463e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.024748e-01	5.439772e-02	9.130640e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.460182e-02	4.391405e-03	7.633360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11309868688838429,0.011619582778098853,0.015630773793992553
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.334740e+00	1.211008e+00	1.351474e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.690701e+00	1.621344e+00	1.246689e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.718273e+00	1.124762e+00	1.191051e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.347228e+00	6.905137e-01	5.963034e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.524906e+00	3.384060e-01	1.507908e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.923214e+00	8.179611e-02	1.125417e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.882558e+00	2.278402e-01	1.520773e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.150255e+00	2.374962e-01	2.010328e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.485563e+00	1.923303e-01	2.302045e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.361657e-01	1.283959e-01	1.836384e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.494865e-01	9.144289e-02	1.345121e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.817077e-01	5.938964e-02	8.838679e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.362715e-02	5.562038e-03	9.074252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.045315470739131954,0.0066990034182242975,0.009537228817041651
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.223858e+02	1.302025e+01	1.224882e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.390007e+01	3.302324e+00	3.374794e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.576465e+01	1.307082e+00	1.152011e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.515312e+01	3.787577e-01	3.780122e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.591636e+00	1.965456e-01	3.064152e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.320628e+00	3.097582e-01	2.119343e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.568352e+00	2.966108e-01	1.397930e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.562199e+00	2.512333e-01	2.089382e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.901161e+00	2.291823e-01	2.317201e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.212665e+00	1.918066e-01	2.337500e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.558334e-01	1.210869e-01	1.819325e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.734324e-02	6.216452e-03	1.092584e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24041974913479175,0.01604112422350873,0.02371766728184793
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.392832e+00	2.598231e-01	2.066115e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.372868e+00	5.667950e-01	3.752595e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.766321e+00	2.388822e-01	2.164633e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.634750e+00	2.883793e-01	3.835232e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.431289e-01	1.974277e-01	3.105254e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.901206e-01	1.191935e-01	2.059302e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.194555e-01	6.171264e-02	1.175329e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.456652e-02	5.657015e-03	1.075582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11909245790068526,0.00965747772267353,0.013689888656548327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.399887e+00	5.172207e-01	4.368112e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.452403e+00	1.607903e-01	7.918904e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.593834e+00	2.000397e-01	2.569230e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.187779e-01	1.383585e-01	1.800914e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.340769e-01	8.036285e-02	1.232739e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.289194e-01	4.663618e-02	8.101722e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.688939e-02	2.483728e-02	4.422436e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.824027e-03	1.904167e-03	4.100748e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06095170319103903,0.006709784968480001,0.009866935764072868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.357341e+01	1.040747e+00	8.556458e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.155009e+00	3.793380e-01	3.436312e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.560012e+00	2.382534e-01	2.902578e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.824381e-01	1.412457e-01	1.909013e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.018142e-02	7.709985e-03	1.305289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23929638181247187,0.01950830371252571,0.025279978632065325
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.514716e-01	1.343382e-01	1.775678e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.488085e+00	6.062238e-01	5.829180e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.258791e+00	8.087060e-01	6.605668e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.147271e+00	5.270205e-01	3.091689e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.914955e+00	1.388288e-01	3.794336e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.203667e+00	3.290326e-01	2.860720e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.453136e+00	3.667083e-01	3.657962e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.810295e+00	3.151373e-01	3.998149e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.322664e+00	2.366504e-01	3.364704e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.111954e-01	1.914612e-01	2.846009e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.704581e-01	1.241582e-01	2.089252e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.448226e-01	8.760428e-02	1.497504e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.687978e-01	4.385023e-02	8.226978e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.156160e-02	3.982487e-03	6.603138e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12411613756108147,0.011221394265726742,0.01457355839198013
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.306706e+00	4.066519e-01	5.021907e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.555273e+00	1.288741e+00	1.186793e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.885405e+00	1.224135e+00	1.068323e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.428081e+00	6.150400e-01	4.431334e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.737110e+00	1.501277e-01	1.680002e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.235821e+00	2.745352e-01	1.878676e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.076847e+00	3.121724e-01	2.791453e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.223383e+00	2.824789e-01	2.686657e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.564818e+00	1.874243e-01	2.377574e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.111093e+00	1.740180e-01	1.919582e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.426551e-01	1.112357e-01	1.780717e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.924640e-01	9.097058e-02	1.283559e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.907762e-01	5.485217e-02	9.990394e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.474183e-01	3.084053e-02	5.785576e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.046311e-02	3.186432e-03	5.141269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05484719631425765,0.006984673797072377,0.009006870940964681
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.122915e+00	2.956808e+00	3.715622e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.863510e+01	3.985607e+00	3.628383e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.851919e+01	1.806879e+00	1.667707e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.336230e+01	5.391685e-01	5.494246e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.512869e+00	5.186707e-01	5.402621e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.290110e+00	5.676101e-01	5.337752e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.250788e+00	4.360140e-01	4.373426e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.038380e+00	2.917652e-01	3.249443e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.268082e+00	2.041796e-01	2.654717e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.874682e-01	1.432447e-01	2.266456e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.583643e-01	9.986074e-02	1.413357e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.612185e-02	4.583700e-03	6.891478e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.22309747385544923,0.021205192052582145,0.028548321606953447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.288160e+00	4.118313e-01	3.971942e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.721843e+00	7.294499e-01	5.807540e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.080357e+00	2.518995e-01	1.188022e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.992396e+00	3.555123e-01	3.796834e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.148901e+00	2.408581e-01	3.430522e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.894395e-01	1.389652e-01	2.327755e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.777617e-01	7.376805e-02	1.403447e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.027684e-01	3.808446e-02	6.540303e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.311206e-03	2.139216e-03	4.302088e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10398066155292791,0.012948860502499465,0.016564063092416273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.295571e+00	1.585597e+00	1.530684e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.530294e+00	1.101946e+00	1.281391e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.096541e+00	2.304683e-01	6.363968e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.391729e+00	3.310669e-01	2.214010e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.507895e+00	2.414041e-01	2.259326e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.689617e-01	1.286780e-01	1.762145e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.077162e-01	7.653601e-02	1.126019e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.099415e-01	4.348750e-02	7.875021e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.686940e-02	5.394640e-03	9.512657e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03992479587619439,0.006701643599531154,0.009326567334079404
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.560086e+02	1.713249e+01	2.124774e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.584458e+01	9.168034e-01	4.870462e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.822138e+00	5.974744e-01	2.417190e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.128336e+00	3.549157e-01	1.886990e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.841104e+00	2.448332e-01	2.341116e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.519492e-01	1.684102e-01	2.071815e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.845491e-01	1.029894e-01	1.581313e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.806726e-02	5.148686e-03	9.456402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.21437080135065117,0.020852560319998603,0.027586645651950542
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.203398e+00	4.832477e-01	5.738547e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.591578e+00	8.037979e-01	7.245371e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.348285e+00	7.474399e-01	5.796414e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.628010e+00	4.634691e-01	3.421240e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.476248e+00	1.564956e-01	2.017766e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.964201e+00	2.429551e-01	1.776308e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.417281e+00	3.107106e-01	3.000793e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.897349e+00	3.165540e-01	3.442713e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.377186e+00	2.345750e-01	3.343681e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.822352e-01	1.838666e-01	2.810902e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.235637e-01	1.352041e-01	2.084427e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.550943e-01	8.296835e-02	1.544419e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.692237e-01	4.330103e-02	8.075245e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.184830e-02	4.140093e-03	6.680149e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.1051999977117019,0.01140286868667878,0.014597005434356422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.906931e+00	1.693898e+00	1.854766e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.075399e+01	1.676559e+00	1.445044e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.087036e+00	9.429905e-01	9.030131e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.895512e+00	4.710447e-01	3.768092e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.978555e+00	1.531465e-01	4.876188e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.490463e+00	1.808440e-01	1.281924e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.639148e+00	2.419762e-01	1.762170e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.027481e+00	2.337256e-01	1.988190e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.403693e+00	1.804045e-01	1.984343e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.743547e-01	1.257319e-01	1.627969e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.057395e-01	8.676839e-02	1.167264e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.550225e-01	4.585897e-02	9.027106e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.069188e-02	5.158071e-03	8.795721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04232028511096846,0.006355829991576342,0.00834025763974302
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.442542e+02	1.396680e+01	1.461042e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.100098e+01	2.390455e+00	1.998709e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.206891e+01	5.470958e-01	1.273367e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.306637e+01	3.938673e-01	3.486296e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.807684e+00	2.822701e-01	2.341689e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.989568e+00	3.138974e-01	1.921643e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.312670e+00	2.807924e-01	1.421572e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.417574e+00	2.184761e-01	1.798764e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.832676e+00	2.325815e-01	2.200459e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.141687e+00	1.741970e-01	2.322547e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.280689e-01	1.266404e-01	1.660491e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.464676e-02	5.783604e-03	9.128089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.2198405356799655,0.015786712183356838,0.022606877117348212
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.883939e+00	2.979251e-01	2.644925e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.160990e+00	4.906785e-01	2.764213e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.337903e+00	2.444014e-01	3.150902e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.375123e+00	2.806065e-01	3.521309e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.913316e-01	1.839048e-01	2.767333e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.074636e-01	1.011472e-01	1.723167e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.763929e-01	5.583764e-02	1.083950e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.079858e-02	4.494623e-03	8.740201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.110639174565247,0.008913050153056434,0.012737494383414733
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.942176e+00	5.045913e-01	4.224731e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.966502e+00	1.836613e-01	1.138896e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.376474e+00	2.077428e-01	2.306914e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.364479e-01	1.356187e-01	1.602320e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.856479e-01	7.038492e-02	1.181544e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.984990e-01	4.670936e-02	7.090899e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.455052e-02	2.187206e-02	4.358206e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.142170e-03	1.715923e-03	4.075339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05701923317940006,0.006040426287680305,0.009221238052344337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.426403e+01	9.447025e-01	8.189360e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.645664e+00	4.234887e-01	2.667647e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.419615e+00	2.264808e-01	3.050314e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.355670e-01	1.252622e-01	1.713224e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.621234e-02	6.860278e-03	1.221099e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.22478717417620142,0.01773543736780625,0.023879070846564487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.780111e-01	1.423622e-01	1.621208e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.925349e+00	6.394211e-01	6.316481e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.988540e+00	8.173543e-01	7.102968e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.472859e+00	4.255233e-01	2.127902e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.812116e+00	2.606499e-01	7.675440e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.866140e+00	3.168602e-01	3.303785e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.122564e+00	3.378946e-01	3.702588e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.551208e+00	2.575501e-01	3.503938e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.121901e+00	2.090418e-01	3.131245e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.745526e-01	1.595017e-01	2.399919e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.916682e-01	1.153408e-01	1.947184e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.828242e-01	7.137740e-02	1.419133e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.429019e-01	4.116259e-02	7.304297e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.031145e-03	3.239973e-03	5.639814e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11360550305602488,0.010686484467646334,0.014090023052303863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.016532e+00	5.697212e-01	6.385991e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.775067e+00	1.541852e+00	1.632123e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.001469e+00	1.081727e+00	9.234733e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.120124e+00	4.689620e-01	1.681035e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.199851e+00	2.292136e-01	2.524993e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.730903e+00	2.661815e-01	2.429364e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.719174e+00	3.450744e-01	3.017979e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.932428e+00	2.690830e-01	2.408089e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.358235e+00	1.736966e-01	2.248228e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.706599e-01	1.559506e-01	1.836509e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.658895e-01	1.050098e-01	1.597927e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.273593e-01	7.621785e-02	1.301852e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.543172e-01	4.956109e-02	9.262161e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.302123e-01	3.320906e-02	4.986204e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.176284e-03	2.659893e-03	4.745541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05027058219692971,0.006405795190908704,0.008680375018942796
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.250006e+01	3.614020e+00	4.817109e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.293821e+01	4.137884e+00	3.766877e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.951997e+01	1.479545e+00	1.595039e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.251248e+01	6.429991e-01	5.988217e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.723560e+00	6.997234e-01	5.040450e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.670265e+00	4.696684e-01	4.274997e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.881830e+00	3.710644e-01	3.893927e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.810842e+00	2.838127e-01	3.871395e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.154190e+00	1.818869e-01	2.328159e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.108591e-01	1.250223e-01	2.045476e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.069820e-01	8.614285e-02	1.545911e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.444971e-02	4.163498e-03	6.756743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.20748371977053093,0.02163853230184315,0.027334382525960266
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.748753e+00	5.046478e-01	5.171655e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.911145e+00	6.466349e-01	4.588421e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.813544e+00	3.071287e-01	2.204446e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.776075e+00	3.455995e-01	3.778143e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.010533e+00	2.308651e-01	3.002644e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.123948e-01	1.213537e-01	2.101401e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.318479e-01	6.867586e-02	1.200517e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.026960e-02	3.181066e-02	5.854357e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.836388e-03	1.744323e-03	3.090360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.0957971971357554,0.012849537995789237,0.015830528954021428
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.154637e+01	2.001424e+00	2.352698e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.111632e+00	8.796083e-01	7.468644e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.480505e+00	2.671461e-01	1.741562e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.307516e+00	3.438562e-01	2.104561e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.390413e+00	2.366479e-01	2.297430e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.126966e-01	1.266204e-01	1.547224e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.655090e-01	6.731225e-02	1.153601e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.860726e-01	4.526752e-02	6.906434e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.452010e-02	4.675066e-03	9.376788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03733996658196539,0.00647500358823825,0.008851564379228544
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.788657e+02	1.816689e+01	2.259618e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.083677e+01	4.829123e-01	4.576282e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.489812e+00	6.479189e-01	2.170244e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.018424e+00	3.098882e-01	1.519784e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.769779e+00	2.514575e-01	2.265808e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.021490e-01	1.636932e-01	2.003647e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.446177e-01	1.032893e-01	1.405877e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.609615e-02	4.610604e-03	9.105559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.2019318609874144,0.020102316144489013,0.026112255229721104
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.399474e+00	5.057584e-01	5.293983e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.081247e+00	8.588402e-01	7.089412e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.792542e+00	7.196943e-01	6.217269e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.862461e+00	3.800153e-01	2.963076e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.471612e+00	1.665732e-01	2.900371e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.785645e+00	2.951855e-01	2.136455e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.249101e+00	3.233800e-01	3.055218e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.721129e+00	2.886102e-01	3.327772e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.237673e+00	2.241160e-01	3.157093e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.547842e-01	1.696043e-01	2.701769e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.457244e-01	1.294204e-01	2.037520e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.980846e-01	7.383552e-02	1.435585e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.439726e-01	4.269695e-02	7.318502e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.358856e-03	3.252620e-03	5.649074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09692544682667534,0.01129893044775257,0.01435835405707983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.138080e+01	2.109579e+00	1.967692e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.261124e+01	1.688398e+00	1.904236e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.571519e+00	8.845947e-01	1.055676e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.565768e+00	3.697977e-01	2.414970e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.370142e+00	1.404184e-01	5.227233e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.124058e+00	1.976912e-01	1.631585e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.506739e+00	2.657390e-01	1.769681e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.906981e+00	2.727083e-01	1.983749e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.287022e+00	1.731840e-01	1.945293e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.898355e-01	1.232074e-01	1.671763e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.508853e-01	7.851561e-02	1.176808e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.264624e-01	4.496796e-02	8.338110e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.815631e-02	4.833509e-03	7.893324e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.039085365369441974,0.006073742216026773,0.008266807252483022
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.659811e+02	1.476322e+01	1.684370e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.563706e+01	2.287719e+00	1.497387e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.900662e+01	4.454734e-01	3.523936e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.166254e+01	4.971516e-01	4.408802e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.264019e+00	4.756392e-01	2.752339e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.736155e+00	3.957190e-01	1.317822e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.137143e+00	2.703124e-01	1.557982e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.299020e+00	2.138572e-01	1.588944e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.715482e+00	2.214116e-01	2.753392e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.067618e+00	1.620349e-01	2.059680e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.703590e-01	1.074628e-01	1.684011e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.206193e-02	5.390316e-03	9.161248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20651347094074587,0.015993818550705335,0.021500045889824793
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.255214e+00	3.340926e-01	2.776923e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.799923e+00	3.456247e-01	2.454512e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.152188e+00	2.938854e-01	3.123809e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.216208e+00	2.319267e-01	3.745236e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.090733e-01	1.631178e-01	2.523848e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.545026e-01	1.066808e-01	1.646048e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.539218e-01	5.861932e-02	8.911680e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.193405e-03	4.456946e-03	7.475433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10659672303832758,0.008706331709735976,0.011681871329697183
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.218237e+00	4.685341e-01	3.962384e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.670897e+00	1.685365e-01	1.181968e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.296849e+00	1.854194e-01	2.363946e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.021708e-01	1.139060e-01	1.598998e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.673106e-01	8.125598e-02	9.955197e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.827964e-01	4.631619e-02	6.638137e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.571751e-02	2.098654e-02	3.973046e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.970519e-03	2.203884e-03	3.454871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05581624849533098,0.006271733044651749,0.008527294369684746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.456640e+01	8.692448e-01	7.525386e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.389760e+00	2.973666e-01	3.108793e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.358597e+00	2.163648e-01	2.528610e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.222784e-01	1.338803e-01	1.585622e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.559573e-02	7.494452e-03	1.171518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.21404279610909882,0.017732396054511906,0.022441635499996504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.534208e-01	1.630549e-01	1.960854e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.454978e+00	7.610876e-01	7.130163e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.481256e+00	8.251898e-01	6.486200e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.412269e+00	3.319264e-01	1.892247e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.558967e+00	2.248601e-01	2.070699e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.642714e+00	3.444904e-01	3.724933e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.929281e+00	3.315889e-01	3.400660e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.368080e+00	2.350476e-01	3.328933e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.009310e+00	2.195784e-01	2.780914e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.852191e-01	1.459626e-01	2.428289e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.402913e-01	1.111805e-01	1.630773e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.614268e-01	7.826229e-02	1.133206e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.244561e-01	3.915714e-02	6.941584e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.891408e-03	3.453409e-03	4.864525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10785453511796826,0.010849627365163622,0.012959448021090239
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.877956e+00	7.380993e-01	7.970969e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.544680e+00	1.718302e+00	1.800733e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.870418e+00	8.534905e-01	7.979478e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.600546e+00	3.275931e-01	2.093133e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.759232e+00	2.302235e-01	1.755350e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.439351e+00	2.730548e-01	2.566871e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.480590e+00	2.543917e-01	2.771033e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.783396e+00	2.127453e-01	2.453385e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.283095e+00	2.007139e-01	1.993535e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.004542e-01	1.270852e-01	1.845088e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.464385e-01	1.207795e-01	1.368086e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.107385e-01	9.054718e-02	1.035183e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.435764e-01	5.538667e-02	8.354743e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.204083e-01	3.242085e-02	4.996598e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.274166e-03	3.113658e-03	4.658951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04768755808560306,0.006301337875077043,0.0077432498107489894
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.639739e+01	4.736158e+00	5.105732e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.613960e+01	3.625291e+00	3.785270e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.928043e+01	1.085869e+00	1.295260e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.149869e+01	5.255472e-01	5.558214e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.983698e+00	7.074661e-01	4.140085e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.249051e+00	4.288134e-01	5.295525e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.730396e+00	3.416689e-01	3.578724e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.726150e+00	2.407709e-01	2.691118e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.108202e+00	1.745811e-01	2.094488e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.984724e-01	1.578226e-01	1.657144e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.001275e-01	1.049144e-01	1.369598e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.318139e-02	4.189066e-03	6.480370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.19750220850481406,0.020628510687045215,0.026261020150546016
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.145536e+00	5.682613e-01	5.653804e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.816704e+00	4.934356e-01	3.919646e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.686763e+00	3.348792e-01	2.598632e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.685405e+00	3.033227e-01	3.505565e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.154585e-01	1.979305e-01	2.867390e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.600779e-01	1.132187e-01	1.925010e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.071701e-01	7.075549e-02	1.061440e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.497682e-02	2.641782e-02	5.277146e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.453886e-03	2.017451e-03	2.935825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.091959758698819,0.012364646165154022,0.015019960231724111
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.403040e+01	2.300449e+00	2.709165e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.944980e+00	5.500442e-01	5.423820e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.320305e+00	3.003163e-01	1.476935e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.323254e+00	3.122972e-01	1.992757e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.356745e+00	1.940284e-01	2.356707e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.820572e-01	1.099030e-01	1.704107e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.546193e-01	8.433729e-02	9.732801e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.679500e-01	4.325180e-02	6.678921e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.297892e-02	5.009400e-03	8.885342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.036440290076487455,0.0062976425971376405,0.008194251828424676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.861188e+02	1.723946e+01	2.247990e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.846246e+01	9.761190e-01	2.709444e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.546936e+00	5.907821e-01	2.226542e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.060185e+00	2.808229e-01	1.592577e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.770430e+00	2.210917e-01	2.349924e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.815459e-01	1.552648e-01	1.879636e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.349637e-01	1.034329e-01	1.324481e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.480135e-02	5.292352e-03	8.328721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.1933215991062983,0.020220225529109737,0.025138966078179725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.646772e+00	5.847883e-01	5.964080e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.504794e+00	8.970910e-01	8.314036e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.076598e+00	6.911635e-01	5.473385e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.812767e+00	2.755659e-01	1.918036e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.296856e+00	2.011002e-01	1.248640e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.685065e+00	2.560313e-01	2.807136e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.155406e+00	2.925932e-01	3.036804e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.621251e+00	3.028769e-01	3.319694e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.129019e+00	2.265632e-01	2.748198e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.828437e-01	1.687018e-01	2.322303e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.948437e-01	1.130975e-01	1.746900e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.761415e-01	7.800852e-02	1.211562e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.281414e-01	3.951596e-02	6.596548e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.181485e-03	3.568632e-03	4.928944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09295883287481237,0.011215140750771485,0.013703767789351132
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.376293e+01	2.292843e+00	2.377079e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.345820e+01	1.664152e+00	1.856653e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.158959e+00	7.274520e-01	5.027014e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.792980e+00	1.302247e-01	1.011463e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.996228e+00	1.195154e-01	1.514310e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.034236e+00	2.215382e-01	1.441605e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.442540e+00	2.501359e-01	2.206726e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.865193e+00	2.339420e-01	1.994190e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.231365e+00	1.516088e-01	2.114534e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.654151e-01	1.281286e-01	1.428315e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.312940e-01	9.580777e-02	1.076081e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.168960e-01	4.917804e-02	7.440929e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.639465e-02	5.280829e-03	7.818693e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03809150818386937,0.006161049246058932,0.007801486258804564
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.767965e+02	1.470665e+01	1.654669e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.071280e+01	1.081665e+00	1.119077e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.756932e+01	5.167032e-01	5.645041e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.121664e+01	3.240000e-01	3.920634e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.025068e+00	4.243941e-01	1.781528e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.540039e+00	2.840302e-01	1.609909e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.118924e+00	2.733841e-01	1.083268e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.261116e+00	1.763630e-01	2.123657e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.692943e+00	2.193263e-01	2.181729e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.043224e+00	1.700121e-01	1.860439e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.565549e-01	1.153019e-01	1.604222e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.121731e-02	6.277282e-03	8.835083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18923346443271521,0.01456179511130784,0.020855459942657417
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.747721e+00	3.566914e-01	2.894697e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.348505e+00	1.902138e-01	8.694518e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.794912e+00	2.915590e-01	3.612513e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.055675e+00	2.171742e-01	2.824909e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.147401e-01	1.357964e-01	2.292050e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.074349e-01	8.534141e-02	1.439509e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.260835e-01	4.784157e-02	7.719689e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.449982e-03	3.011816e-03	7.124736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.1009323051116951,0.007566613451412754,0.011481470050941939
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.588085e+00	4.911441e-01	3.539372e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.338912e+00	1.733697e-01	1.729087e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.137730e+00	1.598038e-01	2.241666e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.473800e-01	1.108317e-01	1.356123e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.351899e-01	6.045653e-02	1.011756e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.712843e-01	4.210191e-02	6.059483e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.675822e-02	1.803823e-02	4.351567e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.244800e-03	1.562893e-03	3.304289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05260396278116553,0.005230491351511206,0.008579030406089795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.509164e+01	8.778461e-01	6.581215e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.984745e+00	2.583356e-01	3.305063e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.282621e+00	2.027340e-01	2.154585e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.740340e-01	1.111320e-01	1.495100e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.201153e-02	6.173257e-03	1.198540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19850780779789806,0.016674744660460955,0.022328138198890318
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.323930e-01	3.033361e-01	2.358901e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.374225e+00	8.837073e-01	9.166015e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.850822e+00	6.234854e-01	4.494237e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.080109e+00	1.098919e-01	1.079384e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.131450e+00	3.445793e-01	2.602384e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.288341e+00	3.425821e-01	3.486952e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.656979e+00	2.933672e-01	3.192289e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.204196e+00	2.098018e-01	3.197973e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.992695e-01	1.799465e-01	2.669984e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.107085e-01	1.317742e-01	2.033952e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.866522e-01	9.915538e-02	1.580185e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.144992e-01	6.359659e-02	9.879393e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.001994e-01	3.714633e-02	6.029066e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.733993e-03	2.046116e-03	4.628371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09828761559572792,0.00979310634251393,0.013036008776927455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.195907e+00	1.237263e+00	9.955541e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.095996e+01	1.454187e+00	1.694101e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.519241e+00	6.280523e-01	3.301198e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.762188e+00	1.259866e-01	3.171190e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.213101e+00	3.526687e-01	2.646412e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.042042e+00	3.453551e-01	2.386852e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.190215e+00	2.601987e-01	2.359068e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.560427e+00	1.871559e-01	2.340832e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.131206e+00	1.511676e-01	2.066704e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.331487e-01	1.408243e-01	1.570784e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.753343e-01	1.028384e-01	1.411258e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.752518e-01	7.331554e-02	1.039300e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.197390e-01	4.715765e-02	7.871144e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.064913e-01	2.511651e-02	5.317718e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.715651e-03	2.240279e-03	4.755257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04351881224746246,0.005372770151944706,0.007799840158651809
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.417147e+01	6.286228e+00	6.106036e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.949268e+01	3.140651e+00	3.428627e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.816128e+01	8.285425e-01	7.090874e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.040376e+01	6.294914e-01	4.986038e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.228226e+00	5.783017e-01	5.096422e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.798735e+00	4.311054e-01	4.255921e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.426468e+00	3.098518e-01	3.608077e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.579573e+00	2.221090e-01	2.437539e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.002828e+00	1.625196e-01	2.094155e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.531805e-01	1.339270e-01	1.642920e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.604601e-01	7.848923e-02	1.355972e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.144107e-02	3.515301e-03	7.630403e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.1820319938796093,0.01978668335919534,0.025279923112302344
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.837058e+00	6.665882e-01	6.673347e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.571887e+00	3.567311e-01	2.214985e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.478048e+00	3.315212e-01	3.217701e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.489983e+00	2.980765e-01	3.285791e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.155502e-01	1.763075e-01	2.672064e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.951573e-01	9.683651e-02	1.595713e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.714031e-01	5.779695e-02	9.187496e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.095779e-02	2.192483e-02	4.742043e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.885893e-03	9.364870e-04	2.698264e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08489302762266297,0.011288408836357844,0.014674903014167906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.767218e+01	2.589160e+00	2.967409e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.715472e+00	3.642974e-01	1.655099e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.041034e+00	2.534949e-01	1.788887e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.236312e+00	2.984731e-01	2.026834e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.215741e+00	1.784277e-01	1.996708e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.395525e-01	1.141250e-01	1.512431e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.277785e-01	6.375046e-02	9.483229e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.556794e-01	3.633801e-02	6.181087e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.068050e-02	3.955028e-03	9.306503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.033637086366305705,0.005406863636282511,0.008370743413876468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.000177e+02	1.737395e+01	2.030594e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.689415e+01	9.738742e-01	3.112254e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.253187e+00	5.783177e-01	1.870854e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.876145e+00	2.289232e-01	1.484687e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.675676e+00	2.117007e-01	1.950944e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.291507e-01	1.343667e-01	1.860968e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.045084e-01	8.558933e-02	1.226332e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.239693e-02	4.078200e-03	9.172662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.18021258233016132,0.0195370369603515,0.02478189184608076
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.207469e+00	6.998727e-01	6.809579e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.122169e+00	9.451522e-01	9.495206e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.152757e+00	5.082625e-01	4.319644e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.669071e+00	9.584710e-02	4.473664e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.076052e+00	2.789983e-01	1.645386e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.478730e+00	3.411364e-01	2.720896e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.947591e+00	2.814620e-01	3.233485e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.464692e+00	2.635544e-01	3.009282e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.023027e+00	1.905079e-01	2.971683e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.220504e-01	1.585656e-01	2.361497e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.365125e-01	9.821700e-02	1.672356e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.316177e-01	6.173468e-02	1.046126e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.032546e-01	3.905069e-02	6.024223e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.913696e-03	2.074086e-03	4.662536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.0855073008059109,0.01041188624716051,0.013471394003051099
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.870763e+01	2.980651e+00	3.152363e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.347956e+01	1.338960e+00	1.402654e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.057414e+00	4.838778e-01	2.410146e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.097019e+00	1.108019e-01	2.268298e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.724800e+00	3.114885e-01	9.435999e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.791168e+00	1.859890e-01	2.363393e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.310970e+00	2.950164e-01	1.797622e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.693989e+00	2.269725e-01	2.166841e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.135115e+00	1.486009e-01	1.905610e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.062967e-01	1.045320e-01	1.422310e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.993096e-01	7.864089e-02	1.027458e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.964912e-01	4.574079e-02	7.903034e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.365588e-02	3.660877e-03	8.280636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03499621225583506,0.005498963309625765,0.008186464495543971
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.929232e+02	1.497648e+01	1.769363e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.759426e+01	1.270742e+00	1.708617e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.588734e+01	4.663059e-01	5.157932e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.063051e+01	7.619282e-01	4.514557e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.670035e+00	4.495128e-01	1.861741e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.194821e+00	2.327520e-01	2.578759e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.890685e+00	2.388504e-01	1.117917e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.101798e+00	1.643098e-01	1.734961e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.617456e+00	2.187893e-01	1.972425e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.829622e-01	1.567811e-01	1.764053e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.136563e-01	1.016759e-01	1.593488e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.825023e-02	4.937784e-03	1.032020e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF1_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.33144558542599456,0.023419943561360512,0.0323476080567493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.869357e-01	1.266793e-01	1.026487e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.352694e+00	7.475432e-01	6.449057e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.659787e+00	5.185183e-01	3.347676e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.376274e+00	2.959819e-01	1.973249e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.321189e+00	4.867957e-01	5.753897e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.238406e+00	3.301188e-01	5.078132e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.593605e-01	1.572286e-01	2.884062e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.882200e-02	1.378766e-02	2.386120e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.1865675341835759,0.01844040684746978,0.02377521825154391
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.685920e+00	4.820713e-01	5.967654e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.140494e+00	7.977041e-01	4.137996e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.854412e+00	4.671401e-01	2.518523e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.931577e+00	3.953455e-01	4.859026e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.971572e-01	1.993456e-01	3.331415e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.217213e-01	9.436013e-02	1.794318e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.586550e-01	4.083945e-02	8.409639e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.533863e-03	2.884526e-03	6.730680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10790333667934596,0.01732323125382819,0.02712669290905656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.247333e+00	1.505740e+00	1.858997e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.247472e+00	9.935975e-01	3.658846e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.453833e+00	8.802265e-01	7.451209e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.645789e+00	4.187566e-01	6.820937e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.287563e-02	1.895393e-02	4.126857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.32194656358066853,0.02629389537275373,0.028516357901614497
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.072768e-02	3.029531e-02	5.020960e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.005971e-01	1.626762e-01	2.121486e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.827047e-01	3.730192e-01	4.953725e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.764493e+00	5.869340e-01	6.564732e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.696337e+00	6.305300e-01	5.969694e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.315676e+00	4.619460e-01	2.613146e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.458370e+00	1.421420e-01	4.060436e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.208473e+00	2.994160e-01	1.506841e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.736352e+00	4.496516e-01	3.473056e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.074137e+00	4.312144e-01	4.396716e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.404999e+00	3.380829e-01	4.117975e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.737598e-01	2.207417e-01	3.238450e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.649354e-01	1.308528e-01	1.918140e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.472340e-02	1.192796e-02	1.885061e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.1908762774895822,0.01984520287095809,0.022100519777804695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.670732e-01	7.550270e-02	1.682986e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.260143e-01	2.789006e-01	5.799619e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.749798e+00	6.085487e-01	1.005430e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.030136e+00	9.072110e-01	1.139843e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.129617e+00	9.535376e-01	9.453946e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.694993e+00	7.407425e-01	4.790140e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.607058e+00	3.548922e-01	9.999420e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.066381e+00	3.295987e-01	9.104414e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.256407e+00	4.316363e-01	2.518568e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.435624e+00	4.322642e-01	3.620969e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.682897e+00	3.319519e-01	3.563751e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.071176e+00	2.234504e-01	2.979883e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.243121e-01	1.359483e-01	2.056215e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.129088e-01	7.761191e-02	1.231906e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.419070e-02	6.525176e-03	1.209608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.1023612400164204,0.016095865169770504,0.02101975584306505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.360605e-01	3.086105e-01	1.218544e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.605923e+00	9.383568e-01	2.209338e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.034818e+00	1.606337e+00	2.745518e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.323729e+00	2.085729e+00	2.364643e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.441611e+00	1.795676e+00	1.240098e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.157720e+00	8.991811e-01	2.191326e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.782174e+00	7.048093e-01	1.529841e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.979635e+00	8.413229e-01	5.109848e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.269095e+00	6.830286e-01	6.968411e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.993627e+00	4.720645e-01	5.925867e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.101314e+00	2.846270e-01	4.540161e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.420834e-02	1.369625e-02	2.627281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2894320876422016,0.023496479087652455,0.03948560120417355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.720871e-01	2.785828e-01	2.051177e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.013793e+00	7.982964e-01	5.631453e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.027339e+00	4.843629e-01	2.539144e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.792282e+00	2.136993e-01	2.511574e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.052213e+00	3.337694e-01	5.289845e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.219472e+00	2.728139e-01	4.864692e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.078334e-01	1.490989e-01	2.974910e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.465579e-01	7.737906e-02	1.435590e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.271106e-02	4.782925e-03	8.717397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.14759662380376698,0.015624130419569449,0.027697778772522413
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.430960e+00	8.046170e-01	6.884404e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.708411e+00	1.433456e+00	1.135654e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.161562e+00	8.548219e-01	3.194663e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.211237e+00	1.310519e-01	6.422888e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.183679e+00	2.283221e-01	3.189966e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.340349e+00	2.148542e-01	3.839668e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.068312e-01	1.334587e-01	2.612966e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.506804e-01	7.435831e-02	1.548817e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.881664e-02	7.692023e-03	1.707096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06276306314840743,0.010648720931209173,0.022188334073167212
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.593730e+01	1.212994e+01	1.382761e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.160031e+01	6.004667e+00	2.674512e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.042373e+01	9.792360e-01	1.633509e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.754905e+00	1.744791e-01	1.275063e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.427957e+00	2.181571e-01	3.656119e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.608773e+00	2.673559e-01	4.661909e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.651698e-01	1.939807e-01	4.017987e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.525369e-02	1.099001e-02	2.642871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.28321561269746776,0.025254174815192654,0.032977141561601975
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.247326e-01	2.488069e-01	2.485069e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.025081e+00	3.522916e-01	4.660400e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.566699e+00	5.110614e-01	5.372338e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.151407e+00	6.369252e-01	5.002353e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.631728e+00	5.742248e-01	3.619189e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.822734e+00	3.220428e-01	2.006652e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.817892e+00	9.992380e-02	2.128194e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.610923e+00	1.817138e-01	2.097996e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.240395e+00	2.961747e-01	3.167889e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.787274e+00	3.085415e-01	4.069885e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.283907e+00	2.675474e-01	3.680397e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.949642e-01	1.814930e-01	2.931026e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.238255e-01	1.143801e-01	1.773206e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.308727e-02	1.095419e-02	1.793696e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15580639537245541,0.016910908551823506,0.024405421155248685
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.177279e+00	1.014012e+00	7.787314e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.980435e+00	8.659383e-01	1.368711e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.097871e+00	9.506427e-01	1.130610e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.504022e+00	1.129751e+00	7.533242e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.991154e+00	8.251688e-01	4.110428e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.034352e+00	3.994066e-01	2.131743e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.273069e+00	1.615518e-01	2.048773e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.651567e+00	1.516603e-01	1.458046e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.123632e+00	2.028141e-01	2.354420e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.535558e+00	2.261721e-01	3.041429e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.521015e-01	1.643048e-01	2.530328e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.008767e-01	1.052109e-01	1.707798e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.280696e-02	1.049255e-02	1.953585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07413122936020289,0.01279313740841237,0.021340894179112113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.692517e+01	9.951358e+00	1.323694e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.590669e+01	5.808201e+00	3.753470e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.420752e+01	3.577254e+00	1.935227e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.619622e+01	1.991463e+00	1.176296e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.012747e+01	1.054608e+00	3.196248e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.117031e+00	5.400016e-01	1.126221e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.947928e+00	2.419253e-01	4.842684e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.070514e+00	1.624984e-01	1.018897e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.626272e+00	2.443139e-01	2.775996e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.989614e+00	2.928399e-01	4.256923e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.232269e+00	2.464733e-01	4.077532e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.802833e-02	1.592320e-02	3.028167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.32530354158384356,0.02773493520567455,0.037942684794105175
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.489685e-01	1.594219e-01	1.551578e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.652296e+00	8.899936e-01	7.697885e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.585408e+00	5.116874e-01	2.615349e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.110990e+00	3.996754e-01	2.420407e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.139166e+00	5.051281e-01	6.364118e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.192020e+00	3.368655e-01	5.695813e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.724605e-01	1.837401e-01	3.254482e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.292301e-02	1.672230e-02	3.023415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.18603083091901856,0.022242357433885668,0.02895155938766336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.945824e+00	6.648923e-01	7.733971e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.859729e+00	8.181177e-01	3.047679e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.545550e+00	5.105155e-01	3.920692e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.934849e+00	4.524218e-01	5.780885e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.435545e-01	2.239415e-01	3.886946e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.591637e-01	1.139112e-01	2.094456e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.793187e-01	5.142405e-02	9.847628e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.087104e-02	4.091000e-03	7.869752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.11640395641026474,0.0215234860227225,0.03334938507590968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.269113e+00	1.848340e+00	2.147556e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.579175e+00	1.034873e+00	3.081512e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.430295e+00	9.258404e-01	8.180491e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.893344e+00	5.345058e-01	8.385074e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.978074e-02	2.540219e-02	5.174372e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.31944860592349184,0.030388881894352238,0.03487730073117129
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.593802e-02	3.404459e-02	4.843057e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.302725e-01	2.008430e-01	2.693473e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.016144e+00	4.937728e-01	6.214376e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.981086e+00	7.426390e-01	7.941825e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.863524e+00	7.752388e-01	6.235692e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.324623e+00	5.137959e-01	2.480194e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.334106e+00	1.221333e-01	3.213062e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.030990e+00	3.914652e-01	1.960317e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.537895e+00	4.710250e-01	4.378233e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.962666e+00	4.556576e-01	5.178184e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.363159e+00	3.524322e-01	4.772740e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.900673e-01	2.548558e-01	3.760125e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.925392e-01	1.515411e-01	2.447461e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.212098e-02	1.574874e-02	2.348451e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.1918053993902432,0.023703705366744682,0.02769086442171695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.584039e-01	8.307558e-02	1.988348e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.856790e-01	4.321573e-01	7.797509e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.102892e+00	8.936171e-01	1.295996e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.401769e+00	1.238722e+00	1.381944e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.269084e+00	1.174002e+00	1.034004e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.556870e+00	8.156762e-01	4.338182e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.368712e+00	3.932798e-01	5.965266e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.798248e+00	3.671547e-01	1.425886e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.078136e+00	4.812210e-01	3.339207e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.343860e+00	4.584925e-01	4.573068e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.674411e+00	3.774319e-01	4.546579e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.105606e+00	2.557551e-01	3.514861e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.687013e-01	1.619351e-01	2.564173e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.462692e-01	9.071714e-02	1.505157e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.936907e-02	9.430442e-03	1.453556e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10925317578547285,0.020099593346811134,0.026768579297815967
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.702880e-01	4.077483e-01	1.400000e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.773002e+00	1.293366e+00	2.744492e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.312521e+00	2.262188e+00	3.279530e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.216472e+00	2.504225e+00	2.591437e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.022187e+00	2.062331e+00	1.256488e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.625449e+00	1.070530e+00	1.808797e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.403298e+00	6.379321e-01	1.753887e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.894491e+00	8.741681e-01	6.160104e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.364964e+00	7.557339e-01	8.353948e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.162066e+00	5.649004e-01	7.572518e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.270258e+00	3.592486e-01	5.605366e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.658279e-02	1.937797e-02	3.414964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2833857639224011,0.027155593454091853,0.04436217871729864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.032945e-01	3.422772e-01	2.355903e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.360222e+00	9.372110e-01	6.293462e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.876917e+00	3.855427e-01	2.104981e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.498042e+00	2.155349e-01	3.337850e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.931802e+00	3.490928e-01	5.197760e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.216032e+00	2.986250e-01	5.253749e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.376280e-01	1.854751e-01	3.335558e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.665845e-01	9.046250e-02	1.691145e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.592910e-02	6.708857e-03	1.171219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1480471203103827,0.018837384834637594,0.03148489334266802
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.466152e+00	1.107822e+00	1.085691e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.859324e+00	1.937055e+00	1.144371e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.436813e+00	6.164635e-01	2.951114e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.628949e+00	1.606661e-01	2.061727e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.069347e+00	2.097334e-01	3.008977e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.403497e+00	2.613355e-01	4.075656e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.700435e-01	1.633380e-01	2.984867e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.933657e-01	9.180912e-02	1.737217e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.420421e-02	1.045166e-02	2.014068e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07060194828158345,0.013882124582880975,0.025676168787639217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.745776e+01	1.957885e+01	1.661905e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.839969e+01	5.294644e+00	1.847595e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.757840e+00	6.063397e-01	1.664946e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.179987e+00	1.376071e-01	2.090589e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.451865e+00	2.166842e-01	3.029242e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.794038e+00	3.214889e-01	4.966033e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.025058e+00	2.470656e-01	4.630641e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.803987e-02	1.583359e-02	3.215585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.27930293771899944,0.028707358991183374,0.03893880073778705
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.914507e-01	3.089219e-01	2.732834e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.223955e+00	4.879279e-01	5.575554e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.852634e+00	6.652940e-01	6.226911e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.408124e+00	7.415901e-01	5.390935e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.712882e+00	5.886952e-01	3.636524e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.753793e+00	3.158902e-01	1.369630e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.620300e+00	1.450944e-01	1.716404e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.392115e+00	2.034899e-01	2.478868e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.072682e+00	2.886446e-01	3.410988e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.705581e+00	3.277950e-01	4.370894e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.263298e+00	2.859673e-01	4.169738e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.118494e-01	2.097282e-01	3.338930e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.589064e-01	1.385422e-01	2.141819e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.982610e-02	1.405563e-02	2.264370e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15575079483007823,0.02013575163271797,0.02872487675054386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.971388e+00	1.264724e+00	1.012547e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.340569e+00	1.171324e+00	1.747575e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.261273e+00	1.493880e+00	1.175464e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.839744e+00	1.263048e+00	7.123379e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.638006e+00	7.376011e-01	4.199794e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.537131e+00	3.393231e-01	1.523981e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.797267e+00	1.925395e-01	1.326569e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.362807e+00	1.382514e-01	1.854742e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.023072e+00	2.125051e-01	2.498737e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.531384e+00	2.529883e-01	3.387846e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.895530e-01	2.004885e-01	2.932495e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.366602e-01	1.181342e-01	1.999281e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.038594e-02	1.436942e-02	2.303020e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08126639898728748,0.016231009853107617,0.025771630078522526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.300245e+01	1.547900e+01	1.616770e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.584769e+01	6.530227e+00	3.657191e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.222819e+01	3.477749e+00	2.022044e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.385909e+01	1.813134e+00	7.362459e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.059492e+00	8.768107e-01	1.587935e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.961027e+00	4.114870e-01	1.601618e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.391383e+00	1.521004e-01	1.486905e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.844205e+00	1.121123e-01	1.035350e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.613377e+00	2.574748e-01	2.884307e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.096793e+00	3.412658e-01	4.523085e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.372620e+00	3.086227e-01	4.671698e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.214747e-02	2.168320e-02	3.777717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.29294706572042023,0.024982927605499916,0.035229985073719716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.205443e-01	2.461393e-01	2.261643e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.560731e+00	9.032133e-01	6.726554e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.526233e+00	1.649745e-01	2.596889e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.524680e+00	4.575866e-01	4.889290e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.564945e+00	3.816347e-01	5.830922e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.615247e-01	2.261550e-01	3.963978e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.102948e-01	1.228586e-01	2.242172e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.111809e-02	1.201219e-02	2.124214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.16210802360434423,0.01895230006520679,0.026400700894841977
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.991675e+00	8.659798e-01	8.310784e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.930401e+00	5.323653e-01	3.093647e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.793918e+00	4.899853e-01	5.024846e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.413738e+00	3.024800e-01	4.679218e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.286579e-01	1.529415e-01	2.748238e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.732224e-01	8.790226e-02	1.516188e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.516926e-01	4.138424e-02	7.523799e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.456668e-03	3.452098e-03	6.835259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.099549751682548,0.01735535392511099,0.027558497889754494
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.277496e+00	2.209674e+00	2.129037e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.545535e+00	8.824545e-01	5.054789e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.445059e+00	7.571933e-01	9.353817e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.384308e+00	3.498188e-01	6.069095e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.473373e-02	1.942927e-02	3.824899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2913935279768687,0.027523623825711052,0.03344365228490326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.478683e-02	4.940665e-02	5.850542e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.390242e-01	3.202572e-01	3.848756e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.627639e+00	7.311766e-01	7.981211e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.819979e+00	8.894148e-01	7.811127e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.507681e+00	6.386335e-01	3.909289e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.545985e+00	1.833104e-01	4.670733e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.177870e+00	3.391007e-01	1.670087e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.635264e+00	4.469953e-01	4.078667e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.075330e+00	4.502102e-01	4.911599e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.519761e+00	3.519032e-01	4.684743e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.031772e+00	2.628574e-01	3.880624e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.518199e-01	1.767022e-01	2.891857e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.603528e-01	1.111071e-01	1.705131e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.945717e-02	1.037575e-02	1.685715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.16961354762280217,0.0207649490471985,0.02548848954797625
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.640947e-01	1.369477e-01	2.806559e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.656284e+00	7.677478e-01	1.196402e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.548512e+00	1.391074e+00	1.666898e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.892359e+00	1.462165e+00	1.293286e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.296643e+00	1.054982e+00	5.939371e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.930307e+00	4.008715e-01	9.576635e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.215581e+00	3.556519e-01	1.228388e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.369221e+00	4.653463e-01	3.276770e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.566860e+00	4.670626e-01	4.356569e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.875353e+00	3.714021e-01	4.415249e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.303808e+00	2.721079e-01	3.810451e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.596417e-01	1.878770e-01	2.831876e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.248642e-01	1.234199e-01	1.938861e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.748314e-01	6.820309e-02	1.126238e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.270750e-02	6.974755e-03	1.137010e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09391517926114498,0.016833969215851077,0.02320568058320982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.372196e+00	6.663737e-01	1.922941e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.488330e+00	2.065646e+00	3.715438e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.828561e+00	3.130142e+00	3.720848e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.541050e+00	2.832613e+00	2.155352e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.335426e+00	1.674056e+00	5.139514e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.840766e+00	5.475286e-01	1.143041e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.925173e+00	9.004047e-01	5.740537e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.118948e+00	8.178715e-01	8.088393e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.681907e+00	6.098586e-01	7.897596e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.672276e+00	4.137887e-01	6.080088e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.744814e-01	2.684200e-01	4.339169e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.338267e-02	1.429368e-02	2.616436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2553932776078418,0.02412416757270225,0.0402656539571431
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.409687e-01	4.543188e-01	3.135141e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.048523e+00	9.715989e-01	5.689785e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.875976e+00	8.700763e-02	1.579714e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.249754e+00	2.795835e-01	3.972541e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.575275e+00	2.969997e-01	4.862670e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.276610e-01	2.188864e-01	3.822456e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.773405e-01	1.278955e-01	2.359955e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.984469e-01	6.722292e-02	1.193980e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.228589e-02	5.273544e-03	8.774889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12972279572909387,0.01608491594402356,0.027049575648029928
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.962961e+00	1.648340e+00	1.522867e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.439157e+00	1.933898e+00	9.861350e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.889050e+00	1.728362e-01	1.294201e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.360283e+00	2.131204e-01	2.838027e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.841955e+00	2.136421e-01	3.299553e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.136390e+00	1.956575e-01	3.210191e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.243249e-01	1.206954e-01	2.195862e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.297667e-01	7.310074e-02	1.314544e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.010526e-02	9.029816e-03	1.618026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.060974046093770835,0.01135870402447204,0.020912647670513755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.267693e+02	2.497835e+01	1.514788e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.511746e+01	2.674271e+00	1.049877e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.368447e+00	2.013420e-01	3.708732e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.984645e+00	1.367088e-01	1.931351e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.211221e+00	1.962536e-01	2.980292e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.498201e+00	2.639386e-01	4.137346e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.466016e-01	1.951849e-01	3.451977e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.125435e-02	1.284408e-02	2.563921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.25229232765172227,0.025170645974459976,0.03671984590091071
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.123435e-01	4.162247e-01	3.430283e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.764150e+00	6.881927e-01	6.603128e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.557889e+00	8.287667e-01	6.300519e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.994650e+00	7.177719e-01	4.504221e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.055375e+00	4.231575e-01	1.890025e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.806409e+00	1.298699e-01	1.484579e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.505339e+00	1.965279e-01	2.791327e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.166394e+00	2.318264e-01	3.168575e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.800594e+00	2.850745e-01	3.930776e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.403315e+00	2.719861e-01	3.893663e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.942358e-01	2.178291e-01	3.384090e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.179207e-01	1.531065e-01	2.607855e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.387616e-01	9.916750e-02	1.548229e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.875912e-02	9.690363e-03	1.628871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13528406241339017,0.016661670455348387,0.024902190477138042
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.049190e+00	1.600168e+00	1.462929e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.228469e+00	1.734774e+00	1.685314e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.018188e+00	1.589758e+00	9.255193e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.293863e+00	9.466560e-01	5.007174e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.516338e+00	4.341125e-01	2.408908e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.259834e+00	2.155073e-01	8.219301e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.532886e+00	1.751581e-01	2.151714e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.195736e+00	1.626805e-01	2.027557e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.789896e+00	2.000932e-01	2.797968e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.277196e+00	2.043730e-01	2.847567e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.954350e-01	1.475317e-01	2.321618e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.318069e-01	8.999533e-02	1.559041e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.002390e-02	1.085732e-02	1.774863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06830666978268296,0.01292705186353451,0.021494491547353944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.148226e+02	1.859741e+01	1.572773e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.689396e+01	4.817225e+00	2.802610e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.072676e+01	2.363593e+00	7.811440e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.216372e+01	1.247979e+00	3.924650e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.068660e+00	4.242187e-01	2.270168e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.495412e+00	1.723077e-01	2.438765e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.183988e+00	1.013502e-01	1.389294e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.641075e+00	1.164639e-01	1.247868e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.354069e+00	2.324982e-01	2.799385e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.786845e+00	2.829299e-01	4.179672e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.131212e+00	2.489248e-01	3.830409e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.730363e-02	1.672059e-02	3.023422e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2644064761165926,0.022249653572989275,0.031337131399224505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.956199e-01	3.365160e-01	2.851594e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.108894e+00	6.934903e-01	4.670513e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.160045e+00	2.997142e-01	2.201036e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.023284e+00	4.045868e-01	5.342723e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.208162e+00	2.830474e-01	4.441732e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.506785e-01	1.606062e-01	2.819904e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.996329e-01	8.991661e-02	1.504435e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.034087e-02	7.892863e-03	1.347566e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.1425684621570297,0.01527500233067755,0.022057159207637095
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.000806e+00	9.078152e-01	7.532559e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.494421e+00	4.956610e-01	5.643790e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.212262e+00	3.912717e-01	4.934903e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.113929e+00	2.040776e-01	3.363224e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.970790e-01	1.199597e-01	1.915688e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.041058e-01	6.275575e-02	1.124724e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.188711e-01	3.148254e-02	5.821603e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.890269e-03	2.730170e-03	4.728982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08514489887800722,0.013278785315733857,0.021800878437490206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.219318e+00	2.291599e+00	1.872390e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.926321e+00	8.912890e-01	1.017738e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.697371e+00	5.715291e-01	8.101871e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.092097e+00	2.389417e-01	4.226791e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.040713e-02	1.402800e-02	2.767326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2669019170644376,0.024493077618043313,0.030549175378054683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.603592e-02	7.300548e-02	6.883669e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.604453e-01	4.915181e-01	5.213143e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.376801e+00	9.218983e-01	9.000298e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.579012e+00	8.276261e-01	6.455873e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.863284e+00	3.745525e-01	1.150272e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.473095e+00	2.714794e-01	1.372863e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.852410e+00	4.272344e-01	4.187062e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.225878e+00	4.261071e-01	4.809103e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.694798e+00	3.605001e-01	4.474144e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.197681e+00	2.666624e-01	3.889072e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.028563e-01	1.943521e-01	2.797900e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.047446e-01	1.304868e-01	1.985917e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.570543e-01	7.217901e-02	1.264558e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.979285e-02	7.051225e-03	1.011695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15079294853257244,0.017858225991820548,0.021829696210848154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.542466e-01	2.173401e-01	4.224325e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.864539e+00	1.239804e+00	1.700002e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.229677e+00	1.766553e+00	1.740583e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.109567e+00	1.313155e+00	9.243961e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.791002e+00	5.882802e-01	1.989501e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.875191e+00	3.508853e-01	1.634957e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.847613e+00	4.871038e-01	3.633324e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.907264e+00	4.595510e-01	4.658922e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.120091e+00	3.584134e-01	4.411182e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.524229e+00	2.799967e-01	3.636870e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.054304e+00	2.029803e-01	2.863578e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.020353e-01	1.528655e-01	1.895417e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.236640e-01	8.624308e-02	1.392039e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.149241e-01	5.018222e-02	8.905272e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.676899e-02	5.068022e-03	7.658659e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08080094537991614,0.013656204423411353,0.019011540500391666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.117161e+00	1.019180e+00	2.704640e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.776928e+00	3.081696e+00	4.607494e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.066802e+01	3.786127e+00	3.665057e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.151854e+01	2.607963e+00	1.362644e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.010106e+01	9.239045e-01	2.159983e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.601058e+00	8.928446e-01	5.196112e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.222947e+00	8.738776e-01	8.991200e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.427238e+00	6.862423e-01	8.068706e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.159987e+00	4.608976e-01	6.606889e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.325319e+00	2.977777e-01	4.522923e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.738239e-01	1.954423e-01	3.080843e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.217473e-02	1.015740e-02	1.870575e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.23267605013162912,0.021867478634043036,0.035267733024895664
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.354719e+00	5.670346e-01	3.953860e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.425472e+00	8.170881e-01	5.210068e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.791236e+00	2.022331e-01	2.573094e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.056363e+00	2.977579e-01	4.521161e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.325352e+00	2.530730e-01	4.021243e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.342684e-01	1.610274e-01	2.828334e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.640894e-01	1.004846e-01	1.637563e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.380704e-01	4.497264e-02	8.100916e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.671000e-03	3.561094e-03	5.248252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11524844515758483,0.013849824280959017,0.022228439817954512
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.042348e+00	2.232688e+00	1.751926e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.656681e+00	1.368836e+00	7.622160e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.389804e+00	1.166971e-01	1.092891e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.291474e+00	2.328575e-01	3.013122e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.685702e+00	2.093808e-01	3.031945e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.634911e-01	1.502448e-01	2.460016e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.302461e-01	9.767469e-02	1.619919e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.741019e-01	5.755051e-02	9.810877e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.328136e-02	7.043936e-03	1.223465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05259875428895238,0.009139096280565182,0.0163508690813119
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.564261e+02	2.446235e+01	1.615447e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.075810e+01	1.016127e+00	2.716289e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.999587e+00	2.233510e-01	3.738823e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.937065e+00	1.316683e-01	1.600718e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.049134e+00	1.939950e-01	2.627851e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.308842e+00	2.188216e-01	3.331986e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.170245e-01	1.497840e-01	2.648522e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.234215e-02	9.945442e-03	1.944141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.23021808267617286,0.022299257211646245,0.032863849128834194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.074399e+00	5.343018e-01	4.145670e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.368198e+00	8.954928e-01	7.340337e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.160674e+00	8.728664e-01	6.083923e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.365378e+00	5.548005e-01	3.519245e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.161473e+00	1.524601e-01	1.021113e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.762564e+00	1.907762e-01	2.370500e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.376255e+00	2.461695e-01	3.244698e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.995520e+00	2.521718e-01	3.799920e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.562565e+00	2.490598e-01	3.716405e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.173034e+00	2.117736e-01	3.271129e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.032553e-01	1.788213e-01	2.520676e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.882333e-01	1.175747e-01	1.790204e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.464481e-01	6.572366e-02	1.173639e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.966178e-02	6.868463e-03	9.504733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11963327343073163,0.013893783270638643,0.020596988789040788
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.614588e+00	1.974816e+00	1.796369e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.082585e+01	2.162641e+00	1.495617e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.736416e+00	1.289217e+00	7.847144e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.154445e+00	5.731907e-01	3.300017e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.176105e+00	2.100587e-01	1.948942e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.973955e+00	1.578028e-01	1.570377e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.437735e+00	1.788918e-01	2.143645e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.075056e+00	1.779515e-01	2.645382e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.607594e+00	1.744136e-01	2.512120e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.093298e+00	1.648771e-01	2.364881e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.709188e-01	1.256983e-01	1.628286e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.560154e-01	6.736807e-02	1.135460e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.092085e-02	7.877833e-03	1.335872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05790616566388188,0.010108043519106144,0.01676006586597211
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.420455e+02	1.892800e+01	1.512711e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.428834e+01	3.370320e+00	1.291962e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.816429e+01	1.478993e+00	1.070742e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.079736e+01	4.496372e-01	1.993144e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.657809e+00	2.756606e-01	2.462512e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.334810e+00	1.259969e-01	2.400264e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.075468e+00	1.017716e-01	1.374251e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.490454e+00	1.169920e-01	1.345913e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.147475e+00	2.207180e-01	2.564175e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.553649e+00	2.291405e-01	3.636845e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.533039e-01	1.989399e-01	2.882241e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.459644e-02	1.245814e-02	2.259413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2441628302427223,0.0199557045140048,0.02922054377972763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.377545e+00	4.018341e-01	3.122276e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.198033e+00	4.896784e-01	4.481328e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.796402e+00	3.328715e-01	3.190489e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.703164e+00	3.387079e-01	4.878123e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.012425e+00	2.260708e-01	3.562561e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.442844e-01	1.258736e-01	2.357118e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.411916e-01	6.801054e-02	1.156818e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.508203e-02	5.914154e-03	1.027933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13082829964976686,0.01245457834019928,0.019273176624851562
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.713328e+00	8.577031e-01	6.272966e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.957792e+00	3.197664e-01	5.284684e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.872292e+00	3.082925e-01	4.372331e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.756420e-01	1.709472e-01	2.463361e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.260215e-01	8.901958e-02	1.738064e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.700861e-01	5.193768e-02	9.050123e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.019672e-01	2.746314e-02	4.934963e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.611784e-03	2.032385e-03	4.192589e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07709285288724413,0.010825304661446059,0.018420866993026697
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.063071e+01	2.160994e+00	1.593337e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.109663e+00	8.519015e-01	1.063084e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.276874e+00	4.403988e-01	6.479343e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.580327e-01	1.834122e-01	3.278336e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.374043e-02	1.142038e-02	2.285767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.24983507813847633,0.022170082134852748,0.0288749446088169
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.377276e-01	1.030224e-01	8.318034e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.231608e+00	6.584215e-01	6.340249e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.069275e+00	9.978004e-01	9.019445e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.016438e+00	6.663497e-01	4.331475e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.886523e+00	1.045844e-01	1.050535e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.251346e+00	3.459371e-01	3.005949e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.546396e+00	4.056665e-01	4.304879e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.939058e+00	3.751776e-01	4.323141e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.451198e+00	2.937191e-01	3.975226e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.018484e+00	2.152378e-01	3.302960e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.786992e-01	1.485723e-01	2.425800e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.083084e-01	1.043566e-01	1.762030e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.098383e-01	6.144644e-02	8.978681e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.470430e-02	4.993082e-03	7.649835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13849154792781843,0.015541923244032835,0.020124087943716007
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.481996e-01	3.806497e-01	5.830838e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.281477e+00	1.717944e+00	2.020700e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.567943e+00	1.800255e+00	1.426387e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.645577e+00	9.765899e-01	5.350170e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.759755e+00	2.865355e-01	2.777759e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.536536e+00	4.153341e-01	3.298436e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.500505e+00	4.698917e-01	4.196306e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.565190e+00	3.870066e-01	4.089238e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.866165e+00	3.361651e-01	3.827130e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.318785e+00	2.142674e-01	3.272303e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.177915e-01	1.580705e-01	2.234159e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.064851e-01	1.045201e-01	1.816860e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.695960e-01	7.531422e-02	1.171889e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.890279e-01	4.386627e-02	6.586779e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.344276e-02	3.778053e-03	6.760743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.0729493839036487,0.011613105042275737,0.016500597818155868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.035430e+00	1.512287e+00	3.228589e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.217961e+00	3.966805e+00	5.350384e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.310329e+01	4.220864e+00	3.150273e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.259033e+01	1.977203e+00	6.715175e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.011182e+01	7.637173e-01	4.712964e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.083924e+00	9.967445e-01	8.677179e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.642588e+00	8.233984e-01	8.867833e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.954864e+00	5.515546e-01	7.414970e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.857242e+00	3.513811e-01	5.160720e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.150432e+00	2.477413e-01	3.689182e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.637433e-01	1.444987e-01	2.703431e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.695127e-02	8.003968e-03	1.459749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.21803177998741208,0.020172456757402923,0.032154176823315506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.744475e+00	6.480549e-01	4.631794e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.530874e+00	6.528701e-01	4.190539e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.673190e+00	2.562370e-01	3.593733e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.921742e+00	2.931003e-01	4.214781e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.172502e+00	2.302920e-01	3.328763e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.374236e-01	1.365541e-01	2.365395e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.046065e-01	7.888182e-02	1.302309e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.062941e-01	3.629949e-02	6.462810e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.363605e-03	2.261561e-03	3.915378e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10705239905250814,0.012103909164706578,0.01976713825047101
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.182948e+01	2.692014e+00	2.017697e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.033518e+00	8.853533e-01	5.204205e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.073078e+00	1.375489e-01	2.139937e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.283503e+00	2.403045e-01	2.956313e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.593004e+00	2.001575e-01	2.790710e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.822849e-01	1.375959e-01	1.904588e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.780761e-01	7.628254e-02	1.440972e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.455210e-01	4.719706e-02	8.100858e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.956172e-02	5.786211e-03	1.090531e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.0484310178988937,0.007865568693505104,0.013870531533835308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.732994e+02	2.396114e+01	1.643837e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.761791e+01	3.135140e-01	6.504610e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.906672e+00	2.150112e-01	3.702146e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.920848e+00	1.232901e-01	1.468447e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.971729e+00	1.945619e-01	2.308966e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.220912e+00	1.955806e-01	2.713094e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.504853e-01	1.225417e-01	2.318979e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.781290e-02	8.387131e-03	1.632003e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.215847532210963,0.020137535932172823,0.030694632444907638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.322418e+00	6.157100e-01	4.714373e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.878928e+00	9.673861e-01	7.311283e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.560958e+00	8.455345e-01	5.217705e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.500612e+00	3.556086e-01	2.651557e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.130616e+00	1.011847e-01	1.370816e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.677138e+00	2.346031e-01	2.942538e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.257000e+00	2.559761e-01	3.453947e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.854676e+00	2.425270e-01	3.455449e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.419005e+00	2.244821e-01	3.426532e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.033558e+00	1.883884e-01	2.854670e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.986212e-01	1.377124e-01	2.216502e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.085642e-01	9.686107e-02	1.631336e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.035025e-01	5.587782e-02	8.423751e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.461639e-02	4.737551e-03	7.495440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.1103890081615205,0.011965039585990683,0.018508599342221516
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.111620e+01	2.336145e+00	2.002337e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.239833e+01	2.307758e+00	1.472543e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.688429e+00	8.852861e-01	6.071515e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.740097e+00	3.582897e-01	1.409114e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.802334e+00	1.205241e-01	1.174889e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.832192e+00	1.464983e-01	1.801830e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.375437e+00	1.873702e-01	2.076636e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.007495e+00	1.831061e-01	2.293531e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.498343e+00	1.782646e-01	2.428918e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.907034e-01	1.331747e-01	2.026734e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.960706e-01	8.708141e-02	1.524655e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.176871e-01	6.561947e-02	9.731135e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.597892e-02	6.101537e-03	1.091075e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05250075192490809,0.0083177589694447,0.013948461430134687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.596478e+02	1.857471e+01	1.350672e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.032036e+01	2.388058e+00	7.225856e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.623500e+01	5.373904e-01	4.330882e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.022793e+01	3.729525e-01	3.463572e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.464096e+00	1.694122e-01	2.620990e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.231186e+00	1.229124e-01	2.068736e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.016906e+00	9.611755e-02	1.123876e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.391991e+00	1.136527e-01	9.976384e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.022246e+00	2.137334e-01	2.569326e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.439289e+00	1.985050e-01	2.947734e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.498113e-01	1.615883e-01	2.752357e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.837154e-02	9.891891e-03	1.784804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.22430269487047858,0.018379988655475882,0.02667375428003546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.840866e+00	4.313305e-01	3.332370e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.010636e+00	4.461885e-01	4.396565e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.410215e+00	3.215495e-01	3.883256e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.444433e+00	2.781667e-01	4.117773e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.662140e-01	1.853381e-01	2.931542e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.562113e-01	1.080198e-01	1.867400e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.937449e-01	5.682400e-02	9.733642e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.143652e-02	4.847550e-03	7.747181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12090938973027918,0.010755326773810192,0.016599343225337543
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.358509e+00	7.650552e-01	5.348324e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.375934e+00	2.807416e-01	3.869823e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.613785e+00	2.433192e-01	3.382176e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.674426e-01	1.400740e-01	2.239169e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.722405e-01	7.926473e-02	1.304024e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.432159e-01	4.881397e-02	7.954954e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.743697e-02	2.532074e-02	4.650688e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.670314e-03	1.917276e-03	3.406506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07022384890816309,0.009299745517939953,0.015920916288776024
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.198250e+01	1.903221e+00	1.266417e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.150903e+00	6.648415e-01	8.891214e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.946121e+00	3.234315e-01	5.336276e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.653250e-01	1.601534e-01	2.591070e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.833793e-02	1.070802e-02	2.009228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.23320038135139284,0.020698655462894427,0.02679710038732966
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.004548e-01	1.394523e-01	1.110272e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.786583e+00	8.342357e-01	7.997216e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.819278e+00	9.839873e-01	8.548919e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.276405e+00	3.829664e-01	2.237843e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.682941e+00	2.475913e-01	1.649579e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.940655e+00	4.065695e-01	3.642231e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.228832e+00	3.688485e-01	4.487835e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.675480e+00	3.311770e-01	3.780652e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.236599e+00	2.314084e-01	3.660227e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.769727e-01	1.771741e-01	2.671174e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.740217e-01	1.287978e-01	1.904091e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.417385e-01	8.659464e-02	1.327546e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.689363e-01	4.757382e-02	7.673679e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.115783e-02	3.393897e-03	5.473405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12709613080271945,0.013926824266700735,0.01811284455133058
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.271532e+00	5.780878e-01	8.826834e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.091227e+00	2.088476e+00	2.176444e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.707004e+00	1.536833e+00	1.058316e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.881376e+00	5.626466e-01	2.787895e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.454835e+00	3.476677e-01	2.420290e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.163148e+00	4.720471e-01	3.526475e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.077575e+00	4.133638e-01	4.285953e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.237505e+00	3.392302e-01	3.894509e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.619702e+00	2.626470e-01	3.473037e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.156713e+00	1.662313e-01	2.589660e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.112266e-01	1.412767e-01	1.934640e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.390909e-01	9.798029e-02	1.363144e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.233246e-01	5.644652e-02	1.000240e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.621714e-01	3.449704e-02	6.666715e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.146668e-02	3.105096e-03	4.888731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06567607933156579,0.010044248592475526,0.014677130925045467
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.392599e+00	2.173253e+00	4.288091e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.249424e+01	4.888104e+00	5.695461e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.558561e+01	3.907451e+00	2.391088e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.339798e+01	1.317618e+00	4.631135e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.706097e+00	9.545341e-01	5.679353e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.338629e+00	9.584018e-01	1.058001e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.991222e+00	6.329809e-01	8.227210e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.540719e+00	4.393508e-01	5.968247e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.614168e+00	3.012995e-01	4.489893e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.017736e+00	2.014487e-01	2.892178e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.837952e-01	1.175964e-01	2.352141e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.243459e-02	6.599474e-03	1.237776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.20400578305595404,0.019726500738294905,0.02986027200389102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.229847e+00	7.355013e-01	5.391408e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.437409e+00	4.353562e-01	3.473589e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.596084e+00	2.921138e-01	3.351141e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.778102e+00	2.820751e-01	3.797579e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.037803e+00	1.973469e-01	3.088740e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.542018e-01	1.211351e-01	1.926546e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.490572e-01	6.346584e-02	1.132921e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.369070e-02	3.114719e-02	5.352203e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.986162e-03	1.814537e-03	2.532195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09991745034104019,0.011605465143713536,0.01791441990615983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.480075e+01	3.050108e+00	2.293143e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.938668e+00	4.069200e-01	4.340249e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.937232e+00	1.345469e-01	1.706274e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.275627e+00	2.497318e-01	2.516662e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.500265e+00	1.910483e-01	2.322276e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.113949e-01	1.208997e-01	1.826975e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.356795e-01	7.043211e-02	1.156483e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.200509e-01	4.306134e-02	7.442109e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.666868e-02	5.409225e-03	9.791552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04481520076309862,0.0074002049878701195,0.012515384314920504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.841169e+02	2.206234e+01	1.616711e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.603256e+01	2.566855e-01	8.028587e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.943253e+00	2.024350e-01	2.411853e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.895847e+00	1.179811e-01	1.117715e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.896380e+00	1.934126e-01	2.096123e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.141764e+00	1.722962e-01	2.483658e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.003701e-01	1.148183e-01	1.957127e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.373651e-02	7.725078e-03	1.504276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.20265173722291271,0.019383913653455515,0.028204741991280258
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.648010e+00	7.175685e-01	5.424854e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.426439e+00	1.040845e+00	8.144927e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.822769e+00	6.731619e-01	5.058799e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.521537e+00	1.493448e-01	1.171015e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.048793e+00	1.989154e-01	1.644479e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.552362e+00	2.529738e-01	3.136421e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.151222e+00	2.595351e-01	3.458649e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.720108e+00	2.443947e-01	3.379016e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.283462e+00	1.983622e-01	2.876183e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.185751e-01	1.594356e-01	2.493517e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.081710e-01	1.262594e-01	1.869403e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.460641e-01	8.057428e-02	1.236959e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.672321e-01	4.455897e-02	7.271946e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.126670e-02	3.561244e-03	5.128480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10231939291185996,0.011028650682266203,0.016521599822723318
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.440416e+01	2.796404e+00	2.433204e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.310374e+01	1.972765e+00	1.330287e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.168581e+00	5.980564e-01	3.874969e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.166552e+00	2.001051e-01	2.523109e-03
6.000000e-02	1.000000e-02	1.000000e-02	3.517304e+00	1.013076e-01	1.303267e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.761902e+00	1.448537e-01	1.392483e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.346337e+00	1.939906e-01	1.979375e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.920579e+00	1.865925e-01	2.265153e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.391399e+00	1.489736e-01	2.257695e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.005432e-01	1.250454e-01	1.792575e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.430594e-01	8.473521e-02	1.205597e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.794887e-01	5.039844e-02	8.819170e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.230855e-02	4.920956e-03	8.976204e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04772105594781243,0.007291720002832826,0.012388087857914336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.738732e+02	1.863030e+01	1.363116e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.675774e+01	1.033043e+00	4.801312e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.534570e+01	1.960027e-01	5.657314e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.799031e+00	2.054698e-01	5.722761e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.330699e+00	1.577159e-01	2.461617e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.246835e+00	1.241892e-01	8.601316e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.949409e+00	9.215912e-02	9.204276e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.288899e+00	1.111334e-01	8.491060e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.901535e+00	1.844705e-01	2.478059e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.331205e+00	1.934381e-01	2.724598e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.794992e-01	1.498932e-01	2.387847e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.259691e-02	8.123884e-03	1.573043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.20519882671868683,0.01601895990496524,0.02396503023477936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.347064e+00	4.452117e-01	3.008029e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.620115e+00	2.460088e-01	3.815862e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.056397e+00	3.233355e-01	3.785671e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.235035e+00	2.381813e-01	3.673727e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.437582e-01	1.530886e-01	2.323314e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.836855e-01	8.765348e-02	1.493074e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.541884e-01	4.624147e-02	7.986818e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.843178e-03	3.868178e-03	5.568987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11272910804490208,0.009039069789694668,0.013751411075709347
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.893659e+00	6.333336e-01	4.536684e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.863993e+00	2.437037e-01	2.858527e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.432340e+00	2.013184e-01	2.818184e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.782934e-01	1.242715e-01	1.647873e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.254574e-01	6.713393e-02	1.154531e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.150091e-01	3.773479e-02	6.828038e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.771796e-02	2.015420e-02	3.467161e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.883187e-03	1.700453e-03	3.530586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06466648956087283,0.007595755227150808,0.012897331451803731
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.308826e+01	1.541350e+00	9.861824e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.294867e+00	4.594788e-01	7.173394e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.724087e+00	2.665392e-01	4.028744e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.921720e-01	1.444729e-01	2.005405e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.368257e-02	8.794475e-03	1.661789e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2164791897032105,0.0187718359791533,0.02470268336544182
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.206041e-01	1.989607e-01	1.414988e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.595771e+00	1.022669e+00	9.361063e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.476029e+00	8.152307e-01	6.133793e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.212986e+00	9.477993e-02	1.480098e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.383816e+00	3.610696e-01	2.569545e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.559770e+00	3.470270e-01	4.234157e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.935099e+00	3.293225e-01	3.781409e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.445025e+00	2.477067e-01	3.603428e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.068132e+00	2.123703e-01	2.728669e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.530688e-01	1.502493e-01	2.233419e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.847313e-01	1.022918e-01	1.734123e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.904318e-01	6.840788e-02	9.436103e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.335809e-01	3.354686e-02	5.822277e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.286156e-03	3.051144e-03	3.952646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.1161921003945737,0.012138846809684092,0.01596913735067043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.274681e+00	9.086424e-01	1.224158e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.283001e+00	2.256453e+00	1.997340e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.346780e+00	1.080617e+00	6.037657e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.620859e+00	3.216230e-01	3.911575e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.989408e+00	4.300426e-01	3.895086e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.627297e+00	4.256905e-01	3.759169e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.697214e+00	3.819342e-01	3.971291e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.976727e+00	2.749230e-01	3.373959e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.426555e+00	2.011510e-01	2.714253e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.017603e+00	1.284069e-01	2.027857e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.294021e-01	1.373862e-01	1.477093e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.731170e-01	6.891231e-02	1.313479e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.923150e-01	5.055582e-02	8.086011e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.455526e-01	3.097883e-02	5.110557e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.041612e-03	2.501364e-03	4.566155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.059330616497118446,0.008714478100878248,0.01234347100443503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.842090e+00	3.217892e+00	5.157765e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.692354e+01	5.877117e+00	5.830261e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.783376e+01	3.133809e+00	1.587124e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.331545e+01	1.026712e+00	7.428345e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.798648e+00	1.073607e+00	1.142224e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.521033e+00	8.893528e-01	8.418786e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.432470e+00	4.648643e-01	7.452676e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.215414e+00	3.309056e-01	4.889576e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.413719e+00	2.333946e-01	3.333098e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.010543e-01	1.656860e-01	2.383160e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.192962e-01	9.400167e-02	1.790959e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.953197e-02	6.063469e-03	9.739503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.19054401509870794,0.01915110144457763,0.027117078026599267
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.773057e+00	7.872480e-01	6.085436e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.241319e+00	2.493879e-01	2.336100e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.516709e+00	3.125874e-01	3.606536e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.614753e+00	2.623913e-01	3.709227e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.253002e-01	1.839038e-01	2.474791e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.827245e-01	9.813793e-02	1.569930e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.089120e-01	5.474355e-02	9.918388e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.553112e-02	2.588425e-02	3.770324e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.829998e-03	1.342574e-03	2.049125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09374993186713221,0.010935126405916151,0.015580342815590037
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.747902e+01	3.040286e+00	2.450925e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.889386e+00	2.113865e-01	2.875287e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.875728e+00	1.272144e-01	1.686279e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.243083e+00	2.571961e-01	2.361941e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.414681e+00	1.791355e-01	2.287613e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.500434e-01	1.117394e-01	1.344724e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.998923e-01	6.095719e-02	1.062336e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.951660e-01	3.540940e-02	6.505149e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.473065e-02	4.700365e-03	7.701419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04184283790344189,0.006441376778758071,0.010413866869096879
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.916255e+02	1.869573e+01	1.553975e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.532280e+01	3.200468e-01	7.547166e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.968972e+00	1.957995e-01	2.041392e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.858720e+00	1.116264e-01	9.279189e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.830193e+00	1.890781e-01	1.958164e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.083697e+00	1.710770e-01	2.274984e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.469144e-01	1.022361e-01	1.596507e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.059299e-02	6.006236e-03	1.210216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19006859664845857,0.01838646924668358,0.026059750311472035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.073403e+00	8.077720e-01	6.386527e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.005283e+00	1.061745e+00	8.072325e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.894697e+00	4.309828e-01	4.549661e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.432643e+00	9.385802e-02	5.798740e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.918791e+00	2.296940e-01	2.465196e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.443275e+00	2.618208e-01	3.641306e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.038814e+00	2.639624e-01	3.442534e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.583581e+00	2.275922e-01	3.403491e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.165708e+00	1.932754e-01	2.516494e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.147564e-01	1.490972e-01	2.197063e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.326500e-01	1.123572e-01	1.608606e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.002203e-01	6.993093e-02	1.033048e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.345894e-01	3.404694e-02	5.698951e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.330297e-03	3.056775e-03	3.977526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09522810129696542,0.010022330246097874,0.014410642470807117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.844415e+01	3.123414e+00	2.760120e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.276433e+01	1.335124e+00	1.205289e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.277334e+00	4.445777e-01	1.374376e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.627686e+00	8.697142e-02	3.663475e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.374137e+00	1.063036e-01	1.179289e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.673056e+00	1.434435e-01	1.744322e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.278813e+00	1.963819e-01	2.209680e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.843368e+00	1.849505e-01	2.068259e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.302867e+00	1.453752e-01	1.914866e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.282326e-01	1.186570e-01	1.507025e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.916488e-01	7.727115e-02	1.125353e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.548032e-01	4.198525e-02	7.244167e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.903024e-02	4.576568e-03	7.709281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04417081930504298,0.0063591742121312245,0.010110709253266237
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.853754e+02	1.683126e+01	1.343960e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.418754e+01	5.100018e-01	8.718258e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.478022e+01	2.403619e-01	3.054682e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.568363e+00	2.164344e-01	4.192934e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.245399e+00	1.672254e-01	2.148954e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.152348e+00	1.192639e-01	1.638936e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.844670e+00	8.898892e-02	1.231666e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.220376e+00	1.089855e-01	6.592564e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.805740e+00	1.836597e-01	2.471241e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.246402e+00	1.825057e-01	2.148860e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.990321e-01	1.187512e-01	2.086690e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.906144e-02	6.989763e-03	1.225883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19407800280789494,0.016754943934900235,0.020516263141720448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.638173e+00	3.784765e-01	3.680578e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.407513e+00	2.572370e-01	1.729552e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.840640e+00	3.000316e-01	3.621001e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.129081e+00	2.472965e-01	2.908068e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.581704e-01	1.260245e-01	2.081867e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.403135e-01	8.405919e-02	1.144232e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.353227e-01	4.625652e-02	7.141109e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.203337e-03	3.173460e-03	5.113796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10803161898776761,0.008665292675339109,0.011902074995528117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.180236e+00	5.304425e-01	4.406928e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.640279e+00	2.614474e-01	1.901845e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.302920e+00	1.840132e-01	2.586995e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.227027e-01	1.071713e-01	1.459790e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.025825e-01	6.692837e-02	9.811344e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.967415e-01	3.955637e-02	6.509786e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.876673e-02	1.951451e-02	3.276375e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.653173e-03	1.787270e-03	2.848219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.061571873191937576,0.007422862409934422,0.011264785573362995
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.370951e+01	1.204630e+00	9.164439e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.804871e+00	3.999997e-01	4.776455e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.635005e+00	2.692078e-01	3.077008e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.139631e-01	1.166158e-01	1.898234e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.139800e-02	9.126878e-03	1.537528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20561792721481337,0.019540928406521496,0.022095808989744753
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.649225e-01	2.543124e-01	1.975055e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.384619e+00	1.161331e+00	1.019049e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.594079e+00	4.849993e-01	5.734919e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.986240e+00	9.862193e-02	1.643350e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.071808e+00	3.004799e-01	3.660335e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.302164e+00	3.255783e-01	3.877701e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.738918e+00	2.768622e-01	3.439557e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.493591e+00	4.468180e-01	2.716495e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.544125e-01	1.906322e-01	2.408126e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.639176e-01	1.187274e-01	2.056699e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.307993e-01	9.736398e-02	1.341177e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.533305e-01	6.712572e-02	8.549192e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.166714e-01	3.388479e-02	4.924168e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.056285e-03	2.730841e-03	4.236925e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10946243178734391,0.01249917428293576,0.013953914484155672
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.501793e+00	1.320115e+00	1.554921e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.659839e+00	2.035609e+00	1.863737e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.309723e+00	6.237244e-01	6.393738e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.206052e+00	2.684615e-01	5.353811e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.585055e+00	5.036708e-01	2.868167e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.274086e+00	3.049848e-01	3.806421e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.373443e+00	2.044893e-01	3.687496e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.787111e+00	2.654300e-01	2.879381e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.270501e+00	1.652115e-01	2.788129e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.103518e+00	2.785029e-01	1.588474e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.667475e-01	1.142907e-01	1.437743e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.350810e-01	6.437370e-02	1.104973e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.757996e-01	5.256895e-02	6.785112e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.269718e-01	2.531526e-02	5.157612e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.261606e-03	2.583430e-03	4.144129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05540598561258464,0.008529443025552558,0.01058999145458056
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.753960e+00	4.397161e+00	6.725266e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.064986e+01	5.972767e+00	5.593046e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.885920e+01	2.024797e+00	1.114619e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.287117e+01	1.225885e+00	9.633636e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.940405e+00	9.352091e-01	1.089375e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.901516e+00	6.735789e-01	6.856188e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.009098e+00	3.568078e-01	6.253371e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.904667e+00	2.156327e-01	4.670324e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.243013e+00	1.635766e-01	3.704815e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.033094e+00	3.701848e-01	2.010596e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.808638e-01	9.018906e-02	1.479681e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.742592e-02	4.883676e-03	9.063752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18182876067561343,0.019239247990579272,0.02442219044725158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.151483e+00	8.105556e-01	6.408853e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.015596e+00	1.538045e-01	2.679604e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.543751e+00	3.858043e-01	3.081903e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.516270e+00	2.924980e-01	3.082134e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.310845e-01	1.537643e-01	2.333885e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.365454e-01	1.077002e-01	1.342537e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.817901e-01	5.026933e-02	8.646654e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.503762e-02	2.294705e-02	3.417636e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.261013e-03	1.123884e-03	1.620105e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08971493291380793,0.010850447821614512,0.014225616218537324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.891685e+01	2.868598e+00	2.459776e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.353405e+00	1.330400e-01	2.239123e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.852699e+00	1.142500e-01	1.355612e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.284388e+00	3.226753e-01	2.178975e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.334064e+00	1.711287e-01	2.297651e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.050393e-01	1.038483e-01	1.349992e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.792892e-01	6.525416e-02	8.887883e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.805246e-01	3.421121e-02	5.924287e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.290709e-02	4.398822e-03	7.242193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03983937074213326,0.00641015164528104,0.009389570068930903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.950406e+02	1.650228e+01	1.493470e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.525286e+01	3.185745e-01	9.011550e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.990695e+00	1.820130e-01	1.458053e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.857560e+00	1.292560e-01	4.989203e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.807244e+00	2.117295e-01	1.810258e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.020821e+00	1.548366e-01	2.003038e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.150995e-01	1.021497e-01	1.513273e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.844843e-02	5.953156e-03	1.106183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18294869135626873,0.020090747477642584,0.022870203777524883
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.483363e+00	8.703128e-01	7.164403e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.259838e+00	9.534968e-01	7.939164e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.775595e+00	2.885498e-01	3.845542e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.265161e+00	1.122802e-01	1.818489e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.800200e+00	2.381494e-01	3.685719e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.329052e+00	2.576113e-01	4.115874e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.933231e+00	2.518126e-01	3.508494e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.493268e+00	2.379879e-01	2.769009e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.266110e+00	3.823670e-01	2.447113e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.396450e-01	1.300860e-01	2.120689e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.745452e-01	1.029717e-01	1.422891e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.684727e-01	7.003288e-02	8.925420e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.175291e-01	3.324277e-02	4.864069e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.242857e-03	2.772009e-03	4.251187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09202355326782052,0.011503742567715927,0.0122767190764997
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.152346e+01	3.352503e+00	3.001423e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.180320e+01	9.032851e-01	1.073195e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.566775e+00	1.680085e-01	1.160384e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.354690e+00	7.697228e-02	1.683347e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.236886e+00	1.012213e-01	1.978703e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.611054e+00	1.412758e-01	2.124935e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.172266e+00	1.832397e-01	2.794545e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.755638e+00	1.768715e-01	2.089398e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.210179e+00	1.360519e-01	2.270025e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.157385e-01	2.479204e-01	1.390811e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.555393e-01	7.088208e-02	1.050712e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.372073e-01	4.697270e-02	6.415410e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.758753e-02	4.194484e-03	6.373186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04228928599841475,0.007065836032432812,0.008855893421003694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.917053e+02	1.467429e+01	1.317723e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.300796e+01	4.143218e-01	1.382337e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.429999e+01	2.432590e-01	6.096816e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.226060e+00	2.063038e-01	5.044339e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.290051e+00	2.619673e-01	1.599384e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.110887e+00	2.453598e-01	4.089971e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.809785e+00	8.808194e-02	9.423107e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.126343e+00	9.731231e-02	1.429120e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.629105e+00	1.623064e-01	3.098096e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.333590e+00	3.119620e-01	2.163415e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.618799e-01	1.265873e-01	1.935031e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.649691e-02	7.327438e-03	1.139605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.17959907622413981,0.014065419388007927,0.018982828859730322
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.056603e+00	3.961559e-01	3.083270e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.965647e+00	7.245190e-02	1.369693e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.638225e+00	2.728708e-01	2.963334e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.604609e-01	1.773994e-01	2.619305e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.837906e-01	1.177178e-01	1.712283e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.881258e-01	7.351806e-02	1.065802e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.051509e-01	3.461666e-02	5.968139e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.920935e-03	2.875107e-03	4.068152e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10268846364394224,0.007357693528450254,0.01077897267735467
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.516231e+00	4.785697e-01	3.656660e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.322003e+00	1.924561e-01	2.062510e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.200151e+00	1.626758e-01	1.887700e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.696319e-01	9.573274e-02	1.366173e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.602772e-01	5.803681e-02	9.234653e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.799244e-01	3.364588e-02	5.718158e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.066580e-02	1.809659e-02	3.122417e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.041576e-03	1.455081e-03	2.959053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05775641969359854,0.006074273810766591,0.010009086539589054
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.435300e+01	1.087504e+00	7.432910e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.394779e+00	3.333793e-01	4.300603e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.458590e+00	1.992882e-01	2.793776e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.744691e-01	1.083444e-01	1.772971e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.760706e-02	7.481333e-03	1.340727e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1894198643586234,0.01682747193081857,0.02159717138096731
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.086289e-01	3.886848e-01	2.925928e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.364198e+00	1.179783e+00	9.485288e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.665016e+00	2.600475e-01	3.158197e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.697012e+00	2.435935e-01	2.235254e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.729543e+00	2.764682e-01	4.245441e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.073946e+00	3.218226e-01	2.915977e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.536234e+00	2.420459e-01	2.830064e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.146806e+00	1.852014e-01	2.861493e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.203294e-01	1.412812e-01	2.325790e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.914711e-01	1.278861e-01	1.661249e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.754118e-01	8.844616e-02	1.103408e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.143600e-01	6.692549e-02	7.487430e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.933825e-02	2.690501e-02	4.922642e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.236232e-03	2.140247e-03	2.993874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.0999489054703557,0.010445656883788942,0.013293118085988431
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.727289e+00	1.772473e+00	1.894913e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.060277e+01	1.509740e+00	1.118656e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.981868e+00	5.084997e-01	2.327233e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.689763e+00	3.359372e-01	4.604235e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.045208e+00	2.514239e-01	4.462123e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.035886e+00	3.376254e-01	3.230329e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.199644e+00	2.777316e-01	2.933196e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.592166e+00	1.748918e-01	2.588126e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.178665e+00	1.503198e-01	1.923049e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.597962e-01	1.109273e-01	1.848785e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.111319e-01	9.644731e-02	1.096264e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.017841e-01	6.570545e-02	9.115151e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.393937e-01	5.254911e-02	5.932360e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.126131e-01	2.395651e-02	4.925411e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.170992e-03	2.323611e-03	3.544963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04984534307244799,0.007260910444384816,0.009799924098658506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.559321e+01	6.257834e+00	7.943762e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.558808e+01	5.671222e+00	4.235444e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.888163e+01	1.539585e+00	1.073947e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.147759e+01	9.247633e-01	1.167633e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.063327e+00	8.881929e-01	9.154380e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.317137e+00	5.258468e-01	6.598852e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.721796e+00	2.916616e-01	4.998370e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.829837e+00	2.466801e-01	3.066467e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.168671e+00	1.694621e-01	2.782170e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.641300e-01	1.388467e-01	1.639606e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.359443e-01	8.423472e-02	1.620176e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.507739e-02	5.358579e-03	7.532785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17032247035826292,0.017723133550352377,0.022655231591924424
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.593463e+00	8.010960e-01	6.671950e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.989295e+00	5.066025e-02	6.680697e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.325650e+00	3.078814e-01	3.554542e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.393226e+00	2.548461e-01	2.740586e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.484974e-01	1.450121e-01	2.025578e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.765167e-01	8.139345e-02	1.243097e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.454352e-01	4.236243e-02	7.179160e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.529086e-02	2.066239e-02	2.964278e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.800284e-03	9.720085e-04	1.545022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08482303912370677,0.00996081458060774,0.01317386890790316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.046780e+01	2.740249e+00	2.427107e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.021693e+00	7.951060e-02	1.781746e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.796534e+00	1.089437e-01	1.175189e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.203959e+00	2.961069e-01	2.099041e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.252247e+00	1.573406e-01	1.952585e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.695991e-01	1.026133e-01	1.193945e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.449294e-01	5.379733e-02	8.441435e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.625014e-01	3.202754e-02	5.452565e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.131880e-02	3.905550e-03	7.035021e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03713411939829768,0.005698987198655532,0.00889951772765643
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.016991e+02	1.551600e+01	1.425477e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.519891e+01	3.373538e-01	6.730158e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.920767e+00	1.818120e-01	1.038775e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.796705e+00	9.796984e-02	4.433712e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.716805e+00	1.825393e-01	1.852865e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.526588e-01	1.379596e-01	1.800056e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.803587e-01	8.748592e-02	1.395186e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.596795e-02	5.336542e-03	1.045884e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.16982896426748847,0.01767627368712915,0.02238697101605855
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.187324e+00	9.896640e-01	8.314357e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.323646e+00	7.626546e-01	7.490713e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.673012e+00	1.416496e-01	1.275661e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.202424e+00	1.900394e-01	1.973931e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.794510e+00	2.615788e-01	2.709242e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.257168e+00	2.629316e-01	3.331248e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.813981e+00	2.416876e-01	3.007047e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.391475e+00	2.199326e-01	2.684596e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.604787e-01	1.603138e-01	2.391440e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.722800e-01	1.296842e-01	1.742027e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.295659e-01	9.795770e-02	1.202967e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.260277e-01	6.267091e-02	8.255603e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.095817e-02	2.681083e-02	4.871085e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.392309e-03	2.201011e-03	3.001572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08502036445286192,0.009319171751584324,0.011881211099271982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.532190e+01	3.482530e+00	3.189289e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.041454e+01	8.609793e-01	4.686118e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.964169e+00	9.486625e-02	1.564989e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.204315e+00	8.993701e-02	2.289016e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.160365e+00	9.717024e-02	1.231747e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.621764e+00	1.721351e-01	1.050684e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.182767e+00	1.931699e-01	2.353339e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.707472e+00	1.772551e-01	2.062386e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.156169e+00	1.342329e-01	1.856671e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.301963e-01	1.029751e-01	1.267748e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.294605e-01	7.508229e-02	8.441221e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.100199e-01	4.414053e-02	6.520179e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.473481e-02	3.930925e-03	5.947249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.038741240858292905,0.0057523764010355485,0.008575082210987822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.003067e+02	1.443163e+01	1.267663e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.238159e+01	3.143181e-01	8.984235e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.391271e+01	2.662315e-01	7.644682e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.343739e+00	2.363739e-01	2.329592e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.068212e+00	1.478410e-01	3.299092e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.931003e+00	1.041671e-01	1.456379e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.802906e+00	1.686065e-01	2.973746e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.088952e+00	1.182407e-01	7.889850e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.638110e+00	1.737186e-01	2.692470e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.123522e+00	1.887962e-01	1.817571e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.089844e-01	1.033939e-01	1.740566e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.303267e-02	6.374998e-03	1.091203e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.34768806747178393,0.01720334380502231,0.028862899963343902
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.733558e-01	1.155049e-01	5.271722e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.811765e+00	4.928370e-01	3.820657e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.294917e+00	5.025486e-01	3.276711e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.494093e+00	3.301175e-02	1.079073e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.731721e+00	2.908084e-01	4.043316e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.590723e+00	3.420571e-01	4.464649e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.800008e-01	1.735819e-01	3.060099e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.421329e-02	1.265608e-02	2.961353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.1953434792582256,0.012576749068765769,0.017940855789316423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.348936e+00	2.500090e-01	3.378178e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.824047e+00	6.931446e-01	3.341418e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.128961e+00	1.060150e-01	1.577787e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.333084e+00	3.135199e-01	2.800830e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.029912e+00	2.032948e-01	2.582288e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.062621e-01	7.934276e-02	1.814807e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.374465e-01	3.264582e-02	8.630648e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.645704e-03	2.158555e-03	6.301546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09376442017556297,0.009911893102221528,0.017284049082536584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.098920e+00	1.007174e+00	1.268372e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.674937e+00	6.817981e-01	2.982066e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.030191e+00	6.161063e-01	3.987860e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.333863e+00	2.704938e-01	4.404381e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.136168e-02	9.736833e-03	2.649768e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3239045270623457,0.020956767637789808,0.02145570109229894
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.878573e-01	7.771019e-02	8.609589e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.281876e-01	1.419743e-01	1.646797e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.109900e-01	2.345764e-01	3.266371e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.572626e+00	3.305283e-01	4.460434e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.336633e+00	3.736614e-01	4.025335e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.989964e+00	3.232936e-01	2.447785e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.268348e+00	1.681986e-01	6.714216e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.223805e+00	1.652789e-01	3.079824e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.883301e+00	3.229938e-01	1.875346e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.291181e+00	3.393446e-01	2.964600e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.571586e+00	3.098586e-01	3.206760e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.506853e-01	2.207842e-01	2.724087e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.557340e-01	1.112956e-01	1.776818e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.968957e-02	7.503352e-03	1.436565e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19317650684125273,0.014520937310342041,0.014606227847456021
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.008656e-01	1.474544e-01	2.206833e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.581158e-01	1.914045e-01	4.072687e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.585585e+00	3.084256e-01	6.251634e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.543559e+00	4.155417e-01	6.575640e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.560010e+00	4.600443e-01	5.945926e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.287885e+00	4.756196e-01	3.449374e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.476782e+00	3.259877e-01	1.292014e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.136701e+00	1.503010e-01	5.692345e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.483281e+00	2.133804e-01	8.588927e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.692137e+00	3.224614e-01	1.796609e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.876113e+00	2.747516e-01	2.147663e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.154661e+00	2.021764e-01	2.009557e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.229197e-01	1.228282e-01	1.576101e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.754862e-01	5.159507e-02	1.052353e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.998025e-02	4.019576e-03	9.226256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08999958560262969,0.010602426288204542,0.011153270613032895
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.566649e+00	5.056179e-01	1.956376e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.814754e+00	7.035989e-01	2.265774e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.286423e+00	9.993821e-01	2.118160e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.307774e+00	1.145742e+00	1.366213e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.078962e+00	9.222818e-01	5.549504e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.403510e+00	5.234730e-01	1.281678e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.625424e+00	5.734495e-01	1.352568e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.667057e+00	6.306922e-01	2.819135e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.927109e+00	4.881783e-01	3.895671e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.664873e+00	3.231690e-01	3.445024e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.406225e-01	1.739726e-01	2.679613e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.972300e-02	7.052415e-03	1.266182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3154759969939911,0.018859140359070548,0.03256127990591423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.054399e-01	1.739574e-01	1.224307e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.245114e+00	4.259255e-01	3.965745e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.672647e+00	5.559153e-01	3.063695e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.195049e+00	1.098200e-01	1.524780e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.546970e+00	2.491665e-01	3.630655e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.528981e+00	2.969696e-01	4.514237e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.180124e-01	1.612917e-01	3.284056e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.696013e-01	7.101552e-02	1.709319e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.450608e-02	4.335876e-03	1.138752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.16528735840528203,0.011818217993074004,0.02199652173961092
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.070331e+00	4.177243e-01	2.863687e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.568681e+00	5.622199e-01	8.299399e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.600475e+00	7.898914e-01	4.712561e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.494726e+00	4.582704e-01	7.653217e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.972097e+00	1.545307e-01	1.547697e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.599056e+00	2.173428e-01	2.892866e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.334555e-01	1.249108e-01	2.523767e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.171510e-01	6.602362e-02	1.562286e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.454449e-02	6.145468e-03	1.766039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05877339538942182,0.006764307708326207,0.014877771292871392
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.573521e+01	4.774845e+00	5.332240e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.348092e+01	2.943753e+00	3.612059e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.525782e+01	2.102595e+00	6.676933e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.598846e+00	2.602433e-01	6.299036e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.893394e+00	2.952766e-01	2.935359e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.357567e+00	2.035321e-01	4.044890e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.107966e-01	1.257004e-01	3.121123e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.126099e-02	5.501922e-03	1.598804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.2946894257865046,0.020161594104134706,0.024337090588140764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.706640e-01	1.992430e-01	1.878448e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.841990e-01	2.061067e-01	2.529514e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.182372e+00	2.867883e-01	3.681630e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.614972e+00	3.343550e-01	3.897810e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.159527e+00	3.697308e-01	3.547640e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.669734e+00	3.522841e-01	2.239285e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.928927e+00	2.479632e-01	6.067963e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.864934e+00	8.382978e-02	3.569375e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.552407e+00	2.298590e-01	1.861129e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.071708e+00	2.789437e-01	2.795350e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.447392e+00	2.557129e-01	3.108383e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.512657e-01	1.867440e-01	2.647599e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.050757e-01	9.298609e-02	1.645847e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.827473e-02	7.099817e-03	1.401256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16751019262122926,0.012827572763639217,0.016944163248246574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.899569e+00	8.360123e-01	5.335419e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.953823e+00	3.671264e-01	5.843100e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.682325e+00	4.515083e-01	8.530218e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.394891e+00	4.879894e-01	7.079030e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.083239e+00	5.042188e-01	4.892915e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.285715e+00	5.432882e-01	2.498162e-01
1.115000e-01	1.650000e-02	1.650000e-02	4.002121e+00	2.921627e-01	7.512623e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.387033e+00	4.856901e-02	3.313315e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.620560e+00	1.787699e-01	1.426149e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.780141e+00	2.149943e-01	1.923216e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.021416e+00	1.591290e-01	1.923351e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.754596e-01	8.377499e-02	1.399594e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.594808e-02	6.205598e-03	1.573438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06784581673643801,0.008174135090093931,0.012231941818882333
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.832457e+01	5.447465e+00	6.242203e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.323034e+01	2.624606e+00	5.151528e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.090137e+01	2.017547e+00	2.632928e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.729980e+01	1.721755e+00	1.186096e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.296758e+01	1.291747e+00	4.743982e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.921045e+00	5.706321e-01	1.387191e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.166040e+00	2.742655e-01	3.402723e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.270005e+00	2.339368e-01	1.258209e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.927746e+00	3.300329e-01	2.271791e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.843446e+00	2.322712e-01	3.127740e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.910739e-01	1.711695e-01	2.779513e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.919029e-02	7.840218e-03	1.592712e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.32897693568933717,0.018032849551817276,0.02834665654834423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.516986e-01	1.267627e-01	6.590694e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.363003e+00	5.843398e-01	4.366975e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.620390e+00	4.099103e-01	2.875529e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.258924e+00	9.415509e-02	1.778929e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.278932e+00	3.559976e-01	4.116464e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.232339e+00	2.908505e-01	4.046659e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.572607e-01	1.451204e-01	2.651018e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.246604e-02	1.322861e-02	2.589754e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.17887945252205617,0.013038903982259709,0.01793399738406809
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.964442e+00	3.509646e-01	3.938729e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.336583e+00	5.630117e-01	3.102496e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.555864e+00	2.020897e-01	1.726932e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.787316e+00	2.935633e-01	2.839916e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.180053e-01	1.552841e-01	2.353424e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.752636e-01	7.214550e-02	1.516786e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.427511e-01	3.309580e-02	7.849475e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.199500e-03	2.680769e-03	5.990352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08842304910434717,0.009961357630445478,0.01604875743495765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.752970e+00	1.155882e+00	1.354465e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.021890e+00	7.435259e-01	2.305619e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.190365e+00	4.863617e-01	4.752089e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.154336e+00	2.072003e-01	3.818675e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.599433e-02	9.991209e-03	2.306577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.31149157346749623,0.02141444423885458,0.02335405924661743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.584566e-01	7.591214e-02	7.873659e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.715648e-01	1.782586e-01	2.005734e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.095932e+00	3.094804e-01	3.794271e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.906561e+00	4.160899e-01	5.011145e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.747984e+00	4.255714e-01	4.240507e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.299078e+00	3.107562e-01	1.825855e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.367100e+00	9.306799e-02	1.645230e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.109358e+00	2.270811e-01	1.095332e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.614004e+00	3.293433e-01	2.527385e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.986200e+00	3.475612e-01	3.228849e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.324783e+00	2.973216e-01	3.190188e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.002763e-01	1.952364e-01	2.635004e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.019411e-01	9.787903e-02	1.720213e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.908563e-02	7.919934e-03	1.452213e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.1801354308572902,0.014974751532177144,0.015841101769337118
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.595723e-01	1.489422e-01	2.505070e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.085273e+00	2.540423e-01	5.715451e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.164893e+00	4.285442e-01	7.818271e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.460477e+00	5.906135e-01	7.671192e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.501832e+00	6.195802e-01	5.439308e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.891975e+00	4.606515e-01	2.694062e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.606981e+00	2.146593e-01	9.165285e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.924071e+00	1.787321e-01	7.862217e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.099145e+00	3.307623e-01	1.495429e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.258745e+00	3.090420e-01	2.304041e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.538436e+00	2.692277e-01	2.200146e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.570049e-01	1.829378e-01	1.938477e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.352372e-01	9.608011e-02	1.568365e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.575899e-01	5.215337e-02	9.780215e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.002120e-02	4.398559e-03	9.306546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08444870427486913,0.010193105776060599,0.011826670174918757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.574761e+00	5.942383e-01	2.340333e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.902557e+00	9.240770e-01	2.611701e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.065350e+00	1.466700e+00	2.220942e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.000179e+01	1.368000e+00	1.352155e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.916923e+00	8.634677e-01	3.869877e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.248036e+00	5.034587e-01	4.675911e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.011552e+00	6.649977e-01	2.019775e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.019420e+00	6.013429e-01	3.695500e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.483316e+00	4.300494e-01	4.058986e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.442272e+00	2.616281e-01	3.419800e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.711038e-01	1.559101e-01	2.553357e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.971572e-02	6.714630e-03	1.291754e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.29636781236266296,0.019721405557864002,0.03432404755600588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.088282e-01	2.233384e-01	1.492784e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.688933e+00	5.658405e-01	4.543957e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.088519e+00	5.590519e-01	2.550578e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.009552e+00	1.303185e-01	1.462999e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.141401e+00	2.697120e-01	4.435216e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.230993e+00	2.531555e-01	4.177078e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.086484e-01	1.440970e-01	2.821199e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.561977e-01	7.128087e-02	1.466525e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.618385e-02	5.295846e-03	1.048502e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.14996488634321709,0.012200091691413895,0.021875187348943864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.635175e+00	5.357804e-01	3.986411e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.041271e+00	7.880126e-01	1.039269e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.668789e+00	9.579474e-01	4.314577e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.050009e+00	1.630207e-01	2.580589e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.380578e+00	1.835706e-01	2.604592e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.262555e+00	1.807380e-01	2.827128e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.356528e-01	1.064783e-01	2.147499e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.129596e-01	6.205697e-02	1.322383e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.748710e-02	6.743422e-03	1.596426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05566614520166772,0.00696605832391884,0.014375631999040413
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.080726e+01	6.686045e+00	9.301438e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.151754e+01	4.663142e+00	2.737107e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.424750e+01	1.403037e+00	3.596633e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.226796e+00	1.991867e-01	1.151236e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.332005e+00	2.362948e-01	3.545091e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.247721e+00	1.805767e-01	3.560279e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.310149e-01	1.175575e-01	2.584241e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.657890e-02	6.095601e-03	1.524510e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2806176389032516,0.020758847702697092,0.02715159672444789
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.089617e-01	2.409486e-01	2.125008e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.651132e-01	2.801221e-01	3.313218e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.445895e+00	3.711701e-01	4.236169e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.973506e+00	4.308586e-01	4.296435e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.534410e+00	4.372129e-01	3.456349e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.938520e+00	3.596615e-01	1.529421e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.975929e+00	1.236146e-01	1.445141e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.745832e+00	1.329941e-01	1.121238e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.314429e+00	2.365375e-01	2.419586e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.794713e+00	2.901576e-01	3.234649e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.237085e+00	2.499077e-01	3.073194e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.296157e-01	1.654719e-01	2.517049e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.659106e-01	8.456680e-02	1.650792e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.816784e-02	7.522989e-03	1.416131e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1534871976545655,0.01272579245664407,0.017947782727779915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.134843e+00	9.027783e-01	5.998817e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.869797e+00	5.384066e-01	8.305818e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.869809e+00	6.292052e-01	9.249719e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.712690e+00	6.918488e-01	6.323993e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.012080e+00	6.734886e-01	3.667103e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.662878e+00	4.660996e-01	1.901134e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.860864e+00	1.437097e-01	7.756043e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.067756e+00	9.105321e-02	7.106808e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.245702e+00	1.903488e-01	1.786569e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.474110e+00	1.940323e-01	2.131491e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.622810e-01	1.428984e-01	1.842793e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.270748e-01	7.283184e-02	1.315830e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.578644e-02	7.104627e-03	1.516969e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.0629199835361315,0.00804484078987397,0.0124324844311577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.099870e+01	6.775534e+00	9.297936e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.207718e+01	3.256146e+00	4.211217e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.546944e+01	2.728791e+00	1.906572e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.885124e+01	1.884189e+00	8.666243e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.270139e+01	9.720799e-01	3.339040e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.228681e+00	3.968518e-01	5.116937e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.314302e+00	2.775921e-01	7.352052e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.533502e+00	2.826915e-01	1.702937e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.522677e+00	2.640702e-01	2.381949e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.644880e+00	2.115318e-01	3.170092e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.196163e-01	1.481817e-01	2.529964e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.985978e-02	8.233050e-03	1.595925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30078781379823666,0.01745183952523427,0.026392373221490295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.312462e-01	1.555165e-01	9.734667e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.244567e+00	6.692155e-01	4.644232e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.739174e+00	2.382373e-01	2.427202e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.766907e+00	2.390817e-01	3.225139e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.695194e+00	3.319742e-01	4.259858e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.731437e-01	2.070417e-01	3.357447e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.071881e-01	1.089043e-01	1.826862e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.434013e-02	1.169419e-02	1.836279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1558369369372586,0.012063601249166889,0.016701601664118354
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.064782e+00	4.798063e-01	4.363157e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.319702e+00	4.169962e-01	3.338151e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.719646e+00	2.782158e-01	2.347952e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.265857e+00	2.067159e-01	2.784201e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.201833e-01	1.165372e-01	1.870664e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.092010e-01	5.821697e-02	1.118503e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.323273e-01	3.468243e-02	5.786944e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.200372e-03	2.790427e-03	4.986678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07719173966241241,0.008549985690904177,0.013554828950847628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.013153e+01	1.261583e+00	1.173264e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.706387e+00	5.221260e-01	2.441472e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.371569e+00	3.535241e-01	4.514158e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.094005e-01	1.737661e-01	2.951951e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.132909e-02	9.028676e-03	1.799198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2898781082393097,0.020636724640717974,0.023221198374503926
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.576768e-01	8.325398e-02	8.067986e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.190248e-01	2.427541e-01	2.422647e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.493305e+00	4.301321e-01	4.882819e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.550035e+00	5.181895e-01	5.195752e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.361962e+00	4.307332e-01	3.704624e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.593971e+00	1.890413e-01	1.224037e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.316258e+00	1.470981e-01	7.879477e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.802618e+00	3.153384e-01	2.553946e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.192054e+00	3.474647e-01	3.283188e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.572364e+00	3.152672e-01	3.410602e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.005944e+00	2.263439e-01	2.890360e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.998414e-01	1.414277e-01	2.088247e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.120612e-01	8.643388e-02	1.251265e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.387224e-02	6.791200e-03	1.036261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.1606508409639732,0.013929488209768248,0.015007180111372115
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.168774e-01	1.544172e-01	3.190838e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.710340e+00	4.044474e-01	7.271041e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.448257e+00	6.737639e-01	8.982551e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.029828e+00	8.574938e-01	7.538031e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.658407e+00	6.178434e-01	4.602296e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.306667e+00	2.724696e-01	2.295364e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.446694e+00	1.433069e-01	8.861694e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.440572e+00	3.079145e-01	1.618305e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.517677e+00	3.472309e-01	2.216268e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.740358e+00	2.542091e-01	2.379597e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.161173e+00	1.981076e-01	2.215021e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.382445e-01	1.395084e-01	1.686170e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.251466e-01	8.134060e-02	1.206649e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.128672e-01	4.424146e-02	7.362549e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.768492e-02	4.178424e-03	6.958750e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07376677421895991,0.009067508425770643,0.010575369174355462
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.229496e+00	8.183857e-01	2.810688e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.409723e+00	1.582624e+00	3.226762e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.150947e+01	1.966827e+00	2.321060e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.243983e+01	1.451146e+00	8.033333e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.051207e+01	5.915116e-01	1.825709e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.644760e+00	6.685455e-01	2.157349e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.055967e+00	6.692991e-01	4.091064e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.163642e+00	4.688125e-01	4.045234e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.914298e+00	3.280868e-01	3.958547e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.131662e+00	2.122472e-01	2.824435e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.217107e-01	1.271362e-01	2.012250e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.524035e-02	5.741967e-03	9.906490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.27019798832059977,0.019630814518980966,0.03337476995638755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.914593e-01	2.852084e-01	1.881715e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.393010e+00	7.251046e-01	4.827431e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.414504e+00	3.664095e-01	1.505964e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.686356e+00	2.232691e-01	3.364364e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.686683e+00	2.775942e-01	4.682650e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.240799e-01	1.903649e-01	3.651791e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.682913e-01	1.155629e-01	2.044698e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.062564e-01	6.273095e-02	1.031554e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.462536e-02	5.315821e-03	7.939719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13168672021118016,0.012129091715418566,0.020301582196503326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.715470e+00	7.221384e-01	6.003330e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.351882e+00	1.117121e+00	9.830735e-01
7.250000e-02	2.250000e-02	2.250000e-02	6.065714e+00	7.453821e-01	2.735116e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.394569e+00	1.531211e-01	1.727228e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.872722e+00	2.166705e-01	3.043412e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.875813e-01	1.494663e-01	2.650925e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.230723e-01	8.909726e-02	1.668103e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.739082e-01	5.232349e-02	9.796725e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.692467e-02	7.205665e-03	1.235157e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04920549695093457,0.006664756521107304,0.012301998130672932
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.069112e+01	1.013793e+01	1.225087e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.688422e+01	5.319578e+00	2.471190e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.200515e+01	4.421798e-01	4.351778e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.899014e+00	2.562762e-01	2.521500e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.973664e+00	2.319112e-01	3.600541e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.080567e+00	1.670888e-01	3.057078e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.640832e-01	1.053615e-01	2.093801e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.621970e-02	6.060657e-03	1.167404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2587786932761257,0.019864838420741715,0.02769347444664305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.255187e-01	3.034010e-01	2.563430e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.296173e+00	3.922826e-01	4.035148e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.914308e+00	4.924216e-01	4.666473e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.540029e+00	5.354288e-01	4.549306e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.040605e+00	4.556209e-01	2.763939e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.170254e+00	2.314081e-01	7.951476e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.950238e+00	1.001908e-01	5.967472e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.528094e+00	2.082372e-01	2.292191e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.969400e+00	2.503428e-01	3.343372e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.459083e+00	2.473025e-01	3.341902e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.723399e-01	1.985754e-01	2.921856e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.682690e-01	1.209027e-01	2.112356e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.960578e-01	8.270372e-02	1.191824e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.370241e-02	6.645501e-03	1.006479e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13476638511251007,0.01199782160701951,0.016789576137047874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.939716e+00	9.996416e-01	7.470330e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.539550e+00	8.033608e-01	1.101983e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.740665e+00	8.629273e-01	9.733503e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.317569e+00	8.701252e-01	5.606107e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.751990e+00	6.025043e-01	3.109337e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.711416e+00	2.674783e-01	9.030552e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.583913e+00	6.878607e-02	6.121368e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.650382e+00	1.930211e-01	1.439260e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.842539e+00	1.807825e-01	2.246220e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.178144e+00	1.547737e-01	2.077346e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.892291e-01	1.139298e-01	1.654454e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.491497e-01	6.184933e-02	1.104095e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.115803e-02	6.702882e-03	1.115642e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.054380148020312366,0.007165125537497742,0.011001185476926537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.453656e+01	9.075684e+00	1.187970e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.111381e+01	4.723189e+00	2.995762e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.847389e+01	3.029471e+00	1.451661e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.907482e+01	1.389481e+00	6.164453e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.186740e+01	5.449725e-01	1.877647e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.077305e+00	2.873334e-01	7.625310e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.321133e+00	2.886738e-01	1.389299e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.950897e+00	2.288856e-01	2.044150e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.146148e+00	2.026983e-01	2.791052e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.391809e+00	1.802481e-01	3.063958e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.889590e-01	1.332342e-01	2.201024e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.482792e-02	7.383334e-03	1.262923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2765741474195643,0.01656365461992737,0.025450483828408865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.765198e-01	1.967020e-01	1.257020e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.936775e+00	6.654426e-01	4.562272e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.488518e+00	6.124723e-02	1.267412e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.280457e+00	3.397776e-01	3.644430e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.312204e+00	2.747804e-01	4.046375e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.805127e-01	1.618792e-01	2.816535e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.189749e-01	8.933155e-02	1.485887e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.489635e-02	8.554348e-03	1.441002e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.1384380585155962,0.010789925035167652,0.015756394017379716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.100297e+00	5.379170e-01	4.349742e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.660640e+00	2.627688e-01	2.517455e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.140652e+00	2.755094e-01	2.638179e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.017408e+00	1.600534e-01	2.453988e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.270918e-01	9.813748e-02	1.562519e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.695249e-01	5.324995e-02	9.601081e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.112208e-01	2.747557e-02	5.073524e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.285762e-03	2.467432e-03	4.430826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.0689227583720388,0.0072832487081307615,0.01209000315813634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.186796e+01	1.270137e+00	9.858150e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.473133e+00	4.780989e-01	3.271661e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.939991e+00	2.674750e-01	4.221053e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.764500e-01	1.392620e-01	2.494329e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.594042e-02	8.124376e-03	1.533317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.27060265111595383,0.0195306274692586,0.023844737215990897
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.738102e-01	1.023349e-01	8.504660e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.163596e-01	3.261761e-01	3.076248e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.995080e+00	5.388767e-01	5.481738e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.190462e+00	5.943466e-01	5.392745e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.813976e+00	3.779564e-01	2.400484e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.652173e+00	5.534544e-02	7.846203e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.095171e+00	2.414714e-01	1.935149e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.427511e+00	3.377010e-01	3.332360e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.827337e+00	3.517631e-01	3.533258e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.255066e+00	2.582823e-01	3.262661e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.025201e-01	1.778945e-01	2.609127e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.766996e-01	1.155113e-01	1.958625e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.429648e-01	6.379245e-02	1.004168e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.848196e-02	5.951180e-03	8.380923e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14518476678285658,0.01298980830991947,0.014879740743364067
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.595621e-01	1.892493e-01	3.727919e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.658424e+00	6.175825e-01	9.734816e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.009580e+00	9.528870e-01	9.949695e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.376924e+00	9.322058e-01	6.865254e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.198027e+00	4.341966e-01	3.481921e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.185304e+00	1.697094e-01	8.967547e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.004144e+00	2.864402e-01	1.416706e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.908325e+00	3.323899e-01	2.463273e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.052632e+00	2.880743e-01	2.483481e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.424710e+00	2.330947e-01	2.240871e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.587312e-01	1.595386e-01	2.010249e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.100914e-01	1.105279e-01	1.599732e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.523113e-01	6.302883e-02	1.138968e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.841790e-01	3.875301e-02	6.152196e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.462033e-02	3.991089e-03	5.774660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06545455465152951,0.008044268516331304,0.01005897122906367
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.360811e+00	1.097063e+00	3.485844e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.072589e+01	2.285370e+00	3.857384e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.476040e+01	2.369469e+00	1.956689e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.371866e+01	1.212201e+00	5.858037e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.027576e+01	6.674589e-01	1.247257e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.725591e+00	6.592985e-01	4.459604e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.224642e+00	5.768886e-01	4.652997e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.633414e+00	3.902421e-01	4.184611e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.596216e+00	2.635873e-01	3.424384e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.475286e-01	1.612019e-01	2.567927e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.256580e-01	9.914370e-02	1.839731e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.114876e-02	5.097827e-03	8.559187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.24936502295607416,0.019536405655310146,0.032712893856975234
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.121253e-01	3.488520e-01	2.321766e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.050488e+00	8.430531e-01	5.250892e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.389279e+00	1.180898e-01	1.046179e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.355807e+00	2.794129e-01	4.018692e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.400053e+00	2.593875e-01	4.581256e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.711502e-01	1.654913e-01	3.032238e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.811279e-01	9.751784e-02	1.728513e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.576971e-01	4.921537e-02	8.469415e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.035438e-02	4.187538e-03	6.106709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11833126266353924,0.012011113332906498,0.019458062193847436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.228045e+00	9.350580e-01	8.464449e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.484818e+00	1.588119e+00	1.053182e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.475250e+00	2.928334e-01	1.480785e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.825358e+00	2.252364e-01	2.318489e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.621045e+00	2.148849e-01	3.165617e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.755495e-01	1.361085e-01	2.291725e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.678406e-01	8.100705e-02	1.409971e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.425614e-01	4.928153e-02	8.945342e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.265624e-02	6.133633e-03	1.095232e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04407274619679171,0.006393376494358206,0.011404596803240179
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.051563e+02	1.395781e+01	1.238698e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.594143e+01	3.922888e+00	1.808684e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.319163e+00	3.133592e-01	1.869531e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.291744e+00	2.549576e-01	3.326117e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.844663e+00	2.295678e-01	3.380509e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.970178e-01	1.592913e-01	2.740065e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.219569e-01	1.020584e-01	1.900281e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.256705e-02	5.517668e-03	1.055554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.24047529660312908,0.018990588050811802,0.028200982976997996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.625139e-01	3.697301e-01	2.960504e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.649293e+00	5.113782e-01	4.881000e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.423294e+00	5.957301e-01	5.238025e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.096243e+00	6.571224e-01	4.085161e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.360904e+00	4.004548e-01	2.133033e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.216801e+00	5.948120e-02	4.815325e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.810680e+00	1.692762e-01	1.850277e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.267387e+00	2.486282e-01	3.225375e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.697786e+00	2.635148e-01	3.582624e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.224097e+00	2.209014e-01	3.473669e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.094929e-01	1.618729e-01	2.634294e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.678485e-01	1.098578e-01	1.900456e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.361178e-01	6.068650e-02	9.848342e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.844450e-02	5.827701e-03	8.371081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12110637389875367,0.011286573455115162,0.016473483066481637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.069976e+00	1.160930e+00	9.492146e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.397814e+00	1.087250e+00	1.488909e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.720197e+00	1.214806e+00	8.549194e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.272925e+00	8.935631e-01	5.310590e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.872168e+00	5.029702e-01	2.103997e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.375601e+00	1.043329e-01	1.206010e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.192605e+00	1.533928e-01	1.016842e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.282268e+00	1.869521e-01	2.090995e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.599052e+00	1.873903e-01	2.383843e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.020444e+00	1.311421e-01	1.952522e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.930025e-01	9.144663e-02	1.585117e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.009020e-01	5.456977e-02	9.503751e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.668674e-02	6.174036e-03	9.614451e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04831886813600144,0.006509010044296361,0.010279750085378979
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.005760e+02	1.116652e+01	1.248041e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.529420e+01	5.140328e+00	2.805693e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.817831e+01	2.136576e+00	1.162648e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.757304e+01	8.682382e-01	3.423094e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.020476e+01	4.585993e-01	7.744418e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.905170e+00	3.125329e-01	1.344156e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.728189e+00	2.212866e-01	1.527077e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.629163e+00	1.987235e-01	2.420996e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.960416e+00	2.026696e-01	2.986336e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.266605e+00	1.732014e-01	2.701884e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.947567e-01	1.111517e-01	1.972642e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.021158e-02	6.805487e-03	1.129073e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25863075223748744,0.015306143999136101,0.025248817355753517
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.043385e+00	2.469228e-01	1.415803e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.276532e+00	6.019594e-01	4.459049e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.148301e+00	8.470129e-02	1.331991e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.927278e+00	2.880831e-01	4.113475e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.106979e+00	2.333267e-01	3.544230e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.752415e-01	1.347262e-01	2.470225e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.684470e-01	7.605830e-02	1.309663e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.935969e-02	7.004101e-03	1.212825e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12745770943679097,0.00936891407363849,0.015176391945102674
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.824775e+00	5.717307e-01	3.860387e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.033477e+00	1.289021e-01	1.541814e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.808441e+00	2.104368e-01	2.870709e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.900468e-01	1.377279e-01	2.162095e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.764945e-01	8.061523e-02	1.505155e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.480663e-01	5.028711e-02	8.529747e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.770063e-02	2.518066e-02	4.982617e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.027438e-03	2.177144e-03	3.927741e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06408715271948673,0.006379384704467202,0.011439697046642217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.288930e+01	1.245557e+00	8.115564e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.716327e+00	3.519749e-01	3.897066e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.693909e+00	2.341617e-01	3.758941e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.160622e-01	1.275573e-01	2.285725e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.253344e-02	7.436528e-03	1.454649e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2556224456795413,0.017968728281884533,0.02455262162163052
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.007907e-01	1.269080e-01	9.684247e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.053225e+00	4.385742e-01	3.690842e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.528467e+00	6.430653e-01	5.720081e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.719379e+00	5.795476e-01	4.703944e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.968991e+00	2.388796e-01	1.896115e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.525853e+00	1.434770e-01	1.060113e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.811792e+00	2.951746e-01	2.747195e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.132022e+00	3.271921e-01	3.667196e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.558280e+00	3.095703e-01	3.623873e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.070514e+00	2.222755e-01	2.918305e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.716850e-01	1.327700e-01	2.464862e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.078007e-01	9.347735e-02	1.577965e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.033148e-01	5.271000e-02	9.935253e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.450265e-02	4.503854e-03	7.391862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13408387879940553,0.011604608028359067,0.015303832330798878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.050526e-01	2.782788e-01	4.534678e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.933444e+00	1.013167e+00	1.075900e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.558917e+00	1.199339e+00	1.009892e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.094233e+00	7.298173e-01	5.647744e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.072033e+00	2.476660e-01	2.078647e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.734462e+00	2.386618e-01	1.470401e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.530380e+00	3.165974e-01	2.008954e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.552751e+00	3.056078e-01	2.407948e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.787193e+00	2.382508e-01	2.725966e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.243948e+00	2.112823e-01	2.189604e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.411177e-01	1.306686e-01	1.799946e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.396719e-01	8.349909e-02	1.499706e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.212639e-01	6.206902e-02	1.086013e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.623068e-01	3.217188e-02	6.261663e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.221106e-02	3.021962e-03	5.651869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.05911157509223927,0.0071405009614424475,0.010202286622131587
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.204080e+00	1.871458e+00	4.086230e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.456742e+01	3.106020e+00	4.281156e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.760913e+01	2.422760e+00	1.519123e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.410320e+01	9.834145e-01	3.539044e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.331752e+00	7.942011e-01	3.551422e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.823775e+00	6.357765e-01	4.585258e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.593720e+00	5.188500e-01	4.989115e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.248186e+00	3.275255e-01	4.152865e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.395370e+00	2.082442e-01	2.824091e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.460583e-01	1.350262e-01	2.546784e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.753846e-01	8.856090e-02	1.718110e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.824055e-02	4.249289e-03	8.663368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.23491857554072104,0.01939101921149239,0.03213757264554373
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.040767e+00	4.138975e-01	2.755741e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.496318e+00	8.813337e-01	5.373888e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.220929e+00	7.557251e-02	1.093815e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.112081e+00	3.004609e-01	4.571711e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.260562e+00	2.413440e-01	4.024366e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.725579e-01	1.458276e-01	2.651767e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.286126e-01	8.667837e-02	1.575147e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.314434e-01	4.578266e-02	7.520471e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.565429e-03	3.193243e-03	4.927201e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.10981757153923126,0.011844585401195484,0.01912403907099615
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.931368e+00	1.220335e+00	1.111183e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.669194e+00	1.762369e+00	1.042983e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.735062e+00	4.449389e-02	8.935060e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.491765e+00	2.541472e-01	3.059313e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.521652e+00	2.077444e-01	3.086011e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.059740e-01	1.266124e-01	2.014281e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.352226e-01	7.757514e-02	1.395089e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.270386e-01	4.527990e-02	8.094197e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.964735e-02	5.610753e-03	1.044514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04147825538791812,0.006186884625446226,0.010738942871490673
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.335601e+02	1.907956e+01	1.452790e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.170031e+01	2.545965e+00	1.048187e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.592412e+00	3.335277e-01	3.855250e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.100925e+00	2.324563e-01	3.692019e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.821467e+00	2.244280e-01	3.109082e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.641961e-01	1.536221e-01	2.485131e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.888863e-01	9.576253e-02	1.921976e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.048158e-02	5.178310e-03	9.486038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2269404021232535,0.018614221063079278,0.02891892118611844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.012022e+00	4.445174e-01	3.408559e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.031742e+00	6.236183e-01	5.562032e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.881725e+00	7.208030e-01	5.200548e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.445467e+00	6.617031e-01	3.605659e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.503008e+00	2.804305e-01	1.604960e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.134543e+00	1.067912e-01	9.118726e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.628686e+00	2.215498e-01	2.964157e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.065527e+00	2.619741e-01	3.600254e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.513813e+00	2.403701e-01	3.891068e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.081808e+00	1.982834e-01	3.123730e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.066027e-01	1.371831e-01	2.442368e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.086601e-01	8.976216e-02	1.612651e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.000638e-01	5.198668e-02	9.371744e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.471040e-02	4.499983e-03	7.524783e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11191275471002421,0.010433650599738775,0.01681670597235263
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.514990e+00	1.391259e+00	1.171224e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.399352e+00	1.329995e+00	1.538038e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.032044e+00	1.438533e+00	8.772796e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.507120e+00	8.504056e-01	4.364115e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.507242e+00	3.207427e-01	1.684541e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.977557e+00	1.361389e-01	5.819882e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.837753e+00	1.830348e-01	1.968826e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.105961e+00	1.932019e-01	2.453271e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.458080e+00	1.648473e-01	2.576875e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.314963e-01	1.237265e-01	1.883078e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.383114e-01	8.026776e-02	1.456872e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.770098e-01	5.469177e-02	9.308466e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.312896e-02	5.063849e-03	9.572441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.044399492182570444,0.0057830248616627875,0.010453207373603161
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.229144e+02	1.354887e+01	1.172020e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.494072e+01	4.342977e+00	2.334142e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.620466e+01	1.747092e+00	7.120005e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.549460e+01	7.202332e-01	3.653679e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.749569e+00	3.544793e-01	1.484815e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.270152e+00	2.592822e-01	2.624104e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.455867e+00	1.841257e-01	2.522782e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.503102e+00	1.921364e-01	2.680350e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.874556e+00	2.025771e-01	2.583253e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.181058e+00	1.601995e-01	2.653571e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.419756e-01	1.072291e-01	1.957903e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.661212e-02	5.485339e-03	1.165695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24003753944429995,0.015658914533016932,0.02409987697233973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.419494e+00	2.864848e-01	1.799499e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.322830e+00	5.167565e-01	4.252980e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.741093e+00	2.136542e-01	2.416913e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.644222e+00	2.978515e-01	3.740510e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.405714e-01	1.948702e-01	3.130828e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.981686e-01	1.272415e-01	1.978822e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.222568e-01	6.451394e-02	1.147316e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.478064e-02	5.871134e-03	1.054170e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11875551184572375,0.009320531667712018,0.014026834711509839
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.419520e+00	5.368543e-01	4.171776e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.434262e+00	1.426489e-01	9.733043e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.588550e+00	1.947562e-01	2.622065e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.169935e-01	1.365740e-01	1.818758e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.298246e-01	7.611054e-02	1.275262e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.266399e-01	4.435668e-02	8.329672e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.742590e-02	2.537379e-02	4.368785e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.728925e-03	1.809066e-03	4.195850e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06039384716489904,0.0061519289423400125,0.010424791790212856
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.366552e+01	1.132852e+00	7.635404e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.091035e+00	3.153636e-01	4.076056e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.538831e+00	2.170716e-01	3.114396e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.770555e-01	1.358630e-01	1.962839e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.957847e-02	7.107042e-03	1.365583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23960586148549032,0.019817783385544158,0.024970498959046877
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.859097e-01	1.687764e-01	1.431296e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.506528e+00	6.246666e-01	5.644751e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.230589e+00	7.805034e-01	6.887694e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.076972e+00	4.567217e-01	3.794677e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.864385e+00	8.825918e-02	8.851301e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.188893e+00	3.142586e-01	3.008460e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.466813e+00	3.803848e-01	3.521196e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.842745e+00	3.475872e-01	3.673650e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.331844e+00	2.458312e-01	3.272896e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.261835e-01	2.064494e-01	2.696127e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.773289e-01	1.310289e-01	2.020545e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.442604e-01	8.704209e-02	1.503126e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.719435e-01	4.699598e-02	7.912403e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.181035e-02	4.231240e-03	6.354385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12448277628522159,0.011588032989866853,0.014206919667840018
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.221377e+00	3.213231e-01	5.875194e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.513645e+00	1.247113e+00	1.228421e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.924249e+00	1.262979e+00	1.029479e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.350992e+00	5.379512e-01	5.202222e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.788407e+00	2.014247e-01	1.167032e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.275592e+00	3.143057e-01	1.480971e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.105346e+00	3.406713e-01	2.506464e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.217775e+00	2.768713e-01	2.742733e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.580181e+00	2.027874e-01	2.223944e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.111221e+00	1.741458e-01	1.918304e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.550738e-01	1.236543e-01	1.656530e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.853128e-01	8.381942e-02	1.355070e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.900471e-01	5.412306e-02	1.006331e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.474801e-01	3.090224e-02	5.779405e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.063379e-02	3.357113e-03	4.970587e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05472083813502781,0.006858315617842538,0.00913322912019452
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.161277e+00	1.995171e+00	4.677260e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.834503e+01	3.695529e+00	3.918460e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.889082e+01	2.178504e+00	1.296083e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.361981e+01	7.966804e-01	2.919127e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.667464e+00	6.732658e-01	3.856670e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.237604e+00	5.151047e-01	5.862806e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.253043e+00	4.382688e-01	4.350877e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.027920e+00	2.813046e-01	3.354049e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.274065e+00	2.101627e-01	2.594885e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.721227e-01	1.278993e-01	2.419910e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.467896e-01	8.828601e-02	1.529104e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.591551e-02	4.377360e-03	7.097819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.2212030832693808,0.019310801466513705,0.030442712193021887
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.350981e+00	4.746525e-01	3.343731e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.793888e+00	8.014956e-01	5.087084e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.993264e+00	1.648072e-01	2.058945e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.937519e+00	3.006353e-01	4.345604e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.130132e+00	2.220893e-01	3.618211e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.975616e-01	1.470873e-01	2.246534e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.783261e-01	7.433242e-02	1.397803e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.038766e-01	3.919262e-02	6.429487e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.440192e-03	2.268202e-03	4.173102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10277755700917432,0.011745755958745871,0.017767167636169867
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.341067e+00	1.631092e+00	1.485188e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.909677e+00	1.481330e+00	9.020078e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.995775e+00	1.297015e-01	1.644066e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.317741e+00	2.570796e-01	2.953883e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.467868e+00	2.013774e-01	2.659594e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.652297e-01	1.249460e-01	1.799465e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.025804e-01	7.140021e-02	1.177377e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.083716e-01	4.191752e-02	8.032019e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.698246e-02	5.507704e-03	9.399593e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03925435296293853,0.006031200686275294,0.009997010247335264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.609066e+02	2.203043e+01	1.634980e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.572001e+01	7.922365e-01	6.116131e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.579954e+00	3.552909e-01	4.839025e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.987572e+00	2.141519e-01	3.294628e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.818962e+00	2.226906e-01	2.562541e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.378248e-01	1.542858e-01	2.213058e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.748324e-01	9.327265e-02	1.678480e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.793417e-02	5.015595e-03	9.589493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.21320687308557212,0.019688632054919553,0.028750573917029593
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.311598e+00	5.914473e-01	4.656551e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.580353e+00	7.925723e-01	7.357627e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.350736e+00	7.498917e-01	5.771896e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.660195e+00	4.956546e-01	3.099384e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.399405e+00	7.965297e-02	9.702026e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.930787e+00	2.095415e-01	2.110444e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.395872e+00	2.893019e-01	3.214879e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.858031e+00	2.772361e-01	3.835892e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.370899e+00	2.282876e-01	3.406555e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.779574e-01	1.795888e-01	2.853680e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.258200e-01	1.374605e-01	2.061863e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.585592e-01	8.643327e-02	1.509770e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.711655e-01	4.524285e-02	7.881063e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.211490e-02	4.406690e-03	6.413553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.1045550335391146,0.01075790451409149,0.015241969606943712
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.048800e+00	1.835767e+00	1.712898e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.077255e+01	1.695124e+00	1.426479e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.295757e+00	1.151712e+00	6.942916e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.938058e+00	5.135901e-01	3.342639e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.933571e+00	1.081624e-01	4.986034e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.514820e+00	2.052012e-01	1.038352e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.598981e+00	2.018092e-01	2.163840e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.985655e+00	1.919002e-01	2.406445e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.382357e+00	1.590681e-01	2.197706e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.719697e-01	1.233468e-01	1.651820e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.949509e-01	7.597975e-02	1.275151e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.562139e-01	4.705044e-02	8.907960e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.106121e-02	5.527391e-03	8.426400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04163440565510839,0.00566995053571627,0.009026137095603091
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.453842e+02	1.509681e+01	1.348042e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.129830e+01	2.687770e+00	1.701394e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.312322e+01	1.601414e+00	2.190488e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.327454e+01	6.020399e-01	1.404571e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.767458e+00	2.420440e-01	2.743950e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.886457e+00	2.107865e-01	2.952751e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.209200e+00	1.773218e-01	2.456278e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.381766e+00	1.826679e-01	2.156845e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.803886e+00	2.037914e-01	2.488360e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.126607e+00	1.591176e-01	2.473341e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.128178e-01	1.113893e-01	1.813001e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.421871e-02	5.355557e-03	9.556135e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21884284845412633,0.01478902495751766,0.02360456434318739
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.936679e+00	3.506656e-01	2.117520e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.054838e+00	3.845267e-01	3.825731e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.341583e+00	2.480810e-01	3.114106e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.348244e+00	2.537281e-01	3.790093e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.918003e-01	1.843735e-01	2.762647e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.103709e-01	1.040545e-01	1.694094e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.829735e-01	6.241823e-02	1.018144e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.124844e-02	4.944479e-03	8.290345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11018546868025841,0.008459344268067853,0.013191200268403314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.980582e+00	5.429973e-01	3.840671e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.937509e+00	1.546687e-01	1.428822e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.352331e+00	1.835997e-01	2.548344e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.181283e-01	1.172991e-01	1.785516e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.959241e-01	8.066113e-02	1.078782e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.930261e-01	4.123651e-02	7.638184e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.780566e-02	2.512720e-02	4.032693e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.196267e-03	1.770020e-03	4.021242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.056680071894377786,0.0057012650026580305,0.009560399337366611
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.437246e+01	1.053129e+00	7.105092e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.553492e+00	3.313165e-01	3.589369e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.396901e+00	2.037666e-01	3.277456e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.282592e-01	1.179544e-01	1.786302e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.625049e-02	6.898426e-03	1.217285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.22490689236032693,0.017855155551931762,0.023759352662438976
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.108801e-01	1.752313e-01	1.292518e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.935337e+00	6.494092e-01	6.216601e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.964748e+00	7.935627e-01	7.340884e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.434548e+00	3.872123e-01	2.511013e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.751311e+00	1.998448e-01	1.375595e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.887917e+00	3.386371e-01	3.086016e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.127826e+00	3.431565e-01	3.649969e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.557665e+00	2.640072e-01	3.439367e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.139439e+00	2.265803e-01	2.955860e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.694319e-01	1.543810e-01	2.451126e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.847879e-01	1.084605e-01	2.015987e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.996269e-01	8.818012e-02	1.251106e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.434529e-01	4.171364e-02	7.249192e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.356751e-03	3.565579e-03	5.314208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11371385944794261,0.010794840859564073,0.013981666660386124
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.894755e+00	4.479442e-01	7.603760e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.841205e+00	1.607990e+00	1.565985e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.092104e+00	1.172362e+00	8.328384e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.125310e+00	4.741473e-01	1.629182e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.176439e+00	2.058012e-01	2.759117e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.769615e+00	3.048939e-01	2.042240e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.717579e+00	3.434793e-01	3.033930e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.914813e+00	2.514686e-01	2.584232e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.368403e+00	1.838646e-01	2.146548e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.505778e-01	1.358685e-01	2.037330e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.637863e-01	1.029065e-01	1.618960e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.345547e-01	8.341319e-02	1.229899e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.586748e-01	5.391865e-02	8.826405e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.299848e-01	3.298150e-02	5.008959e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.113519e-03	2.597128e-03	4.808306e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.050109590625031286,0.006244803619010281,0.00884136659084122
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.135265e+01	2.466611e+00	5.964518e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.321527e+01	4.414942e+00	3.489819e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.001936e+01	1.978940e+00	1.095645e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.256564e+01	6.961601e-01	5.456607e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.678209e+00	6.543729e-01	5.493955e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.692943e+00	4.923461e-01	4.048221e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.822570e+00	3.118053e-01	4.486519e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.810423e+00	2.833938e-01	3.875583e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.149411e+00	1.771081e-01	2.375947e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.103914e-01	1.245546e-01	2.050153e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.056260e-01	8.478686e-02	1.559471e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.418572e-02	3.899508e-03	7.020734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.20529587437935443,0.019450686910666648,0.029522227917136767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.841553e+00	5.974474e-01	4.243659e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.927638e+00	6.631279e-01	4.423492e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.749732e+00	2.433166e-01	2.842566e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.728174e+00	2.976987e-01	4.257152e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.848542e-01	2.051866e-01	3.259429e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.127990e-01	1.217579e-01	2.097359e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.351039e-01	7.193185e-02	1.167957e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.212990e-02	3.367096e-02	5.668328e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.840384e-03	1.748319e-03	3.086363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09465988941341252,0.011712230273446367,0.016967836676364298
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.193722e+01	2.392273e+00	1.961849e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.236592e+00	1.004568e+00	6.219044e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.394180e+00	1.808214e-01	2.604808e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.226846e+00	2.631858e-01	2.911265e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.350262e+00	1.964970e-01	2.698939e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.017940e-01	1.157178e-01	1.656250e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.737065e-01	7.550972e-02	1.071626e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.810274e-01	4.022242e-02	7.410944e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.504470e-02	5.199663e-03	8.852190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03678686109694718,0.0059218981032200385,0.009404669864246755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.840813e+02	2.338252e+01	1.738055e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.062660e+01	2.727350e-01	6.678054e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.174721e+00	3.328277e-01	5.321156e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.918590e+00	2.100544e-01	2.518121e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.738379e+00	2.200569e-01	2.579814e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.877552e-01	1.492995e-01	2.147585e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.311489e-01	8.982046e-02	1.540565e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.632491e-02	4.839364e-03	8.876799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.2007354681622538,0.018905923319328416,0.0273086480548817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.479651e+00	5.859355e-01	4.492211e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.098977e+00	8.765707e-01	6.912108e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.846547e+00	7.736991e-01	5.677220e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.917459e+00	4.350141e-01	2.413088e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.384996e+00	7.995637e-02	1.156205e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.745500e+00	2.550401e-01	2.537910e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.206533e+00	2.808121e-01	3.480897e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.690075e+00	2.575562e-01	3.638313e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.227533e+00	2.139759e-01	3.258494e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.518113e-01	1.666314e-01	2.731498e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.332461e-01	1.169421e-01	2.162302e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.132598e-01	8.901079e-02	1.283832e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.456398e-01	4.436413e-02	7.151784e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.626475e-03	3.520238e-03	5.381455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09618078253687368,0.010554266157950909,0.015103018346881492
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.126172e+01	1.990503e+00	2.086767e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.297888e+01	2.056037e+00	1.536596e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.931015e+00	1.244091e+00	6.961799e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.519771e+00	3.238008e-01	2.874939e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.357266e+00	1.275423e-01	6.514843e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.141131e+00	2.147647e-01	1.460849e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.455327e+00	2.143264e-01	2.283806e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.831471e+00	1.971982e-01	2.738851e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.274233e+00	1.603947e-01	2.073186e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.804696e-01	1.138415e-01	1.765422e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.471930e-01	7.482333e-02	1.213731e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.296468e-01	4.815242e-02	8.019664e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.820260e-02	4.879801e-03	7.847031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03866295847626408,0.00565133532284888,0.008689214145660915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.685049e+02	1.728707e+01	1.431985e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.579687e+01	2.447532e+00	1.337575e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.920123e+01	6.400841e-01	1.577829e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.176659e+01	6.011965e-01	3.368352e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.050704e+00	2.623248e-01	4.885483e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.547805e+00	2.073695e-01	3.201318e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.040224e+00	1.733942e-01	2.527163e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.260777e+00	1.756145e-01	1.971371e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.698879e+00	2.048082e-01	2.919425e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.065773e+00	1.601899e-01	2.078130e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.683285e-01	1.054323e-01	1.704316e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.180018e-02	5.128567e-03	9.422997e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.2056865787583143,0.01516692636827377,0.022326938072256358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.293149e+00	3.720274e-01	2.397574e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.732553e+00	2.782552e-01	3.128207e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.121816e+00	2.635128e-01	3.427535e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.238339e+00	2.540574e-01	3.523929e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.016622e-01	1.557067e-01	2.597959e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.613056e-01	1.134837e-01	1.578019e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.505871e-01	5.528467e-02	9.245145e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.229705e-03	4.493246e-03	7.439133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10607513112213467,0.008184739793543061,0.012203463245890098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.248180e+00	4.984773e-01	3.662952e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.643624e+00	1.412643e-01	1.454690e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.284446e+00	1.730164e-01	2.487977e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.997722e-01	1.115074e-01	1.622984e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.641264e-01	7.807171e-02	1.027362e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.819077e-01	4.542747e-02	6.727008e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.500508e-02	2.027411e-02	4.044289e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.642592e-03	1.875957e-03	3.782799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.054976302294621894,0.00543178684394266,0.009367240570393835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.465492e+01	9.577696e-01	6.640138e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.357666e+00	2.652726e-01	3.429733e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.335899e+00	1.936677e-01	2.755581e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.062133e-01	1.178152e-01	1.746273e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.446734e-02	6.366064e-03	1.284357e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.21335248770433327,0.01704208764974635,0.02313194390476206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.955210e-01	2.051552e-01	1.539852e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.506789e+00	8.128995e-01	6.612044e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.463292e+00	8.072256e-01	6.665842e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.289213e+00	2.088698e-01	3.122813e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.539815e+00	2.057088e-01	2.262212e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.698703e+00	4.004797e-01	3.165040e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.909857e+00	3.121645e-01	3.594903e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.368332e+00	2.352999e-01	3.326411e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.013895e+00	2.241629e-01	2.735069e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.976845e-01	1.584280e-01	2.303635e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.283076e-01	9.919678e-02	1.750610e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.591324e-01	7.596793e-02	1.156150e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.245865e-01	3.928749e-02	6.928550e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.183954e-03	2.745955e-03	5.571979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10730707767794315,0.010302169925138507,0.013506905461115354
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.837234e+00	6.973770e-01	8.378193e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.727637e+00	1.901259e+00	1.617776e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.819138e+00	8.022102e-01	8.492280e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.556869e+00	2.839157e-01	2.529907e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.767657e+00	2.386484e-01	1.671102e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.477870e+00	3.115736e-01	2.181684e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.489449e+00	2.632505e-01	2.682446e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.804140e+00	2.334898e-01	2.245940e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.242526e+00	1.601450e-01	2.399224e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.184047e-01	1.450358e-01	1.665583e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.242598e-01	9.860074e-02	1.589874e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.102808e-01	9.008951e-02	1.039760e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.343512e-01	4.616143e-02	9.277267e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.194671e-01	3.147958e-02	5.090724e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.931436e-03	2.770927e-03	5.001681e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04723780615610082,0.005851585945574805,0.008193001740251227
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.555724e+01	3.896008e+00	5.945882e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.687539e+01	4.361079e+00	3.049483e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.943168e+01	1.237110e+00	1.144018e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.148709e+01	5.139505e-01	5.674182e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.011080e+00	7.348478e-01	3.866268e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.265072e+00	4.448347e-01	5.135312e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.683725e+00	2.949975e-01	4.045438e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.716643e+00	2.312640e-01	2.786187e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.101157e+00	1.675357e-01	2.164942e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.765434e-01	1.358936e-01	1.876433e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.754600e-01	8.024685e-02	1.616273e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.304781e-02	4.055488e-03	6.613948e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.19589120901849486,0.019017511200726006,0.027872019636865225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.232274e+00	6.549996e-01	4.786421e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.803183e+00	4.799142e-01	4.054860e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.614404e+00	2.625195e-01	3.322229e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.668137e+00	2.860543e-01	3.678249e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.074403e-01	1.899122e-01	2.947572e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.697400e-01	1.228808e-01	1.828389e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.973444e-01	6.092974e-02	1.159697e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.892015e-02	3.036115e-02	4.882812e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.060544e-03	1.624109e-03	3.329166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09087205822120681,0.011276945687541826,0.016107660709336308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.451682e+01	2.786871e+00	2.222743e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.941213e+00	5.462764e-01	5.461499e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.193756e+00	1.737674e-01	2.742425e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.267612e+00	2.566555e-01	2.549174e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.349843e+00	1.871267e-01	2.425724e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.830997e-01	1.109456e-01	1.693681e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.507415e-01	8.045950e-02	1.012058e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.696004e-01	4.490224e-02	6.513877e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.224129e-02	4.271771e-03	9.622972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.035848638805998825,0.0057059913266490105,0.008785903098913306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.914913e+02	2.261193e+01	1.710743e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.783756e+01	3.512173e-01	8.958461e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.258331e+00	3.021767e-01	5.112596e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.971429e+00	1.920664e-01	2.480141e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.770936e+00	2.215981e-01	2.344861e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.783667e-01	1.520857e-01	1.911427e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.182283e-01	8.669749e-02	1.491835e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.444935e-02	4.940355e-03	8.680717e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.1916916236808339,0.018590250103645345,0.026768941503644117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.734138e+00	6.721544e-01	5.090419e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.593181e+00	9.854781e-01	7.430165e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.047176e+00	6.617421e-01	5.767600e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.798217e+00	2.610155e-01	2.063539e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.232428e+00	1.366723e-01	1.892919e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.684232e+00	2.551980e-01	2.815469e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.146678e+00	2.838650e-01	3.124085e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.566437e+00	2.480627e-01	3.867836e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.123947e+00	2.214909e-01	2.798921e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.843104e-01	1.701685e-01	2.307636e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.916382e-01	1.098920e-01	1.778954e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.743494e-01	7.621645e-02	1.229483e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.265816e-01	3.795616e-02	6.752528e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.430425e-03	2.817571e-03	5.680004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09203051019307945,0.01028681806903857,0.014632090471084047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.389646e+01	2.426374e+00	2.243547e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.383219e+01	2.038146e+00	1.482659e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.076041e+00	6.445349e-01	5.856186e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.832053e+00	1.692983e-01	6.207268e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.018486e+00	1.417741e-01	1.291723e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.993901e+00	1.812039e-01	1.844949e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.405123e+00	2.127193e-01	2.580892e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.828830e+00	1.975788e-01	2.357822e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.235125e+00	1.553688e-01	2.076934e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.450026e-01	1.077161e-01	1.632440e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.339920e-01	9.850571e-02	1.049102e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.103767e-01	4.265874e-02	8.092860e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.610062e-02	4.986799e-03	8.112723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.037393866508661305,0.00546340757085087,0.008499127934012626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.789397e+02	1.684991e+01	1.440343e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.131105e+01	1.679907e+00	5.208349e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.730922e+01	2.566027e-01	8.246046e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.117328e+01	2.806331e-01	4.354303e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.855304e+00	2.546304e-01	3.479166e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.454928e+00	1.989191e-01	2.461019e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.002483e+00	1.569435e-01	2.247674e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.255522e+00	1.707690e-01	2.179598e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.694463e+00	2.208471e-01	2.166521e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.037195e+00	1.639828e-01	1.920731e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.459345e-01	1.046815e-01	1.710427e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.031516e-02	5.375138e-03	9.737227e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18893858224997578,0.01426691292856841,0.021150342125396848
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.771292e+00	3.802616e-01	2.658994e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.298241e+00	1.399489e-01	1.372100e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.784718e+00	2.813651e-01	3.714452e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.051185e+00	2.126836e-01	2.869816e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.290490e-01	1.501053e-01	2.148961e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.054443e-01	8.335078e-02	1.459415e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.230331e-01	4.479118e-02	8.024728e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.300009e-03	3.861843e-03	6.274709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10113908760540255,0.007773395945120207,0.011274687557234486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.576619e+00	4.796782e-01	3.654032e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.356297e+00	1.907544e-01	1.555240e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.143092e+00	1.651659e-01	2.188045e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.359975e-01	9.944920e-02	1.469948e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.420976e-01	6.736426e-02	9.426787e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.658472e-01	3.666478e-02	6.603197e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.325160e-02	2.453161e-02	3.702229e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.241412e-03	1.559506e-03	3.307676e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05264508774065836,0.005271616311004035,0.008537905446596966
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.510921e+01	8.954230e-01	6.405446e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.997222e+00	2.708120e-01	3.180298e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.259799e+00	1.799114e-01	2.382812e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.674589e-01	1.045568e-01	1.560851e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.245566e-02	6.617386e-03	1.154127e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.1982009347890831,0.016367871651645993,0.02263501120770528
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.026605e-01	2.736036e-01	2.656226e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.480865e+00	9.903475e-01	8.099613e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.853196e+00	6.258596e-01	4.470495e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.052579e+00	8.236147e-02	1.354688e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.102067e+00	3.151969e-01	2.896207e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.268524e+00	3.227654e-01	3.685119e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.638371e+00	2.747592e-01	3.378370e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.213064e+00	2.186704e-01	3.109287e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.901487e-01	1.708257e-01	2.761192e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.194738e-01	1.405395e-01	1.946298e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.767339e-01	8.923707e-02	1.679368e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.102019e-01	5.929931e-02	1.030912e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.042607e-01	4.120760e-02	5.622938e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.257490e-03	2.569613e-03	4.104874e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09825775961650632,0.009763250363292328,0.013065864756149057
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.058389e+00	1.099744e+00	1.133073e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.113578e+01	1.630006e+00	1.518282e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.558789e+00	6.676000e-01	2.905720e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.947218e+00	3.110162e-01	1.320894e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.122333e+00	2.619002e-01	3.554096e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.970560e+00	2.738733e-01	3.101670e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.191234e+00	2.612173e-01	2.348882e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.559538e+00	1.862671e-01	2.349720e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.137336e+00	1.572970e-01	2.005410e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.102135e-01	1.178891e-01	1.800136e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.772941e-01	1.047982e-01	1.391659e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.656306e-01	6.369435e-02	1.135512e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.220774e-01	4.949605e-02	7.637304e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.092590e-01	2.788419e-02	5.040951e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.210996e-03	2.735624e-03	4.259912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04342920971902083,0.005283167623503081,0.007889442687093434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.327943e+01	5.394182e+00	6.998082e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.007288e+01	3.720855e+00	2.848423e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.859703e+01	1.264296e+00	2.733335e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.035149e+01	5.772202e-01	5.508750e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.060153e+00	4.102283e-01	6.777156e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.810969e+00	4.433396e-01	4.133580e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.406936e+00	2.903203e-01	3.803392e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.577619e+00	2.201547e-01	2.457083e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.921509e-01	1.518426e-01	2.200925e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.293780e-01	1.101246e-01	1.880945e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.651910e-01	8.322010e-02	1.308663e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.167875e-02	3.752973e-03	7.392731e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18089225280831925,0.018646942287905283,0.0264196641835924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.936427e+00	7.659573e-01	5.679657e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.500698e+00	2.855412e-01	2.926884e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.441706e+00	2.951790e-01	3.581123e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.453879e+00	2.619731e-01	3.646825e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.343869e-01	1.951442e-01	2.483697e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.960885e-01	9.776771e-02	1.586401e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.649014e-01	5.129521e-02	9.837669e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.409550e-02	2.506254e-02	4.428272e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.463636e-03	1.514230e-03	2.120522e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08453366994883967,0.010929051162534537,0.015034260687991213
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.813289e+01	3.049874e+00	2.506696e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.585463e+00	2.342883e-01	2.955190e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.970054e+00	1.825146e-01	2.498690e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.209276e+00	2.714372e-01	2.297193e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.216304e+00	1.789914e-01	1.991072e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.249533e-01	9.952576e-02	1.658423e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.268789e-01	6.285089e-02	9.573186e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.537820e-01	3.444064e-02	6.370825e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.192827e-02	5.202798e-03	8.058734e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03395558088965121,0.005725358159628019,0.00805224889053096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.033757e+02	2.073193e+01	1.694797e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.639878e+01	4.785043e-01	8.065953e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.984404e+00	3.095344e-01	4.558687e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.833795e+00	1.865731e-01	1.908188e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.675864e+00	2.118888e-01	1.949063e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.339735e-01	1.391895e-01	1.812740e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.005737e-01	8.165463e-02	1.265679e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.337966e-02	5.060931e-03	8.189932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.17912041437841217,0.018444869008602344,0.025874059797829918
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.267163e+00	7.595665e-01	6.212640e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.271846e+00	1.094828e+00	7.998444e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.125655e+00	4.811605e-01	4.590663e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.656710e+00	8.348632e-02	5.709741e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.017223e+00	2.201689e-01	2.233680e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.423215e+00	2.856220e-01	3.276041e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.930925e+00	2.647966e-01	3.400139e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.435316e+00	2.341791e-01	3.303035e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.019156e+00	1.866365e-01	3.010397e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.090565e-01	1.455718e-01	2.491435e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.428570e-01	1.045615e-01	1.608911e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.294495e-01	5.956655e-02	1.067808e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.066770e-01	4.247303e-02	5.681989e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.434806e-03	2.595195e-03	4.141426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08518837688877941,0.010092962330029015,0.013790317920182593
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.903781e+01	3.310830e+00	2.822184e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.361899e+01	1.478393e+00	1.263220e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.099317e+00	5.257808e-01	1.991116e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.188416e+00	2.021984e-01	1.354333e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.558586e+00	1.452752e-01	2.605732e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.786285e+00	1.811051e-01	2.412231e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.233525e+00	2.175712e-01	2.572074e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.654680e+00	1.876631e-01	2.559936e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.142839e+00	1.563249e-01	1.828369e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.061450e-01	1.043802e-01	1.423828e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.864933e-01	6.582460e-02	1.155621e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.978325e-01	4.708209e-02	7.768905e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.487223e-02	4.877231e-03	7.064281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.034760503820438444,0.005263254874229149,0.008422172930940587
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.959311e+02	1.798437e+01	1.468573e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.726382e+01	9.402931e-01	5.013104e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.581743e+01	3.963890e-01	5.857101e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.020216e+01	3.335829e-01	8.798010e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.488465e+00	2.679429e-01	3.677439e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.167933e+00	2.058641e-01	2.847638e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.808258e+00	1.564237e-01	1.942183e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.102783e+00	1.652944e-01	1.725116e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.592316e+00	1.936493e-01	2.223825e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.719586e-01	1.457775e-01	1.874089e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.173355e-01	1.053552e-01	1.556695e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.823771e-02	4.925267e-03	1.033272e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF1_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3232521902672538,0.015226548402619777,0.040541003215490035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.287603e-01	1.685039e-01	6.082417e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.600533e+00	9.953824e-01	3.970665e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.741740e+00	6.004707e-01	2.528152e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.244446e+00	1.641532e-01	3.291536e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.140585e+00	3.061915e-01	7.559940e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.128897e+00	2.206099e-01	6.173220e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.189340e-01	1.168022e-01	3.288326e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.485495e-02	9.820601e-03	2.782826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.1781367935237071,0.010009666187600963,0.03220595891141273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.069382e+00	8.655328e-01	2.133039e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.213427e+00	8.706376e-01	3.408660e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.492755e+00	1.054833e-01	6.135091e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.746784e+00	2.105516e-01	6.706965e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.323585e-01	1.345470e-01	3.979401e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.007343e-01	7.337317e-02	2.004188e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.523626e-01	3.454704e-02	9.038879e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.162623e-03	2.513285e-03	7.101921e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10035444380325825,0.009774338377740485,0.034675585785144264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.485586e+00	2.743993e+00	6.207437e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.930002e+00	6.761275e-01	6.833546e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.851169e+00	2.775626e-01	1.347785e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.474818e+00	2.477865e-01	8.530638e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.828362e-02	1.436192e-02	4.586059e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.31206789442287525,0.016415226214960443,0.03839502705940778
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.043952e-02	4.000714e-02	4.049777e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.515410e-01	2.136201e-01	1.612047e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.054562e+00	5.448764e-01	3.235154e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.023482e+00	8.459225e-01	3.974848e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.967131e+00	9.013242e-01	3.261751e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.423508e+00	5.697784e-01	1.534822e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.461747e+00	1.455190e-01	3.722743e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.109530e+00	2.004730e-01	2.496270e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.551598e+00	2.648983e-01	5.320589e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.904050e+00	2.611272e-01	6.097588e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.271815e+00	2.048992e-01	5.449812e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.945429e-01	1.415249e-01	4.030619e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.153875e-01	8.130491e-02	2.413619e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.922649e-02	6.431047e-03	2.434752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.18155481000584145,0.010523735387217348,0.03142198726154544
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.513254e-01	1.597549e-01	8.404641e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.034393e+00	5.872795e-01	2.715829e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.298292e+00	1.157042e+00	4.569359e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.636209e+00	1.513284e+00	5.337707e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.617305e+00	1.441226e+00	4.577060e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.898148e+00	9.438970e-01	2.758595e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.587055e+00	3.348901e-01	1.199963e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.846169e+00	1.093869e-01	3.112559e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.013833e+00	1.890624e-01	4.944307e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.204781e+00	2.014213e-01	5.929398e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.521461e+00	1.705160e-01	5.178109e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.750788e-01	1.273530e-01	3.940857e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.724101e-01	8.404640e-02	2.575235e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.822094e-01	4.691256e-02	1.538899e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.184399e-02	4.178469e-03	1.444278e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09426553831730829,0.008000163470658392,0.02911545754217716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.631274e+00	1.003824e+00	5.233311e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.912378e+00	2.244812e+00	9.028831e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.623499e+00	3.195019e+00	1.156837e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.728908e+00	3.490907e+00	9.594649e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.137322e+00	2.491387e+00	5.443871e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.135549e+00	8.770104e-01	2.413033e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.266040e+00	1.886754e-01	6.691180e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.440792e+00	3.024795e-01	1.049828e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.880479e+00	2.944123e-01	1.085457e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.757490e+00	2.359267e-01	8.287245e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.778224e-01	1.611356e-01	5.775075e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.849497e-02	7.982880e-03	3.198618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.28822230025332507,0.02228669169877595,0.04069538859305005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.429531e-01	2.494488e-01	2.342518e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.029144e+00	8.136476e-01	5.477941e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.086457e+00	5.434811e-01	1.947962e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.827236e+00	2.486532e-01	2.162035e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.053595e+00	3.351514e-01	5.276024e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.182003e+00	2.353446e-01	5.239385e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.895165e-01	1.307821e-01	3.158078e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.280955e-01	5.891673e-02	1.620213e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.165848e-02	3.730342e-03	9.769981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.14642273596447855,0.01445024258028102,0.028871666611810842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.481757e+00	8.554140e-01	6.376434e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.816268e+00	1.541312e+00	1.027798e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.110832e+00	8.040925e-01	3.701957e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.221001e+00	1.408154e-01	5.446540e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.205278e+00	2.499208e-01	2.973978e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.319549e+00	1.940538e-01	4.047672e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.905246e-01	1.171520e-01	2.776032e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.409168e-01	6.459471e-02	1.646453e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.815187e-02	7.027254e-03	1.773572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06162431721960836,0.009509975002410097,0.02332708000196629
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.938331e+01	1.557594e+01	1.038160e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.071640e+01	5.120760e+00	3.558419e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.031488e+01	8.703860e-01	2.722009e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.818246e+00	2.378203e-01	6.416503e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.462350e+00	2.525510e-01	3.312180e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.573325e+00	2.319082e-01	5.016385e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.400618e-01	1.688727e-01	4.269068e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.358838e-02	9.324703e-03	2.809401e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.27829486907220063,0.020333431189925533,0.037897885186869096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.964664e-01	2.205407e-01	2.767731e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.118696e+00	4.459065e-01	3.724251e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.658342e+00	6.027040e-01	4.455912e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.231344e+00	7.168624e-01	4.202981e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.701544e+00	6.440412e-01	2.921026e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.932769e+00	4.320777e-01	9.063029e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.828822e+00	1.108538e-01	1.035198e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.635304e+00	2.060945e-01	1.854189e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.208450e+00	2.642294e-01	3.487342e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.730894e+00	2.521621e-01	4.633679e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.218426e+00	2.020667e-01	4.335205e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.506859e-01	1.372148e-01	3.373808e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.866321e-01	7.718663e-02	2.145140e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.839534e-02	6.262257e-03	2.262890e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15141250646134038,0.012517019640708477,0.028799310066363715
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.145763e+00	9.824960e-01	8.102477e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.520260e+00	1.405763e+00	8.288861e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.415445e+00	1.268217e+00	8.130356e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.622924e+00	1.248653e+00	6.344222e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.023332e+00	8.573468e-01	3.788648e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.112448e+00	4.775028e-01	1.350781e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.254902e+00	1.433846e-01	3.865496e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.659612e+00	1.597052e-01	1.377597e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.105034e+00	1.842167e-01	2.540394e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.473840e+00	1.644539e-01	3.658611e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.084601e-01	1.206634e-01	2.966742e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.669167e-01	7.125093e-02	2.047398e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.935679e-02	7.042380e-03	2.298603e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07001061144947926,0.008672519497688741,0.02546151208983574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.127040e+01	1.429659e+01	8.891701e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.638315e+01	6.284658e+00	3.277013e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.444591e+01	3.815646e+00	1.696836e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.653744e+01	2.332679e+00	8.350797e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.020377e+01	1.130910e+00	2.433221e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.985793e+00	4.087637e-01	1.425001e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.959154e+00	2.531509e-01	3.720117e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.058652e+00	1.506372e-01	1.137509e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.589055e+00	2.070965e-01	3.148170e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.912614e+00	2.158401e-01	5.026921e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.159989e+00	1.741930e-01	4.800335e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.209960e-02	9.994471e-03	3.621040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.31239430315709377,0.014825696778924757,0.050851923220854967
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.346175e-01	2.450709e-01	6.950884e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.019653e+00	1.257350e+00	4.024320e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.635512e+00	5.617907e-01	2.114316e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.895945e+00	1.846299e-01	4.570862e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.902148e+00	2.681109e-01	8.734290e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.049611e+00	1.944566e-01	7.119902e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.966914e-01	1.079710e-01	4.012173e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.636280e-02	1.016209e-02	3.679436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.17339871202685275,0.009610238541719857,0.04158367827982917
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.494933e+00	1.214002e+00	2.242878e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.902807e+00	8.611957e-01	2.616899e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.141196e+00	1.061614e-01	7.964233e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.657169e+00	1.747420e-01	8.557683e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.416851e-01	1.220720e-01	4.905641e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.159825e-01	7.073006e-02	2.526267e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.628367e-01	3.494200e-02	1.149583e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.639783e-03	2.859744e-03	9.101008e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.10440296736378768,0.009522496976245437,0.04535037412238674
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.845155e+00	3.424382e+00	5.715143e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.315619e+00	7.713172e-01	5.717072e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.725682e+00	2.212269e-01	1.522663e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.572706e+00	2.138680e-01	1.159145e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.928018e-02	1.490162e-02	6.224428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.305426170762649,0.0163664467335094,0.04889973589201413
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.586596e-02	4.397253e-02	3.850264e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.139584e-01	2.845289e-01	1.856613e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.268344e+00	7.459726e-01	3.692378e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.357292e+00	1.118844e+00	4.179773e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.187784e+00	1.099498e+00	2.993098e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.489645e+00	6.788181e-01	8.299719e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.323073e+00	1.110999e-01	4.316402e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.860701e+00	2.211763e-01	3.663207e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.322621e+00	2.557510e-01	6.530973e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.743228e+00	2.362192e-01	7.372568e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.195764e+00	1.850372e-01	6.446690e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.656086e-01	1.303972e-01	5.004711e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.186604e-01	7.766228e-02	3.186249e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.305534e-02	6.683095e-03	3.255015e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.17844513988009622,0.010343445856597716,0.041051123931863914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.672597e-01	1.919313e-01	8.997903e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.327588e+00	8.740668e-01	3.378414e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.857595e+00	1.648320e+00	5.412931e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.225495e+00	2.062448e+00	5.582171e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.900901e+00	1.805819e+00	4.021867e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.813605e+00	1.072411e+00	1.770834e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.303486e+00	3.280535e-01	1.248789e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.560068e+00	1.289750e-01	3.807683e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.776186e+00	1.792716e-01	6.358702e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.065125e+00	1.797582e-01	7.360411e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.448960e+00	1.519814e-01	6.801084e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.664964e-01	1.166450e-01	4.905962e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.868274e-01	8.006113e-02	3.382913e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.020366e-01	4.648463e-02	1.947482e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.425954e-02	4.320917e-03	1.964509e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.0970709901442158,0.007917407705554089,0.03895076493907301
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.722923e+00	1.260383e+00	5.473656e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.482786e+00	3.003151e+00	1.034707e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.433142e+00	4.382809e+00	1.158909e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.948225e+00	4.235978e+00	8.596835e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.859723e+00	2.899867e+00	4.189520e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.621987e+00	1.067068e+00	1.843417e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.945497e+00	1.801315e-01	6.331894e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.283563e+00	2.632393e-01	1.226939e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.864484e+00	2.552546e-01	1.335874e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.809938e+00	2.127719e-01	1.109380e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.064343e+00	1.533341e-01	7.664510e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.569692e-02	8.492108e-03	4.503550e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2782178647878924,0.02198769431958314,0.04953007785180735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.929161e-01	3.318988e-01	2.459687e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.425238e+00	1.002228e+00	5.643295e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.012687e+00	5.213129e-01	7.472781e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.557659e+00	2.751519e-01	2.741679e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.867332e+00	2.846230e-01	5.842458e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.126809e+00	2.094017e-01	6.145981e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.741407e-01	1.219877e-01	3.970431e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.359282e-01	5.980620e-02	1.997708e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.340414e-02	4.183895e-03	1.423715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.14325591321501627,0.014046177739271165,0.03627610043803445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.697414e+00	1.339085e+00	8.544283e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.947756e+00	2.025486e+00	1.055939e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.546603e+00	7.262533e-01	1.853216e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.706550e+00	2.382672e-01	1.285717e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.067239e+00	2.076250e-01	3.030062e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.307335e+00	1.651733e-01	5.037278e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.155938e-01	1.088883e-01	3.529364e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.660537e-01	6.449718e-02	2.010336e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.118004e-02	7.427480e-03	2.316486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.06606553195048158,0.009345708251779106,0.030212585118741087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.174992e+01	2.387101e+01	1.232689e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.830384e+01	5.198797e+00	1.943441e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.886871e+00	7.353714e-01	3.746291e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.339594e+00	2.972145e-01	4.945151e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.429177e+00	1.939963e-01	3.256120e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.672268e+00	1.997194e-01	6.183727e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.327229e-01	1.547308e-01	5.553989e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.240685e-02	1.020057e-02	3.778887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.27083813407479845,0.020242555346982383,0.04740360438198804
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.800158e-01	2.974869e-01	2.847184e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.335273e+00	5.992461e-01	4.462372e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.982940e+00	7.956003e-01	4.923848e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.535002e+00	8.684678e-01	4.122158e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.853641e+00	7.294543e-01	2.228933e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.871191e+00	4.332882e-01	1.956500e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.719615e+00	2.444086e-01	7.232621e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.412731e+00	2.241062e-01	2.272705e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.027481e+00	2.434438e-01	3.862995e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.601605e+00	2.238192e-01	5.410651e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.158289e+00	1.809582e-01	5.219829e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.276493e-01	1.255281e-01	4.180931e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.940321e-01	7.366794e-02	2.790561e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.233910e-02	6.568632e-03	3.013070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.1477343599257071,0.012119316728346846,0.03674131165491498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.115189e+00	1.408525e+00	8.687460e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.071978e+00	1.902733e+00	1.016166e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.568742e+00	1.801349e+00	8.679951e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.980253e+00	1.403558e+00	5.718284e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.793238e+00	8.928323e-01	2.647482e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.658168e+00	4.603599e-01	3.136138e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.863805e+00	2.590770e-01	6.611932e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.401652e+00	1.770964e-01	1.466292e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.974140e+00	1.635736e-01	2.988052e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.422152e+00	1.437554e-01	4.480175e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.964008e-01	1.073364e-01	3.864017e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.868531e-01	6.832721e-02	2.497351e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.309685e-02	7.080332e-03	3.031929e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07354286011064687,0.008507470976467008,0.033495168955163135
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.893814e+01	2.141469e+01	1.023201e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.664063e+01	7.323162e+00	2.864255e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.301529e+01	4.264843e+00	1.234950e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.418527e+01	2.139314e+00	4.100662e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.206747e+00	1.024066e+00	1.153785e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.095511e+00	5.459709e-01	2.567788e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.509278e+00	2.699954e-01	3.079542e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.874595e+00	1.425019e-01	7.314536e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.535418e+00	1.795161e-01	3.663894e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.946048e+00	1.905216e-01	6.030527e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.222331e+00	1.583330e-01	6.174595e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.090300e-02	1.043873e-02	4.902164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.28229852076747364,0.014334382652553324,0.04587853002666631
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.446061e-01	3.702011e-01	1.021026e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.813160e+00	1.155642e+00	4.202267e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.400763e+00	3.950458e-02	3.851588e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.323540e+00	2.564469e-01	6.900687e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.418023e+00	2.347126e-01	7.300143e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.847102e-01	1.493405e-01	4.732123e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.677552e-01	8.031905e-02	2.667568e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.674201e-02	7.636111e-03	2.561821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.15226293099394683,0.00910720745480939,0.036245793505239376
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.546288e+00	1.420593e+00	2.764657e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.629010e+00	2.309737e-01	6.107563e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.469988e+00	1.660544e-01	8.264155e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.268865e+00	1.576064e-01	6.127954e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.741480e-01	9.843152e-02	3.293337e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.412150e-01	5.589484e-02	1.836262e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.391496e-01	2.884131e-02	8.778093e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.451984e-03	2.447414e-03	7.839943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09059373215448485,0.008399334397047847,0.03651451741781764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.768072e+00	3.700250e+00	6.384611e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.815389e+00	1.523082e-01	1.235625e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.940149e+00	2.522832e-01	1.440292e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.216818e+00	1.823280e-01	7.744003e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.741758e-02	1.211311e-02	4.556515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.28003348687162655,0.016163582720468916,0.044803693390145394
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.530431e-02	5.992413e-02	4.798793e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.552477e-01	4.364807e-01	2.686522e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.941751e+00	1.045288e+00	4.840097e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.168068e+00	1.237503e+00	4.330242e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.711853e+00	8.428053e-01	1.867571e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.570344e+00	2.076697e-01	2.234796e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.058561e+00	2.197918e-01	2.863176e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.453113e+00	2.648434e-01	5.900186e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.872125e+00	2.470053e-01	6.943647e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.372828e+00	2.049710e-01	6.154064e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.196567e-01	1.507425e-01	5.001773e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.777070e-01	1.025893e-01	3.632986e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.089561e-01	5.971040e-02	2.219099e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.409957e-02	5.018156e-03	2.221475e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.1588496515132081,0.010001052937604421,0.03625238565757033
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.159410e-01	2.887941e-01	1.288095e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.316940e+00	1.428404e+00	5.357463e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.485552e+00	2.328114e+00	7.298589e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.605571e+00	2.175378e+00	5.800739e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.608053e+00	1.366392e+00	2.825277e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.902843e+00	3.734073e-01	1.232306e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.986183e+00	1.262544e-01	3.522363e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.090868e+00	1.869935e-01	6.060298e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.291188e+00	1.913903e-01	7.113291e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.673786e+00	1.698349e-01	6.430921e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.166392e+00	1.346922e-01	5.184609e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.695422e-01	9.777752e-02	3.732870e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.673582e-01	6.591394e-02	2.513920e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.454943e-01	3.886605e-02	1.419608e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.928637e-02	3.553632e-03	1.479123e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.08438888703030555,0.007307676985011641,0.03273197281404926
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.521311e+00	1.815489e+00	7.738259e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.767519e+00	4.344835e+00	1.436249e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.019686e+01	5.498439e+00	1.352551e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.090851e+01	4.200076e+00	7.878891e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.614603e+00	1.953234e+00	2.347742e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.445558e+00	1.523206e-01	5.095121e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.290864e+00	2.660961e-01	1.208362e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.587762e+00	2.866856e-01	1.340025e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.316082e+00	2.440329e-01	1.155585e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.445065e+00	1.865776e-01	8.352198e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.371357e-01	1.310743e-01	5.712626e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.607718e-02	6.988182e-03	3.346986e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2525490978055654,0.021279987770425834,0.043109833759419514
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.287952e-01	4.421454e-01	3.256876e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.048675e+00	9.717508e-01	5.688266e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.002304e+00	2.133354e-01	3.164363e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.288840e+00	3.186700e-01	3.581675e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.536672e+00	2.583965e-01	5.248702e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.740062e-01	1.652316e-01	4.359004e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.426517e-01	9.320675e-02	2.706843e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.771627e-01	4.593877e-02	1.406821e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.026033e-02	3.247981e-03	1.080045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12686053315987642,0.013222653374806104,0.029911838217247383
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.208700e+00	1.894079e+00	1.277127e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.245391e+00	1.740132e+00	1.179900e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.013894e+00	2.976800e-01	4.576288e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.456051e+00	3.088886e-01	1.880344e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.841522e+00	2.132086e-01	3.303888e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.087375e+00	1.466422e-01	3.700344e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.927141e-01	8.908464e-02	2.511970e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.088261e-01	5.216014e-02	1.523950e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.745306e-02	6.377613e-03	1.883246e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.057929122384200345,0.008313780314901549,0.023957571380084246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.270639e+02	2.527297e+01	1.485327e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.518682e+01	2.743634e+00	9.805134e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.654755e+00	4.876504e-01	8.456467e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.129039e+00	2.811030e-01	4.874089e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.217809e+00	2.028412e-01	2.914416e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.421543e+00	1.872810e-01	4.903922e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.845965e-01	1.331799e-01	4.072027e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.691059e-02	8.500317e-03	2.998297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.24690755145494417,0.019785869777681875,0.04210462209768881
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.896565e-01	3.935377e-01	3.657153e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.859289e+00	7.833319e-01	5.651735e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.636115e+00	9.069931e-01	5.518255e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.072066e+00	7.951885e-01	3.730055e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.137148e+00	5.049307e-01	1.072293e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.913793e+00	2.372534e-01	4.107440e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.571551e+00	2.627401e-01	2.129205e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.188170e+00	2.536029e-01	2.950811e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.752653e+00	2.371341e-01	4.410181e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.331252e+00	1.999232e-01	4.614293e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.287977e-01	1.523911e-01	4.038470e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.654117e-01	1.005975e-01	3.132946e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.970565e-01	5.746249e-02	1.965279e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.404279e-02	4.974028e-03	2.100505e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13002965045416742,0.011407258496125644,0.030156602436360785
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.307758e+00	1.858736e+00	1.204360e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.630481e+00	2.136786e+00	1.283301e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.069687e+00	1.641257e+00	8.740204e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.364624e+00	1.017417e+00	4.299568e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.643989e+00	5.617642e-01	1.132391e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.314625e+00	2.702984e-01	2.740194e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.616015e+00	2.582871e-01	1.320424e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.216486e+00	1.834299e-01	1.820063e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.751767e+00	1.619647e-01	3.179254e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.204417e+00	1.315940e-01	3.575358e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.404728e-01	9.256944e-02	2.871241e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.987552e-01	5.694361e-02	1.889559e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.505000e-02	5.883417e-03	2.272254e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06304279890529565,0.007663180986147204,0.02675836242474125
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.184728e+02	2.224756e+01	1.207758e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.749196e+01	5.415226e+00	2.204610e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.093654e+01	2.573370e+00	5.713674e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.213832e+01	1.222570e+00	6.465553e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.250282e+00	6.058405e-01	4.539502e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.699290e+00	3.761849e-01	3.999927e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.289909e+00	2.072711e-01	3.300844e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.671112e+00	1.465011e-01	9.474967e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.307888e+00	1.863168e-01	3.261200e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.689350e+00	1.854346e-01	5.154625e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.025511e+00	1.432242e-01	4.887414e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.945056e-02	8.867517e-03	3.808729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2561225370174035,0.013965714473800156,0.039621070498413624
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.141729e+00	4.826251e-01	1.390503e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.193872e+00	7.784683e-01	3.820733e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.985666e+00	1.253350e-01	3.944828e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.889558e+00	2.708608e-01	6.679983e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.125565e+00	2.004505e-01	5.267701e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.096416e-01	1.195693e-01	3.230273e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.731451e-01	6.342880e-02	1.769313e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.815022e-02	5.702219e-03	1.566630e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.13589744020185512,0.008603980375502973,0.028728181162811672
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.443725e+00	1.350735e+00	3.103363e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.102109e+00	1.033493e-01	9.566906e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.009931e+00	1.889404e-01	6.958216e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.049045e+00	1.391931e-01	4.012069e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.596412e-01	8.252186e-02	2.290066e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.894375e-01	4.808749e-02	1.271407e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.118935e-01	2.450494e-02	6.519363e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.133135e-03	1.973036e-03	5.486116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.07948851506322921,0.007622401500955847,0.027457262252268216
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.041209e+01	3.484370e+00	6.796195e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.094518e+00	5.948642e-02	1.849541e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.379210e+00	2.533675e-01	1.128349e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.012666e+00	1.595116e-01	5.021092e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.674921e-02	1.037008e-02	3.133118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.25843246222820443,0.016023622781810132,0.039018630214287864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.028697e-01	7.983926e-02	6.200291e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.003546e+00	6.346185e-01	3.782139e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.704472e+00	1.249569e+00	5.723588e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.851450e+00	1.100064e+00	3.731493e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.927921e+00	4.391891e-01	5.039068e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.388929e+00	1.873138e-01	2.214519e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.697290e+00	2.721142e-01	5.738264e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.064786e+00	2.650159e-01	6.420016e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.563345e+00	2.290475e-01	5.788671e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.108024e+00	1.770052e-01	4.785644e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.347786e-01	1.262745e-01	3.478677e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.603623e-01	8.610450e-02	2.429740e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.331194e-01	4.824409e-02	1.503908e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.644354e-02	3.701911e-03	1.346626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1426118929360131,0.009677170395261198,0.030010751807407504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.832104e-01	4.463039e-01	1.934686e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.772060e+00	2.147325e+00	7.924810e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.121744e+00	2.658620e+00	8.485162e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.558513e+00	1.762102e+00	4.754497e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.774451e+00	5.717287e-01	2.155016e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.629278e+00	1.049727e-01	4.094083e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.551306e+00	1.907974e-01	6.596389e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.656101e+00	2.083879e-01	7.170553e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.949287e+00	1.876092e-01	6.119223e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.398449e+00	1.542161e-01	4.894675e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.691859e-01	1.178620e-01	3.714761e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.342949e-01	8.512504e-02	2.572821e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.954356e-01	5.801471e-02	1.674323e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.981575e-01	3.341564e-02	1.058193e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.459545e-02	2.894473e-03	9.832208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07400860794204478,0.006863866985539993,0.025803877938263026
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.738048e+00	2.640068e+00	1.083753e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.529135e+00	5.833904e+00	1.855286e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.288123e+01	5.999346e+00	1.451839e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.223983e+01	3.329250e+00	6.413573e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.783813e+00	6.066610e-01	5.332418e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.955687e+00	2.474736e-01	1.164982e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.667792e+00	3.187236e-01	1.454274e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.025144e+00	2.841479e-01	1.208965e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.923900e+00	2.248103e-01	8.967762e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.193254e+00	1.657125e-01	5.843575e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.953829e-01	1.170013e-01	3.865253e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.798710e-02	5.969776e-03	2.289338e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.23132369014051984,0.02051511864293376,0.03662009301600494
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.329380e+00	5.416955e-01	4.207251e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.440013e+00	8.316289e-01	5.064661e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.865849e+00	2.768461e-01	1.826963e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.082534e+00	3.239284e-01	4.259456e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.302513e+00	2.302337e-01	4.249635e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.100216e-01	1.367806e-01	3.070802e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.377403e-01	7.413550e-02	1.901053e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.294489e-01	3.635123e-02	8.963058e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.345396e-03	2.235489e-03	6.573857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11382177422873722,0.012423153352111416,0.023655110746802113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.105717e+00	2.296057e+00	1.688557e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.526583e+00	1.238738e+00	8.923148e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.456616e+00	1.835097e-01	4.247641e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.383185e+00	3.245680e-01	2.096017e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.686753e+00	2.104319e-01	3.021434e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.439147e-01	1.306684e-01	2.655780e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.091536e-01	7.658221e-02	1.830844e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.615086e-01	4.495717e-02	1.107021e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.158832e-02	5.350895e-03	1.392769e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05097830609887017,0.007518648090482971,0.01797131727139411
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.550729e+02	2.310907e+01	1.750775e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.077560e+01	1.033627e+00	2.541287e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.288356e+00	5.121201e-01	8.511319e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.050186e+00	2.447890e-01	4.695106e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.067698e+00	2.125583e-01	2.442218e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.265532e+00	1.755117e-01	3.765085e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.862642e-01	1.190237e-01	2.956124e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.967509e-02	7.278376e-03	2.210848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.22727933419677332,0.019360508732246706,0.03580259760823373
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.022618e+00	4.825209e-01	4.663479e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.425274e+00	9.525684e-01	6.769581e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.201764e+00	9.139569e-01	5.673018e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.438846e+00	6.282684e-01	2.784567e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.255718e+00	2.467045e-01	7.866823e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.823950e+00	2.521616e-01	1.756645e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.414096e+00	2.840111e-01	2.866282e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.001219e+00	2.578706e-01	3.742932e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.538491e+00	2.249857e-01	3.957146e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.143208e+00	1.819479e-01	3.569386e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.531725e-01	1.287385e-01	3.021504e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.551869e-01	8.452838e-02	2.120668e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.280094e-01	4.728503e-02	1.358026e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.646952e-02	3.676200e-03	1.269700e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11667244227037027,0.010932952110277283,0.023557819949402148
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.810209e+00	2.170437e+00	1.600748e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.085060e+01	2.187387e+00	1.470870e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.765835e+00	1.318636e+00	7.552951e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.228166e+00	6.469113e-01	2.562811e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.192652e+00	2.266054e-01	2.942712e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.047365e+00	2.312135e-01	8.362701e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.494649e+00	2.358054e-01	1.574509e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.110750e+00	2.136451e-01	2.288447e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.596028e+00	1.628476e-01	2.627780e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.050303e+00	1.218826e-01	2.794827e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.272498e-01	8.202938e-02	2.064975e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.392086e-01	5.056131e-02	1.303527e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.805679e-02	5.013774e-03	1.622278e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05482981829587087,0.007031696151095133,0.01983641323398312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.439320e+02	2.081450e+01	1.324060e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.399605e+01	3.078032e+00	1.584250e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.795629e+01	1.270994e+00	3.150726e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.093019e+01	5.824607e-01	6.649086e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.844332e+00	4.621829e-01	5.972888e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.532041e+00	3.232277e-01	4.279554e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.179306e+00	2.056099e-01	3.358683e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.510658e+00	1.371963e-01	1.143869e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.118685e+00	1.919281e-01	2.852073e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.503290e+00	1.787818e-01	4.140432e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.874710e-01	1.331070e-01	3.540570e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.987574e-02	7.737443e-03	2.731483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23813055646284242,0.013923430734124914,0.03525281755960752
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.517805e+00	5.420941e-01	1.719675e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.158629e+00	4.502741e-01	4.875370e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.658305e+00	1.947740e-01	4.571463e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.623062e+00	2.586056e-01	5.679147e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.621965e-01	1.758427e-01	4.064842e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.233640e-01	1.049532e-01	2.566322e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.296357e-01	5.645460e-02	1.272377e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.403426e-02	4.866380e-03	1.132710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.12673366084243387,0.00835993953286629,0.023367815432184552
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.011956e+00	1.156331e+00	3.286689e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.656634e+00	1.860849e-02	8.296264e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.751917e+00	1.879171e-01	5.576085e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.304303e-01	1.257355e-01	2.915477e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.129992e-01	7.599724e-02	1.868288e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.624888e-01	4.434039e-02	9.809852e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.711507e-02	2.261100e-02	5.420176e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.500651e-03	1.921252e-03	4.303722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07355579749355115,0.00728824926775308,0.021957922386719675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.152083e+01	3.051111e+00	7.032206e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.374527e+00	1.167654e-01	1.798220e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.081057e+00	2.445815e-01	8.437515e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.221930e-01	1.475725e-01	3.636734e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.200437e-02	9.684321e-03	2.459373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.24354026673072934,0.01587527072710576,0.035169756016563886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.439784e-01	1.092733e-01	7.692950e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.393789e+00	8.206026e-01	4.718439e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.355493e+00	1.284018e+00	6.157266e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.178178e+00	8.280895e-01	2.714078e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.859867e+00	7.792880e-02	1.317091e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.154541e+00	2.491328e-01	3.973992e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.419296e+00	2.785662e-01	5.575882e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.813235e+00	2.493540e-01	5.581377e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.365845e+00	2.083665e-01	4.828752e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.620933e-01	1.588470e-01	3.866868e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.444220e-01	1.142951e-01	2.768573e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.786646e-01	7.471275e-02	2.058468e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.901877e-01	4.179585e-02	1.094374e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.285849e-02	3.147275e-03	9.495642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13248774281672912,0.00953811813294353,0.026127893054805312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.052418e+00	6.848685e-01	2.788650e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.290285e+00	2.726752e+00	1.011892e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.161114e+00	2.393426e+00	8.332163e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.830713e+00	1.161725e+00	3.498816e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.556370e+00	8.315040e-02	4.811610e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.291172e+00	1.699700e-01	5.752077e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.244684e+00	2.140702e-01	6.754520e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.384665e+00	2.064819e-01	5.894486e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.705177e+00	1.751774e-01	5.437007e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.249642e+00	1.451244e-01	3.963732e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.695347e-01	1.098137e-01	2.716727e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.810359e-01	7.907089e-02	2.071352e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.461993e-01	5.191742e-02	1.405857e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.764163e-01	3.125473e-02	7.847933e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.233460e-02	2.669891e-03	7.868905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.0679930690206504,0.006656790159277434,0.02145691270115417
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.899329e+00	3.376187e+00	1.364689e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.237281e+01	7.121656e+00	2.195533e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.480011e+01	5.917683e+00	1.453455e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.280562e+01	2.192501e+00	4.562195e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.523551e+00	1.754462e-01	1.059568e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.392758e+00	3.055778e-01	1.558885e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.142835e+00	3.236447e-01	1.386537e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.672547e+00	2.692376e-01	1.023814e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.720514e+00	2.146528e-01	6.528003e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.057671e+00	1.549811e-01	4.616784e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.297223e-01	1.104776e-01	3.043642e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.447821e-02	5.530914e-03	1.707054e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.2180721782916737,0.020212855061664536,0.03211377851905389
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.690912e+00	5.944922e-01	5.167421e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.523129e+00	6.451254e-01	4.267986e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.778383e+00	3.614294e-01	2.541808e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.946789e+00	3.181474e-01	3.964310e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.148923e+00	2.067124e-01	3.564559e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.221609e-01	1.212914e-01	2.518022e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.926644e-01	6.693980e-02	1.421729e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.011020e-01	3.110743e-02	6.982017e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.984329e-03	1.882285e-03	4.294654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10689993475773238,0.011951444869930813,0.019919602545246773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.154195e+01	2.404485e+00	2.305226e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.954494e+00	8.063292e-01	5.994446e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.214524e+00	2.789952e-01	7.254733e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.367018e+00	3.238199e-01	2.121159e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.594942e+00	2.020963e-01	2.771322e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.646510e-01	1.199620e-01	2.080927e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.726603e-01	7.086677e-02	1.495129e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.399562e-01	4.163225e-02	8.657339e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.879486e-02	5.019353e-03	1.167217e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04771744247786138,0.007151993272472783,0.014584106954867629
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.690849e+02	1.974659e+01	2.065293e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.821423e+01	9.098344e-01	5.414054e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.202693e+00	5.110330e-01	7.419292e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.021972e+00	2.244148e-01	4.571987e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.993625e+00	2.164582e-01	2.090003e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.195562e+00	1.702307e-01	2.966593e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.396031e-01	1.116594e-01	2.427802e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.624436e-02	6.818594e-03	1.788857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.21467279033427175,0.01896279405548157,0.03186937432159889
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.258135e+00	5.514270e-01	5.357203e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.865860e+00	9.543174e-01	7.441969e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.551039e+00	8.356155e-01	5.316895e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.589204e+00	4.442005e-01	1.765639e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.233718e+00	2.042866e-01	3.397981e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.730705e+00	2.881705e-01	2.406864e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.283939e+00	2.829150e-01	3.184558e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.862091e+00	2.499424e-01	3.381295e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.405947e+00	2.114238e-01	3.557115e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.008069e+00	1.628999e-01	3.109554e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.803155e-01	1.194067e-01	2.399559e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.873335e-01	7.563038e-02	1.843643e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.885069e-01	4.088222e-02	9.923311e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.304892e-02	3.170081e-03	9.062910e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10908030201199037,0.010656333436460552,0.019817305491751647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.117078e+01	2.390727e+00	1.947755e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.209112e+01	2.000545e+00	1.779756e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.709381e+00	9.062386e-01	5.861989e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.782225e+00	4.004177e-01	9.878346e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.893932e+00	2.121220e-01	2.589091e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.914671e+00	2.289769e-01	9.770445e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.418754e+00	2.306878e-01	1.643459e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.045134e+00	2.207456e-01	1.917136e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.476000e+00	1.559216e-01	2.652348e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.734789e-01	1.159502e-01	2.198978e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.874835e-01	7.849426e-02	1.610527e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.982421e-01	4.617450e-02	1.167563e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.459180e-02	4.714409e-03	1.229788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.0509448027849571,0.0067618098294937035,0.015504410570085683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.589709e+02	1.789779e+01	1.418364e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.998368e+01	2.051381e+00	1.059262e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.662957e+01	9.319556e-01	3.852300e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.050772e+01	6.527420e-01	6.656768e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.672197e+00	3.775134e-01	5.399779e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.398943e+00	2.906698e-01	3.911617e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.094432e+00	1.736436e-01	3.486158e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.419797e+00	1.414589e-01	7.195765e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.996452e+00	1.879396e-01	2.827265e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.418649e+00	1.778658e-01	3.154127e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.153261e-01	1.271031e-01	3.097208e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.582701e-02	7.347360e-03	2.039257e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2197761209915147,0.013853414776512002,0.03120032815899934
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.967064e+00	5.575290e-01	2.070384e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.891084e+00	3.266357e-01	5.592093e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.332641e+00	2.439758e-01	4.658993e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.403476e+00	2.372094e-01	4.527346e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.372313e-01	1.563555e-01	3.221368e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.400270e-01	9.183551e-02	2.029243e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.862779e-01	4.935700e-02	1.048034e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.066197e-02	4.073003e-03	8.521728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11817637940262662,0.00802231644615764,0.019332353552990095
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.553309e+00	9.598543e-01	3.400333e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.165980e+00	7.078797e-02	5.969359e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.550800e+00	1.803346e-01	4.012022e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.423623e-01	1.149936e-01	2.489973e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.621516e-01	6.917591e-02	1.404912e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.351718e-01	4.076989e-02	8.759362e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.298825e-02	2.087202e-02	5.095560e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.490114e-03	1.737076e-03	3.586706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06776979016112666,0.006845686770903525,0.018374975035812452
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.253674e+01	2.457459e+00	7.121796e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.667638e+00	1.815760e-01	1.372387e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.854664e+00	2.319751e-01	6.250840e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.393000e-01	1.341283e-01	2.851320e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.649831e-02	8.868394e-03	2.193190e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2283237647232175,0.015822038834719082,0.031673717015505004
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.096486e-01	1.486461e-01	1.018334e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.984811e+00	1.032463e+00	6.014939e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.081999e+00	1.246708e+00	5.921712e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.307595e+00	4.141555e-01	1.925952e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.614349e+00	1.789999e-01	2.335494e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.813851e+00	2.797655e-01	4.910271e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.134766e+00	2.747831e-01	5.428488e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.576575e+00	2.322720e-01	4.769702e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.194560e+00	1.893694e-01	4.080618e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.433380e-01	1.435394e-01	3.007521e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.464389e-01	1.012151e-01	2.179918e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.212047e-01	6.606079e-02	1.532884e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.580879e-01	3.672547e-02	8.758513e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.049596e-02	2.732030e-03	6.135272e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12259177662870355,0.009422470092684834,0.022617198725346482
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.732136e+00	1.038691e+00	4.220799e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.052600e+00	3.049849e+00	1.215071e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.043265e+00	1.873094e+00	7.220552e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.758395e+00	4.396657e-01	4.017704e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.215017e+00	1.078496e-01	4.818471e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.902456e+00	2.113547e-01	6.133400e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.891543e+00	2.273316e-01	6.146275e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.098806e+00	2.005317e-01	5.281493e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.525742e+00	1.686867e-01	4.412639e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.125362e+00	1.348801e-01	2.903172e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.696114e-01	9.966147e-02	2.350792e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.127826e-01	7.167201e-02	1.626227e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.161907e-01	4.931264e-02	1.071579e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.563257e-01	2.865135e-02	7.251285e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.090292e-02	2.541336e-03	5.452491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06202508608480392,0.0063932553457136596,0.018328124171807333
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.893988e+00	4.674641e+00	1.786703e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.562480e+01	8.018662e+00	2.564903e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.665879e+01	4.980633e+00	1.317906e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.299749e+01	9.171343e-01	8.635973e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.999133e+00	2.475699e-01	1.274900e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.731775e+00	3.515484e-01	1.664855e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.687973e+00	3.297319e-01	1.125970e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.363960e+00	2.625917e-01	7.735839e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.509583e+00	1.967150e-01	5.535738e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.589170e-01	1.426299e-01	3.480366e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.682699e-01	1.020711e-01	2.507394e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.087863e-02	5.043521e-03	1.393371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.20427679443377747,0.019997512116118332,0.029589260626067593
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.169101e+00	6.747553e-01	5.998868e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.477500e+00	4.754471e-01	3.072679e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.642742e+00	3.387714e-01	2.884566e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.798411e+00	3.023843e-01	3.594487e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.027738e+00	1.872826e-01	3.189383e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.414888e-01	1.084222e-01	2.053675e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.450930e-01	5.950161e-02	1.172564e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.974022e-02	2.719671e-02	5.747252e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.670052e-03	1.498427e-03	2.848305e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09977424081336536,0.01146225561603871,0.018057629433834654
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.442334e+01	2.672696e+00	2.670555e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.031153e+00	4.994053e-01	3.415396e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.030871e+00	2.281856e-01	7.698867e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.312603e+00	2.867077e-01	2.146903e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.507837e+00	1.986209e-01	2.246550e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.020561e-01	1.115608e-01	1.920364e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.307860e-01	6.553859e-02	1.205418e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.155817e-01	3.859209e-02	7.889034e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.585333e-02	4.593880e-03	1.060690e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04411304826120244,0.006698052485973938,0.013217536816816686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.808323e+02	1.877779e+01	1.945166e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.671596e+01	9.400826e-01	1.194616e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.105870e+00	3.650522e-01	7.856812e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.967190e+00	1.893243e-01	4.042831e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.904671e+00	2.017031e-01	2.013218e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.131876e+00	1.624080e-01	2.582540e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.882900e-01	1.027382e-01	2.077928e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.225090e-02	6.239465e-03	1.652837e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.20203057576443595,0.01876275219497875,0.028825903449757023
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.595235e+00	6.647931e-01	5.952609e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.444951e+00	1.059357e+00	7.959802e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.860044e+00	7.104367e-01	4.686051e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.571351e+00	1.991596e-01	6.728666e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.055363e+00	2.054851e-01	1.578781e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.584842e+00	2.854536e-01	2.811623e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.188193e+00	2.965069e-01	3.088931e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.719650e+00	2.439367e-01	3.383596e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.284401e+00	1.993013e-01	2.866792e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.119600e-01	1.528205e-01	2.559668e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.887465e-01	1.068349e-01	2.063648e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.334912e-01	6.800131e-02	1.362689e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.593434e-01	3.667030e-02	8.060812e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.041040e-02	2.704950e-03	5.984775e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10165088727716454,0.010360145047570782,0.01719010545741874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.448498e+01	2.877225e+00	2.352383e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.288041e+01	1.749432e+00	1.553619e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.194717e+00	6.241929e-01	3.613604e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.153470e+00	1.870229e-01	1.560533e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.613101e+00	1.971046e-01	3.452965e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.791136e+00	1.740887e-01	1.100133e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.360705e+00	2.083579e-01	1.835701e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.926481e+00	1.924946e-01	2.206133e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.400721e+00	1.582951e-01	2.164479e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.843857e-01	1.088878e-01	1.954150e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.314251e-01	7.310088e-02	1.321941e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.727806e-01	4.369032e-02	9.489982e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.177051e-02	4.382922e-03	9.514238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.0468276576804317,0.0063983217354520935,0.013281486125295068
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.726150e+02	1.737216e+01	1.488930e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.678587e+01	1.061168e+00	4.520056e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.581477e+01	6.650701e-01	9.666398e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.027778e+01	6.842147e-01	9.353120e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.467875e+00	2.948920e-01	1.089856e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.259665e+00	1.370196e-01	7.318280e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.008901e+00	1.516520e-01	3.254991e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.310866e+00	1.331002e-01	6.294374e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.908371e+00	1.913063e-01	2.409702e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.308880e+00	1.711131e-01	2.947848e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.485719e-01	1.189659e-01	2.697120e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.129166e-02	6.818640e-03	1.703568e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.20271718239145828,0.013537315577736686,0.026446674562007916
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.413497e+00	5.116442e-01	2.343704e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.575134e+00	2.010271e-01	4.265679e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.998100e+00	2.650382e-01	4.368644e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.206860e+00	2.100060e-01	3.955479e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.287029e-01	1.380334e-01	2.473866e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.768380e-01	8.080607e-02	1.561548e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.512682e-01	4.332124e-02	8.278842e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.389384e-03	3.414385e-03	6.022781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.1113071572591887,0.007617119003981293,0.015173361861422721
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.006674e+00	7.463482e-01	3.406538e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.734671e+00	1.143814e-01	4.151750e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.398365e+00	1.673432e-01	3.157936e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.574643e-01	1.034424e-01	1.856165e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.217370e-01	6.341355e-02	1.191735e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.147634e-01	3.748902e-02	6.852615e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.813669e-02	2.057293e-02	3.425288e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.715167e-03	1.532433e-03	3.698606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06353795452052752,0.006467220186805497,0.014025866492149042
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.337405e+01	1.827141e+00	7.003917e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.057631e+00	2.222422e-01	9.545761e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.669634e+00	2.120859e-01	4.573277e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.710336e-01	1.233345e-01	2.216789e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.321683e-02	8.328735e-03	1.708363e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.21338925859515492,0.015681904871097718,0.0277926144734974
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.224388e-01	2.007954e-01	1.396641e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.787768e+00	1.214665e+00	7.441100e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.608003e+00	9.472045e-01	4.814055e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.222693e+00	1.044868e-01	1.383029e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.273481e+00	2.507344e-01	3.672897e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.495213e+00	2.824700e-01	4.879728e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.857273e+00	2.514965e-01	4.559668e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.411134e+00	2.138154e-01	3.942340e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.025359e+00	1.695974e-01	3.156398e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.312461e-01	1.284265e-01	2.451647e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.738950e-01	9.145554e-02	1.842485e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.870817e-01	6.505776e-02	9.771115e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.331309e-01	3.309683e-02	5.867280e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.350229e-03	2.115217e-03	4.888573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11326280687342404,0.009209553288534428,0.018898430871820096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.870422e+00	1.504383e+00	6.284175e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.962728e+00	2.936180e+00	1.317613e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.365048e+00	1.098884e+00	5.854983e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.427678e+00	1.284422e-01	5.843383e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.748055e+00	1.886898e-01	6.308615e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.428634e+00	2.270278e-01	5.745796e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.533302e+00	2.180226e-01	5.610408e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.888551e+00	1.867476e-01	4.255713e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.379955e+00	1.545508e-01	3.180255e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.012390e+00	1.231938e-01	2.079989e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.830852e-01	9.106925e-02	1.940262e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.716381e-01	6.743348e-02	1.328267e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.001713e-01	5.841212e-02	7.300382e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.416015e-01	2.702768e-02	5.505673e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.771750e-03	2.231502e-03	4.836017e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05679957782427928,0.006183439428039082,0.014874509677274196
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.690485e+00	6.066287e+00	2.309370e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.987957e+01	8.833156e+00	2.874223e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.834000e+01	3.640051e+00	1.080881e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.245985e+01	1.711120e-01	1.598434e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.052486e+00	3.274455e-01	1.888386e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.993264e+00	3.615841e-01	1.369647e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.280530e+00	3.129250e-01	8.972069e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.123544e+00	2.390363e-01	5.808269e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.360865e+00	1.805407e-01	3.861637e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.670903e-01	1.317220e-01	2.722800e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.403897e-01	1.150952e-01	1.580024e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.821518e-02	4.746682e-03	1.105629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.19110416287404516,0.01971124921991485,0.026556930251262045
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.702131e+00	7.163219e-01	6.794697e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.291324e+00	2.993931e-01	1.836048e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.571585e+00	3.674639e-01	3.057772e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.619525e+00	2.671628e-01	3.661513e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.089170e-01	1.675206e-01	2.638623e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.826102e-01	9.802355e-02	1.571074e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.070745e-01	5.290600e-02	1.010214e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.320274e-02	2.355587e-02	4.003162e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.640504e-03	1.153080e-03	2.238619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09397195213309162,0.011157146671875562,0.015358322549630626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.707643e+01	2.637696e+00	2.853514e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.012110e+00	3.341103e-01	1.648050e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.968599e+00	2.200857e-01	7.575652e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.249376e+00	2.634895e-01	2.299007e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.422413e+00	1.868674e-01	2.210295e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.411578e-01	1.028537e-01	1.433580e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.026196e-01	6.368456e-02	1.035063e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.949176e-01	3.516094e-02	6.529995e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.433235e-02	4.302059e-03	8.099725e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04177653780182689,0.006375076677143071,0.010480166970711878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.889439e+02	1.601412e+01	1.822136e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.585568e+01	8.529232e-01	2.218402e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.094063e+00	3.208909e-01	7.904789e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.912848e+00	1.657551e-01	3.866319e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.837199e+00	1.960839e-01	1.888106e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.065100e+00	1.524796e-01	2.460957e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.384812e-01	9.380295e-02	1.680839e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.062316e-02	6.036412e-03	1.207198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19019285995730734,0.018510732555532344,0.02593548700262327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.990985e+00	7.253545e-01	7.210702e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.983357e+00	1.039819e+00	8.291584e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.005905e+00	5.421903e-01	3.437586e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.417204e+00	7.841934e-02	7.342608e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.969540e+00	2.804430e-01	1.957706e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.488532e+00	3.070783e-01	3.188732e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.046132e+00	2.712807e-01	3.369351e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.587502e+00	2.315135e-01	3.364277e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.165453e+00	1.930206e-01	2.519042e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.049229e-01	1.392637e-01	2.295398e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.184319e-01	9.813908e-02	1.750787e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.041347e-01	7.384534e-02	9.939036e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.330000e-01	3.245750e-02	5.857895e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.377065e-03	2.103544e-03	4.930758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09516351580401305,0.009957744753145509,0.014475227963759482
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.817150e+01	2.850760e+00	3.032774e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.285162e+01	1.422418e+00	1.117995e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.240770e+00	4.080129e-01	1.740024e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.619653e+00	7.893813e-02	4.466804e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.449554e+00	1.817200e-01	4.251244e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.732405e+00	2.027932e-01	1.150825e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.282518e+00	2.000869e-01	2.172630e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.861896e+00	2.034781e-01	1.882983e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.317781e+00	1.602891e-01	1.765727e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.111140e-01	1.015383e-01	1.678211e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.827296e-01	6.835194e-02	1.214545e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.611363e-01	4.831837e-02	6.610855e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.838184e-02	3.928167e-03	8.357682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04396847830568172,0.006156833212769969,0.010313050252627493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.835225e+02	1.497838e+01	1.529247e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.488973e+01	1.212190e+00	1.696373e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.481850e+01	2.786386e-01	2.671916e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.569846e+00	2.179176e-01	4.178103e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.397731e+00	3.195574e-01	6.256342e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.233668e+00	2.005846e-01	8.257293e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.935477e+00	1.797955e-01	3.236010e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.230861e+00	1.194707e-01	5.544047e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.813372e+00	1.912916e-01	2.394921e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.225515e+00	1.616191e-01	2.357726e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.924972e-01	1.122164e-01	2.152038e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.870397e-02	6.632297e-03	1.261629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19057910717818555,0.013256048305190837,0.024015158771429845
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.754264e+00	4.945673e-01	2.519670e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.251639e+00	1.013630e-01	3.288292e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.800759e+00	2.601507e-01	4.019810e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.071119e+00	1.893351e-01	3.487681e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.613080e-01	1.291620e-01	2.050491e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.302942e-01	7.403997e-02	1.244424e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.285913e-01	3.952508e-02	7.814253e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.097831e-03	3.067954e-03	5.219302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10670005618520197,0.007333729872773462,0.013233637798093764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.284205e+00	6.344114e-01	3.367239e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.517695e+00	1.388631e-01	3.127688e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.271964e+00	1.530573e-01	2.896554e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.136817e-01	9.815024e-02	1.550001e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.954599e-01	5.980573e-02	1.052361e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.922308e-01	3.504558e-02	6.960865e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.942431e-02	2.017209e-02	3.210618e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.570769e-03	1.704866e-03	2.930623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.060309408494733124,0.00616039771272997,0.012527250270567447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.394261e+01	1.437729e+00	6.833449e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.647020e+00	2.421495e-01	6.354957e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.564256e+00	1.984590e-01	3.784496e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.114868e-01	1.141396e-01	1.922997e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.019068e-02	7.919555e-03	1.658261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.2016321252175983,0.015555126409306425,0.026081610986959824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.777477e-01	2.671376e-01	1.846802e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.566264e+00	1.342976e+00	8.374049e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.749867e+00	6.407873e-01	4.177040e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.008568e+00	1.209500e-01	1.420069e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.053844e+00	2.825157e-01	3.839978e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.254001e+00	2.774154e-01	4.359329e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.708373e+00	2.463177e-01	3.745001e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.242157e+00	1.953843e-01	5.230831e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.183916e-01	1.546113e-01	2.768336e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.682464e-01	1.230562e-01	2.013411e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.169780e-01	8.354268e-02	1.479390e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.407902e-01	5.458543e-02	9.803222e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.124493e-01	2.966272e-02	5.346375e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.415355e-03	2.089911e-03	4.877854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10598052092919621,0.009017263424788063,0.017435825342303368
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.211974e+00	2.030296e+00	8.447391e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.022665e+01	2.602419e+00	1.296927e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.134894e+00	4.488953e-01	8.142030e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.037287e+00	9.969648e-02	7.041461e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.300068e+00	2.186840e-01	5.718035e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.202866e+00	2.337647e-01	4.518622e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.406234e+00	2.372809e-01	3.359581e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.700238e+00	1.785572e-01	3.748109e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.249748e+00	1.444579e-01	2.995665e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.419778e-01	1.169629e-01	3.203874e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.389235e-01	8.646665e-02	1.715984e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.336125e-01	6.290515e-02	1.119659e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.677381e-01	4.450744e-02	7.591264e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.277424e-01	2.608584e-02	5.080554e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.743838e-03	2.065662e-03	4.661897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05287648880176332,0.005999946214731239,0.01311948826540188
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.354096e+01	8.184163e+00	2.938265e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.321412e+01	8.537033e+00	3.028781e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.864462e+01	1.810216e+00	1.329200e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.192943e+01	2.841457e-01	1.905103e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.374092e+00	3.688965e-01	1.655687e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.592602e+00	3.646640e-01	9.945337e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.948184e+00	2.958931e-01	6.862518e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.914046e+00	2.250122e-01	4.576529e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.259338e+00	1.799009e-01	3.541573e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.854435e-01	1.225342e-01	4.487102e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.848919e-01	9.421712e-02	1.439401e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.712554e-02	4.583293e-03	9.364134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18104235050645637,0.018452837821422208,0.025208600616408644
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.103323e+00	7.623956e-01	6.890453e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.171293e+00	3.095013e-01	1.122636e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.507608e+00	3.496613e-01	3.443334e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.466527e+00	2.427551e-01	3.579563e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.431735e-01	1.658533e-01	2.212995e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.170831e-01	8.823781e-02	1.537161e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.811876e-01	4.966687e-02	8.706901e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.344273e-02	2.135216e-02	3.577125e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.191053e-03	1.053924e-03	1.690065e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08936347645146138,0.010498991359267962,0.014577072680883874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.874674e+01	2.698486e+00	2.629888e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.518866e+00	2.985008e-01	5.845153e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.899025e+00	1.605763e-01	8.923492e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.238939e+00	2.772254e-01	2.633473e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.332320e+00	1.693851e-01	2.315086e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.983983e-01	9.720723e-02	1.416402e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.711676e-01	5.713263e-02	9.700036e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.804569e-01	3.414355e-02	5.931053e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.302164e-02	4.513371e-03	7.127644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03948328364887822,0.006054064552026006,0.009745657162185936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.945073e+02	1.596893e+01	1.546805e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.587344e+01	9.391529e-01	2.805767e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.013999e+00	2.053166e-01	1.225017e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.832997e+00	1.046934e-01	7.445462e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.780898e+00	1.853838e-01	2.073714e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.009703e+00	1.437187e-01	2.114217e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.036341e-01	9.068421e-02	1.627928e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.846310e-02	5.967821e-03	1.104717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18092435605265347,0.018066412174027324,0.024894539081140143
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.425504e+00	8.124538e-01	7.742993e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.232209e+00	9.258681e-01	8.215452e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.923081e+00	4.360354e-01	2.370686e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.310202e+00	1.573213e-01	1.368078e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.943451e+00	3.814003e-01	2.253209e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.460036e+00	3.885950e-01	2.806036e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.936917e+00	2.554991e-01	3.471630e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.474935e+00	2.196551e-01	2.952338e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.055606e+00	1.718638e-01	4.552144e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.553254e-01	1.457664e-01	1.963885e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.620097e-01	9.043624e-02	1.548245e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.550611e-01	5.662131e-02	1.026658e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.156006e-01	3.131424e-02	5.056922e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.588019e-03	2.117171e-03	4.906025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09019532229578184,0.009675511595677241,0.014104950048538387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.137391e+01	3.202950e+00	3.150976e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.182392e+01	9.240015e-01	1.052479e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.659014e+00	2.602476e-01	2.379935e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.362879e+00	8.516073e-02	1.601463e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.399736e+00	2.640709e-01	3.502068e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.717996e+00	2.482172e-01	1.055520e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.277906e+00	2.888793e-01	1.738149e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.769802e+00	1.910355e-01	1.947759e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.234927e+00	1.607993e-01	2.022552e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.655523e-01	9.773424e-02	2.892673e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.498179e-01	6.516070e-02	1.107926e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.294278e-01	3.919319e-02	7.193361e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.734440e-02	3.951353e-03	6.616318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.041063183281036635,0.005839733315054697,0.010081996138381809
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.908742e+02	1.384320e+01	1.400833e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.399110e+01	1.397463e+00	3.991955e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.478644e+01	7.297073e-01	1.232333e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.495947e+00	4.761903e-01	2.345474e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.388311e+00	3.602269e-01	6.167890e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.091244e+00	2.257170e-01	6.054248e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.819760e+00	9.805719e-02	8.425583e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.216068e+00	1.870371e-01	5.318721e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.703200e+00	2.364013e-01	2.357147e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.179600e+00	1.579726e-01	3.703310e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.414975e-01	1.062050e-01	2.138855e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.534629e-02	6.176821e-03	1.254667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.17822655253962705,0.01269289570349516,0.020355352544243088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.101915e+00	4.414677e-01	2.630152e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.906888e+00	1.369303e-02	1.957281e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.612563e+00	2.472089e-01	3.219952e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.535216e-01	1.704602e-01	2.688698e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.796720e-01	1.135993e-01	1.753468e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.794680e-01	6.486026e-02	1.152380e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.082543e-01	3.772010e-02	5.657796e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.646521e-03	2.600694e-03	4.342565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10232535333187315,0.006994583216381162,0.011142082989423763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.553298e+00	5.156367e-01	3.285990e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.282329e+00	1.527820e-01	2.459251e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.181191e+00	1.437161e-01	2.077297e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.668480e-01	9.294882e-02	1.394012e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.571122e-01	5.487190e-02	9.551145e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.791053e-01	3.282680e-02	5.800067e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.141431e-02	1.884510e-02	3.047566e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.408504e-03	1.822010e-03	2.592125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05755227078453312,0.0058701249017011695,0.010213235448654476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.443638e+01	1.170885e+00	6.599099e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.309366e+00	2.479660e-01	5.154736e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.444054e+00	1.847521e-01	2.939137e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.760367e-01	1.099120e-01	1.757295e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.764910e-02	7.523376e-03	1.336523e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.18788698105763954,0.01529458862983471,0.023130054681951173
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.202432e-01	4.002991e-01	2.809785e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.450700e+00	1.266285e+00	8.620269e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.704630e+00	2.996614e-01	2.762057e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.654866e+00	2.014484e-01	2.656704e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.730892e+00	2.778171e-01	4.231952e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.015755e+00	2.636319e-01	3.497883e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.518223e+00	2.240344e-01	3.010179e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.155603e+00	1.939987e-01	2.773519e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.340887e-01	1.550405e-01	2.188197e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.724903e-01	1.089054e-01	1.851057e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.627972e-01	7.583156e-02	1.229554e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.936986e-01	4.626409e-02	9.553569e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.854847e-02	2.611523e-02	5.001621e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.814664e-03	1.718679e-03	3.415442e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09832203524662607,0.008818786660059308,0.014919988309718066
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.450804e+00	2.495988e+00	1.171398e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.053756e+01	1.444528e+00	1.183868e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.729289e+00	2.559207e-01	4.853022e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.510918e+00	1.570912e-01	6.392695e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.030986e+00	2.372018e-01	4.604344e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.929096e+00	2.308357e-01	4.298226e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.118383e+00	1.964703e-01	3.745809e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.587013e+00	1.697387e-01	2.639656e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.166934e+00	1.385885e-01	2.040363e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.698137e-01	1.209449e-01	1.748609e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.014987e-01	8.681406e-02	1.192597e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.947074e-01	5.862878e-02	9.822818e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.253896e-01	3.854501e-02	7.332771e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.137673e-01	2.511076e-02	4.809986e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.900703e-03	2.053322e-03	3.815251e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04829487072596066,0.005710438097897487,0.011350396445145836
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.961759e+01	1.028221e+01	3.919385e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.694216e+01	7.025302e+00	2.881364e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.794700e+01	6.049544e-01	2.008578e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.089692e+01	3.440991e-01	1.748297e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.579231e+00	4.040970e-01	1.399534e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.137289e+00	3.459986e-01	8.397334e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.708182e+00	2.780479e-01	5.134507e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.799163e+00	2.160056e-01	3.373213e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.159849e+00	1.606403e-01	2.870387e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.409314e-01	1.156481e-01	1.871592e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.459276e-01	9.421804e-02	1.520342e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.385136e-02	4.132541e-03	8.758823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17081490049158696,0.01821556368367641,0.02216280145860039
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.543392e+00	7.510254e-01	7.172656e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.038344e+00	9.970916e-02	1.775807e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.359190e+00	3.414219e-01	3.219137e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.371068e+00	2.326885e-01	2.962162e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.431272e-01	1.396419e-01	2.079280e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.812266e-01	8.610334e-02	1.195999e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.503691e-01	4.729641e-02	6.685762e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.273322e-02	1.810474e-02	3.220042e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.964147e-03	1.135872e-03	1.381159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08511074283261173,0.010248518289512704,0.012886165198998198
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.019113e+01	2.463584e+00	2.703773e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.145061e+00	2.028787e-01	5.480654e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.851108e+00	1.635173e-01	6.294527e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.182781e+00	2.749293e-01	2.310817e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.258372e+00	1.634652e-01	1.891338e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.676665e-01	1.006807e-01	1.213271e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.454850e-01	5.435295e-02	8.385874e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.615576e-01	3.108380e-02	5.546939e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.167393e-02	4.260680e-03	6.679890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.0372424663348298,0.00580733413518765,0.008791170791124313
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.996137e+02	1.343061e+01	1.634015e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.573467e+01	8.731153e-01	1.372543e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.955068e+00	2.161131e-01	6.957641e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.795542e+00	9.680677e-02	4.550019e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.730614e+00	1.963476e-01	1.714783e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.514781e-01	1.367789e-01	1.811864e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.784167e-01	8.554391e-02	1.414606e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.604999e-02	5.418585e-03	1.037680e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.1702482863662145,0.01809559578585518,0.021967648917332522
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.078817e+00	8.811572e-01	9.399425e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.384208e+00	8.232164e-01	6.885095e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.690382e+00	1.590193e-01	1.101965e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.275230e+00	2.628449e-01	1.245876e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.804103e+00	2.711711e-01	2.613319e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.267292e+00	2.730562e-01	3.230002e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.841611e+00	2.693167e-01	2.730756e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.408100e+00	2.365574e-01	2.518348e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.814348e-01	1.812699e-01	2.181879e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.715528e-01	1.289570e-01	1.749299e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.161091e-01	8.450097e-02	1.337534e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.134774e-01	5.012057e-02	9.510638e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.041504e-02	2.626770e-02	4.925398e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.004277e-03	1.812980e-03	3.389604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08496384648574412,0.009262653784466529,0.011937729066389777
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.501032e+01	3.170947e+00	3.500872e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.013806e+01	5.844945e-01	7.450965e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.108202e+00	2.388993e-01	1.246580e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.405769e+00	2.913905e-01	2.744808e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.213029e+00	1.498343e-01	7.051071e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.580069e+00	1.304401e-01	1.467634e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.252489e+00	2.628919e-01	1.656119e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.707286e+00	1.770692e-01	2.064244e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.166154e+00	1.442176e-01	1.756824e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.386430e-01	1.114218e-01	1.183281e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.201701e-01	6.579197e-02	9.370253e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.022001e-01	3.632072e-02	7.302160e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.436531e-02	3.561417e-03	6.316757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03851981869967238,0.005530954242415023,0.008796504369608348
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.976872e+02	1.181212e+01	1.529613e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.322426e+01	1.156980e+00	5.576119e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.456673e+01	9.202531e-01	1.104466e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.357929e+00	2.505642e-01	2.187689e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.338435e+00	4.180642e-01	5.968599e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.005841e+00	1.790054e-01	7.079959e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.712863e+00	7.856432e-02	1.197796e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.115650e+00	1.449394e-01	5.219984e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.715363e+00	2.509710e-01	1.919947e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.082248e+00	1.475219e-01	2.230314e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.108032e-01	1.052126e-01	1.722378e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.238065e-02	5.722978e-03	1.156405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.34492332811966303,0.014438604452901405,0.031627639315464806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.676096e-01	1.097587e-01	5.846343e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.907916e+00	5.889881e-01	2.859145e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.368194e+00	5.758254e-01	2.543944e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.516957e+00	5.587543e-02	8.504359e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.662880e+00	2.219677e-01	4.731723e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.496499e+00	2.478332e-01	5.406887e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.566563e-01	1.502374e-01	3.293543e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.380402e-02	1.224682e-02	3.002279e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19176855365024503,0.009001823460785208,0.021515781397296985
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.531799e+00	4.328714e-01	1.549554e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.796462e+00	6.655596e-01	3.617268e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.065379e+00	4.243255e-02	2.213611e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.190718e+00	1.711548e-01	4.224481e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.726229e-01	1.460055e-01	3.155181e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.144509e-01	8.753153e-02	1.732919e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.453910e-01	4.059032e-02	7.836198e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.071003e-03	2.583854e-03	5.876247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09130786515871786,0.00745533808537642,0.019740604099381692
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.845340e+00	1.753594e+00	5.219519e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.346130e+00	3.529904e-01	6.270144e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.660438e+00	2.463529e-01	7.685393e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.274468e+00	2.110989e-01	4.998331e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.297581e-02	1.135097e-02	2.488354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.31727284662102523,0.014325087196469355,0.028087381533619393
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.069562e-01	9.680902e-02	6.699705e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.639887e-01	1.777753e-01	1.288786e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.027033e+00	3.506196e-01	2.105939e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.758096e+00	5.159986e-01	2.605732e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.493345e+00	5.303736e-01	2.458214e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.077663e+00	4.109921e-01	1.570800e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.300437e+00	2.002880e-01	3.505272e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.149446e+00	9.092000e-02	1.051572e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.723760e+00	1.634522e-01	3.470762e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.165932e+00	2.140956e-01	4.217090e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.465349e+00	2.036216e-01	4.269130e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.855812e-01	1.556801e-01	3.375128e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.313521e-01	8.691370e-02	2.020638e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.866937e-02	6.483144e-03	1.538586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.18739513907120128,0.008739569540290593,0.02038759561750747
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.075529e-01	2.541418e-01	1.139959e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.081667e+00	4.149553e-01	1.837178e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.943951e+00	6.667915e-01	2.667975e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.889444e+00	7.614269e-01	3.116788e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.844741e+00	7.447752e-01	3.098617e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.393077e+00	5.808108e-01	2.397462e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.437573e+00	2.867780e-01	1.684111e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.054312e+00	6.791199e-02	1.393124e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.359878e+00	8.997717e-02	2.092925e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.503056e+00	1.333802e-01	3.687421e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.752874e+00	1.515133e-01	3.380046e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.080216e+00	1.277317e-01	2.754003e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.852224e-01	8.513096e-02	1.953073e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.689891e-01	4.509798e-02	1.117324e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.968461e-02	3.723935e-03	9.521897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.0853715044384167,0.005974345123991559,0.015781351777245878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.829370e+00	1.768339e+00	6.936549e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.320683e+00	2.209528e+00	7.598448e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.609952e+00	2.322911e+00	7.946315e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.989200e+00	1.827168e+00	6.847869e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.205892e+00	1.049212e+00	4.280199e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.121940e+00	2.419031e-01	4.097378e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.192307e+00	1.403329e-01	5.683734e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.293789e+00	2.574242e-01	6.551814e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.689335e+00	2.504042e-01	6.273411e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.536561e+00	1.948572e-01	4.728142e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.898060e-01	1.231561e-01	3.187778e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.795733e-02	5.286742e-03	1.442750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.31575073125261155,0.019133874617691005,0.032286545647293774
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.537346e-01	1.222522e-01	1.741360e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.310888e+00	4.916996e-01	3.308005e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.674707e+00	5.579758e-01	3.043090e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.202684e+00	1.174555e-01	7.612314e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.567357e+00	2.695527e-01	3.426793e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.487503e+00	2.554922e-01	4.929010e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.214762e-01	1.647555e-01	3.249418e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.775599e-01	7.897412e-02	1.629733e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.456345e-02	4.393252e-03	1.133014e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.16573141885149084,0.01226227843928282,0.021552461293402103
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.095630e-01	2.569560e-01	4.471371e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.898285e+00	8.918246e-01	5.003352e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.587228e+00	7.766440e-01	4.845035e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.353006e+00	3.165505e-01	2.182521e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.983936e+00	1.663689e-01	1.429315e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.565632e+00	1.839189e-01	3.227105e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.422421e-01	1.336974e-01	2.435901e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.328965e-01	8.176915e-02	1.404831e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.668514e-02	8.286118e-03	1.551974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05968813101308838,0.00767904333199277,0.013963035669204829
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.693626e+01	5.975896e+00	4.131189e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.472532e+01	4.188156e+00	2.367656e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.452963e+01	1.374404e+00	1.395884e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.515768e+00	1.771655e-01	1.460682e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.835964e+00	2.378462e-01	3.509663e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.390104e+00	2.360691e-01	3.719520e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.427045e-01	1.576082e-01	2.802044e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.307273e-02	7.313668e-03	1.417629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.2911057681220431,0.016577936439673202,0.027920748252602268
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.472145e-01	1.757935e-01	2.112943e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.335709e-01	2.554785e-01	2.035796e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.291760e+00	3.961763e-01	2.587750e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.728152e+00	4.475353e-01	2.766006e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.255084e+00	4.652875e-01	2.592072e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.716367e+00	3.989179e-01	1.772947e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.936743e+00	2.557791e-01	5.286370e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.870522e+00	8.941739e-02	3.010614e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.486053e+00	1.635048e-01	2.524672e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.005473e+00	2.127086e-01	3.457701e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.394648e+00	2.029689e-01	3.635823e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.137214e-01	1.491997e-01	3.023042e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.938138e-01	8.172422e-02	1.758465e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.750372e-02	6.328810e-03	1.478357e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16484109257017493,0.010158472712584882,0.01961326329930091
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.655124e+00	5.915676e-01	7.779866e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.203650e+00	6.169534e-01	3.344830e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.133347e+00	9.025300e-01	4.020002e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.704972e+00	7.980703e-01	3.978220e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.221584e+00	6.425644e-01	3.509459e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.295654e+00	5.532264e-01	2.398780e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.981450e+00	2.714918e-01	9.579718e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.382294e+00	4.382939e-02	3.787278e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.561162e+00	1.193717e-01	2.020131e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.707048e+00	1.419017e-01	2.654142e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.823287e-01	1.200414e-01	2.314227e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.621654e-01	7.048079e-02	1.532536e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.633652e-02	6.594037e-03	1.534594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06608879612423343,0.006417114477889355,0.01398896243108691
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.999920e+01	7.122098e+00	4.567570e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.618135e+01	5.575621e+00	2.200514e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.196267e+01	3.078849e+00	1.571626e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.748815e+01	1.910102e+00	9.977491e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.286679e+01	1.190956e+00	5.751898e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.871234e+00	5.208209e-01	1.885304e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.070880e+00	1.791056e-01	1.291871e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.172383e+00	1.363151e-01	2.234427e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.790875e+00	1.931618e-01	3.640502e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.804106e+00	1.929313e-01	3.521139e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.568252e-01	1.369208e-01	3.121999e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.815834e-02	6.808269e-03	1.695907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3256999286572498,0.01475584251972989,0.031623663580431616
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.561364e-01	1.312004e-01	6.146916e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.462837e+00	6.841745e-01	3.368628e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.684579e+00	4.740986e-01	2.233646e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.268005e+00	1.032366e-01	1.688114e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.179463e+00	2.565288e-01	5.111151e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.162649e+00	2.211604e-01	4.743559e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.390014e-01	1.268611e-01	2.833611e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.085625e-02	1.161883e-02	2.750732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.17515807702413216,0.009317528484335702,0.021655372881992097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.159746e+00	5.462684e-01	1.985691e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.297725e+00	5.241541e-01	3.491072e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.438387e+00	8.461305e-02	2.901698e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.675078e+00	1.813257e-01	3.962292e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.884176e-01	1.256964e-01	2.649301e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.747829e-01	7.166481e-02	1.521593e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.449115e-01	3.525616e-02	7.633439e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.069404e-03	2.550673e-03	6.120448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08588464497814977,0.00742295350424807,0.018587161561155058
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.509774e+00	1.912686e+00	5.976619e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.456347e+00	1.779832e-01	7.961045e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.959399e+00	2.553950e-01	7.061756e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.129448e+00	1.823124e-01	4.067554e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.600485e-02	1.000173e-02	2.305525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3053699747796663,0.01529284555102467,0.02947565793444734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.702471e-01	8.770260e-02	6.694614e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.123485e-01	2.190423e-01	1.597897e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.210768e+00	4.243164e-01	2.645911e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.091348e+00	6.008773e-01	3.163271e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.907452e+00	5.850392e-01	2.645829e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.349834e+00	3.615122e-01	1.318295e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.365652e+00	9.162003e-02	1.790026e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.022601e+00	1.403243e-01	1.962899e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.501051e+00	2.163899e-01	3.656918e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.872348e+00	2.337099e-01	4.367362e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.225677e+00	1.982158e-01	4.181247e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.446072e-01	1.395673e-01	3.191696e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.840318e-01	7.996968e-02	1.899306e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.761487e-02	6.449177e-03	1.599289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.1745534464407292,0.009392767115616152,0.02142308618589811
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.851217e-01	2.744916e-01	1.249576e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.400381e+00	5.691501e-01	2.564373e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.576108e+00	8.397594e-01	3.706120e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.811372e+00	9.415076e-01	4.162251e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.686882e+00	8.046299e-01	3.588811e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.934145e+00	5.028209e-01	2.272369e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.571066e+00	1.787435e-01	1.275686e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.808538e+00	6.319927e-02	1.941550e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.915718e+00	1.473356e-01	3.329697e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.123457e+00	1.737533e-01	3.656928e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.421926e+00	1.527182e-01	3.365241e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.914553e-01	1.173882e-01	2.593973e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.175364e-01	7.837936e-02	1.745372e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.482469e-01	4.281036e-02	1.071451e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.944776e-02	3.825118e-03	9.879987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08040050387878839,0.006144905379979859,0.015874870570999497
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.102977e+00	2.122455e+00	8.121167e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.542610e+00	2.564130e+00	9.716484e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.269993e+00	2.671343e+00	1.016300e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.058491e+01	1.951120e+00	7.690350e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.883587e+00	8.301313e-01	4.203240e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.822101e+00	7.752412e-02	4.726937e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.584761e+00	2.382065e-01	6.287687e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.693682e+00	2.756056e-01	6.952872e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.294438e+00	2.411706e-01	5.947773e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.360608e+00	1.799649e-01	4.236432e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.306488e-01	1.154551e-01	2.957908e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.829681e-02	5.295723e-03	1.433645e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.2970004656583233,0.020354058853524315,0.033691394260345564
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.525267e-01	1.670369e-01	2.055799e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.732916e+00	6.098239e-01	4.104123e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.059460e+00	5.299926e-01	2.841172e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.081200e+00	2.019667e-01	7.465171e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.151365e+00	2.796760e-01	4.335577e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.213773e+00	2.359359e-01	4.349274e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.045887e-01	1.400373e-01	2.861796e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.528974e-01	6.798053e-02	1.499528e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.562835e-02	4.740338e-03	1.104053e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15031808534208516,0.012553290690281965,0.021521988350075794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.509780e+00	4.103849e-01	5.240366e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.398740e+00	1.145481e+00	6.818002e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.454049e+00	7.432074e-01	6.461976e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.015866e+00	1.288774e-01	5.994923e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.410469e+00	2.134623e-01	2.305675e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.257304e+00	1.754865e-01	2.879643e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.423375e-01	1.131630e-01	2.080652e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.195609e-01	6.865825e-02	1.256370e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.796098e-02	7.217305e-03	1.549038e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05627189148514655,0.007571804607397675,0.013769885715561578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.405038e+01	9.929172e+00	6.058310e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.094378e+01	4.089385e+00	3.310865e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.380537e+01	9.609075e-01	8.017931e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.174091e+00	1.464820e-01	1.678283e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.361084e+00	2.653737e-01	3.254301e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.276339e+00	2.091946e-01	3.274100e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.484087e-01	1.349513e-01	2.410304e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.706481e-02	6.581507e-03	1.475919e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.27760802565331877,0.017749234452764273,0.03016120997438071
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.785909e-01	2.105778e-01	2.428716e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.035813e+00	3.508217e-01	2.606222e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.543565e+00	4.688405e-01	3.259465e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.068736e+00	5.260883e-01	3.344138e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.605420e+00	5.082221e-01	2.746256e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.943746e+00	3.648870e-01	1.477166e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.988145e+00	1.358313e-01	2.234668e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.758503e+00	1.456653e-01	9.945257e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.288330e+00	2.104386e-01	2.680574e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.735002e+00	2.304466e-01	3.831760e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.183884e+00	1.967062e-01	3.605209e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.992211e-01	1.350773e-01	2.820995e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.576710e-01	7.632716e-02	1.733189e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.702604e-02	6.381183e-03	1.530312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15142862838214666,0.010667223184225222,0.020006352000198763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.922075e+00	6.900098e-01	8.126502e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.213094e+00	8.817035e-01	4.872849e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.255923e+00	1.015319e+00	5.388579e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.849443e+00	8.286015e-01	4.956466e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.993562e+00	6.549705e-01	3.852284e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.650364e+00	4.535856e-01	2.026274e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.904235e+00	1.870806e-01	3.418949e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.065389e+00	8.868613e-02	7.343516e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.208206e+00	1.528529e-01	2.161527e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.429749e+00	1.496715e-01	2.575099e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.301910e-01	1.108084e-01	2.163693e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.196628e-01	6.541989e-02	1.389949e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.520971e-02	6.527894e-03	1.574643e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.0614291673757673,0.006554024629509769,0.0139233005915219
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.435588e+01	1.013272e+01	5.940749e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.357673e+01	4.755701e+00	2.711662e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.569092e+01	2.950272e+00	1.685091e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.869093e+01	1.723883e+00	1.026930e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.258838e+01	8.590731e-01	4.469108e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.187535e+00	3.557059e-01	9.231528e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.174424e+00	1.377143e-01	2.133984e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.433254e+00	1.824442e-01	2.705410e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.467304e+00	2.086977e-01	2.935674e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.616506e+00	1.831569e-01	3.453840e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.023319e-01	1.308973e-01	2.702808e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.845481e-02	6.828078e-03	1.736422e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.29778997231905713,0.014453998046054739,0.029390214700669826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.468564e-01	1.711267e-01	8.173644e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.318069e+00	7.427178e-01	3.909209e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.774266e+00	2.733294e-01	2.076281e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.737422e+00	2.095969e-01	3.519988e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.624314e+00	2.610949e-01	4.968650e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.421312e-01	1.760293e-01	3.667571e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.932951e-01	9.501130e-02	1.965792e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.161733e-02	8.971394e-03	2.108558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15291270824121272,0.009139372553121,0.019625830360164243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.239646e+00	6.546699e-01	2.614521e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.214439e+00	3.117335e-01	4.390777e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.608932e+00	1.675015e-01	3.455095e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.227070e+00	1.679287e-01	3.172073e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.044414e-01	1.007953e-01	2.028083e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.092885e-01	5.830450e-02	1.117628e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.257899e-01	2.814495e-02	6.440693e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.806062e-03	2.396116e-03	5.380989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07539180132043036,0.0067500473489221224,0.015354767292829682
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.064376e+01	1.773805e+00	6.610426e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.253141e+00	6.888026e-02	6.973930e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.273362e+00	2.553173e-01	5.496226e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.882993e-01	1.526649e-01	3.162963e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.079038e-02	8.489960e-03	1.853069e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.28505830727969717,0.015816923681105433,0.028040999334116468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.634943e-01	8.907151e-02	7.486233e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.475783e-01	2.713076e-01	2.137111e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.627317e+00	5.641440e-01	3.542700e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.697751e+00	6.659053e-01	3.718594e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.489149e+00	5.579205e-01	2.432751e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.606937e+00	2.020078e-01	1.094372e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.290697e+00	1.215371e-01	1.043558e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.712143e+00	2.248629e-01	3.458700e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.102133e+00	2.575437e-01	4.182398e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.485069e+00	2.279728e-01	4.283546e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.506018e-01	1.710020e-01	3.443779e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.730143e-01	1.146006e-01	2.356518e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.894601e-01	6.383275e-02	1.477276e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.241110e-02	5.330064e-03	1.182375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.156284330047558,0.009562977293353064,0.0193736910277873
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.743107e-01	3.118505e-01	1.616505e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.054218e+00	7.483256e-01	3.832259e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.811819e+00	1.037325e+00	5.346935e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.260888e+00	1.088553e+00	5.227435e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.762232e+00	7.216683e-01	3.564047e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.283719e+00	2.495209e-01	2.524851e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.357412e+00	5.402540e-02	1.778985e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.298663e+00	1.660047e-01	3.037403e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.363995e+00	1.935490e-01	3.753086e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.663946e+00	1.777972e-01	3.143716e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.103290e+00	1.402241e-01	2.793856e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.992019e-01	1.004658e-01	2.076596e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.095874e-01	6.578146e-02	1.362241e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.052823e-01	3.665654e-02	8.121041e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.692387e-02	3.417378e-03	7.719797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07065126200707536,0.0059519962138860905,0.013690881386240014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.962701e+00	2.551591e+00	1.077482e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.238237e+00	3.411138e+00	1.398248e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.254357e+01	3.000928e+00	1.286959e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.252810e+01	1.539413e+00	7.150660e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.022333e+01	3.027695e-01	4.713130e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.193172e+00	2.169572e-01	6.673232e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.697081e+00	3.104134e-01	7.679921e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.979987e+00	2.851569e-01	5.881790e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.807417e+00	2.212058e-01	5.027357e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.076524e+00	1.571102e-01	3.375805e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.948086e-01	1.002341e-01	2.281271e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.413327e-02	4.634883e-03	1.101357e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2714432569947643,0.02087608319314549,0.03212950128222303
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.332959e-01	2.270450e-01	2.463349e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.387492e+00	7.195862e-01	4.882616e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.397274e+00	3.491796e-01	1.678263e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.776019e+00	3.129323e-01	2.467733e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.709041e+00	2.999522e-01	4.459070e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.289532e-01	1.952382e-01	3.603058e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.609745e-01	1.082461e-01	2.117865e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.962349e-01	5.270945e-02	1.131769e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.323180e-02	3.922256e-03	9.333283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13242505630444734,0.012867427808685744,0.019563246103236148
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.640872e+00	6.475400e-01	6.749314e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.432952e+00	1.198191e+00	9.020033e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.823129e+00	5.027972e-01	5.160965e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.481163e+00	2.397147e-01	8.612918e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.923317e+00	2.672653e-01	2.537464e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.008706e+00	1.705906e-01	2.439683e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.264310e-01	9.245592e-02	1.634516e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.748989e-01	5.331427e-02	9.697647e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.587845e-02	6.159444e-03	1.339779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04967401318640147,0.007133272756574202,0.011833481895206034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.383015e+01	1.327697e+01	9.111834e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.495105e+01	3.386403e+00	4.404364e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.191820e+01	3.552280e-01	1.304696e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.955722e+00	3.129840e-01	1.954421e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.048539e+00	3.067855e-01	2.851799e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.107523e+00	1.940451e-01	2.787515e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.690757e-01	1.103540e-01	2.043876e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.580044e-02	5.641393e-03	1.209330e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2571776067336479,0.018263751878263956,0.02929456098912081
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.812982e-01	2.591804e-01	3.005636e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.349853e+00	4.459631e-01	3.498343e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.973457e+00	5.515709e-01	4.074980e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.614156e+00	6.095565e-01	3.808029e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.056074e+00	4.710897e-01	2.609251e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.186205e+00	2.473598e-01	6.356307e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.973364e+00	1.233176e-01	3.654799e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.524688e+00	2.048318e-01	2.326244e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.968697e+00	2.496401e-01	3.350399e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.439906e+00	2.281261e-01	3.533666e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.447184e-01	1.709539e-01	3.198071e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.602462e-01	1.128798e-01	2.192584e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.742678e-01	6.091372e-02	1.409724e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.238468e-02	5.327768e-03	1.138252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13341798965936968,0.010649426153879121,0.018137971590188262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.796111e+00	8.560361e-01	8.906385e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.922304e+00	1.186116e+00	7.192285e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.003548e+00	1.125810e+00	7.104674e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.305261e+00	8.578164e-01	5.729196e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.725833e+00	5.763472e-01	3.370908e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.688178e+00	2.442408e-01	1.135431e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.608644e+00	9.351727e-02	3.648248e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.616341e+00	1.589792e-01	1.779678e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.839046e+00	1.772899e-01	2.281145e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.165317e+00	1.419469e-01	2.205613e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.711878e-01	9.588846e-02	1.834867e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.432826e-01	5.598227e-02	1.162766e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.017885e-02	5.723702e-03	1.213560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.053439358928889596,0.0062243364460749726,0.011941974568349306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.831720e+01	1.285632e+01	8.099065e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.079678e+01	4.406163e+00	3.312788e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.773065e+01	2.286234e+00	2.194897e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.887163e+01	1.186290e+00	8.196365e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.186526e+01	5.428313e-01	1.899058e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.932041e+00	1.420695e-01	2.215169e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.229435e+00	1.969754e-01	2.306282e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.924747e+00	2.027357e-01	2.305648e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.156732e+00	2.132821e-01	2.685215e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.385431e+00	1.738696e-01	3.127743e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.753611e-01	1.196363e-01	2.337002e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.348709e-02	6.042507e-03	1.397006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2744333482588581,0.014422855459221173,0.027591282989115062
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.951917e-01	2.153739e-01	1.070301e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.978040e+00	7.067072e-01	4.149626e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.528003e+00	1.007325e-01	8.725591e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.204115e+00	2.634352e-01	4.407853e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.277408e+00	2.399847e-01	4.394332e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.667143e-01	1.480808e-01	2.954519e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.076432e-01	7.799985e-02	1.599204e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.376461e-02	7.422615e-03	1.554176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13668347642119116,0.009035342940762608,0.01751097611178476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.223622e+00	6.612414e-01	3.116498e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.560071e+00	1.621992e-01	3.523151e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.060237e+00	1.950937e-01	3.442336e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.008967e+00	1.516119e-01	2.538402e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.176993e-01	8.874498e-02	1.656444e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.673549e-01	5.107999e-02	9.818077e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.098612e-01	2.611600e-02	5.209481e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.164965e-03	2.346635e-03	4.551623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06804033146916735,0.006400821805259312,0.01297243006100779
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.215770e+01	1.559880e+00	6.960720e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.151550e+00	1.565161e-01	6.487489e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.917657e+00	2.451411e-01	4.444392e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.769796e-01	1.397916e-01	2.489033e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.554680e-02	7.730755e-03	1.572679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2671563870501643,0.016084363403469082,0.027291001281780414
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.683567e-01	9.688137e-02	9.050009e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.496382e-01	3.594546e-01	2.743463e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.103081e+00	6.468775e-01	4.401730e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.336063e+00	7.399478e-01	3.936733e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.866810e+00	4.307910e-01	1.872139e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.654699e+00	5.787101e-02	7.593647e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.063740e+00	2.100405e-01	2.249459e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.358523e+00	2.687129e-01	4.022241e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.733731e+00	2.581572e-01	4.469318e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.204632e+00	2.078478e-01	3.767006e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.745394e-01	1.499138e-01	2.888935e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.600341e-01	9.884586e-02	2.125279e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.333772e-01	5.420476e-02	1.100045e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.696968e-02	4.438906e-03	9.893197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14193848592351727,0.009743527450580158,0.01812602160270338
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.254431e-01	3.551303e-01	2.069110e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.063600e+00	1.022758e+00	5.683060e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.296826e+00	1.240133e+00	7.077233e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.499876e+00	1.055158e+00	5.635735e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.208401e+00	4.445705e-01	3.378182e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.099115e+00	8.352056e-02	1.758643e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.881746e+00	1.640419e-01	2.640689e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.787498e+00	2.115622e-01	3.671550e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.968028e+00	2.034700e-01	3.329525e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.358865e+00	1.672503e-01	2.899315e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.275404e-01	1.283479e-01	2.322156e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.901434e-01	9.057981e-02	1.799213e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.488694e-01	5.958691e-02	1.173387e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.808304e-01	3.540439e-02	6.487058e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.366728e-02	3.038035e-03	6.727714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06329119219424727,0.0058809060590490625,0.012222333686345913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.417832e+00	3.154084e+00	1.428822e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.269362e+01	4.253107e+00	1.889647e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.529747e+01	2.906544e+00	1.419614e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.338479e+01	8.783324e-01	9.196726e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.770299e+00	1.619994e-01	6.301852e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.383555e+00	3.172634e-01	7.879955e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.978289e+00	3.305357e-01	7.116527e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.521021e+00	2.778485e-01	5.308547e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.539695e+00	2.070661e-01	3.989597e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.330242e-01	1.466975e-01	2.712971e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.208604e-01	9.434608e-02	1.887707e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.029199e-02	4.241067e-03	9.415947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2510363683172404,0.0212077510164764,0.03104154849580898
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.497737e-01	2.865004e-01	2.945282e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.000675e+00	7.932405e-01	5.749018e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.449190e+00	1.780013e-01	4.470639e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.401594e+00	3.251999e-01	3.560822e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.433926e+00	2.932611e-01	4.242521e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.730747e-01	1.674158e-01	3.012993e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.751001e-01	9.149010e-02	1.788791e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.531472e-01	4.466542e-02	8.924410e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.356847e-03	3.190002e-03	7.104245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11942785195222512,0.013107702621592374,0.01836147290516156
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.198513e+00	9.055254e-01	8.759775e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.246642e+00	1.349942e+00	1.291358e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.463112e+00	2.806947e-01	1.602171e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.876975e+00	2.768533e-01	1.802321e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.675132e+00	2.689724e-01	2.624743e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.950696e-01	1.556286e-01	2.096524e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.686341e-01	8.180056e-02	1.402035e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.407536e-01	4.747377e-02	9.126118e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.239119e-02	5.868578e-03	1.121738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04471506586372305,0.007035696161289545,0.01076227713630884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.051367e+02	1.393827e+01	1.240653e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.477478e+01	2.756232e+00	2.975341e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.213161e+00	2.073567e-01	2.929556e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.418249e+00	3.814628e-01	2.061066e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.916109e+00	3.010143e-01	2.666043e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.024987e+00	1.872609e-01	2.460369e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.281510e-01	1.082525e-01	1.838340e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.224470e-02	5.195317e-03	1.087790e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.23997845062428308,0.018493742071965802,0.028697828955843996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.914145e-01	2.986307e-01	3.671498e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.700920e+00	5.630056e-01	4.364726e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.469517e+00	6.419530e-01	4.775796e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.104236e+00	6.651154e-01	4.005231e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.368030e+00	4.075807e-01	2.061775e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.263050e+00	1.057302e-01	1.904296e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.848914e+00	2.075103e-01	1.467936e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.283333e+00	2.645743e-01	3.065914e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.685748e+00	2.514767e-01	3.703005e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.212448e+00	2.092526e-01	3.590157e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.022754e-01	1.546553e-01	2.706469e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.557576e-01	9.776696e-02	2.021365e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.283209e-01	5.288963e-02	1.062803e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.704367e-02	4.426868e-03	9.771914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12049400202582763,0.010674201582189125,0.017085854939407674
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.918843e+00	1.009798e+00	1.100347e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.918563e+00	1.607999e+00	9.681603e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.722809e+00	1.217418e+00	8.523067e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.182645e+00	8.032836e-01	6.213384e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.828403e+00	4.592058e-01	2.541640e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.369273e+00	9.800567e-02	1.838737e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.187423e+00	1.482106e-01	1.068664e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.299243e+00	2.039274e-01	1.921242e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.586990e+00	1.753285e-01	2.504461e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.023483e+00	1.341812e-01	1.922131e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.900321e-01	8.847624e-02	1.614821e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.976226e-01	5.129042e-02	9.831686e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.570875e-02	5.196043e-03	1.059244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04788230303212165,0.006072444940416567,0.010716315189258772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.028800e+02	1.347054e+01	1.017639e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.416052e+01	4.006643e+00	3.939378e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.807885e+01	2.037114e+00	1.262110e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.750725e+01	8.024454e-01	4.081022e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.976403e+00	2.302386e-01	3.058049e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.787168e+00	1.945308e-01	2.524178e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.704449e+00	1.975458e-01	1.764485e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.665292e+00	2.348521e-01	2.059710e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.988333e+00	2.305863e-01	2.707169e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.263893e+00	1.704900e-01	2.728998e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.990687e-01	1.154637e-01	1.929521e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.909889e-02	5.692789e-03	1.240343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.2576662435692736,0.014341635330922253,0.026213326023967365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.053067e+00	2.566050e-01	1.318981e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.285911e+00	6.113382e-01	4.365261e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.158579e+00	9.497853e-02	1.229219e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.917825e+00	2.786303e-01	4.208004e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.088055e+00	2.144030e-01	3.733468e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.691366e-01	1.286213e-01	2.531274e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.612018e-01	6.881310e-02	1.382115e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.865397e-02	6.298383e-03	1.283397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1269060288671301,0.008817233503977617,0.015728072514763547
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.874113e+00	6.210692e-01	3.367002e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.963833e+00	5.925771e-02	2.238258e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.796845e+00	1.988403e-01	2.986674e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.896594e-01	1.373405e-01	2.165968e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.771240e-01	8.124470e-02	1.498861e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.444278e-01	4.664862e-02	8.893596e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.836114e-02	2.584117e-02	4.916566e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.950493e-03	2.100200e-03	4.004685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06384630580079838,0.006138537785778851,0.011680543965330567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.300476e+01	1.361020e+00	6.960933e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.563738e+00	1.993862e-01	5.422952e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.691358e+00	2.316105e-01	3.784453e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.259380e-01	1.374331e-01	2.186967e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.245835e-02	7.361429e-03	1.462159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2538862338639139,0.016232516466257146,0.026288833437257908
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.852248e-01	1.113420e-01	1.124084e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.082752e+00	4.681020e-01	3.395564e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.594219e+00	7.088168e-01	5.062566e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.795703e+00	6.558709e-01	3.940711e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.014379e+00	2.842680e-01	1.442230e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.529448e+00	1.470725e-01	1.024159e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.782135e+00	2.655173e-01	3.043768e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.086437e+00	2.816065e-01	4.123053e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.484707e+00	2.359977e-01	4.359599e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.035516e+00	1.872772e-01	3.268288e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.762718e-01	1.373568e-01	2.418995e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.040297e-01	8.970636e-02	1.615674e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.991177e-01	4.851286e-02	1.035497e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.382464e-02	3.825844e-03	8.069872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13230849844961587,0.009829227678569405,0.01707921268058854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.088643e+00	4.618691e-01	2.698775e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.224526e+00	1.304250e+00	7.848173e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.729431e+00	1.369853e+00	8.393778e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.074508e+00	7.100922e-01	5.844995e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.075848e+00	2.514807e-01	2.040500e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.631008e+00	1.352075e-01	2.504943e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.436648e+00	2.228655e-01	2.946273e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.474184e+00	2.270412e-01	3.193614e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.744912e+00	1.959699e-01	3.148776e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.185646e+00	1.529807e-01	2.772620e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.271188e-01	1.166697e-01	1.939936e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.559472e-01	9.977434e-02	1.336954e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.133493e-01	5.415441e-02	1.165159e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.622570e-01	3.212211e-02	6.266640e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.198576e-02	2.796660e-03	5.877171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.0578513620668443,0.005880287936047474,0.011462499647526561
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.450136e+00	4.117514e+00	1.840174e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.644739e+01	4.985990e+00	2.401186e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.752420e+01	2.337833e+00	1.604050e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.364141e+01	5.216209e-01	8.156980e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.811545e+00	2.739944e-01	8.753489e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.577809e+00	3.898096e-01	7.044927e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.416666e+00	3.417961e-01	6.759654e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.188968e+00	2.683070e-01	4.745050e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.381666e+00	1.945404e-01	2.961129e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.487547e-01	1.377226e-01	2.519820e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.781185e-01	9.129479e-02	1.690771e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.805710e-02	4.065845e-03	8.846812e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.23727342467920454,0.021745868349975883,0.029782723507060238
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.750710e-01	3.482010e-01	3.412706e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.396809e+00	7.818248e-01	6.368977e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.307807e+00	1.624508e-01	2.250319e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.184120e+00	3.724996e-01	3.851323e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.285143e+00	2.659253e-01	3.778553e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.830634e-01	1.563331e-01	2.546712e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.228206e-01	8.088639e-02	1.633067e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.246546e-01	3.899387e-02	8.199350e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.261862e-03	2.889676e-03	5.230768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11137227361434154,0.013399287476305768,0.017569336995885865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.906621e+00	1.195588e+00	1.135930e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.205149e+00	1.298323e+00	1.507029e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.813748e+00	1.231803e-01	1.066417e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.585397e+00	3.477796e-01	2.122989e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.582313e+00	2.684051e-01	2.479404e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.245546e-01	1.451930e-01	1.828475e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.322054e-01	7.455785e-02	1.425262e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.268862e-01	4.512751e-02	8.109436e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.966234e-02	5.625737e-03	1.043016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04222571952379196,0.006934348761320069,0.00999147873561683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.300191e+02	1.553859e+01	1.806887e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.101239e+01	1.858046e+00	1.736107e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.753114e+00	4.942297e-01	2.248230e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.289579e+00	4.211098e-01	1.805484e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.887382e+00	2.903435e-01	2.449926e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.785850e-01	1.680110e-01	2.341242e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.956315e-01	1.025077e-01	1.854524e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.030732e-02	5.004053e-03	9.660294e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.228029178866134,0.01970299780595977,0.027830144443237947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.239995e-01	3.564948e-01	4.288785e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.067301e+00	6.591771e-01	5.206443e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.859445e+00	6.985228e-01	5.423349e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.390080e+00	6.063161e-01	4.159530e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.514573e+00	2.919956e-01	1.489309e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.187385e+00	1.596325e-01	3.834599e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.692164e+00	2.850273e-01	2.329383e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.097988e+00	2.944351e-01	3.275644e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.511220e+00	2.377773e-01	3.916997e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.073281e+00	1.897563e-01	3.209001e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.213255e-01	1.519059e-01	2.295140e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.084859e-01	8.958795e-02	1.614394e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.960675e-01	4.799040e-02	9.771372e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.403306e-02	3.822649e-03	8.202116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11239759843430305,0.010918494324017619,0.016331862248073786
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.389125e+00	1.265393e+00	1.297090e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.748766e+00	1.679408e+00	1.188624e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.732964e+00	1.139454e+00	1.176359e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.284471e+00	6.277561e-01	6.590610e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.523629e+00	3.371291e-01	1.520677e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.998210e+00	1.567921e-01	3.754571e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.882673e+00	2.279553e-01	1.519621e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.149375e+00	2.366167e-01	2.019123e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.465315e+00	1.720818e-01	2.504530e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.309086e-01	1.231388e-01	1.888954e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.565873e-01	9.854373e-02	1.274113e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.699654e-01	4.764743e-02	1.001290e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.290341e-02	4.838298e-03	9.797992e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.044823622587593176,0.00620715526668552,0.010029076968580429
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.226484e+02	1.328280e+01	1.198626e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.363410e+01	3.036356e+00	3.640762e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.593961e+01	1.482034e+00	9.770588e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.531890e+01	5.445366e-01	2.122333e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.716690e+00	3.215994e-01	1.813613e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.384006e+00	3.731358e-01	1.485568e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.521686e+00	2.499449e-01	1.864589e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.542019e+00	2.310525e-01	2.291189e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.892693e+00	2.207145e-01	2.401880e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.202383e+00	1.815246e-01	2.440320e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.495573e-01	1.148108e-01	1.882086e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.668222e-02	5.555439e-03	1.158685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.23881212589449216,0.014433500983209141,0.02532529052214752
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.432499e+00	2.994894e-01	1.669453e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.370249e+00	5.641759e-01	3.778785e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.700066e+00	1.726277e-01	2.827179e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.617041e+00	2.706704e-01	4.012321e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.400177e-01	1.943165e-01	3.136365e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.838298e-01	1.129027e-01	2.122210e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.194471e-01	6.170427e-02	1.175413e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.414051e-02	5.231005e-03	1.118183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11801279304117493,0.008577812863163198,0.014769553516058659
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.481063e+00	5.983966e-01	3.556353e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.343368e+00	5.175468e-02	1.882246e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.589961e+00	1.961669e-01	2.607958e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.058616e-01	1.254421e-01	1.930077e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.293540e-01	7.563990e-02	1.279968e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.269062e-01	4.462293e-02	8.303046e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.507060e-02	2.301849e-02	4.604315e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.642011e-03	1.722151e-03	4.282764e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.060137506240698774,0.005895588018139747,0.010681132714413122
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.373348e+01	1.200818e+00	6.955746e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.007422e+00	2.317507e-01	4.912185e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.553421e+00	2.316623e-01	2.968489e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.621842e-01	1.209918e-01	2.111552e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.943848e-02	6.967050e-03	1.379583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23750767231388584,0.017719594213939677,0.027068688130651358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.730860e-01	1.559527e-01	1.559533e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.548579e+00	6.667177e-01	5.224241e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.309065e+00	8.589802e-01	6.102926e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.195072e+00	5.748215e-01	2.613678e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.897321e+00	1.211952e-01	5.557695e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.151301e+00	2.766667e-01	3.384379e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.399279e+00	3.128508e-01	4.196537e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.774349e+00	2.791913e-01	4.357609e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.319170e+00	2.331565e-01	3.399643e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.923153e-01	1.725811e-01	3.034810e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.664701e-01	1.201701e-01	2.129133e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.369079e-01	7.968958e-02	1.576651e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.703437e-01	4.539616e-02	8.072385e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.089583e-02	3.316722e-03	7.268903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12262554064205879,0.009730797346704054,0.016064155311002817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.461031e+00	5.609771e-01	3.478654e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.749692e+00	1.483160e+00	9.923743e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.062847e+00	1.401577e+00	8.908806e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.432261e+00	6.192202e-01	4.389532e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.659013e+00	7.203074e-02	2.460972e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.166032e+00	2.047460e-01	2.576568e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.998954e+00	2.342796e-01	3.570382e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.161069e+00	2.201652e-01	3.309794e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.562128e+00	1.847345e-01	2.404472e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.082627e+00	1.455514e-01	2.204249e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.409114e-01	1.094920e-01	1.798154e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.786813e-01	7.718787e-02	1.421386e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.874949e-01	5.157082e-02	1.031853e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.503537e-01	3.377588e-02	5.492041e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.799257e-03	2.522580e-03	5.805120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05352808796248014,0.005665565445294868,0.01032597929274219
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.061264e+01	4.446535e+00	2.225896e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.960160e+01	4.952104e+00	2.661885e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.864064e+01	1.928330e+00	1.546257e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.307358e+01	2.504514e-01	8.381417e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.322939e+00	3.287411e-01	7.301917e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.111218e+00	3.887183e-01	7.126670e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.136475e+00	3.217015e-01	5.516550e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.000917e+00	2.543020e-01	3.624075e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.245294e+00	1.813921e-01	2.882591e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.760935e-01	1.318701e-01	2.380202e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.459680e-01	8.746446e-02	1.537320e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.529371e-02	3.755569e-03	7.719610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.2226234747800738,0.020731192977206714,0.029022320682328878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.301670e+00	4.253416e-01	3.836839e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.727965e+00	7.355718e-01	5.746321e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.076276e+00	2.478187e-01	1.228830e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.969578e+00	3.326935e-01	4.025022e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.161613e+00	2.535701e-01	3.303403e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.831493e-01	1.326750e-01	2.390657e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.801229e-01	7.612924e-02	1.379835e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.827724e-02	3.359330e-02	6.989419e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.162725e-03	1.990735e-03	4.450569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10352050111109154,0.012488700060663091,0.017024223534252647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.363727e+00	1.653752e+00	1.462529e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.545181e+00	1.116833e+00	1.266504e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.080823e+00	2.147503e-01	7.935776e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.388142e+00	3.274807e-01	2.249873e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.511281e+00	2.447905e-01	2.225463e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.614958e-01	1.212122e-01	1.836803e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.042423e-01	7.306210e-02	1.160759e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.096889e-01	4.323484e-02	7.900287e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.636892e-02	4.894167e-03	1.001313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03953122884309665,0.006308076566433417,0.009720134367177141
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.566557e+02	1.777951e+01	2.060072e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.579582e+01	8.680425e-01	5.358070e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.781090e+00	5.564267e-01	2.827667e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.151158e+00	3.777380e-01	1.658767e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.846225e+00	2.499541e-01	2.289907e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.341254e-01	1.505863e-01	2.250053e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.775176e-01	9.595790e-02	1.651627e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.760813e-02	4.689555e-03	9.915533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.2134087989006998,0.019890557870047232,0.028548648101901913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.242980e+00	5.228288e-01	5.342736e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.613130e+00	8.253499e-01	7.029851e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.318052e+00	7.172076e-01	6.098736e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.685002e+00	5.204615e-01	2.851315e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.455812e+00	1.360594e-01	4.061383e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.963285e+00	2.420392e-01	1.785467e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.402408e+00	2.958379e-01	3.149519e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.855601e+00	2.748061e-01	3.860193e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.390687e+00	2.480762e-01	3.208669e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.810498e-01	1.826812e-01	2.822756e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.140900e-01	1.257305e-01	2.179163e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.534422e-01	8.131620e-02	1.560940e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.707042e-01	4.478152e-02	7.927197e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.103601e-02	3.327803e-03	7.492440e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10441565300235489,0.010618523977331776,0.015381350143703426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.106429e+00	1.893396e+00	1.655268e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.078411e+01	1.706680e+00	1.414923e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.145630e+00	1.001585e+00	8.444191e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.001936e+00	5.774679e-01	2.703860e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.905245e+00	7.983719e-02	7.818553e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.471584e+00	1.619653e-01	1.470711e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.606854e+00	2.096825e-01	2.085107e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.006064e+00	2.123095e-01	2.202351e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.408839e+00	1.855496e-01	1.932891e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.644089e-01	1.157860e-01	1.727428e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.966401e-01	7.766898e-02	1.258259e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.570161e-01	4.785263e-02	8.827741e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.006663e-02	4.532818e-03	9.420973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04170341495055204,0.0057389598311599205,0.008957127800159441
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.456865e+02	1.539911e+01	1.317812e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.088597e+01	2.275444e+00	2.113720e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.220305e+01	6.812423e-01	1.139220e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.294939e+01	2.768918e-01	4.656052e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.812816e+00	2.874022e-01	2.290368e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.994698e+00	3.190267e-01	1.870349e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.318789e+00	2.869114e-01	1.360383e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.402226e+00	2.031285e-01	1.952240e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.804036e+00	2.039423e-01	2.486851e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.132766e+00	1.652766e-01	2.411751e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.098503e-01	1.084218e-01	1.842676e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.408342e-02	5.220264e-03	9.691428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21875075820766887,0.014696934711060206,0.023696654589644844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.923152e+00	3.371380e-01	2.252796e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.100283e+00	4.299710e-01	3.371288e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.336045e+00	2.425433e-01	3.169484e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.361491e+00	2.669746e-01	3.657628e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.789290e-01	1.715021e-01	2.891360e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.067056e-01	1.003892e-01	1.730747e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.748788e-01	5.432347e-02	1.099091e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.120256e-02	4.898605e-03	8.336219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11015615009315088,0.008430025680960324,0.013220518855510843
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.995419e+00	5.578343e-01	3.692301e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.887992e+00	1.051513e-01	1.923997e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.369459e+00	2.007279e-01	2.377063e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.240631e-01	1.232340e-01	1.726167e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.933512e-01	7.808826e-02	1.104510e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.969412e-01	4.515157e-02	7.246678e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.404618e-02	2.136772e-02	4.408640e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.358120e-03	1.931873e-03	3.859389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05679458152670558,0.005815774634985824,0.009445889705038818
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.438752e+01	1.068195e+00	6.954438e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.477633e+00	2.554575e-01	4.347958e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.434654e+00	2.415194e-01	2.899928e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.271183e-01	1.168134e-01	1.797711e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.634945e-02	6.997387e-03	1.207389e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.22385461989525474,0.016802883086859566,0.024811625127511172
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.841933e-01	1.485445e-01	1.559385e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.989751e+00	7.038229e-01	5.672464e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.088389e+00	9.172041e-01	6.104470e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.464854e+00	4.175189e-01	2.207947e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.693731e+00	1.422646e-01	1.951396e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.833869e+00	2.845888e-01	3.626499e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.080710e+00	2.960402e-01	4.121131e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.558948e+00	2.652906e-01	3.426533e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.120501e+00	2.076425e-01	3.145238e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.730473e-01	1.579963e-01	2.414972e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.944423e-01	1.181150e-01	1.919443e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.884230e-01	7.697615e-02	1.363146e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.435740e-01	4.183474e-02	7.237082e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.526766e-03	2.735593e-03	6.144193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.1128049085578262,0.009885889969447656,0.014890617550502541
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.172355e+00	7.255436e-01	4.827766e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.114140e+00	1.880925e+00	1.293050e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.056525e+00	1.136783e+00	8.684174e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.933180e+00	2.820177e-01	3.550478e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.119118e+00	1.484807e-01	3.332322e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.707671e+00	2.429501e-01	2.661678e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.616397e+00	2.422971e-01	4.045752e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.875239e+00	2.118939e-01	2.979980e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.372209e+00	1.876711e-01	2.108483e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.580409e-01	1.433316e-01	1.962699e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.701589e-01	1.092791e-01	1.555234e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.240159e-01	7.287439e-02	1.335287e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.635637e-01	5.880757e-02	8.337514e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.279212e-01	3.091790e-02	5.215319e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.129463e-03	2.613072e-03	4.792362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.049554913611400665,0.00569012660537966,0.00939604360447184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.443652e+01	5.550476e+00	2.880652e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.375976e+01	4.959429e+00	2.945332e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.926659e+01	1.226170e+00	1.848414e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.212826e+01	2.587827e-01	9.830380e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.416605e+00	3.927687e-01	8.109996e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.588158e+00	3.875619e-01	5.096062e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.825147e+00	3.143822e-01	4.460750e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.760357e+00	2.333274e-01	4.376247e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.158680e+00	1.863774e-01	2.283254e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.118587e-01	1.260219e-01	2.035480e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.210606e-01	1.002214e-01	1.405126e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.400917e-02	3.722961e-03	7.197281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.20739039654422187,0.02154520907553409,0.027427705752269327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.754679e+00	5.105739e-01	5.112394e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.912016e+00	6.475053e-01	4.579718e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.806328e+00	2.999129e-01	2.276604e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.780058e+00	3.495826e-01	3.738312e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.968458e-01	2.171782e-01	3.139512e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.227558e-01	1.317147e-01	1.997791e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.281282e-01	6.495616e-02	1.237714e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.212442e-02	3.366548e-02	5.668876e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.816910e-03	1.724845e-03	3.109837e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09585174635823135,0.012904087218265192,0.015775979731545473
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.157520e+01	2.030253e+00	2.323870e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.124688e+00	8.926643e-01	7.338084e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.473766e+00	2.604067e-01	1.808955e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.273292e+00	3.096324e-01	2.446799e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.402137e+00	2.483712e-01	2.180197e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.085260e-01	1.224498e-01	1.588930e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.765802e-01	7.838338e-02	1.042889e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.802764e-01	3.947138e-02	7.486048e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.472528e-02	4.880245e-03	9.171608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03743333661635146,0.0065683736226243225,0.008758194344842471
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.786926e+02	1.799381e+01	2.276926e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.111339e+01	7.595274e-01	1.810131e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.429850e+00	5.879562e-01	2.769871e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.995089e+00	2.865532e-01	1.753133e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.769179e+00	2.508570e-01	2.271813e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.097813e-01	1.713256e-01	1.927324e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.322486e-01	9.092017e-02	1.529568e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.652576e-02	5.040213e-03	8.675949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.20186926221977555,0.020039717376850175,0.026174853997359943
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.421845e+00	5.281288e-01	5.070278e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.055530e+00	8.331233e-01	7.346581e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.836801e+00	7.639535e-01	5.774677e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.889061e+00	4.066158e-01	2.697071e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.429792e+00	1.247530e-01	7.082389e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.730243e+00	2.397832e-01	2.690478e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.243841e+00	3.181200e-01	3.107818e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.714709e+00	2.821898e-01	3.391976e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.251967e+00	2.384098e-01	3.014155e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.744811e-01	1.893012e-01	2.504800e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.437884e-01	1.274844e-01	2.056880e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.026978e-01	7.844877e-02	1.389452e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.447317e-01	4.345602e-02	7.242595e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.904073e-03	2.797837e-03	6.103857e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09684684957350355,0.011220333194580781,0.01443695131025162
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.145588e+01	2.184658e+00	1.892612e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.264161e+01	1.718763e+00	1.873870e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.568944e+00	8.820200e-01	1.058251e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.642110e+00	4.461399e-01	1.651548e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.321824e+00	9.209999e-02	1.005907e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.098535e+00	1.721686e-01	1.886811e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.475260e+00	2.342601e-01	2.084469e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.904380e+00	2.701080e-01	2.009752e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.276962e+00	1.631235e-01	2.045898e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.960406e-01	1.294125e-01	1.609712e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.539176e-01	8.154793e-02	1.146485e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.337174e-01	5.222304e-02	7.612603e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.761674e-02	4.293943e-03	8.432890e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.039161722771968,0.006150099618552798,0.008190449849956996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.662709e+02	1.505305e+01	1.655387e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.602017e+01	2.670830e+00	1.114277e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.916971e+01	6.085677e-01	1.892993e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.142594e+01	2.605446e-01	6.774872e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.366972e+00	5.785926e-01	1.722805e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.606909e+00	2.664729e-01	2.610284e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.086092e+00	2.192621e-01	2.068485e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.307808e+00	2.226452e-01	1.501064e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.714387e+00	2.203162e-01	2.764346e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.072272e+00	1.666895e-01	2.013133e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.773259e-01	1.144297e-01	1.614342e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.215223e-02	5.480613e-03	9.070951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20501788638560345,0.01449823399556291,0.02299563044496722
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.296113e+00	3.749918e-01	2.367930e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.747383e+00	2.930852e-01	2.979907e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.130239e+00	2.719361e-01	3.343301e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.222225e+00	2.379431e-01	3.685072e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.120461e-01	1.660907e-01	2.494120e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.370775e-01	8.925567e-02	1.820300e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.503439e-01	5.504142e-02	9.269470e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.432096e-03	3.695636e-03	8.236743e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10594111672555247,0.008050725396960862,0.012337477642472297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.249930e+00	5.002269e-01	3.645455e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.631457e+00	1.290974e-01	1.576359e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.295789e+00	1.843592e-01	2.374549e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.114724e-01	1.232076e-01	1.505981e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.509976e-01	6.494292e-02	1.158650e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.824042e-01	4.592398e-02	6.677358e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.538084e-02	2.064987e-02	4.006713e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.292848e-03	1.526213e-03	4.132542e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05521059719259207,0.005666081741912833,0.009132945672423662
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.464344e+01	9.462841e-01	6.754993e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.352447e+00	2.600536e-01	3.481922e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.339845e+00	1.976135e-01	2.716123e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.102467e-01	1.218486e-01	1.705939e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.487545e-02	6.774172e-03	1.243546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.21274362184417975,0.016433221789592833,0.023740809764915577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.669502e-01	1.765844e-01	1.825559e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.495996e+00	8.021064e-01	6.719976e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.554017e+00	8.979506e-01	5.758592e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.369621e+00	2.892778e-01	2.318733e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.584618e+00	2.505110e-01	1.814190e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.584274e+00	2.860499e-01	4.309338e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.913978e+00	3.162854e-01	3.553695e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.375950e+00	2.429180e-01	3.250230e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.773466e-01	1.876149e-01	3.100548e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.826347e-01	1.433782e-01	2.454132e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.349897e-01	1.058789e-01	1.683789e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.475209e-01	6.435647e-02	1.272264e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.290566e-01	4.375765e-02	6.481534e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.975945e-03	2.537946e-03	5.779988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10667914818414798,0.009674240431343337,0.014134834954910525
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.039399e+00	8.995419e-01	6.356544e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.924511e+00	2.098132e+00	1.420902e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.758121e+00	7.411936e-01	9.102446e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.404403e+00	1.314499e-01	4.054565e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.727249e+00	1.982403e-01	2.075182e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.419396e+00	2.530997e-01	2.766423e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.459215e+00	2.330166e-01	2.984785e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.781974e+00	2.113234e-01	2.467604e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.275981e+00	1.936003e-01	2.064671e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.093067e-01	1.359378e-01	1.756563e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.210464e-01	9.538740e-02	1.622007e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.870930e-01	6.690175e-02	1.271638e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.485739e-01	6.038420e-02	7.854990e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.148612e-01	2.687372e-02	5.551310e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.124020e-03	2.963511e-03	4.809097e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04690949033895818,0.0055232701284321645,0.008521317557393868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.804153e+01	6.380301e+00	3.461589e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.664476e+01	4.130446e+00	3.280115e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.909827e+01	9.037082e-01	1.477420e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.130407e+01	3.309332e-01	7.504355e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.704868e+00	4.286365e-01	6.928380e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.186350e+00	3.661121e-01	5.922537e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.749671e+00	3.609433e-01	3.385980e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.704807e+00	2.194277e-01	2.904549e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.106438e+00	1.728172e-01	2.112127e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.568384e-01	1.161886e-01	2.073484e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.885976e-01	9.338450e-02	1.484897e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.298851e-02	3.996188e-03	6.673248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.1968432374156645,0.019969539597895658,0.026919991239695573
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.158334e+00	5.810593e-01	5.525824e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.823710e+00	5.004419e-01	3.849583e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.691150e+00	3.392660e-01	2.554764e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.668630e+00	2.865474e-01	3.673317e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.124815e-01	1.949535e-01	2.897160e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.590196e-01	1.121604e-01	1.935593e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.015337e-01	6.511911e-02	1.117803e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.679633e-02	2.823733e-02	5.095195e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.733833e-03	1.297398e-03	3.655877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09146620706456779,0.011871094530902807,0.015513511865975327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.410691e+01	2.376963e+00	2.632652e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.974400e+00	5.794640e-01	5.129623e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.311821e+00	2.918330e-01	1.561769e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.291597e+00	2.806403e-01	2.309326e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.352705e+00	1.899890e-01	2.397100e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.033708e-01	1.312166e-01	1.490970e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.326466e-01	6.236463e-02	1.193007e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.709297e-01	4.623151e-02	6.380950e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.245977e-02	4.490251e-03	9.404492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03585612259822158,0.005713475118871766,0.00877841930669055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.876497e+02	1.877034e+01	2.094902e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.839407e+01	9.077217e-01	3.393417e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.404851e+00	4.486969e-01	3.647393e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.037534e+00	2.581716e-01	1.819090e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.795732e+00	2.463944e-01	2.096897e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.698144e-01	1.435333e-01	1.996951e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.253224e-01	9.379164e-02	1.420894e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.385509e-02	4.346092e-03	9.274980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.19271587115738215,0.019614497580193596,0.025744694027095866
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.620927e+00	5.589440e-01	6.222523e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.534628e+00	9.269250e-01	8.015697e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.098106e+00	7.126721e-01	5.258300e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.821839e+00	2.846378e-01	1.827316e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.324404e+00	2.286487e-01	9.731541e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.711244e+00	2.822100e-01	2.545349e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.148570e+00	2.857574e-01	3.105161e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.635075e+00	3.167009e-01	3.181454e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.105258e+00	2.028018e-01	2.985812e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.697503e-01	1.556084e-01	2.453237e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.937711e-01	1.120249e-01	1.757626e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.656121e-01	6.747916e-02	1.316856e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.297462e-01	4.112076e-02	6.436067e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.216320e-03	2.603467e-03	5.894109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09262437919933952,0.010880687075298642,0.014038221464823974
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.377590e+01	2.305811e+00	2.364110e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.349427e+01	1.700225e+00	1.820580e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.097646e+00	6.661391e-01	5.640144e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.873939e+00	2.111844e-01	2.018655e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.011172e+00	1.344594e-01	1.364870e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.975294e+00	1.625969e-01	2.031019e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.487013e+00	2.946093e-01	1.761992e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.846037e+00	2.147855e-01	2.185755e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.259277e+00	1.795200e-01	1.835422e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.631431e-01	1.258566e-01	1.451035e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.036200e-01	6.813369e-02	1.352822e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.192250e-01	5.150711e-02	7.208023e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.645091e-02	5.337084e-03	7.762438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.037627630105628126,0.005697171167817691,0.008265364337045805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.772460e+02	1.515618e+01	1.609715e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.056730e+01	9.361619e-01	1.264580e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.731623e+01	2.636091e-01	8.175982e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.136532e+01	4.726790e-01	2.433845e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.980945e+00	3.802714e-01	2.222756e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.525704e+00	2.696943e-01	1.753268e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.095186e+00	2.496462e-01	1.320647e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.323000e+00	2.382467e-01	1.504821e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.704821e+00	2.312045e-01	2.062947e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.024967e+00	1.517550e-01	2.043010e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.427310e-01	1.014780e-01	1.742461e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.048353e-02	5.543509e-03	9.568855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.1887346251119531,0.014062955790545728,0.02135429926341953
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.775218e+00	3.841876e-01	2.619734e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.306939e+00	1.486476e-01	1.285113e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.772249e+00	2.688964e-01	3.839140e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.042047e+00	2.035465e-01	2.961186e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.328801e-01	1.539365e-01	2.110650e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.997411e-01	7.764764e-02	1.516447e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.250529e-01	4.681097e-02	7.822749e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.415556e-03	3.977390e-03	6.159162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10139236365959065,0.008026671999308302,0.011021411503046391
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.578887e+00	4.819464e-01	3.631350e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.316840e+00	1.512977e-01	1.949807e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.152580e+00	1.746538e-01	2.093166e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.500229e-01	1.134746e-01	1.329694e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.448935e-01	7.016010e-02	9.147202e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.706796e-01	4.149717e-02	6.119957e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.209408e-02	2.337408e-02	3.817981e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.171478e-03	1.489571e-03	3.377611e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.052751253390752595,0.0053777819610982686,0.008431739796502732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.508166e+01	8.678659e-01	6.681017e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.004184e+00	2.777747e-01	3.110671e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.272503e+00	1.926161e-01	2.255765e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.748789e-01	1.119768e-01	1.486652e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.236632e-02	6.528043e-03	1.163061e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19833770432802655,0.016504641190589447,0.022498241668761826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.537977e-01	2.247409e-01	3.144854e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.501908e+00	1.011390e+00	7.889184e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.885558e+00	6.582210e-01	4.146882e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.133240e+00	1.630228e-01	5.480754e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.057483e+00	2.706122e-01	3.342055e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.232798e+00	2.870386e-01	4.042387e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.620477e+00	2.568655e-01	3.557306e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.235922e+00	2.415279e-01	2.880712e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.063742e-01	1.870511e-01	2.598937e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.074810e-01	1.285467e-01	2.066226e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.922285e-01	1.047317e-01	1.524422e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.164986e-01	6.559601e-02	9.679451e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.299087e-02	2.993781e-02	6.749918e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.032157e-03	2.344281e-03	4.330206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09794229748989353,0.009447788236679536,0.013381326882761849
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.206444e+00	1.247800e+00	9.850171e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.131911e+01	1.813340e+00	1.334948e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.323172e+00	4.319830e-01	5.261890e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.869894e+00	2.336925e-01	2.094131e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.097068e+00	2.366353e-01	3.806746e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.951633e+00	2.549460e-01	3.290943e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.155762e+00	2.257460e-01	2.703595e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.583848e+00	2.105769e-01	2.106621e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.131251e+00	1.512119e-01	2.066261e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.381319e-01	1.458075e-01	1.520952e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.610797e-01	8.858373e-02	1.553804e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.685560e-01	6.661978e-02	1.106258e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.285836e-01	5.600224e-02	6.986685e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.084048e-01	2.702998e-02	5.126372e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.567571e-03	2.092200e-03	4.903337e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04356042797726361,0.005414385881745858,0.0077582244288506574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.584377e+01	7.958527e+00	4.433736e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.976498e+01	3.412955e+00	3.156323e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.778841e+01	4.556740e-01	1.081956e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.016709e+01	3.928207e-01	7.352746e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.161034e+00	5.111098e-01	5.768341e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.724232e+00	3.566019e-01	5.000956e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.394069e+00	2.774535e-01	3.932061e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.563986e+00	2.065221e-01	2.593409e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.969182e-01	1.566100e-01	2.153252e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.330090e-01	1.137555e-01	1.844635e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.595431e-01	7.757221e-02	1.365142e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.259497e-02	4.669197e-03	6.476508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.1821956481557142,0.01995033763530024,0.025116268836197442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.840545e+00	6.700752e-01	6.638478e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.583283e+00	3.681269e-01	2.101027e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.450057e+00	3.035304e-01	3.497609e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.483143e+00	2.912368e-01	3.354188e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.316239e-01	1.923811e-01	2.511327e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.945814e-01	9.626066e-02	1.601471e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.694364e-01	5.583021e-02	9.384170e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.534549e-02	2.631254e-02	4.303273e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.210297e-03	1.260891e-03	2.373860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08542520108455319,0.011820582298248061,0.014142729552277689
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.772007e+01	2.637050e+00	2.919520e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.701177e+00	3.500023e-01	1.798050e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.017467e+00	2.299277e-01	2.024559e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.199862e+00	2.620236e-01	2.391329e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.217264e+00	1.799506e-01	1.981479e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.557297e-01	1.303021e-01	1.350660e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.335156e-01	6.948763e-02	8.909513e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.586220e-01	3.928067e-02	5.886821e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.120968e-02	4.484212e-03	8.777320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.034285704316989934,0.0060554815869667405,0.007722125463192238
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.000074e+02	1.736368e+01	2.031621e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.671457e+01	7.942970e-01	4.908027e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.222191e+00	5.473218e-01	2.180814e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.896937e+00	2.497148e-01	1.276771e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.667916e+00	2.039405e-01	2.028545e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.424913e-01	1.477073e-01	1.727562e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.016624e-01	8.274334e-02	1.254792e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.365119e-02	5.332462e-03	7.918401e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.18070502152633858,0.020029476156528753,0.02428945264990351
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.194990e+00	6.873933e-01	6.934372e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.090038e+00	9.130205e-01	9.816524e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.208100e+00	5.636055e-01	3.766214e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.708539e+00	1.353157e-01	5.268005e-03
1.700000e-01	2.000000e-02	2.000000e-02	3.005949e+00	2.088950e-01	2.346419e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.456421e+00	3.188273e-01	2.943987e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.952224e+00	2.860959e-01	3.187146e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.467728e+00	2.665905e-01	2.978920e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.043692e+00	2.111723e-01	2.765039e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.417131e-01	1.782283e-01	2.164870e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.445189e-01	1.062234e-01	1.592292e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.341860e-01	6.430300e-02	1.020443e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.420067e-02	2.999672e-02	6.929620e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.213950e-03	2.374339e-03	4.362283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08592395141897534,0.010828536860224947,0.013054743389986662
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.855845e+01	2.831470e+00	3.301544e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.366586e+01	1.525262e+00	1.216351e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.023466e+00	4.499299e-01	2.749625e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.066341e+00	8.012388e-02	2.575078e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.658092e+00	2.447806e-01	1.610679e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.872444e+00	2.672643e-01	1.550640e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.232857e+00	2.169028e-01	2.578758e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.723779e+00	2.567623e-01	1.868943e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.151173e+00	1.646582e-01	1.745036e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.138149e-01	1.120501e-01	1.347129e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.878459e-01	6.717716e-02	1.142096e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.077933e-01	5.704294e-02	6.772819e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.373290e-02	3.737905e-03	8.203607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03566360832628523,0.006166359380075932,0.007519068425093804
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.926538e+02	1.470705e+01	1.796306e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.677722e+01	4.536995e-01	9.879040e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.574670e+01	3.256624e-01	6.564367e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.084346e+01	9.748827e-01	2.385012e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.687123e+00	4.666006e-01	1.690862e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.324143e+00	3.620741e-01	1.285538e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.849638e+00	1.978036e-01	1.528384e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.126919e+00	1.894310e-01	1.483749e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.607039e+00	2.083722e-01	2.076596e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.795813e-01	1.534002e-01	1.797862e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.057640e-01	9.378365e-02	1.672410e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.979860e-02	6.486154e-03	8.771831e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF2_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.34044467102898446,0.03241902916435041,0.0233485224537594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.213526e-01	6.109612e-02	1.682319e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.108148e+00	5.029978e-01	8.894511e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.630027e+00	4.887579e-01	3.645281e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.524053e+00	4.437600e-01	4.954673e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.476776e+00	6.423827e-01	4.198028e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.348110e+00	4.398232e-01	3.981087e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.164499e-01	2.143180e-01	2.313168e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.214556e-02	1.711122e-02	2.053764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.19552519360290105,0.027398066266794918,0.014817558832218775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.404778e+00	2.009292e-01	8.779075e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.870736e+00	5.279462e-01	6.835574e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.101382e+00	7.141105e-01	4.881990e-03
2.675000e-01	3.750000e-02	3.750000e-02	2.156785e+00	6.205526e-01	2.606955e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.001814e+00	3.040025e-01	2.284846e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.625468e-01	1.351857e-01	1.386063e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.723313e-01	5.451572e-02	7.042011e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.457431e-03	3.808093e-03	5.807113e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11784383561835937,0.027263730192841604,0.017186193970043145
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.344182e+00	6.025890e-01	2.762148e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.901474e+00	6.476001e-01	7.118820e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.034637e+00	1.461031e+00	1.643163e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.932139e+00	7.051075e-01	3.957428e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.344154e-02	2.951984e-02	3.070267e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.32919731106013184,0.03354464285221703,0.021265610422151193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.711736e-02	1.668499e-02	6.381993e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.347434e-01	9.682252e-02	2.780022e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.761068e-01	2.664214e-01	6.019704e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.614776e+00	4.372174e-01	8.061899e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.558956e+00	4.931491e-01	7.343502e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.236726e+00	3.829962e-01	3.402644e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.456240e+00	1.400124e-01	4.273401e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.265333e+00	3.562757e-01	9.382430e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.815658e+00	5.289581e-01	2.679991e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.170651e+00	5.277278e-01	3.431582e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.491876e+00	4.249597e-01	3.249207e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.488846e-01	2.958665e-01	2.487202e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.060874e-01	1.720048e-01	1.506621e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.037035e-02	1.757491e-02	1.320366e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.1983011945514745,0.02727011993285039,0.014675602715912395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.369378e-01	4.536731e-02	1.984340e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.265440e-01	1.794302e-01	6.794322e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.501899e+00	3.606496e-01	1.253329e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.641545e+00	5.186196e-01	1.528435e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.742913e+00	5.668338e-01	1.332098e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.428494e+00	4.742435e-01	7.455130e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.536952e+00	2.847871e-01	1.700993e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.135605e+00	3.988226e-01	2.182031e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.386737e+00	5.619665e-01	1.215266e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.582559e+00	5.791995e-01	2.151616e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.807505e+00	4.565600e-01	2.317670e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.169199e+00	3.214736e-01	1.999650e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.846255e-01	1.962618e-01	1.453081e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.455523e-01	1.102554e-01	9.054709e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.749825e-02	9.832722e-03	8.788531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.11065579712172337,0.024390422275073473,0.01272519873776208
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.846346e-01	2.571846e-01	1.269970e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.224043e+00	5.564767e-01	2.591219e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.310299e+00	8.818185e-01	3.470037e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.238361e+00	1.000360e+00	3.450012e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.525531e+00	8.795967e-01	2.156178e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.782104e+00	5.235653e-01	5.947484e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.883735e+00	8.063707e-01	5.142266e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.296955e+00	1.158642e+00	1.936652e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.633641e+00	1.047574e+00	3.322954e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.236454e+00	7.148907e-01	3.497605e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.271720e+00	4.550331e-01	2.836100e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.321375e-02	2.270165e-02	1.726740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2970586000078836,0.03112299145333447,0.031859088838491534
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.065343e-01	2.130300e-01	2.706705e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.888684e+00	6.731878e-01	6.882539e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.912554e+00	3.695784e-01	3.686989e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.824575e+00	2.459919e-01	2.188648e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.165526e+00	4.470822e-01	4.156717e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.321618e+00	3.749593e-01	3.843237e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.634631e-01	2.047287e-01	2.418612e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.700151e-01	1.008363e-01	1.201018e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.379598e-02	5.867842e-03	7.632481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1544037749671261,0.022431281582928564,0.020890627609163298
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.261726e+00	6.353829e-01	8.576745e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.417016e+00	1.142061e+00	1.427050e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.841508e+00	5.347685e-01	6.395197e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.172726e+00	9.254006e-02	1.027407e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.288424e+00	3.330670e-01	2.142517e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.472006e+00	3.465109e-01	2.523101e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.761704e-01	2.027978e-01	1.919575e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.836982e-01	1.073760e-01	1.218640e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.127476e-02	1.015015e-02	1.461283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06884685992755146,0.016732517710353202,0.016104537294023183
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.425780e+01	1.045044e+01	1.550711e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.888696e+01	3.291312e+00	5.387867e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.003443e+01	5.899357e-01	5.526512e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.749938e+00	1.695128e-01	1.324725e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.602814e+00	3.930149e-01	1.907541e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.777509e+00	4.360923e-01	2.974545e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.786598e-01	3.074707e-01	2.883087e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.101710e-02	1.675342e-02	2.066529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.28953094579065286,0.03156950790837776,0.02666180846841687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.531546e-01	1.772288e-01	3.200850e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.032583e+00	3.597932e-01	4.585384e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.541832e+00	4.861945e-01	5.621007e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.031461e+00	5.169793e-01	6.201811e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.498463e+00	4.409599e-01	4.951838e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.768634e+00	2.679428e-01	2.547652e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.777165e+00	5.919749e-02	6.200825e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.597076e+00	1.678670e-01	2.236464e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.282739e+00	3.385190e-01	2.744446e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.866289e+00	3.875564e-01	3.279735e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.353924e+00	3.375646e-01	2.980225e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.571924e-01	2.437212e-01	2.308744e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.603429e-01	1.508974e-01	1.408032e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.817798e-02	1.604490e-02	1.284626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.16218351759904465,0.02328803077841274,0.018028298928659453
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.858125e+00	6.948584e-01	1.097885e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.149769e+00	1.035273e+00	1.199377e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.076819e+00	9.295908e-01	1.151662e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.160337e+00	7.860656e-01	1.097010e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.688591e+00	5.226060e-01	7.136056e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.894798e+00	2.598534e-01	3.527276e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.152438e+00	4.092083e-02	1.411187e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.631980e+00	1.320729e-01	1.653920e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.181902e+00	2.610846e-01	1.771714e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.635626e+00	3.262403e-01	2.040747e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.026141e+00	2.383439e-01	1.789937e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.467127e-01	1.510470e-01	1.249437e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.807930e-02	1.576489e-02	1.426351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.08103280826540905,0.019694716313618535,0.014439315273905948
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.619355e+01	9.219735e+00	1.396856e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.389379e+01	3.795292e+00	5.766379e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.274317e+01	2.112908e+00	3.399573e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.540318e+01	1.198417e+00	1.969342e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.630437e+00	5.575789e-01	8.166535e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.752096e+00	1.750672e-01	3.761966e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.806445e+00	1.004415e-01	1.899106e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.077123e+00	1.691079e-01	9.528024e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.719571e+00	3.376124e-01	1.843011e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.146919e+00	4.501446e-01	2.683875e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.366678e+00	3.808818e-01	2.733447e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.786782e-02	2.576269e-02	2.044218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3409030000193134,0.043334393641144386,0.022343226358635337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.474083e-01	5.786174e-02	2.567180e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.227592e+00	4.652890e-01	1.194493e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.500086e+00	4.263653e-01	3.468570e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.329119e+00	6.178038e-01	2.391233e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.431330e+00	7.972919e-01	3.442479e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.395812e+00	5.406578e-01	3.657891e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.655055e-01	2.767850e-01	2.324033e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.998734e-02	2.378663e-02	2.316982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.20111863504313426,0.03733016155800137,0.013863755263547661
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.458475e+00	1.775430e-01	1.260746e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.471479e+00	4.298679e-01	6.930177e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.903827e+00	8.687922e-01	3.379249e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.328161e+00	8.457342e-01	1.847761e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.123258e+00	4.036447e-01	2.089914e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.284795e-01	1.832270e-01	1.401298e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.030045e-01	7.510986e-02	7.479047e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.203885e-02	5.258814e-03	6.701939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.13292434797374741,0.03804387758620517,0.016828993512427004
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.876008e+00	4.552348e-01	3.540661e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.089679e+00	5.453772e-01	7.976472e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.181855e+00	1.677400e+00	6.648908e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.422718e+00	1.063880e+00	3.091329e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.868126e-02	4.430270e-02	3.284320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.33347162625955656,0.044411902230416966,0.02085428039510656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.593431e-02	1.404088e-02	6.843428e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.274566e-01	9.802708e-02	3.721632e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.951813e-01	2.728100e-01	8.424005e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.671217e+00	4.327691e-01	1.104052e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.554827e+00	4.665415e-01	9.322665e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.154572e+00	3.437451e-01	4.180702e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.331845e+00	1.198714e-01	3.439254e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.136866e+00	4.973416e-01	9.015537e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.730983e+00	6.641132e-01	2.447352e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.166637e+00	6.596286e-01	3.138474e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.540055e+00	5.293279e-01	3.003783e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.026258e+00	3.910470e-01	2.398213e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.822566e-01	2.412585e-01	1.550287e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.117149e-02	2.479925e-02	1.443400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.20554857744811994,0.037446883424621435,0.013947686363840195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.136032e-01	3.827487e-02	2.436355e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.299065e-01	1.763849e-01	1.035523e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.567034e+00	3.577589e-01	1.831854e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.638891e+00	4.758435e-01	2.144822e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.591812e+00	4.967293e-01	1.711276e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.138577e+00	3.973833e-01	8.521110e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.213721e+00	2.382893e-01	2.146432e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.930399e+00	4.993065e-01	1.043680e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.331913e+00	7.349980e-01	8.014378e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.632544e+00	7.471771e-01	1.686222e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.929056e+00	6.320769e-01	2.000128e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.274664e+00	4.248127e-01	1.824285e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.820565e-01	2.752903e-01	1.430622e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.051656e-01	1.496136e-01	9.161924e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.446016e-02	1.452154e-02	9.444468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.12349868769010888,0.03434510525144717,0.012523067393179932
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.706002e-01	2.080605e-01	1.599688e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.965797e+00	4.861609e-01	3.551697e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.797262e+00	7.469292e-01	4.794789e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.531086e+00	8.188388e-01	4.276823e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.670835e+00	7.109792e-01	2.607840e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.016583e+00	4.616647e-01	7.897454e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.538798e+00	7.734320e-01	3.988884e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.384060e+00	1.363737e+00	1.264417e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.959677e+00	1.350447e+00	2.406812e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.627357e+00	1.030191e+00	2.919611e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.561762e+00	6.507530e-01	2.690322e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.182452e-02	3.461970e-02	1.890791e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.29626697340113994,0.040036802932830684,0.03148096923855981
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.112652e-01	2.502478e-01	3.276196e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.095543e+00	6.725323e-01	8.940250e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.723707e+00	2.323327e-01	3.637080e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.544251e+00	2.617441e-01	2.875758e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.118272e+00	5.355630e-01	3.333058e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.391501e+00	4.740932e-01	3.499066e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.281577e-01	2.760048e-01	2.430261e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.072517e-01	1.311296e-01	1.284474e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.814697e-02	8.926721e-03	9.494327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.15937951066871311,0.030169775192968012,0.0201525029843376
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.172549e+00	8.142190e-01	1.379294e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.042445e+00	1.120176e+00	1.961250e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.147309e+00	3.269590e-01	5.846158e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.605642e+00	1.373585e-01	2.294804e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.221414e+00	3.618000e-01	1.488311e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.611946e+00	4.697846e-01	1.991165e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.875150e-01	2.808095e-01	1.810152e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.437213e-01	1.421647e-01	1.233661e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.819003e-02	1.443748e-02	1.615486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.08037028619542565,0.023650462496723174,0.01590783087379702
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.939301e+01	1.151410e+01	2.468380e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.547446e+01	2.369418e+00	4.772820e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.402307e+00	2.508075e-01	5.220268e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.251442e+00	2.090626e-01	1.376035e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.636346e+00	4.011655e-01	1.184428e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.071732e+00	5.991827e-01	2.189095e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.232352e+00	4.543596e-01	2.557701e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.719453e-02	2.498825e-02	2.300119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2916180287550426,0.04102245002722654,0.02662370970174388
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.836742e-01	2.011453e-01	3.810600e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.157777e+00	4.217501e-01	6.237331e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.702359e+00	5.150194e-01	7.729657e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.188352e+00	5.218175e-01	7.588661e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.511630e+00	3.874425e-01	5.649051e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.610508e+00	1.726051e-01	2.802481e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.551557e+00	7.635149e-02	2.403833e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.406752e+00	2.181272e-01	2.332495e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.173660e+00	3.896222e-01	2.401211e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.855902e+00	4.781166e-01	2.867678e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.403125e+00	4.257942e-01	2.771469e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.259183e-01	3.237971e-01	2.198241e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.280851e-01	2.077209e-01	1.450032e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.833426e-02	2.256379e-02	1.413554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.16722975615066202,0.03161471295330176,0.017245915429960068
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.526251e+00	8.195875e-01	1.457684e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.185144e+00	1.015899e+00	1.903000e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.714905e+00	9.475125e-01	1.721832e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.258016e+00	6.813207e-01	1.294065e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.281370e+00	3.809647e-01	7.766158e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.331925e+00	1.341177e-01	3.576036e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.679353e+00	7.462567e-02	2.505707e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.368442e+00	1.438863e-01	1.798392e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.137748e+00	3.271816e-01	1.351972e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.702460e+00	4.240640e-01	1.677089e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.121559e+00	3.324950e-01	1.612430e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.166863e-01	1.981604e-01	1.199019e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.849772e-02	2.248120e-02	1.491842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.09296133507684404,0.027925945942664177,0.014076693988965966
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.731642e+01	9.792969e+00	2.185373e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.242676e+01	3.109293e+00	7.078124e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.032761e+01	1.577161e+00	3.922632e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.278311e+01	7.371548e-01	1.812225e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.453884e+00	2.712030e-01	7.644012e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.646328e+00	9.678745e-02	4.748614e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.315003e+00	7.572126e-02	2.250696e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.895636e+00	1.635436e-01	5.210368e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.772783e+00	4.168803e-01	1.290252e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.340229e+00	5.847026e-01	2.088717e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.603659e+00	5.396616e-01	2.361309e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.836587e-02	3.790159e-02	2.155878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.3071958742395847,0.03923173612466441,0.020981176554555225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.659232e-01	9.151826e-02	3.807854e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.213082e+00	5.555639e-01	1.020305e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.645466e+00	2.842079e-01	1.404555e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.778815e+00	7.117222e-01	2.347934e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.789620e+00	6.063103e-01	3.584166e-01
4.850000e-01	3.500000e-02	3.500000e-02	9.822514e-01	3.468817e-01	2.756711e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.725417e-01	1.851055e-01	1.619703e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.591712e-02	1.681122e-02	1.644311e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.17555540407149453,0.03239968053235709,0.012953320427691678
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.372167e+00	2.464714e-01	1.450587e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.978301e+00	5.802644e-01	2.614656e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.231922e+00	9.279888e-01	6.448113e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.675477e+00	5.642186e-01	2.061833e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.392339e-01	2.635175e-01	1.642478e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.190916e-01	1.337714e-01	1.057497e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.688646e-01	5.855630e-02	5.806593e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.071357e-02	4.708997e-03	5.578359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.11291896117355457,0.030724563416117567,0.014189288398747918
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.633034e+00	5.652122e-01	3.773499e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.757316e+00	1.094236e+00	2.936978e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.204160e+00	1.516295e+00	1.762803e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.710628e+00	6.761381e-01	2.805902e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.763716e-02	3.233269e-02	2.534557e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.3040371776921802,0.04016727354102256,0.020800002569591747
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.788540e-02	2.250522e-02	8.540685e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.907583e-01	1.719914e-01	5.331415e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.326341e+00	4.298779e-01	1.099420e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.482330e+00	5.517656e-01	1.118762e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.301604e+00	4.325563e-01	5.970061e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.532240e+00	1.695660e-01	6.045172e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.260458e+00	4.216886e-01	8.442085e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.803546e+00	6.152771e-01	2.395850e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.258331e+00	6.332110e-01	3.081591e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.685840e+00	5.179822e-01	3.023953e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.165522e+00	3.966081e-01	2.543117e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.534806e-01	2.783629e-01	1.875251e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.159288e-01	1.666831e-01	1.149371e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.599281e-02	1.691140e-02	1.032150e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.18184739854275944,0.03299879996715577,0.013254638628018983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.852962e-01	5.814924e-02	3.594544e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.192518e+00	3.039815e-01	1.660169e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.710054e+00	5.526162e-01	2.505357e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.055862e+00	6.256683e-01	2.129783e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.743369e+00	5.017084e-01	1.147211e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.823410e+00	2.939743e-01	2.026636e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.331434e+00	4.715054e-01	6.985240e-03
1.685000e-01	1.650000e-02	1.650000e-02	3.612669e+00	7.087944e-01	8.422894e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.836872e+00	7.370744e-01	1.656450e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.120867e+00	6.169157e-01	1.960113e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.498206e+00	4.665068e-01	1.866463e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.876620e-01	3.158973e-01	1.551673e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.035584e-01	2.021141e-01	1.151919e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.145720e-01	1.079437e-01	7.288320e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.665028e-02	1.091754e-02	7.427319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.10595348700909236,0.02887227696379846,0.011167372835262437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.016020e+00	3.101977e-01	2.279117e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.174003e+00	7.513186e-01	5.029765e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.719130e+00	1.020711e+00	5.830279e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.681936e+00	9.735000e-01	4.014465e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.343042e+00	6.816727e-01	1.506335e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.798661e+00	5.054227e-01	1.564100e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.376440e+00	1.351672e+00	1.227863e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.711464e+00	1.410388e+00	2.163224e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.189697e+00	1.117648e+00	2.819698e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.006905e+00	7.484178e-01	2.733797e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.182330e+00	4.762686e-01	2.260683e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.457676e-02	2.548777e-02	1.497027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.26548664704057184,0.034217537005432286,0.030172284524413062
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.411405e-01	3.544907e-01	4.133423e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.796478e+00	7.195545e-01	8.210229e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.836600e+00	4.763137e-02	1.973476e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.337740e+00	3.675696e-01	3.092679e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.715355e+00	4.370794e-01	3.461873e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.031500e+00	3.227251e-01	2.784070e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.378376e-01	1.883927e-01	1.754984e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.254353e-01	9.421140e-02	9.240951e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.400844e-02	6.996099e-03	7.052335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.13827645316945955,0.02463857338438924,0.018495918207664247
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.572830e+00	1.258209e+00	1.912998e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.648603e+00	1.143344e+00	1.776689e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.829977e+00	1.137632e-01	1.884930e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.401574e+00	2.544117e-01	2.425113e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.978563e+00	3.502497e-01	1.933477e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.267186e+00	3.264535e-01	1.902232e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.002594e-01	1.966299e-01	1.436517e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.657052e-01	1.090392e-01	9.551590e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.315774e-02	1.208230e-02	1.312777e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06832110201792876,0.01870575994862997,0.013565591746355826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.160670e+02	1.427598e+01	2.585025e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.394435e+01	1.501156e+00	2.222992e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.396097e+00	2.289924e-01	3.432227e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.080294e+00	2.323581e-01	9.748576e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.353460e+00	3.384918e-01	1.557910e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.685119e+00	4.508567e-01	2.268165e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.756858e-01	3.242691e-01	2.161135e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.873711e-02	2.032684e-02	1.815645e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2624810809184494,0.03535939924118711,0.026531092634183573
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.001961e-01	3.040773e-01	4.551757e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.666242e+00	5.902850e-01	7.582204e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.378852e+00	6.497306e-01	8.090880e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.805394e+00	5.285164e-01	6.396776e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.899715e+00	2.674975e-01	3.446625e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.744929e+00	6.838974e-02	2.099381e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.486236e+00	1.774248e-01	2.982357e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.228329e+00	2.937615e-01	2.549225e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.908811e+00	3.932921e-01	2.848600e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.512350e+00	3.810213e-01	2.803312e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.094042e+00	3.176356e-01	2.386025e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.018400e-01	2.370258e-01	1.768663e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.847342e-01	1.451401e-01	1.088503e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.481725e-02	1.574849e-02	1.023058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.14432887294171104,0.02570648098366926,0.01585737994881717
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.632268e+00	1.183246e+00	1.879851e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.842789e+00	1.349094e+00	2.070994e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.422421e+00	9.939906e-01	1.521286e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.909334e+00	5.621267e-01	8.852467e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.310366e+00	2.281413e-01	4.468620e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.106475e+00	6.214821e-02	2.355521e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.494138e+00	1.364105e-01	2.539190e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.236594e+00	2.035378e-01	1.618984e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.910249e+00	3.204463e-01	1.594438e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.398672e+00	3.258484e-01	1.632813e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.896296e-01	2.417262e-01	1.379673e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.895689e-01	1.477573e-01	9.814215e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.604161e-02	1.687502e-02	1.173093e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07740406448314119,0.022024446563992738,0.012397096846895717
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.080331e+02	1.180793e+01	2.251721e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.465912e+01	2.582386e+00	5.037450e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.933656e+01	9.733897e-01	2.171348e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.125234e+01	3.365978e-01	9.506282e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.753637e+00	1.091961e-01	5.420395e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.428592e+00	1.054868e-01	3.106973e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.173913e+00	9.127562e-02	1.490040e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.724376e+00	1.997646e-01	4.148611e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.476943e+00	3.553721e-01	1.570646e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.987986e+00	4.840714e-01	2.168258e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.295986e+00	4.136993e-01	2.182663e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.968188e-02	2.909884e-02	1.785597e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2755691202141658,0.033412297670562446,0.020174487301651334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.960112e-01	1.369073e-01	4.847681e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.999910e+00	5.845066e-01	5.760349e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.380149e+00	5.198178e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.215689e+00	5.969923e-01	3.418667e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.326041e+00	4.009267e-01	3.262939e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.159924e-01	2.259201e-01	2.166765e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.283673e-01	1.186510e-01	1.217090e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.245223e-02	1.000423e-02	1.136429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.15232799760515248,0.025034537778800325,0.01229762375951432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.408896e+00	3.159050e-01	1.345166e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.881439e+00	8.826785e-01	1.773615e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.540327e+00	7.193366e-01	1.654254e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.251140e+00	3.412883e-01	1.991117e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.512443e-01	1.741250e-01	1.374035e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.303058e-01	8.895575e-02	8.627242e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.289281e-01	4.153958e-02	4.815899e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.447947e-03	3.287848e-03	4.171304e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09433719404187337,0.022471080479600003,0.01260858327362406
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.606957e+00	6.792378e-01	3.484751e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.754853e+00	1.719822e+00	1.892057e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.241206e+00	1.115364e+00	2.663524e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.262060e+00	4.089049e-01	2.527159e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.732377e-02	2.094463e-02	2.075663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2765146071119866,0.03410576766559231,0.020936485330505683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.025579e-02	3.722535e-02	1.046168e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.587124e-01	2.897852e-01	7.230472e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.050512e+00	5.956098e-01	1.226318e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.347041e+00	5.956549e-01	8.775585e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.789852e+00	3.011206e-01	1.884591e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.573958e+00	3.723427e-01	3.642300e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.031067e+00	6.058913e-01	2.400493e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.387159e+00	5.873881e-01	3.196294e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.823223e+00	4.889257e-01	3.189888e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.309621e+00	3.786027e-01	2.769669e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.702359e-01	2.617318e-01	2.124104e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.524514e-01	1.781937e-01	1.508849e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.938388e-01	1.089635e-01	8.967133e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.272696e-02	9.985330e-03	7.182843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.159847745091278,0.026913022550526106,0.012774899652142596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.385839e-01	1.016774e-01	5.380952e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.134722e+00	5.099864e-01	2.429820e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.218819e+00	7.556944e-01	2.751441e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.480627e+00	6.842154e-01	1.553336e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.622744e+00	4.200220e-01	3.672084e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.998860e+00	4.745545e-01	3.982648e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.127483e+00	7.669741e-01	8.346206e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.205106e+00	7.573929e-01	1.680503e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.358074e+00	5.963968e-01	2.031347e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.687822e+00	4.435891e-01	2.000945e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.169383e+00	3.180587e-01	1.712794e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.589080e-01	2.097381e-01	1.326691e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.655359e-01	1.281150e-01	9.733197e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.423891e-01	7.764723e-02	6.158772e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.861120e-02	6.910223e-03	5.816458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.0895267448868086,0.022382003930303818,0.010285740993499201
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.585089e+00	4.871086e-01	3.236712e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.779180e+00	1.083949e+00	6.605241e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.191347e+00	1.309459e+00	6.141725e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.957332e+00	1.046751e+00	2.923856e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.759952e+00	5.827997e-01	5.571030e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.050161e+00	1.341947e+00	7.050862e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.919399e+00	1.570331e+00	2.026670e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.939988e+00	1.198992e+00	2.941211e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.526276e+00	8.271866e-01	2.943999e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.525931e+00	4.983899e-01	2.516801e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.843498e-01	3.059682e-01	1.975584e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.855385e-02	1.653653e-02	1.232662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.23905118530971226,0.02824261381212617,0.02889259784681253
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.248726e+00	4.610417e-01	5.013789e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.287199e+00	6.788153e-01	6.592797e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.797815e+00	2.088114e-01	2.507310e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.156059e+00	3.974530e-01	3.524210e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.398296e+00	3.260164e-01	3.291808e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.878317e-01	2.145908e-01	2.292701e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.914747e-01	1.278699e-01	1.363710e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.506094e-01	5.751173e-02	6.847008e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.348751e-03	4.238844e-03	4.570502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.12027006887514415,0.018871447998518337,0.017206816100395192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.544672e+00	1.735012e+00	2.249602e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.264808e+00	9.769630e-01	1.154089e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.409234e+00	1.361276e-01	8.985856e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.348062e+00	2.894455e-01	2.447242e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.773149e+00	2.968283e-01	2.157470e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.031813e+00	2.185669e-01	1.776795e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.689134e-01	1.363420e-01	1.233246e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.924755e-01	7.592412e-02	7.973516e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.491201e-02	8.674587e-03	1.060400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05689604585877059,0.01343638785038339,0.01205357751149369
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.479775e+02	1.601367e+01	2.460315e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.050736e+01	7.653846e-01	5.223714e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.121707e+00	3.454712e-01	2.517621e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.021602e+00	2.162048e-01	7.553528e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.131115e+00	2.759755e-01	1.808046e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.416454e+00	3.264339e-01	2.255863e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.894101e-01	2.221696e-01	1.924666e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.665711e-02	1.426040e-02	1.512645e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.23685819896823676,0.028939373503710147,0.02622373283677029
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.584503e-01	4.183529e-01	5.305158e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.246538e+00	7.738326e-01	8.556939e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.005728e+00	7.179203e-01	7.633383e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.253797e+00	4.432187e-01	4.635064e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.117728e+00	1.087154e-01	1.458560e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.765981e+00	1.941931e-01	2.336331e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.404385e+00	2.742999e-01	2.963394e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.077034e+00	3.336862e-01	2.984776e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.640885e+00	3.273794e-01	2.933209e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.239778e+00	2.785174e-01	2.603691e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.503206e-01	2.258866e-01	2.050023e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.230851e-01	1.524266e-01	1.441686e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.780428e-01	9.731835e-02	8.576924e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.203895e-02	9.245631e-03	7.127565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12528645799638377,0.019546967836290785,0.014943804223388646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.257351e+00	1.617579e+00	2.153606e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.024322e+01	1.580013e+00	2.078244e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.361275e+00	9.140755e-01	1.159855e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.976063e+00	3.948085e-01	5.083839e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.044941e+00	7.889510e-02	1.506530e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.941405e+00	1.252531e-01	1.895874e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.442465e+00	1.836219e-01	2.096344e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.169224e+00	2.721195e-01	1.703702e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.686772e+00	2.535919e-01	1.720337e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.170628e+00	2.422069e-01	1.591584e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.116797e-01	1.664592e-01	1.220677e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.856873e-01	9.704001e-02	8.387405e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.459753e-02	1.155452e-02	9.682037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06348134015247234,0.0156832180076966,0.011184891377381656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.363062e+02	1.318869e+01	2.086642e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.272226e+01	1.804243e+00	2.858039e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.717477e+01	4.894690e-01	1.096598e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.050641e+01	1.586873e-01	4.902643e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.533723e+00	1.515743e-01	3.703375e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.376148e+00	1.673346e-01	1.986887e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.130649e+00	1.569520e-01	8.224468e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.574732e+00	2.012705e-01	5.031274e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.226266e+00	2.995092e-01	1.776263e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.692319e+00	3.678100e-01	2.250150e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.039874e+00	2.855100e-01	2.016540e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.193737e-02	1.979908e-02	1.525319e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.25371130095375344,0.029504175225035928,0.019672073068696505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.156305e+00	1.805944e-01	5.334673e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.271553e+00	5.631989e-01	3.746122e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.986727e+00	5.231963e-01	1.287241e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.837646e+00	4.731895e-01	3.533307e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.085836e+00	2.994818e-01	2.828451e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.954550e-01	1.770441e-01	1.845413e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.570260e-01	8.384490e-02	9.984743e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.632196e-02	7.154076e-03	9.039407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13824836493399661,0.019874643624429034,0.011853111340621808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.217144e+00	3.615192e-01	1.123481e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.391163e+00	7.531369e-01	9.509797e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.104138e+00	5.401379e-01	2.053877e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.044501e+00	2.398063e-01	1.774770e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.772353e-01	1.402333e-01	1.225927e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.853276e-01	6.717915e-02	7.525976e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.086467e-01	3.414261e-02	4.267015e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.058889e-03	2.479490e-03	3.745484e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08390187421386211,0.01763432598806404,0.011611845666408716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.229190e+00	7.594724e-01	2.994859e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.094033e+00	1.836272e+00	7.871370e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.631060e+00	7.945842e-01	2.937488e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.062382e+00	2.877614e-01	2.234844e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.840828e-02	1.608823e-02	1.818982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.2578869070285216,0.03022191102489799,0.020823115718771656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.333775e-02	4.863261e-02	1.375702e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.774017e-01	4.042150e-01	8.882314e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.793642e+00	7.221673e-01	1.177578e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.885924e+00	5.358356e-01	5.636617e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.959860e+00	1.779220e-01	3.171590e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.381579e+00	4.761702e-01	1.703618e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.675741e+00	5.350108e-01	3.011436e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.046068e+00	4.821871e-01	3.253046e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.544758e+00	3.872795e-01	3.039623e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.100010e+00	2.967632e-01	2.487706e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.336839e-01	2.035570e-01	1.875953e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.536273e-01	1.496755e-01	1.308841e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.267298e-01	7.833791e-02	7.289535e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.664249e-02	6.931275e-03	5.711642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.14615731623786424,0.023207691554078647,0.012458319633670195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.073329e-01	1.397829e-01	8.239505e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.275007e+00	7.114736e-01	3.027170e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.673424e+00	9.057364e-01	2.320906e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.321744e+00	6.527567e-01	8.588502e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.869397e+00	3.961782e-01	1.681332e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.802345e+00	6.811432e-01	6.403448e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.778703e+00	7.480892e-01	1.414331e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.778137e+00	5.999542e-01	1.959763e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.039001e+00	5.090020e-01	2.098761e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.454713e+00	3.501952e-01	1.913024e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.859489e-01	2.262279e-01	1.552585e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.648123e-01	1.628472e-01	1.233589e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.002613e-01	1.059795e-01	8.652363e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.008407e-01	5.567909e-02	5.405497e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.509774e-02	5.433034e-03	5.105762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07976014397419331,0.018423865112820348,0.009689837747611257
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.139693e+00	6.165500e-01	4.124325e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.669599e+00	1.418443e+00	7.898746e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.040228e+01	1.519859e+00	5.851279e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.166901e+01	1.055888e+00	1.592833e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.034885e+01	1.000743e+00	2.342708e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.772562e+00	1.685383e+00	1.790797e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.254776e+00	1.435585e+00	2.745962e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.388899e+00	9.855893e-01	3.074623e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.093688e+00	5.878269e-01	2.796262e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.287859e+00	3.851691e-01	2.314905e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.544697e-01	2.352250e-01	1.796167e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.075549e-02	1.180820e-02	1.079326e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.22269972335891744,0.024840400128908285,0.027486233451810144
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.631677e+00	5.352563e-01	5.759781e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.454030e+00	5.760264e-01	4.958976e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.729169e+00	3.122159e-01	3.033944e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.987507e+00	3.588655e-01	3.557130e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.208841e+00	2.666303e-01	2.965380e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.746719e-01	1.738025e-01	1.992912e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.195961e-01	9.387150e-02	1.152412e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.145420e-01	4.454741e-02	5.638018e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.847721e-03	2.745677e-03	3.431262e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.11067262225679708,0.015724132368995516,0.01614691504618207
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.118009e+01	2.042631e+00	2.667080e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.879529e+00	7.313645e-01	6.744093e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.174263e+00	2.387346e-01	1.128080e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.312005e+00	2.688069e-01	2.671289e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.654945e+00	2.620985e-01	2.171300e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.121195e-01	1.674305e-01	1.606242e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.111597e-01	1.093662e-01	1.110135e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.562697e-01	5.794578e-02	7.025986e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.097964e-02	7.204131e-03	9.487388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.05129266286136426,0.010727213655975662,0.01100888657136475
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.654989e+02	1.616057e+01	2.423894e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.797795e+01	6.735624e-01	2.904126e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.127945e+00	4.362846e-01	1.489413e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.989748e+00	1.921908e-01	7.794391e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.015879e+00	2.387115e-01	1.867470e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.275297e+00	2.499656e-01	2.169244e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.083919e-01	1.804482e-01	1.739913e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.073818e-02	1.131242e-02	1.339474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.22095496711066792,0.02524497083187774,0.025587197545202722
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.209162e+00	5.024537e-01	5.846935e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.782108e+00	8.705661e-01	8.279482e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.412974e+00	6.975499e-01	6.697551e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.482427e+00	3.374237e-01	2.833407e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.119392e+00	8.996053e-02	1.483059e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.679075e+00	2.365397e-01	2.923172e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.299959e+00	2.989348e-01	3.024360e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.900088e+00	2.879392e-01	3.001327e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.478386e+00	2.838630e-01	2.832724e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.077551e+00	2.323814e-01	2.414739e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.358786e-01	1.749698e-01	1.843928e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.438999e-01	1.321968e-01	1.277978e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.169434e-01	6.931866e-02	7.079668e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.645858e-02	6.579738e-03	5.653254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11455976079999534,0.016135792224465526,0.014337846703746673
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.076291e+01	1.982854e+00	2.355629e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.171501e+01	1.624440e+00	2.155861e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.557792e+00	7.546493e-01	7.377883e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.620351e+00	2.385441e-01	2.606570e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.763833e+00	8.202383e-02	1.559891e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.838679e+00	1.529851e-01	1.736962e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.409383e+00	2.213169e-01	1.737169e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.038720e+00	2.143316e-01	1.981276e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.564933e+00	2.448543e-01	1.763020e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.041577e+00	1.840487e-01	1.517994e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.338488e-01	1.248596e-01	1.146873e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.385012e-01	8.643358e-02	7.649723e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.831125e-02	8.433860e-03	8.578426e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.0561811520225072,0.01199815906704381,0.010268061332535577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.545794e+02	1.350625e+01	1.857518e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.916172e+01	1.229416e+00	1.881227e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.598916e+01	2.915502e-01	6.789284e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.002601e+01	1.710317e-01	5.482780e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.566206e+00	2.715223e-01	1.599889e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.309771e+00	2.014979e-01	1.282880e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.052681e+00	1.318924e-01	7.661273e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.440440e+00	1.621020e-01	5.131457e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.090360e+00	2.818472e-01	1.888189e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.513879e+00	2.730951e-01	2.201834e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.316178e-01	2.433948e-01	1.934291e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.278196e-02	1.430231e-02	1.343762e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.23169922895208156,0.025776522737078866,0.019277220198432476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.643525e+00	2.339899e-01	5.305775e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.155795e+00	5.913472e-01	2.944979e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.558681e+00	4.700152e-01	2.398599e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.526123e+00	3.598564e-01	3.300876e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.139439e-01	2.330681e-01	2.454242e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.872065e-01	1.390150e-01	1.557448e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.059763e-01	6.905543e-02	8.510498e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.210543e-02	5.516456e-03	7.078275e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12616284179120352,0.016008778834734533,0.011345891164413202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.988515e+00	3.950611e-01	9.048265e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.751991e+00	6.567990e-01	1.092495e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.741012e+00	3.705464e-01	2.109904e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.283926e-01	2.010239e-01	1.629670e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.960736e-01	1.030978e-01	1.065693e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.542482e-01	5.984621e-02	6.851729e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.535975e-02	3.324353e-02	3.858410e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.807679e-03	2.054641e-03	3.269141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07528973753877732,0.014365634148554185,0.010855027658161792
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.090089e+01	8.216061e-01	2.348032e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.982103e+00	1.496041e+00	5.792166e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.188237e+00	5.655484e-01	2.915107e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.274386e-01	2.222670e-01	1.969934e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.197252e-02	1.434261e-02	1.645769e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.23946558191420847,0.026963856025710053,0.020531899824514033
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.323272e-01	7.132468e-02	1.791548e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.520147e+00	5.677998e-01	1.066157e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.614050e+00	7.787595e-01	1.060120e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.269988e+00	3.765486e-01	2.302021e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.786987e+00	3.516380e-01	6.091121e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.044307e+00	5.102213e-01	2.605713e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.356843e+00	4.968595e-01	3.207725e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.744515e+00	4.002122e-01	3.090299e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.325890e+00	3.206990e-01	2.767321e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.238613e-01	2.240627e-01	2.202288e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.024809e-01	1.572571e-01	1.619498e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.635765e-01	1.084326e-01	1.109166e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.832695e-01	6.190705e-02	6.240356e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.214428e-02	4.380351e-03	4.486951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.13307176419951883,0.019902457663500114,0.012137211154531202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.292509e-01	2.358066e-01	1.224965e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.997937e+00	9.951866e-01	3.269733e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.131719e+00	9.615485e-01	1.633601e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.812021e+00	4.932915e-01	3.481446e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.680919e+00	5.737516e-01	1.594510e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.402947e+00	7.118457e-01	1.128489e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.314772e+00	6.505608e-01	1.913984e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.413766e+00	5.154913e-01	2.131897e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.761665e+00	4.046097e-01	2.053409e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.240365e+00	2.498833e-01	1.753141e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.617406e-01	1.917906e-01	1.429501e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.667944e-01	1.256838e-01	1.086109e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.453183e-01	7.844029e-02	7.803026e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.778295e-01	5.015508e-02	5.100911e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.198373e-02	3.622142e-03	4.371684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.07114054211914561,0.01550871138005535,0.009212668137465643
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.081379e+00	8.620320e-01	5.599312e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.510653e+00	1.904519e+00	8.679045e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.336116e+01	1.683010e+00	4.615529e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.299362e+01	9.132617e-01	8.674699e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.019588e+01	1.444313e+00	7.815607e-02
6.000000e-02	1.000000e-02	1.000000e-02	7.137979e+00	1.757752e+00	2.586508e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.489154e+00	1.130913e+00	3.247893e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.830098e+00	7.287298e-01	3.074458e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.798781e+00	4.859126e-01	2.643761e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.098876e+00	2.825893e-01	2.080772e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.533521e-01	1.871533e-01	1.656572e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.518823e-02	9.353115e-03	9.624117e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.2076694466112568,0.023390164293597665,0.02619660844858826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.109167e+00	6.148221e-01	6.598200e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.432846e+00	4.307939e-01	3.519211e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.639563e+00	3.355921e-01	2.916359e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.814103e+00	3.180762e-01	3.437567e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.076445e+00	2.359895e-01	2.702314e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.733256e-01	1.402590e-01	1.735307e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.632626e-01	7.767120e-02	9.908678e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.019156e-02	3.764805e-02	4.702118e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.996730e-03	1.825105e-03	2.521627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.1026346635649321,0.014322678367605451,0.015197206682267914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.406571e+01	2.315061e+00	3.028190e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.010815e+00	4.790667e-01	3.618782e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.030661e+00	2.279758e-01	7.719839e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.294840e+00	2.689449e-01	2.324531e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.523965e+00	2.147485e-01	2.085274e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.437716e-01	1.532763e-01	1.503209e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.522467e-01	8.699929e-02	9.908109e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.300829e-01	5.309334e-02	6.438908e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.795657e-02	6.697115e-03	8.503663e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04713664191415717,0.009721646138928668,0.010193943163861956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.778349e+02	1.578034e+01	2.244912e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.662714e+01	8.512565e-01	2.082877e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.095443e+00	3.546251e-01	8.899519e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.927848e+00	1.499825e-01	7.977008e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.916852e+00	2.138843e-01	1.891406e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.184243e+00	2.147755e-01	2.058865e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.381194e-01	1.525676e-01	1.579634e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.658392e-02	1.057249e-02	1.219534e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.20615947631118117,0.022891652741723972,0.0246970029030118
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.533600e+00	6.031585e-01	6.568954e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.334336e+00	9.487419e-01	9.065958e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.754685e+00	6.050783e-01	5.739636e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.537296e+00	1.651039e-01	1.013423e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.019147e+00	1.692693e-01	1.940939e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.611371e+00	3.119826e-01	2.546333e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.206172e+00	3.144852e-01	2.909147e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.759949e+00	2.842350e-01	2.980614e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.307737e+00	2.226371e-01	2.633434e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.497963e-01	1.906569e-01	2.181304e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.287098e-01	1.467983e-01	1.664014e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.606041e-01	9.511423e-02	1.091560e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.786239e-01	5.595076e-02	6.132766e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.194136e-02	4.235907e-03	4.453817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.1052172268114974,0.01392648458190364,0.013623765923085882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.399362e+01	2.385858e+00	2.843750e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.265784e+01	1.526867e+00	1.776184e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.067438e+00	4.969135e-01	4.886398e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.070614e+00	1.041667e-01	9.846150e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.577389e+00	1.613925e-01	7.024175e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.775101e+00	1.580529e-01	1.260492e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.356691e+00	2.043440e-01	1.875840e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.963754e+00	2.297681e-01	1.833398e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.443926e+00	2.015007e-01	1.732424e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.367587e-01	1.612608e-01	1.430420e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.580407e-01	9.971648e-02	1.055784e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.969597e-01	6.786951e-02	7.072063e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.368277e-02	6.295180e-03	7.601980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.050516247336229336,0.010086911391249731,0.00959289646949743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.687275e+02	1.348465e+01	1.877681e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.686611e+01	1.141411e+00	3.717631e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.549833e+01	3.486377e-01	4.130964e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.798214e+00	2.046524e-01	5.730935e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.469794e+00	2.968110e-01	1.070667e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.252901e+00	1.302555e-01	7.994689e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.956814e+00	9.956477e-02	8.463711e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.314568e+00	1.368018e-01	5.924221e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.955652e+00	2.385874e-01	1.936890e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.390391e+00	2.526246e-01	2.132733e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.362518e-01	2.066459e-01	1.820321e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.605358e-02	1.158056e-02	1.227376e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.2104250807544994,0.021245213940777802,0.0187387761989668
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.182913e+00	2.810603e-01	4.649543e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.810061e+00	4.359545e-01	1.916406e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.135671e+00	4.026094e-01	2.992932e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.303245e+00	3.063911e-01	2.991628e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.646153e-01	1.739458e-01	2.114742e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.002698e-01	1.042378e-01	1.327231e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.620101e-01	5.406316e-02	7.204650e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.599037e-03	3.624038e-03	5.813127e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11578610232058131,0.012096064065373904,0.01069441680003011
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.671238e+00	4.109125e-01	6.760895e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.100839e+00	4.805501e-01	4.900634e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.512771e+00	2.817486e-01	2.013881e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.010825e-01	1.470606e-01	1.419983e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.444880e-01	8.616452e-02	9.642253e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.227759e-01	4.550159e-02	6.051359e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.759804e-02	2.003428e-02	3.479152e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.257507e-03	2.074773e-03	3.156266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06764889690276607,0.01057816256904405,0.009914924109910489
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.238968e+01	8.427708e-01	1.684762e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.888412e+00	1.053024e+00	1.237943e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.859423e+00	4.018755e-01	2.675381e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.190631e-01	1.713640e-01	1.736494e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.568004e-02	1.079194e-02	1.462042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2209534144315546,0.023246060707497407,0.020228458637097713
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.334885e-01	1.118451e-01	2.286144e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.342990e+00	7.698871e-01	1.188888e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.372212e+00	7.114140e-01	7.171960e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.323125e+00	2.049184e-01	3.787130e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.459262e+00	4.365152e-01	1.815089e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.676641e+00	4.638989e-01	3.065438e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.000326e+00	3.945492e-01	3.129141e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.511298e+00	3.139791e-01	2.940703e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.097721e+00	2.419601e-01	2.432771e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.838169e-01	1.809973e-01	1.925938e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.136998e-01	1.312603e-01	1.444438e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.892449e-01	6.722093e-02	9.554798e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.405999e-01	4.056580e-02	5.120383e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.609339e-03	3.374328e-03	3.629463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12039759578623863,0.01634434220134902,0.011763641959005505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.770422e+00	4.043831e-01	1.728417e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.298636e+00	1.272088e+00	2.981705e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.105154e+00	8.389906e-01	8.453920e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.837748e+00	5.385124e-01	1.742681e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.279215e+00	7.198493e-01	9.970191e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.832078e+00	6.304717e-01	1.711357e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.875365e+00	5.600853e-01	2.189780e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.098505e+00	3.967017e-01	2.156172e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.506529e+00	2.811245e-01	1.914518e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.061892e+00	1.726958e-01	1.584969e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.476096e-01	1.555937e-01	1.295018e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.047153e-01	1.005107e-01	9.974950e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.943574e-01	5.259828e-02	7.881765e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.505979e-01	3.602406e-02	4.606034e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.713011e-03	3.172763e-03	3.894756e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.0630504101477957,0.012434271751555495,0.008623677353757783
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.867740e+00	1.243541e+00	7.132115e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.342435e+01	2.377932e+00	9.329446e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.648898e+01	1.789030e+00	2.931903e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.364130e+01	1.352560e+00	4.169858e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.703239e+00	1.978198e+00	2.376331e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.053481e+00	1.421801e+00	3.094307e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.823477e+00	8.558721e-01	3.542598e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.408834e+00	5.243263e-01	2.955369e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.507872e+00	3.275476e-01	2.391567e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.521715e-01	2.168033e-01	1.871987e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.525256e-01	1.272310e-01	1.458666e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.079293e-02	7.324428e-03	8.478544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.19273683306936248,0.02134391941523217,0.024924260055944725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.670666e+00	6.848567e-01	7.109349e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.274788e+00	2.828571e-01	2.001408e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.547773e+00	3.436516e-01	3.295895e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.657381e+00	3.050189e-01	3.282951e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.324171e-01	1.910208e-01	2.403622e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.885054e-01	1.039188e-01	1.512121e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.203192e-01	6.615069e-02	8.777673e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.298082e-02	2.333395e-02	4.025354e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.870120e-03	1.382696e-03	2.009004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.0951289072860551,0.012314101824839038,0.01420136739666715
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.691804e+01	2.479306e+00	3.011904e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.050356e+00	3.723563e-01	1.265590e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.908298e+00	1.597844e-01	1.360579e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.260153e+00	2.742666e-01	2.191236e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.443172e+00	2.076271e-01	2.002698e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.500214e-01	1.117173e-01	1.344944e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.142223e-01	7.528724e-02	9.190360e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.028938e-01	4.313721e-02	5.732367e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.480148e-02	4.771188e-03	7.630596e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04296889904597767,0.00756743792129385,0.0092878057265611
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.879651e+02	1.503528e+01	1.920020e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.571569e+01	7.129366e-01	3.618267e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.069230e+00	2.960574e-01	1.038814e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.882540e+00	1.354467e-01	6.897161e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.830765e+00	1.896500e-01	1.952445e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.116854e+00	2.042336e-01	1.943418e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.662235e-01	1.215452e-01	1.403416e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.178680e-02	7.200052e-03	1.090834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.19215791665656914,0.020475789254794152,0.023970430303361462
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.981704e+00	7.160728e-01	7.303519e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.941492e+00	9.979539e-01	8.710236e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.910112e+00	4.463974e-01	4.395515e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.389892e+00	5.110755e-02	1.007379e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.927100e+00	2.380030e-01	2.382106e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.479482e+00	2.980282e-01	3.279232e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.084696e+00	3.098446e-01	2.983712e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.631111e+00	2.751221e-01	2.928191e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.170264e+00	1.978317e-01	2.470931e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.330109e-01	1.673516e-01	2.014518e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.441329e-01	1.238401e-01	1.493777e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.004198e-01	7.013042e-02	1.031053e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.400077e-01	3.946518e-02	5.157127e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.522143e-03	3.248621e-03	3.785680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09674207278938474,0.01153630173851719,0.0128966709783878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.810404e+01	2.783304e+00	3.100230e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.263791e+01	1.208706e+00	1.331707e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.118893e+00	2.861365e-01	2.958788e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.615735e+00	7.502053e-02	4.858563e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.408345e+00	1.405114e-01	8.372103e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.695250e+00	1.656381e-01	1.522377e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.327077e+00	2.446461e-01	1.727037e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.865629e+00	2.072112e-01	1.845652e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.325708e+00	1.682156e-01	1.686462e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.447688e-01	1.351931e-01	1.341664e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.062669e-01	9.188920e-02	9.791721e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.551483e-01	4.233028e-02	7.209663e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.985185e-02	5.398181e-03	6.887668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04551040129780872,0.0076987562048969685,0.008771127260500493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.817101e+02	1.316598e+01	1.710487e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.456622e+01	8.886815e-01	4.931460e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.481975e+01	2.798921e-01	2.659381e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.755265e+00	4.033366e-01	2.323913e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.225127e+00	1.469534e-01	2.351674e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.263729e+00	2.306450e-01	5.251252e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.851041e+00	9.535961e-02	1.167959e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.227386e+00	1.159956e-01	5.891555e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.851992e+00	2.299122e-01	2.008716e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.261302e+00	1.974057e-01	1.999860e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.432683e-01	1.629875e-01	1.644327e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.035496e-02	8.283281e-03	1.096531e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.1964035536600683,0.019080494787073576,0.018190712289547106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.568226e+00	3.085297e-01	4.380046e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.473869e+00	3.235925e-01	1.065997e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.893786e+00	3.531777e-01	3.089540e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.150427e+00	2.686430e-01	2.694602e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.774017e-01	1.452557e-01	1.889554e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.385773e-01	8.232305e-02	1.161593e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.395160e-01	5.044975e-02	6.721786e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.357764e-03	3.327887e-03	4.959369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10978017431977678,0.010413848007348278,0.010153519663518948
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.060950e+00	4.111564e-01	5.599789e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.733604e+00	3.547727e-01	9.685920e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.373588e+00	2.546815e-01	1.880312e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.379895e-01	1.224581e-01	1.306922e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.119892e-01	7.633509e-02	8.870672e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.039655e-01	4.678029e-02	5.787394e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.762442e-02	1.837220e-02	3.390606e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.664211e-03	1.798307e-03	2.837182e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06338885918965909,0.009239848407655932,0.009447799575641486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.334883e+01	8.439482e-01	1.277126e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.091681e+00	6.868103e-01	1.908350e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.694783e+00	3.289859e-01	2.479228e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.463937e-01	1.490464e-01	1.573928e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.289650e-02	1.062538e-02	1.387678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20780775625853892,0.02173075745024705,0.019905979946019198
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.690152e-01	1.584051e-01	2.934128e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.121171e+00	8.978830e-01	1.282498e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.756107e+00	6.470266e-01	4.114646e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.114715e+00	2.270963e-01	3.586065e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.197199e+00	4.258711e-01	2.406424e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.382283e+00	4.056975e-01	3.076508e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.787855e+00	3.257997e-01	2.950181e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.356680e+00	3.099069e-01	4.085605e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.750235e-01	2.112431e-01	2.202017e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.913842e-01	1.461941e-01	1.782032e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.359647e-01	1.025294e-01	1.289522e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.497531e-01	6.354835e-02	8.906930e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.177178e-01	3.493123e-02	4.819525e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.719656e-03	3.394212e-03	3.573554e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.11192339341824463,0.014960135913836478,0.011492952853254954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.759290e+00	5.776113e-01	2.297424e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.014430e+00	1.390201e+00	2.509145e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.423409e+00	7.374104e-01	5.256879e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.710542e+00	7.729515e-01	3.089111e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.731118e+00	6.497333e-01	1.407542e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.454220e+00	4.851191e-01	2.005078e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.528644e+00	3.596907e-01	2.135483e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.872793e+00	3.511125e-01	2.022556e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.369674e+00	2.643845e-01	1.796399e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.984443e-01	1.734293e-01	2.639209e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.898300e-01	1.373731e-01	1.206919e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.440893e-01	7.338202e-02	1.014890e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.661965e-01	4.296586e-02	7.745421e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.372264e-01	3.556989e-02	4.132149e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.524361e-03	2.846185e-03	3.881375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.0576593840690777,0.01078284148204562,0.008336592998087498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.997288e+00	1.640489e+00	9.481938e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.755086e+01	2.873772e+00	8.692042e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.844417e+01	1.609768e+00	1.529647e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.368823e+01	2.042948e+00	1.463006e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.708806e+00	1.703610e+00	3.209734e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.237032e+00	1.009095e+00	3.501028e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.315197e+00	6.629067e-01	3.192382e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.101946e+00	4.129123e-01	2.697528e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.392283e+00	3.128463e-01	2.212118e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.766843e-01	2.137750e-01	3.574694e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.949850e-01	1.043102e-01	1.338470e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.833700e-02	5.794750e-03	8.152677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18258875028207325,0.019999237597039088,0.023662200840791764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.054627e+00	7.136987e-01	7.377422e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.193029e+00	3.312371e-01	9.052779e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.468566e+00	3.106185e-01	3.833762e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.519970e+00	2.961987e-01	3.045127e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.447992e-01	1.674790e-01	2.196738e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.339526e-01	1.051073e-01	1.368466e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.874450e-01	5.592430e-02	8.081157e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.369058e-02	2.160001e-02	3.552340e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.312645e-03	1.175516e-03	1.568473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.09050113616946107,0.011636651077267648,0.013439412962884187
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.853523e+01	2.486976e+00	2.841399e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.542815e+00	3.224498e-01	3.450250e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.880240e+00	1.417906e-01	1.080206e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.211619e+00	2.499058e-01	2.906669e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.373980e+00	2.110446e-01	1.898491e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.129189e-01	1.117279e-01	1.271196e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.838898e-01	6.985481e-02	8.427818e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.852208e-01	3.890741e-02	5.454667e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.288250e-02	4.374228e-03	7.266787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.04051429127369056,0.00708507217683834,0.008714649537373602
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.928289e+02	1.429055e+01	1.714643e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.579074e+01	8.564573e-01	3.632723e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.045566e+00	2.368841e-01	9.093421e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.831472e+00	1.031682e-01	7.597984e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.786615e+00	1.911005e-01	2.016548e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.041190e+00	1.752056e-01	1.799348e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.335352e-01	1.205853e-01	1.328917e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.933782e-02	6.842538e-03	1.017245e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18249220116753084,0.019634257288904694,0.023326693966262774
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.398811e+00	7.857610e-01	8.009921e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.236152e+00	9.298113e-01	8.176019e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.888776e+00	4.017305e-01	2.713735e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.378836e+00	2.259552e-01	6.817386e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.878542e+00	3.164912e-01	2.902300e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.343812e+00	2.723709e-01	3.968277e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.992193e+00	3.107752e-01	2.918869e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.503816e+00	2.485368e-01	2.663520e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.086741e+00	2.029984e-01	4.240798e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.631891e-01	1.536301e-01	1.885248e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.722060e-01	1.006325e-01	1.446282e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.690557e-01	7.061591e-02	8.867117e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.180417e-01	3.375537e-02	4.812809e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.827421e-03	3.356573e-03	3.666623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09159799351187353,0.011078182811768936,0.012702278832446692
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.111890e+01	2.947949e+00	3.405977e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.203033e+01	1.130418e+00	8.460626e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.584233e+00	1.854664e-01	9.858054e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.430557e+00	1.528389e-01	9.246813e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.266322e+00	1.306577e-01	1.684338e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.595954e+00	1.261752e-01	2.275940e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.270880e+00	2.818537e-01	1.808405e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.787569e+00	2.088024e-01	1.770090e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.275088e+00	2.009604e-01	1.620940e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.000071e-01	1.321891e-01	2.548125e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.621895e-01	7.753228e-02	9.842105e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.387672e-01	4.853258e-02	6.259423e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.748575e-02	4.092706e-03	6.474965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04280087712551239,0.007577427159530456,0.00834430229390605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.897273e+02	1.269629e+01	1.515524e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.383168e+01	1.238041e+00	5.586174e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.437017e+01	3.134401e-01	5.395005e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.509269e+00	4.895131e-01	2.212246e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.277949e+00	2.498646e-01	1.720411e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.967425e+00	1.018981e-01	1.843614e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.864903e+00	1.432003e-01	3.911274e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.159707e+00	1.306761e-01	1.095482e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.752909e+00	2.861106e-01	1.860053e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.203563e+00	1.819349e-01	3.463687e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.958140e-01	1.605215e-01	1.595690e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.751973e-02	8.350260e-03	1.037323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.18159939369741618,0.01606573686128429,0.016982511386453958
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.983429e+00	3.229818e-01	3.815011e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.086407e+00	1.932118e-01	1.620938e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.640803e+00	2.754489e-01	2.937553e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.896592e-01	2.065978e-01	2.327322e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.894118e-01	1.233391e-01	1.656070e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.921277e-01	7.751997e-02	1.025783e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.094505e-01	3.891621e-02	5.538184e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.608364e-03	2.562536e-03	4.380723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.1039597189537638,0.00862894883827181,0.009507717367533114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.437333e+00	3.996721e-01	4.445635e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.395324e+00	2.657767e-01	1.329304e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.219794e+00	1.823191e-01	1.691267e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.858875e-01	1.119884e-01	1.203617e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.727144e-01	7.047408e-02	7.990926e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.850396e-01	3.876111e-02	5.206635e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.041066e-02	1.784145e-02	3.147931e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.197056e-03	1.610561e-03	2.803573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.059113048418843524,0.007430902536011572,0.008652457814344074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.407640e+01	8.109016e-01	1.019893e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.594102e+00	5.327014e-01	2.307382e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.516949e+00	2.576479e-01	2.210180e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.042098e-01	1.380851e-01	1.475564e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.851261e-02	8.386882e-03	1.250172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1921079698450352,0.019515577417230368,0.018909065894555516
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.659879e-01	2.460438e-01	4.352338e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.155724e+00	9.713095e-01	1.157003e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.791180e+00	3.862114e-01	1.896557e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.807405e+00	3.539866e-01	1.131322e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.877371e+00	4.242956e-01	2.767168e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.078275e+00	3.261523e-01	2.872680e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.548334e+00	2.541460e-01	2.709063e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.189658e+00	2.280539e-01	2.432967e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.550514e-01	1.760033e-01	1.978570e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.017979e-01	1.382130e-01	1.557980e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.662340e-01	7.926841e-02	1.195185e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.007100e-01	5.327544e-02	8.852435e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.713034e-02	3.469710e-02	4.143433e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.246540e-03	2.150556e-03	2.983565e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10232192838321588,0.012818679796649121,0.010920095173128253
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.864170e+00	9.093545e-01	2.758031e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.039551e+01	1.302486e+00	1.325911e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.955772e+00	4.824036e-01	2.588194e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.043288e+00	6.894616e-01	1.068991e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.325364e+00	5.315795e-01	1.660567e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.141737e+00	4.434760e-01	2.171823e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.284146e+00	3.622332e-01	2.088179e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.662473e+00	2.451988e-01	1.885055e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.198448e+00	1.701031e-01	1.725216e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.045251e-01	1.556562e-01	1.401496e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.131716e-01	9.848696e-02	1.075868e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.028803e-01	6.680165e-02	9.005531e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.364542e-01	4.960952e-02	6.226319e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.212929e-01	3.263634e-02	4.057428e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.782109e-03	1.934728e-03	3.933846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.051924838380351473,0.009340405752288297,0.007720428790755025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.187521e+01	2.539829e+00	1.166177e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.312724e+01	3.210379e+00	6.696287e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.906866e+01	1.726615e+00	8.869172e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.237144e+01	1.818617e+00	2.737796e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.611738e+00	1.436604e+00	3.670267e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.622242e+00	8.309513e-01	3.547807e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.913330e+00	4.831956e-01	3.083030e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.889951e+00	3.067944e-01	2.465325e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.246862e+00	2.476534e-01	2.000256e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.546898e-01	1.294065e-01	1.734008e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.693220e-01	1.176125e-01	1.286398e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.535535e-02	5.636539e-03	7.254826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17108295307055643,0.018483616262645886,0.021894748879630915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.518235e+00	7.258677e-01	7.424233e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.056102e+00	1.174672e-01	0.000000e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.377531e+00	3.597626e-01	3.035729e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.358278e+00	2.198985e-01	3.090062e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.563886e-01	1.529033e-01	1.946666e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.791798e-01	8.405652e-02	1.216467e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.455222e-01	4.244950e-02	7.170453e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.563053e-02	2.100206e-02	2.930311e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.659631e-03	8.313553e-04	1.685675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08550312005086824,0.010640895507769213,0.012493787980741689
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.013113e+01	2.403579e+00	2.763777e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.166587e+00	2.244041e-01	3.328119e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.843744e+00	1.561540e-01	7.030862e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.163217e+00	2.553654e-01	2.506455e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.266961e+00	1.720542e-01	1.805448e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.711511e-01	1.041654e-01	1.178425e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.523580e-01	6.122587e-02	7.698581e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.677622e-01	3.728837e-02	4.926482e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.147515e-02	4.061901e-03	6.878669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03795482325648333,0.006519691056841186,0.008078813869470777
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.995471e+02	1.336404e+01	1.640673e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.564296e+01	7.814056e-01	2.289640e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.893624e+00	1.546687e-01	1.310209e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.789294e+00	9.055791e-02	5.174905e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.720839e+00	1.865724e-01	1.812534e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.656275e-01	1.509283e-01	1.670370e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.974953e-01	1.046226e-01	1.223819e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.704151e-02	6.410103e-03	9.385283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17053684130463698,0.018384150724277654,0.021679093978910047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.084005e+00	8.863450e-01	9.347547e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.338710e+00	7.777187e-01	7.340072e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.705430e+00	1.740679e-01	9.514785e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.219148e+00	2.067634e-01	1.806692e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.840394e+00	3.074623e-01	2.250406e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.317986e+00	3.237502e-01	2.723062e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.831108e+00	2.588147e-01	2.835776e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.371355e+00	1.998123e-01	2.885799e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.858888e-01	1.857239e-01	2.137339e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.786268e-01	1.360310e-01	1.678558e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.145183e-01	8.291009e-02	1.353443e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.135954e-01	5.023858e-02	9.498836e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.774297e-02	3.359564e-02	4.192604e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.341457e-03	2.150160e-03	3.052424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.085365856348485,0.009664663647207403,0.011535719203648903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.493646e+01	3.097086e+00	3.574733e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.039259e+01	8.390292e-01	4.905618e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.967761e+00	9.845826e-02	1.529069e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.280615e+00	1.662368e-01	1.526018e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.250198e+00	1.870029e-01	3.334208e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.619322e+00	1.696925e-01	1.075110e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.183955e+00	1.943576e-01	2.341463e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.727286e+00	1.970694e-01	1.864243e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.187201e+00	1.652648e-01	1.546352e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.361515e-01	1.089303e-01	1.208195e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.136693e-01	5.929113e-02	1.002034e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.170962e-01	5.121680e-02	5.812552e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.424426e-02	3.440371e-03	6.437803e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.039565786933820686,0.006576922476563329,0.007750536135460041
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.978708e+02	1.199570e+01	1.511255e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.287082e+01	8.035410e-01	4.092006e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.410558e+01	4.591028e-01	5.715969e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.472064e+00	3.646995e-01	1.046336e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.140907e+00	2.205361e-01	2.572141e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.029027e+00	2.021910e-01	4.761399e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.751642e+00	1.173433e-01	8.100064e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.114392e+00	1.436807e-01	5.345848e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.663495e+00	1.991037e-01	2.438619e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.111979e+00	1.772533e-01	1.933000e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.233572e-01	1.177667e-01	1.596838e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.432229e-02	7.664617e-03	9.622408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3514590227935293,0.02097429912676768,0.02509194464159853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.281476e-01	7.029676e-02	9.792540e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.757748e+00	4.388197e-01	4.360830e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.270853e+00	4.784850e-01	3.517348e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.593287e+00	1.322061e-01	8.712900e-03
4.150000e-01	3.500000e-02	3.500000e-02	2.810773e+00	3.698603e-01	3.252798e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.598022e+00	3.493560e-01	4.391659e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.897090e-01	1.832901e-01	2.963016e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.668996e-02	1.513276e-02	2.713686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.1984626739290864,0.015695943739626572,0.01482166111845562
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.292671e+00	1.937438e-01	3.940830e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.629792e+00	4.988906e-01	5.283959e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.262543e+00	2.395971e-01	2.419663e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.384733e+00	3.651692e-01	2.284337e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.046184e+00	2.195667e-01	2.419569e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.337447e-01	1.068254e-01	1.539981e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.506161e-01	4.581547e-02	7.313683e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.539704e-03	3.052554e-03	5.407547e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09777478221117798,0.013922255137836542,0.01327368704692157
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.755176e+00	6.634299e-01	1.612116e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.696094e+00	7.029549e-01	2.770499e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.146577e+00	7.324919e-01	2.824003e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.423499e+00	3.601299e-01	3.508021e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.693125e-02	1.530640e-02	2.092810e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3241020719463275,0.021154312521771634,0.021258156208317114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.608379e-01	5.069079e-02	1.131153e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.127039e-01	1.264905e-01	1.801634e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.230047e-01	2.465912e-01	3.146223e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.616018e+00	3.739203e-01	4.026515e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.378605e+00	4.156343e-01	3.605607e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.001470e+00	3.347995e-01	2.332726e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.278942e+00	1.787930e-01	5.654770e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.218275e+00	1.597488e-01	3.632838e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.843619e+00	2.833119e-01	2.272165e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.264727e+00	3.128905e-01	3.229142e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.564587e+00	3.028595e-01	3.276752e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.502558e-01	2.203547e-01	2.728382e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.664658e-01	1.220274e-01	1.669501e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.087674e-02	8.690521e-03	1.317848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19428722940678475,0.01563165987587406,0.013495505281924003
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.460138e-01	9.260260e-02	2.755351e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.603678e-01	1.936564e-01	4.050168e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.617849e+00	3.406895e-01	5.928995e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.571284e+00	4.432667e-01	6.298390e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.549455e+00	4.494897e-01	6.051472e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.208423e+00	3.961567e-01	4.244003e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.426075e+00	2.752804e-01	1.799087e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.163925e+00	1.775250e-01	2.969939e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.508189e+00	2.382887e-01	6.098106e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.693048e+00	3.233728e-01	1.787496e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.862140e+00	2.607792e-01	2.287388e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.154256e+00	2.017715e-01	2.013606e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.308819e-01	1.307904e-01	1.496479e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.935726e-01	6.968154e-02	8.714880e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.144602e-02	5.485341e-03	7.760491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09164897765460711,0.012251818340181964,0.009503878561055473
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.524910e+00	4.638789e-01	1.998115e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.969438e+00	8.582831e-01	2.111090e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.190658e+00	9.036170e-01	2.213925e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.112896e+00	9.508636e-01	1.561092e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.895960e+00	7.392805e-01	7.379517e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.284048e+00	4.040102e-01	2.476306e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.644922e+00	5.929481e-01	1.157581e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.684821e+00	6.484561e-01	2.641496e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.973930e+00	5.349991e-01	3.427462e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.707646e+00	3.659425e-01	3.017289e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.888830e-01	2.222330e-01	2.197008e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.190009e-02	9.229509e-03	1.048473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3188124905995854,0.02219563396466484,0.029224786300319938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.487290e-01	1.172465e-01	1.791416e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.264892e+00	4.457033e-01	3.767967e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.609811e+00	4.930795e-01	3.692053e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.178752e+00	9.352296e-02	3.154485e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.605019e+00	3.072149e-01	3.050171e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.559483e+00	3.274721e-01	4.209212e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.407972e-01	1.840765e-01	3.056209e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.876797e-01	8.909385e-02	1.528536e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.582554e-02	5.655338e-03	1.006806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1686981149554468,0.015228974543238766,0.018585765189446157
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.847390e-01	2.321320e-01	4.719610e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.801800e+00	7.953394e-01	5.968205e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.425274e+00	6.146899e-01	6.464576e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.295141e+00	2.586857e-01	2.761169e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.026367e+00	2.087999e-01	1.005005e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.642678e+00	2.609648e-01	2.456646e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.764811e-01	1.679364e-01	2.093511e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.426691e-01	9.154175e-02	1.307105e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.763514e-02	9.236116e-03	1.456974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.061875801102477875,0.009866713421382262,0.011775365579815338
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.624179e+01	5.281427e+00	4.825658e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.392617e+01	3.389004e+00	3.166808e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.423286e+01	1.077635e+00	1.692653e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.461092e+00	1.224897e-01	2.007440e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.942338e+00	3.442198e-01	2.445927e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.463138e+00	3.091033e-01	2.989178e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.880566e-01	2.029604e-01	2.348522e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.456101e-02	8.801940e-03	1.268802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.29493415334841455,0.02040632166604467,0.0240923630262308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.226340e-01	1.512130e-01	2.358748e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.141012e-01	2.360089e-01	2.230492e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.258995e+00	3.634111e-01	2.915401e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.697985e+00	4.173682e-01	3.067678e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.181204e+00	3.914077e-01	3.330871e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.640728e+00	3.232780e-01	2.529346e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.867917e+00	1.869533e-01	1.216895e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.869342e+00	8.823811e-02	3.128541e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.541971e+00	2.194223e-01	1.965496e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.039639e+00	2.468754e-01	3.116033e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.448118e+00	2.564389e-01	3.101123e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.598685e-01	1.953467e-01	2.561572e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.167611e-01	1.046715e-01	1.528993e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.970771e-02	8.532800e-03	1.257958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16888213113665507,0.014199511279065019,0.015572224732820772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.523904e+00	4.603472e-01	9.092070e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.121293e+00	5.345961e-01	4.168403e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.963153e+00	7.323362e-01	5.721939e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.624356e+00	7.174538e-01	4.784385e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.061030e+00	4.820107e-01	5.114996e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.112022e+00	3.695950e-01	4.235094e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.921443e+00	2.114853e-01	1.558036e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.377068e+00	3.860333e-02	4.309883e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.653127e+00	2.113369e-01	1.100479e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.760983e+00	1.958369e-01	2.114790e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.028427e+00	1.661401e-01	1.853240e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.907683e-01	9.908368e-02	1.246507e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.879023e-02	9.047749e-03	1.289223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06963618723019178,0.009964505583847705,0.01044157132512856
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.859464e+01	5.717538e+00	5.972130e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.513573e+01	4.529999e+00	3.246136e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.136025e+01	2.476429e+00	2.174045e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.697880e+01	1.400757e+00	1.507095e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.247048e+01	7.946462e-01	9.714994e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.713368e+00	3.629550e-01	3.463962e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.991540e+00	9.976574e-02	2.085270e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.176476e+00	1.404077e-01	2.193501e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.922224e+00	3.245117e-01	2.327002e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.891515e+00	2.803396e-01	2.647057e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.043989e+00	2.240848e-01	2.250359e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.218694e-02	1.083686e-02	1.293048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3323828247459356,0.02143873860841572,0.024940767491745786
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.072554e-01	8.231939e-02	1.103502e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.288772e+00	5.101096e-01	5.109278e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.641601e+00	4.311210e-01	2.663423e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.379743e+00	2.149742e-01	5.707379e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.313147e+00	3.902130e-01	3.774309e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.245876e+00	3.043869e-01	3.911295e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.718693e-01	1.597290e-01	2.504933e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.342859e-02	1.419116e-02	2.493499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18198055159346171,0.016140003053665253,0.014832898312662546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.858213e+00	2.447358e-01	5.001017e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.255768e+00	4.821976e-01	3.910636e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.683331e+00	3.295575e-01	4.522530e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.829034e+00	3.352814e-01	2.422735e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.474362e-01	1.847150e-01	2.059115e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.937436e-01	9.062556e-02	1.331985e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.513407e-01	4.168537e-02	6.990518e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.487984e-03	2.969254e-03	5.701867e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09185050996022738,0.013388818486325685,0.012621296579077443
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.344124e+00	7.470354e-01	1.763312e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.084188e+00	8.058247e-01	1.682631e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.362238e+00	6.582343e-01	3.033364e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.243119e+00	2.959835e-01	2.930843e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.945967e-02	1.345655e-02	1.960043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.31285598486041083,0.02277885563176918,0.02198964785370283
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.300454e-01	4.750089e-02	1.071478e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.388046e-01	1.454984e-01	2.333337e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.090622e+00	3.041698e-01	3.847377e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.915985e+00	4.255138e-01	4.916906e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.765963e+00	4.435498e-01	4.060723e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.308984e+00	3.206625e-01	1.726792e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.383553e+00	1.095203e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.111340e+00	2.290627e-01	1.075516e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.610273e+00	3.256117e-01	2.564700e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.966603e+00	3.279643e-01	3.424818e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.324500e+00	2.970391e-01	3.193014e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.143700e-01	2.093301e-01	2.494068e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.203772e-01	1.163151e-01	1.535852e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.073012e-02	9.564424e-03	1.287764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.1819345638157736,0.016773884490660557,0.014041968810853706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.098549e-01	9.922489e-02	3.002244e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.088159e+00	2.569282e-01	5.686592e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.173825e+00	4.374761e-01	7.728953e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.391883e+00	5.220193e-01	8.357134e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.399923e+00	5.176711e-01	6.458398e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.830359e+00	3.990356e-01	3.310222e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.600292e+00	2.079701e-01	9.834203e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.968393e+00	2.230539e-01	3.430035e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.099863e+00	3.314805e-01	1.488247e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.283894e+00	3.341904e-01	2.052557e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.542217e+00	2.730093e-01	2.162330e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.640374e-01	1.899703e-01	1.868153e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.562128e-01	1.170558e-01	1.358608e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.736003e-01	6.816385e-02	8.179166e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.154254e-02	5.919903e-03	7.785202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08680352141657718,0.012547922917768656,0.0094718530332107
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.565881e+00	5.853582e-01	2.349213e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.866371e+00	8.878909e-01	2.647887e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.720369e+00	1.121720e+00	2.565923e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.683776e+00	1.049984e+00	1.670171e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.729609e+00	6.761533e-01	5.743021e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.190225e+00	4.456483e-01	1.045695e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.027470e+00	6.809150e-01	1.860601e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.087278e+00	6.692017e-01	3.016912e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.571104e+00	5.178369e-01	3.181110e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.511710e+00	3.310669e-01	2.725412e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.250543e-01	2.098606e-01	2.013853e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.232641e-02	9.325321e-03	1.030685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.30022072713022113,0.02357432032542217,0.030471132788447708
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.438662e-01	1.583764e-01	2.142404e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.677522e+00	5.544300e-01	4.658062e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.987967e+00	4.585001e-01	3.556096e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.071964e+00	1.927305e-01	8.388795e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.213590e+00	3.419009e-01	3.713328e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.263272e+00	2.854348e-01	3.854285e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.291170e-01	1.645656e-01	2.616513e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.642373e-01	7.932046e-02	1.386129e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.648162e-02	5.593611e-03	1.018726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15313528562400855,0.015370490972205358,0.0187047880681524
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.458992e+00	3.595975e-01	5.748241e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.255936e+00	1.002677e+00	8.246043e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.322704e+00	6.118617e-01	7.775434e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.990742e+00	1.037536e-01	8.507307e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.463724e+00	2.667171e-01	1.773127e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.313245e+00	2.314278e-01	2.320231e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.738338e-01	1.446593e-01	1.765689e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.283160e-01	7.741334e-02	1.168820e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.894634e-02	8.202664e-03	1.450502e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.058484786231287146,0.009784699353538269,0.011556990969420984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.266906e+01	8.547846e+00	7.439637e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.008995e+01	3.235552e+00	4.164698e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.360957e+01	7.651072e-01	9.975935e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.209229e+00	1.816197e-01	1.326905e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.435112e+00	3.394022e-01	2.514017e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.343185e+00	2.760412e-01	2.605634e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.826261e-01	1.691687e-01	2.068129e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.901124e-02	8.527945e-03	1.281276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2820133888963381,0.022154597695783596,0.025755846731361387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.519908e-01	1.839777e-01	2.694717e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.895062e-01	3.045152e-01	3.069288e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.507184e+00	4.324591e-01	3.623280e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.990694e+00	4.480467e-01	4.124554e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.530149e+00	4.329520e-01	3.498957e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.879671e+00	3.008127e-01	2.117909e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.965778e+00	1.134641e-01	2.460185e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.761736e+00	1.488979e-01	9.621997e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.304309e+00	2.264179e-01	2.520781e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.799853e+00	2.952985e-01	3.183241e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.233996e+00	2.468180e-01	3.104091e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.475539e-01	1.834101e-01	2.337667e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.863310e-01	1.049872e-01	1.446588e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.966826e-02	9.023408e-03	1.266089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15550308814143687,0.014741682943515438,0.015931892240908546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.776052e+00	5.439871e-01	9.586729e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.134508e+00	8.031171e-01	5.658713e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.150587e+00	9.099836e-01	6.441935e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.647132e+00	6.262908e-01	6.979574e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.868612e+00	5.300211e-01	5.101778e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.528978e+00	3.321990e-01	3.240140e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.840211e+00	1.230572e-01	9.821298e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.071561e+00	9.485833e-02	6.726296e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.264460e+00	2.091071e-01	1.598986e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.490655e+00	2.105772e-01	1.966042e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.777061e-01	1.583236e-01	1.688541e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.433940e-01	8.915103e-02	1.152638e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.832983e-02	9.648013e-03	1.262631e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06509672528636266,0.010221582540105134,0.010255742680926536
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.244292e+01	8.219752e+00	7.853718e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.255468e+01	3.733646e+00	3.733717e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.492422e+01	2.183575e+00	2.451788e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.823608e+01	1.269034e+00	1.481778e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.236325e+01	6.339422e-01	6.720417e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.066372e+00	2.345428e-01	2.134784e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.122692e+00	8.598174e-02	2.651309e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.493073e+00	2.422630e-01	2.107222e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.533974e+00	2.753671e-01	2.268979e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.716370e+00	2.830210e-01	2.455200e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.677962e-01	1.963616e-01	2.048165e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.316957e-02	1.154284e-02	1.264946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30310719811347786,0.01977122384047547,0.024072988906249093
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.874432e-01	1.117135e-01	1.411497e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.177707e+00	6.023558e-01	5.312829e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.835206e+00	3.342691e-01	1.466884e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.839356e+00	3.115308e-01	2.500648e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.711306e+00	3.480863e-01	4.098736e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.888348e-01	2.227329e-01	3.200536e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.050969e-01	1.068131e-01	1.847774e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.347738e-02	1.083144e-02	1.922553e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15816854371675781,0.01439520802866609,0.014369994884619153
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.918788e+00	3.338119e-01	5.823101e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.420988e+00	5.182826e-01	2.325287e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.787612e+00	3.461817e-01	1.668293e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.305639e+00	2.464979e-01	2.386380e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.395921e-01	1.359460e-01	1.676576e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.151132e-01	6.412918e-02	1.059381e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.319791e-01	3.433418e-02	5.821769e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.097020e-03	2.687074e-03	5.090031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07941967408310961,0.010777920111601377,0.011326894530150428
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.734386e+00	8.644349e-01	1.570412e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.922741e+00	7.384802e-01	2.779298e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.492656e+00	4.746112e-01	3.303287e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.575675e-01	2.219331e-01	2.470281e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.295026e-02	1.064985e-02	1.637081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.29053357908393984,0.02129219548534811,0.02256572752987379
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.313100e-01	5.688721e-02	1.070466e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.826799e-01	2.064092e-01	2.786095e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.473087e+00	4.099138e-01	5.085002e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.558108e+00	5.262617e-01	5.115030e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.381962e+00	4.507327e-01	3.504629e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.648078e+00	2.431488e-01	6.829613e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.349623e+00	1.804630e-01	4.542987e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.816862e+00	3.295818e-01	2.411512e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.185527e+00	3.409372e-01	3.348463e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.550460e+00	2.933631e-01	3.629643e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.007617e+00	2.280174e-01	2.873625e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.043097e-01	1.458959e-01	2.043565e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.143716e-01	8.874430e-02	1.228161e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.368992e-02	6.608888e-03	1.054493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.16162760914034055,0.014906256386135602,0.01403041193500476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.938031e-01	1.313429e-01	3.421581e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.706373e+00	4.004811e-01	7.310704e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.381914e+00	6.074212e-01	9.645978e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.851774e+00	6.794388e-01	9.318580e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.597700e+00	5.571370e-01	5.209360e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.373231e+00	3.390334e-01	1.629725e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.508030e+00	2.046433e-01	2.728061e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.473587e+00	3.409294e-01	1.288157e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.517459e+00	3.470127e-01	2.218450e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.748061e+00	2.619123e-01	2.302565e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.177693e+00	2.146270e-01	2.049827e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.454584e-01	1.467224e-01	1.614030e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.312047e-01	8.739870e-02	1.146068e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.167641e-01	4.813835e-02	6.972861e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.794535e-02	4.438859e-03	6.698316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07532332626830965,0.010624060475120378,0.009018817125005726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.252493e+00	8.413828e-01	2.787691e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.123103e+00	1.296004e+00	3.513382e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.107185e+01	1.529204e+00	2.758683e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.209544e+01	1.106754e+00	1.147726e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.046508e+01	5.445243e-01	2.295582e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.694483e+00	7.182688e-01	1.660116e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.171812e+00	7.851445e-01	2.932610e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.229461e+00	5.346314e-01	3.387046e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.000226e+00	4.140141e-01	3.099274e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.167911e+00	2.484965e-01	2.461942e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.496990e-01	1.551244e-01	1.732368e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.632251e-02	6.824127e-03	8.824330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.27334901111982607,0.022781837318207265,0.03022374715716125
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.262807e-01	2.200298e-01	2.533501e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.343885e+00	6.759793e-01	5.318685e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.376561e+00	3.284670e-01	1.885389e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.766668e+00	3.035812e-01	2.561244e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.743751e+00	3.346620e-01	4.111972e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.609221e-01	2.272071e-01	3.283369e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.692704e-01	1.165420e-01	2.034907e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.016736e-01	5.814820e-02	1.077381e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.406362e-02	4.754081e-03	8.501459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.1339415186136565,0.014383890117894899,0.018046783794026994
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.598314e+00	6.049827e-01	7.174886e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.306521e+00	1.071761e+00	1.028434e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.796100e+00	4.757684e-01	5.431253e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.485253e+00	2.438056e-01	8.203822e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.940101e+00	2.840497e-01	2.369620e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.039805e+00	2.016895e-01	2.128693e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.419774e-01	1.080023e-01	1.479052e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.760266e-01	5.444198e-02	9.584876e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.670338e-02	6.984369e-03	1.257287e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.05090617585468016,0.008365435424852893,0.010601319226927343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.202009e+01	1.146690e+01	1.092190e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.466325e+01	3.098603e+00	4.692165e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.193414e+01	3.711645e-01	1.145331e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.965520e+00	3.227820e-01	1.856441e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.080380e+00	3.386266e-01	2.533388e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.145874e+00	2.323964e-01	2.404003e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.918737e-01	1.331520e-01	1.815896e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.683538e-02	6.676337e-03	1.105836e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2599641039920179,0.021050249136633947,0.02650806373075082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.573330e-01	2.352153e-01	3.245287e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.319814e+00	4.159234e-01	3.798740e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.935445e+00	5.135588e-01	4.455101e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.537479e+00	5.328788e-01	4.574806e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.022525e+00	4.375415e-01	2.944733e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.153525e+00	2.146794e-01	9.624349e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.974780e+00	1.247334e-01	3.513215e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.546003e+00	2.261466e-01	2.113097e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.987354e+00	2.682969e-01	3.163831e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.461111e+00	2.493309e-01	3.321618e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.836119e-01	2.098473e-01	2.809136e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.808352e-01	1.334688e-01	1.986694e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.970797e-01	8.372564e-02	1.181605e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.332424e-02	6.267331e-03	1.044296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13587512432087026,0.013106560815379698,0.015680836928687686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.672858e+00	7.327837e-01	1.013891e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.860937e+00	1.124748e+00	7.805964e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.819210e+00	9.414714e-01	8.948061e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.186483e+00	7.390392e-01	6.916968e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.639390e+00	4.899042e-01	4.235338e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.670078e+00	2.261405e-01	1.316433e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.591468e+00	7.634084e-02	5.365890e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.640976e+00	1.836149e-01	1.533322e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.865544e+00	2.037874e-01	2.016171e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.193534e+00	1.701641e-01	1.923442e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.050893e-01	1.297899e-01	1.495852e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.603270e-01	7.302666e-02	9.923218e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.139859e-02	6.943440e-03	1.091586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05577842013861152,0.008563397655796896,0.009602913358627382
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.647539e+01	1.101452e+01	9.940870e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.001787e+01	3.627251e+00	4.091700e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.742594e+01	1.981523e+00	2.499609e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.872665e+01	1.041316e+00	9.646104e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.170815e+01	3.857227e-01	3.470144e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.883662e+00	9.369013e-02	2.698963e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.208032e+00	1.755728e-01	2.520308e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.968602e+00	2.465908e-01	1.867098e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.187618e+00	2.441686e-01	2.376349e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.461194e+00	2.496332e-01	2.370108e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.190810e-01	1.633562e-01	1.899804e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.631802e-02	8.873433e-03	1.113913e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.278617998524647,0.018607505725010076,0.02340663272332616
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.269640e-01	1.471462e-01	1.752579e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.917439e+00	6.461065e-01	4.755633e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.590427e+00	1.631558e-01	2.483263e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.293453e+00	3.527731e-01	3.514475e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.333603e+00	2.961796e-01	3.832383e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.962212e-01	1.775876e-01	2.659450e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.158356e-01	8.619220e-02	1.517281e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.411651e-02	7.774510e-03	1.518986e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.14021577869574625,0.012567645215317697,0.013978673837229671
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.973057e+00	4.106765e-01	5.622147e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.789320e+00	3.914480e-01	1.230664e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.175876e+00	3.107329e-01	2.285945e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.047889e+00	1.905342e-01	2.149180e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.384860e-01	1.095316e-01	1.448577e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.731315e-01	5.685656e-02	9.240420e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.103725e-01	2.662722e-02	5.158359e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.279509e-03	2.461180e-03	4.437078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.07052840282222987,0.00888889315832183,0.010484358707945271
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.151895e+01	9.211270e-01	1.334825e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.702237e+00	7.072031e-01	9.806185e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.038321e+00	3.658048e-01	3.237755e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.083409e-01	1.711529e-01	2.175420e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.673607e-02	8.920024e-03	1.453753e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2713522279066414,0.020280204259946144,0.02309516042530335
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.410733e-01	6.959801e-02	1.177835e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.780853e-01	2.879018e-01	3.458991e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.997376e+00	5.411726e-01	5.458779e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.191813e+00	5.956974e-01	5.379237e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.819387e+00	3.833677e-01	2.346371e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.728207e+00	1.313787e-01	2.428731e-03
2.900000e-01	2.000000e-02	2.000000e-02	3.103589e+00	2.498898e-01	1.850965e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.430201e+00	3.403915e-01	3.305454e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.807081e+00	3.315070e-01	3.735819e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.258919e+00	2.621349e-01	3.224135e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.090689e-01	1.844433e-01	2.543640e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.921235e-01	1.309353e-01	1.804385e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.398924e-01	6.072000e-02	1.034892e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.781504e-02	5.284265e-03	9.047838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.1460323660413396,0.013837407568402488,0.01403214148488105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.445369e-01	1.742241e-01	3.878172e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.613078e+00	5.722358e-01	1.018828e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.889478e+00	8.327850e-01	1.115072e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.211706e+00	7.669881e-01	8.517431e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.246922e+00	4.830913e-01	2.992974e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.245554e+00	2.299591e-01	2.942585e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.035010e+00	3.173058e-01	1.108050e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.932306e+00	3.563705e-01	2.223468e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.059204e+00	2.946459e-01	2.417765e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.426303e+00	2.346879e-01	2.224939e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.720988e-01	1.729062e-01	1.876573e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.248677e-01	1.253041e-01	1.451970e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.647742e-01	7.549177e-02	1.014339e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.829891e-01	3.756306e-02	6.271191e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.436682e-02	3.737581e-03	6.028168e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06677801611910301,0.00936772998390481,0.008735509761490165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.429547e+00	1.165799e+00	3.417107e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.028826e+01	1.847742e+00	4.295011e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.417026e+01	1.779333e+00	2.546825e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.346361e+01	9.571595e-01	8.408454e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.024416e+01	6.358614e-01	1.563232e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.901497e+00	8.352054e-01	2.700535e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.336234e+00	6.884807e-01	3.537076e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.707664e+00	4.644919e-01	3.442113e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.650823e+00	3.181946e-01	2.878312e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.833483e-01	1.970216e-01	2.209730e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.489643e-01	1.224500e-01	1.606668e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.174701e-02	5.696083e-03	7.960931e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.25230148338441544,0.022472866083651427,0.029776433428633953
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.482658e-01	2.849925e-01	2.960360e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.960839e+00	7.534042e-01	6.147380e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.435661e+00	1.644720e-01	5.823571e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.400146e+00	3.237517e-01	3.575304e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.464099e+00	3.234341e-01	3.940790e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.908975e-01	1.852386e-01	2.834765e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.822288e-01	9.861881e-02	1.717504e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.538202e-01	4.533843e-02	8.857108e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.773789e-03	3.606944e-03	6.687303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.12027947674267693,0.013959327412044184,0.01750984811470975
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.206609e+00	9.136215e-01	8.678814e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.135892e+00	1.239192e+00	1.402108e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.455878e+00	2.734612e-01	1.674506e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.867637e+00	2.675157e-01	1.895697e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.695449e+00	2.892892e-01	2.421574e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.103466e-01	1.709056e-01	1.943754e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.777437e-01	9.091019e-02	1.310939e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.459272e-01	5.264732e-02	8.608764e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.235818e-02	5.835570e-03	1.125039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.045489697785182144,0.00781032808274864,0.009987645214849745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.043992e+02	1.320078e+01	1.314402e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.452748e+01	2.508936e+00	3.222637e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.273742e+00	2.679384e-01	2.323739e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.395715e+00	3.589284e-01	2.286409e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.933291e+00	3.181966e-01	2.494221e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.045887e+00	2.081603e-01	2.251375e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.417974e-01	1.218990e-01	1.701876e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.306673e-02	6.017352e-03	1.005586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.24183191807990478,0.020347209527587506,0.02684436150022229
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.889570e-01	2.961731e-01	3.696073e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.692545e+00	5.546307e-01	4.448476e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.449570e+00	6.220054e-01	4.975272e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.015510e+00	5.763888e-01	4.892496e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.333575e+00	3.731256e-01	2.406325e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.261459e+00	1.041396e-01	3.494866e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.819275e+00	1.778708e-01	1.764332e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.294263e+00	2.755040e-01	2.956618e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.695121e+00	2.608498e-01	3.609274e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.252280e+00	2.490847e-01	3.191837e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.195728e-01	1.719528e-01	2.533495e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.820880e-01	1.240973e-01	1.758061e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.333133e-01	5.788204e-02	1.012879e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.794961e-02	5.332804e-03	8.865978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12210683018284275,0.012287029739204244,0.015473026782392554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.878452e+00	9.694060e-01	1.140739e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.818332e+00	1.507768e+00	1.068391e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.536892e+00	1.031501e+00	1.038224e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.142895e+00	7.635333e-01	6.610888e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.752067e+00	3.828696e-01	3.305003e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.369187e+00	9.791937e-02	1.847367e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.182090e+00	1.428780e-01	1.121990e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.302347e+00	2.070314e-01	1.890203e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.629570e+00	2.179083e-01	2.078663e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.034096e+00	1.447947e-01	1.815996e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.138317e-01	1.122758e-01	1.376825e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.074918e-01	6.115960e-02	8.844768e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.633839e-02	5.825685e-03	9.962802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04939699317924672,0.007587135087541642,0.009201625042133697
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.015431e+02	1.213360e+01	1.151333e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.366344e+01	3.509559e+00	4.436462e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.779593e+01	1.754193e+00	1.545031e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.735466e+01	6.498636e-01	5.606840e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.952214e+00	2.060500e-01	3.299935e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.777519e+00	1.848818e-01	2.620668e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.707186e+00	2.002828e-01	1.737115e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.686675e+00	2.562354e-01	1.845877e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.024539e+00	2.667923e-01	2.345109e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.307633e+00	2.142301e-01	2.291598e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.156529e-01	1.320479e-01	1.763680e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.108132e-02	7.675219e-03	1.042100e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.2609998668094691,0.01767525857111779,0.022879702783771827
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.779919e-01	1.815298e-01	2.069733e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.304339e+00	6.297657e-01	4.180986e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.227873e+00	1.642733e-01	5.362711e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.955973e+00	3.167776e-01	3.826530e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.118890e+00	2.452378e-01	3.425119e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.899882e-01	1.494730e-01	2.322758e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.671839e-01	7.479521e-02	1.322294e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.892788e-02	6.572292e-03	1.256006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1291760557958071,0.011087260432654622,0.013458045586086542
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.703296e+00	4.502514e-01	5.075180e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.147241e+00	2.426664e-01	4.041708e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.853270e+00	2.552660e-01	2.422417e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.116500e-01	1.593311e-01	1.946063e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.954050e-01	9.952568e-02	1.316051e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.471451e-01	4.936587e-02	8.621871e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.920424e-02	2.668426e-02	4.832257e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.839494e-03	1.989201e-03	4.115684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06565977877888765,0.007952010763868124,0.009867070987241294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.257241e+01	9.286701e-01	1.128443e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.936052e+00	5.717006e-01	1.699809e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.768751e+00	3.090032e-01	3.010526e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.473207e-01	1.588158e-01	1.973140e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.359711e-02	8.500194e-03	1.348283e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.25697572145944375,0.019322004061786996,0.02319934584172806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.541744e-01	8.029163e-02	1.434588e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.816757e-01	3.670254e-01	4.406330e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.537287e+00	6.518847e-01	5.631887e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.738484e+00	5.986520e-01	4.512900e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.028464e+00	2.983534e-01	1.301376e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.570487e+00	1.881115e-01	6.137686e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.796823e+00	2.802055e-01	2.896885e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.139136e+00	3.343055e-01	3.596063e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.566744e+00	3.180344e-01	3.539231e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.063186e+00	2.149472e-01	2.991588e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.911037e-01	1.521886e-01	2.270676e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.081235e-01	9.380014e-02	1.574737e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.099960e-01	5.939120e-02	9.267133e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.462084e-02	4.622039e-03	7.273677e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13553489545807965,0.013055624687033182,0.013852815672124763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.579516e-01	2.311778e-01	5.005688e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.704126e+00	7.838499e-01	1.305217e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.374655e+00	1.015077e+00	1.194153e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.112974e+00	7.485589e-01	5.460328e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.145206e+00	3.208393e-01	1.346914e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.811049e+00	3.152487e-01	7.045314e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.541459e+00	3.276770e-01	1.898158e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.551420e+00	3.042774e-01	2.421251e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.817911e+00	2.689689e-01	2.418786e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.253332e+00	2.206667e-01	2.095760e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.511952e-01	1.407461e-01	1.699172e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.548997e-01	9.872689e-02	1.347428e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.344589e-01	7.526403e-02	9.540624e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.675653e-01	3.743040e-02	5.735811e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.247880e-02	3.289705e-03	5.384126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.060806454354662615,0.00883538022386579,0.008507407359708244
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.688684e+00	1.356062e+00	4.601626e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.388646e+01	2.425056e+00	4.962120e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.708337e+01	1.896999e+00	2.044885e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.399441e+01	8.746215e-01	4.626975e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.513326e+00	9.757756e-01	1.735677e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.941066e+00	7.530673e-01	3.412350e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.708395e+00	6.335246e-01	3.842369e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.332983e+00	4.123221e-01	3.304899e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.418342e+00	2.312167e-01	2.594366e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.927477e-01	1.817156e-01	2.079890e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.995060e-01	1.126823e-01	1.476896e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.945741e-02	5.466152e-03	7.446505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.2379519971405783,0.022424440811349644,0.029104151045686477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.693413e-01	3.424713e-01	3.470003e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.383501e+00	7.685171e-01	6.502054e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.296556e+00	1.511997e-01	3.375431e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.190191e+00	3.785708e-01	3.790612e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.298091e+00	2.788736e-01	3.649069e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.872530e-01	1.605227e-01	2.504816e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.323695e-01	9.043527e-02	1.537578e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.251266e-01	3.946581e-02	8.152156e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.204882e-03	2.832696e-03	5.287747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.1119619533127072,0.013988967174671421,0.016979657297520212
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.927417e+00	1.216384e+00	1.115134e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.154385e+00	1.247559e+00	1.557793e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.804613e+00	1.140452e-01	1.979934e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.558656e+00	3.210387e-01	2.390398e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.594998e+00	2.810899e-01	2.352555e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.287068e-01	1.493453e-01	1.786953e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.523432e-01	9.469567e-02	1.223883e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.254993e-01	4.374056e-02	8.248131e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.977230e-02	5.735697e-03	1.032019e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04279756408590125,0.007506193323429354,0.009419634173507545
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.298414e+02	1.536092e+01	1.824654e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.087643e+01	1.722092e+00	1.872060e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.715937e+00	4.570524e-01	2.620003e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.260682e+00	3.922133e-01	2.094449e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.892353e+00	2.953145e-01	2.400217e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.975051e-01	1.869311e-01	2.152041e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.219513e-01	1.288275e-01	1.591326e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.064657e-02	5.343300e-03	9.321047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.229111746926134,0.020785565865959782,0.026747576383237937
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.250343e-01	3.575296e-01	4.278437e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.052466e+00	6.443424e-01	5.354790e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.849318e+00	6.883956e-01	5.524622e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.349438e+00	5.656745e-01	4.565945e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.518526e+00	2.959485e-01	1.449780e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.167508e+00	1.397553e-01	5.822322e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.650295e+00	2.431591e-01	2.748064e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.082729e+00	2.791765e-01	3.428230e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.562638e+00	2.891958e-01	3.402811e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.099763e+00	2.162382e-01	2.944182e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.203547e-01	1.509351e-01	2.304848e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.138294e-01	9.493149e-02	1.560958e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.041457e-01	5.606863e-02	8.963549e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.487948e-02	4.669071e-03	7.355695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11368002489779817,0.01220092078751274,0.015049435784578666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.332869e+00	1.209137e+00	1.353345e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.673205e+00	1.603847e+00	1.264185e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.699506e+00	1.105996e+00	1.209817e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.320437e+00	6.637221e-01	6.230950e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.457963e+00	2.714634e-01	2.177334e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.912441e+00	7.102320e-02	1.233146e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.871609e+00	2.168905e-01	1.630270e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.146750e+00	2.339912e-01	2.045378e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.512615e+00	2.193819e-01	2.031529e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.483976e-01	1.406277e-01	1.714065e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.525093e-01	9.446573e-02	1.314893e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.861564e-01	6.383841e-02	8.393803e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.374307e-02	5.677955e-03	8.958335e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04601611652108105,0.007399649200173393,0.008836583035092556
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.222119e+02	1.284629e+01	1.242277e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.366398e+01	3.066234e+00	3.610884e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.564477e+01	1.187203e+00	1.271890e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.508583e+01	3.114660e-01	4.453040e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.695048e+00	2.999580e-01	2.030028e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.215682e+00	2.048121e-01	3.168804e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.511240e+00	2.394995e-01	1.969043e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.594948e+00	2.839819e-01	1.761895e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.904639e+00	2.326603e-01	2.282422e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.228863e+00	2.080043e-01	2.175522e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.685903e-01	1.338438e-01	1.691756e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.835487e-02	7.228083e-03	9.914210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2415602219747483,0.01718159706346528,0.02257719444189138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.363969e+00	2.309595e-01	2.354752e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.390108e+00	5.840354e-01	3.580190e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.797927e+00	2.704884e-01	1.848571e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.637743e+00	2.913720e-01	3.805305e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.482115e-01	2.025103e-01	3.054427e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.967295e-01	1.258024e-01	1.993214e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.224113e-01	6.466849e-02	1.145771e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.483548e-02	5.925976e-03	1.048686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11978400095829939,0.010349020780287654,0.012998345598934202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.356487e+00	4.738211e-01	4.802109e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.494048e+00	2.024349e-01	3.754441e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.611749e+00	2.179551e-01	2.390076e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.216091e-01	1.411896e-01	1.772603e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.383836e-01	8.466954e-02	1.189672e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.319425e-01	4.965921e-02	7.799419e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.672043e-02	2.466832e-02	4.439332e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.116930e-03	2.197071e-03	3.807844e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06149240970196506,0.0072504914794060335,0.009326229253146835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.345276e+01	9.200937e-01	9.762988e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.269160e+00	4.934892e-01	2.294800e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.572880e+00	2.511204e-01	2.773907e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.883944e-01	1.472020e-01	1.849450e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.064303e-02	8.171601e-03	1.259128e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.24025351584802304,0.02046543774807688,0.024322844596514154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.423301e-01	1.251968e-01	1.867092e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.439840e+00	5.579783e-01	6.311635e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.236930e+00	7.868450e-01	6.824278e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.138296e+00	5.180456e-01	3.181438e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.950778e+00	1.746525e-01	2.119714e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.246623e+00	3.719883e-01	2.431163e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.408282e+00	3.218540e-01	4.106505e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.839534e+00	3.443763e-01	3.705759e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.328231e+00	2.422178e-01	3.309030e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.232926e-01	2.035585e-01	2.725036e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.780864e-01	1.317865e-01	2.012970e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.522039e-01	9.498558e-02	1.423691e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.699066e-01	4.495902e-02	8.116099e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.161927e-02	4.040165e-03	6.545460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12508554596004035,0.012190802664685613,0.013604149993021258
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.203939e+00	3.038845e-01	6.049581e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.324932e+00	1.058400e+00	1.417134e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.756795e+00	1.095525e+00	1.196932e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.459936e+00	6.468953e-01	4.112781e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.884603e+00	2.976207e-01	2.050724e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.265449e+00	3.041629e-01	1.582399e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.127063e+00	3.623884e-01	2.289294e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.247193e+00	3.062885e-01	2.448560e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.574400e+00	1.970070e-01	2.281747e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.103153e+00	1.660780e-01	1.998982e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.630235e-01	1.316041e-01	1.577032e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.975885e-01	9.609509e-02	1.232314e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.016352e-01	6.571121e-02	8.904490e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.473192e-01	3.074137e-02	5.795492e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.010931e-02	2.832630e-03	5.495070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05567510780775517,0.007812585290569898,0.00817895944746716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.974088e+00	1.807982e+00	4.864449e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.750493e+01	2.855430e+00	4.758560e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.848265e+01	1.770339e+00	1.704248e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.371826e+01	8.951362e-01	1.934569e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.741446e+00	7.472479e-01	3.116849e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.438062e+00	7.155622e-01	3.858231e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.315702e+00	5.009278e-01	3.724287e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.057419e+00	3.108040e-01	3.059055e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.286801e+00	2.228984e-01	2.467529e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.174165e-01	1.731931e-01	1.966972e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.596575e-01	1.011539e-01	1.400425e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.616792e-02	4.629778e-03	6.845401e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.22327938662885194,0.021387104825984854,0.028366408833550738
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.293440e+00	4.171119e-01	3.919136e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.722187e+00	7.297941e-01	5.804098e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.064416e+00	2.359588e-01	1.347429e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.988568e+00	3.516836e-01	3.835121e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.148687e+00	2.406440e-01	3.432664e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.972124e-01	1.467381e-01	2.250026e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.834677e-01	7.947407e-02	1.346386e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.019066e-01	3.722266e-02	6.626483e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.539439e-03	2.367449e-03	4.073855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10412338549821414,0.013091584447785687,0.01642133914713005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.296260e+00	1.586285e+00	1.529996e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.559406e+00	1.131058e+00	1.252279e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.067015e+00	2.009420e-01	9.316606e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.397216e+00	3.365543e-01	2.159137e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.497654e+00	2.311633e-01	2.361734e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.759221e-01	1.356385e-01	1.692540e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.076135e-01	7.643337e-02	1.127046e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.146259e-01	4.817184e-02	7.406587e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.690287e-02	5.428115e-03	9.479182e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.040273988057833096,0.007050835781169863,0.008977375152440695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.560207e+02	1.714455e+01	2.123568e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.581083e+01	8.830568e-01	5.207928e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.841757e+00	6.170940e-01	2.220995e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.108981e+00	3.355616e-01	2.080531e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.832851e+00	2.365800e-01	2.423647e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.549755e-01	1.714364e-01	2.041552e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.927040e-01	1.111443e-01	1.499764e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.871212e-02	5.793543e-03	8.811546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.2144133114917684,0.020895070461115828,0.027544135510833317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.209507e+00	4.893561e-01	5.677463e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.619406e+00	8.316257e-01	6.967094e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.330206e+00	7.293613e-01	5.977199e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.642567e+00	4.780263e-01	3.275667e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.464493e+00	1.447409e-01	3.193230e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.971415e+00	2.501696e-01	1.704163e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.389250e+00	2.826793e-01	3.281105e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.875631e+00	2.948364e-01	3.659890e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.382217e+00	2.396061e-01	3.293370e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.877639e-01	1.893953e-01	2.755615e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.252523e-01	1.368927e-01	2.067541e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.652077e-01	9.308177e-02	1.443285e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.699276e-01	4.400498e-02	8.004851e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.188504e-02	4.176825e-03	6.643418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10508867703070215,0.011291548005679039,0.014708326115356163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.970110e+00	1.757076e+00	1.791588e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.066669e+01	1.589257e+00	1.532347e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.221483e+00	1.077438e+00	7.685656e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.871460e+00	4.469919e-01	4.008621e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.980465e+00	1.550571e-01	2.965638e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.452843e+00	1.432236e-01	1.658128e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.644796e+00	2.476239e-01	1.705693e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.015560e+00	2.218054e-01	2.107392e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.393646e+00	1.703570e-01	2.084818e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.756440e-01	1.270211e-01	1.615077e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.039005e-01	8.492938e-02	1.185655e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.660478e-01	5.688435e-02	7.924568e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.005488e-02	4.521067e-03	9.432724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04229943873898334,0.006334983619591221,0.00836110401172814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.446966e+02	1.440914e+01	1.416808e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.099138e+01	2.380853e+00	2.008311e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.235134e+01	8.295310e-01	9.909317e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.283832e+01	1.658228e-01	5.766741e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.865522e+00	3.401081e-01	1.763308e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.025197e+00	3.495258e-01	1.565359e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.207356e+00	1.754785e-01	2.474711e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.427749e+00	2.286509e-01	1.697016e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.811865e+00	2.117712e-01	2.408563e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.158281e+00	1.907911e-01	2.156606e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.302410e-01	1.288125e-01	1.638770e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.459788e-02	5.734732e-03	9.176961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.22020935953472007,0.0161555360381114,0.02223805326259365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.873690e+00	2.876763e-01	2.747413e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.163369e+00	4.930574e-01	2.740423e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.369736e+00	2.762342e-01	2.832574e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.353233e+00	2.587169e-01	3.740205e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.963917e-01	1.889649e-01	2.716732e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.056639e-01	9.934753e-02	1.741164e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.829015e-01	6.234623e-02	1.018864e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.068450e-02	4.380540e-03	8.854284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11097480693569803,0.009248682523507468,0.0124018620129637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.919509e+00	4.819248e-01	4.451397e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.000670e+00	2.178294e-01	7.972151e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.382908e+00	2.141770e-01	2.242572e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.257968e-01	1.249677e-01	1.708830e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.934685e-01	7.820554e-02	1.103338e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.976911e-01	4.590146e-02	7.171689e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.475635e-02	2.207788e-02	4.337624e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.520111e-03	2.093864e-03	3.697398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05738532607033928,0.006406519178619528,0.008855145161405113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.421778e+01	8.984560e-01	8.651825e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.632007e+00	4.098322e-01	2.804212e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.462904e+00	2.697699e-01	2.617423e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.358639e-01	1.255590e-01	1.710256e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.652041e-02	7.168344e-03	1.190293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2254558853439736,0.018404148535578424,0.023210359678792314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.680821e-01	1.324333e-01	1.720498e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.918497e+00	6.325695e-01	6.384998e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.973083e+00	8.018979e-01	7.257532e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.440184e+00	3.928491e-01	2.454644e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.790694e+00	2.392273e-01	9.817698e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.911068e+00	3.617878e-01	2.854509e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.137314e+00	3.526441e-01	3.555092e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.551248e+00	2.575905e-01	3.503535e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.134597e+00	2.217382e-01	3.004281e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.737544e-01	1.587034e-01	2.407902e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.028530e-01	1.265256e-01	1.835336e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.919525e-01	8.050569e-02	1.327850e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.405583e-01	3.881903e-02	7.538653e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.003068e-03	3.211896e-03	5.667891e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11431298361069461,0.011393965022316072,0.013382542497634126
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.914527e+00	4.677160e-01	7.406043e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.615186e+00	1.381971e+00	1.792005e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.958725e+00	1.038984e+00	9.662166e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.102039e+00	4.508766e-01	1.861889e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.320105e+00	3.494676e-01	1.322453e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.759268e+00	2.945472e-01	2.145707e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.772928e+00	3.988280e-01	2.480442e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.934824e+00	2.714795e-01	2.384123e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.352434e+00	1.678963e-01	2.306231e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.750633e-01	1.603540e-01	1.792475e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.778613e-01	1.169815e-01	1.478210e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.416872e-01	9.054568e-02	1.158574e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.607223e-01	5.596622e-02	8.621649e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.246078e-01	2.760453e-02	5.546657e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.044360e-03	2.527969e-03	4.877465e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05094543220291855,0.007080645196897543,0.008005525012953957
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.140732e+01	2.521273e+00	5.909856e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.205758e+01	3.257255e+00	4.647506e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.958272e+01	1.542300e+00	1.532285e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.288268e+01	1.013201e+00	2.286195e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.843976e+00	8.201396e-01	3.836288e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.711148e+00	5.105514e-01	3.866168e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.919347e+00	4.085822e-01	3.518749e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.899426e+00	3.723970e-01	2.985552e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.148291e+00	1.759887e-01	2.387141e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.343686e-01	1.485318e-01	1.810381e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.145987e-01	9.375956e-02	1.469744e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.438105e-02	4.094834e-03	6.825407e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.20718840946880135,0.02134322200011357,0.027629692827689845
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.769010e+00	5.249050e-01	4.969083e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.890049e+00	6.255388e-01	4.799383e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.812205e+00	3.057897e-01	2.217836e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.779871e+00	3.493955e-01	3.740183e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.001600e+00	2.219329e-01	3.091966e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.174286e-01	1.263876e-01	2.051062e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.321489e-01	6.897682e-02	1.197507e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.714189e-02	2.868295e-02	6.167128e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.767367e-03	1.675301e-03	3.159381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09573734320909491,0.012789684069128754,0.01589038288068191
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.163949e+01	2.094542e+00	2.259581e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.066722e+00	8.346984e-01	7.917743e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.508358e+00	2.949990e-01	1.463032e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.264107e+00	3.004468e-01	2.538655e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.401847e+00	2.480816e-01	2.183093e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.020858e-01	1.160096e-01	1.653332e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.701214e-01	7.192457e-02	1.107477e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.853356e-01	4.453055e-02	6.980131e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.480670e-02	4.961658e-03	9.090196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03755895856278302,0.00669399556905588,0.008632572398410913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.788401e+02	1.814133e+01	2.262175e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.093463e+01	5.807642e-01	3.597762e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.466637e+00	6.247433e-01	2.402000e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.994082e+00	2.855462e-01	1.763203e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.774094e+00	2.557718e-01	2.222665e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.994467e-01	1.609910e-01	2.030670e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.448423e-01	1.035139e-01	1.403631e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.663238e-02	5.146832e-03	8.569330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.20188999790689896,0.020060453063973582,0.026154118310236535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.401209e+00	5.074927e-01	5.276639e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.059747e+00	8.373410e-01	7.304405e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.854821e+00	7.819733e-01	5.594478e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.940944e+00	4.584987e-01	2.178242e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.412402e+00	1.073624e-01	8.821442e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.725184e+00	2.347242e-01	2.741068e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.250476e+00	3.247553e-01	3.041465e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.725480e+00	2.929609e-01	3.284265e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.248303e+00	2.347465e-01	3.050788e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.470937e-01	1.619139e-01	2.778674e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.555603e-01	1.392563e-01	1.939161e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.048623e-01	8.061326e-02	1.367807e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.391441e-01	3.786841e-02	7.801356e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.304514e-03	3.198278e-03	5.703416e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09697834917956671,0.011351832800643946,0.014305451704188454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.138546e+01	2.114234e+00	1.963036e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.268418e+01	1.761340e+00	1.831293e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.646073e+00	9.591488e-01	9.811221e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.466649e+00	2.706784e-01	3.406163e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.312678e+00	8.295430e-02	1.097364e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.149569e+00	2.232027e-01	1.376469e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.494760e+00	2.537594e-01	1.889476e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.893540e+00	2.592672e-01	2.118160e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.290813e+00	1.769744e-01	1.907389e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.025481e-01	1.359200e-01	1.544637e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.560155e-01	8.364583e-02	1.125506e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.275020e-01	4.600758e-02	8.234149e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.766661e-02	4.343811e-03	8.383022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.039242561164768576,0.006230938011353375,0.00810961145715642
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.667357e+02	1.551785e+01	1.608907e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.475985e+01	1.410507e+00	2.374600e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.875877e+01	1.976246e-01	6.002424e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.186199e+01	6.966008e-01	2.414310e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.118400e+00	3.300210e-01	4.208521e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.683791e+00	3.433557e-01	1.841455e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.159823e+00	2.929930e-01	1.331175e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.255732e+00	1.705691e-01	2.021824e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.765225e+00	2.711547e-01	2.255961e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.070257e+00	1.646741e-01	2.033288e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.816839e-01	1.187877e-01	1.570763e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.195895e-02	5.287336e-03	9.264228e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.2064109385708755,0.015891286180834963,0.021602578259695165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.242567e+00	3.214457e-01	2.903392e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.855003e+00	4.007053e-01	1.903706e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.105465e+00	2.471623e-01	3.591040e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.255534e+00	2.712526e-01	3.351977e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.131961e-01	1.672406e-01	2.482620e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.447500e-01	9.692817e-02	1.743575e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.403037e-01	4.500129e-02	1.027348e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.198118e-03	4.461658e-03	7.470721e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10627615070466367,0.008385759376072069,0.01200244366336109
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.227397e+00	4.776942e-01	3.870782e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.650381e+00	1.480209e-01	1.387123e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.317979e+00	2.065499e-01	2.152641e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.023891e-01	1.141243e-01	1.596814e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.616360e-01	7.558138e-02	1.052266e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.744661e-01	3.798587e-02	7.471168e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.705973e-02	2.232876e-02	3.838825e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.638267e-03	1.871633e-03	3.787123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05551694984932074,0.005972434398641507,0.008826593015694988
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.455698e+01	8.598259e-01	7.619575e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.431747e+00	3.393540e-01	2.688919e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.367354e+00	2.251223e-01	2.441035e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.976115e-01	1.092134e-01	1.832291e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.512112e-02	7.019841e-03	1.218979e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.2137642752723249,0.017453875217737974,0.022720156336770436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.434127e-01	1.530469e-01	2.060934e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.441604e+00	7.477139e-01	7.263900e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.433599e+00	7.775327e-01	6.962771e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.512963e+00	4.326198e-01	8.853126e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.594829e+00	2.607221e-01	1.712079e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.654606e+00	3.563822e-01	3.606015e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.863083e+00	2.653907e-01	4.062642e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.380315e+00	2.472831e-01	3.206579e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.012784e+00	2.230528e-01	2.746169e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.020043e-01	1.627478e-01	2.260437e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.238064e-01	9.469558e-02	1.795622e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.558110e-01	7.264651e-02	1.189364e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.204317e-01	3.513267e-02	7.344032e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.302246e-03	2.864246e-03	5.453687e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10752531681257597,0.010520409059771335,0.013288666326482526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.746476e+00	6.066191e-01	9.285772e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.381421e+00	1.555042e+00	1.963992e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.063963e+00	1.047035e+00	6.044033e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.758747e+00	4.857936e-01	5.111278e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.758473e+00	2.294644e-01	1.762941e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.452366e+00	2.860695e-01	2.436725e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.510782e+00	2.845833e-01	2.469118e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.761150e+00	1.905001e-01	2.675837e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.283836e+00	2.014554e-01	1.986120e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.084947e-01	1.351257e-01	1.764684e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.397370e-01	1.140780e-01	1.435101e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.988884e-01	7.869708e-02	1.153684e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.474377e-01	5.924794e-02	7.968616e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.165318e-01	2.854428e-02	5.384254e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.339688e-03	2.179180e-03	5.593428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04750080092889625,0.006114580718370233,0.0079300069674558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.469549e+01	3.034266e+00	6.807624e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.598538e+01	3.471072e+00	3.939489e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.978854e+01	1.593979e+00	7.871496e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.172899e+01	7.558563e-01	3.255123e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.000733e+00	7.245008e-01	3.969737e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.381525e+00	5.612871e-01	3.970788e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.746424e+00	3.576968e-01	3.418445e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.726927e+00	2.415480e-01	2.683346e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.097239e+00	1.636175e-01	2.204124e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.790208e-01	1.383710e-01	1.851660e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.023699e-01	1.071568e-01	1.347174e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.237898e-02	3.386656e-03	7.282780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.1967861872341666,0.019912489416397755,0.026977041421193476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.150718e+00	5.734432e-01	5.601985e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.858060e+00	5.347918e-01	3.506084e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.663934e+00	3.120502e-01	2.826922e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.665480e+00	2.833972e-01	3.704820e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.201138e-01	2.025857e-01	2.820837e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.639566e-01	1.170974e-01	1.886222e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.918404e-01	5.542573e-02	1.214737e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.645111e-02	2.789211e-02	5.129717e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.122886e-03	1.686451e-03	3.266824e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09155205393718994,0.011956941403524962,0.015427664993353171
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.406206e+01	2.332107e+00	2.677508e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.083301e+00	6.883649e-01	4.040613e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.255428e+00	2.354402e-01	2.125697e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.274677e+00	2.637204e-01	2.478525e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.380593e+00	2.178770e-01	2.118220e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.820484e-01	1.098942e-01	1.704194e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.451661e-01	7.488412e-02	1.067812e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.599945e-01	3.529630e-02	7.474471e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.336486e-02	5.395343e-03	8.499400e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.036215449152093,0.006072801672743187,0.00841909275281913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.880408e+02	1.916151e+01	2.055785e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.835712e+01	8.707735e-01	3.762899e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.340771e+00	3.846169e-01	4.288193e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.068120e+00	2.887581e-01	1.513224e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.753450e+00	2.041124e-01	2.519717e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.853215e-01	1.590405e-01	1.841880e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.294558e-01	9.792507e-02	1.379560e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.466523e-02	5.156231e-03	8.464841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.19222470407165324,0.019123330494464685,0.026235861112824777
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.646558e+00	5.845750e-01	5.966213e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.560513e+00	9.528093e-01	7.756854e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.048018e+00	6.625833e-01	5.759187e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.859621e+00	3.224192e-01	1.449502e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.355156e+00	2.594004e-01	6.656377e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.704195e+00	2.751610e-01	2.615839e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.129674e+00	2.668617e-01	3.294118e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.576312e+00	2.579383e-01	3.769079e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.110989e+00	2.085333e-01	2.928497e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.801676e-01	1.660257e-01	2.349064e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.875214e-01	1.057752e-01	1.820122e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.773100e-01	7.917709e-02	1.199877e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.233599e-01	3.473446e-02	7.074698e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.340106e-03	2.727252e-03	5.770323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.0920415203324373,0.01029782820839642,0.014621080331726197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.387454e+01	2.404450e+00	2.265471e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.345553e+01	1.661489e+00	1.859316e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.153814e+00	7.223071e-01	5.078464e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.850543e+00	1.877885e-01	4.358253e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.069723e+00	1.930112e-01	7.793523e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.029532e+00	2.168345e-01	1.488643e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.388393e+00	1.959894e-01	2.748191e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.868534e+00	2.372822e-01	1.960788e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.233388e+00	1.536316e-01	2.094306e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.445050e-01	1.072185e-01	1.637416e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.323940e-01	9.690778e-02	1.065081e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.186118e-01	5.089389e-02	7.269344e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.484225e-02	3.728429e-03	9.371092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.037358627391521265,0.00542816845371083,0.008534367051152666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.778989e+02	1.580901e+01	1.544433e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.053550e+01	9.043578e-01	1.296384e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.784427e+01	7.916451e-01	2.895622e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.118784e+01	2.951990e-01	4.208644e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.936044e+00	3.353705e-01	2.671765e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.559798e+00	3.037884e-01	1.412327e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.090973e+00	2.454328e-01	1.362781e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.259525e+00	1.747711e-01	2.139576e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.664800e+00	1.911840e-01	2.463152e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.038794e+00	1.655816e-01	1.904744e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.655723e-01	1.243193e-01	1.514048e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.982677e-02	4.886748e-03	1.022562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18945656888996837,0.014784899568560994,0.020632355485404263
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.745399e+00	3.543689e-01	2.917921e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.335084e+00	1.767921e-01	1.003669e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.820927e+00	3.175740e-01	3.352363e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.050073e+00	2.115717e-01	2.880934e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.109790e-01	1.320353e-01	2.329662e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.129555e-01	9.086200e-02	1.384303e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.193249e-01	4.108301e-02	8.395545e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.263633e-03	3.825467e-03	6.311086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10140919663761207,0.008043504977329724,0.011004578525024969
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.556686e+00	4.597446e-01	3.853367e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.361560e+00	1.960168e-01	1.502616e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.166937e+00	1.890116e-01	1.949588e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.423059e-01	1.057576e-01	1.406864e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.429806e-01	6.824721e-02	9.338491e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.642371e-01	3.505466e-02	6.764209e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.003728e-02	2.131729e-02	4.023661e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.477100e-03	1.795193e-03	3.071989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05318372986775267,0.005810258438098341,0.00799926331950266
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.503044e+01	8.166466e-01	7.193210e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.040649e+00	3.142391e-01	2.746027e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.279285e+00	1.993977e-01	2.187948e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.780215e-01	1.151194e-01	1.455225e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.302373e-02	7.185455e-03	1.097320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19877973802141533,0.01694667488397822,0.022056207975373054
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.545458e-01	2.254890e-01	3.137373e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.459829e+00	9.693115e-01	8.309974e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.847899e+00	6.205624e-01	4.523467e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.130123e+00	1.599056e-01	5.792466e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.084562e+00	2.976912e-01	3.071264e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.299304e+00	3.535452e-01	3.377321e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.627090e+00	2.634790e-01	3.491171e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.226821e+00	2.324273e-01	2.971718e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.132145e-01	1.938914e-01	2.530534e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.066839e-01	1.277496e-01	2.074198e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.929228e-01	1.054260e-01	1.517478e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.051380e-01	5.423539e-02	1.081551e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.000518e-01	3.699870e-02	6.043829e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.837275e-03	2.149398e-03	4.525089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09874122296740705,0.010246713714193056,0.012582401405248328
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.941976e+00	9.833313e-01	1.249485e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.110071e+01	1.594941e+00	1.553347e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.463835e+00	5.726463e-01	3.855258e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.891096e+00	2.548947e-01	1.882109e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.285018e+00	4.245859e-01	1.927240e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.997092e+00	3.004053e-01	2.836351e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.179831e+00	2.498148e-01	2.462907e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.568857e+00	1.955860e-01	2.256531e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.150694e+00	1.706555e-01	1.871825e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.230327e-01	1.307082e-01	1.671944e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.899010e-01	1.174051e-01	1.265591e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.801134e-01	7.817714e-02	9.906839e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.142162e-01	4.163484e-02	8.423425e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.112873e-01	2.991253e-02	4.838116e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.561863e-03	2.086492e-03	4.909045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04396479010829934,0.005818748012781587,0.007353862297814928
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.195850e+01	4.073255e+00	8.319008e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.977533e+01	3.423304e+00	3.145974e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.850271e+01	1.169971e+00	3.676593e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.048027e+01	7.059978e-01	4.220974e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.323197e+00	6.732725e-01	4.146714e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.850074e+00	4.824439e-01	3.742537e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.474118e+00	3.575025e-01	3.131571e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.576339e+00	2.188749e-01	2.469881e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.015749e+00	1.754405e-01	1.964946e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.604326e-01	1.411792e-01	1.570399e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.738997e-01	9.192883e-02	1.221576e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.134741e-02	3.421637e-03	7.724068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18179785719468583,0.019552546674271865,0.02551405979722582
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.849555e+00	6.790857e-01	6.548372e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.558169e+00	3.430122e-01	2.352174e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.498572e+00	3.520453e-01	3.012461e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.477848e+00	2.859419e-01	3.407137e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.025131e-01	1.632703e-01	2.802435e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.964028e-01	9.808204e-02	1.583257e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.663590e-01	5.275278e-02	9.691913e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.504076e-02	2.600780e-02	4.333746e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.405945e-03	1.456538e-03	2.178213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08517428039196193,0.011569661605656797,0.014393650244868952
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.770339e+01	2.620375e+00	2.936195e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.668538e+00	3.173637e-01	2.124436e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.054094e+00	2.665550e-01	1.658286e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.231556e+00	2.937178e-01	2.074386e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.221637e+00	1.843240e-01	1.937746e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.380264e-01	1.125988e-01	1.527692e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.207282e-01	5.670023e-02	1.018825e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.573554e-01	3.801408e-02	6.013480e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.170589e-02	4.980423e-03	8.281108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03412616022804254,0.005895937498019345,0.007881669552139633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.998777e+02	1.723398e+01	2.044591e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.689689e+01	9.766160e-01	3.084837e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.220548e+00	5.456787e-01	2.197244e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.876966e+00	2.297439e-01	1.476481e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.663446e+00	1.994701e-01	2.073249e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.440715e-01	1.492875e-01	1.711760e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.034893e-01	8.457023e-02	1.236523e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.334186e-02	5.023125e-03	8.227738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.17989395011210493,0.01921840474229511,0.025100524064137153
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.219538e+00	7.119416e-01	6.688890e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.138653e+00	9.616359e-01	9.330369e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.181587e+00	5.370925e-01	4.031344e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.691115e+00	1.178915e-01	2.269220e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.066789e+00	2.697349e-01	1.738020e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.402793e+00	2.651994e-01	3.480266e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.960868e+00	2.947393e-01	3.100712e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.453673e+00	2.525355e-01	3.119471e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.056252e+00	2.237328e-01	2.639433e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.004387e-01	1.369540e-01	2.577613e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.431676e-01	1.048722e-01	1.605804e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.296208e-01	5.973780e-02	1.066095e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.963654e-02	3.543259e-02	6.386033e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.013487e-03	2.173876e-03	4.562746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08573832797191831,0.01064291341316792,0.013240366837043688
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.878322e+01	3.056237e+00	3.076777e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.355000e+01	1.409407e+00	1.332207e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.907358e+00	3.338215e-01	3.910708e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.261066e+00	2.748483e-01	6.278344e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.611528e+00	1.982172e-01	2.076313e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.781541e+00	1.763616e-01	2.459667e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.279231e+00	2.632771e-01	2.115015e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.697343e+00	2.303257e-01	2.133310e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.152505e+00	1.659902e-01	1.731717e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.077084e-01	1.059436e-01	1.408194e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.024690e-01	8.180033e-02	9.958641e-02
4.075000e-01	4.250000e-02	4.250000e-02	1.890438e-01	3.829342e-02	8.647772e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.461276e-02	4.617766e-03	7.323747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.035055925203995024,0.005558676257785729,0.008126751547384008
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.930654e+02	1.511865e+01	1.755145e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.743614e+01	1.112619e+00	3.289842e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.612785e+01	7.068134e-01	2.752857e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.051753e+01	6.489572e-01	5.644267e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.528177e+00	3.076547e-01	3.280321e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.232482e+00	2.704136e-01	2.202143e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.863000e+00	2.111662e-01	1.394759e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.133801e+00	1.963123e-01	1.414937e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.607723e+00	2.090566e-01	2.069752e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.777232e-01	1.515421e-01	1.816443e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.320404e-01	1.200601e-01	1.409646e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.810156e-02	4.789117e-03	1.046887e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF2_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.33264841123927474,0.024622769374640696,0.031144782243469116
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.639347e-01	1.036783e-01	1.256498e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.330114e+00	7.249635e-01	6.674854e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.713323e+00	5.720540e-01	2.812319e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.407737e+00	3.274440e-01	1.658628e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.306335e+00	4.719417e-01	5.902438e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.240359e+00	3.320725e-01	5.058594e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.731453e-01	1.710135e-01	2.746213e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.886932e-02	1.383498e-02	2.381388e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.18755382536375761,0.019426698027651484,0.02278892707136221
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.677019e+00	4.731698e-01	6.056669e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.101122e+00	7.583325e-01	4.531712e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.842099e+00	4.548268e-01	2.641657e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.948579e+00	4.123474e-01	4.689007e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.133135e-01	2.155020e-01	3.169851e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.349451e-01	1.075840e-01	1.662080e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.634416e-01	4.562602e-02	7.930981e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.804412e-03	3.155075e-03	6.460131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10955050126076846,0.01897039583525069,0.02547952832763406
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.236675e+00	1.495082e+00	1.869655e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.084036e+00	8.301616e-01	5.293205e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.483045e+00	9.094385e-01	7.159089e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.701236e+00	4.742042e-01	6.266462e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.572848e-02	2.180677e-02	3.841573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.321313460400093,0.025660792192178206,0.02914946108219002
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.518655e-02	2.475417e-02	5.575074e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.840940e-01	1.461731e-01	2.286517e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.917646e-01	3.820791e-01	4.863126e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.808387e+00	6.308277e-01	6.125796e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.737086e+00	6.712796e-01	5.562198e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.339170e+00	4.854401e-01	2.378205e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.498306e+00	1.820786e-01	6.678438e-04
3.300000e-01	2.000000e-02	2.000000e-02	3.196660e+00	2.876029e-01	1.624972e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.680734e+00	3.940337e-01	4.029235e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.037947e+00	3.950236e-01	4.758624e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.384688e+00	3.177721e-01	4.321083e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.748929e-01	2.218748e-01	3.227120e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.675690e-01	1.334864e-01	1.891804e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.517320e-02	1.237776e-02	1.840081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19060603339547127,0.019574958776847173,0.02237076387191561
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.786451e-01	8.707464e-02	1.567267e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.770210e-01	3.299073e-01	5.289551e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.821934e+00	6.806849e-01	9.332934e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.073329e+00	9.504032e-01	1.096651e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.160318e+00	9.842385e-01	9.146937e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.676204e+00	7.219529e-01	4.978036e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.590144e+00	3.379783e-01	1.169081e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.048324e+00	3.115416e-01	1.091013e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.210561e+00	3.857901e-01	2.977030e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.398133e+00	3.947729e-01	3.995882e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.670878e+00	3.199332e-01	3.683938e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.074282e+00	2.265562e-01	2.948824e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.314271e-01	1.430634e-01	1.985065e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.179882e-01	8.269131e-02	1.181112e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.466123e-02	6.995702e-03	1.162555e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10291989214959062,0.016654517302940722,0.020461103709894832
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.139487e+00	5.120365e-01	1.015118e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.852813e+00	1.185247e+00	1.962448e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.242999e+00	1.814519e+00	2.537337e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.330354e+00	2.092353e+00	2.358019e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.377232e+00	1.731297e+00	1.304477e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.019823e+00	7.612845e-01	3.570292e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.671696e+00	5.943314e-01	2.634620e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.920857e+00	7.825449e-01	5.697628e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.285626e+00	6.995588e-01	6.803109e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.996665e+00	4.751019e-01	5.895493e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.121744e+00	3.050572e-01	4.335859e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.593999e-02	1.542790e-02	2.454116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2928104375680052,0.02687482901345606,0.036107251278369945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.236227e-01	2.301184e-01	2.535821e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.960975e+00	7.454782e-01	6.159635e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.989787e+00	4.468110e-01	2.914663e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.835622e+00	2.570391e-01	2.078177e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.104412e+00	3.859682e-01	4.767856e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.249579e+00	3.029208e-01	4.563622e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.300379e-01	1.713034e-01	2.752864e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.517948e-01	8.261599e-02	1.383221e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.299855e-02	5.070420e-03	8.429902e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.15048669529980788,0.018514201915610345,0.024807707276481517
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.364790e+00	7.384469e-01	7.546105e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.623254e+00	1.348299e+00	1.220812e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.957391e+00	6.506510e-01	5.236372e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.213856e+00	1.336705e-01	6.161031e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.244192e+00	2.888347e-01	2.584839e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.394752e+00	2.692568e-01	3.295642e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.356106e-01	1.622380e-01	2.325173e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.618209e-01	8.549881e-02	1.437412e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.980588e-02	8.681264e-03	1.608171e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06534198305840772,0.013227640841209455,0.01960941416316693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.688697e+01	1.307960e+01	1.287794e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.969214e+01	4.096494e+00	4.582685e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.016727e+01	7.227803e-01	4.198066e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.789430e+00	2.090049e-01	9.298037e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.532729e+00	3.229295e-01	2.608395e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.686426e+00	3.450087e-01	3.885381e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.072367e-01	2.360477e-01	3.597318e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.737508e-02	1.311140e-02	2.430731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2843500485856011,0.026388610703325988,0.03184270567346864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.777681e-01	2.018424e-01	2.954714e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.048664e+00	3.758741e-01	4.424575e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.598018e+00	5.423798e-01	5.059154e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.136109e+00	6.216271e-01	5.155334e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.590121e+00	5.326178e-01	4.035260e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.831934e+00	3.312422e-01	1.914658e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.815326e+00	9.735818e-02	2.384757e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.636402e+00	2.071926e-01	1.843208e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.239533e+00	2.953126e-01	3.176510e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.789230e+00	3.104977e-01	4.050322e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.291649e+00	2.752897e-01	3.602975e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.018574e-01	1.883862e-01	2.862094e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.322733e-01	1.228278e-01	1.688728e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.387496e-02	1.174188e-02	1.714928e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1572191046750643,0.0183236178544324,0.02299271185263979
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.981470e+00	8.182029e-01	9.745409e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.287001e+00	1.172504e+00	1.062145e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.199786e+00	1.052558e+00	1.028695e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.398374e+00	1.024102e+00	8.589731e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.813789e+00	6.478035e-01	5.884081e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.998906e+00	3.639613e-01	2.486197e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.219328e+00	1.078103e-01	7.422920e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.657451e+00	1.575441e-01	1.399208e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.155101e+00	2.342834e-01	2.039726e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.558762e+00	2.493757e-01	2.809392e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.658187e-01	1.780219e-01	2.393156e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.089952e-01	1.133294e-01	1.626612e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.406993e-02	1.175552e-02	1.827288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07572682198994084,0.014388730038150319,0.019745301549374164
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.874458e+01	1.177077e+01	1.141752e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.482334e+01	4.724843e+00	4.836828e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.364208e+01	3.011819e+00	2.500663e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.589763e+01	1.692866e+00	1.474893e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.858775e+00	7.859174e-01	5.883150e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.869605e+00	2.925758e-01	2.586880e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.912927e+00	2.069237e-01	8.342846e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.072697e+00	1.646815e-01	9.970666e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.668557e+00	2.865985e-01	2.353150e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.033017e+00	3.362426e-01	3.822895e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.260402e+00	2.746065e-01	3.796200e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.028337e-02	1.817823e-02	2.802663e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.32720026511386036,0.029631658735691346,0.03604596126408838
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.253951e-01	1.358485e-01	1.787313e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.604166e+00	8.418632e-01	8.179190e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.621386e+00	5.476649e-01	2.255574e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.129044e+00	4.177291e-01	2.239870e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.166605e+00	5.325673e-01	6.089726e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.220591e+00	3.654372e-01	5.410097e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.775069e-01	1.887865e-01	3.204018e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.287976e-02	1.667905e-02	3.027740e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.1877122749490467,0.02392380146391379,0.02727011535763524
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.903730e+00	6.227988e-01	8.154906e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.797535e+00	7.559238e-01	3.669618e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.565779e+00	5.307446e-01	3.718402e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.982255e+00	4.998276e-01	5.306827e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.756729e-01	2.560598e-01	3.565763e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.673033e-01	1.220508e-01	2.013060e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.819273e-01	5.403265e-02	9.586768e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.084063e-02	4.060592e-03	7.900161e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.11864625802550371,0.023765787637961472,0.031107083460670704
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.154378e+00	1.733605e+00	2.262291e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.443909e+00	8.996067e-01	4.434177e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.512533e+00	1.008079e+00	7.358107e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.960555e+00	6.017166e-01	7.712966e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.294618e-02	2.856763e-02	4.857828e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3200472080785074,0.030987484049367797,0.03427869857615573
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.607106e-02	2.417763e-02	5.829753e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.038090e-01	1.743794e-01	2.958108e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.004573e+00	4.822014e-01	6.330091e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.982831e+00	7.443835e-01	7.924380e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.864064e+00	7.757788e-01	6.230292e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.339585e+00	5.287579e-01	2.330575e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.357609e+00	1.456356e-01	8.628375e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.026576e+00	3.870515e-01	2.004454e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.543531e+00	4.766609e-01	4.321874e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.959348e+00	4.523396e-01	5.211364e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.375199e+00	3.644723e-01	4.652339e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.925357e-01	2.573243e-01	3.735440e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.969730e-01	1.559749e-01	2.403123e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.180512e-02	1.543288e-02	2.380037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.19249619625191933,0.024394502228420822,0.027000067560040808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.661479e-01	9.081956e-02	1.910908e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.050513e-01	4.515297e-01	7.603786e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.100971e+00	8.916968e-01	1.297916e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.342946e+00	1.179899e+00	1.440767e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.234840e+00	1.139757e+00	1.068248e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.524627e+00	7.834330e-01	4.660614e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.345428e+00	3.699957e-01	8.293669e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.783218e+00	3.521252e-01	1.576181e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.067164e+00	4.702490e-01	3.448928e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.372866e+00	4.874992e-01	4.283001e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.689975e+00	3.929958e-01	4.390940e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.123430e+00	2.735787e-01	3.336625e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.770776e-01	1.703113e-01	2.480411e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.530700e-01	9.751796e-02	1.437149e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.915559e-02	9.216962e-03	1.474904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.1103990744953803,0.021245492056718593,0.02562268058790851
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.014381e+00	5.518408e-01	1.255908e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.934039e+00	1.454403e+00	2.583454e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.283175e+00	2.232842e+00	3.308876e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.107286e+00	2.395038e+00	2.700623e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.805432e+00	1.845577e+00	1.473242e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.493642e+00	9.387236e-01	3.126865e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.367143e+00	6.017771e-01	2.115438e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.894986e+00	8.746628e-01	6.155157e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.437385e+00	8.281552e-01	7.629735e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.212186e+00	6.150205e-01	7.071316e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.300583e+00	3.895743e-01	5.302109e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.798504e-02	2.078023e-02	3.274739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.28716250347967603,0.030932333011366775,0.04058543916002372
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.536927e-01	2.926754e-01	2.851921e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.259044e+00	8.360330e-01	7.305242e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.867016e+00	3.756419e-01	2.203989e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.551691e+00	2.691840e-01	2.801359e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.998914e+00	4.162046e-01	4.526642e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.254631e+00	3.372238e-01	4.867760e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.518844e-01	1.997315e-01	3.192994e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.686919e-01	9.256988e-02	1.670071e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.579640e-02	6.576159e-03	1.184489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.15111958120218952,0.021909845726444416,0.028412432450861197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.435615e+00	1.077285e+00	1.116228e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.495166e+00	1.572896e+00	1.508529e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.357274e+00	5.369239e-01	3.746509e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.656885e+00	1.886016e-01	1.782373e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.148065e+00	2.884514e-01	2.221797e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.455867e+00	3.137052e-01	3.551959e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.000628e-01	1.933573e-01	2.684674e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.002720e-01	9.871542e-02	1.668154e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.466234e-02	1.090978e-02	1.968256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07302563813358295,0.01630581443488048,0.02325247893563971
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.545596e+01	1.757704e+01	1.862086e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.701031e+01	3.905266e+00	3.236973e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.643965e+00	4.924653e-01	2.803689e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.305862e+00	2.634818e-01	8.318422e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.534346e+00	2.991646e-01	2.204437e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.864604e+00	3.920547e-01	4.260374e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.071601e+00	2.936084e-01	4.165213e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.971454e-02	1.750825e-02	3.048119e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2814258507121911,0.030830271984375046,0.03681588774459538
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.268174e-01	2.442885e-01	3.379167e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.239201e+00	5.031741e-01	5.423092e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.848092e+00	6.607520e-01	6.272332e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.350779e+00	6.842443e-01	5.964393e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.668407e+00	5.442201e-01	4.081275e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.744353e+00	3.064494e-01	1.464038e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.632706e+00	1.574996e-01	1.592352e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.414967e+00	2.263418e-01	2.250349e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.116599e+00	3.325620e-01	2.971813e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.736906e+00	3.591207e-01	4.057636e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.284568e+00	3.072370e-01	3.957041e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.232069e-01	2.210857e-01	3.225355e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.579055e-01	1.375414e-01	2.151827e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.016444e-02	1.439398e-02	2.230536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15756679465163154,0.02195175145427128,0.02690887692899055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.800901e+00	1.094238e+00	1.183034e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.610978e+00	1.441733e+00	1.477166e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.118129e+00	1.350737e+00	1.318607e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.595234e+00	1.018538e+00	9.568476e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.556831e+00	6.564252e-01	5.011553e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.492977e+00	2.951692e-01	1.965521e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.767569e+00	1.628410e-01	1.623553e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.387508e+00	1.629524e-01	1.607731e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.067069e+00	2.565030e-01	2.058758e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.569928e+00	2.915316e-01	3.002413e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.009800e+00	2.207358e-01	2.730022e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.475075e-01	1.289815e-01	1.890808e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.072800e-02	1.471148e-02	2.268814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08308430135360426,0.018048912219424396,0.023953727712205747
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.279125e+01	1.526780e+01	1.637890e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.444619e+01	5.128720e+00	5.058697e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.174948e+01	2.999037e+00	2.500756e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.355763e+01	1.511667e+00	1.037713e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.791473e+00	6.087918e-01	4.268124e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.873969e+00	3.244289e-01	2.472199e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.432274e+00	1.929914e-01	1.077994e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.883842e+00	1.517496e-01	6.389767e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.670818e+00	3.149162e-01	2.309893e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.148208e+00	3.926812e-01	4.008931e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.413731e+00	3.497328e-01	4.260597e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.405300e-02	2.358873e-02	3.587164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.29487266316949745,0.026908525054577137,0.033304387624642495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.874858e-01	2.130808e-01	2.592228e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.534769e+00	8.772511e-01	6.986175e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.564401e+00	2.031427e-01	2.215207e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.551256e+00	4.841627e-01	4.623529e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.595464e+00	4.121536e-01	5.525733e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.736874e-01	2.383177e-01	3.842350e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.181323e-01	1.306961e-01	2.163797e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.086012e-02	1.175422e-02	2.150010e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.1638546478347428,0.020698924295605353,0.024654076664443414
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.916039e+00	7.903432e-01	9.067150e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.916003e+00	5.179669e-01	3.237632e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.853220e+00	5.492868e-01	4.431831e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.453818e+00	3.425596e-01	4.278423e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.474529e-01	1.717365e-01	2.560287e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.786680e-01	9.334780e-02	1.461733e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.528606e-01	4.255228e-02	7.406995e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.445097e-03	3.440528e-03	6.846829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.10128580703794854,0.019091409280511534,0.02582244253435395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.078313e+00	2.010492e+00	2.328220e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.529431e+00	8.663504e-01	5.215829e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.550416e+00	8.625507e-01	8.300243e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.440277e+00	4.057876e-01	5.509407e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.624767e-02	2.094320e-02	3.673506e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2922591812943031,0.028389277143145486,0.032577998967468824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.341587e-02	3.803569e-02	6.987637e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.992879e-01	2.805210e-01	4.246119e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.602672e+00	7.062097e-01	8.230880e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.820792e+00	8.902281e-01	7.802994e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.528320e+00	6.592728e-01	3.702896e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.578156e+00	2.154822e-01	1.453551e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.198561e+00	3.597919e-01	1.463175e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.626254e+00	4.379844e-01	4.168776e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.071870e+00	4.467505e-01	4.946196e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.520874e+00	3.530167e-01	4.673608e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.041745e+00	2.728312e-01	3.780886e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.610072e-01	1.858895e-01	2.799984e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.619040e-01	1.126583e-01	1.689619e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.967505e-02	1.059363e-02	1.663927e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.17050774010920927,0.021659141533605597,0.024594297061569154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.716283e-01	1.444814e-01	2.731223e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.653565e+00	7.650291e-01	1.199121e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.477701e+00	1.320263e+00	1.737710e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.816963e+00	1.386769e+00	1.368683e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.247860e+00	1.006199e+00	6.427200e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.917491e+00	3.880552e-01	1.085826e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.231885e+00	3.719565e-01	1.065342e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.383323e+00	4.794483e-01	3.135750e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.566713e+00	4.669154e-01	4.358041e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.882801e+00	3.788502e-01	4.340768e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.329468e+00	2.977679e-01	3.553851e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.771544e-01	2.053897e-01	2.656748e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.311549e-01	1.297106e-01	1.875954e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.772246e-01	7.059634e-02	1.102306e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.292025e-02	7.187507e-03	1.115735e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09506921318571601,0.017988003140422107,0.02205164665863879
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.527843e+00	8.220208e-01	1.767294e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.580457e+00	2.157773e+00	3.623311e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.651196e+00	2.952777e+00	3.898213e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.285497e+00	2.577060e+00	2.410905e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.163090e+00	1.501721e+00	6.862871e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.826061e+00	5.328227e-01	1.290100e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.920534e+00	8.957653e-01	5.786931e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.169540e+00	8.684639e-01	7.582469e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.746172e+00	6.741229e-01	7.254953e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.705541e+00	4.470540e-01	5.747435e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.962896e-01	2.902281e-01	4.121088e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.463240e-02	1.554341e-02	2.491463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2587044456069297,0.02743533557179012,0.03695448595805523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.820944e-01	3.954446e-01	3.723884e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.927625e+00	8.507015e-01	6.898758e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.930164e+00	1.411954e-01	1.037836e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.319678e+00	3.495077e-01	3.273298e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.619355e+00	3.410795e-01	4.421871e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.456102e-01	2.368357e-01	3.642964e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.877831e-01	1.383382e-01	2.255529e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.992592e-01	6.803525e-02	1.185857e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.195277e-02	4.940427e-03	9.108007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.13223595111900918,0.01859807133393887,0.024536420258114616
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.874017e+00	1.559396e+00	1.611810e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.967850e+00	1.462591e+00	1.457442e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.925215e+00	2.090017e-01	9.325450e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.442880e+00	2.957172e-01	2.012058e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.910840e+00	2.825269e-01	2.610705e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.171272e+00	2.305395e-01	2.861372e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.412331e-01	1.376036e-01	2.026780e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.353324e-01	7.866645e-02	1.258887e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.000643e-02	8.930984e-03	1.627909e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06270969094248727,0.013094348873188472,0.019177002821797323
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.215289e+02	1.973792e+01	2.038832e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.459805e+01	2.154861e+00	1.569287e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.562569e+00	3.954648e-01	1.767503e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.120724e+00	2.727884e-01	5.705546e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.285225e+00	2.702575e-01	2.240253e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.551061e+00	3.167985e-01	3.608746e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.683059e-01	2.168892e-01	3.234934e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.218740e-02	1.377713e-02	2.470616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2544716900292516,0.02735000835198928,0.034540483523381404
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.408904e-01	3.447717e-01	4.144814e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.764051e+00	6.880939e-01	6.604115e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.500371e+00	7.712496e-01	6.875690e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.943410e+00	6.665320e-01	5.016621e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.028514e+00	3.962965e-01	2.158635e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.828535e+00	1.519959e-01	1.263319e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.542017e+00	2.332055e-01	2.424551e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.210243e+00	2.756754e-01	2.730085e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.830715e+00	3.151954e-01	3.629568e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.426644e+00	2.953155e-01	3.660369e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.004899e+00	2.284925e-01	3.277455e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.281595e-01	1.633454e-01	2.505467e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.406641e-01	1.010701e-01	1.529203e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.886387e-02	9.795109e-03	1.618396e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13700977641930473,0.01838738446126295,0.02317647647122348
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.938569e+00	1.489547e+00	1.573549e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.228938e+00	1.735243e+00	1.684844e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.777998e+00	1.349567e+00	1.165710e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.135639e+00	7.884314e-01	6.589420e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.468414e+00	3.861890e-01	2.888142e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.217016e+00	1.726892e-01	1.250111e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.563506e+00	2.057782e-01	1.845514e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.240542e+00	2.074867e-01	1.579494e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.826734e+00	2.369313e-01	2.429588e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.306522e+00	2.336988e-01	2.554309e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.105269e-01	1.626235e-01	2.170700e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.387175e-01	9.690592e-02	1.489936e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.045817e-02	1.129159e-02	1.731436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06984930491346149,0.014469686994313037,0.019951856416575417
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.131560e+02	1.693077e+01	1.739437e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.611174e+01	4.035002e+00	3.584834e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.009201e+01	1.728841e+00	1.415896e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.177812e+01	8.623791e-01	4.248469e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.991431e+00	3.469898e-01	3.042457e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.575879e+00	2.527744e-01	1.634097e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.238232e+00	1.555942e-01	8.468539e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.710378e+00	1.857673e-01	5.548349e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.402202e+00	2.806311e-01	2.318057e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.838198e+00	3.342831e-01	3.666140e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.152146e+00	2.698587e-01	3.621069e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.881344e-02	1.823040e-02	2.872441e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.26593854324180105,0.0237817206981977,0.02980506427401608
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.556651e-01	2.965612e-01	3.251142e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.127330e+00	7.119264e-01	4.486152e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.198600e+00	3.382683e-01	1.815495e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.041661e+00	4.229640e-01	5.158951e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.222938e+00	2.978235e-01	4.293971e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.577978e-01	1.677255e-01	2.748711e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.004121e-01	9.069584e-02	1.496643e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.016721e-02	7.719204e-03	1.364932e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14390418949552214,0.016610729669169988,0.020721431869144658
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.918061e+00	8.250706e-01	8.360005e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.546727e+00	5.479670e-01	5.120729e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.256203e+00	4.352128e-01	4.495492e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.139351e+00	2.294993e-01	3.109007e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.025210e-01	1.254017e-01	1.861268e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.071909e-01	6.584086e-02	1.093873e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.210002e-01	3.361164e-02	5.608693e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.757919e-03	2.597820e-03	4.861333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08664268004485329,0.014776566482579925,0.020303097270644138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.001778e+00	2.074059e+00	2.089930e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.007604e+00	9.725722e-01	9.364551e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.779595e+00	6.537533e-01	7.279629e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.120844e+00	2.676892e-01	3.939315e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.180477e-02	1.542564e-02	2.627562e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.26763868659017864,0.025229847143784345,0.02981240585231365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.842849e-02	5.539805e-02	8.644412e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.055383e-01	4.366110e-01	5.762214e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.373327e+00	9.184248e-01	9.035033e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.604529e+00	8.531434e-01	6.200700e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.876720e+00	3.879880e-01	1.015917e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.501690e+00	3.000739e-01	1.086918e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.866693e+00	4.415171e-01	4.044235e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.237962e+00	4.381916e-01	4.688259e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.681753e+00	3.474553e-01	4.604592e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.206155e+00	2.751369e-01	3.804326e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.064766e-01	1.979724e-01	2.761697e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.031449e-01	1.288871e-01	2.001914e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.605582e-01	7.568291e-02	1.229519e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.972026e-02	6.978630e-03	1.018954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15145011986654985,0.01851539732579796,0.02117252487687074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.686429e-01	2.317364e-01	4.080361e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.834112e+00	1.209376e+00	1.730430e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.134361e+00	1.671236e+00	1.835900e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.048194e+00	1.251783e+00	9.857690e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.751603e+00	5.488815e-01	2.383488e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.879062e+00	3.547565e-01	1.596244e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.869742e+00	5.092331e-01	3.412031e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.921250e+00	4.735377e-01	4.519055e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.155366e+00	3.936891e-01	4.058425e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.537216e+00	2.929834e-01	3.507002e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.066762e+00	2.154382e-01	2.738999e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.028114e-01	1.536415e-01	1.887657e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.257721e-01	8.835116e-02	1.370958e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.199879e-01	5.524603e-02	8.398891e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.667948e-02	4.978511e-03	7.748171e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08175316647196344,0.014608425515458656,0.018059319408344363
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.321932e+00	1.223951e+00	2.499869e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.764931e+00	3.069700e+00	4.619490e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.036860e+01	3.486709e+00	3.964476e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.120774e+01	2.297158e+00	1.673450e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.996436e+00	8.192842e-01	3.206186e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.612244e+00	9.040303e-01	5.084254e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.294553e+00	9.454845e-01	8.275132e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.499234e+00	7.582377e-01	7.348751e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.203657e+00	5.045671e-01	6.170194e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.361095e+00	3.335530e-01	4.165170e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.864724e-01	2.080908e-01	2.954358e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.283361e-02	1.081629e-02	1.804686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.23510048131569616,0.02429190981811008,0.03284330184082862
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.283571e+00	4.958865e-01	4.665340e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.371401e+00	7.630170e-01	5.750779e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.841252e+00	2.522489e-01	2.072935e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.119221e+00	3.606152e-01	3.892588e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.341701e+00	2.694223e-01	3.857750e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.477504e-01	1.745094e-01	2.693514e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.643729e-01	1.007681e-01	1.634727e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.387602e-01	4.566245e-02	8.031935e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.548797e-03	3.438890e-03	5.370456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11689806954866275,0.015499448672036939,0.02057881542687659
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.814302e+00	2.004641e+00	1.979972e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.397458e+00	1.109613e+00	1.021440e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.459796e+00	1.866893e-01	3.929687e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.362579e+00	3.039628e-01	2.302069e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.726001e+00	2.496805e-01	2.628948e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.856504e-01	1.724041e-01	2.238423e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.345821e-01	1.020107e-01	1.576559e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.753136e-01	5.876217e-02	9.689711e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.343535e-02	7.197931e-03	1.208066e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05374883575794036,0.01028917774955316,0.015200787612323921
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.515186e+02	1.955485e+01	2.106197e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.068329e+01	9.413176e-01	3.464384e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.250528e+00	4.742925e-01	1.229407e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.038382e+00	2.329852e-01	5.875493e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.091589e+00	2.364497e-01	2.203304e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.336880e+00	2.468600e-01	3.051601e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.335006e-01	1.662601e-01	2.483760e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.299267e-02	1.059596e-02	1.879089e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.2318307851753846,0.023911959710857994,0.031251146629622445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.911853e-01	4.510879e-01	4.977809e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.356617e+00	8.839121e-01	7.456143e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.121129e+00	8.333212e-01	6.479375e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.354067e+00	5.434896e-01	3.632355e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.182326e+00	1.733131e-01	8.125830e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.779532e+00	2.077441e-01	2.200821e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.414424e+00	2.843392e-01	2.863001e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.034080e+00	2.907321e-01	3.414318e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.583437e+00	2.699316e-01	3.507687e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.179271e+00	2.180107e-01	3.208758e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.092500e-01	1.848159e-01	2.460729e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.892287e-01	1.185702e-01	1.780250e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.500836e-01	6.935919e-02	1.137284e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.942508e-02	6.631768e-03	9.741428e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12081852403975765,0.015079033879664666,0.019411738180014765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.540455e+00	1.900683e+00	1.870501e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.056110e+01	1.897893e+00	1.760364e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.605646e+00	1.158446e+00	9.154847e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.107201e+00	5.259462e-01	3.772462e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.137593e+00	1.715471e-01	5.800096e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.983206e+00	1.670539e-01	1.477866e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.479182e+00	2.203388e-01	1.729174e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.114419e+00	2.173145e-01	2.251752e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.635917e+00	2.027374e-01	2.228882e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.106146e+00	1.777255e-01	2.236397e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.781004e-01	1.328799e-01	1.556470e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.605209e-01	7.187362e-02	1.090404e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.114055e-02	8.097537e-03	1.313902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05894732765671121,0.011149205511935469,0.015718903873142787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.403290e+02	1.721150e+01	1.684361e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.325100e+01	2.332985e+00	2.329297e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.766285e+01	9.775498e-01	6.085170e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.080807e+01	4.603494e-01	1.886023e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.749249e+00	3.670998e-01	1.548120e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.434774e+00	2.259608e-01	1.400625e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.129958e+00	1.562615e-01	8.293521e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.517138e+00	1.436758e-01	1.079075e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.180438e+00	2.536805e-01	2.234550e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.592620e+00	2.681112e-01	3.247138e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.684114e-01	2.140474e-01	2.731166e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.550373e-02	1.336544e-02	2.168683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.24557165549527604,0.021364529766558532,0.0278117185271739
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.336362e+00	3.606505e-01	3.534112e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.238735e+00	5.303810e-01	4.074301e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.813181e+00	3.496499e-01	3.022705e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.730804e+00	3.663477e-01	4.601725e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.019698e+00	2.333440e-01	3.489829e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.499215e-01	1.315106e-01	2.300748e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.414530e-01	6.827190e-02	1.154204e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.505792e-02	5.890043e-03	1.030344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13207700122602153,0.013703279916453953,0.01802447504859689
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.632973e+00	7.773482e-01	7.076515e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.025393e+00	3.873672e-01	4.608677e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.901618e+00	3.376181e-01	4.079075e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.957740e-01	1.910792e-01	2.262041e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.332734e-01	9.627147e-02	1.665545e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.753807e-01	5.723226e-02	8.520665e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.019125e-01	2.740848e-02	4.940429e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.617603e-03	2.038204e-03	4.186770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07829999649520628,0.012032448269408205,0.01721372338506455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.041069e+01	1.940973e+00	1.813359e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.237608e+00	9.798465e-01	9.351393e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.339325e+00	5.028488e-01	5.854842e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.842496e-01	2.096292e-01	3.016167e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.461381e-02	1.229377e-02	2.198429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.25070212857663543,0.023037132573011848,0.0280078941706578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.083842e-01	7.367902e-02	1.125238e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.164214e+00	5.910273e-01	7.014191e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.079161e+00	1.007686e+00	8.920585e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.071029e+00	7.209412e-01	3.785561e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.917458e+00	1.355196e-01	7.411829e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.256623e+00	3.512144e-01	2.953176e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.548305e+00	4.075756e-01	4.285788e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.935773e+00	3.718923e-01	4.355994e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.460260e+00	3.027813e-01	3.884604e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.034151e+00	2.309043e-01	3.146295e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.734782e-01	1.433513e-01	2.478010e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.098037e-01	1.058519e-01	1.747076e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.129288e-01	6.453693e-02	8.669632e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.473631e-02	5.025096e-03	7.617822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.1392628856228856,0.016313260939100016,0.019352750248648826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.341481e-01	3.665981e-01	5.971353e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.144279e+00	1.580745e+00	2.157899e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.507416e+00	1.739728e+00	1.486915e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.693411e+00	1.024423e+00	4.871834e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.722384e+00	2.491644e-01	3.151470e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.574497e+00	4.532953e-01	2.918824e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.488150e+00	4.575362e-01	4.319861e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.573466e+00	3.952829e-01	4.006476e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.878359e+00	3.483601e-01	3.705180e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.343871e+00	2.393527e-01	3.021450e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.375411e-01	1.778201e-01	2.036663e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.105021e-01	1.085371e-01	1.776690e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.674805e-01	7.319870e-02	1.193044e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.914793e-01	4.631768e-02	6.341638e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.373971e-02	4.075004e-03	6.463792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07375838988376171,0.012422111022388743,0.015691591838042862
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.167409e+00	1.644266e+00	3.096609e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.092458e+00	3.841302e+00	5.475887e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.268724e+01	3.804816e+00	3.566322e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.247146e+01	1.858343e+00	7.903779e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.004705e+01	6.989420e-01	5.360717e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.136202e+00	1.049022e+00	8.154400e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.691684e+00	8.724938e-01	8.376878e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.018378e+00	6.150687e-01	6.779828e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.890536e+00	3.846753e-01	4.827779e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.172740e+00	2.700500e-01	3.466095e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.848814e-01	1.656368e-01	2.492050e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.732478e-02	8.377485e-03	1.422397e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.2199443162480828,0.02208499301807365,0.030241640562644778
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.667984e+00	5.715635e-01	5.396708e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.508305e+00	6.303014e-01	4.416225e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.733884e+00	3.169313e-01	2.986789e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.963688e+00	3.350457e-01	3.795327e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.187924e+00	2.457134e-01	3.174549e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.382952e-01	1.374258e-01	2.356678e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.039441e-01	7.821943e-02	1.308933e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.057664e-01	3.577183e-02	6.515576e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.428372e-03	2.326328e-03	3.850611e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10846493592371101,0.013516446035909443,0.018354601379268143
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.141327e+01	2.275807e+00	2.433904e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.956870e+00	8.087050e-01	5.970687e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.170297e+00	2.347681e-01	1.167745e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.328221e+00	2.850230e-01	2.509128e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.618777e+00	2.259304e-01	2.532980e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.980798e-01	1.533908e-01	1.746639e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.810403e-01	7.924677e-02	1.411329e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.496655e-01	5.134158e-02	7.686406e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.964862e-02	5.873119e-03	1.081840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.049280807756807286,0.008715358551418688,0.013020741675921724
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.681607e+02	1.882240e+01	2.157711e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.800509e+01	7.006961e-01	2.632789e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.143367e+00	4.517065e-01	1.335194e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.996755e+00	1.991974e-01	7.093728e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.997867e+00	2.207001e-01	2.047584e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.239856e+00	2.145238e-01	2.523662e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.641398e-01	1.361962e-01	2.182434e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.828569e-02	8.859927e-03	1.584724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.21764210618327168,0.021932109904481495,0.028900058472598966
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.220530e+00	5.138221e-01	5.733252e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.854568e+00	9.430255e-01	7.554888e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.515225e+00	7.998018e-01	5.675032e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.543436e+00	3.984325e-01	2.223318e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.160809e+00	1.313774e-01	1.068890e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.676601e+00	2.340662e-01	2.947907e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.307740e+00	3.067158e-01	2.946550e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.878697e+00	2.665483e-01	3.215236e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.453441e+00	2.589179e-01	3.082174e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.046732e+00	2.015627e-01	2.722926e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.982363e-01	1.373275e-01	2.220351e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.074105e-01	9.570735e-02	1.642873e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.070276e-01	5.940291e-02	8.071242e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.465333e-02	4.774492e-03	7.458499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11169100577316907,0.013267037197639248,0.01720660173057295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.095053e+01	2.170472e+00	2.168010e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.201851e+01	1.927932e+00	1.852369e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.652479e+00	8.493360e-01	6.431015e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.677173e+00	2.953659e-01	2.038352e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.819112e+00	1.373027e-01	1.007102e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.872995e+00	1.873011e-01	1.393802e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.413943e+00	2.258768e-01	1.691569e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.027663e+00	2.032742e-01	2.091849e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.529903e+00	2.098249e-01	2.113315e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.008208e+00	1.506797e-01	1.851684e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.037902e-01	9.480095e-02	1.447460e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.179480e-01	6.588037e-02	9.705045e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.655020e-02	6.672809e-03	1.033948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05329430707168273,0.009111314116219335,0.013154906283360052
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.571410e+02	1.606788e+01	1.601355e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.942254e+01	1.490237e+00	1.620406e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.610157e+01	4.039569e-01	5.665217e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.041523e+01	5.602586e-01	1.590511e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.582782e+00	2.880981e-01	1.434131e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.353878e+00	2.456051e-01	8.418083e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.065386e+00	1.445972e-01	6.390798e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.425679e+00	1.473413e-01	6.607527e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.053866e+00	2.453530e-01	2.253130e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.464079e+00	2.232950e-01	2.699834e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.720045e-01	1.837815e-01	2.530424e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.875012e-02	1.027047e-02	1.746946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.22546562046620378,0.019542914251201082,0.02551082868431026
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.802202e+00	3.926664e-01	3.719011e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.053656e+00	4.892084e-01	3.966366e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.437590e+00	3.489249e-01	3.609502e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.458127e+00	2.918610e-01	3.980830e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.689769e-01	1.881011e-01	2.903912e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.591535e-01	1.109621e-01	1.837977e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.943532e-01	5.743230e-02	9.672812e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.131804e-02	4.729072e-03	7.865660e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12179037996471714,0.01163631700824816,0.015718352990899576
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.291174e+00	6.977194e-01	6.021682e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.448063e+00	3.528702e-01	3.148537e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.632664e+00	2.621987e-01	3.193381e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.817084e-01	1.543397e-01	2.096511e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.802932e-01	8.731742e-02	1.223497e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.402498e-01	4.584781e-02	8.251569e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.862574e-02	2.650951e-02	4.531811e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.607646e-03	1.854608e-03	3.469174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07127524524985884,0.010351141859635704,0.014869519947080273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.176673e+01	1.687445e+00	1.482193e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.303853e+00	8.177915e-01	7.361714e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.999710e+00	3.770214e-01	4.800377e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.811484e-01	1.759768e-01	2.432835e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.907392e-02	1.144401e-02	1.935629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.23382154391690996,0.02131981802841154,0.026175937821812545
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.694211e-01	1.084186e-01	1.420609e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.732070e+00	7.797221e-01	8.542351e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.843542e+00	1.008251e+00	8.306279e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.294261e+00	4.008218e-01	2.059289e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.747236e+00	3.118867e-01	1.006626e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.939301e+00	4.052159e-01	3.655767e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.234092e+00	3.741085e-01	4.435235e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.670403e+00	3.261004e-01	3.831417e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.245012e+00	2.398215e-01	3.576096e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.787258e-01	1.789272e-01	2.653643e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.704026e-01	1.251787e-01	1.940282e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.435356e-01	8.839166e-02	1.309575e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.702643e-01	4.890191e-02	7.540870e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.107072e-02	3.306791e-03	5.560511e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12773717877974983,0.014567872243731114,0.017471796574300202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.255294e+00	5.618495e-01	8.989217e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.986278e+00	1.983527e+00	2.281393e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.627757e+00	1.457586e+00	1.137564e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.867139e+00	5.484091e-01	2.930270e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.468908e+00	3.617406e-01	2.279561e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.147684e+00	4.565827e-01	3.681119e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.132703e+00	4.684909e-01	3.734682e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.272463e+00	3.741879e-01	3.544931e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.619844e+00	2.627889e-01	3.471617e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.165637e+00	1.751560e-01	2.500413e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.152564e-01	1.453065e-01	1.894342e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.427617e-01	1.016511e-01	1.326436e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.276176e-01	6.073955e-02	9.573100e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.678718e-01	4.019741e-02	6.096678e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.120292e-02	2.841339e-03	5.152488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06650118793663998,0.010869357197549716,0.013852022319971277
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.588334e+00	2.368988e+00	4.092356e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.216636e+01	4.560231e+00	6.023334e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.517719e+01	3.499036e+00	2.799503e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.318951e+01	1.109154e+00	6.715778e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.754287e+00	1.002724e+00	5.197457e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.417422e+00	1.037195e+00	9.792080e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.089547e+00	7.313060e-01	7.243959e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.592756e+00	4.913881e-01	5.447874e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.643173e+00	3.303046e-01	4.199841e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.017746e+00	2.014588e-01	2.892077e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.078619e-01	1.416630e-01	2.111474e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.287123e-02	7.036116e-03	1.194112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.205614431249465,0.021335148931805853,0.028251623810380072
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.139684e+00	6.453389e-01	6.293032e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.467764e+00	4.657118e-01	3.170032e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.648017e+00	3.440468e-01	2.831811e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.794194e+00	2.981675e-01	3.636655e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.050041e+00	2.095850e-01	2.966359e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.565664e-01	1.234998e-01	1.902899e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.510808e-01	6.548941e-02	1.112686e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.243037e-02	2.988686e-02	5.478236e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.775372e-03	1.603747e-03	2.742985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.10102286075237572,0.012710875555049073,0.016809009494824292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.423781e+01	2.487170e+00	2.856082e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.053816e+00	5.220680e-01	3.188769e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.025293e+00	2.226079e-01	8.256633e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.297402e+00	2.715067e-01	2.298913e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.518688e+00	2.094718e-01	2.138041e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.206898e-01	1.301945e-01	1.734027e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.414253e-01	7.617791e-02	1.099025e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.197144e-01	4.272480e-02	7.475763e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.680326e-02	5.543804e-03	9.656973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04548986750065146,0.008074871725422962,0.011840717577367661
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.795784e+02	1.752381e+01	2.070565e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.667689e+01	9.010085e-01	1.585357e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.096397e+00	3.555790e-01	8.804126e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.937397e+00	1.595315e-01	7.022107e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.911100e+00	2.081322e-01	1.948927e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.162684e+00	1.932156e-01	2.274464e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.059809e-01	1.204290e-01	1.901020e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.424241e-02	8.230975e-03	1.453686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.20404698019041764,0.020779156620960443,0.02680949902377533
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.547284e+00	6.168421e-01	6.432119e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.398560e+00	1.012966e+00	8.423716e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.805054e+00	6.554468e-01	5.235951e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.557795e+00	1.856030e-01	8.084326e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.084521e+00	2.346440e-01	1.287192e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.602909e+00	3.035208e-01	2.630951e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.185966e+00	2.942796e-01	3.111204e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.728014e+00	2.523004e-01	3.299959e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.290883e+00	2.057830e-01	2.801975e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.270612e-01	1.679218e-01	2.408655e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.108271e-01	1.289155e-01	1.842842e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.490772e-01	8.358738e-02	1.206828e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.675622e-01	4.488906e-02	7.238936e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.109738e-02	3.391926e-03	5.297798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10331598562546591,0.01202524339587216,0.015525007109117361
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.420582e+01	2.598063e+00	2.631544e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.274527e+01	1.614300e+00	1.688751e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.182995e+00	6.124711e-01	3.730822e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.136854e+00	1.704068e-01	3.222142e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.571429e+00	1.554325e-01	7.620182e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.800870e+00	1.838219e-01	1.002801e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.376113e+00	2.237664e-01	1.681617e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.949287e+00	2.153003e-01	1.978076e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.401058e+00	1.586327e-01	2.161103e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.098437e-01	1.343458e-01	1.699570e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.488819e-01	9.055773e-02	1.147372e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.839554e-01	5.486518e-02	8.372496e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.254858e-02	5.160993e-03	8.736167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04866305861980605,0.008233722674826444,0.011446085185920718
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.708121e+02	1.556920e+01	1.669226e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.656081e+01	8.361068e-01	6.770670e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.560194e+01	4.522434e-01	3.094906e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.006981e+01	4.762521e-01	3.014937e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.508526e+00	3.355436e-01	6.833401e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.286320e+00	1.636748e-01	4.652759e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.974482e+00	1.172327e-01	6.696921e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.307714e+00	1.299483e-01	6.609565e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.934571e+00	2.175069e-01	2.147696e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.345051e+00	2.072847e-01	2.586132e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.921354e-01	1.625294e-01	2.261486e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.370237e-02	9.229350e-03	1.462497e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.20618333452548931,0.017003467711767722,0.02298052242797688
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.306812e+00	4.049592e-01	3.410554e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.685486e+00	3.113791e-01	3.162160e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.065228e+00	3.321667e-01	3.697359e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.248422e+00	2.515680e-01	3.539859e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.469319e-01	1.562623e-01	2.291577e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.878659e-01	9.183389e-02	1.451270e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.522125e-01	4.426552e-02	8.184414e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.393035e-03	3.418036e-03	6.019129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11340913833200351,0.009719100076796106,0.013071380788607909
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.842731e+00	5.824053e-01	5.045967e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.924352e+00	3.040623e-01	2.254941e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.444541e+00	2.135188e-01	2.696179e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.830171e-01	1.289952e-01	1.600637e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.305770e-01	7.225350e-02	1.103336e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.173547e-01	4.008031e-02	6.593487e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.752469e-02	1.996093e-02	3.486488e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.937502e-03	1.754768e-03	3.476271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06544803340344754,0.008377299069725522,0.012115787609229017
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.293738e+01	1.390475e+00	1.137058e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.423278e+00	5.878894e-01	5.889289e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.754699e+00	2.971513e-01	3.722623e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.901873e-01	1.424882e-01	2.025251e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.453762e-02	9.649521e-03	1.576284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2170687046498338,0.019361350925776594,0.024113168418818526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.757446e-01	1.541012e-01	1.863583e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.529122e+00	9.560191e-01	1.002756e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.504457e+00	8.436583e-01	5.849516e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.291688e+00	1.734816e-01	6.930805e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.426988e+00	4.042415e-01	2.137826e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.563234e+00	3.504918e-01	4.199510e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.964111e+00	3.583343e-01	3.491290e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.432368e+00	2.350492e-01	3.730002e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.057464e+00	2.017028e-01	2.835344e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.519365e-01	1.491170e-01	2.244742e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.841533e-01	1.017138e-01	1.739902e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.801286e-01	5.810468e-02	1.046642e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.360008e-01	3.596672e-02	5.580291e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.539712e-03	3.304701e-03	3.699090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.1167729828546018,0.012719729269712196,0.015388254890642328
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.245845e+00	8.798066e-01	1.252994e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.083615e+00	2.057068e+00	2.196726e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.272474e+00	1.006310e+00	6.780725e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.663249e+00	3.640129e-01	3.487676e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.053704e+00	4.943383e-01	3.252130e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.683884e+00	4.822771e-01	3.193303e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.727567e+00	4.122873e-01	3.667760e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.982806e+00	2.810026e-01	3.313163e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.433784e+00	2.083798e-01	2.641965e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.021446e+00	1.322502e-01	1.989424e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.307945e-01	1.387786e-01	1.463169e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.761307e-01	7.192601e-02	1.283342e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.855400e-01	4.378084e-02	8.763510e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.503073e-01	3.573346e-02	4.635095e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.351174e-03	2.810926e-03	4.256593e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.059880452830941726,0.009264314434701527,0.011793634670611751
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.935619e+00	3.311420e+00	5.064236e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.625485e+01	5.208432e+00	6.498946e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.749555e+01	2.795604e+00	1.925329e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.339426e+01	1.105515e+00	6.640308e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.890219e+00	1.165179e+00	1.050653e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.619284e+00	9.876042e-01	7.436273e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.521187e+00	5.535814e-01	6.565505e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.247107e+00	3.625986e-01	4.572645e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.412949e+00	2.326249e-01	3.340795e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.020095e-01	1.666412e-01	2.373608e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.351469e-01	1.098524e-01	1.632452e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.965428e-02	6.185774e-03	9.617197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.1916784359135985,0.020285522259468197,0.0259826572117087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.681273e+00	6.954634e-01	7.003282e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.295325e+00	3.033940e-01	1.796039e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.569992e+00	3.658703e-01	3.073708e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.634609e+00	2.822469e-01	3.510671e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.170363e-01	1.756399e-01	2.557430e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.801890e-01	9.560237e-02	1.595286e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.097044e-01	5.553592e-02	9.839151e-02
6.050000e-01	3.500000e-02	3.500000e-02	6.284662e-02	2.319975e-02	4.038774e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.839178e-03	1.351754e-03	2.039945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09429323806083154,0.011478432599615479,0.01503703662189071
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.702164e+01	2.582906e+00	2.908304e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.033595e+00	3.555951e-01	1.433201e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.952691e+00	2.041776e-01	9.166465e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.261325e+00	2.754386e-01	2.179517e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.415119e+00	1.795732e-01	2.283236e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.490082e-01	1.107042e-01	1.355076e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.035644e-01	6.462936e-02	1.025615e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.988038e-01	3.904716e-02	6.141373e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.448942e-02	4.459129e-03	7.942656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.0421237979252647,0.006722336800580882,0.010132906847274067
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.885117e+02	1.558195e+01	1.865353e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.592652e+01	9.237654e-01	1.509980e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.070394e+00	2.972214e-01	1.027173e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.899997e+00	1.529040e-01	5.151434e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.823773e+00	1.826583e-01	2.022362e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.080953e+00	1.683328e-01	2.302425e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.597296e-01	1.150513e-01	1.468355e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.079158e-02	6.204829e-03	1.190357e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.1908416327947547,0.019159505392979698,0.025286714165175916
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.004178e+00	7.385470e-01	7.078777e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.905644e+00	9.621056e-01	9.068718e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.935210e+00	4.714955e-01	4.144533e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.490630e+00	1.518454e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.947731e+00	2.586337e-01	2.175799e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.527231e+00	3.457771e-01	2.801744e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.029237e+00	2.543848e-01	3.538310e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.601560e+00	2.455709e-01	3.223704e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.151910e+00	1.794778e-01	2.654470e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.181023e-01	1.524431e-01	2.163604e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.351939e-01	1.149011e-01	1.583166e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.893659e-01	5.907651e-02	1.141592e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.359267e-01	3.538423e-02	5.565222e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.572740e-03	3.299219e-03	3.735083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09575710200253201,0.010551330951664467,0.013881641765240524
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.812382e+01	2.803083e+00	3.080452e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.266475e+01	1.235545e+00	1.304868e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.276349e+00	4.435924e-01	1.384230e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.643208e+00	1.024935e-01	2.111261e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.456373e+00	1.885393e-01	3.569316e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.739656e+00	2.100437e-01	1.078320e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.309748e+00	2.273168e-01	1.900331e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.844265e+00	1.858474e-01	2.059290e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.304671e+00	1.471790e-01	1.896828e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.301276e-01	1.205519e-01	1.488076e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.925687e-01	7.819098e-02	1.116154e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.531112e-01	4.029326e-02	7.413365e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.950956e-02	5.055892e-03	7.229957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.0445884673589782,0.0067768222660664484,0.009693061199331013
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.828520e+02	1.430789e+01	1.596296e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.466474e+01	9.872061e-01	3.946214e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.497153e+01	4.316625e-01	1.141677e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.889121e+00	5.371925e-01	9.853539e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.352184e+00	2.740106e-01	1.081102e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.199808e+00	1.667242e-01	1.164333e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.883667e+00	1.279852e-01	8.417037e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.226748e+00	1.153576e-01	5.955355e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.809605e+00	1.875250e-01	2.432587e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.240465e+00	1.765690e-01	2.208227e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.080732e-01	1.277924e-01	1.996278e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.963321e-02	7.561528e-03	1.168706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.1934092299763555,0.016086171103360802,0.02118503597325988
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.660496e+00	4.007990e-01	3.457353e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.367357e+00	2.170811e-01	2.131110e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.845498e+00	3.048889e-01	3.572428e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.121141e+00	2.393565e-01	2.987467e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.599602e-01	1.278143e-01	2.063969e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.374476e-01	8.119338e-02	1.172890e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.297819e-01	4.071572e-02	7.695189e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.245313e-03	3.215437e-03	5.071819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10831667667635309,0.00895035036392458,0.011617017306942645
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.158368e+00	5.085749e-01	4.625605e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.647977e+00	2.691453e-01	1.824866e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.324132e+00	2.052254e-01	2.374874e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.284149e-01	1.128834e-01	1.402669e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.055710e-01	6.991684e-02	9.512497e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.952394e-01	3.805426e-02	6.659997e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.919184e-02	1.993962e-02	3.233864e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.397181e-03	1.531278e-03	3.104211e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06182696322836737,0.007677952446364218,0.0110096955369332
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.361069e+01	1.105806e+00	1.015268e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.918552e+00	5.136807e-01	3.639645e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.628037e+00	2.622398e-01	3.146688e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.301672e-01	1.328199e-01	1.736193e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.129839e-02	9.027272e-03	1.547489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20500167836128566,0.01892467955299379,0.02271205784327246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.035384e-01	1.929283e-01	2.588896e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.323203e+00	1.099915e+00	1.080466e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.788141e+00	6.790608e-01	3.794304e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.079394e+00	1.917760e-01	7.118090e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.126973e+00	3.556449e-01	3.108685e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.333329e+00	3.567432e-01	3.566051e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.747300e+00	2.852440e-01	3.355738e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.270701e+00	2.239281e-01	4.945393e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.499581e-01	1.861778e-01	2.452670e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.751879e-01	1.299978e-01	1.943995e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.328489e-01	9.941357e-02	1.320681e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.516636e-01	6.545882e-02	8.715883e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.152519e-01	3.246526e-02	5.066121e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.238969e-03	2.913525e-03	4.054241e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10927673334259891,0.012313475838190757,0.014139612928900674
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.357138e+00	1.175460e+00	1.699575e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.642104e+00	2.017874e+00	1.881472e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.321955e+00	6.359570e-01	6.271413e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.337777e+00	4.001861e-01	4.036565e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.610104e+00	5.287198e-01	2.617677e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.329438e+00	3.603364e-01	3.252905e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.506981e+00	3.380281e-01	2.352108e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.785249e+00	2.635687e-01	2.897994e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.282329e+00	1.770388e-01	2.669856e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.552049e-01	1.301900e-01	3.071603e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.658923e-01	1.134355e-01	1.446295e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.528947e-01	8.218740e-02	9.268361e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.656843e-01	4.245362e-02	7.796645e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.307522e-01	2.909566e-02	4.779572e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.597781e-03	2.919605e-03	3.807954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.055496045712766805,0.008619503125734722,0.010499931354398397
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.625978e+00	4.269179e+00	6.853248e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.010180e+01	5.424708e+00	6.141105e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.886563e+01	2.031224e+00	1.108191e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.280762e+01	1.162340e+00	1.026909e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.052181e+00	1.046986e+00	9.775980e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.030956e+00	8.030188e-01	5.561789e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.087500e+00	4.352093e-01	5.469357e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.018570e+00	3.295365e-01	3.531286e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.330980e+00	2.515430e-01	2.825152e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.315619e-01	1.686525e-01	4.025919e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.912541e-01	1.005793e-01	1.375779e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.787046e-02	5.328212e-03	8.619216e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18202988245314258,0.019440369768108423,0.02422106866972243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.074008e+00	7.330805e-01	7.183604e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.161343e+00	2.995513e-01	1.222136e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.506138e+00	3.481909e-01	3.458038e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.503512e+00	2.797407e-01	3.209707e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.458456e-01	1.685254e-01	2.186274e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.277018e-01	9.885655e-02	1.430974e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.784778e-01	4.695709e-02	8.977879e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.325512e-02	2.116455e-02	3.595886e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.262869e-03	1.125740e-03	1.618249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08983297274604568,0.010968487653852263,0.014107576386299572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.858853e+01	2.540279e+00	2.788095e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.539532e+00	3.191673e-01	3.778499e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.914794e+00	1.763446e-01	7.346662e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.231356e+00	2.696429e-01	2.709298e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.343828e+00	1.808924e-01	2.200014e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.071379e-01	1.059469e-01	1.329005e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.826380e-01	6.860296e-02	8.553003e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.793920e-01	3.307861e-02	6.037547e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.259071e-02	4.082445e-03	7.558570e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.0398459870367947,0.006416767939942482,0.00938295377426946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.930256e+02	1.448729e+01	1.694969e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.596965e+01	1.035364e+00	1.843652e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.980935e+00	1.722526e-01	1.555657e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.857608e+00	1.293041e-01	4.984391e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.792516e+00	1.970023e-01	1.957530e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.022718e+00	1.567340e-01	1.984064e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.294282e-01	1.164783e-01	1.369986e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.821768e-02	5.722406e-03	1.129258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.181791107529266,0.01893316365063985,0.024027787604527617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.398150e+00	7.850997e-01	8.016534e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.273293e+00	9.669517e-01	7.804616e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.890912e+00	4.038662e-01	2.692378e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.345902e+00	1.930218e-01	1.011073e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.900246e+00	3.381959e-01	2.685253e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.440487e+00	3.690464e-01	3.001522e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.946100e+00	2.646818e-01	3.379803e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.473352e+00	2.180725e-01	2.968164e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.076347e+00	1.926045e-01	4.344738e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.496627e-01	1.401037e-01	2.020512e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.789268e-01	1.073533e-01	1.379075e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.651285e-01	6.668870e-02	9.259838e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.128738e-01	2.858743e-02	5.329604e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.376480e-03	2.905632e-03	4.117564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.09095251832072447,0.010432707620619874,0.013347754023595754
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.116858e+01	2.997623e+00	3.356303e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.194237e+01	1.042460e+00	9.340201e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.582646e+00	1.838793e-01	1.001677e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.490886e+00	2.131678e-01	3.213923e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.323589e+00	1.879244e-01	1.111672e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.695401e+00	2.256224e-01	1.281468e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.252586e+00	2.635591e-01	1.991351e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.784531e+00	2.057647e-01	1.800466e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.236198e+00	1.620708e-01	2.009837e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.823682e-01	1.145502e-01	2.724514e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.673481e-01	8.269088e-02	9.326245e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.318391e-01	4.160450e-02	6.952231e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.741447e-02	4.021422e-03	6.546248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04204756122593336,0.006824111259951422,0.009097618193485084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.897240e+02	1.269303e+01	1.515850e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.432628e+01	1.732649e+00	6.400977e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.462926e+01	5.725262e-01	2.804144e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.625652e+00	6.058953e-01	1.048424e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.166930e+00	1.388462e-01	2.830596e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.083339e+00	2.178123e-01	6.844720e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.844771e+00	1.230683e-01	5.924476e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.170350e+00	1.413192e-01	9.890507e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.737753e+00	2.709543e-01	2.011616e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.190670e+00	1.690425e-01	3.592610e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.735736e-01	1.382811e-01	1.818094e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.656516e-02	7.395684e-03	1.132781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1794945828663152,0.013960926030183313,0.019087322217554936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.056379e+00	3.959316e-01	3.085513e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.986328e+00	9.313311e-02	1.162881e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.607380e+00	2.420257e-01	3.271785e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.748267e-01	1.917653e-01	2.475647e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.819830e-01	1.159103e-01	1.730358e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.825287e-01	6.792098e-02	1.121773e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.081762e-01	3.764192e-02	5.665613e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.890188e-03	2.844361e-03	4.098898e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10290083624519619,0.007570066129704206,0.010566600076100718
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.508819e+00	4.711579e-01	3.730777e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.317258e+00	1.877108e-01	2.109963e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.212086e+00	1.746108e-01	1.768350e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.626258e-01	8.872662e-02	1.436234e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.706697e-01	6.842934e-02	8.195400e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.805021e-01	3.422364e-02	5.660382e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.055322e-02	1.798401e-02	3.133675e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.035146e-03	1.448651e-03	2.965483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.0584143002451669,0.006732154362334951,0.009351205988020694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.426059e+01	9.950965e-01	8.356984e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.449368e+00	3.879681e-01	3.754715e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.478581e+00	2.192796e-01	2.593862e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.859724e-01	1.198478e-01	1.657938e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.836763e-02	8.241899e-03	1.264670e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.18979800443033715,0.017205612002532317,0.021219031309253567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.049950e-01	3.850509e-01	2.962267e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.272421e+00	1.088006e+00	1.040306e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.729209e+00	3.242407e-01	2.516264e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.723811e+00	2.703931e-01	1.967258e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.776345e+00	3.232699e-01	3.777424e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.045648e+00	2.935247e-01	3.198955e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.544455e+00	2.502665e-01	2.747858e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.148757e+00	1.871524e-01	2.841982e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.433704e-01	1.643223e-01	2.095380e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.805968e-01	1.170119e-01	1.769992e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.594218e-01	7.245621e-02	1.263307e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.131109e-01	6.567635e-02	7.612343e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.566922e-02	3.323598e-02	4.289546e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.547073e-03	2.451088e-03	2.683033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10035552802830743,0.010852279441740664,0.01288649552803671
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.755469e+00	1.800653e+00	1.866732e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.039727e+01	1.304242e+00	1.324154e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.949093e+00	4.757251e-01	2.654979e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.728139e+00	3.743129e-01	4.220478e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.139577e+00	3.457931e-01	3.518431e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.006080e+00	3.078193e-01	3.528389e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.184513e+00	2.626002e-01	3.084510e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.621362e+00	2.040876e-01	2.296167e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.205574e+00	1.772294e-01	1.653954e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.537779e-01	1.049091e-01	1.908967e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.936727e-01	7.898809e-02	1.270856e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.086839e-01	7.260530e-02	8.425165e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.392620e-01	5.241735e-02	5.945536e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.214549e-01	3.279830e-02	4.041232e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.065253e-03	2.217872e-03	3.650701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.05044070914520135,0.007856276517138175,0.009204558025905148
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.578650e+01	6.451120e+00	7.750476e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.463865e+01	4.721791e+00	5.184874e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.906627e+01	1.724229e+00	8.893027e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.158630e+01	1.033476e+00	1.058920e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.012126e+00	8.369913e-01	9.666396e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.360812e+00	5.695217e-01	6.162103e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.733359e+00	3.032244e-01	4.882742e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.843895e+00	2.607380e-01	2.925888e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.186337e+00	1.871282e-01	2.605509e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.734257e-01	1.481424e-01	1.546649e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.623046e-01	1.105950e-01	1.356572e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.539132e-02	5.672503e-03	7.218862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.17059403267755743,0.017994695869646887,0.022383669272629914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.551285e+00	7.589175e-01	7.093734e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.028862e+00	9.022725e-02	2.723997e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.359690e+00	3.419216e-01	3.214139e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.378973e+00	2.405930e-01	2.883116e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.432147e-01	1.397295e-01	2.078404e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.730675e-01	7.794421e-02	1.277590e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.498478e-01	4.677504e-02	6.737899e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.396076e-02	1.933228e-02	3.097288e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.667730e-03	8.394542e-04	1.677576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08506649532569976,0.010204270782600736,0.012930412705910166
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.018145e+01	2.453903e+00	2.713453e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.197337e+00	2.551541e-01	2.531182e-03
7.250000e-02	2.250000e-02	2.250000e-02	2.834973e+00	1.473824e-01	7.908016e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.158348e+00	2.504958e-01	2.555151e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.272306e+00	1.773991e-01	1.752000e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.556526e-01	8.866680e-02	1.333410e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.520314e-01	6.089926e-02	7.731242e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.618787e-01	3.140488e-02	5.514830e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.160687e-02	4.193622e-03	6.746949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.0374237977750168,0.005988665575374655,0.008609839350937308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.002164e+02	1.403332e+01	1.573745e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.562371e+01	7.621502e-01	2.482195e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.939151e+00	2.001960e-01	8.549357e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.792458e+00	9.372193e-02	4.858504e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.707402e+00	1.731354e-01	1.946904e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.591195e-01	1.444203e-01	1.735450e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.845141e-01	9.164134e-02	1.353631e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.644766e-02	5.816258e-03	9.979128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.17035869417187702,0.018206003591517694,0.021857241111670006
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.095155e+00	8.974953e-01	9.236044e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.380430e+00	8.194386e-01	6.922873e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.725433e+00	1.940709e-01	7.514476e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.237948e+00	2.255635e-01	1.618691e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.789091e+00	2.561597e-01	2.763433e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.289482e+00	2.952464e-01	3.008100e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.822973e+00	2.506790e-01	2.917133e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.387524e+00	2.159822e-01	2.724100e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.818282e-01	1.816632e-01	2.177946e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.578775e-01	1.152817e-01	1.886052e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.127261e-01	8.111796e-02	1.371364e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.286468e-01	6.528994e-02	7.993700e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.687169e-02	3.272435e-02	4.279733e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.645718e-03	2.454421e-03	2.748162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08535527427718931,0.009654081575911716,0.01154630127494459
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.508074e+01	3.241372e+00	3.430447e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.032514e+01	7.715750e-01	5.580161e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.065554e+00	1.962516e-01	5.511353e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.237021e+00	1.226428e-01	1.961958e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.238103e+00	1.749077e-01	4.543729e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.582059e+00	1.324298e-01	1.447737e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.196028e+00	2.064315e-01	2.220724e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.735079e+00	2.048619e-01	1.786317e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.163723e+00	1.417861e-01	1.781139e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.180588e-01	9.083761e-02	1.389122e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.268573e-01	7.247910e-02	8.701540e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.152777e-01	4.939830e-02	5.994402e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.494068e-02	4.136791e-03	5.741384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03917915798721405,0.006190293529956696,0.008137165082066675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.986565e+02	1.278142e+01	1.432683e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.291238e+01	8.450998e-01	3.676418e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.409460e+01	4.481193e-01	5.825804e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.284470e+00	1.771052e-01	2.922279e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.186702e+00	2.663306e-01	2.114196e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.014055e+00	1.872189e-01	6.258608e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.758005e+00	1.237058e-01	7.463812e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.059495e+00	8.878412e-02	1.083551e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.679823e+00	2.154313e-01	2.275343e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.101794e+00	1.670678e-01	2.034854e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.364978e-01	1.309072e-01	1.465432e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.347199e-02	6.814311e-03	1.047271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3480843066705215,0.017599583003759856,0.028466660764606355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.473145e-01	8.946363e-02	7.875853e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.833498e+00	5.145698e-01	3.603328e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.319319e+00	5.269509e-01	3.032688e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.563690e+00	1.026083e-01	3.831067e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.747483e+00	3.065710e-01	3.885690e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.531334e+00	2.826679e-01	5.058541e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.722579e-01	1.658390e-01	3.137528e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.518964e-02	1.363244e-02	2.863718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19488506375918274,0.012118333569722917,0.018399271288359276
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.410673e+00	3.117461e-01	2.760807e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.722788e+00	5.918859e-01	4.354006e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.176126e+00	1.531797e-01	1.106140e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.285646e+00	2.660822e-01	3.275207e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.002384e+00	1.757666e-01	2.857570e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.191622e-01	9.224279e-02	1.685807e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.467044e-01	4.190370e-02	7.704860e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.278301e-03	2.791151e-03	5.668949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09414676624714696,0.010294239173805522,0.01690170301095259
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.296888e+00	1.205142e+00	1.070404e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.556151e+00	5.630120e-01	4.169927e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.905357e+00	4.912718e-01	5.236204e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.335807e+00	2.724378e-01	4.384941e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.417453e-02	1.254968e-02	2.368483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.32062506495111753,0.01767730552656166,0.02473516320352709
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.794936e-01	6.934648e-02	9.445960e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.440029e-01	1.577896e-01	1.488644e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.745395e-01	2.981259e-01	2.630875e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.673061e+00	4.309638e-01	3.456080e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.456780e+00	4.938091e-01	2.823858e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.031011e+00	3.643398e-01	2.037323e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.296459e+00	1.963100e-01	3.903076e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.171666e+00	1.131403e-01	8.293687e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.810663e+00	2.503551e-01	2.601733e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.215468e+00	2.636312e-01	3.721735e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.508638e+00	2.469106e-01	3.836241e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.092544e-01	1.793533e-01	3.138396e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.474905e-01	1.030521e-01	1.859254e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.986401e-02	7.677790e-03	1.419121e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.190733169258463,0.012077599727552318,0.017049565430245744
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.076065e-01	1.541954e-01	2.139424e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.722852e-01	3.055738e-01	2.930994e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.777773e+00	5.006135e-01	4.329755e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.768578e+00	6.405608e-01	4.325449e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.686010e+00	5.860441e-01	4.685928e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.299494e+00	4.872277e-01	3.333293e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.435039e+00	2.842442e-01	1.709449e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.120012e+00	1.336121e-01	7.361230e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.425964e+00	1.560628e-01	1.432069e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.617749e+00	2.480737e-01	2.540487e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.797598e+00	1.962367e-01	2.932812e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.113721e+00	1.612360e-01	2.418960e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.059210e-01	1.058295e-01	1.746088e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.788174e-01	5.492637e-02	1.019040e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.056458e-02	4.603899e-03	8.641932e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.0883886132839412,0.008991453969516047,0.01276424293172139
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.124542e+00	1.063511e+00	1.398483e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.596751e+00	1.485596e+00	1.483777e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.922022e+00	1.634981e+00	1.482561e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.586866e+00	1.424834e+00	1.087121e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.080296e+00	9.236161e-01	5.536161e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.223616e+00	3.435787e-01	3.080622e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.443588e+00	3.916139e-01	3.170924e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.482453e+00	4.460883e-01	4.665174e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.817360e+00	3.784292e-01	4.993161e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.612202e+00	2.704984e-01	3.971729e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.272014e-01	1.605515e-01	2.813824e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.997125e-02	7.300665e-03	1.241357e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.31680171485709896,0.020184858222178415,0.031235562042806364
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.555153e-01	1.240328e-01	1.723553e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.291368e+00	4.721791e-01	3.503209e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.648596e+00	5.318644e-01	3.304204e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.192068e+00	1.068396e-01	1.822825e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.588420e+00	2.906164e-01	3.216156e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.512458e+00	2.804472e-01	4.679460e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.253237e-01	1.686030e-01	3.210943e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.796781e-01	8.109232e-02	1.608551e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.518193e-02	5.011725e-03	1.071167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1665954915290659,0.013126351116857865,0.020688388615827058
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.062008e-01	2.535938e-01	4.504992e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.866087e+00	8.596265e-01	5.325333e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.536859e+00	7.262754e-01	5.348722e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.322802e+00	2.863462e-01	2.484564e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.000802e+00	1.832355e-01	1.260649e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.602227e+00	2.205138e-01	2.861156e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.469533e-01	1.384087e-01	2.388788e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.349038e-01	8.377648e-02	1.384757e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.670736e-02	8.308336e-03	1.549752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06038812650886548,0.008379038827769865,0.013263040173427734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.669482e+01	5.734460e+00	4.372625e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.444633e+01	3.909163e+00	2.646649e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.441371e+01	1.258485e+00	1.511804e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.480644e+00	1.420410e-01	1.811926e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.888769e+00	2.906508e-01	2.981617e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.420264e+00	2.662289e-01	3.417921e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.528677e-01	1.677715e-01	2.700411e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.338200e-02	7.622938e-03	1.386702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.29278480641148114,0.018256974729111253,0.026241709963164217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.355256e-01	1.641046e-01	2.229831e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.346595e-01	2.565671e-01	2.024909e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.254675e+00	3.590910e-01	2.958602e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.711383e+00	4.307668e-01	2.933691e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.220093e+00	4.302972e-01	2.941976e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.699276e+00	3.818265e-01	1.943861e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.912238e+00	2.312744e-01	7.736846e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.860316e+00	7.921189e-02	4.031164e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.522750e+00	2.002016e-01	2.157704e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.030792e+00	2.380282e-01	3.204505e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.407494e+00	2.158144e-01	3.507368e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.284524e-01	1.639306e-01	2.875733e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.049247e-01	9.283509e-02	1.647357e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.859364e-02	7.418729e-03	1.369365e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.1665530117632184,0.011870391905628358,0.017901344106257433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.637806e+00	5.742493e-01	7.953049e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.170515e+00	5.838179e-01	3.676185e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.007574e+00	7.767577e-01	5.277725e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.637925e+00	7.310231e-01	4.648693e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.126837e+00	5.478176e-01	4.456927e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.243520e+00	5.010930e-01	2.920114e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.944110e+00	2.341526e-01	1.331364e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.385317e+00	4.685241e-02	3.484975e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.595943e+00	1.541528e-01	1.672320e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.747430e+00	1.822830e-01	2.250329e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.003522e+00	1.412349e-01	2.102292e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.759294e-01	8.424478e-02	1.394896e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.657652e-02	6.834033e-03	1.510595e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06770940550661649,0.008037723860272405,0.012368353048703859
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.928088e+01	6.403772e+00	5.285895e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.562913e+01	5.023399e+00	2.752735e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.162574e+01	2.741921e+00	1.908553e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.734200e+01	1.763954e+00	1.143898e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.266506e+01	9.892309e-01	7.769147e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.814511e+00	4.640976e-01	2.452537e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.027815e+00	1.360407e-01	1.722520e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.161509e+00	1.254408e-01	2.343170e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.867504e+00	2.697911e-01	2.874209e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.842445e+00	2.312698e-01	3.137755e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.974029e-01	1.774985e-01	2.716222e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.992590e-02	8.575830e-03	1.519151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.32883044547849494,0.017886359340975044,0.02849314675918646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.308815e-01	1.059455e-01	8.672407e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.379343e+00	6.006801e-01	4.203573e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.668779e+00	4.582995e-01	2.391637e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.330037e+00	1.652680e-01	1.067800e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.243479e+00	3.205454e-01	4.470986e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.197544e+00	2.560556e-01	4.394608e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.552524e-01	1.431122e-01	2.671101e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.157712e-02	1.233969e-02	2.678646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.17837078009856372,0.012530231558767257,0.01844266980756054
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.001739e+00	3.882619e-01	3.565756e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.303002e+00	5.294313e-01	3.438300e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.568912e+00	2.151382e-01	1.596446e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.742113e+00	2.483608e-01	3.291941e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.164542e-01	1.537330e-01	2.368936e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.823390e-01	7.922099e-02	1.446031e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.447585e-01	3.510315e-02	7.648739e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.222346e-03	2.703616e-03	5.967505e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08857029419789901,0.010108602723997315,0.015901512341405813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.930597e+00	1.333508e+00	1.176839e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.805199e+00	5.268353e-01	4.472524e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.148670e+00	4.446665e-01	5.169042e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.177710e+00	2.305746e-01	3.584932e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.725524e-02	1.125212e-02	2.180486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.30894803759667566,0.01887090836803401,0.025897595117438
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.481046e-01	6.556005e-02	8.908869e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.757923e-01	1.824861e-01	1.963459e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.147426e+00	3.609742e-01	3.279333e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.015713e+00	5.252416e-01	3.919627e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.835241e+00	5.128282e-01	3.367939e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.334620e+00	3.462987e-01	1.470430e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.369638e+00	9.560570e-02	1.391458e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.077144e+00	1.948667e-01	1.417476e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.552302e+00	2.676411e-01	3.144406e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.920117e+00	2.814783e-01	3.889678e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.274752e+00	2.472912e-01	3.690492e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.792237e-01	1.741838e-01	2.845531e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.964382e-01	9.237607e-02	1.775242e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.887459e-02	7.708893e-03	1.473317e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.17802747634703672,0.01286679702192367,0.01794905627959059
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.871228e-01	1.764927e-01	2.229565e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.234770e+00	4.035397e-01	4.220477e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.372544e+00	6.361951e-01	5.741763e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.604065e+00	7.342008e-01	6.235319e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.551125e+00	6.688729e-01	4.946381e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.883755e+00	4.524307e-01	2.776270e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.612903e+00	2.205804e-01	8.573170e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.903039e+00	1.576996e-01	9.965466e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.017028e+00	2.486453e-01	2.316599e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.178485e+00	2.287813e-01	3.106648e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.483911e+00	2.147023e-01	2.745400e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.331466e-01	1.590795e-01	2.177060e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.316947e-01	9.253762e-02	1.603790e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.573928e-01	5.195629e-02	9.799922e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.019157e-02	4.568929e-03	9.136176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08335453854915294,0.009098940050344409,0.012920835900634947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.191553e+00	1.211030e+00	1.723541e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.653432e+00	1.674952e+00	1.860826e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.542463e+00	1.943813e+00	1.743829e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.012060e+01	1.486805e+00	1.233351e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.888632e+00	8.351761e-01	4.152792e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.055146e+00	3.105693e-01	2.396485e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.803654e+00	4.570993e-01	4.098758e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.876866e+00	4.587893e-01	5.121036e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.419454e+00	3.661869e-01	4.697611e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.430597e+00	2.499537e-01	3.536544e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.779049e-01	1.627112e-01	2.485346e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.984555e-02	6.844461e-03	1.278771e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.29830448687511135,0.02165808007031239,0.03238737304355749
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.506943e-01	1.652045e-01	2.074123e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.702991e+00	5.798990e-01	4.403372e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.036905e+00	5.074379e-01	3.066718e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.073299e+00	1.940659e-01	8.255255e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.178695e+00	3.070063e-01	4.062274e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.235554e+00	2.577164e-01	4.131470e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.165756e-01	1.520243e-01	2.741926e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.560765e-01	7.115965e-02	1.467737e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.569277e-02	4.804759e-03	1.097611e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.15136710787391136,0.01360231322210817,0.02047296581824959
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.484707e+00	3.853121e-01	5.491094e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.316453e+00	1.063195e+00	7.640866e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.413711e+00	7.028690e-01	6.865360e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.008280e+00	1.212917e-01	6.753493e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.434832e+00	2.378252e-01	2.062047e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.282004e+00	2.001870e-01	2.632639e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.554226e-01	1.262481e-01	1.949802e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.229611e-01	7.205848e-02	1.222368e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.781453e-02	7.070858e-03	1.563682e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.057035138951083586,0.008335052073334709,0.013006638249624544
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.340292e+01	9.281712e+00	6.705771e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.051222e+01	3.657822e+00	3.742428e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.377118e+01	9.267210e-01	8.359796e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.190999e+00	1.633891e-01	1.509211e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.390816e+00	2.951055e-01	2.956983e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.305751e+00	2.386064e-01	2.979982e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.690211e-01	1.555637e-01	2.204180e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.735517e-02	6.871871e-03	1.446883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2796969779770932,0.019838186776538702,0.02807225765060628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.614556e-01	1.934425e-01	2.600069e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.015162e+00	3.301714e-01	2.812725e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.518951e+00	4.442267e-01	3.505603e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.042546e+00	4.998987e-01	3.606035e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.566098e+00	4.689010e-01	3.139468e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.917447e+00	3.385884e-01	1.740152e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.970770e+00	1.184556e-01	1.961039e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.763776e+00	1.509384e-01	9.417954e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.298115e+00	2.202237e-01	2.582723e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.772286e+00	2.677311e-01	3.458914e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.207859e+00	2.206813e-01	3.365458e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.246146e-01	1.604708e-01	2.567060e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.667464e-01	8.540257e-02	1.642434e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.794549e-02	7.300633e-03	1.438367e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15324874200721078,0.012487336809289346,0.01818623837513464
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.854351e+00	6.222861e-01	8.803739e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.150092e+00	8.187009e-01	5.502875e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.185315e+00	9.447121e-01	6.094650e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.803024e+00	7.821824e-01	5.420657e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.963467e+00	6.248764e-01	4.153225e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.546246e+00	3.494672e-01	3.067458e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.858976e+00	1.418220e-01	7.944813e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.087180e+00	1.104770e-01	5.164427e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.228583e+00	1.732293e-01	1.957763e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.464833e+00	1.847557e-01	2.224257e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.592174e-01	1.398348e-01	1.873429e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.294055e-01	7.516260e-02	1.292522e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.599574e-02	7.313924e-03	1.496040e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06304066156066165,0.008165518814404124,0.012311806406627546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.329639e+01	9.073223e+00	7.000246e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.318917e+01	4.368142e+00	3.099221e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.532020e+01	2.579548e+00	2.055815e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.844628e+01	1.479233e+00	1.271580e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.249083e+01	7.615212e-01	5.444626e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.164298e+00	3.324690e-01	1.155522e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.157589e+00	1.208790e-01	2.302336e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.452792e+00	2.019813e-01	2.510039e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.504907e+00	2.463006e-01	2.559644e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.662168e+00	2.288190e-01	2.997220e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.332431e-01	1.618084e-01	2.393697e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.039998e-02	8.773248e-03	1.541905e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.30055263577187974,0.01721666149887735,0.026627551247847214
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.134635e-01	1.377339e-01	1.151293e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.248250e+00	6.728988e-01	4.607400e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.817595e+00	3.166578e-01	1.642997e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.782574e+00	2.547487e-01	3.068470e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.669081e+00	3.058612e-01	4.520987e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.631730e-01	1.970710e-01	3.457154e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.013676e-01	1.030838e-01	1.885066e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.246750e-02	9.821564e-03	2.023541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15551902501006176,0.011745689321970038,0.017019513591315205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.076196e+00	4.912203e-01	4.249018e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.331283e+00	4.285774e-01	3.222338e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.690505e+00	2.490743e-01	2.639366e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.264551e+00	2.054099e-01	2.797261e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.256496e-01	1.220035e-01	1.816001e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.111570e-01	6.017298e-02	1.098943e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.289545e-01	3.130955e-02	6.124233e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.835711e-03	2.425765e-03	5.351340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07731302920177513,0.008671275230266895,0.01343353941148491
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.019395e+01	1.323995e+00	1.110853e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.582056e+00	3.977946e-01	3.684786e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.388019e+00	3.699738e-01	4.349661e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.200367e-01	1.844024e-01	2.845588e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.168219e-02	9.381773e-03	1.763888e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2879820387562057,0.018740655157613972,0.025117267857607928
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.448022e-01	7.037942e-02	9.355442e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.100272e-01	2.337565e-01	2.512622e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.563973e+00	5.007999e-01	4.176141e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.618224e+00	5.863776e-01	4.513871e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.425196e+00	4.939667e-01	3.072289e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.627790e+00	2.228605e-01	8.858451e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.311860e+00	1.427003e-01	8.319253e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.772823e+00	2.855432e-01	2.851898e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.141463e+00	2.968732e-01	3.789103e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.525525e+00	2.684286e-01	3.878988e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.834138e-01	2.038140e-01	3.115659e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.916702e-01	1.332565e-01	2.169960e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.033267e-01	7.769931e-02	1.338610e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.281835e-02	5.737317e-03	1.141650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15901318526389374,0.012291832509688794,0.01664483581145157
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.739557e-01	2.114955e-01	2.620055e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.875350e+00	5.694572e-01	5.620943e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.594395e+00	8.199023e-01	7.521167e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.072266e+00	8.999316e-01	7.113652e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.670805e+00	6.302419e-01	4.478311e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.319790e+00	2.855923e-01	2.164137e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.436772e+00	1.333855e-01	9.853835e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.385616e+00	2.529576e-01	2.167874e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.437895e+00	2.674486e-01	3.014090e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.710626e+00	2.244773e-01	2.676915e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.145257e+00	1.821910e-01	2.374187e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.232700e-01	1.245339e-01	1.835914e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.215238e-01	7.771780e-02	1.242877e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.116067e-01	4.298097e-02	7.488598e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.722494e-02	3.718445e-03	7.418730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07301388207421451,0.008314616281025242,0.011328261319100863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.055676e+00	1.644566e+00	1.984507e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.134614e+00	2.307515e+00	2.501871e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.180341e+01	2.260763e+00	2.027124e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.228655e+01	1.297862e+00	9.566170e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.033317e+01	4.126078e-01	3.614747e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.461016e+00	4.848010e-01	3.994794e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.924476e+00	5.378081e-01	5.405974e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.143949e+00	4.491196e-01	4.242164e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.901936e+00	3.157246e-01	4.082169e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.125241e+00	2.058263e-01	2.888644e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.227414e-01	1.281669e-01	2.001943e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.505016e-02	5.551768e-03	1.009669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2724872322853535,0.021920058483734683,0.031085525991633833
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.257322e-01	2.194813e-01	2.538986e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.367425e+00	6.995192e-01	5.083286e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.384613e+00	3.365185e-01	1.804874e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.777215e+00	3.141282e-01	2.455773e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.725640e+00	3.165518e-01	4.293074e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.420744e-01	2.083594e-01	3.471846e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.695066e-01	1.167782e-01	2.032545e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.999323e-01	5.640685e-02	1.094795e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.335742e-02	4.047876e-03	9.207663e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13315832125977703,0.013600692764015432,0.01882998114790646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.595346e+00	6.020139e-01	7.204575e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.381914e+00	1.147154e+00	9.530412e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.820172e+00	4.998401e-01	5.190536e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.479088e+00	2.376405e-01	8.820336e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.929844e+00	2.737927e-01	2.472189e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.023174e+00	1.850588e-01	2.295000e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.359658e-01	1.019907e-01	1.539168e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.756187e-01	5.403404e-02	9.625669e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.617386e-02	6.454847e-03	1.310239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.050228836082299694,0.007688095652472429,0.011278658999307807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.278094e+01	1.222775e+01	1.016105e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.485119e+01	3.286543e+00	4.504225e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.190386e+01	3.408838e-01	1.448138e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.961646e+00	3.189084e-01	1.895177e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.071279e+00	3.295257e-01	2.624396e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.128060e+00	2.145821e-01	2.582145e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.809253e-01	1.222036e-01	1.925380e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.608192e-02	5.922882e-03	1.181181e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.25874556364754664,0.019831708792162672,0.027726604075222094
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.681336e-01	2.460158e-01	3.137282e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.327011e+00	4.231207e-01	3.726767e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.967913e+00	5.460269e-01	4.130420e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.571792e+00	5.671921e-01	4.231673e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.024745e+00	4.397609e-01	2.922539e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.177132e+00	2.382865e-01	7.263630e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.965794e+00	1.157469e-01	4.411862e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.536987e+00	2.171301e-01	2.203262e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.972187e+00	2.531301e-01	3.315499e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.454915e+00	2.431349e-01	3.383578e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.730193e-01	1.992548e-01	2.915062e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.698554e-01	1.224890e-01	2.096492e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.896756e-01	7.632152e-02	1.255646e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.261564e-02	5.558732e-03	1.115156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13478155454571047,0.012012991040219911,0.016774406703847472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.675979e+00	7.359042e-01	1.010770e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.864404e+00	1.128215e+00	7.771289e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.922672e+00	1.044933e+00	7.913441e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.252597e+00	8.051528e-01	6.255832e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.692986e+00	5.435007e-01	3.699373e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.670246e+00	2.263088e-01	1.314751e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.592042e+00	7.691538e-02	5.308436e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.644292e+00	1.869309e-01	1.500161e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.849031e+00	1.872748e-01	2.181297e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.187435e+00	1.640647e-01	1.984436e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.899316e-01	1.146322e-01	1.647429e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.519024e-01	6.460201e-02	1.076568e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.060686e-02	6.151714e-03	1.170758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05469489179510747,0.0074798693122928445,0.010686441702131434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.720389e+01	1.174301e+01	9.212374e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.060893e+01	4.218314e+00	3.500637e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.760572e+01	2.161300e+00	2.319832e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.871544e+01	1.030098e+00	9.758290e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.177458e+01	4.521567e-01	2.805805e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.884792e+00	9.482070e-02	2.687658e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.240551e+00	2.080912e-01	2.195124e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.941736e+00	2.197247e-01	2.135759e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.185725e+00	2.422758e-01	2.395277e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.423812e+00	2.122506e-01	2.743934e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.933608e-01	1.376359e-01	2.157006e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.505766e-02	7.613075e-03	1.239949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2762194257259566,0.01620893292631964,0.025805205522016594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.621403e-01	1.823225e-01	1.400815e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.954783e+00	6.834507e-01	4.382192e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.557802e+00	1.305314e-01	5.745697e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.259777e+00	3.190976e-01	3.851229e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.295707e+00	2.582834e-01	4.211345e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.751336e-01	1.565001e-01	2.870325e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.119394e-01	8.229606e-02	1.556242e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.347825e-02	7.136250e-03	1.582812e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13826855247172853,0.010620418991299979,0.01592590006124739
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.098767e+00	5.363874e-01	4.365038e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.680161e+00	2.822898e-01	2.322246e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.121450e+00	2.563072e-01	2.830201e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.025299e+00	1.679442e-01	2.375080e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.277902e-01	9.883588e-02	1.555534e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.681461e-01	5.187113e-02	9.738963e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.101059e-01	2.636070e-02	5.185010e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.850103e-03	2.031774e-03	4.866485e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06913173161403639,0.007492221950128351,0.01188102991613875
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.183695e+01	1.239133e+00	1.016819e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.462866e+00	4.678317e-01	3.374333e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.960948e+00	2.884317e-01	4.011486e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.892094e-01	1.520214e-01	2.366735e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.594256e-02	8.126515e-03	1.533104e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2692565481458622,0.018184524499166965,0.02519084018608253
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.558994e-01	8.442407e-02	1.029574e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.900832e-01	2.998996e-01	3.339013e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.057186e+00	6.009824e-01	4.860682e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.271654e+00	6.755387e-01	4.580824e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.862622e+00	4.266022e-01	1.914026e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.691395e+00	9.456741e-02	3.924006e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.068527e+00	2.148276e-01	2.201587e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.410546e+00	3.207357e-01	3.502013e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.778959e+00	3.033853e-01	4.017036e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.229890e+00	2.331066e-01	3.514419e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.876632e-01	1.630376e-01	2.757697e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.706730e-01	1.094847e-01	2.018891e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.361178e-01	5.694543e-02	1.072638e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.731972e-02	4.788946e-03	9.543157e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14394265535897996,0.011747696886042852,0.016121852167240686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.388700e-01	2.685572e-01	2.934840e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.785262e+00	7.444200e-01	8.466441e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.111193e+00	1.054500e+00	8.933565e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.381133e+00	9.364149e-01	6.823163e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.216442e+00	4.526113e-01	3.297774e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.169272e+00	1.536775e-01	1.057074e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.954010e+00	2.363060e-01	1.918049e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.879259e+00	3.033238e-01	2.753935e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.012514e+00	2.479562e-01	2.884662e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.400777e+00	2.091620e-01	2.480198e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.434197e-01	1.442272e-01	2.163363e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.122095e-01	1.126459e-01	1.578551e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.542624e-01	6.497996e-02	1.119457e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.789933e-01	3.356729e-02	6.670768e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.392017e-02	3.290927e-03	6.474822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06498915423001143,0.007578868094813229,0.010524371650581746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.291557e+00	2.027809e+00	2.555097e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.137443e+01	2.933914e+00	3.208840e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.477750e+01	2.386568e+00	1.939590e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.348228e+01	9.758234e-01	8.221816e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.001782e+01	4.095235e-01	3.826611e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.650374e+00	5.840816e-01	5.211773e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.178311e+00	5.305575e-01	5.116308e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.604645e+00	3.614733e-01	4.472299e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.607725e+00	2.750966e-01	3.309292e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.520453e-01	1.657186e-01	2.522760e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.291247e-01	1.026104e-01	1.805064e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.089399e-02	4.843063e-03	8.813951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2512715773789863,0.0214429600782223,0.03080633943406308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.521672e-01	2.888939e-01	2.921346e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.986589e+00	7.791539e-01	5.889884e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.442152e+00	1.709630e-01	5.174469e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.412081e+00	3.356867e-01	3.455954e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.437330e+00	2.966651e-01	4.208481e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.748212e-01	1.691623e-01	2.995528e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.790155e-01	9.540552e-02	1.749637e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.531572e-01	4.467542e-02	8.923410e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.148143e-03	2.981298e-03	7.312949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11958744113417132,0.01326729180353857,0.018201883723215365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.231941e+00	9.389537e-01	8.425493e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.197323e+00	1.300623e+00	1.340677e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.449670e+00	2.672528e-01	1.736590e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.875528e+00	2.754065e-01	1.816789e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.690854e+00	2.846940e-01	2.467527e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.948811e-01	1.554401e-01	2.098409e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.733803e-01	8.654679e-02	1.354573e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.417128e-01	4.843300e-02	9.030195e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.205118e-02	5.528570e-03	1.155739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04495119868915749,0.007271828986723988,0.010526144310874397
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.050105e+02	1.381202e+01	1.253278e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.458965e+01	2.571110e+00	3.160463e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.278758e+00	2.729537e-01	2.273586e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.427063e+00	3.902766e-01	1.972927e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.913155e+00	2.980604e-01	2.695583e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.033106e+00	1.953799e-01	2.379179e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.242731e-01	1.043746e-01	1.877119e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.267534e-02	5.625954e-03	1.044726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.24075969416451115,0.019274985612193873,0.027916585415615924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.880328e-01	2.952489e-01	3.705315e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.694896e+00	5.569810e-01	4.424973e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.449854e+00	6.222895e-01	4.972431e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.074418e+00	6.352971e-01	4.303414e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.370105e+00	4.096555e-01	2.041027e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.249028e+00	9.170846e-02	1.592600e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.848816e+00	2.074122e-01	1.468917e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.265867e+00	2.471081e-01	3.240576e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.714774e+00	2.805030e-01	3.412742e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.227092e+00	2.238961e-01	3.443723e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.060985e-01	1.584784e-01	2.668238e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.650551e-01	1.070644e-01	1.928390e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.307671e-01	5.533582e-02	1.038341e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.730796e-02	4.691161e-03	9.507621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12120974042895158,0.011389939985313069,0.01637011653628373
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.914101e+00	1.005055e+00	1.105090e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.818366e+00	1.507803e+00	1.068357e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.638789e+00	1.133398e+00	9.363271e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.116764e+00	7.374024e-01	6.872196e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.836988e+00	4.677905e-01	2.455794e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.378331e+00	1.070637e-01	9.329317e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.181095e+00	1.418828e-01	1.131942e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.297294e+00	2.019783e-01	1.940733e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.612334e+00	2.006719e-01	2.251027e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.028763e+00	1.394614e-01	1.869330e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.016978e-01	1.001419e-01	1.498164e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.018299e-01	5.549768e-02	9.410959e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.574987e-02	5.237167e-03	1.055132e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.048651686014412124,0.006841827922707044,0.009946932206968295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.023216e+02	1.291208e+01	1.073485e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.399917e+01	3.845298e+00	4.100723e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.770508e+01	1.663351e+00	1.635872e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.753711e+01	8.323128e-01	3.782348e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.844607e+00	9.844312e-02	4.376004e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.800473e+00	2.078353e-01	2.391132e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.729872e+00	2.229696e-01	1.510247e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.668940e+00	2.384997e-01	2.023234e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.003033e+00	2.452868e-01	2.560164e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.295864e+00	2.024607e-01	2.409291e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.997468e-01	1.161418e-01	1.922741e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.015922e-02	6.753123e-03	1.134310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.258898357150394,0.015573748912042662,0.024981212442846956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.019002e+00	2.225403e-01	1.659628e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.322959e+00	6.483865e-01	3.994778e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.169850e+00	1.062502e-01	1.116502e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.917291e+00	2.780959e-01	4.213347e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.108362e+00	2.347093e-01	3.530404e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.769495e-01	1.364342e-01	2.453145e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.640479e-01	7.165919e-02	1.353654e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.841642e-02	6.060829e-03	1.307152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12778052952719895,0.009691734164046478,0.014853571854694686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.808066e+00	5.550217e-01	4.027477e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.027743e+00	1.231682e-01	1.599153e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.825764e+00	2.277595e-01	2.697482e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.960541e-01	1.437352e-01	2.102021e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.856660e-01	8.978675e-02	1.413440e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.489068e-01	5.112761e-02	8.445697e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.624717e-02	2.372720e-02	5.127963e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.800048e-03	1.949755e-03	4.155130e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06468345795532877,0.006975689940309247,0.010843391810800171
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.278003e+01	1.136288e+00	9.208255e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.772735e+00	4.083830e-01	3.332984e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.722528e+00	2.627809e-01	3.472749e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.386854e-01	1.501805e-01	2.059492e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.284249e-02	7.745578e-03	1.423744e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2553698261128515,0.017716108715194717,0.024805241188320337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.738674e-01	9.998463e-02	1.237658e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.017247e+00	4.025965e-01	4.050619e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.571025e+00	6.856227e-01	5.294507e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.771199e+00	6.313673e-01	4.185747e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.047886e+00	3.177747e-01	1.107163e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.542296e+00	1.599209e-01	8.956753e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.778502e+00	2.618840e-01	3.080100e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.105846e+00	3.010161e-01	3.928957e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.538217e+00	2.895076e-01	3.824500e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.051550e+00	2.033111e-01	3.107949e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.709090e-01	1.319940e-01	2.472623e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.076193e-01	9.329594e-02	1.579779e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.040077e-01	5.340288e-02	9.865966e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.440600e-02	4.407200e-03	7.488517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13382651008600738,0.011347239314960914,0.015561201044197032
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.622834e-01	3.355096e-01	3.962369e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.928464e+00	1.008187e+00	1.080880e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.569312e+00	1.209734e+00	9.994964e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.141813e+00	7.773980e-01	5.171938e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.130628e+00	3.062608e-01	1.492699e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.711862e+00	2.160619e-01	1.696399e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.471296e+00	2.575138e-01	2.599790e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.520516e+00	2.733733e-01	2.730293e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.777097e+00	2.281544e-01	2.826930e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.235884e+00	2.032188e-01	2.270239e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.356351e-01	1.251860e-01	1.854772e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.386929e-01	8.252012e-02	1.509496e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.265291e-01	6.733423e-02	1.033360e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.650167e-01	3.488179e-02	5.990672e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.227497e-02	3.085870e-03	5.587961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.05917879258549074,0.007207718454693916,0.010135069128880118
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.945684e+00	2.613062e+00	3.344626e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.509713e+01	3.635726e+00	3.751451e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.745373e+01	2.267355e+00	1.674528e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.375251e+01	6.327247e-01	7.045942e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.147522e+00	6.099709e-01	5.393724e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.773193e+00	5.851938e-01	5.091085e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.614984e+00	5.401137e-01	4.776478e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.252693e+00	3.320322e-01	4.107798e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.402696e+00	2.155704e-01	2.750829e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.549268e-01	1.438947e-01	2.458099e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.951778e-01	1.083541e-01	1.520178e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.834957e-02	4.358312e-03	8.554345e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.23712394228328348,0.02159638595405483,0.02993220590298129
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.805531e-01	3.536831e-01	3.357885e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.405219e+00	7.902345e-01	6.284880e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.298504e+00	1.531476e-01	3.180636e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.173297e+00	3.616769e-01	3.959551e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.286748e+00	2.675307e-01	3.762499e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.822904e-01	1.555601e-01	2.554442e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.286166e-01	8.668241e-02	1.575107e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.257694e-01	4.010860e-02	8.087877e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.813935e-03	2.441749e-03	5.678694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11135990941712444,0.013386923279088664,0.01758170119310297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.957279e+00	1.246246e+00	1.085272e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.199581e+00	1.292755e+00	1.512596e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.808172e+00	1.176037e-01	1.624075e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.561767e+00	3.241494e-01	2.359292e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.581540e+00	2.676323e-01	2.487132e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.239516e-01	1.445901e-01	1.834505e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.429378e-01	8.529030e-02	1.317937e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.283164e-01	4.655773e-02	7.966414e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.921041e-02	5.173805e-03	1.088209e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04234834343167894,0.007056972669207046,0.009868854827729853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.303155e+02	1.583501e+01	1.777245e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.101772e+01	1.863374e+00	1.730778e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.708699e+00	4.498143e-01	2.692385e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.263112e+00	3.946430e-01	2.070152e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.872740e+00	2.757007e-01	2.596355e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.991755e-01	1.886014e-01	2.135338e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.066532e-01	1.135294e-01	1.744307e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.021944e-02	4.916175e-03	9.748173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2283282756464908,0.020002094586316577,0.027531047662881142
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.181208e-01	3.506162e-01	4.347571e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.040749e+00	6.326254e-01	5.471960e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.877292e+00	7.163700e-01	5.244878e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.408935e+00	6.251716e-01	3.970974e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.535674e+00	3.130959e-01	1.278306e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.174349e+00	1.465964e-01	5.138205e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.664891e+00	2.577552e-01	2.602104e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.074124e+00	2.705712e-01	3.514283e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.541365e+00	2.679225e-01	3.615544e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.086365e+00	2.028403e-01	3.078161e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.067785e-01	1.373589e-01	2.440610e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.120842e-01	9.318630e-02	1.578410e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.013072e-01	5.323011e-02	9.247401e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.450999e-02	4.299578e-03	7.725188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11286508885852109,0.011385984748235656,0.01586437182385575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.351013e+00	1.227281e+00	1.335202e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.710906e+00	1.641548e+00	1.226484e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.736194e+00	1.142684e+00	1.173129e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.359235e+00	7.025204e-01	5.842967e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.530970e+00	3.444706e-01	1.447262e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.924070e+00	8.265178e-02	1.116860e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.879981e+00	2.252634e-01	1.546541e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.146526e+00	2.337671e-01	2.047619e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.482085e+00	1.888524e-01	2.336824e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.333199e-01	1.255500e-01	1.864842e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.473338e-01	8.929022e-02	1.366648e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.804143e-01	5.809634e-02	8.968009e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.351269e-02	5.447577e-03	9.188713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.0451931718592805,0.006576704538372842,0.009659527696893107
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.226313e+02	1.326578e+01	1.200329e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.396597e+01	3.368227e+00	3.308892e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.579307e+01	1.335499e+00	1.123594e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.516072e+01	3.863538e-01	3.704161e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.588411e+00	1.933205e-01	3.096403e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.313500e+00	3.026299e-01	2.190627e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.560973e+00	2.892323e-01	1.471716e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.557088e+00	2.461223e-01	2.140491e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.897461e+00	2.254823e-01	2.354201e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.209304e+00	1.884461e-01	2.371104e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.531414e-01	1.183949e-01	1.846245e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.724189e-02	6.115101e-03	1.102719e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.24008928050929138,0.015710655598008355,0.024048135907348306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.396231e+00	2.632222e-01	2.032124e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.381117e+00	5.750436e-01	3.670108e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.764069e+00	2.366304e-01	2.187151e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.628897e+00	2.825265e-01	3.893759e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.381979e-01	1.924967e-01	3.154563e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.868452e-01	1.159181e-01	2.092056e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.178516e-01	6.010879e-02	1.191368e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.446350e-02	5.553996e-03	1.085884e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.1188841081784248,0.009449128000413073,0.013898238378808783
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.408895e+00	5.262293e-01	4.278026e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.451563e+00	1.599501e-01	8.002925e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.588459e+00	1.946650e-01	2.622978e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.152740e-01	1.348545e-01	1.835953e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.320448e-01	7.833073e-02	1.253060e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.277445e-01	4.546121e-02	8.219219e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.654402e-02	2.449191e-02	4.456973e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.811031e-03	1.891172e-03	4.113744e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.060881158682332404,0.006639240459773377,0.009937480272779492
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.358512e+01	1.052453e+00	8.439391e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.150172e+00	3.745010e-01	3.484682e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.556015e+00	2.342555e-01	2.942557e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.803539e-01	1.391615e-01	1.929855e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.013444e-02	7.663007e-03	1.309987e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23903538928446957,0.019247311184523413,0.02554097116006762
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.513281e-01	1.341947e-01	1.777113e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.490012e+00	6.081502e-01	5.809915e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.266518e+00	8.164330e-01	6.528399e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.156821e+00	5.365703e-01	2.996191e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.920670e+00	1.445446e-01	3.222761e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.204280e+00	3.296460e-01	2.854586e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.450332e+00	3.639041e-01	3.686004e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.805664e+00	3.105064e-01	4.044459e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.317953e+00	2.319393e-01	3.411815e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.071154e-01	1.873812e-01	2.886809e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.674520e-01	1.211521e-01	2.119313e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.428171e-01	8.559884e-02	1.517558e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.677395e-01	4.279198e-02	8.332803e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.149153e-02	3.912420e-03	6.673205e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12390881201518844,0.011014068719833708,0.014780883937873163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.310613e+00	4.105582e-01	4.982844e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.570206e+00	1.303674e+00	1.171861e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.903013e+00	1.241743e+00	1.050715e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.439706e+00	6.266653e-01	4.315080e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.741095e+00	1.541135e-01	1.640145e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.234650e+00	2.733636e-01	1.890391e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.073172e+00	3.084980e-01	2.828197e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.218879e+00	2.779752e-01	2.731693e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.560566e+00	1.831723e-01	2.420094e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.107358e+00	1.702822e-01	1.956940e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.397359e-01	1.083165e-01	1.809909e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.903232e-01	8.882982e-02	1.304966e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.894491e-01	5.352511e-02	1.012310e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.467803e-01	3.020246e-02	5.849383e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.042401e-02	3.147338e-03	5.180362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05478177564589074,0.00691925312870547,0.009072291609331588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.139338e+00	2.973231e+00	3.699199e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.866258e+01	4.013083e+00	3.600906e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.853864e+01	1.826329e+00	1.648257e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.336848e+01	5.453569e-01	5.432362e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.511926e+00	5.177279e-01	5.412049e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.285883e+00	5.633836e-01	5.380017e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.245882e+00	4.311077e-01	4.422488e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.034292e+00	2.876763e-01	3.290331e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.265064e+00	2.011615e-01	2.684898e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.853897e-01	1.411663e-01	2.287240e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.570954e-01	9.859183e-02	1.426046e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.610063e-02	4.562487e-03	6.912692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.22273462006729902,0.020842338264431937,0.028911175395103655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.292422e+00	4.160942e-01	3.929313e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.731108e+00	7.387150e-01	5.714889e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.081671e+00	2.532139e-01	1.174878e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.987575e+00	3.506915e-01	3.845042e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.143600e+00	2.355569e-01	3.483535e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.860849e-01	1.356106e-01	2.361301e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.758773e-01	7.188361e-02	1.422291e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.020280e-01	3.734406e-02	6.614342e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.281278e-03	2.109288e-03	4.332016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10372800304138913,0.012696201990960679,0.01681672160395506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.321622e+00	1.611648e+00	1.504633e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.550901e+00	1.122554e+00	1.260784e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.096554e+00	2.304810e-01	6.362699e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.387273e+00	3.266119e-01	2.258561e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.503092e+00	2.366014e-01	2.307353e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.657409e-01	1.254573e-01	1.794352e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.057972e-01	7.461704e-02	1.145209e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.088753e-01	4.242130e-02	7.981641e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.681545e-02	5.340691e-03	9.566606e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03984107578511084,0.006617923508447608,0.00941028742516295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.563352e+02	1.745910e+01	2.092113e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.586507e+01	9.372914e-01	4.665581e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.815083e+00	5.904195e-01	2.487739e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.120320e+00	3.468998e-01	1.967149e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.835349e+00	2.390784e-01	2.398664e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.490618e-01	1.655227e-01	2.100689e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.832171e-01	1.016574e-01	1.594633e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.806295e-02	5.144374e-03	9.460715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.2140764482717787,0.020558207241126142,0.027880998730823003
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.204528e+00	4.843775e-01	5.727249e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.596317e+00	8.085369e-01	7.197982e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.356288e+00	7.554432e-01	5.716380e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.637004e+00	4.724634e-01	3.331296e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.482663e+00	1.629105e-01	1.376277e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.966316e+00	2.450708e-01	1.755151e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.415946e+00	3.093754e-01	3.014144e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.893804e+00	3.130090e-01	3.478164e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.372846e+00	2.302343e-01	3.387088e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.781517e-01	1.797831e-01	2.851737e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.203409e-01	1.319814e-01	2.116655e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.530114e-01	8.088547e-02	1.565248e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.681688e-01	4.224609e-02	8.180739e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.177929e-02	4.071081e-03	6.749162e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10497129816582917,0.011174169140806059,0.014825704980229143
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.916962e+00	1.703928e+00	1.844736e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.078073e+01	1.703302e+00	1.418302e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.113349e+00	9.693039e-01	8.766997e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.909788e+00	4.853205e-01	3.625335e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.982258e+00	1.568500e-01	1.172732e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.489840e+00	1.802210e-01	1.288154e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.636104e+00	2.389324e-01	1.792608e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.023381e+00	2.296261e-01	2.029185e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.399730e+00	1.764411e-01	2.023976e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.712284e-01	1.226055e-01	1.659233e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.036196e-01	8.464845e-02	1.188464e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.538723e-01	4.470886e-02	9.142118e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.061229e-02	5.078477e-03	8.875314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.042230365021000554,0.006265909901608434,0.008430177729710928
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.445321e+02	1.424468e+01	1.433255e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.105249e+01	2.441955e+00	1.947208e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.208182e+01	5.600112e-01	1.260451e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.306416e+01	3.916652e-01	3.508317e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.801840e+00	2.764265e-01	2.400125e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.981590e+00	3.059189e-01	2.001427e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.306021e+00	2.741437e-01	1.488059e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.411700e+00	2.126023e-01	1.857502e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.828162e+00	2.280679e-01	2.245596e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.138771e+00	1.712814e-01	2.351703e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.263691e-01	1.249406e-01	1.677489e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.459888e-02	5.735731e-03	9.175961e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21949340714939802,0.015439583652789357,0.022954005647915693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.888504e+00	3.024908e-01	2.599268e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.167989e+00	4.976772e-01	2.694226e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.333661e+00	2.401595e-01	3.193321e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.368860e+00	2.743443e-01	3.583931e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.865996e-01	1.791728e-01	2.814653e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.045258e-01	9.820941e-02	1.752545e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.750104e-01	5.445514e-02	1.097775e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.072607e-02	4.422112e-03	8.812712e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.1104620939366194,0.008735969524428844,0.012914575012042323
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.951043e+00	5.134581e-01	4.136064e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.963612e+00	1.807716e-01	1.167793e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.371200e+00	2.024688e-01	2.359653e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.336369e-01	1.328077e-01	1.630430e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.840696e-01	6.880667e-02	1.197326e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.976794e-01	4.588975e-02	7.172860e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.433769e-02	2.165923e-02	4.379489e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.140167e-03	1.713920e-03	4.077342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05699663268105644,0.006017825789336684,0.009243838550687958
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.427354e+01	9.542159e-01	8.094226e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.640470e+00	4.182950e-01	2.719584e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.415955e+00	2.228209e-01	3.086913e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.340475e-01	1.237426e-01	1.728419e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.625668e-02	6.904613e-03	1.216666e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2244594785411949,0.017407741732799742,0.024206766481570996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.792766e-01	1.436278e-01	1.608552e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.932645e+00	6.467176e-01	6.243517e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.999816e+00	8.286309e-01	6.990202e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.480407e+00	4.330722e-01	2.052413e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.813570e+00	2.621041e-01	7.530014e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.863232e+00	3.139525e-01	3.332862e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.117679e+00	3.330093e-01	3.751441e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.545805e+00	2.521471e-01	3.557968e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.116950e+00	2.040910e-01	3.180753e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.704968e-01	1.554458e-01	2.440477e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.886930e-01	1.123656e-01	1.976936e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.809288e-01	6.948197e-02	1.438088e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.419519e-01	4.021260e-02	7.399296e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.974257e-03	3.183085e-03	5.696702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.1134038638101521,0.010484845221773564,0.014291662298176633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.024118e+00	5.773071e-01	6.310132e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.799236e+00	1.566021e+00	1.607954e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.020630e+00	1.100889e+00	9.043115e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.127095e+00	4.759324e-01	1.611332e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.198988e+00	2.283504e-01	2.533625e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.726313e+00	2.615920e-01	2.475259e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.713474e+00	3.393745e-01	3.074978e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.927088e+00	2.637433e-01	2.461485e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.353985e+00	1.694468e-01	2.290726e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.673349e-01	1.526256e-01	1.869759e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.634090e-01	1.025292e-01	1.622733e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.256351e-01	7.449357e-02	1.319095e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.532865e-01	4.853042e-02	9.365228e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.297337e-01	3.273046e-02	5.034064e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.153325e-03	2.636934e-03	4.768500e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05022496500612134,0.0063601780001003375,0.008725992209751163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.252744e+01	3.641396e+00	4.789732e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.297716e+01	4.176837e+00	3.727924e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.953812e+01	1.497699e+00	1.576886e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.251326e+01	6.437818e-01	5.980389e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.717639e+00	6.938024e-01	5.099659e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.662975e+00	4.623786e-01	4.347896e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.875676e+00	3.649106e-01	3.955466e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.806720e+00	2.796905e-01	3.912616e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.151729e+00	1.794262e-01	2.352766e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.094668e-01	1.236300e-01	2.059399e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.066018e-01	8.576265e-02	1.549713e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.446287e-02	4.176654e-03	6.743588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.20709792132487534,0.02125273385618756,0.027720180971615854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.754843e+00	5.107376e-01	5.110756e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.920290e+00	6.557797e-01	4.496973e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.812702e+00	3.062862e-01	2.212871e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.770884e+00	3.404085e-01	3.830053e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.005397e+00	2.257292e-01	3.054003e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.089290e-01	1.178879e-01	2.136058e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.301011e-01	6.692905e-02	1.217985e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.968723e-02	3.122829e-02	5.912595e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.817749e-03	1.725684e-03	3.108999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09557099673176896,0.0126233375918028,0.016056729358007865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.158548e+01	2.040538e+00	2.313585e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.126673e+00	8.946501e-01	7.318226e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.476466e+00	2.631075e-01	1.781947e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.302001e+00	3.383415e-01	2.159708e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.385916e+00	2.321510e-01	2.342398e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.100657e-01	1.239895e-01	1.573533e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.639873e-01	6.579051e-02	1.168818e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.853059e-01	4.450090e-02	6.983095e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.449389e-02	4.648855e-03	9.402999e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03728424468737139,0.006419281693644252,0.008907286273822541
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.792856e+02	1.858686e+01	2.217621e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.083107e+01	4.772084e-01	4.633320e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.474949e+00	6.330556e-01	2.318877e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.009749e+00	3.012136e-01	1.606529e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.763545e+00	2.452232e-01	2.328151e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.001314e-01	1.616757e-01	2.023823e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.443626e-01	1.030341e-01	1.408429e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.612473e-02	4.639182e-03	9.076981e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.20158622620922048,0.019756681366295104,0.026457890007915014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.404356e+00	5.106399e-01	5.245168e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.090482e+00	8.680755e-01	6.997060e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.801958e+00	7.291099e-01	6.123113e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.869464e+00	3.870191e-01	2.893038e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.474739e+00	1.696999e-01	2.587694e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.785024e+00	2.945640e-01	2.142671e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.246016e+00	3.202954e-01	3.086064e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.716640e+00	2.841212e-01	3.372662e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.232996e+00	2.194388e-01	3.203865e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.506800e-01	1.655001e-01	2.742811e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.426774e-01	1.263734e-01	2.067989e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.961626e-01	7.191351e-02	1.454805e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.430471e-01	4.177139e-02	7.411058e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.303439e-03	3.197202e-03	5.704491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09671401270431172,0.011087496325388954,0.014569788179443446
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.141730e+01	2.146081e+00	1.931189e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.264410e+01	1.721252e+00	1.871382e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.588834e+00	9.019098e-01	1.038361e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.570610e+00	3.746396e-01	2.366551e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.368534e+00	1.388099e-01	5.388076e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.120204e+00	1.938374e-01	1.670122e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.502017e+00	2.610165e-01	1.816906e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.902323e+00	2.680507e-01	2.030326e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.283297e+00	1.694590e-01	1.982543e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.872471e-01	1.206191e-01	1.697646e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.492578e-01	7.688806e-02	1.193084e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.256325e-01	4.413807e-02	8.421100e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.810506e-02	4.782263e-03	7.944569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.039027576196133215,0.006015953042718014,0.00832459642579178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.663243e+02	1.510642e+01	1.650049e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.566288e+01	2.313543e+00	1.471564e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.900217e+01	4.410268e-01	3.568402e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.165253e+01	4.871374e-01	4.508943e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.251913e+00	4.635337e-01	2.873394e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.725532e+00	3.850961e-01	1.424052e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.129732e+00	2.629020e-01	1.632086e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.292695e+00	2.075324e-01	1.652192e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.710454e+00	2.163831e-01	2.803676e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.065188e+00	1.596049e-01	2.083980e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.695018e-01	1.066056e-01	1.692584e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.207026e-02	5.398642e-03	9.152922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20609306108702444,0.015573408696983898,0.02192045574354623
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.262237e+00	3.411158e-01	2.706690e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.805849e+00	3.515511e-01	2.395249e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.143937e+00	2.856344e-01	3.206319e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.208582e+00	2.243003e-01	3.821499e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.041819e-01	1.582264e-01	2.572762e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.520025e-01	1.041807e-01	1.671049e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.526065e-01	5.730402e-02	9.043210e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.136269e-03	4.399810e-03	7.532569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10639541705009657,0.008505025721504966,0.011883177317928192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.229301e+00	4.795976e-01	3.851748e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.666109e+00	1.637490e-01	1.229843e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.290496e+00	1.790663e-01	2.427478e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.985293e-01	1.102645e-01	1.635413e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.655603e-01	7.950561e-02	1.013023e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.821799e-01	4.569966e-02	6.699789e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.560276e-02	2.087179e-02	3.984521e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.976239e-03	2.209605e-03	3.449151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.055791314371702636,0.006246798921023401,0.008552228493313094
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.457848e+01	8.813311e-01	7.404523e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.380898e+00	2.885042e-01	3.197417e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.354771e+00	2.125393e-01	2.566865e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.212286e-01	1.328305e-01	1.596120e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.564284e-02	7.541563e-03	1.166807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.21364001145468708,0.01732961140010017,0.02284442015440824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.555591e-01	1.651933e-01	1.939470e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.467504e+00	7.736140e-01	7.004899e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.497847e+00	8.417808e-01	6.320290e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.419182e+00	3.388386e-01	1.823125e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.555638e+00	2.215319e-01	2.103981e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.635430e+00	3.372063e-01	3.797774e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.922211e+00	3.245186e-01	3.471362e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.361836e+00	2.288042e-01	3.391368e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.003838e+00	2.141065e-01	2.835633e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.809914e-01	1.417349e-01	2.470566e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.373794e-01	1.082686e-01	1.659891e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.595882e-01	7.642374e-02	1.151592e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.236029e-01	3.830395e-02	7.026904e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.844567e-03	3.406567e-03	4.911366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.107607369908097,0.010602462155292355,0.013206613230961506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.891946e+00	7.520894e-01	7.831069e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.582211e+00	1.755833e+00	1.763202e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.892129e+00	8.752010e-01	7.762372e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.605608e+00	3.326547e-01	2.042516e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.755002e+00	2.259934e-01	1.797652e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.431472e+00	2.651752e-01	2.645667e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.472200e+00	2.460018e-01	2.854932e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.776143e+00	2.054929e-01	2.525909e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.277472e+00	1.950912e-01	2.049762e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.964470e-01	1.230781e-01	1.885160e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.434807e-01	1.178217e-01	1.397664e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.088607e-01	8.866944e-02	1.053961e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.426153e-01	5.442555e-02	8.450855e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.200285e-01	3.204097e-02	5.034585e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.259388e-03	3.098880e-03	4.673728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04763841744288928,0.0062521972323632685,0.007792390453462764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.643867e+01	4.777443e+00	5.064447e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.619099e+01	3.676681e+00	3.733881e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.930078e+01	1.106214e+00	1.274914e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.149730e+01	5.241577e-01	5.572109e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.975156e+00	6.989244e-01	4.225502e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.239609e+00	4.193717e-01	5.389942e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.721932e+00	3.332044e-01	3.663370e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.720779e+00	2.353997e-01	2.744830e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.105329e+00	1.717077e-01	2.123222e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.972559e-01	1.566061e-01	1.669308e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.998896e-01	1.046764e-01	1.371977e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.321047e-02	4.218144e-03	6.451292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.19703838814320837,0.02016469032543952,0.02672484051215171
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.154908e+00	5.776331e-01	5.560086e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.826707e+00	5.034388e-01	3.819615e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.683722e+00	3.318382e-01	2.629041e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.677726e+00	2.956439e-01	3.582352e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.098228e-01	1.922947e-01	2.923747e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.567522e-01	1.098930e-01	1.958267e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.054041e-01	6.898951e-02	1.079099e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.449932e-02	2.594032e-02	5.324896e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.437512e-03	2.001077e-03	2.952198e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.0916837784622445,0.012088665928579517,0.015295940468298616
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.409207e+01	2.362116e+00	2.647498e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.959932e+00	5.649962e-01	5.274301e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.313389e+00	2.934012e-01	1.546087e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.314912e+00	3.039560e-01	2.076169e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.350363e+00	1.876468e-01	2.420523e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.788596e-01	1.067054e-01	1.736083e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.530424e-01	8.276040e-02	9.890489e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.673815e-01	4.268329e-02	6.735772e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.297178e-02	5.002262e-03	8.892480e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.036378342268072,0.006235694788722188,0.008256199636840128
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.866819e+02	1.780258e+01	2.191678e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.844339e+01	9.570451e-01	2.900183e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.532262e+00	5.761081e-01	2.373282e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.046739e+00	2.673766e-01	1.727040e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.762356e+00	2.130182e-01	2.430660e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.795824e-01	1.533014e-01	1.899271e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.346183e-01	1.030876e-01	1.327935e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.485410e-02	5.345106e-03	8.275966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.19290064727485035,0.019799273697661796,0.025559917909627666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.654443e+00	5.924599e-01	5.887364e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.518934e+00	9.112312e-01	8.172635e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.089510e+00	7.040759e-01	5.344261e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.820596e+00	2.833949e-01	1.839745e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.298067e+00	2.023117e-01	1.236525e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.680941e+00	2.519074e-01	2.848375e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.149285e+00	2.864724e-01	3.098011e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.615394e+00	2.970200e-01	3.378263e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.123873e+00	2.214173e-01	2.799657e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.785585e-01	1.644166e-01	2.365155e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.916667e-01	1.099205e-01	1.778670e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.741825e-01	7.604958e-02	1.231152e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.272388e-01	3.861341e-02	6.686802e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.134703e-03	3.521849e-03	4.975726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.0926993974940163,0.010955705369975421,0.013963203170147195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.382460e+01	2.354517e+00	2.315404e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.350193e+01	1.707882e+00	1.812923e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.175639e+00	7.441322e-01	4.860213e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.795186e+00	1.324314e-01	9.893959e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.992664e+00	1.159522e-01	1.549943e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.027955e+00	2.152577e-01	1.504411e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.435639e+00	2.432353e-01	2.275733e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.858467e+00	2.272154e-01	2.061456e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.226289e+00	1.465325e-01	2.165297e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.621693e-01	1.248828e-01	1.460773e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.294784e-01	9.399212e-02	1.094238e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.161151e-01	4.839720e-02	7.519013e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.636085e-02	5.247021e-03	7.852501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.038026523198054905,0.00609606426024447,0.007866471244619026
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.772607e+02	1.517087e+01	1.608246e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.072110e+01	1.089962e+00	1.110780e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.755499e+01	5.023716e-01	5.788357e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.120044e+01	3.077985e-01	4.082649e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.014783e+00	4.141091e-01	1.884378e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.528902e+00	2.728923e-01	1.721288e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.106455e+00	2.609149e-01	1.207960e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.251652e+00	1.668983e-01	2.218304e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.686635e+00	2.130192e-01	2.244800e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.040684e+00	1.674720e-01	1.885840e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.558463e-01	1.145933e-01	1.611309e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.123835e-02	6.298328e-03	8.814037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.188826134455437,0.014154465134029626,0.021262789919935632
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.754968e+00	3.639382e-01	2.822228e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.352360e+00	1.940685e-01	8.309050e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.788092e+00	2.847393e-01	3.680710e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.048484e+00	2.099830e-01	2.896821e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.097782e-01	1.308345e-01	2.341670e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.045796e-01	8.248613e-02	1.468062e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.249914e-01	4.674945e-02	7.828901e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.430878e-03	2.992712e-03	7.143841e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10074161952909841,0.007375927868816065,0.011672155633538628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.598117e+00	5.011757e-01	3.439056e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.334292e+00	1.687490e-01	1.775294e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.133292e+00	1.553658e-01	2.286046e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.437490e-01	1.072007e-01	1.392433e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.334537e-01	5.872029e-02	1.029118e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.702790e-01	4.109660e-02	6.160014e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.662511e-02	1.790511e-02	4.364879e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.261117e-03	1.579210e-03	3.287972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05260100677023388,0.005227535340579556,0.008581986417021445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.510037e+01	8.865835e-01	6.493841e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.978621e+00	2.522119e-01	3.366299e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.279233e+00	1.993459e-01	2.188467e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.731435e-01	1.102415e-01	1.504005e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.208743e-02	6.249160e-03	1.190949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19808067850813738,0.01624761537070027,0.022755267488651004
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.361255e-01	3.070686e-01	2.321576e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.390267e+00	8.997493e-01	9.005595e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.865197e+00	6.378601e-01	4.350490e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.083222e+00	1.130050e-01	1.048253e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.127230e+00	3.403591e-01	2.644585e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.281888e+00	3.361285e-01	3.551488e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.649903e+00	2.862918e-01	3.263043e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.197487e+00	2.030929e-01	3.265062e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.934694e-01	1.741463e-01	2.727985e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.063179e-01	1.273836e-01	2.077857e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.835650e-01	9.606816e-02	1.611057e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.127807e-01	6.187809e-02	1.005124e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.947565e-02	3.642258e-02	6.101440e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.703996e-03	2.016119e-03	4.658368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09804676746547694,0.009552258212262951,0.013276856907178433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.218465e+00	1.259820e+00	9.729963e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.099600e+01	1.490229e+00	1.658059e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.531194e+00	6.400053e-01	3.181667e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.760601e+00	1.243990e-01	3.187065e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.207219e+00	3.467863e-01	2.705236e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.035172e+00	3.384854e-01	2.455550e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.183844e+00	2.538272e-01	2.422783e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.554971e+00	1.816998e-01	2.395393e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.126693e+00	1.466547e-01	2.111833e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.293863e-01	1.370619e-01	1.608408e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.724601e-01	9.996410e-02	1.440000e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.732811e-01	7.134489e-02	1.059006e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.186523e-01	4.607093e-02	7.979816e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.060172e-01	2.464243e-02	5.365126e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.705671e-03	2.230299e-03	4.765237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.043480103176036365,0.005334061080518614,0.007838549230077901
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.423342e+01	6.348179e+00	6.044084e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.953969e+01	3.187668e+00	3.381610e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.816955e+01	8.368155e-01	7.008144e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.039699e+01	6.227249e-01	5.053703e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.217841e+00	5.679170e-01	5.200269e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.790562e+00	4.229325e-01	4.337651e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.420446e+00	3.038304e-01	3.668291e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.575534e+00	2.180704e-01	2.477926e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.000665e+00	1.603569e-01	2.115783e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.518902e-01	1.326367e-01	1.655823e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.603290e-01	7.835813e-02	1.357283e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.147493e-02	3.549162e-03	7.596542e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.1815811033740407,0.019335792853626743,0.02573081361787094
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.848149e+00	6.776798e-01	6.562431e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.578579e+00	3.634227e-01	2.148069e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.474568e+00	3.280418e-01	3.252495e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.483507e+00	2.916011e-01	3.350545e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.098699e-01	1.706271e-01	2.728867e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.918110e-01	9.349025e-02	1.629175e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.698516e-01	5.624536e-02	9.342654e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.072399e-02	2.169103e-02	4.765423e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.883145e-03	9.337384e-04	2.701013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08464708781337514,0.011042469027070012,0.014920842823455738
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.773757e+01	2.654557e+00	2.902013e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.720554e+00	3.693790e-01	1.604283e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.034426e+00	2.468867e-01	1.854969e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.227130e+00	2.892910e-01	2.118654e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.212825e+00	1.755120e-01	2.025866e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.364704e-01	1.110428e-01	1.543252e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.260032e-01	6.197525e-02	9.660750e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.548758e-01	3.553446e-02	6.261442e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.068559e-02	3.960121e-03	9.301410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03359795412517911,0.0053677313951559155,0.008409875655003063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.004812e+02	1.783743e+01	1.984246e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.688139e+01	9.611229e-01	3.239767e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.236742e+00	5.618726e-01	2.035306e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.866374e+00	2.191519e-01	1.582400e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.668760e+00	2.047846e-01	2.020104e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.274879e-01	1.327040e-01	1.877595e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.041166e-01	8.519754e-02	1.230250e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.246982e-02	4.151087e-03	9.099776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.17978133257388837,0.019105787204078545,0.025213141602353717
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.217211e+00	7.096147e-01	6.712159e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.137286e+00	9.602688e-01	9.344041e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.163874e+00	5.193791e-01	4.208477e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.674377e+00	1.011533e-01	3.943039e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.075822e+00	2.787684e-01	1.647684e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.475216e+00	3.376222e-01	2.756039e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.942540e+00	2.764114e-01	3.283991e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.458724e+00	2.575873e-01	3.068953e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.017436e+00	1.849167e-01	3.027595e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.172344e-01	1.537496e-01	2.409656e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.332512e-01	9.495567e-02	1.704969e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.298146e-01	5.993165e-02	1.064157e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.025181e-01	3.831419e-02	6.097873e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.883314e-03	2.043704e-03	4.692918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08526381355393539,0.010168398995184999,0.01371488125502661
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.878115e+01	3.054175e+00	3.078839e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.351403e+01	1.373433e+00	1.368181e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.064033e+00	4.904965e-01	2.343958e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.093152e+00	1.069345e-01	2.306972e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.717840e+00	3.045291e-01	1.013194e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.786157e+00	1.809776e-01	2.413506e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.305802e+00	2.898485e-01	1.849301e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.689305e+00	2.222883e-01	2.213683e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.131182e+00	1.446676e-01	1.944942e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.032325e-01	1.014677e-01	1.452953e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.973961e-01	7.672744e-02	1.046593e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.956124e-01	4.486202e-02	7.990911e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.361397e-02	3.618969e-03	8.322543e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03494882530653329,0.0054515763603239925,0.008233851444845744
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.933215e+02	1.537478e+01	1.729533e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.760014e+01	1.276619e+00	1.649848e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.587206e+01	4.510210e-01	5.310782e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.060830e+01	7.397230e-01	4.736609e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.650783e+00	4.302607e-01	2.054261e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.188906e+00	2.268372e-01	2.637907e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.883817e+00	2.319831e-01	1.186589e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.095169e+00	1.576804e-01	1.801256e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.611394e+00	2.127275e-01	2.033044e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.805079e-01	1.543268e-01	1.788596e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.130758e-01	1.010954e-01	1.599292e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.828363e-02	4.971184e-03	1.028680e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF2_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3313301301225863,0.023304488257952227,0.032463063360157585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.870895e-01	1.268330e-01	1.024950e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.353845e+00	7.486950e-01	6.437539e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.661076e+00	5.198076e-01	3.334783e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.376717e+00	2.964243e-01	1.968825e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.321102e+00	4.867091e-01	5.754764e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.238362e+00	3.300749e-01	5.078570e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.586708e-01	1.565390e-01	2.890958e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.838868e-02	1.335433e-02	2.429452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.18631030641794893,0.018183179081842804,0.02403244601717089
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.688784e+00	4.849352e-01	5.939015e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.147674e+00	8.048839e-01	4.066197e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.855950e+00	4.686779e-01	2.503146e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.929031e+00	3.927987e-01	4.884494e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.943352e-01	1.965236e-01	3.359635e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.194619e-01	9.210073e-02	1.816913e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.569751e-01	3.915958e-02	8.577625e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.318632e-03	2.669294e-03	6.945912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.1073988073773454,0.016818701951827636,0.027631222211057113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.263816e+00	1.522223e+00	1.842514e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.264398e+00	1.010524e+00	3.489581e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.450516e+00	8.769097e-01	7.484376e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.635695e+00	4.086635e-01	6.921868e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.193592e-02	1.801422e-02	4.220829e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3218592162233699,0.026206548015455078,0.028603705258913148
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.075181e-02	3.031944e-02	5.018547e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.007393e-01	1.628184e-01	2.120063e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.831122e-01	3.734268e-01	4.949649e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.765277e+00	5.877182e-01	6.556891e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.697433e+00	6.316263e-01	5.958731e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.316802e+00	4.630719e-01	2.601887e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.459252e+00	1.430247e-01	3.972174e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.209015e+00	2.999580e-01	1.501420e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.736571e+00	4.498707e-01	3.470865e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.074095e+00	4.311717e-01	4.397143e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.404679e+00	3.377623e-01	4.121181e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.730544e-01	2.200364e-01	3.245504e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.637833e-01	1.297007e-01	1.929661e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.450264e-02	1.170719e-02	1.907138e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19064603258505616,0.01961495796643206,0.022330764682330723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.674875e-01	7.591700e-02	1.678843e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.276998e-01	2.805861e-01	5.782764e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.753585e+00	6.123356e-01	1.001643e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.035972e+00	9.130469e-01	1.134007e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.136473e+00	9.603935e-01	9.385387e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.701270e+00	7.470195e-01	4.727370e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.611519e+00	3.593540e-01	9.553242e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.068467e+00	3.316844e-01	8.895846e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.256260e+00	4.314893e-01	2.520038e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.433952e+00	4.305919e-01	3.637693e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.680492e+00	3.295473e-01	3.587796e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.068592e+00	2.208660e-01	3.005727e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.219803e-01	1.336165e-01	2.079533e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.110610e-01	7.576415e-02	1.250383e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.396178e-02	6.296255e-03	1.232500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10200839836280269,0.015743023516152796,0.021372597496682758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.397771e-01	3.123271e-01	1.214828e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.615845e+00	9.482790e-01	2.199416e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.052569e+00	1.624089e+00	2.727766e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.346566e+00	2.108566e+00	2.341806e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.463490e+00	1.817556e+00	1.218219e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.172909e+00	9.143699e-01	2.039438e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.788237e+00	7.108727e-01	1.469207e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.977708e+00	8.393957e-01	5.129119e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.262186e+00	6.761189e-01	7.037509e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.984931e+00	4.633686e-01	6.012826e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.093096e+00	2.764093e-01	4.622338e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.367920e-02	1.316710e-02	2.680195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.289227928141125,0.023292319586575905,0.0396897607052501
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.732391e-01	2.797348e-01	2.039658e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.017093e+00	8.015961e-01	5.598456e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.029229e+00	4.862536e-01	2.520236e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.791733e+00	2.131499e-01	2.517068e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.050603e+00	3.321594e-01	5.305944e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.218321e+00	2.716630e-01	4.876201e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.069304e-01	1.481959e-01	2.983939e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.449556e-01	7.577675e-02	1.451613e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.246039e-02	4.532256e-03	8.968067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.14721021057487058,0.015237717190673045,0.028084192001418817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.437019e+00	8.106753e-01	6.823821e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.723148e+00	1.448193e+00	1.120918e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.173353e+00	8.666131e-01	3.076751e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.213129e+00	1.329434e-01	6.233738e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.180797e+00	2.254402e-01	3.218785e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.336562e+00	2.110670e-01	3.877540e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.037644e-01	1.303919e-01	2.643634e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.483482e-01	7.202611e-02	1.572139e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.839953e-02	7.274915e-03	1.748806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.0622857802258211,0.010171438008622836,0.02266561699575355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.611220e+01	1.230483e+01	1.365271e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.168147e+01	6.085827e+00	2.593352e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.044807e+01	1.003572e+00	1.390149e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.760058e+00	1.796322e-01	1.223531e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.425201e+00	2.154016e-01	3.683674e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.600988e+00	2.595709e-01	4.739759e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.564957e-01	1.853066e-01	4.104728e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.457507e-02	1.031140e-02	2.710732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.28305254031567145,0.02509110243339635,0.03314021394339828
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.256037e-01	2.496780e-01	2.476358e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.026653e+00	3.538635e-01	4.644681e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.568860e+00	5.132217e-01	5.350735e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.153926e+00	6.394439e-01	4.977166e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.634091e+00	5.765884e-01	3.595553e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.824171e+00	3.234793e-01	1.992287e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.818333e+00	1.003656e-01	2.084018e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.610549e+00	1.813394e-01	2.101740e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.239489e+00	2.952689e-01	3.176947e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.786217e+00	3.074845e-01	4.080455e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.282893e+00	2.665332e-01	3.690539e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.938519e-01	1.803807e-01	2.942149e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.225417e-01	1.130962e-01	1.786044e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.286730e-02	1.073422e-02	1.815693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15548056920464198,0.016585082384010075,0.024731247323062117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.184477e+00	1.021209e+00	7.715343e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.989702e+00	8.752051e-01	1.359444e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.109925e+00	9.626971e-01	1.118556e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.516699e+00	1.142428e+00	7.406475e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.001656e+00	8.356706e-01	4.005410e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.040768e+00	4.058232e-01	2.067578e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.275475e+00	1.639576e-01	1.808194e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.650986e+00	1.510787e-01	1.463861e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.121294e+00	2.004765e-01	2.377795e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.532513e+00	2.231270e-01	3.071880e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.490906e-01	1.612938e-01	2.560437e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.984181e-01	1.027524e-01	1.732383e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.246589e-02	1.015149e-02	1.987692e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07371049810468633,0.01237240615289581,0.021761625434628673
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.708944e+01	1.011563e+01	1.307267e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.599251e+01	5.894019e+00	3.667652e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.426338e+01	3.633119e+00	1.879362e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.623219e+01	2.027432e+00	1.140327e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.014873e+01	1.075874e+00	2.983587e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.128293e+00	5.512638e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.952998e+00	2.469954e-01	4.335672e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.071421e+00	1.634057e-01	1.009824e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.622690e+00	2.407318e-01	2.811817e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.982620e+00	2.858461e-01	4.326860e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.224161e+00	2.383653e-01	4.158612e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.739007e-02	1.528494e-02	3.091993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3252655452999345,0.0276969389217655,0.03798068107801422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.488015e-01	1.592549e-01	1.553248e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.651783e+00	8.894799e-01	7.703022e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.586003e+00	5.122820e-01	2.609403e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.112100e+00	4.007854e-01	2.409307e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.140024e+00	5.059860e-01	6.355539e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.192503e+00	3.373492e-01	5.690976e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.723423e-01	1.836219e-01	3.255664e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.261967e-02	1.641896e-02	3.053750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.18589200577145293,0.022103532286320032,0.029090384535228997
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.946173e+00	6.652416e-01	7.730478e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.863065e+00	8.214542e-01	3.014313e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.548240e+00	5.132052e-01	3.893796e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.934838e+00	4.524111e-01	5.780992e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.421314e-01	2.225184e-01	3.901177e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.577250e-01	1.124725e-01	2.108843e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.781116e-01	5.021696e-02	9.968338e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.069231e-02	3.912271e-03	8.048481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.1160769397203318,0.021196469332789555,0.03367640176584262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.274601e+00	1.853828e+00	2.142068e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.588732e+00	1.044429e+00	2.985949e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.432650e+00	9.281949e-01	8.156946e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.888931e+00	5.300930e-01	8.429202e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.908238e-02	2.470383e-02	5.244208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.31943179052165227,0.030372066492512673,0.034894116133010855
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.590699e-02	3.401356e-02	4.846161e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.301026e-01	2.006731e-01	2.695172e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.015734e+00	4.933628e-01	6.218476e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.980561e+00	7.421132e-01	7.947083e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.863224e+00	7.749389e-01	6.238691e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.324760e+00	5.139332e-01	2.478821e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.334658e+00	1.226844e-01	3.157951e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.031750e+00	3.922253e-01	1.952716e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.538680e+00	4.718100e-01	4.370384e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.963331e+00	4.563228e-01	5.171532e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.363580e+00	3.528534e-01	4.768528e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.900855e-01	2.548741e-01	3.759942e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.920657e-01	1.510676e-01	2.452196e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.198004e-02	1.560780e-02	2.362545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.19168378821149365,0.023582094187995145,0.027812475600466485
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.585008e-01	8.317244e-02	1.987379e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.861596e-01	4.326380e-01	7.792703e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.103954e+00	8.946791e-01	1.294934e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.403445e+00	1.240398e+00	1.380267e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.271293e+00	1.176210e+00	1.031796e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.559428e+00	8.182345e-01	4.312598e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.371179e+00	3.957468e-01	5.718558e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.800214e+00	3.691208e-01	1.406225e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.079180e+00	4.822651e-01	3.328767e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.343952e+00	4.585849e-01	4.572144e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.673688e+00	3.767089e-01	4.553808e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.104437e+00	2.545853e-01	3.526559e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.674176e-01	1.606513e-01	2.577011e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.450965e-01	8.954446e-02	1.516884e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.920117e-02	9.262539e-03	1.470346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10903176550336502,0.019878183064703306,0.026989989579923795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.717072e-01	4.091675e-01	1.398581e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.777124e+00	1.297488e+00	2.740370e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.319623e+00	2.269290e+00	3.272428e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.225452e+00	2.513205e+00	2.582457e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.031529e+00	2.071673e+00	1.247146e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.633465e+00	1.078546e+00	1.728638e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.408426e+00	6.430603e-01	1.702606e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.896326e+00	8.760027e-01	6.141757e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.363336e+00	7.541063e-01	8.370224e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.158090e+00	5.609238e-01	7.612284e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.265502e+00	3.544930e-01	5.652921e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.619146e-02	1.898664e-02	3.454097e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.28326155335274694,0.027031382884437682,0.04448638928695281
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.041988e-01	3.431814e-01	2.346861e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.362295e+00	9.392842e-01	6.272731e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.877308e+00	3.859341e-01	2.101066e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.497425e+00	2.149177e-01	3.344021e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.931243e+00	3.485341e-01	5.203347e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.215694e+00	2.982870e-01	5.257128e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.372676e-01	1.851147e-01	3.339162e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.656063e-01	8.948426e-02	1.700928e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.572693e-02	6.506681e-03	1.191437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.14778839642027816,0.01857866094453306,0.03174361723277255
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.470324e+00	1.111994e+00	1.081519e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.869501e+00	1.947231e+00	1.134194e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.443528e+00	6.231776e-01	2.883972e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.629237e+00	1.609536e-01	2.058852e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.067911e+00	2.082971e-01	3.023340e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.401805e+00	2.596432e-01	4.092580e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.681584e-01	1.614529e-01	3.003717e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.917818e-01	9.022523e-02	1.753056e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.387407e-02	1.012152e-02	2.047082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07027015818985809,0.013550334491155613,0.02600795887936458
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.757298e+01	1.969406e+01	1.650384e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.844379e+01	5.338752e+00	1.803486e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.770179e+00	6.186789e-01	1.541553e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.183354e+00	1.409739e-01	2.056922e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.451211e+00	2.160304e-01	3.035779e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.790574e+00	3.180254e-01	5.000667e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.019934e+00	2.419424e-01	4.681874e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.750273e-02	1.529645e-02	3.269299e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.27921360783580407,0.028618029107987997,0.039028130620982426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.920257e-01	3.094968e-01	2.727085e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.225034e+00	4.890069e-01	5.564763e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.854035e+00	6.666949e-01	6.212902e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.409627e+00	7.430928e-01	5.375908e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.713933e+00	5.897458e-01	3.626018e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.754151e+00	3.162475e-01	1.366057e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.620125e+00	1.449187e-01	1.718161e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.391685e+00	2.030600e-01	2.483167e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.072222e+00	2.881844e-01	3.415590e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.705219e+00	3.274332e-01	4.374511e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.263013e+00	2.856828e-01	4.172583e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.114259e-01	2.093047e-01	3.343165e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.582585e-01	1.378944e-01	2.148297e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.967779e-02	1.390732e-02	2.279201e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15554182355460797,0.01992678035724771,0.02893384802601412
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.975963e+00	1.269300e+00	1.007972e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.347179e+00	1.177934e+00	1.740966e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.269786e+00	1.502394e+00	1.166951e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.848138e+00	1.271442e+00	7.039442e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.644198e+00	7.437926e-01	4.137879e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.540369e+00	3.425613e-01	1.491600e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.797910e+00	1.931821e-01	1.320143e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.362104e+00	1.375484e-01	1.861772e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.021935e+00	2.113685e-01	2.510103e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.529910e+00	2.515134e-01	3.402595e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.878797e-01	1.988153e-01	2.949227e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.351184e-01	1.165925e-01	2.014698e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.013657e-02	1.412005e-02	2.327957e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08098379654897582,0.01594840741479596,0.026054232516834183
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.310841e+01	1.558496e+01	1.606175e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.589665e+01	6.579184e+00	3.608233e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.225847e+01	3.508021e+00	1.991772e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.387847e+01	1.832505e+00	7.168747e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.070385e+00	8.877040e-01	1.479002e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.966899e+00	4.173588e-01	1.542900e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.394677e+00	1.553950e-01	1.453959e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.845473e+00	1.133800e-01	1.022673e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.612091e+00	2.561890e-01	2.897165e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.093389e+00	3.378619e-01	4.557124e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.367874e+00	3.038764e-01	4.719161e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.168072e-02	2.121645e-02	3.824392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.29290306517133496,0.02493892705641465,0.03527398562280498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.204085e-01	2.460035e-01	2.263002e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.561219e+00	9.037012e-01	6.721675e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.527437e+00	1.661787e-01	2.584847e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.525121e+00	4.580275e-01	4.884881e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.564762e+00	3.814522e-01	5.832747e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.612257e-01	2.258560e-01	3.966967e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.099459e-01	1.225098e-01	2.245661e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.095083e-02	1.184493e-02	2.140939e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.16202593098674561,0.018870207447608173,0.026482793512440594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.991735e+00	8.660395e-01	8.310187e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.933741e+00	5.357045e-01	3.060255e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.795174e+00	4.912407e-01	5.012292e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.413036e+00	3.017783e-01	4.686235e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.276241e-01	1.519077e-01	2.758575e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.723978e-01	8.707761e-02	1.524435e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.511113e-01	4.080293e-02	7.581931e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.368283e-03	3.363714e-03	6.923643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09938808390566897,0.017193686148231968,0.027720165666633517
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.280287e+00	2.212466e+00	2.126246e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.552095e+00	8.890149e-01	4.989185e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.445386e+00	7.575201e-01	9.350550e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.381394e+00	3.469044e-01	6.098239e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.440507e-02	1.910060e-02	3.857766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.29136590146756214,0.027495997316404508,0.0334712787942098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.475968e-02	4.937950e-02	5.853257e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.388830e-01	3.201160e-01	3.850169e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.627466e+00	7.310033e-01	7.982943e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.820083e+00	8.895191e-01	7.810084e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.508225e+00	6.391769e-01	3.903854e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.546745e+00	1.840707e-01	4.594695e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.178476e+00	3.397070e-01	1.664024e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.635650e+00	4.473808e-01	4.074813e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.075462e+00	4.503420e-01	4.910281e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.519664e+00	3.518070e-01	4.685705e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.031574e+00	2.626594e-01	3.882604e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.514945e-01	1.763768e-01	2.895112e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.599409e-01	1.106952e-01	1.709250e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.938230e-02	1.030088e-02	1.693202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.16953927240580258,0.020690673830198902,0.025562764764975848
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.641274e-01	1.369804e-01	2.806232e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.656445e+00	7.679090e-01	1.196241e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.549192e+00	1.391754e+00	1.666219e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.893758e+00	1.463564e+00	1.291887e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.298615e+00	1.056954e+00	5.919651e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.932483e+00	4.030480e-01	9.358987e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.217397e+00	3.574682e-01	1.210225e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.370249e+00	4.663742e-01	3.266492e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.567116e+00	4.673184e-01	4.354011e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.875029e+00	3.710781e-01	4.418489e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.303069e+00	2.713694e-01	3.817837e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.587602e-01	1.869956e-01	2.840690e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.240581e-01	1.226138e-01	1.946922e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.741942e-01	6.756592e-02	1.132610e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.262537e-02	6.892629e-03	1.145223e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09380248779269779,0.01672127774740388,0.023318372051657016
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.372991e+00	6.671686e-01	1.922146e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.490687e+00	2.068003e+00	3.713081e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.832680e+00	3.134261e+00	3.716729e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.546530e+00	2.838094e+00	2.149872e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.341275e+00	1.679905e+00	5.081028e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.845723e+00	5.524854e-01	1.093472e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.927986e+00	9.032175e-01	5.712409e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.119261e+00	8.181850e-01	8.085258e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.680348e+00	6.082997e-01	7.913185e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.669736e+00	4.112486e-01	6.105489e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.717841e-01	2.657226e-01	4.366143e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.320016e-02	1.411117e-02	2.634687e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.25527906476176715,0.02400995472662759,0.04037986680321776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.421244e-01	4.554745e-01	3.123584e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.050884e+00	9.739600e-01	5.666174e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.876219e+00	8.725037e-02	1.577286e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.248789e+00	2.786192e-01	3.982183e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.574222e+00	2.959468e-01	4.873199e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.269832e-01	2.182087e-01	3.829234e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.769139e-01	1.274690e-01	2.364221e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.978045e-01	6.658060e-02	1.200403e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.219294e-02	5.180592e-03	8.867842e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.1295571402647609,0.015919260479690583,0.027215231112362903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.967732e+00	1.653111e+00	1.518095e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.448347e+00	1.943088e+00	9.769448e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.893149e+00	1.769353e-01	1.253210e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.359438e+00	2.122753e-01	2.846477e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.840218e+00	2.119049e-01	3.316925e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.134867e+00	1.941340e-01	3.225427e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.231147e-01	1.194853e-01	2.207964e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.289239e-01	7.225792e-02	1.322972e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.994402e-02	8.868581e-03	1.634149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.0607987763224692,0.011183434253170407,0.021087917441815388
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.268771e+02	2.508617e+01	1.504006e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.514424e+01	2.701049e+00	1.023098e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.373616e+00	2.065116e-01	3.657035e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.986013e+00	1.380773e-01	1.917666e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.209849e+00	1.948808e-01	2.994020e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.495299e+00	2.610364e-01	4.166368e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.435860e-01	1.921693e-01	3.482133e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.100992e-02	1.259965e-02	2.588364e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2522040634409729,0.02508238176371061,0.036808110111660075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.130571e-01	4.169383e-01	3.423147e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.765623e+00	6.896663e-01	6.588392e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.559805e+00	8.306827e-01	6.281358e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.996514e+00	7.196366e-01	4.485575e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.056530e+00	4.243127e-01	1.878473e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.806651e+00	1.301114e-01	1.482164e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.504943e+00	1.961320e-01	2.795285e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.165653e+00	2.310862e-01	3.175978e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.799773e+00	2.842543e-01	3.938978e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.402600e+00	2.712713e-01	3.900812e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.936522e-01	2.172456e-01	3.389925e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.173933e-01	1.525792e-01	2.613129e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.382724e-01	9.867838e-02	1.553120e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.868234e-02	9.613578e-03	1.636550e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13514666009673057,0.01652426813868879,0.025039592793797638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.053847e+00	1.604825e+00	1.458272e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.235564e+00	1.741869e+00	1.678219e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.026257e+00	1.597826e+00	9.174505e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.300417e+00	9.532099e-01	4.941635e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.520319e+00	4.380940e-01	2.369092e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.261508e+00	2.171809e-01	8.051946e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.532543e+00	1.748157e-01	2.155138e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.194542e+00	1.614859e-01	2.039503e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.788600e+00	1.987972e-01	2.810929e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.275926e+00	2.031028e-01	2.860270e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.942776e-01	1.463743e-01	2.333192e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.308711e-01	8.905955e-02	1.568399e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.990002e-02	1.073344e-02	1.787252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06815048979731896,0.012770871878170505,0.02165067153271795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.149146e+02	1.868944e+01	1.563570e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.692610e+01	4.849360e+00	2.770475e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.074551e+01	2.382335e+00	7.624023e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.217392e+01	1.258180e+00	2.904616e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.073802e+00	4.293605e-01	2.218750e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.498040e+00	1.749353e-01	2.412489e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.185263e+00	1.026256e-01	1.376540e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.641322e+00	1.167106e-01	1.245401e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.352550e+00	2.309788e-01	2.814580e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.784208e+00	2.802928e-01	4.206043e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.128215e+00	2.459283e-01	3.860373e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.707161e-02	1.648857e-02	3.046624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2642736815137321,0.022116858970128744,0.031469926002085036
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.962451e-01	3.371412e-01	2.845342e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.112489e+00	6.970852e-01	4.634564e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.160815e+00	3.004835e-01	2.193343e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.021757e+00	4.030599e-01	5.357992e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.206260e+00	2.811450e-01	4.460756e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.492499e-01	1.591776e-01	2.834190e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.986809e-01	8.896465e-02	1.513954e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.020356e-02	7.755554e-03	1.361296e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14246438081252977,0.015170920986177616,0.02216124055213703
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.002710e+00	9.097191e-01	7.513520e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.497774e+00	4.990140e-01	5.610259e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.211472e+00	3.904818e-01	4.942802e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.112289e+00	2.024373e-01	3.379627e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.957734e-01	1.186540e-01	1.928745e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.032650e-01	6.191496e-02	1.133132e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.184268e-01	3.103824e-02	5.866032e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.842367e-03	2.682269e-03	4.776884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08504453436195906,0.013178420799685703,0.02190124295353836
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.222685e+00	2.294966e+00	1.869023e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.931168e+00	8.961366e-01	1.012891e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.695858e+00	5.700156e-01	8.117006e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.089688e+00	2.365335e-01	4.250873e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.023231e-02	1.385318e-02	2.784808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2667886164712485,0.02437977702485422,0.030662475971243774
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.612971e-02	7.309928e-02	6.874290e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.612709e-01	4.923436e-01	5.204888e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.378922e+00	9.240193e-01	8.979088e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.581905e+00	8.305190e-01	6.426944e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.865637e+00	3.769053e-01	1.126745e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.474060e+00	2.724439e-01	1.363218e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.852122e+00	4.269470e-01	4.189936e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.224889e+00	4.251182e-01	4.818993e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.693288e+00	3.589907e-01	4.489239e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.196170e+00	2.651517e-01	3.904178e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.015475e-01	1.930434e-01	2.810988e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.036734e-01	1.294157e-01	1.996629e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.563043e-01	7.142902e-02	1.272058e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.971988e-02	6.978253e-03	1.018992e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1506928935861502,0.017758171045398313,0.02192975115727039
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.546149e-01	2.177084e-01	4.220641e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.866751e+00	1.242015e+00	1.697791e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.233563e+00	1.770438e+00	1.736698e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.113957e+00	1.317545e+00	9.200061e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.794825e+00	5.921037e-01	1.951266e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.877416e+00	3.531103e-01	1.612707e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.848290e+00	4.877813e-01	3.626549e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.906893e+00	4.591799e-01	4.662633e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.119075e+00	3.573978e-01	4.421337e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.522894e+00	2.786614e-01	3.650222e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.052905e+00	2.015808e-01	2.877574e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.008324e-01	1.516625e-01	1.907447e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.227419e-01	8.532097e-02	1.401260e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.143344e-01	4.959250e-02	8.964245e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.671127e-02	5.010301e-03	7.716381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.0807259523467548,0.013581211390250009,0.01908653353355301
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.118292e+00	1.020312e+00	2.703509e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.780157e+00	3.084926e+00	4.604264e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.067325e+01	3.791359e+00	3.659825e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.152475e+01	2.614174e+00	1.356433e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.010665e+01	9.294981e-01	2.104047e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.604267e+00	8.960536e-01	5.164022e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.223637e+00	8.745681e-01	8.984295e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.426146e+00	6.851495e-01	8.079634e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.157916e+00	4.588262e-01	6.627603e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.323136e+00	2.955940e-01	4.544760e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.719945e-01	1.936129e-01	3.099137e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.207715e-02	1.005983e-02	1.880333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.23248200859480106,0.021673437097214976,0.035461774561723725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.357086e+00	5.694017e-01	3.930189e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.429658e+00	8.212740e-01	5.168209e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.791627e+00	2.026240e-01	2.569184e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.054521e+00	2.959158e-01	4.539582e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.323115e+00	2.508357e-01	4.043616e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.326018e-01	1.593608e-01	2.845000e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.630533e-01	9.944846e-02	1.647924e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.373624e-01	4.426468e-02	8.171712e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.612384e-03	3.502477e-03	5.306868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.115078293530224,0.013679672653598193,0.022398591445315336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.054574e+00	2.244914e+00	1.739699e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.667169e+00	1.379324e+00	7.517283e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.391832e+00	1.187252e-01	1.072609e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.289694e+00	2.310775e-01	3.030922e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.683399e+00	2.070785e-01	3.054968e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.616250e-01	1.483786e-01	2.478677e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.289428e-01	9.637139e-02	1.632952e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.733005e-01	5.674907e-02	9.891021e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.317689e-02	6.939466e-03	1.233912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05248263532419323,0.009022977315806029,0.01646698804607105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.565983e+02	2.463454e+01	1.598228e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.077272e+01	1.030750e+00	2.570058e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.000055e+00	2.238196e-01	3.734137e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.935897e+00	1.304999e-01	1.612402e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.046548e+00	1.914083e-01	2.653719e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.306200e+00	2.161798e-01	3.358403e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.150112e-01	1.477706e-01	2.668655e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.222034e-02	9.823632e-03	1.956322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.23005045154230463,0.02213162607777802,0.03303148026270242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.076042e+00	5.359445e-01	4.129243e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.371600e+00	8.988943e-01	7.306321e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.164776e+00	8.769687e-01	6.042900e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.368898e+00	5.583202e-01	3.484048e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.163524e+00	1.545112e-01	1.000601e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.762857e+00	1.910686e-01	2.367576e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.375362e+00	2.452770e-01	3.253622e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.993986e+00	2.506377e-01	3.815261e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.560748e+00	2.472427e-01	3.734577e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.171296e+00	2.100355e-01	3.288510e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.017609e-01	1.773268e-01	2.535620e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.870971e-01	1.164386e-01	1.801566e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.456854e-01	6.496099e-02	1.181266e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.958867e-02	6.795349e-03	9.577847e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.1194854899286794,0.013745999768586412,0.02074477229109302
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.625387e+00	1.985615e+00	1.785570e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.083888e+01	2.175674e+00	1.482583e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.746139e+00	1.298939e+00	7.749918e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.160224e+00	5.789694e-01	3.242230e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.178868e+00	2.128218e-01	1.672625e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.974448e+00	1.582960e-01	1.565445e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.436607e+00	1.777637e-01	2.154925e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.073273e+00	1.761686e-01	2.663212e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.605856e+00	1.726759e-01	2.529497e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.091640e+00	1.632190e-01	2.381463e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.696156e-01	1.243951e-01	1.641318e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.551159e-01	6.646859e-02	1.144455e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.082726e-02	7.784250e-03	1.345230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05779800673200838,0.009999884587232645,0.01686822479784561
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.421850e+02	1.906750e+01	1.498761e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.431451e+01	3.396491e+00	1.265790e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.817458e+01	1.489287e+00	9.677959e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.080117e+01	4.534451e-01	1.955065e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.658815e+00	2.766659e-01	2.452459e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.334341e+00	1.255285e-01	2.404948e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.074528e+00	1.008318e-01	1.383649e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.489108e+00	1.156459e-01	1.359374e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.145217e+00	2.184599e-01	2.586756e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.551205e+00	2.266960e-01	3.661290e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.511270e-01	1.967630e-01	2.904010e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.446523e-02	1.232694e-02	2.272533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.243953345686497,0.019746219957779476,0.029430028335952957
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.379315e+00	4.036039e-01	3.104578e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.203488e+00	4.951331e-01	4.426780e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.795662e+00	3.321311e-01	3.197893e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.700008e+00	3.355511e-01	4.909692e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.009341e+00	2.229876e-01	3.593393e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.421660e-01	1.237551e-01	2.378303e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.399592e-01	6.677811e-02	1.169142e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.497078e-02	5.802901e-03	1.039058e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1307024510325929,0.012328729723025317,0.019399025242025525
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.717085e+00	8.614605e-01	6.235393e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.959966e+00	3.219403e-01	5.262945e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.870205e+00	3.062054e-01	4.393202e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.734796e-01	1.687848e-01	2.484984e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.245258e-01	8.752385e-02	1.753022e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.692313e-01	5.108289e-02	9.135602e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.015874e-01	2.708337e-02	4.972939e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.584281e-03	2.004883e-03	4.220092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07703304812631705,0.010765499900518977,0.01848067175395378
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.063471e+01	2.164989e+00	1.589343e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.112097e+00	8.543361e-01	1.060650e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.274693e+00	4.382171e-01	6.501160e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.561406e-01	1.815201e-01	3.297257e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.366227e-02	1.134223e-02	2.293583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.24964871134876798,0.0219837153451444,0.029061311398525247
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.379913e-01	1.032861e-01	8.291665e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.233852e+00	6.606651e-01	6.317814e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.074295e+00	1.002820e+00	8.969248e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.021604e+00	6.715157e-01	4.279816e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.889477e+00	1.075383e-01	1.020996e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.251597e+00	3.461888e-01	3.003432e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.544767e+00	4.040373e-01	4.321171e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.936511e+00	3.726306e-01	4.348611e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.448435e+00	2.909566e-01	4.002852e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.015945e+00	2.126983e-01	3.328354e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.766264e-01	1.464995e-01	2.446529e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.068113e-01	1.028595e-01	1.777000e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.089392e-01	6.054735e-02	9.068591e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.463759e-02	4.926375e-03	7.716542e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13836624736718733,0.015416622683401743,0.0202493885043471
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.492268e-01	3.816768e-01	5.820566e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.287128e+00	1.723594e+00	2.015050e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.575866e+00	1.808179e+00	1.418464e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.652313e+00	9.833258e-01	5.282811e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.763667e+00	2.904481e-01	2.738633e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.537680e+00	4.164786e-01	3.286991e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.499861e+00	4.692478e-01	4.202745e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.563583e+00	3.853998e-01	4.105307e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.864169e+00	3.341697e-01	3.847084e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.316746e+00	2.122276e-01	3.292700e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.159809e-01	1.562599e-01	2.252265e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.050652e-01	1.031002e-01	1.831059e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.685727e-01	7.429086e-02	1.182123e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.884513e-01	4.328974e-02	6.644432e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.340102e-02	3.736317e-03	6.802479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07289934344062284,0.011563064579249868,0.016550638281181737
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.037256e+00	1.514113e+00	3.226762e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.223169e+00	3.972013e+00	5.345176e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.311048e+01	4.228060e+00	3.143077e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.259653e+01	1.983413e+00	6.653076e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.011591e+01	7.678098e-01	4.672039e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.085115e+00	9.979350e-01	8.665275e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.641718e+00	8.225281e-01	8.876536e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.953006e+00	5.496960e-01	7.433555e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.855163e+00	3.493018e-01	5.181513e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.148713e+00	2.460231e-01	3.706364e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.625021e-01	1.432575e-01	2.715843e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.690692e-02	7.959621e-03	1.464184e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.21777394210491846,0.019914618874909307,0.03241201470580912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.748176e+00	6.517562e-01	4.594781e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.536197e+00	6.581935e-01	4.137304e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.673448e+00	2.564948e-01	3.591154e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.919050e+00	2.904079e-01	4.241706e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.169359e+00	2.271487e-01	3.360196e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.350551e-01	1.341856e-01	2.389080e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.032027e-01	7.747803e-02	1.316347e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.056121e-01	3.561755e-02	6.531004e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.323919e-03	2.221875e-03	3.955064e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.1068732071432599,0.011924717255458336,0.01994633015971925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.184963e+01	2.712166e+00	1.997545e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.043394e+00	8.952290e-01	5.105448e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.073376e+00	1.378477e-01	2.136948e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.281266e+00	2.380680e-01	2.978678e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.590336e+00	1.974901e-01	2.817384e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.801753e-01	1.354863e-01	1.925683e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.767108e-01	7.491728e-02	1.454624e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.447207e-01	4.639677e-02	8.180887e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.948502e-02	5.709510e-03	1.098201e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.0483548145501273,0.007789365344738702,0.01394673488260171
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.735202e+02	2.418190e+01	1.621761e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.762278e+01	3.183915e-01	6.455834e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.903673e+00	2.120121e-01	3.732138e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.917404e+00	1.198462e-01	1.502885e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.968612e+00	1.914452e-01	2.340133e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.218685e+00	1.933530e-01	2.735370e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.490413e-01	1.210976e-01	2.333419e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.777076e-02	8.344999e-03	1.636216e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.21561664609773692,0.019906649818946742,0.03092551855813372
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.325006e+00	6.182978e-01	4.688494e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.884281e+00	9.727382e-01	7.257761e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.566938e+00	8.515141e-01	5.157909e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.505323e+00	3.603195e-01	2.604449e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.133076e+00	1.036443e-01	1.346221e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.677257e+00	2.347219e-01	2.941350e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.255571e+00	2.545473e-01	3.468235e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.852331e+00	2.401825e-01	3.478894e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.416285e+00	2.217621e-01	3.453732e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.030979e+00	1.858096e-01	2.880457e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.964824e-01	1.355737e-01	2.237889e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.070323e-01	9.532921e-02	1.646654e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.026169e-01	5.499224e-02	8.512310e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.454891e-02	4.670065e-03	7.562926e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.11022926834851234,0.011805299772982517,0.018668339155229682
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.113408e+01	2.354025e+00	1.984457e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.241618e+01	2.325607e+00	1.454694e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.698535e+00	8.953923e-01	5.970452e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.744705e+00	3.628976e-01	1.363036e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.803681e+00	1.218717e-01	1.161412e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.831627e+00	1.459330e-01	1.807483e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.373799e+00	1.857321e-01	2.093016e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.005389e+00	1.810001e-01	2.314591e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.496197e+00	1.761191e-01	2.450373e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.888163e-01	1.312876e-01	2.045604e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.946274e-01	8.563815e-02	1.539088e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.167820e-01	6.471444e-02	9.821638e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.590272e-02	6.025334e-03	1.098695e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05242660317137293,0.008243610215909539,0.014022610183669848
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.598267e+02	1.875363e+01	1.332780e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.033887e+01	2.406564e+00	7.040790e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.623849e+01	5.408755e-01	4.296031e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.022696e+01	3.719856e-01	3.473242e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.461528e+00	1.668442e-01	2.646670e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.228241e+00	1.199679e-01	2.098180e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.013999e+00	9.321031e-02	1.152949e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.389412e+00	1.110740e-01	1.023425e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.019734e+00	2.112215e-01	2.594446e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.437090e+00	1.963066e-01	2.969719e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.482784e-01	1.600554e-01	2.767685e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.830848e-02	9.828829e-03	1.791110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2240137479430494,0.01809104172804671,0.026962701207464634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.844341e+00	4.348053e-01	3.297621e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.016741e+00	4.522929e-01	4.335521e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.407178e+00	3.185121e-01	3.913630e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.439748e+00	2.734813e-01	4.164627e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.623303e-01	1.814545e-01	2.970378e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.536251e-01	1.054336e-01	1.893262e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.923641e-01	5.544319e-02	9.871723e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.134921e-02	4.760238e-03	7.834493e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12075915974454346,0.010605096788074475,0.01674957321107326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.364337e+00	7.708824e-01	5.290052e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.376429e+00	2.812365e-01	3.864874e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.610471e+00	2.400054e-01	3.415314e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.648101e-01	1.374415e-01	2.265494e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.705826e-01	7.760685e-02	1.320602e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.423411e-01	4.793911e-02	8.042440e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.712317e-02	2.500694e-02	4.682068e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.656661e-03	1.903623e-03	3.420159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07018965902515203,0.009265555634928896,0.01595510617178708
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.198739e+01	1.908113e+00	1.261525e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.150971e+00	6.649098e-01	8.890531e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.943563e+00	3.208740e-01	5.361851e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.638498e-01	1.586782e-01	2.605822e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.832189e-02	1.069198e-02	2.010832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.23293411768303723,0.020432391794538818,0.02706336405568527
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.010952e-01	1.400927e-01	1.103868e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.791654e+00	8.393062e-01	7.946510e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.828149e+00	9.928580e-01	8.460212e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.283061e+00	3.896219e-01	2.171288e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.684858e+00	2.495089e-01	1.630404e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.939055e+00	4.049691e-01	3.658235e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.225431e+00	3.654473e-01	4.521847e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.671456e+00	3.271533e-01	3.820888e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.232700e+00	2.275090e-01	3.699222e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.735898e-01	1.737912e-01	2.705003e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.713854e-01	1.261615e-01	1.930454e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.399580e-01	8.481408e-02	1.345351e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.679697e-01	4.660727e-02	7.770334e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.109601e-02	3.332078e-03	5.535224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12693906512824715,0.01376975859222844,0.018269910225802877
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.274326e+00	5.808818e-01	8.798894e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.103409e+00	2.100658e+00	2.164262e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.719409e+00	1.549239e+00	1.045911e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.888927e+00	5.701973e-01	2.712388e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.457471e+00	3.503032e-01	2.393936e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.162546e+00	4.714452e-01	3.532495e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.075319e+00	4.111070e-01	4.308521e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.234522e+00	3.362474e-01	3.924336e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.616722e+00	2.596666e-01	3.502840e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.154046e+00	1.635648e-01	2.616325e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.090269e-01	1.390769e-01	1.956638e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.374333e-01	9.632264e-02	1.379720e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.222438e-01	5.536570e-02	1.011048e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.616374e-01	3.396298e-02	6.720121e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.143293e-02	3.071343e-03	4.922483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06564283188692005,0.010011001147829789,0.014710378369691204
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.396389e+00	2.177042e+00	4.284301e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.250363e+01	4.897496e+00	5.686069e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.559511e+01	3.916960e+00	2.381579e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.340418e+01	1.323818e+00	4.569137e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.708060e+00	9.564972e-01	5.659722e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.337656e+00	9.574292e-01	1.058974e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.989063e+00	6.308216e-01	8.248803e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.538328e+00	4.369595e-01	5.992161e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.612065e+00	2.991964e-01	4.510924e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.016181e+00	1.998936e-01	2.907729e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.830069e-01	1.168081e-01	2.360024e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.243095e-02	6.595837e-03	1.238139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.20367658105678954,0.019397298739130403,0.030189474003055522
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.235699e+00	7.413541e-01	5.332881e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.443467e+00	4.414149e-01	3.413002e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.595726e+00	2.917560e-01	3.354720e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.774067e+00	2.780397e-01	3.837933e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.033769e+00	1.933133e-01	3.129076e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.513422e-01	1.182756e-01	1.955141e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.474453e-01	6.185391e-02	1.149041e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.305918e-02	3.051567e-02	5.415355e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.958351e-03	1.786726e-03	2.560006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.0997181229924548,0.011406137795128155,0.01811374725474521
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.483416e+01	3.083514e+00	2.259738e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.946180e+00	4.144320e-01	4.265129e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.935446e+00	1.327613e-01	1.724130e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.272753e+00	2.468581e-01	2.545399e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.497013e+00	1.877965e-01	2.354794e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.089866e-01	1.184913e-01	1.851059e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.341928e-01	6.894540e-02	1.171350e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.192669e-01	4.227725e-02	7.520518e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.661339e-02	5.353942e-03	9.846835e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.044762651065303485,0.007347655290074986,0.012567934012715637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.844104e+02	2.235588e+01	1.587357e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.602828e+01	2.524047e-01	8.071395e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.935191e+00	1.943738e-01	2.492465e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.890188e+00	1.123223e-01	1.174303e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.892703e+00	1.897350e-01	2.132899e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.139653e+00	1.701852e-01	2.504768e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.994215e-01	1.138696e-01	1.966614e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.374755e-02	7.736116e-03	1.503172e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.20235035537647347,0.019082531807016273,0.0285061238377195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.652267e+00	7.218247e-01	5.382292e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.434582e+00	1.048988e+00	8.063498e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.830796e+00	6.811892e-01	4.978527e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.527132e+00	1.549399e-01	1.115064e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.051115e+00	2.012373e-01	1.621260e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.551712e+00	2.523233e-01	3.142926e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.148729e+00	2.570426e-01	3.483574e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.716663e+00	2.409497e-01	3.413467e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.279765e+00	1.946656e-01	2.913149e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.152347e-01	1.560952e-01	2.526921e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.054786e-01	1.235670e-01	1.896327e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.442643e-01	7.877448e-02	1.254957e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.662836e-01	4.361041e-02	7.366801e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.120437e-02	3.498913e-03	5.190811e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10213687692146893,0.010846134691875176,0.016704115813114345
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.443535e+01	2.827588e+00	2.402019e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.312685e+01	1.995870e+00	1.307181e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.178036e+00	6.075121e-01	3.780412e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.169075e+00	2.026282e-01	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.516733e+00	1.007361e-01	1.308982e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.760084e+00	1.430361e-01	1.410659e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.343907e+00	1.915600e-01	2.003680e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.917855e+00	1.838691e-01	2.292388e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.388713e+00	1.462876e-01	2.284554e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.983355e-01	1.228377e-01	1.814652e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.414417e-01	8.311754e-02	1.221774e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.785947e-01	4.950445e-02	8.908569e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.224145e-02	4.853860e-03	9.043300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.047667612493077265,0.007238276548097659,0.012441531312649502
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.741170e+02	1.887412e+01	1.338734e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.676762e+01	1.042918e+00	4.702562e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.534095e+01	1.912526e-01	5.704814e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.792138e+00	1.985768e-01	5.791691e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.323698e+00	1.507146e-01	2.531630e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.240764e+00	1.181187e-01	9.208370e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.944521e+00	8.727172e-02	9.693016e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.284848e+00	1.070814e-01	8.896252e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.898707e+00	1.816428e-01	2.506336e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.329201e+00	1.914345e-01	2.744634e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.784348e-01	1.488288e-01	2.398492e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.258027e-02	8.107246e-03	1.574707e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.20483919219414293,0.015659325380421335,0.024324664759323267
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.352542e+00	4.506899e-01	2.953247e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.625225e+00	2.511184e-01	3.764767e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.051170e+00	3.181080e-01	3.837946e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.229405e+00	2.325509e-01	3.730030e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.393527e-01	1.486831e-01	2.367369e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.807895e-01	8.475757e-02	1.522033e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.527758e-01	4.482887e-02	8.128079e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.778953e-03	3.803953e-03	5.633212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11256563451257862,0.008875596257371207,0.013914884608032807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.901075e+00	6.407501e-01	4.462519e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.862472e+00	2.421824e-01	2.873740e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.428300e+00	1.972778e-01	2.858590e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.755559e-01	1.215340e-01	1.675248e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.238527e-01	6.552927e-02	1.170578e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.141248e-01	3.685048e-02	6.916470e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.740093e-02	1.983717e-02	3.498864e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.883474e-03	1.700740e-03	3.530299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06466330244623993,0.007592568112517906,0.012900518566436633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.309267e+01	1.545763e+00	9.817701e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.292972e+00	4.575831e-01	7.192352e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.721863e+00	2.643157e-01	4.050980e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.913392e-01	1.436401e-01	2.013733e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.372588e-02	8.837786e-03	1.657458e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.21613795065556993,0.01843059693151272,0.025043922413082398
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.219168e-01	2.002734e-01	1.401861e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.605196e+00	1.032094e+00	9.266816e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.488390e+00	8.275917e-01	6.010183e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.219064e+00	1.008576e-01	1.419321e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.383524e+00	3.607776e-01	2.572465e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.555927e+00	3.431840e-01	4.272587e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.929996e+00	3.242192e-01	3.832441e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.439832e+00	2.425133e-01	3.655362e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.063412e+00	2.076506e-01	2.775866e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.491170e-01	1.462974e-01	2.272937e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.818122e-01	9.937273e-02	1.763313e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.884389e-01	6.641496e-02	9.635396e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.326356e-01	3.260155e-02	5.916807e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.232214e-03	2.997203e-03	4.006588e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11600986246489801,0.011956608880008407,0.016151375280346117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.280913e+00	9.148742e-01	1.217926e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.303068e+00	2.276520e+00	1.977273e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.361377e+00	1.095213e+00	5.891695e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.626928e+00	3.276922e-01	3.850883e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.989803e+00	4.304378e-01	3.891135e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.624621e+00	4.230146e-01	3.785928e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.693352e+00	3.780730e-01	4.009903e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.972643e+00	2.708396e-01	3.414793e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.422883e+00	1.974788e-01	2.750975e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.014567e+00	1.253704e-01	2.058222e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.270443e-01	1.350284e-01	1.500671e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.714770e-01	6.727235e-02	1.329879e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.912446e-01	4.948542e-02	8.193052e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.450098e-01	3.043596e-02	5.164844e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.014429e-03	2.474181e-03	4.593338e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05931783211588955,0.00870169371964935,0.012356255385663928
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.848052e+00	3.223854e+00	5.151803e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.693604e+01	5.889617e+00	5.817761e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.784443e+01	3.144482e+00	1.576450e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.331950e+01	1.030755e+00	7.387915e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.797814e+00	1.072774e+00	1.143057e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.517993e+00	8.863125e-01	8.449189e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.429329e+00	4.617241e-01	7.484078e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.212949e+00	3.284407e-01	4.914225e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.412145e+00	2.318204e-01	3.348840e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.001214e-01	1.647531e-01	2.392489e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.190774e-01	9.378290e-02	1.793147e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.956257e-02	6.094065e-03	9.708907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.19014651539305205,0.018753601738921738,0.027514577732255158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.781682e+00	7.958727e-01	5.999189e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.247223e+00	2.552925e-01	2.277054e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.515228e+00	3.111067e-01	3.621344e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.609605e+00	2.572427e-01	3.760713e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.206397e-01	1.792433e-01	2.521396e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.794415e-01	9.485493e-02	1.602760e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.071190e-01	5.295055e-02	1.009769e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.498695e-02	2.534008e-02	3.824741e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.814954e-03	1.327530e-03	2.064169e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09353632978698105,0.010721524325764994,0.015793944895741194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.752642e+01	3.087688e+00	2.403522e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.892870e+00	2.148705e-01	2.840448e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.871796e+00	1.232832e-01	1.725590e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.239436e+00	2.535496e-01	2.398406e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.411151e+00	1.756059e-01	2.322910e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.475440e-01	1.092400e-01	1.369718e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.984183e-01	5.948321e-02	1.077076e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.943631e-01	3.460651e-02	6.585438e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.468900e-02	4.658710e-03	7.743074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.041816344894099994,0.006414883769416173,0.010440359878438776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.919821e+02	1.905233e+01	1.518315e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.530749e+01	3.047288e-01	7.700346e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.956001e+00	1.828283e-01	2.171104e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.850808e+00	1.037146e-01	1.007037e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.825973e+00	1.848577e-01	2.000368e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.082397e+00	1.697764e-01	2.287990e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.465282e-01	1.018499e-01	1.600369e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.064842e-02	6.061665e-03	1.204673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.18970133595288516,0.018019208551110166,0.026427011007045448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.080026e+00	8.143950e-01	6.320297e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.016737e+00	1.073199e+00	7.957787e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.903903e+00	4.401881e-01	4.457608e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.438291e+00	9.950660e-02	5.233882e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.920311e+00	2.312137e-01	2.449999e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.441502e+00	2.600481e-01	3.659034e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.035112e+00	2.602601e-01	3.479557e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.579108e+00	2.231194e-01	3.448219e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.161217e+00	1.887848e-01	2.561400e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.108080e-01	1.451488e-01	2.236547e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.295819e-01	1.092891e-01	1.639287e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.982059e-01	6.791654e-02	1.053192e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.336521e-01	3.310962e-02	5.792684e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.276251e-03	3.002730e-03	4.031571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09502846293906211,0.009822691888194568,0.014610280828710423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.849369e+01	3.172947e+00	2.710587e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.278861e+01	1.359404e+00	1.181009e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.283718e+00	4.509610e-01	1.310543e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.626929e+00	8.621468e-02	3.739148e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.371303e+00	1.034693e-01	1.207631e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.669702e+00	1.400896e-01	1.777861e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.275664e+00	1.932329e-01	2.241170e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.840168e+00	1.817498e-01	2.100266e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.299817e+00	1.423248e-01	1.945370e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.258728e-01	1.162971e-01	1.530624e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.900323e-01	7.565461e-02	1.141518e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.539206e-01	4.110264e-02	7.332428e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.896824e-02	4.514568e-03	7.771281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04414209018374003,0.0063304450908282794,0.010139438374569182
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.856776e+02	1.713344e+01	1.313741e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.418319e+01	5.056512e-01	8.761763e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.476675e+01	2.268847e-01	3.189455e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.555251e+00	2.033229e-01	4.324050e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.234000e+00	1.558260e-01	2.262948e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.143246e+00	1.101622e-01	1.729953e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.837588e+00	8.190647e-02	1.302491e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.214895e+00	1.035046e-01	7.140650e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.802837e+00	1.807572e-01	2.500266e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.245049e+00	1.811532e-01	2.162386e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.985462e-01	1.182653e-01	2.091549e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.909004e-02	7.018364e-03	1.223022e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19366132917043277,0.016338270297438062,0.02093293677918262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.645409e+00	3.857125e-01	3.608218e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.411300e+00	2.610242e-01	1.691679e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.833809e+00	2.932005e-01	3.689312e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.122606e+00	2.408216e-01	2.972816e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.533868e-01	1.212409e-01	2.129703e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.372336e-01	8.097931e-02	1.175031e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.339460e-01	4.487979e-02	7.278782e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.155490e-03	3.125614e-03	5.161642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10784735346039034,0.00848102714796184,0.012086340522905387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.189413e+00	5.396194e-01	4.315159e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.636893e+00	2.580616e-01	1.935703e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.298266e+00	1.793592e-01	2.633536e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.196972e-01	1.041658e-01	1.489845e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.006794e-01	6.502522e-02	1.000166e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.958827e-01	3.869756e-02	6.595667e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.849193e-02	1.923971e-02	3.303855e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.661343e-03	1.795439e-03	2.840050e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06157964773174639,0.007430636949743233,0.011257011033554185
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.371503e+01	1.210154e+00	9.109201e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.801423e+00	3.965522e-01	4.810930e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.632168e+00	2.663715e-01	3.105371e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.134612e-01	1.161139e-01	1.903253e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.147283e-02	9.201709e-03	1.530045e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20520409909360893,0.019127100285317056,0.022509637110949193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.673633e-01	2.567532e-01	1.950647e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.399591e+00	1.176303e+00	1.004078e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.607935e+00	4.988554e-01	5.596358e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.990412e+00	1.027933e-01	1.601636e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.069165e+00	2.978373e-01	3.686761e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.296571e+00	3.199850e-01	3.933633e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.732422e+00	2.703659e-01	3.504519e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.487184e+00	4.404111e-01	2.780564e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.489710e-01	1.851907e-01	2.462542e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.596442e-01	1.144540e-01	2.099433e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.275833e-01	9.414799e-02	1.373337e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.512639e-01	6.505912e-02	8.755853e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.157250e-01	3.293841e-02	5.018806e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.010508e-03	2.685064e-03	4.282702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10924452729922725,0.012281269794819097,0.014171818972272335
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.514465e+00	1.332787e+00	1.542248e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.688245e+00	2.064015e+00	1.835331e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.324746e+00	6.387473e-01	6.243510e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.209596e+00	2.720051e-01	5.318375e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.582809e+00	5.014244e-01	2.890632e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.269653e+00	3.005517e-01	3.850752e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.368485e+00	1.995315e-01	3.737075e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.782155e+00	2.604744e-01	2.928937e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.266319e+00	1.610287e-01	2.829957e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.099451e+00	2.744357e-01	1.629146e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.640928e-01	1.116359e-01	1.464291e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.332210e-01	6.251363e-02	1.123574e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.745949e-01	5.136421e-02	6.905586e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.264517e-01	2.479521e-02	5.209617e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.246243e-03	2.568067e-03	4.159492e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05539399576635922,0.008517453179327138,0.01060198130080598
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.767615e+00	4.410817e+00	6.711611e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.067308e+01	5.995991e+00	5.569822e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.887206e+01	2.037651e+00	1.101765e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.287193e+01	1.226642e+00	9.626070e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.936599e+00	9.314034e-01	1.093180e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.896839e+00	6.689018e-01	6.902959e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.005043e+00	3.527522e-01	6.293927e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.901898e+00	2.128638e-01	4.698013e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.241334e+00	1.618971e-01	3.721611e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.031842e+00	3.689322e-01	2.023122e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.808664e-01	9.019166e-02	1.479656e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.747295e-02	4.930702e-03	9.016725e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18137367221421427,0.01878415952918011,0.02487727890865074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.162876e+00	8.219487e-01	6.294922e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.020959e+00	1.591676e-01	2.625973e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.540992e+00	3.830447e-01	3.109499e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.510115e+00	2.863430e-01	3.143684e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.259634e-01	1.486432e-01	2.385096e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.329766e-01	1.041313e-01	1.378226e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.800111e-01	4.849039e-02	8.824548e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.457990e-02	2.248934e-02	3.463408e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.251496e-03	1.114367e-03	1.629622e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08947690494711978,0.010612419854926364,0.014463644185225472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.897805e+01	2.929797e+00	2.398577e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.354380e+00	1.340149e-01	2.229374e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.846819e+00	1.083702e-01	1.414411e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.279804e+00	3.180903e-01	2.224824e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.330094e+00	1.671590e-01	2.337347e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.023023e-01	1.011113e-01	1.377361e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.775765e-01	6.354151e-02	9.059148e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.797457e-01	3.343236e-02	6.002171e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.287868e-02	4.370410e-03	7.270605e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03981838700264213,0.0063891679057899164,0.009410553808422026
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.954814e+02	1.694303e+01	1.449396e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.522917e+01	2.948872e-01	9.248423e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.973820e+00	1.651377e-01	1.626806e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.847228e+00	1.189241e-01	6.022393e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.802449e+00	2.069353e-01	1.858200e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.019471e+00	1.534874e-01	2.016530e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.150088e-01	1.020589e-01	1.514180e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.852622e-02	6.030940e-03	1.098405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.1825180921808599,0.019660148302233754,0.023300802952933714
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.492936e+00	8.798851e-01	7.068680e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.274250e+00	9.679094e-01	7.795038e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.785259e+00	2.982136e-01	3.748904e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.270401e+00	1.175202e-01	1.766088e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.800741e+00	2.386911e-01	3.680301e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.326206e+00	2.547646e-01	4.144341e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.928437e+00	2.470190e-01	3.556431e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.487691e+00	2.324115e-01	2.824774e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.260698e+00	3.769555e-01	2.501227e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.352851e-01	1.257261e-01	2.164288e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.712033e-01	9.962979e-02	1.456310e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.663520e-01	6.791223e-02	9.137485e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.165963e-01	3.230996e-02	4.957350e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.195909e-03	2.725061e-03	4.298135e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.0917932380815041,0.011273427381399498,0.01250703426281613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.159371e+01	3.422753e+00	2.931173e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.182691e+01	9.269940e-01	1.049486e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.570179e+00	1.714125e-01	1.126344e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.352498e+00	7.477963e-02	1.705274e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.232494e+00	9.682917e-02	2.022624e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.606339e+00	1.365607e-01	2.172085e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.168331e+00	1.793046e-01	2.833896e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.751830e+00	1.730644e-01	2.127470e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.206761e+00	1.326336e-01	2.304208e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.127243e-01	2.449062e-01	1.420953e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.537457e-01	6.908848e-02	1.068648e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.362589e-01	4.602433e-02	6.510247e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.753238e-02	4.139331e-03	6.428340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04226333895796076,0.00703988899197882,0.008881840461457687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.920843e+02	1.505336e+01	1.279816e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.299271e+01	3.990744e-01	1.397584e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.428079e+01	2.240540e-01	6.288866e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.208642e+00	1.888853e-01	5.218524e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.275220e+00	2.471361e-01	1.747696e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.099277e+00	2.337500e-01	5.250955e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.800731e+00	7.902779e-02	1.032852e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.119617e+00	9.058697e-02	1.496374e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.626017e+00	1.592184e-01	3.128975e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.331711e+00	3.100832e-01	2.182203e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.616238e-01	1.263312e-01	1.937592e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.654559e-02	7.376115e-03	1.134738e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.17917796329466795,0.013644306458536065,0.019403941789202184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.065055e+00	4.046072e-01	2.998757e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.966456e+00	7.326028e-02	1.361609e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.630466e+00	2.651124e-01	3.040917e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.544003e-01	1.713389e-01	2.679911e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.792712e-01	1.131985e-01	1.757476e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.853240e-01	7.071633e-02	1.093820e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.041396e-01	3.360532e-02	6.069273e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.893114e-03	2.847286e-03	4.095973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.1025184287542682,0.007187658638776212,0.010949007567028712
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.525454e+00	4.877929e-01	3.564428e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.317585e+00	1.880381e-01	2.106690e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.195482e+00	1.580072e-01	1.934386e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.668108e-01	9.291166e-02	1.394384e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.586830e-01	5.644267e-02	9.394068e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.791433e-01	3.286477e-02	5.796269e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.052216e-02	1.795295e-02	3.136781e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.056379e-03	1.469885e-03	2.944250e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05778341407350469,0.0061012681906727345,0.00998209215968291
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.435714e+01	1.091645e+00	7.391503e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.390929e+00	3.295286e-01	4.339110e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.456656e+00	1.973543e-01	2.813115e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.741032e-01	1.079786e-01	1.776630e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.771165e-02	7.585920e-03	1.330268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1889821589190134,0.016389766491208574,0.02203487682057731
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.131014e-01	3.931573e-01	2.881203e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.383730e+00	1.199315e+00	9.289969e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.676467e+00	2.714991e-01	3.043680e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.697660e+00	2.442419e-01	2.228770e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.724514e+00	2.714389e-01	4.295734e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.066976e+00	3.148527e-01	2.985676e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.529184e+00	2.349953e-01	2.900570e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.140488e+00	1.788834e-01	2.924673e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.151775e-01	1.361293e-01	2.377310e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.872671e-01	1.236821e-01	1.703289e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.724145e-01	8.544891e-02	1.133380e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.125285e-01	6.509392e-02	7.670586e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.861726e-02	2.618402e-02	4.994742e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.203084e-03	2.107100e-03	3.027022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09973232913159555,0.010229080545028787,0.013509694424748586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.748539e+00	1.793723e+00	1.873662e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.063266e+01	1.539631e+00	1.088765e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.992342e+00	5.189740e-01	2.222490e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.689925e+00	3.360985e-01	4.602622e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.040669e+00	2.468845e-01	4.507517e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.029499e+00	3.312384e-01	3.294199e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.193616e+00	2.717028e-01	2.993484e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.587072e+00	1.697977e-01	2.639066e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.174379e+00	1.460337e-01	1.965911e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.563935e-01	1.075246e-01	1.882812e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.085784e-01	9.389379e-02	1.121799e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.000905e-01	6.401190e-02	9.284505e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.384038e-01	5.155918e-02	6.031353e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.122163e-01	2.355968e-02	4.965094e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.161378e-03	2.313997e-03	3.554576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04985004896641004,0.007265616338346867,0.009795218204696456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.561390e+01	6.278521e+00	7.923075e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.561298e+01	5.696121e+00	4.210545e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.889002e+01	1.547983e+00	1.065549e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.147518e+01	9.223603e-01	1.170036e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.057290e+00	8.821559e-01	9.214750e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.311717e+00	5.204266e-01	6.653054e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.718000e+00	2.878658e-01	5.036327e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.827388e+00	2.442312e-01	3.090957e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.167444e+00	1.682348e-01	2.794443e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.636820e-01	1.383987e-01	1.644086e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.361870e-01	8.447746e-02	1.617748e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.514642e-02	5.427603e-03	7.463761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.16986875429410722,0.017269417486196675,0.023108947656080125
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.606266e+00	8.138990e-01	6.543920e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.993503e+00	5.486805e-02	6.259917e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.321837e+00	3.040684e-01	3.592672e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.386572e+00	2.481917e-01	2.807129e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.435556e-01	1.400703e-01	2.074996e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.732348e-01	7.811152e-02	1.275917e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.440145e-01	4.094172e-02	7.321231e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.500095e-02	2.037247e-02	2.993269e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.795010e-03	9.667340e-04	1.550296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08459986979350907,0.009737645250410043,0.013397038238100858
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.053426e+01	2.806714e+00	2.360642e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.019629e+00	7.744682e-02	1.802384e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.789463e+00	1.018725e-01	1.245901e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.199153e+00	2.913015e-01	2.147094e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.248273e+00	1.533665e-01	1.992325e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.669561e-01	9.997033e-02	1.220375e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.435122e-01	5.238010e-02	8.583158e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.618219e-01	3.134806e-02	5.520512e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.131233e-02	3.899072e-03	7.041499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.0371328399807136,0.005697707781071454,0.008900797145240509
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.021525e+02	1.596937e+01	1.380140e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.516993e+01	3.083712e-01	7.019984e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.901452e+00	1.624967e-01	1.231929e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.785098e+00	8.636225e-02	5.594472e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.712371e+00	1.781047e-01	1.897211e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.519000e-01	1.372008e-01	1.807644e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.805204e-01	8.764765e-02	1.393568e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.607274e-02	5.441334e-03	1.035405e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.1693915223156296,0.01723883173527027,0.02282441296791743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.199764e+00	1.002104e+00	8.189959e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.337500e+00	7.765080e-01	7.352179e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.681438e+00	1.500757e-01	1.191400e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.206343e+00	1.939579e-01	1.934746e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.794092e+00	2.611605e-01	2.713425e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.253025e+00	2.587885e-01	3.372679e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.808523e+00	2.362294e-01	3.061629e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.385556e+00	2.140138e-01	2.743784e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.553102e-01	1.551452e-01	2.443126e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.679780e-01	1.253822e-01	1.785047e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.263774e-01	9.476923e-02	1.234851e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.241424e-01	6.078555e-02	8.444139e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.022403e-02	2.607669e-02	4.944499e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.358328e-03	2.167031e-03	3.035552e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08480268306302274,0.009101490361745151,0.012098892489111154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.540626e+01	3.566889e+00	3.104930e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.043068e+01	8.771195e-01	4.524716e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.963767e+00	9.446444e-02	1.569007e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.199637e+00	8.525875e-02	2.335798e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.154667e+00	9.147155e-02	1.288734e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.616181e+00	1.665522e-01	1.106513e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.178335e+00	1.887378e-01	2.397661e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.703412e+00	1.731954e-01	2.102983e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.152687e+00	1.307509e-01	1.891491e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.276282e-01	1.004070e-01	1.293428e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.277959e-01	7.341776e-02	8.607674e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.092443e-01	4.336492e-02	6.597740e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.469633e-02	3.892441e-03	5.985733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03873446315997093,0.005745598702713572,0.008581859909309798
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.006963e+02	1.482124e+01	1.228701e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.236114e+01	2.938589e-01	9.188827e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.388637e+01	2.398876e-01	7.908121e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.321757e+00	2.143921e-01	2.549410e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.050639e+00	1.302684e-01	3.474818e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.918393e+00	9.155776e-02	1.582472e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.792609e+00	1.583100e-01	4.003390e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.082096e+00	1.113847e-01	8.575447e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.635270e+00	1.708780e-01	2.720877e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.122482e+00	1.877560e-01	1.827973e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.091178e-01	1.035272e-01	1.739232e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.310568e-02	6.448006e-03	1.083902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3473460412426028,0.016861317575841195,0.029204926192525016
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.740121e-01	1.161613e-01	5.206089e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.815715e+00	4.967869e-01	3.781157e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.300537e+00	5.081684e-01	3.220513e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.497017e+00	3.593616e-02	1.049829e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.730424e+00	2.895116e-01	4.056284e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.586653e+00	3.379877e-01	4.505342e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.753605e-01	1.689416e-01	3.106501e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.349141e-02	1.193421e-02	3.033540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19492774968797955,0.01216101949851972,0.01835658535956247
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.353423e+00	2.544961e-01	3.333307e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.836811e+00	7.059090e-01	3.213774e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.132679e+00	1.097327e-01	1.540610e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.328628e+00	3.090645e-01	2.845384e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.023897e+00	1.972797e-01	2.642439e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.017973e-01	7.487798e-02	1.859455e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.348592e-01	3.005849e-02	8.889381e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.416114e-03	1.928964e-03	6.531137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09322684728295283,0.00937432020961139,0.017821621975146723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.123247e+00	1.031500e+00	1.244046e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.693635e+00	7.004962e-01	2.795085e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.021692e+00	6.076075e-01	4.072848e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.320299e+00	2.569292e-01	4.540027e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.047081e-02	8.845956e-03	2.738855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.32363477673837276,0.02068701731381689,0.021725451416271857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.882994e-01	7.815228e-02	8.565379e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.291858e-01	1.429725e-01	1.636815e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.129995e-01	2.365859e-01	3.246275e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.575803e+00	3.337055e-01	4.428663e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.340801e+00	3.778297e-01	3.983652e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.994333e+00	3.276619e-01	2.404101e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.271696e+00	1.715469e-01	6.379383e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.225318e+00	1.667921e-01	2.928504e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.882780e+00	3.224725e-01	1.880559e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.288837e+00	3.370003e-01	2.988043e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.567984e+00	3.062562e-01	3.242785e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.468481e-01	2.169470e-01	2.762459e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.526621e-01	1.082237e-01	1.807538e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.937592e-02	7.189700e-03	1.467930e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.19281511683703628,0.014159547306125592,0.014967617851672471
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.027555e-01	1.493443e-01	2.187934e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.614271e-01	1.947158e-01	4.039574e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.591292e+00	3.141325e-01	6.194565e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.551913e+00	4.238959e-01	6.492097e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.570354e+00	4.703884e-01	5.842485e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.298127e+00	4.858614e-01	3.346956e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.484791e+00	3.339963e-01	1.211928e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.140939e+00	1.545398e-01	5.268457e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.483600e+00	2.136994e-01	8.557034e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.689318e+00	3.196423e-01	1.824800e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.871372e+00	2.700108e-01	2.195071e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.149520e+00	1.970352e-01	2.060969e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.186335e-01	1.185420e-01	1.618963e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.727401e-01	4.884907e-02	1.079813e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.970709e-02	3.746409e-03	9.499423e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08964786567505174,0.010250706360626596,0.01150499054061084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.577780e+00	5.167493e-01	1.945245e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.831854e+00	7.206991e-01	2.248674e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.312196e+00	1.025155e+00	2.092387e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.337670e+00	1.175638e+00	1.336318e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.104862e+00	9.481822e-01	5.290500e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.419017e+00	5.389792e-01	1.126617e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.628752e+00	5.767781e-01	1.319281e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.661094e+00	6.247297e-01	2.878759e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.916398e+00	4.774669e-01	4.002784e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.653702e+00	3.119985e-01	3.556728e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.319726e-01	1.653227e-01	2.766112e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.929037e-02	6.619782e-03	1.309446e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.31505538931993454,0.018438532685013997,0.03298188757997078
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.069183e-01	1.754359e-01	1.209523e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.249708e+00	4.305191e-01	3.919809e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.678986e+00	5.622543e-01	3.000305e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.197729e+00	1.124999e-01	1.256790e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.544724e+00	2.469200e-01	3.653120e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.524335e+00	2.923241e-01	4.560691e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.132818e-01	1.565611e-01	3.331363e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.661704e-01	6.758461e-02	1.743628e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.418892e-02	4.018722e-03	1.170467e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.16476371357891073,0.01129457316670271,0.022520166565982214
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.074758e+00	4.221507e-01	2.819424e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.578727e+00	5.722667e-01	8.198931e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.616212e+00	8.056281e-01	4.555194e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.504601e+00	4.681458e-01	6.665687e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.971306e+00	1.537394e-01	1.555610e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.593257e+00	2.115444e-01	2.950850e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.278070e-01	1.192624e-01	2.580252e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.130179e-01	6.189053e-02	1.603617e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.400647e-02	5.607445e-03	1.819841e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05833409294642106,0.006325005265325444,0.015317073735872155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.583390e+01	4.873537e+00	5.233548e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.355989e+01	3.022720e+00	3.533092e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.529804e+01	2.142813e+00	6.274754e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.607388e+00	2.687849e-01	5.444879e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.889485e+00	2.913674e-01	2.974451e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.347445e+00	1.934098e-01	4.146112e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.010775e-01	1.159813e-01	3.218313e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.072258e-02	4.963519e-03	1.652644e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.294348431496449,0.019820599814079132,0.024678084878196338
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.723740e-01	2.009530e-01	1.861347e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.864287e-01	2.083364e-01	2.507217e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.185593e+00	2.900090e-01	3.649422e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.618951e+00	3.383348e-01	3.858011e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.164248e+00	3.744520e-01	3.500428e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.674371e+00	3.569213e-01	2.192913e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.932471e+00	2.515074e-01	5.713544e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.866298e+00	8.519383e-02	3.432970e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.551394e+00	2.288452e-01	1.871267e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.068853e+00	2.760895e-01	2.823892e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.443453e+00	2.517737e-01	3.147775e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.472946e-01	1.827729e-01	2.687310e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.020899e-01	9.000025e-02	1.675705e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.796809e-02	6.793178e-03	1.431920e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.1670733134491739,0.012390693591583846,0.017381042420301945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.909472e+00	8.459151e-01	5.236391e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.960616e+00	3.739188e-01	5.775176e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.691322e+00	4.605058e-01	8.440243e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.405678e+00	4.987762e-01	6.971162e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.095619e+00	5.165992e-01	4.769111e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.296666e+00	5.542386e-01	2.388658e-01
1.115000e-01	1.650000e-02	1.650000e-02	4.009508e+00	2.995503e-01	6.773861e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.389657e+00	5.119296e-02	3.050920e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.618929e+00	1.771389e-01	1.442459e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.775650e+00	2.105034e-01	1.968125e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.016304e+00	1.540163e-01	1.974478e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.715219e-01	7.983732e-02	1.438971e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.550886e-02	5.766373e-03	1.617361e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06746318086791757,0.007791499221573489,0.012614577687402775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.845260e+01	5.575491e+00	6.114176e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.330320e+01	2.697465e+00	5.078670e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.096354e+01	2.079714e+00	2.570761e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.734726e+01	1.769215e+00	1.138637e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.299807e+01	1.322236e+00	4.439098e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.937058e+00	5.866448e-01	1.227065e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.172519e+00	2.807453e-01	2.754750e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.269890e+00	2.338218e-01	1.259360e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.922302e+00	3.245895e-01	2.326225e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.834737e+00	2.235619e-01	3.214834e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.825036e-01	1.625992e-01	2.865215e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.867204e-02	7.321967e-03	1.644537e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3287297646182265,0.017785678480706613,0.028593827619454892
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.522715e-01	1.273355e-01	6.533405e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.366481e+00	5.878186e-01	4.332187e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.624159e+00	4.136791e-01	2.837841e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.259900e+00	9.513085e-02	1.769171e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.277408e+00	3.544744e-01	4.131695e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.229662e+00	2.881736e-01	4.073428e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.544761e-01	1.423359e-01	2.678864e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.195595e-02	1.271852e-02	2.640763e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.1785932668260793,0.012752718286282827,0.01822018308004497
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.968114e+00	3.546368e-01	3.902007e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.344724e+00	5.711534e-01	3.021079e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.556897e+00	2.031234e-01	1.716594e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.784342e+00	2.905899e-01	2.869650e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.146376e-01	1.519163e-01	2.387102e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.725333e-01	6.941528e-02	1.544088e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.409450e-01	3.128972e-02	8.030083e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.011224e-03	2.492493e-03	6.178627e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08807106864309498,0.009609377169193287,0.01640073789620984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.770727e+00	1.173638e+00	1.336709e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.031086e+00	7.527228e-01	2.213649e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.184251e+00	4.802472e-01	4.813235e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.146652e+00	1.995164e-01	3.895513e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.540791e-02	9.404787e-03	2.365219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3112991420986408,0.02122201286999914,0.02354649061547287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.587298e-01	7.618534e-02	7.846340e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.723370e-01	1.790307e-01	1.998013e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.097580e+00	3.111279e-01	3.777796e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.909123e+00	4.186523e-01	4.985521e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.751175e+00	4.287617e-01	4.208604e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.302067e+00	3.137459e-01	1.795958e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.369076e+00	9.504361e-02	1.447668e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.109976e+00	2.276994e-01	1.089148e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.613303e+00	3.286415e-01	2.534402e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.984440e+00	3.458013e-01	3.246448e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.322389e+00	2.949279e-01	3.214125e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.977956e-01	1.927557e-01	2.659811e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.999036e-01	9.584153e-02	1.740588e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.885484e-02	7.689148e-03	1.475292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.17989030190624758,0.014729622581134527,0.016086230720379735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.607082e-01	1.500782e-01	2.493710e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.087843e+00	2.566126e-01	5.689748e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.169640e+00	4.332908e-01	7.770806e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.467287e+00	5.974232e-01	7.603095e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.509520e+00	6.272680e-01	5.362430e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.898641e+00	4.673169e-01	2.627408e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.611403e+00	2.190811e-01	8.723106e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.925864e+00	1.805250e-01	7.682923e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.098657e+00	3.302740e-01	1.500312e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.256639e+00	3.069358e-01	2.325103e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.535466e+00	2.662575e-01	2.229848e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.539315e-01	1.798644e-01	1.969211e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.325948e-01	9.343772e-02	1.594789e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.557574e-01	5.032093e-02	9.963458e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.982321e-02	4.200574e-03	9.504531e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08420977465657896,0.00995417615777043,0.012065599793208925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.582389e+00	6.018669e-01	2.332705e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.916226e+00	9.377457e-01	2.598033e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.085724e+00	1.487074e+00	2.200568e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.002349e+01	1.389703e+00	1.330452e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.933684e+00	8.802285e-01	3.702269e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.256369e+00	5.117917e-01	3.842605e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.011870e+00	6.653149e-01	2.016602e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.014689e+00	5.966122e-01	3.742806e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.476589e+00	4.233218e-01	4.126262e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.435421e+00	2.547778e-01	3.488303e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.656789e-01	1.504853e-01	2.607606e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.941532e-02	6.414230e-03	1.321794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.29606191209703864,0.019415505292239676,0.0346299478216302
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.101067e-01	2.246169e-01	1.479999e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.692915e+00	5.698225e-01	4.504137e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.092846e+00	5.633789e-01	2.507308e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.010315e+00	1.310819e-01	1.455365e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.139373e+00	2.676842e-01	4.455495e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.228023e+00	2.501859e-01	4.206774e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.057912e-01	1.412399e-01	2.849770e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.538908e-01	6.897394e-02	1.489594e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.592727e-02	5.039264e-03	1.074160e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.14960169824054342,0.011836903588740233,0.022238375451617526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.639398e+00	5.400031e-01	3.944184e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.050689e+00	7.974311e-01	1.029850e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.679976e+00	9.691340e-01	4.202710e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.054214e+00	1.672254e-01	2.160125e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.379060e+00	1.820526e-01	2.619773e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.259092e+00	1.772745e-01	2.861764e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.324332e-01	1.032587e-01	2.179696e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.103499e-01	5.944724e-02	1.348481e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.707909e-02	6.335420e-03	1.637226e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.055367918556560924,0.006667831678812047,0.014673858644147206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.090823e+01	6.787015e+00	9.200468e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.157815e+01	4.723757e+00	2.676493e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.426709e+01	1.422629e+00	3.400717e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.230003e+00	2.023931e-01	1.119172e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.329098e+00	2.333876e-01	3.574163e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.241858e+00	1.747136e-01	3.618910e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.252467e-01	1.117893e-01	2.641923e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.619086e-02	5.707562e-03	1.563314e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2803652123249999,0.020506421124445395,0.027404023302699587
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.103227e-01	2.423095e-01	2.111398e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.671220e-01	2.821309e-01	3.293130e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.448687e+00	3.739629e-01	4.208242e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.976903e+00	4.342550e-01	4.262471e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.538148e+00	4.409510e-01	3.418967e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.941745e+00	3.628862e-01	1.497174e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.977866e+00	1.255517e-01	1.251425e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.746151e+00	1.333134e-01	1.118045e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.313237e+00	2.353461e-01	2.431499e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.792503e+00	2.879484e-01	3.256741e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.234416e+00	2.472382e-01	3.099889e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.270272e-01	1.628834e-01	2.542934e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.638693e-01	8.252552e-02	1.671205e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.793892e-02	7.294066e-03	1.439023e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1531859504621558,0.012424545264234366,0.01824902992018962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.141855e+00	9.097902e-01	5.928697e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.876046e+00	5.446549e-01	8.243335e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.877978e+00	6.373746e-01	9.168025e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.722136e+00	7.012949e-01	6.229533e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.021157e+00	6.825658e-01	3.576331e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.670041e+00	4.732627e-01	1.829503e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.864595e+00	1.474406e-01	7.382957e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.068468e+00	9.176490e-02	7.035639e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.243959e+00	1.886060e-01	1.803997e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.471072e+00	1.909941e-01	2.161873e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.591730e-01	1.397904e-01	1.873873e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.246013e-01	7.035833e-02	1.340565e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.547573e-02	6.793916e-03	1.548041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06266208682005385,0.00778694407379632,0.01269038114723535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.111130e+01	6.888138e+00	9.185331e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.213808e+01	3.317051e+00	4.150312e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.551300e+01	2.772353e+00	1.863010e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.887942e+01	1.912373e+00	8.384401e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.271721e+01	9.878982e-01	3.180857e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.236475e+00	4.046463e-01	4.337488e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.316948e+00	2.802384e-01	7.087427e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.532638e+00	2.818281e-01	1.711571e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.519154e+00	2.605475e-01	2.417175e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.639532e+00	2.061835e-01	3.223575e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.142621e-01	1.428275e-01	2.583506e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.950314e-02	7.876407e-03	1.631589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.300562179322834,0.017226205049831633,0.02661800769689293
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.320771e-01	1.563475e-01	9.651571e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.249096e+00	6.737444e-01	4.598944e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.741980e+00	2.410435e-01	2.399140e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.766061e+00	2.382359e-01	3.233598e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.692517e+00	3.292972e-01	4.286627e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.704844e-01	2.043825e-01	3.384039e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.050871e-01	1.068033e-01	1.847871e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.402634e-02	1.138040e-02	1.867657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15561913236569005,0.01184579667759833,0.016919406235686912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.068794e+00	4.838179e-01	4.323042e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.325296e+00	4.225904e-01	3.282208e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.718842e+00	2.774118e-01	2.355992e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.262971e+00	2.038298e-01	2.813061e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.176850e-01	1.140390e-01	1.895647e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.073759e-01	5.639186e-02	1.136755e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.311569e-01	3.351195e-02	5.903992e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.090515e-03	2.680569e-03	5.096536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07696142935002341,0.008319675378515176,0.013785139263236629
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.014728e+01	1.277331e+00	1.157516e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.709482e+00	5.252209e-01	2.410523e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.365897e+00	3.478520e-01	4.570878e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.040044e-01	1.683700e-01	3.005912e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.098432e-02	8.683901e-03	1.833675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2896954516806936,0.020454068082101873,0.023403854933120027
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.579570e-01	8.353416e-02	8.039968e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.200682e-01	2.437975e-01	2.412213e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.495557e+00	4.323836e-01	4.860303e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.553366e+00	5.215204e-01	5.162443e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.365503e+00	4.342742e-01	3.669214e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.596561e+00	1.916313e-01	1.198137e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.317317e+00	1.481576e-01	7.773531e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.802133e+00	3.148527e-01	2.558803e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.190369e+00	3.457799e-01	3.300036e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.570044e+00	3.129476e-01	3.433798e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.003552e+00	2.239526e-01	2.914273e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.977502e-01	1.393365e-01	2.109160e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.105095e-01	8.488211e-02	1.266782e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.372257e-02	6.641537e-03	1.051228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.1604494304968976,0.013728077742692663,0.0152085905784477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.180963e-01	1.556361e-01	3.178649e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.714016e+00	4.081234e-01	7.234281e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.454728e+00	6.802345e-01	8.917845e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.037820e+00	8.654856e-01	7.458113e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.665484e+00	6.249203e-01	4.531528e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.311327e+00	2.771291e-01	2.248769e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.448768e+00	1.453808e-01	8.654305e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.440428e+00	3.077699e-01	1.619751e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.516017e+00	3.455705e-01	2.232872e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.737873e+00	2.517245e-01	2.404443e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.158550e+00	1.954843e-01	2.241253e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.358718e-01	1.371357e-01	1.709896e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.232083e-01	7.940232e-02	1.226032e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.115827e-01	4.295698e-02	7.490997e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.755393e-02	4.047437e-03	7.089737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07359915285720592,0.008899887064016648,0.010742990536109456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.237067e+00	8.259576e-01	2.803116e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.425437e+00	1.598338e+00	3.211048e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.153089e+01	1.988249e+00	2.299639e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.245866e+01	1.469976e+00	7.845029e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.052319e+01	6.026355e-01	1.714471e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.647873e+00	6.716584e-01	2.126220e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.053540e+00	6.668720e-01	4.115336e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.158718e+00	4.638880e-01	4.094480e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.908831e+00	3.226191e-01	4.013224e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.126679e+00	2.072648e-01	2.874259e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.179474e-01	1.233728e-01	2.049884e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.505963e-02	5.561240e-03	1.008722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.26992075406221044,0.01935358026059164,0.033652004214776876
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.931088e-01	2.868579e-01	1.865220e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.397964e+00	7.300582e-01	4.777895e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.417942e+00	3.698479e-01	1.471580e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.685576e+00	2.224892e-01	3.372163e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.683733e+00	2.746442e-01	4.712150e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.212557e-01	1.875407e-01	3.680033e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.661276e-01	1.133992e-01	2.066335e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.046941e-01	6.116868e-02	1.047176e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.448322e-02	5.173679e-03	8.081860e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13140805665008773,0.011850428154326131,0.02058024575759576
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.721226e+00	7.278941e-01	5.945773e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.363621e+00	1.128860e+00	9.713346e-01
7.250000e-02	2.250000e-02	2.250000e-02	6.074185e+00	7.538533e-01	2.650403e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.395586e+00	1.541381e-01	1.717057e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.870259e+00	2.142070e-01	3.068047e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.846460e-01	1.465310e-01	2.680279e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.206921e-01	8.671711e-02	1.691904e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.721527e-01	5.056805e-02	9.972269e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.667035e-02	6.951340e-03	1.260590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.049005489182732134,0.00646474875290487,0.012502005898875367
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.082155e+01	1.026836e+01	1.212044e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.693067e+01	5.366025e+00	2.424743e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.201309e+01	4.501178e-01	3.557973e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.899976e+00	2.572387e-01	2.511874e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.970879e+00	2.291255e-01	3.628398e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.075879e+00	1.624008e-01	3.103958e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.599474e-01	1.012257e-01	2.135159e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.599422e-02	5.835177e-03	1.189952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2585470382881263,0.01963318343274234,0.027925129434642426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.270369e-01	3.049191e-01	2.548248e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.298661e+00	3.947705e-01	4.010269e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.917694e+00	4.958085e-01	4.632604e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.544016e+00	5.394166e-01	4.509429e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.044467e+00	4.594834e-01	2.725314e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.172852e+00	2.340069e-01	7.691598e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.951217e+00	1.011703e-01	5.869525e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.527443e+00	2.075862e-01	2.298700e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.967421e+00	2.483643e-01	3.363156e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.456553e+00	2.447726e-01	3.367201e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.698284e-01	1.960639e-01	2.946971e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.661670e-01	1.188006e-01	2.133377e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.945372e-01	8.118316e-02	1.207030e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.355598e-02	6.499069e-03	1.021122e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13452723629695468,0.011758672791464114,0.01702872495260327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.947068e+00	1.006993e+00	7.396816e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.547650e+00	8.114615e-01	1.093883e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.750476e+00	8.727375e-01	9.635401e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.327491e+00	8.800467e-01	5.506893e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.759809e+00	6.103239e-01	3.031141e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.716243e+00	2.723055e-01	8.547833e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.585529e+00	7.040252e-02	5.959722e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.649577e+00	1.922155e-01	1.447316e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.840303e+00	1.785460e-01	2.268585e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.175425e+00	1.520553e-01	2.104530e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.868788e-01	1.115794e-01	1.677957e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.473572e-01	6.005685e-02	1.122020e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.095332e-02	6.498175e-03	1.136112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.0541991149624424,0.006984092479627779,0.0111822185347965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.465879e+01	9.197913e+00	1.175747e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.116728e+01	4.776665e+00	2.942286e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.850481e+01	3.060393e+00	1.420738e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.909187e+01	1.406536e+00	5.993906e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.187597e+01	5.535421e-01	1.791950e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.080995e+00	2.910233e-01	7.256319e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.321769e+00	2.893099e-01	1.382937e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.949582e+00	2.275710e-01	2.057295e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.143043e+00	1.995930e-01	2.822105e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.387587e+00	1.760257e-01	3.106182e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.849573e-01	1.292325e-01	2.241041e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.459921e-02	7.154624e-03	1.285794e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2763489727667507,0.01633847996711374,0.025675658481222496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.778129e-01	1.979951e-01	1.244089e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.942372e+00	6.710394e-01	4.506304e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.489696e+00	6.242460e-02	1.255638e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.277825e+00	3.371457e-01	3.670749e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.309121e+00	2.716974e-01	4.077205e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.780514e-01	1.594179e-01	2.841148e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.172382e-01	8.759482e-02	1.503254e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.469536e-02	8.353363e-03	1.461101e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13824237512851353,0.010594241648084979,0.01595207740446239
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.106505e+00	5.441250e-01	4.287662e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.662958e+00	2.650867e-01	2.494277e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.136823e+00	2.716796e-01	2.676477e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.014513e+00	1.571577e-01	2.482944e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.253173e-01	9.636299e-02	1.580263e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.682843e-01	5.200934e-02	9.725142e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.105006e-01	2.675537e-02	5.145543e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.224340e-03	2.406010e-03	4.492248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06877888196746143,0.007139372303553389,0.012233879562713712
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.188000e+01	1.282183e+00	9.737686e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.475030e+00	4.799957e-01	3.252693e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.934334e+00	2.618186e-01	4.277617e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.730014e-01	1.358134e-01	2.528815e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.575283e-02	7.936789e-03	1.552076e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.27040121975577036,0.01932919610907513,0.024046168576174365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.742480e-01	1.027727e-01	8.460876e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.182052e-01	3.280217e-01	3.057792e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.998942e+00	5.427378e-01	5.443127e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.195299e+00	5.991832e-01	5.344379e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.817881e+00	3.818613e-01	2.361435e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.653718e+00	5.689041e-02	7.691707e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.094490e+00	2.407906e-01	1.941958e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.425413e+00	3.356031e-01	3.353338e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.824607e+00	3.490330e-01	3.560559e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.252333e+00	2.555494e-01	3.289991e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.001182e-01	1.754926e-01	2.633147e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.748377e-01	1.136494e-01	1.977243e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.417601e-01	6.258775e-02	1.016215e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.837699e-02	5.846215e-03	8.485888e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14500684870001065,0.012811890227073547,0.01505765882620999
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.612330e-01	1.909202e-01	3.711211e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.664605e+00	6.237629e-01	9.673012e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.019449e+00	9.627556e-01	9.851010e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.386911e+00	9.421930e-01	6.765382e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.204514e+00	4.406829e-01	3.417058e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.187670e+00	1.720749e-01	8.730999e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.003438e+00	2.857343e-01	1.423766e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.905797e+00	3.298619e-01	2.488554e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.049557e+00	2.849991e-01	2.514233e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.421877e+00	2.302617e-01	2.269201e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.563317e-01	1.571391e-01	2.034244e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.082538e-01	1.086902e-01	1.618109e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.509953e-01	6.171284e-02	1.152128e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.833084e-01	3.788243e-02	6.239253e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.454002e-02	3.910777e-03	5.854973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06534200666590267,0.00793172053070447,0.010171519214690505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.369151e+00	1.105403e+00	3.477503e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.074376e+01	2.303243e+00	3.839510e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.478066e+01	2.389733e+00	1.936425e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.373247e+01	1.226018e+00	5.719868e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.028236e+01	6.740603e-01	1.181243e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.726282e+00	6.599899e-01	4.452690e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.221130e+00	5.733765e-01	4.688118e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.628042e+00	3.848703e-01	4.238329e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.591477e+00	2.588487e-01	3.471770e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.441471e-01	1.578205e-01	2.601741e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.234009e-01	9.688657e-02	1.862302e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.105348e-02	5.002550e-03	8.654464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2490953179213129,0.019266700620548888,0.03298259889173649
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.142435e-01	3.509702e-01	2.300583e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.056440e+00	8.490047e-01	5.191376e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.391728e+00	1.205391e-01	1.021686e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.353735e+00	2.773408e-01	4.039413e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.396709e+00	2.560443e-01	4.614689e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.684723e-01	1.628134e-01	3.059017e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.792777e-01	9.566766e-02	1.747015e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.565794e-01	4.809768e-02	8.581183e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.027468e-02	4.107835e-03	6.186412e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11808911345822573,0.011768964127592985,0.01970021139916095
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.238660e+00	9.456729e-01	8.358300e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.502243e+00	1.605543e+00	1.035758e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.481088e+00	2.986710e-01	1.422408e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.822468e+00	2.223461e-01	2.347393e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.617011e+00	2.108514e-01	3.205952e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.728227e-01	1.333816e-01	2.318994e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.661661e-01	7.933261e-02	1.426715e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.413726e-01	4.809272e-02	9.064223e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.250875e-02	5.986140e-03	1.109982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.043950527056802254,0.006271157354368749,0.011526815943229636
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.053576e+02	1.415913e+01	1.218567e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.597680e+01	3.958260e+00	1.773313e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.313479e+00	3.076746e-01	1.926377e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.287806e+00	2.510192e-01	3.365502e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.842099e+00	2.270037e-01	3.406150e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.938382e-01	1.561117e-01	2.771861e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.195273e-01	9.962887e-02	1.924577e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.246106e-02	5.411678e-03	1.066153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.24023575777031944,0.018751049218002164,0.028440521809807634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.645866e-01	3.718027e-01	2.939777e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.652907e+00	5.149922e-01	4.844861e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.427976e+00	6.004117e-01	5.191209e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.101366e+00	6.622451e-01	4.033934e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.364872e+00	4.044228e-01	2.093354e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.218467e+00	6.114720e-02	4.648726e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.810387e+00	1.689831e-01	1.853209e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.265371e+00	2.466120e-01	3.245537e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.695044e+00	2.607729e-01	3.610043e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.221308e+00	2.181122e-01	3.501561e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.071097e-01	1.594897e-01	2.658126e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.660397e-01	1.080491e-01	1.918544e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.349438e-01	5.951249e-02	9.965743e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.834147e-02	5.724671e-03	8.474112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12089602820970102,0.011076227766062513,0.016683828755534286
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.081388e+00	1.172343e+00	9.378021e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.410817e+00	1.100253e+00	1.475906e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.734147e+00	1.228756e+00	8.409690e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.283841e+00	9.044791e-01	5.201429e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.878416e+00	5.092182e-01	2.041517e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.377891e+00	1.066238e-01	9.769238e-03
1.115000e-01	1.650000e-02	1.650000e-02	3.191655e+00	1.524427e-01	1.026343e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.279546e+00	1.842305e-01	2.118212e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.596073e+00	1.844109e-01	2.413637e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.017912e+00	1.286103e-01	1.977840e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.911424e-01	8.958648e-02	1.603719e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.996667e-01	5.333446e-02	9.627281e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.655141e-02	6.038706e-03	9.749781e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.048192670198654086,0.006382812106949007,0.010405948022726333
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.007482e+02	1.133869e+01	1.230824e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.535040e+01	5.196521e+00	2.749500e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.820311e+01	2.161375e+00	1.137849e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.758150e+01	8.766973e-01	3.338503e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.020362e+01	4.574596e-01	7.858393e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.901404e+00	3.087666e-01	1.381820e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.726092e+00	2.191892e-01	1.548051e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.627475e+00	1.970350e-01	2.437881e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.956786e+00	1.990397e-01	3.022635e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.262923e+00	1.695194e-01	2.738704e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.921084e-01	1.085034e-01	1.999125e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.008219e-02	6.676093e-03	1.142013e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25833013701421703,0.015005528775865695,0.025549432579023923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.045871e+00	2.494087e-01	1.390944e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.284524e+00	6.099512e-01	4.379131e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.147567e+00	8.396671e-02	1.339337e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.922445e+00	2.832500e-01	4.161806e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.102350e+00	2.286979e-01	3.590519e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.721783e-01	1.316630e-01	2.500857e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.667457e-01	7.435704e-02	1.326675e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.920601e-02	6.850424e-03	1.228193e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1272429270980966,0.009154131734944115,0.015391174283797049
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.833123e+00	5.800782e-01	3.776912e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.033417e+00	1.288423e-01	1.542412e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.803762e+00	2.057578e-01	2.917499e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.869575e-01	1.346385e-01	2.192988e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.741901e-01	7.831082e-02	1.528200e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.468003e-01	4.902107e-02	8.656352e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.719641e-02	2.467643e-02	5.033040e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.988393e-03	2.138100e-03	3.966785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06398002257257074,0.0062722545575512115,0.011546827193558207
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.290106e+01	1.257318e+00	7.997953e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.714848e+00	3.504961e-01	3.911853e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.689539e+00	2.297918e-01	3.802640e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.128765e-01	1.243717e-01	2.317581e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.241835e-02	7.321436e-03	1.466159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.25536650676108225,0.01771278936342549,0.024808560540089564
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.014520e-01	1.275692e-01	9.618122e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.056262e+00	4.416119e-01	3.660465e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.534602e+00	6.491999e-01	5.658735e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.726251e+00	5.864196e-01	4.635224e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.973249e+00	2.431378e-01	1.853533e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.526620e+00	1.442444e-01	1.052440e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.809860e+00	2.932426e-01	2.766514e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.128532e+00	3.237015e-01	3.702103e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.554252e+00	3.055420e-01	3.664155e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.066852e+00	2.186133e-01	2.954927e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.688086e-01	1.298936e-01	2.493626e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.057801e-01	9.145672e-02	1.598171e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.021284e-01	5.152356e-02	1.005390e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.441349e-02	4.414694e-03	7.481023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13389731332085503,0.011418042549808563,0.015490397809349382
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.051372e-01	2.783634e-01	4.533832e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.935765e+00	1.015489e+00	1.073579e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.568869e+00	1.209291e+00	9.999400e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.109260e+00	7.448442e-01	5.497476e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.083476e+00	2.591088e-01	1.964219e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.738831e+00	2.430306e-01	1.426712e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.528965e+00	3.151826e-01	2.023102e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.548684e+00	3.015412e-01	2.448614e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.783065e+00	2.341224e-01	2.767250e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.240464e+00	2.077986e-01	2.224441e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.382843e-01	1.278352e-01	1.828280e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.375262e-01	8.135336e-02	1.521164e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.198343e-01	6.063949e-02	1.100308e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.615245e-01	3.138960e-02	6.339891e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.215122e-02	2.962122e-03	5.711709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.059058064387321564,0.00708699025652474,0.010255797327049294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.198870e+00	1.866248e+00	4.091440e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.455446e+01	3.093059e+00	4.294118e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.759876e+01	2.412384e+00	1.529499e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.410957e+01	9.897888e-01	3.475301e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.348996e+00	8.114457e-01	3.378976e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.835188e+00	6.471890e-01	4.471134e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.595763e+00	5.208932e-01	4.968683e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.245943e+00	3.252821e-01	4.175299e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.392108e+00	2.049824e-01	2.856709e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.432916e-01	1.322595e-01	2.574450e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.735500e-01	8.672629e-02	1.736456e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.818032e-02	4.189063e-03	8.723595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.23458250007160297,0.01905494374237432,0.0324736481146618
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.043893e+00	4.170228e-01	2.724488e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.504600e+00	8.896155e-01	5.291071e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.223306e+00	7.794953e-02	1.070044e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.108450e+00	2.968299e-01	4.608021e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.255855e+00	2.366379e-01	4.071427e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.690983e-01	1.423681e-01	2.686362e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.266656e-01	8.473143e-02	1.594616e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.305123e-01	4.485151e-02	7.613587e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.509790e-03	3.137604e-03	4.982840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.10955987486321335,0.011586888725177574,0.01938173574701406
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.949055e+00	1.238022e+00	1.093496e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.690427e+00	1.783601e+00	1.021750e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.737864e+00	4.729559e-02	8.654890e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.487314e+00	2.496963e-01	3.103822e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.517439e+00	2.035309e-01	3.128146e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.030899e-01	1.237284e-01	2.043122e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.331297e-01	7.548219e-02	1.416018e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.258586e-01	4.409988e-02	8.212199e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.954156e-02	5.504956e-03	1.055094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.041364714926353616,0.006073344163881722,0.010852483333055177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.338564e+02	1.937594e+01	1.423152e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.173780e+01	2.583459e+00	1.010694e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.585010e+00	3.261254e-01	3.929273e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.092428e+00	2.239588e-01	3.776994e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.816972e+00	2.199332e-01	3.154029e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.607884e-01	1.502144e-01	2.519209e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.868879e-01	9.376407e-02	1.941961e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.042462e-02	5.121357e-03	9.542990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.226649531119327,0.018323350059152782,0.029209792190044936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.014928e+00	4.474233e-01	3.379500e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.036936e+00	6.288125e-01	5.510089e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.888245e+00	7.273232e-01	5.135345e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.451920e+00	6.681569e-01	3.541121e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.507442e+00	2.848647e-01	1.560618e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.135903e+00	1.081511e-01	8.982741e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.627559e+00	2.204224e-01	2.975432e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.062713e+00	2.591599e-01	3.628395e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.510158e+00	2.367154e-01	3.927615e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.078222e+00	1.946976e-01	3.159588e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.036299e-01	1.342103e-01	2.472096e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.066555e-01	8.775761e-02	1.632697e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.989071e-01	5.082996e-02	9.487416e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.462219e-02	4.411772e-03	7.612993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11168596742609374,0.010206863315808307,0.0170434932562831
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.532040e+00	1.408308e+00	1.154174e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.418985e+00	1.349628e+00	1.518405e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.050167e+00	1.456657e+00	8.591559e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.518879e+00	8.621639e-01	4.246532e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.512599e+00	3.260996e-01	1.630972e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.977919e+00	1.365006e-01	5.783713e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.835001e+00	1.802828e-01	1.996346e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.102328e+00	1.895693e-01	2.489597e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.454730e+00	1.614966e-01	2.610383e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.287286e-01	1.209588e-01	1.910755e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.362305e-01	7.818694e-02	1.477681e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.757680e-01	5.345003e-02	9.432640e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.302103e-02	4.955920e-03	9.680370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04428416478438153,0.005667697463473877,0.010568534771792072
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.231606e+02	1.379505e+01	1.147401e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.500485e+01	4.407106e+00	2.270013e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.622953e+01	1.771954e+00	6.871381e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.550055e+01	7.261893e-01	3.058060e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.745057e+00	3.499665e-01	1.529943e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.262799e+00	2.519293e-01	2.697633e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.448734e+00	1.769927e-01	2.594111e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.498123e+00	1.871569e-01	2.730146e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.870981e+00	1.990019e-01	2.619006e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.177789e+00	1.569306e-01	2.686260e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.394517e-01	1.047052e-01	1.983142e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.651993e-02	5.393143e-03	1.174915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2397069152904177,0.01532829037913469,0.02443050112622197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.422955e+00	2.899463e-01	1.764884e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.330862e+00	5.247886e-01	4.172659e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.738844e+00	2.114058e-01	2.439397e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.638435e+00	2.920645e-01	3.798380e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.356783e-01	1.899770e-01	3.179760e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.948844e-01	1.239573e-01	2.011664e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.206572e-01	6.291442e-02	1.163312e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.467813e-02	5.768626e-03	1.064421e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11855011497783563,0.009115134799823899,0.014232231579397958
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.428511e+00	5.458451e-01	4.081868e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.433217e+00	1.416037e-01	9.837560e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.583236e+00	1.894421e-01	2.675206e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.135171e-01	1.330976e-01	1.853522e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.278433e-01	7.412926e-02	1.295075e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.254971e-01	4.321380e-02	8.443960e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.709635e-02	2.504424e-02	4.401740e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.716723e-03	1.796863e-03	4.208052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06032737807685351,0.006085459854294484,0.010491260878258385
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.367694e+01	1.144273e+00	7.521191e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.086114e+00	3.104431e-01	4.125261e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.534990e+00	2.132306e-01	3.152806e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.750312e-01	1.338388e-01	1.983082e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.953766e-02	7.066225e-03	1.369665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23934915475287816,0.019561076652931997,0.025227205691659038
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.857720e-01	1.686387e-01	1.432673e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.508282e+00	6.264208e-01	5.627209e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.237907e+00	7.878222e-01	6.814507e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.086528e+00	4.662773e-01	3.699121e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.870144e+00	9.401814e-02	8.275406e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.189760e+00	3.151252e-01	2.999794e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.464062e+00	3.776344e-01	3.548701e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.838321e+00	3.431637e-01	3.717886e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.327164e+00	2.411512e-01	3.319696e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.220876e-01	2.023535e-01	2.737086e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.743517e-01	1.280518e-01	2.050316e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.422563e-01	8.503796e-02	1.523167e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.708912e-01	4.594367e-02	8.017634e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.173964e-02	4.160531e-03	6.425095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12427883054478188,0.011384087249427147,0.014410865408279724
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.225058e+00	3.250038e-01	5.838387e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.528587e+00	1.262055e+00	1.213479e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.941830e+00	1.280560e+00	1.011898e+00
6.750000e-02	1.000000e-02	1.000000e-02	7.362219e+00	5.491774e-01	5.089959e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.792201e+00	2.052194e-01	1.129086e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.274481e+00	3.131954e-01	1.492074e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.101764e+00	3.370892e-01	2.542285e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.213390e+00	2.724859e-01	2.786586e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.575993e+00	1.985995e-01	2.265822e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.107558e+00	1.704823e-01	1.954939e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.521211e-01	1.207017e-01	1.686056e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.832327e-01	8.173936e-02	1.375871e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.887421e-01	5.281804e-02	1.019381e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.468533e-01	3.027547e-02	5.842083e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.059591e-02	3.319236e-03	5.008464e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05465974757106429,0.006797225053879016,0.009194319684158042
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.176409e+00	2.010302e+00	4.662128e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.837182e+01	3.722328e+00	3.891662e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.890998e+01	2.197669e+00	1.276918e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.362574e+01	8.026118e-01	2.859813e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.666158e+00	6.719603e-01	3.869725e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.233562e+00	5.110622e-01	5.903231e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.248241e+00	4.334671e-01	4.398894e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.023964e+00	2.773487e-01	3.393608e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.271184e+00	2.072821e-01	2.623692e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.701014e-01	1.258779e-01	2.440124e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.455957e-01	8.709215e-02	1.541043e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.589934e-02	4.361192e-03	7.113987e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.22083996603666384,0.018947684233796752,0.03080582942573884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.355438e+00	4.791098e-01	3.299158e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.803094e+00	8.107016e-01	4.995023e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.994167e+00	1.657095e-01	2.049922e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.932778e+00	2.958941e-01	4.393016e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.124945e+00	2.169020e-01	3.670084e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.942222e-01	1.437478e-01	2.279928e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.764603e-01	7.246662e-02	1.416461e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.031466e-01	3.846270e-02	6.502478e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.408925e-03	2.236935e-03	4.204369e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10252845133037419,0.011496650279945744,0.018016273314969994
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.367690e+00	1.657715e+00	1.458565e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.930148e+00	1.501800e+00	8.815371e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.995214e+00	1.291409e-01	1.649671e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.313249e+00	2.525873e-01	2.998806e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.463204e+00	1.967130e-01	2.706238e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.620246e-01	1.217410e-01	1.831515e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.007264e-01	6.954619e-02	1.195918e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.073353e-01	4.088121e-02	8.135650e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.692975e-02	5.454999e-03	9.452298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.0391747584761995,0.005951606199536268,0.01007660473407429
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.612401e+02	2.236395e+01	1.601627e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.573634e+01	8.085670e-01	5.952826e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.572007e+00	3.473441e-01	4.918494e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.979717e+00	2.062972e-01	3.373175e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.813363e+00	2.170919e-01	2.618529e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.350258e-01	1.514868e-01	2.241048e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.735799e-01	9.202024e-02	1.691004e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.793375e-02	5.015175e-03	9.589914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.21291302376092414,0.019394782730271565,0.02904442324167758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.312654e+00	5.925031e-01	4.645994e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.585283e+00	7.975027e-01	7.308324e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.358792e+00	7.579475e-01	5.691338e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.669351e+00	5.048104e-01	3.007826e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.405711e+00	8.595866e-02	9.071457e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.932630e+00	2.113847e-01	2.092011e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.394502e+00	2.879318e-01	3.228581e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.854571e+00	2.737757e-01	3.870497e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.366605e+00	2.239935e-01	3.449496e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.738973e-01	1.755287e-01	2.894281e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.226405e-01	1.342809e-01	2.093659e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.564617e-01	8.433570e-02	1.530745e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.701152e-01	4.419255e-02	7.986094e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.204394e-02	4.335731e-03	6.484512e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.1043302427187811,0.010533113693757978,0.015466760427277224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.056597e+00	1.843564e+00	1.705100e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.079919e+01	1.721766e+00	1.399838e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.324329e+00	1.180284e+00	6.657196e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.952093e+00	5.276251e-01	3.202288e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.937417e+00	1.120084e-01	4.601433e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.513743e+00	2.041243e-01	1.049121e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.595897e+00	1.987250e-01	2.194683e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.981581e+00	1.878263e-01	2.447183e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.378458e+00	1.551691e-01	2.236696e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.688852e-01	1.202623e-01	1.682665e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.928918e-01	7.392066e-02	1.295742e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.550755e-01	4.591199e-02	9.021805e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.098386e-02	5.450049e-03	8.503742e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04154918656322348,0.005584731443831356,0.009111356187488005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.456622e+02	1.537472e+01	1.320250e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.134618e+01	2.735648e+00	1.653516e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.313329e+01	1.611482e+00	2.089811e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.327211e+01	5.996092e-01	1.428877e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.761176e+00	2.357624e-01	2.806766e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.878295e+00	2.026239e-01	3.034377e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.202651e+00	1.707732e-01	2.521765e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.375968e+00	1.768697e-01	2.214828e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.799524e+00	1.994304e-01	2.531971e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.123815e+00	1.563256e-01	2.501261e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.111782e-01	1.097497e-01	1.829397e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.417675e-02	5.313600e-03	9.598092e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.2184966748993144,0.014442851402705736,0.023950737897999314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.941355e+00	3.553417e-01	2.070759e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.061408e+00	3.910962e-01	3.760035e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.337353e+00	2.438513e-01	3.156403e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.342135e+00	2.476184e-01	3.851190e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.870972e-01	1.796704e-01	2.809677e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.074669e-01	1.011505e-01	1.723134e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.815784e-01	6.102312e-02	1.032095e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.118090e-02	4.876945e-03	8.357879e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.11001244617288908,0.008286321760698517,0.01336422277577265
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.989358e+00	5.517737e-01	3.752908e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.934498e+00	1.516574e-01	1.458935e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.347124e+00	1.783930e-01	2.600412e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.153959e-01	1.145667e-01	1.812840e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.943493e-01	7.908636e-02	1.094529e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.922552e-01	4.046557e-02	7.715278e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.761190e-02	2.493344e-02	4.052069e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.195729e-03	1.769482e-03	4.021780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05666185592517989,0.005683049033460133,0.009578615306564509
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.438161e+01	1.062283e+00	7.013555e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.548283e+00	3.261082e-01	3.641452e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.393395e+00	2.002607e-01	3.312515e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.268190e-01	1.165142e-01	1.800704e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.630107e-02	6.949005e-03	1.212227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.224583233228498,0.01753149642010282,0.024083011794267917
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.122630e-01	1.766142e-01	1.278689e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.942491e+00	6.565632e-01	6.145061e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.975790e+00	8.046049e-01	7.230462e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.441986e+00	3.946510e-01	2.436625e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.752739e+00	2.012731e-01	1.361312e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.884956e+00	3.356764e-01	3.115623e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.122980e+00	3.383102e-01	3.698432e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.552442e+00	2.587846e-01	3.491593e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.134534e+00	2.216752e-01	3.004911e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.653880e-01	1.503371e-01	2.491565e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.818984e-01	1.055711e-01	2.044882e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.977115e-01	8.626472e-02	1.270260e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.425113e-01	4.077205e-02	7.343351e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.304935e-03	3.513763e-03	5.366024e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11351770675750193,0.01059868816912339,0.014177819350826806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.902001e+00	4.551895e-01	7.531307e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.865399e+00	1.632184e+00	1.541791e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.111407e+00	1.191666e+00	8.135349e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.131868e+00	4.807057e-01	1.563598e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.175385e+00	2.047479e-01	2.769651e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.764788e+00	3.000666e-01	2.090513e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.711958e+00	3.378580e-01	3.090143e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.909621e+00	2.462763e-01	2.636156e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.364280e+00	1.797418e-01	2.187776e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.473565e-01	1.326472e-01	2.069543e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.613106e-01	1.004309e-01	1.643717e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.328514e-01	8.170991e-02	1.246931e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.576613e-01	5.290520e-02	8.927750e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.295402e-01	3.253693e-02	5.053417e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.095942e-03	2.579550e-03	4.825883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05006902092782328,0.006204233921802277,0.008881936288049223
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.137782e+01	2.491779e+00	5.939350e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.325355e+01	4.453219e+00	3.451542e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.003775e+01	1.997325e+00	1.077259e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.256564e+01	6.961673e-01	5.456535e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.672070e+00	6.482331e-01	5.555352e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.685829e+00	4.852321e-01	4.119361e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.816726e+00	3.059612e-01	4.544960e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.806425e+00	2.793952e-01	3.915569e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.147054e+00	1.747513e-01	2.399515e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.090796e-01	1.232428e-01	2.063271e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.052877e-01	8.444854e-02	1.562854e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.420534e-02	3.919131e-03	7.001110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.20491206648116017,0.019066879012472393,0.029906035815331022
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.847936e+00	6.038302e-01	4.179831e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.936387e+00	6.718765e-01	4.336006e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.748650e+00	2.422347e-01	2.853386e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.723036e+00	2.925601e-01	4.308538e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.798264e-01	2.001588e-01	3.309707e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.094047e-01	1.183636e-01	2.131302e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.333597e-01	7.018760e-02	1.185399e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.157417e-02	3.311523e-02	5.723901e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.824378e-03	1.732313e-03	3.102370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09443853537303452,0.011490876233068367,0.017189190716742297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.197791e+01	2.432960e+00	1.921163e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.250045e+00	1.018022e+00	6.084506e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.390031e+00	1.766720e-01	2.646302e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.221419e+00	2.577586e-01	2.965537e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.345829e+00	1.920632e-01	2.743277e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.992180e-01	1.131418e-01	1.682010e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.721876e-01	7.399082e-02	1.086815e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.803138e-01	3.950875e-02	7.482311e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.502363e-02	5.178587e-03	8.873266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.036735529169451615,0.005870566175724477,0.009456001791742316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.845020e+02	2.380325e+01	1.695982e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.061706e+01	2.631963e-01	6.773441e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.160014e+00	3.181202e-01	5.468230e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.910035e+00	2.014996e-01	2.603669e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.732275e+00	2.139527e-01	2.640856e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.858418e-01	1.473861e-01	2.166719e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.309522e-01	8.962373e-02	1.542533e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.635800e-02	4.872447e-03	8.843715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.20039391228105594,0.018564367438130558,0.02765020393607956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.484679e+00	5.909632e-01	4.441935e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.108128e+00	8.857217e-01	6.820597e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.855790e+00	7.829425e-01	5.584787e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.924451e+00	4.420057e-01	2.343172e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.387768e+00	8.272887e-02	1.128480e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.744701e+00	2.542408e-01	2.545902e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.203381e+00	2.776603e-01	3.512415e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.685759e+00	2.532406e-01	3.681469e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.222944e+00	2.093869e-01	3.304384e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.478050e-01	1.626252e-01	2.771561e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.302331e-01	1.139291e-01	2.192433e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.113493e-01	8.710030e-02	1.302937e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.447255e-01	4.344984e-02	7.243213e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.575764e-03	3.469528e-03	5.432166e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09597659705092478,0.010350080672002007,0.015307203832830393
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.129790e+01	2.026676e+00	2.050594e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.301194e+01	2.089099e+00	1.503535e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.948225e+00	1.261301e+00	6.789702e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.523716e+00	3.277462e-01	2.835485e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.355463e+00	1.257389e-01	6.695181e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.137071e+00	2.107040e-01	1.501456e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.450492e+00	2.094917e-01	2.332154e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.827030e+00	1.927576e-01	2.783257e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.270642e+00	1.568035e-01	2.109098e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.779275e-01	1.112994e-01	1.790842e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.456179e-01	7.324822e-02	1.229482e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.288328e-01	4.733842e-02	8.101065e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.816012e-02	4.837324e-03	7.889508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03860962278809086,0.005597999634675659,0.008742549833834136
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.688478e+02	1.762993e+01	1.397699e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.581718e+01	2.467844e+00	1.317263e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.919672e+01	6.355777e-01	1.622893e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.175577e+01	5.903764e-01	3.476554e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.038312e+00	2.499323e-01	5.009408e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.537279e+00	1.968430e-01	3.306583e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.032895e+00	1.660652e-01	2.600453e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.254632e+00	1.694695e-01	2.032821e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.693870e+00	1.997996e-01	2.969512e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.063483e+00	1.579003e-01	2.101026e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.675004e-01	1.046042e-01	1.712598e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.181472e-02	5.143102e-03	9.408462e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20526931143852384,0.014749659048483299,0.02274420539204683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.300229e+00	3.791075e-01	2.326773e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.738166e+00	2.838679e-01	3.072080e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.113656e+00	2.553526e-01	3.509137e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.230639e+00	2.463568e-01	3.600935e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.968565e-01	1.509010e-01	2.646016e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.587926e-01	1.109708e-01	1.603148e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.493553e-01	5.405289e-02	9.368323e-02
7.950000e-01	2.050000e-01	2.050000e-01	9.178816e-03	4.442357e-03	7.490022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10587786449580916,0.007987473167217554,0.012400729872215605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.259183e+00	5.094795e-01	3.552930e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.638697e+00	1.363373e-01	1.503960e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.278138e+00	1.667089e-01	2.551052e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.961661e-01	1.079013e-01	1.659045e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.624191e-01	7.636448e-02	1.044435e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.813134e-01	4.483319e-02	6.786436e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.492628e-02	2.019531e-02	4.052169e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.650376e-03	1.883741e-03	3.775014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05495558641168678,0.005411070961007548,0.009387956453328947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.466665e+01	9.694944e-01	6.522890e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.348803e+00	2.564091e-01	3.518367e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.332226e+00	1.899947e-01	2.792311e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.052416e-01	1.168435e-01	1.755990e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.452032e-02	6.419045e-03	1.279059e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.2129545452806128,0.01664414522602589,0.02352988632848252
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.978678e-01	2.075020e-01	1.516384e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.519531e+00	8.256413e-01	6.484627e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.479201e+00	8.231347e-01	6.506751e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.295582e+00	2.152389e-01	3.059122e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.536539e+00	2.024325e-01	2.294975e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.691568e+00	3.933441e-01	3.236397e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.902903e+00	3.052106e-01	3.664443e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.362072e+00	2.290395e-01	3.389015e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.008432e+00	2.187002e-01	2.789696e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.934659e-01	1.542094e-01	2.345821e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.254874e-01	9.637655e-02	1.778812e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.573630e-01	7.419857e-02	1.173843e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.237614e-01	3.846247e-02	7.011052e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.145063e-03	2.707063e-03	5.610870e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10706618778980795,0.010061280037003309,0.013747795349250552
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.851039e+00	7.111823e-01	8.240140e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.765716e+00	1.939337e+00	1.579697e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.839941e+00	8.230134e-01	8.284248e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.561567e+00	2.886142e-01	2.482922e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.763351e+00	2.343424e-01	1.714161e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.470019e+00	3.037227e-01	2.260193e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.481110e+00	2.549119e-01	2.765832e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.796835e+00	2.261852e-01	2.318986e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.237058e+00	1.546775e-01	2.453899e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.142312e-01	1.408622e-01	1.707319e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.214665e-01	9.580744e-02	1.617807e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.084584e-01	8.826714e-02	1.057984e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.334609e-01	4.527116e-02	9.366295e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.191247e-01	3.113717e-02	5.124966e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.921287e-03	2.760778e-03	5.011830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.0471928223748584,0.005806602164332382,0.00823798552149365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.559628e+01	3.935054e+00	5.906836e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.692739e+01	4.413076e+00	2.997486e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.945087e+01	1.256304e+00	1.124825e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.148540e+01	5.122651e-01	5.691036e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.002636e+00	7.264044e-01	3.950702e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.255614e+00	4.353765e-01	5.229894e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.675305e+00	2.865777e-01	4.129636e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.711476e+00	2.260963e-01	2.837863e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.098365e+00	1.647434e-01	2.192866e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.754202e-01	1.347704e-01	1.887665e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.753575e-01	8.014439e-02	1.617298e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.308044e-02	4.088116e-03	6.581320e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.19543076221868927,0.01855706440092042,0.02833246643667081
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.241936e+00	6.646615e-01	4.689802e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.812761e+00	4.894929e-01	3.959073e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.611137e+00	2.592525e-01	3.354899e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.660528e+00	2.784457e-01	3.754334e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.019108e-01	1.843828e-01	3.002867e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.663543e-01	1.194951e-01	1.862246e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.957234e-01	5.930881e-02	1.175906e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.846940e-02	2.991040e-02	4.927888e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.048854e-03	1.612419e-03	3.340856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09060114678929547,0.011006034255630487,0.016378572141247646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.458036e+01	2.850410e+00	2.159205e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.954467e+00	5.595310e-01	5.328953e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.186645e+00	1.666572e-01	2.813527e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.259417e+00	2.484606e-01	2.631123e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.343481e+00	1.807648e-01	2.489343e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.799609e-01	1.078067e-01	1.725070e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.491873e-01	7.890528e-02	1.027600e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.690631e-01	4.436492e-02	6.567609e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.224162e-02	4.272107e-03	9.622636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.0357904215695311,0.005647774090181284,0.008844120335381032
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.920538e+02	2.317448e+01	1.654487e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.781536e+01	3.290172e-01	9.180462e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.243362e+00	2.872081e-01	5.262282e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.958317e+00	1.789550e-01	2.611255e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.762977e+00	2.136390e-01	2.424451e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.765026e-01	1.502216e-01	1.930069e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.179327e-01	8.640197e-02	1.494791e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.450519e-02	4.996195e-03	8.624877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.1912749684920417,0.018173594914853153,0.02718559669243631
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.742063e+00	6.800799e-01	5.011164e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.607382e+00	9.996786e-01	7.288160e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.059832e+00	6.743981e-01	5.641040e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.805577e+00	2.683754e-01	1.989940e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.233391e+00	1.376358e-01	1.883283e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.680028e+00	2.509940e-01	2.857509e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.140602e+00	2.777891e-01	3.184845e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.560599e+00	2.422248e-01	3.926215e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.118888e+00	2.164321e-01	2.849509e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.799935e-01	1.658516e-01	2.350805e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.884996e-01	1.067534e-01	1.810340e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.724524e-01	7.431950e-02	1.248453e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.257381e-01	3.711272e-02	6.836872e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.390552e-03	2.777699e-03	5.719877e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.09177691825653583,0.010033226132494952,0.014885682407627665
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.395915e+01	2.489066e+00	2.180856e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.387599e+01	2.081944e+00	1.438861e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.091099e+00	6.595928e-01	5.705607e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.834076e+00	1.713216e-01	6.004938e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.014411e+00	1.376984e-01	1.332481e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.987917e+00	1.752194e-01	1.904794e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.398265e+00	2.058610e-01	2.649476e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.822015e+00	1.907637e-01	2.425973e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.230025e+00	1.502682e-01	2.127940e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.418331e-01	1.045465e-01	1.664136e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.322095e-01	9.672328e-02	1.066926e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.096430e-01	4.192503e-02	8.166230e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.607533e-02	4.961502e-03	8.138020e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03733350450503375,0.005403045567223312,0.008559489937640184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.794025e+02	1.731269e+01	1.394065e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.131617e+01	1.685029e+00	5.157127e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.729318e+01	2.405575e-01	8.406498e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.115763e+01	2.649876e-01	4.510758e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.844860e+00	2.441860e-01	3.583609e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.443789e+00	1.877796e-01	2.572415e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.990039e+00	1.444990e-01	2.372118e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.246007e+00	1.612536e-01	2.274752e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.688239e+00	2.146224e-01	2.228768e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.034712e+00	1.614999e-01	1.945560e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.453066e-01	1.040536e-01	1.716706e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.034322e-02	5.403191e-03	9.709173e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18853300068828038,0.013861331366873009,0.02155592368709225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.778551e+00	3.875210e-01	2.586401e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.301907e+00	1.436156e-01	1.335433e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.778034e+00	2.746816e-01	3.781288e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.044068e+00	2.055666e-01	2.940985e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.239742e-01	1.450305e-01	2.199709e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.026245e-01	8.053100e-02	1.487613e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.219963e-01	4.375441e-02	8.128405e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.282050e-03	3.843884e-03	6.292668e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10095280041532263,0.007587108755040289,0.011460974747314404
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.586529e+00	4.895876e-01	3.554937e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.351669e+00	1.861265e-01	1.601519e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.138642e+00	1.607158e-01	2.232546e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.324541e-01	9.590581e-02	1.505382e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.403550e-01	6.562165e-02	9.601047e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.649216e-01	3.573912e-02	6.695763e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.312727e-02	2.440727e-02	3.714662e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.259499e-03	1.577592e-03	3.289590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.052647865101758395,0.005274393672104069,0.008535128085496932
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.511758e+01	9.037853e-01	6.321823e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.991103e+00	2.646933e-01	3.241486e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.256480e+00	1.765930e-01	2.415995e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.666957e-01	1.037936e-01	1.568483e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.254084e-02	6.702566e-03	1.145609e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.1977773888073659,0.01594432566992879,0.023058557189422485
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.061559e-01	2.770990e-01	2.621272e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.497233e+00	1.006716e+00	7.935928e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.867244e+00	6.399075e-01	4.330016e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.055417e+00	8.519980e-02	1.326305e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.098080e+00	3.112096e-01	2.936080e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.262236e+00	3.164766e-01	3.748007e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.631430e+00	2.678188e-01	3.447773e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.206278e+00	2.118841e-01	3.177150e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.844085e-01	1.650854e-01	2.818594e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.149660e-01	1.360317e-01	1.991376e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.737108e-01	8.621395e-02	1.709599e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.085570e-01	5.765439e-02	1.047361e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.035413e-01	4.048826e-02	5.694873e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.227650e-03	2.539774e-03	4.134714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09802188102243237,0.009527371769218376,0.013301743350223008
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.080258e+00	1.121613e+00	1.111204e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.117197e+01	1.666199e+00	1.482089e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.570351e+00	6.791623e-01	2.790097e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.945531e+00	3.093292e-01	1.337763e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.116621e+00	2.561892e-01	3.611207e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.963867e+00	2.671806e-01	3.168598e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.184932e+00	2.549151e-01	2.411904e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.554213e+00	1.809417e-01	2.402974e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.132731e+00	1.526923e-01	2.051457e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.064976e-01	1.141732e-01	1.837295e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.744059e-01	1.019099e-01	1.420542e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.637383e-01	6.180213e-02	1.154434e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.209988e-01	4.841747e-02	7.745162e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.088259e-01	2.745110e-02	5.084260e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.203907e-03	2.728536e-03	4.267001e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04339688480051618,0.005250842704998426,0.007921767605598089
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.333777e+01	5.452528e+00	6.939735e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.012012e+01	3.768096e+00	2.801182e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.860495e+01	1.272216e+00	2.654138e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.034430e+01	5.700302e-01	5.580650e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.050093e+00	4.001688e-01	6.877751e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.802982e+00	4.353526e-01	4.213450e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.400997e+00	2.843808e-01	3.862788e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.573602e+00	2.161382e-01	2.497248e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.900445e-01	1.497363e-01	2.221989e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.281189e-01	1.088654e-01	1.893536e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.651417e-01	8.317090e-02	1.309155e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.172287e-02	3.797101e-03	7.348604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18044183252383827,0.01819652200342431,0.026870084468073374
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.947806e+00	7.773362e-01	5.565868e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.506893e+00	2.917371e-01	2.864926e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.438181e+00	2.916543e-01	3.616370e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.447606e+00	2.557003e-01	3.709553e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.285908e-01	1.893481e-01	2.541658e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.927740e-01	9.445323e-02	1.619546e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.634249e-01	4.981866e-02	9.985324e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.384711e-02	2.481415e-02	4.453111e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.463175e-03	1.513769e-03	2.120982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08429411011476898,0.010689491328463849,0.015273820522061901
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.819926e+01	3.116237e+00	2.440332e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.589234e+00	2.380598e-01	2.917475e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.963302e+00	1.757623e-01	2.566213e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.200175e+00	2.623367e-01	2.388198e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.213488e+00	1.761752e-01	2.019234e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.219258e-01	9.649825e-02	1.688698e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.251458e-01	6.111779e-02	9.746496e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.530235e-01	3.368219e-02	6.446670e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.193888e-02	5.213408e-03	8.048123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03392281419943075,0.005692591469407558,0.00808501558075142
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.038369e+02	2.119319e+01	1.648670e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.638350e+01	4.632251e-01	8.218746e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.968283e+00	2.934134e-01	4.719898e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.824062e+00	1.768407e-01	2.005513e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.669046e+00	2.050700e-01	2.017250e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.323176e-01	1.375336e-01	1.829299e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.002570e-01	8.133790e-02	1.268846e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.346301e-02	5.144282e-03	8.106581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.17869072822814222,0.018015182858332396,0.026303745948099866
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.276954e+00	7.693573e-01	6.114733e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.287260e+00	1.110243e+00	7.844302e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.136459e+00	4.919645e-01	4.482624e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.661552e+00	8.832833e-02	5.225540e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.017033e+00	2.199794e-01	2.235575e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.419645e+00	2.820517e-01	3.311743e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.926015e+00	2.598861e-01	3.449244e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.429432e+00	2.282944e-01	3.361881e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.013505e+00	1.809858e-01	3.066903e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.043636e-01	1.408788e-01	2.538365e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.395190e-01	1.012236e-01	1.642290e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.277169e-01	5.783391e-02	1.085134e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.059315e-01	4.172755e-02	5.756537e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.404640e-03	2.565030e-03	4.171592e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08494922786119713,0.009853813302446737,0.014029466947764871
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.911157e+01	3.384594e+00	2.748420e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.365231e+01	1.511717e+00	1.229897e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.105231e+00	5.316951e-01	1.931973e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.183803e+00	1.975852e-01	1.400465e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.551971e+00	1.386601e-01	2.671883e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.781484e+00	1.763045e-01	2.460237e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.228515e+00	2.125610e-01	2.622176e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.650133e+00	1.831165e-01	2.605402e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.138878e+00	1.523634e-01	1.867984e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.030502e-01	1.012855e-01	1.454775e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.846681e-01	6.399942e-02	1.173873e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.969549e-01	4.620449e-02	7.856664e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.483426e-02	4.839257e-03	7.102255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03471845956952574,0.005221210623316444,0.008464217181853292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.963273e+02	1.838057e+01	1.428954e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.726650e+01	9.429732e-01	4.986302e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.579947e+01	3.784298e-01	6.036694e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.017962e+01	3.110408e-01	9.023431e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.470498e+00	2.499761e-01	3.857107e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.161894e+00	1.998253e-01	2.908026e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.801515e+00	1.496803e-01	2.009617e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.095908e+00	1.584195e-01	1.793865e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.586422e+00	1.877554e-01	2.282764e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.695490e-01	1.433679e-01	1.898184e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.168102e-01	1.048298e-01	1.561949e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.828005e-02	4.967602e-03	1.029038e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR1_MUF2_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3231378812739941,0.015112239409360073,0.04065531220874974
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.289298e-01	1.686734e-01	6.065470e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.601757e+00	9.966062e-01	3.958427e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.743000e+00	6.017314e-01	2.515545e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.244766e+00	1.644732e-01	3.288336e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.140463e+00	3.060698e-01	7.561157e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.128848e+00	2.205617e-01	6.173702e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.181788e-01	1.160469e-01	3.295879e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.444178e-02	9.407429e-03	2.824143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.17787589694176056,0.009748769605654434,0.03246685549335926
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.072832e+00	8.689828e-01	2.098539e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.220372e+00	8.775819e-01	3.339218e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.493447e+00	1.061752e-01	6.128172e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.744082e+00	2.078501e-01	6.733980e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.296222e-01	1.318106e-01	4.006764e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.985588e-01	7.119769e-02	2.025943e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.507127e-01	3.289715e-02	9.203869e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.954814e-03	2.305476e-03	7.309730e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.09985234059588563,0.009272235170367862,0.03517768899251689
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.505660e+00	2.764067e+00	6.006698e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.944289e+00	6.904145e-01	6.690676e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.845965e+00	2.723594e-01	1.352988e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.464927e+00	2.378951e-01	8.629553e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.737927e-02	1.345757e-02	4.676494e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3119798759244445,0.01632720771652968,0.03848304555783855
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.046831e-02	4.003593e-02	4.046898e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.517008e-01	2.137799e-01	1.610449e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.055051e+00	5.453656e-01	3.230262e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.024369e+00	8.468101e-01	3.965971e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.968277e+00	9.024704e-01	3.250290e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.424612e+00	5.708816e-01	1.523790e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.462571e+00	1.463438e-01	3.640255e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.109980e+00	2.009226e-01	2.491775e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.551734e+00	2.650337e-01	5.319236e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.903940e+00	2.610174e-01	6.098686e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.271472e+00	2.045558e-01	5.453246e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.938081e-01	1.407901e-01	4.037967e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.142939e-01	8.021127e-02	2.424556e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.901116e-02	6.215713e-03	2.456285e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.18132050555223708,0.01028943093361298,0.031656291715149804
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.519407e-01	1.603703e-01	8.343107e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.036711e+00	5.895970e-01	2.692654e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.303006e+00	1.161757e+00	4.522215e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.642906e+00	1.519981e+00	5.270736e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.624587e+00	1.448508e+00	4.504242e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.904330e+00	9.500792e-01	2.696773e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.591011e+00	3.388458e-01	1.160406e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.847574e+00	1.107911e-01	3.098517e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.013182e+00	1.884111e-01	4.950820e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.202840e+00	1.994799e-01	5.948813e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.518951e+00	1.680057e-01	5.203212e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.725086e-01	1.247828e-01	3.966558e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.701450e-01	8.178124e-02	2.597886e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.804523e-01	4.515537e-02	1.556471e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.161862e-02	3.953092e-03	1.466816e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09391046970984682,0.007645094863196922,0.02947052614963863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.637627e+00	1.010177e+00	5.169777e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.927003e+00	2.259437e+00	8.882586e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.646429e+00	3.217949e+00	1.133906e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.755044e+00	3.517044e+00	9.333281e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.159581e+00	2.513647e+00	5.221278e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.148869e+00	8.903299e-01	2.279838e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.269546e+00	1.921812e-01	6.656122e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.437100e+00	2.987874e-01	1.053520e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.872844e+00	2.867771e-01	1.093093e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.748617e+00	2.270542e-01	8.375970e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.698794e-01	1.531926e-01	5.854505e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.798508e-02	7.472984e-03	3.249607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.28802024213983707,0.02208463358528795,0.040897446706538054
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.440144e-01	2.505101e-01	2.331904e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.032528e+00	8.170311e-01	5.444106e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.088461e+00	5.454851e-01	1.927922e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.826645e+00	2.480618e-01	2.167949e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.051877e+00	3.334333e-01	5.293205e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.180847e+00	2.341889e-01	5.250942e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.886021e-01	1.298677e-01	3.167222e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.265462e-01	5.736742e-02	1.635706e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.141552e-02	3.487388e-03	1.001293e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.14603523257050996,0.014062739186312428,0.029259170005779433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.487869e+00	8.615255e-01	6.315319e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.831054e+00	1.556099e+00	1.013011e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.122603e+00	8.158633e-01	3.584249e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.223370e+00	1.431844e-01	5.209637e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.202102e+00	2.467450e-01	3.005736e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.315620e+00	1.901248e-01	4.086962e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.874763e-01	1.141037e-01	2.806516e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.386694e-01	6.234732e-02	1.668927e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.773436e-02	6.609741e-03	1.815324e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.0611531241416131,0.009038781924414839,0.023798273079961546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.956292e+01	1.575555e+01	1.020199e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.079352e+01	5.197878e+00	3.481301e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.033929e+01	8.947941e-01	2.477929e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.824155e+00	2.437298e-01	5.825553e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.459476e+00	2.496769e-01	3.340921e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.565244e+00	2.238268e-01	5.097199e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.314309e-01	1.602418e-01	4.355377e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.292625e-02	8.662569e-03	2.875615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.27812917837287515,0.02016774049060005,0.03806357588619458
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.973221e-01	2.213963e-01	2.759175e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.120434e+00	4.476444e-01	3.706872e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.660717e+00	6.050793e-01	4.432159e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.234012e+00	7.195300e-01	4.176305e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.703937e+00	6.464344e-01	2.897094e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.934204e+00	4.335122e-01	8.919584e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.829275e+00	1.113072e-01	9.898586e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.634767e+00	2.055576e-01	1.859557e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.207392e+00	2.631720e-01	3.497916e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.729763e+00	2.510310e-01	4.644989e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.217393e+00	2.010335e-01	4.345536e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.495772e-01	1.361060e-01	3.384896e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.853992e-01	7.595371e-02	2.157469e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.817722e-02	6.044141e-03	2.284701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15108245015255836,0.012186963331926454,0.029129366375145738
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.153037e+00	9.897700e-01	8.029738e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.530715e+00	1.416218e+00	8.184311e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.427995e+00	1.280767e+00	8.004864e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.635634e+00	1.261363e+00	6.217128e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.033808e+00	8.678230e-01	3.683886e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.119013e+00	4.840681e-01	1.285129e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.257575e+00	1.460578e-01	3.598169e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.658856e+00	1.589489e-01	1.385159e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.102436e+00	1.816185e-01	2.566375e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.470605e+00	1.612192e-01	3.690957e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.054051e-01	1.176083e-01	2.997292e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.645282e-01	6.886250e-02	2.071282e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.901534e-02	6.700936e-03	2.332747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.06959256261027541,0.008254470658484891,0.02587956092903959
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.144121e+01	1.446740e+01	8.720891e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.646709e+01	6.368601e+00	3.193070e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.450145e+01	3.871190e+00	1.641291e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.657367e+01	2.368913e+00	7.988460e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.022526e+01	1.152400e+00	2.218325e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.996783e+00	4.197538e-01	1.315100e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.964767e+00	2.587645e-01	3.158764e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.059829e+00	1.518133e-01	1.125748e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.585158e+00	2.031991e-01	3.187144e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.905208e+00	2.084339e-01	5.100982e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.151703e+00	1.659071e-01	4.883194e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.147642e-02	9.371286e-03	3.683358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.31233850449435197,0.014769898116182956,0.05090772188359677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.345344e-01	2.449878e-01	6.959195e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.019706e+00	1.257403e+00	4.023790e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.636355e+00	5.626341e-01	2.105882e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.896767e+00	1.854515e-01	4.562646e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.902602e+00	2.685648e-01	8.729751e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.049796e+00	1.946424e-01	7.118044e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.964055e-01	1.076851e-01	4.015032e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.606228e-02	9.861572e-03	3.709488e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.17324357920518818,0.009455105720055285,0.041738811101493745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.496181e+00	1.215249e+00	2.230402e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.906695e+00	8.650839e-01	2.578016e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.142768e+00	1.077338e-01	7.948509e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.656392e+00	1.739653e-01	8.565450e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.401310e-01	1.205179e-01	4.921182e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.145693e-01	6.931683e-02	2.540400e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.616951e-01	3.380047e-02	1.160999e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.471122e-03	2.691083e-03	9.269669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.10407271389387684,0.009192243506334602,0.045680627592297574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.854586e+00	3.433812e+00	5.620837e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.324671e+00	7.803690e-01	5.626554e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.725196e+00	2.207415e-01	1.523148e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.567538e+00	2.086998e-01	1.164313e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.862580e-02	1.424725e-02	6.289866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.30539130449247515,0.01633158046333555,0.04893460216218798
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.584707e-02	4.395364e-02	3.852153e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.138599e-01	2.844304e-01	1.857598e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.268175e+00	7.458041e-01	3.694064e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.357181e+00	1.118733e+00	4.180882e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.187972e+00	1.099686e+00	2.991221e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.490148e+00	6.793212e-01	8.249411e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.323712e+00	1.117384e-01	4.252554e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.861343e+00	2.218187e-01	3.656782e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.323172e+00	2.563023e-01	6.525461e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.743563e+00	2.365548e-01	7.369212e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.195882e+00	1.851553e-01	6.445508e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.653485e-01	1.301370e-01	5.007313e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.180633e-01	7.706518e-02	3.192220e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.291151e-02	6.539265e-03	3.269398e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.1783068046410517,0.010205110617553192,0.04118945917090844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.675241e-01	1.921957e-01	8.971465e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.328732e+00	8.752104e-01	3.366979e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.859892e+00	1.650617e+00	5.389959e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.228578e+00	2.065531e+00	5.551347e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.904336e+00	1.809254e+00	3.987521e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.816717e+00	1.075523e+00	1.739717e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.305876e+00	3.304436e-01	1.224888e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.561406e+00	1.303131e-01	3.794303e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.776514e+00	1.795992e-01	6.355426e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.064600e+00	1.792330e-01	7.365663e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.447836e+00	1.508571e-01	6.812326e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.650923e-01	1.152409e-01	4.920002e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.854542e-01	7.868794e-02	3.396645e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.008638e-01	4.531180e-02	1.959210e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.409849e-02	4.159867e-03	1.980614e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.09684034595189221,0.007686763513230499,0.0391814091313966
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.726323e+00	1.263783e+00	5.439655e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.491121e+00	3.011485e+00	1.026373e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.445654e+00	4.395321e+00	1.146397e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.961699e+00	4.249451e+00	8.462101e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.871068e+00	2.911212e+00	4.076069e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.629397e+00	1.074478e+00	1.769316e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.948876e+00	1.835104e-01	6.298105e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.283092e+00	2.627687e-01	1.227410e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.861325e+00	2.520955e-01	1.339033e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.805156e+00	2.079895e-01	1.114163e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.059459e+00	1.484501e-01	7.713350e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.532659e-02	8.121775e-03	4.540584e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.27808209458704397,0.02185192411873471,0.04966584805265578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.938533e-01	3.328359e-01	2.450316e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.427693e+00	1.004682e+00	5.618754e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.013306e+00	5.219318e-01	7.410897e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.556936e+00	2.744286e-01	2.748913e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.866485e+00	2.837757e-01	5.850931e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.126277e+00	2.088695e-01	6.151303e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.736991e-01	1.215461e-01	3.974848e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.348956e-01	5.877356e-02	2.008035e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.321492e-02	3.994679e-03	1.442637e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1429914886435139,0.013781753167768807,0.036540525009536806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.702296e+00	1.343966e+00	8.495465e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.958578e+00	2.036308e+00	1.045117e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.553719e+00	7.333690e-01	1.782059e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.707007e+00	2.387234e-01	1.281155e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.065331e+00	2.057171e-01	3.049140e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.305234e+00	1.630721e-01	5.058290e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.136875e-01	1.069820e-01	3.548426e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.645139e-01	6.295732e-02	2.025735e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.086515e-02	7.112597e-03	2.347974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.06574093395710642,0.00902111025840395,0.030537183112116242
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.187821e+01	2.399929e+01	1.219860e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.834815e+01	5.243106e+00	1.899133e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.899653e+00	7.481535e-01	2.468072e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.343336e+00	3.009564e-01	4.570961e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.428001e+00	1.928197e-01	3.267886e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.667989e+00	1.954402e-01	6.226519e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.275314e-01	1.495393e-01	5.605904e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.190547e-02	9.699189e-03	3.829025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2707323259668481,0.020136747239032027,0.047509412489938396
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.806442e-01	2.981153e-01	2.840899e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.336621e+00	6.005939e-01	4.448893e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.984732e+00	7.973927e-01	4.905924e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.536848e+00	8.703139e-01	4.103697e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.855029e+00	7.308414e-01	2.215062e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.871748e+00	4.338447e-01	1.900848e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.719482e+00	2.442758e-01	7.245895e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.412181e+00	2.235562e-01	2.278205e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.026836e+00	2.427981e-01	3.869452e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.601002e+00	2.232165e-01	5.416678e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.157793e+00	1.804618e-01	5.224792e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.270581e-01	1.249369e-01	4.186843e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.932768e-01	7.291265e-02	2.798114e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.219097e-02	6.420507e-03	3.027883e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.14751520459697356,0.011900161399613307,0.03696046698364852
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.120241e+00	1.413578e+00	8.636932e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.080164e+00	1.910918e+00	1.007981e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.578085e+00	1.810693e+00	8.586512e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.989128e+00	1.412432e+00	5.629539e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.799800e+00	8.993943e-01	2.581862e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.661781e+00	4.639731e-01	2.774813e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.864671e+00	2.599438e-01	6.525258e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.400747e+00	1.761912e-01	1.475344e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.972618e+00	1.620519e-01	3.003269e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.420336e+00	1.419401e-01	4.498328e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.945637e-01	1.054993e-01	3.882388e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.852521e-01	6.672614e-02	2.513362e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.285771e-02	6.841197e-03	3.055843e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07325786165194273,0.008222472517762869,0.033780167413867274
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.905677e+01	2.153332e+01	1.011338e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.669176e+01	7.374292e+00	2.813125e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.304705e+01	4.296605e+00	1.203188e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.420570e+01	2.159740e+00	3.896404e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.218285e+00	1.035604e+00	0.000000e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.101886e+00	5.523454e-01	1.930343e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.512830e+00	2.735481e-01	2.724281e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.875874e+00	1.437813e-01	7.186599e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.533470e+00	1.775676e-01	3.683379e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.941930e+00	1.864031e-01	6.071712e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.217257e+00	1.532590e-01	6.225335e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.045061e-02	9.986337e-03	4.947403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.28223156829419976,0.01426743017927945,0.04594548249994018
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.446612e-01	3.702562e-01	1.020475e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.814406e+00	1.156889e+00	4.189801e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.401855e+00	4.059671e-02	3.840667e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.323465e+00	2.563714e-01	6.901442e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.417426e+00	2.341156e-01	7.306113e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.842085e-01	1.488388e-01	4.737140e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.672644e-01	7.982819e-02	2.672476e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.657190e-02	7.465997e-03	2.578833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.15216102609676732,0.00900530255762988,0.03634769840241889
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.547454e+00	1.421759e+00	2.752991e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.632218e+00	2.341822e-01	6.075478e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.470287e+00	1.663537e-01	8.261162e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.267697e+00	1.564393e-01	6.139625e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.729657e-01	9.724927e-02	3.305160e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.403663e-01	5.504614e-02	1.844749e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.385669e-01	2.825855e-02	8.836369e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.367740e-03	2.363170e-03	7.924186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09042097910226259,0.008226581344825581,0.036687270470039904
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.774272e+00	3.706451e+00	6.322609e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.820729e+00	1.576483e-01	1.230285e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.938661e+00	2.507950e-01	1.441780e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.213526e+00	1.790365e-01	7.776918e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.709897e-02	1.179450e-02	4.588375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2799837214872087,0.01611381733605105,0.04485345877456326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.529712e-02	5.991694e-02	4.799513e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.552785e-01	4.365116e-01	2.686213e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.942070e+00	1.045607e+00	4.836907e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.168856e+00	1.238292e+00	4.322358e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.712954e+00	8.439059e-01	1.856564e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.571208e+00	2.085343e-01	2.148343e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.059068e+00	2.202981e-01	2.858113e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.453131e+00	2.648617e-01	5.900003e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.871873e+00	2.467536e-01	6.946165e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.372391e+00	2.045338e-01	6.158436e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.192060e-01	1.502918e-01	5.006280e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.771880e-01	1.020703e-01	3.638176e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.084200e-01	5.917435e-02	2.224459e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.401852e-02	4.937108e-03	2.229579e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.1587569226132484,0.009908324037644717,0.036345114557530034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.161306e-01	2.889836e-01	1.286200e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.318009e+00	1.429473e+00	5.346775e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.487814e+00	2.330376e+00	7.275970e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.608500e+00	2.178306e+00	5.771454e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.611092e+00	1.369431e+00	2.794887e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.905147e+00	3.757116e-01	1.209263e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.987559e+00	1.276298e-01	3.508609e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.091340e+00	1.874653e-01	6.055581e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.290839e+00	1.910415e-01	7.116780e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.672986e+00	1.690349e-01	6.438921e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.165308e+00	1.336088e-01	5.195442e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.684924e-01	9.672771e-02	3.743369e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.664522e-01	6.500792e-02	2.522981e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.448149e-01	3.818664e-02	1.426402e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.920497e-02	3.472233e-03	1.487263e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.08426339346421707,0.007182183418923169,0.03285746638013773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.523689e+00	1.817867e+00	7.714476e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.773730e+00	4.351046e+00	1.430038e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.020596e+01	5.507540e+00	1.343450e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.091758e+01	4.209148e+00	7.788171e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.621760e+00	1.960390e+00	2.276176e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.449640e+00	1.564020e-01	5.054307e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.291961e+00	2.671924e-01	1.207266e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.586539e+00	2.854632e-01	1.341248e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.313524e+00	2.414752e-01	1.158143e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.442065e+00	1.835784e-01	8.382191e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.342903e-01	1.282289e-01	5.741080e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.589677e-02	6.807772e-03	3.365027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.25241884560278516,0.0211497355676456,0.04324008596219975
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.300331e-01	4.433833e-01	3.244497e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.051463e+00	9.745389e-01	5.660384e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.002768e+00	2.137998e-01	3.117915e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.287744e+00	3.175743e-01	3.592633e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.535327e+00	2.570513e-01	5.262154e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.731572e-01	1.643826e-01	4.367494e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.421055e-01	9.266055e-02	2.712305e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.764479e-01	4.522394e-02	1.413970e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.016994e-02	3.157594e-03	1.089084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12668492809045234,0.01304704830538203,0.030087443286671456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.214437e+00	1.899816e+00	1.271391e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.254805e+00	1.749546e+00	1.170487e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.018470e+00	3.022562e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.455314e+00	3.081512e-01	1.887719e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.839478e+00	2.111644e-01	3.324330e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.085606e+00	1.448734e-01	3.718033e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.914016e-01	8.777220e-02	2.525094e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.079588e-01	5.129288e-02	1.532623e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.729415e-02	6.218710e-03	1.899136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.05775190690649574,0.008136564837196943,0.024134786857788852
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.271823e+02	2.539130e+01	1.473493e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.521479e+01	2.771602e+00	9.525447e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.660248e+00	4.931439e-01	7.907119e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.130590e+00	2.826544e-01	4.718950e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.216032e+00	2.010638e-01	2.932190e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.418209e+00	1.839463e-01	4.937269e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.814917e-01	1.300750e-01	4.103076e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.667548e-02	8.265211e-03	3.021808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.246800996771728,0.019679315094465716,0.04221117678090497
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.904356e-01	3.943169e-01	3.649362e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.861109e+00	7.851519e-01	5.633535e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.638411e+00	9.092896e-01	5.495290e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.074305e+00	7.974277e-01	3.707663e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.138623e+00	5.064055e-01	1.057544e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.914254e+00	2.377150e-01	4.061283e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.571210e+00	2.623993e-01	2.132612e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.187320e+00	2.527523e-01	2.959317e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.751608e+00	2.360891e-01	4.420630e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.330254e+00	1.989256e-01	4.624269e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.279969e-01	1.515903e-01	4.046478e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.647417e-01	9.992756e-02	3.139645e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.964610e-01	5.686696e-02	1.971234e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.396126e-02	4.892500e-03	2.108657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.12987943998327822,0.011257048025236444,0.030306812907249986
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.313336e+00	1.864314e+00	1.198783e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.638926e+00	2.145231e+00	1.274856e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.078106e+00	1.649675e+00	8.656021e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.371331e+00	1.024124e+00	4.232493e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.648548e+00	5.663225e-01	1.086808e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.316635e+00	2.723080e-01	2.539227e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.615804e+00	2.580764e-01	1.322531e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.215176e+00	1.821204e-01	1.833158e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.750192e+00	1.603890e-01	3.195010e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.202876e+00	1.300527e-01	3.590770e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.391628e-01	9.125948e-02	2.884340e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.977568e-01	5.594527e-02	1.899542e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.492360e-02	5.757016e-03	2.284894e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06288055311056664,0.007500935191418194,0.02692060821947026
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.185753e+02	2.235008e+01	1.197506e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.752689e+01	5.450151e+00	2.169685e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.095707e+01	2.593894e+00	5.508433e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.214922e+01	1.233472e+00	5.375387e-02
1.625000e-02	3.750000e-03	3.750000e-03	7.255754e+00	6.113124e-01	3.992317e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.702068e+00	3.789627e-01	3.722143e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.291422e+00	2.087843e-01	3.149528e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.671250e+00	1.466391e-01	9.461165e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.305921e+00	1.843505e-01	3.280863e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.686257e+00	1.823421e-01	5.185550e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.022330e+00	1.400430e-01	4.919226e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.921829e-02	8.635247e-03	3.831956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2559699834152698,0.013813160871666424,0.039773624100547356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.142698e+00	4.835940e-01	1.380813e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.197818e+00	7.824146e-01	3.781269e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.985905e+00	1.255736e-01	3.942442e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.887626e+00	2.689287e-01	6.699304e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.123468e+00	1.983534e-01	5.288672e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.080976e-01	1.180253e-01	3.245713e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.721494e-01	6.243310e-02	1.779270e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.801212e-02	5.564114e-03	1.580440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.1357778002020794,0.008484340375727262,0.028847821162587384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.446708e+00	1.353717e+00	3.073542e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.104588e+00	1.058273e-01	9.542126e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.008507e+00	1.875163e-01	6.972457e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.047242e+00	1.373906e-01	4.030094e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.582817e-01	8.116229e-02	2.303662e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.885714e-01	4.722138e-02	1.280068e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.114414e-01	2.405290e-02	6.564567e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.083998e-03	1.923899e-03	5.535253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.0793792109304439,0.007513097368170532,0.02756656638505353
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.041818e+01	3.490459e+00	6.735300e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.097330e+00	6.229796e-02	1.846729e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.376849e+00	2.510069e-01	1.130709e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.010182e+00	1.570270e-01	5.045938e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.657481e-02	1.019568e-02	3.150558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2582990873428289,0.015890247896434617,0.03915200509966338
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.029976e-01	7.996713e-02	6.187504e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.004739e+00	6.358119e-01	3.770205e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.707435e+00	1.252532e+00	5.693960e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.855010e+00	1.103624e+00	3.695897e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.930338e+00	4.416061e-01	4.797371e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.389651e+00	1.880355e-01	2.207302e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.696655e+00	2.714797e-01	5.744609e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.063316e+00	2.635455e-01	6.434719e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.561586e+00	2.272883e-01	5.806263e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.106271e+00	1.752529e-01	4.803167e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.332726e-01	1.247684e-01	3.493737e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.591868e-01	8.492903e-02	2.441495e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.323467e-01	4.747139e-02	1.511634e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.636563e-02	3.624000e-03	1.354417e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.14249539089015215,0.009560668349400253,0.03012725385326845
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.839745e-01	4.470680e-01	1.927045e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.775992e+00	2.151256e+00	7.885497e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.127674e+00	2.664549e+00	8.425864e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.564094e+00	1.767682e+00	4.698695e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.778269e+00	5.755468e-01	2.116835e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.630944e+00	1.066380e-01	4.077430e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.551332e+00	1.908233e-01	6.596129e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.655177e+00	2.074645e-01	7.179787e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.947853e+00	1.861759e-01	6.133557e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.396822e+00	1.525896e-01	4.910940e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.676097e-01	1.162859e-01	3.730522e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.329653e-01	8.379541e-02	2.586118e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.944478e-01	5.702690e-02	1.684201e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.975413e-01	3.279945e-02	1.064355e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.453560e-02	2.834630e-03	9.892051e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07392275531906764,0.006778014362562854,0.025889730561240165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.741272e+00	2.643292e+00	1.080529e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.536914e+00	5.841683e+00	1.847507e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.289102e+01	6.009137e+00	1.442048e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.224812e+01	3.337543e+00	6.330643e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.788992e+00	6.118405e-01	5.280623e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.957591e+00	2.493774e-01	1.163078e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.667128e+00	3.180595e-01	1.454938e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.023060e+00	2.820636e-01	1.211049e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.921367e+00	2.222774e-01	8.993091e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.190937e+00	1.633956e-01	5.866744e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.934714e-01	1.150898e-01	3.884368e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.788526e-02	5.867936e-03	2.299521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.2311184376625895,0.02030986616500341,0.03682534549393529
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.331826e+00	5.441416e-01	4.182790e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.444515e+00	8.361312e-01	5.019638e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.866379e+00	2.773757e-01	1.821667e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.080533e+00	3.219273e-01	4.279467e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.300067e+00	2.277875e-01	4.274098e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.082364e-01	1.349954e-01	3.088654e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.366401e-01	7.303525e-02	1.912056e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.287361e-01	3.563835e-02	9.034345e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.285270e-03	2.175364e-03	6.633982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11364426598727626,0.012245645110650447,0.023832618988263082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.118834e+00	2.309174e+00	1.675439e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.537311e+00	1.249466e+00	8.815860e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.458830e+00	1.857231e-01	4.026302e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.381350e+00	3.227329e-01	2.114368e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.684262e+00	2.079409e-01	3.046344e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.419313e-01	1.286849e-01	2.675615e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.078125e-01	7.524118e-02	1.844254e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.606824e-01	4.413096e-02	1.115283e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.148170e-02	5.244279e-03	1.403431e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.050859472666196566,0.007399814657809367,0.018090150704067713
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.552519e+02	2.328809e+01	1.732873e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.079129e+01	1.049316e+00	2.384396e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.289046e+00	5.128099e-01	8.442343e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.048889e+00	2.434918e-01	4.824833e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.064825e+00	2.096854e-01	2.470947e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.262785e+00	1.727654e-01	3.792548e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.842400e-01	1.169995e-01	2.976366e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.955306e-02	7.156346e-03	2.223051e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.22709799722600535,0.019179171761478736,0.0359839345790017
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.024265e+00	4.841671e-01	4.647017e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.428972e+00	9.562666e-01	6.732599e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.206266e+00	9.184582e-01	5.628005e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.442782e+00	6.322037e-01	2.745213e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.258053e+00	2.490397e-01	5.531687e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.824349e+00	2.525604e-01	1.752658e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.413230e+00	2.831451e-01	2.874942e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.999480e+00	2.561321e-01	3.760317e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.536470e+00	2.229648e-01	3.977355e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.141217e+00	1.799565e-01	3.589299e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.515374e-01	1.271033e-01	3.037855e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.539529e-01	8.329436e-02	2.133008e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.272331e-01	4.650871e-02	1.365789e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.639135e-02	3.598029e-03	1.277517e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11651467683042763,0.010775186670334641,0.02371558538934479
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.821823e+00	2.182051e+00	1.589133e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.086446e+01	2.201249e+00	1.457008e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.776017e+00	1.328817e+00	7.451135e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.234376e+00	6.531217e-01	2.500707e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.195594e+00	2.295481e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.048052e+00	2.318999e-01	8.294065e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.493635e+00	2.347917e-01	1.584645e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.108822e+00	2.117173e-01	2.307725e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.594029e+00	1.608486e-01	2.647770e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.048509e+00	1.200880e-01	2.812772e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.258429e-01	8.062246e-02	2.079045e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.382682e-01	4.962089e-02	1.312932e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.795901e-02	4.915999e-03	1.632056e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05471643565659009,0.00691831351181435,0.019949795873263905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.440809e+02	2.096338e+01	1.309172e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.402383e+01	3.105814e+00	1.556468e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.796739e+01	1.282094e+00	3.039733e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.093421e+01	5.864863e-01	6.246532e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.845502e+00	4.633528e-01	5.855902e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.531652e+00	3.228388e-01	4.318443e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.178396e+00	2.046998e-01	3.449694e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.509139e+00	1.356772e-01	1.159061e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.116082e+00	1.893246e-01	2.878109e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.500657e+00	1.761481e-01	4.166769e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.852157e-01	1.308517e-01	3.563123e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.974053e-02	7.602233e-03	2.745004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23790512601857275,0.013698000289855239,0.035478248003877194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.519994e+00	5.442826e-01	1.697790e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.163967e+00	4.556126e-01	4.821986e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.657023e+00	1.934926e-01	4.584278e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.619641e+00	2.551845e-01	5.713357e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.590715e-01	1.727177e-01	4.096092e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.211932e-01	1.027823e-01	2.588030e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.283712e-01	5.519007e-02	1.285023e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.392465e-02	4.756767e-03	1.143672e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.12659692611253948,0.008223204802971895,0.023504550162078947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.016562e+00	1.160937e+00	3.240627e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.657835e+00	1.980898e-02	8.284259e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.749490e+00	1.854905e-01	5.600352e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.282250e-01	1.235302e-01	2.937531e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.114730e-01	7.447106e-02	1.883549e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.616144e-01	4.346593e-02	9.897298e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.672708e-02	2.222301e-02	5.458975e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.471308e-03	1.891909e-03	4.333065e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07348979199958783,0.007222243773789758,0.022023927880682997
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.152673e+01	3.057013e+00	6.973184e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.375259e+00	1.174975e-01	1.797488e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.078490e+00	2.420146e-01	8.463184e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.202378e-01	1.456174e-01	3.656285e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.192532e-02	9.605270e-03	2.467278e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.24333839342822997,0.015673397424606383,0.035371629319063264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.442774e-01	1.095723e-01	7.663053e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.396567e+00	8.233804e-01	4.690660e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.361382e+00	1.289908e+00	6.098371e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.183693e+00	8.336047e-01	2.658926e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.862521e+00	8.058236e-02	1.290556e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.154379e+00	2.489701e-01	3.975619e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.417309e+00	2.765789e-01	5.595756e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.810433e+00	2.465524e-01	5.609393e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.362820e+00	2.053419e-01	4.858999e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.594658e-01	1.562196e-01	3.893142e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.422384e-01	1.121115e-01	2.790409e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.771156e-01	7.316384e-02	2.073957e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.892709e-01	4.087902e-02	1.103542e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.279074e-02	3.079523e-03	9.563395e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13235023397290263,0.00940060928911704,0.0262654018986318
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.054139e+00	6.865894e-01	2.771440e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.298149e+00	2.734616e+00	1.004028e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.170665e+00	2.402977e+00	8.236653e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.837803e+00	1.168816e+00	3.427910e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.559580e+00	8.636061e-02	4.779508e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.291580e+00	1.703783e-01	5.747994e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.243555e+00	2.129415e-01	6.765808e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.382605e+00	2.044219e-01	5.915086e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.702934e+00	1.729350e-01	5.459431e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.247446e+00	1.429279e-01	3.985697e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.676061e-01	1.078851e-01	2.736013e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.795207e-01	7.755568e-02	2.086504e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.451898e-01	5.090798e-02	1.415952e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.758053e-01	3.064369e-02	7.909037e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.229213e-02	2.627424e-03	7.911372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.06793622885645774,0.006599949995084772,0.021513752865346833
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.903682e+00	3.380539e+00	1.360337e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.238285e+01	7.131698e+00	2.185491e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.481051e+01	5.928083e+00	1.443055e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.281265e+01	2.199524e+00	4.491973e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.526507e+00	1.784019e-01	1.056612e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.392819e+00	3.056394e-01	1.558823e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.141063e+00	3.218729e-01	1.388309e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.670175e+00	2.668656e-01	1.026186e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.718136e+00	2.122749e-01	6.551782e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.055805e+00	1.531151e-01	4.635444e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.284340e-01	1.091893e-01	3.056525e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.443349e-02	5.486193e-03	1.711526e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.21780778784641847,0.01994846461640931,0.03237816896430912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.694591e+00	5.981704e-01	5.130640e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.528713e+00	6.507092e-01	4.212148e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.778795e+00	3.618421e-01	2.537681e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.943950e+00	3.153084e-01	3.992700e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.145676e+00	2.034654e-01	3.597029e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.197336e-01	1.188641e-01	2.542295e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.911786e-01	6.545399e-02	1.436587e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.004075e-01	3.041289e-02	7.051471e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.945855e-03	1.843811e-03	4.333128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10671576165414799,0.011767271766346427,0.02010377564883116
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.156222e+01	2.424757e+00	2.284954e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.964741e+00	8.165761e-01	5.891976e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.214994e+00	2.794655e-01	7.207709e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.364743e+00	3.215447e-01	2.143911e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.592168e+00	1.993222e-01	2.799063e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.624870e-01	1.177980e-01	2.102567e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.712562e-01	6.946272e-02	1.509170e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.391335e-01	4.080956e-02	8.739608e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.871530e-02	4.939791e-03	1.175173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04763894584570849,0.007073496640319893,0.014662603587020519
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.693087e+02	1.997046e+01	2.042905e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.822041e+01	9.160192e-01	4.795575e-02
1.750000e-02	7.500000e-03	7.500000e-03	6.199820e+00	5.081591e-01	7.706675e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.018349e+00	2.207913e-01	4.934337e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.990423e+00	2.132558e-01	2.122027e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.193224e+00	1.678925e-01	2.989976e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.381434e-01	1.101997e-01	2.442399e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.620104e-02	6.775275e-03	1.793189e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.21443364256078226,0.01872364628199208,0.03210852209508838
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.260661e+00	5.539531e-01	5.331941e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.871385e+00	9.598428e-01	7.386716e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.557266e+00	8.418420e-01	5.254630e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.594275e+00	4.492714e-01	1.714929e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.236472e+00	2.070407e-01	3.122571e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.730944e+00	2.884087e-01	2.404482e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.282490e+00	2.814664e-01	3.199044e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.859554e+00	2.474050e-01	3.406669e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.403052e+00	2.085291e-01	3.586062e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.005376e+00	1.602063e-01	3.136491e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.780512e-01	1.171425e-01	2.422201e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.857719e-01	7.406875e-02	1.859259e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.875877e-01	3.996302e-02	1.001523e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.298141e-02	3.102571e-03	9.130420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10891395057364135,0.010489981998111533,0.019983656930100666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.118921e+01	2.409153e+00	1.929330e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.210927e+01	2.018697e+00	1.761604e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.719990e+00	9.168472e-01	5.755903e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.787034e+00	4.052268e-01	9.397437e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.895545e+00	2.137355e-01	2.427747e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.914231e+00	2.285375e-01	9.814378e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.417105e+00	2.290382e-01	1.659956e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.042896e+00	2.185071e-01	1.939521e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.473733e+00	1.536546e-01	2.675017e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.714871e-01	1.139584e-01	2.218897e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.859709e-01	7.698168e-02	1.625653e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.973291e-01	4.526149e-02	1.176693e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.451140e-02	4.634016e-03	1.237827e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.0508670568807197,0.006684063925256306,0.01558215647432308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.591567e+02	1.808357e+01	1.399785e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.000217e+01	2.069865e+00	1.040779e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.663385e+01	9.362371e-01	3.424150e-02
1.000000e-02	2.500000e-03	2.500000e-03	1.050744e+01	6.524615e-01	6.684826e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.669764e+00	3.750808e-01	5.643043e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.395920e+00	2.876467e-01	4.213929e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.091456e+00	1.706671e-01	3.783809e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.417095e+00	1.387568e-01	7.465972e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.993755e+00	1.852426e-01	2.854235e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.416341e+00	1.755572e-01	3.177213e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.137156e-01	1.254926e-01	3.113313e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.576118e-02	7.281531e-03	2.045840e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.21947571242005065,0.013553006205047957,0.031500736730463386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.970954e+00	5.614186e-01	2.031488e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.896780e+00	3.323323e-01	5.535127e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.329125e+00	2.404598e-01	4.694153e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.398693e+00	2.324266e-01	4.575174e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.333417e-01	1.524659e-01	3.260264e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.374535e-01	8.926205e-02	2.054978e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.849008e-01	4.797997e-02	1.061805e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.057646e-02	3.987492e-03	8.607239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11802050679009542,0.007866443833626433,0.019488226165521302
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.559705e+00	9.662507e-01	3.336370e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.165647e+00	7.045449e-02	5.972694e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.547322e+00	1.768567e-01	4.046801e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.397574e-01	1.123887e-01	2.516022e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.604893e-01	6.751357e-02	1.421535e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.342943e-01	3.989236e-02	8.847114e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.265820e-02	2.054198e-02	5.128565e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.477681e-03	1.724643e-03	3.599139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06773136932109423,0.006807265930871095,0.018413395875844882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.254283e+01	2.463553e+00	7.060857e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.666413e+00	1.803516e-01	1.373611e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.851977e+00	2.292878e-01	6.277713e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.378599e-01	1.326883e-01	2.865721e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.647909e-02	8.849181e-03	2.195112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.22804596866025775,0.015544242771759337,0.03195151307846475
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.103358e-01	1.493333e-01	1.011462e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.990666e+00	1.038319e+00	5.956387e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.091779e+00	1.256488e+00	5.823911e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.314127e+00	4.206884e-01	1.860623e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.615820e+00	1.804704e-01	2.320788e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.811612e+00	2.775265e-01	4.932661e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.130924e+00	2.709406e-01	5.466913e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.572306e+00	2.280036e-01	4.812386e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.190540e+00	1.853490e-01	4.120821e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.399220e-01	1.401234e-01	3.041681e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.438488e-01	9.862495e-02	2.205820e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.194285e-01	6.428455e-02	1.550646e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.571301e-01	3.576765e-02	8.854295e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.043613e-02	2.672200e-03	6.195102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12242596036405387,0.009256653828035158,0.02278301498999616
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.736258e+00	1.042814e+00	4.179575e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.067482e+00	3.064731e+00	1.200189e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.056462e+00	1.886291e+00	7.088585e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.765330e+00	4.466006e-01	3.948355e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.216832e+00	1.096643e-01	4.800324e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.900949e+00	2.098474e-01	6.148473e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.888703e+00	2.244917e-01	6.174675e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.095466e+00	1.971911e-01	5.314899e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.522559e+00	1.655035e-01	4.444472e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.122567e+00	1.320859e-01	2.931114e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.674026e-01	9.745265e-02	2.372881e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.111924e-01	7.008182e-02	1.642129e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.151064e-01	4.822838e-02	1.082422e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.557808e-01	2.810644e-02	7.305775e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.086900e-02	2.507418e-03	5.486408e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.0619871191135512,0.006355288374460942,0.01836609114306005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.901404e+00	4.682058e+00	1.779286e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.563929e+01	8.033154e+00	2.550410e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.667066e+01	4.992502e+00	1.306037e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.300296e+01	9.225999e-01	8.581317e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.999820e+00	2.482575e-01	1.274212e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.729530e+00	3.493028e-01	1.667100e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.685167e+00	3.269252e-01	1.128777e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.361244e+00	2.598762e-01	7.762994e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.507387e+00	1.945191e-01	5.557697e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.574173e-01	1.411301e-01	3.495364e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.674591e-01	1.012602e-01	2.515503e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.087389e-02	5.038777e-03	1.393845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.20394509821790469,0.019665815900245548,0.029920956841940377
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.174882e+00	6.805369e-01	5.941052e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.483815e+00	4.817622e-01	3.009528e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.642444e+00	3.384733e-01	2.887546e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.794221e+00	2.981936e-01	3.636393e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.023673e+00	1.832172e-01	3.230038e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.386164e-01	1.055497e-01	2.082400e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.434348e-01	5.784343e-02	1.189146e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.911025e-02	2.656675e-02	5.810248e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.644861e-03	1.473236e-03	2.873496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09957216655554876,0.011260181358222113,0.018259703691651252
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.445648e+01	2.705837e+00	2.637414e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.039225e+00	5.074768e-01	3.334681e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.029153e+00	2.264681e-01	7.870612e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.309649e+00	2.837545e-01	2.176435e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.504485e+00	1.952689e-01	2.280070e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.996648e-01	1.091695e-01	1.944277e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.292728e-01	6.402535e-02	1.220550e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.147898e-01	3.780021e-02	7.968222e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.579573e-02	4.536275e-03	1.066450e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.0440586090442783,0.006643613269049803,0.01327197603374082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.811279e+02	1.907333e+01	1.915613e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.671269e+01	9.368114e-01	1.227327e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.097714e+00	3.568960e-01	8.672423e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.961399e+00	1.835338e-01	4.621878e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.900899e+00	1.979315e-01	2.050935e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.129782e+00	1.603136e-01	2.603484e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.873515e-01	1.017997e-01	2.087313e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.225884e-02	6.247408e-03	1.652043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.20172395258465234,0.01845612901519514,0.029132526629540634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.599425e+00	6.689828e-01	5.910712e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.453317e+00	1.067723e+00	7.876149e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.868330e+00	7.187224e-01	4.603194e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.577265e+00	2.050737e-01	6.137263e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.057814e+00	2.079369e-01	1.554264e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.584236e+00	2.848481e-01	2.817678e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.185639e+00	2.939524e-01	3.114476e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.715965e+00	2.402513e-01	3.420450e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.280564e+00	1.954640e-01	2.905165e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.085321e-01	1.493926e-01	2.593947e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.860592e-01	1.041476e-01	2.090521e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.316799e-01	6.619009e-02	1.380801e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.583865e-01	3.571333e-02	8.156509e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.034754e-02	2.642087e-03	6.047637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10146416941081611,0.010173427181222355,0.017376823323767165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.451684e+01	2.909085e+00	2.320523e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.290366e+01	1.772684e+00	1.530367e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.204864e+00	6.343397e-01	3.512136e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.156034e+00	1.895864e-01	1.304180e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.612488e+00	1.964920e-01	3.514226e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.789313e+00	1.722655e-01	1.118366e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.358277e+00	2.059307e-01	1.859974e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.923601e+00	1.896144e-01	2.234935e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.397928e+00	1.555024e-01	2.192407e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.821074e-01	1.066095e-01	1.976933e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.298292e-01	7.150500e-02	1.337899e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.718730e-01	4.278278e-02	9.580736e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.170029e-02	4.312698e-03	9.584462e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.046772458344110694,0.006343122399131089,0.013336685461616073
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.728637e+02	1.762086e+01	1.464060e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.679711e+01	1.072413e+00	4.407607e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.581050e+01	6.608014e-01	1.009327e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.027021e+01	6.766464e-01	1.010995e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.460822e+00	2.878395e-01	1.160381e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.253792e+00	1.311464e-01	7.905597e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.003892e+00	1.466427e-01	3.755920e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.306605e+00	1.288393e-01	6.720469e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.905398e+00	1.883332e-01	2.439432e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.306847e+00	1.690802e-01	2.968177e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.475142e-01	1.179082e-01	2.707697e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.127352e-02	6.800499e-03	1.705382e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.2023484339774991,0.013168567163777511,0.02681542297596709
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.419320e+00	5.174677e-01	2.285468e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.579916e+00	2.058097e-01	4.217853e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.992504e+00	2.594428e-01	4.424598e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.201137e+00	2.042831e-01	4.012708e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.242300e-01	1.335604e-01	2.518596e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.739156e-01	7.788358e-02	1.590773e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.498976e-01	4.195068e-02	8.415898e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.330990e-03	3.355990e-03	6.081175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11113907264596982,0.007449034390762416,0.015341446474641598
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.014557e+00	7.542314e-01	3.327706e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.732585e+00	1.122956e-01	4.172609e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.394140e+00	1.631179e-01	3.200189e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.546687e-01	1.006468e-01	1.884121e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.201278e-01	6.180431e-02	1.207827e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.138752e-01	3.660086e-02	6.941432e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.783134e-02	2.026758e-02	3.455822e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.717292e-03	1.534558e-03	3.696481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06353368922085625,0.006462954887134234,0.014030131791820305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.337938e+01	1.832473e+00	6.950600e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.054803e+00	2.194141e-01	9.574042e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.667224e+00	2.096764e-01	4.597373e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.701912e-01	1.224921e-01	2.225212e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.326394e-02	8.375838e-03	1.703652e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.21303650719823874,0.01532915347418154,0.02814536587041358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.238359e-01	2.021925e-01	1.382670e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.798109e+00	1.225006e+00	7.337691e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.620819e+00	9.600208e-01	4.685892e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.228585e+00	1.103787e-01	1.324110e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.272635e+00	2.498888e-01	3.681353e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.491042e+00	2.782998e-01	4.921429e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.852013e+00	2.462361e-01	4.612272e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.405698e+00	2.083791e-01	3.996703e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.020566e+00	1.648050e-01	3.204322e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.273235e-01	1.245040e-01	2.490872e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.708371e-01	8.839758e-02	1.873065e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.849965e-01	6.297249e-02	9.979643e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.321635e-01	3.212945e-02	5.964017e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.306030e-03	2.071018e-03	4.932772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11307159022201332,0.009018336637123717,0.019089647523230807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.878891e+00	1.512852e+00	6.199487e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.985149e+00	2.958601e+00	1.295193e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.378881e+00	1.112717e+00	5.716655e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.432875e+00	1.336395e-01	5.791410e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.747436e+00	1.880704e-01	6.314809e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.425540e+00	2.239333e-01	5.776741e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.529067e+00	2.137875e-01	5.652758e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.884462e+00	1.826585e-01	4.296604e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.376124e+00	1.507194e-01	3.218570e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.009268e+00	1.200721e-01	2.111205e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.807274e-01	8.871150e-02	1.963840e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.699351e-01	6.573047e-02	1.345297e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.990105e-01	5.725139e-02	7.416454e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.410472e-01	2.647339e-02	5.561102e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.748160e-03	2.207912e-03	4.859607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05678205809537931,0.0061659196991391135,0.014892029406174165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.701228e+00	6.077030e+00	2.298627e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.989787e+01	8.851456e+00	2.855922e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.835169e+01	3.651741e+00	1.069192e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.246230e+01	1.735640e-01	1.595982e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.050187e+00	3.251470e-01	1.890684e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.989671e+00	3.579908e-01	1.373241e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.276775e+00	3.091698e-01	9.009621e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.120912e+00	2.364037e-01	5.834595e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.359202e+00	1.788775e-01	3.878269e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.661728e-01	1.308045e-01	2.731975e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.401021e-01	1.148076e-01	1.582900e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.824430e-02	4.775792e-03	1.102718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.19070434249006907,0.019311428835938754,0.02695675063523814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.710644e+00	7.248350e-01	6.709567e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.297644e+00	3.057135e-01	1.772844e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.570114e+00	3.659926e-01	3.072485e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.614141e+00	2.617786e-01	3.715355e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.042331e-01	1.628367e-01	2.685463e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.792380e-01	9.465142e-02	1.604795e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.053001e-01	5.113158e-02	1.027959e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.270314e-02	2.305627e-02	4.053122e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.627081e-03	1.139657e-03	2.252043e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09375631759797708,0.01094151213676102,0.015573957084745169
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.712336e+01	2.684622e+00	2.806589e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.016554e+00	3.385538e-01	1.603615e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.964720e+00	2.162070e-01	7.963529e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.245739e+00	2.598527e-01	2.335375e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.418674e+00	1.831282e-01	2.247687e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.385664e-01	1.002623e-01	1.459494e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.011287e-01	6.219359e-02	1.049972e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.941135e-01	3.435687e-02	6.610402e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.429681e-02	4.266519e-03	8.135266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.041749864470440205,0.006348403345756384,0.010506840302098565
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.893043e+02	1.637454e+01	1.786094e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.584176e+01	8.390049e-01	2.357585e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.080901e+00	3.077290e-01	9.220978e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.904729e+00	1.576360e-01	4.678233e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.832859e+00	1.917443e-01	1.931502e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.063710e+00	1.510896e-01	2.474858e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.380918e-01	9.341353e-02	1.684733e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.068184e-02	6.095086e-03	1.201331e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.189820025120437,0.018137897718662005,0.02630832183949361
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.997431e+00	7.318001e-01	7.146246e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.994966e+00	1.051428e+00	8.175498e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.015706e+00	5.519913e-01	3.339576e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.423033e+00	8.424856e-02	6.759687e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.971463e+00	2.823659e-01	1.938477e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.486714e+00	3.052603e-01	3.206912e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.042342e+00	2.674903e-01	3.407255e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.582844e+00	2.268553e-01	3.410859e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.160848e+00	1.884161e-01	2.565087e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.009116e-01	1.352524e-01	2.335511e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.152691e-01	9.497631e-02	1.782415e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.019942e-01	7.170478e-02	1.015309e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.320592e-01	3.151673e-02	5.951972e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.331724e-03	2.058202e-03	4.976099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09495944825866476,0.009753677207797212,0.014679295509107779
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.822068e+01	2.899939e+00	2.983595e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.287722e+01	1.448013e+00	1.092400e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.247415e+00	4.146583e-01	1.673571e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.619424e+00	7.870925e-02	4.489691e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.446708e+00	1.788739e-01	4.535862e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.729183e+00	1.995711e-01	1.183046e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.279354e+00	1.969231e-01	2.204268e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.858580e+00	2.001624e-01	1.916140e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.314589e+00	1.570970e-01	1.797647e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.087013e-01	9.912565e-02	1.702338e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.810786e-01	6.670090e-02	1.231055e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.601975e-01	4.737947e-02	6.704744e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.832153e-02	3.867856e-03	8.417993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04393817834536944,0.00612653325245769,0.010343350212939771
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.838273e+02	1.528319e+01	1.498766e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.488938e+01	1.211847e+00	1.699803e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.480506e+01	2.651989e-01	2.806312e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.556658e+00	2.047298e-01	4.309981e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.386428e+00	3.082542e-01	7.386657e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.224228e+00	1.911439e-01	9.201366e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.928245e+00	1.725632e-01	3.959237e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.225286e+00	1.138959e-01	6.101527e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.810409e+00	1.883291e-01	2.424547e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.224096e+00	1.601997e-01	2.371920e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.919736e-01	1.116928e-01	2.157274e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.873203e-02	6.660350e-03	1.258824e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19015520381195763,0.012832144938962925,0.024439062137657758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.761902e+00	5.022056e-01	2.443287e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.254538e+00	1.042614e-01	3.259308e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.793805e+00	2.531958e-01	4.089359e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.064864e+00	1.830796e-01	3.550236e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.564243e-01	1.242784e-01	2.099328e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.272637e-01	7.100944e-02	1.274729e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.272399e-01	3.817374e-02	7.949388e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.049982e-03	3.020106e-03	5.267151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10651241465988077,0.00714608834745227,0.013421279323414956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.293666e+00	6.438721e-01	3.272632e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.513831e+00	1.349997e-01	3.166322e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.267345e+00	1.484379e-01	2.942748e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.106458e-01	9.511434e-02	1.580360e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.935395e-01	5.788539e-02	1.071564e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.914018e-01	3.421666e-02	7.043757e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.913899e-02	1.988677e-02	3.239149e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.576094e-03	1.710190e-03	2.925298e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06031435587159754,0.006165345089594383,0.012522302893703034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.394862e+01	1.443738e+00	6.773358e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.643007e+00	2.381365e-01	6.395087e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.561454e+00	1.956575e-01	3.812511e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.109787e-01	1.136314e-01	1.928078e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.026125e-02	7.990130e-03	1.651203e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20121239991694734,0.015135401108655466,0.026501336287610783
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.803298e-01	2.697198e-01	1.820981e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.582316e+00	1.359028e+00	8.213531e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.763474e+00	6.543945e-01	4.040968e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.012217e+00	1.245986e-01	1.383583e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.050703e+00	2.793749e-01	3.871385e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.247946e+00	2.713599e-01	4.419884e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.701733e+00	2.396778e-01	3.811401e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.236041e+00	1.892680e-01	5.291994e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.129900e-01	1.492097e-01	2.822352e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.638158e-01	1.186257e-01	2.057716e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.138196e-01	8.038431e-02	1.510973e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.388083e-01	5.260357e-02	1.000141e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.115134e-01	2.872676e-02	5.439971e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.368124e-03	2.042680e-03	4.925086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10575883374892367,0.008795576244515518,0.017657512522575913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.227694e+00	2.046016e+00	8.290196e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.025668e+01	2.632450e+00	1.266896e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.147766e+00	4.617676e-01	8.013307e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.039982e+00	1.023909e-01	7.014517e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.296803e+00	2.154182e-01	5.750693e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.197377e+00	2.282759e-01	4.573510e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.400534e+00	2.315802e-01	3.416588e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.695494e+00	1.738131e-01	3.795550e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.245560e+00	1.402704e-01	3.037540e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.383940e-01	1.133791e-01	3.239712e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.363177e-01	8.386081e-02	1.742042e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.316895e-01	6.098220e-02	1.138888e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.665746e-01	4.334393e-02	7.707615e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.272486e-01	2.559206e-02	5.129932e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.723554e-03	2.045378e-03	4.682181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05286265712662777,0.005986114539595688,0.01313331994053743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.356211e+01	8.205312e+00	2.917116e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.324213e+01	8.565037e+00	3.000776e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.865550e+01	1.821098e+00	1.318318e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.192819e+01	2.829026e-01	1.906346e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.369349e+00	3.641533e-01	1.660430e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.587229e+00	3.592917e-01	9.999060e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.943847e+00	2.915566e-01	6.905884e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.911119e+00	2.220853e-01	4.605799e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.257462e+00	1.780256e-01	3.560325e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.846335e-01	1.217242e-01	4.495202e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.849473e-01	9.427251e-02	1.438847e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.717030e-02	4.628053e-03	9.319374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.18058718796505202,0.01799767528001786,0.02566376315781299
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.114653e+00	7.737255e-01	6.777154e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.176904e+00	3.151129e-01	1.066520e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.504683e+00	3.467359e-01	3.472588e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.460415e+00	2.366429e-01	3.640685e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.378889e-01	1.605687e-01	2.265841e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.135799e-01	8.473465e-02	1.572193e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.794665e-01	4.794575e-02	8.879012e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.300560e-02	2.091504e-02	3.620838e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.177688e-03	1.040559e-03	1.703430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08912208789465374,0.010257602802460325,0.01481846123769151
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.880856e+01	2.760307e+00	2.568068e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.519950e+00	2.995856e-01	5.736666e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.893024e+00	1.545752e-01	9.523610e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.234353e+00	2.726401e-01	2.679326e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.328281e+00	1.653458e-01	2.355479e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.956214e-01	9.443040e-02	1.444170e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.694418e-01	5.540678e-02	9.872621e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.797023e-01	3.338896e-02	6.006512e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.298866e-02	4.480395e-03	7.160620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03945947661795753,0.006030257521105316,0.009769464193106626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.949558e+02	1.641744e+01	1.501955e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.584902e+01	9.147380e-01	3.049916e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.997319e+00	1.886371e-01	1.391812e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.822475e+00	9.417088e-02	8.497717e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.776025e+00	1.805113e-01	2.122439e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.008328e+00	1.423445e-01	2.127959e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.035178e-01	9.056790e-02	1.629091e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.853736e-02	6.042078e-03	1.097291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.18049421672140908,0.017636272842782935,0.025324678412384533
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.435076e+00	8.220255e-01	7.647276e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.246529e+00	9.401881e-01	8.072251e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.932968e+00	4.459219e-01	2.271821e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.315466e+00	1.625858e-01	1.315432e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.943996e+00	3.819458e-01	2.247754e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.456993e+00	3.855515e-01	2.836471e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.932130e+00	2.507120e-01	3.519500e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.469438e+00	2.141584e-01	3.007304e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.050217e+00	1.664745e-01	4.606038e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.507280e-01	1.411690e-01	2.009859e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.587522e-01	8.717866e-02	1.580821e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.530397e-01	5.459988e-02	1.046872e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.146425e-01	3.035617e-02	5.152729e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.541432e-03	2.070584e-03	4.952612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.08996639943666185,0.009446588736557252,0.014333872907658377
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.144457e+01	3.273619e+00	3.080307e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.184861e+01	9.486984e-01	1.027782e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.662256e+00	2.634887e-01	2.055821e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.360552e+00	8.283363e-02	1.624734e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.394930e+00	2.592654e-01	3.982617e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.712923e+00	2.431444e-01	1.106248e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.273751e+00	2.847249e-01	1.779693e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.765936e+00	1.871698e-01	1.986416e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.231414e+00	1.572865e-01	2.057680e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.628882e-01	9.507013e-02	2.919314e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.479629e-01	6.330565e-02	1.126477e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.285417e-01	3.830713e-02	7.281967e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.728487e-02	3.891825e-03	6.675845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.041037646866299744,0.005814196900317807,0.010107532553118699
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.912567e+02	1.422574e+01	1.362579e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.397661e+01	1.382971e+00	4.136882e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.476641e+01	7.096766e-01	1.432640e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.476863e+00	4.571061e-01	2.536315e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.373612e+00	3.455277e-01	7.637810e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.079981e+00	2.144536e-01	7.180587e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.810679e+00	8.897564e-02	9.333737e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.209034e+00	1.800040e-01	6.022037e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.699809e+00	2.330107e-01	2.391052e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.178008e+00	1.563801e-01	3.719234e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.412846e-01	1.059921e-01	2.140984e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.539463e-02	6.225162e-03	1.249833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.17779975615224577,0.012266099316113888,0.02078214893162436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.110588e+00	4.501401e-01	2.543427e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.907363e+00	1.416813e-02	1.952530e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.604736e+00	2.393819e-01	3.298223e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.473573e-01	1.642959e-01	2.750341e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.751113e-01	1.090386e-01	1.799075e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.767537e-01	6.214600e-02	1.179523e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.071844e-01	3.665018e-02	5.764787e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.621088e-03	2.575261e-03	4.367998e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10215175989851795,0.006820989783025963,0.011315676422778961
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.562690e+00	5.250286e-01	3.192070e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.277799e+00	1.482513e-01	2.504558e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.176458e+00	1.389836e-01	2.124622e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.639825e-01	9.008334e-02	1.422667e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.555160e-01	5.327564e-02	9.710771e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.783009e-01	3.202238e-02	5.880508e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.126657e-02	1.869736e-02	3.062340e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.420893e-03	1.834399e-03	2.579735e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05757820192542478,0.005896056042592829,0.010187304307762816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.444085e+01	1.175354e+00	6.554409e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.305179e+00	2.437786e-01	5.196610e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.442100e+00	1.827990e-01	2.958668e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.756415e-01	1.095168e-01	1.761248e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.775347e-02	7.627743e-03	1.326086e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.18744577161405954,0.014853379186254706,0.023571264125531177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.249354e-01	4.049913e-01	2.762863e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.470618e+00	1.286203e+00	8.421095e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.716150e+00	3.111817e-01	2.646855e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.655423e+00	2.020052e-01	2.651137e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.725342e+00	2.722666e-01	4.287457e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.008554e+00	2.564313e-01	3.569890e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.511121e+00	2.169322e-01	3.081201e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.149239e+00	1.876352e-01	2.837154e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.287357e-01	1.496876e-01	2.241727e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.683101e-01	1.047252e-01	1.892859e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.598274e-01	7.286181e-02	1.259251e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.919957e-01	4.456120e-02	9.723859e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.783005e-02	2.539681e-02	5.073462e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.784815e-03	1.688830e-03	3.445291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09810141712738268,0.008598168540815923,0.01514060642896145
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.475580e+00	2.520765e+00	1.146621e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.056644e+01	1.473408e+00	1.154988e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.738446e+00	2.650783e-01	4.761447e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.510297e+00	1.564704e-01	6.398902e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.025839e+00	2.320551e-01	4.655812e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.922691e+00	2.244306e-01	4.362277e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.112395e+00	1.904824e-01	3.805688e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.581693e+00	1.644183e-01	2.692861e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.162574e+00	1.342294e-01	2.083953e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.663445e-01	1.174757e-01	1.783301e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.989859e-01	8.430130e-02	1.217724e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.929883e-01	5.690966e-02	9.994730e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.244284e-01	3.758378e-02	7.428893e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.133593e-01	2.470270e-02	4.850792e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.893509e-03	2.046128e-03	3.822446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.0482969635087966,0.005712530880733424,0.011348303662309898
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.964646e+01	1.031109e+01	3.890509e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.696957e+01	7.052714e+00	2.853952e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.795344e+01	6.113951e-01	2.002137e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.089269e+01	3.398684e-01	1.752528e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.572631e+00	3.974971e-01	1.406134e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.131624e+00	3.403329e-01	8.453991e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.704122e+00	2.739879e-01	5.175106e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.796784e+00	2.136273e-01	3.396995e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.158618e+00	1.594094e-01	2.882697e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.404823e-01	1.151990e-01	1.876083e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.462325e-01	9.452294e-02	1.517293e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.391733e-02	4.198516e-03	8.692849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.1703581827361503,0.017758845928239758,0.022619519214037043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.556086e+00	7.637195e-01	7.045715e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.042947e+00	1.043120e-01	1.315524e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.355230e+00	3.374613e-01	3.258743e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.364399e+00	2.260192e-01	3.028855e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.381928e-01	1.347075e-01	2.128624e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.779031e-01	8.277982e-02	1.229234e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.488727e-01	4.580001e-02	6.835401e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.244701e-02	1.781854e-02	3.248663e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.959074e-03	1.130798e-03	1.386232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08488382248726226,0.010021597944163227,0.013113085544347675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.025759e+01	2.530040e+00	2.637317e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.143587e+00	2.014048e-01	5.628049e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.843940e+00	1.563498e-01	7.011279e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.177964e+00	2.701121e-01	2.358988e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.254316e+00	1.594098e-01	1.931892e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.649966e-01	9.801086e-02	1.239970e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.440582e-01	5.292608e-02	8.528560e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.608605e-01	3.038669e-02	5.616649e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.166403e-02	4.250777e-03	6.689794e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03724097886835478,0.00580584666871263,0.008792658257599333
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.000691e+02	1.388604e+01	1.588473e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.570667e+01	8.451119e-01	1.652577e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.935639e+00	1.966839e-01	8.900562e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.783752e+00	8.501639e-02	5.729057e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.726106e+00	1.918400e-01	1.759859e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.507205e-01	1.360213e-01	1.819440e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.785573e-01	8.568451e-02	1.413200e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.615616e-02	5.524757e-03	1.027063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.16981031913624506,0.017657628555885735,0.022405616147301965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.090916e+00	8.932557e-01	9.278440e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.398564e+00	8.375720e-01	6.741539e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.699214e+00	1.678522e-01	1.013635e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.279404e+00	2.670190e-01	1.204135e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.803710e+00	2.707783e-01	2.617246e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.263144e+00	2.689082e-01	3.271482e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.835913e+00	2.636194e-01	2.787729e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.402162e+00	2.306200e-01	2.577722e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.761670e-01	1.760021e-01	2.234557e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.671674e-01	1.245716e-01	1.793153e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.129071e-01	8.129897e-02	1.369554e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.116582e-01	4.830137e-02	9.692557e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.968570e-02	2.553836e-02	4.998331e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.972514e-03	1.781217e-03	3.421366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08474468597998364,0.009043493278706044,0.012156889572150262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.509472e+01	3.255346e+00	3.416473e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.015492e+01	6.013573e-01	7.282338e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.108296e+00	2.389929e-01	1.237219e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.401070e+00	2.866914e-01	3.214716e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.207250e+00	1.440547e-01	7.629023e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.574533e+00	1.249041e-01	1.522994e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.247811e+00	2.582142e-01	1.702897e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.703240e+00	1.730229e-01	2.104707e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.162635e+00	1.406980e-01	1.792020e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.359863e-01	1.087651e-01	1.209848e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.185252e-01	6.414705e-02	9.534745e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.014271e-01	3.554773e-02	7.379459e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.432774e-02	3.523848e-03	6.354327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.038511953638049684,0.005523089180792327,0.008804369431231043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.980796e+02	1.220457e+01	1.490369e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.320502e+01	1.137746e+00	7.499535e-02
6.250000e-03	1.250000e-03	1.250000e-03	1.454155e+01	8.950718e-01	1.356279e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.335899e+00	2.285340e-01	2.407991e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.320232e+00	3.998609e-01	7.788932e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.992943e+00	1.661070e-01	8.369801e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.703000e+00	6.870085e-02	1.296431e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.108473e+00	1.377622e-01	5.937700e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.712417e+00	2.480257e-01	1.949399e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.081278e+00	1.465523e-01	2.240010e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.109024e-01	1.053119e-01	1.721386e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.245273e-02	5.795055e-03	1.149197e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3445763034970275,0.014091579830265877,0.031974663938100334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.682504e-01	1.103996e-01	5.782259e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.912020e+00	5.930918e-01	2.818108e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.373808e+00	5.814400e-01	2.487798e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.519823e+00	5.874139e-02	8.217764e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.661657e+00	2.207445e-01	4.743955e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.492355e+00	2.436889e-01	5.448330e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.520807e-01	1.456618e-01	3.339299e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.305720e-02	1.150000e-02	3.076962e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19134212087075653,0.008575390681296702,0.02194221417678549
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.536801e+00	4.378734e-01	1.499534e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.808511e+00	6.776093e-01	3.496772e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.068876e+00	4.592944e-02	2.178642e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.186406e+00	1.668419e-01	4.267610e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.667418e-01	1.401244e-01	3.213992e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.099660e-01	8.304662e-02	1.777768e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.427284e-01	3.792771e-02	8.102459e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.820987e-03	2.333838e-03	6.126263e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09075176315544956,0.006899236082108115,0.020296706102649997
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.871819e+00	1.780073e+00	4.954729e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.362742e+00	3.696028e-01	6.104019e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.651618e+00	2.375326e-01	7.773596e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.261336e+00	1.979662e-01	5.129657e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.204886e-02	1.042401e-02	2.581050e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3169911693363159,0.014043409911760008,0.02836905881832874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.074535e-01	9.730639e-02	6.649969e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.650766e-01	1.788633e-01	1.277907e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.029333e+00	3.529197e-01	2.082937e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.761692e+00	5.195942e-01	2.569776e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.497814e+00	5.348433e-01	2.413517e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.082033e+00	4.153620e-01	1.527101e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.303549e+00	2.034000e-01	3.194067e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.150606e+00	9.208018e-02	1.039970e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.723228e+00	1.629202e-01	3.476082e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.163342e+00	2.115049e-01	4.242998e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.461606e+00	1.998784e-01	4.306563e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.816933e-01	1.517922e-01	3.414007e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.282909e-01	8.385249e-02	2.051250e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.834812e-02	6.161901e-03	1.570710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.1870237562870824,0.008368186756171708,0.020758978401626355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.098027e-01	2.563915e-01	1.117462e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.085634e+00	4.189222e-01	1.797510e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.950575e+00	6.734156e-01	2.601734e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.898409e+00	7.703921e-01	3.027136e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.855222e+00	7.552561e-01	2.993807e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.403084e+00	5.908184e-01	2.297386e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.445030e+00	2.942355e-01	1.609536e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.058207e+00	7.180715e-02	1.354173e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.359886e+00	8.998490e-02	2.092848e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.500372e+00	1.306967e-01	3.714256e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.748130e+00	1.467689e-01	3.427490e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.075021e+00	1.225361e-01	2.805960e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.809302e-01	8.083874e-02	1.995996e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.661578e-01	4.226676e-02	1.145636e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.940411e-02	3.443435e-03	9.802397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08500295880902826,0.005605799494603117,0.01614989740663432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.845703e+00	1.784673e+00	6.773216e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.343862e+00	2.232707e+00	7.366658e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.640189e+00	2.353148e+00	7.643939e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.020023e+00	1.857990e+00	6.539646e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.230882e+00	1.074203e+00	4.030294e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.135866e+00	2.558287e-01	3.958121e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.194401e+00	1.424267e-01	5.662795e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.286904e+00	2.505394e-01	6.620662e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.678498e+00	2.395675e-01	6.381779e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.525239e+00	1.835351e-01	4.841363e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.809869e-01	1.143369e-01	3.275969e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.750762e-02	4.837035e-03	1.487720e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3153285675579757,0.01871171092305518,0.0327087093419296
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.549091e-01	1.234266e-01	1.729616e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.315660e+00	4.964710e-01	3.260291e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.681130e+00	5.643983e-01	2.978865e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.205646e+00	1.204173e-01	4.650487e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.565173e+00	2.673692e-01	3.448628e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.482874e+00	2.508627e-01	4.975305e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.167082e-01	1.599875e-01	3.297099e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.739711e-01	7.538526e-02	1.665622e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.423046e-02	4.060256e-03	1.166314e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.16519444755590668,0.011725307143698654,0.02208943258898627
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.131876e-01	2.605806e-01	4.435124e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.909192e+00	9.027314e-01	4.894285e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.602620e+00	7.920363e-01	4.691112e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.362901e+00	3.264460e-01	2.083566e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.983547e+00	1.659804e-01	1.433200e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.559920e+00	1.782070e-01	3.284224e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.365197e-01	1.279751e-01	2.493124e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.286932e-01	7.756583e-02	1.446864e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.610532e-02	7.706296e-03	1.609956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.059229445401364336,0.007220357720268723,0.014421721280928876
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.703385e+01	6.073487e+00	4.033598e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.480526e+01	4.268098e+00	2.287714e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.456811e+01	1.412881e+00	1.357407e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.525189e+00	1.865868e-01	1.366469e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.832747e+00	2.346294e-01	3.541831e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.380065e+00	2.260297e-01	3.819914e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.325534e-01	1.474572e-01	2.903555e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.249197e-02	6.732907e-03	1.475706e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.290752876739063,0.016225045056693144,0.028273639635582326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.488465e-01	1.774255e-01	2.096622e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.359922e-01	2.578999e-01	2.011582e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.295315e+00	3.997316e-01	2.552196e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.732522e+00	4.519053e-01	2.722306e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.260123e+00	4.703271e-01	2.541677e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.721150e+00	4.037004e-01	1.725122e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.940208e+00	2.592445e-01	4.939835e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.871784e+00	9.067968e-02	2.884385e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.485018e+00	1.624700e-01	2.535020e-01
3.950000e-01	2.500000e-02	2.500000e-02	2.002370e+00	2.096063e-01	3.488725e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.390563e+00	1.988835e-01	3.676677e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.096510e-01	1.451293e-01	3.063746e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.908083e-01	7.871864e-02	1.788521e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.718773e-02	6.012821e-03	1.509955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16439098046189154,0.009708360604301497,0.020063375407584294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.663876e+00	6.003197e-01	7.692344e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.211169e+00	6.244722e-01	3.269642e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.143798e+00	9.129811e-01	3.915491e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.716589e+00	8.096873e-01	3.862051e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.234174e+00	6.551545e-01	3.383558e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.306751e+00	5.643243e-01	2.287801e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.988807e+00	2.788490e-01	8.843993e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.385022e+00	4.655766e-02	3.514450e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.559256e+00	1.174663e-01	2.039185e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.702722e+00	1.375754e-01	2.697405e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.770397e-01	1.147524e-01	2.367117e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.581695e-01	6.648487e-02	1.572496e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.587511e-02	6.132627e-03	1.580735e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06568932814977575,0.006017646503431673,0.014388430405544592
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.012728e+01	7.250173e+00	4.439495e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.626029e+01	5.654561e+00	2.121573e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.202591e+01	3.142084e+00	1.508391e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.753505e+01	1.957003e+00	9.508483e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.289716e+01	1.221334e+00	5.448117e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.887803e+00	5.373899e-01	1.719614e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.078217e+00	1.864425e-01	1.218502e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.172756e+00	1.366878e-01	2.230700e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.785445e+00	1.877319e-01	3.694801e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.795074e+00	1.838984e-01	3.611469e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.480157e-01	1.281113e-01	3.210094e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.761006e-02	6.259985e-03	1.750735e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.32544808139720843,0.01450399525968854,0.031875510840472965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.567322e-01	1.317962e-01	6.087338e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.466499e+00	6.878361e-01	3.332012e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.688353e+00	4.778726e-01	2.195906e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.268922e+00	1.041530e-01	1.678950e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.177779e+00	2.548449e-01	5.127991e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.159923e+00	2.184347e-01	4.770817e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.362228e-01	1.240825e-01	2.861398e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.034361e-02	1.110618e-02	2.801997e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.17486392474222165,0.009023376202425187,0.02194952516390261
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.163870e+00	5.503927e-01	1.944447e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.305642e+00	5.320713e-01	3.411899e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.439113e+00	8.533924e-02	2.894436e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.671966e+00	1.782133e-01	3.993416e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.850395e-01	1.223183e-01	2.683082e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.720614e-01	6.894339e-02	1.548807e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.430729e-01	3.341753e-02	7.817302e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.879823e-03	2.361092e-03	6.310028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08551910415663144,0.007057412682729747,0.01895270238267338
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.529719e+00	1.932630e+00	5.777169e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.464017e+00	1.856529e-01	7.884349e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.952772e+00	2.487681e-01	7.128026e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.121667e+00	1.745312e-01	4.145366e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.540302e-02	9.399898e-03	2.365708e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3051692242367399,0.015092095008098272,0.02967640847737374
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.705466e-01	8.800209e-02	6.664665e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.132159e-01	2.199097e-01	1.589223e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.212605e+00	4.261527e-01	2.627548e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.094217e+00	6.037461e-01	3.134583e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.910852e+00	5.884388e-01	2.611833e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.352849e+00	3.645279e-01	1.288138e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.367526e+00	9.349403e-02	1.602626e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.023003e+00	1.407266e-01	1.958877e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.500100e+00	2.154387e-01	3.666431e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.870439e+00	2.318003e-01	4.386458e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.223201e+00	1.957404e-01	4.206000e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.420882e-01	1.370483e-01	3.216885e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.820399e-01	7.797784e-02	1.919225e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.737876e-02	6.213068e-03	1.622899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.17429909900647905,0.009138419681366,0.021677433620148262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.865724e-01	2.759424e-01	1.235068e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.403635e+00	5.724047e-01	2.531827e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.581603e+00	8.452542e-01	3.651172e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.818677e+00	9.488133e-01	4.089194e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.694667e+00	8.124149e-01	3.510960e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.940788e+00	5.094637e-01	2.205940e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.575324e+00	1.830016e-01	1.233105e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.810104e+00	6.476472e-02	1.925895e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.914870e+00	1.464873e-01	3.338179e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.121108e+00	1.714048e-01	3.680413e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.418890e+00	1.496815e-01	3.395608e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.883537e-01	1.142866e-01	2.624989e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.148625e-01	7.570539e-02	1.772112e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.464174e-01	4.098093e-02	1.089746e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.924375e-02	3.621107e-03	1.008400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08015029177260508,0.005894693273796547,0.01612508267718281
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.114968e+00	2.134445e+00	8.001263e-01
8.750000e-03	3.750000e-03	3.750000e-03	6.560740e+00	2.582260e+00	9.535183e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.293532e+00	2.694882e+00	9.927606e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.060774e+01	1.973951e+00	7.462045e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.900048e+00	8.465929e-01	4.038625e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.829244e+00	8.466726e-02	4.655505e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.583854e+00	2.372990e-01	6.296761e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.688434e+00	2.703576e-01	7.005352e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.287313e+00	2.340460e-01	6.019019e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.353588e+00	1.729443e-01	4.306638e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.250399e-01	1.098462e-01	3.013996e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.799025e-02	4.989165e-03	1.464301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.29669223358705654,0.02004582678225758,0.0339996263316123
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.536034e-01	1.681136e-01	2.045032e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.737085e+00	6.139930e-01	4.062432e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.063928e+00	5.344610e-01	2.796487e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.082208e+00	2.029743e-01	7.364411e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.149204e+00	2.775152e-01	4.357184e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.210703e+00	2.328658e-01	4.379975e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.017152e-01	1.371638e-01	2.890530e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.505010e-01	6.558419e-02	1.523492e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.537303e-02	4.485022e-03	1.129585e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.14994606037319425,0.012181265721391055,0.021894013318966704
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.513553e+00	4.141582e-01	5.202633e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.408913e+00	1.155655e+00	6.716264e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.465032e+00	7.541901e-01	6.352149e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.020513e+00	1.335249e-01	5.530172e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.408995e+00	2.119877e-01	2.320421e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.253674e+00	1.718569e-01	2.915940e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.390243e-01	1.098498e-01	2.113784e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.169064e-01	6.600377e-02	1.282915e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.754144e-02	6.797769e-03	1.590991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05596264899078398,0.007262562113035102,0.01407912820992415
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.415476e+01	1.003355e+01	5.953931e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.100351e+01	4.149108e+00	3.251141e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.382554e+01	9.810776e-01	7.816230e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.177851e+00	1.502418e-01	1.640685e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.358338e+00	2.626280e-01	3.281759e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.270211e+00	2.030672e-01	3.335374e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.424351e-01	1.289777e-01	2.470039e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.665907e-02	6.175773e-03	1.516493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.27734663923166675,0.017487848031112252,0.03042259639603273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.798971e-01	2.118839e-01	2.415654e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.038012e+00	3.530205e-01	2.584234e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.546665e+00	4.719405e-01	3.228465e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.072482e+00	5.298343e-01	3.306678e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.609306e+00	5.121085e-01	2.707393e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.947023e+00	3.681643e-01	1.444394e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.990083e+00	1.377691e-01	2.968983e-04
2.950000e-01	2.500000e-02	2.500000e-02	2.758782e+00	1.459436e-01	9.917425e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.286991e+00	2.090999e-01	2.693961e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.732628e+00	2.280726e-01	3.855499e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.181115e+00	1.939376e-01	3.632895e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.965451e-01	1.324013e-01	2.847755e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.556526e-01	7.430881e-02	1.753372e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.679037e-02	6.145516e-03	1.553878e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1511176627188288,0.010356257520907353,0.020317317663516632
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.928533e+00	6.964676e-01	8.061924e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.219945e+00	8.885541e-01	4.804343e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.264517e+00	1.023914e+00	5.302635e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.858928e+00	8.380868e-01	4.861614e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.002697e+00	6.641058e-01	3.760931e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.657758e+00	4.609790e-01	1.952340e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.908430e+00	1.912762e-01	2.999397e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.066224e+00	8.952074e-02	7.260055e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.206358e+00	1.510046e-01	2.180011e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.426628e+00	1.465505e-01	2.606309e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.269574e-01	1.075748e-01	2.196029e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.171451e-01	6.290213e-02	1.415127e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.488437e-02	6.202557e-03	1.607176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.0611606147921573,0.00628547204589977,0.0141918531751319
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.447116e+01	1.024800e+01	5.825470e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.363894e+01	4.817915e+00	2.649448e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.573468e+01	2.994028e+00	1.641334e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.871974e+01	1.752696e+00	9.981165e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.260477e+01	8.754671e-01	4.305167e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.196085e+00	3.642560e-01	8.376521e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.177317e+00	1.406076e-01	2.105051e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.432587e+00	1.817770e-01	2.712082e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.463759e+00	2.051523e-01	2.971127e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.610926e+00	1.775769e-01	3.509641e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.967123e-01	1.252777e-01	2.759004e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.808230e-02	6.455573e-03	1.773673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.29755762790745555,0.014221653634453157,0.029622559112271407
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.477364e-01	1.720067e-01	8.085643e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.322777e+00	7.474253e-01	3.862134e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.777112e+00	2.761753e-01	2.047822e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.736414e+00	2.085896e-01	3.530060e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.621532e+00	2.583122e-01	4.996478e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.394283e-01	1.733264e-01	3.694600e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.911393e-01	9.285551e-02	1.987350e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.130006e-02	8.654116e-03	2.140286e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15268634804255532,0.008913012354463595,0.019852190558821647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.244044e+00	6.590676e-01	2.570545e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.219818e+00	3.171121e-01	4.336991e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.607896e+00	1.664660e-01	3.465450e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.224116e+00	1.649748e-01	3.201612e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.019434e-01	9.829732e-02	2.053063e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.074004e-01	5.641640e-02	1.136509e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.246443e-01	2.699934e-02	6.555253e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.685810e-03	2.275865e-03	5.501240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.0751504704357856,0.006508716464277364,0.01559609817747444
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.066086e+01	1.790904e+00	6.439433e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.255233e+00	7.097141e-02	6.953018e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.267429e+00	2.493838e-01	5.555560e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.829440e-01	1.473096e-01	3.216516e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.042803e-02	8.127615e-03	1.889304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.28486592534806937,0.015624541749477638,0.028233381265744262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.637954e-01	8.937261e-02	7.456123e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.486956e-01	2.724249e-01	2.125939e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.629860e+00	5.666866e-01	3.517273e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.701418e+00	6.695717e-01	3.681930e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.492939e+00	5.617104e-01	2.394852e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.609501e+00	2.045711e-01	1.068739e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.291569e+00	1.224091e-01	1.034838e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.711386e+00	2.241062e-01	3.466268e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.100282e+00	2.556925e-01	4.200910e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.482664e+00	2.255672e-01	4.307602e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.481304e-01	1.685306e-01	3.468493e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.708623e-01	1.124485e-01	2.378039e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.879243e-01	6.229695e-02	1.492634e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.225264e-02	5.171605e-03	1.198221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15607330098359914,0.009351948229394197,0.019584720091746166
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.759245e-01	3.134642e-01	1.600368e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.058525e+00	7.526329e-01	3.789186e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.818793e+00	1.044300e+00	5.277187e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.269160e+00	1.096825e+00	5.144717e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.769531e+00	7.289682e-01	3.491049e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.288362e+00	2.541640e-01	2.478420e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.359348e+00	5.596106e-02	1.759628e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.298217e+00	1.655586e-01	3.041865e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.362094e+00	1.916477e-01	3.772100e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.661382e+00	1.752334e-01	3.169354e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.100607e+00	1.375410e-01	2.820686e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.967659e-01	9.802982e-02	2.100955e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.076253e-01	6.381931e-02	1.381862e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.039811e-01	3.535535e-02	8.251160e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.678358e-02	3.277088e-03	7.860086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.0704737564959662,0.005774490702776927,0.013868386897349178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.974422e+00	2.563312e+00	1.065761e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.258049e+00	3.430950e+00	1.378436e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.256701e+01	3.024371e+00	1.263516e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.254717e+01	1.558483e+00	6.959964e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.023391e+01	3.133500e-01	4.607325e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.195245e+00	2.190303e-01	6.652500e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.694000e+00	3.073323e-01	7.710732e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.974668e+00	2.798383e-01	5.934976e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.801726e+00	2.155150e-01	5.084266e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.071467e+00	1.520527e-01	3.426380e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.909789e-01	9.640433e-02	2.319569e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.394259e-02	4.444199e-03	1.120426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.27116067064823246,0.020593496846613657,0.03241208762875486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.347943e-01	2.285434e-01	2.448365e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.392599e+00	7.246938e-01	4.831539e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.400991e+00	3.528968e-01	1.641091e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.775375e+00	3.122882e-01	2.474174e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.705953e+00	2.968641e-01	4.489951e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.260235e-01	1.923085e-01	3.632355e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.587167e-01	1.059883e-01	2.140444e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.946299e-01	5.110447e-02	1.147819e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.308604e-02	3.776501e-03	9.479039e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.13213951152349426,0.012581883027732665,0.019848790884189227
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.646355e+00	6.530237e-01	6.694477e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.444936e+00	1.210176e+00	8.900188e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.831689e+00	5.113572e-01	5.075364e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.482612e+00	2.411639e-01	8.467992e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.920809e+00	2.647577e-01	2.562540e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.005648e+00	1.675330e-01	2.470259e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.239643e-01	8.998930e-02	1.659183e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.730837e-01	5.149906e-02	9.879167e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.561822e-02	5.899214e-03	1.365802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04946565483346698,0.006924914403639716,0.01204184024814052
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.396255e+01	1.340936e+01	8.979441e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.499731e+01	3.432661e+00	4.358106e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.192649e+01	3.635168e-01	1.221808e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.957012e+00	3.142744e-01	1.941517e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.045868e+00	3.041152e-01	2.878501e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.102701e+00	1.892232e-01	2.835735e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.647750e-01	1.060534e-01	2.086882e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.556093e-02	5.401890e-03	1.233281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2569360720425573,0.01802221718717334,0.029536095680211427
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.827469e-01	2.606292e-01	2.991148e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.352552e+00	4.486616e-01	3.471358e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.977118e+00	5.552319e-01	4.038370e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.618461e+00	6.138610e-01	3.764984e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.060127e+00	4.751429e-01	2.568719e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.188976e+00	2.501305e-01	6.079235e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.974345e+00	1.242980e-01	3.556756e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.523869e+00	2.040127e-01	2.334435e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.966617e+00	2.475605e-01	3.371195e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.437251e+00	2.254705e-01	3.560222e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.421128e-01	1.683482e-01	3.224127e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.580560e-01	1.106896e-01	2.214486e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.727607e-01	5.940662e-02	1.424795e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.222687e-02	5.169954e-03	1.154034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.1331701081214606,0.010401544615970038,0.018385853128097346
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.803054e+00	8.629796e-01	8.836950e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.931065e+00	1.194876e+00	7.104680e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.013628e+00	1.135890e+00	7.003877e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.315379e+00	8.679345e-01	5.628015e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.733945e+00	5.844597e-01	3.289783e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.693274e+00	2.493362e-01	1.084476e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.610472e+00	9.534563e-02	3.465412e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.615537e+00	1.581757e-01	1.787714e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.836677e+00	1.749202e-01	2.304842e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.162539e+00	1.391692e-01	2.233390e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.687287e-01	9.342936e-02	1.859458e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.414803e-01	5.417994e-02	1.180789e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.996089e-02	5.505743e-03	1.235356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05325033395682109,0.0060353114740064676,0.012130999540417811
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.844199e+01	1.298111e+01	7.974274e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.085112e+01	4.460506e+00	3.258445e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.776244e+01	2.318025e+00	2.163106e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.888926e+01	1.203925e+00	8.020022e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.187428e+01	5.518501e-01	1.808871e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.935799e+00	1.458276e-01	2.177589e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.230274e+00	1.978142e-01	2.297895e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.923562e+00	2.015514e-01	2.317491e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.153611e+00	2.101617e-01	2.716418e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.381058e+00	1.694974e-01	3.171465e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.712081e-01	1.154833e-01	2.378533e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.324557e-02	5.800990e-03	1.421158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2742022678874386,0.014191775087801672,0.027822363360534563
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.965453e-01	2.167275e-01	1.056765e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.983778e+00	7.124454e-01	4.092244e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.529154e+00	1.018827e-01	8.610564e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.201322e+00	2.606421e-01	4.435784e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.274252e+00	2.368280e-01	4.425899e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.642131e-01	1.455796e-01	2.979531e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.059114e-01	7.626800e-02	1.616523e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.355773e-02	7.215729e-03	1.574864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13648076194614517,0.008832628465716613,0.017713690586830755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.230165e+00	6.677852e-01	3.051060e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.562145e+00	1.642736e-01	3.502408e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.056282e+00	1.911389e-01	3.481884e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.005987e+00	1.486315e-01	2.568206e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.159122e-01	8.695782e-02	1.674315e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.661064e-01	4.983142e-02	9.942934e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.091187e-01	2.537346e-02	5.283734e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.097818e-03	2.279488e-03	4.618770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06788875725267035,0.006249247588762309,0.013124004277504792
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.217055e+01	1.572733e+00	6.832193e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.153104e+00	1.580701e-01	6.471949e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.911788e+00	2.392718e-01	4.503085e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.734402e-01	1.362522e-01	2.524427e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.534809e-02	7.532046e-03	1.592550e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2669474399314123,0.01587541628471706,0.027499948400532437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.687939e-01	9.731855e-02	9.006292e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.516049e-01	3.614213e-01	2.723796e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.107211e+00	6.510072e-01	4.360433e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.341215e+00	7.450992e-01	3.885219e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.870772e+00	4.347528e-01	1.832521e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.656138e+00	5.931020e-02	7.449728e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.062847e+00	2.091473e-01	2.258391e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.356268e+00	2.664581e-01	4.044788e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.730925e+00	2.553512e-01	4.497377e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.201820e+00	2.050363e-01	3.795121e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.721199e-01	1.474943e-01	2.913129e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.581274e-01	9.693914e-02	2.144346e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.321799e-01	5.300753e-02	1.112017e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.685724e-02	4.326462e-03	1.000564e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14175313303129672,0.009558174558359611,0.018311374494923927
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.275809e-01	3.572681e-01	2.047731e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.070470e+00	1.029628e+00	5.614358e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.307101e+00	1.250408e+00	6.974484e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.509925e+00	1.065207e+00	5.535241e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.215099e+00	4.512684e-01	3.311203e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.101343e+00	8.574799e-02	1.736369e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.880660e+00	1.629560e-01	2.651548e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.784836e+00	2.089005e-01	3.698168e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.964868e+00	2.003097e-01	3.361128e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.355908e+00	1.642931e-01	2.928888e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.250994e-01	1.259069e-01	2.346566e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.882985e-01	8.873496e-02	1.817661e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.474852e-01	5.820269e-02	1.187229e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.799515e-01	3.452550e-02	6.574947e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.358223e-02	2.952988e-03	6.812761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06317114352604608,0.005760857390847876,0.012342382354547099
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.430334e+00	3.166586e+00	1.416320e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.271485e+01	4.274336e+00	1.868417e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.531892e+01	2.927990e+00	1.398168e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.339801e+01	8.915557e-01	9.064493e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.775961e+00	1.676610e-01	6.245236e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.383956e+00	3.176642e-01	7.875947e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.974537e+00	3.267838e-01	7.154045e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.515377e+00	2.722049e-01	5.364983e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.534865e+00	2.022365e-01	4.037892e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.295035e-01	1.431768e-01	2.748178e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.185046e-01	9.199031e-02	1.911265e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.018930e-02	4.138367e-03	9.518647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2507627161490048,0.020934098848240795,0.031315200664044585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.517479e-01	2.884746e-01	2.925539e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.006748e+00	7.993130e-01	5.688293e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.451984e+00	1.807947e-01	4.191304e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.399531e+00	3.231372e-01	3.581449e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.430432e+00	2.897672e-01	4.277459e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.703203e-01	1.646614e-01	3.040537e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.732169e-01	8.960690e-02	1.807623e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.520107e-01	4.352899e-02	9.038052e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.272271e-03	3.105426e-03	7.188821e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11917870947454676,0.01285856014391401,0.018610615382839923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.208905e+00	9.159181e-01	8.655849e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.263730e+00	1.367030e+00	1.274270e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.469775e+00	2.873577e-01	1.535541e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.874302e+00	2.741802e-01	1.829052e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.670929e+00	2.647690e-01	2.666777e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.922215e-01	1.527804e-01	2.125006e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.668968e-01	8.006328e-02	1.419408e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.395505e-01	4.627061e-02	9.246434e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.223528e-02	5.712673e-03	1.137328e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04458570717193561,0.006906337469502102,0.010891635828096283
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.053352e+02	1.413678e+01	1.220801e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.481375e+01	2.795208e+00	2.936365e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.208085e+00	2.022812e-01	2.980311e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.414074e+00	3.772875e-01	2.102818e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.913536e+00	2.984409e-01	2.691777e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.021658e+00	1.839311e-01	2.493667e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.256554e-01	1.057569e-01	1.863296e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.212799e-02	5.078612e-03	1.099460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.23973163622463312,0.018246927672315838,0.02894464335549396
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.933595e-01	3.005756e-01	3.652048e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.704722e+00	5.668074e-01	4.326709e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.474579e+00	6.470144e-01	4.725182e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.109427e+00	6.703059e-01	3.953326e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.372194e+00	4.117444e-01	2.020138e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.264954e+00	1.076345e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.848565e+00	2.071612e-01	1.471427e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.281227e+00	2.624681e-01	3.086977e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.682896e+00	2.486248e-01	3.731525e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.209558e+00	2.063621e-01	3.619063e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.998237e-01	1.522036e-01	2.730986e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.538760e-01	9.588530e-02	2.040181e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.271490e-01	5.171769e-02	1.074522e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.693290e-02	4.316099e-03	9.882684e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.12027627556701202,0.010456475123373513,0.017303581398223286
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.929678e+00	1.020632e+00	1.089513e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.932570e+00	1.622006e+00	9.541531e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.736670e+00	1.231279e+00	8.384461e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.193786e+00	8.144238e-01	6.101983e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.835087e+00	4.658894e-01	2.474804e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.371929e+00	1.006617e-01	1.573134e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.186670e+00	1.474573e-01	1.076197e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.296429e+00	2.011138e-01	1.949378e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.583901e+00	1.722390e-01	2.535356e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.020833e+00	1.315312e-01	1.948631e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.881256e-01	8.656975e-02	1.633886e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.963394e-01	5.000722e-02	9.960006e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.556571e-02	5.053002e-03	1.073549e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04774901517839372,0.005939157086688643,0.010849603042986697
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.030540e+02	1.364453e+01	1.000240e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.421777e+01	4.063897e+00	3.882124e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.810659e+01	2.064857e+00	1.234367e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.751792e+01	8.131220e-01	3.974256e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.975890e+00	2.297261e-01	3.063174e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.782972e+00	1.903347e-01	2.566139e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.701992e+00	1.950894e-01	1.789049e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.663871e+00	2.334311e-01	2.073920e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.984610e+00	2.268632e-01	2.744400e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.260056e+00	1.666530e-01	2.767368e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.962629e-01	1.126579e-01	1.957580e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.895975e-02	5.553657e-03	1.254256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.2573606030480858,0.014035994809734442,0.026518966545155176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.055611e+00	2.591488e-01	1.293543e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.294068e+00	6.194951e-01	4.283692e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.157744e+00	9.414346e-02	1.237569e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.912812e+00	2.736173e-01	4.258133e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.083394e+00	2.097412e-01	3.780086e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.660498e-01	1.255346e-01	2.562142e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.595058e-01	6.711709e-02	1.399075e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.849630e-02	6.140710e-03	1.299164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12668602722738206,0.008597231864229588,0.015948074154511577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.882698e+00	6.296539e-01	3.281155e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.963602e+00	5.902659e-02	2.240569e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.792114e+00	1.941092e-01	3.033985e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.865322e-01	1.342133e-01	2.197240e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.747634e-01	7.888406e-02	1.522467e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.431620e-01	4.538283e-02	9.020175e-02
5.050000e-01	4.500000e-02	4.500000e-02	9.781637e-02	2.529639e-02	4.971044e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.910211e-03	2.059917e-03	4.044967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06373278424916476,0.006025016234145232,0.011794065516964186
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.301707e+01	1.373329e+00	6.837848e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.562085e+00	1.977335e-01	5.439479e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.686869e+00	2.271210e-01	3.829348e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.226561e-01	1.341512e-01	2.219786e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.233326e-02	7.236341e-03	1.474668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.25362502283348015,0.015971305435823396,0.026550044467691658
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.858382e-01	1.119554e-01	1.117950e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.085952e+00	4.713021e-01	3.363563e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.600562e+00	7.151599e-01	4.999135e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.802846e+00	6.630140e-01	3.869280e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.018650e+00	2.885390e-01	1.399520e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.530148e+00	1.477725e-01	1.017159e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.780016e+00	2.633985e-01	3.064956e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.082782e+00	2.779513e-01	4.159605e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.480753e+00	2.320435e-01	4.399141e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.031789e+00	1.835503e-01	3.305557e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.732893e-01	1.343743e-01	2.448819e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.019405e-01	8.761718e-02	1.636566e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.979361e-01	4.733125e-02	1.047313e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.373678e-02	3.737984e-03	8.157733e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13211440547765774,0.009635134706611273,0.017273305652546672
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.088875e+00	4.621016e-01	2.696450e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.227974e+00	1.307697e+00	7.813698e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.740503e+00	1.380925e+00	8.283061e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.089374e+00	7.249582e-01	5.696336e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.087495e+00	2.631283e-01	1.924024e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.635033e+00	1.392326e-01	2.464692e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.434717e+00	2.209347e-01	2.965581e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.469834e+00	2.226914e-01	3.237112e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.740709e+00	1.917662e-01	3.190813e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.182264e+00	1.495985e-01	2.806442e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.243094e-01	1.138603e-01	1.968030e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.536070e-01	9.743416e-02	1.360356e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.118906e-01	5.269572e-02	1.179745e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.614598e-01	3.132493e-02	6.346358e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.192373e-02	2.734634e-03	5.939197e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.05779363605890288,0.005822561928106054,0.01152022565546798
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.443143e+00	4.110521e+00	1.847167e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.643363e+01	4.972226e+00	2.414951e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.751557e+01	2.329199e+00	1.612684e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.364853e+01	5.287490e-01	8.085699e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.829236e+00	2.916853e-01	8.576580e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.589160e+00	4.011615e-01	6.931408e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.418673e+00	3.438033e-01	6.739582e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.186641e+00	2.659801e-01	4.768319e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.378331e+00	1.912050e-01	2.994483e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.458317e-01	1.347996e-01	2.549049e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.762516e-01	8.942792e-02	1.709440e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.799040e-02	3.999137e-03	8.913521e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.23693509480581537,0.02140753847658672,0.030121053380449403
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.780140e-01	3.511440e-01	3.383276e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.405150e+00	7.901659e-01	6.285566e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.310668e+00	1.653120e-01	1.964194e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.180442e+00	3.688220e-01	3.888100e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.280310e+00	2.610919e-01	3.826886e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.794785e-01	1.527482e-01	2.582561e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.208733e-01	7.893910e-02	1.652540e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.237138e-01	3.805302e-02	8.293435e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.204505e-03	2.832319e-03	5.288125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.11110826701293684,0.013135280874901067,0.017833343597290566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	5.923913e+00	1.212880e+00	1.118639e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.226108e+00	1.319282e+00	1.486069e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.817432e+00	1.268635e-01	6.981018e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.581068e+00	3.434507e-01	2.166278e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.577924e+00	2.640158e-01	2.523297e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.215800e-01	1.422184e-01	1.858221e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.300783e-01	7.243077e-02	1.446533e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.256943e-01	4.393554e-02	8.228633e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.954709e-02	5.510484e-03	1.054541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04210594989793248,0.006814579135460588,0.01011124836147631
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.303085e+02	1.582802e+01	1.777944e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.105412e+01	1.899774e+00	1.694378e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.747351e+00	4.884672e-01	2.305855e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.280775e+00	4.123062e-01	1.893520e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.882697e+00	2.856580e-01	2.496782e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.750579e-01	1.644839e-01	2.376513e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.935493e-01	1.004255e-01	1.875346e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.024311e-02	4.939841e-03	9.724507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.22773526010453737,0.019409079044363148,0.02812406320483457
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.266388e-01	3.591341e-01	4.262392e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.072769e+00	6.646452e-01	5.151762e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.866111e+00	7.051888e-01	5.356690e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.396614e+00	6.128504e-01	4.094186e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.519104e+00	2.965264e-01	1.444001e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.189054e+00	1.613019e-01	3.667660e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.691084e+00	2.839479e-01	2.340177e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.095142e+00	2.915893e-01	3.304101e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.507572e+00	2.341296e-01	3.953474e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.069645e+00	1.861197e-01	3.245367e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.182147e-01	1.487952e-01	2.326247e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.064017e-01	8.750378e-02	1.635235e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.949045e-01	4.682736e-02	9.887675e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.394490e-02	3.734486e-03	8.290280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.11216407118748126,0.010684967077195823,0.016565389494895583
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.405769e+00	1.282037e+00	1.280445e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.769364e+00	1.700007e+00	1.168025e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.750731e+00	1.157221e+00	1.158592e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.296437e+00	6.397220e-01	6.470951e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.529544e+00	3.430448e-01	1.461520e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.999063e+00	1.576450e-01	3.669274e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.880038e+00	2.253196e-01	1.545979e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.145583e+00	2.328245e-01	2.057045e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.461915e+00	1.686822e-01	2.538526e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.280971e-01	1.203272e-01	1.917070e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.543206e-01	9.627704e-02	1.296780e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.686867e-01	4.636871e-02	1.014077e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.279327e-02	4.728154e-03	9.908136e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.044702155577623165,0.006085688256715509,0.01015054397855044
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.228953e+02	1.352970e+01	1.173936e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.370033e+01	3.102580e+00	3.574538e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.596700e+01	1.509433e+00	9.496598e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.532705e+01	5.526850e-01	2.040850e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.713183e+00	3.180930e-01	1.848678e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.376819e+00	3.659495e-01	1.557431e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.514267e+00	2.425258e-01	1.938780e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.536865e+00	2.258987e-01	2.342728e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.888917e+00	2.169376e-01	2.439648e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.199041e+00	1.781827e-01	2.473739e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.468781e-01	1.121316e-01	1.908878e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.658300e-02	5.456212e-03	1.168608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2384783492595126,0.014099724348229592,0.02565906715712707
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.436009e+00	3.029994e-01	1.634353e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.378379e+00	5.723058e-01	3.697487e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.697678e+00	1.702400e-01	2.851055e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.611218e+00	2.648470e-01	4.070555e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.350694e-01	1.893682e-01	3.185849e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.805574e-01	1.096303e-01	2.154935e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.178404e-01	6.009762e-02	1.191480e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.403656e-02	5.127051e-03	1.128578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11780349979762092,0.008368519619609188,0.014978846759612668
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.490221e+00	6.075546e-01	3.464774e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.342222e+00	5.060910e-02	1.893702e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.584550e+00	1.907561e-01	2.662067e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.024366e-01	1.220171e-01	1.964327e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.273182e-01	7.360415e-02	1.300326e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.257240e-01	4.344076e-02	8.421264e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.472571e-02	2.267360e-02	4.638804e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.628728e-03	1.708869e-03	4.296047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06006608269323295,0.005824164470673923,0.010752556261878946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.374537e+01	1.212705e+00	6.836871e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.002304e+00	2.266334e-01	4.963358e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.549430e+00	2.276709e-01	3.008403e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.601616e-01	1.189692e-01	2.131778e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.938948e-02	6.918050e-03	1.384483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23724430048913417,0.01745622238918801,0.027332059955403026
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.729067e-01	1.557733e-01	1.561327e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.550563e+00	6.687018e-01	5.204400e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.316940e+00	8.668552e-01	6.024176e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.204911e+00	5.846605e-01	2.515289e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.902811e+00	1.266848e-01	5.008735e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.151780e+00	2.771459e-01	3.379586e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.396559e+00	3.101308e-01	4.223736e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.769717e+00	2.745592e-01	4.403930e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.314377e+00	2.283640e-01	3.447568e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.881983e-01	1.684642e-01	3.075979e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.634413e-01	1.171413e-01	2.159421e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.349202e-01	7.770187e-02	1.596528e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.692528e-01	4.430531e-02	8.181470e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.082621e-02	3.247098e-03	7.338528e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12241555727597014,0.009520813980615411,0.01627413867709146
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.465432e+00	5.653774e-01	3.434651e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.765212e+00	1.498680e+00	9.768541e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.080837e+00	1.419567e+00	8.728906e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.443538e+00	6.304967e-01	4.276767e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.662573e+00	7.559081e-02	2.425371e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.164606e+00	2.033202e-01	2.590825e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.995265e+00	2.305910e-01	3.607268e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.156548e+00	2.156444e-01	3.355002e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.557857e+00	1.804635e-01	2.447183e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.078920e+00	1.418452e-01	2.241311e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.379196e-01	1.065002e-01	1.828072e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.765403e-01	7.504692e-02	1.442795e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.861742e-01	5.025012e-02	1.045060e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.496811e-01	3.310328e-02	5.559301e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.761659e-03	2.484983e-03	5.842718e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05346177369743265,0.005599251180247379,0.01039229355778968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.063213e+01	4.466027e+00	2.206404e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.963085e+01	4.981350e+00	2.632639e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.865965e+01	1.947334e+00	1.527252e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.307914e+01	2.560073e-01	8.325857e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.321607e+00	3.274089e-01	7.315239e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.106606e+00	3.841066e-01	7.172787e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.131557e+00	3.167826e-01	5.565739e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.996731e+00	2.501156e-01	3.665938e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.242346e+00	1.784439e-01	2.912074e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.739483e-01	1.297249e-01	2.401654e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.446916e-01	8.618806e-02	1.550084e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.527343e-02	3.735289e-03	7.739889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.22225935703548025,0.020367075232613163,0.02938643842692243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.305992e+00	4.296635e-01	3.793620e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.737188e+00	7.447953e-01	5.654087e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.077545e+00	2.490882e-01	1.216135e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.964829e+00	3.279446e-01	4.072511e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.156266e+00	2.482233e-01	3.356870e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.798050e-01	1.293307e-01	2.424100e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.782047e-01	7.421108e-02	1.399016e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.754494e-02	3.286100e-02	7.062649e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.132430e-03	1.960440e-03	4.480864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.10326733012291774,0.012235529072489287,0.01727739452242645
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.390183e+00	1.680208e+00	1.436072e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.565637e+00	1.137290e+00	1.246048e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.080797e+00	2.147235e-01	7.938454e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.383636e+00	3.229743e-01	2.294937e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.506474e+00	2.399835e-01	2.273532e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.583113e-01	1.180277e-01	1.868648e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.023146e-01	7.113443e-02	1.180035e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.086098e-01	4.215576e-02	8.008195e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.631490e-02	4.840149e-03	1.006715e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03944711232698481,0.006223960050321574,0.009804250883288984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.569842e+02	1.810810e+01	2.027213e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.581587e+01	8.880925e-01	5.157570e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.773974e+00	5.493110e-01	2.898825e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.143056e+00	3.696359e-01	1.739787e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.840467e+00	2.441957e-01	2.347491e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.312896e-01	1.477505e-01	2.278411e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.762022e-01	9.464253e-02	1.664781e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.760206e-02	4.683479e-03	9.921610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.21311190013389994,0.01959365910324737,0.028845546868701777
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.243979e+00	5.238286e-01	5.332738e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.617743e+00	8.299630e-01	6.983721e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.326456e+00	7.256112e-01	6.014701e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.694282e+00	5.297415e-01	2.758515e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.462157e+00	1.424052e-01	3.426806e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.965423e+00	2.441774e-01	1.764085e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.401189e+00	2.946182e-01	3.161716e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.852096e+00	2.713011e-01	3.895242e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.386271e+00	2.436598e-01	3.252833e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.768560e-01	1.784874e-01	2.864694e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.108684e-01	1.225088e-01	2.211380e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.513271e-01	7.920119e-02	1.582091e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.696055e-01	4.368282e-02	8.037066e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.096708e-02	3.258870e-03	7.561373e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10418591792092359,0.010388788895900475,0.015611085225134727
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.116151e+00	1.903118e+00	1.645546e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.081024e+01	1.732811e+00	1.388793e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.172299e+00	1.028254e+00	8.177501e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.016297e+00	5.918293e-01	2.560247e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.909494e+00	8.408604e-02	7.393668e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.470856e+00	1.612371e-01	1.477993e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.603834e+00	2.066621e-01	2.115311e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.001991e+00	2.082365e-01	2.243081e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.404870e+00	1.815807e-01	1.972580e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.612114e-01	1.125886e-01	1.759402e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.945227e-01	7.555157e-02	1.279433e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.558559e-01	4.669246e-02	8.943758e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.998644e-02	4.452622e-03	9.501170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04161372874031925,0.005649273620927132,0.009046814010392229
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.459648e+02	1.567740e+01	1.289983e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.093805e+01	2.327520e+00	2.061644e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.221563e+01	6.938219e-01	1.126641e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.294748e+01	2.749846e-01	4.675123e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.807247e+00	2.818332e-01	2.346057e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.986326e+00	3.106552e-01	1.954064e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.312049e+00	2.801710e-01	1.427786e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.396353e+00	1.972554e-01	2.010971e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.799578e+00	1.994840e-01	2.531435e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.129864e+00	1.623747e-01	2.440770e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.081067e-01	1.066782e-01	1.860112e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.403659e-02	5.173435e-03	9.738258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21840235391256912,0.014348530415960459,0.02404505888474459
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.927835e+00	3.418210e-01	2.205966e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.107070e+00	4.367581e-01	3.303416e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.331715e+00	2.382127e-01	3.212790e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.355200e+00	2.606835e-01	3.720539e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.742301e-01	1.668033e-01	2.938348e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.037751e-01	9.745867e-02	1.760052e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.734910e-01	5.293572e-02	1.112969e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.113605e-02	4.832088e-03	8.402736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10997948815748196,0.008253363745291398,0.013397180791179769
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.004376e+00	5.667914e-01	3.602731e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.884920e+00	1.020801e-01	1.954708e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.364116e+00	1.953847e-01	2.430494e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.213385e-01	1.205094e-01	1.753413e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.917121e-01	7.644916e-02	1.120901e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.961479e-01	4.435826e-02	7.326009e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.384288e-02	2.116442e-02	4.428970e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.358387e-03	1.932139e-03	3.859122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.056773243450434586,0.005794436558714831,0.00946722778130981
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.439710e+01	1.077769e+00	6.858696e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.472305e+00	2.501295e-01	4.401239e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.430985e+00	2.378508e-01	2.936614e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.256029e-01	1.152980e-01	1.812866e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.639710e-02	7.045031e-03	1.202624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.22352353931203525,0.01647180250364008,0.025142705710730656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.855166e-01	1.498678e-01	1.546153e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.997391e+00	7.114633e-01	5.596060e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.099738e+00	9.285529e-01	5.990982e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.472251e+00	4.249156e-01	2.133979e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.695069e+00	1.436023e-01	1.938020e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.830853e+00	2.815729e-01	3.656658e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.075698e+00	2.910286e-01	4.171247e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.553490e+00	2.598327e-01	3.481112e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.115600e+00	2.027410e-01	3.194253e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.689516e-01	1.539007e-01	2.455929e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.914476e-01	1.151202e-01	1.949390e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.864945e-01	7.504768e-02	1.382431e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.426081e-01	4.086877e-02	7.333679e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.475843e-03	2.684671e-03	6.195116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11260263349386962,0.009683614905491078,0.015092892614459119
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.180630e+00	7.338189e-01	4.745014e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.139134e+00	1.905919e+00	1.268056e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.075545e+00	1.155804e+00	8.493968e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.939334e+00	2.881718e-01	3.488937e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.117970e+00	1.473321e-01	3.343808e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.702672e+00	2.379509e-01	2.711670e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.610683e+00	2.365838e-01	4.102885e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.870102e+00	2.067570e-01	3.031349e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.367865e+00	1.833270e-01	2.151924e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.547834e-01	1.400741e-01	1.995274e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.676297e-01	1.067499e-01	1.580526e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.223116e-01	7.117010e-02	1.352329e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.624870e-01	5.773092e-02	8.445178e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.274833e-01	3.048005e-02	5.259104e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.108343e-03	2.591951e-03	4.813482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.0495109446850604,0.005646157679039393,0.009440012530812107
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.446856e+01	5.582512e+00	2.848616e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.379944e+01	4.999115e+00	2.905646e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.928352e+01	1.243098e+00	1.831486e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.212775e+01	2.582747e-01	9.835460e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.410482e+00	3.866454e-01	8.171229e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.580819e+00	3.802223e-01	5.169459e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.818882e+00	3.081166e-01	4.523405e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.756338e+00	2.293085e-01	4.416437e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.156227e+00	1.839238e-01	2.307790e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.104393e-01	1.246025e-01	2.049674e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.206826e-01	9.984344e-02	1.408905e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.402745e-02	3.741239e-03	7.179002e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.2070050225424448,0.021159835073757016,0.0278130797540464
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.760800e+00	5.166943e-01	5.051190e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.921142e+00	6.566313e-01	4.488457e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.805422e+00	2.990069e-01	2.285663e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.774895e+00	3.444195e-01	3.789944e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.917735e-01	2.121059e-01	3.190236e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.192190e-01	1.281780e-01	2.033158e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.263689e-01	6.319682e-02	1.255307e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.155438e-02	3.309544e-02	5.725879e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.803535e-03	1.711470e-03	3.123212e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09562698901040893,0.012679329870442776,0.016000737079367888
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.161460e+01	2.069656e+00	2.284467e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.139383e+00	9.073598e-01	7.191129e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.469732e+00	2.563730e-01	1.849292e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.267885e+00	3.042247e-01	2.500876e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.397566e+00	2.438008e-01	2.225901e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.059453e-01	1.198691e-01	1.614738e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.750064e-01	7.680959e-02	1.058627e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.795477e-01	3.874270e-02	7.558916e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.470215e-02	4.857107e-03	9.194746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03737974608238735,0.006514783088660214,0.00881178487880658
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.791087e+02	1.840998e+01	2.235309e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.110773e+01	7.538673e-01	1.866732e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.415303e+00	5.734090e-01	2.915342e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.986451e+00	2.779150e-01	1.839515e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.762943e+00	2.446215e-01	2.334168e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.077576e-01	1.693018e-01	1.947561e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.319998e-01	9.067134e-02	1.532057e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.655855e-02	5.073004e-03	8.643159e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.20152215688221417,0.019692612039288793,0.026521959334921325
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.426800e+00	5.330838e-01	5.020728e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.064490e+00	8.420834e-01	7.256981e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.846713e+00	7.738656e-01	5.675555e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.896057e+00	4.136113e-01	2.627117e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.432892e+00	1.278527e-01	6.772418e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.729448e+00	2.389883e-01	2.698427e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.240820e+00	3.150999e-01	3.138018e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.710266e+00	2.777471e-01	3.436403e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.247207e+00	2.336500e-01	3.061754e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.703327e-01	1.851528e-01	2.546284e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.407117e-01	1.244077e-01	2.087647e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.007582e-01	7.650920e-02	1.408848e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.437893e-01	4.251360e-02	7.336838e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.854954e-03	2.748718e-03	6.152976e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09663645122731475,0.01100993484839198,0.01464734965644042
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.149230e+01	2.221078e+00	1.856192e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.267460e+01	1.751755e+00	1.840879e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.586717e+00	8.997933e-01	1.040478e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.646844e+00	4.508738e-01	1.604210e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.320073e+00	9.034942e-02	1.023413e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.094577e+00	1.682107e-01	1.926389e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.470336e+00	2.293357e-01	2.133714e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.899893e+00	2.656210e-01	2.054623e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.273259e+00	1.594209e-01	2.082924e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.934636e-01	1.268355e-01	1.635482e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.522687e-01	7.989902e-02	1.162974e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.328511e-01	5.135668e-02	7.699238e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.757136e-02	4.248556e-03	8.478276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03910446340710975,0.006092840253694547,0.008247709214815248
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.666155e+02	1.539762e+01	1.620930e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.604457e+01	2.695233e+00	1.089874e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.916438e+01	6.032403e-01	1.946266e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.141591e+01	2.505166e-01	6.875151e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.355027e+00	5.666479e-01	1.842252e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.596469e+00	2.560331e-01	2.714681e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.078607e+00	2.117768e-01	2.143337e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.301557e+00	2.163948e-01	1.563567e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.709211e+00	2.151398e-01	2.816109e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.069885e+00	1.643026e-01	2.037003e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.764894e-01	1.135932e-01	1.622707e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.216155e-02	5.489929e-03	9.061635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20459641741359602,0.014076765023555482,0.023417099416974646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.303276e+00	3.821547e-01	2.296301e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.753139e+00	2.988411e-01	2.922348e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.121832e+00	2.635287e-01	3.427375e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.214479e+00	2.301972e-01	3.762531e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.070901e-01	1.611346e-01	2.543680e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.346793e-01	8.685750e-02	1.844281e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.490558e-01	5.375333e-02	9.398278e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.383479e-03	3.647020e-03	8.285359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10573800211846406,0.00784761078987245,0.012540592249560709
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.261130e+00	5.114266e-01	3.533458e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.626574e+00	1.242142e-01	1.625191e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.289328e+00	1.778984e-01	2.439156e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.078202e-01	1.195554e-01	1.542504e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.492105e-01	6.315580e-02	1.176522e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.817887e-01	4.530852e-02	6.738904e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.529752e-02	2.056655e-02	4.015045e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.296538e-03	1.529904e-03	4.128852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05518457675995556,0.0056400613092763285,0.009158966105060166
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.465564e+01	9.584913e-01	6.632921e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.343586e+00	2.511923e-01	3.570535e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.335963e+00	1.937315e-01	2.754943e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.091629e-01	1.207648e-01	1.716777e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.492151e-02	6.820233e-03	1.238940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.2123390570462065,0.016028656991619594,0.024145374562888816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.691658e-01	1.787999e-01	1.803404e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.508740e+00	8.148503e-01	6.592536e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.570806e+00	9.147394e-01	5.590704e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.376298e+00	2.959554e-01	2.251957e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.581063e+00	2.469561e-01	1.849739e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.577085e+00	2.788613e-01	4.381225e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.906673e+00	3.089807e-01	3.626742e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.369633e+00	2.366011e-01	3.313399e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.719383e-01	1.822067e-01	3.154631e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.783253e-01	1.390688e-01	2.497226e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.320404e-01	1.029296e-01	1.713281e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.457893e-01	6.262485e-02	1.289581e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.282065e-01	4.290748e-02	6.566551e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.932625e-03	2.494626e-03	5.823307e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10642992571705198,0.009425017964247343,0.014384057422006519
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.054440e+00	9.145827e-01	6.206136e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.963342e+00	2.136964e+00	1.382071e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.779074e+00	7.621458e-01	8.892924e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.408995e+00	1.360420e-01	4.008644e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.722724e+00	1.937151e-01	2.120434e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.411287e+00	2.449905e-01	2.847515e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.450573e+00	2.243750e-01	3.071201e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.774575e+00	2.039246e-01	2.541592e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.270213e+00	1.878317e-01	2.122357e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.051724e-01	1.318034e-01	1.797907e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.182148e-01	9.255575e-02	1.650323e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.852953e-01	6.510396e-02	1.289616e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.475978e-01	5.940809e-02	7.952601e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.144861e-01	2.649859e-02	5.588823e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.110712e-03	2.950203e-03	4.822405e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04685881147420232,0.005472591263676309,0.008571996422149723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.808883e+01	6.427601e+00	3.414289e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.669659e+01	4.182280e+00	3.228282e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.911818e+01	9.236118e-01	1.457516e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.130208e+01	3.289464e-01	7.524223e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.695528e+00	4.192962e-01	7.021783e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.176542e+00	3.563038e-01	6.020621e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.740991e+00	3.522635e-01	3.472778e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.699453e+00	2.140739e-01	2.958088e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.103661e+00	1.700393e-01	2.139907e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.555686e-01	1.149188e-01	2.086181e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.884075e-01	9.319440e-02	1.486798e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.301644e-02	4.024113e-03	6.645323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.1963790935018574,0.019505395684088545,0.027384135153502687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.167810e+00	5.905360e-01	5.431057e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.833644e+00	5.103758e-01	3.750245e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.688041e+00	3.361565e-01	2.585859e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.660953e+00	2.788700e-01	3.750091e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.068241e-01	1.892960e-01	2.953734e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.556351e-01	1.087759e-01	1.969438e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.998444e-01	6.342972e-02	1.134697e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.633118e-02	2.777218e-02	5.141710e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.719276e-03	1.282841e-03	3.670434e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.09118891303610736,0.01159380050244238,0.015790805894435753
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.416903e+01	2.439080e+00	2.570534e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.989547e+00	5.946111e-01	4.978152e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.304647e+00	2.846593e-01	1.633506e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.283371e+00	2.724144e-01	2.391585e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.346273e+00	1.835574e-01	2.461417e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.001090e-01	1.279549e-01	1.523588e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.310432e-01	6.076126e-02	1.209040e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.703673e-01	4.566911e-02	6.437190e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.245562e-02	4.486107e-03	9.408635e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03579219434090509,0.005649546861555273,0.008842347564007043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.882157e+02	1.933641e+01	2.038295e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.837513e+01	8.887885e-01	3.582749e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.390326e+00	4.341723e-01	3.792639e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.024040e+00	2.446776e-01	1.954029e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.787607e+00	2.382686e-01	2.178156e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.677945e-01	1.415134e-01	2.017150e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.249573e-01	9.342650e-02	1.424545e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.390575e-02	4.396753e-03	9.224319e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.19229283315804246,0.019191459580853915,0.026167732026435547
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.628634e+00	5.666509e-01	6.145455e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.548885e+00	9.411816e-01	7.873131e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.111294e+00	7.258597e-01	5.126424e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.829557e+00	2.923554e-01	1.750141e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.325853e+00	2.300978e-01	9.586636e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.707064e+00	2.780298e-01	2.587150e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.142345e+00	2.795322e-01	3.167413e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.629081e+00	3.107069e-01	3.241394e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.099989e+00	1.975335e-01	3.038495e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.653106e-01	1.511687e-01	2.497634e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.905844e-01	1.088382e-01	1.789492e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.637197e-01	6.558674e-02	1.335780e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.288777e-01	4.025228e-02	6.522916e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.173663e-03	2.560810e-03	5.936766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.0923616400062692,0.01061794788222832,0.014300960657894296
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.383832e+01	2.368235e+00	2.301687e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.353894e+01	1.744890e+00	1.775915e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.114686e+00	6.831798e-01	5.469736e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.876149e+00	2.133947e-01	1.797629e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.007589e+00	1.308770e-01	1.400694e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.969117e+00	1.564197e-01	2.092791e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.479955e+00	2.875513e-01	1.832572e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.839082e+00	2.078302e-01	2.255308e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.253952e+00	1.741950e-01	1.888672e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.598856e-01	1.225990e-01	1.483611e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.018731e-01	6.638685e-02	1.370290e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.184299e-01	5.071192e-02	7.287541e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.641677e-02	5.302942e-03	7.796580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.037560908303883686,0.005630449366073251,0.008332086138790246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.777177e+02	1.562782e+01	1.562552e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.057849e+01	9.473504e-01	1.253392e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.730049e+01	2.478671e-01	8.333403e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.134888e+01	4.562386e-01	2.598248e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.971022e+00	3.703479e-01	2.321990e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.514279e+00	2.582700e-01	1.867511e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.082488e+00	2.369482e-01	1.447627e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.312994e+00	2.282402e-01	1.604885e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.698512e+00	2.248962e-01	2.126030e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.022456e+00	1.492440e-01	2.068120e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.419863e-01	1.007333e-01	1.749909e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.050368e-02	5.563656e-03	9.548709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18832700570627103,0.013655336384863659,0.0217619186691016
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.782522e+00	3.914920e-01	2.546690e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.310531e+00	1.522391e-01	1.249198e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.765564e+00	2.622115e-01	3.905988e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.034986e+00	1.964855e-01	3.031796e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.277421e-01	1.487984e-01	2.162031e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.969817e-01	7.488819e-02	1.544041e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.239594e-01	4.571747e-02	7.932098e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.395815e-03	3.957649e-03	6.178903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.10120211478052397,0.007836423120241631,0.011211660382113062
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.588864e+00	4.919229e-01	3.531585e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.312369e+00	1.468257e-01	1.994527e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.148074e+00	1.701485e-01	2.138219e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.464482e-01	1.098999e-01	1.365441e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.430961e-01	6.836270e-02	9.326942e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.697146e-01	4.053215e-02	6.216459e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.193013e-02	2.321014e-02	3.834376e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.190344e-03	1.508437e-03	3.358745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.052750877610282285,0.005377406180627958,0.008432115576973043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.509020e+01	8.764046e-01	6.595630e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.997983e+00	2.715734e-01	3.172684e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.269222e+00	1.893349e-01	2.288577e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.740617e-01	1.111596e-01	1.494824e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.244548e-02	6.607203e-03	1.155145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19791130079178942,0.016078237654352318,0.022924645204998956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.571049e-01	2.280480e-01	3.111782e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.518518e+00	1.028000e+00	7.723085e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.900096e+00	6.727592e-01	4.001500e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.135965e+00	1.657481e-01	5.208217e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.053384e+00	2.665131e-01	3.383046e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.226468e+00	2.807089e-01	4.105684e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.613414e+00	2.498025e-01	3.627936e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.229196e+00	2.348026e-01	2.947965e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.005423e-01	1.812193e-01	2.657255e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.030397e-01	1.241054e-01	2.110640e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.891231e-01	1.016263e-01	1.555476e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.147689e-01	6.386628e-02	9.852423e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.230113e-02	2.924806e-02	6.818892e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.001384e-03	2.313508e-03	4.360980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09770232300958666,0.009207813756372668,0.013621301363068716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.229003e+00	1.270358e+00	9.624587e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.135610e+01	1.850329e+00	1.297959e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.334115e+00	4.429262e-01	5.152458e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.868247e+00	2.320451e-01	2.110605e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.091228e+00	2.307953e-01	3.865146e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.944529e+00	2.478422e-01	3.361981e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.149622e+00	2.196053e-01	2.765002e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.578344e+00	2.050727e-01	2.161664e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.126657e+00	1.466183e-01	2.112197e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.343648e-01	1.420404e-01	1.558623e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.582731e-01	8.577719e-02	1.581869e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.666504e-01	6.471422e-02	1.125313e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.274478e-01	5.486641e-02	7.100268e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.079499e-01	2.657508e-02	5.171862e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.558586e-03	2.083215e-03	4.912322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.043525663323890317,0.005379621228372565,0.00779298908222395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.590867e+01	8.023430e+00	4.368833e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.981190e+01	3.459877e+00	3.109401e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.779546e+01	4.627192e-01	1.074911e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.015903e+01	3.847657e-01	7.433295e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.150978e+00	5.010534e-01	5.868905e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.716039e+00	3.484091e-01	5.082884e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.387964e+00	2.713480e-01	3.993115e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.560029e+00	2.025652e-01	2.632978e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.948398e-01	1.545316e-01	2.174036e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.317503e-01	1.124969e-01	1.857222e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.593928e-01	7.742192e-02	1.366645e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.263710e-02	4.711329e-03	6.434376e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.18174452699274338,0.01949921647232941,0.025567389999168272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.851701e+00	6.812318e-01	6.526912e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.589824e+00	3.746681e-01	2.035615e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.446618e+00	3.000913e-01	3.532000e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.476761e+00	2.848549e-01	3.418007e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.258719e-01	1.866291e-01	2.568847e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.912667e-01	9.294596e-02	1.634618e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.678782e-01	5.427195e-02	9.539995e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.506687e-02	2.603391e-02	4.331136e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.212084e-03	1.262678e-03	2.372074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08518061191880436,0.011575993132499227,0.014387318718026523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.778573e+01	2.702707e+00	2.853862e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.705692e+00	3.545173e-01	1.752900e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.010887e+00	2.233476e-01	2.090360e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.190858e+00	2.530198e-01	2.481366e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.214373e+00	1.770597e-01	2.010389e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.526475e-01	1.272199e-01	1.381482e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.317249e-01	6.769694e-02	9.088581e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.578043e-01	3.846292e-02	5.968596e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.121796e-02	4.492490e-03	8.769042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.034249016369299376,0.006018793639276182,0.007758813410882796
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.004690e+02	1.782522e+01	1.985467e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.670110e+01	7.808244e-01	5.042752e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.205993e+00	5.311238e-01	2.342793e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.887078e+00	2.398563e-01	1.375357e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.661085e+00	1.971091e-01	2.096859e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.408152e-01	1.460313e-01	1.744323e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.013182e-01	8.239912e-02	1.258234e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.372765e-02	5.408920e-03	7.841943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.1802735224356569,0.019597977065847066,0.024720951740585195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.204693e+00	6.970969e-01	6.837337e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.104862e+00	9.278452e-01	9.668277e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.219398e+00	5.749036e-01	3.653233e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.713807e+00	1.405837e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.005954e+00	2.088998e-01	2.346371e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.452870e+00	3.152761e-01	2.979499e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.947312e+00	2.811836e-01	3.236269e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.461791e+00	2.606537e-01	3.038289e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.038013e+00	2.054937e-01	2.821825e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.368415e-01	1.733567e-01	2.213586e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.412304e-01	1.029350e-01	1.625176e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.323571e-01	6.247408e-02	1.038732e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.351056e-02	2.930661e-02	6.998631e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.181975e-03	2.342365e-03	4.394257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08568164083029828,0.010586226271547886,0.013297053978663723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.863103e+01	2.904048e+00	3.228966e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.370051e+01	1.559914e+00	1.181700e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.030135e+00	4.565986e-01	2.682938e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.062307e+00	7.609006e-02	2.615416e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.651438e+00	2.381266e-01	1.677219e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.867295e+00	2.621152e-01	1.602131e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.228024e+00	2.120698e-01	2.627087e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.719027e+00	2.520098e-01	1.916469e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.147218e+00	1.607038e-01	1.784581e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.107760e-01	1.090112e-01	1.377518e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.859803e-01	6.531164e-02	1.160751e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.068691e-01	5.611875e-02	6.865239e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.369256e-02	3.697558e-03	8.243954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03561876675248312,0.006121517806273825,0.007563909998895911
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.930497e+02	1.510290e+01	1.756721e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.678177e+01	4.582470e-01	9.833565e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.573234e+01	3.112971e-01	6.708020e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.082166e+01	9.530794e-01	2.603045e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.667581e+00	4.470584e-01	1.886284e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.318271e+00	3.562020e-01	1.344259e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.842840e+00	1.910057e-01	1.596363e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.120084e+00	1.825962e-01	1.552097e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.601152e+00	2.024856e-01	2.135462e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.771988e-01	1.510177e-01	1.821687e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.051392e-01	9.315889e-02	1.678658e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.983659e-02	6.524146e-03	8.733838e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR2_MUF1_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.33323679903766956,0.025211157173035514,0.030556394445074297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.418967e-01	8.164028e-02	1.476878e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.275574e+00	6.704235e-01	7.220254e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.784792e+00	6.435231e-01	2.097628e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.494541e+00	4.142485e-01	7.905828e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.331478e+00	4.970851e-01	5.651003e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.218812e+00	3.105255e-01	5.274064e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.465800e-01	1.444481e-01	3.011867e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.766539e-02	1.263104e-02	2.501781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.19095121045432695,0.022824083118220817,0.019391541980792876
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.482687e+00	2.788380e-01	7.999987e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.061892e+00	7.191028e-01	4.924008e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.092846e+00	7.055739e-01	1.341860e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.042232e+00	5.059996e-01	3.752484e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.226992e-01	2.248877e-01	3.075994e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.241726e-01	9.681146e-02	1.769805e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.583375e-01	4.052198e-02	8.441386e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.923058e-03	3.273720e-03	6.341486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11377305321919329,0.02319294779367552,0.02125697636920923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.569129e+00	8.275358e-01	2.537201e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.095398e+00	8.415237e-01	5.179584e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.918459e+00	1.344853e+00	2.804946e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.795593e+00	5.685613e-01	5.322890e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.775155e-02	2.382985e-02	3.639266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.32153648357718717,0.025883815369272367,0.02892643790509586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.842624e-02	2.799387e-02	5.251104e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.894655e-01	1.515447e-01	2.232801e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.004281e-01	3.907427e-01	4.776491e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.790554e+00	6.129954e-01	6.304119e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.729014e+00	6.632079e-01	5.642915e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.346692e+00	4.929619e-01	2.302987e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.472800e+00	1.565721e-01	2.617430e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.201135e+00	2.920777e-01	1.580223e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.698897e+00	4.121965e-01	3.847607e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.040231e+00	3.973081e-01	4.735779e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.379972e+00	3.130555e-01	4.368249e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.689676e-01	2.159496e-01	3.286372e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.618254e-01	1.277428e-01	1.949241e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.718076e-02	1.438531e-02	1.639325e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19320854142981822,0.02217746681119412,0.019768255837568666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.648784e-01	7.330792e-02	1.704934e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.269359e-01	2.798222e-01	5.790403e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.685026e+00	5.437769e-01	1.070201e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.882964e+00	7.600383e-01	1.287016e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.981291e+00	8.052120e-01	1.093720e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.600643e+00	6.463925e-01	5.733640e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.611316e+00	3.591503e-01	9.573606e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.107106e+00	3.703236e-01	5.031929e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.297948e+00	4.731774e-01	2.103157e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.473895e+00	4.705346e-01	3.238266e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.710072e+00	3.591266e-01	3.292004e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.097709e+00	2.499835e-01	2.714551e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.404953e-01	1.521315e-01	1.894383e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.230695e-01	8.777267e-02	1.130298e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.593025e-02	8.264729e-03	1.035653e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10707122560898964,0.020805850762339748,0.016309770250495806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.077297e+00	4.498471e-01	1.077308e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.577323e+00	9.097566e-01	2.237939e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.791485e+00	1.363005e+00	2.988851e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.707014e+00	1.469014e+00	2.981358e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.856239e+00	1.210305e+00	1.825470e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.895358e+00	6.368191e-01	4.814946e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.812574e+00	7.352092e-01	1.225842e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.133767e+00	9.954547e-01	3.568529e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.464956e+00	8.788896e-01	5.009801e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.109086e+00	5.875231e-01	4.771281e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.194804e+00	3.781169e-01	3.605262e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.015669e-02	1.964459e-02	2.032446e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2868153680785107,0.020879759523961594,0.04210232076786441
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.850901e-01	2.915858e-01	1.921147e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.125370e+00	9.098733e-01	4.515684e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.017732e+00	4.747568e-01	2.635205e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.748511e+00	1.699275e-01	2.949293e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.019842e+00	3.013988e-01	5.613551e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.198960e+00	2.523022e-01	5.069809e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.908950e-01	1.321606e-01	3.144293e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.396349e-01	7.045612e-02	1.504819e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.255733e-02	4.629199e-03	8.871123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.14793582828379448,0.015963334899596948,0.027358574292494914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.541869e+00	9.155257e-01	5.775317e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.872611e+00	1.597656e+00	9.714545e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.005630e+00	6.988899e-01	4.753983e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.131473e+00	5.128771e-02	1.439931e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.186760e+00	2.314029e-01	3.159157e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.375745e+00	2.502493e-01	3.485717e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.151847e-01	1.418121e-01	2.529432e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.524903e-01	7.616818e-02	1.530719e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.892261e-02	7.797999e-03	1.696498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.06523371564940589,0.013119373432207627,0.019717681572168758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.892368e+01	1.511631e+01	1.084123e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.003310e+01	4.437454e+00	4.241725e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.007317e+01	6.286720e-01	5.139150e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.658371e+00	7.794508e-02	2.240402e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.505386e+00	2.955869e-01	2.881821e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.677240e+00	3.358232e-01	3.977236e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.073099e-01	2.361209e-01	3.596586e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.803742e-02	1.377374e-02	2.364497e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2802735208520664,0.022312082969791314,0.035919233407003315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.420466e-01	2.661208e-01	2.311930e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.187835e+00	5.150452e-01	3.032864e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.733951e+00	6.783134e-01	3.699818e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.218280e+00	7.037983e-01	4.333622e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.634845e+00	5.773426e-01	3.588012e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.827105e+00	3.264133e-01	1.962948e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.766836e+00	4.886832e-02	7.233743e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.525568e+00	9.635890e-02	2.951545e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.172733e+00	2.285128e-01	3.844508e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.749900e+00	2.711679e-01	4.443621e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.254469e+00	2.381093e-01	3.974779e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.857263e-01	1.722551e-01	3.023404e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.204024e-01	1.109569e-01	1.807437e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.519468e-02	1.306160e-02	1.582955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15656216260751332,0.017666675786881414,0.023649653920190777
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.176070e+00	1.012803e+00	7.799409e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.520989e+00	1.406492e+00	8.281569e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.437737e+00	1.290509e+00	7.907440e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.442117e+00	1.067846e+00	8.152292e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.850163e+00	6.841776e-01	5.520340e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.959163e+00	3.242182e-01	2.883628e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.139818e+00	2.830026e-02	1.537393e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.569682e+00	6.977534e-02	2.276895e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.102682e+00	1.818642e-01	2.563918e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.558119e+00	2.487333e-01	2.815817e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.677165e-01	1.799198e-01	2.374178e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.129134e-01	1.172477e-01	1.587430e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.520213e-02	1.288772e-02	1.714069e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07768649816260233,0.01634840621081181,0.017785625376712674
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.011606e+01	1.314224e+01	1.004605e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.529005e+01	5.191554e+00	4.370117e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.340674e+01	2.776474e+00	2.736008e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.570324e+01	1.498475e+00	1.669284e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.699559e+00	6.267005e-01	7.475319e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.706100e+00	1.290711e-01	4.221927e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.740706e+00	3.470262e-02	2.556495e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.009566e+00	1.015509e-01	1.628372e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.637541e+00	2.555825e-01	2.663310e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.058917e+00	3.621425e-01	3.563896e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.297108e+00	3.113116e-01	3.429149e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.422653e-02	2.212140e-02	2.408347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3338807860953071,0.03631217971713807,0.029365440282641653
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.674088e-01	7.786224e-02	2.367175e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.386001e+00	6.236978e-01	1.036084e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.636593e+00	5.628717e-01	2.103506e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.307720e+00	5.964053e-01	4.531078e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.308352e+00	6.743143e-01	4.672256e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.274741e+00	4.195865e-01	4.868604e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.935491e-01	2.048287e-01	3.043597e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.456305e-02	1.836234e-02	2.859411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.19666988771970842,0.03288141423457552,0.018312502586973506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.530968e+00	2.500365e-01	1.188253e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.632915e+00	5.913033e-01	5.315823e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.911789e+00	8.767548e-01	2.582993e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.238296e+00	7.558686e-01	2.746417e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.045484e+00	3.258705e-01	2.867656e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.862378e-01	1.409854e-01	1.823714e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.863039e-01	5.840925e-02	9.149108e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.123858e-02	4.458537e-03	7.502215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.1285727693350881,0.03369229894754586,0.02118057215108632
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.057222e+00	6.364487e-01	3.359447e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.268008e+00	7.237061e-01	6.193183e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.120245e+00	1.615790e+00	1.280994e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.298836e+00	9.399974e-01	4.330157e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.153198e-02	3.715342e-02	3.999248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3258986230148287,0.036838898985689095,0.028427283639834433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.520757e-02	2.331414e-02	5.916102e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.814381e-01	1.520086e-01	3.181816e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.220279e-01	3.996566e-01	7.155538e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.845652e+00	6.072049e-01	9.296166e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.719658e+00	6.313724e-01	7.674356e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.253997e+00	4.431704e-01	3.186449e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.342283e+00	1.303100e-01	2.395392e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.074216e+00	4.346918e-01	1.528051e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.624530e+00	5.576603e-01	3.511881e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.046597e+00	5.395884e-01	4.338876e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.434329e+00	4.236023e-01	4.061039e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.468269e-01	3.116155e-01	3.192528e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.352665e-01	1.942684e-01	2.020188e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.754354e-02	2.117130e-02	1.806195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.200513242028214,0.03241154800471549,0.01898302178374614
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.373961e-01	6.206777e-02	2.198426e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.323194e-01	2.787978e-01	9.331104e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.757948e+00	5.486737e-01	1.640939e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.870134e+00	7.070874e-01	1.913578e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.810520e+00	7.154376e-01	1.492568e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.286231e+00	5.450371e-01	7.044572e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.275193e+00	2.997614e-01	1.531710e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.911085e+00	4.799920e-01	2.975128e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.260195e+00	6.632803e-01	1.518615e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.539588e+00	6.542207e-01	2.615786e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.839117e+00	5.421379e-01	2.899519e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.204926e+00	3.550745e-01	2.521666e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.352839e-01	2.285177e-01	1.898348e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.806053e-01	1.250533e-01	1.161795e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.262720e-02	1.268857e-02	1.127743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.11973969100855719,0.03058610856989548,0.016282064074731623
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.293745e-01	3.668348e-01	1.440914e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.284244e+00	8.046085e-01	3.233249e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.225036e+00	1.174703e+00	4.367015e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.926969e+00	1.214721e+00	3.880940e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.954547e+00	9.946917e-01	2.324127e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.143403e+00	5.884845e-01	6.629256e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.513342e+00	7.479762e-01	6.534471e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.269090e+00	1.248767e+00	2.414115e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.816025e+00	1.206795e+00	3.843341e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.503630e+00	9.064637e-01	4.156885e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.477301e+00	5.662919e-01	3.534933e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.789106e-02	3.068624e-02	2.284137e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.28609343891698424,0.029863268448674984,0.04165450372271551
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.016918e-01	3.406744e-01	2.371931e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.329163e+00	9.061526e-01	6.604046e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.785982e+00	2.946080e-01	3.014327e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.472051e+00	1.895443e-01	3.597755e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.999856e+00	4.171473e-01	4.517216e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.276663e+00	3.592562e-01	4.647436e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.532709e-01	2.011179e-01	3.179130e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.730706e-01	9.694857e-02	1.626285e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.635990e-02	7.139654e-03	1.128139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.15294520424637612,0.023735468770631013,0.0265868094066746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.534442e+00	1.176112e+00	1.017401e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.490902e+00	1.568633e+00	1.512793e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.235636e+00	4.152865e-01	4.962884e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.550339e+00	8.205621e-02	2.847827e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.147029e+00	2.874150e-01	2.232161e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.530808e+00	3.886457e-01	2.802554e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.257131e-01	2.190077e-01	2.428170e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.090637e-01	1.075071e-01	1.580237e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.526408e-02	1.151153e-02	1.908081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07653020164492062,0.01981037794621815,0.019747915424302043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.478231e+01	1.690340e+01	1.929450e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.627324e+01	3.168197e+00	3.974041e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.334091e+00	1.825916e-01	5.902426e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.181683e+00	1.393037e-01	2.073624e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.566103e+00	3.309219e-01	1.886865e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.987138e+00	5.145893e-01	3.035028e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.158769e+00	3.807765e-01	3.293532e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.321668e-02	2.101040e-02	2.697904e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.28244120010533924,0.03184562137752317,0.03580053835144725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.802950e-01	2.977661e-01	2.844391e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.334876e+00	5.988493e-01	4.466340e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.900547e+00	7.132076e-01	5.747775e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.366900e+00	7.003659e-01	5.803177e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.622056e+00	4.978684e-01	4.544792e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.640191e+00	2.022880e-01	2.505652e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.523583e+00	4.837704e-02	2.683577e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.337395e+00	1.487707e-01	3.026060e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.079746e+00	2.957083e-01	3.340350e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.753677e+00	3.758915e-01	3.889928e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.310047e+00	3.327167e-01	3.702243e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.562918e-01	2.541707e-01	2.894506e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.862692e-01	1.659051e-01	1.868190e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.495491e-02	1.918444e-02	1.751489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.16174267879601312,0.02612763559865286,0.02273299278460897
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.896321e+00	1.189657e+00	1.087614e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.611316e+00	1.442071e+00	1.476828e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.085124e+00	1.317732e+00	1.351612e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.496834e+00	9.201381e-01	1.055248e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.393792e+00	4.933864e-01	6.641941e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.353695e+00	1.558873e-01	3.358340e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.646651e+00	4.192305e-02	2.832733e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.316124e+00	9.156772e-02	2.321578e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.074563e+00	2.639969e-01	1.983819e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.635711e+00	3.573145e-01	2.344584e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.066154e+00	2.770897e-01	2.166483e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.824581e-01	1.639321e-01	1.541302e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.534313e-02	1.932661e-02	1.807301e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08949241227193344,0.02445702313775358,0.01754561679387656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.172586e+01	1.420241e+01	1.744429e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.359513e+01	4.277665e+00	5.909752e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.080123e+01	2.050781e+00	3.449012e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.291259e+01	8.666300e-01	1.682750e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.424149e+00	2.414684e-01	7.941359e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.588088e+00	3.854777e-02	5.331011e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.263738e+00	2.445560e-02	2.763353e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.847161e+00	1.150686e-01	1.005787e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.707950e+00	3.520473e-01	1.938582e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.263840e+00	5.083136e-01	2.852607e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.536370e+00	4.723720e-01	3.034205e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.411079e-02	3.364652e-02	2.581385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.30048130987745114,0.03251717176253083,0.027695740916688805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.983597e-01	1.239547e-01	3.483490e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.404667e+00	7.471490e-01	8.287197e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.714127e+00	3.528689e-01	7.179452e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.685130e+00	6.180369e-01	3.284787e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.664190e+00	4.808802e-01	4.838467e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.921766e-01	2.568069e-01	3.657459e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.234091e-01	1.359729e-01	2.111029e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.225488e-02	1.314898e-02	2.010535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.17123728778367983,0.02808156424454239,0.017271436715506377
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.476084e+00	3.503888e-01	1.346669e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.113685e+00	7.156484e-01	1.260816e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.175663e+00	8.717303e-01	1.207396e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.582778e+00	4.715197e-01	2.988822e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.798559e-01	2.041394e-01	2.236258e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.878677e-01	1.025476e-01	1.369735e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.560630e-01	4.575464e-02	7.086760e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.998580e-03	3.994011e-03	6.293346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.10916143272450665,0.026967034967069647,0.017946816847795838
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.866623e+00	7.988019e-01	3.539909e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.892634e+00	1.229553e+00	1.583800e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.087425e+00	1.399560e+00	2.930154e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.604097e+00	5.696071e-01	3.871212e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.231780e-02	2.701334e-02	3.066492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2965319042550078,0.032662000103850175,0.028305276006764135
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.028787e-02	3.490769e-02	7.300438e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.751672e-01	2.564003e-01	4.487326e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.512261e+00	6.157984e-01	9.134992e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.693225e+00	7.626608e-01	9.078667e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.440396e+00	5.713483e-01	4.582141e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.559585e+00	1.969110e-01	3.310668e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.200079e+00	3.613100e-01	1.447994e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.694436e+00	5.061671e-01	3.486950e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.136795e+00	5.116750e-01	4.296951e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.575938e+00	4.080802e-01	4.122972e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.078860e+00	3.099461e-01	3.409737e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.931471e-01	2.180294e-01	2.478586e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.826473e-01	1.334016e-01	1.482186e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.349293e-02	1.441151e-02	1.282139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.17686347096465585,0.028014872389052176,0.018238566206122575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.214331e-01	9.428617e-02	3.233175e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.368814e+00	4.802775e-01	1.483873e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.007187e+00	8.497496e-01	2.208223e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.360050e+00	9.298564e-01	1.825595e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.952090e+00	7.104293e-01	9.384899e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.909557e+00	3.801215e-01	1.165164e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.314953e+00	4.550238e-01	2.346679e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.532805e+00	6.289300e-01	1.640933e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.733686e+00	6.338884e-01	2.688311e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.021912e+00	5.179608e-01	2.949662e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.417609e+00	3.859092e-01	2.672438e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.299480e-01	2.581833e-01	2.128813e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.667884e-01	1.653441e-01	1.519619e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.954701e-01	8.884183e-02	9.198506e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.520431e-02	9.471565e-03	8.873295e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.10246184849482132,0.025380638449527412,0.014659011349533485
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.243144e+00	5.373218e-01	2.051993e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.657762e+00	1.235077e+00	4.546006e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.297746e+00	1.599327e+00	5.251663e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.146049e+00	1.437612e+00	3.550353e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.590168e+00	9.287986e-01	1.259209e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.831875e+00	5.386370e-01	1.231956e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.262835e+00	1.238066e+00	2.363923e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.547341e+00	1.246265e+00	3.804458e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.041889e+00	9.698406e-01	4.297777e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.898818e+00	6.403314e-01	3.814660e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.115212e+00	4.091505e-01	2.931864e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.153616e-02	2.244717e-02	1.801087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2557060732448712,0.024436963209731655,0.03995285832011369
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.672820e-01	4.806322e-01	2.872008e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.042853e+00	9.659294e-01	5.746480e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.825997e+00	3.702812e-02	2.079509e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.226000e+00	2.558298e-01	4.210078e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.596929e+00	3.186533e-01	4.646134e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.417352e-01	2.329606e-01	3.681714e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.841884e-01	1.347434e-01	2.291477e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.019359e-01	7.071192e-02	1.159090e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.267222e-02	5.659875e-03	8.388559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.13217579129245044,0.018537911507380128,0.02459658008467336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.135983e+00	1.821362e+00	1.349845e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.099602e+00	1.594343e+00	1.325690e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.831304e+00	1.150909e-01	1.871654e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.318547e+00	1.713847e-01	3.255383e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.888825e+00	2.605114e-01	2.830860e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.191569e+00	2.508366e-01	2.658401e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.519227e-01	1.482933e-01	1.919884e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.390185e-01	8.235254e-02	1.222026e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.074236e-02	9.666917e-03	1.554316e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.06489938480637941,0.015284042737080616,0.01698730895790518
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.229574e+02	2.116643e+01	1.895981e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.431827e+01	1.875076e+00	1.849072e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.257849e+00	9.074463e-02	4.814705e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.004998e+00	1.570622e-01	1.727817e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.273425e+00	2.584572e-01	2.358256e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.600604e+00	3.663413e-01	3.113319e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.141618e-01	2.627451e-01	2.776375e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.556669e-02	1.715642e-02	2.132686e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.25352944815661466,0.026407766479352363,0.03548272539601832
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.287454e-01	4.326266e-01	3.266264e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.897210e+00	8.212531e-01	5.272523e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.610638e+00	8.815157e-01	5.773029e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.972390e+00	6.955121e-01	4.726819e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.964881e+00	3.326631e-01	2.794969e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.722545e+00	4.600604e-02	2.323218e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.412330e+00	1.035191e-01	3.721414e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.132763e+00	1.981957e-01	3.504883e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.806332e+00	2.908128e-01	3.873393e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.417488e+00	2.861597e-01	3.751928e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.016406e+00	2.399993e-01	3.162387e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.473175e-01	1.825034e-01	2.313887e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.543908e-01	1.147967e-01	1.391936e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.240472e-02	1.333596e-02	1.264312e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13913132880607731,0.020508936848035536,0.021054924084450893
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.165106e+00	1.716085e+00	1.347012e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.409762e+00	1.916067e+00	1.504020e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.801236e+00	1.372806e+00	1.142471e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.093808e+00	7.466011e-01	7.007722e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.362107e+00	2.798821e-01	3.951211e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.078574e+00	3.424687e-02	2.634534e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.433699e+00	7.597152e-02	3.143580e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.167753e+00	1.346973e-01	2.307388e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.839380e+00	2.495777e-01	2.303124e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.334673e+00	2.618498e-01	2.272799e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.430516e-01	1.951483e-01	1.845452e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.618526e-01	1.200411e-01	1.258584e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.353777e-02	1.437118e-02	1.423477e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07424224388383444,0.018862625964685985,0.01555891744620247
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.135661e+02	1.734090e+01	1.698424e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.557486e+01	3.498117e+00	4.121718e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.952006e+01	1.156892e+00	1.987845e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.119695e+01	2.812089e-01	1.006017e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.659404e+00	1.496248e-02	6.362730e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.351606e+00	2.850160e-02	3.876826e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.115147e+00	3.250988e-02	2.077697e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.670252e+00	1.456407e-01	9.561011e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.405099e+00	2.835277e-01	2.289090e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.909986e+00	4.060706e-01	2.948265e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.233803e+00	3.515158e-01	2.804498e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.613213e-02	2.554909e-02	2.140572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2692984847187442,0.02714166217514083,0.02644512279707295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.429702e-01	1.838663e-01	4.378091e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.194584e+00	7.791801e-01	3.813615e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.373317e+00	5.129855e-01	6.832307e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.090307e+00	4.716103e-01	4.672487e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.217512e+00	2.923977e-01	4.348229e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.487631e-01	1.586908e-01	2.839058e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.943984e-01	8.468218e-02	1.556779e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.031850e-02	7.870499e-03	1.349802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14831869628794414,0.02102523646159199,0.016306925076722656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.536459e+00	4.434688e-01	1.217602e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.967605e+00	9.688449e-01	9.119505e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.449116e+00	6.281255e-01	2.566365e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.168810e+00	2.589588e-01	2.814412e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.047125e-01	1.275932e-01	1.839353e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.064187e-01	6.506864e-02	1.101595e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.194005e-01	3.201203e-02	5.768654e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.998156e-03	2.838057e-03	4.621095e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09112517470337894,0.01925906114110558,0.015820602612118484
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.877625e+00	9.499058e-01	3.214083e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.826295e+00	1.791263e+00	1.177642e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.100492e+00	9.746494e-01	4.070668e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.174293e+00	3.211384e-01	3.404824e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.339793e-02	1.701880e-02	2.468246e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2692654208367746,0.02685658139038033,0.028185671605717666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.800745e-02	5.497701e-02	8.686516e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.872182e-01	4.182910e-01	5.945414e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.288122e+00	8.332193e-01	9.887088e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.552993e+00	8.016066e-01	6.716067e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.868083e+00	3.793516e-01	1.102281e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.529475e+00	3.278595e-01	8.090622e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.918118e+00	4.929422e-01	3.529985e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.260243e+00	4.604728e-01	4.465446e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.707503e+00	3.732054e-01	4.347091e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.215511e+00	2.844929e-01	3.710766e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.024245e-01	1.939203e-01	2.802218e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.077187e-01	1.334609e-01	1.956176e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.702801e-01	8.540483e-02	1.132300e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.119409e-02	8.452460e-03	8.715713e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15513368981281836,0.022198967272066467,0.017488954930602235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.003510e-01	1.634445e-01	4.763281e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.423794e+00	7.990582e-01	2.140748e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.608191e+00	1.145066e+00	2.362070e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.787113e+00	9.907020e-01	1.246850e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.763805e+00	5.610829e-01	2.261474e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.995969e+00	4.716636e-01	4.271738e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.045961e+00	6.854524e-01	1.649838e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.091995e+00	6.442824e-01	2.811608e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.249535e+00	4.878581e-01	3.116734e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.596583e+00	3.523499e-01	2.913338e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.100967e+00	2.496432e-01	2.396949e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.127704e-01	1.636006e-01	1.788066e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.367735e-01	9.935256e-02	1.260944e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.277630e-01	6.302110e-02	7.621385e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.763010e-02	5.929132e-03	6.797550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.0863849764940593,0.01924023553755451,0.01342750938624851
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.930113e+00	8.321327e-01	2.891688e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.459513e+00	1.764282e+00	5.924908e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.895291e+00	2.013403e+00	5.437782e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.040955e+01	1.498972e+00	2.471635e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.917874e+00	7.407222e-01	3.991805e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.976759e+00	1.268546e+00	1.439103e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.743750e+00	1.394681e+00	3.783165e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.761106e+00	1.020109e+00	4.730034e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.388953e+00	6.898631e-01	4.317234e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.434024e+00	4.064827e-01	3.435873e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.303819e-01	2.520003e-01	2.515263e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.636796e-02	1.435064e-02	1.451251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.2298887918035192,0.01908022030593312,0.03805499135300558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.409756e+00	6.220720e-01	3.403485e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.512738e+00	9.043543e-01	4.337406e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.728417e+00	1.394134e-01	3.201290e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.027771e+00	2.691652e-01	4.807088e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.290271e+00	2.179917e-01	4.372055e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.173237e-01	1.440827e-01	2.997781e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.524481e-01	8.884329e-02	1.753976e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.355454e-01	4.244766e-02	8.353414e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.620033e-03	3.510126e-03	5.299220e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11467020894299365,0.013271588066367843,0.022806676032545686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.307045e+00	2.497385e+00	1.487228e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.626346e+00	1.338501e+00	7.925518e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.356009e+00	8.290185e-02	1.430843e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.253038e+00	1.944213e-01	3.397484e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.677929e+00	2.016081e-01	3.109672e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.644663e-01	1.512199e-01	2.450265e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.292697e-01	9.669834e-02	1.629683e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.715747e-01	5.502327e-02	1.006360e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.317453e-02	6.937109e-03	1.234148e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.0539375779919835,0.010477919983596304,0.015012045378280776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.556251e+02	2.366130e+01	1.695552e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.051825e+01	7.762788e-01	5.114772e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.972656e+00	1.964207e-01	4.008126e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.944647e+00	1.392499e-01	1.524902e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.046842e+00	1.917030e-01	2.650771e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.335764e+00	2.457444e-01	3.062758e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.367914e-01	1.695509e-01	2.450853e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.428420e-02	1.188748e-02	1.749937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.22836456395570434,0.02044573849117773,0.03471736784930271
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.118451e+00	5.783537e-01	3.705150e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.527698e+00	1.054992e+00	5.745340e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.248150e+00	9.603430e-01	5.209157e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.385212e+00	5.746342e-01	3.320909e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.129247e+00	1.202339e-01	1.343374e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.693038e+00	1.212499e-01	3.065763e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.304333e+00	1.742478e-01	3.963915e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.968820e+00	2.254721e-01	4.066917e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.541107e+00	2.276018e-01	3.930985e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.155455e+00	1.941951e-01	3.446914e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.872325e-01	1.627985e-01	2.680904e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.817299e-01	1.110714e-01	1.855238e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.560689e-01	7.534451e-02	1.077431e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.056348e-02	7.770160e-03	8.603037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12043867090246586,0.014699180742372878,0.019791591317306553
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.979340e+00	2.339568e+00	1.431617e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.089944e+01	2.236229e+00	1.422029e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.694761e+00	1.247562e+00	8.263692e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.082235e+00	5.009810e-01	4.022114e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.030097e+00	6.405043e-02	1.654976e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.883306e+00	6.715383e-02	2.476867e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.369102e+00	1.102588e-01	2.829974e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.089089e+00	1.919845e-01	2.505052e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.613842e+00	1.806616e-01	2.449640e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.110711e+00	1.822904e-01	2.190748e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.721891e-01	1.269687e-01	1.615582e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.633655e-01	7.471819e-02	1.061959e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.269338e-02	9.650370e-03	1.158619e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06071343373020455,0.012915311585428808,0.013952797799649447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.424491e+02	1.933158e+01	1.472352e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.323549e+01	2.317467e+00	2.344814e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.711761e+01	4.323117e-01	1.153755e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.037277e+01	2.504584e-02	6.239058e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.417404e+00	3.525483e-02	4.866570e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.290563e+00	8.175038e-02	2.842729e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.068046e+00	9.434901e-02	1.448477e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.518079e+00	1.446173e-01	1.069660e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.152357e+00	2.255996e-01	2.515359e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.614964e+00	2.904559e-01	3.023691e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.845740e-01	2.302101e-01	2.569539e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.913237e-02	1.699408e-02	1.805819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2477817085401034,0.023574582811385886,0.025601665482346547
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.216677e+00	2.409663e-01	4.730953e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.444518e+00	7.361640e-01	2.016472e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.926740e+00	4.632096e-01	1.887108e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.713128e+00	3.486710e-01	4.778492e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.961978e-01	2.098440e-01	3.724829e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.413095e-01	1.228987e-01	2.386867e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.316344e-01	5.845334e-02	1.252390e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.488776e-02	5.719875e-03	1.047361e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1344908187689001,0.016117097459332513,0.015610657505718328
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.359120e+00	5.034952e-01	9.815046e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.430874e+00	7.928481e-01	5.538680e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.001557e+00	4.375574e-01	3.079682e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.746496e-01	1.699548e-01	2.473284e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.376793e-01	1.006773e-01	1.621487e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.656571e-01	4.750871e-02	9.493020e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.009538e-01	2.644969e-02	5.036308e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.723660e-03	2.144261e-03	4.080714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08098790394873914,0.014720355722941073,0.014525815931531683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.527775e+00	1.058057e+00	2.696274e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.102791e+00	1.845030e+00	6.995607e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.487151e+00	6.506752e-01	4.376578e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.884549e-01	2.138344e-01	2.974114e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.516421e-02	1.284417e-02	2.143389e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.25094959746272366,0.02328460145910008,0.027760425284569568
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.048093e-01	7.010420e-02	1.160986e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.145907e+00	5.727201e-01	7.197263e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.065366e+00	9.938912e-01	9.058537e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.057415e+00	7.073266e-01	3.921706e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.970953e+00	1.890150e-01	2.062294e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.287041e+00	3.816319e-01	2.649001e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.550124e+00	4.093946e-01	4.267598e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.925187e+00	3.613064e-01	4.461854e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.440843e+00	2.833640e-01	4.078777e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.019985e+00	2.167392e-01	3.287946e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.772177e-01	1.470908e-01	2.440615e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.175070e-01	1.135552e-01	1.670043e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.092655e-01	6.087368e-02	9.035958e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.561882e-02	5.907606e-03	6.735312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.14164493777045112,0.018695313086665527,0.016970698101083315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.899167e-01	2.223667e-01	7.413667e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.666842e+00	1.103309e+00	2.635335e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.122033e+00	1.354345e+00	1.872297e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.590597e+00	9.216089e-01	5.899980e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.933308e+00	4.600888e-01	1.042226e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.734098e+00	6.128966e-01	1.322811e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.663164e+00	6.325508e-01	2.569715e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.661940e+00	4.837564e-01	3.121740e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.935377e+00	4.053779e-01	3.135002e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.372399e+00	2.678807e-01	2.736170e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.267674e-01	1.670464e-01	2.144400e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.241942e-01	1.222291e-01	1.639769e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.758900e-01	8.160817e-02	1.108950e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.887717e-01	4.361011e-02	6.612395e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.433948e-02	4.674778e-03	5.864018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07681982723595263,0.015483548374579659,0.012630154485851947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.561003e+00	1.037860e+00	3.703015e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.535759e+00	2.284603e+00	7.032585e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.119407e+01	2.311649e+00	5.059489e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.209055e+01	1.477430e+00	1.171291e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.039703e+01	1.048922e+00	1.860914e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.612932e+00	1.525752e+00	3.387105e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.049467e+00	1.230277e+00	4.799045e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.218794e+00	8.154847e-01	4.775669e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.971356e+00	4.654957e-01	4.019574e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.207796e+00	3.051061e-01	3.115534e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.086727e-01	1.894280e-01	2.254138e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.894987e-02	1.000257e-02	1.259889e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.21414176534973434,0.016282442119725182,0.03604419146099325
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.817479e+00	7.210583e-01	3.901761e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.639977e+00	7.619729e-01	3.099510e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.629247e+00	2.122943e-01	4.033160e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.860195e+00	2.315534e-01	4.830250e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.114690e+00	1.724797e-01	3.906886e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.161441e-01	1.152747e-01	2.578190e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.890807e-01	6.335602e-02	1.457567e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.036859e-01	3.369128e-02	6.723632e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.383979e-03	2.281935e-03	3.895004e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10552322486081425,0.010574734973012687,0.0212963124421649
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.206456e+01	2.927104e+00	1.782608e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.127278e+00	9.791137e-01	4.266601e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.109259e+00	1.737306e-01	1.778120e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.213587e+00	1.703892e-01	3.655466e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.560991e+00	1.681447e-01	3.110838e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.529798e-01	1.082908e-01	2.197638e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.769999e-01	7.520642e-02	1.451733e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.388692e-01	4.054525e-02	8.766039e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.958455e-02	5.809044e-03	1.088248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.048632231170921573,0.008066781965532975,0.013669318261807437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.731409e+02	2.380261e+01	1.659691e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.783734e+01	5.329429e-01	4.310321e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.985310e+00	2.936493e-01	2.915766e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.916574e+00	1.190168e-01	1.511179e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.931789e+00	1.546221e-01	2.708364e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.199397e+00	1.740655e-01	2.928245e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.620055e-01	1.340618e-01	2.203778e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.876459e-02	9.338828e-03	1.536833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.21293147347422717,0.017221477195436985,0.033610691181643476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.390179e+00	6.834704e-01	4.036768e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.085816e+00	1.174273e+00	5.242410e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.641762e+00	9.263385e-01	4.409665e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.576979e+00	4.319759e-01	1.887884e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.090839e+00	6.140760e-02	1.768588e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.585600e+00	1.430656e-01	3.857913e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.190362e+00	1.893381e-01	4.120327e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.794810e+00	1.826612e-01	4.054107e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.385429e+00	1.909062e-01	3.762291e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.002362e+00	1.571921e-01	3.166633e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.817107e-01	1.208020e-01	2.385607e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.093810e-01	9.767791e-02	1.623167e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.001863e-01	5.256164e-02	8.755369e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.543441e-02	5.555572e-03	6.677419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10997143773466281,0.01154746915913299,0.01892616976907921
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.163825e+01	2.858195e+00	1.480287e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.237923e+01	2.288653e+00	1.491648e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.812119e+00	1.008976e+00	4.834617e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.657127e+00	2.753198e-01	2.238814e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.719869e+00	3.805944e-02	1.999535e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.776475e+00	9.078164e-02	2.358997e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.331403e+00	1.433371e-01	2.516967e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.956287e+00	1.318980e-01	2.805612e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.491616e+00	1.715377e-01	2.496186e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.861216e-01	1.285929e-01	2.072551e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.981033e-01	8.911405e-02	1.504329e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.188427e-01	6.677512e-02	9.615569e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.675531e-02	6.877927e-03	1.013436e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05365630869409006,0.00947331573862667,0.012792904660952717
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.608207e+02	1.974758e+01	1.233385e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.941083e+01	1.478531e+00	1.632112e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.585752e+01	1.599067e-01	8.105719e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.879350e+00	2.437381e-02	6.949359e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.449319e+00	1.546357e-01	2.768755e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.229271e+00	1.209977e-01	2.087883e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.992864e+00	7.207494e-02	1.364302e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.384884e+00	1.065457e-01	1.068709e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.013404e+00	2.048919e-01	2.657742e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.439581e+00	1.987971e-01	2.944813e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.797134e-01	1.914904e-01	2.453335e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.039999e-02	1.192035e-02	1.581959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.22612318785930408,0.020200481644301382,0.02485326129120996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.718995e+00	3.094595e-01	4.551079e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.284035e+00	7.195875e-01	1.662575e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.463032e+00	3.743662e-01	3.355089e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.416099e+00	2.498324e-01	4.401116e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.406664e-01	1.597906e-01	3.187017e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.451032e-01	9.691179e-02	1.978480e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.869493e-01	5.002842e-02	1.041320e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.116971e-02	4.580741e-03	8.013990e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12272268775160249,0.012568624795133501,0.014786045204014234
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.137334e+00	5.438798e-01	7.560078e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.746495e+00	6.513021e-01	1.642176e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.643079e+00	2.726137e-01	3.089231e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.682874e-01	1.409187e-01	2.230721e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.636435e-01	7.066781e-02	1.389993e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.376521e-01	4.325012e-02	8.511338e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.913145e-02	2.701522e-02	4.481240e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.580665e-03	1.827627e-03	3.496155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.07264499737936714,0.011720893989143999,0.013499767817571978
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.121617e+01	1.136888e+00	2.032750e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.931476e+00	1.445414e+00	1.085487e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.053077e+00	4.303881e-01	4.266711e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.646458e-01	1.594742e-01	2.597862e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.923567e-02	1.160575e-02	1.919454e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.23289013019458155,0.02038840430608313,0.027107351544140956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.622459e-01	1.012433e-01	1.492362e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.745784e+00	7.934361e-01	8.405211e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.890578e+00	1.055287e+00	7.835919e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.367270e+00	4.738312e-01	1.329195e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.727605e+00	2.922558e-01	1.202934e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.924470e+00	3.903847e-01	3.804079e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.232792e+00	3.728086e-01	4.448234e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.636863e+00	2.925607e-01	4.166815e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.236216e+00	2.310252e-01	3.664060e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.578928e-01	1.580942e-01	2.861973e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.574572e-01	1.122334e-01	2.069735e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.358005e-01	8.065657e-02	1.386926e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.701385e-01	4.877605e-02	7.553456e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.144608e-02	3.682147e-03	5.185155e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12880065968826282,0.015631353152244107,0.01640831566578721
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.065744e+00	3.722996e-01	1.088472e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.532387e+00	1.529636e+00	2.735283e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.574941e+00	1.404770e+00	1.190379e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.967689e+00	6.489589e-01	1.924772e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.649818e+00	5.426504e-01	4.704633e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.296378e+00	6.052773e-01	2.194173e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.185837e+00	5.216250e-01	3.203341e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.299226e+00	4.009518e-01	3.277293e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.666985e+00	3.099295e-01	3.000212e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.169816e+00	1.793350e-01	2.458623e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.111275e-01	1.411775e-01	1.935632e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.332758e-01	9.216521e-02	1.421295e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.252560e-01	5.837795e-02	9.809260e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.674528e-01	3.977842e-02	6.138577e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.138827e-02	3.026690e-03	4.967137e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06837951047912233,0.012747679740032068,0.011973699777488925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.664215e+00	1.444868e+00	5.016475e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.065776e+01	3.051628e+00	7.531937e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.418483e+01	2.506675e+00	3.791864e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.329234e+01	1.211980e+00	5.687512e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.011785e+01	1.366289e+00	1.561800e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.917795e+00	1.537568e+00	4.788346e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.275921e+00	9.176801e-01	5.380218e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.670711e+00	5.693433e-01	4.668322e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.688928e+00	3.760597e-01	3.742291e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.030240e+00	2.139529e-01	2.767136e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.127607e-01	1.465618e-01	2.062486e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.373308e-02	7.897971e-03	1.107926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.1997352967235993,0.01545601440594016,0.034130758336245764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.320135e+00	8.257898e-01	4.488523e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.563049e+00	5.609965e-01	2.217186e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.523253e+00	2.192827e-01	4.079452e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.694637e+00	1.986104e-01	4.632225e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.946513e-01	1.541955e-01	3.520255e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.256247e-01	9.255802e-02	2.212317e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.395988e-01	5.400744e-02	1.227505e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.250204e-02	2.995853e-02	5.471070e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.728298e-03	1.556673e-03	2.790059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09795643857533856,0.00964445337801191,0.019875431671861454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.504451e+01	3.293870e+00	2.049382e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.136014e+00	6.042655e-01	2.366795e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.967464e+00	1.647787e-01	1.403955e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.194325e+00	1.684298e-01	3.329682e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.436414e+00	1.271979e-01	2.960780e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.909992e-01	1.005040e-01	2.030932e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.233537e-01	5.810628e-02	1.279741e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.152500e-01	3.826035e-02	7.922207e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.686966e-02	5.610211e-03	9.590566e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.0447467769693774,0.007331781194148901,0.012583808108641723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.851110e+02	2.305641e+01	1.517304e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.641254e+01	6.366636e-01	4.228806e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.961089e+00	2.202711e-01	2.233492e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.863868e+00	8.600230e-02	1.437503e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.836413e+00	1.334452e-01	2.695797e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.113790e+00	1.443218e-01	2.763402e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.967964e-01	1.112446e-01	1.992864e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.490366e-02	8.892225e-03	1.387561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.1986764331807584,0.015408609611301194,0.03218004603343458
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.742802e+00	8.123599e-01	4.476940e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.655124e+00	1.269531e+00	5.858070e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.946370e+00	7.967631e-01	3.822787e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.570635e+00	1.984435e-01	6.800274e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.954848e+00	1.049705e-01	2.583927e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.506986e+00	2.075977e-01	3.590182e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.098120e+00	2.064333e-01	3.989667e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.658696e+00	1.829826e-01	3.993137e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.224659e+00	1.395592e-01	3.464213e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.853816e-01	1.262421e-01	2.825452e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.829411e-01	1.010295e-01	2.121702e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.336155e-01	6.812565e-02	1.361446e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.657087e-01	4.303556e-02	7.424286e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.124272e-02	3.537265e-03	5.152459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10099887692897713,0.009708134699383378,0.017842115805606143
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.502732e+01	3.419565e+00	1.810043e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.325561e+01	2.124636e+00	1.178415e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.197377e+00	6.268525e-01	3.587008e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.047374e+00	8.092719e-02	1.217010e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.524438e+00	1.084416e-01	1.231926e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.713292e+00	9.624466e-02	1.878574e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.278355e+00	1.260086e-01	2.659195e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.881668e+00	1.476813e-01	2.654266e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.374337e+00	1.319114e-01	2.428317e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.867285e-01	1.112307e-01	1.930722e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.267120e-01	6.838780e-02	1.369071e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.803233e-01	5.123304e-02	8.735710e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.241984e-02	5.032247e-03	8.864913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.048224953084949104,0.007795617139969499,0.011884190720777663
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.748139e+02	1.957109e+01	1.269037e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.690707e+01	1.182374e+00	3.308002e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.532578e+01	1.760852e-01	5.856488e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.646390e+00	5.282856e-02	7.249173e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.356325e+00	1.833419e-01	2.205357e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.175263e+00	5.261749e-02	1.575849e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.903170e+00	4.592090e-02	1.382810e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.265022e+00	8.725576e-02	1.087882e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.881199e+00	1.641349e-01	2.681416e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.319621e+00	1.818541e-01	2.840438e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.882329e-01	1.586269e-01	2.300511e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.399327e-02	9.520242e-03	1.433408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.20527778302006647,0.016097916206344876,0.023886073933399726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.269534e+00	3.676813e-01	3.783332e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.887463e+00	5.133565e-01	1.142385e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.025513e+00	2.924518e-01	4.094508e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.209554e+00	2.126999e-01	3.928540e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.060744e-01	1.154049e-01	2.700152e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.676570e-01	7.162506e-02	1.653358e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.482474e-01	4.030051e-02	8.580915e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.011001e-03	3.036001e-03	6.401164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.1126902274425711,0.009000189187363686,0.013790291678040328
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.820452e+00	5.601264e-01	5.268755e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.058641e+00	4.383514e-01	9.120506e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.424181e+00	1.931592e-01	2.899776e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.516268e-01	9.760491e-02	1.914540e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.171546e-01	5.883111e-02	1.237559e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.089806e-01	3.170624e-02	7.430894e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.277549e-02	1.521173e-02	3.961407e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.078869e-03	1.896135e-03	3.334904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06528307338726688,0.008212339053544862,0.012280747625409677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.271029e+01	1.163380e+00	1.364153e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.785685e+00	9.502964e-01	2.265218e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.740101e+00	2.825534e-01	3.868602e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.656173e-01	1.179182e-01	2.270952e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.338757e-02	8.499469e-03	1.691289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2147369309728523,0.017029577248795086,0.026444942095800034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.784777e-01	1.568343e-01	1.836252e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.636492e+00	1.063389e+00	8.953861e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.602975e+00	9.421770e-01	4.864330e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.326487e+00	2.082809e-01	3.450875e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.357101e+00	3.343544e-01	2.836697e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.549551e+00	3.368086e-01	4.336341e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.888552e+00	2.827753e-01	4.246880e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.415760e+00	2.184414e-01	3.896080e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.024752e+00	1.689912e-01	3.162460e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.302212e-01	1.274016e-01	2.461895e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.767980e-01	9.435850e-02	1.813455e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.677459e-01	4.572194e-02	1.170470e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.312253e-01	3.119117e-02	6.057846e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.119580e-03	2.884568e-03	4.119222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.1163708859489314,0.012317632364041792,0.015790351796312732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.997637e+00	6.315981e-01	1.501203e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.952076e+00	1.925528e+00	2.328266e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.442610e+00	1.176446e+00	5.079365e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.883860e+00	5.846239e-01	1.281566e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.178318e+00	6.189523e-01	2.005989e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.698903e+00	4.972964e-01	3.043109e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.747673e+00	4.323933e-01	3.466700e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.992243e+00	2.904394e-01	3.218796e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.424840e+00	1.994354e-01	2.731409e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.001406e+00	1.122094e-01	2.189832e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.047690e-01	1.127531e-01	1.723424e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.753734e-01	7.116876e-02	1.290914e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.771508e-01	3.539165e-02	9.602428e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.422952e-01	2.772141e-02	5.436299e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.248531e-03	2.708283e-03	4.359236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.06045182561981838,0.00983568722357818,0.011222261881735099
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.689855e+00	2.065657e+00	6.310000e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.481270e+01	3.766279e+00	7.941099e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.732504e+01	2.625088e+00	2.095844e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.375903e+01	1.470289e+00	2.992573e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.495196e+00	1.770156e+00	4.456755e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.802119e+00	1.170439e+00	5.607921e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.612258e+00	6.446530e-01	5.654789e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.265433e+00	3.809249e-01	4.389382e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.412989e+00	2.326644e-01	3.340400e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.925922e-01	1.572239e-01	2.467781e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.180896e-01	9.279507e-02	1.803025e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.955850e-02	6.090000e-03	9.712972e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.18545823279362852,0.014065319139498211,0.032202860331678684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.900842e+00	9.150328e-01	4.807588e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.348865e+00	3.569343e-01	1.260635e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.423359e+00	2.192372e-01	4.540039e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.548318e+00	1.959557e-01	4.373583e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.638302e-01	1.224339e-01	3.089491e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.499732e-01	6.538657e-02	1.897444e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.018245e-01	4.765604e-02	1.062714e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.813820e-02	1.849133e-02	4.509616e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.696686e-03	1.209262e-03	2.182437e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.0909179739777712,0.00810316851655514,0.01841230070495105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.792846e+01	3.489728e+00	2.001482e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.088122e+00	4.101224e-01	8.879282e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.851620e+00	1.031072e-01	1.927351e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.160009e+00	1.741221e-01	3.192681e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.361138e+00	1.255923e-01	2.823046e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.050238e-01	6.671980e-02	1.794920e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.888639e-01	4.992881e-02	1.172620e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.904194e-01	3.066272e-02	6.979817e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.396892e-02	3.938632e-03	8.463153e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04086308990636724,0.0054616287816834225,0.011393614866171527
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.946741e+02	2.174425e+01	1.249123e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.549294e+01	4.901865e-01	5.845769e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.947275e+00	1.741023e-01	2.258365e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.825282e+00	7.818864e-02	1.262297e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.754783e+00	1.136678e-01	2.712267e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.050725e+00	1.381046e-01	2.604708e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.305006e-01	8.582228e-02	1.760646e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.042727e-02	5.840521e-03	1.226787e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.18516633387813647,0.013484206476361477,0.030962013081794137
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.221747e+00	9.561162e-01	4.903085e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.259674e+00	1.316136e+00	5.528415e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.042218e+00	5.785031e-01	3.074458e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.378447e+00	3.966262e-02	1.121828e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.842776e+00	1.536788e-01	3.225347e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.371870e+00	1.904162e-01	4.355353e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.978057e+00	2.032056e-01	4.050102e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.535615e+00	1.796258e-01	3.883154e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.096527e+00	1.240942e-01	3.208306e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.770202e-01	1.113610e-01	2.574425e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.058840e-01	8.559122e-02	1.876266e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.787751e-01	4.848571e-02	1.247500e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.304552e-01	2.991269e-02	6.112376e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.029905e-03	2.756384e-03	4.277917e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09288368917130019,0.007677918120432642,0.01675505459647235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.927193e+01	3.951194e+00	1.932340e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.306896e+01	1.639753e+00	9.006602e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.156574e+00	3.238175e-01	2.581979e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.572948e+00	3.223353e-02	9.137263e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.357886e+00	9.005232e-02	1.341802e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.638768e+00	1.091556e-01	2.087202e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.248016e+00	1.655855e-01	2.517644e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.786215e+00	1.277966e-01	2.639798e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.260316e+00	1.028236e-01	2.340382e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.000087e-01	9.043298e-02	1.789265e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.782288e-01	6.385113e-02	1.259553e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.410473e-01	2.822936e-02	8.619755e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.882415e-02	4.370475e-03	7.915374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.043453707676125664,0.005642062583213911,0.01082782088218355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.874527e+02	1.890857e+01	1.136228e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.452286e+01	8.453222e-01	5.365054e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.464279e+01	1.029225e-01	4.429076e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.606947e+00	2.550191e-01	3.807088e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.125728e+00	4.755392e-02	3.345669e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.192791e+00	1.597072e-01	1.234503e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.803372e+00	4.769049e-02	1.644651e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.180168e+00	6.877788e-02	1.061333e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.777758e+00	1.556775e-01	2.751062e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.194932e+00	1.310358e-01	2.663559e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.003162e-01	1.200354e-01	2.073848e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.860674e-02	6.535065e-03	1.271352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19170922236892915,0.01438616349593444,0.022885043580686243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.658672e+00	3.989755e-01	3.475588e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.511033e+00	3.607566e-01	6.943561e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.786038e+00	2.454289e-01	4.167028e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.071677e+00	1.898926e-01	3.482107e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.290913e-01	9.694540e-02	2.372658e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.133552e-01	5.710090e-02	1.413815e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.287954e-01	3.972918e-02	7.793843e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.909596e-03	2.879720e-03	5.407536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10702437144382429,0.007658045131395785,0.01290932253947144
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.202845e+00	5.530509e-01	4.180844e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.674200e+00	2.953683e-01	1.562637e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.295703e+00	1.767963e-01	2.659164e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.953296e-01	7.979817e-02	1.733521e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.881339e-01	5.247975e-02	1.125621e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.928059e-01	3.562071e-02	6.903352e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.394377e-02	1.469155e-02	3.758671e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.532101e-03	1.666198e-03	2.969291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.061270879645499654,0.0071218688634965,0.011565779119800917
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.365872e+01	1.153838e+00	9.672356e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.966925e+00	5.620541e-01	3.155911e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.587486e+00	2.216886e-01	3.552200e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.007664e-01	1.034191e-01	2.030201e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.093810e-02	8.666980e-03	1.583518e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20200663048350656,0.01592963167521469,0.02570710572105156
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.306026e-01	2.199925e-01	2.318254e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.449000e+00	1.225712e+00	9.546686e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.913784e+00	8.047039e-01	2.537874e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.064718e+00	1.770997e-01	8.585721e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.079992e+00	3.086634e-01	3.578500e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.263825e+00	2.872395e-01	4.261088e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.687785e+00	2.257296e-01	3.950882e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.275185e+00	2.284115e-01	4.900559e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.132687e-01	1.494884e-01	2.819565e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.456268e-01	1.004366e-01	2.239607e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.065239e-01	7.308855e-02	1.583931e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.329170e-01	4.671221e-02	1.059054e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.098804e-01	2.709378e-02	5.603269e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.313358e-03	2.987914e-03	3.979852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10818552079559694,0.011222263291188792,0.01523082547590264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.073337e+00	8.916583e-01	1.983377e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.690340e+00	2.066111e+00	1.833235e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.652008e+00	9.660095e-01	2.970887e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.660968e+00	7.233774e-01	8.046521e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.602549e+00	5.211645e-01	2.693230e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.319008e+00	3.499072e-01	3.357197e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.413178e+00	2.442250e-01	3.290139e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.778714e+00	2.570329e-01	2.963352e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.296649e+00	1.913590e-01	2.526654e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.460887e-01	1.210738e-01	3.162765e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.518525e-01	9.939568e-02	1.586693e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.195838e-01	4.887649e-02	1.259945e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.518702e-01	2.863947e-02	9.178060e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.299784e-01	2.832188e-02	4.856950e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.124933e-03	2.446757e-03	4.280802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.055271765631335526,0.008395223044303443,0.010724211435829675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.052222e+00	2.695423e+00	8.427004e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.918612e+01	4.509027e+00	7.056786e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.910222e+01	2.267817e+00	8.715988e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.360613e+01	1.960845e+00	2.284038e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.437521e+00	1.432326e+00	5.922579e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.990313e+00	7.623755e-01	5.968222e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.133698e+00	4.814077e-01	5.007372e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.976812e+00	2.877778e-01	3.948874e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.307453e+00	2.280160e-01	3.060421e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.248507e-01	1.619414e-01	4.093030e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.655933e-01	7.491849e-02	1.632387e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.728977e-02	4.747528e-03	9.199899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.17599289172706684,0.013403379042032676,0.030258059395798176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.288599e+00	9.476714e-01	5.037695e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.225749e+00	3.639573e-01	5.780760e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.345966e+00	1.880185e-01	5.059762e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.423477e+00	1.997056e-01	4.010058e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.863747e-01	1.090545e-01	2.780983e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.024085e-01	7.356320e-02	1.683907e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.733659e-01	4.184522e-02	9.489065e-02
6.050000e-01	3.500000e-02	3.500000e-02	5.002237e-02	1.793181e-02	3.919161e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.180349e-03	1.043220e-03	1.700769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08674316297580391,0.007878677883610491,0.017197386156541344
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.950897e+01	3.460717e+00	1.867658e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.539989e+00	3.196247e-01	3.732762e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.829827e+00	9.137806e-02	1.584332e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.114260e+00	1.525468e-01	3.880259e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.299292e+00	1.363565e-01	2.645372e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.724976e-01	7.130655e-02	1.675409e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.618964e-01	4.786142e-02	1.062716e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.751610e-01	2.884760e-02	6.460648e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.225777e-02	3.749500e-03	7.891515e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03865517071052635,0.005225951613674132,0.01057377010053781
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.989770e+02	2.043863e+01	1.099835e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.555877e+01	6.244891e-01	5.952404e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.937083e+00	1.284011e-01	1.994171e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.780546e+00	5.224253e-02	1.269055e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.715401e+00	1.198866e-01	2.728686e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.813340e-01	1.153500e-01	2.397904e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.020016e-01	8.905178e-02	1.644252e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.821455e-02	5.719268e-03	1.129572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.17607460713925513,0.01321666326062898,0.029744287994538487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.652186e+00	1.039135e+00	5.476177e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.529956e+00	1.223615e+00	5.237986e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.983536e+00	4.964908e-01	1.766132e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.331164e+00	1.782831e-01	1.158460e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.783235e+00	2.211848e-01	3.855364e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.240896e+00	1.694550e-01	4.997437e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.891612e+00	2.101941e-01	3.924680e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.420118e+00	1.648379e-01	3.500510e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.021746e+00	1.380029e-01	4.890754e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.142673e-01	1.047083e-01	2.374466e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.406996e-01	6.912612e-02	1.761346e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.513308e-01	5.289098e-02	1.063961e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.102783e-01	2.599199e-02	5.589147e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.385992e-03	2.915144e-03	4.108052e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.0880979228463213,0.007578112146216703,0.016202349497998925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.231160e+01	4.140642e+00	2.213284e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.235236e+01	1.452443e+00	5.240375e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.567263e+00	1.684965e-01	1.155505e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.378973e+00	1.012553e-01	1.440517e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.221799e+00	8.613468e-02	2.129569e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.544392e+00	7.461402e-02	2.791552e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.193996e+00	2.049691e-01	2.577251e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.713758e+00	1.349918e-01	2.508196e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.214638e+00	1.405108e-01	2.225437e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.590152e-01	9.119719e-02	2.958044e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.380525e-01	5.339525e-02	1.225581e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.262982e-01	3.606357e-02	7.506324e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.663673e-02	3.243683e-03	7.323988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04094496548950265,0.005721515523520709,0.010200213929915797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.950407e+02	1.800970e+01	9.841827e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.370105e+01	1.107419e+00	6.892395e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.418154e+01	1.248083e-01	7.281322e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.379457e+00	3.597009e-01	3.510368e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.184794e+00	1.567102e-01	2.651956e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.907408e+00	4.188123e-02	2.443783e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.823134e+00	1.014309e-01	8.088208e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.117306e+00	8.827577e-02	1.519486e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.685713e+00	2.189145e-01	2.532015e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.140938e+00	1.193105e-01	4.089930e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.571957e-01	1.219032e-01	1.981873e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.597338e-02	6.803909e-03	1.191958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.177538364814252,0.012004707978120116,0.021043540269618133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.072097e+00	4.116493e-01	2.928335e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.085307e+00	1.921121e-01	1.730910e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.546174e+00	1.808201e-01	3.883841e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.276410e-01	1.445795e-01	2.947504e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.514131e-01	8.534042e-02	2.036057e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.725024e-01	5.789470e-02	1.222036e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.023725e-01	3.183821e-02	6.245985e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.337002e-03	2.291174e-03	4.652085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10159536962513224,0.006264599509640256,0.011872066696164668
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.566080e+00	5.284186e-01	3.158170e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.326359e+00	1.968115e-01	2.018956e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.155484e+00	1.180090e-01	2.334368e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.496850e-01	7.578584e-02	1.565642e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.532803e-01	5.103992e-02	9.934342e-02
4.200000e-01	4.000000e-02	4.000000e-02	1.757052e-01	2.942669e-02	6.140077e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.765665e-02	1.508744e-02	3.423333e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.123848e-03	1.537354e-03	2.876780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.0572886015373659,0.005606455654533951,0.010476904695821694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.436286e+01	1.097363e+00	7.334320e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.457096e+00	3.956956e-01	3.677440e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.427570e+00	1.682681e-01	3.103978e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.639381e-01	9.781342e-02	1.878282e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.692129e-02	6.795567e-03	1.409304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1868955044372309,0.014303112009426078,0.024121531302359805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.588626e-01	3.389184e-01	3.423591e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.490973e+00	1.306558e+00	8.217542e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.843296e+00	4.383280e-01	1.375391e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.719664e+00	2.662459e-01	2.008730e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.757525e+00	3.044501e-01	3.965622e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.976023e+00	2.238996e-01	3.895207e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.463912e+00	1.697240e-01	3.553282e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.121564e+00	1.599595e-01	3.113911e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.047512e-01	1.257030e-01	2.481572e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.660016e-01	1.024167e-01	1.915944e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.442066e-01	5.724103e-02	1.415459e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.888419e-01	4.140736e-02	1.003924e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.158513e-02	2.915189e-02	4.697954e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.006407e-03	1.910422e-03	3.223699e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09896613591111736,0.009462887324550598,0.014275887645226776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.338141e+00	1.383325e+00	2.284061e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.096964e+01	1.876612e+00	7.517845e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.017718e+00	5.443504e-01	1.968726e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.934725e+00	5.808990e-01	2.154617e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.185446e+00	3.916615e-01	3.059748e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.011234e+00	3.129728e-01	3.476855e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.180709e+00	2.587958e-01	3.122553e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.581780e+00	1.645058e-01	2.691985e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.137887e+00	1.095421e-01	2.330826e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.583011e-01	1.094322e-01	1.863736e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.826249e-01	6.794029e-02	1.381334e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.828782e-01	4.679960e-02	1.100574e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.248922e-01	3.804760e-02	7.382511e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.158057e-01	2.714915e-02	4.606147e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.523531e-03	1.676150e-03	4.192424e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.049777137014076496,0.00719270438601332,0.009868130157030003
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.347927e+01	4.143897e+00	1.005770e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.486163e+01	4.944766e+00	4.961899e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.939921e+01	2.057168e+00	5.563636e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.212953e+01	1.576710e+00	5.156858e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.306847e+00	1.131712e+00	6.719186e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.389304e+00	5.980130e-01	5.877190e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.751600e+00	3.214658e-01	4.700328e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.782873e+00	1.997160e-01	3.536109e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.175204e+00	1.759952e-01	2.716839e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.117104e-01	8.642705e-02	2.163803e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.434394e-01	9.172977e-02	1.545225e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.455405e-02	4.835240e-03	8.056124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.16531715762649504,0.012717820818584497,0.027660544323692304
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.747154e+00	9.547874e-01	5.135035e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.052169e+00	1.135346e-01	3.932596e-03
2.200000e-01	4.000000e-02	4.000000e-02	2.259819e+00	2.420503e-01	4.212853e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.276989e+00	1.386097e-01	3.902950e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.089758e-01	1.054905e-01	2.420794e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.543028e-01	5.917947e-02	1.465237e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.358908e-01	3.281811e-02	8.133592e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.312214e-02	1.849367e-02	3.181150e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.592110e-03	7.638345e-04	1.753196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08226404334376282,0.00740181880066379,0.015732864687847112
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.101444e+01	3.286895e+00	1.880462e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.142710e+00	2.005277e-01	5.715757e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.802333e+00	1.147431e-01	1.117195e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.070902e+00	1.630502e-01	3.429608e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.202332e+00	1.074250e-01	2.451741e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.362224e-01	6.923666e-02	1.527712e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.342380e-01	4.310588e-02	9.510580e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.593842e-01	2.891037e-02	5.764282e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.101850e-02	3.605249e-03	7.335321e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03634924676577414,0.004914114566131993,0.00968439036017997
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.048940e+02	1.871089e+01	1.105988e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.543727e+01	5.757118e-01	4.346578e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.805861e+00	6.690645e-02	2.187831e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.746716e+00	4.798021e-02	9.432675e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.656677e+00	1.224106e-01	2.454152e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.132757e-01	9.857655e-02	2.193887e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.696864e-01	7.681364e-02	1.501908e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.611925e-02	5.487849e-03	1.030754e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.16484181630214007,0.012689125721780742,0.02737411898140696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.360368e+00	1.162708e+00	6.583921e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.571991e+00	1.010999e+00	5.007264e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.735086e+00	2.037240e-01	6.549170e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.157501e+00	1.451165e-01	2.423161e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.743363e+00	2.104312e-01	3.220717e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.216860e+00	2.226241e-01	3.734323e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.741694e+00	1.694002e-01	3.729921e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.298012e+00	1.264696e-01	3.619227e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.301764e-01	1.300115e-01	2.694463e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.393084e-01	9.671261e-02	2.071743e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.897695e-01	5.816132e-02	1.600930e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.007905e-01	3.743373e-02	1.077932e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.206952e-02	2.792219e-02	4.759949e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.078237e-03	1.886940e-03	3.315644e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08232975400431007,0.006628561303032479,0.014571821547823827
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.611901e+01	4.279644e+00	2.392175e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.054369e+01	9.901288e-01	3.394623e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.932692e+00	6.338971e-02	1.879754e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.236807e+00	1.224283e-01	1.964103e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.212139e+00	1.489444e-01	7.140052e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.572433e+00	1.228042e-01	1.543993e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.112842e+00	1.232455e-01	3.052584e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.657469e+00	1.272520e-01	2.562416e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.133093e+00	1.111562e-01	2.087438e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.008340e-01	7.361276e-02	1.561371e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.936959e-01	3.931773e-02	1.201768e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.068231e-01	4.094377e-02	6.839855e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.362197e-02	2.818079e-03	7.060096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.037960005028906195,0.004971140571648838,0.009356318040374532
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.025492e+02	1.667415e+01	1.043410e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.274421e+01	6.769354e-01	5.358062e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.393407e+01	2.875931e-01	7.431066e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.354741e+00	2.473761e-01	2.219570e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.061648e+00	1.412768e-01	3.364734e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.981089e+00	1.542531e-01	9.555191e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.717070e+00	8.277098e-02	1.155730e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.076439e+00	1.057279e-01	9.141127e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.600211e+00	1.358195e-01	3.071461e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.057138e+00	1.224122e-01	2.481411e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.902210e-01	8.463043e-02	1.928200e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.302607e-02	6.368392e-03	1.091863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3448700885339406,0.014385364867178951,0.03168087890118726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.495523e-01	9.170152e-02	7.652065e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.887670e+00	5.687420e-01	3.061607e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.400618e+00	6.082497e-01	2.219700e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.595880e+00	1.347985e-01	6.120550e-03
4.150000e-01	3.500000e-02	3.500000e-02	2.702232e+00	2.613199e-01	4.338201e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.474202e+00	2.255364e-01	5.629855e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.181172e-01	1.116983e-01	3.678934e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.182400e-02	1.026680e-02	3.200281e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.1942826241304208,0.011515893940960975,0.019001710917121217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.363186e+00	2.642583e-01	3.235685e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.795324e+00	6.644218e-01	3.628646e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.263730e+00	2.407837e-01	2.301002e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.286824e+00	2.672601e-01	3.263428e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.692107e-01	1.425933e-01	3.189303e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.967536e-01	6.983421e-02	1.909892e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.384244e-01	3.362369e-02	8.532861e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.005733e-03	2.518584e-03	5.941517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09478773646590821,0.010935209392566772,0.01626073279219134
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.986894e+00	8.951476e-01	1.380398e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.817642e+00	8.245031e-01	1.555016e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.010964e+00	5.968791e-01	4.180131e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.322246e+00	2.588769e-01	4.520550e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.348203e-02	1.185718e-02	2.437733e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.31757274437957694,0.01462498495502107,0.02778748377506768
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.856049e-01	7.545777e-02	8.834831e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.670809e-01	1.808676e-01	1.257864e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.017670e+00	3.412562e-01	2.199573e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.737693e+00	4.955955e-01	2.809763e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.499999e+00	5.370276e-01	2.391673e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.083967e+00	4.172965e-01	1.507755e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.302302e+00	2.021527e-01	3.318801e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.181771e+00	1.232446e-01	7.283254e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.763678e+00	2.033705e-01	3.071579e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.161222e+00	2.093856e-01	4.264191e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.465594e+00	2.038661e-01	4.266685e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.763583e-01	1.464572e-01	3.467357e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.263527e-01	8.191427e-02	2.070632e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.821653e-02	6.030308e-03	1.583870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.1900621056159837,0.011406536085072999,0.017720629072725064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.940939e-01	1.406827e-01	2.274550e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.507164e-01	2.840051e-01	3.146681e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.750182e+00	4.730224e-01	4.605667e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.735224e+00	6.072070e-01	4.658987e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.715143e+00	6.151777e-01	4.394591e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.335922e+00	5.236562e-01	2.969008e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.492689e+00	3.418946e-01	1.132945e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.167468e+00	1.810680e-01	2.615639e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.454240e+00	1.843389e-01	1.149308e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.613437e+00	2.437613e-01	2.583610e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.780382e+00	1.790210e-01	3.104969e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.089587e+00	1.371020e-01	2.660300e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.905769e-01	9.048543e-02	1.899529e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.742236e-01	5.033249e-02	1.064979e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.008616e-02	4.125488e-03	9.120344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08890362535301702,0.009506466038591871,0.012249230862645566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.840425e+00	7.793939e-01	1.682600e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.344971e+00	1.233816e+00	1.735557e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.624113e+00	1.337072e+00	1.780470e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.498774e+00	1.336742e+00	1.175213e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.137916e+00	9.812359e-01	4.959963e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.343427e+00	4.633893e-01	1.882516e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.544695e+00	4.927204e-01	2.159859e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.527528e+00	4.911634e-01	4.214423e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.828408e+00	3.894774e-01	4.882679e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.610270e+00	2.685662e-01	3.991051e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.344170e-01	1.677671e-01	2.741667e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.002514e-02	7.354553e-03	1.235968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.31031146144860294,0.013694604813682398,0.03772581545130238
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.923765e-01	1.608940e-01	1.354941e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.417023e+00	5.978344e-01	2.246657e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.752257e+00	6.355255e-01	2.267593e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.170082e+00	8.485281e-02	4.021500e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.490826e+00	1.930223e-01	4.192097e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.434957e+00	2.029458e-01	5.454475e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.638170e-01	1.070964e-01	3.826010e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.563976e-01	5.781177e-02	1.841356e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.426601e-02	4.095806e-03	1.162759e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.16324250719319228,0.009773366780984255,0.024041372951700668
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.953779e-01	3.427709e-01	3.613221e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.053640e+00	1.047180e+00	3.449802e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.648910e+00	8.383259e-01	4.228217e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.341931e+00	3.054759e-01	2.293267e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.950770e+00	1.332031e-01	1.760973e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.546576e+00	1.648632e-01	3.417662e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.142911e-01	1.057465e-01	2.715411e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.136720e-01	6.254466e-02	1.597075e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.550984e-02	7.110810e-03	1.669504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05901279434975637,0.007003706668660757,0.014638372332536842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.846377e+01	7.503401e+00	2.603684e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.510912e+01	4.571956e+00	1.983856e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.453373e+01	1.378501e+00	1.391787e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.426695e+00	8.809228e-02	2.351414e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.812260e+00	2.141423e-01	3.746702e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.361235e+00	2.072000e-01	4.008210e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.354452e-01	1.503490e-01	2.874637e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.282773e-02	7.068662e-03	1.442130e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.28757981181831,0.013051980135940111,0.03144670455633536
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.889355e-01	2.175145e-01	1.695733e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.024475e-01	3.243552e-01	1.347029e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.374004e+00	4.784206e-01	1.765306e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.823864e+00	5.432473e-01	1.808886e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.299914e+00	5.101181e-01	2.143767e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.722957e+00	4.055072e-01	1.707054e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.897974e+00	2.170105e-01	9.163236e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.838035e+00	5.693095e-02	6.259258e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.464861e+00	1.423124e-01	2.736596e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.943407e+00	1.506432e-01	4.078355e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.354945e+00	1.632657e-01	4.032856e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.917146e-01	1.271929e-01	3.243110e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.807502e-01	6.866060e-02	1.889101e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.715206e-02	5.977143e-03	1.513523e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16423447953279824,0.00955185967520819,0.0202198763366776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.740770e+00	6.772134e-01	6.923407e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.289161e+00	7.024641e-01	2.489723e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.163271e+00	9.324546e-01	3.720755e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.822819e+00	9.159172e-01	2.799751e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.229196e+00	6.501768e-01	3.433335e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.224611e+00	4.821843e-01	3.109201e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.960730e+00	2.507717e-01	1.165173e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.354414e+00	1.595020e-02	6.575196e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.591245e+00	1.494547e-01	1.719301e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.687572e+00	1.224253e-01	2.848906e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.713633e-01	1.090760e-01	2.423881e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.601285e-01	6.844386e-02	1.552906e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.636925e-02	6.626761e-03	1.531322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06700496562694153,0.0073332839805974465,0.013072792928378818
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.093386e+01	8.056753e+00	3.632915e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.624141e+01	5.635681e+00	2.140453e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.210859e+01	3.224767e+00	1.425707e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.743723e+01	1.859188e+00	1.048663e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.267796e+01	1.002133e+00	7.640124e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.768709e+00	4.182955e-01	2.910558e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.971405e+00	7.963096e-02	2.286618e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.101730e+00	6.566226e-02	2.940955e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.820238e+00	2.225249e-01	3.346870e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.801355e+00	1.901798e-01	3.548654e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.864455e-01	1.665411e-01	2.825797e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.983704e-02	8.486963e-03	1.528037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3257124451475115,0.014768359009991627,0.03161114709016988
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.326944e-01	1.077585e-01	8.491111e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.442419e+00	6.637563e-01	3.572810e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.757047e+00	5.465673e-01	1.508959e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.340817e+00	1.760484e-01	9.599964e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.190096e+00	2.671620e-01	5.004820e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.135778e+00	1.942898e-01	5.012266e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.117125e-01	9.957218e-02	3.106501e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.896340e-02	9.725972e-03	2.940018e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.1776826489921648,0.011842100452368332,0.019130800913959467
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.948777e+00	3.352998e-01	4.095376e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.415492e+00	6.419215e-01	2.313398e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.642251e+00	2.884775e-01	8.630532e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.729023e+00	2.352706e-01	3.422843e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.814521e-01	1.187309e-01	2.718956e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.611424e-01	5.802430e-02	1.657998e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.393667e-01	2.971135e-02	8.187920e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.850052e-03	2.331321e-03	6.339799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08878783638456392,0.010326144910662222,0.015683970154740906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.620153e+00	1.023065e+00	1.487283e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.144326e+00	8.659626e-01	1.081251e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.219690e+00	5.156868e-01	4.458839e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.154911e+00	2.077754e-01	3.812924e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.593427e-02	9.931147e-03	2.312583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3058839324352682,0.01580680320662653,0.02896170027884548
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.556721e-01	7.312755e-02	8.152119e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.057501e-01	2.124439e-01	1.663881e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.210601e+00	4.241492e-01	2.647583e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.061884e+00	5.714126e-01	3.457918e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.896317e+00	5.739040e-01	2.757181e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.383287e+00	3.949655e-01	9.837619e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.381379e+00	1.073471e-01	2.173205e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.047701e+00	1.654242e-01	1.711900e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.509765e+00	2.251036e-01	3.569782e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.854732e+00	2.160934e-01	4.543526e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.227998e+00	2.005375e-01	4.158029e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.467781e-01	1.417382e-01	3.169987e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.837289e-01	7.966681e-02	1.902335e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.808916e-02	6.923460e-03	1.551860e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.1773580937498632,0.012197414424750141,0.01861843887676412
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.646139e-01	1.539839e-01	2.454653e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.213125e+00	3.818948e-01	4.436926e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.363902e+00	6.275529e-01	5.828185e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.609879e+00	7.400147e-01	6.177180e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.591258e+00	7.090059e-01	4.545050e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.954853e+00	5.235294e-01	2.065283e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.639780e+00	2.474577e-01	5.885443e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.931757e+00	1.864179e-01	7.093629e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.017021e+00	2.486388e-01	2.316665e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.187689e+00	2.379853e-01	3.014608e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.458333e+00	1.891252e-01	3.001171e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.032714e-01	1.292043e-01	2.475813e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.191298e-01	7.997273e-02	1.729439e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.552531e-01	4.981664e-02	1.001389e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.017033e-02	4.547691e-03	9.157414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08389203302748803,0.009636434528679502,0.012383341422299854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.942549e+00	9.620264e-01	1.972545e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.369631e+00	1.391151e+00	2.144627e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.289754e+00	1.691104e+00	1.996538e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.013270e+01	1.498913e+00	1.221242e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.938609e+00	8.851539e-01	3.653014e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.165640e+00	4.210632e-01	1.291546e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.869579e+00	5.230238e-01	3.439513e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.912617e+00	4.945397e-01	4.763531e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.433968e+00	3.807009e-01	4.552470e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.420955e+00	2.403114e-01	3.632967e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.730363e-01	1.578426e-01	2.534032e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.036458e-02	7.363496e-03	1.226867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.29138402418432113,0.014737617379522172,0.03930783573434771
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.003339e-01	2.148441e-01	1.577727e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.863687e+00	7.405944e-01	2.796418e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.113766e+00	5.842988e-01	2.298109e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.019887e+00	1.406536e-01	1.359648e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.084376e+00	2.126876e-01	5.005461e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.150690e+00	1.728531e-01	4.980102e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.639271e-01	9.937570e-02	3.268412e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.363709e-01	5.145405e-02	1.664793e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.487018e-02	3.982171e-03	1.179870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.14752989062589034,0.009765095974087146,0.024310183066270613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.624679e+00	5.252846e-01	4.091370e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.594591e+00	1.341333e+00	4.859488e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.534337e+00	8.234947e-01	5.659104e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.982612e+00	9.562397e-02	9.320266e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.365846e+00	1.688393e-01	2.751906e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.223664e+00	1.418469e-01	3.216040e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.207268e-01	9.155234e-02	2.296759e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.016834e-01	5.078079e-02	1.435145e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.676255e-02	6.018872e-03	1.668881e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05551258898744724,0.0068125021096983596,0.014529188213260893
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.590572e+01	1.178450e+01	4.202978e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.140355e+01	4.549156e+00	2.851094e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.378674e+01	9.422738e-01	8.204268e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.109545e+00	8.193529e-02	2.323750e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.304131e+00	2.084208e-01	3.823831e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.253130e+00	1.859861e-01	3.506185e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.339602e-01	1.205028e-01	2.554788e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.701007e-02	6.526772e-03	1.481393e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.27415558529579953,0.014296794095245036,0.03361365033189995
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.299977e-01	2.619846e-01	1.914648e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.104459e+00	4.194680e-01	1.919759e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.649651e+00	5.749260e-01	2.198611e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.138622e+00	5.959741e-01	2.645281e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.655772e+00	5.585747e-01	2.242731e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.950320e+00	3.714614e-01	1.411422e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.969659e+00	1.173451e-01	2.072084e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.705920e+00	9.308237e-02	1.520355e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.211188e+00	1.332966e-01	3.451994e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.694969e+00	1.904142e-01	4.232083e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.143481e+00	1.563038e-01	4.009233e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.860206e-01	1.218769e-01	2.953000e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.527751e-01	7.143133e-02	1.782147e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.711910e-02	6.474247e-03	1.521005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1506463012603642,0.009884896062442777,0.020788679121981207
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.030224e+00	7.981587e-01	7.045013e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.378385e+00	1.046994e+00	3.219942e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.410489e+00	1.169886e+00	3.842913e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.887826e+00	8.669848e-01	4.572633e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.048028e+00	7.094366e-01	3.307622e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.618833e+00	4.220540e-01	2.341589e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.850705e+00	1.335506e-01	8.771952e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.025669e+00	4.896626e-02	1.131550e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.188000e+00	1.326466e-01	2.363591e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.416418e+00	1.363404e-01	2.708410e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.251930e-01	1.058105e-01	2.213672e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.148510e-01	6.060804e-02	1.438068e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.590573e-02	7.223915e-03	1.505041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06237122687528121,0.007496084129023681,0.012981241092007989
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.550325e+01	1.128009e+01	4.793382e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.387543e+01	5.054398e+00	2.412965e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.573981e+01	2.999157e+00	1.636206e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.864350e+01	1.676456e+00	1.074357e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.251897e+01	7.896607e-01	5.163231e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.084072e+00	2.522426e-01	1.957786e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.057555e+00	2.084566e-02	3.302670e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.391216e+00	1.404060e-01	3.125792e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.428326e+00	1.697192e-01	3.325458e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.630003e+00	1.966539e-01	3.318870e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.136868e-01	1.422521e-01	2.589259e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.073516e-02	9.108432e-03	1.508387e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.29661002263362685,0.013274048360624457,0.030570164386100107
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.218816e-01	1.461519e-01	1.067113e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.358463e+00	7.831119e-01	3.505268e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.902809e+00	4.018720e-01	7.908544e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.744621e+00	2.167962e-01	3.447994e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.583605e+00	2.203854e-01	5.375745e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.016845e-01	1.355826e-01	4.072038e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.625412e-01	6.425737e-02	2.273331e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.019770e-02	7.551756e-03	2.250522e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15393332224853892,0.010159986560447198,0.018605216352838044
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.042383e+00	4.574069e-01	4.587151e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.535739e+00	6.330334e-01	1.177778e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.697083e+00	2.556529e-01	2.573580e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.213286e+00	1.541451e-01	3.309909e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.878694e-01	8.422335e-02	2.193803e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.899208e-01	3.893675e-02	1.311306e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.220690e-01	2.442412e-02	6.812775e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.507700e-03	2.097754e-03	5.679351e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07657204147709729,0.007930287505589051,0.014174527136162754
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.005969e+01	1.189738e+00	1.245109e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.893332e+00	7.090708e-01	5.720244e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.346255e+00	3.282099e-01	4.767300e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.856631e-01	1.500287e-01	3.189325e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.999432e-02	7.693904e-03	1.932675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.28333995267061124,0.014098569072019507,0.029759353943202393
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.608445e-01	8.642172e-02	7.751211e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.741636e-01	2.978929e-01	1.871258e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.632523e+00	5.693496e-01	3.490643e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.733315e+00	7.014694e-01	3.362953e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.506665e+00	5.754364e-01	2.257592e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.681025e+00	2.760954e-01	3.534954e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.299390e+00	1.302306e-01	9.566232e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.711488e+00	2.242078e-01	3.465252e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.063458e+00	2.188683e-01	4.569152e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.439062e+00	1.819659e-01	4.743615e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.240750e-01	1.444752e-01	3.709046e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.511119e-01	9.269820e-02	2.575542e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.860959e-01	6.046853e-02	1.510918e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.162093e-02	4.539893e-03	1.261392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15693058834741025,0.010209235593205301,0.01872743272793506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.678534e-01	2.053931e-01	2.681078e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.901680e+00	5.957876e-01	5.357639e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.665241e+00	8.907479e-01	6.812711e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.134954e+00	9.626190e-01	6.486779e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.795660e+00	7.550969e-01	3.229761e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.443122e+00	4.089239e-01	9.308210e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.473609e+00	1.702219e-01	6.170198e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.378699e+00	2.460409e-01	2.237041e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.404730e+00	2.342835e-01	3.345741e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.648910e+00	1.627617e-01	3.294071e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.102148e+00	1.390819e-01	2.805277e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.943256e-01	9.558951e-02	2.125358e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.008471e-01	5.704117e-02	1.449644e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.017530e-01	3.312722e-02	8.473973e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.679489e-02	3.288399e-03	7.848776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07246612333097262,0.007766857537783348,0.011876020062342757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.775976e+00	1.364866e+00	2.264208e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.882281e+00	2.055182e+00	2.754203e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.184665e+01	2.304010e+00	1.983878e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.253474e+01	1.546053e+00	7.084259e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.052681e+01	6.062548e-01	1.678277e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.537991e+00	5.617763e-01	3.225041e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.959345e+00	5.726769e-01	5.057286e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.053868e+00	3.590380e-01	5.142980e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.875706e+00	2.894946e-01	4.344470e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.090870e+00	1.714556e-01	3.232351e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.074864e-01	1.129119e-01	2.154493e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.465059e-02	5.152198e-03	1.049626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.26461642393800816,0.014049250136389357,0.03895633433897916
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.023809e-01	2.961300e-01	1.772499e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.564245e+00	8.963398e-01	3.115079e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.453554e+00	4.054597e-01	1.115463e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.666027e+00	2.029406e-01	3.567650e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.610320e+00	2.012310e-01	5.446283e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.690092e-01	1.352942e-01	4.202498e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.205549e-01	6.782653e-02	2.522061e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.812084e-01	3.768297e-02	1.282034e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.273900e-02	3.429457e-03	9.826083e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.12837416203442148,0.008816533538659882,0.02361414037326201
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.875493e+00	8.821613e-01	4.403100e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.756719e+00	1.521958e+00	5.782365e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.944424e+00	6.240921e-01	3.948016e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.408095e+00	1.666469e-01	1.591969e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.823869e+00	1.678175e-01	3.531942e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.616670e-01	1.235521e-01	2.910068e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.989101e-01	6.493506e-02	1.909725e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.544814e-01	3.289673e-02	1.173940e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.477414e-02	5.055127e-03	1.450211e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.048071165527828905,0.00553042509800164,0.013436329553778596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.690843e+01	1.635525e+01	6.033552e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.590486e+01	4.340210e+00	3.450558e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.192664e+01	3.636695e-01	1.220281e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.806827e+00	1.640889e-01	3.443372e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.952985e+00	2.112322e-01	3.807331e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.065286e+00	1.518085e-01	3.209881e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.491639e-01	9.044227e-02	2.242993e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.506207e-02	4.903026e-03	1.283167e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.25190852229152544,0.012994667436141472,0.034563645431243295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.534727e-01	3.313549e-01	2.283891e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.473774e+00	5.698843e-01	2.259130e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.113951e+00	6.920651e-01	2.670038e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.705811e+00	7.012109e-01	2.891485e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.140039e+00	5.550550e-01	1.769598e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.189460e+00	2.506141e-01	6.030871e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.938047e+00	8.799973e-02	7.186581e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.456983e+00	1.371264e-01	3.003299e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.876032e+00	1.569757e-01	4.277043e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.356885e+00	1.451045e-01	4.363882e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.036717e-01	1.299071e-01	3.608538e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.301800e-01	8.281359e-02	2.493247e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.706294e-01	5.727537e-02	1.446108e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.129973e-02	4.242813e-03	1.246748e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.13101950422632144,0.00825094072083088,0.020536457023236504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.011082e+00	1.071008e+00	6.756671e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.221171e+00	1.484982e+00	4.203624e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.174039e+00	1.296301e+00	5.399764e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.459474e+00	1.012029e+00	4.187065e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.793952e+00	6.444669e-01	2.689712e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.714986e+00	2.710488e-01	8.673509e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.556224e+00	4.109757e-02	8.890218e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.559670e+00	1.023089e-01	2.346381e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.776276e+00	1.145198e-01	2.908846e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.123774e+00	1.004039e-01	2.621044e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.597146e-01	8.441527e-02	1.949599e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.362887e-01	4.898837e-02	1.232705e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.938776e-02	4.932609e-03	1.292669e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05315202602593953,0.005937003543124909,0.01222930747129937
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.073424e+01	1.527336e+01	5.682028e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.153762e+01	5.147006e+00	2.571945e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.815617e+01	2.711757e+00	1.769375e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.902338e+01	1.338041e+00	6.678854e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.175098e+01	4.285503e-01	3.041869e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.798573e+00	8.601194e-03	3.549853e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.093522e+00	6.106225e-02	3.665414e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.854998e+00	1.329871e-01	3.003135e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.080888e+00	1.374380e-01	3.443655e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.378461e+00	1.669003e-01	3.197437e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.696430e-01	1.139182e-01	2.394184e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.418133e-02	6.736743e-03	1.327582e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2723625489395836,0.012352056139946666,0.02966208230838957
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.718285e-01	1.920107e-01	1.303934e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.108433e+00	8.371008e-01	2.845690e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.597896e+00	1.706250e-01	1.736336e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.170900e+00	2.302201e-01	4.740004e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.219082e+00	1.816581e-01	4.977598e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.273581e-01	1.087246e-01	3.348081e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.829715e-01	5.332815e-02	1.845921e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.182681e-02	5.484816e-03	1.747955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13610346698486364,0.008455333504435086,0.01809098554811228
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.124737e+00	5.623568e-01	4.105344e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.840570e+00	4.426981e-01	7.181623e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.065378e+00	2.002352e-01	3.390921e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.687864e-01	1.114314e-01	2.940208e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.955203e-01	6.656598e-02	1.878233e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.516450e-01	3.537005e-02	1.138907e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.021433e-01	1.839809e-02	5.981272e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.825253e-03	2.006924e-03	4.891334e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06792714595350857,0.00628763628960053,0.01308561557666657
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.185890e+01	1.261081e+00	9.948705e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.617782e+00	6.227482e-01	1.825168e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.899896e+00	2.273799e-01	4.622004e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.480784e-01	1.108904e-01	2.778045e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.422086e-02	6.404815e-03	1.705273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.26417651808930914,0.013104494442613912,0.030270870242635584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.742816e-01	1.028063e-01	8.457515e-02
8.500000e-02	2.500000e-02	2.500000e-02	8.991834e-01	4.089999e-01	2.248010e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.194993e+00	7.387888e-01	3.482617e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.380070e+00	7.839546e-01	3.496666e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.908484e+00	4.724643e-01	1.455405e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.709734e+00	1.129065e-01	2.090096e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.008222e+00	1.545228e-01	2.804635e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.302309e+00	2.124988e-01	4.584381e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.685304e+00	2.097300e-01	4.953589e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.160861e+00	1.640768e-01	4.204716e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.394502e-01	1.148246e-01	3.239826e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.481653e-01	8.697706e-02	2.243967e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.181761e-01	3.900369e-02	1.252055e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.626225e-02	3.731478e-03	1.060063e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14132324617725525,0.009128287704318144,0.018741261348965393
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.425973e-01	2.722845e-01	2.897567e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.909529e+00	8.686867e-01	7.223775e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.276154e+00	1.219461e+00	7.283954e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.519802e+00	1.075084e+00	5.436468e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.387328e+00	6.234974e-01	1.588913e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.231615e+00	2.160203e-01	4.336461e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.935935e+00	2.182308e-01	2.098801e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.801971e+00	2.260357e-01	3.526816e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.944725e+00	1.801669e-01	3.562555e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.336119e+00	1.445041e-01	3.126777e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.063891e-01	1.071965e-01	2.533670e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.807246e-01	8.116105e-02	1.893400e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.388518e-01	4.956933e-02	1.273563e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.702776e-01	2.485156e-02	7.542341e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.341469e-02	2.785447e-03	6.980303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06402544190401252,0.006615155768814315,0.01148808397658066
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.146112e+00	1.882364e+00	2.700542e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.135746e+01	2.916941e+00	3.225812e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.503765e+01	2.646718e+00	1.679440e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.377166e+01	1.265203e+00	5.328018e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.015109e+01	5.427899e-01	2.493947e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.670142e+00	6.038497e-01	5.014092e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.116076e+00	4.683224e-01	5.738659e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.539139e+00	2.959673e-01	5.127359e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.539578e+00	2.069491e-01	3.990766e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.168154e-01	1.304887e-01	2.875059e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.119684e-01	8.545411e-02	1.976627e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.034783e-02	4.296905e-03	9.360109e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.24380839074263133,0.013979773441867321,0.03826952607041806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.445765e-01	3.813032e-01	1.997253e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.200511e+00	9.930765e-01	3.750658e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.454936e+00	1.837470e-01	3.896069e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.270974e+00	1.945795e-01	4.867026e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.341511e+00	2.008461e-01	5.166671e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.149747e-01	1.093158e-01	3.593993e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.430800e-01	5.946994e-02	2.108992e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.385415e-01	3.005974e-02	1.038498e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.878566e-03	2.711721e-03	7.582526e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.1148843727157189,0.008564223385086153,0.02290495214166778
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.604886e+00	1.311899e+00	4.696037e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.640570e+00	1.743870e+00	8.974303e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.520197e+00	3.377796e-01	1.031323e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.749851e+00	1.497290e-01	3.073564e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.581897e+00	1.757374e-01	3.557093e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.417050e-01	1.022639e-01	2.630171e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.405056e-01	5.367206e-02	1.683320e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.270779e-01	3.379810e-02	1.049369e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.073145e-02	4.208844e-03	1.287711e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04288069299074419,0.005201323288310689,0.012596650009287697
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.107258e+02	1.952738e+01	6.817414e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.543140e+01	3.412859e+00	2.318714e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.096702e+00	9.089793e-02	4.094144e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.241384e+00	2.045971e-01	3.829722e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.814358e+00	1.992628e-01	3.683559e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.720889e-01	1.343624e-01	2.989354e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.033979e-01	8.349947e-02	2.085871e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.155888e-02	4.509501e-03	1.156371e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.23390648748663972,0.012421778934322447,0.03476979209348735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.007017e-01	4.079178e-01	2.578626e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.880826e+00	7.429112e-01	2.565670e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.657341e+00	8.297763e-01	2.897563e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.190620e+00	7.514993e-01	3.141392e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.424062e+00	4.636124e-01	1.501458e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.256326e+00	9.900662e-02	8.627833e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.745902e+00	1.044984e-01	2.498055e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.182097e+00	1.633387e-01	4.078270e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.584941e+00	1.506697e-01	4.711076e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.157298e+00	1.541022e-01	4.141662e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.518318e-01	1.042118e-01	3.210905e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.400184e-01	8.202770e-02	2.178757e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.125926e-01	3.716129e-02	1.220086e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.639833e-02	3.781528e-03	1.041725e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.11733447298590735,0.007514672542268841,0.020245383979327958
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.315090e+00	1.406044e+00	7.041005e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.292006e+00	1.981442e+00	5.947173e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.942864e+00	1.437473e+00	6.322524e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.412043e+00	1.032682e+00	3.919405e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.861607e+00	4.924096e-01	2.209603e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.366680e+00	9.541254e-02	2.098050e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.104327e+00	6.511427e-02	1.899627e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.204168e+00	1.088528e-01	2.871989e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.541918e+00	1.302559e-01	2.955187e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.700279e-01	8.072647e-02	2.456679e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.733365e-01	7.178065e-02	1.781777e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.867266e-01	4.039444e-02	1.092128e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.459745e-02	4.084738e-03	1.170375e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04692955265883169,0.005119694567126611,0.011669065562548729
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.068055e+02	1.739598e+01	6.250943e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.507636e+01	4.922486e+00	3.023535e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.835309e+01	2.311357e+00	9.878667e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.747400e+01	7.692038e-01	4.413438e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.858576e+00	1.124120e-01	4.236316e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.640331e+00	4.769359e-02	3.992550e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.586934e+00	8.003120e-02	2.939631e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.578290e+00	1.478503e-01	2.929727e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.918862e+00	1.611152e-01	3.401880e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.229430e+00	1.360262e-01	3.073636e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.717747e-01	8.816973e-02	2.202461e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.918285e-02	5.776756e-03	1.231947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25496254220623504,0.011637933967883707,0.02891702738700591
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.032938e+00	2.364762e-01	1.520269e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.487202e+00	8.126293e-01	2.352350e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.188096e+00	1.244961e-01	9.340426e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.828089e+00	1.888944e-01	5.105362e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.020461e+00	1.468091e-01	4.409407e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.325920e-01	9.207677e-02	2.896720e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.401308e-01	4.774207e-02	1.592825e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.719345e-02	4.837868e-03	1.429449e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1252501140608907,0.007161318697738228,0.017383987321002936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.868045e+00	6.150003e-01	3.427691e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.151699e+00	2.471242e-01	3.595925e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.741725e+00	1.437208e-01	3.537869e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.431647e-01	9.084580e-02	2.630915e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.572382e-01	6.135893e-02	1.697718e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.282032e-01	3.042404e-02	1.051605e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.205727e-02	1.953730e-02	5.546953e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.487957e-03	1.637664e-03	4.467221e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06324814799581312,0.00554037998079359,0.012278701770315828
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.291523e+01	1.271488e+00	7.856256e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.814095e+00	4.497433e-01	2.919381e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.644811e+00	1.850637e-01	4.249921e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.916417e-01	1.031369e-01	2.529929e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.137838e-02	6.281467e-03	1.570155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2499959444649086,0.012342227067251854,0.0301791228362632
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.899687e-01	1.160859e-01	1.076645e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.129262e+00	5.146112e-01	2.930472e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.764401e+00	8.789990e-01	3.360745e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.913386e+00	7.735546e-01	2.763874e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.077154e+00	3.470436e-01	8.144752e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.506226e+00	1.238504e-01	1.256379e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.676482e+00	1.598648e-01	4.100292e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.010240e+00	2.054101e-01	4.885017e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.453705e+00	2.049954e-01	4.669622e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.791636e-01	1.309248e-01	3.831812e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.328254e-01	9.391042e-02	2.853458e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.722930e-01	5.796968e-02	1.933041e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.916601e-01	4.105530e-02	1.110072e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.340314e-02	3.404345e-03	8.491372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13093469349371023,0.008455422722663766,0.01845301763649418
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.812695e-01	3.544957e-01	3.772509e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.090836e+00	1.170559e+00	9.185080e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.827813e+00	1.468235e+00	7.409959e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.396691e+00	1.032275e+00	2.623165e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.204079e+00	3.797123e-01	7.581839e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.732037e+00	2.362373e-01	1.494645e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.407772e+00	1.939897e-01	3.235031e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.421020e+00	1.738772e-01	3.725254e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.708732e+00	1.597898e-01	3.510576e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.171721e+00	1.390552e-01	2.911875e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.940470e-01	8.359792e-02	2.270653e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.161540e-01	5.998115e-02	1.734886e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.111622e-01	5.196732e-02	1.187030e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.562571e-01	2.612217e-02	6.866633e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.168625e-02	2.497153e-03	6.176678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.05822009345123794,0.00624901932044112,0.011093768263132915
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.542786e+00	2.210164e+00	3.747524e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.522150e+01	3.760094e+00	3.627082e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.789698e+01	2.710609e+00	1.231274e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.411504e+01	9.952530e-01	3.420660e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.329355e+00	7.918045e-01	3.575388e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.696842e+00	5.088427e-01	5.854596e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.500277e+00	4.254075e-01	5.923540e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.184709e+00	2.640479e-01	4.787641e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.323861e+00	1.367351e-01	3.539182e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.310334e-01	1.200013e-01	2.697033e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.661810e-01	7.935728e-02	1.810147e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.823340e-02	4.242144e-03	8.670513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.22976326761809085,0.014235711288862196,0.037292880568173925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.083299e+00	4.564295e-01	2.330421e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.623181e+00	1.008197e+00	4.105253e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.269561e+00	1.242044e-01	6.074961e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.051698e+00	2.400776e-01	5.175543e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.188216e+00	1.689987e-01	4.747819e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.226910e-01	9.596071e-02	3.150436e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.992754e-01	5.734123e-02	1.868518e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.131434e-01	2.748258e-02	9.350479e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.591591e-03	2.219405e-03	5.901038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.10677230808103877,0.008799321943002994,0.02216930252918864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.453141e+00	1.742108e+00	5.894104e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.646866e+00	1.740040e+00	1.065312e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.798528e+00	1.079601e-01	2.588436e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.428881e+00	1.912640e-01	3.688145e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.487267e+00	1.733594e-01	3.429860e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.676708e-01	8.830926e-02	2.397313e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.182051e-01	6.055757e-02	1.565264e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.084881e-01	2.672935e-02	9.949252e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.839489e-02	4.358286e-03	1.169761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.040333202017146415,0.005041831254674521,0.011883996242262378
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.371088e+02	2.262829e+01	1.097917e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.142847e+01	2.274130e+00	1.320022e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.486795e+00	2.279104e-01	4.911424e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.116749e+00	2.482803e-01	3.533779e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.777276e+00	1.802373e-01	3.550988e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.276382e-01	1.170642e-01	2.850710e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.858916e-01	9.276783e-02	1.951923e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.930147e-02	3.998200e-03	1.066615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.22141561639591092,0.013089435335736699,0.03444370691346102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.050764e+00	4.832597e-01	3.021137e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.269457e+00	8.613336e-01	3.184878e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.072375e+00	9.114530e-01	3.294048e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.513262e+00	7.294988e-01	2.927702e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.577928e+00	3.553507e-01	8.557579e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.126937e+00	9.918448e-02	9.879401e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.552388e+00	1.452515e-01	3.727140e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.967060e+00	1.635071e-01	4.584923e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.455712e+00	1.822690e-01	4.472080e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.016552e+00	1.330275e-01	3.776289e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.612125e-01	9.179290e-02	2.896270e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.784206e-01	5.952262e-02	1.915047e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.867296e-01	3.865253e-02	1.070516e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.365806e-02	3.447646e-03	8.577120e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10908561042059098,0.007606506310305544,0.01964385026178586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.858600e+00	1.734868e+00	8.276142e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.239880e+00	2.170523e+00	6.975096e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.123648e+00	1.530138e+00	7.856748e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.530083e+00	8.733687e-01	4.134484e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.525650e+00	3.391504e-01	1.500464e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.869848e+00	2.842990e-02	1.659079e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.775145e+00	1.204265e-01	2.594910e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.045713e+00	1.329547e-01	3.055743e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.428969e+00	1.357364e-01	2.867984e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.898799e-01	8.211006e-02	2.299242e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.162498e-01	5.820622e-02	1.677488e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.673075e-01	4.498952e-02	1.027869e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.225006e-02	4.184941e-03	1.045135e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04372035902305954,0.0051038917021518845,0.011132340533114064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.281252e+02	1.875960e+01	6.509465e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.485184e+01	4.254091e+00	2.423028e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.597873e+01	1.521162e+00	9.379308e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.505303e+01	2.786639e-01	4.781061e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.529227e+00	1.341368e-01	3.688239e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.072906e+00	6.203605e-02	4.596565e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.395413e+00	1.236726e-01	3.127313e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.489840e+00	1.788738e-01	2.812976e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.803608e+00	1.316289e-01	3.292735e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.154908e+00	1.340496e-01	2.915069e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.275494e-01	9.280289e-02	2.102165e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.669752e-02	5.570735e-03	1.157156e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.23574221541303353,0.011363590501750509,0.028395201003606152
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.432597e+00	2.995877e-01	1.668470e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.544607e+00	7.385335e-01	2.035209e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.717247e+00	1.898089e-01	2.655366e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.515971e+00	1.696000e-01	5.023025e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.655901e-01	1.198889e-01	3.880641e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.504607e-01	7.953358e-02	2.455901e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.008283e-01	4.308545e-02	1.361601e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.351931e-02	4.609801e-03	1.180303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11611165752704625,0.0066766773490345155,0.01667068903018734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.525513e+00	6.428472e-01	3.111847e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.462855e+00	1.712422e-01	6.873714e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.505563e+00	1.117696e-01	3.451931e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.611532e-01	8.073368e-02	2.377162e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.066826e-01	5.296859e-02	1.506681e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.147631e-01	3.247982e-02	9.517357e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.057372e-02	1.852160e-02	5.054004e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.817369e-03	1.897509e-03	4.107406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.05924694154856185,0.005005023326002826,0.011571697406550042
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.378803e+01	1.255368e+00	6.410240e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.125163e+00	3.494920e-01	3.734772e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.461702e+00	1.399431e-01	3.885681e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.392022e-01	9.800984e-02	2.341371e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.859569e-02	6.124254e-03	1.463862e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23334060264915435,0.01355252454920819,0.031235757795382846
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.865257e-01	1.693924e-01	1.425136e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.633221e+00	7.513596e-01	4.377822e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.490976e+00	1.040891e+00	4.283822e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.281166e+00	6.609151e-01	1.752742e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.932069e+00	1.559432e-01	2.082901e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.134066e+00	2.594316e-01	3.556730e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.276945e+00	1.905171e-01	5.419874e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.717640e+00	2.224828e-01	4.924694e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.229387e+00	1.433742e-01	4.297466e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.495401e-01	1.298059e-01	3.462562e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.298585e-01	8.355856e-02	2.495249e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.220100e-01	6.479169e-02	1.725630e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.550909e-01	3.014333e-02	9.597668e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.070390e-02	3.124788e-03	7.460838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.1206165552463549,0.007721811951000163,0.01807314070670671
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.368867e+00	4.688131e-01	4.400295e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.854543e+00	1.588011e+00	8.875227e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.232085e+00	1.570815e+00	7.216428e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.652300e+00	8.392591e-01	2.189142e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.844650e+00	2.576681e-01	6.045984e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.132396e+00	1.711100e-01	2.912928e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.983893e+00	2.192191e-01	3.720987e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.123765e+00	1.828614e-01	3.682831e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.477142e+00	9.974844e-02	3.254333e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.029782e+00	9.270701e-02	2.732692e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.116488e-01	8.022935e-02	2.090780e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.631832e-01	6.168978e-02	1.576367e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.808654e-01	4.494140e-02	1.098147e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.374644e-01	2.088654e-02	6.780975e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.480719e-03	2.204042e-03	6.123658e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.053180882365463304,0.005318359848278033,0.010673184889759026
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.113049e+00	2.946942e+00	3.725489e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.909129e+01	4.441791e+00	3.172199e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.922077e+01	2.508453e+00	9.661336e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.368047e+01	8.573437e-01	2.312493e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.473931e+00	4.797325e-01	5.792003e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.168583e+00	4.460838e-01	6.553015e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.114075e+00	2.993009e-01	5.740556e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.922691e+00	1.760756e-01	4.406339e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.198590e+00	1.346882e-01	3.349631e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.610504e-01	1.168270e-01	2.530633e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.295966e-01	7.109303e-02	1.701034e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.512781e-02	3.589660e-03	7.885518e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.21541946181615063,0.01352718001328354,0.03622633364625205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.431620e+00	5.552917e-01	2.537339e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.945094e+00	9.527016e-01	3.575024e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.989652e+00	1.611945e-01	2.095072e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.851102e+00	2.142184e-01	5.209773e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.052967e+00	1.449240e-01	4.389863e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.432793e-01	9.280502e-02	2.789357e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.567272e-01	5.273350e-02	1.613792e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.242129e-02	2.773735e-02	7.575014e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.083442e-03	1.911452e-03	4.529852e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09919026900014084,0.008158467949712395,0.021354455645203343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.976880e+00	2.266905e+00	8.493752e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.983666e+00	1.555319e+00	8.280187e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.001817e+00	1.357435e-01	1.583645e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.268043e+00	2.073812e-01	3.450868e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.396214e+00	1.297235e-01	3.376133e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.205727e-01	8.028900e-02	2.246035e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.784895e-01	4.730937e-02	1.418286e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.987403e-01	3.228622e-02	8.995149e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.575922e-02	4.284460e-03	1.062284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03798778255665718,0.0047646302799939505,0.011263580653616607
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.639510e+02	2.507484e+01	1.330539e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.594796e+01	1.020183e+00	3.836664e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.621916e+00	3.972525e-01	4.419409e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.977699e+00	2.042788e-01	3.393359e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.724424e+00	1.281526e-01	3.507922e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.892470e-01	1.057080e-01	2.698836e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.586006e-01	7.704092e-02	1.840797e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.754068e-02	4.622104e-03	9.982985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.20689585076264755,0.013377609731994977,0.03506159623995417
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.358941e+00	6.387904e-01	4.183121e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.878127e+00	1.090347e+00	4.379883e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.556852e+00	9.560073e-01	3.710739e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.780295e+00	6.157548e-01	1.898382e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.473306e+00	1.535541e-01	2.311909e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.892101e+00	1.708555e-01	2.497303e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.277322e+00	1.707513e-01	4.400385e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.761690e+00	1.808951e-01	4.799303e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.285995e+00	1.433840e-01	4.255591e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.129678e-01	1.145992e-01	3.503576e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.749041e-01	8.654450e-02	2.571023e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.343723e-01	6.224637e-02	1.751639e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.554232e-01	2.950055e-02	9.455294e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.095377e-02	3.245554e-03	7.574688e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.1006649075371053,0.006867778512082187,0.019132095608953015
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.604596e+00	2.391563e+00	1.157101e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.131562e+01	2.238186e+00	8.834172e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.631682e+00	1.487637e+00	3.583668e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.029797e+00	6.053298e-01	2.425241e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.978612e+00	1.532037e-01	4.819049e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.379395e+00	6.977601e-02	2.392604e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.544202e+00	1.470308e-01	2.711624e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.916253e+00	1.224977e-01	3.100470e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.313490e+00	9.020109e-02	2.886377e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.212808e-01	7.265792e-02	2.158709e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.712637e-01	5.229256e-02	1.512023e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.488182e-01	3.965467e-02	9.647536e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.877359e-02	3.239776e-03	1.071402e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.040130715217416395,0.004166260098024274,0.010529827533295087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.511821e+02	2.089469e+01	7.682538e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.183103e+01	3.220503e+00	1.168661e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.237000e+01	8.481860e-01	9.722766e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.267550e+01	3.000446e-03	7.394965e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.687760e+00	1.623464e-01	3.540925e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.881824e+00	2.061536e-01	2.999081e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.105028e+00	7.315039e-02	3.497992e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.331653e+00	1.325554e-01	2.657971e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.715806e+00	1.157117e-01	3.369157e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.087039e+00	1.195490e-01	2.869027e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.905912e-01	8.916271e-02	2.035267e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.308374e-02	4.220590e-03	1.069110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21493382920620455,0.01088000570959588,0.02751358359110917
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.952229e+00	3.662148e-01	1.962028e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.268167e+00	5.978558e-01	1.692440e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.268594e+00	1.750921e-01	3.843995e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.251459e+00	1.569429e-01	4.757945e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.310832e-01	1.236564e-01	3.369818e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.703534e-01	6.403700e-02	2.094269e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.664110e-01	4.585566e-02	1.183769e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.827557e-03	3.523598e-03	9.711226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.1078268777457529,0.006100753333562345,0.015549791202908822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.075759e+00	6.381743e-01	2.888902e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.944040e+00	1.611994e-01	1.363515e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.294519e+00	1.257885e-01	3.126456e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.768562e-01	7.602703e-02	2.198237e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.671567e-01	5.189374e-02	1.366456e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.844672e-01	3.267756e-02	8.494079e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.976767e-02	1.708921e-02	4.836491e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.270503e-03	1.844256e-03	3.947006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05544274595456585,0.0044639390628460965,0.010797725277178545
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.452642e+01	1.207091e+00	5.565478e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.487032e+00	2.648568e-01	4.253966e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.362988e+00	1.698536e-01	3.616586e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.935668e-01	8.326190e-02	2.133227e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.487085e-02	5.518782e-03	1.355249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2191062538741671,0.01205451706577193,0.029559991148598808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.203160e-01	1.846671e-01	1.198159e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.144817e+00	8.588896e-01	4.121797e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.217781e+00	1.046596e+00	4.810553e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.514539e+00	4.672039e-01	1.711097e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.716613e+00	1.651472e-01	1.722571e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.786429e+00	2.371488e-01	4.100900e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.013981e+00	2.293118e-01	4.788415e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.448582e+00	1.549245e-01	4.530194e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.054515e+00	1.416557e-01	3.805106e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.158870e-01	1.008360e-01	2.986575e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.632374e-01	8.691003e-02	2.231492e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.682869e-01	5.684010e-02	1.564506e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.291415e-01	2.740224e-02	8.680332e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.308778e-03	2.517606e-03	6.362181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11023396229520228,0.007314943706823743,0.017461563813126454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.153422e+00	7.066108e-01	5.017094e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.272557e+00	2.039342e+00	1.134634e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.350922e+00	1.431180e+00	5.740201e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.132741e+00	4.815784e-01	1.554871e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.194860e+00	2.242224e-01	2.574905e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.611707e+00	1.469854e-01	3.621325e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.636203e+00	2.621035e-01	3.847688e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.827524e+00	1.641796e-01	3.457123e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.272405e+00	8.786710e-02	3.106523e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.150956e-01	1.003864e-01	2.392151e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.359307e-01	7.505090e-02	1.897516e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.133443e-01	6.220280e-02	1.442002e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.441551e-01	3.939897e-02	1.027837e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.167091e-01	1.970588e-02	6.336522e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.497021e-03	1.980629e-03	5.424804e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.04861990681989245,0.0047551198138714446,0.010331050395980056
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.297446e+01	4.088412e+00	4.342716e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.379399e+01	4.993660e+00	2.911101e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.006464e+01	2.024222e+00	1.050363e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.267141e+01	8.019314e-01	4.398893e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.530754e+00	5.069171e-01	6.968512e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.458498e+00	2.579019e-01	6.392662e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.741226e+00	2.304613e-01	5.299958e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.775572e+00	2.485426e-01	4.224096e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.074204e+00	1.019011e-01	3.128017e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.868405e-01	1.010037e-01	2.285662e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.877889e-01	6.694969e-02	1.737843e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.345122e-02	3.165008e-03	7.755233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.1999971510711466,0.014151963602458822,0.03482095122534459
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.931782e+00	6.876765e-01	3.341368e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.063303e+00	7.987922e-01	3.066849e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.704685e+00	1.982700e-01	3.293033e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.657925e+00	2.274496e-01	4.959642e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.229018e-01	1.432342e-01	3.878953e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.739177e-01	8.287661e-02	2.486172e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.115044e-01	4.833237e-02	1.403952e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.062545e-02	2.216651e-02	6.818772e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.483636e-03	1.391570e-03	3.443112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09137113922582021,0.008423480085854057,0.020256586863956608
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.246385e+01	2.918909e+00	1.435214e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.330808e+00	1.098785e+00	5.276878e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.415739e+00	2.023802e-01	2.389220e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.146063e+00	1.824027e-01	3.719096e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.314175e+00	1.604096e-01	3.059813e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.557888e-01	6.971261e-02	2.116302e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.457259e-01	4.752911e-02	1.351432e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.730465e-01	3.224152e-02	8.209034e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.384830e-02	4.003259e-03	1.004859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03556037031417625,0.00469540732044911,0.010631160647017683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.867285e+02	2.602971e+01	1.473336e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.072158e+01	3.677197e-01	5.728207e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.259984e+00	4.180901e-01	4.468532e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.887869e+00	1.793335e-01	2.825330e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.678256e+00	1.599340e-01	3.181043e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.421411e-01	1.036854e-01	2.603726e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.168990e-01	7.557058e-02	1.683064e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.558277e-02	4.097218e-03	9.618945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.19501363606284777,0.013184091219922395,0.03303048015428772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.570496e+00	6.767801e-01	3.583765e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.324802e+00	1.102395e+00	4.653861e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.065995e+00	9.931471e-01	3.482741e-01
1.350000e-01	1.500000e-02	1.500000e-02	4.022118e+00	5.396727e-01	1.366502e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.377097e+00	7.205830e-02	1.235186e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.630970e+00	1.405098e-01	3.683213e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.139908e+00	2.141872e-01	4.147146e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.622191e+00	1.896722e-01	4.317153e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.164868e+00	1.513117e-01	3.885137e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.863063e-01	1.011264e-01	3.386548e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.136411e-01	9.733711e-02	2.358353e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.808759e-01	5.662689e-02	1.607671e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.281568e-01	2.688113e-02	8.900084e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.587717e-03	2.481480e-03	6.420213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09300363910322022,0.007377122724297455,0.018280161780534945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.221597e+01	2.944750e+00	1.132520e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.334442e+01	2.421574e+00	1.171059e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.914004e+00	1.227080e+00	7.131906e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.501800e+00	3.058301e-01	3.054647e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.256930e+00	2.720607e-02	1.654846e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.064810e+00	1.384432e-01	2.224065e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.396516e+00	1.555160e-01	2.871911e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.805562e+00	1.712900e-01	2.997933e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.220930e+00	1.070913e-01	2.606220e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.559419e-01	8.931384e-02	2.010698e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.286398e-01	5.627014e-02	1.399263e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.138024e-01	3.230800e-02	9.604106e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.657831e-02	3.255510e-03	9.471323e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03733513303155432,0.00432350987813912,0.010017039590370674
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.732442e+02	2.202632e+01	9.580603e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.505579e+01	1.706449e+00	2.078657e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.859002e+01	2.888055e-02	7.689864e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.162662e+01	4.612288e-01	4.768030e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.948293e+00	1.599133e-01	5.909598e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.563538e+00	2.231022e-01	3.043991e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.069326e+00	2.024959e-01	2.236146e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.177469e+00	9.230598e-02	2.804456e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.675947e+00	1.818762e-01	3.148745e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.008853e+00	1.032703e-01	2.647326e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.467094e-01	8.381321e-02	1.920507e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.064558e-02	3.973968e-03	1.057760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.2014576198181804,0.01093796742813985,0.026555897012390278
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.328688e+00	4.075668e-01	2.042180e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.922363e+00	4.680650e-01	1.230109e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.998314e+00	1.400111e-01	4.662552e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.162211e+00	1.779292e-01	4.285211e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.575505e-01	1.115950e-01	3.039076e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.170324e-01	6.921061e-02	2.020750e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.286810e-01	3.337861e-02	1.143575e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.514284e-03	3.777824e-03	8.154555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10337742547650126,0.0054870341479096585,0.0149011688915235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.380214e+00	6.305110e-01	2.342615e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.580624e+00	7.826376e-02	2.084695e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.234581e+00	1.231512e-01	2.986629e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.565169e-01	6.825208e-02	2.055537e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.388909e-01	5.283621e-02	1.279717e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.637455e-01	2.726533e-02	8.543222e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.307592e-02	1.834495e-02	4.237205e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.467341e-03	1.700706e-03	3.958049e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05369197662423893,0.0041474611735596925,0.010651566240776802
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.485619e+01	1.159032e+00	4.627510e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.278073e+00	1.856799e-01	4.225659e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.276315e+00	1.340834e-01	3.351424e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.588615e-01	7.046340e-02	2.219791e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.358680e-02	5.485527e-03	1.372410e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.20779931592618192,0.011488915871595007,0.028685115682913404
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.022661e-01	2.119002e-01	1.472401e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.705703e+00	1.011813e+00	4.622905e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.660122e+00	1.004056e+00	4.697541e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.524294e+00	4.439514e-01	7.719975e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.479688e+00	1.455815e-01	2.863486e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.523914e+00	2.256902e-01	4.912936e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.753378e+00	1.556860e-01	5.159689e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.291642e+00	1.586104e-01	4.093306e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.443401e-01	1.546084e-01	3.430613e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.517483e-01	1.124919e-01	2.762996e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.931850e-01	6.407419e-02	2.101836e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.366275e-01	5.346306e-02	1.381199e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.114833e-01	2.618437e-02	8.238862e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.791633e-03	2.353634e-03	5.964299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10361687039789304,0.006611962645088398,0.017197112741165463
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.064303e+00	9.244459e-01	6.107504e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.011092e+01	2.284539e+00	1.234496e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.330731e+00	1.313803e+00	3.376351e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.718031e+00	4.450775e-01	9.182885e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.608910e+00	7.990102e-02	3.258575e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.295457e+00	1.291601e-01	4.005818e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.380285e+00	1.540865e-01	3.774086e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.661340e+00	9.068983e-02	3.673940e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.208648e+00	1.262677e-01	2.737998e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.520076e-01	7.863861e-02	2.329555e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.009639e-01	7.530492e-02	1.822832e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.747398e-01	5.454855e-02	1.395170e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.324879e-01	4.429821e-02	9.463589e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.097502e-01	2.176272e-02	6.062410e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.952629e-03	1.792120e-03	5.980488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.045310476750136545,0.003924256539610531,0.010120331146215501
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.656907e+01	4.907842e+00	4.934048e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.779565e+01	5.281336e+00	2.129226e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.006193e+01	1.867366e+00	5.137620e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.144141e+01	4.682759e-01	6.130927e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.686171e+00	4.099393e-01	7.115352e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.133551e+00	3.133132e-01	6.450527e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.572238e+00	1.835104e-01	5.160309e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.613672e+00	1.282930e-01	3.815897e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.025466e+00	9.184437e-02	2.921855e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.368677e-01	9.621786e-02	2.273191e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.778975e-01	8.268440e-02	1.591898e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.162870e-02	2.636377e-03	8.033059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.18999108213377122,0.013117384316002373,0.03377214652158886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.333217e+00	7.559421e-01	3.776996e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.988347e+00	6.650784e-01	2.203218e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.544609e+00	1.927244e-01	4.020180e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.551953e+00	1.698700e-01	4.840091e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.508081e-01	1.332800e-01	3.513894e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.272053e-01	8.034614e-02	2.253735e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.759226e-01	3.950801e-02	1.373914e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.120347e-02	2.264447e-02	5.654481e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.904978e-03	1.468543e-03	3.484732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.08743282739887959,0.007837714865214604,0.01954689153166353
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.500483e+01	3.274878e+00	1.734737e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.242851e+00	8.479149e-01	2.445113e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.158274e+00	1.382861e-01	3.097238e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.156948e+00	1.459921e-01	3.655808e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.295038e+00	1.323217e-01	2.973774e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.387279e-01	6.657376e-02	2.137399e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.236301e-01	5.334816e-02	1.283171e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.502127e-01	2.551454e-02	8.452646e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.262132e-02	4.651803e-03	9.242939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03435923632789523,0.004216588848545418,0.010275305577016898
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.959026e+02	2.702325e+01	1.269611e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.808626e+01	5.999126e-01	6.471508e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.130981e+00	1.748267e-01	6.386096e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.962881e+00	1.835186e-01	2.565620e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.660103e+00	1.107645e-01	3.453196e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.299603e-01	1.036793e-01	2.395491e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.033904e-01	7.185962e-02	1.640214e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.381493e-02	4.305933e-03	9.315139e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.18575823293931387,0.012656859362125322,0.03270233224516414
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.832437e+00	7.704536e-01	4.107428e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.843291e+00	1.235588e+00	4.929065e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.232967e+00	8.475330e-01	3.909690e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.909821e+00	3.726200e-01	9.474944e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.288858e+00	1.931024e-01	1.328617e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.586722e+00	1.576879e-01	3.790570e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.019028e+00	1.562149e-01	4.400586e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.483883e+00	1.655091e-01	4.693372e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.039476e+00	1.370206e-01	3.643624e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.266655e-01	1.125236e-01	2.884085e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.526616e-01	7.091538e-02	2.168721e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.569229e-01	5.878991e-02	1.403748e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.145920e-01	2.596656e-02	7.951487e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.838158e-03	2.225305e-03	6.272271e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.08829231823390588,0.006548626109864994,0.018370282430257623
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.485616e+01	3.386076e+00	1.283846e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.407601e+01	2.281968e+00	1.238837e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.338415e+00	9.069089e-01	3.232446e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.834401e+00	1.716457e-01	5.972524e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.994998e+00	1.182855e-01	1.526609e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.939561e+00	1.268635e-01	2.388352e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.292835e+00	1.004310e-01	3.703776e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.777437e+00	1.461858e-01	2.871752e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.165875e+00	8.611860e-02	2.769436e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.017271e-01	6.444053e-02	2.065196e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.077784e-01	7.229218e-02	1.311237e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.063319e-01	3.861398e-02	8.497335e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.405409e-02	2.940267e-03	1.015926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.035585748047864164,0.003655289110053729,0.010307246394809767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.844653e+02	2.237541e+01	8.877924e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.064425e+01	1.013111e+00	1.187631e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.757850e+01	5.258823e-01	5.553250e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.096412e+01	7.147889e-02	6.445845e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.755454e+00	1.547807e-01	4.477663e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.438282e+00	1.822723e-01	2.627488e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.001849e+00	1.563092e-01	2.254017e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.184361e+00	9.960796e-02	2.891208e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.579635e+00	1.060185e-01	3.314807e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.789791e-01	1.057668e-01	2.502892e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.331583e-01	9.190528e-02	1.838189e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.868907e-02	3.749048e-03	1.136332e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18500854518158563,0.010336875860178257,0.025080379193787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.833996e+00	4.429655e-01	2.031955e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.361382e+00	2.030904e-01	7.406851e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.717495e+00	2.141418e-01	4.386686e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.765122e-01	1.380112e-01	3.616539e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.669648e-01	8.802110e-02	2.769804e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.898211e-01	6.772759e-02	1.615647e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.105772e-01	3.233531e-02	9.270315e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.779082e-03	3.340916e-03	6.795637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.09889713954867027,0.0055314478883879276,0.013516635613966765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.693135e+00	5.961936e-01	2.488878e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.287806e+00	1.222635e-01	2.240149e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.099134e+00	1.212086e-01	2.627618e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.036728e-01	6.712450e-02	1.793195e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.228209e-01	4.808754e-02	1.135446e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.550549e-01	2.587243e-02	7.682432e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.687491e-02	1.815491e-02	4.339899e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.330209e-03	1.648302e-03	3.218880e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.051607538765664276,0.00423406733600995,0.009575454421591051
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.529748e+01	1.083687e+00	4.522810e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.898477e+00	1.720673e-01	4.167745e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.199678e+00	1.197908e-01	2.984017e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.437238e-01	8.082170e-02	1.798202e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.176293e-02	5.924652e-03	1.223400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19320936654605186,0.011376303408614757,0.027626579450736516
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.361125e-01	3.070556e-01	2.321706e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.758495e+00	1.267978e+00	5.323308e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.995530e+00	7.681930e-01	3.047161e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.068699e+00	9.848159e-02	1.193487e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.969364e+00	1.824936e-01	4.223241e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.179739e+00	2.339802e-01	4.572971e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.531549e+00	1.679373e-01	4.446589e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.151012e+00	1.566183e-01	3.729809e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.540983e-01	1.347752e-01	3.121696e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.654503e-01	8.651599e-02	2.486534e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.657881e-01	7.829127e-02	1.788826e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.908770e-01	3.997434e-02	1.224162e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.336197e-02	3.030891e-02	6.712808e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.503425e-03	1.815549e-03	4.858939e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.0951802977564227,0.006685788503208709,0.016143326616232676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.422231e+00	1.463586e+00	7.692307e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.173861e+01	2.232839e+00	9.154488e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.535556e+00	6.443670e-01	3.138051e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.771462e+00	1.352606e-01	3.078450e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.130773e+00	2.703404e-01	3.469695e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.859753e+00	1.630666e-01	4.209737e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.072540e+00	1.425230e-01	3.535825e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.485270e+00	1.119990e-01	3.092401e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.085545e+00	1.055060e-01	2.523320e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.761623e-01	8.383784e-02	2.140648e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.562931e-01	8.379711e-02	1.601670e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.583277e-01	5.639147e-02	1.208541e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.022919e-01	2.971050e-02	9.615859e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.052317e-01	2.385693e-02	5.443676e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.259544e-03	1.784173e-03	5.211363e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.041966277015190824,0.0038202349196730725,0.009352375390923442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.442174e+01	6.536497e+00	5.855767e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.142785e+01	5.075822e+00	1.493456e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.845042e+01	1.117684e+00	4.199462e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.012596e+01	3.516887e-01	7.764065e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.011416e+00	3.614910e-01	7.264529e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.633144e+00	2.655142e-01	5.911833e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.325658e+00	2.090416e-01	4.616180e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.481225e+00	1.237614e-01	3.421016e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.530558e-01	1.127475e-01	2.591876e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.206642e-01	1.014108e-01	1.968082e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.522396e-01	7.026870e-02	1.438177e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.072201e-02	2.796238e-03	8.349467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.17564278974885802,0.01339747922844406,0.031669127243053624
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.052546e+00	8.820766e-01	4.518464e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.622060e+00	4.069037e-01	1.713260e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.376677e+00	2.301505e-01	4.231408e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.381992e+00	1.900857e-01	4.365699e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.463566e-01	1.071138e-01	3.364000e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.675684e-01	6.924764e-02	1.871601e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.539647e-01	4.035849e-02	1.093134e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.119010e-02	2.215714e-02	4.718812e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.256199e-03	1.306793e-03	2.327958e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.0815878921076979,0.007983273321392773,0.017980038529132977
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.866695e+01	3.583931e+00	1.972639e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.698073e+00	3.468980e-01	1.829093e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.975588e+00	1.880491e-01	2.443345e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.122596e+00	1.847572e-01	3.163993e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.152971e+00	1.156575e-01	2.624411e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.005470e-01	7.511942e-02	1.902486e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.018901e-01	3.786212e-02	1.207206e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.486980e-01	2.935663e-02	6.879225e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.112198e-02	4.396505e-03	8.865027e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.032535003789594175,0.004304781059570981,0.009472825990587998
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.066829e+02	2.403917e+01	1.364073e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.658628e+01	6.660052e-01	6.190944e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.053890e+00	3.790208e-01	3.863823e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.795871e+00	1.486493e-01	2.287426e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.584552e+00	1.205769e-01	2.862182e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.940630e-01	9.927899e-02	2.211845e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.806127e-01	6.169360e-02	1.465289e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.262930e-02	4.310571e-03	8.940292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.17390967013941627,0.013234124769606448,0.031084804036825814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.432717e+00	9.251205e-01	4.557101e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.419428e+00	1.242411e+00	6.522617e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.308086e+00	6.635914e-01	2.766355e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.676659e+00	1.034357e-01	3.714804e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.981251e+00	1.841974e-01	2.593395e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.300223e+00	1.626291e-01	4.505969e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.859923e+00	1.937946e-01	4.110159e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.369311e+00	1.681738e-01	3.963088e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.912559e-01	1.587367e-01	3.289395e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.548624e-01	9.137761e-02	3.033377e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.133620e-01	7.506655e-02	1.903860e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.137069e-01	4.382388e-02	1.225234e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.318517e-02	2.898123e-02	7.031169e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.672949e-03	1.833338e-03	4.903284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08239413361045025,0.007298719051699862,0.016584561198511746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.988964e+01	4.162663e+00	1.970350e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.400496e+01	1.864366e+00	8.772474e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.940408e+00	3.668715e-01	3.580209e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.199463e+00	2.132459e-01	1.243858e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.542110e+00	1.287987e-01	2.770497e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.709354e+00	1.041746e-01	3.181536e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.193904e+00	1.779504e-01	2.968281e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.619547e+00	1.525301e-01	2.911266e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.094082e+00	1.075677e-01	2.315941e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.695897e-01	6.782498e-02	1.789380e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.806002e-01	5.993151e-02	1.214552e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.788677e-01	2.811734e-02	9.665380e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.389147e-02	3.896475e-03	8.045037e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.033508248553661524,0.004010999607452229,0.009674428197717508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.989322e+02	2.098539e+01	1.168472e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.733507e+01	1.011548e+00	4.300554e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.586476e+01	4.437190e-01	5.383801e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.029946e+01	4.308821e-01	7.825019e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.384572e+00	1.640499e-01	4.716370e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.139110e+00	1.770415e-01	3.135864e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.795674e+00	1.438393e-01	2.068027e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.069907e+00	1.324184e-01	2.053876e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.532527e+00	1.338604e-01	2.821714e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.237224e-01	9.754127e-02	2.356451e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.026389e-01	9.065859e-02	1.703661e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.713120e-02	3.818748e-03	1.143924e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR2_MUF1_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3253246914444148,0.017299049579780734,0.03846850203832908
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.883112e-01	1.280548e-01	1.012733e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.511381e+00	9.062302e-01	4.862187e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.855451e+00	7.141824e-01	1.391035e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.355093e+00	2.748005e-01	2.185063e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.156220e+00	3.218264e-01	7.403590e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.117324e+00	2.090374e-01	6.288945e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.072357e-01	1.051039e-01	3.405309e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.471927e-02	9.684921e-03	2.796394e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.18289297729230986,0.014765849956203725,0.027449775142809968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.769265e+00	5.654158e-01	5.134209e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.288271e+00	9.454811e-01	2.660225e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.805250e+00	4.179784e-01	3.010141e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.833091e+00	2.968595e-01	5.843886e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.397644e-01	1.419528e-01	3.905343e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.985211e-01	7.115996e-02	2.026320e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.500869e-01	3.227131e-02	9.266453e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.302256e-03	2.652918e-03	6.962288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10558811249753806,0.015008007072020296,0.029441917090864453
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.502719e+00	1.761126e+00	1.603611e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.246517e+00	9.926425e-01	3.668396e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.337725e+00	7.641193e-01	8.612281e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.574029e+00	3.469972e-01	7.538532e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.058902e-02	1.666732e-02	4.355519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3135313246521671,0.017878656444252294,0.03693159683011593
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.894163e-02	3.850926e-02	4.199565e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.477400e-01	2.098191e-01	1.650057e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.028306e+00	5.186206e-01	3.497711e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.993392e+00	8.158335e-01	4.275738e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.908902e+00	8.430956e-01	3.844038e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.434810e+00	5.810804e-01	1.421802e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.497671e+00	1.814434e-01	1.302946e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.118089e+00	2.090319e-01	2.410681e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.558150e+00	2.714502e-01	5.255070e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.907087e+00	2.641638e-01	6.067222e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.276099e+00	2.091833e-01	5.406971e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.986132e-01	1.455952e-01	3.989916e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.251292e-01	9.104661e-02	2.316202e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.226480e-02	9.469355e-03	2.130921e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.18544308666133277,0.014412012042708672,0.027533710606054113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.143704e-01	1.227999e-01	1.210014e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.982871e-01	4.511734e-01	4.076891e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.039712e+00	8.984632e-01	7.155151e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.340384e+00	1.217458e+00	8.295960e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.405441e+00	1.229362e+00	6.695704e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.832322e+00	8.780710e-01	3.416855e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.636875e+00	3.847099e-01	7.017648e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.998063e+00	2.612806e-01	1.593623e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.110195e+00	2.854243e-01	3.980688e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.287380e+00	2.840203e-01	5.103408e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.576200e+00	2.252549e-01	4.630721e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.005834e+00	1.581079e-01	3.633307e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.891459e-01	1.007822e-01	2.407877e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.967090e-01	6.141213e-02	1.393903e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.317753e-02	5.512006e-03	1.310925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09934925814426582,0.013083883297615923,0.02403173771521963
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.386446e+00	7.589955e-01	7.681594e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.295579e+00	1.628013e+00	1.519682e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.825856e+00	2.397376e+00	1.954479e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.843354e+00	2.605353e+00	1.845019e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.679479e+00	2.033544e+00	1.002230e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.076123e+00	8.175837e-01	3.007300e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.554855e+00	4.774902e-01	3.803032e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.738575e+00	6.002630e-01	7.520447e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.115068e+00	5.290009e-01	8.508689e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.876492e+00	3.549288e-01	7.097224e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.050111e+00	2.334246e-01	5.052185e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.313527e-02	1.262317e-02	2.734588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2825738062224111,0.016638197667861954,0.04634388262396405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.048648e-01	3.113605e-01	1.723400e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.202702e+00	9.872049e-01	3.742368e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.091851e+00	5.488756e-01	1.894017e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.749702e+00	1.711188e-01	2.937379e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.955521e+00	2.370778e-01	6.256760e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.130533e+00	1.838746e-01	5.754084e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.601032e-01	1.013688e-01	3.452211e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.232837e-01	5.410493e-02	1.668331e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.181032e-02	3.882187e-03	9.618135e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1440774524400138,0.012104959055816267,0.031216950136275595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.655455e+00	1.029112e+00	4.639455e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.087604e+00	1.812648e+00	7.564622e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.120194e+00	8.134539e-01	3.608343e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.163903e+00	8.371702e-02	1.115638e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.136757e+00	1.814003e-01	3.659183e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.299793e+00	1.742974e-01	4.245236e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.771782e-01	1.038056e-01	2.909497e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.321942e-01	5.587210e-02	1.733679e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.754532e-02	6.420702e-03	1.834228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.061839427407047426,0.009725085189849166,0.02311196981452722
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.169913e+01	1.789176e+01	8.065786e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.083856e+01	5.242918e+00	3.436261e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.019475e+01	7.502572e-01	3.923298e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.691182e+00	1.107561e-01	1.912292e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.430054e+00	2.202543e-01	3.635148e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.585367e+00	2.439498e-01	4.895969e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.397723e-01	1.685832e-01	4.271962e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.464062e-02	1.037694e-02	2.704177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2750647624215126,0.01710332453923752,0.04112799183755711
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.697626e-01	2.938369e-01	2.034769e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.209852e+00	5.370621e-01	2.812695e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.792263e+00	7.366251e-01	3.116701e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.325021e+00	8.105387e-01	3.266218e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.731007e+00	6.735039e-01	2.626399e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.887373e+00	3.866812e-01	1.360268e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.798860e+00	8.089209e-02	4.031365e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.556257e+00	1.270482e-01	2.644652e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.126461e+00	1.822409e-01	4.307227e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.672413e+00	1.936808e-01	5.218492e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.192082e+00	1.757228e-01	4.598644e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.330542e-01	1.195830e-01	3.550126e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.934124e-01	8.396690e-02	2.077337e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.110282e-02	8.969741e-03	1.992141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15162225003247723,0.012726763211845321,0.02858956649522687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.310507e+00	1.147240e+00	6.455034e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.669059e+00	1.554562e+00	6.800871e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.568263e+00	1.421035e+00	6.602176e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.683396e+00	1.309124e+00	5.739510e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.978601e+00	8.126157e-01	4.235959e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.059747e+00	4.248020e-01	1.877790e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.202889e+00	9.137213e-02	9.066740e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.589428e+00	8.952126e-02	2.079436e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.071658e+00	1.508403e-01	2.874157e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.480537e+00	1.711517e-01	3.591632e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.087176e-01	1.209209e-01	2.964167e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.764682e-01	8.080249e-02	1.951882e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.132194e-02	9.007536e-03	2.102087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07246215974888404,0.011124067797093518,0.023009963790430965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.278720e+01	1.581339e+01	7.374903e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.622739e+01	6.128896e+00	3.432775e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.432168e+01	3.691421e+00	1.821060e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.619452e+01	1.989763e+00	1.177996e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.918582e+00	8.457238e-01	5.285086e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.819180e+00	2.421513e-01	3.091125e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.843755e+00	1.377525e-01	1.525996e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.000382e+00	9.236659e-02	1.720215e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.580405e+00	1.984463e-01	3.234672e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.943495e+00	2.467213e-01	4.718108e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.192611e+00	2.068153e-01	4.474112e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.687129e-02	1.476616e-02	3.143871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.32010594606473886,0.022537339686569846,0.04314028031320988
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.514258e-01	1.618792e-01	1.527005e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.783088e+00	1.020785e+00	6.389967e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.734429e+00	6.607081e-01	1.125142e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.073584e+00	3.622685e-01	2.794476e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.035661e+00	4.016236e-01	7.399163e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.108654e+00	2.535002e-01	6.529466e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.141818e-01	1.254614e-01	3.837269e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.827003e-02	1.206932e-02	3.488713e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.18318328423544622,0.019394810750313324,0.031799106071235705
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.996812e+00	7.158802e-01	7.224092e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.952230e+00	9.106188e-01	2.122668e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.535769e+00	5.007347e-01	4.018500e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.886803e+00	4.043763e-01	6.261340e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.051898e-01	1.855767e-01	4.270594e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.298268e-01	8.457436e-02	2.387824e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.670117e-01	3.911705e-02	1.107833e-01
7.750000e-01	2.250000e-01	2.250000e-01	1.013172e-02	3.351684e-03	8.609068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.11455161144757908,0.01967114106003684,0.035201730038595336
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.389731e+00	1.968958e+00	2.026939e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.586229e+00	1.041927e+00	3.010974e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.408017e+00	9.035620e-01	8.403274e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.844755e+00	4.859167e-01	8.870965e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.688273e-02	2.250417e-02	5.464173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.31232870425758597,0.023268980228446368,0.04199720239707716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.844268e-02	3.654925e-02	4.592592e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.731452e-01	2.437157e-01	2.264746e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.154950e+00	6.325788e-01	4.826317e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.174132e+00	9.356849e-01	6.011365e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.023231e+00	9.349451e-01	4.638628e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.415225e+00	6.043987e-01	1.574167e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.339666e+00	1.276926e-01	2.657137e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.941083e+00	3.015582e-01	2.859388e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.426256e+00	3.593865e-01	5.494618e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.838998e+00	3.319893e-01	6.414867e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.274278e+00	2.635509e-01	5.661553e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.201955e-01	1.849841e-01	4.458842e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.553273e-01	1.143292e-01	2.819580e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.865318e-02	1.228094e-02	2.695231e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.18738182708728102,0.019280133063782512,0.03211443672467912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.002667e-01	1.249383e-01	1.569720e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.046931e+00	5.934094e-01	6.184988e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.344020e+00	1.134746e+00	1.054867e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.616255e+00	1.453208e+00	1.167458e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.457190e+00	1.362107e+00	8.458986e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.646184e+00	9.049900e-01	3.445043e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.368071e+00	3.926388e-01	6.029365e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.732373e+00	3.012797e-01	2.084636e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.976299e+00	3.793843e-01	4.357575e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.273580e+00	3.882133e-01	5.275860e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.602758e+00	3.057787e-01	5.263110e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.057507e+00	2.076554e-01	3.995858e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.349256e-01	1.281593e-01	2.901931e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.309190e-01	7.536699e-02	1.658658e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.752889e-02	7.590260e-03	1.637574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10673208920848924,0.01757850676982753,0.029289665874799573
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.250691e+00	7.881513e-01	1.019597e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.397359e+00	1.917723e+00	2.120135e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.836892e+00	2.786559e+00	2.755159e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.562216e+00	2.849968e+00	2.245693e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.063724e+00	2.103868e+00	1.214951e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.545121e+00	9.902025e-01	2.612076e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.276498e+00	5.111327e-01	3.021882e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.744166e+00	7.238427e-01	7.663357e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.287628e+00	6.783976e-01	9.127311e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.095061e+00	4.978954e-01	8.242567e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.225519e+00	3.145103e-01	6.052749e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.463552e-02	1.743070e-02	3.609691e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2770528020875937,0.020822631619284437,0.050695140552106055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.497212e-01	3.887039e-01	1.891636e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.502243e+00	1.079232e+00	4.873251e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.921470e+00	4.300954e-01	1.659453e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.461779e+00	1.792718e-01	3.700480e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.872728e+00	2.900185e-01	5.788503e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.145738e+00	2.283302e-01	5.956696e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.836243e-01	1.314713e-01	3.875596e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.389064e-01	6.278433e-02	1.967927e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.426165e-02	5.041401e-03	1.337965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.14478401478642686,0.015574279310681755,0.03474799886662386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.819656e+00	1.461327e+00	7.321862e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.962400e+00	2.040130e+00	1.041296e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.441334e+00	6.209843e-01	2.905906e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.589895e+00	1.216120e-01	2.452268e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.061780e+00	2.021668e-01	3.084643e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.373936e+00	2.317746e-01	4.371265e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.428161e-01	1.361107e-01	3.257140e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.689958e-01	6.743921e-02	1.980916e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.201288e-02	8.260321e-03	2.233202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.06938582871764501,0.012666005018942536,0.026892288351577656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.113684e+01	2.325792e+01	1.293997e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.781139e+01	4.706344e+00	2.435894e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.558853e+00	4.073528e-01	3.654814e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.226631e+00	1.842512e-01	1.624148e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.453241e+00	2.180602e-01	3.015481e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.776187e+00	3.036379e-01	5.144543e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.003833e+00	2.258408e-01	4.842890e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.625632e-02	1.405004e-02	3.393940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.27222912611439265,0.02163354738657658,0.046012612342393844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.301742e-01	3.476453e-01	2.345600e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.424956e+00	6.889292e-01	3.565541e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.057196e+00	8.698568e-01	4.181284e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.533720e+00	8.671860e-01	4.134976e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.778431e+00	6.542435e-01	2.981041e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.768734e+00	3.308304e-01	1.220228e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.592440e+00	1.172343e-01	1.995005e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.333199e+00	1.445740e-01	3.068027e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.013784e+00	2.297470e-01	3.999963e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.632111e+00	2.543248e-01	5.105595e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.193539e+00	2.162078e-01	4.867333e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.581480e-01	1.560268e-01	3.875944e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.201691e-01	9.980494e-02	2.529191e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.715792e-02	1.138745e-02	2.531188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15212168926758657,0.01650664607022631,0.03235398231303552
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.191915e+00	1.485251e+00	7.920200e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.065525e+00	1.896280e+00	1.022620e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.497973e+00	1.730581e+00	9.387636e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.841127e+00	1.264432e+00	7.109544e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.672746e+00	7.723406e-01	3.852399e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.511803e+00	3.139951e-01	1.777262e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.725685e+00	1.209570e-01	2.042393e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.324158e+00	9.960175e-02	2.241238e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.997455e+00	1.868888e-01	2.754900e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.501021e+00	2.226245e-01	3.691484e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.561823e-01	1.671179e-01	3.266201e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.156992e-01	9.717328e-02	2.208890e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.785010e-02	1.183358e-02	2.556604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07977315587497924,0.01473776674079938,0.027264873190830763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.742549e+01	1.990204e+01	1.174467e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.564832e+01	6.330853e+00	3.856564e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.222890e+01	3.478451e+00	2.021342e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.368324e+01	1.637284e+00	9.120959e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.749769e+00	5.670878e-01	4.685164e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.805667e+00	2.561265e-01	3.155223e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.372538e+00	1.332553e-01	1.675355e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.826653e+00	9.456060e-02	1.210867e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.598007e+00	2.421051e-01	3.038004e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.068109e+00	3.125817e-01	4.809926e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.347591e+00	2.835937e-01	4.921989e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.026686e-02	1.980258e-02	3.965779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.28808743784048685,0.020123299725566535,0.0400896129536531
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.278356e-01	2.534306e-01	2.188730e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.736649e+00	1.079131e+00	4.967373e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.600412e+00	2.391538e-01	1.855096e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.438525e+00	3.714319e-01	5.750837e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.472507e+00	2.891973e-01	6.755296e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.909492e-01	1.555794e-01	4.669733e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.739289e-01	8.649269e-02	2.605831e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.775291e-02	8.647011e-03	2.460731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.15948349020448582,0.01632776666534838,0.029025234294700386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.041536e+00	9.158410e-01	7.812172e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.025314e+00	6.272782e-01	2.144518e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.771726e+00	4.677929e-01	5.246770e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.363481e+00	2.522231e-01	5.181787e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.931837e-01	1.174673e-01	3.102979e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.502651e-01	6.494494e-02	1.745761e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.412363e-01	3.092797e-02	8.569426e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.833962e-03	2.829393e-03	7.457964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09769820501564432,0.015503807258207311,0.029410044556658174
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.364403e+00	2.296582e+00	2.042129e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.606434e+00	9.433540e-01	4.445794e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.410660e+00	7.227944e-01	9.697806e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.343272e+00	3.087825e-01	6.479458e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.163885e-02	1.633438e-02	4.134388e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2846216648211839,0.020751760670026265,0.040215515440588046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.993421e-02	5.455403e-02	5.335804e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.049893e-01	3.862224e-01	3.189105e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.812624e+00	9.161615e-01	6.131361e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.035015e+00	1.104450e+00	5.660770e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.648916e+00	7.798686e-01	2.496937e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.577955e+00	2.152804e-01	1.473725e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.112894e+00	2.741244e-01	2.319850e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.505169e+00	3.168996e-01	5.379624e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.947836e+00	3.227162e-01	6.186539e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.414104e+00	2.462468e-01	5.741307e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.607164e-01	1.918022e-01	4.591176e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.059981e-01	1.308804e-01	3.350075e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.316605e-01	8.241488e-02	1.992054e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.749395e-02	8.412532e-03	1.882037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.16545583103170022,0.01660723245609655,0.0296462061390782
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.246375e-01	1.974906e-01	2.201131e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.895582e+00	1.007046e+00	9.571044e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.836072e+00	1.678634e+00	1.379339e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.136538e+00	1.706344e+00	1.049107e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.431259e+00	1.189598e+00	4.593211e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.957262e+00	4.278266e-01	6.881123e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.178016e+00	3.180870e-01	1.604037e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.281822e+00	3.779472e-01	4.150761e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.456317e+00	3.565195e-01	5.461999e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.784826e+00	2.808753e-01	5.320517e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.252584e+00	2.208841e-01	4.322689e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.230845e-01	1.513198e-01	3.197448e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.974491e-01	9.600482e-02	2.213012e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.596717e-01	5.304341e-02	1.277835e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.162753e-02	5.894791e-03	1.245007e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09163143049318409,0.014550220447890186,0.02548942935117071
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.878018e+00	1.172196e+00	1.417119e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.272161e+00	2.849477e+00	2.931607e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.363193e+00	3.664774e+00	3.186216e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.750135e+00	3.041698e+00	1.946267e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.332692e+00	1.671323e+00	5.166851e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.770640e+00	4.774023e-01	1.844303e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.757916e+00	7.331477e-01	7.413107e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.990623e+00	6.895471e-01	9.371636e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.600276e+00	5.282278e-01	8.713905e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.605733e+00	3.472463e-01	6.745512e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.356762e-01	2.296148e-01	4.727221e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.199399e-02	1.290499e-02	2.755304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.249025433330455,0.01775632329531543,0.04663349823452992
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.012415e+00	5.257653e-01	2.420677e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.179889e+00	1.102965e+00	4.376123e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.909374e+00	1.204054e-01	1.245736e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.196775e+00	2.266050e-01	4.502326e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.499609e+00	2.213334e-01	5.619333e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.605277e-01	1.517532e-01	4.493789e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.380838e-01	8.863878e-02	2.752523e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.785815e-01	4.735756e-02	1.392633e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.082765e-02	3.815307e-03	1.023313e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.1262446176886147,0.012606737903544385,0.0305277536885091
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.461109e+00	2.146488e+00	1.024719e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.426146e+00	1.920887e+00	9.991454e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.918986e+00	2.027722e-01	9.948403e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.350703e+00	2.035405e-01	2.933825e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.814354e+00	1.860409e-01	3.575565e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.097102e+00	1.563692e-01	3.603074e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.957754e-01	9.214593e-02	2.481357e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.107046e-01	5.403870e-02	1.505165e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.783153e-02	6.756092e-03	1.845398e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.05946604812544152,0.009850706056142723,0.02242064563884307
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.286216e+02	2.683067e+01	1.329556e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.494625e+01	2.503062e+00	1.221085e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.416074e+00	2.489693e-01	3.232458e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.039030e+00	1.910943e-01	1.387496e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.197577e+00	1.826093e-01	3.116735e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.465466e+00	2.312037e-01	4.464695e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.113484e-01	1.599317e-01	3.804509e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.942102e-02	1.101074e-02	2.747254e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.24555762872247353,0.01843594704521123,0.04345454483015945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.742305e-01	4.781117e-01	2.811413e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.001707e+00	9.257500e-01	4.227554e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.741684e+00	1.012562e+00	4.462565e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.113684e+00	8.368064e-01	3.313876e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.090188e+00	4.579707e-01	1.541893e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.798001e+00	1.214612e-01	1.568667e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.457999e+00	1.491881e-01	3.264725e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.105663e+00	1.710956e-01	3.775883e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.724788e+00	2.092688e-01	4.688834e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.331087e+00	1.997585e-01	4.615940e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.300099e-01	1.536033e-01	4.026348e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.771870e-01	1.123729e-01	3.015192e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.128595e-01	7.326542e-02	1.807249e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.676531e-02	7.696547e-03	1.828253e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.1318612001467296,0.013238808188687834,0.028325052743798596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.493720e+00	2.044698e+00	1.018399e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.808828e+00	2.315133e+00	1.104955e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.170767e+00	1.742336e+00	7.729407e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.325029e+00	9.778215e-01	4.695519e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.517605e+00	4.353797e-01	2.396236e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.182821e+00	1.384939e-01	1.592064e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.496338e+00	1.386099e-01	2.517196e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.164013e+00	1.309572e-01	2.344789e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.750987e+00	1.611845e-01	3.187055e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.242182e+00	1.693590e-01	3.197708e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.655209e-01	1.176176e-01	2.620759e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.128437e-01	7.103210e-02	1.748674e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.815999e-02	8.993407e-03	1.961255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06683882500092554,0.011459207081777091,0.022962336329111363
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.188372e+02	2.261202e+01	1.171312e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.704560e+01	4.968864e+00	2.650971e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.026734e+01	1.904173e+00	1.240564e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.171206e+01	7.963118e-01	4.909142e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.890853e+00	2.464117e-01	4.048239e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.492611e+00	1.695061e-01	2.466781e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.173893e+00	9.125528e-02	1.490243e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.649407e+00	1.247956e-01	1.164552e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.323383e+00	2.018116e-01	3.106251e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.757882e+00	2.539671e-01	4.469301e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.092521e+00	2.102341e-01	4.217315e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.565299e-02	1.506995e-02	3.188486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.25960239696470494,0.01744557442110159,0.03614121055111219
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.011501e+00	3.523969e-01	2.692785e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.318280e+00	9.028763e-01	2.576652e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.163050e+00	3.027191e-01	2.170987e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.912102e+00	2.934049e-01	6.454542e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.119961e+00	1.948463e-01	5.323742e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.954568e-01	1.053846e-01	3.372120e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.694979e-01	5.978165e-02	1.805784e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.828959e-02	5.841590e-03	1.552693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.13988193963516637,0.012588479808814224,0.024743681729500422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.062684e+00	9.696936e-01	6.913775e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.600752e+00	6.019921e-01	4.580479e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.154251e+00	3.332604e-01	5.515016e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.061685e+00	1.518336e-01	3.885664e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.593747e-01	8.225530e-02	2.292732e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.850873e-01	4.373725e-02	1.314909e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.122228e-01	2.483434e-02	6.486423e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.355984e-03	2.195885e-03	5.263267e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.0835342050152767,0.011668091453003335,0.02341157230022073
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.315502e+00	2.387784e+00	1.776205e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.015033e+00	9.800008e-01	9.290266e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.632593e+00	5.067509e-01	8.749653e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.041579e+00	1.884238e-01	4.731970e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.827820e-02	1.189907e-02	2.980219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2603036930124728,0.017894853566078506,0.03714739943001949
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.004431e-01	7.741263e-02	6.442954e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.568325e-01	5.879053e-01	4.249271e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.631639e+00	1.176736e+00	6.451921e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.800237e+00	1.048851e+00	4.243620e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.925221e+00	4.364898e-01	5.308999e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.430361e+00	2.287455e-01	1.800202e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.745448e+00	3.202730e-01	5.256677e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.109882e+00	3.101115e-01	5.969059e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.568819e+00	2.345218e-01	5.733927e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.116515e+00	1.854962e-01	4.700734e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.420010e-01	1.334968e-01	3.406453e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.612987e-01	8.704095e-02	2.420376e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.391637e-01	5.428837e-02	1.443465e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.831731e-02	5.575685e-03	1.159249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.146669507827197,0.013734785286445117,0.025953136916223585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.515510e-01	3.146445e-01	3.251281e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.203408e+00	1.578672e+00	1.361134e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.575868e+00	2.112743e+00	1.394392e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.336925e+00	1.540514e+00	6.970376e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.842908e+00	6.401861e-01	1.470442e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.833409e+00	3.091036e-01	2.052774e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.764686e+00	4.041768e-01	4.462595e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.801828e+00	3.541155e-01	5.713278e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.045806e+00	2.841283e-01	5.154032e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.450280e+00	2.060469e-01	4.376367e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.001552e+00	1.502279e-01	3.391102e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.585700e-01	1.094001e-01	2.330071e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.988375e-01	6.141656e-02	1.640304e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.061902e-01	4.144832e-02	9.778662e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.575676e-02	4.055787e-03	8.670895e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07862121697504597,0.011476476018541182,0.021191268905261837
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.812913e+00	1.714932e+00	2.008888e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.695664e+00	4.000432e+00	3.688757e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.117755e+01	4.295659e+00	3.155526e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.161053e+01	2.699947e+00	1.270661e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.004479e+01	8.676425e-01	2.722603e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.459997e+00	7.517832e-01	6.606726e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.092328e+00	7.432587e-01	1.029739e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.319156e+00	5.781599e-01	9.149530e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.073495e+00	3.744051e-01	7.471814e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.275699e+00	2.481577e-01	5.019123e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.372456e-01	1.588640e-01	3.446626e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.085241e-02	8.835086e-03	2.002807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.22605579993314828,0.015247228435562199,0.0418879832233765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.447385e+00	6.597006e-01	3.027200e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.596850e+00	9.884664e-01	3.496285e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.764261e+00	1.752581e-01	2.842844e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.986556e+00	2.279503e-01	5.219237e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.235373e+00	1.630934e-01	4.921038e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.801679e-01	1.069269e-01	3.369339e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.281174e-01	6.451261e-02	1.997282e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.250336e-01	3.193585e-02	9.404595e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.900869e-03	2.790963e-03	6.018383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11140485873007727,0.010006237853451463,0.026072026245462065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.589538e+00	2.779877e+00	1.204736e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.755287e+00	1.467442e+00	6.636102e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.403211e+00	1.301042e-01	9.588199e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.262091e+00	2.034741e-01	3.306956e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.628267e+00	1.519459e-01	3.606294e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.199576e-01	1.067112e-01	2.895352e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.971180e-01	6.454667e-02	1.951199e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.558342e-01	3.928278e-02	1.163765e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.180975e-02	5.572332e-03	1.370626e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05091498467243572,0.007455326664048523,0.018034638697828557
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.592205e+02	2.725676e+01	1.336006e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.068123e+01	9.392598e-01	3.484962e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.097059e+00	3.208231e-01	2.764102e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.958220e+00	1.528233e-01	1.389168e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.003234e+00	1.480948e-01	3.086853e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.256638e+00	1.666182e-01	3.854020e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.841735e-01	1.169330e-01	2.977031e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.085994e-02	8.463228e-03	2.092362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.22340064451786398,0.01548181905333737,0.03968128728714307
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.153622e+00	6.135249e-01	3.353439e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.639316e+00	1.166611e+00	4.629156e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.366677e+00	1.078869e+00	4.023893e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.484811e+00	6.742330e-01	2.324921e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.190306e+00	1.812926e-01	7.327874e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.703560e+00	1.317719e-01	2.960543e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.308372e+00	1.782870e-01	3.923523e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.923504e+00	1.801554e-01	4.520084e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.483170e+00	1.696649e-01	4.510354e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.095794e+00	1.345341e-01	4.043523e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.476481e-01	1.232140e-01	3.076748e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.495644e-01	7.890584e-02	2.176893e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.298790e-01	4.915460e-02	1.339330e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.805035e-02	5.257030e-03	1.111617e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11601202012425899,0.010272529964166,0.02421824209551343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.279939e+00	2.640167e+00	1.131018e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.122491e+01	2.561706e+00	1.096552e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.939391e+00	1.492191e+00	5.817399e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.209442e+00	6.281879e-01	2.750045e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.119479e+00	1.534324e-01	7.611570e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.923449e+00	1.072968e-01	2.075438e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.402460e+00	1.436168e-01	2.496394e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.032300e+00	1.351956e-01	3.072942e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.559711e+00	1.265310e-01	2.990946e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.046979e+00	1.185579e-01	2.828074e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.393299e-01	9.410947e-02	1.944175e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.390416e-01	5.039427e-02	1.305198e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.936005e-02	6.317034e-03	1.491952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.056272177702075474,0.008474055557299735,0.01839405382777852
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.465451e+02	2.342752e+01	1.062758e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.376278e+01	2.844760e+00	1.817522e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.759628e+01	9.109856e-01	6.750812e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.067137e+01	3.236415e-01	3.253101e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.630738e+00	2.485888e-01	2.733230e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.346842e+00	1.380291e-01	2.279941e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.065219e+00	9.152227e-02	1.476744e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.457780e+00	8.431835e-02	1.672649e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.100729e+00	1.739720e-01	3.031635e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.514639e+00	1.901302e-01	4.026948e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.147333e-01	1.603693e-01	3.267947e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.292882e-02	1.079053e-02	2.426174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23957576777976022,0.015368642051042714,0.03380760624268972
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.405576e+00	4.298647e-01	2.841970e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.398323e+00	6.899683e-01	2.478428e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.735601e+00	2.720707e-01	3.798497e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.607392e+00	2.429353e-01	5.835849e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.345594e-01	1.482056e-01	4.341213e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.994640e-01	8.105311e-02	2.805323e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.174857e-01	4.430464e-02	1.393877e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.376846e-02	4.600577e-03	1.159291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.12832278830757612,0.009949066998008543,0.0217786879670423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.787262e+00	9.316374e-01	5.533624e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.036013e+00	3.979867e-01	4.502482e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.797945e+00	2.339450e-01	5.115806e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.283413e-01	1.236465e-01	2.936368e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.967019e-01	5.969997e-02	2.031260e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.563382e-01	3.818978e-02	1.042491e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.479491e-02	2.029085e-02	5.652192e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.318752e-03	1.739353e-03	4.485621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07545729841980545,0.009189750194007376,0.02005642146046538
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.074120e+01	2.271487e+00	1.482845e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.192308e+00	9.345469e-01	9.804389e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.196682e+00	3.602062e-01	7.281268e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.155218e-01	1.409013e-01	3.703445e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.162622e-02	9.306173e-03	2.497188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.24367750036083416,0.016012504357210577,0.03503252238645907
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.363410e-01	1.016358e-01	8.456695e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.357405e+00	7.842179e-01	5.082286e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.360681e+00	1.289207e+00	6.105379e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.220718e+00	8.706301e-01	2.288672e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.900566e+00	1.186272e-01	9.101072e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.149101e+00	2.436928e-01	4.028392e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.417564e+00	2.768345e-01	5.593199e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.816004e+00	2.521236e-01	5.553681e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.359359e+00	2.018801e-01	4.893616e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.574019e-01	1.541556e-01	3.913782e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.203265e-01	9.019958e-02	3.009528e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.767019e-01	7.275012e-02	2.078094e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.960707e-01	4.767883e-02	1.035544e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.375951e-02	4.048293e-03	8.594625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13470375160105683,0.011754126917271235,0.023911884270477607
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.525808e-01	4.850308e-01	4.787026e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.626660e+00	2.063127e+00	1.675517e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.972016e+00	2.204328e+00	1.022315e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.911694e+00	1.242707e+00	2.689002e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.733723e+00	2.605035e-01	3.038079e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.479852e+00	3.586507e-01	3.865270e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.361067e+00	3.304532e-01	5.590691e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.453517e+00	2.753335e-01	5.205970e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.776796e+00	2.467968e-01	4.720813e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.265722e+00	1.612042e-01	3.802934e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.806014e-01	1.208804e-01	2.606060e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.722573e-01	7.029227e-02	2.159138e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.447038e-01	5.042196e-02	1.420812e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.797844e-01	3.462283e-02	7.511123e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.301453e-02	3.349821e-03	7.188975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07081004112741708,0.009473762266044114,0.01863994059438749
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.800406e+00	2.277264e+00	2.463612e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.021960e+01	4.968439e+00	4.348750e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.354117e+01	4.658750e+00	2.712388e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.278428e+01	2.171153e+00	4.775675e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.991807e+00	6.437023e-01	5.913114e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.923844e+00	8.366644e-01	1.027798e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.474658e+00	6.554680e-01	1.054714e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.847980e+00	4.446704e-01	8.483811e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.774142e+00	2.682809e-01	5.991722e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.098044e+00	1.953534e-01	4.213062e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.415243e-01	1.222796e-01	2.925622e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.567295e-02	6.725649e-03	1.587581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.21145876716869627,0.013599443938687117,0.03872718964203131
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.856116e+00	7.596958e-01	3.515385e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.693515e+00	8.155112e-01	2.564128e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.628836e+00	2.118831e-01	4.037272e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.833927e+00	2.052851e-01	5.092933e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.094326e+00	1.521160e-01	4.110523e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.824141e-01	8.154462e-02	2.915490e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.747046e-01	4.898000e-02	1.601327e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.590854e-02	2.591397e-02	7.501363e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.011121e-03	1.909077e-03	4.267862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10338286881346039,0.00843437892565882,0.023436668489518767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.230801e+01	3.170549e+00	1.539163e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.201462e+00	1.053298e+00	3.524762e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.103612e+00	1.680837e-01	1.834588e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.224986e+00	1.817875e-01	3.541483e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.524214e+00	1.313680e-01	3.478605e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.391988e-01	9.450975e-02	2.335449e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.487742e-01	4.698065e-02	1.733990e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.326965e-01	3.437253e-02	9.383311e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.835469e-02	4.579184e-03	1.211233e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.046699018669821415,0.006133569464432817,0.015602530762907595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.758518e+02	2.651350e+01	1.388602e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.785313e+01	5.487417e-01	4.152332e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.999488e+00	3.078273e-01	2.773986e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.921128e+00	1.235700e-01	1.465647e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.910634e+00	1.334665e-01	2.919920e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.164133e+00	1.388012e-01	3.280888e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.201590e-01	9.221538e-02	2.622242e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.646526e-02	7.039494e-03	1.766767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.2096538458905635,0.013943849611773307,0.036888318765307154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.405268e+00	6.985600e-01	3.885872e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.162631e+00	1.251088e+00	4.474259e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.745421e+00	1.029997e+00	3.373078e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.631114e+00	4.861103e-01	1.346540e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.127596e+00	9.816408e-02	1.401023e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.580709e+00	1.381745e-01	3.906824e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.196270e+00	1.952456e-01	4.061252e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.771290e+00	1.591411e-01	4.289309e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.359362e+00	1.648393e-01	4.022961e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.731030e-01	1.279335e-01	3.459219e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.450413e-01	8.413253e-02	2.752301e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.752156e-01	6.351252e-02	1.964821e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.908840e-01	4.325927e-02	9.685606e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.367437e-02	3.795530e-03	8.437461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10713869565568948,0.008714727080159662,0.021758911848052537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.183875e+01	3.058697e+00	1.279786e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.269469e+01	2.604118e+00	1.176183e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.902039e+00	1.098896e+00	3.935416e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.707123e+00	3.253159e-01	1.738852e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.774306e+00	9.249667e-02	1.455163e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.808217e+00	1.225238e-01	2.041576e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.333625e+00	1.455584e-01	2.494754e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.942946e+00	1.185572e-01	2.939020e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.455411e+00	1.353328e-01	2.858236e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.533196e-01	9.579090e-02	2.400571e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.687245e-01	5.973529e-02	1.798117e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.992757e-01	4.720816e-02	1.157227e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.504594e-02	5.168551e-03	1.184373e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05083010648913459,0.006647113533671194,0.015619106865908193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.634436e+02	2.237047e+01	9.710963e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.965871e+01	1.726404e+00	1.384239e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.597612e+01	2.785109e-01	6.919677e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.025962e+01	4.046398e-01	3.146699e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.466750e+00	1.720662e-01	2.594450e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.270271e+00	1.619973e-01	1.677886e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.004521e+00	8.373235e-02	1.247728e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.366780e+00	8.844202e-02	1.249745e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.973653e+00	1.651407e-01	3.055254e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.389175e+00	1.483913e-01	3.448871e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.218823e-01	1.336593e-01	3.031647e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.650933e-02	8.029683e-03	1.971025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.21985393373351375,0.013931227518511058,0.031122515417000285
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.884334e+00	4.747983e-01	2.897691e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.167751e+00	6.033033e-01	2.825417e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.332452e+00	2.437860e-01	4.660891e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.350923e+00	1.846566e-01	5.052873e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.990997e-01	1.182239e-01	3.602684e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.193039e-01	7.111245e-02	2.236474e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.763773e-01	3.945644e-02	1.147040e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.044280e-02	3.853827e-03	8.740905e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11837932454202017,0.008225261585551188,0.019129408413596546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.447284e+00	8.538300e-01	4.460576e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.420753e+00	3.255608e-01	3.421631e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.536650e+00	1.661851e-01	4.153517e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.245068e-01	9.713811e-02	2.668527e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.490014e-01	5.602571e-02	1.536414e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.246079e-01	3.020594e-02	9.815756e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.275718e-02	2.064096e-02	5.118667e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.395092e-03	1.642054e-03	3.681728e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06870219646162098,0.007778093071397846,0.01744256873531813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.210162e+01	2.022342e+00	1.147296e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.211832e+00	7.257701e-01	8.281929e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.870412e+00	2.477229e-01	6.093363e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.215181e-01	1.163465e-01	3.029139e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.652497e-02	8.895054e-03	2.190524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.22716574035052162,0.0146640144620232,0.032831741388200886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.073023e-01	1.462998e-01	1.041798e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.981290e+00	1.028943e+00	6.050143e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.114599e+00	1.279308e+00	5.595714e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.366939e+00	4.735002e-01	1.332505e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.669279e+00	2.339293e-01	1.786199e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.814545e+00	2.804599e-01	4.903327e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.109474e+00	2.494904e-01	5.681415e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.564108e+00	2.198053e-01	4.894369e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.159368e+00	1.541768e-01	4.432544e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.150411e-01	1.152425e-01	3.290490e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.273229e-01	8.209904e-02	2.371079e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.168581e-01	6.171424e-02	1.576350e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.576540e-01	3.629156e-02	8.801904e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.036134e-02	2.597415e-03	6.269887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12342975492347029,0.010260448387451576,0.02177922043057974
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.436596e+00	7.431512e-01	7.176200e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.601591e+00	2.598840e+00	1.666080e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.038015e+00	1.867845e+00	7.273050e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.973591e+00	6.548615e-01	1.865746e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.401785e+00	2.946171e-01	2.950797e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.019922e+00	3.288207e-01	4.958739e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.000246e+00	3.360345e-01	5.059247e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.159635e+00	2.613606e-01	4.673204e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.530207e+00	1.731513e-01	4.367993e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.098243e+00	1.077616e-01	3.174357e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.669998e-01	9.704988e-02	2.376908e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.100254e-01	6.891481e-02	1.653799e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.078664e-01	4.098834e-02	1.154822e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.580818e-01	3.040736e-02	7.075683e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.060447e-02	2.242886e-03	5.750941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06374272233684079,0.008110891597750532,0.01661048791977046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.425143e+00	3.205796e+00	3.255547e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.353461e+01	5.928472e+00	4.655093e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.600408e+01	4.325930e+00	1.972609e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.335047e+01	1.270113e+00	5.106189e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.580884e+00	8.293213e-01	6.931481e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.172278e+00	7.920510e-01	1.224352e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.877812e+00	5.195706e-01	9.361312e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.438686e+00	3.373177e-01	6.988579e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.540218e+00	2.273499e-01	5.229389e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.527118e-01	1.364246e-01	3.542419e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.700150e-01	1.038162e-01	2.489943e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.148234e-02	5.647229e-03	1.333000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.19776287227752853,0.013483589959869396,0.03610318278231653
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.351085e+00	8.567400e-01	4.179021e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.597063e+00	5.950108e-01	1.877043e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.528022e+00	2.240513e-01	4.031766e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.674480e+00	1.784528e-01	4.833801e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.697830e-01	1.293272e-01	3.768938e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.101296e-01	7.706292e-02	2.367268e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.284219e-01	4.283054e-02	1.339274e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.540191e-02	2.285840e-02	6.181083e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.515561e-03	1.343935e-03	3.002796e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09640741090749781,0.008095425710171161,0.021424459339702204
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.521730e+01	3.466658e+00	1.876593e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.178264e+00	6.465160e-01	1.944289e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.961055e+00	1.583696e-01	1.468047e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.194244e+00	1.683496e-01	3.330484e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.430551e+00	1.213350e-01	3.019409e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.691254e-01	7.863011e-02	2.249671e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.131734e-01	4.792602e-02	1.381544e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.055744e-01	2.858475e-02	8.889767e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.577739e-02	4.517937e-03	1.068284e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04317748718972481,0.005762491414496314,0.01415309788829431
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.868453e+02	2.479074e+01	1.343872e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.645975e+01	6.838736e-01	3.756706e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.961148e+00	2.203302e-01	2.232901e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.871491e+00	9.362580e-02	1.361268e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.829062e+00	1.260939e-01	2.769310e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.092251e+00	1.227832e-01	2.978788e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.667012e-01	8.114934e-02	2.293817e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.270394e-02	6.692509e-03	1.607533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.19657678688269534,0.013308963313238137,0.034279692331497635
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.756937e+00	8.264949e-01	4.335590e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.722116e+00	1.336522e+00	5.188155e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.995317e+00	8.457102e-01	3.333317e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.594855e+00	2.226635e-01	4.378283e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.017416e+00	1.675382e-01	1.958250e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.496051e+00	1.966631e-01	3.699527e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.075034e+00	1.833473e-01	4.220527e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.627438e+00	1.517238e-01	4.305726e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.207838e+00	1.227383e-01	3.632422e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.625998e-01	1.034603e-01	3.053269e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.660956e-01	8.418405e-02	2.290156e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.224799e-01	5.699009e-02	1.472801e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.552636e-01	3.259046e-02	8.468797e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.037748e-02	2.672023e-03	6.017701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.09911158794766294,0.00782084571806918,0.01972940478692034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.524663e+01	3.638868e+00	1.590740e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.333117e+01	2.200199e+00	1.102852e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.317690e+00	7.471656e-01	2.383878e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.112937e+00	1.464902e-01	5.613807e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.520706e+00	1.047093e-01	1.269250e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.738642e+00	1.215946e-01	1.625075e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.295231e+00	1.428842e-01	2.490439e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.865863e+00	1.318765e-01	2.812314e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.331716e+00	8.929055e-02	2.854525e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.602771e-01	8.477928e-02	2.195236e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.176504e-01	5.932618e-02	1.459688e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.676399e-01	3.854969e-02	1.000405e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.130115e-02	3.913559e-03	9.983601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04641517053200408,0.005985834587024473,0.013693973273722689
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.769126e+02	2.166978e+01	1.059168e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.661793e+01	8.932296e-01	6.199441e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.542279e+01	2.730966e-01	4.886374e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.911567e+00	3.180056e-01	4.597403e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.395106e+00	2.221226e-01	1.817550e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.209424e+00	8.677796e-02	1.234244e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.920045e+00	6.279500e-02	1.214069e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.255865e+00	7.809910e-02	1.179449e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.857140e+00	1.400750e-01	2.922015e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.274125e+00	1.363579e-01	3.295400e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.458598e-01	1.162538e-01	2.724242e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.173326e-02	7.260238e-03	1.659408e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.2010196972750411,0.011839830461319506,0.028144159678425096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.398127e+00	4.962747e-01	2.497399e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.749192e+00	3.750854e-01	2.525096e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.952810e+00	2.197484e-01	4.821542e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.158308e+00	1.614537e-01	4.441002e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.899351e-01	9.926555e-02	2.861545e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.561735e-01	6.014151e-02	1.768194e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.393330e-01	3.138604e-02	9.472361e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.821823e-03	2.846824e-03	6.590341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11033520987239517,0.0066451716171877645,0.01614530924821625
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.995430e+00	7.351047e-01	3.518973e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.869880e+00	2.495903e-01	2.799661e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.358423e+00	1.274005e-01	3.557363e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.348343e-01	8.081241e-02	2.082465e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.042648e-01	4.594129e-02	1.366458e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.038965e-01	2.662214e-02	7.939304e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.274416e-02	1.518040e-02	3.964541e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.774392e-03	1.591657e-03	3.639381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06312889061042752,0.006058156276705501,0.014434930402249038
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.326774e+01	1.720830e+00	8.067027e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.296147e+00	4.607587e-01	7.160595e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.640239e+00	1.826908e-01	4.867228e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.389215e-01	9.122243e-02	2.537909e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.234232e-02	7.454218e-03	1.795814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.21082964838915227,0.013122294665095069,0.03035222467950005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.285739e-01	2.069305e-01	1.335290e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.837720e+00	1.264618e+00	6.941576e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.717267e+00	1.056468e+00	3.721416e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.281113e+00	1.629068e-01	7.988287e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.314017e+00	2.912710e-01	3.267530e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.439199e+00	2.264564e-01	5.439864e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.849574e+00	2.437971e-01	4.636663e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.341922e+00	1.446036e-01	4.634458e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.868672e-01	1.311060e-01	3.541312e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.994913e-01	9.667169e-02	2.769195e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.491372e-01	6.669773e-02	2.090063e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.594121e-01	3.738814e-02	1.253808e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.263276e-01	2.629347e-02	6.547616e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.048757e-03	2.813746e-03	4.190045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11272533420660812,0.008672080621718509,0.019435903538636015
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.532683e+00	1.166644e+00	9.661563e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.774891e+00	2.748343e+00	1.505451e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.561962e+00	1.295798e+00	3.885845e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.656435e+00	3.571993e-01	3.555812e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.935798e+00	3.764319e-01	4.431193e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.542706e+00	3.410992e-01	4.605082e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.601773e+00	2.864938e-01	4.925695e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.879992e+00	1.781886e-01	4.341304e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.353851e+00	1.284465e-01	3.441298e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.638657e-01	7.466950e-02	2.565231e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.881356e-01	9.611962e-02	1.889759e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.486007e-01	4.439604e-02	1.558642e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.690499e-01	2.729078e-02	1.041251e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.417046e-01	2.713080e-02	5.495361e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.891866e-03	2.351618e-03	4.715901e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.057298351429269916,0.006682213033029717,0.014375736072283561
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.100086e+00	4.475887e+00	3.899769e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.786772e+01	6.821305e+00	4.886073e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.818635e+01	3.486399e+00	1.234533e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.337002e+01	1.081279e+00	6.882671e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.634602e+00	9.095617e-01	1.306270e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.354086e+00	7.224058e-01	1.008826e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.321468e+00	3.538629e-01	8.562690e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.110520e+00	2.260122e-01	5.938509e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.323749e+00	1.434243e-01	4.232800e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.449836e-01	1.096153e-01	2.943867e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.021285e-01	7.683401e-02	1.962636e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.847840e-02	5.009895e-03	1.079308e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.18447823793837775,0.01308532428424744,0.033182855186929455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.911163e+00	9.253535e-01	4.704381e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.367496e+00	3.755655e-01	1.074324e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.443814e+00	2.396927e-01	4.335484e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.526469e+00	1.741068e-01	4.592072e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.499533e-01	1.085569e-01	3.228260e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.424050e-01	5.781844e-02	1.973125e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.921119e-01	3.794341e-02	1.159840e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.807249e-02	1.842562e-02	4.516187e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.666120e-03	1.178696e-03	2.213003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09012715076876,0.0073123453075439465,0.01920312391396224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.803053e+01	3.591791e+00	1.899420e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.069651e+00	3.916509e-01	1.072643e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.895007e+00	1.464935e-01	1.493487e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.159870e+00	1.739836e-01	3.194066e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.334116e+00	9.857067e-02	3.093262e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.041664e-01	6.586237e-02	1.803494e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.791378e-01	4.020270e-02	1.269881e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.865640e-01	2.680738e-02	7.365351e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.367182e-02	3.641536e-03	8.760248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04006324594959167,0.0046617848249078525,0.012193458822947097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.952082e+02	2.227839e+01	1.195708e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.569738e+01	6.946198e-01	3.801436e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.948509e+00	1.753366e-01	2.246021e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.841875e+00	9.478166e-02	1.096367e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.746773e+00	1.056582e-01	2.792363e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.016192e+00	1.035718e-01	2.950036e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.247189e-01	8.004060e-02	1.818462e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.950194e-02	4.915194e-03	1.319320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.1839054400996474,0.012223312697872413,0.0322229068602832
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.243849e+00	9.782185e-01	4.682062e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.220042e+00	1.276503e+00	5.924740e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.070335e+00	6.066202e-01	2.793287e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.477899e+00	1.391144e-01	1.273107e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.860099e+00	1.710021e-01	3.052114e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.416639e+00	2.351853e-01	3.907661e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.924370e+00	1.495185e-01	4.586973e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.508906e+00	1.529170e-01	4.150243e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.078604e+00	1.061718e-01	3.387530e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.634208e-01	9.776160e-02	2.710419e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.970809e-01	7.678809e-02	1.964297e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.683784e-01	3.808896e-02	1.351467e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.263086e-01	2.576617e-02	6.527028e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.059590e-03	2.786069e-03	4.248232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09191278985188495,0.0067070188010174,0.01772595391588759
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.928513e+01	3.964392e+00	1.919142e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.310515e+01	1.675940e+00	8.644730e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.312528e+00	4.797714e-01	1.022440e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.600119e+00	5.940408e-02	6.420208e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.405887e+00	1.380528e-01	8.617963e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.680180e+00	1.505675e-01	1.673082e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.230537e+00	1.481060e-01	2.692439e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.764615e+00	1.061972e-01	2.855793e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.240168e+00	8.267606e-02	2.541857e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.857808e-01	7.620507e-02	1.931544e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.651464e-01	5.076875e-02	1.390377e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.388456e-01	2.602763e-02	8.839929e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.847163e-02	4.017956e-03	8.267893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04254955242742629,0.004737907334514541,0.01173197613088292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.885731e+02	2.002899e+01	1.024186e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.461613e+01	9.385941e-01	4.432335e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.478905e+01	2.491915e-01	2.966387e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.743566e+00	3.916374e-01	2.440904e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.249763e+00	1.715897e-01	2.105311e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.130365e+00	9.728147e-02	1.858761e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.835682e+00	8.000092e-02	1.321546e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.177711e+00	6.632077e-02	1.085904e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.736470e+00	1.143904e-01	3.163934e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.173901e+00	1.100047e-01	2.873871e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.669487e-01	8.666782e-02	2.407524e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.788806e-02	5.816378e-03	1.343221e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.18872504890768868,0.01140199003469397,0.025869217041926712
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.753383e+00	4.936861e-01	2.528482e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.395686e+00	2.454100e-01	1.847822e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.737788e+00	1.971789e-01	4.649528e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.044459e+00	1.626747e-01	3.754285e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.130163e-01	8.087034e-02	2.533408e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.122153e-01	5.596106e-02	1.425213e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.200095e-01	3.094328e-02	8.672434e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.806065e-03	2.776189e-03	5.511068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10558750364473404,0.006221177332305539,0.014346190338561687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.301581e+00	6.517869e-01	3.193484e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.581750e+00	2.029187e-01	2.487132e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.248401e+00	1.294946e-01	3.132181e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.864311e-01	7.089968e-02	1.822506e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.822226e-01	4.656847e-02	1.184733e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.845937e-01	2.740849e-02	7.724575e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.541834e-02	1.616612e-02	3.611215e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.286110e-03	1.420206e-03	3.215282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.05975990943919089,0.005610898657187738,0.01307674932610968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.392270e+01	1.417819e+00	7.032548e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.781439e+00	3.765685e-01	5.010768e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.524998e+00	1.592014e-01	4.177073e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.857236e-01	8.837632e-02	2.180629e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.942486e-02	7.153739e-03	1.734842e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.19920321976789307,0.013126220959601198,0.02851051643666505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.711219e-01	2.605118e-01	1.913060e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.659368e+00	1.436080e+00	7.443010e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.933003e+00	8.239227e-01	2.345686e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.017617e+00	1.299985e-01	1.329584e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.007968e+00	2.366398e-01	4.298736e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.214407e+00	2.378210e-01	4.755273e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.647360e+00	1.853043e-01	4.355136e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.192782e+00	1.460091e-01	5.724583e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.892356e-01	1.254553e-01	3.059895e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.304476e-01	8.525748e-02	2.391398e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.036964e-01	7.026113e-02	1.612205e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.345764e-01	4.837166e-02	1.042460e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.079058e-01	2.511916e-02	5.800731e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.897630e-03	2.572186e-03	4.395579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10552871636004385,0.0085654588556357,0.017887629911455732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.735110e+00	1.553432e+00	1.321603e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.032343e+01	2.699199e+00	1.200147e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.479160e+00	7.931614e-01	4.699369e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.270082e+00	3.324910e-01	4.713516e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.473137e+00	3.917531e-01	3.987344e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.193450e+00	2.243491e-01	4.612778e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.389365e+00	2.204117e-01	3.528273e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.694128e+00	1.724475e-01	3.809206e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.213743e+00	1.084532e-01	3.355712e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.031606e-01	7.814565e-02	3.592046e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.290813e-01	7.662448e-02	1.814405e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.280227e-01	5.731534e-02	1.175557e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.514180e-01	2.818733e-02	9.223274e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.239386e-01	2.228210e-02	5.460928e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.218178e-03	2.540002e-03	4.187558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05309478271929559,0.006218240132263506,0.012901194347869613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.108255e+01	5.725751e+00	5.396676e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.183086e+01	7.153768e+00	4.412045e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.937502e+01	2.540613e+00	5.988031e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.263267e+01	9.873839e-01	1.201865e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.761348e+00	7.561523e-01	1.268431e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.777096e+00	5.491584e-01	8.100393e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.909894e+00	2.576030e-01	7.245419e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.896371e+00	2.073372e-01	4.753280e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.249149e+00	1.697121e-01	3.643460e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.818882e-01	1.189789e-01	4.522655e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.621404e-01	7.146565e-02	1.666916e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.684711e-02	4.304863e-03	9.642564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.17548020507695497,0.01289069239192081,0.03077074604591004
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.306870e+00	9.659426e-01	4.854983e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.195444e+00	3.336524e-01	8.811248e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.381214e+00	2.232665e-01	4.707282e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.408028e+00	1.842564e-01	4.164551e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.876733e-01	1.103531e-01	2.767997e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.965072e-01	6.766194e-02	1.742920e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.650899e-01	3.356918e-02	1.031667e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.965846e-02	1.756789e-02	3.955552e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.142500e-03	1.005371e-03	1.738618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08611776096506767,0.007253275872874249,0.017822788167277587
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.955780e+01	3.509552e+00	1.818823e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.535421e+00	3.150563e-01	4.189601e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.863855e+00	1.254055e-01	1.244058e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.133538e+00	1.718245e-01	3.687483e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.270267e+00	1.073322e-01	2.935615e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.671541e-01	6.596312e-02	1.728843e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.608239e-01	4.678891e-02	1.073441e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.696835e-01	2.337013e-02	7.008394e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.198296e-02	3.474689e-03	8.166326e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03802226195837028,0.004593042861518064,0.011206678852693878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.991501e+02	2.061179e+01	1.082520e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.573366e+01	7.993724e-01	4.203572e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.874806e+00	6.612331e-02	2.616950e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.806543e+00	7.823864e-02	1.009094e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.720774e+00	1.252594e-01	2.674959e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.633136e-01	9.732961e-02	2.578108e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.981486e-01	8.519877e-02	1.682782e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.716103e-02	4.665754e-03	1.234923e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.1754106262621298,0.012552682383503655,0.030408268871663813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.653247e+00	1.040197e+00	5.465564e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.565721e+00	1.259380e+00	4.880335e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.977681e+00	4.906351e-01	1.824689e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.303554e+00	1.506735e-01	1.434556e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.804489e+00	2.424382e-01	3.642830e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.334192e+00	2.627506e-01	4.064481e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.847500e+00	1.660822e-01	4.365799e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.389820e+00	1.345401e-01	3.803488e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.011016e+00	1.272732e-01	4.998051e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.017250e-01	9.216596e-02	2.499890e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.471140e-01	7.554045e-02	1.697203e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.475361e-01	4.909631e-02	1.101908e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.057486e-01	2.146220e-02	6.042126e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.993353e-03	2.522505e-03	4.500692e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.08747830127630031,0.006958490576195714,0.016821971068019914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.235792e+01	4.186962e+00	2.166964e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.225434e+01	1.354424e+00	6.220562e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.574766e+00	1.759989e-01	1.080480e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.440473e+00	1.627547e-01	8.255233e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.277756e+00	1.420912e-01	1.570003e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.640563e+00	1.707847e-01	1.829846e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.178563e+00	1.895366e-01	2.731576e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.709229e+00	1.304628e-01	2.553485e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.176134e+00	1.020065e-01	2.610479e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.421105e-01	7.429250e-02	3.127091e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.426516e-01	5.799437e-02	1.179590e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.199538e-01	2.971922e-02	8.140758e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.658562e-02	3.192569e-03	7.375101e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04022243488746864,0.004998984921486704,0.010922744531949802
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.950204e+02	1.798938e+01	9.862148e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.420477e+01	1.611139e+00	1.855198e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.444012e+01	3.833848e-01	4.695558e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.490154e+00	4.703975e-01	2.403402e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.077904e+00	4.981977e-02	3.720860e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.025089e+00	1.595619e-01	1.266976e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.802306e+00	8.060304e-02	1.017100e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.127623e+00	9.859286e-02	1.416315e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.667871e+00	2.010723e-01	2.710436e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.128390e+00	1.067628e-01	4.215407e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.360813e-01	1.007887e-01	2.193017e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.507777e-02	5.908300e-03	1.281519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.17542665356568815,0.009892996729556264,0.023155251518181985
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.146917e+00	4.864697e-01	2.180132e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.978324e+00	8.512908e-02	1.242921e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.514163e+00	1.488088e-01	4.203954e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.136733e-01	1.306119e-01	3.087181e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.445439e-01	7.847114e-02	2.104749e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.635900e-01	4.898227e-02	1.311160e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.011558e-01	3.062156e-02	6.367649e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.600203e-03	2.554376e-03	4.388883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10055389206092706,0.005223121945435075,0.01291354426036985
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.638331e+00	6.006697e-01	2.435659e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.244261e+00	1.147142e-01	2.839930e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.148336e+00	1.108616e-01	2.405842e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.275941e-01	5.369489e-02	1.786552e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.513997e-01	4.915935e-02	1.012240e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.714308e-01	2.515230e-02	6.567517e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.783743e-02	1.526822e-02	3.405254e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.962967e-03	1.376473e-03	3.037662e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05660724660193441,0.00492510071910246,0.011158259631253185
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.454705e+01	1.281556e+00	5.492391e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.307038e+00	2.456379e-01	5.178017e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.391763e+00	1.324618e-01	3.462041e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.466378e-01	8.051310e-02	2.051285e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.678614e-02	6.660418e-03	1.422819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.18444857951673502,0.011856187088930187,0.026568456222855696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.175530e-01	4.976088e-01	1.836687e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.603365e+00	1.418950e+00	7.093623e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.768940e+00	3.639721e-01	2.118950e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.624873e+00	1.714549e-01	2.956640e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.657140e+00	2.040648e-01	4.969475e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.941511e+00	1.893876e-01	4.240326e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.459469e+00	1.652809e-01	3.597714e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.082401e+00	1.207967e-01	3.505539e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.933701e-01	1.143219e-01	2.595384e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.453260e-01	8.174111e-02	2.122700e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.374729e-01	5.050727e-02	1.482797e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.000872e-01	5.265262e-02	8.914717e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.016868e-02	2.773544e-02	4.839600e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.289958e-03	2.193973e-03	2.940148e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09693840306974146,0.007435154483174694,0.01630362048660268
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.308533e+00	2.353717e+00	1.313669e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.092551e+01	1.832480e+00	7.959165e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.968729e+00	4.953608e-01	2.458622e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.602807e+00	2.489809e-01	5.473798e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.996217e+00	2.024324e-01	4.952038e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.878741e+00	1.804804e-01	4.801778e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.082873e+00	1.609602e-01	4.100909e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.542044e+00	1.247694e-01	3.089349e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.144339e+00	1.159940e-01	2.266307e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.100935e-01	6.122464e-02	2.345811e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.633086e-01	4.862399e-02	1.574497e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.880438e-01	5.196522e-02	1.048917e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.273506e-01	4.050598e-02	7.136673e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.157887e-01	2.713206e-02	4.607855e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.781170e-03	1.933789e-03	3.934785e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04824991924580876,0.005665486617745581,0.011395347925297741
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.792816e+01	8.592785e+00	5.608810e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.630391e+01	6.387054e+00	3.519612e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.922829e+01	1.886251e+00	7.272812e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.128168e+01	7.288540e-01	1.363542e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.708393e+00	5.332589e-01	1.270372e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.132186e+00	3.408950e-01	8.448370e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.579860e+00	1.497257e-01	6.417729e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.736521e+00	1.533639e-01	3.999629e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.117703e+00	1.184945e-01	3.291846e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.294550e-01	1.041717e-01	1.986356e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.360894e-01	8.437987e-02	1.618724e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.455275e-02	4.833933e-03	8.057432e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.16483938020683675,0.012240043398926204,0.028138321743350597
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.780223e+00	9.878558e-01	4.804352e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.024208e+00	8.557311e-02	3.189411e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.242836e+00	2.250671e-01	4.382685e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.296431e+00	1.580515e-01	3.708532e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.966070e-01	9.312169e-02	2.544482e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.486509e-01	5.352761e-02	1.521756e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.399467e-01	3.687399e-02	7.728004e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.154576e-02	1.691728e-02	3.338788e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.596240e-03	7.679638e-04	1.749067e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08184732008654402,0.006985095543444994,0.016149587945065907
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.106213e+01	3.334586e+00	1.832771e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.173967e+00	2.317844e-01	2.590080e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.793450e+00	1.058601e-01	1.206025e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.065452e+00	1.575997e-01	3.484113e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.207501e+00	1.125939e-01	2.400051e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.214435e-01	5.445777e-02	1.675501e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.339218e-01	4.278968e-02	9.542200e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.538689e-01	2.339502e-02	6.315816e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.114477e-02	3.731518e-03	7.209053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.035846218198437405,0.004411085998795257,0.010187418927516706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.055351e+02	1.935201e+01	1.041875e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.541913e+01	5.575747e-01	4.527949e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.850093e+00	1.111379e-01	1.745516e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.749588e+00	5.085202e-02	9.145494e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.643402e+00	1.091359e-01	2.586900e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.070031e-01	9.230389e-02	2.256614e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.574479e-01	6.457514e-02	1.624293e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.556327e-02	4.931863e-03	1.086352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.16460521269538064,0.01245252211502132,0.02761072258816638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.376677e+00	1.179017e+00	6.420824e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.609829e+00	1.048837e+00	4.628884e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.755954e+00	2.245916e-01	4.462411e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.170751e+00	1.583662e-01	2.290664e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.693157e+00	1.602254e-01	3.722775e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.189682e+00	1.954461e-01	4.006103e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.732786e+00	1.604927e-01	3.818996e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.313082e+00	1.415393e-01	3.468530e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.257548e-01	1.255898e-01	2.738680e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.190882e-01	7.649241e-02	2.273945e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.879487e-01	5.634054e-02	1.619138e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.146632e-01	5.130643e-02	9.392052e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.131938e-02	2.717204e-02	4.834963e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.365536e-03	2.174239e-03	3.028344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08230034971656312,0.006599157015285531,0.014601225835570775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.626763e+01	4.428261e+00	2.243558e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.048379e+01	9.302277e-01	3.993633e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.026822e+00	1.575196e-01	9.384552e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.193527e+00	7.914831e-02	2.396903e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.198130e+00	1.349355e-01	8.540950e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.533982e+00	8.435248e-02	1.928510e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.125199e+00	1.356025e-01	2.929014e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.663924e+00	1.337070e-01	2.497867e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.110610e+00	8.867360e-02	2.312264e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.834099e-01	5.618866e-02	1.735612e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.061381e-01	5.175999e-02	1.077345e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.049802e-01	3.910084e-02	7.024148e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.429296e-02	3.489076e-03	6.389099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03758499824314178,0.004596133785884422,0.009731324826138948
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.033354e+02	1.746029e+01	9.647959e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.277932e+01	7.120427e-01	5.006989e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.392732e+01	2.808409e-01	7.498588e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.170935e+00	6.357058e-02	4.057625e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.109421e+00	1.890499e-01	2.887003e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.963801e+00	1.369651e-01	1.128398e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.723251e+00	8.895210e-02	1.093918e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.022913e+00	5.220228e-02	1.449369e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.615951e+00	1.515592e-01	2.914064e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.046677e+00	1.119513e-01	2.586020e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.027068e-01	9.711623e-02	1.803342e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.221668e-02	5.559000e-03	1.172802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.341473589899263,0.010988866232501393,0.03507737753586482
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.702345e-01	1.123836e-01	5.583853e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.965875e+00	6.469473e-01	2.279553e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.445587e+00	6.532188e-01	1.770009e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.559563e+00	9.848133e-02	4.243769e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.637275e+00	1.963623e-01	4.987778e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.409839e+00	1.611733e-01	6.273486e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.019850e-01	9.556614e-02	3.840256e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.045938e-02	8.902180e-03	3.336743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19068514571143969,0.00791841552197986,0.022599189336102332
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.486690e+00	3.877623e-01	2.000645e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.884287e+00	7.533847e-01	2.739017e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.168512e+00	1.455662e-01	1.182275e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.187761e+00	1.681977e-01	4.254052e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.269425e-01	1.003251e-01	3.611985e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.832334e-01	5.631404e-02	2.045094e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.347952e-01	2.999454e-02	8.895776e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.764542e-03	2.277393e-03	6.182708e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09121004055782664,0.007357513484485198,0.019838428700272914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.545580e+00	1.453834e+00	8.217121e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.654783e+00	6.616438e-01	3.183610e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.764322e+00	3.502373e-01	6.646549e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.239030e+00	1.756605e-01	5.352714e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.091030e-02	9.285452e-03	2.694906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3140393524663079,0.011091593041752001,0.03132087568833675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.067697e-01	9.662255e-02	6.718352e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.017133e-01	2.155000e-01	9.115399e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.072224e+00	3.958103e-01	1.654031e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.795542e+00	5.534441e-01	2.231277e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.574685e+00	6.117137e-01	1.644813e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.112266e+00	4.455957e-01	1.224764e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.315440e+00	2.152913e-01	2.004946e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.130889e+00	7.236321e-02	1.237139e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.728667e+00	1.683598e-01	3.421687e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.111278e+00	1.594414e-01	4.763632e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.410278e+00	1.485502e-01	4.819845e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.370195e-01	1.071184e-01	3.860745e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.083626e-01	6.392421e-02	2.250533e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.722270e-02	5.036480e-03	1.683252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.18648565963515168,0.007830090104240989,0.021297075053557074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.639710e-01	2.105598e-01	1.575779e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.068821e+00	4.021097e-01	1.965635e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.918691e+00	6.415319e-01	2.920571e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.935298e+00	8.072808e-01	2.658249e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.849583e+00	7.496176e-01	3.050193e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.422351e+00	6.100850e-01	2.104720e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.498017e+00	3.472228e-01	1.079663e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.113150e+00	1.267505e-01	8.047389e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.371870e+00	1.019688e-01	1.973009e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.537614e+00	1.679386e-01	3.341837e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.715848e+00	1.144870e-01	3.750309e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.049424e+00	9.693972e-02	3.061923e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.666211e-01	6.652967e-02	2.139086e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.599889e-01	3.609782e-02	1.207325e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.922242e-02	3.261741e-03	9.984091e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08563270278327806,0.006235543468852911,0.015520153432384526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.512811e+00	1.451780e+00	1.010214e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.023366e+00	1.912211e+00	1.057162e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.374889e+00	2.087848e+00	1.029694e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.968350e+00	1.806318e+00	7.056372e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.305907e+00	1.149227e+00	3.280050e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.255413e+00	3.753761e-01	2.762648e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.331705e+00	2.797305e-01	4.289757e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.319612e+00	2.832474e-01	6.293582e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.675268e+00	2.363375e-01	6.414079e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.517086e+00	1.753826e-01	4.922887e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.756231e-01	1.089732e-01	3.329607e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.812079e-02	5.450209e-03	1.426403e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.30836915539828436,0.011752298763363811,0.03966812150162097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.989002e-01	1.674178e-01	1.289704e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.444566e+00	6.253775e-01	1.971225e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.789919e+00	6.731873e-01	1.890975e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.180935e+00	9.570615e-02	2.936166e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.472785e+00	1.749812e-01	4.372508e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.390242e+00	1.582307e-01	5.901625e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.495299e-01	9.280919e-02	3.968882e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.491042e-01	5.051838e-02	1.914290e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.369404e-02	3.523842e-03	1.219955e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.16121742823300816,0.007748287820800143,0.02606645191188478
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.016395e+00	3.637878e-01	3.403052e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.120028e+00	1.113567e+00	2.785924e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.757290e+00	9.467055e-01	3.144421e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.367312e+00	3.308565e-01	2.039461e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.924095e+00	1.065280e-01	2.027724e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.506719e+00	1.250058e-01	3.816236e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.868328e-01	7.828816e-02	2.989994e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.064322e-01	5.530488e-02	1.669473e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.465160e-02	6.252578e-03	1.755328e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.057585369395572766,0.005576281714477153,0.016065797286720446
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.891537e+01	7.955005e+00	2.152080e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.563673e+01	5.099568e+00	1.456244e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.470834e+01	1.553119e+00	1.217170e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.443070e+00	1.044669e-01	2.187667e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.756782e+00	1.586642e-01	4.301483e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.319558e+00	1.655228e-01	4.424983e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.028118e-01	1.177155e-01	3.200971e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.173083e-02	5.971765e-03	1.551820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.28541123581084266,0.010883404128472773,0.033615280563802696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.037637e-01	2.323427e-01	1.547450e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.241468e-01	3.460544e-01	1.130037e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.369978e+00	4.743945e-01	1.805568e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.838979e+00	5.583625e-01	1.657734e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.336580e+00	5.467834e-01	1.777114e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.781243e+00	4.637931e-01	1.124195e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.941794e+00	2.608297e-01	4.781309e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.827461e+00	4.635664e-02	7.316689e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.444782e+00	1.222337e-01	2.937383e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.932515e+00	1.397508e-01	4.187279e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.314799e+00	1.231190e-01	4.434322e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.616721e-01	9.715039e-02	3.543535e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.691992e-01	5.710958e-02	2.004612e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.604586e-02	4.870945e-03	1.624143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16192432824236588,0.007241708384775836,0.022530027627109955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.860198e+00	7.966410e-01	5.729131e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.338741e+00	7.520441e-01	1.993923e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.208305e+00	9.774882e-01	3.270419e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.834518e+00	9.276157e-01	2.682767e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.296017e+00	7.169975e-01	2.765128e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.354840e+00	6.124132e-01	1.806912e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.983187e+00	2.732288e-01	9.406015e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.360050e+00	2.158575e-02	6.011641e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.533933e+00	9.214274e-02	2.292421e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.673791e+00	1.086441e-01	2.986718e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.470644e-01	8.477710e-02	2.666870e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.456454e-01	5.396082e-02	1.697736e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.419554e-02	4.453051e-03	1.748693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06510233007512291,0.005430648428778828,0.014975428480197436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.165280e+01	8.775691e+00	2.913977e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.672818e+01	6.122448e+00	1.653687e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.238547e+01	3.501643e+00	1.148832e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.779995e+01	2.221906e+00	6.859450e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.286901e+01	1.193177e+00	5.729684e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.875517e+00	5.251037e-01	1.842475e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.004148e+00	1.123740e-01	1.959188e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.082661e+00	4.659253e-02	3.131652e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.763411e+00	1.656982e-01	3.915138e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.752421e+00	1.412454e-01	4.037999e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.412278e-01	1.213234e-01	3.277973e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.763118e-02	6.281108e-03	1.748623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3221365640607383,0.011192477923218425,0.03518702817694308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.582218e-01	1.332858e-01	5.938380e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.535820e+00	7.571570e-01	2.638803e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.778665e+00	5.681855e-01	1.292777e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.284905e+00	1.201358e-01	1.519122e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.118499e+00	1.955653e-01	5.720787e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.089831e+00	1.483427e-01	5.471737e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.966052e-01	8.446489e-02	3.257574e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.729352e-02	8.056089e-03	3.107006e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.1740566107635983,0.008216062223801834,0.022756839142525964
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.098651e+00	4.851738e-01	2.596636e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.455992e+00	6.824209e-01	1.908404e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.519743e+00	1.659696e-01	2.088133e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.642268e+00	1.485163e-01	4.290386e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.521186e-01	8.939737e-02	3.012291e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.506611e-01	4.754304e-02	1.762810e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.332328e-01	2.357751e-02	8.801303e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.613203e-03	2.094473e-03	6.576648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.0855400379499739,0.007078346476072209,0.01893176858933092
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.223867e+00	1.626778e+00	8.835692e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.840983e+00	5.626192e-01	4.114685e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.003482e+00	2.994782e-01	6.620925e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.092281e+00	1.451455e-01	4.439223e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.387795e-02	7.874825e-03	2.518215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.30193116355318417,0.011854034324542517,0.032914469160929494
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.763212e-01	9.377674e-02	6.087200e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.468080e-01	2.535018e-01	1.253303e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.269643e+00	4.831913e-01	2.057162e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.164350e+00	6.738792e-01	2.433252e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.963795e+00	6.413822e-01	2.082399e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.401692e+00	4.133710e-01	7.997069e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.364282e+00	9.024938e-02	1.927090e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.010888e+00	1.286113e-01	2.080029e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.447746e+00	1.630850e-01	4.189968e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.806368e+00	1.677298e-01	5.027163e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.180045e+00	1.525842e-01	4.637562e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.132890e-01	1.082491e-01	3.504878e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.611274e-01	5.706525e-02	2.128350e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.632922e-02	5.163524e-03	1.727854e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.1734252881589135,0.008264608833800452,0.02255124446771381
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.511561e-01	2.405261e-01	1.589232e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.369595e+00	5.383645e-01	2.872229e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.572104e+00	8.357553e-01	3.746161e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.825911e+00	9.560472e-01	4.016855e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.743146e+00	8.608939e-01	3.026170e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.000288e+00	5.689639e-01	1.610939e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.643084e+00	2.507618e-01	5.555032e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.861048e+00	1.157089e-01	1.416454e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.929749e+00	1.613665e-01	3.189387e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.081198e+00	1.314944e-01	4.079517e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.400390e+00	1.311815e-01	3.580608e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.731532e-01	9.908610e-02	2.776994e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.954348e-01	5.627776e-02	1.966388e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.397489e-01	3.431238e-02	1.156431e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.886684e-02	3.244197e-03	1.046091e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08045373952792768,0.006198141029119156,0.0158216349218602
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.656019e+00	1.675496e+00	1.259075e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.216082e+00	2.237603e+00	1.298176e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.131720e+00	2.533070e+00	1.154573e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.056478e+01	1.930991e+00	7.891641e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.006706e+01	1.013600e+00	2.368553e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.000204e+00	2.556270e-01	2.945908e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.636791e+00	2.902360e-01	5.767392e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.700903e+00	2.828258e-01	6.880671e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.284027e+00	2.307597e-01	6.051882e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.341385e+00	1.607411e-01	4.428669e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.284007e-01	1.132071e-01	2.980388e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.797286e-02	4.971776e-03	1.466039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.2895232111089212,0.012876804304122247,0.04116864880974763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.072271e-01	2.217373e-01	1.508795e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.890052e+00	7.669596e-01	2.532766e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.160697e+00	6.312304e-01	1.828793e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.020145e+00	1.409115e-01	1.357069e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.048528e+00	1.768392e-01	5.363945e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.124163e+00	1.463253e-01	5.245380e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.523801e-01	8.782879e-02	3.383881e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.289656e-01	4.404880e-02	1.738845e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.415644e-02	3.268432e-03	1.251244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.1458019150195729,0.008037120367769712,0.026038158672588047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.652703e+00	5.533083e-01	3.811133e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.656716e+00	1.403458e+00	4.238234e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.624486e+00	9.136441e-01	4.757610e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.998627e+00	1.116387e-01	7.718788e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.334992e+00	1.379846e-01	3.060453e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.192582e+00	1.107649e-01	3.526860e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.034001e-01	7.422564e-02	2.470026e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.967614e-01	4.585875e-02	1.484365e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.570783e-02	4.964154e-03	1.774353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.054119556050408975,0.005419469172660098,0.015922221150299155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.666682e+01	1.254560e+01	3.441878e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.182948e+01	4.975082e+00	2.425167e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.394401e+01	1.099551e+00	6.631491e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.088535e+00	6.092556e-02	2.533847e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.257692e+00	1.619818e-01	4.288221e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.216792e+00	1.496476e-01	3.869570e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.211708e-01	1.077134e-01	2.682682e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.547040e-02	4.987100e-03	1.635360e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.27184451584181885,0.01198572464126435,0.03592471978588063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.406409e-01	2.726278e-01	1.808216e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.130528e+00	4.455370e-01	1.659069e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.662656e+00	5.879317e-01	2.068554e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.193761e+00	6.511137e-01	2.093885e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.691961e+00	5.947636e-01	1.880842e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.986594e+00	4.077354e-01	1.048682e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.972067e+00	1.197530e-01	1.831300e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.707003e+00	9.416505e-02	1.509528e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.202108e+00	1.242166e-01	3.542794e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.665940e+00	1.613853e-01	4.522372e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.118329e+00	1.311519e-01	4.260752e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.636571e-01	9.951331e-02	3.176635e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.342629e-01	5.291906e-02	1.967270e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.550190e-02	4.857044e-03	1.682726e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.14839345532610654,0.007632050128185103,0.023041525056238882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.114794e+00	8.827287e-01	6.199313e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.393849e+00	1.062458e+00	3.065304e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.451170e+00	1.210566e+00	3.436110e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.046197e+00	1.025356e+00	2.988919e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.141164e+00	8.025728e-01	2.376261e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.638065e+00	4.412859e-01	2.149271e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.869006e+00	1.518520e-01	6.941815e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.039698e+00	6.299469e-02	9.912661e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.149235e+00	9.388159e-02	2.751240e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.389755e+00	1.096777e-01	2.975037e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.067240e-01	8.734137e-02	2.398363e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.013718e-01	4.712883e-02	1.572860e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.365767e-02	4.975853e-03	1.729847e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06033615216203492,0.0054610094157773875,0.015016315805254282
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.640797e+01	1.218481e+01	3.888663e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.453889e+01	5.717858e+00	1.749505e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.611786e+01	3.377207e+00	1.258156e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.885718e+01	1.890128e+00	8.606849e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.264589e+01	9.165815e-01	3.894023e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.181528e+00	3.496994e-01	9.832181e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.089501e+00	5.279072e-02	2.983219e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.348453e+00	9.764249e-02	3.553427e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.396197e+00	1.375902e-01	3.646748e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.575367e+00	1.420185e-01	3.865225e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.798255e-01	1.083909e-01	2.927872e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.803821e-02	6.411475e-03	1.778082e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.29403223142221757,0.010696257149215183,0.03314795559750938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.498193e-01	1.740897e-01	7.877352e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.430814e+00	8.554627e-01	2.781760e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.877915e+00	3.769783e-01	1.039792e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.684272e+00	1.564476e-01	4.051480e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.541705e+00	1.784853e-01	5.794747e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.782459e-01	1.121440e-01	4.306424e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.591404e-01	6.085656e-02	2.307339e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.931421e-02	6.668271e-03	2.338871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15126648285763772,0.007493147169545994,0.02127205574373925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.205955e+00	6.209791e-01	2.951429e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.435388e+00	5.326829e-01	2.181283e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.596304e+00	1.548733e-01	3.581376e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.173462e+00	1.143206e-01	3.708154e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.749246e-01	7.127856e-02	2.323251e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.862397e-01	3.525564e-02	1.348117e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.193769e-01	2.173200e-02	7.081988e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.265715e-03	1.855769e-03	5.921336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07449800454328104,0.005856250571772803,0.016248564069979002
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.053084e+01	1.660890e+00	7.739575e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.531008e+00	3.467471e-01	4.195261e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.242967e+00	2.249218e-01	5.800181e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.504640e-01	1.148296e-01	3.541316e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.882276e-02	6.522339e-03	2.049831e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2807270525011181,0.011485668902526391,0.03237225411269551
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.766289e-01	1.022061e-01	6.172771e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.057676e-01	3.294969e-01	1.555218e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.727778e+00	6.646050e-01	2.538089e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.793657e+00	7.618114e-01	2.759532e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.544141e+00	6.129123e-01	1.882833e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.657537e+00	2.526075e-01	5.883745e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.258227e+00	8.906736e-02	1.368255e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.666243e+00	1.789626e-01	3.917704e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.017079e+00	1.724892e-01	5.032943e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.413788e+00	1.566916e-01	4.996358e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.005889e-01	1.209891e-01	3.943908e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.388397e-01	8.042600e-02	2.698264e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.756262e-01	4.999882e-02	1.615615e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.082251e-02	3.741476e-03	1.341234e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.1542749194441147,0.007553566689909752,0.02138310163123061
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.578643e-01	2.954041e-01	1.780969e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.089517e+00	7.836250e-01	3.479265e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.888908e+00	1.114415e+00	4.576037e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.357659e+00	1.185324e+00	4.259726e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.857657e+00	8.170935e-01	2.609796e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.380691e+00	3.464928e-01	1.555132e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.394880e+00	9.149324e-02	1.404306e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.285401e+00	1.527435e-01	3.170016e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.324419e+00	1.539730e-01	4.148847e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.610904e+00	1.247559e-01	3.674130e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.069822e+00	1.067565e-01	3.128531e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.727640e-01	7.402787e-02	2.340975e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.916531e-01	4.784716e-02	1.541584e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.968354e-01	2.820966e-02	8.965730e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.611742e-02	2.610925e-03	8.526249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.0701504655605672,0.005451199767377929,0.014191677832748176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.690219e+00	2.279109e+00	1.349964e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.976419e+00	3.149320e+00	1.660066e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.259619e+01	3.053542e+00	1.234345e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.269079e+01	1.702100e+00	5.523790e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.035882e+01	4.382643e-01	3.358183e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.280127e+00	3.039126e-01	5.803677e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.709402e+00	3.227343e-01	7.556712e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.966577e+00	2.717469e-01	6.015891e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.779973e+00	1.937613e-01	5.301802e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.049992e+00	1.305775e-01	3.641132e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.810678e-01	8.649329e-02	2.418679e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.344593e-02	3.947540e-03	1.170092e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.26376594855036306,0.013198774748744257,0.03980680972662426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.016019e-01	2.953510e-01	1.780289e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.590162e+00	9.222562e-01	2.855915e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.461145e+00	4.130504e-01	1.039555e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.673636e+00	2.105497e-01	3.491558e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.591610e+00	1.825211e-01	5.633381e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.515697e-01	1.178547e-01	4.376893e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.207097e-01	6.798129e-02	2.520514e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.797113e-01	3.618590e-02	1.297004e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.211264e-02	2.803095e-03	1.045244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.1276091000619659,0.00805147156620431,0.024379202345717582
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.869780e+00	8.764480e-01	4.460233e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.836162e+00	1.601401e+00	4.987936e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.968854e+00	6.485222e-01	3.703715e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.400451e+00	1.590031e-01	1.668407e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.812140e+00	1.560888e-01	3.649229e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.456393e-01	1.075243e-01	3.070345e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.933344e-01	5.935933e-02	1.965482e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.540434e-01	3.245869e-02	1.178320e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.429462e-02	4.575614e-03	1.498162e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04742260757510819,0.004881867145280924,0.014084887506499312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.769015e+01	1.713696e+01	5.251839e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.610062e+01	4.535973e+00	3.254795e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.189308e+01	3.301077e-01	1.555899e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.800369e+00	1.576316e-01	3.507945e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.942612e+00	2.008593e-01	3.911061e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.047900e+00	1.344217e-01	3.383749e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.388286e-01	8.010692e-02	2.346347e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.437132e-02	4.212273e-03	1.352242e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2506920751695043,0.011778220314120347,0.03578009255326442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.644247e-01	3.423069e-01	2.174371e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.479162e+00	5.752722e-01	2.205251e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.147631e+00	7.257453e-01	2.333236e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.743178e+00	7.385784e-01	2.517810e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.143725e+00	5.587407e-01	1.732741e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.211350e+00	2.725041e-01	3.841877e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.929433e+00	7.938615e-02	8.047939e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.447296e+00	1.274390e-01	3.100172e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.859221e+00	1.401640e-01	4.445160e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.349625e+00	1.378448e-01	4.436479e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.932509e-01	1.194863e-01	3.712746e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.195983e-01	7.223196e-02	2.599063e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.635726e-01	5.021859e-02	1.516676e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.065676e-02	3.599851e-03	1.311044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.1299179770794284,0.007149413573937835,0.02163798417012955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.017131e+00	1.077057e+00	6.696179e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.227107e+00	1.490919e+00	4.144256e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.274642e+00	1.396904e+00	4.393733e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.528885e+00	1.081440e+00	3.492956e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.850443e+00	7.009580e-01	2.124800e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.717186e+00	2.732479e-01	8.453594e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.556375e+00	4.124829e-02	8.875145e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.560415e+00	1.030540e-01	2.338930e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.758768e+00	9.701148e-02	3.083930e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.116517e+00	9.314672e-02	2.693615e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.448300e-01	6.953066e-02	2.098445e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.282673e-01	4.096692e-02	1.312919e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.862064e-02	4.165491e-03	1.369381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05207757626089418,0.004862553778079558,0.013303757236344721
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.147906e+01	1.601819e+01	4.937202e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.213527e+01	5.744655e+00	1.974296e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.834152e+01	2.897097e+00	1.584034e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.902152e+01	1.336186e+00	6.697404e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.181951e+01	4.970842e-01	2.356530e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.796826e+00	6.854820e-03	3.567316e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.123826e+00	9.136695e-02	3.362367e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.826506e+00	1.044949e-01	3.288057e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.076590e+00	1.331404e-01	3.486631e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.341129e+00	1.295683e-01	3.570757e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.449984e-01	8.927358e-02	2.640630e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.294600e-02	5.501419e-03	1.451115e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.26996814628297544,0.009957653483338491,0.032056484964997745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.090115e-01	2.291937e-01	9.321031e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.144158e+00	8.728261e-01	2.488437e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.558593e+00	1.313217e-01	5.666673e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.135366e+00	1.946859e-01	5.095347e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.183818e+00	1.463946e-01	5.330233e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.080242e-01	8.939064e-02	3.541420e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.796330e-01	4.998961e-02	1.879307e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.124063e-02	4.898630e-03	1.806574e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13416446499111379,0.00651633151068523,0.020029987541862138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.254170e+00	6.917900e-01	2.811012e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.721732e+00	3.238603e-01	1.906541e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.010815e+00	1.456724e-01	3.936549e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.474156e-01	9.006061e-02	3.153915e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.857183e-01	5.676394e-02	1.976254e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.469820e-01	3.070702e-02	1.185537e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.019461e-01	1.820089e-02	6.000991e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.414402e-03	1.596073e-03	5.302186e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06656028214750132,0.004920772483593273,0.014452479382673827
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.218191e+01	1.584094e+00	6.718581e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.363691e+00	3.686569e-01	4.366081e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.826053e+00	1.535373e-01	5.360430e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.305284e-01	9.334048e-02	2.953544e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.347726e-02	5.661214e-03	1.779634e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.26209781063097526,0.011025786984280028,0.03234957770096947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.908843e-01	1.194089e-01	6.797252e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.143292e-01	4.241456e-01	2.096553e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.258334e+00	8.021300e-01	2.849205e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.455533e+00	8.594169e-01	2.742042e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.948366e+00	5.123464e-01	1.056584e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.666930e+00	7.010214e-02	6.370533e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.969746e+00	1.160468e-01	3.189396e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.281593e+00	1.917833e-01	4.791536e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.658549e+00	1.829752e-01	5.221137e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.133211e+00	1.364268e-01	4.481216e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.196781e-01	9.505249e-02	3.437548e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.284171e-01	6.722881e-02	2.441449e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.146175e-01	3.544506e-02	1.287642e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.581524e-02	3.284461e-03	1.104764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.1392277389622267,0.007032780489289597,0.02083676856399394
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.497661e-01	3.794533e-01	1.825880e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.096547e+00	1.055706e+00	5.353586e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.506964e+00	1.450271e+00	4.975860e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.682629e+00	1.237911e+00	3.808197e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.347663e+00	5.838326e-01	1.985561e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.141374e+00	1.257796e-01	1.336053e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.844093e+00	1.263897e-01	3.017211e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.749527e+00	1.735920e-01	4.051253e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.899783e+00	1.352246e-01	4.011978e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.311841e+00	1.202259e-01	3.369559e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.786963e-01	7.950381e-02	2.810597e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.687018e-01	6.913821e-02	2.013629e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.291072e-01	3.982470e-02	1.371009e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.662120e-01	2.078600e-02	7.948897e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.300227e-02	2.373023e-03	7.392727e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06223117483746195,0.0048208887022637426,0.013282351043131232
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.115005e+00	2.851257e+00	1.731649e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.254899e+01	4.108477e+00	2.034277e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.562635e+01	3.235422e+00	1.090736e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.373893e+01	1.232476e+00	5.655294e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.892162e+00	2.838622e-01	5.083224e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.407683e+00	3.413914e-01	7.638675e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.957103e+00	3.093500e-01	7.328383e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.439630e+00	1.964579e-01	6.122453e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.498063e+00	1.654344e-01	4.405913e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.865030e-01	1.001763e-01	3.178183e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.930715e-01	6.655715e-02	2.165596e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.952288e-02	3.471949e-03	1.018507e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.24285006077000532,0.013021443469241306,0.039227856043044074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.482773e-01	3.850040e-01	1.960246e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.225775e+00	1.018340e+00	3.498025e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.459855e+00	1.886660e-01	3.404172e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.281056e+00	2.046616e-01	4.766205e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.316898e+00	1.762328e-01	5.412804e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.002040e-01	9.454510e-02	3.741700e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.402222e-01	5.661221e-02	2.137570e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.380311e-01	2.954937e-02	1.043601e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.309847e-03	2.143002e-03	8.151245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11422865403306352,0.007908504702430777,0.023560670824323157
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.632055e+00	1.339068e+00	4.424348e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.701421e+00	1.804721e+00	8.365795e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.511676e+00	3.292593e-01	1.116525e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.756306e+00	1.561841e-01	3.009013e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.577538e+00	1.713778e-01	3.600689e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.272447e-01	8.780361e-02	2.774774e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.364545e-01	4.962094e-02	1.723832e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.230844e-01	2.980460e-02	1.089304e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.045375e-02	3.931140e-03	1.315482e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.042370131120549964,0.00469076141811646,0.013107211879481925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.113297e+02	2.013122e+01	6.213579e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.548707e+01	3.468522e+00	2.263051e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.097128e+00	9.132429e-02	4.089880e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.271717e+00	2.349300e-01	3.526393e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.795324e+00	1.802292e-01	3.873895e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.598359e-01	1.221094e-01	3.111884e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.870595e-01	6.716109e-02	2.249254e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.118389e-02	4.134513e-03	1.193870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.23288262230818102,0.011397913755863742,0.035793657271946056
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.012460e-01	4.084621e-01	2.573183e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.881715e+00	7.438006e-01	2.556776e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.657092e+00	8.295277e-01	2.900049e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.248746e+00	8.096252e-01	2.560133e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.461367e+00	5.009176e-01	1.128405e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.240002e+00	8.268198e-02	2.495247e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.773138e+00	1.317342e-01	2.225697e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.154938e+00	1.361797e-01	4.349860e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.602589e+00	1.683174e-01	4.534598e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.134364e+00	1.311687e-01	4.370997e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.388103e-01	9.119032e-02	3.341119e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.243613e-01	6.637060e-02	2.335328e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.100920e-01	3.466073e-02	1.245092e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.582000e-02	3.203197e-03	1.099559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.11647900321159736,0.006659202767958852,0.021100853753637946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.350692e+00	1.441646e+00	6.684983e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.298293e+00	1.987729e+00	5.884300e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.046239e+00	1.540848e+00	5.288772e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.377600e+00	9.982386e-01	4.263835e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.946113e+00	5.769157e-01	1.364542e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.372572e+00	1.013049e-01	1.508814e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.102785e+00	6.357247e-02	1.915045e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.199156e+00	1.038406e-01	2.922110e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.525555e+00	1.138932e-01	3.118814e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.649628e-01	7.566141e-02	2.507329e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.615338e-01	5.997790e-02	1.899805e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.814815e-01	3.514928e-02	1.144580e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.405333e-02	3.540625e-03	1.224786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04621197151814401,0.004402113426438932,0.012386646703236408
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.075788e+02	1.816924e+01	5.477684e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.539729e+01	5.243414e+00	2.702607e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.825880e+01	2.217069e+00	1.082155e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.765756e+01	9.527599e-01	2.577877e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.747050e+00	8.861194e-04	5.351574e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.662088e+00	6.945041e-02	3.774981e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.609062e+00	1.021596e-01	2.718347e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.561136e+00	1.306959e-01	3.101272e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.897643e+00	1.398964e-01	3.614068e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.218339e+00	1.249353e-01	3.184545e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.562190e-01	7.261400e-02	2.358019e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.830189e-02	4.895795e-03	1.320043e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25283711328172404,0.009512505043372699,0.03104245631151692
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.076221e+00	2.797587e-01	1.087444e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.503245e+00	8.286725e-01	2.191918e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.124813e+00	6.121292e-02	1.566875e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.789900e+00	1.507050e-01	5.487256e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.010271e+00	1.366182e-01	4.511316e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.209633e-01	8.044804e-02	3.013007e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.373149e-01	4.492620e-02	1.620984e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.671586e-02	4.360270e-03	1.477208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12384762244841083,0.00575882708525835,0.018786478933482814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.976047e+00	7.230029e-01	2.347665e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.024453e+00	1.198778e-01	1.632057e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.714265e+00	1.162601e-01	3.812476e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.285726e-01	7.625367e-02	2.776836e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.480529e-01	5.217364e-02	1.789571e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.298597e-01	3.208046e-02	1.035041e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.928082e-02	1.676085e-02	5.824598e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.443807e-03	1.593514e-03	4.511371e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06228075934695244,0.00457299133193291,0.013246090419176508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.312602e+01	1.482277e+00	5.748361e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.642517e+00	2.781654e-01	4.635160e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.600785e+00	1.410370e-01	4.690188e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.835145e-01	9.500959e-02	2.611202e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.063907e-02	5.542152e-03	1.644087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2483295664636098,0.010675849065953036,0.03184550083756202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.124226e-01	1.385399e-01	8.521055e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.167625e+00	5.529750e-01	2.546834e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.802516e+00	9.171143e-01	2.979591e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.943487e+00	8.036556e-01	2.462864e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.092970e+00	3.628590e-01	6.563211e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.472540e+00	9.016436e-02	1.593240e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.656063e+00	1.394452e-01	4.304488e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.976959e+00	1.721291e-01	5.217827e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.426800e+00	1.780900e-01	4.938675e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.673388e-01	1.191001e-01	3.950059e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.132748e-01	7.435981e-02	3.048964e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.713651e-01	5.704174e-02	1.942321e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.857654e-01	3.516062e-02	1.169019e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.318773e-02	3.188935e-03	8.706782e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.12917553175837979,0.006696260987333322,0.020212179371824623
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.098063e+00	4.712889e-01	2.604577e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.334708e+00	1.414431e+00	6.746358e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.027493e+00	1.667915e+00	5.413154e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.416184e+00	1.051768e+00	2.428236e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.180281e+00	3.559136e-01	9.961706e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.622460e+00	1.266604e-01	2.590415e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.336823e+00	1.230410e-01	3.944518e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.388531e+00	1.413886e-01	4.050140e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.667908e+00	1.189651e-01	3.918823e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.154445e+00	1.217796e-01	3.084631e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.783655e-01	6.791641e-02	2.427468e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.005279e-01	4.435504e-02	1.891147e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.033048e-01	4.410991e-02	1.265604e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.534422e-01	2.330727e-02	7.148123e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.148108e-02	2.291985e-03	6.381846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.0565735662771321,0.004602492146335277,0.012740295437238758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.966338e+00	3.633716e+00	2.323972e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.649320e+01	5.031794e+00	2.355382e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.822993e+01	3.043558e+00	8.983253e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.383457e+01	7.147866e-01	6.225323e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.938278e+00	4.007274e-01	7.486159e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.524210e+00	3.362106e-01	7.580917e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.405798e+00	3.309276e-01	6.868339e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.106327e+00	1.856657e-01	5.571463e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.305917e+00	1.187918e-01	3.718614e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.955602e-01	8.452806e-02	3.051765e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.613015e-01	7.447778e-02	1.858942e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.715483e-02	3.163569e-03	9.749089e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.22894647212185842,0.01341891579262977,0.03810967606440635
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.094982e+00	4.681121e-01	2.213595e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.645734e+00	1.030750e+00	3.879728e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.269073e+00	1.237170e-01	6.123700e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.034296e+00	2.226758e-01	5.349561e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.177708e+00	1.584909e-01	4.852897e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.179940e-01	9.126376e-02	3.197406e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.959854e-01	5.405118e-02	1.901419e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.137062e-01	2.804547e-02	9.294190e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.219247e-03	1.847061e-03	6.273383e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.10618364922605121,0.008210663088015435,0.022757961384176198
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.481318e+00	1.770285e+00	5.612332e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.694858e+00	1.788032e+00	1.017320e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.800178e+00	1.096096e-01	2.423484e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.431624e+00	1.940070e-01	3.660716e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.473978e+00	1.600702e-01	3.562753e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.629626e-01	8.360101e-02	2.444395e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.093201e-01	5.167256e-02	1.654115e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.111275e-01	2.936880e-02	9.685307e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.785169e-02	3.815088e-03	1.224080e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.039904381822462316,0.0046130110599904225,0.012312816436946476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.375986e+02	2.311807e+01	1.048939e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.156098e+01	2.406637e+00	1.187516e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.479094e+00	2.202102e-01	4.988425e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.118744e+00	2.502749e-01	3.513833e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.757780e+00	1.607414e-01	3.745948e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.292138e-01	1.186398e-01	2.834954e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.709263e-01	7.780247e-02	2.101577e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.891258e-02	3.609313e-03	1.105503e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.22060444136085908,0.012278260300684851,0.03525488194851287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.045754e+00	4.782496e-01	3.071238e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.259274e+00	8.511501e-01	3.286713e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.102244e+00	9.413220e-01	2.995358e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.573090e+00	7.893267e-01	2.329424e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.591959e+00	3.693818e-01	7.154472e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.132876e+00	1.051237e-01	9.285478e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.564591e+00	1.574543e-01	3.605112e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.958030e+00	1.544772e-01	4.675223e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.435533e+00	1.620903e-01	4.673866e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.002911e+00	1.193866e-01	3.912698e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.482268e-01	7.880723e-02	3.026127e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.763396e-01	5.744168e-02	1.935856e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.836712e-01	3.559406e-02	1.101101e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.330371e-02	3.093294e-03	8.931472e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10826180055770106,0.006782696447415623,0.020467660124675782
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.878149e+00	1.754417e+00	8.080653e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.280815e+00	2.211458e+00	6.565749e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.162361e+00	1.568851e+00	7.469618e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.574616e+00	9.179013e-01	3.689158e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.591420e+00	4.049206e-01	8.427616e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.879027e+00	3.760941e-02	1.567284e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.784534e+00	1.298155e-01	2.501020e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.045528e+00	1.327693e-01	3.057596e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.398304e+00	1.050711e-01	3.174637e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.753664e-01	6.759660e-02	2.444376e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.110289e-01	5.298528e-02	1.729697e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.615381e-01	3.922009e-02	1.085563e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.199439e-02	3.929271e-03	1.070702e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04291013490509432,0.004293667584186665,0.011942564651079283
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.285724e+02	1.920681e+01	6.062256e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.514990e+01	4.552152e+00	2.124966e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.612216e+01	1.664587e+00	7.945055e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.510828e+01	3.339143e-01	4.228556e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.433436e+00	3.834596e-02	4.646148e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.171545e+00	1.606753e-01	3.610173e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.442261e+00	1.705207e-01	2.658832e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.452548e+00	1.415817e-01	3.185897e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.795264e+00	1.232854e-01	3.376171e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.135498e+00	1.146392e-01	3.109173e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.122126e-01	7.746610e-02	2.255533e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.561693e-02	4.490142e-03	1.265215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2342892631135319,0.009910638202248884,0.029848153303107777
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.466293e+00	3.332843e-01	1.331504e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.531067e+00	7.249936e-01	2.170608e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.682195e+00	1.547564e-01	3.005892e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.507779e+00	1.614081e-01	5.104944e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.564636e-01	1.107624e-01	3.971907e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.413073e-01	7.038015e-02	2.547436e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.967175e-01	3.897471e-02	1.402709e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.319570e-02	4.286190e-03	1.212664e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11523072585772023,0.005795745679708503,0.017551620699513354
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.579186e+00	6.965203e-01	2.575117e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.415089e+00	1.234757e-01	1.165037e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.483497e+00	8.970263e-02	3.672601e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.553732e-01	7.495373e-02	2.434961e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.007169e-01	4.700284e-02	1.566339e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.108577e-01	2.857449e-02	9.907891e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.041555e-02	1.836344e-02	5.069820e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.533505e-03	1.613645e-03	4.391270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.058656473319600555,0.004414555097041528,0.01216216563551134
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.392014e+01	1.387477e+00	5.089158e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.003922e+00	2.282511e-01	4.947181e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.445537e+00	1.237774e-01	4.047338e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.317700e-01	9.057764e-02	2.415693e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.812140e-02	5.649964e-03	1.511291e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.2321287828174176,0.012340704717471451,0.032447577627119584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.985727e-01	1.814393e-01	1.304667e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.686337e+00	8.044756e-01	3.846661e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.519387e+00	1.069302e+00	3.999706e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.291842e+00	6.715916e-01	1.645978e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.899679e+00	1.235531e-01	5.321913e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.091797e+00	2.171626e-01	3.979420e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.316124e+00	2.296960e-01	5.028085e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.683763e+00	1.886051e-01	5.263471e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.220955e+00	1.349414e-01	4.381795e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.348138e-01	1.150797e-01	3.609824e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.198208e-01	7.352087e-02	2.595626e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.134692e-01	5.625088e-02	1.811038e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.533675e-01	2.841996e-02	9.770005e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.054923e-02	2.970124e-03	7.615501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.11943845408134489,0.006543710785990156,0.019251241871716715
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.490053e+00	5.899990e-01	3.188436e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.122978e+00	1.856446e+00	6.190878e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.367547e+00	1.706277e+00	5.861810e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.607920e+00	7.948791e-01	2.632943e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.693466e+00	1.064846e-01	2.116433e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.098757e+00	1.374710e-01	3.249318e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.930325e+00	1.656509e-01	4.256669e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.094731e+00	1.538270e-01	3.973176e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.463894e+00	8.650072e-02	3.386810e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.034840e+00	9.776432e-02	2.682119e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.901302e-01	5.871080e-02	2.305965e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.565760e-01	5.508264e-02	1.642438e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.694220e-01	3.349795e-02	1.212582e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.368929e-01	2.031509e-02	6.838121e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.755138e-03	2.478461e-03	5.849239e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05227254276798161,0.004410020250796336,0.011581524487240723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.046020e+01	4.294091e+00	2.378340e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.030595e+01	5.656458e+00	1.957532e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.919688e+01	2.484570e+00	9.900163e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.328835e+01	4.652222e-01	6.233708e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.232833e+00	2.386346e-01	8.202982e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.016997e+00	2.944976e-01	8.068877e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.047807e+00	2.330334e-01	6.403231e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.898478e+00	1.518630e-01	4.648465e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.178536e+00	1.146337e-01	3.550175e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.315588e-01	8.733535e-02	2.825550e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.261259e-01	6.762236e-02	1.735741e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.505258e-02	3.514436e-03	7.960742e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.21492046606274068,0.013028184259873593,0.036725329399662
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.431022e+00	5.546936e-01	2.543319e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.952597e+00	9.602045e-01	3.499995e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.005817e+00	1.773601e-01	1.933416e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.850001e+00	2.131166e-01	5.220791e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.048159e+00	1.401160e-01	4.437944e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.332785e-01	8.280423e-02	2.889365e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.497229e-01	4.572928e-02	1.683834e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.267221e-02	2.798828e-02	7.549921e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.838753e-03	1.666763e-03	4.774541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09881668611616037,0.007784885065731925,0.021728038529183813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.002617e+00	2.292642e+00	8.236381e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.975004e+00	1.546656e+00	8.366814e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.029357e+00	1.632837e-01	1.308244e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.258674e+00	1.980128e-01	3.544552e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.401082e+00	1.345908e-01	3.327459e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.111406e-01	7.085696e-02	2.340355e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.767070e-01	4.552683e-02	1.436111e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.934753e-01	2.702124e-02	9.521647e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.566965e-02	4.194894e-03	1.071240e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03757955571280392,0.004356403436140688,0.01167180749746987
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.642542e+02	2.537806e+01	1.300217e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.599636e+01	1.068581e+00	3.352690e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.596427e+00	3.717638e-01	4.674296e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.988893e+00	2.154727e-01	3.281420e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.726367e+00	1.300957e-01	3.488491e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.839172e-01	1.003782e-01	2.752134e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.497360e-01	6.817631e-02	1.929443e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.692581e-02	4.007231e-03	1.059786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.20662115587937224,0.013102914848719671,0.035336291123229474
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.354809e+00	6.346585e-01	4.224440e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.847928e+00	1.060148e+00	4.681873e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.589516e+00	9.886715e-01	3.384097e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.765369e+00	6.008280e-01	2.047650e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.491732e+00	1.719796e-01	4.693650e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.889946e+00	1.687001e-01	2.518857e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.302908e+00	1.963371e-01	4.144527e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.778912e+00	1.981173e-01	4.627080e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.277542e+00	1.349307e-01	4.340124e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.042510e-01	1.058824e-01	3.590743e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.703755e-01	8.201593e-02	2.616309e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.235196e-01	5.139364e-02	1.860166e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.540260e-01	2.810333e-02	9.595015e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.083284e-02	3.124626e-03	7.695617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10056317152547516,0.006766042500452041,0.01923383162058316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.547100e+00	2.334067e+00	1.214598e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.143981e+01	2.362380e+00	7.592236e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.519989e+00	1.375944e+00	4.700596e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.061994e+00	6.375262e-01	2.103277e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.980954e+00	1.555459e-01	2.476806e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.415279e+00	1.056597e-01	2.033766e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.536361e+00	1.391896e-01	2.790036e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.923526e+00	1.297712e-01	3.027734e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.319860e+00	9.657139e-02	2.822674e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.177158e-01	6.909290e-02	2.194359e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.711435e-01	5.217234e-02	1.513225e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.371258e-01	2.796233e-02	1.081677e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.928912e-02	3.755308e-03	1.019848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04006476182200854,0.004100306702616421,0.01059578092870294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.510241e+02	2.073664e+01	7.840586e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.185924e+01	3.248705e+00	1.140459e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.210928e+01	5.874742e-01	1.232988e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.289085e+01	2.183490e-01	5.241479e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.626488e+00	1.010746e-01	4.153644e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.838696e+00	1.630247e-01	3.430369e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.201734e+00	1.698566e-01	2.530930e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.318032e+00	1.189341e-01	2.794183e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.730859e+00	1.307648e-01	3.218626e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.069669e+00	1.021789e-01	3.042728e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.868382e-01	8.540968e-02	2.072797e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.306519e-02	4.202037e-03	1.070966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21422691159639762,0.010173088099788952,0.028220501200916098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.967825e+00	3.818114e-01	1.806062e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.269303e+00	5.989916e-01	1.681081e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.234165e+00	1.406632e-01	4.188285e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.265897e+00	1.713804e-01	4.613570e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.220579e-01	1.146311e-01	3.460070e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.692727e-01	6.295624e-02	2.105077e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.591730e-01	3.861775e-02	1.256149e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.865495e-03	3.561535e-03	9.673289e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10732313950163498,0.005597015089444421,0.016053529447026746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.108396e+00	6.708108e-01	2.562537e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.903700e+00	1.208594e-01	1.766915e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.283443e+00	1.147122e-01	3.237219e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.844773e-01	8.364819e-02	2.122025e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.582457e-01	4.298268e-02	1.455566e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.845089e-01	3.271930e-02	8.489905e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.937543e-02	1.669697e-02	4.875715e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.919899e-03	1.493652e-03	4.297610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.0550706970076298,0.004091890115910046,0.011169774224114595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.458258e+01	1.263255e+00	5.003831e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.489503e+00	2.673282e-01	4.229252e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.319230e+00	1.260962e-01	4.054160e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.920450e-01	8.174009e-02	2.148445e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.462185e-02	5.269788e-03	1.380148e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2181217323418938,0.011069995533498633,0.030544512680872105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.305629e-01	1.949141e-01	1.095689e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.164484e+00	8.785561e-01	3.925132e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.244539e+00	1.073353e+00	4.542977e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.549286e+00	5.019507e-01	1.363629e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.736456e+00	1.849898e-01	1.524145e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.738794e+00	1.895146e-01	4.577242e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.995146e+00	2.104764e-01	4.976769e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.442963e+00	1.493057e-01	4.586382e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.036898e+00	1.240395e-01	3.981268e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.125070e-01	9.745606e-02	3.020375e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.499924e-01	7.366500e-02	2.363942e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.580207e-01	4.657395e-02	1.667168e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.306678e-01	2.892853e-02	8.527703e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.281626e-03	2.490453e-03	6.389333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.10931957637758462,0.006400557789206077,0.01837594973074412
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.273575e+00	8.267637e-01	3.815565e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.470144e+00	2.236929e+00	9.370460e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.394521e+00	1.474780e+00	5.304207e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.146302e+00	4.951399e-01	1.419256e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.078780e+00	1.081426e-01	3.735704e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.577218e+00	1.124968e-01	3.966212e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.577205e+00	2.031049e-01	4.437673e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.818120e+00	1.547754e-01	3.551165e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.273360e+00	8.882198e-02	3.096974e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.073056e-01	9.259631e-02	2.470052e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.218185e-01	6.093871e-02	2.038638e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.980429e-01	4.690139e-02	1.595017e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.369305e-01	3.217444e-02	1.100083e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.217520e-01	2.474872e-02	5.832238e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.610261e-03	2.093869e-03	5.311564e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.04790323479964266,0.004038447793621655,0.011047722416229845
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.420763e+01	5.321586e+00	3.109543e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.477015e+01	5.969826e+00	1.934936e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.994595e+01	1.905524e+00	1.169060e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.228442e+01	4.149448e-01	8.268760e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.399660e+00	3.758233e-01	8.279450e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.403327e+00	2.027301e-01	6.944381e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.696311e+00	1.855457e-01	5.749115e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.689779e+00	1.627493e-01	5.082029e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.075542e+00	1.032389e-01	3.114639e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.631583e-01	7.732150e-02	2.522484e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.806251e-01	5.978593e-02	1.809480e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.354611e-02	3.259901e-03	7.660340e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.19991955685299892,0.014074369384311142,0.034898545443492274
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.917032e+00	6.729265e-01	3.488868e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.093785e+00	8.292744e-01	2.762026e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.705328e+00	1.989129e-01	3.286603e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.648971e+00	2.184953e-01	5.049185e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.266025e-01	1.469349e-01	3.841946e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.658823e-01	7.484124e-02	2.566525e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.096560e-01	4.648392e-02	1.422436e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.293662e-02	2.447768e-02	6.587655e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.527303e-03	1.435237e-03	3.399445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09121884764238958,0.008271188502423421,0.020408878447387244
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.240356e+01	2.858617e+00	1.495505e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.393818e+00	1.161795e+00	4.646777e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.385269e+00	1.719099e-01	2.693923e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.182362e+00	2.187020e-01	3.356103e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.298794e+00	1.450282e-01	3.213627e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.635078e-01	7.743163e-02	2.039112e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.398623e-01	4.166550e-02	1.410068e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.729953e-01	3.219026e-02	8.214160e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.355689e-02	3.711849e-03	1.034000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03530361383522822,0.0044386508415010795,0.010887917125965714
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.871447e+02	2.644593e+01	1.431714e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.062713e+01	2.732688e-01	6.672717e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.267819e+00	4.259256e-01	4.390177e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.903421e+00	1.948854e-01	2.669811e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.667658e+00	1.493358e-01	3.287025e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.425612e-01	1.041055e-01	2.599525e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.164484e-01	7.511994e-02	1.687571e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.511759e-02	3.632038e-03	1.008412e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.19469763728566364,0.01286809244273826,0.03334647893147186
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.572797e+00	6.790809e-01	3.560757e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.360997e+00	1.138591e+00	4.291907e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.012099e+00	9.392509e-01	4.021703e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.954181e+00	4.717356e-01	2.045873e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.440063e+00	1.350240e-01	6.055283e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.685758e+00	1.952983e-01	3.135327e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.133765e+00	2.080444e-01	4.208574e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.613822e+00	1.813033e-01	4.400841e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.149927e+00	1.363704e-01	4.034550e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.894426e-01	1.042627e-01	3.355185e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.012461e-01	8.494210e-02	2.482303e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.724097e-01	4.816066e-02	1.692333e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.319434e-01	3.066769e-02	8.521428e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.587228e-03	2.480992e-03	6.420702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09273509575515843,0.0071085793762356575,0.018548705128596743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.225181e+01	2.980586e+00	1.096684e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.329689e+01	2.374042e+00	1.218592e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.864440e+00	1.177516e+00	7.627549e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.606219e+00	4.102491e-01	2.010456e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.309512e+00	7.978777e-02	1.129029e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.037518e+00	1.111517e-01	2.496979e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.404570e+00	1.635696e-01	2.791375e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.811666e+00	1.773939e-01	2.936893e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.213369e+00	9.953052e-02	2.681828e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.411024e-01	7.447429e-02	2.159094e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.218515e-01	4.948178e-02	1.467146e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.118102e-01	3.031578e-02	9.803328e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.702929e-02	3.706493e-03	9.020339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03712815863792863,0.004116535484513427,0.010224013983996368
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.727597e+02	2.154179e+01	1.006513e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.598587e+01	2.636528e+00	1.148579e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.882818e+01	2.670322e-01	5.308347e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.143500e+01	2.696048e-01	6.684270e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.082088e+00	2.937088e-01	4.571642e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.603712e+00	2.632764e-01	2.642249e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.041133e+00	1.743024e-01	2.518081e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.210962e+00	1.257993e-01	2.469522e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.625111e+00	1.310403e-01	3.657105e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.002413e+00	9.683023e-02	2.711727e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.351573e-01	7.226115e-02	2.036028e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.075860e-02	4.086984e-03	1.046458e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.2010984590632047,0.01057880667316416,0.02691505776736597
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.349551e+00	4.284295e-01	1.833553e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.872290e+00	4.179925e-01	1.730835e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.032689e+00	1.743856e-01	4.318807e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.118780e+00	1.344985e-01	4.719517e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.494432e-01	1.034877e-01	3.120149e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.236963e-01	7.587442e-02	1.954112e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.398661e-01	4.456364e-02	1.031725e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.457856e-03	3.721397e-03	8.210982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10349162502119977,0.005601233692608162,0.014786969346824996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.382225e+00	6.325218e-01	2.322507e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.594239e+00	9.187921e-02	1.948541e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.209185e+00	9.775518e-02	3.240589e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.531013e-01	6.483654e-02	2.089692e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.426221e-01	5.656740e-02	1.242406e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.710149e-01	3.453471e-02	7.816285e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.168689e-02	1.695592e-02	4.376108e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.783932e-03	2.017297e-03	3.641459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05394755537198524,0.004403039921306008,0.010395987493030487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.487964e+01	1.182485e+00	4.392982e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.224524e+00	1.321301e-01	4.761157e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.265326e+00	1.230938e-01	3.461320e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.813633e-01	9.296517e-02	1.994773e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.407879e-02	5.977509e-03	1.323212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.20761460640967117,0.011304206355084251,0.02886982519942416
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.167488e-01	2.263830e-01	1.327573e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.735314e+00	1.041425e+00	4.326794e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.718031e+00	1.061965e+00	4.118450e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.429932e+00	3.495886e-01	1.715625e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.444437e+00	1.103305e-01	3.215995e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.503309e+00	2.050849e-01	5.118988e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.809324e+00	2.116318e-01	4.600230e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.274129e+00	1.410970e-01	4.268440e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.353167e-01	1.455850e-01	3.520847e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.319939e-01	9.273736e-02	2.960541e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.051360e-01	7.602520e-02	1.982326e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.402112e-01	5.704678e-02	1.345361e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.144118e-01	2.911283e-02	7.946016e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.296123e-03	2.858123e-03	5.459810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10366023397020326,0.006655326217398616,0.017153749168855245
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.225597e+00	1.085740e+00	4.494559e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.031804e+01	2.491658e+00	1.027377e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.142596e+00	1.125668e+00	5.257698e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.550088e+00	2.771348e-01	2.597716e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.605941e+00	7.693235e-02	3.288262e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.279782e+00	1.134851e-01	4.162568e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.342513e+00	1.163141e-01	4.151809e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.675430e+00	1.047797e-01	3.533041e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.202016e+00	1.196351e-01	2.804323e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.418473e-01	6.847829e-02	2.431158e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.043935e-01	7.873444e-02	1.788537e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.837912e-01	6.359988e-02	1.304656e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.281366e-01	3.994688e-02	9.898722e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.130327e-01	2.504519e-02	5.734163e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.804322e-03	2.643813e-03	5.128795e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04541999638894692,0.004033776178420906,0.010010811507405126
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.848965e+01	6.828417e+00	3.013473e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.797299e+01	5.458678e+00	1.951884e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.951327e+01	1.318702e+00	1.062427e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.120245e+01	2.293128e-01	8.520559e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.648872e+00	3.726404e-01	7.488342e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.002059e+00	1.818215e-01	7.765444e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.551500e+00	1.627724e-01	5.367689e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.607206e+00	1.218268e-01	3.880559e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.033215e+00	9.959350e-02	2.844364e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.541215e-01	1.134717e-01	2.100653e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.751560e-01	7.994293e-02	1.619312e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.242538e-02	3.433056e-03	7.236379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.19021576973286822,0.013342071915099368,0.03354745892249186
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.338794e+00	7.615195e-01	3.721222e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.956417e+00	6.331488e-01	2.522514e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.563485e+00	2.116006e-01	3.831418e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.563470e+00	1.813872e-01	4.724920e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.413335e-01	1.238054e-01	3.608640e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.206115e-01	7.375227e-02	2.319674e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.883045e-01	5.188985e-02	1.250096e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.947905e-02	2.092005e-02	5.826923e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.195600e-03	1.759165e-03	3.194111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.08756307255209557,0.007967960018430587,0.019416646378447547
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.503483e+01	3.304878e+00	1.704736e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.121154e+00	7.262180e-01	3.662082e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.215034e+00	1.950457e-01	2.529641e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.194693e+00	1.837368e-01	3.278361e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.267031e+00	1.043146e-01	3.253844e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.358691e-01	6.371496e-02	2.165987e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.310492e-01	6.076725e-02	1.208980e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.571231e-01	3.242491e-02	7.761610e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.224385e-02	4.274332e-03	9.620410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.034515562482940534,0.0043729150035907195,0.010118979421971597
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.945236e+02	2.564428e+01	1.407508e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.817613e+01	6.897879e-01	5.572755e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.321809e+00	3.656551e-01	4.477812e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.942638e+00	1.632757e-01	2.768048e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.668764e+00	1.194262e-01	3.366580e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.248606e-01	9.857962e-02	2.446488e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.083085e-01	7.677778e-02	1.591033e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.398342e-02	4.474427e-03	9.146646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.18636201733177293,0.013260643754584384,0.03209854785270508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.841535e+00	7.795516e-01	4.016448e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.806131e+00	1.198427e+00	5.300673e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.274208e+00	8.887741e-01	3.497279e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.868475e+00	3.312735e-01	1.360960e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.230590e+00	1.348342e-01	1.911299e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.568779e+00	1.397450e-01	3.969999e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.037360e+00	1.745472e-01	4.217264e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.520192e+00	2.018183e-01	4.330280e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.051836e+00	1.493806e-01	3.520024e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.253573e-01	1.112154e-01	2.897167e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.559751e-01	7.422892e-02	2.135586e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.540882e-01	5.595525e-02	1.432095e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.179149e-01	2.928947e-02	7.619196e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.565921e-03	2.953067e-03	5.544508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.08890338681232954,0.007159694688288656,0.01775921385183396
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.479864e+01	3.328551e+00	1.341371e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.413134e+01	2.337292e+00	1.183512e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.362300e+00	9.307933e-01	2.993602e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.780270e+00	1.175154e-01	1.138556e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.920239e+00	4.352681e-02	2.274196e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.940245e+00	1.275477e-01	2.381510e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.335906e+00	1.435025e-01	3.273061e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.767981e+00	1.367298e-01	2.966312e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.160515e+00	8.075875e-02	2.823035e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.189390e-01	8.165246e-02	1.893077e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.045014e-01	6.901516e-02	1.344007e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.037698e-01	3.605187e-02	8.753546e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.545891e-02	4.345089e-03	8.754433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03621317962434188,0.0042827206865314466,0.00967981481833205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.838006e+02	2.171073e+01	9.542603e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.082685e+01	1.195710e+00	1.005032e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.734144e+01	2.888232e-01	7.923841e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.097131e+01	7.866573e-02	6.373977e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.837992e+00	2.373182e-01	3.652288e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.408216e+00	1.522065e-01	2.928146e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.018755e+00	1.732147e-01	2.084961e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.175191e+00	9.043797e-02	2.982908e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.601132e+00	1.275162e-01	3.099830e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.812414e-01	1.080290e-01	2.480270e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.236272e-01	8.237422e-02	1.933499e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.001011e-02	5.070089e-03	1.004228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18440352700108453,0.009731857679677158,0.0256853973742881
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.843506e+00	4.524762e-01	1.936848e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.377120e+00	2.188287e-01	5.833022e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.686001e+00	1.826478e-01	4.701625e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.748550e-01	1.363540e-01	3.633111e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.658072e-01	8.686354e-02	2.781379e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.820862e-01	5.999277e-02	1.692996e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.157999e-01	3.755803e-02	8.748043e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.010791e-03	2.572624e-03	7.563928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.09825016821755567,0.004884476557273323,0.01416360694508137
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.734491e+00	6.375505e-01	2.075309e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.257993e+00	9.245006e-02	2.538283e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.067472e+00	8.954640e-02	2.944240e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.049777e-01	6.842939e-02	1.780146e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.139016e-01	3.916826e-02	1.224639e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.607092e-01	3.152675e-02	7.117000e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.366342e-02	1.494342e-02	4.661047e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.134977e-03	1.453070e-03	3.414112e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05105366619750777,0.0036801947678534452,0.010129326989747556
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.536628e+01	1.152492e+00	3.834760e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.836210e+00	1.098009e-01	4.790409e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.199822e+00	1.199351e-01	2.982575e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.389848e-01	7.608273e-02	1.845592e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.088543e-02	5.047161e-03	1.311149e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19241469917509715,0.010581636037660047,0.028421246821691226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.317028e-01	4.026459e-01	1.365803e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.686488e+00	1.195970e+00	6.043385e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.998817e+00	7.714803e-01	3.014288e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.025895e+00	5.567804e-02	1.621523e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.003460e+00	2.165899e-01	3.882278e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.162892e+00	2.171325e-01	4.741448e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.551967e+00	1.883554e-01	4.242407e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.122466e+00	1.280727e-01	4.015264e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.350043e-01	1.156812e-01	3.312636e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.658405e-01	8.690620e-02	2.482632e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.571540e-01	6.965717e-02	1.875167e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.981736e-01	4.727096e-02	1.151196e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.270044e-02	2.964738e-02	6.778960e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.332380e-03	1.644503e-03	5.029984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09447472484064383,0.005980215587429838,0.016848899532011546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.732465e+00	1.773820e+00	4.589967e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.160743e+01	2.101658e+00	1.046630e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.587950e+00	6.967613e-01	2.614107e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.638663e+00	2.461016e-03	4.406446e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.052220e+00	1.917875e-01	4.255224e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.897613e+00	2.009260e-01	3.831143e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.073418e+00	1.434020e-01	3.527035e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.471329e+00	9.805736e-02	3.231817e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.063750e+00	8.371104e-02	2.741270e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.824147e-01	9.009030e-02	2.078124e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.395471e-01	6.705112e-02	1.769130e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.518712e-01	4.993502e-02	1.273105e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.064680e-01	3.388659e-02	9.198249e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.003270e-01	1.895218e-02	5.934152e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.372346e-03	1.896974e-03	5.098562e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04147242782641214,0.003326385730894388,0.009846224579702127
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.705665e+01	9.171407e+00	3.220856e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.102314e+01	4.671113e+00	1.898166e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.806131e+01	7.285771e-01	8.090528e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.003104e+01	2.567718e-01	8.713235e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.908873e+00	2.589481e-01	8.289958e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.574279e+00	2.066495e-01	6.500481e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.275518e+00	1.589025e-01	5.117571e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.479119e+00	1.216551e-01	3.442079e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.393854e-01	9.907720e-02	2.728580e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.125469e-01	9.329342e-02	2.049256e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.393501e-01	5.737925e-02	1.567072e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.083216e-02	2.906390e-03	8.239314e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.17545140753165317,0.013206097011239204,0.03186050946025848
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.049520e+00	8.790500e-01	4.548730e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.643773e+00	4.286166e-01	1.496131e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.353948e+00	2.074214e-01	4.458699e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.387359e+00	1.954533e-01	4.312024e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.527971e-01	1.135543e-01	3.299595e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.633678e-01	6.504701e-02	1.913608e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.572261e-01	4.361989e-02	1.060520e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.721438e-02	1.818142e-02	5.116384e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.771111e-03	8.217048e-04	2.813047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08108398313495378,0.007479364348648654,0.018483947501877096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.869769e+01	3.614675e+00	1.941895e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.752308e+00	4.011333e-01	1.286739e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.955290e+00	1.677507e-01	2.646329e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.117772e+00	1.799335e-01	3.212230e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.144606e+00	1.072930e-01	2.708056e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.989620e-01	7.353444e-02	1.918336e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.069125e-01	4.288454e-02	1.156982e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.462690e-01	2.692763e-02	7.122126e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.016751e-02	3.442043e-03	9.819489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.032032563553237525,0.0038023408232143313,0.009975266226944647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.072782e+02	2.463443e+01	1.304546e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.656779e+01	6.475206e-01	6.375791e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.070106e+00	3.952370e-01	3.701661e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.785106e+00	1.378846e-01	2.395073e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.589359e+00	1.253834e-01	2.814116e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.782780e-01	8.349403e-02	2.369695e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.811701e-01	6.225097e-02	1.459716e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.180567e-02	3.486933e-03	9.763930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.173725605242074,0.01305005987226418,0.03126886893416808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.439924e+00	9.323275e-01	4.485031e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.413653e+00	1.236635e+00	6.580374e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.285930e+00	6.414353e-01	2.987915e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.660828e+00	8.760430e-02	5.297943e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.985882e+00	1.888281e-01	2.547088e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.368004e+00	2.304104e-01	3.828157e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.842294e+00	1.761657e-01	4.286448e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.373919e+00	1.727820e-01	3.917006e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.537227e-01	1.212035e-01	3.664727e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.702713e-01	1.067865e-01	2.879288e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.042984e-01	6.600295e-02	1.994496e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.142194e-01	4.433640e-02	1.220109e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.557125e-02	3.136731e-02	6.792561e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.510086e-03	1.670476e-03	5.066146e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08192639419131857,0.006830979632568179,0.01705230061764343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.990473e+01	4.177756e+00	1.955258e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.395228e+01	1.811683e+00	9.299307e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.097768e+00	5.242315e-01	2.006609e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.031999e+00	4.578201e-02	2.918497e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.644188e+00	2.308770e-01	1.749714e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.713893e+00	1.087133e-01	3.136150e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.219173e+00	2.032194e-01	2.715591e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.611964e+00	1.449476e-01	2.987091e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.073335e+00	8.682077e-02	2.523410e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.654340e-01	6.366925e-02	1.830938e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.756276e-01	5.495885e-02	1.264279e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.850752e-01	3.432488e-02	9.044625e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.292639e-02	2.931396e-03	9.010116e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03340428756084966,0.003907038614640368,0.009778389190529369
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.991651e+02	2.121829e+01	1.145181e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.750745e+01	1.183932e+00	2.576715e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.560708e+01	1.860445e-01	7.960546e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.038775e+01	5.191707e-01	6.942132e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.502927e+00	2.824052e-01	3.532816e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.096515e+00	1.344468e-01	3.561811e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.815465e+00	1.636312e-01	1.870108e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.033701e+00	9.621269e-02	2.415933e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.535917e+00	1.372505e-01	2.787813e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.268440e-01	1.006629e-01	2.325235e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.843139e-01	7.233357e-02	1.886911e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.729858e-02	3.986129e-03	1.127186e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR2_MUF1_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3239565555145024,0.015930913649868372,0.03983663796824144
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.135087e-01	1.532523e-01	7.607575e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.536719e+00	9.315691e-01	4.608798e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.797347e+00	6.560780e-01	1.972079e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.320715e+00	2.404229e-01	2.528838e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.170975e+00	3.365815e-01	7.256040e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.115273e+00	2.069859e-01	6.309460e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.944490e-01	9.231716e-02	3.533177e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.429270e-02	9.258355e-03	2.839050e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.18169410272037795,0.013566975384271818,0.028648649714741875
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.781924e+00	5.780753e-01	5.007614e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.334739e+00	9.919490e-01	2.195547e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.814042e+00	4.267702e-01	2.922222e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.813370e+00	2.771376e-01	6.041104e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.219337e-01	1.241222e-01	4.083649e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.842834e-01	5.692231e-02	2.168697e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.442226e-01	2.640704e-02	9.852880e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.845471e-03	2.196133e-03	7.419073e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10358302312493987,0.013002917699422106,0.03144700646346264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.529143e+00	1.787550e+00	1.577187e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.419986e+00	1.166112e+00	1.933704e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.302363e+00	7.287572e-01	8.965902e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.512892e+00	2.858601e-01	8.149902e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.709754e-02	1.317584e-02	4.704667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.31397597106242603,0.018323302854511225,0.036486950419857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.809725e-02	4.766487e-02	3.284004e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.708745e-01	2.329536e-01	1.418712e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.025674e+00	5.159889e-01	3.524029e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.950985e+00	7.734264e-01	4.699809e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.865202e+00	7.993952e-01	4.281041e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.403760e+00	5.500300e-01	1.732306e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.452788e+00	1.365606e-01	4.618581e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.127814e+00	2.187565e-01	2.313435e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.612623e+00	3.259225e-01	4.710347e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.942879e+00	2.999555e-01	5.709304e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.295229e+00	2.283128e-01	5.215676e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.973780e-01	1.443600e-01	4.002268e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.224471e-01	8.836448e-02	2.343024e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.173876e-02	8.943313e-03	2.183525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.1855104352013471,0.014479360582723005,0.02746636206603978
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.040376e-01	1.124672e-01	1.313342e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.553740e-01	4.082603e-01	4.506022e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.986770e+00	8.455210e-01	7.684574e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.319729e+00	1.196803e+00	8.502509e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.383044e+00	1.206965e+00	6.919676e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.846474e+00	8.922233e-01	3.275332e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.646345e+00	3.941798e-01	6.070664e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.011120e+00	2.743375e-01	1.463053e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.150586e+00	3.258154e-01	3.576777e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.320771e+00	3.174108e-01	4.769503e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.586330e+00	2.353851e-01	4.529419e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.001240e+00	1.535142e-01	3.679245e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.813468e-01	9.298308e-02	2.485868e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.909355e-01	5.563859e-02	1.451639e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.262262e-02	4.957096e-03	1.366416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09857740341249677,0.012312028565846872,0.02480359244698868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.171345e+00	5.438948e-01	9.832602e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.057533e+00	1.389967e+00	1.757728e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.632975e+00	2.204495e+00	2.147360e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.862703e+00	2.624703e+00	1.825669e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.770659e+00	2.124725e+00	9.110495e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.223651e+00	9.651124e-01	1.532013e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.658506e+00	5.811412e-01	2.766522e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.790670e+00	6.523580e-01	6.999496e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.095581e+00	5.095148e-01	8.703550e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.866781e+00	3.452184e-01	7.194328e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.024633e+00	2.079465e-01	5.306966e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.113657e-02	1.062447e-02	2.934458e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.27897146173025966,0.013035853175710543,0.04994622711611546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.645694e-01	3.710651e-01	1.126355e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.256112e+00	1.040615e+00	3.208268e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.118027e+00	5.750514e-01	1.632259e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.701579e+00	1.229963e-01	3.418604e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.903736e+00	1.852927e-01	6.774612e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.101713e+00	1.550545e-01	6.042285e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.394611e-01	8.072664e-02	3.658632e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.172848e-01	4.810598e-02	1.728321e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.132638e-02	3.398242e-03	1.010208e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1408888084327603,0.008916315048562773,0.03440559414352909
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.758495e+00	1.132152e+00	3.609056e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.203334e+00	1.928378e+00	6.407322e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.310546e+00	1.003806e+00	1.704821e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.153499e+00	7.331382e-02	1.219670e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.073268e+00	1.179110e-01	4.294076e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.244457e+00	1.189616e-01	4.798594e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.476549e-01	7.428231e-02	3.204730e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.198043e-01	4.348218e-02	1.857579e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.625716e-02	5.132543e-03	1.963044e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.05892929211834108,0.006814949901142821,0.026022105103233564
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.111894e+01	1.731158e+01	8.645967e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.279190e+01	7.196254e+00	1.482926e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.044188e+01	9.973882e-01	1.451988e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.654687e+00	7.426127e-02	2.277240e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.322128e+00	1.123284e-01	4.714406e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.503551e+00	1.621343e-01	5.714125e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.927143e-01	1.215252e-01	4.742542e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.204828e-02	7.784608e-03	2.963411e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2737738892703316,0.01581245138805648,0.04241886498873815
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.341623e-01	3.582366e-01	1.390772e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.188665e+00	5.158752e-01	3.024564e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.756234e+00	7.005959e-01	3.476993e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.338143e+00	8.236611e-01	3.134993e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.762714e+00	7.052114e-01	2.309323e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.869551e+00	3.688596e-01	1.538484e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.793332e+00	7.536414e-02	4.584160e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.532521e+00	1.033121e-01	2.882013e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.126801e+00	1.825807e-01	4.303829e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.671182e+00	1.924501e-01	5.230799e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.185171e+00	1.688117e-01	4.667755e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.261847e-01	1.127135e-01	3.618820e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.854556e-01	7.601012e-02	2.156905e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.025304e-02	8.119960e-03	2.077120e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15002633713119382,0.011130850310561907,0.030185479396510284
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.563708e+00	1.400441e+00	3.923025e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.367932e+00	1.253435e+00	9.812138e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.481747e+00	1.334519e+00	7.467337e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.793931e+00	1.419660e+00	4.634155e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.148369e+00	9.823839e-01	2.538277e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.085135e+00	4.501899e-01	1.623910e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.250086e+00	1.385691e-01	4.347044e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.582037e+00	8.212984e-02	2.153350e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.038935e+00	1.181171e-01	3.201390e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.456738e+00	1.473518e-01	3.829631e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.935863e-01	1.057895e-01	3.115480e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.673591e-01	7.169339e-02	2.042973e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.995549e-02	7.641081e-03	2.238732e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.0706171150391064,0.009279023087315888,0.024855008500208595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.123275e+01	1.425894e+01	8.929358e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.738942e+01	7.290923e+00	2.270748e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.488499e+01	4.254723e+00	1.257758e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.648379e+01	2.279025e+00	8.887336e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.018820e+01	1.115339e+00	2.588935e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.074578e+00	4.975494e-01	5.371442e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.878352e+00	1.723486e-01	1.180035e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.994869e+00	8.685423e-02	1.775339e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.534704e+00	1.527453e-01	3.691682e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.896234e+00	1.994604e-01	5.190717e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.159735e+00	1.739387e-01	4.802878e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.426677e-02	1.216164e-02	3.404323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3181340417760121,0.020565435397843113,0.04511218460193661
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.766493e-01	1.871027e-01	1.274771e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.832213e+00	1.069910e+00	5.898717e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.694139e+00	6.204184e-01	1.528039e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.051745e+00	3.404303e-01	3.012857e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.008689e+00	3.746516e-01	7.668882e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.082943e+00	2.277893e-01	6.786575e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.097283e-01	1.210079e-01	3.881804e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.805569e-02	1.185498e-02	3.510147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.18139030602380507,0.017601832538672174,0.033592084282876855
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.041120e+00	7.601882e-01	6.781012e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.016458e+00	9.748465e-01	1.480390e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.512719e+00	4.776843e-01	4.249004e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.838992e+00	3.565653e-01	6.739450e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.737668e-01	1.541538e-01	4.584823e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.210948e-01	7.584236e-02	2.475144e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.636226e-01	3.572791e-02	1.141724e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.994821e-03	3.214783e-03	8.745969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.11210875748044524,0.017228287092903,0.037644584005729176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.512425e+00	2.091652e+00	1.904245e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.724295e+00	1.179993e+00	1.630314e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.323942e+00	8.194871e-01	9.244024e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.776016e+00	4.171779e-01	9.558353e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.332021e-02	1.894165e-02	5.820425e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3116220502627345,0.022562326233594887,0.04270385639192864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.153189e-02	4.963846e-02	3.283671e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.065524e-01	2.771229e-01	1.930674e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.173666e+00	6.512950e-01	4.639155e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.172303e+00	9.338553e-01	6.029661e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.013391e+00	9.251059e-01	4.737021e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.390998e+00	5.801711e-01	1.816442e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.311283e+00	9.931020e-02	5.495374e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.944090e+00	3.045650e-01	2.829319e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.421127e+00	3.542570e-01	5.545914e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.842961e+00	3.359526e-01	6.375234e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.264237e+00	2.535103e-01	5.761959e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.184196e-01	1.832081e-01	4.476602e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.513594e-01	1.103613e-01	2.859259e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.885926e-02	1.248702e-02	2.674623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.18660384226095592,0.01850214823745741,0.03289242155100422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.925034e-01	1.171751e-01	1.647353e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.034283e+00	5.807611e-01	6.311472e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.361381e+00	1.152106e+00	1.037507e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.688242e+00	1.525195e+00	1.095470e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.489778e+00	1.394696e+00	8.133098e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.671922e+00	9.307280e-01	3.187664e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.385287e+00	4.098551e-01	4.307733e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.741393e+00	3.103000e-01	1.994433e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.985101e+00	3.881860e-01	4.269557e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.244641e+00	3.592740e-01	5.565253e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.587127e+00	2.901479e-01	5.419419e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.040475e+00	1.906232e-01	4.166180e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.265989e-01	1.198327e-01	2.985198e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.241246e-01	6.857262e-02	1.726602e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.762424e-02	7.685614e-03	1.628039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.1054847458452087,0.016331163406546986,0.030537009238080115
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.096145e+00	6.336054e-01	1.174143e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.240846e+00	1.761210e+00	2.276647e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.882636e+00	2.832303e+00	2.709415e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.682780e+00	2.970533e+00	2.125129e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.283601e+00	2.323745e+00	9.950734e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.676227e+00	1.121308e+00	1.301017e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.309229e+00	5.438635e-01	2.694574e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.742165e+00	7.218420e-01	7.683364e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.216111e+00	6.068809e-01	9.842478e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.044055e+00	4.468894e-01	8.752627e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.193667e+00	2.826577e-01	6.371275e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.305421e-02	1.584940e-02	3.767821e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2731415627963169,0.016911392328007646,0.054606379843382846
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.084474e-01	4.474301e-01	1.304374e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.604225e+00	1.181214e+00	3.853433e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.917958e+00	4.265840e-01	1.694567e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.405408e+00	1.229011e-01	4.264188e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.807102e+00	2.243925e-01	6.444763e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.109704e+00	1.922962e-01	6.317036e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.706953e-01	1.185423e-01	4.004886e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.363037e-01	6.018173e-02	1.993953e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.420448e-02	4.984239e-03	1.343681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1415327068357392,0.012322971359994106,0.03799930681731151
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.879142e+00	1.520813e+00	6.727004e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.349644e+00	2.427375e+00	6.540509e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.503245e+00	6.828947e-01	2.286802e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.557408e+00	8.912479e-02	2.777141e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.981332e+00	1.217183e-01	3.889128e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.322219e+00	1.800574e-01	4.888437e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.132302e-01	1.065248e-01	3.552999e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.613038e-01	5.974723e-02	2.057836e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.130597e-02	7.553411e-03	2.303893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.06674787169585328,0.010028047997150805,0.029530245373369388
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.347560e+01	2.559669e+01	1.060121e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.916747e+01	6.062428e+00	1.079811e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.675664e+00	5.241637e-01	2.486705e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.099733e+00	5.735338e-02	2.893127e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.368052e+00	1.328708e-01	3.867376e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.704484e+00	2.319354e-01	5.861568e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.554100e-01	1.774179e-01	5.327118e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.422587e-02	1.201958e-02	3.596986e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2700134390523818,0.019417860324565717,0.048228299404404706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.113691e-01	4.288403e-01	1.533650e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.411440e+00	6.754129e-01	3.700704e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.057893e+00	8.705531e-01	4.174320e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.585111e+00	9.185771e-01	3.621065e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.811275e+00	6.870879e-01	2.652598e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.767699e+00	3.297953e-01	1.230579e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.577393e+00	1.021873e-01	2.145475e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.308779e+00	1.201543e-01	3.312224e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.970944e+00	1.869067e-01	4.428366e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.602884e+00	2.250979e-01	5.397864e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.174422e+00	1.970914e-01	5.058497e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.479163e-01	1.457951e-01	3.978261e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.208216e-01	1.004574e-01	2.522666e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.677481e-02	1.100434e-02	2.569499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15019454345285305,0.014579500255492789,0.03428112812776904
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.414777e+00	1.708113e+00	5.691581e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.801590e+00	1.632345e+00	1.286554e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.655319e+00	1.887927e+00	7.814175e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.076772e+00	1.500076e+00	4.753102e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.738104e+00	8.376986e-01	3.198819e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.549598e+00	3.517902e-01	1.399311e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.752345e+00	1.476179e-01	1.775785e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.297138e+00	7.258232e-02	2.511432e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.952668e+00	1.421017e-01	3.202770e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.462911e+00	1.845146e-01	4.072583e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.361364e-01	1.470720e-01	3.466660e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.046944e-01	8.616848e-02	2.318938e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.736706e-02	1.135054e-02	2.604908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07779481661164478,0.012759427477464919,0.029243212454165224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.782983e+01	2.030638e+01	1.134032e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.704520e+01	7.727737e+00	2.459680e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.267762e+01	3.927178e+00	1.572615e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.398531e+01	1.939348e+00	6.100322e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.026488e+00	8.438067e-01	1.917975e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.896652e+00	3.471115e-01	2.245373e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.331106e+00	9.182359e-02	2.089673e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.784848e+00	5.275564e-02	1.628916e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.538098e+00	1.821955e-01	3.637100e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.015299e+00	2.597725e-01	5.338019e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.304869e+00	2.408716e-01	5.349209e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.809713e-02	1.763285e-02	4.182752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.2860928520626279,0.018128713947707598,0.042084198731512035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.628393e-01	2.884343e-01	1.838693e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.761770e+00	1.104252e+00	4.716164e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.558139e+00	1.968811e-01	2.277823e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.410761e+00	3.436676e-01	6.028480e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.443015e+00	2.597049e-01	7.050220e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.794076e-01	1.440379e-01	4.785148e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.667486e-01	7.931243e-02	2.677634e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.784958e-02	8.743683e-03	2.451064e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.15767922006970403,0.014523496530566588,0.03082950442948218
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.119847e+00	9.941517e-01	7.029066e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.037837e+00	6.398010e-01	2.019290e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.709790e+00	4.058572e-01	5.866127e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.323957e+00	2.126985e-01	5.577033e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.749872e-01	9.927077e-02	3.284945e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.445847e-01	5.926457e-02	1.802565e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.397318e-01	2.942350e-02	8.719873e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.768964e-03	2.764394e-03	7.522963e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09588801669980407,0.013693618942367064,0.03122023287249842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.570428e+00	2.502607e+00	1.836105e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.617337e+00	9.542569e-01	4.336765e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.304392e+00	6.165268e-01	1.076048e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.287890e+00	2.534002e-01	7.033282e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.998442e-02	1.467995e-02	4.299831e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.283654785553628,0.019784881402470367,0.04118239470814394
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.574947e-02	7.036929e-02	3.754278e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.534487e-01	4.346818e-01	2.704511e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.842926e+00	9.464629e-01	5.828347e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.028593e+00	1.098028e+00	5.724990e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.615791e+00	7.467437e-01	2.828186e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.539672e+00	1.769981e-01	5.301955e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.091702e+00	2.529321e-01	2.531773e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.513530e+00	3.252605e-01	5.296015e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.951295e+00	3.261752e-01	6.151949e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.413298e+00	2.454402e-01	5.749373e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.512319e-01	1.823177e-01	4.686021e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.980535e-01	1.229358e-01	3.429521e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.302660e-01	8.102032e-02	2.005999e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.724291e-02	8.161495e-03	1.907141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.1645418494821165,0.01569325090651283,0.03056018768866192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.166928e-01	1.895459e-01	2.280578e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.908485e+00	1.019949e+00	9.442011e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.921226e+00	1.763789e+00	1.294184e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.213367e+00	1.783173e+00	9.722784e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.470377e+00	1.228716e+00	4.202031e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.962151e+00	4.327155e-01	6.392234e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.158814e+00	2.988846e-01	1.796061e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.266860e+00	3.629853e-01	4.300380e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.454990e+00	3.551925e-01	5.475270e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.778083e+00	2.741318e-01	5.387951e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.228031e+00	1.963314e-01	4.568216e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.064578e-01	1.346932e-01	3.363714e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.914083e-01	8.996397e-02	2.273420e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.573362e-01	5.070786e-02	1.301190e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.136778e-02	5.635041e-03	1.270982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09046466735932744,0.013383457314033537,0.02665619248502736
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.708300e+00	1.002478e+00	1.586837e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.179683e+00	2.756998e+00	3.024085e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.556933e+00	3.858514e+00	2.992476e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.001621e+01	3.307769e+00	1.680196e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.497112e+00	1.835742e+00	3.522657e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.777534e+00	4.842957e-01	1.775370e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.760578e+00	7.358095e-01	7.386488e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.943185e+00	6.421087e-01	9.846021e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.538286e+00	4.662373e-01	9.333810e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.571712e+00	3.132252e-01	7.085723e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.135056e-01	2.074442e-01	4.948927e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.071766e-02	1.162866e-02	2.882938e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.24559703581213982,0.014327925777000261,0.05006189575284509
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.080199e+00	5.935494e-01	1.742835e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.297006e+00	1.220082e+00	3.204949e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.846714e+00	5.774517e-02	1.872338e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.125888e+00	1.557182e-01	5.211194e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.456901e+00	1.786258e-01	6.046409e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.434728e-01	1.346983e-01	4.664338e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.284193e-01	7.897436e-02	2.849167e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.773661e-01	4.614217e-02	1.404787e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.104583e-02	4.033486e-03	1.001495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12363104741432616,0.009993167629255853,0.033141323962797634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.575775e+00	2.261154e+00	9.100526e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.901578e+00	2.396319e+00	5.237136e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.874819e+00	1.586054e-01	1.436508e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.264661e+00	1.174986e-01	3.794245e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.745129e+00	1.168154e-01	4.267820e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.062236e+00	1.215038e-01	3.951729e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.792338e-01	7.560439e-02	2.646772e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.048075e-01	4.814155e-02	1.564136e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.778568e-02	6.710236e-03	1.849984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.05762561906215583,0.008010276992857036,0.02426107470212876
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.341602e+02	3.236926e+01	7.756971e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.541498e+01	2.971785e+00	7.523619e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.222961e+00	5.585667e-02	5.163585e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.902187e+00	5.425132e-02	2.755926e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.121756e+00	1.067880e-01	3.874948e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.411515e+00	1.772527e-01	5.004205e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.883242e-01	1.369076e-01	4.034750e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.834186e-02	9.931593e-03	2.855169e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.24329839819872262,0.016176716521460327,0.04571377535391036
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.621119e-01	5.659931e-01	1.932599e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.002214e+00	9.262572e-01	4.222482e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.792220e+00	1.063098e+00	3.957206e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.154442e+00	8.775644e-01	2.906296e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.105614e+00	4.733964e-01	1.387636e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.770342e+00	9.380220e-02	1.845256e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.421152e+00	1.123405e-01	3.633200e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.062394e+00	1.278262e-01	4.208577e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.695508e+00	1.799893e-01	4.981628e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.309085e+00	1.777569e-01	4.835956e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.196572e-01	1.432505e-01	4.129876e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.682258e-01	1.034117e-01	3.104804e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.109379e-01	7.134386e-02	1.826465e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.661025e-02	7.541492e-03	1.843758e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.1300757399174683,0.011453347959426513,0.030110512973059916
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.650934e+00	2.201913e+00	8.611843e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.828742e+00	2.335047e+00	1.085041e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.406230e+00	1.977799e+00	5.374776e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.462789e+00	1.115582e+00	3.317916e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.556781e+00	4.745558e-01	2.004475e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.222212e+00	1.778851e-01	1.198152e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.463430e+00	1.057024e-01	2.846271e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.117969e+00	8.491356e-02	2.805226e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.713952e+00	1.241491e-01	3.557410e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.212707e+00	1.398844e-01	3.492453e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.504905e-01	1.025872e-01	2.771063e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.060668e-01	6.425521e-02	1.816443e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.767559e-02	8.509010e-03	2.009694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06522411480762778,0.009844496888479333,0.02457704652240912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.206324e+02	2.440719e+01	9.917952e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.777833e+01	5.701592e+00	1.918243e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.090628e+01	2.543107e+00	6.016301e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.211316e+01	1.197412e+00	8.981393e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.970594e+00	3.261530e-01	3.250826e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.413758e+00	9.065339e-02	3.255308e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.119730e+00	3.709224e-02	2.031873e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.578126e+00	5.351467e-02	1.877361e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.273131e+00	1.515597e-01	3.608771e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.705509e+00	2.015942e-01	4.993029e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.070056e+00	1.877694e-01	4.441962e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.405496e-02	1.347192e-02	3.348289e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2579178879721304,0.015761065428527038,0.03782571954368674
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.054380e+00	3.952760e-01	2.263993e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.299106e+00	8.837022e-01	2.768393e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.121812e+00	2.614808e-01	2.583370e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.892282e+00	2.735847e-01	6.652744e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.104836e+00	1.797217e-01	5.474989e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.878164e-01	9.774412e-02	3.448525e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.680612e-01	5.834497e-02	1.820151e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.832494e-02	5.876933e-03	1.549159e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.13845799393961,0.011164534113257851,0.026167627425056794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.150158e+00	1.057167e+00	6.039038e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.544396e+00	5.456357e-01	5.144043e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.107914e+00	2.869233e-01	5.978387e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.036505e+00	1.266536e-01	4.137464e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.534768e-01	7.635740e-02	2.351711e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.815248e-01	4.017478e-02	1.350534e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.098502e-01	2.246169e-02	6.723688e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.440308e-03	2.280209e-03	5.178944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08199654367946733,0.010130430117193973,0.02494923363603009
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.540275e+00	2.612557e+00	1.551432e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.925932e+00	8.908998e-01	1.018128e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.549940e+00	4.240976e-01	9.576187e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.013258e+00	1.601033e-01	5.015175e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.682187e-02	1.044274e-02	3.125852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.25944158021501706,0.017032740768622767,0.03800951222747523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.232704e-01	1.002400e-01	4.160217e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.021705e+00	6.527773e-01	3.600551e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.635505e+00	1.180602e+00	6.413257e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.765009e+00	1.013624e+00	4.595899e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.903914e+00	4.151828e-01	7.439696e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.401647e+00	2.000310e-01	2.087347e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.729420e+00	3.042442e-01	5.416965e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.097913e+00	2.981425e-01	6.088750e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.580612e+00	2.463140e-01	5.616005e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.108411e+00	1.773924e-01	4.781772e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.383520e-01	1.298479e-01	3.442943e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.630312e-01	8.877342e-02	2.403051e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.354395e-01	5.056415e-02	1.480707e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.835421e-02	5.612583e-03	1.155559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.14598634461259705,0.013051622071845154,0.026636300130823548
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.358434e-01	2.989369e-01	3.408356e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.249862e+00	1.625126e+00	1.314680e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.681316e+00	2.218191e+00	1.288944e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.388874e+00	1.592462e+00	6.450892e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.877545e+00	6.748229e-01	1.124074e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.828039e+00	3.037328e-01	2.106482e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.737644e+00	3.771352e-01	4.733010e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.787095e+00	3.393820e-01	5.860612e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.011422e+00	2.497447e-01	5.497868e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.437504e+00	1.932709e-01	4.504127e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.896748e-01	1.383509e-01	3.509872e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.577763e-01	1.086065e-01	2.338007e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.968424e-01	5.942152e-02	1.660254e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.013411e-01	3.659924e-02	1.026357e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.579371e-02	4.092738e-03	8.633943e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.0776885315498015,0.010543790593296715,0.022123954330506304
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.584402e+00	1.486422e+00	2.237399e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.705433e+00	4.010202e+00	3.678988e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.149849e+01	4.616599e+00	2.834585e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.191920e+01	3.008615e+00	9.619921e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.014065e+01	9.635013e-01	1.764015e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.444385e+00	7.361708e-01	6.762849e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.019025e+00	6.699561e-01	1.103041e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.250430e+00	5.094339e-01	9.836790e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.031328e+00	3.322380e-01	7.893485e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.241113e+00	2.135712e-01	5.364988e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.250442e-01	1.466626e-01	3.568640e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.020173e-02	8.184409e-03	2.067874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.2234728478985652,0.012664276400979113,0.04447093525795959
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.527337e+00	7.396530e-01	2.227675e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.644851e+00	1.036468e+00	3.016273e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.710821e+00	1.218182e-01	3.377243e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.923986e+00	1.653807e-01	5.844933e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.218774e+00	1.464952e-01	5.087021e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.665222e-01	9.328121e-02	3.505796e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.269728e-01	6.336794e-02	2.008729e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.239340e-01	3.083630e-02	9.514551e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.962077e-03	2.852170e-03	5.957176e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.10965699961544825,0.008258378738822444,0.027819885360091084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.852201e+00	3.042541e+00	9.420725e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.005345e+00	1.717500e+00	4.135528e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.331149e+00	5.804203e-02	1.679441e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.188111e+00	1.294947e-01	4.046750e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.587208e+00	1.108872e-01	4.016881e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.978611e-01	8.461470e-02	3.116317e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.923342e-01	5.976285e-02	1.999037e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.540704e-01	3.751897e-02	1.181403e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.158010e-02	5.342679e-03	1.393591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.04971460831357297,0.006254950305185768,0.019235015056691313
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.643689e+02	3.240510e+01	8.211722e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.071910e+01	9.771295e-01	3.106264e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.846558e+00	7.032249e-02	5.269108e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.855138e+00	4.974105e-02	2.419990e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.957826e+00	1.026870e-01	3.540931e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.227538e+00	1.375175e-01	4.145027e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.677937e-01	1.005531e-01	3.140830e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.016105e-02	7.764339e-03	2.162251e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.22165826748195097,0.013739442017424358,0.04142366432305608
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.252063e+00	7.119659e-01	2.369028e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.645647e+00	1.172941e+00	4.565852e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.402107e+00	1.114299e+00	3.669595e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.486349e+00	6.757710e-01	2.309540e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.164004e+00	1.549911e-01	9.958023e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.685272e+00	1.134834e-01	3.143428e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.269886e+00	1.398006e-01	4.308387e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.885538e+00	1.421900e-01	4.899739e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.462445e+00	1.489398e-01	4.717605e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.089251e+00	1.279909e-01	4.108956e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.411491e-01	1.167151e-01	3.141738e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.485036e-01	7.784506e-02	2.187501e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.259650e-01	4.524062e-02	1.378470e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.821975e-02	5.426431e-03	1.094677e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.1147608765042912,0.009021386344198218,0.025469385715481213
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.397982e+00	2.758210e+00	1.012974e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.150291e+01	2.839703e+00	8.185545e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.049586e+00	1.602387e+00	4.715441e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.247639e+00	6.663843e-01	2.368081e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.159740e+00	1.936940e-01	3.585409e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.912024e+00	9.587182e-02	2.189687e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.357931e+00	9.908730e-02	2.941689e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.990581e+00	9.347583e-02	3.490139e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.531310e+00	9.813022e-02	3.274954e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.034019e+00	1.055979e-01	2.957674e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.316456e-01	8.642511e-02	2.021018e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.345731e-01	4.592581e-02	1.349883e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.909962e-02	6.056608e-03	1.517995e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05520018135842413,0.007402059213648393,0.019466050171429862
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.483861e+02	2.526851e+01	8.786592e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.478321e+01	3.865186e+00	7.970958e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.811264e+01	1.427346e+00	1.587211e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.066399e+01	3.162640e-01	3.326876e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.539164e+00	1.570151e-01	3.648967e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.246715e+00	3.790167e-02	3.281216e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.008990e+00	3.529377e-02	2.039029e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.427233e+00	5.377120e-02	1.978121e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.064315e+00	1.375584e-01	3.395771e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.475606e+00	1.510978e-01	4.417272e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.986575e-01	1.442935e-01	3.428705e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.201824e-02	9.879943e-03	2.517233e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23794415397962085,0.013737028250903338,0.035439220042829095
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.450688e+00	4.749768e-01	2.390849e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.358438e+00	6.500837e-01	2.877275e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.714862e+00	2.513317e-01	4.005887e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.578113e+00	2.136565e-01	6.128638e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.249135e-01	1.385597e-01	4.437672e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.925723e-01	7.416141e-02	2.874240e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.163808e-01	4.319971e-02	1.404926e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.368344e-02	4.515560e-03	1.167792e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1269677598929381,0.008594038583370517,0.023133716381680325
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.873776e+00	1.018151e+00	4.668492e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.962567e+00	3.245407e-01	5.236941e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.766962e+00	2.029625e-01	5.425632e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.074358e-01	1.027410e-01	3.145423e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.885877e-01	5.158577e-02	2.112402e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.506916e-01	3.254314e-02	1.098958e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.457022e-02	2.006616e-02	5.674661e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.285799e-03	1.706401e-03	4.518574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07423715636466602,0.007969608138867948,0.021276563515604807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.096877e+01	2.499053e+00	1.255278e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.053260e+00	7.954985e-01	1.119487e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.135089e+00	2.986133e-01	7.897197e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.895969e-01	1.149765e-01	3.962694e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.075207e-02	8.432029e-03	2.584603e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.24260060430147193,0.014935608297848346,0.0361094184458213
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.728458e-01	1.381407e-01	4.806212e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.436711e+00	8.635242e-01	4.289222e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.345909e+00	1.274435e+00	6.253100e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.157782e+00	8.076942e-01	2.918031e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.866609e+00	8.467094e-02	1.249670e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.142268e+00	2.368594e-01	4.096726e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.415879e+00	2.751493e-01	5.610051e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.817691e+00	2.538101e-01	5.536817e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.349443e+00	1.919644e-01	4.992774e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.413071e-01	1.380608e-01	4.074730e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.238668e-01	9.373986e-02	2.974125e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.742676e-01	7.031580e-02	2.102437e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.922440e-01	4.385214e-02	1.073811e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.365933e-02	3.948115e-03	8.694802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.1338397779972648,0.0108901533134792,0.02477585787426964
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.716378e-01	5.040879e-01	4.596456e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.797687e+00	2.234153e+00	1.504490e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.029602e+00	2.261914e+00	9.647289e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.856437e+00	1.187450e+00	3.241572e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.764978e+00	2.917588e-01	2.725526e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.437009e+00	3.158074e-01	4.293703e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.370837e+00	3.402233e-01	5.492989e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.443335e+00	2.651520e-01	5.307785e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.764562e+00	2.345625e-01	4.843156e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.241170e+00	1.366520e-01	4.048456e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.606718e-01	1.009508e-01	2.805356e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.679834e-01	6.601831e-02	2.201878e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.458463e-01	5.156447e-02	1.409387e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.769000e-01	3.173836e-02	7.799570e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.268336e-02	3.018649e-03	7.520147e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.06999985209536388,0.008663573233990918,0.019450129626440688
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.665762e+00	2.142619e+00	2.598257e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.036774e+01	5.116588e+00	4.200601e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.397621e+01	5.093791e+00	2.277347e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.288856e+01	2.275434e+00	3.732867e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.003928e+01	6.911762e-01	5.438375e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.870629e+00	7.834493e-01	1.081013e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.423923e+00	6.047332e-01	1.105448e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.787920e+00	3.846105e-01	9.084410e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.741551e+00	2.356901e-01	6.317630e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.076652e+00	1.739621e-01	4.426974e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.206698e-01	1.014251e-01	3.134167e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.528530e-02	6.338005e-03	1.626345e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.20929744410753356,0.01143812087752441,0.04088851270319402
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.943263e+00	8.468427e-01	2.643916e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.708660e+00	8.306567e-01	2.412672e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.568226e+00	1.512728e-01	4.643374e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.791678e+00	1.630361e-01	5.515423e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.076980e+00	1.347697e-01	4.283986e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.794951e-01	7.862571e-02	2.944679e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.741931e-01	4.846846e-02	1.606442e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.582917e-02	2.583460e-02	7.509300e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.913872e-03	1.811828e-03	4.365111e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10183749432492564,0.006889004437124077,0.02498204297805351
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.277214e+01	3.634680e+00	1.075031e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.263808e+00	1.115643e+00	2.901308e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.005075e+00	6.954579e-02	2.819968e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.177573e+00	1.343750e-01	4.015607e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.497199e+00	1.043532e-01	3.748753e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.224141e-01	7.772509e-02	2.503296e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.447276e-01	4.293411e-02	1.774456e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.280988e-01	2.977484e-02	9.843080e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.821512e-02	4.439612e-03	1.225191e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.045817656851440666,0.005252207646052068,0.016483892581288344
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.812358e+02	3.189747e+01	8.502040e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.743820e+01	1.338052e-01	8.301698e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.761281e+00	6.962074e-02	5.156051e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.841713e+00	4.415559e-02	2.259791e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.881253e+00	1.040860e-01	3.213725e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.144245e+00	1.189128e-01	3.479772e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.061873e-01	7.824359e-02	2.761960e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.599987e-02	6.574103e-03	1.813306e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.20767984611460727,0.011969849835817087,0.038862318541263374
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.520454e+00	8.137461e-01	2.734011e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.182813e+00	1.271271e+00	4.272438e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.786409e+00	1.070985e+00	2.963196e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.582793e+00	4.377900e-01	1.829744e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.096808e+00	6.737668e-02	1.708897e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.579985e+00	1.374499e-01	3.914070e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.145735e+00	1.447108e-01	4.566600e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.746587e+00	1.344384e-01	4.536336e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.325023e+00	1.305001e-01	4.366353e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.587173e-01	1.135478e-01	3.603075e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.442730e-01	8.336425e-02	2.759984e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.751062e-01	6.340308e-02	1.965916e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.866697e-01	3.904503e-02	1.010703e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.357962e-02	3.700783e-03	8.532208e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10574403538388395,0.007320066808354134,0.023153572119858065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.204706e+01	3.267002e+00	1.071481e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.307641e+01	2.985838e+00	7.944629e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.926942e+00	1.123799e+00	3.686381e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.769013e+00	3.872060e-01	1.119951e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.759125e+00	7.731562e-02	1.606973e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.765321e+00	7.962764e-02	2.470537e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.291952e+00	1.038860e-01	2.911478e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.920834e+00	9.644545e-02	3.160137e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.423057e+00	1.029788e-01	3.181776e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.352335e-01	7.770474e-02	2.581433e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.605966e-01	5.160741e-02	1.879395e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.982484e-01	4.618080e-02	1.167500e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.444819e-02	4.570803e-03	1.244148e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05000190226209129,0.005818909306627894,0.016447311092951493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.661191e+02	2.504603e+01	7.035398e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.054180e+01	2.609501e+00	5.011426e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.610780e+01	4.101917e-01	5.602869e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.007591e+01	2.209374e-01	4.983723e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.343047e+00	4.836349e-02	3.831477e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.146074e+00	3.780058e-02	2.919854e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.951812e+00	3.102294e-02	1.774822e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.329472e+00	5.113395e-02	1.622826e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.939256e+00	1.307432e-01	3.399229e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.363106e+00	1.223224e-01	3.709561e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.998094e-01	1.115864e-01	3.252375e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.611430e-02	7.634654e-03	2.010528e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.21839452208813395,0.012471815873131259,0.032581927062380084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.928164e+00	5.186291e-01	2.459384e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.125700e+00	5.612520e-01	3.245930e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.301705e+00	2.130392e-01	4.968359e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.333589e+00	1.673227e-01	5.226213e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.930099e-01	1.121341e-01	3.663582e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.142418e-01	6.605034e-02	2.287095e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.745528e-01	3.763197e-02	1.165284e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.047579e-02	3.886819e-03	8.707912e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11735871584660643,0.007204652890137442,0.020150017109010293
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.522181e+00	9.287272e-01	3.711604e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.343036e+00	2.478433e-01	4.198806e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.515125e+00	1.446597e-01	4.368771e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.087751e-01	8.140643e-02	2.825844e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.400024e-01	4.702670e-02	1.626404e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.265348e-01	3.213282e-02	9.623068e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.140114e-02	1.928491e-02	5.254271e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.441060e-03	1.688022e-03	3.635760e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06765067778727263,0.0067265743970494896,0.018494087409666488
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.232441e+01	2.245130e+00	9.245080e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.048908e+00	5.628467e-01	9.911163e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.817248e+00	1.945585e-01	6.625006e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.055990e-01	1.004274e-01	3.188330e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.582427e-02	8.194358e-03	2.260594e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.22628021190512276,0.013778486016624347,0.03371726983359974
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.454814e-01	1.844789e-01	6.600059e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.044811e+00	1.092464e+00	5.414934e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.083497e+00	1.248206e+00	5.906728e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.347438e+00	4.539994e-01	1.527514e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.609705e+00	1.743560e-01	2.381932e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.813856e+00	2.797704e-01	4.910222e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.103170e+00	2.431872e-01	5.744448e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.566674e+00	2.223713e-01	4.868708e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.148930e+00	1.437386e-01	4.536926e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.109849e-01	1.111863e-01	3.331052e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.282486e-01	8.302478e-02	2.361821e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.134908e-01	5.834690e-02	1.610023e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.552814e-01	3.391899e-02	9.039162e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.036652e-02	2.602587e-03	6.264715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12266265433143905,0.00949334779542034,0.022546321022610977
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.460128e+00	7.666836e-01	6.940876e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.725324e+00	2.722574e+00	1.542346e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.120472e+00	1.950301e+00	6.448483e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.984848e+00	6.661186e-01	1.753175e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.385440e+00	2.782726e-01	3.114241e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.033842e+00	3.427409e-01	4.819537e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.944441e+00	2.802293e-01	5.617298e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.123621e+00	2.253465e-01	5.033346e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.529288e+00	1.722327e-01	4.377179e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.087712e+00	9.723010e-02	3.279672e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.614548e-01	9.150492e-02	2.432358e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.049130e-01	6.380236e-02	1.704923e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.026847e-01	3.580663e-02	1.206639e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.520702e-01	2.439584e-02	7.676835e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.081617e-02	2.454588e-03	5.539238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06291645215805246,0.007284621418962196,0.017436758098558797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.209887e+00	2.990541e+00	3.470803e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.391324e+01	6.307109e+00	4.276456e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.639840e+01	4.720241e+00	1.578298e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.355020e+01	1.469838e+00	3.108932e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.528371e+00	7.768085e-01	7.456609e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.091912e+00	7.116853e-01	1.304718e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.780923e+00	4.226815e-01	1.033020e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.388715e+00	2.873473e-01	7.488283e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.511119e+00	1.982508e-01	5.520380e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.516263e-01	1.353391e-01	3.553274e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.462873e-01	8.008847e-02	2.727220e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.104888e-02	5.213771e-03	1.376346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.19581879551759504,0.011539513199935902,0.03804725954225002
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.454530e+00	9.601844e-01	3.144578e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.559821e+00	5.577684e-01	2.249466e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.476431e+00	1.724610e-01	4.547670e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.655205e+00	1.591785e-01	5.026545e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.548397e-01	1.143839e-01	3.918370e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.055028e-01	7.243614e-02	2.413536e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.250728e-01	3.948145e-02	1.372765e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.600453e-02	2.346103e-02	6.120820e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.687764e-03	1.516139e-03	2.830593e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.0951320098439732,0.00682002464664655,0.022699860403226815
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.584207e+01	4.091426e+00	1.251825e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.047181e+00	5.154325e-01	3.255125e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.870496e+00	6.781057e-02	2.373637e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.169118e+00	1.432231e-01	3.581749e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.409668e+00	1.004513e-01	3.228245e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.582749e-01	6.777966e-02	2.358176e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.065747e-01	4.132733e-02	1.447530e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.051600e-01	2.817044e-02	8.931198e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.559915e-02	4.339698e-03	1.086108e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04248353874818736,0.005068542972958862,0.014847046329831762
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.916827e+02	2.962814e+01	8.601318e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.578980e+01	1.391830e-02	1.045626e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.801998e+00	6.118018e-02	3.824401e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.824218e+00	4.635188e-02	1.834007e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.810604e+00	1.076358e-01	2.953892e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.070298e+00	1.008296e-01	3.198324e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.607017e-01	7.514984e-02	2.353812e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.224917e-02	6.237739e-03	1.653010e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.19493021093940743,0.011662387369950233,0.03592626827478554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.869138e+00	9.386967e-01	3.213573e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.746560e+00	1.360966e+00	4.943718e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.011120e+00	8.615130e-01	3.175289e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.557991e+00	1.857990e-01	8.064733e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.983799e+00	1.339220e-01	2.294412e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.447108e+00	1.477193e-01	4.188966e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.039713e+00	1.480263e-01	4.573737e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.617815e+00	1.421010e-01	4.401954e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.197713e+00	1.126132e-01	3.733673e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.522753e-01	9.313579e-02	3.156515e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.611111e-01	7.919952e-02	2.340002e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.180577e-01	5.256788e-02	1.517023e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.538463e-01	3.117320e-02	8.610522e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.046432e-02	2.758863e-03	5.930861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.09798495759020628,0.006694215360612529,0.02085603514437699
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.548568e+01	3.877920e+00	1.351688e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.369259e+01	2.561618e+00	7.414329e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.302836e+00	7.323120e-01	2.532414e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.145446e+00	1.789991e-01	2.362909e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.465558e+00	4.956188e-02	1.820724e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.697083e+00	8.003525e-02	2.040668e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.262872e+00	1.105255e-01	2.814026e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.835582e+00	1.015958e-01	3.115120e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.320214e+00	7.778857e-02	2.969545e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.499426e-01	7.444473e-02	2.298581e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.107406e-01	5.241641e-02	1.528785e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.624796e-01	3.338933e-02	1.052008e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.100746e-02	3.619865e-03	1.027729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.045457267913705746,0.00502793196872614,0.014651875892021021
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.802112e+02	2.496830e+01	7.293163e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.678758e+01	1.062886e+00	4.502875e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.515989e+01	1.019135e-02	7.515427e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.632082e+00	3.852004e-02	7.392258e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.213335e+00	4.035183e-02	3.635258e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.162655e+00	4.000924e-02	1.701932e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.890259e+00	3.300951e-02	1.511924e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.231867e+00	5.410127e-02	1.419427e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.821994e+00	1.049297e-01	3.273467e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.259151e+00	1.213842e-01	3.445137e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.328470e-01	1.032410e-01	2.854370e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.066458e-02	6.191557e-03	1.766276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.19965576972340032,0.01047590290967873,0.02950808723006587
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.445659e+00	5.438065e-01	2.022081e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.683821e+00	3.097146e-01	3.178804e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.938012e+00	2.049504e-01	4.969522e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.140713e+00	1.438585e-01	4.616954e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.830363e-01	9.236674e-02	2.930533e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.497237e-01	5.369176e-02	1.832691e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.397939e-01	3.184696e-02	9.426270e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.170526e-03	3.195527e-03	6.241638e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.10950218625926712,0.005812148004059714,0.0169783328613443
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.054786e+00	7.944608e-01	2.925412e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.803618e+00	1.833289e-01	3.462276e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.343351e+00	1.123294e-01	3.708074e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.279101e-01	7.388818e-02	2.151707e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.979130e-01	3.958957e-02	1.429975e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.008908e-01	2.361642e-02	8.239876e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.254833e-02	1.498457e-02	3.984124e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.722603e-03	1.539869e-03	3.691170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06236708721181902,0.005296352878097002,0.015196733800857537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.342376e+01	1.876848e+00	6.506848e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.161339e+00	3.259500e-01	8.508682e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.609091e+00	1.515438e-01	5.178699e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.402015e-01	9.250238e-02	2.525110e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.157487e-02	6.686770e-03	1.872559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.20987369537212303,0.01216634164806582,0.0313081776965293
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.818018e-01	2.601584e-01	8.030111e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.913399e+00	1.340296e+00	6.184787e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.688485e+00	1.027687e+00	4.009232e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.206258e+00	8.805111e-02	1.547386e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.272916e+00	2.501700e-01	3.678540e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.431213e+00	2.184707e-01	5.519720e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.819261e+00	2.134850e-01	4.939784e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.348811e+00	1.514925e-01	4.565569e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.922324e-01	1.364712e-01	3.487659e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.971587e-01	9.433911e-02	2.792520e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.471240e-01	6.468448e-02	2.110196e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.673602e-01	4.533622e-02	1.174327e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.231838e-01	2.314975e-02	6.861988e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.704170e-03	2.469158e-03	4.534633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11198272736799793,0.00792947378310832,0.020178510377246203
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.570487e+00	1.204448e+00	9.283523e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.999857e+00	2.973309e+00	1.280485e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.640630e+00	1.374466e+00	3.099166e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.609493e+00	3.102570e-01	4.025235e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.869118e+00	3.097526e-01	5.097986e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.488093e+00	2.864863e-01	5.151211e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.569465e+00	2.541859e-01	5.248774e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.870873e+00	1.690698e-01	4.432492e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.344501e+00	1.190967e-01	3.534796e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.570862e-01	6.789007e-02	2.633026e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.851902e-01	9.317429e-02	1.919212e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.440986e-01	3.989401e-02	1.603662e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.744730e-01	3.271386e-02	9.870207e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.366200e-01	2.204616e-02	6.003824e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.538800e-03	1.998552e-03	5.068966e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05675199640501287,0.006135858008772671,0.014922091096540607
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.973594e+00	4.349396e+00	4.026261e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.858756e+01	7.541138e+00	4.166240e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.852237e+01	3.822421e+00	8.985122e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.327251e+01	9.837736e-01	7.857725e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.537990e+00	8.129496e-01	1.402882e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.258199e+00	6.265195e-01	1.104712e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.237420e+00	2.698147e-01	9.403172e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.077382e+00	1.928745e-01	6.269886e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.324187e+00	1.438621e-01	4.228423e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.438734e-01	1.085051e-01	2.954969e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.865075e-01	6.121293e-02	2.118847e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.836492e-02	4.896415e-03	1.090656e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.18291042445879194,0.011517510804661624,0.03475066866651527
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.018759e+00	1.032950e+00	3.628417e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.307267e+00	3.153361e-01	1.676617e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.390464e+00	1.863419e-01	4.868991e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.503337e+00	1.509754e-01	4.823387e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.534564e-01	1.120600e-01	3.193229e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.416548e-01	5.706822e-02	1.980627e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.897006e-01	3.553216e-02	1.183953e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.999077e-02	2.034390e-02	4.324359e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.642668e-03	1.155244e-03	2.236456e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.08937815188539525,0.0065633464241791895,0.019952122797327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.855424e+01	4.115503e+00	1.375707e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.912165e+00	2.341651e-01	2.647501e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.815140e+00	6.662721e-02	2.292150e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.137861e+00	1.519745e-01	3.414157e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.330653e+00	9.510726e-02	3.127896e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.028253e-01	6.452127e-02	1.816905e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.742936e-01	3.535850e-02	1.318323e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.824079e-01	2.265131e-02	7.780958e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.384806e-02	3.817775e-03	8.584010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.03976430016390924,0.004362839039225422,0.012492404608629527
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.986730e+02	2.574319e+01	8.492291e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.506954e+01	6.678432e-02	1.007979e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.836294e+00	6.312188e-02	3.368169e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.793301e+00	4.620812e-02	1.582102e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.748507e+00	1.073924e-01	2.775021e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.017663e+00	1.050431e-01	2.935322e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.125399e-01	6.786157e-02	1.940253e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.935603e-02	4.769284e-03	1.333911e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.18276650878560008,0.011084381383825087,0.03336183817433053
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.325184e+00	1.059553e+00	3.868721e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.328500e+00	1.384962e+00	4.840153e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.028646e+00	5.649311e-01	3.210177e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.421477e+00	8.269285e-02	6.915257e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.831006e+00	1.419094e-01	3.343042e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.335470e+00	1.540163e-01	4.719352e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.930306e+00	1.554546e-01	4.527612e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.487358e+00	1.313696e-01	4.365716e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.087929e+00	1.154965e-01	3.294283e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.562003e-01	9.054108e-02	2.782624e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.924017e-01	7.210892e-02	2.011089e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.764889e-01	4.619952e-02	1.270362e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.241759e-01	2.363348e-02	6.740298e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.751541e-03	2.478019e-03	4.556282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09120102166639937,0.0059952506155318275,0.018437722101373163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.967069e+01	4.349955e+00	1.533579e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.320476e+01	1.775557e+00	7.648559e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.316187e+00	4.834300e-01	9.858532e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.582221e+00	4.150662e-02	8.209954e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.322099e+00	5.426546e-02	1.699670e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.611196e+00	8.158370e-02	2.362920e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.197382e+00	1.149507e-01	3.023992e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.760340e+00	1.019218e-01	2.898547e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.235128e+00	7.763638e-02	2.592254e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.819731e-01	7.239741e-02	1.969621e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.627975e-01	4.841985e-02	1.413866e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.397113e-01	2.689337e-02	8.753354e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.794129e-02	3.487618e-03	8.798231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04211986214940831,0.0043082170564965605,0.0121616664089009
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.914178e+02	2.287364e+01	7.397211e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.410379e+01	4.262557e-01	9.555718e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.458377e+01	4.390743e-02	5.019227e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.411694e+00	5.976578e-02	5.759621e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.133645e+00	5.547149e-02	3.266493e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.074947e+00	4.186362e-02	2.412939e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.790342e+00	3.466006e-02	1.774955e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.164690e+00	5.329919e-02	1.216120e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.728802e+00	1.067217e-01	3.240621e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.178481e+00	1.145850e-01	2.828067e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.576862e-01	7.740531e-02	2.500149e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.738368e-02	5.312006e-03	1.393658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.18898796809421217,0.011664909221217462,0.02560629785540322
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.737795e+00	4.780983e-01	2.684360e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.440171e+00	2.898946e-01	1.402976e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.726612e+00	1.860031e-01	4.761286e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.045882e+00	1.640974e-01	3.740058e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.069500e-01	7.480406e-02	2.594071e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.120440e-01	5.578976e-02	1.426926e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.237424e-01	3.467620e-02	8.299142e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.716840e-03	2.686964e-03	5.600292e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10512142532366975,0.005755099011241244,0.014812268659625982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.333916e+00	6.841222e-01	2.870131e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.565344e+00	1.865119e-01	2.651200e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.224452e+00	1.055451e-01	3.371676e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.783060e-01	6.277460e-02	1.903757e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.776360e-01	4.198180e-02	1.230600e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.852112e-01	2.802603e-02	7.662821e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.470115e-02	1.544893e-02	3.682934e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.540438e-03	1.674535e-03	2.960954e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.05951443016731295,0.005365419385309794,0.013322228597987623
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.402853e+01	1.523650e+00	5.974236e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.660582e+00	2.557110e-01	6.219342e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.529406e+00	1.636093e-01	4.132993e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.701624e-01	7.281515e-02	2.336241e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.959357e-02	7.322452e-03	1.717971e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.1992851216045765,0.013208122796284638,0.02842861459998161
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.443098e-01	3.336997e-01	1.181182e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.737165e+00	1.513877e+00	6.665032e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.741140e+00	6.320604e-01	4.264308e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.929082e+00	4.146324e-02	2.214937e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.951692e+00	1.803634e-01	4.861500e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.180445e+00	2.038593e-01	5.094891e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.632922e+00	1.708666e-01	4.499512e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.398852e+00	3.520788e-01	3.663887e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.881173e-01	1.243370e-01	3.071079e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.164185e-01	7.122834e-02	2.531690e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.987239e-01	6.528855e-02	1.661931e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.342660e-01	4.806126e-02	1.045564e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.079966e-01	2.520997e-02	5.791650e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.607314e-03	2.281870e-03	4.685896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10545615663126938,0.008492899126861228,0.017960189640230204
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.912522e+00	1.730844e+00	1.144191e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.035886e+01	2.734632e+00	1.164714e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.477049e+00	7.910509e-01	4.720473e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.131578e+00	1.939874e-01	6.098552e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.443352e+00	3.619676e-01	4.285200e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.139070e+00	1.699688e-01	5.156581e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.257898e+00	8.894434e-02	4.842946e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.691465e+00	1.697845e-01	3.835835e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.198722e+00	9.343208e-02	3.505923e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.039161e+00	2.141458e-01	2.232045e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.274106e-01	7.495377e-02	1.831113e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.094518e-01	3.874449e-02	1.361265e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.598002e-01	3.656950e-02	8.385057e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.197299e-01	1.807338e-02	5.881800e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.866155e-03	2.187979e-03	4.539580e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05297959855757813,0.006103055970546049,0.013016378509587069
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.122673e+01	5.869935e+00	5.252493e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.240712e+01	7.730031e+00	3.835782e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.936307e+01	2.528663e+00	6.107523e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.268487e+01	1.039590e+00	1.149658e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.643110e+00	6.379144e-01	1.386669e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.653541e+00	4.256037e-01	9.335940e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.834098e+00	1.818068e-01	8.003381e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.788091e+00	9.905739e-02	5.836077e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.166056e+00	8.661929e-02	4.474389e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.683609e-01	3.054516e-01	2.657928e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.523680e-01	6.169326e-02	1.764640e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.644380e-02	3.901549e-03	1.004588e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1747756454719275,0.012186132786893344,0.03147530565093751
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.401197e+00	1.060270e+00	3.911713e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.049151e+00	1.873590e-01	2.344059e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.414355e+00	2.564077e-01	4.375870e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.414371e+00	1.905990e-01	4.101124e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.693468e-01	9.202659e-02	2.951262e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.015351e-01	7.268989e-02	1.692640e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.664250e-01	3.490427e-02	1.018316e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.090526e-02	1.881470e-02	3.830872e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.129219e-03	9.920901e-04	1.751899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08576852409278099,0.006904039000587572,0.018172025039564263
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.995742e+01	3.909168e+00	1.419207e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.341969e+00	1.216046e-01	2.353477e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.797533e+00	5.908419e-02	1.907271e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.178558e+00	2.168445e-01	3.237283e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.257765e+00	9.482992e-02	3.060638e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.627213e-01	6.153024e-02	1.773172e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.561801e-01	4.214509e-02	1.119879e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.700324e-01	2.371907e-02	6.973501e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.224906e-02	3.740791e-03	7.900224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03799846844854546,0.004569249351693241,0.0112304723625187
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.015960e+02	2.305766e+01	8.379321e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.499335e+01	5.906809e-02	1.160661e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.868345e+00	5.966287e-02	2.681554e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.796289e+00	6.798478e-02	1.111633e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.729697e+00	1.341828e-01	2.585724e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.604197e-01	9.443565e-02	2.607047e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.848554e-01	7.190550e-02	1.815715e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.745645e-02	4.961177e-03	1.205381e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.1760183015254627,0.01316035764683654,0.029800593608330928
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.755858e+00	1.142807e+00	4.439458e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.560190e+00	1.253849e+00	4.935639e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.864448e+00	3.774021e-01	2.957019e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.231397e+00	7.851614e-02	2.156129e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.708848e+00	1.467978e-01	4.599234e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.224186e+00	1.527451e-01	5.164536e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.829917e+00	1.484984e-01	4.541637e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.403269e+00	1.479891e-01	3.668997e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.186140e+00	3.023969e-01	3.246813e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.882342e-01	7.867521e-02	2.634797e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.400332e-01	6.845973e-02	1.768010e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.486687e-01	5.022891e-02	1.090582e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.089429e-01	2.465653e-02	5.722693e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.771600e-03	2.300752e-03	4.722444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.08824078165795113,0.007720970957846532,0.016059490686369096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.281095e+01	4.639993e+00	1.713934e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.210788e+01	1.207964e+00	7.685162e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.559326e+00	1.605593e-01	1.234876e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.309597e+00	3.187874e-02	2.134282e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.187715e+00	5.205019e-02	2.470414e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.553575e+00	8.379620e-02	2.699731e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.096886e+00	1.078590e-01	3.548352e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.677677e+00	9.891055e-02	2.869008e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.148873e+00	7.474552e-02	2.883090e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.656196e-01	1.978015e-01	1.892001e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.298646e-01	4.520740e-02	1.307459e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.239722e-01	3.373763e-02	7.738917e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.666319e-02	3.270143e-03	7.297527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.040413708103100576,0.005190258137118639,0.010731471316317867
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.974234e+02	2.039241e+01	7.459116e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.285689e+01	2.632530e-01	1.533406e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.410186e+01	4.513166e-02	8.078089e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.079721e+00	5.996413e-02	6.507735e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.185511e+00	1.574266e-01	2.644792e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.039429e+00	1.739024e-01	1.123571e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.757623e+00	3.591949e-02	1.463935e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.076705e+00	4.767486e-02	1.925495e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.562678e+00	9.587900e-02	3.762369e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.261738e+00	2.401100e-01	2.881935e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.244846e-01	8.919206e-02	2.308984e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.505219e-02	5.882720e-03	1.284077e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.17511398898851202,0.009580332152380133,0.023467916095358116
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.155864e+00	4.954168e-01	2.090660e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.957928e+00	6.473319e-02	1.446880e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.535725e+00	1.703710e-01	3.988332e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.945882e-01	1.115267e-01	3.278032e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.420793e-01	7.600660e-02	2.129395e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.661546e-01	5.154687e-02	1.285514e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.740478e-02	2.687054e-02	6.742751e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.605040e-03	2.559213e-03	4.384046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10018502941851971,0.004854259303027728,0.013282406902777197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.654994e+00	6.173332e-01	2.269025e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.243082e+00	1.135350e-01	2.851721e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.132409e+00	9.493457e-02	2.565112e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.316014e-01	5.770223e-02	1.746478e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.400714e-01	3.783101e-02	1.125523e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.701755e-01	2.389704e-02	6.693043e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.777383e-02	1.520462e-02	3.411614e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.988661e-03	1.402167e-03	3.011967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05600394750754399,0.004321801624712039,0.011761558725643606
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.464312e+01	1.377619e+00	4.531759e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.245478e+00	1.840774e-01	5.793622e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.370914e+00	1.116129e-01	3.670530e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.356983e-01	6.957362e-02	2.160680e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.617214e-02	6.046414e-03	1.484219e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.18365142715738317,0.011059034729578338,0.027365608582207546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.242871e-01	5.043430e-01	1.769346e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.714429e+00	1.530014e+00	5.982981e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.713191e+00	3.082231e-01	2.676440e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.600418e+00	1.470000e-01	3.201189e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.609089e+00	1.560140e-01	5.449984e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.962652e+00	2.105291e-01	4.028912e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.444466e+00	1.502771e-01	3.747752e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.074124e+00	1.125196e-01	3.588310e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.666582e-01	8.761008e-02	2.862502e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.515791e-01	8.799416e-02	2.060169e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.493595e-01	6.239394e-02	1.363930e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.992853e-01	5.185072e-02	8.994906e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.348757e-02	2.105433e-02	5.507711e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.942361e-03	1.846376e-03	3.287745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09633864347616714,0.006835394889600374,0.016903380080177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.297364e+00	2.342548e+00	1.324837e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.115857e+01	2.065538e+00	5.628580e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.010181e+00	5.368135e-01	2.044094e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.566985e+00	2.131584e-01	5.832023e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.898481e+00	1.046964e-01	5.929399e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.902375e+00	2.041138e-01	4.565444e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.091649e+00	1.697366e-01	4.013145e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.509000e+00	9.172562e-02	3.419787e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.114705e+00	8.636035e-02	2.562644e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.126765e-01	6.380765e-02	2.319981e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.773945e-01	6.270988e-02	1.433639e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.798926e-01	4.381395e-02	1.130430e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.263781e-01	3.953347e-02	7.233925e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.069108e-01	1.825422e-02	5.495640e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.872851e-03	2.025470e-03	3.843103e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04768713350413,0.005102700876066825,0.011958133666976498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.768921e+01	8.353829e+00	5.847766e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.729417e+01	7.377315e+00	2.529350e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.905454e+01	1.712497e+00	9.010346e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.117869e+01	6.258642e-01	1.466532e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.747347e+00	5.722131e-01	1.231418e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.085101e+00	2.938101e-01	8.919219e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.564546e+00	1.344116e-01	6.570870e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.720820e+00	1.376630e-01	4.156638e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.099822e+00	1.006128e-01	3.470663e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.201609e-01	9.487763e-02	2.079297e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.115045e-01	5.979496e-02	1.864573e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.431524e-02	4.596430e-03	8.294934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.16410207739706625,0.011502740589155708,0.028875624553121093
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.838257e+00	1.045890e+00	4.224008e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.982986e+00	4.435154e-02	7.311568e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.207093e+00	1.893243e-01	4.740113e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.303840e+00	1.654597e-01	3.634450e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.968285e-01	9.334321e-02	2.542267e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.488499e-01	5.372663e-02	1.519766e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.344688e-01	3.139610e-02	8.275793e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.249845e-02	1.786998e-02	3.243519e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.718954e-03	8.906783e-04	1.626352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.0813916174195263,0.006529392876427273,0.01660529061208363
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.142231e+01	3.694759e+00	1.472597e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.989530e+00	4.734704e-02	2.103382e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.749020e+00	6.142935e-02	1.650332e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.104662e+00	1.968098e-01	3.092011e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.184553e+00	8.964651e-02	2.629525e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.322269e-01	6.524118e-02	1.567667e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.259030e-01	3.477092e-02	1.034408e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.538218e-01	2.334798e-02	6.320520e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.086102e-02	3.447765e-03	7.492806e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.035572460708027276,0.004137328508385128,0.010461176417926835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.074655e+02	2.128235e+01	8.488422e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.496053e+01	9.897570e-02	9.113939e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.813644e+00	7.468957e-02	2.110000e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.742012e+00	4.327677e-02	9.903019e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.648136e+00	1.138702e-01	2.539557e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.000386e-01	8.533937e-02	2.326259e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.537895e-01	6.091673e-02	1.660877e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.521565e-02	4.584247e-03	1.121114e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.1636353068434126,0.011482616263053275,0.028580628440134426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.485715e+00	1.288055e+00	5.330445e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.558633e+00	9.976419e-01	5.140840e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.707509e+00	1.761463e-01	9.306937e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.140564e+00	1.281790e-01	2.592536e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.698604e+00	1.656721e-01	3.668308e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.154000e+00	1.597642e-01	4.362922e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.719388e+00	1.470946e-01	3.952977e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.310515e+00	1.389725e-01	3.494197e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.006682e-01	1.005033e-01	2.989545e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.284596e-01	8.586382e-02	2.180231e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.005733e-01	6.896510e-02	1.492893e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.104586e-01	4.710178e-02	9.812516e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.491135e-02	2.076401e-02	5.475767e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.093717e-03	1.902420e-03	3.300164e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08175290142276466,0.006051708721487067,0.015148674129369238
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.660093e+01	4.761562e+00	1.910257e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.057051e+01	1.016953e+00	3.126376e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.928439e+00	5.913629e-02	1.922288e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.157225e+00	4.284618e-02	2.759924e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.116729e+00	5.353421e-02	1.668108e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.565301e+00	1.156717e-01	1.615317e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.108295e+00	1.186982e-01	3.098057e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.633299e+00	1.030821e-01	2.804116e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.099817e+00	7.788053e-02	2.420195e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.924868e-01	6.526558e-02	1.644843e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.069524e-01	5.257429e-02	1.069202e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.991613e-01	3.328191e-02	7.606041e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.405130e-02	3.247413e-03	6.630762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03715308730398502,0.004164222846727662,0.010163235765295708
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.053794e+02	1.950433e+01	7.603920e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.221392e+01	1.466454e-01	1.066096e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.372241e+01	7.592873e-02	9.547710e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.203620e+00	9.625491e-02	3.730782e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.973580e+00	5.320864e-02	4.245416e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.869761e+00	4.292528e-02	2.068797e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.756978e+00	1.226790e-01	7.566493e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.043726e+00	7.301491e-02	1.241243e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.572804e+00	1.084129e-01	3.345528e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.066464e+00	1.317380e-01	2.388153e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.765427e-01	7.095219e-02	2.064983e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.186197e-02	5.204291e-03	1.208273e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.34069183296652816,0.010207109299766537,0.035859134468599674
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.992381e-01	1.413873e-01	2.683487e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.946767e+00	6.278386e-01	2.470640e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.426667e+00	6.342991e-01	1.959207e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.486752e+00	2.567074e-02	1.152483e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.618895e+00	1.779821e-01	5.171579e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.466012e+00	2.173459e-01	5.711761e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.058392e-01	9.942032e-02	3.801714e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.893703e-02	7.379826e-03	3.488979e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19077785874266331,0.00801112855320349,0.022506476304878703
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.427903e+00	3.289755e-01	2.588513e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.007603e+00	8.767015e-01	1.505850e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.117611e+00	9.466521e-02	1.691285e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.228455e+00	2.088915e-01	3.847114e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.485675e-01	1.219501e-01	3.395735e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.675138e-01	4.059444e-02	2.202290e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.240299e-01	1.922923e-02	9.972307e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.952790e-03	1.465641e-03	6.994460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09040884380545053,0.006556316732109088,0.020639625452649024
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.370632e+00	1.278886e+00	9.966603e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.789985e+00	7.968459e-01	1.831589e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.878201e+00	4.641164e-01	5.507758e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.225178e+00	1.618090e-01	5.491229e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.747434e-02	5.849493e-03	3.038502e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3168945501845157,0.013946790759959804,0.028465677970128944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.206987e-01	1.105516e-01	5.325447e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.905995e-01	2.043861e-01	1.022678e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.012197e+00	3.357834e-01	2.254301e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.699560e+00	4.574626e-01	3.191091e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.458912e+00	4.959412e-01	2.802537e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.072355e+00	4.056841e-01	1.623880e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.288840e+00	1.886911e-01	4.664958e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.181310e+00	1.227838e-01	7.329338e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.795856e+00	2.355488e-01	2.749796e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.183335e+00	2.314984e-01	4.043062e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.469759e+00	2.080311e-01	4.225035e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.729870e-01	1.430859e-01	3.501070e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.141223e-01	6.968394e-02	2.192935e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.678873e-02	4.602509e-03	1.726650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.18840274060959375,0.009747171078683059,0.019379994079115004
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.649434e-01	2.115323e-01	1.566054e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.639154e-01	2.972040e-01	3.014692e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.746234e+00	4.690749e-01	4.645141e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.741507e+00	6.134898e-01	4.596159e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.754054e+00	6.540885e-01	4.005484e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.429186e+00	6.169202e-01	2.036368e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.538168e+00	3.873739e-01	6.781525e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.120954e+00	1.345547e-01	7.266970e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.414956e+00	1.450556e-01	1.542141e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.600532e+00	2.308567e-01	2.712656e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.786577e+00	1.852159e-01	3.043020e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.084940e+00	1.324554e-01	2.706766e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.792682e-01	7.917677e-02	2.012615e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.548241e-01	3.093306e-02	1.258973e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.846179e-02	2.501115e-03	1.074472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.0868818076254111,0.007484648310985956,0.014271048590251481
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.955258e+00	8.942272e-01	1.567767e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.272252e+00	1.161097e+00	1.808276e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.807038e+00	1.519997e+00	1.597545e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.752834e+00	1.590802e+00	9.211531e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.330412e+00	1.173733e+00	3.034996e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.432173e+00	5.521355e-01	9.950532e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.503724e+00	4.517501e-01	2.569562e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.490877e+00	4.545122e-01	4.580934e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.770772e+00	3.318415e-01	5.459039e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.557985e+00	2.162813e-01	4.513900e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.813238e-01	1.146739e-01	3.272600e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.754318e-02	4.872596e-03	1.484164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.30644996892149834,0.009833112286577794,0.041587307978406984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.642409e-01	2.327585e-01	6.362967e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.399404e+00	5.802155e-01	2.422846e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.815654e+00	6.989229e-01	1.633619e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.174029e+00	8.880044e-02	3.626738e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.425955e+00	1.281508e-01	4.840812e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.404834e+00	1.728226e-01	5.755706e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.397050e-01	8.298428e-02	4.067131e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.372056e-01	3.861980e-02	2.033276e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.278356e-02	2.613360e-03	1.311003e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.15940294787071835,0.005933807458510326,0.027880932274174597
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.225406e+00	5.727989e-01	1.312941e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.833095e+00	8.266343e-01	5.655255e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.846560e+00	1.035976e+00	2.251719e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.528245e+00	4.917901e-01	4.301254e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.884146e+00	6.657889e-02	2.427215e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.500135e+00	1.184220e-01	3.882074e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.698100e-01	6.126535e-02	3.160222e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.864521e-01	3.532480e-02	1.869274e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.216142e-02	3.762399e-03	2.004346e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.055664704226700445,0.0036556165456048326,0.017986462455592767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.825307e+01	7.292702e+00	2.814383e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.480866e+01	4.271495e+00	2.284317e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.556407e+01	2.408842e+00	3.614466e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.532027e+00	1.934244e-01	1.298093e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.759099e+00	1.609811e-01	4.278314e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.253100e+00	9.906455e-02	5.089565e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.551183e-01	7.002204e-02	3.677906e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.925526e-02	3.496190e-03	1.799377e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.28685153555516907,0.012323703872799185,0.032174980819476284
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.549267e-01	2.835057e-01	1.035821e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.783015e-01	3.002092e-01	1.588489e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.300832e+00	4.052486e-01	2.497026e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.740666e+00	4.600490e-01	2.640869e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.278199e+00	4.884029e-01	2.360919e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.750623e+00	4.331734e-01	1.430392e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.954222e+00	2.732584e-01	3.538444e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.828806e+00	4.770173e-02	7.182180e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.472054e+00	1.495059e-01	2.664661e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.971396e+00	1.786324e-01	3.798463e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.351662e+00	1.599823e-01	4.065689e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.804382e-01	1.159165e-01	3.355874e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.673237e-01	5.523404e-02	2.023367e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.552598e-02	4.351066e-03	1.676131e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16244870199678582,0.0077660821391957735,0.022005653872690017
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.187165e+00	1.123608e+00	2.459458e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.129440e+00	5.427429e-01	4.086935e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.893450e+00	6.626338e-01	6.418963e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.604177e+00	6.972751e-01	4.986172e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.268358e+00	6.893379e-01	3.041724e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.402090e+00	6.596629e-01	1.334415e-01
1.115000e-01	1.650000e-02	1.650000e-02	4.035886e+00	3.259281e-01	4.136080e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.355605e+00	1.714089e-02	6.456127e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.553476e+00	1.116857e-01	2.096991e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.702152e+00	1.370059e-01	2.703100e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.612912e-01	9.900394e-02	2.524602e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.424483e-01	5.076371e-02	1.729707e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.329120e-02	3.548720e-03	1.839126e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06496095074646485,0.005289269100120772,0.015116807808855492
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.102910e+01	8.151995e+00	3.537673e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.439545e+01	3.789720e+00	3.986415e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.172721e+01	2.843389e+00	1.807086e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.781360e+01	2.235551e+00	6.723003e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.318317e+01	1.507335e+00	2.588106e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.966144e+00	6.157311e-01	9.362017e-02
4.125000e-02	8.750000e-03	8.750000e-03	6.127227e+00	2.354534e-01	7.283941e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.183011e+00	1.469427e-01	2.128150e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.820554e+00	2.228411e-01	3.343709e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.749324e+00	1.381492e-01	4.068961e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.297088e-01	1.098044e-01	3.393163e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.654048e-02	5.190410e-03	1.857693e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3220017319070787,0.01105764576955881,0.035321860330602695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.811051e-01	1.561692e-01	3.650043e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.522182e+00	7.435197e-01	2.775176e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.732407e+00	5.219275e-01	1.755357e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.210298e+00	4.552933e-02	2.265187e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.154385e+00	2.314515e-01	5.361925e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.122036e+00	1.805479e-01	5.149685e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.966659e-01	8.452557e-02	3.256967e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.764627e-02	8.408840e-03	3.071731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.1743282103268965,0.008487661787100031,0.022485239579227767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.064220e+00	4.507427e-01	2.940947e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.499681e+00	7.261103e-01	1.471509e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.503921e+00	1.501474e-01	2.246354e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.684575e+00	1.908230e-01	3.867319e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.513722e-01	8.865098e-02	3.019755e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.419430e-01	3.882495e-02	1.849991e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.298658e-01	2.021048e-02	9.138007e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.403845e-03	1.885115e-03	6.786006e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08514995255383614,0.006688261079934449,0.01932185398546868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.057927e+00	1.460839e+00	1.049509e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.064749e+00	7.863851e-01	1.877026e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.039617e+00	3.356130e-01	6.259577e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.065298e+00	1.181626e-01	4.709052e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.219532e-02	6.192202e-03	2.686478e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3041397371295125,0.014062607900870827,0.030705895584601184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.916681e-01	1.091236e-01	4.552512e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.471478e-01	2.538416e-01	1.249905e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.223859e+00	4.374070e-01	2.515005e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.057689e+00	5.672177e-01	3.499867e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.880216e+00	5.578028e-01	2.918193e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.366745e+00	3.784240e-01	1.149177e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.356060e+00	8.202764e-02	2.749265e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.037930e+00	1.556528e-01	1.809615e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.508239e+00	2.235778e-01	3.585040e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.871706e+00	2.330676e-01	4.373785e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.226060e+00	1.985992e-01	4.177413e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.319505e-01	1.269106e-01	3.318263e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.648149e-01	6.075278e-02	2.091475e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.634577e-02	5.180074e-03	1.726199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.17524068235595763,0.010080003030844581,0.02073585027066968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.257632e-01	2.151332e-01	1.843161e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.225953e+00	3.947228e-01	4.308646e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.383334e+00	6.469850e-01	5.633864e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.712550e+00	8.426857e-01	5.150470e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.714201e+00	8.319490e-01	3.315619e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.008573e+00	5.772495e-01	1.528083e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.627103e+00	2.347803e-01	7.153181e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.871283e+00	1.259443e-01	1.314100e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.006339e+00	2.379567e-01	2.423485e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.157861e+00	2.081575e-01	3.312886e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.450438e+00	1.812303e-01	3.080120e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.943240e-01	1.202569e-01	2.565286e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.974742e-01	5.831717e-02	1.945994e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.390328e-01	3.359633e-02	1.163592e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.857427e-02	2.951628e-03	1.075348e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.0813584252340297,0.007102826735221168,0.014916949215758188
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.016878e+00	1.036356e+00	1.898216e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.493727e+00	1.515247e+00	2.020532e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.709448e+00	2.110798e+00	1.576845e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.047074e+01	1.836948e+00	8.832075e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.010072e+01	1.047265e+00	2.031902e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.189063e+00	4.444864e-01	1.057314e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.838061e+00	4.915058e-01	3.754693e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.837290e+00	4.192131e-01	5.516798e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.341341e+00	2.880739e-01	5.478740e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.349403e+00	1.687599e-01	4.348482e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.180789e-01	1.028852e-01	3.083606e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.763658e-02	4.635494e-03	1.499668e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.2872240233891061,0.010577616584307115,0.043467836529562764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.787086e-01	2.932188e-01	7.939808e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.872729e+00	7.496363e-01	2.705999e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.208491e+00	6.790238e-01	1.350860e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.948222e+00	6.898860e-02	2.076298e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.013740e+00	1.420511e-01	5.711825e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.119469e+00	1.416316e-01	5.292317e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.434439e-01	7.889254e-02	3.473243e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.271988e-01	4.228199e-02	1.756513e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.436708e-02	3.479077e-03	1.230179e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.14411057080899362,0.006345776157190425,0.027729502883167334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.846315e+00	7.469206e-01	1.875009e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.391942e+00	1.138684e+00	6.885977e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.883171e+00	1.172329e+00	2.170763e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.021019e+00	1.340306e-01	5.479607e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.281164e+00	8.415697e-02	3.598729e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.173053e+00	9.123603e-02	3.722148e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.827928e-01	5.361830e-02	2.676099e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.853801e-01	3.447751e-02	1.598178e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.504131e-02	4.297632e-03	1.841005e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.0525818212877347,0.003881734409985821,0.017459955912973432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.426634e+01	1.014513e+01	5.842357e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.293547e+01	6.081069e+00	1.319180e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.437491e+01	1.530447e+00	2.322533e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.113532e+00	8.592235e-02	2.283879e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.201214e+00	1.055037e-01	4.853002e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.158765e+00	9.162056e-02	4.449840e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.813119e-01	6.785449e-02	3.081271e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.440120e-02	3.917900e-03	1.742280e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2724368200660685,0.012578028865514013,0.03533241556163097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.040744e-01	3.360613e-01	1.173881e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.084418e+00	3.994270e-01	2.120169e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.591113e+00	5.163885e-01	2.783986e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.120277e+00	5.776299e-01	2.828722e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.659117e+00	5.619200e-01	2.209277e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.002273e+00	4.234141e-01	8.918953e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.971754e+00	1.194397e-01	1.862633e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.685377e+00	7.253856e-02	1.725793e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.218880e+00	1.409888e-01	3.375072e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.688951e+00	1.843962e-01	4.292263e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.145228e+00	1.580500e-01	3.991771e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.673883e-01	1.032446e-01	3.139323e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.321554e-01	5.081164e-02	1.988344e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.552210e-02	4.877246e-03	1.680705e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.14841401620789652,0.00765261100997508,0.023020964174448905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.452129e+00	1.220063e+00	2.825965e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.118766e+00	7.873748e-01	5.816136e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.139929e+00	8.993256e-01	6.548515e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.963734e+00	9.428931e-01	3.813551e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.194846e+00	8.562549e-01	1.839440e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.747017e+00	5.502383e-01	1.059747e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.860156e+00	1.430024e-01	7.826775e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.016085e+00	3.938239e-02	1.227389e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.167057e+00	1.117036e-01	2.573020e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.398200e+00	1.181221e-01	2.890593e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.086673e-01	8.928474e-02	2.378930e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.977651e-01	4.352212e-02	1.608927e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.325699e-02	4.575168e-03	1.769915e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06009208638160046,0.005216943635342933,0.015260381585688737
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.434511e+01	1.012195e+01	5.951521e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.349970e+01	4.678673e+00	2.788690e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.629575e+01	3.555105e+00	1.080257e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.925540e+01	2.288350e+00	4.624626e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.283522e+01	1.105908e+00	2.000757e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.225903e+00	3.940735e-01	5.394769e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.239032e+00	2.023221e-01	1.487906e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.427050e+00	1.762397e-01	2.767455e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.415102e+00	1.564958e-01	3.457693e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.557809e+00	1.244606e-01	4.040803e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.643636e-01	9.292897e-02	3.082491e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.730484e-02	5.678111e-03	1.851419e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.2940017947024435,0.010665820429441086,0.03317839231728348
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.696045e-01	1.938749e-01	5.898832e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.431139e+00	8.557873e-01	2.778514e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.797339e+00	2.964018e-01	1.845557e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.669931e+00	1.421065e-01	4.194891e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.566685e+00	2.034653e-01	5.544947e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.854961e-01	1.193942e-01	4.233923e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.630012e-01	6.471743e-02	2.268731e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.074102e-02	8.095085e-03	2.196189e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1513891431771587,0.007615807489066984,0.02114939542421826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.198845e+00	6.138692e-01	3.022528e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.426553e+00	5.238477e-01	2.269635e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.624496e+00	1.830659e-01	3.299451e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.172498e+00	1.133563e-01	3.717796e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.679100e-01	6.426388e-02	2.393398e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.830569e-01	3.207286e-02	1.379945e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.215309e-01	2.388595e-02	6.866593e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.495324e-03	2.085379e-03	5.691726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.0742124893892102,0.0055707354177019636,0.01653407922404984
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.047975e+01	1.609797e+00	8.250507e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.655445e+00	4.711835e-01	2.950897e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.223433e+00	2.053880e-01	5.995519e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.365962e-01	1.009618e-01	3.679994e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.820887e-02	5.908455e-03	2.111220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.28227754708896086,0.013036163490369124,0.030821759524852776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.946097e-01	1.201868e-01	4.374699e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.220708e-01	3.458001e-01	1.392187e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.662474e+00	5.993007e-01	3.191133e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.731602e+00	6.997558e-01	3.380089e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.480981e+00	5.497525e-01	2.514432e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.615102e+00	2.101728e-01	1.012722e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.257922e+00	8.876239e-02	1.371305e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.695432e+00	2.081518e-01	3.625812e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.067721e+00	2.231311e-01	4.526524e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.457132e+00	2.000357e-01	4.562917e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.212088e-01	1.416090e-01	3.737709e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.448033e-01	8.638958e-02	2.638628e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.825637e-01	5.693637e-02	1.546240e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.164877e-02	4.567736e-03	1.258608e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15568056668296026,0.008959213928755316,0.019977454392385047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.009336e-01	2.384734e-01	2.350276e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.933423e+00	6.275302e-01	5.040213e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.775931e+00	1.001438e+00	5.705807e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.343252e+00	1.170917e+00	4.403798e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.845837e+00	8.052740e-01	2.727990e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.351685e+00	3.174874e-01	1.845186e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.396446e+00	9.305879e-02	1.388651e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.336468e+00	2.038102e-01	2.659348e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.401056e+00	2.306099e-01	3.382477e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.639155e+00	1.530064e-01	3.391624e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.084147e+00	1.210812e-01	2.985285e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.858389e-01	8.710279e-02	2.210226e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.938976e-01	5.009165e-02	1.519139e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.973677e-01	2.874197e-02	8.912498e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.642959e-02	2.923092e-03	8.214082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07079275848499775,0.0060934926918084775,0.013549384908317627
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.820430e+00	1.409320e+00	2.219754e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.282939e+00	2.455840e+00	2.353546e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.233119e+01	2.788548e+00	1.499339e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.285907e+01	1.870383e+00	3.840960e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.054252e+01	6.219587e-01	1.521238e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.462815e+00	4.866007e-01	3.976796e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.835141e+00	4.484732e-01	6.299324e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.984246e+00	2.894165e-01	5.839195e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.789899e+00	2.036875e-01	5.202540e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.053646e+00	1.342321e-01	3.604586e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.780850e-01	8.351050e-02	2.448507e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.350078e-02	4.002387e-03	1.164607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2611757744083572,0.010608600606738405,0.04239698386863011
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.791032e-01	3.728523e-01	1.005276e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.613813e+00	9.459073e-01	2.619404e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.480828e+00	4.327337e-01	8.427219e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.581857e+00	1.187701e-01	4.409355e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.555237e+00	1.461481e-01	5.997111e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.332175e-01	9.950246e-02	4.560416e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.182301e-01	6.550168e-02	2.545310e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.841981e-01	4.067261e-02	1.252137e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.312098e-02	3.811437e-03	9.444102e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.12591650696748066,0.006358878471719065,0.026071795440202827
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.030644e+00	1.037313e+00	2.851587e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.826777e+00	1.592016e+00	5.081786e-01
7.250000e-02	2.250000e-02	2.250000e-02	6.194008e+00	8.736758e-01	1.452178e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.307281e+00	6.583288e-02	2.600110e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.758046e+00	1.019939e-01	4.190178e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.103096e-01	7.219464e-02	3.423642e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.795383e-01	4.556323e-02	2.103443e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.510882e-01	2.950355e-02	1.207872e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.475989e-02	5.040879e-03	1.451636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04628545613600509,0.003744715706177827,0.015222038945602409
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.590708e+01	1.535389e+01	7.034907e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.813189e+01	6.567239e+00	1.223528e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.195176e+01	3.887921e-01	9.690548e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.736458e+00	9.372036e-02	4.147058e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.848334e+00	1.065809e-01	4.853845e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.000177e+00	8.669931e-02	3.860973e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.201414e-01	6.141974e-02	2.533219e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.430262e-02	4.143576e-03	1.359112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2504348235316147,0.011520968676230758,0.03603734419115401
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.393848e-01	4.172670e-01	1.424770e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.450477e+00	5.465868e-01	2.492106e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.094169e+00	6.722834e-01	2.867855e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.708661e+00	7.040616e-01	2.862978e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.151845e+00	5.668608e-01	1.651540e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.196158e+00	2.573124e-01	5.361040e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.908572e+00	5.852535e-02	1.013402e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.438583e+00	1.187264e-01	3.187299e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.858060e+00	1.390035e-01	4.456765e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.353791e+00	1.420104e-01	4.394823e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.921106e-01	1.183461e-01	3.724149e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.168947e-01	6.952837e-02	2.626099e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.684395e-01	5.508542e-02	1.468007e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.151580e-02	4.458892e-03	1.225140e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.12974576872693083,0.006977205221440269,0.021810192522627114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.333271e+00	1.393196e+00	3.534785e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.903256e+00	1.167067e+00	7.382769e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.106561e+00	1.228822e+00	6.074551e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.599027e+00	1.151583e+00	2.791532e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.899930e+00	7.504443e-01	1.629938e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.741976e+00	2.980384e-01	5.974545e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.542360e+00	2.723315e-02	1.027666e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.567211e+00	1.098491e-01	2.270980e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.753987e+00	9.223018e-02	3.131743e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.107163e+00	8.379299e-02	2.787153e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.432984e-01	6.799902e-02	2.113761e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.245435e-01	3.724318e-02	1.350157e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.899452e-02	4.539370e-03	1.331993e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.051686982885762886,0.004471960402948262,0.013694350611476017
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.904180e+01	1.358093e+01	7.374463e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.266969e+01	6.279075e+00	1.439876e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.917484e+01	3.730425e+00	7.507069e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.933358e+01	1.648240e+00	3.576869e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.188863e+01	5.662011e-01	1.665361e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.989094e+00	1.991221e-01	1.644643e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.201807e+00	1.693476e-01	2.582561e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.835392e+00	1.133809e-01	3.199197e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.038555e+00	9.510557e-02	3.866980e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.310454e+00	9.889353e-02	3.877505e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.384996e-01	8.277476e-02	2.705618e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.258447e-02	5.139883e-03	1.487268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.27005894284939813,0.010048450049761182,0.031965688398575054
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.256445e-01	2.458267e-01	7.657735e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.130256e+00	8.589238e-01	2.627460e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.488106e+00	6.083470e-02	1.271537e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.156326e+00	2.156466e-01	4.885739e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.197286e+00	1.598622e-01	5.195557e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.110669e-01	9.243340e-02	3.510993e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.846747e-01	5.503127e-02	1.828890e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.234400e-02	6.002001e-03	1.696237e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13414331486990483,0.006495181389476273,0.020051137663071095
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.262927e+00	7.005467e-01	2.723445e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.701072e+00	3.032002e-01	2.113141e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.025793e+00	1.606502e-01	3.786771e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.378195e-01	8.046447e-02	3.249877e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.837183e-01	5.476396e-02	1.996254e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.472043e-01	3.092937e-02	1.183314e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.024308e-01	1.868558e-02	5.952522e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.758616e-03	1.940287e-03	4.957971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06625000971935943,0.00461050005545139,0.01476275181081571
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.222316e+01	1.625339e+00	6.306126e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.369336e+00	3.743023e-01	4.309627e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.803113e+00	1.305971e-01	5.589832e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.161190e-01	7.893107e-02	3.097638e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.332737e-02	5.511325e-03	1.794622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2631290786311856,0.01205705498449039,0.031318309700759106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.140219e-01	1.425466e-01	4.483489e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.472917e-01	4.571081e-01	1.766928e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.203456e+00	7.472522e-01	3.397983e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.376886e+00	7.807706e-01	3.528505e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.894713e+00	4.586932e-01	1.593117e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.622314e+00	2.548580e-02	1.083217e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.995698e+00	1.419983e-01	2.929881e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.300622e+00	2.108124e-01	4.601245e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.703450e+00	2.278761e-01	4.772129e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.155151e+00	1.583673e-01	4.261811e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.320075e-01	1.073819e-01	3.314254e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.324949e-01	7.130668e-02	2.400671e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.200755e-01	4.090312e-02	1.233061e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.680334e-02	4.272560e-03	1.005954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14030401334885512,0.00810905487591801,0.01976049417736553
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.649383e-01	2.946255e-01	2.674157e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.990723e+00	9.498810e-01	6.411832e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.434629e+00	1.377935e+00	5.699211e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.691130e+00	1.246412e+00	3.723194e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.314636e+00	5.508052e-01	2.315834e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.151071e+00	1.354761e-01	1.239088e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.893825e+00	1.761213e-01	2.519895e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.777452e+00	2.015162e-01	3.772011e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.936375e+00	1.718167e-01	3.646057e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.333581e+00	1.419655e-01	3.152164e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.923379e-01	9.314536e-02	2.674182e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.659483e-01	6.638477e-02	2.041163e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.264329e-01	3.715047e-02	1.397752e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.707834e-01	2.535741e-02	7.491756e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.358314e-02	2.953894e-03	6.811856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.0626369499313104,0.0052266637961121964,0.012876575949282779
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.118224e+00	1.854476e+00	2.728430e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.190375e+01	3.463232e+00	2.679522e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.565453e+01	3.263603e+00	1.062555e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.398202e+01	1.475568e+00	3.224372e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.015429e+01	5.459861e-01	2.461985e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.481241e+00	4.149493e-01	6.903096e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.002523e+00	3.547700e-01	6.874183e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.466824e+00	2.236520e-01	5.850512e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.484990e+00	1.523615e-01	4.536643e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.805576e-01	9.423087e-02	3.237637e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.889569e-01	6.244253e-02	2.206743e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.968729e-02	3.636364e-03	1.002065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2406539037962594,0.010825286495495384,0.041424013016789996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.179514e-01	4.546781e-01	1.263504e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.289124e+00	1.081689e+00	2.864531e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.398240e+00	1.270513e-01	9.565644e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.226585e+00	1.501903e-01	5.310918e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.280062e+00	1.393967e-01	5.781164e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.948360e-01	8.917712e-02	3.795380e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.408442e-01	5.723413e-02	2.131350e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.411787e-01	3.269694e-02	1.012126e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.320879e-03	3.154034e-03	7.140213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11277600960421172,0.006455860273578973,0.02501331525317496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.663567e+00	1.370580e+00	4.109233e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.015284e+00	2.118584e+00	5.227164e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.513634e+00	3.312167e-01	1.096951e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.702411e+00	1.022891e-01	3.547963e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.508420e+00	1.022601e-01	4.291865e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.073012e-01	6.786018e-02	2.974208e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.300215e-01	4.318800e-02	1.788161e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.228985e-01	2.961864e-02	1.091163e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.088762e-02	4.365012e-03	1.272094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04144155783705226,0.0037621881346187533,0.014035785162979632
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.118991e+02	2.070065e+01	5.644142e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.675977e+01	4.741227e+00	9.903454e-01
1.750000e-02	7.500000e-03	7.500000e-03	9.120428e+00	1.146244e-01	3.856879e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.130669e+00	9.388267e-02	4.936867e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.728415e+00	1.133200e-01	4.542986e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.244797e-01	8.675319e-02	3.465446e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.829024e-01	6.300392e-02	2.290826e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.101306e-02	3.963675e-03	1.210954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.23232241037390042,0.01083770182158314,0.03635386920622666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.922652e-01	4.994813e-01	1.662991e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.840377e+00	7.024623e-01	2.970159e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.626100e+00	7.985361e-01	3.209965e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.267371e+00	8.282499e-01	2.373886e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.444037e+00	4.835876e-01	1.301706e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.200429e+00	4.310909e-02	6.452537e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.735054e+00	9.365036e-02	2.606536e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.157147e+00	1.383888e-01	4.327770e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.586975e+00	1.527036e-01	4.690736e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.130087e+00	1.268915e-01	4.413769e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.411415e-01	9.352148e-02	3.317808e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.254318e-01	6.744111e-02	2.324623e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.141349e-01	3.870363e-02	1.204663e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.678723e-02	4.170430e-03	1.002835e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.11623024213966031,0.006410441696021799,0.021349614825575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.559202e+00	1.650156e+00	4.599889e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.881409e+00	1.570845e+00	1.005314e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.144116e+00	1.638725e+00	4.310004e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.529281e+00	1.149919e+00	2.747026e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.964146e+00	5.949481e-01	1.184217e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.360979e+00	8.971098e-02	2.668206e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.113710e+00	7.449808e-02	1.805789e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.183211e+00	8.789531e-02	3.081563e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.512094e+00	1.004324e-01	3.253422e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.562134e-01	6.691196e-02	2.594824e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.526314e-01	5.107550e-02	1.988829e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.797392e-01	3.340703e-02	1.162002e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.482967e-02	4.316966e-03	1.147152e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04582857487897144,0.004018716787266362,0.012770043342408978
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.060607e+02	1.665117e+01	6.995761e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.667791e+01	6.524037e+00	1.421984e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.865952e+01	2.617786e+00	6.814379e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.766846e+01	9.636548e-01	2.468928e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.010582e+01	3.596553e-01	1.763882e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.763902e+00	1.712646e-01	2.756840e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.604961e+00	9.805802e-02	2.759363e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.519771e+00	8.933111e-02	3.514920e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.855361e+00	9.761481e-02	4.036884e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.189226e+00	9.582303e-02	3.475668e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.501273e-01	6.652235e-02	2.418935e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.828091e-02	4.874812e-03	1.322141e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25225857273202723,0.008933964493675894,0.031620996861213724
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.104264e+00	3.078023e-01	8.070076e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.460655e+00	7.860821e-01	2.617822e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.102326e+00	3.872631e-02	1.791741e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.796645e+00	1.574506e-01	5.419800e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.004851e+00	1.311988e-01	4.565510e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.167228e-01	7.620753e-02	3.055412e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.400379e-01	4.764925e-02	1.593753e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.743470e-02	5.079111e-03	1.405324e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12334496086351412,0.005256165500361648,0.019289140518379516
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.001258e+00	7.482136e-01	2.095558e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.025622e+00	1.210470e-01	1.620365e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.693629e+00	9.562415e-02	4.018836e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.202570e-01	6.793811e-02	2.859992e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.376795e-01	4.180019e-02	1.893306e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.280448e-01	3.026559e-02	1.053190e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.028433e-02	1.776435e-02	5.724248e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.622954e-03	1.772661e-03	4.332224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06163803101412038,0.0039302629991008545,0.013888818752008564
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.324288e+01	1.599137e+00	4.579770e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.580562e+00	2.162106e-01	5.254708e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.570947e+00	1.111992e-01	4.988566e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.600647e-01	7.155987e-02	2.845699e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.028088e-02	5.183962e-03	1.679906e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2482741893281848,0.010620471930528036,0.03190087797298702
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.458297e-01	1.719469e-01	5.180353e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.212283e+00	5.976322e-01	2.100262e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.764075e+00	8.786734e-01	3.364001e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.893823e+00	7.539911e-01	2.959509e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.004805e+00	2.746938e-01	1.537973e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.456798e+00	7.442211e-02	1.750663e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.689891e+00	1.732739e-01	3.966202e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.999475e+00	1.946445e-01	4.992673e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.443346e+00	1.946359e-01	4.773217e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.820231e-01	1.337843e-01	3.803216e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.122746e-01	7.335958e-02	3.058967e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.701710e-01	5.584771e-02	1.954261e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.841265e-01	3.352168e-02	1.185409e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.319142e-02	3.192620e-03	8.703096e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.12930566015815403,0.00682638938710757,0.020082050972050375
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.033936e+00	4.071624e-01	3.245842e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.366623e+00	1.446346e+00	6.427207e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.034693e+00	1.675115e+00	5.341162e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.364442e+00	1.000026e+00	2.945655e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.118821e+00	2.944535e-01	1.610772e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.647424e+00	1.516238e-01	2.340780e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.394147e+00	1.803645e-01	3.371283e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.418191e+00	1.710484e-01	3.753541e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.675684e+00	1.267416e-01	3.841059e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.160322e+00	1.276567e-01	3.025861e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.818642e-01	7.141516e-02	2.392481e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.005647e-01	4.439186e-02	1.890779e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.976073e-01	3.841245e-02	1.322578e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.503101e-01	2.017520e-02	7.461330e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.135418e-02	2.165080e-03	6.508751e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.056517179718956055,0.004546105588159231,0.012796681995414803
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.176551e+00	2.843929e+00	3.113759e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.593144e+01	4.470037e+00	2.917140e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.838824e+01	3.201869e+00	7.400147e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.417778e+01	1.058000e+00	2.793194e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.133349e+00	5.957980e-01	5.535453e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.583988e+00	3.959887e-01	6.983136e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.393259e+00	3.183894e-01	6.993721e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.103384e+00	1.827233e-01	5.600887e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.298818e+00	1.116923e-01	3.789610e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.859883e-01	7.495617e-02	3.147484e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.418703e-01	5.504657e-02	2.053254e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.699845e-02	3.007194e-03	9.905463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.22642641504723668,0.010898858718008025,0.040629733139028096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.164228e+00	5.373578e-01	1.521138e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.737646e+00	1.122662e+00	2.960608e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.185976e+00	4.062009e-02	1.443339e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.973493e+00	1.618732e-01	5.957587e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.149453e+00	1.302356e-01	5.135449e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.063695e-01	7.963930e-02	3.313650e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.945090e-01	5.257485e-02	1.916182e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.180242e-01	3.236347e-02	8.862390e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.846715e-03	2.474529e-03	5.645915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.10446063360790887,0.006487647469873098,0.024480977002318535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.489848e+00	1.778814e+00	5.527039e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.018334e+01	2.276516e+00	5.288359e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.710809e+00	2.024034e-02	1.136042e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.357112e+00	1.194946e-01	4.405839e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.414295e+00	1.003876e-01	4.159578e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.440168e-01	6.465521e-02	2.633853e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.004894e-01	4.284189e-02	1.742421e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.089237e-01	2.716501e-02	9.905686e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.817413e-02	4.137529e-03	1.191836e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.03898289621554418,0.003691525453072289,0.01323430204386461
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.413297e+02	2.684921e+01	6.758246e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.216047e+01	3.006132e+00	5.880208e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.349056e+00	9.017148e-02	6.288813e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.949248e+00	8.077915e-02	5.208791e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.705371e+00	1.083324e-01	4.270038e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.939207e-01	8.334671e-02	3.187885e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.530686e-01	5.994477e-02	2.280154e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.912241e-02	3.819142e-03	1.084521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.21896810670268865,0.010641925642514427,0.03689121660668329
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.158129e+00	5.906239e-01	1.947495e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.244596e+00	8.364719e-01	3.433495e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.101052e+00	9.401299e-01	3.007278e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.605484e+00	8.217204e-01	2.005486e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.554767e+00	3.321899e-01	1.087367e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.088828e+00	6.107553e-02	1.369030e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.530802e+00	1.236653e-01	3.943002e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.948808e+00	1.452548e-01	4.767446e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.408202e+00	1.347598e-01	4.947172e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.964585e-01	1.129337e-01	3.977227e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.461548e-01	7.673525e-02	3.046846e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.719049e-01	5.300697e-02	1.980203e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.813963e-01	3.331915e-02	1.123850e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.340419e-02	3.193772e-03	8.830993e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10718847946580387,0.005709375355518437,0.02154098121657297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.100045e+00	1.976313e+00	5.861699e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.975541e+00	1.906184e+00	9.618483e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.460038e+00	1.866527e+00	4.492857e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.713400e+00	1.056686e+00	2.301314e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.555823e+00	3.693235e-01	1.198733e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.926348e+00	8.492977e-02	1.094080e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.740279e+00	8.556093e-02	2.943565e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.004901e+00	9.214219e-02	3.463868e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.374464e+00	8.123094e-02	3.413039e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.723711e-01	6.460122e-02	2.474330e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.014010e-01	4.335742e-02	1.825976e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.574586e-01	3.514057e-02	1.126359e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.153394e-02	3.468831e-03	1.116746e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04207660865823484,0.003460141337327187,0.012776090897938762
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.291044e+02	1.973884e+01	5.530222e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.607818e+01	5.480432e+00	1.196687e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.649512e+01	2.037544e+00	4.215483e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.544282e+01	6.684552e-01	8.831478e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.584693e+00	1.896033e-01	3.133575e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.121293e+00	1.104232e-01	4.112693e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.333871e+00	6.213057e-02	3.742733e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.393233e+00	8.226691e-02	3.779045e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.772121e+00	1.001417e-01	3.607607e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.107609e+00	8.675069e-02	3.388059e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.006758e-01	6.592933e-02	2.370901e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.494039e-02	3.813603e-03	1.332869e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2338731602955577,0.009494535384274694,0.030264256121081967
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.494420e+00	3.614111e-01	1.050236e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.476441e+00	6.703684e-01	2.716860e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.658865e+00	1.314269e-01	3.239186e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.517810e+00	1.714393e-01	5.004632e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.541326e-01	1.084314e-01	3.995216e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.487196e-01	7.779252e-02	2.473312e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.993266e-01	4.158378e-02	1.376618e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.339400e-02	4.484491e-03	1.192834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11490386503272583,0.005468884854714098,0.01787848152450776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.599837e+00	7.171706e-01	2.368613e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.393265e+00	1.016520e-01	1.383273e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.478714e+00	8.491971e-02	3.720430e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.539679e-01	7.354842e-02	2.449014e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.968992e-01	4.318513e-02	1.604516e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.088366e-01	2.655332e-02	1.011001e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.093266e-02	1.888055e-02	5.018109e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.442168e-03	1.522308e-03	4.482607e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.05813721062638465,0.0038952924038256204,0.012681428328727248
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.401066e+01	1.477998e+00	4.183945e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.935494e+00	1.598232e-01	5.631460e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.427271e+00	1.055122e-01	4.229990e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.271391e-01	8.594671e-02	2.462003e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.757003e-02	5.098597e-03	1.566428e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23236375339973442,0.012575675299788258,0.03221260704480278
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.382326e-01	2.210992e-01	9.080678e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.708294e+00	8.264330e-01	3.627087e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.495026e+00	1.044941e+00	4.243316e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.208578e+00	5.883276e-01	2.478618e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.841769e+00	6.564348e-02	1.111287e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.080109e+00	2.054744e-01	4.096302e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.332023e+00	2.455951e-01	4.869094e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.717378e+00	2.222205e-01	4.927318e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.229251e+00	1.432377e-01	4.298832e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.493561e-01	1.296220e-01	3.464401e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.264556e-01	8.015568e-02	2.529277e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.128937e-01	5.567538e-02	1.816793e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.563254e-01	3.137782e-02	9.474219e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.077789e-02	3.198780e-03	7.386846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.11983473976477631,0.006939996469421575,0.018854956188285296
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.395619e+00	4.955649e-01	4.132776e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.099355e+00	1.832823e+00	6.427108e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.406238e+00	1.744967e+00	5.474902e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.518500e+00	7.054594e-01	3.527140e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.739775e+00	1.527929e-01	1.653350e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.140294e+00	1.790082e-01	2.833945e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.958966e+00	1.942913e-01	3.970265e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.091754e+00	1.508504e-01	4.002941e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.480734e+00	1.033410e-01	3.218407e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.035957e+00	9.888166e-02	2.670946e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.019559e-01	7.053651e-02	2.187708e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.504561e-01	4.896274e-02	1.703637e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.687068e-01	3.278277e-02	1.219733e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.369204e-01	2.034257e-02	6.835372e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.921744e-03	2.645067e-03	5.682633e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05220502971107913,0.004342507193893862,0.011649037544143197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.416431e+00	3.250325e+00	3.422106e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.000810e+01	5.358607e+00	2.255383e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.957212e+01	2.859804e+00	6.147823e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.354713e+01	7.240040e-01	3.645890e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.383560e+00	3.893623e-01	6.695705e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.971694e+00	2.491944e-01	8.521909e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.052224e+00	2.374501e-01	6.359064e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.892011e+00	1.453960e-01	4.713134e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.186028e+00	1.221257e-01	3.475255e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.181513e-01	7.392792e-02	2.959624e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.154345e-01	5.693093e-02	1.842655e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.487097e-02	3.332819e-03	8.142359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.21301268154930422,0.011120399746437137,0.038633113913098455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.499361e+00	6.230323e-01	1.859933e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.017230e+00	1.024837e+00	2.853669e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.914203e+00	8.574559e-02	2.849561e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.798950e+00	1.620660e-01	5.731297e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.031302e+00	1.232589e-01	4.606515e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.408699e-01	9.039556e-02	2.813451e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.502145e-01	4.622084e-02	1.678919e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.372376e-02	2.903982e-02	7.444766e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.955344e-03	1.783354e-03	4.657950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09766436602652254,0.006632564976094088,0.02288035861882165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.067908e+00	2.357933e+00	7.583470e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.033821e+01	1.909860e+00	4.734771e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.921325e+00	5.525163e-02	2.388564e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.185669e+00	1.250073e-01	4.274606e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.364391e+00	9.790050e-02	3.694363e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.080137e-01	6.773007e-02	2.371624e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.721559e-01	4.097572e-02	1.481622e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.920146e-01	2.556052e-02	9.667719e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.578153e-02	4.306770e-03	1.060053e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03694956161228031,0.0037264093356170758,0.012301801597993482
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.692936e+02	3.041742e+01	7.962810e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.578141e+01	8.536344e-01	5.502152e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.351728e+00	1.270645e-01	7.121289e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.851013e+00	7.759300e-02	4.660217e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.706112e+00	1.098412e-01	3.691035e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.711889e-01	8.764992e-02	2.879417e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.410902e-01	5.953054e-02	2.015901e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.680761e-02	3.889028e-03	1.071606e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.20546215151475392,0.011943910484101344,0.0364952954878478
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.473929e+00	7.537786e-01	3.033239e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.828619e+00	1.040839e+00	4.874963e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.580468e+00	9.796229e-01	3.474584e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.789035e+00	6.244942e-01	1.810988e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.410521e+00	9.076893e-02	8.590430e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.855271e+00	1.340249e-01	2.865609e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.283928e+00	1.773571e-01	4.334328e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.744619e+00	1.638244e-01	4.970010e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.272445e+00	1.298340e-01	4.391091e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.006297e-01	1.022611e-01	3.626957e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.726813e-01	8.432174e-02	2.593251e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.266898e-01	5.456382e-02	1.828464e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.559207e-01	2.999808e-02	9.405541e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.107402e-02	3.365813e-03	7.454430e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.09997064765644126,0.006173518631418143,0.01982635548961706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.702496e+00	2.489463e+00	1.059201e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.145432e+01	2.376894e+00	7.447096e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.719164e+00	1.575119e+00	2.708847e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.085994e+00	6.615268e-01	1.863272e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.933489e+00	1.080804e-01	4.994232e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.436507e+00	1.268883e-01	1.821481e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.496242e+00	9.907079e-02	3.191224e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.885686e+00	9.193120e-02	3.406134e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.301251e+00	7.796223e-02	3.008765e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.155710e-01	6.694818e-02	2.215806e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.613441e-01	4.237298e-02	1.611219e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.382271e-01	2.906362e-02	1.070664e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.965051e-02	4.116691e-03	9.837100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.039429846908646975,0.003465391789254854,0.011230695842064507
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.521211e+02	2.183363e+01	6.743593e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.207920e+01	3.468673e+00	9.204907e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.313430e+01	1.612487e+00	2.079757e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.310535e+01	4.328505e-01	3.096464e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.589125e+00	6.371172e-02	4.527273e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.738796e+00	6.312557e-02	4.429361e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.099666e+00	6.778826e-02	3.551613e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.282078e+00	8.297967e-02	3.153728e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.703765e+00	1.036713e-01	3.489562e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.056257e+00	8.876718e-02	3.176845e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.727860e-01	7.135749e-02	2.213319e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.268368e-02	3.820530e-03	1.109116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21318033530179048,0.009126511805181814,0.029267077495523236
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.022822e+00	4.368081e-01	1.256095e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.157363e+00	4.870516e-01	2.800481e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.237856e+00	1.443541e-01	4.151376e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.241338e+00	1.468216e-01	4.859158e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.223361e-01	1.149093e-01	3.457289e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.721382e-01	6.582178e-02	2.076421e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.652235e-01	4.466824e-02	1.195644e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.029804e-02	3.994084e-03	9.240740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10687813239397102,0.005152007981780463,0.016498536554690704
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.147184e+00	7.095991e-01	2.174654e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.871582e+00	8.874190e-02	2.088090e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.260551e+00	9.182048e-02	3.466137e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.673628e-01	6.653362e-02	2.293171e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.679547e-01	5.269169e-02	1.358476e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.794677e-01	2.767806e-02	8.994029e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.244960e-02	1.977114e-02	4.568298e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.973871e-03	1.547624e-03	4.243638e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05475658527389152,0.003777778382171762,0.01148388595785288
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.468739e+01	1.368064e+00	3.955744e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.397358e+00	1.751831e-01	5.150702e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.298926e+00	1.057918e-01	4.257204e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.851258e-01	7.482089e-02	2.217637e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.467744e-02	5.325373e-03	1.374590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.21823116675100057,0.011179429942605401,0.030435078271765337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.676963e-01	2.320475e-01	7.243555e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.171374e+00	8.854468e-01	3.856225e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.211641e+00	1.040456e+00	4.871952e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.515927e+00	4.685921e-01	1.697214e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.678848e+00	1.273817e-01	2.100226e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.757368e+00	2.080880e-01	4.391507e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.000526e+00	2.158563e-01	4.922970e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.451572e+00	1.579148e-01	4.500291e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.053815e+00	1.409564e-01	3.812099e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.082053e-01	9.315432e-02	3.063392e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.436878e-01	6.736042e-02	2.426988e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.736453e-01	6.219848e-02	1.510923e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.310356e-01	2.929627e-02	8.490929e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.606333e-03	2.815161e-03	6.064626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.10945510271430031,0.006536084125921771,0.018240423394028427
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.143760e+00	6.969488e-01	5.113715e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.534875e+00	2.301660e+00	8.723152e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.496074e+00	1.576332e+00	4.288681e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.149362e+00	4.981994e-01	1.388662e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.052098e+00	8.146081e-02	4.002521e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.612917e+00	1.481954e-01	3.609225e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.576082e+00	2.019818e-01	4.448904e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.804146e+00	1.408012e-01	3.690906e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.283893e+00	9.935484e-02	2.991646e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.885612e-01	7.385192e-02	2.657496e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.201235e-01	5.924372e-02	2.055588e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.054870e-01	5.434551e-02	1.520575e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.410147e-01	3.625860e-02	1.059241e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.213040e-01	2.430074e-02	5.877035e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.561246e-03	2.044855e-03	5.360579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.04778892413021452,0.003924137124193518,0.011162033085657982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.293158e+01	4.045538e+00	4.385590e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.501707e+01	6.216742e+00	1.688019e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.050660e+01	2.466174e+00	6.084101e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.233013e+01	4.606524e-01	7.811683e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.353353e+00	3.295168e-01	8.742515e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.431889e+00	2.312927e-01	6.658754e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.643530e+00	1.327652e-01	6.276920e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.690496e+00	1.634669e-01	5.074853e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.071151e+00	9.884801e-02	3.158548e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.635083e-01	7.767156e-02	2.518984e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.794570e-01	5.861784e-02	1.821161e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.330818e-02	3.021971e-03	7.898270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.19771410347971594,0.011868916011028158,0.03710399881677526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.017336e+00	7.732310e-01	2.485823e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.098466e+00	8.339555e-01	2.715216e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.639849e+00	1.334335e-01	3.941398e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.603504e+00	1.730283e-01	5.503855e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.026950e-01	1.230274e-01	4.081021e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.664451e-01	7.540408e-02	2.560897e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.126447e-01	4.947261e-02	1.392549e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.476418e-02	2.630524e-02	6.404900e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.530666e-03	1.438600e-03	3.396082e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.0900925939406506,0.007144934800684441,0.021535132149126224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.283170e+01	3.286754e+00	1.067369e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.487502e+00	1.255479e+00	3.709936e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.296724e+00	8.336526e-02	3.579370e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.103725e+00	1.400645e-01	4.142477e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.260872e+00	1.071063e-01	3.592846e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.531125e-01	6.703628e-02	2.143065e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.474309e-01	4.923412e-02	1.334382e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.684038e-01	2.759873e-02	8.673313e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.405500e-02	4.209957e-03	9.841896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03477141724248018,0.003906454248753043,0.01142011371871375
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.924000e+02	3.170122e+01	9.061857e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.036326e+01	9.394727e-03	9.311457e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.958797e+00	1.169037e-01	7.480396e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.804921e+00	9.638492e-02	3.654816e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.637578e+00	1.192562e-01	3.587821e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.289682e-01	9.051243e-02	2.735455e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.038683e-01	6.253991e-02	1.813371e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.533838e-02	3.852835e-03	9.863328e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.193534531011726,0.011704986168800613,0.034509585205409504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.656485e+00	7.627694e-01	2.723873e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.371515e+00	1.149109e+00	4.186727e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.058606e+00	9.857582e-01	3.556629e-01
1.350000e-01	1.500000e-02	1.500000e-02	4.011903e+00	5.294578e-01	1.468652e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.349880e+00	4.484059e-02	1.507363e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.646961e+00	1.565006e-01	3.523305e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.091260e+00	1.655399e-01	4.633619e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.585246e+00	1.527272e-01	4.686602e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.141896e+00	1.283395e-01	4.114859e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.873743e-01	1.021945e-01	3.375868e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.894709e-01	7.316695e-02	2.600054e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.864569e-01	6.220783e-02	1.551861e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.333227e-01	3.204699e-02	8.383498e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.863169e-03	2.756933e-03	6.144761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.0920365660239243,0.006410049645001525,0.019247234859830875
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.212530e+01	2.854074e+00	1.223196e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.366418e+01	2.741335e+00	8.512980e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.022404e+01	1.537113e+00	4.031577e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.551767e+00	3.557967e-01	2.554980e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.296422e+00	6.669844e-02	1.259922e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.050895e+00	1.245287e-01	2.363210e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.353724e+00	1.127238e-01	3.299833e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.739769e+00	1.054968e-01	3.655864e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.202063e+00	8.822492e-02	2.794884e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.323073e-01	6.567918e-02	2.247045e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.187362e-01	4.636653e-02	1.498299e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.147927e-01	3.329834e-02	9.505072e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.708176e-02	3.758964e-03	8.967869e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03672717103863342,0.0037155478852182178,0.010625001583291577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.752991e+02	2.408121e+01	7.525713e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.607129e+01	2.721955e+00	1.063151e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.901395e+01	4.528009e-01	3.450661e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.153833e+01	3.729425e-01	5.650893e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.869497e+00	8.111776e-02	6.697553e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.420011e+00	7.957511e-02	4.479262e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.945697e+00	7.886735e-02	3.472432e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.175496e+00	9.033374e-02	2.824178e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.606998e+00	1.129271e-01	3.838237e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.001416e+00	9.583285e-02	2.721700e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.331475e-01	7.025134e-02	2.056126e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.052761e-02	3.855998e-03	1.069557e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20025709023675,0.009737437846709468,0.02775642659382066
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.388710e+00	4.675885e-01	1.441963e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.800813e+00	3.465147e-01	2.445613e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.004655e+00	1.463523e-01	4.599139e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.139343e+00	1.550614e-01	4.513889e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.427833e-01	9.682782e-02	3.186748e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.300423e-01	8.222043e-02	1.890652e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.369639e-01	4.166147e-02	1.060746e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.494137e-03	3.757678e-03	8.174701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10299335109118127,0.005102959762589662,0.015285243276843496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.412202e+00	6.624992e-01	2.022733e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.564825e+00	6.246442e-02	2.242689e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.197604e+00	8.617450e-02	3.356396e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.509466e-01	6.268181e-02	2.111240e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.397443e-01	5.368963e-02	1.271183e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.702695e-01	3.378934e-02	7.890822e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.106474e-02	1.633377e-02	4.438323e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.479633e-03	1.712998e-03	3.945757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05317285278738704,0.003628337336707803,0.011170690077628692
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.496389e+01	1.266732e+00	3.550511e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.191072e+00	9.867862e-02	5.095672e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.244780e+00	1.025479e-01	3.666779e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.663639e-01	7.796574e-02	2.144767e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.305165e-02	4.950375e-03	1.425926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.20688863660698031,0.0105782365523934,0.02959579500211501
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.636062e-01	2.732403e-01	8.589998e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.795683e+00	1.101793e+00	3.723105e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.686867e+00	1.030801e+00	4.430092e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.301519e+00	2.211764e-01	2.999747e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.426056e+00	9.194970e-02	3.399803e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.556812e+00	2.585883e-01	4.583954e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.791756e+00	1.940632e-01	4.775916e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.274106e+00	1.410744e-01	4.268666e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.394535e-01	1.497219e-01	3.479479e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.442061e-01	1.049496e-01	2.838419e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.940973e-01	6.498650e-02	2.092713e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.380563e-01	5.489186e-02	1.366911e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.143438e-01	2.904485e-02	7.952814e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.645089e-03	2.207090e-03	6.110844e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10315400628329234,0.006149098530487701,0.01765997685576616
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.183973e+00	1.044116e+00	4.910807e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.051462e+01	2.688240e+00	8.307942e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.070333e+00	1.053405e+00	5.980333e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.506793e+00	2.338401e-01	3.030662e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.615490e+00	8.648159e-02	3.192770e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.317267e+00	1.509705e-01	3.787715e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.351646e+00	1.254479e-01	4.060471e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.695055e+00	1.244045e-01	3.336793e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.163091e+00	8.070991e-02	3.193575e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.585536e-01	8.518459e-02	2.264095e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.838987e-01	5.823972e-02	1.993484e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.838020e-01	6.361075e-02	1.304548e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.196878e-01	3.149810e-02	1.074360e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.120986e-01	2.411106e-02	5.827576e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.480182e-03	2.319674e-03	5.452934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.045012288996793576,0.003626068786267561,0.010418518899558471
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.758569e+01	5.924458e+00	3.917432e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.874090e+01	6.226586e+00	1.183975e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.963337e+01	1.438809e+00	9.423193e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.119140e+01	2.182637e-01	8.631049e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.687924e+00	4.116921e-01	7.097824e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.017418e+00	1.971801e-01	7.611858e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.504315e+00	1.155876e-01	5.839537e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.600267e+00	1.148874e-01	3.949953e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.027348e+00	9.372697e-02	2.903029e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.332988e-01	9.264903e-02	2.308879e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.523875e-01	5.717436e-02	1.846998e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.230252e-02	3.310190e-03	7.359246e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.18860339942592969,0.011729701608160836,0.035159829229430395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.431450e+00	8.541758e-01	2.794659e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.931720e+00	6.084513e-01	2.769490e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.492365e+00	1.404811e-01	4.542613e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.547877e+00	1.657941e-01	4.880850e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.342081e-01	1.166801e-01	3.679894e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.294653e-01	8.260614e-02	2.231135e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.795653e-01	4.315068e-02	1.337488e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.306398e-02	2.450498e-02	5.468430e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.833629e-03	1.397194e-03	3.556081e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.08650770588508513,0.0069125933514201515,0.020472013045457982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.555222e+01	3.822266e+00	1.187349e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.088711e+00	6.937751e-01	3.986512e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.088637e+00	6.864866e-02	3.793612e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.141555e+00	1.305989e-01	3.809740e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.260668e+00	9.795156e-02	3.317475e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.369241e-01	6.476990e-02	2.155438e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.275749e-01	5.729292e-02	1.243724e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.587792e-01	3.408097e-02	7.596004e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.155837e-02	3.588857e-03	1.030589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03396330967277008,0.003820662193420265,0.010671232232142051
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.999310e+02	3.105164e+01	8.667717e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.750607e+01	1.972534e-02	1.227338e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.037242e+00	8.108769e-02	7.323486e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.855976e+00	7.661333e-02	3.634672e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.669487e+00	1.201493e-01	3.359348e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.218577e-01	9.557665e-02	2.476518e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.926547e-01	6.112393e-02	1.747571e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.367979e-02	4.170796e-03	9.450276e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.1847783909104409,0.011677017333252354,0.03368217427403711
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.935156e+00	8.731727e-01	3.080237e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.887648e+00	1.279944e+00	4.485503e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.237350e+00	8.519157e-01	3.865864e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.842479e+00	3.052780e-01	1.620915e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.168070e+00	7.231471e-02	2.536494e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.569859e+00	1.408245e-01	3.959204e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.029539e+00	1.667260e-01	4.295476e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.467757e+00	1.493828e-01	4.854635e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.047091e+00	1.446350e-01	3.567479e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.269942e-01	1.128523e-01	2.880798e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.534149e-01	7.166875e-02	2.161187e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.522335e-01	5.410057e-02	1.450642e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.164204e-01	2.779498e-02	7.768646e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.878576e-03	2.265723e-03	6.231853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.08801110981584014,0.006267417691799254,0.018651490848323363
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.495533e+01	3.485239e+00	1.184682e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.450246e+01	2.708411e+00	8.123943e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.248404e+00	8.168971e-01	4.132563e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.815823e+00	1.530682e-01	7.830279e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.941036e+00	6.432402e-02	2.066224e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.903135e+00	9.043728e-02	2.752615e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.299939e+00	1.075350e-01	3.632735e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.731705e+00	1.004532e-01	3.329078e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.162965e+00	8.320785e-02	2.798543e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.997132e-01	6.242672e-02	2.085334e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.075346e-01	7.204838e-02	1.313675e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.976246e-01	2.990668e-02	9.368065e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.519129e-02	4.077466e-03	9.022056e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03555464392383399,0.003624184986023557,0.01033835051883994
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.859504e+02	2.386051e+01	7.392823e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.138704e+01	1.755902e+00	4.448398e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.706693e+01	1.430546e-02	1.066902e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.093394e+01	4.129617e-02	6.747672e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.670840e+00	7.016627e-02	5.323807e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.326146e+00	7.013691e-02	3.748842e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.905101e+00	5.956142e-02	3.221494e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.167559e+00	8.280607e-02	3.059227e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.601262e+00	1.276462e-01	3.098530e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.749807e-01	1.017684e-01	2.542876e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.136107e-01	7.235773e-02	2.033664e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.919266e-02	4.252634e-03	1.085973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18408219402134599,0.00941052469993861,0.026006730354026647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.867956e+00	4.769264e-01	1.692346e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.324480e+00	1.661879e-01	1.109711e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.676721e+00	1.733684e-01	4.794420e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.710968e-01	1.325958e-01	3.670693e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.790359e-01	1.000923e-01	2.649092e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.802181e-01	5.812464e-02	1.711677e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.130657e-01	3.482378e-02	9.021468e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.805790e-03	3.367623e-03	6.768929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.09845728157599527,0.00509158991571293,0.013956493586641763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.723137e+00	6.261961e-01	2.188852e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.274533e+00	1.089904e-01	2.372880e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.072667e+00	9.474067e-02	2.892298e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.946445e-01	5.809621e-02	1.883478e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.203896e-01	4.565624e-02	1.159759e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.556890e-01	2.650659e-02	7.619015e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.981773e-02	2.109774e-02	4.045616e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.131132e-03	1.449225e-03	3.417957e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05109951658646372,0.003726045156809396,0.010083476600791605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.538253e+01	1.168738e+00	3.672298e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.846742e+00	1.203328e-01	4.685090e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.178898e+00	9.901090e-02	3.191816e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.332721e-01	7.037001e-02	1.902719e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.130815e-02	5.469881e-03	1.268877e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19215646165900457,0.010323398521567467,0.028679484337783806
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.931890e-01	3.641322e-01	1.750941e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.803279e+00	1.312762e+00	4.875473e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.993846e+00	7.665096e-01	3.063995e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.997811e+00	2.759337e-02	1.902369e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.979083e+00	1.922129e-01	4.126048e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.146047e+00	2.002881e-01	4.909892e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.535817e+00	1.722057e-01	4.403904e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.130440e+00	1.360459e-01	3.935532e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.262897e-01	1.069666e-01	3.399782e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.732476e-01	9.431335e-02	2.408560e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.477312e-01	6.023435e-02	1.969395e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.941469e-01	4.324430e-02	1.191462e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.640942e-02	3.335636e-02	6.408063e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.826274e-03	2.138398e-03	4.536090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09446678664329385,0.005972277390079855,0.01685683772936153
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.579993e+00	1.621348e+00	6.114688e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.178945e+01	2.283682e+00	8.646061e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.627000e+00	7.358114e-01	2.223606e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.818762e+00	1.825601e-01	2.605455e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.968540e+00	1.081073e-01	5.092026e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.830847e+00	1.341606e-01	4.498798e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.076273e+00	1.462568e-01	3.498487e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.471357e+00	9.808591e-02	3.231532e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.068883e+00	8.884401e-02	2.689940e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.600664e-01	6.774194e-02	2.301607e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.412650e-01	6.876903e-02	1.751951e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.428424e-01	4.090616e-02	1.363394e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.085988e-01	3.601749e-02	8.985160e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.029512e-01	2.157638e-02	5.671732e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.850864e-03	2.375492e-03	4.620044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04140619092538446,0.0032601488298667075,0.009912461480729808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.600797e+01	8.122722e+00	4.269542e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.166536e+01	5.313339e+00	1.255939e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.848572e+01	1.152986e+00	3.846441e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.985986e+00	2.117173e-01	9.163779e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.754632e+00	1.047073e-01	9.832366e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.588922e+00	2.212924e-01	6.354052e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.257523e+00	1.409071e-01	5.297524e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.476620e+00	1.191562e-01	3.467068e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.298971e-01	8.958889e-02	2.823463e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.897718e-01	7.051834e-02	2.277007e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.439712e-01	6.200040e-02	1.520860e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.106387e-02	3.138096e-03	8.007608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.17428285571575153,0.012037545195337562,0.03302906127616012
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.154432e+00	9.839621e-01	3.499608e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.562549e+00	3.473928e-01	2.308368e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.319082e+00	1.725554e-01	4.807360e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.353783e+00	1.618768e-01	4.647788e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.705980e-01	1.313552e-01	3.121586e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.642732e-01	6.595246e-02	1.904553e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.513526e-01	3.774642e-02	1.119255e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.012116e-02	2.108820e-02	4.825706e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.307910e-03	1.358503e-03	2.276248e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08073263187515392,0.007128013088848792,0.018835298761676958
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.917782e+01	4.094802e+00	1.461767e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.604343e+00	2.531681e-01	2.766392e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.883981e+00	9.644151e-02	3.359421e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.091637e+00	1.537984e-01	3.473581e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.145513e+00	1.081997e-01	2.698988e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.855246e-01	6.009698e-02	2.052711e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.061511e-01	4.212314e-02	1.164596e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.445723e-01	2.523098e-02	7.291790e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.135716e-02	4.631687e-03	8.629845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03234197205318394,0.004111749323160746,0.009665857726998232
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.106484e+02	2.800463e+01	9.675263e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.605151e+01	1.312360e-01	1.153864e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.806926e+00	1.320570e-01	6.333462e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.743305e+00	9.608323e-02	2.813087e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.590030e+00	1.260545e-01	2.807405e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.829977e-01	8.821378e-02	2.322497e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.777914e-01	5.887234e-02	1.493502e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.275004e-02	4.431306e-03	8.819557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.17267305656782617,0.011997511198016342,0.03232141760841592
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.496457e+00	9.888608e-01	3.919697e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.566226e+00	1.389209e+00	5.054642e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.253127e+00	6.086319e-01	3.315949e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.644390e+00	7.116653e-02	6.941721e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.931545e+00	1.344914e-01	3.090455e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.313560e+00	1.759667e-01	4.372593e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.828411e+00	1.622823e-01	4.425282e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.346374e+00	1.452374e-01	4.192452e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.497651e-01	1.172458e-01	3.704303e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.581315e-01	9.464668e-02	3.000686e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.098386e-01	7.154308e-02	1.939095e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.121813e-01	4.229829e-02	1.240490e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.877434e-02	3.457039e-02	6.472253e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.996044e-03	2.156434e-03	4.580188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.0816035621430333,0.006508147584282906,0.017375132665928703
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.023907e+01	4.512090e+00	1.620924e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.406806e+01	1.927460e+00	8.141539e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.139972e+00	5.664357e-01	1.584567e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.123250e+00	1.370324e-01	2.005993e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.480806e+00	6.749507e-02	3.383534e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.708940e+00	1.037607e-01	3.185676e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.143993e+00	1.280392e-01	3.467393e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.575219e+00	1.082020e-01	3.354546e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.080371e+00	9.385641e-02	2.453054e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.648995e-01	6.313472e-02	1.836283e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.635194e-01	4.285069e-02	1.385361e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.863751e-01	3.562472e-02	8.914642e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.406798e-02	4.072978e-03	7.868534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03317469339582637,0.0036774444496170747,0.010007983355552662
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.021790e+02	2.423222e+01	8.437890e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.714319e+01	8.196628e-01	6.219406e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.552201e+01	1.009733e-01	8.811259e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.968735e+00	1.001583e-01	1.113226e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.325048e+00	1.045263e-01	5.311606e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.070790e+00	1.087210e-01	3.819069e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.736404e+00	8.456942e-02	2.660726e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.031787e+00	9.429852e-02	2.435074e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.511763e+00	1.130966e-01	3.029352e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.159142e-01	8.973310e-02	2.434533e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.877754e-01	7.579505e-02	1.852296e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.729862e-02	3.986173e-03	1.127181e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR2_MUF1_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.31568352518012305,0.007657883315489,0.04810966830262081
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.590673e-01	1.988109e-01	3.051714e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.799022e+00	1.193871e+00	1.985774e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.864484e+00	7.232150e-01	1.300709e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.165498e+00	8.520540e-02	4.081014e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.986084e+00	1.516907e-01	9.104948e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.012959e+00	1.046719e-01	7.332600e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.577929e-01	5.566103e-02	3.899738e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.076725e-02	5.732901e-03	3.191596e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.17311132856854983,0.004984201232443697,0.037231423866569996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.185367e+00	9.815186e-01	9.731811e-02
1.350000e-01	3.000000e-02	3.000000e-02	5.392814e+00	1.050024e+00	1.614796e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.425232e+00	3.795992e-02	6.810325e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.629459e+00	9.322685e-02	7.880212e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.613747e-01	6.356312e-02	4.689240e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.648608e-01	3.749971e-02	2.362923e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.383597e-01	2.054415e-02	1.043917e-01
7.750000e-01	2.250000e-01	2.250000e-01	7.497304e-03	1.847966e-03	7.767240e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.09602887550185513,0.005448770076337359,0.03900115408654739
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.827799e+00	3.086206e+00	2.785307e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.044140e+00	7.902654e-01	5.692167e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.676203e+00	1.025965e-01	1.522751e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.349826e+00	1.227939e-01	9.780565e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.287028e-02	8.948575e-03	5.127393e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.30401064656831617,0.008357978360401364,0.04645227491396686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.938357e-02	5.895120e-02	2.155372e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.281374e-01	2.902165e-01	8.460828e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.211005e+00	7.013198e-01	1.670720e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.219035e+00	1.041476e+00	2.019308e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.131475e+00	1.065668e+00	1.618313e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.504846e+00	6.511165e-01	7.214406e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.441524e+00	1.252965e-01	5.744991e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.013888e+00	1.048306e-01	3.452695e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.420897e+00	1.341969e-01	6.627603e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.772306e+00	1.293832e-01	7.415028e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.166608e+00	9.969144e-02	6.501890e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.220078e-01	6.898972e-02	4.755971e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.752227e-01	4.114015e-02	2.815267e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.640963e-02	3.614185e-03	2.716438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.17606385486418516,0.005032780245561058,0.036912942403201726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.021327e-01	2.105623e-01	3.323906e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.195626e+00	7.485120e-01	1.103505e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.563542e+00	1.422293e+00	1.916852e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.938327e+00	1.815401e+00	2.316532e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.867687e+00	1.691608e+00	2.073243e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.038572e+00	1.084322e+00	1.354349e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.603041e+00	3.508761e-01	1.040103e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.770740e+00	3.395791e-02	3.866850e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.899445e+00	7.467388e-02	6.088192e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.089014e+00	8.565387e-02	7.087073e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.427435e+00	7.649045e-02	6.118365e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.077895e-01	6.006375e-02	4.613749e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.303915e-01	4.202782e-02	2.995421e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.609448e-01	2.564792e-02	1.751546e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.024756e-02	2.582034e-03	1.603922e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09036454569066697,0.004099170844017078,0.033016450168818476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.003110e+00	1.375660e+00	1.514949e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.520490e+00	2.852924e+00	2.947713e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.369257e+00	3.940777e+00	4.110785e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.293579e+00	4.055579e+00	3.947932e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.405976e+00	2.760042e+00	2.757327e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.120807e+00	8.622677e-01	2.560460e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.097993e+00	2.062818e-02	8.371652e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.234230e+00	9.591804e-02	1.256390e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.705970e+00	1.199030e-01	1.259967e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.634621e+00	1.130580e-01	9.515932e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.049419e-01	8.825516e-02	6.503879e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.553297e-02	5.020871e-03	3.494819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2777988872969994,0.0118632787424503,0.0511188015493757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.289158e-01	3.354115e-01	1.482890e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.280480e+00	1.064983e+00	2.964588e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.185487e+00	6.425112e-01	9.576612e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.730632e+00	1.520486e-01	3.128081e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.897862e+00	1.794190e-01	6.833348e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.065115e+00	1.184568e-01	6.408263e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.221495e-01	6.341505e-02	3.831748e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.007909e-01	3.161208e-02	1.893260e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.037928e-02	2.451142e-03	1.104918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.13969651086731247,0.007724017483114937,0.035597891708976925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.791821e+00	1.165478e+00	3.275799e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.306421e+00	2.031466e+00	5.376445e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.281665e+00	9.749256e-01	1.993626e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.167051e+00	8.686517e-02	1.084156e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.086138e+00	1.307815e-01	4.165372e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.221987e+00	9.649176e-02	5.023293e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.320360e-01	5.866339e-02	3.360919e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.106897e-01	3.436753e-02	1.948725e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.563450e-02	4.509887e-03	2.025309e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.05779142617817575,0.0056770839609774915,0.027159971043398894
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.453894e+01	2.073158e+01	5.225966e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.195558e+01	6.359935e+00	2.319244e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.034810e+01	9.036014e-01	2.389856e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.718173e+00	1.377473e-01	1.642380e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.348611e+00	1.388112e-01	4.449578e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.464988e+00	1.235715e-01	6.099753e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.683340e-01	9.714492e-02	4.986345e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.050081e-02	6.237134e-03	3.118158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2688164435928337,0.010855005710558585,0.04737631066623604
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.951677e-01	3.192420e-01	1.780718e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.286029e+00	6.132400e-01	2.050916e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.861168e+00	8.055307e-01	2.427645e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.426764e+00	9.122817e-01	2.248788e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.842690e+00	7.851868e-01	1.509569e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.984017e+00	4.833260e-01	3.938197e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.809874e+00	9.190582e-02	2.929993e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.546906e+00	1.176968e-01	2.738165e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.087079e+00	1.428590e-01	4.701046e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.610938e+00	1.322061e-01	5.833239e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.119483e+00	1.031234e-01	5.324638e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.826471e-01	6.917594e-02	4.054196e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.493790e-01	3.993353e-02	2.517671e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.567787e-02	3.544795e-03	2.534636e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1455385006302759,0.006643013809643994,0.0346733158974282
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.499559e+00	1.336292e+00	4.564520e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.921474e+00	1.806977e+00	4.276718e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.803098e+00	1.655870e+00	4.253831e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.920261e+00	1.545990e+00	3.370853e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.200472e+00	1.034486e+00	2.017254e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.178615e+00	5.436704e-01	6.891059e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.238317e+00	1.267999e-01	5.523962e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.583313e+00	8.340552e-02	2.140594e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.013941e+00	9.312309e-02	3.451329e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.391956e+00	8.257051e-02	4.477444e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.490699e-01	6.127311e-02	3.560644e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.336975e-01	3.803177e-02	2.379589e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.649327e-02	4.178867e-03	2.584954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.06645097157980984,0.005112879628019318,0.029021151959505165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.561428e+01	1.864047e+01	4.547825e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.789687e+01	7.798377e+00	1.763294e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.518670e+01	4.556443e+00	9.560386e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.687681e+01	2.672054e+00	4.957054e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.027484e+01	1.201984e+00	1.722484e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.940563e+00	3.635343e-01	1.877295e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.889703e+00	1.836997e-01	1.066524e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.980692e+00	7.267654e-02	1.917116e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.490487e+00	1.085285e-01	4.133850e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.813390e+00	1.166161e-01	6.019160e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.085519e+00	9.972341e-02	5.545031e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.840800e-02	6.302872e-03	3.990199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.30514306940558217,0.007574463027413159,0.058103156972366565
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.689063e-01	2.793597e-01	3.522001e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.218681e+00	1.456378e+00	2.034042e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.716241e+00	6.425198e-01	1.307025e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.806181e+00	9.486595e-02	5.468501e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.767878e+00	1.338403e-01	1.007700e+00
4.850000e-01	3.500000e-02	3.500000e-02	9.489662e-01	9.381214e-02	8.126347e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.412345e-01	5.251412e-02	4.566742e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.223967e-02	6.038962e-03	4.091749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.16862146823401,0.004832994748877106,0.04636092207267192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.616269e+00	1.335337e+00	1.029521e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.038335e+00	9.967235e-01	1.261621e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.074173e+00	3.913883e-02	8.634459e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.559934e+00	7.750703e-02	9.530033e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.774994e-01	5.788632e-02	5.547498e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.812883e-01	3.603581e-02	2.873210e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.485301e-01	2.063545e-02	1.292649e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.871400e-03	2.091361e-03	9.869391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.10022015998921381,0.005339689601671568,0.04953318149696061
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.158702e+00	3.737928e+00	2.579677e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.400036e+00	8.557333e-01	4.872911e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.583928e+00	7.947293e-02	1.664417e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.462968e+00	1.041296e-01	1.268884e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.360329e-02	9.224737e-03	6.792117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.29748206285209877,0.008422338822959174,0.05684384380256435
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.407472e-02	6.218129e-02	2.029387e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.026440e-01	3.732145e-01	9.697574e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.446518e+00	9.241468e-01	1.910636e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.561607e+00	1.323159e+00	2.136621e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.336648e+00	1.248363e+00	1.504453e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.534166e+00	7.233390e-01	3.847636e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.273070e+00	6.109728e-02	9.316666e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.754189e+00	1.146641e-01	4.728328e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.196923e+00	1.300529e-01	7.787955e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.624957e+00	1.179483e-01	8.555277e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.102025e+00	9.129789e-02	7.384083e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.999239e-01	6.471241e-02	5.661559e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.812133e-01	4.021515e-02	3.560720e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.020109e-02	3.828852e-03	3.540440e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.173057166893646,0.004955472870147498,0.04643909691831413
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.221462e-01	2.468179e-01	3.509247e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.529670e+00	1.076149e+00	1.357596e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.173857e+00	1.964582e+00	2.250311e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.541363e+00	2.378316e+00	2.423498e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.117133e+00	2.022051e+00	1.859552e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.895968e+00	1.154774e+00	9.472030e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.281181e+00	3.057491e-01	1.471834e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.473791e+00	4.269820e-02	4.670451e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.667629e+00	7.071418e-02	7.444276e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.961788e+00	7.642103e-02	8.393783e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.365291e+00	6.831235e-02	7.637774e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.049059e-01	5.505455e-02	5.521866e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.468923e-01	4.012608e-02	3.782264e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.810664e-01	2.551441e-02	2.157184e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.263018e-02	2.691556e-03	2.127445e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.09321888445579771,0.004065302017135994,0.04280287062749111
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.113972e+00	1.651432e+00	1.563162e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.189416e+00	3.709781e+00	3.280771e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.175619e+00	5.125286e+00	4.164324e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.446186e+00	4.733938e+00	3.617233e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.049460e+00	3.089605e+00	2.292143e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.574778e+00	1.019859e+00	2.315510e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.787215e+00	2.184956e-02	7.914713e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.101855e+00	8.153208e-02	1.408646e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.711064e+00	1.018346e-01	1.489294e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.697346e+00	1.001802e-01	1.221972e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.938065e-01	8.279754e-02	8.369876e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.250570e-02	5.300883e-03	4.822673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.26808877966161765,0.01185860919330839,0.0596591629780821
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.949038e-01	4.338865e-01	1.439810e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.681813e+00	1.258802e+00	3.077553e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.056553e+00	5.651791e-01	3.086168e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.448266e+00	1.657591e-01	3.835608e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.735295e+00	1.525856e-01	7.162832e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.024138e+00	1.067307e-01	7.172691e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.127225e-01	6.056958e-02	4.584613e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.089183e-01	3.279629e-02	2.267807e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.197101e-02	2.750766e-03	1.567028e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1367837901244992,0.007574054648754103,0.04274822352855151
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.109661e+00	1.751332e+00	4.421814e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.446145e+00	2.523875e+00	5.575505e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.631424e+00	8.110735e-01	1.005013e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.625515e+00	1.572321e-01	2.096068e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.967063e+00	1.074496e-01	4.031815e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.224467e+00	8.230495e-02	5.865962e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.615774e-01	5.487191e-02	4.069528e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.359425e-01	3.438594e-02	2.311449e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.853609e-02	4.783531e-03	2.580881e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.06232536784680906,0.0056055441481065865,0.033952749222413606
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.787994e+01	3.000102e+01	6.196874e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.914725e+01	6.042207e+00	1.100031e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.791195e+00	6.396948e-01	1.331395e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.253527e+00	2.111469e-01	1.355191e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.335308e+00	1.001271e-01	4.194812e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.577447e+00	1.048985e-01	7.131937e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.659643e-01	8.797216e-02	6.221576e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.899394e-02	6.787661e-03	4.120178e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2615307322978903,0.01093515357007424,0.05671100615889618
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.905455e-01	4.080166e-01	1.741887e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.533706e+00	7.976788e-01	2.478045e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.205220e+00	1.017880e+00	2.701047e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.725949e+00	1.059415e+00	2.212687e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.963070e+00	8.388830e-01	1.134646e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.888776e+00	4.508726e-01	1.980606e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.666069e+00	1.908631e-01	1.258716e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.314170e+00	1.255449e-01	3.258318e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.915932e+00	1.318943e-01	4.978491e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.495833e+00	1.180469e-01	6.468374e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.070619e+00	9.328865e-02	6.096524e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.664219e-01	6.430072e-02	4.793205e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.593375e-01	3.897332e-02	3.137507e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.956249e-02	3.792023e-03	3.290731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.142107150642367,0.006492107445006751,0.04236852093825508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.538778e+00	1.832114e+00	4.451572e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.556902e+00	2.387657e+00	5.312428e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.975807e+00	2.208415e+00	4.609297e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.244625e+00	1.667929e+00	3.074572e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.916201e+00	1.015796e+00	1.417845e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.675826e+00	4.780184e-01	1.370286e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.813777e+00	2.090493e-01	1.161470e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.326082e+00	1.015265e-01	2.221990e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.893206e+00	8.263910e-02	3.797397e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.350657e+00	7.226082e-02	5.195121e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.439028e-01	5.483839e-02	4.388996e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.553262e-01	3.680024e-02	2.812621e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.026378e-02	4.247264e-03	3.315236e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07008959766045729,0.005054208526277429,0.036948431405352714
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.395789e+01	2.643444e+01	5.212259e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.794935e+01	8.631887e+00	1.555530e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.353027e+01	4.779825e+00	7.199685e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.431566e+01	2.269698e+00	2.796817e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.162241e+00	9.795599e-01	5.604429e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.024571e+00	4.750303e-01	9.661854e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.445420e+00	2.061379e-01	9.465299e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.808000e+00	7.590708e-02	1.397402e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.449919e+00	9.401711e-02	4.518884e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.857708e+00	1.021807e-01	6.913936e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.154294e+00	9.029613e-02	6.854964e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.709573e-02	6.631450e-03	5.282892e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.27535956541421736,0.007395427299297042,0.05281748537992259
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.951083e-01	4.207033e-01	5.160031e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.020481e+00	1.362964e+00	2.129050e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.400999e+00	3.974099e-02	3.849224e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.196368e+00	1.292749e-01	8.172407e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.299991e+00	1.166808e-01	8.480461e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.079047e-01	7.253503e-02	5.500177e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.281157e-01	4.067955e-02	3.063963e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.395184e-02	4.845937e-03	2.840839e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.14775239214784697,0.004596668608709525,0.04075633235133924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.696745e+00	1.571049e+00	1.260090e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.702752e+00	3.047158e-01	5.370142e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.369894e+00	6.596038e-02	9.265095e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.181877e+00	7.061932e-02	6.997825e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.232703e-01	4.755382e-02	3.802114e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.148988e-01	2.957862e-02	2.099425e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.280702e-01	1.776189e-02	9.886034e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.842946e-03	1.838377e-03	8.448980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.08700501021308131,0.004810612455644306,0.04010323935922118
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.117224e+00	4.049403e+00	2.893086e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.819488e+00	1.564078e-01	1.231526e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.785411e+00	9.754489e-02	1.595030e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.126948e+00	9.245837e-02	8.642700e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.314779e-02	7.843324e-03	4.983493e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.27221491586341384,0.008345011712256212,0.0526222643983581
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.833882e-02	8.295864e-02	2.495342e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.850568e-01	5.662899e-01	1.388430e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.177627e+00	1.281164e+00	2.481336e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.381069e+00	1.450505e+00	2.200224e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.805428e+00	9.363805e-01	9.318183e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.539166e+00	1.764920e-01	5.352572e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.951642e+00	1.128727e-01	3.932367e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.322708e+00	1.344384e-01	7.204236e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.749317e+00	1.241972e-01	8.171729e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.269943e+00	1.020853e-01	7.182922e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.437260e-01	7.481187e-02	5.761079e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.270974e-01	5.197973e-02	4.139082e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.814741e-01	3.222846e-02	2.493918e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.210448e-02	3.023060e-03	2.420984e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.1536249142800934,0.00477631570448972,0.04147712289068503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.958791e-01	3.687322e-01	4.887148e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.642356e+00	1.753820e+00	2.103302e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.915082e+00	2.757644e+00	3.003288e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.931024e+00	2.500830e+00	2.546213e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.748700e+00	1.507039e+00	1.418805e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.890020e+00	3.605842e-01	1.360537e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.894294e+00	3.436459e-02	4.441260e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.971792e+00	6.791703e-02	7.251063e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.177029e+00	7.723145e-02	8.254880e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.576884e+00	7.293332e-02	7.399936e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.093047e+00	6.134772e-02	5.918053e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.188347e-01	4.707006e-02	4.239945e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.355125e-01	3.406817e-02	2.832378e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.287096e-01	2.208132e-02	1.587456e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.803360e-02	2.300857e-03	1.604400e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.08086594326595664,0.0037847332206627365,0.03625491657839816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.082644e+00	2.376822e+00	2.124931e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.757467e+00	5.334783e+00	4.463009e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.105392e+01	6.355502e+00	4.954881e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.133515e+01	4.626710e+00	3.612549e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.669337e+00	2.007967e+00	1.800404e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.293238e+00	0.000000e+00	6.618327e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.084983e+00	6.021447e-02	1.414244e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.399196e+00	9.812047e-02	1.528590e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.174895e+00	1.028466e-01	1.296772e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.350041e+00	9.155410e-02	9.302434e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.803151e-01	7.425360e-02	6.280833e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.364206e-02	4.553064e-03	3.590498e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2428511705230718,0.011582060487932255,0.05280776104191309
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.065309e+00	5.786593e-01	1.891736e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.307031e+00	1.230107e+00	3.104699e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.971705e+00	1.827368e-01	6.224217e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.154847e+00	1.846771e-01	4.921605e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.415322e+00	1.370466e-01	6.462201e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.924218e-01	8.364726e-02	5.174848e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.965705e-01	4.712552e-02	3.167655e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.582294e-01	2.700545e-02	1.596155e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.241298e-03	2.228954e-03	1.181948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12081046445956785,0.007172584674497537,0.03596190691755595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.825201e+00	2.510580e+00	6.606264e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.716511e+00	2.211252e+00	7.087810e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.005081e+00	2.888679e-01	1.338834e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.354406e+00	2.072435e-01	2.896795e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.737350e+00	1.090370e-01	4.345604e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.012944e+00	7.221120e-02	4.444655e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.489565e-01	4.532707e-02	2.949546e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.853411e-01	2.867512e-02	1.758800e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.532971e-02	4.254272e-03	2.095580e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.05468062696778817,0.005065284898489376,0.02720606679649642
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.344643e+02	3.267336e+01	7.452873e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.553846e+01	3.095273e+00	6.288740e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.503219e+00	3.361147e-01	2.361004e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.042777e+00	1.948413e-01	1.350026e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.120640e+00	1.056725e-01	3.886103e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.333221e+00	9.895845e-02	5.787147e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.288423e-01	7.742561e-02	4.629570e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.427864e-02	5.868372e-03	3.261492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.23790273997689082,0.010781058299628526,0.05110943357574216
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.293343e-01	5.332156e-01	2.260375e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.109271e+00	1.033314e+00	3.151910e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.885093e+00	1.155971e+00	3.028474e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.246924e+00	9.700465e-01	1.981475e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.195991e+00	5.637733e-01	4.838671e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.874071e+00	1.975319e-01	8.079590e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.477035e+00	1.682240e-01	3.074365e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.075107e+00	1.405400e-01	4.081440e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.642649e+00	1.271301e-01	5.510220e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.236094e+00	1.047651e-01	5.565873e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.550980e-01	7.869134e-02	4.775468e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.171194e-01	5.230531e-02	3.615868e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.710615e-01	3.146749e-02	2.225229e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.207037e-02	3.001605e-03	2.297747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.12477321896468284,0.00615082700664106,0.03541303392584537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.891766e+00	2.442744e+00	6.203529e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.241499e+00	2.747804e+00	6.722832e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.476891e+00	2.048460e+00	4.668171e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.561097e+00	1.213890e+00	2.334838e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.694680e+00	6.124547e-01	6.254861e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.276311e+00	2.319838e-01	6.571653e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.541962e+00	1.842347e-01	2.060948e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.131689e+00	9.863308e-02	2.668031e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.670819e+00	8.101679e-02	3.988733e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.138615e+00	6.579157e-02	4.233382e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.955389e-01	4.763554e-02	3.320580e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.732153e-01	3.140371e-02	2.144958e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.281739e-02	3.650803e-03	2.495515e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06000365642008767,0.004624038500939218,0.029797504909949236
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.244314e+02	2.820618e+01	6.118961e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.846072e+01	6.383982e+00	1.235854e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.111422e+01	2.751052e+00	3.936857e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.207325e+01	1.157508e+00	1.297182e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.145905e+00	5.014641e-01	1.497714e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.611896e+00	2.887913e-01	1.273928e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.222828e+00	1.401902e-01	1.000893e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.603843e+00	7.923254e-02	1.620182e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.220266e+00	9.869482e-02	4.137419e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.604180e+00	1.002652e-01	6.006319e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.653387e-01	8.305169e-02	5.489139e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.639841e-02	5.815368e-03	4.113944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2495634655445705,0.007406643000967161,0.04618014197124662
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.208754e+00	5.496500e-01	7.202537e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.377995e+00	9.625914e-01	1.979502e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.924296e+00	6.396493e-02	4.558529e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.757132e+00	1.384347e-01	8.004244e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.026529e+00	1.014143e-01	6.258063e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.498804e-01	5.980815e-02	3.827884e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.439828e-01	3.426651e-02	2.060936e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.638087e-02	3.932869e-03	1.743565e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.131749349505248,0.004455889678895847,0.0328762718594188
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.608464e+00	1.515473e+00	1.455976e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.121880e+00	1.231195e-01	9.369204e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.900687e+00	7.969674e-02	8.050653e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.743819e-01	6.453031e-02	4.758697e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.182310e-01	4.111169e-02	2.704168e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.677815e-01	2.643146e-02	1.487967e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.033455e-01	1.595698e-02	7.374159e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.742762e-03	1.582663e-03	5.876489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.07638039878702611,0.004514285224752751,0.030565378528471313
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.077246e+01	3.844741e+00	3.192484e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.035032e+00	0.000000e+00	1.909027e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.231202e+00	1.053596e-01	1.276357e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.379837e-01	8.482884e-02	5.767919e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.341453e-02	7.035396e-03	3.466586e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2508477330191756,0.008438893572781325,0.04660335942331667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.324487e-01	1.094182e-01	3.242395e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.184647e+00	8.157199e-01	1.971125e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.979798e+00	1.524895e+00	2.970329e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.031850e+00	1.280464e+00	1.927494e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.946846e+00	4.581147e-01	3.146507e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.298507e+00	9.689120e-02	3.118745e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.565196e+00	1.400206e-01	7.059200e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.935438e+00	1.356679e-01	7.713496e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.450971e+00	1.166733e-01	6.912412e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.020743e+00	8.972429e-02	5.658453e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.729496e-01	6.444541e-02	4.096968e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.197725e-01	4.551471e-02	2.835638e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.124767e-01	2.760136e-02	1.710335e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.513658e-02	2.394954e-03	1.477322e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.13765353415459997,0.004718811613848073,0.03496911058882063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.021878e-01	5.652813e-01	7.449124e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.248107e+00	2.623372e+00	3.164345e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.611109e+00	3.147984e+00	3.591518e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.808568e+00	2.012156e+00	2.253951e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.808103e+00	6.053808e-01	1.818495e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.542923e+00	1.861772e-02	4.957633e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.425687e+00	6.517823e-02	7.852580e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.529526e+00	8.181317e-02	8.436301e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.841132e+00	7.945444e-02	7.200771e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.313097e+00	6.886392e-02	5.748197e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.067044e-01	5.538059e-02	4.339575e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.914411e-01	4.227122e-02	3.001360e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.685865e-01	3.116553e-02	1.942814e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.846764e-01	1.993450e-02	1.193004e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.370648e-02	2.005503e-03	1.072118e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07079646543788848,0.003651724481383692,0.029016020442419327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.517443e+00	3.419462e+00	3.043582e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.079062e+01	7.095392e+00	5.937977e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.376553e+01	6.883644e+00	5.675401e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.254057e+01	3.629988e+00	3.406190e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.699225e+00	5.220735e-01	6.178293e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.731558e+00	2.334473e-02	1.389111e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.439624e+00	9.055499e-02	1.682443e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.847893e+00	1.068965e-01	1.386216e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.800118e+00	1.010279e-01	1.020559e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.112642e+00	8.510032e-02	6.649697e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.478589e-01	6.947732e-02	4.340493e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.612606e-02	4.108738e-03	2.475441e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.22219946568290577,0.011390894185319689,0.04574431747361901
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.499045e+00	7.113604e-01	2.510601e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.667345e+00	1.058962e+00	2.791333e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.783134e+00	1.941302e-01	2.654122e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.944426e+00	1.858202e-01	5.640538e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.195037e+00	1.227577e-01	5.324396e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.436116e-01	7.037065e-02	3.734902e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.029063e-01	3.930148e-02	2.249394e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.161258e-01	2.302808e-02	1.029537e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.775099e-03	1.665193e-03	7.144153e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.10826003142455126,0.006861410547925453,0.029216853550988076
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.908682e+00	3.099022e+00	8.855915e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.891180e+00	1.603335e+00	5.277177e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.398106e+00	1.249997e-01	1.009865e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.275009e+00	2.163929e-01	3.177768e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.584495e+00	1.081737e-01	4.044016e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.782727e-01	6.502637e-02	3.312200e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.721582e-01	3.958680e-02	2.200798e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.421986e-01	2.564722e-02	1.300121e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.001134e-02	3.773919e-03	1.550467e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.048145152567508225,0.004685494559121026,0.020804470802756055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.630267e+02	3.106291e+01	9.553912e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.076973e+01	1.027758e+00	2.599979e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.132151e+00	3.559154e-01	2.413179e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.965635e+00	1.602379e-01	1.315022e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.971550e+00	1.164110e-01	3.403692e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.183892e+00	9.387219e-02	4.581480e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.380940e-01	7.085348e-02	3.437827e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.764534e-02	5.248628e-03	2.413822e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.21868381343594004,0.010764987971413426,0.04439811836906701
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.190911e+00	6.508140e-01	2.980548e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.718983e+00	1.246277e+00	3.832490e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.454417e+00	1.166610e+00	3.146491e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.571923e+00	7.613449e-01	1.453801e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.262021e+00	2.530085e-01	1.562877e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.742648e+00	1.708594e-01	2.569667e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.301288e+00	1.712027e-01	3.994365e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.885592e+00	1.422442e-01	4.899196e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.434621e+00	1.211160e-01	4.995843e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.057763e+00	9.650252e-02	4.423840e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.921649e-01	6.773082e-02	3.631580e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.161338e-01	4.547523e-02	2.511199e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.080627e-01	2.733828e-02	1.557493e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.516715e-02	2.373838e-03	1.399936e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11173491415144052,0.005995423991347532,0.0284953480683319
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.578368e+00	2.938596e+00	8.325885e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.154204e+01	2.878831e+00	7.794259e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.109201e+00	1.662002e+00	4.119292e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.338263e+00	7.570087e-01	1.461837e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.177371e+00	2.113244e-01	1.822371e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.984714e+00	1.685620e-01	1.462785e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.412260e+00	1.534172e-01	2.398391e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.021011e+00	1.239059e-01	3.185839e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.515402e+00	8.222165e-02	3.434039e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.900425e-01	6.162176e-02	3.397435e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.881877e-01	4.296728e-02	2.455596e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.174230e-01	2.877573e-02	1.521383e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.629789e-02	3.254874e-03	1.798168e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05213987668258273,0.00434175453780699,0.022526354847271265
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.503907e+02	2.727316e+01	6.781947e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.453230e+01	3.614283e+00	1.047998e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.789822e+01	1.212923e+00	3.731440e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.078949e+01	4.417688e-01	2.071828e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.721143e+00	3.389938e-01	1.829180e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.441384e+00	2.325710e-01	1.334522e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.111612e+00	1.379156e-01	1.012811e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.444164e+00	7.070171e-02	1.808816e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.031104e+00	1.043467e-01	3.727888e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.422843e+00	9.833458e-02	4.944904e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.332577e-01	7.889374e-02	4.082703e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.740339e-02	5.265102e-03	2.978717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23183119962665047,0.007624073897932959,0.041552174395799474
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.598448e+00	6.227372e-01	9.132444e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.307510e+00	5.991559e-01	3.386552e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.563537e+00	1.000061e-01	5.519143e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.499457e+00	1.350001e-01	6.915202e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.782950e-01	9.194120e-02	4.903857e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.732761e-01	5.486527e-02	3.067201e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.058403e-01	3.265919e-02	1.510331e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.275414e-02	3.586263e-03	1.260722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.12284504813154996,0.004471326821982383,0.02725642814306846
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.182536e+00	1.326911e+00	1.580883e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.638925e+00	8.995422e-04	8.473353e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.645915e+00	8.191526e-02	6.636103e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.648532e-01	6.015838e-02	3.571249e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.764252e-01	3.942329e-02	2.234027e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.435297e-01	2.538131e-02	1.170576e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.003057e-02	1.552650e-02	6.128626e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.183673e-03	1.604274e-03	4.620700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.0707050058812308,0.004437457655432728,0.024808713999040027
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.188601e+01	3.416297e+00	3.380348e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.275216e+00	1.745425e-02	1.897532e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.941859e+00	1.053831e-01	9.829499e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.559330e-01	8.131252e-02	4.299333e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.912306e-02	6.803011e-03	2.747504e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.2362398128960547,0.008574816892431114,0.04247020985123853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.803132e-01	1.456080e-01	4.059476e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.616892e+00	1.043706e+00	2.487408e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.646328e+00	1.574854e+00	3.248911e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.304626e+00	9.545379e-01	1.449594e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.820047e+00	3.810853e-02	1.715294e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.033891e+00	1.284826e-01	5.180493e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.285346e+00	1.446161e-01	6.915384e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.693750e+00	1.298694e-01	6.776223e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.266207e+00	1.087283e-01	5.825135e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.864627e-01	8.321645e-02	4.623173e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.910016e-01	6.087473e-02	3.302776e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.456821e-01	4.173031e-02	2.388292e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.736932e-01	2.530132e-02	1.259319e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.187470e-02	2.163484e-03	1.047943e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.12772168101407533,0.004772056330289737,0.030893954857459105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.222073e+00	8.545227e-01	1.092107e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.888998e+00	3.325464e+00	4.131797e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.627757e+00	2.860069e+00	3.665733e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.997701e+00	1.328714e+00	1.828933e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.510433e+00	3.721400e-02	5.270974e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.168379e+00	4.717774e-02	6.979999e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.107722e+00	7.710852e-02	8.124137e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.262043e+00	8.386003e-02	7.120705e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.606771e+00	7.677120e-02	6.421069e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.171638e+00	6.712011e-02	4.743775e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.133325e-01	5.361154e-02	3.278749e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.430051e-01	4.104003e-02	2.451661e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.234184e-01	2.913659e-02	1.633665e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.646327e-01	1.947107e-02	9.026299e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.159576e-02	1.931050e-03	8.607746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.06496885752471981,0.003632578663346847,0.024481124197084758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.872135e+00	4.348992e+00	3.918837e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.383474e+01	8.583589e+00	7.336002e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.565087e+01	6.768442e+00	6.026959e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.296381e+01	2.350686e+00	2.980345e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.348105e+00	0.000000e+00	1.235014e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.140536e+00	5.335599e-02	1.811106e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.920225e+00	1.010350e-01	1.609147e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.510270e+00	1.069602e-01	1.186091e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.606514e+00	1.006536e-01	7.667995e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.857729e-01	8.308265e-02	5.335769e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.870794e-01	6.783473e-02	3.470071e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.289283e-02	3.945532e-03	1.865593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.20942299832373562,0.011563675093726467,0.04076295848699196
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.884150e+00	7.877299e-01	3.235044e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.711758e+00	8.337549e-01	2.381691e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.669101e+00	2.521481e-01	3.634621e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.813375e+00	1.847328e-01	5.298456e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.054432e+00	1.122222e-01	4.509462e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.654269e-01	6.455749e-02	3.085362e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.632365e-01	3.751187e-02	1.716008e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.120581e-02	2.121123e-02	7.971637e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.573673e-03	1.471629e-03	4.705310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10171044756394071,0.006761957676139144,0.025109089739038443
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.246386e+01	3.326401e+00	1.383311e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.205056e+00	1.056891e+00	3.488826e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.146514e+00	2.109856e-01	1.405569e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.257499e+00	2.143008e-01	3.216349e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.497135e+00	1.042886e-01	3.749399e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.054773e-01	6.078828e-02	2.672664e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.398097e-01	3.801619e-02	1.823635e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.228546e-01	2.453063e-02	1.036750e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.749886e-02	3.723353e-03	1.296817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.045130748459390316,0.004565299254001717,0.017170800973338694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.770107e+02	2.767245e+01	1.272706e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.806495e+01	7.605565e-01	2.034185e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.054934e+00	3.632734e-01	2.219525e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.940639e+00	1.430812e-01	1.270535e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.900576e+00	1.234084e-01	3.020501e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.118336e+00	9.300410e-02	3.738859e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.958409e-01	6.789724e-02	2.865423e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.452005e-02	5.094290e-03	1.961287e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.2065000645791367,0.010790068300346511,0.04004210007673395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.448650e+00	7.419421e-01	3.452051e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.181945e+00	1.270403e+00	4.281115e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.784830e+00	1.069406e+00	2.978991e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.677337e+00	5.323337e-01	8.843063e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.201750e+00	1.723186e-01	6.594783e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.629383e+00	1.868480e-01	3.420089e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.170173e+00	1.691494e-01	4.322214e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.750850e+00	1.387008e-01	4.493712e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.310116e+00	1.155932e-01	4.515421e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.335419e-01	8.837242e-02	3.854829e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.258101e-01	6.490135e-02	2.944613e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.543665e-01	4.266337e-02	2.173313e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.725177e-01	2.489301e-02	1.152223e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.204580e-02	2.166957e-03	1.006603e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.1043935012365787,0.005969532661048882,0.024504106267163317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.208897e+01	3.308915e+00	1.029568e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.278659e+01	2.696019e+00	1.084282e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.967794e+00	1.164652e+00	3.277860e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.817517e+00	4.357093e-01	6.349177e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.849174e+00	1.673639e-01	7.064904e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.847806e+00	1.621127e-01	1.645686e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.333862e+00	1.457954e-01	2.492384e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.954695e+00	1.303067e-01	2.821525e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.399404e+00	7.932548e-02	3.418309e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.172731e-01	5.974432e-02	2.761037e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.513353e-01	4.234611e-02	1.972008e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.793604e-01	2.729285e-02	1.356380e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.305953e-02	3.182148e-03	1.383014e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.04844757661943628,0.004264583663972886,0.0180016367356065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.655019e+02	2.442884e+01	7.652591e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.022606e+01	2.293757e+00	8.168866e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.650396e+01	8.063429e-01	1.641357e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.035922e+01	5.042418e-01	2.150679e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.552392e+00	2.577087e-01	1.738025e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.311493e+00	2.032202e-01	1.265658e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.027624e+00	1.068355e-01	1.016697e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.355748e+00	7.740978e-02	1.360068e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.911510e+00	1.029978e-01	3.676683e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.340184e+00	9.940062e-02	3.938778e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.653378e-01	7.711476e-02	3.597092e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.362546e-02	5.145813e-03	2.259412e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.21380857503737938,0.007885868822376685,0.03716787411313466
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.060307e+00	6.507718e-01	1.137956e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.994103e+00	4.296554e-01	4.561896e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.217487e+00	1.288213e-01	5.810538e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.294490e+00	1.282242e-01	5.617198e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.660705e-01	8.519469e-02	3.932976e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.992596e-01	5.106818e-02	2.436916e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.678415e-01	3.092058e-02	1.232398e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.765870e-03	3.176898e-03	9.417834e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11463303696156019,0.004478974005091202,0.022875695994056533
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.722589e+00	1.129135e+00	1.707526e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.117942e+00	2.274969e-02	6.449742e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.453299e+00	8.283324e-02	4.987036e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.853782e-01	5.800955e-02	3.059813e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.305222e-01	3.754644e-02	1.721207e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.190424e-01	2.464043e-02	1.037231e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.718261e-02	1.506638e-02	5.676124e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.277417e-03	1.524379e-03	3.799403e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06522980424878935,0.004305700858566214,0.020914960948149763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.289447e+01	2.815193e+00	3.544449e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.537380e+00	5.131882e-02	1.502644e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.728246e+00	1.055569e-01	7.515023e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.813185e-01	7.614691e-02	3.431134e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.410538e-02	6.475473e-03	2.432483e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.22133142355693353,0.00882969766843511,0.038666058181788976
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.569796e-01	1.959771e-01	5.450239e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.263091e+00	1.310744e+00	3.232136e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.352314e+00	1.517024e+00	3.218556e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.360833e+00	4.673939e-01	1.393568e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.525158e+00	8.980836e-02	3.227409e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.680441e+00	1.463553e-01	6.244372e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.006124e+00	1.461403e-01	6.714917e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.469143e+00	1.248407e-01	5.844015e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.107763e+00	1.025723e-01	4.948588e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.784284e-01	7.862983e-02	3.656617e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.021084e-01	5.688454e-02	2.623224e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.943494e-01	3.920552e-02	1.801437e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.452380e-01	2.387555e-02	1.004351e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.742569e-03	1.978639e-03	6.888663e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.11806095864256884,0.004891652106550126,0.02714801671148119
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.986104e+00	1.292659e+00	1.681118e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.756897e+00	3.754146e+00	5.107739e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.420301e+00	2.250130e+00	3.450195e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.807827e+00	4.890969e-01	3.523392e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.115285e+00	8.117840e-03	5.815789e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.760376e+00	6.927483e-02	7.554198e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.752744e+00	8.853280e-02	7.534263e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.984578e+00	8.630325e-02	6.423778e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.434746e+00	7.769083e-02	5.322598e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.056362e+00	6.588068e-02	3.593166e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.212313e-01	5.128139e-02	2.834593e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.801054e-01	3.899474e-02	1.952999e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.958439e-01	2.896588e-02	1.275047e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.465742e-01	1.889980e-02	8.226439e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.028014e-02	1.918561e-03	6.075265e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.059216097102021095,0.003584266362930834,0.02113711315459016
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.159216e+00	5.939869e+00	5.214747e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.731007e+01	9.703935e+00	8.796295e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.736793e+01	5.689778e+00	6.087613e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.299753e+01	9.171697e-01	8.635619e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.751563e+00	0.000000e+00	1.522469e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.464100e+00	8.387348e-02	1.932530e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.472124e+00	1.138832e-01	1.341819e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.212460e+00	1.110915e-01	9.250841e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.409053e+00	9.618499e-02	6.541038e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.957580e-01	7.947083e-02	4.111957e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.312195e-01	6.502066e-02	2.877898e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.958981e-02	3.754693e-03	1.522254e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.19615033880622235,0.011871056488563209,0.037715716253622716
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.388206e+00	8.938608e-01	3.807814e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.609870e+00	6.078178e-01	1.748972e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.520539e+00	2.165690e-01	4.106589e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.672988e+00	1.769606e-01	4.848724e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.453837e-01	1.049279e-01	4.012930e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.935952e-01	6.052855e-02	2.532611e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.213545e-01	3.576306e-02	1.409949e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.239895e-02	1.985544e-02	6.481378e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.407101e-03	1.235476e-03	3.111256e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09501615220623832,0.006704167008911674,0.02281571804096169
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.544370e+01	3.693052e+00	1.650199e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.157037e+00	6.252890e-01	2.156559e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.964046e+00	1.613611e-01	1.438131e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.204117e+00	1.782221e-01	3.231759e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.416017e+00	1.068005e-01	3.164753e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.493810e-01	5.888568e-02	2.447115e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.018975e-01	3.665012e-02	1.494303e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.009356e-01	2.394599e-02	9.353644e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.483401e-02	3.574563e-03	1.162621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04181364793901966,0.004398652163791164,0.01551693713899946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.883949e+02	2.634033e+01	1.188913e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.648781e+01	7.119311e-01	3.476131e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.962562e+00	2.217444e-01	2.218759e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.894137e+00	1.162709e-01	1.134817e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.817101e+00	1.141334e-01	2.888915e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.060175e+00	9.070694e-02	3.299551e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.493394e-01	6.378757e-02	2.467434e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.084416e-02	4.832725e-03	1.793511e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.1942725910641978,0.011004767494740608,0.036583888149995164
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.812967e+00	8.825252e-01	3.775287e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.773502e+00	1.387908e+00	4.674296e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.061908e+00	9.123008e-01	2.667411e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.611471e+00	2.392791e-01	2.716716e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.988670e+00	1.387924e-01	2.245709e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.475321e+00	1.759323e-01	3.906836e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.072553e+00	1.808667e-01	4.245333e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.613465e+00	1.377515e-01	4.445449e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.197092e+00	1.119923e-01	3.739882e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.449076e-01	8.576807e-02	3.230192e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.426703e-01	6.075870e-02	2.524410e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.060797e-01	4.058987e-02	1.636803e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.465035e-01	2.383035e-02	9.344808e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.663427e-03	1.957972e-03	6.731752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.09729851308257481,0.006007770852981056,0.021542479652008464
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.556349e+01	3.955736e+00	1.273872e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.349189e+01	2.360910e+00	9.421408e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.338518e+00	7.679938e-01	2.175595e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.129968e+00	1.635208e-01	3.910741e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.557989e+00	1.419927e-01	8.964161e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.727847e+00	1.107991e-01	1.733030e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.277442e+00	1.250958e-01	2.668323e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.837930e+00	1.039439e-01	3.091640e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.326763e+00	8.433704e-02	2.904060e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.335966e-01	5.809876e-02	2.462041e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.993413e-01	4.101707e-02	1.642779e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.560526e-01	2.696232e-02	1.116278e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.051101e-02	3.123417e-03	1.077374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.044581388023331836,0.004152052078352231,0.01552775578239493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.789790e+02	2.373613e+01	8.525329e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.685179e+01	1.127094e+00	3.860793e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.562134e+01	4.716426e-01	2.900915e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.010466e+01	5.110990e-01	2.666469e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.350870e+00	1.778872e-01	2.259905e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.177277e+00	5.463138e-02	1.555710e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.947194e+00	8.994486e-02	9.425702e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.251752e+00	7.398580e-02	1.220582e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.826651e+00	1.095869e-01	3.226895e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.235562e+00	9.779504e-02	3.681028e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.032831e-01	7.367711e-02	3.150008e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.941262e-02	4.939593e-03	1.891473e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.19716514259559503,0.007985275781873441,0.03199871435787116
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.514673e+00	6.128203e-01	1.331942e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.632004e+00	2.578975e-01	3.696975e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.877737e+00	1.446756e-01	5.572270e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.114167e+00	1.173126e-01	4.882413e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.690485e-01	7.837892e-02	3.070411e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.433265e-01	4.729452e-02	1.896664e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.372449e-01	2.929801e-02	9.681165e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.756829e-03	2.781829e-03	6.655336e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.10807972771576652,0.004389689460559107,0.018400791404844907
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.170779e+00	9.104531e-01	1.765488e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.666025e+00	4.573562e-02	4.838208e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.310294e+00	7.927210e-02	4.038647e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.083167e-01	5.429478e-02	2.347641e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.945266e-01	3.620309e-02	1.463840e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.006180e-01	2.334367e-02	8.267151e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.299395e-02	1.543019e-02	3.939561e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.567781e-03	1.385047e-03	3.845992e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.0612497969688278,0.004179062635105778,0.01631402404384876
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.371763e+01	2.170721e+00	3.568114e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.907302e+00	7.191378e-02	1.104904e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.557674e+00	1.001260e-01	5.692876e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.201463e-01	7.244722e-02	2.725661e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.114201e-02	6.253911e-03	1.915845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2067326885435851,0.009025334819527886,0.034449184525067233
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.859114e-01	2.642679e-01	7.619156e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.122587e+00	1.549484e+00	4.092909e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.816683e+00	1.155885e+00	2.727251e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.199216e+00	8.101002e-02	1.617797e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.153336e+00	1.305895e-01	4.874346e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.364858e+00	1.521157e-01	6.183270e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.743798e+00	1.380216e-01	5.694418e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.316213e+00	1.188944e-01	4.891550e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.511884e-01	9.542718e-02	3.898100e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.761827e-01	7.336312e-02	3.002280e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.363039e-01	5.386443e-02	2.218396e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.636294e-01	4.160539e-02	1.211635e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.226596e-01	2.262549e-02	6.914413e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.847181e-03	1.612169e-03	5.391621e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.10897515337138614,0.004921899786496528,0.023186084373857996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.240273e+00	1.874234e+00	2.585667e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.700454e+00	3.673906e+00	5.798881e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.597539e+00	1.331375e+00	3.530077e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.385355e+00	8.611890e-02	6.266616e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.608399e+00	4.903341e-02	7.705178e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.285337e+00	8.373001e-02	7.178774e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.406630e+00	9.135003e-02	6.877133e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.786066e+00	8.426243e-02	5.280565e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.299401e+00	7.399709e-02	3.985792e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.512830e-01	6.208684e-02	2.691058e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.407558e-01	4.873991e-02	2.363556e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.422457e-01	3.804107e-02	1.622191e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.814058e-01	3.964661e-02	9.176933e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.328046e-01	1.823079e-02	6.385361e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.291125e-03	1.750877e-03	5.316642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.054158965850574343,0.003542827454334145,0.017515121650979133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.130667e+01	7.682470e+00	6.931867e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.172207e+01	1.067565e+01	1.031731e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.885012e+01	4.150171e+00	5.707615e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.230075e+01	1.201355e-02	1.757533e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.751522e+00	2.648173e-02	2.189350e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.731460e+00	9.978010e-02	1.631451e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.082633e+00	1.150276e-01	1.095104e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.989904e+00	1.053958e-01	7.144673e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.272478e+00	9.215356e-02	4.745508e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.103319e-01	7.496363e-02	3.290384e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.055754e-01	8.028089e-02	1.928167e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.708893e-02	3.620425e-03	1.218255e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.18353787688530368,0.012144963231173367,0.03412321624000353
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.941609e+00	9.558002e-01	4.399914e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.366620e+00	3.746893e-01	1.083086e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.443346e+00	2.392242e-01	4.340169e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.506999e+00	1.546374e-01	4.786766e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.381074e-01	9.671100e-02	3.346719e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.415633e-01	5.697669e-02	1.981543e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.880522e-01	3.388369e-02	1.200437e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.795688e-02	1.831000e-02	4.527748e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.465426e-03	9.780019e-04	2.413697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.08961415683998852,0.006799351378772467,0.01971611784273372
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.813076e+01	3.692023e+00	1.799187e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.051965e+00	3.739649e-01	1.249504e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.906703e+00	1.581900e-01	1.376522e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.144817e+00	1.589300e-01	3.344603e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.336929e+00	1.013833e-01	3.065135e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.942885e-01	5.598450e-02	1.902273e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.769246e-01	3.798953e-02	1.292013e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.821650e-01	2.240840e-02	7.805248e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.349167e-02	3.461387e-03	8.940397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.03969604578103712,0.004294584656353302,0.012560658991501647
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.959973e+02	2.306750e+01	1.116798e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.561360e+01	6.108430e-01	4.639204e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.958782e+00	1.856101e-01	2.143287e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.846550e+00	9.945649e-02	1.049618e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.754573e+00	1.134581e-01	2.714364e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.991060e-01	8.648567e-02	3.120897e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.046264e-01	5.994816e-02	2.019387e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.938331e-02	4.796564e-03	1.331183e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.18291582600031206,0.011233698598537067,0.03321252095961855
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.233613e+00	9.679816e-01	4.784431e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.314475e+00	1.370937e+00	4.980404e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.152857e+00	6.891421e-01	1.968067e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.408023e+00	6.923812e-02	8.260731e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.882635e+00	1.935379e-01	2.826756e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.377810e+00	1.963564e-01	4.295950e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.937596e+00	1.627442e-01	4.454715e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.490447e+00	1.344581e-01	4.334832e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.087005e+00	1.145726e-01	3.303522e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.466459e-01	8.098663e-02	2.878169e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.784183e-01	5.812554e-02	2.150922e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.796205e-01	4.933113e-02	1.239046e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.227240e-01	2.218155e-02	6.885491e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.875801e-03	1.602279e-03	5.432022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09112684863532096,0.005921077584453413,0.018511895132451578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.937525e+01	4.054508e+00	1.829026e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.332561e+01	1.896400e+00	6.440125e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.280827e+00	4.480703e-01	1.339450e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.572721e+00	3.200607e-02	9.160009e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.396928e+00	1.290944e-01	9.513812e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.672103e+00	1.424914e-01	1.753843e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.202863e+00	1.204323e-01	2.969176e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.777490e+00	1.190721e-01	2.727043e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.248695e+00	9.120276e-02	2.456590e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.652699e-01	5.569420e-02	2.136653e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.539919e-01	3.961423e-02	1.501922e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.454797e-01	3.266174e-02	8.176517e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.732011e-02	2.866435e-03	9.419414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04190452047845564,0.004092875385543884,0.012377008079853577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.895565e+02	2.101243e+01	9.258422e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.483960e+01	1.162063e+00	2.197647e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.462183e+01	8.196644e-02	4.638637e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.415866e+00	6.393752e-02	5.717903e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.282595e+00	2.044214e-01	1.776995e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.156750e+00	1.236662e-01	1.594913e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.878912e+00	1.232303e-01	8.892522e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.175322e+00	6.393189e-02	1.109792e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.736470e+00	1.143901e-01	3.163937e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.157656e+00	9.376032e-02	3.036314e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.509937e-01	7.071284e-02	2.567073e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.700348e-02	4.931802e-03	1.431679e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.18546376824048427,0.008140709367489563,0.02913049770913112
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.857837e+00	5.981399e-01	1.483944e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.271790e+00	1.215139e-01	3.086782e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.687211e+00	1.466027e-01	5.155291e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.918214e-01	1.100372e-01	4.280661e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.096054e-01	7.745951e-02	2.567517e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.028085e-01	4.655426e-02	1.519281e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.175028e-01	2.843658e-02	8.923104e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.625148e-03	2.595272e-03	5.691984e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10379994035000278,0.004433614037574279,0.016133753633292947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.438972e+00	7.891785e-01	1.819569e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.438096e+00	5.926401e-02	3.923679e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.194967e+00	7.606030e-02	3.666524e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.696193e-01	5.408785e-02	1.990624e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.709303e-01	3.527613e-02	1.297657e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.808713e-01	2.368614e-02	8.096809e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.536641e-02	1.611419e-02	3.616407e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.456496e-03	1.590593e-03	3.044896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.05828965082448998,0.0041406400424868275,0.01454700794081059
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.426441e+01	1.759526e+00	3.615476e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.491695e+00	8.682390e-02	7.908213e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.462637e+00	9.684056e-02	4.800681e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.677713e-01	7.042406e-02	2.360152e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.846064e-02	6.189516e-03	1.831265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.19534740965940112,0.009270410851109245,0.032366326545157004
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.596275e-01	3.490174e-01	1.028004e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.931282e+00	1.707994e+00	4.723863e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.885122e+00	7.760421e-01	2.824491e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.942266e+00	5.464782e-02	2.083091e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.921777e+00	1.504494e-01	5.160640e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.130044e+00	1.534581e-01	5.598903e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.601601e+00	1.395451e-01	4.812727e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.159401e+00	1.126277e-01	6.058397e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.544316e-01	9.065125e-02	3.407936e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.198852e-01	7.469510e-02	2.497022e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.856656e-01	5.223026e-02	1.792514e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.225862e-01	3.638144e-02	1.162362e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.045654e-01	2.177874e-02	6.134773e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.979355e-03	1.653911e-03	5.313854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10197584341655828,0.005012585912150133,0.0214405028549413
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.699072e+00	2.517393e+00	3.576420e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.092182e+01	3.297593e+00	6.017527e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.242019e+00	5.560210e-01	7.070773e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.937591e+00	0.000000e+00	8.038426e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.148188e+00	6.680338e-02	7.236841e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.060256e+00	9.115473e-02	5.944722e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.282175e+00	1.132215e-01	4.600175e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.606348e+00	8.466731e-02	4.687007e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.178053e+00	7.276285e-02	3.712615e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.870889e-01	6.207402e-02	3.752763e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.007640e-01	4.830717e-02	2.097579e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.080048e-01	3.729748e-02	1.375735e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.521818e-01	2.895112e-02	9.146895e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.209234e-01	1.926687e-02	5.762450e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.350877e-03	1.672701e-03	5.054858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05043970406568025,0.003563161478648165,0.015556273001484953
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.556124e+01	1.020444e+01	9.179877e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.510690e+01	1.042981e+01	1.136002e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.890032e+01	2.065918e+00	1.073498e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.164664e+01	1.353073e-03	2.187895e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.061437e+00	5.624149e-02	1.968342e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.340970e+00	1.130323e-01	1.246165e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.767380e+00	1.150895e-01	8.670554e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.793592e+00	1.045581e-01	5.781070e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.179557e+00	1.001198e-01	4.339383e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.362834e-01	7.337403e-02	4.978703e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.562530e-01	6.557823e-02	1.725790e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.615663e-02	3.614388e-03	1.033304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1740699976981805,0.01148048501314633,0.03218095342468452
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.348904e+00	1.007977e+00	4.434644e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.208134e+00	3.463426e-01	7.542233e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.377308e+00	2.193612e-01	4.746335e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.367226e+00	1.434546e-01	4.572568e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.800454e-01	1.027252e-01	2.844276e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.834266e-01	5.458136e-02	1.873726e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.659282e-01	3.440747e-02	1.023284e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.942950e-02	1.733893e-02	3.978448e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.064665e-03	9.275362e-04	1.816453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.0854158064542325,0.006551321362039078,0.018524742678112757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.978267e+01	3.734414e+00	1.593960e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.514005e+00	2.936399e-01	6.331242e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.841447e+00	1.029975e-01	1.468138e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.133592e+00	1.718787e-01	3.686941e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.255338e+00	9.240275e-02	3.084910e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.562263e-01	5.503525e-02	1.838122e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.484158e-01	3.438077e-02	1.197522e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.699416e-01	2.362819e-02	6.982589e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.235097e-02	3.842698e-03	7.798316e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03764281406895919,0.004213594972106972,0.01158612674210497
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.010836e+02	2.254524e+01	8.891746e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.561066e+01	6.763791e-01	5.433504e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.889417e+00	8.073495e-02	2.470833e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.771123e+00	4.281961e-02	1.363284e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.703311e+00	1.077967e-01	2.849585e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.495300e-01	8.354597e-02	2.715944e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.738331e-01	6.088322e-02	1.925938e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.746164e-02	4.966359e-03	1.204863e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.1741124082049244,0.011254464326298258,0.03170648692886921
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.693149e+00	1.080099e+00	5.066545e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.537330e+00	1.230989e+00	5.164240e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.023862e+00	5.368163e-01	1.362877e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.270424e+00	1.175432e-01	1.765859e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.845162e+00	2.831113e-01	3.236099e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.346931e+00	2.754905e-01	3.937082e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.832798e+00	1.513801e-01	4.512820e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.385400e+00	1.301207e-01	3.847682e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.861345e-01	1.023919e-01	5.246863e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.027622e-01	9.320317e-02	2.489518e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.282192e-01	5.664568e-02	1.886151e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.360216e-01	3.758187e-02	1.217052e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.073367e-01	2.305031e-02	5.883315e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.143549e-03	1.672701e-03	5.350495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.08649840769779939,0.005978596997694791,0.017801864646520837
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.265467e+01	4.483718e+00	1.870208e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.215319e+01	1.253278e+00	7.232027e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.645645e+00	2.468782e-01	3.716874e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.315126e+00	3.740736e-02	2.078996e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.345985e+00	2.103203e-01	8.877133e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.655293e+00	1.855149e-01	1.682544e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.194853e+00	2.058260e-01	2.568682e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.690865e+00	1.120989e-01	2.737124e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.171934e+00	9.780616e-02	2.652483e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.233043e-01	5.548625e-02	3.315153e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.241496e-01	3.949243e-02	1.364609e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.166581e-01	2.642346e-02	8.470335e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.643714e-02	3.044094e-03	7.523576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.039239507279563865,0.004016057313581928,0.011905672139854578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.965729e+02	1.954188e+01	8.309643e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.384796e+01	1.254321e+00	5.423374e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.457408e+01	5.173515e-01	3.355891e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.343862e+00	3.241061e-01	3.866316e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.279232e+00	2.511474e-01	1.707584e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.020665e+00	1.551385e-01	1.311210e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.769701e+00	4.799786e-02	1.343152e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.162501e+00	1.334706e-01	1.067538e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.629900e+00	1.631018e-01	3.090142e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.115386e+00	9.375786e-02	4.345457e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.053284e-01	7.003590e-02	2.500546e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.395229e-02	4.782817e-03	1.394068e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1737406332191,0.008206976382968106,0.024841271864770142
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.202366e+00	5.419182e-01	1.625646e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.894794e+00	1.598803e-03	2.078224e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.511019e+00	1.456656e-01	4.235385e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.879186e-01	1.048571e-01	3.344728e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.382265e-01	7.215372e-02	2.167924e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.582763e-01	4.366864e-02	1.364297e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.003112e-01	2.977698e-02	6.452107e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.343548e-03	2.297721e-03	4.645538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.09981833780646221,0.004487567690970223,0.013649098514834701
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.692632e+00	6.549705e-01	1.892651e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.201017e+00	7.147005e-02	3.272371e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.114562e+00	7.708742e-02	2.743584e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.288739e-01	5.497469e-02	1.773754e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.371325e-01	3.489213e-02	1.154912e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.694203e-01	2.314177e-02	6.768569e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.848405e-02	1.591484e-02	3.340593e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.329831e-03	1.743336e-03	2.670798e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.055798771443604005,0.0041166255607720526,0.011966734789583593
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.472802e+01	1.462519e+00	3.682757e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.157183e+00	9.578274e-02	6.676569e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.357256e+00	9.795488e-02	3.807110e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.369712e-01	7.084659e-02	2.147950e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.621772e-02	6.091997e-03	1.479661e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1821357693718596,0.009543376944054771,0.028881266367731112
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.395327e-01	5.195886e-01	1.616890e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.804626e+00	1.620212e+00	5.081006e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.744905e+00	3.399373e-01	2.359298e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.555272e+00	1.018540e-01	3.652648e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.607659e+00	1.545840e-01	5.464284e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.904356e+00	1.522324e-01	4.611879e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.427170e+00	1.329816e-01	3.920706e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.082416e+00	1.208114e-01	3.505392e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.788991e-01	9.985097e-02	2.740093e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.332703e-01	6.968542e-02	2.243257e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.379202e-01	5.095459e-02	1.478323e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.805580e-01	3.312348e-02	1.086763e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.262357e-02	2.019033e-02	5.594110e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.561971e-03	1.465987e-03	3.668135e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09469167381264815,0.005188425226081386,0.018550349743695987
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.096395e+00	3.141579e+00	5.258063e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.104069e+01	1.947659e+00	6.807373e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.726613e+00	2.532455e-01	4.879775e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.376300e+00	2.247393e-02	7.738868e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.877456e+00	8.367232e-02	6.139639e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.795917e+00	9.765642e-02	5.630019e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.014015e+00	9.210185e-02	4.789493e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.503449e+00	8.617435e-02	3.475300e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.102903e+00	7.455790e-02	2.680669e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.215351e-01	7.266628e-02	2.231395e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.680667e-01	5.338209e-02	1.526916e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.732927e-01	3.721410e-02	1.196429e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.132760e-01	2.643140e-02	8.544131e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.080666e-01	1.940999e-02	5.380062e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.628283e-03	1.780902e-03	4.087672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.046129808344304614,0.0035453757162414376,0.013515458826801885
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.225026e+01	1.291489e+01	1.286707e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.860826e+01	8.691399e+00	1.215266e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.792624e+01	5.842021e-01	2.029330e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.055681e+01	3.991747e-03	2.088404e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.260790e+00	8.565589e-02	1.717975e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.908338e+00	1.170474e-01	1.068685e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.548800e+00	1.186654e-01	6.728331e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.690680e+00	1.075227e-01	4.458041e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.090607e+00	9.139793e-02	3.562811e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.982125e-01	7.292921e-02	2.298781e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.211934e-01	6.948387e-02	1.767684e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.316194e-02	3.443127e-03	9.448237e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.16461556770663346,0.012016230898722918,0.028362134243553883
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.785549e+00	9.931821e-01	4.751089e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.036257e+00	9.762206e-02	1.984516e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.238609e+00	2.208402e-01	4.424953e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.282741e+00	1.443611e-01	3.845436e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.919501e-01	8.846480e-02	2.591051e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.532961e-01	5.817279e-02	1.475304e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.390750e-01	3.600229e-02	7.815174e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.009526e-02	1.546678e-02	3.483838e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.874938e-03	1.046662e-03	1.470368e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08167382016811373,0.006811595625014696,0.016323087863496205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.113785e+01	3.410305e+00	1.757052e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.119502e+00	1.773195e-01	8.036575e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.803044e+00	1.154536e-01	1.110090e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.083821e+00	1.759692e-01	3.300418e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.190305e+00	9.539817e-02	2.572008e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.302671e-01	6.328134e-02	1.587265e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.265027e-01	3.537063e-02	1.028411e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.529194e-01	2.244558e-02	6.410761e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.119603e-02	3.782779e-03	7.157792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03567285036768415,0.004237718168042005,0.010360786758269958
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.053843e+02	1.920115e+01	1.056961e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.550120e+01	6.396481e-01	3.707216e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.847946e+00	1.089908e-01	1.766987e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.741036e+00	4.230047e-02	1.000065e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.661266e+00	1.270001e-01	2.408257e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.987662e-01	8.406701e-02	2.338983e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.518090e-01	5.893624e-02	1.680682e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.529004e-02	4.658635e-03	1.113675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.16407992328193788,0.011927232701578555,0.028136012001609145
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.369601e+00	1.171941e+00	6.491586e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.633967e+00	1.072975e+00	4.387508e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.728222e+00	1.968599e-01	7.235585e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.214534e+00	2.021493e-01	1.852832e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.707762e+00	1.748304e-01	3.576726e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.163874e+00	1.696384e-01	4.264180e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.744610e+00	1.723157e-01	3.700766e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.326651e+00	1.551090e-01	3.332832e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.203085e-01	1.201436e-01	2.793143e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.271666e-01	8.457084e-02	2.193160e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.879166e-01	5.630848e-02	1.619459e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.988712e-01	3.551435e-02	1.097126e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.450699e-02	2.035965e-02	5.516203e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.720983e-03	1.529686e-03	3.672897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.0817103746722606,0.006009181970983005,0.015191200879873301
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.628308e+01	4.443712e+00	2.228107e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.030483e+01	7.512680e-01	5.783231e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.072556e+00	2.032536e-01	4.811152e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.356393e+00	2.420143e-01	7.682430e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.167176e+00	1.039814e-01	1.163636e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.527983e+00	7.835410e-02	1.988494e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.175769e+00	1.861722e-01	2.423317e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.633393e+00	1.031759e-01	2.803178e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.109173e+00	8.723644e-02	2.326636e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.001638e-01	7.294257e-02	1.568073e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.981832e-01	4.380502e-02	1.156895e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.918078e-01	2.592841e-02	8.341392e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.369417e-02	2.890277e-03	6.987897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.036945227969709324,0.003956363512451967,0.010371095099571404
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.027498e+02	1.687474e+01	1.023351e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.307679e+01	1.009518e+00	2.032238e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.437279e+01	7.263083e-01	3.043914e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.222608e+00	1.152433e-01	3.540898e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.240042e+00	3.196713e-01	1.580789e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.944369e+00	1.175330e-01	1.322720e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.668508e+00	3.420886e-02	1.641351e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.070560e+00	9.984886e-02	9.729035e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.646596e+00	1.822044e-01	2.607612e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.026818e+00	9.209225e-02	2.784610e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.781228e-01	7.253227e-02	2.049182e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.124553e-02	4.587853e-03	1.269917e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3379308635476381,0.007446139880876501,0.03862010388748971
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.930784e-01	1.352276e-01	3.299457e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.048533e+00	7.296050e-01	1.452977e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.493794e+00	7.014263e-01	1.287934e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.507963e+00	4.688169e-02	9.403733e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.551441e+00	1.105288e-01	5.846112e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.371788e+00	1.231223e-01	6.653996e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.830958e-01	7.667692e-02	4.029148e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.855578e-02	6.998580e-03	3.527103e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.1871195958592664,0.004352865669806583,0.02616473918827561
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.618898e+00	5.199710e-01	6.785575e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.965252e+00	8.343502e-01	1.929363e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.051598e+00	2.865210e-02	2.351416e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.089033e+00	6.946933e-02	5.241336e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.933002e-01	6.668274e-02	3.948409e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.745501e-01	4.763074e-02	2.131927e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.311403e-01	2.633957e-02	9.261273e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.344524e-03	1.857375e-03	6.602726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.08785459255705581,0.004002065483714373,0.02319387670104374
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.137612e+00	2.045866e+00	2.296801e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.436100e+00	4.429605e-01	5.370442e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.507721e+00	9.363636e-02	9.212559e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.168317e+00	1.049472e-01	6.059847e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.893675e-02	7.311896e-03	2.892261e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.31032769922805176,0.007379939803495883,0.035032528926592865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.386126e-01	1.284655e-01	3.534061e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.255711e-01	2.393577e-01	6.729623e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.129255e+00	4.528418e-01	1.083717e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.886244e+00	6.441469e-01	1.324248e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.615593e+00	6.526223e-01	1.235727e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.156904e+00	4.902330e-01	7.783903e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.316977e+00	2.168279e-01	1.851283e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.104592e+00	4.606627e-02	1.500109e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.642827e+00	8.251971e-02	4.280087e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.058910e+00	1.070734e-01	5.287313e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.364093e+00	1.023656e-01	5.281690e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.089457e-01	7.904464e-02	4.141483e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.900429e-01	4.560450e-02	2.433730e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.577231e-02	3.586089e-03	1.828292e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.1827385499153727,0.004082980384462004,0.02504418477333606
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.767489e-01	3.233377e-01	4.479999e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.191623e+00	5.249114e-01	7.376183e-02
4.875000e-02	8.750000e-03	8.750000e-03	2.100689e+00	8.235294e-01	1.100596e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.068921e+00	9.409037e-01	1.322019e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.018364e+00	9.183982e-01	1.362387e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.522054e+00	7.097880e-01	1.107690e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.495390e+00	3.445958e-01	1.105933e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.046155e+00	5.975536e-02	1.474691e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.299345e+00	2.944389e-02	2.698258e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.421909e+00	5.223292e-02	4.498894e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.666668e+00	6.530694e-02	4.242110e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.011439e+00	5.895433e-02	3.441777e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.420844e-01	4.199294e-02	2.384454e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.478675e-01	2.397641e-02	1.328539e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.809617e-02	2.135495e-03	1.111034e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08224903510138484,0.0028518757869596956,0.01890382111427774
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.322924e+00	2.261894e+00	2.001007e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.830905e+00	2.719750e+00	2.496226e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.111032e+00	2.823990e+00	2.935516e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.395475e+00	2.233443e+00	2.785123e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.432064e+00	1.275384e+00	2.018478e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.144062e+00	2.640246e-01	3.876163e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.068379e+00	1.640454e-02	6.923017e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.120035e+00	8.367078e-02	8.289348e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.538643e+00	9.971234e-02	7.780330e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.431724e+00	9.002002e-02	5.776513e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.309779e-01	6.432796e-02	3.776059e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.575179e-02	3.081210e-03	1.663303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3068839147134195,0.01026705807849898,0.0411533621864858
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.995979e-01	1.681154e-01	1.282727e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.470126e+00	6.509374e-01	1.715627e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.821880e+00	7.051481e-01	1.571367e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.192005e+00	1.067764e-01	1.829143e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.447309e+00	1.495049e-01	4.627271e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.362239e+00	1.302282e-01	6.181650e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.408743e-01	8.415358e-02	4.055438e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.439441e-01	4.535831e-02	1.965891e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.282839e-02	2.658184e-03	1.306521e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.15983608892657536,0.006366948514367338,0.027447791218317585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.026854e+00	3.742470e-01	3.298460e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.165185e+00	1.158724e+00	2.334354e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.824030e+00	1.013446e+00	2.477017e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.403936e+00	3.674807e-01	1.673219e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.904386e+00	8.681914e-02	2.224813e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.465800e+00	8.408743e-02	4.225420e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.766783e-01	6.813368e-02	3.091538e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.006905e-01	4.956315e-02	1.726890e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.409292e-02	5.693899e-03	1.811196e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05646179395903829,0.0044527062779426765,0.017189372723254923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.930769e+01	8.347324e+00	1.759761e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.600126e+01	5.464098e+00	1.091714e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.485545e+01	1.700229e+00	1.070060e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.483323e+00	1.447205e-01	1.785131e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.699406e+00	1.012881e-01	4.875244e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.280153e+00	1.261185e-01	4.819026e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.838923e-01	9.879607e-02	3.390166e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.090102e-02	5.141952e-03	1.634801e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.2833572640620082,0.008829432379638291,0.03566925231263718
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.192335e-01	2.478125e-01	1.392753e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.269402e-01	3.488479e-01	1.102102e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.411879e+00	5.162949e-01	1.386563e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.857844e+00	5.772279e-01	1.469081e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.378665e+00	5.888687e-01	1.356261e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.802929e+00	4.854798e-01	9.073284e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.965034e+00	2.840700e-01	2.457281e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.836009e+00	5.490443e-02	6.461910e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.409701e+00	8.715217e-02	3.288198e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.903797e+00	1.110334e-01	4.474453e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.297132e+00	1.054527e-01	4.610985e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.423767e-01	7.785492e-02	3.736490e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.558235e-01	4.373390e-02	2.138368e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.471424e-02	3.539323e-03	1.757305e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.15977862372315416,0.005096003865564108,0.024675732146321683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.895920e+00	8.323637e-01	5.371905e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.381736e+00	7.950393e-01	1.563971e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.345552e+00	1.114735e+00	1.897950e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.914226e+00	1.007324e+00	1.885681e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.403075e+00	8.240557e-01	1.694546e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.417550e+00	6.751227e-01	1.179817e-01
1.115000e-01	1.650000e-02	1.650000e-02	4.024197e+00	3.142394e-01	5.304956e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.357450e+00	1.898547e-02	6.271669e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.494633e+00	5.284293e-02	2.685419e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.630775e+00	6.562858e-02	3.416873e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.209723e-01	5.868498e-02	2.927792e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.284799e-01	3.679530e-02	1.869391e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.352778e-02	3.785297e-03	1.815468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06311494155408592,0.003443259907741844,0.01696281700123442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.256331e+01	9.686200e+00	2.003468e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.735627e+01	6.750543e+00	1.025591e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.278111e+01	3.897287e+00	7.531874e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.798851e+01	2.410468e+00	4.973833e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.309853e+01	1.422696e+00	3.434498e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.942044e+00	5.916312e-01	1.177201e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.051899e+00	1.601253e-01	1.481674e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.089648e+00	5.358037e-02	3.061774e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.683112e+00	8.539902e-02	4.718130e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.704476e+00	9.330051e-02	4.517447e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.929670e-01	7.306255e-02	3.760582e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.538125e-02	4.031179e-03	1.973616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.318719251554214,0.0077751654166940964,0.03860434068346741
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.860762e-01	1.611402e-01	3.152937e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.626564e+00	8.479010e-01	1.731363e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.791645e+00	5.811649e-01	1.162983e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.216850e+00	5.208162e-02	2.199664e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.051870e+00	1.289362e-01	6.387077e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.053924e+00	1.124355e-01	5.830809e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.795618e-01	6.742157e-02	3.428007e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.619719e-02	6.959763e-03	3.216639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.17051229457810194,0.004671746038305474,0.026301155328022324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.268131e+00	6.546543e-01	9.018320e-02
1.350000e-01	3.000000e-02	3.000000e-02	5.451167e+00	6.775962e-01	1.956651e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.381290e+00	2.751608e-02	3.472668e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.572200e+00	7.844735e-02	4.991075e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.225318e-01	5.981061e-02	3.308159e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.412285e-01	3.811043e-02	1.857137e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.317586e-01	2.210323e-02	8.948731e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.290933e-03	1.772202e-03	6.898918e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08252355118358048,0.004061859709678789,0.02194825535572434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.842038e+00	2.244949e+00	2.653980e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.472156e+00	1.937924e-01	7.802953e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.805227e+00	1.012237e-01	8.603470e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.039330e+00	9.219458e-02	4.968732e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.218245e-02	6.179332e-03	2.687765e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.2981140170513819,0.008036887822740257,0.036731615662731754
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.018734e-01	1.193289e-01	3.531984e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.884470e-01	2.951408e-01	8.369121e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.337933e+00	5.514810e-01	1.374266e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.244483e+00	7.540123e-01	1.631921e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.036063e+00	7.136497e-01	1.359724e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.413772e+00	4.254505e-01	6.789120e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.354495e+00	8.046239e-02	2.905790e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.953197e+00	7.092005e-02	2.656942e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.394453e+00	1.097920e-01	4.722898e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.757732e+00	1.190935e-01	5.513526e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.129268e+00	1.018072e-01	5.145333e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.782412e-01	7.320133e-02	3.855355e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.476741e-01	4.361204e-02	2.262883e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.491728e-02	3.751583e-03	1.869048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.16966418146495818,0.004503502139845128,0.026312351161669134
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.608775e-01	3.502475e-01	4.920176e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.552851e+00	7.216205e-01	1.039669e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.791113e+00	1.054764e+00	1.556069e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.045993e+00	1.176129e+00	1.816036e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.881545e+00	9.992931e-01	1.642178e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.049312e+00	6.179885e-01	1.120692e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.596384e+00	2.040622e-01	1.022500e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.760073e+00	1.473372e-02	2.426205e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.824078e+00	5.569565e-02	4.246096e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.021783e+00	7.207999e-02	4.673661e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.337191e+00	6.798238e-02	4.212599e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.299212e-01	5.585404e-02	3.209315e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.793539e-01	4.019682e-02	2.127198e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.292365e-01	2.380003e-02	1.261555e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.794562e-02	2.322981e-03	1.138212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.07723330648916246,0.002977707990353934,0.019042067960625422
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.682026e+00	2.701504e+00	2.330675e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.196626e+00	3.218147e+00	3.176317e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.915608e+00	3.316958e+00	3.706843e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.103405e+01	2.400256e+00	3.198992e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.004799e+01	9.945378e-01	2.559176e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.744577e+00	0.000000e+00	5.502178e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.400844e+00	5.428887e-02	8.126863e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.512051e+00	9.397447e-02	8.769184e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.153508e+00	1.002412e-01	7.357067e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.266727e+00	8.608309e-02	5.175250e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.775525e-01	6.235876e-02	3.488871e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.617247e-02	3.171380e-03	1.646079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.28794269087755436,0.011296284072755403,0.042749169041114476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.106747e-01	2.251849e-01	1.474319e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.925188e+00	8.020955e-01	2.181407e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.186988e+00	6.575211e-01	1.565887e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.025722e+00	1.464886e-01	1.301298e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.018161e+00	1.464724e-01	5.667613e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.100583e+00	1.227459e-01	5.481175e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.390028e-01	7.445144e-02	3.517654e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.239540e-01	3.903720e-02	1.788961e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.387272e-02	2.984717e-03	1.279615e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.1444059618923893,0.00664116724058611,0.02743411179977165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.683462e+00	5.840671e-01	3.503544e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.750769e+00	1.497511e+00	3.297705e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.675747e+00	9.649048e-01	4.245003e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.009309e+00	1.223209e-01	6.650577e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.306859e+00	1.098515e-01	3.341783e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.164783e+00	8.296531e-02	3.804856e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.880129e-01	5.883837e-02	2.623899e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.911627e-01	4.026013e-02	1.540352e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.546203e-02	4.718352e-03	1.798933e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05307942244268954,0.004379335564940662,0.01696235475801859
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.743902e+01	1.331780e+01	2.669679e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.233226e+01	5.477866e+00	1.922383e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.399559e+01	1.151128e+00	6.115731e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.071043e+00	4.343314e-02	2.708771e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.222958e+00	1.272481e-01	4.635558e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.182255e+00	1.151108e-01	4.214938e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.964331e-01	8.297572e-02	2.930059e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.482226e-02	4.338960e-03	1.700174e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.26949995613596467,0.009641164935410174,0.03826927949173481
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.606877e-01	2.926746e-01	1.607747e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.154498e+00	4.695068e-01	1.419371e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.692881e+00	6.181562e-01	1.766308e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.223476e+00	6.808285e-01	1.796737e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.733759e+00	6.365616e-01	1.462861e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.014288e+00	4.354298e-01	7.717387e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.988930e+00	1.366158e-01	1.450184e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.700905e+00	8.806703e-02	1.570509e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.189765e+00	1.118736e-01	3.666224e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.626693e+00	1.221378e-01	4.914848e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.091484e+00	1.043066e-01	4.529205e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.368535e-01	7.270971e-02	3.444671e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.238178e-01	4.247402e-02	2.071720e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.439134e-02	3.746483e-03	1.793782e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.14626299540244733,0.005501590204525897,0.025171984979898088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.193622e+00	9.615563e-01	5.411036e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.466603e+00	1.135212e+00	2.337760e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.533155e+00	1.292552e+00	2.616255e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.101499e+00	1.080658e+00	2.435900e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.182578e+00	8.439871e-01	1.962118e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.748101e+00	5.513220e-01	1.048909e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.916750e+00	1.995956e-01	2.167457e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.016355e+00	3.965192e-02	1.224694e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.126003e+00	7.064989e-02	2.983557e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.351638e+00	7.156048e-02	3.356209e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.751635e-01	5.578089e-02	2.713968e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.895465e-01	3.530360e-02	1.691112e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.254126e-02	3.859447e-03	1.841487e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.0584827354367281,0.0036075926904705694,0.0168697325305611
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.761907e+01	1.339591e+01	2.677564e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.498963e+01	6.168599e+00	1.298764e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.653697e+01	3.796320e+00	8.390423e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.914169e+01	2.174641e+00	5.761721e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.276307e+01	1.033765e+00	2.722188e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.210959e+00	3.791294e-01	6.889177e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.104394e+00	6.768409e-02	2.834286e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.324240e+00	7.342993e-02	3.795553e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.353164e+00	9.455739e-02	4.077077e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.524953e+00	9.160389e-02	4.369371e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.435779e-01	7.214322e-02	3.290348e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.579552e-02	4.168792e-03	2.002351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.29102506118116733,0.007689086908164944,0.03615512583855962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.862594e-01	2.105297e-01	4.233346e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.506144e+00	9.307926e-01	2.028461e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.830026e+00	3.290897e-01	1.518678e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.633494e+00	1.056694e-01	4.559262e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.495687e+00	1.324673e-01	6.254926e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.564433e-01	9.034133e-02	4.524451e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.499743e-01	5.169053e-02	2.399000e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.825751e-02	5.611575e-03	2.444540e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1484305470786885,0.004657211390596772,0.02410799152268847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.379823e+00	7.948473e-01	1.212747e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.312420e+00	4.097148e-01	3.410964e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.509469e+00	6.803854e-02	4.449724e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.134987e+00	7.584606e-02	4.092899e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.529617e-01	4.931557e-02	2.542881e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.827502e-01	3.176617e-02	1.383011e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.153997e-01	1.775477e-02	7.479710e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.123718e-03	1.713772e-03	6.063333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07237273730124312,0.0037309833297348854,0.01837383131201692
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.100743e+01	2.137483e+00	2.973646e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.184261e+00	0.000000e+00	7.662732e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.124089e+00	1.060439e-01	6.988960e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.158492e-01	8.021480e-02	3.887464e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.766142e-02	5.360997e-03	2.165965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2775806761468874,0.008339292548295685,0.035518630466926215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.988558e-01	1.244330e-01	3.950083e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.491533e-01	3.728826e-01	1.121362e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.796945e+00	7.337724e-01	1.846415e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.876890e+00	8.450441e-01	1.927205e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.607285e+00	6.760558e-01	1.251398e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.630314e+00	2.253841e-01	8.606087e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.232540e+00	6.338091e-02	1.625120e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.602326e+00	1.150460e-01	4.556870e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.974905e+00	1.303154e-01	5.454681e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.372645e+00	1.155486e-01	5.407788e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.674648e-01	8.786501e-02	4.275149e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.192654e-01	6.085166e-02	2.894008e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.613382e-01	3.571082e-02	1.758495e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.028432e-02	3.203282e-03	1.395053e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15131722752751298,0.0045958747733080285,0.024340793547832335
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.736729e-01	4.112127e-01	6.228832e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.284679e+00	9.787863e-01	1.527652e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.124101e+00	1.349608e+00	2.224108e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.553787e+00	1.381452e+00	2.298447e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.948280e+00	9.077165e-01	1.703565e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.336842e+00	3.026439e-01	1.993621e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.307510e+00	4.122665e-03	2.278012e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.191805e+00	5.914730e-02	4.105977e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.248711e+00	7.826450e-02	4.905932e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.562794e+00	7.664553e-02	4.155233e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.026994e+00	6.392855e-02	3.556811e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.475996e-01	4.886355e-02	2.592618e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.783524e-01	3.454647e-02	1.674591e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.895822e-01	2.095643e-02	9.691052e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.567363e-02	2.167133e-03	8.970041e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.06762569740573063,0.002926431612541358,0.016716445987584747
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.738629e+00	3.327519e+00	3.015543e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.018411e+01	4.357015e+00	4.523706e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.335293e+01	3.810289e+00	4.775980e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.291371e+01	1.925024e+00	3.294558e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.021356e+01	2.929995e-01	4.810830e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.995667e+00	1.945219e-02	8.648281e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.474577e+00	8.790883e-02	9.904967e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.800636e+00	1.058066e-01	7.675294e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.683939e+00	9.772706e-02	6.262145e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.982864e-01	7.887208e-02	4.158186e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.513035e-01	5.672892e-02	2.716323e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.239205e-02	2.893658e-03	1.275480e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2624789709838739,0.011911797182255102,0.041093787293113415
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.120083e-01	3.057574e-01	1.676225e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.614694e+00	9.467886e-01	2.610591e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.475180e+00	4.270856e-01	8.992028e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.670168e+00	2.070816e-01	3.526239e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.572163e+00	1.630742e-01	5.827850e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.366664e-01	1.029514e-01	4.525926e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.110327e-01	5.830427e-02	2.617284e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.749605e-01	3.143501e-02	1.344513e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.186085e-02	2.551305e-03	1.070423e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.1266198094491389,0.007062180953377295,0.025368492958544597
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.925304e+00	9.319724e-01	3.904989e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.899165e+00	1.664405e+00	4.357899e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.979116e+00	6.587838e-01	3.601099e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.402226e+00	1.607781e-01	1.650657e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.801651e+00	1.455998e-01	3.754118e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.288323e-01	9.071737e-02	3.238415e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.821594e-01	4.818439e-02	2.077232e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.518062e-01	3.022156e-02	1.200692e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.377916e-02	4.060147e-03	1.549709e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04669241268549562,0.004151672255668357,0.01481508239611188
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.890303e+01	1.834984e+01	4.038960e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.624070e+01	4.676050e+00	3.114718e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.191111e+01	3.481331e-01	1.375645e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.792614e+00	1.498759e-01	3.585502e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.916886e+00	1.751331e-01	4.168322e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.023654e+00	1.101763e-01	3.626204e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.240906e-01	6.536890e-02	2.493727e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.388427e-02	3.725223e-03	1.400947e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.24889218880074218,0.009978333945358214,0.03757997892202655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.809450e-01	3.588273e-01	2.009167e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.507114e+00	6.032243e-01	1.925730e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.158071e+00	7.361848e-01	2.228841e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.789004e+00	7.844040e-01	2.059554e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.178437e+00	5.934536e-01	1.385612e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.219912e+00	2.810662e-01	2.985667e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.936022e+00	8.597533e-02	7.389021e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.432125e+00	1.122683e-01	3.251880e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.852253e+00	1.331963e-01	4.514837e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.332105e+00	1.203246e-01	4.611681e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.639753e-01	9.021071e-02	4.005502e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.082610e-01	6.089463e-02	2.712436e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.478789e-01	3.452488e-02	1.673613e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.027932e-02	3.222408e-03	1.348788e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.12832120579041564,0.00555264228492508,0.023234755459142303
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.150753e+00	1.210679e+00	5.359960e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.295960e+00	1.559771e+00	3.455727e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.368312e+00	1.490574e+00	3.457038e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.592742e+00	1.145298e+00	2.854384e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.889201e+00	7.397156e-01	1.737224e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.737570e+00	2.936323e-01	6.415156e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.572854e+00	5.772697e-02	7.227278e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.530328e+00	7.296639e-02	2.639806e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.745319e+00	8.356211e-02	3.218423e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.092250e+00	6.888037e-02	2.936279e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.242975e-01	4.899815e-02	2.303770e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.183091e-01	3.100871e-02	1.412501e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.798611e-02	3.530961e-03	1.432834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05068262918242338,0.003467606699608758,0.01469870431481552
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.276312e+01	1.730225e+01	3.653142e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.237191e+01	5.981294e+00	1.737657e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.849189e+01	3.047477e+00	1.433655e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.918768e+01	1.502343e+00	5.035835e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.191559e+01	5.931617e-01	1.395755e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.843548e+00	5.357679e-02	3.100097e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.111204e+00	7.874459e-02	3.488591e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.807155e+00	8.514447e-02	3.481561e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.042707e+00	9.925718e-02	3.825464e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.300086e+00	8.852517e-02	3.981188e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.231831e-01	6.745827e-02	2.858783e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.123495e-02	3.790367e-03	1.622220e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2679186651753044,0.007908172375667433,0.0341059660726688
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.454254e-01	2.656076e-01	5.679649e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.172014e+00	9.006817e-01	2.209882e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.524689e+00	9.741797e-02	9.057041e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.076027e+00	1.353473e-01	5.688732e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.163257e+00	1.258332e-01	5.535848e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.979643e-01	7.933079e-02	3.642019e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.743131e-01	4.466976e-02	1.932505e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.131539e-02	4.973397e-03	1.799097e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13235918983012004,0.004711056349691489,0.02183526270285588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.390091e+00	8.277111e-01	1.451800e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.594088e+00	1.962162e-01	3.182982e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.944852e+00	7.970958e-02	4.596177e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.290479e-01	7.169286e-02	3.337593e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.747266e-01	4.577220e-02	2.086171e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.452184e-01	2.894342e-02	1.203173e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.010129e-01	1.726765e-02	6.094315e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.640065e-03	1.821736e-03	5.076523e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06533941977587653,0.003699910111968484,0.015673341754298617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.252158e+01	1.923764e+00	3.321875e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.042180e+00	4.714538e-02	7.581196e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.778032e+00	1.055162e-01	5.840641e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.156099e-01	7.842195e-02	3.102730e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.294734e-02	5.131295e-03	1.832625e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2597520368135783,0.00868001316688305,0.034695351518366446
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.066847e-01	1.352094e-01	5.217206e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.797213e-01	4.895377e-01	1.442632e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.311635e+00	8.554315e-01	2.316190e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.521541e+00	9.254249e-01	2.081962e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.949837e+00	5.138181e-01	1.041868e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.628704e+00	3.187647e-02	1.019310e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.960839e+00	1.071392e-01	3.278471e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.228636e+00	1.388262e-01	5.321108e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.609817e+00	1.342428e-01	5.708462e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.105963e+00	1.091788e-01	4.753697e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.049874e-01	8.036180e-02	3.584455e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.161205e-01	5.493219e-02	2.564416e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.112627e-01	3.209033e-02	1.321189e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.535795e-02	2.827179e-03	1.150492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.1370079794143075,0.0048130209413703995,0.023056528111913138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.528271e-01	4.825143e-01	7.952695e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.403827e+00	1.362985e+00	2.280792e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.704519e+00	1.647826e+00	3.000310e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.805384e+00	1.360666e+00	2.580656e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.331334e+00	5.675029e-01	2.148857e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.063081e+00	4.748623e-02	2.118987e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.765236e+00	4.753214e-02	3.805787e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.656070e+00	8.013454e-02	4.985827e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.850554e+00	8.599567e-02	4.504267e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.267800e+00	7.618521e-02	3.809966e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.613922e-01	6.219967e-02	2.983638e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.461084e-01	4.654482e-02	2.239563e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.221434e-01	3.286097e-02	1.440647e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.672700e-01	2.184395e-02	7.843102e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.266938e-02	2.040136e-03	7.725614e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06039993527475039,0.0029896491395521863,0.015113590605842789
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.442345e+00	4.178597e+00	4.043095e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.396075e+01	5.520231e+00	6.225222e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.615862e+01	3.767690e+00	5.584682e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.359268e+01	1.086221e+00	7.117835e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.608300e+00	0.000000e+00	7.921846e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.131333e+00	6.504134e-02	1.040218e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.754929e+00	1.071755e-01	9.350128e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.351809e+00	1.086365e-01	7.000667e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.427402e+00	9.477369e-02	5.112521e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.645161e-01	7.818939e-02	3.398052e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.830169e-01	5.650257e-02	2.266142e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.885506e-02	2.804134e-03	1.085288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2423404635483605,0.012511846247596492,0.03973745326468889
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.479418e-01	3.846685e-01	1.963601e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.247474e+00	1.040039e+00	3.281032e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.467773e+00	1.965835e-01	2.612417e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.268477e+00	1.920831e-01	4.891990e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.309565e+00	1.689001e-01	5.486131e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.958491e-01	9.019018e-02	3.785249e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.352164e-01	5.160635e-02	2.187628e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.368092e-01	2.832746e-02	1.055821e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.424941e-03	2.258096e-03	8.036151e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11382384452706931,0.007503695196436566,0.023965480330317368
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.606908e+00	1.313921e+00	4.675819e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.769346e+00	1.872646e+00	7.686538e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.533432e+00	3.510150e-01	8.989679e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.752766e+00	1.526448e-01	3.044406e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.557760e+00	1.515998e-01	3.798468e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.243754e-01	8.493431e-02	2.803467e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.304295e-01	4.359595e-02	1.784082e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.212000e-01	2.792013e-02	1.108148e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.061720e-02	4.094592e-03	1.299136e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04201692166531962,0.004337551962886113,0.013460421334712272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.116557e+02	2.045725e+01	5.887545e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.571825e+01	3.699705e+00	2.031868e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.026862e+00	2.105830e-02	4.792540e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.257461e+00	2.206746e-01	3.668947e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.794578e+00	1.794827e-01	3.881360e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.489832e-01	1.112567e-01	3.220411e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.882036e-01	6.830510e-02	2.237814e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.067316e-02	3.623773e-03	1.244944e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.23185722569702116,0.010372517144703886,0.03681905388310591
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.066341e-01	4.138502e-01	2.519302e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.893719e+00	7.558038e-01	2.436744e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.682476e+00	8.549121e-01	2.646204e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.284339e+00	8.452180e-01	2.204205e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.461812e+00	5.013632e-01	1.123950e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.254848e+00	9.752876e-02	1.010570e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.774607e+00	1.332033e-01	2.211006e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.167541e+00	1.487823e-01	4.223834e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.571039e+00	1.367677e-01	4.850096e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.116869e+00	1.136729e-01	4.545955e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.325711e-01	8.495109e-02	3.403512e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.133520e-01	5.536136e-02	2.445421e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.070875e-01	3.165625e-02	1.275137e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.545541e-02	2.838612e-03	1.136017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.11554856703116889,0.005728766587530382,0.022031289934066417
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.364917e+00	1.455871e+00	6.542734e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.408975e+00	2.098412e+00	4.777475e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.147983e+00	1.642591e+00	4.271336e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.456427e+00	1.077065e+00	3.475568e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.942035e+00	5.728375e-01	1.405324e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.369690e+00	9.842277e-02	1.797028e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.109150e+00	6.993776e-02	1.851392e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.195954e+00	1.006387e-01	2.954129e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.496649e+00	8.498729e-02	3.407873e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.567698e-01	6.746836e-02	2.589260e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.485633e-01	4.700743e-02	2.029509e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.759415e-01	2.960928e-02	1.199980e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.388110e-02	3.368393e-03	1.242009e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04532832460273648,0.0035184665110314026,0.013270293618643937
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.083408e+02	1.893133e+01	4.715600e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.561294e+01	5.459061e+00	2.486960e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.865681e+01	2.615079e+00	6.841451e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.763916e+01	9.343610e-01	2.761866e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.879153e+00	1.329891e-01	4.030544e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.645156e+00	5.251805e-02	3.944305e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.578736e+00	7.183310e-02	3.021612e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.553742e+00	1.233022e-01	3.175209e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.878541e+00	1.207951e-01	3.805081e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.183334e+00	8.993081e-02	3.534590e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.522875e-01	6.868254e-02	2.397333e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.715713e-02	3.751032e-03	1.434519e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25128815387232356,0.007963545633972224,0.032591415720917394
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.114744e+00	3.182817e-01	7.022135e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.471610e+00	7.970371e-01	2.508271e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.108920e+00	4.531937e-02	1.725810e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.783849e+00	1.446543e-01	5.547763e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.874702e-01	1.138179e-01	4.739319e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.109123e-01	7.039703e-02	3.113517e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.333455e-01	4.095684e-02	1.660677e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.680111e-02	4.445523e-03	1.468683e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12276987349354326,0.004681078130390787,0.019864227888350378
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.052524e+00	7.994797e-01	1.582897e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.953457e+00	4.888232e-02	2.342012e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.681804e+00	8.379985e-02	4.137079e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.197066e-01	6.738767e-02	2.865496e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.378658e-01	4.198649e-02	1.891443e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.246930e-01	2.691381e-02	1.086708e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.073657e-02	1.821659e-02	5.679024e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.556888e-03	1.706595e-03	4.398290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06136174810596656,0.0036539800909470357,0.014165101660162382
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.336375e+01	1.720009e+00	3.371043e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.426150e+00	6.179783e-02	6.798836e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.566460e+00	1.067122e-01	5.033436e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.688337e-01	8.032882e-02	2.758010e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.018000e-02	5.083085e-03	1.689994e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.24659999478491348,0.00894627738725673,0.033575072516258325
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.264980e-01	1.526152e-01	7.113520e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.240639e+00	6.259890e-01	1.816694e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.828798e+00	9.433964e-01	2.716771e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.976923e+00	8.370915e-01	2.128505e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.055305e+00	3.251937e-01	1.032974e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.456386e+00	7.401099e-02	1.754774e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.655061e+00	1.384437e-01	4.314504e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.953230e+00	1.484001e-01	5.455117e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.373942e+00	1.252324e-01	5.467251e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.490282e-01	1.007894e-01	4.133166e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.159924e-01	7.707739e-02	3.021788e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.659453e-01	5.162201e-02	1.996518e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.804212e-01	2.981641e-02	1.222461e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.254679e-02	2.547994e-03	9.347723e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.12746678215113472,0.0049875113800882526,0.021920928979069693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.239363e+00	6.125890e-01	1.191576e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.656435e+00	1.736159e+00	3.529086e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.187854e+00	1.828275e+00	3.809553e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.352625e+00	9.882096e-01	3.063821e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.127706e+00	3.033384e-01	1.521923e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.538575e+00	4.277509e-02	3.429267e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.294911e+00	8.112846e-02	4.363643e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.336394e+00	8.925107e-02	4.571515e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.633375e+00	8.443287e-02	4.264146e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.103833e+00	7.116782e-02	3.590749e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.680166e-01	5.756753e-02	2.530957e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.143142e-01	5.814136e-02	1.753284e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.899735e-01	3.077862e-02	1.398917e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.500957e-01	1.996077e-02	7.482774e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.114254e-02	1.953439e-03	6.720392e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.05518983208163982,0.0032187579508429973,0.014124029632731037
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.657698e+00	5.325076e+00	6.326121e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.788452e+01	6.423113e+00	9.640630e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.823072e+01	3.044348e+00	8.975357e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.367241e+01	5.526249e-01	7.846940e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.599041e+00	6.149021e-02	1.087853e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.337556e+00	1.495571e-01	9.447452e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.215427e+00	1.405574e-01	8.772041e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.041921e+00	1.212606e-01	6.215514e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.283904e+00	9.677861e-02	3.938747e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.865885e-01	7.555640e-02	3.141482e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.438061e-01	5.698237e-02	2.033896e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.680605e-02	2.814796e-03	1.009786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.22880298901050566,0.01327543268127701,0.03825315917575911
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.091005e+00	4.641350e-01	2.253366e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.646813e+00	1.031829e+00	3.868940e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.280783e+00	1.354265e-01	4.952751e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.040740e+00	2.291199e-01	5.285121e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.171954e+00	1.527365e-01	4.910440e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.155050e-01	8.877474e-02	3.222296e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.891246e-01	4.719038e-02	1.970027e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.118467e-01	2.618596e-02	9.480141e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.577617e-03	2.205430e-03	5.915013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.10596734944639326,0.007994363308357483,0.02297426116383415
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.440463e+00	1.729430e+00	6.020887e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.724439e+00	1.817613e+00	9.877385e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.809256e+00	1.186881e-01	1.515636e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.449124e+00	2.115061e-01	3.485724e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.470745e+00	1.568371e-01	3.595083e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.609889e-01	8.162735e-02	2.464132e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.974531e-01	3.980560e-02	1.772784e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.088793e-01	2.712062e-02	9.910125e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.816423e-02	4.127633e-03	1.192826e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.03968337745601917,0.004392006693547279,0.01253382080338962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.375741e+02	2.309357e+01	1.051388e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.160132e+01	2.446983e+00	1.147170e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.514853e+00	2.559690e-01	4.630837e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.135176e+00	2.667071e-01	3.349512e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.766997e+00	1.699577e-01	3.653785e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.064212e-01	9.584713e-02	3.062881e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.590228e-01	6.589902e-02	2.220611e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.894404e-02	3.640770e-03	1.102358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.22007566653819224,0.011749485478018018,0.0357836567711797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.052858e+00	4.853537e-01	3.000196e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.292413e+00	8.842896e-01	2.955319e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.090568e+00	9.296454e-01	3.112124e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.557676e+00	7.739124e-01	2.483566e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.575420e+00	3.528420e-01	8.808451e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.147529e+00	1.197768e-01	7.820165e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.589890e+00	1.827538e-01	3.352118e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.977418e+00	1.738651e-01	4.481343e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.404656e+00	1.312132e-01	4.982638e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.882843e-01	1.047595e-01	4.058969e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.590862e-01	8.966662e-02	2.917533e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.709994e-01	5.210148e-02	1.989258e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.778114e-01	2.973433e-02	1.159698e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.275879e-02	2.548381e-03	9.476385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10760548805040654,0.006126383940121105,0.0211239726319703
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.931850e+00	1.808119e+00	7.543641e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.335980e+00	2.266623e+00	6.014098e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.170402e+00	1.576892e+00	7.389214e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.511441e+00	8.547266e-01	4.320904e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.591285e+00	4.047858e-01	8.441096e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.955111e+00	1.136927e-01	8.064508e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.783589e+00	1.288708e-01	2.510466e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.042234e+00	1.294752e-01	3.090538e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.379923e+00	8.668990e-02	3.358449e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.709688e-01	6.319899e-02	2.488353e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.176724e-01	5.962884e-02	1.663262e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.507071e-01	2.838914e-02	1.193873e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.129169e-02	3.226573e-03	1.140972e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04243361869366541,0.003817151372757753,0.012419080862508196
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.288051e+02	1.943949e+01	5.829573e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.491321e+01	4.315461e+00	2.361658e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.627220e+01	1.814629e+00	6.444633e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.528865e+01	5.142908e-01	2.424791e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.553453e+00	1.583629e-01	3.445978e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.231925e+00	2.210548e-01	3.006378e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.395521e+00	1.237799e-01	3.126240e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.431710e+00	1.207441e-01	3.394274e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.786191e+00	1.142119e-01	3.466905e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.126634e+00	1.057752e-01	3.197813e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.066878e-01	7.194128e-02	2.310781e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.496444e-02	3.837658e-03	1.330463e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.23265254034247074,0.008273915431187717,0.031484876074168944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.507868e+00	3.748587e-01	9.157594e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.524846e+00	7.187732e-01	2.232813e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.614105e+00	8.666637e-02	3.686792e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.491064e+00	1.446934e-01	5.272091e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.532634e-01	1.075622e-01	4.003908e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.354071e-01	6.447999e-02	2.606437e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.967207e-01	3.897793e-02	1.402676e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.279559e-02	3.886080e-03	1.252675e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11415043251963639,0.004715452341624654,0.018631914037597203
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.662466e+00	7.798004e-01	1.742315e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.301100e+00	9.487098e-03	2.304922e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.479167e+00	8.537349e-02	3.715892e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.434113e-01	6.299185e-02	2.554580e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.962389e-01	4.252482e-02	1.611119e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.089801e-01	2.669689e-02	1.009565e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.860477e-02	1.655266e-02	5.250899e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.361202e-03	1.441343e-03	4.563573e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.05785691259989691,0.0036149943773378865,0.012961726355214982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.408265e+01	1.549987e+00	3.464051e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.850702e+00	7.503104e-02	6.479382e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.438882e+00	1.171224e-01	4.113888e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.130882e-01	7.189583e-02	2.602511e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.740450e-02	4.933064e-03	1.582981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23027414084875947,0.010486062748813307,0.03430221959577773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.251354e-01	2.080021e-01	1.039039e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.752120e+00	8.702589e-01	3.188829e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.571552e+00	1.121467e+00	3.478063e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.327412e+00	7.071615e-01	1.290278e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.878942e+00	1.028165e-01	7.395573e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.036276e+00	1.616417e-01	4.534629e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.263555e+00	1.771276e-01	5.553768e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.649744e+00	1.545869e-01	5.603654e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.215711e+00	1.296976e-01	4.434232e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.168748e-01	9.714060e-02	3.789215e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.159935e-01	6.969359e-02	2.633898e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.055355e-01	4.831721e-02	1.890375e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.545839e-01	2.963632e-02	9.648369e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.907316e-03	2.328207e-03	8.257419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.1179247378329419,0.005029994537587165,0.020764958120119706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.667503e+00	7.674486e-01	1.413939e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.321541e+00	2.055009e+00	4.205249e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.550016e+00	1.888746e+00	4.037118e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.598334e+00	7.852931e-01	2.728803e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.599507e+00	1.252556e-02	3.056024e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.022399e+00	6.111279e-02	4.012900e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.852201e+00	8.752710e-02	5.037907e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.033489e+00	9.258517e-02	4.585594e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.461739e+00	8.434560e-02	3.408361e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.007861e+00	7.078616e-02	2.951901e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.876066e-01	5.618714e-02	2.331202e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.436650e-01	4.217164e-02	1.771548e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.662230e-01	3.029899e-02	1.244571e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.394177e-01	2.283990e-02	6.585640e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.133702e-03	1.857026e-03	6.470675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05095910968309416,0.0030965871659088887,0.01289495757212817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.215564e+01	5.989537e+00	6.828935e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.131022e+01	6.660727e+00	9.532628e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.925184e+01	2.539524e+00	9.350628e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.295421e+01	1.310836e-01	9.575095e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.027421e+00	3.322245e-02	1.025710e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.836440e+00	1.139408e-01	9.874445e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.936979e+00	1.222051e-01	7.511514e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.861060e+00	1.144448e-01	5.022647e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.156943e+00	9.304123e-02	3.766100e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.207726e-01	7.654919e-02	2.933411e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.139707e-01	5.546714e-02	1.857293e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.427328e-02	2.735133e-03	8.740045e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.21443486706817802,0.012542585265310935,0.03721092839422466
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.446656e+00	5.703276e-01	2.386979e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.955768e+00	9.633756e-01	3.468284e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.001341e+00	1.728842e-01	1.978175e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.828682e+00	1.917977e-01	5.433980e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.059677e+00	1.516346e-01	4.322757e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.273120e-01	7.683763e-02	2.949030e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.517221e-01	4.772841e-02	1.663843e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.851828e-02	2.383434e-02	7.965315e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.708671e-03	1.536681e-03	4.904623e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09836617506374255,0.0073343740133141044,0.022178549581601634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.082726e+00	2.372751e+00	7.435297e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.983180e+00	1.554832e+00	8.285055e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.012681e+00	1.466077e-01	1.475003e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.254177e+00	1.935151e-01	3.589528e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.404225e+00	1.377341e-01	3.296026e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.041612e-01	6.387755e-02	2.410149e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.735559e-01	4.237573e-02	1.467622e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.931074e-01	2.665331e-02	9.558440e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.519719e-02	3.722439e-03	1.118486e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03720731458281419,0.003984162306150958,0.0120440486274596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.649338e+02	2.605771e+01	1.232252e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.593724e+01	1.009466e+00	3.943833e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.553471e+00	3.288075e-01	5.103859e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.010239e+00	2.368187e-01	3.067960e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.730829e+00	1.345581e-01	3.443867e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.674787e-01	8.393969e-02	2.916519e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.430013e-01	6.144158e-02	1.996791e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.649421e-02	3.575628e-03	1.102946e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.2056173078220866,0.012099066791434021,0.036340139180515124
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.397581e+00	6.774303e-01	3.796722e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.873720e+00	1.085940e+00	4.423951e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.548530e+00	9.476855e-01	3.793957e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.828576e+00	6.640350e-01	1.415580e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.471581e+00	1.518289e-01	2.484436e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.884371e+00	1.631255e-01	2.574603e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.288355e+00	1.817848e-01	4.290050e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.739501e+00	1.587062e-01	5.021192e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.289170e+00	1.465591e-01	4.223840e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.024568e-01	1.040882e-01	3.608686e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.611938e-01	7.283423e-02	2.708126e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.213217e-01	4.919570e-02	1.882145e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.553215e-01	2.939887e-02	9.465462e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.005359e-02	2.345376e-03	8.474866e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.09976992890365832,0.005972799878635207,0.020027074242399995
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.759934e+00	2.546900e+00	1.001764e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.146124e+01	2.383813e+00	7.377899e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.580106e+00	1.436061e+00	4.099427e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.170216e+00	7.457479e-01	1.021060e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.908443e+00	8.303507e-02	7.498765e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.393148e+00	8.352903e-02	2.255074e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.501582e+00	1.044106e-01	3.137827e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.903024e+00	1.092690e-01	3.232756e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.324350e+00	1.010606e-01	2.777781e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.082277e-01	5.960489e-02	2.289239e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.622892e-01	4.331805e-02	1.601768e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.386196e-01	2.945607e-02	1.066740e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.868849e-02	3.154674e-03	1.079912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.03946635318696404,0.0035018980675719166,0.011194189563747445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.524491e+02	2.216168e+01	6.415544e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.176713e+01	3.156597e+00	1.232567e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.223957e+01	7.177557e-01	1.102707e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.278189e+01	1.093917e-01	6.331052e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.627602e+00	1.021885e-01	4.142505e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.840077e+00	1.644061e-01	3.416556e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.204475e+00	1.725975e-01	2.503521e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.302502e+00	1.034045e-01	2.949480e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.703221e+00	1.031272e-01	3.495003e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.060639e+00	9.314906e-02	3.133026e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.688147e-01	6.738618e-02	2.253032e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.253881e-02	3.675655e-03	1.123604e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.2131031771559126,0.009049353659303927,0.029344235641401123
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.008720e+00	4.227064e-01	1.397112e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.206289e+00	5.359769e-01	2.311229e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.229651e+00	1.361488e-01	4.233428e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.252436e+00	1.579202e-01	4.748172e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.103813e-01	1.029545e-01	3.576837e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.688240e-01	6.250754e-02	2.109564e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.578450e-01	3.728969e-02	1.269429e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.024206e-02	3.938102e-03	9.296722e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10682596182505397,0.005099837412863406,0.01655070712360776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.163035e+00	7.254502e-01	2.016143e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.822580e+00	3.973986e-02	2.578111e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.276342e+00	1.076115e-01	3.308226e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.726666e-01	7.183747e-02	2.240132e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.653422e-01	5.007926e-02	1.384600e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.832830e-01	3.149341e-02	8.612494e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.887317e-02	1.619471e-02	4.925942e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.116383e-03	1.690136e-03	4.101126e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05484143386124046,0.0038626269695207077,0.011399037370503934
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.470796e+01	1.388627e+00	3.750117e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.320756e+00	9.858036e-02	5.916730e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.332945e+00	1.398112e-01	3.917010e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.837645e-01	7.345962e-02	2.231249e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.476509e-02	5.413021e-03	1.365825e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.21711343646550277,0.010061699657107598,0.03155280855726314
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.389711e-01	2.033223e-01	1.011608e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.236042e+00	9.501140e-01	3.209553e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.342158e+00	1.170973e+00	3.566785e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.535372e+00	4.880368e-01	1.502768e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.619345e+00	6.787889e-02	2.695254e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.704592e+00	1.553127e-01	4.919260e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.952603e+00	1.679334e-01	5.402200e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.449004e+00	1.553462e-01	4.525977e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.035591e+00	1.227320e-01	3.994343e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.103540e-01	9.530302e-02	3.041905e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.532424e-01	7.691505e-02	2.331442e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.632053e-01	5.175848e-02	1.615323e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.308326e-01	2.909333e-02	8.511223e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.807513e-03	2.016341e-03	6.863446e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.10847139260247929,0.005552374014100747,0.01922413350584945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.451825e+00	1.005014e+00	2.033061e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.823650e+00	2.590435e+00	5.835400e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.438111e+00	1.518369e+00	4.868312e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.943309e+00	2.921465e-01	3.449191e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.990234e+00	1.959633e-02	4.621166e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.549311e+00	8.458995e-02	4.245280e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.476437e+00	1.023376e-01	5.445347e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.763262e+00	9.991678e-02	4.099751e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.285950e+00	1.014115e-01	2.971079e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.956629e-01	8.095357e-02	2.586479e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.249006e-01	6.402086e-02	2.007817e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.955499e-01	4.440839e-02	1.619947e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.454250e-01	4.066886e-02	1.015138e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.192683e-01	2.226506e-02	6.080604e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.574634e-03	2.058243e-03	5.347190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.04716024341499685,0.0032954564089758415,0.011790713800875659
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.641207e+01	7.526025e+00	9.051034e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.557944e+01	6.779118e+00	1.125643e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.962205e+01	1.581627e+00	1.492958e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.187127e+01	1.795749e-03	1.240025e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.083991e+00	6.015445e-02	1.143614e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.322202e+00	1.216057e-01	7.755625e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.639303e+00	1.285378e-01	6.319193e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.639978e+00	1.129491e-01	5.580030e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.079050e+00	1.067472e-01	3.079557e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.633969e-01	7.756010e-02	2.520098e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.935495e-01	7.271037e-02	1.680236e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.313590e-02	2.849691e-03	8.070550e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.19982436205502413,0.013979174586336351,0.034993740241467064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.922814e+00	6.787083e-01	3.431050e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.095120e+00	8.306097e-01	2.748673e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.697648e+00	1.912324e-01	3.363409e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.653102e+00	2.226263e-01	5.007876e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.135561e-01	1.338886e-01	3.972409e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.753908e-01	8.434976e-02	2.471440e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.062889e-01	4.311687e-02	1.456107e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.471270e-02	2.625376e-02	6.410048e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.508836e-03	1.416771e-03	3.417911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09126197966232488,0.008314320522358726,0.02036574642745194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.243515e+01	2.890205e+00	1.463918e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.404972e+00	1.172949e+00	4.535239e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.379230e+00	1.658707e-01	2.754315e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.148882e+00	1.852220e-01	3.690903e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.310006e+00	1.562403e-01	3.101505e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.593047e-01	7.322853e-02	2.081143e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.501052e-01	5.190846e-02	1.307638e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.678456e-01	2.704059e-02	8.729127e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.374251e-02	3.897475e-03	1.015438e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.035396940142695274,0.004531977148968136,0.010794590818498657
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.869179e+02	2.621909e+01	1.454398e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.090846e+01	5.546023e-01	3.859381e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.213054e+00	3.711607e-01	4.937826e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.881171e+00	1.726356e-01	2.892309e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.666563e+00	1.482409e-01	3.297974e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.499301e-01	1.114744e-01	2.525836e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.047782e-01	6.344980e-02	1.804272e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.553513e-02	4.049581e-03	9.666582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.19457755245587327,0.012748007612947893,0.033466563761262225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.598242e+00	7.045262e-01	3.306305e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.327009e+00	1.104603e+00	4.631789e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.066131e+00	9.932830e-01	3.481382e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.979908e+00	4.974626e-01	1.788603e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.398561e+00	9.352201e-02	1.020549e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.630318e+00	1.398577e-01	3.689734e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.126979e+00	2.012585e-01	4.276433e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.606738e+00	1.742195e-01	4.471680e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.163312e+00	1.497548e-01	3.900705e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.080800e-01	1.229001e-01	3.168811e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.995469e-01	8.324286e-02	2.499295e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.769028e-01	5.265374e-02	1.647402e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.320842e-01	3.080851e-02	8.507346e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.153031e-03	2.046795e-03	6.854899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09264197781681227,0.007015461437889503,0.018641823066942897
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.231947e+01	3.048245e+00	1.029025e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.332154e+01	2.398696e+00	1.193937e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.877380e+00	1.190455e+00	7.498155e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.689134e+00	4.931641e-01	1.181306e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.259358e+00	2.963390e-02	1.630568e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.009626e+00	8.325950e-02	2.775901e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.371518e+00	1.305176e-01	3.121895e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.809980e+00	1.757073e-01	2.953760e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.203863e+00	9.002429e-02	2.776890e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.472101e-01	8.058204e-02	2.098016e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.246751e-01	5.230544e-02	1.438910e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.184950e-01	3.700056e-02	9.134850e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.650211e-02	3.179316e-03	9.547517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03718392017571411,0.004172297022298911,0.010168252446210883
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.730788e+02	2.186097e+01	9.745945e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.636666e+01	3.017317e+00	7.677893e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.896696e+01	4.058120e-01	3.920550e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.120965e+01	4.425341e-02	8.937784e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.187382e+00	3.990024e-01	3.518707e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.476210e+00	1.357744e-01	3.917269e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.990100e+00	1.232695e-01	3.028410e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.220774e+00	1.356118e-01	2.371398e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.621621e+00	1.275500e-01	3.692007e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.007298e+00	1.017148e-01	2.662881e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.414189e-01	7.852269e-02	1.973412e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.082846e-02	4.156844e-03	1.039472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.19961652874810892,0.009096876358068384,0.028396988082461744
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.391700e+00	4.705789e-01	1.412059e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.816598e+00	3.622997e-01	2.287762e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.010119e+00	1.518162e-01	4.544501e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.124146e+00	1.398647e-01	4.665856e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.516961e-01	1.057407e-01	3.097620e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.078989e-01	6.007704e-02	2.112086e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.366664e-01	4.136391e-02	1.063722e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.774934e-03	3.038475e-03	8.893904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10285338455474125,0.0049629932261496396,0.01542520981328352
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.414556e+00	6.648529e-01	1.999196e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.553287e+00	5.092699e-02	2.358063e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.207616e+00	9.618642e-02	3.256276e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.617887e-01	7.352391e-02	2.002819e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.272324e-01	4.117776e-02	1.396302e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.707228e-01	3.424265e-02	7.845491e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.143202e-02	1.670104e-02	4.401596e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.146841e-03	1.380206e-03	4.278549e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05336596636223546,0.0038214509115562234,0.010977576502780272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.495677e+01	1.259613e+00	3.621703e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.184277e+00	9.188314e-02	5.163627e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.247117e+00	1.048849e-01	3.643409e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.701946e-01	8.179642e-02	2.106460e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.339992e-02	5.298644e-03	1.391099e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.2063306567500794,0.010020256695492474,0.030153774859015936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.313844e-01	2.410185e-01	1.181218e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.778074e+00	1.084184e+00	3.899201e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.793571e+00	1.137504e+00	3.363055e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.382824e+00	3.024807e-01	2.186704e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.464351e+00	1.302443e-01	3.016857e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.447996e+00	1.497723e-01	5.672114e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.790482e+00	1.927894e-01	4.788654e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.281670e+00	1.486385e-01	4.193025e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.050891e-01	1.153574e-01	3.823123e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.293203e-01	9.006377e-02	2.987277e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.005727e-01	7.146188e-02	2.027959e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.273428e-01	4.417834e-02	1.474046e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.189413e-01	3.364237e-02	7.493062e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.439171e-03	2.001171e-03	6.316762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10248970988761105,0.005484802134806413,0.018324273251447448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.409889e+00	1.270032e+00	2.651642e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.070765e+01	2.881274e+00	6.377602e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.012197e+00	9.952691e-01	6.561691e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.342913e+00	6.996038e-02	4.669460e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.569818e+00	4.080925e-02	3.649493e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.253618e+00	8.732192e-02	4.424200e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.321430e+00	9.523180e-02	4.362633e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.673204e+00	1.025539e-01	3.555299e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.193472e+00	1.110913e-01	2.889761e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.492066e-01	7.583761e-02	2.357565e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.808549e-01	5.519591e-02	2.023922e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.618940e-01	4.170275e-02	1.523628e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.333865e-01	4.519677e-02	9.373734e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.078558e-01	1.986826e-02	6.251856e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.660099e-03	2.499590e-03	5.273018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04465036751732855,0.0032641473068025367,0.010780440379023495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.040470e+01	8.743467e+00	1.098423e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.843442e+01	5.920110e+00	1.490451e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.926576e+01	1.071190e+00	1.309938e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.097593e+01	2.789471e-03	1.078579e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.367810e+00	9.157778e-02	1.029897e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.938185e+00	1.179475e-01	8.404183e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.564591e+00	1.758633e-01	5.236780e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.588870e+00	1.034911e-01	4.063915e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.031400e+00	9.777915e-02	2.862508e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.147746e-01	7.412481e-02	2.494121e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.644554e-01	6.924233e-02	1.726318e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.226519e-02	3.272869e-03	7.396567e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.18958509470282692,0.012711396885058068,0.03417813395253316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.351937e+00	7.746630e-01	3.589787e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.962384e+00	6.391159e-01	2.462843e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.566990e+00	2.151054e-01	3.796370e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.547364e+00	1.652814e-01	4.885977e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.385833e-01	1.210552e-01	3.636142e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.195393e-01	7.268013e-02	2.330395e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.832019e-01	4.678728e-02	1.301122e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.115751e-02	2.259851e-02	5.659077e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.534004e-03	1.097570e-03	3.855706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.08708544984459539,0.007490337310930406,0.019894269085947727
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.511036e+01	3.380406e+00	1.629209e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.152330e+00	7.573936e-01	3.350326e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.204892e+00	1.849040e-01	2.631059e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.164559e+00	1.536025e-01	3.579704e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.262587e+00	9.987047e-02	3.298286e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.557430e-01	8.358882e-02	1.967248e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.102882e-01	4.000626e-02	1.416590e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.599794e-01	3.528121e-02	7.475980e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.176954e-02	3.800021e-03	1.009472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.0339544083021948,0.0038117608228449874,0.010680133602717329
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.960543e+02	2.717496e+01	1.254440e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.810966e+01	6.233173e-01	6.237461e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.181940e+00	2.257857e-01	5.876505e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.919413e+00	1.400504e-01	3.000302e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.692368e+00	1.430302e-01	3.130539e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.130733e-01	8.679224e-02	2.564362e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.993613e-01	6.783054e-02	1.680505e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.309071e-02	3.581711e-03	1.003936e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.18577026019927317,0.012668886622084624,0.03269030498520484
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.815976e+00	7.539925e-01	4.272038e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.830765e+00	1.223061e+00	5.054333e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.307257e+00	9.218230e-01	3.166791e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.874993e+00	3.377915e-01	1.295779e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.259316e+00	1.635606e-01	1.624035e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.592518e+00	1.634842e-01	3.732607e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.028091e+00	1.652783e-01	4.309952e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.531979e+00	2.136046e-01	4.212417e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.028217e+00	1.257612e-01	3.756218e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.121518e-01	9.800992e-02	3.029222e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.555112e-01	7.376500e-02	2.140225e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.443235e-01	4.619053e-02	1.529742e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.196722e-01	3.104682e-02	7.443462e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.665544e-03	2.052691e-03	6.444885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.08855605721206262,0.0068123650880217435,0.018106543452100873
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.481525e+01	3.345161e+00	1.324760e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.417422e+01	2.380172e+00	1.140632e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.311359e+00	8.798528e-01	3.503007e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.858423e+00	1.956684e-01	3.570258e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.935255e+00	5.854276e-02	2.124037e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.883139e+00	7.044173e-02	2.952570e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.378389e+00	1.859853e-01	2.848232e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.746647e+00	1.153958e-01	3.179652e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.184360e+00	1.046036e-01	2.584586e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.169397e-01	7.965317e-02	1.913069e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.783027e-01	4.281639e-02	1.605995e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.060506e-01	3.833266e-02	8.525468e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.552979e-02	4.415967e-03	8.683555e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03576096365110602,0.0038305047132955877,0.010132030791567909
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.843424e+02	2.225256e+01	9.000773e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.070362e+01	1.072482e+00	1.128260e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.707257e+01	1.994988e-02	1.061257e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.111404e+01	2.213964e-01	4.946670e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.791115e+00	1.904417e-01	4.121052e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.390714e+00	1.347051e-01	3.103160e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.993718e+00	1.481781e-01	2.335328e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.230923e+00	1.461699e-01	2.425588e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.611912e+00	1.382954e-01	2.992038e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.634994e-01	9.028703e-02	2.657690e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.101097e-01	6.885666e-02	2.068675e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.932394e-02	4.383917e-03	1.072845e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18387974138168395,0.009208072060276573,0.026209182993688684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.872043e+00	4.810129e-01	1.651481e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.331841e+00	1.735493e-01	1.036096e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.665081e+00	1.617281e-01	4.910823e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.625928e-01	1.240917e-01	3.755734e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.824048e-01	1.034611e-01	2.615403e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.750476e-01	5.295411e-02	1.763382e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.148452e-01	3.660333e-02	8.843513e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.910628e-03	3.472462e-03	6.664090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.09868563623046173,0.005319944570179383,0.01372813893217531
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.725484e+00	6.285428e-01	2.165386e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.237616e+00	7.207301e-02	2.742054e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.081433e+00	1.035069e-01	2.804635e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.078661e-01	7.131784e-02	1.751262e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.228220e-01	4.808864e-02	1.135435e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.601999e-01	3.101744e-02	7.167930e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.866270e-02	1.994271e-02	4.161119e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.059745e-03	1.377838e-03	3.489344e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.051191443613407495,0.0038179721837531683,0.009991549573847833
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.535578e+01	1.141990e+00	3.939773e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.854931e+00	1.285214e-01	4.603204e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.191090e+00	1.112030e-01	3.069895e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.398188e-01	7.691670e-02	1.837252e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.120531e-02	5.367035e-03	1.279162e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19229343193079035,0.010460368793353242,0.02854251406599803
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.408807e-01	3.118239e-01	2.274024e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.823983e+00	1.333466e+00	4.668433e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.035996e+00	8.086591e-01	2.642500e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.075891e+00	1.056734e-01	1.121569e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.935024e+00	1.481531e-01	4.566646e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.112640e+00	1.668807e-01	5.243966e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.517550e+00	1.539389e-01	4.586572e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.150650e+00	1.562564e-01	3.733428e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.404961e-01	1.211730e-01	3.257718e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.617686e-01	8.283430e-02	2.523351e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.624537e-01	7.495691e-02	1.822170e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.000895e-01	4.918692e-02	1.132036e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.590786e-02	2.285479e-02	7.458219e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.620250e-03	1.932373e-03	4.742114e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09412184455166459,0.005627335298450595,0.01720177982099079
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.738235e+00	1.779590e+00	4.532268e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.197635e+01	2.470584e+00	6.777044e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.386436e+00	4.952474e-01	4.629247e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.741368e+00	1.051663e-01	3.379393e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.943666e+00	8.323343e-02	5.340765e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.809056e+00	1.123693e-01	4.716710e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.040563e+00	1.105465e-01	3.855590e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.492533e+00	1.192618e-01	3.019773e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.063206e+00	8.316699e-02	2.746710e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.862252e-01	9.390079e-02	2.040019e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.261253e-01	5.362930e-02	1.903348e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.455622e-01	4.362603e-02	1.336195e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.145458e-01	4.196446e-02	8.390462e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.022225e-01	2.084776e-02	5.744594e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.231493e-03	1.756121e-03	5.239415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.041487844320277384,0.0033418022247596324,0.009830808085836883
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.881373e+01	1.092849e+01	1.463774e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.127307e+01	4.921046e+00	1.648233e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.766698e+01	3.342449e-01	1.203385e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.781666e+00	7.396512e-03	1.120699e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.846766e+00	1.968416e-01	8.911023e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.501774e+00	1.341441e-01	7.225535e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.242800e+00	1.261844e-01	5.444751e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.464197e+00	1.067326e-01	3.591304e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.333759e-01	9.306770e-02	2.788675e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.936207e-01	7.436721e-02	2.238518e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.384295e-01	5.645864e-02	1.576278e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.191935e-02	3.993573e-03	7.152131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.17559850250640102,0.013353191985987056,0.03171341448551063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.053613e+00	8.831437e-01	4.507793e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.653237e+00	4.380808e-01	1.401488e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.327819e+00	1.812924e-01	4.719989e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.381027e+00	1.891211e-01	4.375345e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.678717e-01	1.286289e-01	3.148849e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.627950e-01	6.447420e-02	1.919336e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.554423e-01	4.183614e-02	1.078358e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.132744e-02	2.229448e-02	4.705078e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.068856e-03	1.119450e-03	2.515301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08158793634736004,0.007983317561054915,0.017979994289470835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.874983e+01	3.666810e+00	1.889760e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.733949e+00	3.827740e-01	1.470333e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.932383e+00	1.448439e-01	2.875398e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.083562e+00	1.457234e-01	3.554331e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.146370e+00	1.090572e-01	2.690414e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.143186e-01	8.889103e-02	1.764770e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.122263e-01	4.819832e-02	1.103844e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.490221e-01	2.968077e-02	6.846811e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.067559e-02	3.950116e-03	9.311415e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.0326506729593473,0.004420450229324108,0.00935715682083487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.073094e+02	2.466568e+01	1.301422e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.637760e+01	4.573263e-01	8.277733e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.039904e+00	3.650343e-01	4.003688e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.805926e+00	1.587039e-01	2.186880e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.582438e+00	1.184627e-01	2.883324e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.908242e-01	9.604025e-02	2.244233e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.784295e-01	5.951038e-02	1.487122e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.299798e-02	4.679247e-03	8.571616e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.17420675288758708,0.013531207517777255,0.030787721288655007
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.423504e+00	9.159076e-01	4.649230e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.378324e+00	1.201306e+00	6.933664e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.345870e+00	7.013748e-01	2.388521e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.700950e+00	1.277262e-01	1.285752e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.922377e+00	1.253233e-01	3.182136e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.348790e+00	2.111968e-01	4.020293e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.847745e+00	1.816160e-01	4.231945e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.376486e+00	1.753487e-01	3.891339e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.729266e-01	1.404074e-01	3.472688e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.877888e-01	1.243040e-01	2.704112e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.115127e-01	7.321721e-02	1.922354e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.164315e-01	4.654856e-02	1.197988e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.710209e-02	2.289815e-02	7.639477e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.790357e-03	1.950747e-03	4.785875e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08232241214983212,0.007226997591081724,0.016656282659129884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.973717e+01	4.010188e+00	2.122826e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.414219e+01	2.001592e+00	7.400216e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.074796e+00	5.012594e-01	2.236329e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.002090e+00	1.587221e-02	3.217595e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.582889e+00	1.695780e-01	2.362705e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.792864e+00	1.876847e-01	2.346436e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.145377e+00	1.294233e-01	3.453553e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.640971e+00	1.739541e-01	2.697026e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.088793e+00	1.022783e-01	2.368835e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.720775e-01	7.031272e-02	1.764503e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.647538e-01	4.408505e-02	1.373017e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.956337e-01	4.488335e-02	7.988778e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.299199e-02	2.996989e-03	8.944524e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03403495620105109,0.0045377072548417954,0.009147720550327941
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.989022e+02	2.095548e+01	1.171462e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.667202e+01	3.484957e-01	1.093108e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.548356e+01	6.252600e-02	9.195731e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.060312e+01	7.345392e-01	4.788447e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.520206e+00	2.996835e-01	3.360033e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.223611e+00	2.615424e-01	2.290855e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.776548e+00	1.247133e-01	2.259287e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.057345e+00	1.198568e-01	2.179491e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.527246e+00	1.285797e-01	2.874522e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.236289e-01	9.744777e-02	2.357386e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.764701e-01	6.448977e-02	1.965349e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.875702e-02	5.444571e-03	9.813413e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR2_MUF2_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3330966520326314,0.025071010167997343,0.03069654145011247
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.420570e-01	8.180054e-02	1.475275e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.277006e+00	6.718559e-01	7.205930e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.786778e+00	6.455097e-01	2.077763e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.495567e+00	4.152749e-01	7.803182e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.331277e+00	4.968833e-01	5.653022e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.218032e+00	3.097450e-01	5.281869e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.452552e-01	1.431234e-01	3.025114e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.722395e-02	1.218960e-02	2.545926e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.19072658513405472,0.022599457797948586,0.019616167301065107
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.484623e+00	2.807742e-01	7.980625e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.067861e+00	7.250713e-01	4.864323e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.095232e+00	7.079600e-01	1.103248e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.040619e+00	5.043872e-01	3.768608e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.202294e-01	2.224178e-01	3.100693e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.220476e-01	9.468650e-02	1.791055e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.567248e-01	3.890920e-02	8.602664e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.711490e-03	3.062153e-03	6.553053e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11334660968632931,0.022766504260811546,0.021683419902073203
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.579754e+00	8.381615e-01	2.526576e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.109617e+00	8.557430e-01	5.037391e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.918297e+00	1.344691e+00	2.806561e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.787954e+00	5.609220e-01	5.399284e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.690852e-02	2.298682e-02	3.723569e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3214258954474531,0.025773227239538288,0.029037026034829938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.845488e-02	2.802251e-02	5.248241e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.896404e-01	1.517196e-01	2.231052e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.009821e-01	3.912967e-01	4.770950e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.791604e+00	6.140454e-01	6.293619e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.730510e+00	6.647035e-01	5.627959e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.348309e+00	4.945786e-01	2.286820e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.474157e+00	1.579292e-01	2.481715e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.201953e+00	2.928955e-01	1.572045e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.699139e+00	4.124390e-01	3.845183e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.039913e+00	3.969901e-01	4.738959e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.379137e+00	3.122211e-01	4.376593e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.677486e-01	2.147305e-01	3.298563e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.604545e-01	1.263719e-01	1.962949e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.694330e-02	1.414786e-02	1.663071e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19300683012480072,0.021975755506176614,0.01996996714258617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.651684e-01	7.359793e-02	1.702034e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.281135e-01	2.809998e-01	5.778627e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.687619e+00	5.463697e-01	1.067609e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.887088e+00	7.641630e-01	1.282891e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.986423e+00	8.103435e-01	1.088589e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.605865e+00	6.516148e-01	5.681417e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.615530e+00	3.633648e-01	9.152156e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.109483e+00	3.727000e-01	4.794285e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.298516e+00	4.737451e-01	2.097480e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.472965e+00	4.696047e-01	3.247564e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.708256e+00	3.573109e-01	3.310161e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.095520e+00	2.477944e-01	2.736442e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.384040e-01	1.500403e-01	1.915296e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.213521e-01	8.605526e-02	1.147472e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.570210e-02	8.036572e-03	1.058468e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10677287489519693,0.02050750004854704,0.016608120964288514
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.080473e+00	4.530231e-01	1.074132e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.584442e+00	9.168764e-01	2.230819e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.803559e+00	1.375079e+00	2.976776e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.722840e+00	1.484839e+00	2.965533e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.872202e+00	1.226268e+00	1.809507e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.907655e+00	6.491162e-01	4.691975e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.818850e+00	7.414851e-01	1.163083e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.133795e+00	9.954826e-01	3.568251e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.460544e+00	8.744771e-01	5.053927e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.102482e+00	5.809190e-01	4.837322e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.188207e+00	3.715201e-01	3.671230e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.967434e-02	1.916224e-02	2.080681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.28659864230831006,0.02066303375376094,0.042319046538065064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.860901e-01	2.925857e-01	1.911148e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.128633e+00	9.131363e-01	4.483054e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.019975e+00	4.769997e-01	2.612776e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.748551e+00	1.699679e-01	2.948888e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.018489e+00	3.000459e-01	5.627079e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.197426e+00	2.507680e-01	5.085151e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.894491e-01	1.307147e-01	3.158752e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.378766e-01	6.869773e-02	1.522403e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.231169e-02	4.383553e-03	9.116770e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.14760015961244974,0.015627666228252207,0.027694242963839655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.546708e+00	9.203648e-01	5.726926e-01
3.500000e-02	1.500000e-02	1.500000e-02	5.884042e+00	1.609087e+00	9.600239e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.014627e+00	7.078869e-01	4.664013e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.133779e+00	5.359354e-02	1.416872e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.185132e+00	2.297750e-01	3.175436e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.372878e+00	2.473832e-01	3.514378e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.125352e-01	1.391626e-01	2.555927e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.503294e-01	7.400728e-02	1.552327e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.851851e-02	7.393894e-03	1.736908e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.0648283748053674,0.012714032588169145,0.02012302241620724
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.906246e+01	1.525510e+01	1.070245e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.009147e+01	4.495822e+00	4.183358e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.009201e+01	6.475186e-01	4.950684e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.663029e+00	8.260387e-02	2.193814e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.504181e+00	2.943816e-01	2.893874e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.671719e+00	3.303025e-01	4.032443e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.003593e-01	2.291702e-01	3.666093e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.742041e-02	1.315674e-02	2.426198e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.2800926972967234,0.022131259414448323,0.036100056962346305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.429280e-01	2.670023e-01	2.303115e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.189614e+00	5.168242e-01	3.015074e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.736327e+00	6.806895e-01	3.676057e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.220854e+00	7.063716e-01	4.307888e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.637198e+00	5.796956e-01	3.564482e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.828755e+00	3.280631e-01	1.946449e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.767651e+00	4.968308e-02	7.152266e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.525482e+00	9.627314e-02	2.952402e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.171970e+00	2.277501e-01	3.852135e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.748762e+00	2.700301e-01	4.454998e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.253167e+00	2.368071e-01	3.987801e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.842501e-01	1.707789e-01	3.038167e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.189501e-01	1.095046e-01	1.821960e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.495895e-02	1.282587e-02	1.606529e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15627953927304375,0.01738405245241184,0.02393227725466035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.181736e+00	1.018469e+00	7.742744e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.529052e+00	1.414555e+00	8.200938e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.447532e+00	1.300304e+00	7.809490e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.451598e+00	1.077327e+00	8.057486e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.857981e+00	6.919959e-01	5.442157e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.964357e+00	3.294120e-01	2.831690e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.142104e+00	3.058700e-02	1.514525e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.569762e+00	6.985532e-02	2.276096e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.101253e+00	1.804354e-01	2.578206e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.555837e+00	2.464510e-01	2.838640e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.652486e-01	1.774519e-01	2.398857e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.107310e-01	1.150652e-01	1.609255e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.486829e-02	1.255388e-02	1.747452e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07733318162623493,0.015995089674444407,0.018138941913080076
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.024737e+01	1.327356e+01	9.914732e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.535337e+01	5.254873e+00	4.306798e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.344719e+01	2.816926e+00	2.695556e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.572948e+01	1.524721e+00	1.643038e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.715714e+00	6.428557e-01	7.313767e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.714590e+00	1.375607e-01	4.137031e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.744940e+00	3.893674e-02	2.514154e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.010968e+00	1.029532e-01	1.614349e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.635647e+00	2.536887e-01	2.682248e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.053952e+00	3.571779e-01	3.613542e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.290749e+00	3.049534e-01	3.492731e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.366127e-02	2.155613e-02	2.464873e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3338819925384397,0.03631338616027069,0.029364233839509035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.670063e-01	7.745965e-02	2.371201e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.383864e+00	6.215612e-01	1.038221e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.636674e+00	5.629532e-01	2.102691e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.310205e+00	5.988900e-01	4.282611e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.310704e+00	6.766661e-01	4.648738e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.275630e+00	4.204765e-01	4.859704e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.933266e-01	2.046062e-01	3.045822e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.425388e-02	1.805317e-02	2.890329e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.19660723380348366,0.032818760318350765,0.018375156503198264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.529249e+00	2.483172e-01	1.189972e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.632941e+00	5.913294e-01	5.315562e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.916267e+00	8.812327e-01	2.135201e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.240871e+00	7.584436e-01	2.720667e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.045067e+00	3.254543e-01	2.871818e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.850700e-01	1.398176e-01	1.835392e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.851779e-01	5.728325e-02	9.261708e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.106243e-02	4.282393e-03	7.678359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.1283537305544594,0.03347326016691715,0.021399610931715024
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.055076e+00	6.343025e-01	3.361594e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.272151e+00	7.278485e-01	6.151759e-01
1.200000e-01	3.000000e-02	3.000000e-02	5.127159e+00	1.622704e+00	1.211855e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.298520e+00	9.396819e-01	4.333313e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.095857e-02	3.658002e-02	4.056589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.32592110912398753,0.03686138509484793,0.028404797530675596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.514447e-02	2.325104e-02	5.922413e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.810137e-01	1.515842e-01	3.186061e-01
1.300000e-01	2.000000e-02	2.000000e-02	9.208583e-01	3.984870e-01	7.167235e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.843923e+00	6.054751e-01	9.313463e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.718117e+00	6.298312e-01	7.689768e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.253583e+00	4.427562e-01	3.190591e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.343057e+00	1.310834e-01	2.318052e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.075750e+00	4.362254e-01	1.512715e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.626292e+00	5.594221e-01	3.494262e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.048051e+00	5.410430e-01	4.324330e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.435200e+00	4.244734e-01	4.052328e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.470636e-01	3.118521e-01	3.190162e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.349149e-01	1.939168e-01	2.023704e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.741711e-02	2.104487e-02	1.818838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.20046315102532494,0.03236145700182644,0.019033112786635192
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.372378e-01	6.190943e-02	2.200009e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.315015e-01	2.779799e-01	9.339284e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.756210e+00	5.469349e-01	1.642678e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.867996e+00	7.049494e-01	1.915716e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.808860e+00	7.137778e-01	1.494228e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.286067e+00	5.448726e-01	7.046218e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.276665e+00	3.012328e-01	1.516996e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.913642e+00	4.825494e-01	2.719396e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.262939e+00	6.660247e-01	1.491171e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.541461e+00	6.560943e-01	2.597050e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.839875e+00	5.428961e-01	2.891936e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.204757e+00	3.549060e-01	2.523352e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.345152e-01	2.277489e-01	1.906035e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.797056e-01	1.241535e-01	1.170793e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.247661e-02	1.253798e-02	1.142802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.11960587104438092,0.030452288605719205,0.016415884038907896
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.289870e-01	3.664472e-01	1.441301e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.283144e+00	8.035085e-01	3.234349e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.223516e+00	1.173183e+00	4.368535e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.926048e+00	1.213800e+00	3.881861e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.955552e+00	9.956966e-01	2.323122e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.146770e+00	5.918515e-01	6.595586e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.518621e+00	7.532556e-01	6.006525e-02
1.062500e-01	1.375000e-02	1.375000e-02	5.273802e+00	1.253478e+00	2.367001e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.818244e+00	1.209014e+00	3.821143e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.502970e+00	9.058037e-01	4.163484e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.474678e+00	5.636692e-01	3.561160e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.758506e-02	3.038025e-02	2.314737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2860136238636429,0.029783453395333614,0.04173431877605688
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.021042e-01	3.410868e-01	2.367806e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.330002e+00	9.069917e-01	6.595656e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.785902e+00	2.945281e-01	3.015126e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.472135e+00	1.896282e-01	3.596916e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.000415e+00	4.177055e-01	4.511633e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.276872e+00	3.594649e-01	4.645350e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.528898e-01	2.007368e-01	3.182940e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.720539e-01	9.593188e-02	1.636451e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.615934e-02	6.939099e-03	1.148195e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1527678538853704,0.023558118409625295,0.026764159767680318
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.535515e+00	1.177185e+00	1.016328e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.494906e+00	1.572637e+00	1.508789e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.239549e+00	4.191987e-01	4.923761e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.551044e+00	8.276035e-02	2.840785e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.147209e+00	2.875955e-01	2.230356e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.530752e+00	3.885901e-01	2.803110e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.246235e-01	2.179180e-01	2.439067e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.077348e-01	1.061783e-01	1.593525e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.494602e-02	1.119347e-02	1.939887e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.07628278064486611,0.01956295694616364,0.019995336424356552
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.482188e+01	1.694296e+01	1.925493e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.629477e+01	3.189730e+00	3.952508e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.342436e+00	1.909357e-01	5.818986e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.184610e+00	1.422303e-01	2.044357e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.567343e+00	3.321625e-01	1.874458e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.986563e+00	5.140137e-01	3.040784e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.155614e+00	3.776218e-01	3.325080e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.274598e-02	2.053970e-02	2.744974e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2823942562207376,0.031798677492921534,0.03584748223604889
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.805175e-01	2.979886e-01	2.842166e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.335405e+00	5.993782e-01	4.461051e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.901076e+00	7.137364e-01	5.742488e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.367367e+00	7.008332e-01	5.798504e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.622211e+00	4.980243e-01	4.543233e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.640117e+00	2.022141e-01	2.506391e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.523428e+00	4.822234e-02	2.685124e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.337483e+00	1.488583e-01	3.025184e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.079975e+00	2.959370e-01	3.338063e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.753982e+00	3.761966e-01	3.886877e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.310196e+00	3.328656e-01	3.700755e-01
5.100000e-01	3.000000e-02	3.000000e-02	8.561068e-01	2.539857e-01	2.896355e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.857281e-01	1.653640e-01	1.873601e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.482335e-02	1.905288e-02	1.764645e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.16161171334156033,0.025996670144200068,0.02286395823906176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.897573e+00	1.190909e+00	1.086362e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.614066e+00	1.444821e+00	1.474078e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.088680e+00	1.321288e+00	1.348057e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.500672e+00	9.239759e-01	1.051410e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.396939e+00	4.965338e-01	6.610467e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.355667e+00	1.578588e-01	3.338625e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.647256e+00	4.252802e-02	2.826683e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.316128e+00	9.157173e-02	2.321538e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.074598e+00	2.640318e-01	1.983470e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.635524e+00	3.571276e-01	2.346453e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.065413e+00	2.763483e-01	2.173897e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.813806e-01	1.628547e-01	1.552076e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.512474e-02	1.910822e-02	1.829140e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08930204380074652,0.02426665466656666,0.01773598526506348
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.176733e+01	1.424388e+01	1.740282e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.361663e+01	4.299165e+00	5.888252e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.081569e+01	2.065247e+00	3.434546e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.292324e+01	8.772826e-01	1.672097e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.430786e+00	2.481053e-01	7.874989e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.591816e+00	4.227553e-02	5.293733e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.266099e+00	2.681725e-02	2.739736e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.848936e+00	1.168429e-01	9.880432e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.708391e+00	3.524892e-01	1.934163e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.262923e+00	5.073960e-01	2.861783e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.533846e+00	4.698482e-01	3.059443e-01
6.050000e-01	3.950000e-01	3.950000e-01	8.375327e-02	3.328899e-02	2.617138e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.3005033376443108,0.032539199529390495,0.027673713149829138
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.977363e-01	1.233313e-01	3.489724e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.402974e+00	7.454566e-01	8.304121e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.715510e+00	3.542520e-01	7.041136e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.687027e+00	6.199339e-01	3.265817e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.665243e+00	4.819327e-01	4.827942e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.924546e-01	2.570849e-01	3.654679e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.233118e-01	1.358756e-01	2.112002e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.211929e-02	1.301339e-02	2.024094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.1712311304556531,0.028075406916515666,0.0172775940435331
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.473523e+00	3.478277e-01	1.349231e+00
1.350000e-01	3.000000e-02	3.000000e-02	5.115371e+00	7.173345e-01	1.243955e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.179128e+00	8.751949e-01	1.172750e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.583780e+00	4.725221e-01	2.978797e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.796010e-01	2.038846e-01	2.238806e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.873873e-01	1.020672e-01	1.374539e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.556271e-01	4.531878e-02	7.130345e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.918904e-03	3.914335e-03	6.373022e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.10909044004461571,0.026896042287178706,0.01801780952768678
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.861926e+00	7.941051e-01	3.544606e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.896850e+00	1.233770e+00	1.541635e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.091818e+00	1.403953e+00	2.886222e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.603653e+00	5.691631e-01	3.875652e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.210021e-02	2.679574e-02	3.088252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2965648713652845,0.03269496721412685,0.028272308896487464
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.020911e-02	3.482893e-02	7.308314e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.745542e-01	2.557873e-01	4.493456e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.510800e+00	6.143376e-01	9.149600e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.691557e+00	7.609930e-01	9.095345e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.439521e+00	5.704734e-01	4.590889e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.559892e+00	1.972174e-01	3.280031e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.201167e+00	3.623972e-01	1.437122e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.695735e+00	5.074654e-01	3.473967e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.137916e+00	5.127967e-01	4.285734e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.576737e+00	4.088798e-01	4.114976e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.079247e+00	3.103326e-01	3.405872e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.932767e-01	2.181590e-01	2.477289e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.825078e-01	1.332621e-01	1.483581e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.345680e-02	1.437538e-02	1.285752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.17686025786415158,0.028011659288547902,0.01824177930662685
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.211190e-01	9.397208e-02	3.236316e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.367081e+00	4.785445e-01	1.485606e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.004027e+00	8.465897e-01	2.211383e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.357083e+00	9.268889e-01	1.828563e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.950662e+00	7.090013e-01	9.399179e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.910144e+00	3.807083e-01	1.159296e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.316669e+00	4.567399e-01	2.175074e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.534990e+00	6.311153e-01	1.619081e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.735558e+00	6.357604e-01	2.669591e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.023030e+00	5.190784e-01	2.938485e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.418046e+00	3.863465e-01	2.668065e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.298491e-01	2.580844e-01	2.129802e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.664748e-01	1.650305e-01	1.522755e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.950966e-01	8.846827e-02	9.235863e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.514937e-02	9.416631e-03	8.928229e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.10242248074330103,0.025341270698007123,0.014698379101053774
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.241753e+00	5.359307e-01	2.053384e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.654074e+00	1.231389e+00	4.549694e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.292820e+00	1.594401e+00	5.256589e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.142295e+00	1.433859e+00	3.554107e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.589568e+00	9.281981e-01	1.259810e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.834743e+00	5.415046e-01	1.203280e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.266811e+00	1.242043e+00	2.324154e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.550623e+00	1.249547e+00	3.771642e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.043240e+00	9.711918e-01	4.284265e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.898514e+00	6.400275e-01	3.817700e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.114059e+00	4.079980e-01	2.943389e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.142805e-02	2.233906e-02	1.811898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.25565553653667317,0.02438642650153361,0.04000339502831174
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.677405e-01	4.810907e-01	2.867423e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.043797e+00	9.668729e-01	5.737045e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.825852e+00	3.688381e-02	2.080952e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.225647e+00	2.554773e-01	4.213603e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.596829e+00	3.185538e-01	4.647129e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.416639e-01	2.328894e-01	3.682427e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.840842e-01	1.346392e-01	2.292518e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.014792e-01	7.025530e-02	1.163656e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.259257e-02	5.580225e-03	8.468209e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.1320848438082277,0.018446964023157375,0.02468752756889611
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.136586e+00	1.821966e+00	1.349241e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.103460e+00	1.598201e+00	1.321832e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.833968e+00	1.177547e-01	1.845015e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.318263e+00	1.711002e-01	3.258228e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.888286e+00	2.599725e-01	2.836249e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.191167e+00	2.504345e-01	2.662421e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.513584e-01	1.477290e-01	1.925526e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.384955e-01	8.182957e-02	1.227256e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.061011e-02	9.534668e-03	1.567541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.0647952086421213,0.015179866572822498,0.017091485122163297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.229854e+02	2.119448e+01	1.893176e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.433396e+01	1.890769e+00	1.833378e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.261197e+00	9.409201e-02	4.781231e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.006169e+00	1.582330e-01	1.716109e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.273426e+00	2.584586e-01	2.358241e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.599578e+00	3.653160e-01	3.123572e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.124764e-01	2.610597e-01	2.793229e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.539613e-02	1.698586e-02	2.149743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2535026607340356,0.026380979056773307,0.03550951281859738
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.289895e-01	4.328707e-01	3.263823e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.897762e+00	8.218050e-01	5.267004e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.611252e+00	8.821298e-01	5.766888e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.972951e+00	6.960737e-01	4.721203e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.965094e+00	3.328765e-01	2.792835e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.722375e+00	4.583560e-02	2.324922e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.411982e+00	1.031708e-01	3.724897e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.132471e+00	1.979035e-01	3.507804e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.806297e+00	2.907775e-01	3.873746e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.417447e+00	2.861180e-01	3.752345e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.016381e+00	2.399744e-01	3.162637e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.472410e-01	1.824268e-01	2.314653e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.541509e-01	1.145568e-01	1.394336e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.236644e-02	1.329768e-02	1.268140e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13906578558130295,0.02044339362326117,0.02112046730922526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.165903e+00	1.716881e+00	1.346216e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.412165e+00	1.918470e+00	1.501618e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.804742e+00	1.376311e+00	1.138966e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.096866e+00	7.496584e-01	6.977149e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.364269e+00	2.820438e-01	3.929594e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.079440e+00	3.511311e-02	2.625872e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.433397e+00	7.566908e-02	3.146604e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.167108e+00	1.340520e-01	2.313841e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.839177e+00	2.493745e-01	2.305155e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.334402e+00	2.615785e-01	2.275512e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.425916e-01	1.946882e-01	1.850053e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.613525e-01	1.195409e-01	1.263586e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.345478e-02	1.428819e-02	1.431776e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07415914849737626,0.01877953057822781,0.015642012832660646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.135918e+02	1.736663e+01	1.695851e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.558919e+01	3.512448e+00	4.107388e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.953017e+01	1.167002e+00	1.977735e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.120287e+01	2.871235e-01	1.000103e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.662110e+00	1.766900e-02	6.335665e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.352691e+00	2.958577e-02	3.865984e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.116054e+00	3.341654e-02	2.068630e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.670925e+00	1.463138e-01	9.493695e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.405054e+00	2.834829e-01	2.289538e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.909190e+00	4.052745e-01	2.956226e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.232318e+00	3.500313e-01	2.819344e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.599098e-02	2.540794e-02	2.154687e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.26924059151468355,0.027083768971080197,0.026503016001133584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.426975e-01	1.835936e-01	4.380818e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.196259e+00	7.808555e-01	3.796860e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.375294e+00	5.149623e-01	4.855455e-03
3.500000e-01	3.000000e-02	3.000000e-02	2.090264e+00	4.715671e-01	4.672920e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.216542e+00	2.914275e-01	4.357931e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.478534e-01	1.577812e-01	2.848154e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.937154e-01	8.399915e-02	1.563609e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.021104e-02	7.763037e-03	1.360548e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14827465162503906,0.020981191798686905,0.01635096973962774
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.535418e+00	4.424271e-01	1.218644e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.971750e+00	9.729901e-01	8.704983e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.450372e+00	6.293817e-01	2.553803e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.168101e+00	2.582493e-01	2.821507e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.037914e-01	1.266721e-01	1.848564e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.058046e-01	6.445454e-02	1.107736e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.190328e-01	3.164426e-02	5.805431e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.961562e-03	2.801463e-03	4.657690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09107255459499741,0.01920644103272405,0.015873222720500013
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.874275e+00	9.465561e-01	3.217433e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.832889e+00	1.797857e+00	1.111704e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.101968e+00	9.761254e-01	4.055909e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.172846e+00	3.196910e-01	3.419298e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.326558e-02	1.688645e-02	2.481481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2692177156091661,0.026808876162771778,0.028233376833326218
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.798607e-02	5.495563e-02	8.688655e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.871249e-01	4.181977e-01	5.946347e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.288263e+00	8.333607e-01	9.885674e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.553860e+00	8.024742e-01	6.707391e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.869420e+00	3.806884e-01	1.088914e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.530770e+00	3.291546e-01	7.961107e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.918866e+00	4.936905e-01	3.522501e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.260337e+00	4.605663e-01	4.464511e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.707080e+00	3.727821e-01	4.351324e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.214768e+00	2.837499e-01	3.718197e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.016748e-01	1.931706e-01	2.809716e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.070515e-01	1.327937e-01	1.962849e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.697701e-01	8.489477e-02	1.137401e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.114952e-02	8.407892e-03	8.760281e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15508988263807216,0.02215516009732027,0.01753276210534843
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.001299e-01	1.632234e-01	4.765491e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.422761e+00	7.980256e-01	2.141780e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.607144e+00	1.144020e+00	2.363116e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.787372e+00	9.909607e-01	1.246591e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.765743e+00	5.630215e-01	2.242088e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.998260e+00	4.739539e-01	4.042707e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.048084e+00	6.875745e-01	1.628617e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.093165e+00	6.454521e-01	2.799911e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.249968e+00	4.882909e-01	3.112407e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.596212e+00	3.519790e-01	2.917046e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.100310e+00	2.489864e-01	2.403517e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.120670e-01	1.628972e-01	1.795100e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.361392e-01	9.871829e-02	1.267287e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.273294e-01	6.258750e-02	7.664745e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.759001e-02	5.889040e-03	6.837641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08635160211815616,0.01920686116165138,0.01346088376215164
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.928595e+00	8.306146e-01	2.893206e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.455894e+00	1.760663e+00	5.928527e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.891045e+00	2.009157e+00	5.442027e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.040836e+01	1.497780e+00	2.472828e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.920000e+00	7.428486e-01	3.970542e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.981112e+00	1.272899e+00	1.395572e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.747297e+00	1.398228e+00	3.747698e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.762443e+00	1.021447e+00	4.716660e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.388683e+00	6.895934e-01	4.319931e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.432984e+00	4.054427e-01	3.446273e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.292481e-01	2.508665e-01	2.526600e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.630056e-02	1.428324e-02	1.457991e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.22976023118963235,0.018951659692046263,0.03818355196689244
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.411248e+00	6.235643e-01	3.388563e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.515489e+00	9.071049e-01	4.309900e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.728630e+00	1.396267e-01	3.199157e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.026707e+00	2.681010e-01	4.817730e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.288940e+00	2.166612e-01	4.385360e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.161939e-01	1.429529e-01	3.009079e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.517293e-01	8.812453e-02	1.761163e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.349987e-01	4.190096e-02	8.408085e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.576183e-03	3.466276e-03	5.343070e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.11455313012883145,0.01315450925220564,0.02292375484670789
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.314051e+00	2.504391e+00	1.480222e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.633261e+00	1.345416e+00	7.856367e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.357746e+00	8.463878e-02	1.413474e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.251925e+00	1.933086e-01	3.408611e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.676624e+00	2.003030e-01	3.122723e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.632803e-01	1.500339e-01	2.462125e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.283220e-01	9.575058e-02	1.639160e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.709766e-01	5.442516e-02	1.012341e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.309144e-02	6.854017e-03	1.242457e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05385605896564739,0.010396400957260188,0.015093564404616892
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.557283e+02	2.376446e+01	1.685236e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.053066e+01	7.886812e-01	4.990748e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.973206e+00	1.969702e-01	4.002631e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.943920e+00	1.385230e-01	1.532171e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.045375e+00	1.902357e-01	2.665444e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.334079e+00	2.440592e-01	3.079610e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.352906e-01	1.680501e-01	2.465860e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.419316e-02	1.179645e-02	1.759041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.2282608083456273,0.020341982881100673,0.034821123459379766
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.119467e+00	5.793692e-01	3.694996e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.529854e+00	1.057148e+00	5.723782e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.250713e+00	9.629055e-01	5.183532e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.387301e+00	5.767231e-01	3.300019e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.130418e+00	1.214045e-01	1.331668e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.693102e+00	1.213138e-01	3.065123e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.303819e+00	1.737342e-01	3.969050e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.967978e+00	2.246301e-01	4.075337e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.540060e+00	2.265543e-01	3.941461e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.154447e+00	1.931867e-01	3.456998e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.863249e-01	1.618908e-01	2.689980e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.809773e-01	1.103188e-01	1.862764e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.555479e-01	7.482345e-02	1.082641e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.051796e-02	7.724643e-03	8.648553e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.12034431597284082,0.01460482581274783,0.0198859462469316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.985314e+00	2.345542e+00	1.425642e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.090728e+01	2.244073e+00	1.414185e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.700763e+00	1.253563e+00	8.203677e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.085835e+00	5.045807e-01	3.986117e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.032011e+00	6.596491e-02	1.635832e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.883630e+00	6.747784e-02	2.473627e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.368460e+00	1.096165e-01	2.836397e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.088068e+00	1.909629e-01	2.515269e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.612924e+00	1.797436e-01	2.458820e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.109783e+00	1.813626e-01	2.200027e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.713526e-01	1.261321e-01	1.623948e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.627328e-01	7.408547e-02	1.068286e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.262595e-02	9.582938e-03	1.165362e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.060642934855724695,0.012844812710948957,0.014023296674129299
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.425291e+02	1.941154e+01	1.464356e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.325364e+01	2.335619e+00	2.326663e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.712457e+01	4.392748e-01	1.146792e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.037530e+01	2.757220e-02	6.213794e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.417784e+00	3.563557e-02	4.862762e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.290216e+00	8.140314e-02	2.846201e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.067649e+00	9.395296e-02	1.452437e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.517475e+00	1.440133e-01	1.075699e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.151197e+00	2.244395e-01	2.526960e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.613535e+00	2.890262e-01	3.037988e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.831703e-01	2.288064e-01	2.583576e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.904089e-02	1.690259e-02	1.814968e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.24765743835936804,0.023450312630650533,0.0257259356630819
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.217218e+00	2.415065e-01	4.725552e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.448587e+00	7.402325e-01	1.975786e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.927285e+00	4.637543e-01	1.881660e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.711329e+00	3.468724e-01	4.796478e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.941381e-01	2.077843e-01	3.745426e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.397801e-01	1.213692e-01	2.402162e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.307546e-01	5.757347e-02	1.261189e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.480313e-02	5.635252e-03	1.055823e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13441657126412454,0.01604284995455696,0.015684905010493883
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.360182e+00	5.045569e-01	9.804428e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.434469e+00	7.964429e-01	5.179199e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.000799e+00	4.367990e-01	3.087266e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.732410e-01	1.685462e-01	2.487370e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.365375e-01	9.953559e-02	1.632904e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.650152e-01	4.686676e-02	9.557215e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.006660e-01	2.616192e-02	5.065085e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.702883e-03	2.123484e-03	4.101490e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08095680609058359,0.014689257864785518,0.014556913789687237
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.526853e+00	1.057136e+00	2.697196e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.107846e+00	1.850085e+00	6.490064e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.486570e+00	6.500939e-01	4.382392e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.870371e-01	2.124166e-01	2.988292e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.510978e-02	1.278973e-02	2.148832e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.25083537476825507,0.02317037876463149,0.02787464797903816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.048808e-01	7.017561e-02	1.160272e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.146814e+00	5.736272e-01	7.188193e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.068003e+00	9.965289e-01	9.032160e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.060669e+00	7.105808e-01	3.889165e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.973380e+00	1.914414e-01	1.819653e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.287773e+00	3.823640e-01	2.641680e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.549584e+00	4.088539e-01	4.273005e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.923821e+00	3.599403e-01	4.475514e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.439078e+00	2.815996e-01	4.096422e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.018266e+00	2.150194e-01	3.305144e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.758000e-01	1.456731e-01	2.454792e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.164229e-01	1.124711e-01	1.680884e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.086710e-01	6.027918e-02	9.095408e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.557370e-02	5.862482e-03	6.780436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.14156964788314313,0.018620023199357544,0.017045987988391298
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.900448e-01	2.224949e-01	7.412386e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.667930e+00	1.104396e+00	2.634247e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.124848e+00	1.357160e+00	1.869482e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.594488e+00	9.255002e-01	5.861067e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.936848e+00	4.636289e-01	1.006825e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.736223e+00	6.150210e-01	1.301567e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.663790e+00	6.331759e-01	2.563464e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.661630e+00	4.834465e-01	3.124840e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.934393e+00	4.043932e-01	3.144849e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.371180e+00	2.666625e-01	2.748351e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.255684e-01	1.658474e-01	2.156390e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.231572e-01	1.211921e-01	1.650140e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.751502e-01	8.086837e-02	1.116348e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.883520e-01	4.319041e-02	6.654365e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.430965e-02	4.644948e-03	5.893848e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07679532361810035,0.01545904475672738,0.012654658103704225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.560139e+00	1.036996e+00	3.703879e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.533907e+00	2.282751e+00	7.034438e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.119300e+01	2.310573e+00	5.060565e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.209250e+01	1.479379e+00	1.169342e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.040069e+01	1.052590e+00	1.824237e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.616186e+00	1.529006e+00	3.354563e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.050461e+00	1.231271e+00	4.789106e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.218560e+00	8.152508e-01	4.778008e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.970303e+00	4.644425e-01	4.030106e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.206688e+00	3.039974e-01	3.126621e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.077736e-01	1.885289e-01	2.263129e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.892157e-02	9.974275e-03	1.262718e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.2139607011518965,0.016101377921887344,0.036225255658831085
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.820019e+00	7.235987e-01	3.876357e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.643882e+00	7.658780e-01	3.060460e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.629280e+00	2.123274e-01	4.032829e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.858331e+00	2.296893e-01	4.848891e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.112560e+00	1.703502e-01	3.928181e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.144576e-01	1.135881e-01	2.595055e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.880742e-01	6.234955e-02	1.467631e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.031934e-01	3.319878e-02	6.772882e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.356892e-03	2.254849e-03	3.922090e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10539399372468054,0.010445503836878978,0.02142554357829861
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.207789e+01	2.940431e+00	1.769281e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.134911e+00	9.867457e-01	4.190280e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.109602e+00	1.740729e-01	1.774697e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.212005e+00	1.688065e-01	3.671293e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.559122e+00	1.662759e-01	3.129525e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.515212e-01	1.068322e-01	2.212224e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.759406e-01	7.414708e-02	1.462326e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.382763e-01	3.995240e-02	8.825324e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.952814e-02	5.752639e-03	1.093888e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04857719824083376,0.00801174903544516,0.013724351191895252
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.732955e+02	2.395722e+01	1.644229e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.784275e+01	5.383619e-01	4.256131e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.983609e+00	2.919485e-01	2.932773e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.914004e+00	1.164463e-01	1.536884e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.929526e+00	1.523584e-01	2.731001e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.197705e+00	1.723728e-01	2.945172e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.609102e-01	1.329666e-01	2.214730e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.873685e-02	9.311090e-03	1.539607e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.2127726744905576,0.017062678211767407,0.033769490165313054
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.391971e+00	6.852623e-01	4.018849e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.089614e+00	1.178071e+00	5.204429e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.645937e+00	9.305131e-01	4.367919e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.580274e+00	4.352702e-01	1.854942e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.092433e+00	6.300151e-02	1.752649e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.585635e+00	1.430998e-01	3.857571e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.189238e+00	1.882140e-01	4.131568e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.793183e+00	1.810342e-01	4.070377e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.383633e+00	1.891097e-01	3.780257e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.000580e+00	1.554102e-01	3.184452e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.802739e-01	1.193651e-01	2.399975e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.082687e-01	9.656559e-02	1.634291e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.996044e-01	5.197969e-02	8.813564e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.539057e-02	5.511733e-03	6.721258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10985945766674055,0.011435489091210727,0.019038149837001472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.165028e+01	2.870227e+00	1.468255e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.239121e+01	2.300641e+00	1.479660e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.819467e+00	1.016325e+00	4.761130e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.660621e+00	2.788139e-01	2.203872e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.720859e+00	3.904909e-02	1.989638e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.776086e+00	9.039272e-02	2.362886e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.330244e+00	1.421781e-01	2.528557e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.954880e+00	1.304920e-01	2.819672e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.490166e+00	1.700877e-01	2.510686e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.848234e-01	1.272947e-01	2.085533e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.970813e-01	8.809207e-02	1.514549e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.181713e-01	6.610370e-02	9.682712e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.670172e-02	6.824333e-03	1.018795e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05360551444067851,0.009422521485215114,0.012843698914364272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.609430e+02	1.986987e+01	1.221156e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.942587e+01	1.493564e+00	1.617079e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.585991e+01	1.623022e-01	8.081764e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.879117e+00	2.414090e-02	6.951688e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.447757e+00	1.530740e-01	2.784372e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.227031e+00	1.187579e-01	2.110280e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.990766e+00	6.997736e-02	1.385278e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.383136e+00	1.047984e-01	1.086182e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.011647e+00	2.031344e-01	2.675316e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.438056e+00	1.972724e-01	2.960061e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.785771e-01	1.903541e-01	2.464698e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.035908e-02	1.187944e-02	1.586049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2259400972279714,0.020017391012968705,0.025036351922542638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.720735e+00	3.112000e-01	4.533674e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.289195e+00	7.247476e-01	1.610974e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.461568e+00	3.729020e-01	3.369731e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.412867e+00	2.466005e-01	4.433435e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.379170e-01	1.570412e-01	3.214511e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.432108e-01	9.501938e-02	1.997404e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.860139e-01	4.909303e-02	1.050674e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.111635e-02	4.527382e-03	8.067350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.12262504596558256,0.012470983009113576,0.014883686990034159
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.140412e+00	5.469577e-01	7.529299e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.748683e+00	6.534906e-01	1.423325e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.640941e+00	2.704756e-01	3.110612e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.663230e-01	1.389544e-01	2.250365e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.623652e-01	6.938950e-02	1.402776e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.369808e-01	4.257888e-02	8.578463e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.895301e-02	2.683678e-02	4.499084e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.574996e-03	1.821959e-03	3.501823e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.0726303861724478,0.011706282782224658,0.013514379024491319
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.121717e+01	1.137887e+00	2.031751e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.934293e+00	1.448232e+00	1.057312e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.051476e+00	4.287867e-01	4.282724e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.634524e-01	1.582808e-01	2.609795e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.923448e-02	1.160457e-02	1.919573e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.23271382057365858,0.020212094685160165,0.02728366116506392
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.625443e-01	1.015418e-01	1.489377e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.748714e+00	7.963668e-01	8.375904e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.896444e+00	1.061153e+00	7.777265e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.372174e+00	4.787349e-01	1.280158e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.729364e+00	2.940144e-01	1.185348e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.923694e+00	3.896085e-01	3.811841e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.230569e+00	3.705862e-01	4.470458e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.634122e+00	2.898195e-01	4.194227e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.233478e+00	2.282872e-01	3.691439e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.554855e-01	1.556868e-01	2.886047e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.556187e-01	1.103949e-01	2.088120e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.345506e-01	7.940674e-02	1.399425e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.695204e-01	4.815800e-02	7.615260e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.140966e-02	3.645728e-03	5.221574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12869787737754917,0.015528570841530462,0.016511097976500855
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.066968e+00	3.735236e-01	1.087248e+00
3.125000e-02	8.750000e-03	8.750000e-03	5.538056e+00	1.535306e+00	2.729614e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.582657e+00	1.412486e+00	1.182663e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.973223e+00	6.544937e-01	1.869424e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.652939e+00	5.457714e-01	4.392539e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.297100e+00	6.059992e-01	2.186955e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.184947e+00	5.207350e-01	3.212242e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.297313e+00	3.990381e-01	3.296430e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.664957e+00	3.079014e-01	3.020492e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.167912e+00	1.774303e-01	2.477670e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.095378e-01	1.395879e-01	1.951528e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.320927e-01	9.098203e-02	1.433126e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.244486e-01	5.757057e-02	9.889998e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.670744e-01	3.940006e-02	6.176413e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.137138e-02	3.009801e-03	4.984026e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06836469714510239,0.012732866406012129,0.011988513111508864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.664716e+00	1.445370e+00	5.015974e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.065926e+01	3.053128e+00	7.530437e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.418735e+01	2.509194e+00	3.789345e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.329635e+01	1.215988e+00	5.647435e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.012099e+01	1.369424e+00	1.530457e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.918816e+00	1.538589e+00	4.778137e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.275220e+00	9.169782e-01	5.387236e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.669438e+00	5.680698e-01	4.681058e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.687492e+00	3.746232e-01	3.756655e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.029115e+00	2.128282e-01	2.778383e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.121505e-01	1.459516e-01	2.068588e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.373982e-02	7.904708e-03	1.107252e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.19950308319933313,0.015223800881673993,0.03436297186051193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.324253e+00	8.299073e-01	4.447349e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.567553e+00	5.655004e-01	2.172147e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.522821e+00	2.188501e-01	4.083779e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.691737e+00	1.957096e-01	4.661234e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.917929e-01	1.513371e-01	3.548838e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.235516e-01	9.048499e-02	2.233047e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.384813e-01	5.288992e-02	1.238681e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.211749e-02	2.957398e-02	5.509524e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.712408e-03	1.540783e-03	2.805949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09781270703027226,0.009500721832945605,0.02001916321692776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.506793e+01	3.317286e+00	2.025965e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.142289e+00	6.105405e-01	2.304044e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.966239e+00	1.635537e-01	1.416206e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.192131e+00	1.662361e-01	3.351619e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.434034e+00	1.248181e-01	2.984577e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.892107e-01	9.871542e-02	2.048818e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.221971e-01	5.694972e-02	1.291307e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.146794e-01	3.768981e-02	7.979261e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.684001e-02	5.580564e-03	9.620213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.044711317662911323,0.0072963218876828245,0.012619267415107799
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.853273e+02	2.327272e+01	1.495674e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.641135e+01	6.354681e-01	4.240761e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.955188e+00	2.143707e-01	2.292495e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.859683e+00	8.181746e-02	1.479351e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.833521e+00	1.305532e-01	2.724717e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.112096e+00	1.426277e-01	2.780343e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.959669e-01	1.104150e-01	2.001160e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.492604e-02	8.914605e-03	1.385323e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.19846536429369663,0.015197540724239428,0.032391114920496344
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.745882e+00	8.154400e-01	4.446140e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.661076e+00	1.275482e+00	5.798556e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.952103e+00	8.024962e-01	3.765456e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.574500e+00	2.023081e-01	6.413819e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.956268e+00	1.063905e-01	2.569728e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.506453e+00	2.070650e-01	3.595509e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.096274e+00	2.045878e-01	4.008121e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.656155e+00	1.804414e-01	4.018550e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.222114e+00	1.370140e-01	3.489665e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.830241e-01	1.238846e-01	2.849026e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.810456e-01	9.913399e-02	2.140657e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.323638e-01	6.687397e-02	1.373962e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.650911e-01	4.241798e-02	7.486044e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.120556e-02	3.500105e-03	5.189619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.10086959625186226,0.009578854022268504,0.017971396482721017
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.504943e+01	3.441671e+00	1.787936e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.327261e+01	2.141636e+00	1.161415e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.204285e+00	6.337606e-01	3.517928e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.049423e+00	8.297600e-02	1.196522e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.524014e+00	1.080177e-01	1.236166e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.711912e+00	9.486382e-02	1.892382e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.276481e+00	1.241346e-01	2.677935e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.879683e+00	1.456969e-01	2.674110e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.372431e+00	1.300049e-01	2.447381e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.851121e-01	1.096143e-01	1.946886e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.255379e-01	6.721374e-02	1.380812e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.796744e-01	5.058414e-02	8.800600e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.237965e-02	4.992062e-03	8.905098e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04818985545044609,0.007760519505466482,0.01191928835528068
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.749901e+02	1.974728e+01	1.251418e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.691733e+01	1.192628e+00	3.205454e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.532319e+01	1.734917e-01	5.882423e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.641719e+00	4.815743e-02	7.295884e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.350793e+00	1.778106e-01	2.260670e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.170814e+00	4.816876e-02	1.620336e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.899451e+00	4.220169e-02	1.420002e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.261945e+00	8.417865e-02	1.118653e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.879075e+00	1.620100e-01	2.702665e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.318122e+00	1.803549e-01	2.855429e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.874094e-01	1.578034e-01	2.308745e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.399181e-02	9.518788e-03	1.433553e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.20503827834816357,0.01585841153444198,0.024125578605302622
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.272800e+00	3.709475e-01	3.750671e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.892233e+00	5.181269e-01	1.094681e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.022049e+00	2.889877e-01	4.129149e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.205515e+00	2.086606e-01	3.968933e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.028940e-01	1.122245e-01	2.731955e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.655095e-01	6.947749e-02	1.674834e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.473392e-01	3.939226e-02	8.671740e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.973188e-03	2.998188e-03	6.438977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11257879000361344,0.008888751748406032,0.013901729116997982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.825205e+00	5.648796e-01	5.221224e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.058653e+00	4.383642e-01	9.119225e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.421321e+00	1.902989e-01	2.928379e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.495357e-01	9.551382e-02	1.935450e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.158816e-01	5.755812e-02	1.250289e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.083619e-01	3.108756e-02	7.492761e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.261856e-02	1.505480e-02	3.977100e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.083310e-03	1.900576e-03	3.330463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06529168442062495,0.008220950086902934,0.012272136592051605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.271181e+01	1.164897e+00	1.362636e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.786300e+00	9.509113e-01	2.259070e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.738372e+00	2.808245e-01	3.885891e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.649556e-01	1.172565e-01	2.277568e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.343746e-02	8.549366e-03	1.686300e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.21450271071707674,0.01679535699301954,0.02667916235157558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.791979e-01	1.575545e-01	1.829050e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.642690e+00	1.069588e+00	8.891876e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.611719e+00	9.509203e-01	4.776897e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.331185e+00	2.129781e-01	2.981160e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.357240e+00	3.344939e-01	2.835302e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.546880e+00	3.341379e-01	4.363048e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.885044e+00	2.792676e-01	4.281957e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.412004e+00	2.146858e-01	3.933636e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.021350e+00	1.655885e-01	3.196487e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.274404e-01	1.246208e-01	2.489703e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.746452e-01	9.220568e-02	1.834984e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.664038e-01	4.437989e-02	1.183890e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.306113e-01	3.057723e-02	6.119239e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.088958e-03	2.853946e-03	4.149844e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11624701372327925,0.012193760138389645,0.01591422402196488
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.000785e+00	6.347462e-01	1.498054e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.963990e+00	1.937442e+00	2.316352e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.453292e+00	1.187128e+00	4.972542e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.889621e+00	5.903852e-01	1.223953e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.179639e+00	6.202731e-01	1.992782e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.697484e+00	4.958777e-01	3.057297e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.745113e+00	4.298338e-01	3.492295e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.989420e+00	2.876163e-01	3.247026e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.422137e+00	1.967323e-01	2.758440e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.991974e-01	1.100012e-01	2.211914e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.030006e-01	1.109847e-01	1.741108e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.741053e-01	6.990066e-02	1.303595e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.764003e-01	3.464119e-02	9.677474e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.419499e-01	2.737608e-02	5.470832e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.237543e-03	2.697295e-03	4.370224e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.060451973818742816,0.009835835422502617,0.011222113682810661
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.690662e+00	2.066463e+00	6.309193e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.481610e+01	3.769679e+00	7.937699e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.733038e+01	2.630427e+00	2.090505e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.376298e+01	1.474235e+00	2.953109e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.496265e+00	1.771225e+00	4.446065e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.801338e+00	1.169658e+00	5.615730e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.610283e+00	6.426781e-01	5.674538e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.263838e+00	3.793302e-01	4.405330e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.411734e+00	2.314092e-01	3.352952e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.918340e-01	1.564658e-01	2.475363e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.179654e-01	9.267086e-02	1.804267e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.959484e-02	6.126338e-03	9.676634e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.18517555391307416,0.013782640258943851,0.032485539212233044
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.906985e+00	9.211757e-01	4.746160e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.353365e+00	3.614338e-01	1.215640e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.422014e+00	2.178924e-01	4.553487e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.544549e+00	1.921875e-01	4.411265e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.605249e-01	1.191285e-01	3.122545e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.476083e-01	6.302167e-02	1.921093e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.006042e-01	4.643567e-02	1.074918e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.780725e-02	1.816038e-02	4.542711e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.688385e-03	1.200961e-03	2.190738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.09076387177265016,0.007949066311434105,0.018566402910072083
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.796270e+01	3.523963e+00	1.967247e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.091659e+00	4.136593e-01	8.525594e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.848523e+00	1.000098e-01	1.958324e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.157209e+00	1.713222e-01	3.220680e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.358495e+00	1.229501e-01	2.849468e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.031409e-01	6.483683e-02	1.813749e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.877229e-01	4.878778e-02	1.184031e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.898712e-01	3.011457e-02	7.034632e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.395189e-02	3.921602e-03	8.480183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04084871703944376,0.0054472559147599395,0.01140798773309501
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.949443e+02	2.201447e+01	1.222101e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.548257e+01	4.798166e-01	5.949468e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.937545e+00	1.643729e-01	2.355659e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.819249e+00	7.215575e-02	1.322626e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.751319e+00	1.102043e-01	2.746902e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.049560e+00	1.369397e-01	2.616356e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.302834e-01	8.560509e-02	1.762818e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.048577e-02	5.899020e-03	1.220937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.18490678461435808,0.01322465721258309,0.031221562345572523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.226579e+00	9.609485e-01	4.854762e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.268029e+00	1.324490e+00	5.444870e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.048882e+00	5.851673e-01	3.007815e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.382420e+00	4.363496e-02	1.082105e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.843650e+00	1.545534e-01	3.216601e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.370420e+00	1.889661e-01	4.369854e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.975233e+00	2.003816e-01	4.078342e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.532388e+00	1.763995e-01	3.915417e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.093313e+00	1.208808e-01	3.240440e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.742061e-01	1.085469e-01	2.602566e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.037018e-01	8.340895e-02	1.898088e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.774263e-01	4.713687e-02	1.260988e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.298432e-01	2.930076e-02	6.173570e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.998878e-03	2.725357e-03	4.308945e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09274129678737887,0.007535525736511325,0.016897446980393666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.930768e+01	3.986939e+00	1.896595e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.308698e+01	1.657772e+00	8.826409e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.162269e+00	3.295126e-01	2.525028e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.572453e+00	3.173815e-02	9.186801e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.355613e+00	8.777957e-02	1.364529e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.636182e+00	1.065701e-01	2.113056e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.245480e+00	1.630492e-01	2.543007e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.783852e+00	1.254339e-01	2.663425e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.258119e+00	1.006268e-01	2.362350e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.982058e-01	8.863011e-02	1.807294e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.770268e-01	6.264915e-02	1.271573e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.404502e-01	2.763218e-02	8.679473e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.878993e-02	4.336256e-03	7.949593e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04343756314182444,0.005625918048912687,0.010843965416484774
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.876770e+02	1.913287e+01	1.113798e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.452331e+01	8.457779e-01	5.360496e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.463308e+01	9.322130e-02	4.526088e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.596513e+00	2.445849e-01	3.911430e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.117586e+00	3.941269e-02	3.427081e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.185717e+00	1.526337e-01	1.305238e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.798203e+00	4.252167e-02	1.696339e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.175956e+00	6.456513e-02	1.103460e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.775428e+00	1.533478e-01	2.774360e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.193788e+00	1.298918e-01	2.674999e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.999259e-01	1.196451e-01	2.077751e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.864305e-02	6.571367e-03	1.267722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.19142066617339937,0.014097607300404658,0.023173599776216025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.663518e+00	4.038214e-01	3.427128e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.514448e+00	3.641720e-01	6.602018e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.781133e+00	2.405243e-01	4.216074e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.067000e+00	1.852157e-01	3.528875e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.255503e-01	9.340436e-02	2.408068e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.112253e-01	5.497105e-02	1.435113e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.278536e-01	3.878742e-02	7.888019e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.884633e-03	2.854757e-03	5.432499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.1068939094994511,0.007527583187022596,0.01303978448384463
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.209226e+00	5.594326e-01	4.117028e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.672506e+00	2.936742e-01	1.579577e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.292156e+00	1.732493e-01	2.694634e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.930446e-01	7.751320e-02	1.756371e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.866678e-01	5.101367e-02	1.140281e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.921739e-01	3.498876e-02	6.966547e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.382069e-02	1.456847e-02	3.770979e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.543415e-03	1.677511e-03	2.957977e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.0612863304902256,0.007137319708222449,0.011550328275074968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.366199e+01	1.157107e+00	9.639675e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.965155e+00	5.602843e-01	3.173609e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.585298e+00	2.195016e-01	3.574071e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.003896e-01	1.030423e-01	2.033969e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.101273e-02	8.741608e-03	1.576055e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.20171473843301874,0.015637739624726865,0.025998997771539384
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.321007e-01	2.214906e-01	2.303273e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.459659e+00	1.236371e+00	9.440093e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.924008e+00	8.149279e-01	2.435634e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.067726e+00	1.801073e-01	8.284961e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.077972e+00	3.066436e-01	3.598699e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.259810e+00	2.832241e-01	4.301242e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.683195e+00	2.211390e-01	3.996788e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.270688e+00	2.239147e-01	4.945528e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.094286e-01	1.456483e-01	2.857966e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.424720e-01	9.728190e-02	2.271154e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.042496e-01	7.081428e-02	1.606674e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.314953e-01	4.529054e-02	1.073271e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.092388e-01	2.645215e-02	5.667432e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.281941e-03	2.956497e-03	4.011269e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.1080323102177055,0.011069052713297348,0.015384036053794084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.080472e+00	8.987938e-01	1.976241e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.710397e+00	2.086168e+00	1.813178e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.664245e+00	9.782466e-01	2.848517e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.664803e+00	7.272122e-01	7.663039e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.601084e+00	5.196997e-01	2.707879e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.315667e+00	3.465657e-01	3.390612e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.409429e+00	2.404753e-01	3.327637e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.775250e+00	2.535697e-01	2.997984e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.293457e+00	1.881672e-01	2.558572e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.434842e-01	1.184693e-01	3.188810e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.498275e-01	9.737070e-02	1.606943e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.181875e-01	4.748022e-02	1.273908e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.510516e-01	2.782089e-02	9.259919e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.296044e-01	2.794792e-02	4.894346e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.116966e-03	2.438790e-03	4.288769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05527206589532847,0.00839552330829639,0.010723911171836728
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.057434e+00	2.700635e+00	8.421792e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.919868e+01	4.521590e+00	7.044223e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.911082e+01	2.276412e+00	8.630037e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.360860e+01	1.963319e+00	2.259292e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.436053e+00	1.430857e+00	5.937264e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.987052e+00	7.591149e-01	6.000827e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.130937e+00	4.786464e-01	5.034986e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.974680e+00	2.856461e-01	3.970190e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.305971e+00	2.265345e-01	3.075236e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.242838e-01	1.613745e-01	4.098699e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.656344e-01	7.495961e-02	1.631976e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.733770e-02	4.795454e-03	9.151973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1756676366272059,0.013078123942171727,0.030583314495659125
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.296834e+00	9.559066e-01	4.955343e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.229711e+00	3.679197e-01	5.384516e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.343749e+00	1.858021e-01	5.081926e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.419038e+00	1.952668e-01	4.054446e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.826286e-01	1.053084e-01	2.818444e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.998785e-01	7.103326e-02	1.709207e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.721247e-01	4.060401e-02	9.613186e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.976402e-02	1.767345e-02	3.944996e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.177423e-03	1.040294e-03	1.703695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08657109275398864,0.00770660766179522,0.017369456378356615
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.955441e+01	3.506156e+00	1.822219e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.540876e+00	3.205109e-01	3.644141e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.825305e+00	8.685548e-02	1.629558e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.110956e+00	1.492426e-01	3.913302e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.296211e+00	1.332761e-01	2.676176e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.704613e-01	6.927027e-02	1.695772e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.605898e-01	4.655480e-02	1.075782e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.745972e-01	2.828384e-02	6.517024e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.225430e-02	3.746026e-03	7.894989e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.038645166018536764,0.005215946921684547,0.010583774792527395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.993103e+02	2.077191e+01	1.066507e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.554116e+01	6.068765e-01	6.128531e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.924972e+00	1.162901e-01	2.115282e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.772470e+00	4.416637e-02	1.349817e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.711591e+00	1.160770e-01	2.766782e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.802664e-01	1.142823e-01	2.408580e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.019006e-01	8.895076e-02	1.645262e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.828987e-02	5.794594e-03	1.122039e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.17576667870502147,0.012908734826395318,0.03005221642877215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.659279e+00	1.046228e+00	5.405247e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.540535e+00	1.234194e+00	5.132190e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.990736e+00	5.036907e-01	1.694133e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.334497e+00	1.816167e-01	1.125124e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.783062e+00	2.210112e-01	3.857100e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.238650e+00	1.672087e-01	5.019900e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.888044e+00	2.066261e-01	3.960360e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.416359e+00	1.610796e-01	3.538093e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.017905e+00	1.341619e-01	4.929164e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.110025e-01	1.014435e-01	2.407114e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.384198e-01	6.684632e-02	1.784144e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.498599e-01	5.142016e-02	1.078669e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.096442e-01	2.535781e-02	5.652565e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.353094e-03	2.882246e-03	4.140950e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.08793405376079323,0.007414243060688636,0.016366218583526992
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.236258e+01	4.191626e+00	2.162300e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.237185e+01	1.471937e+00	5.045436e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.569439e+00	1.706722e-01	1.133747e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.376598e+00	9.888009e-02	1.464269e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.218342e+00	8.267712e-02	2.164145e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.540616e+00	7.083723e-02	2.829320e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.190947e+00	2.019201e-01	2.607741e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.711102e+00	1.323359e-01	2.534755e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.212003e+00	1.378753e-01	2.251791e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.570077e-01	8.918966e-02	2.978119e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.367560e-01	5.209882e-02	1.238545e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.256320e-01	3.539739e-02	7.572942e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.660261e-02	3.209562e-03	7.358108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04093200993106952,0.005708559965087581,0.010213169488348925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.953222e+02	1.829127e+01	9.560258e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.368986e+01	1.096222e+00	7.004371e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.416598e+01	1.092537e-01	7.436868e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.366083e+00	3.463270e-01	3.644107e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.174308e+00	1.462242e-01	2.756816e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.898899e+00	3.337181e-02	2.528877e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.816233e+00	9.453047e-02	8.778255e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.111971e+00	8.294086e-02	1.572835e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.683167e+00	2.163687e-01	2.557472e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.139726e+00	1.180981e-01	4.102055e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.570666e-01	1.217740e-01	1.983164e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.602249e-02	6.853017e-03	1.187048e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.17724676430762157,0.011713107471489681,0.021335140776248568
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.077822e+00	4.173750e-01	2.871079e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.086727e+00	1.935320e-01	1.588914e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.540480e+00	1.751263e-01	3.940778e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.230905e-01	1.400291e-01	2.993009e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.481023e-01	8.202952e-02	2.069166e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.705562e-01	5.594853e-02	1.241498e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.017253e-01	3.119101e-02	6.310704e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.331953e-03	2.286126e-03	4.657133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10147686286044397,0.006146092744951981,0.011990573460852944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.572668e+00	5.350073e-01	3.092283e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.323461e+00	1.939137e-01	2.047935e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.151975e+00	1.145006e-01	2.369452e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.475025e-01	7.360334e-02	1.587467e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.520713e-01	4.983100e-02	1.005523e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.751764e-01	2.889787e-02	6.192959e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.761349e-02	1.504429e-02	3.427648e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.147521e-03	1.561026e-03	2.853108e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05732350350961131,0.005641357626779357,0.010442002723576288
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.436524e+01	1.099744e+00	7.310509e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.454580e+00	3.931800e-01	3.702596e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.425989e+00	1.666879e-01	3.119780e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.637529e-01	9.762821e-02	1.880134e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.703018e-02	6.904452e-03	1.398415e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.18658743705969655,0.013995044631891718,0.024429598679894166
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.617534e-01	3.418093e-01	3.394683e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.505105e+00	1.320690e+00	8.076224e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.852120e+00	4.471522e-01	1.287150e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.720293e+00	2.668753e-01	2.002436e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.753591e+00	3.005161e-01	4.004962e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.970719e+00	2.185955e-01	3.948247e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.458878e+00	1.646899e-01	3.603623e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.116875e+00	1.552704e-01	3.160803e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.008439e-01	1.217957e-01	2.520646e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.629594e-01	9.937450e-02	1.946366e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.421035e-01	5.513794e-02	1.436490e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.877392e-01	4.030464e-02	1.014951e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.115349e-02	2.872025e-02	4.741118e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.993561e-03	1.897576e-03	3.236545e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09881498999706494,0.009311741410498175,0.014427033559279198
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.351685e+00	1.396870e+00	2.270516e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.099199e+01	1.898963e+00	7.294331e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.027134e+00	5.537656e-01	1.874574e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.935472e+00	5.816460e-01	2.147147e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.182111e+00	3.883273e-01	3.093089e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.006604e+00	3.083430e-01	3.523153e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.176119e+00	2.542062e-01	3.168449e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.577808e+00	1.605338e-01	2.731705e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.134583e+00	1.062376e-01	2.363871e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.556167e-01	1.067479e-01	1.890579e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.807843e-01	6.609963e-02	1.399741e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.816512e-01	4.557256e-02	1.112844e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.242257e-01	3.738110e-02	7.449161e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.156120e-01	2.695541e-02	4.625520e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.529729e-03	1.682348e-03	4.186226e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04979218882086548,0.0072077561928023046,0.009853078350241018
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.348924e+01	4.153860e+00	1.004774e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.487737e+01	4.960512e+00	4.946154e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.940596e+01	2.063920e+00	5.496122e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.212899e+01	1.576163e+00	5.162328e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.303072e+00	1.127938e+00	6.756932e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.385073e+00	5.937825e-01	5.919495e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.748461e+00	3.183265e-01	4.731721e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.781101e+00	1.979437e-01	3.553832e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.174264e+00	1.750547e-01	2.726244e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.114435e-01	8.616021e-02	2.166471e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.438704e-01	9.216085e-02	1.540914e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.462462e-02	4.905807e-03	7.985557e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.1649960566625346,0.012396719854624066,0.027981645287652734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.756319e+00	9.639518e-01	5.043392e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.055442e+00	1.168068e-01	6.604352e-04
2.200000e-01	4.000000e-02	4.000000e-02	2.256677e+00	2.389084e-01	4.244272e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.272238e+00	1.338587e-01	3.950460e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.053678e-01	1.018826e-01	2.456873e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.519868e-01	5.686350e-02	1.488397e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.349701e-01	3.189738e-02	8.225665e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.298700e-02	1.835853e-02	3.194664e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.595046e-03	7.667700e-04	1.750260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08210587335597545,0.007243648812876424,0.015891034675634477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.106414e+01	3.336595e+00	1.830762e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.141308e+00	1.991255e-01	5.855971e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.796710e+00	1.091193e-01	1.173433e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.067274e+00	1.594222e-01	3.465887e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.199305e+00	1.043987e-01	2.482003e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.342628e-01	6.727701e-02	1.547308e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.331811e-01	4.204902e-02	9.616267e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.589189e-01	2.844510e-02	5.810809e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.103608e-02	3.622828e-03	7.317742e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03636067733897213,0.0049255451393299815,0.009672959786981981
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.052372e+02	1.905409e+01	1.071668e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.541582e+01	5.542638e-01	4.561058e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.790876e+00	5.192115e-02	2.337684e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.737464e+00	3.872833e-02	1.035786e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.653191e+00	1.189250e-01	2.489008e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.126787e-01	9.797947e-02	2.199858e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.699273e-01	7.705457e-02	1.499499e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.622555e-02	5.594147e-03	1.020124e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.1645322881713358,0.012379597590976482,0.027683647112211218
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.369301e+00	1.171641e+00	6.494590e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.582453e+00	1.021461e+00	4.902645e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.741110e+00	2.097473e-01	5.946842e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.160490e+00	1.481050e-01	2.393275e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.742813e+00	2.098816e-01	3.226213e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.213591e+00	2.193546e-01	3.767018e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.737483e+00	1.651893e-01	3.772030e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.293808e+00	1.222658e-01	3.661264e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.262537e-01	1.260888e-01	2.733690e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.361393e-01	9.354347e-02	2.103434e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.875623e-01	5.595413e-02	1.623002e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.996115e-01	3.625468e-02	1.089723e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.164513e-02	2.749779e-02	4.802389e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.064285e-03	1.872988e-03	3.329595e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08217724968596087,0.006476056984683273,0.014724325866173033
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.618080e+01	4.341427e+00	2.330392e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.055720e+01	1.003636e+00	3.259548e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.932371e+00	6.306803e-02	1.882971e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.233674e+00	1.192958e-01	1.995428e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.207393e+00	1.441983e-01	7.614668e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.568050e+00	1.184205e-01	1.587829e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.109266e+00	1.196691e-01	3.088348e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.654453e+00	1.242360e-01	2.592577e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.130380e+00	1.084437e-01	2.114563e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.989331e-01	7.171186e-02	1.580380e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.925437e-01	3.816558e-02	1.213289e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.063208e-01	4.044144e-02	6.890088e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.361236e-02	2.808468e-03	7.069706e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.037967917946368515,0.0049790534891111585,0.009348405122912212
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.028418e+02	1.696667e+01	1.014158e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.273204e+01	6.647623e-01	5.479794e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.391319e+01	2.667162e-01	7.639835e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.337603e+00	2.302387e-01	2.390944e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.048119e+00	1.277485e-01	3.500017e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.971280e+00	1.444448e-01	1.053602e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.708791e+00	7.449202e-02	1.238519e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.070737e+00	1.000258e-01	9.711344e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.598010e+00	1.336182e-01	3.093474e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.056442e+00	1.217160e-01	2.488373e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.904577e-01	8.486719e-02	1.925833e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.310808e-02	6.450406e-03	1.083662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3445557085902622,0.014070984923500562,0.03199525884486565
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.500845e-01	9.223362e-02	7.598854e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.891311e+00	5.723826e-01	3.025200e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.405819e+00	6.134512e-01	2.167685e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.598808e+00	1.377272e-01	3.191858e-03
4.150000e-01	3.500000e-02	3.500000e-02	2.701137e+00	2.602242e-01	4.349158e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.470337e+00	2.216717e-01	5.668503e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.138848e-01	1.074659e-01	3.721259e-01
7.950000e-01	2.050000e-01	2.050000e-01	4.114588e-02	9.588674e-03	3.268094e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19392714313974396,0.011160412950284138,0.019357191907798055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.366773e+00	2.678459e-01	3.199809e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.805584e+00	6.746822e-01	3.526043e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.267595e+00	2.446492e-01	1.914449e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.283469e+00	2.639051e-01	3.296978e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.642565e-01	1.376391e-01	3.238845e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.928683e-01	6.594895e-02	1.948745e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.360770e-01	3.127635e-02	8.767595e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.787271e-03	2.300121e-03	6.159979e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09432930134077118,0.01047677426742974,0.016719167917328373
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.004855e+00	9.131087e-01	1.362437e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.833869e+00	8.407302e-01	1.392746e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.005440e+00	5.913549e-01	4.235373e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.311726e+00	2.483570e-01	4.625749e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.268066e-02	1.105581e-02	2.517870e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.31731280279684543,0.014365043372289554,0.028047425357799194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.860289e-01	7.588178e-02	8.792430e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.681009e-01	1.818875e-01	1.247664e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.019780e+00	3.433668e-01	2.178467e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.740953e+00	4.988558e-01	2.777160e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.504102e+00	5.411306e-01	2.350644e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.088010e+00	4.213391e-01	1.467330e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.305282e+00	2.051335e-01	3.020722e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.182983e+00	1.244570e-01	7.162014e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.763016e+00	2.027084e-01	3.078200e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.158837e+00	2.069998e-01	4.288048e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.462206e+00	2.004782e-01	4.300565e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.727570e-01	1.428560e-01	3.503370e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.235396e-01	7.910116e-02	2.098763e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.791452e-02	5.728302e-03	1.614070e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.18974869135705152,0.011093121826140834,0.01803404333165723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.956152e-01	1.422040e-01	2.259337e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.536551e-01	2.869437e-01	3.117295e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.755150e+00	4.779909e-01	4.555981e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.742294e+00	6.142770e-01	4.588286e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.723715e+00	6.237489e-01	4.308880e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.344218e+00	5.319522e-01	2.886048e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.499436e+00	3.486409e-01	1.065482e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.171257e+00	1.848579e-01	2.236655e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.454674e+00	1.847732e-01	1.144965e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.611312e+00	2.416359e-01	2.604864e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.776579e+00	1.752182e-01	3.142998e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.085305e+00	1.328198e-01	2.703123e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.869017e-01	8.681023e-02	1.936281e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.717652e-01	4.787415e-02	1.089562e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.982998e-02	3.869303e-03	9.376529e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08860335183921786,0.009206192524792711,0.012549504376444726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.850212e+00	7.891811e-01	1.672813e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.359707e+00	1.248552e+00	1.720822e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.644946e+00	1.357905e+00	1.759637e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.522477e+00	1.360445e+00	1.151510e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.158713e+00	1.002034e+00	4.751984e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.356373e+00	4.763358e-01	1.753051e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.547727e+00	4.957528e-01	2.129534e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.523231e+00	4.868664e-01	4.257393e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.819957e+00	3.810263e-01	4.967190e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.601286e+00	2.595822e-01	4.080891e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.270631e-01	1.604132e-01	2.815207e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.964041e-02	6.969827e-03	1.274441e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3099208621109399,0.013304005476019343,0.038116414788965436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.935414e-01	1.620589e-01	1.343292e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.421583e+00	6.023942e-01	2.201059e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.758104e+00	6.413731e-01	2.209117e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.172584e+00	8.735541e-02	3.771240e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.488819e+00	1.910150e-01	4.212170e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.430596e+00	1.985852e-01	5.498080e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.594437e-01	1.027230e-01	3.869743e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.531777e-01	5.459189e-02	1.873555e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.396505e-02	3.794849e-03	1.192855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1627841899859586,0.009315049573750567,0.024499690158934356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.986796e-01	3.460726e-01	3.580205e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.063137e+00	1.056676e+00	3.354837e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.661555e+00	8.509712e-01	4.101763e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.349977e+00	3.135218e-01	2.212809e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.950624e+00	1.330576e-01	1.762428e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.541924e+00	1.602114e-01	3.464180e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.095460e-01	1.010014e-01	2.762862e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.100676e-01	5.894030e-02	1.633119e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.499695e-02	6.597920e-03	1.720793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05862581858985547,0.00661673090875986,0.015025348092437739
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.854987e+01	7.589509e+00	2.517576e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.517559e+01	4.638423e+00	1.917389e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.456490e+01	1.409677e+00	1.360611e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.433942e+00	9.533890e-02	2.278948e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.809663e+00	2.115454e-01	3.772671e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.353319e+00	1.992844e-01	4.087366e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.271487e-01	1.420524e-01	2.957602e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.232342e-02	6.564352e-03	1.492561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.2872548208431203,0.012726989160750435,0.031771695531525035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.905338e-01	2.191128e-01	1.679750e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.047929e-01	3.267005e-01	1.323575e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.377356e+00	4.817720e-01	1.731792e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.828029e+00	5.474120e-01	1.767239e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.304431e+00	5.146347e-01	2.098601e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.727160e+00	4.097103e-01	1.665023e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.901026e+00	2.200626e-01	8.858025e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.839135e+00	5.803034e-02	6.149319e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.463731e+00	1.411826e-01	2.747894e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.940624e+00	1.478601e-01	4.106186e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.351301e+00	1.596219e-01	4.069293e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.880210e-01	1.234993e-01	3.280046e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.780044e-01	6.591482e-02	1.916559e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.685969e-02	5.684774e-03	1.542760e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.1638537264220612,0.009171106564471149,0.020600629447414642
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.748407e+00	6.848502e-01	6.847039e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.295666e+00	7.089689e-01	2.424675e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.171774e+00	9.409572e-01	3.635730e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.832759e+00	9.258569e-01	2.700354e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.239357e+00	6.603376e-01	3.331727e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.233280e+00	4.908528e-01	3.022516e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.966849e+00	2.568907e-01	1.103982e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.356775e+00	1.831039e-02	6.339177e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.590115e+00	1.483246e-01	1.730602e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.683876e+00	1.187290e-01	2.885869e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.670632e-01	1.047759e-01	2.466883e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.567310e-01	6.504639e-02	1.586880e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.596349e-02	6.221010e-03	1.571897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06667482835622296,0.00700314670987888,0.013402930199097385
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.104220e+01	8.165098e+00	3.524569e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.630610e+01	5.700373e+00	2.075762e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.216019e+01	3.276364e+00	1.374110e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.747499e+01	1.896946e+00	1.010905e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.270207e+01	1.026244e+00	7.399014e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.781667e+00	4.312533e-01	2.780980e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.976875e+00	8.510099e-02	2.231918e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.101975e+00	6.590703e-02	2.938508e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.816120e+00	2.184074e-01	3.388046e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.794320e+00	1.831446e-01	3.619006e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.792332e-01	1.593288e-01	2.897919e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.937624e-02	8.026164e-03	1.574117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.32550742614886496,0.014563340011345072,0.03181616608881643
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.330750e-01	1.081391e-01	8.453053e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.445093e+00	6.664307e-01	3.546066e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.760299e+00	5.498195e-01	1.476437e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.342097e+00	1.773284e-01	9.471961e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.189086e+00	2.661518e-01	5.014922e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.133549e+00	1.920606e-01	5.034557e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.092652e-01	9.712490e-02	3.130973e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.851208e-02	9.274655e-03	2.985150e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.17746034220783133,0.011619793668034867,0.019353107698292932
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.951086e+00	3.376086e-01	4.072289e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.421633e+00	6.480617e-01	2.251995e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.644037e+00	2.902628e-01	8.452008e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.727185e+00	2.334326e-01	3.441223e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.788817e-01	1.161605e-01	2.744660e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.588929e-01	5.577486e-02	1.680492e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.377854e-01	2.813012e-02	8.346043e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.685641e-03	2.166911e-03	6.504210e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08851403549078787,0.010052344016886178,0.01595777104851695
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.631269e+00	1.034181e+00	1.476167e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.152785e+00	8.744218e-01	9.966593e-02
1.200000e-01	3.000000e-02	3.000000e-02	3.216436e+00	5.124320e-01	4.491387e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.149216e+00	2.020802e-01	3.869875e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.544919e-02	9.446065e-03	2.361091e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.305720584366049,0.015643455137407336,0.029125048348064675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.558899e-01	7.334540e-02	8.130334e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.064012e-01	2.130950e-01	1.657370e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.211981e+00	4.255295e-01	2.633780e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.064087e+00	5.736160e-01	3.435884e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.898906e+00	5.764932e-01	2.731289e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.385832e+00	3.975105e-01	9.583116e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.383121e+00	1.090891e-01	4.311591e-04
3.300000e-01	2.000000e-02	2.000000e-02	3.048204e+00	1.659274e-01	1.706869e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.509262e+00	2.246009e-01	3.574808e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.853302e+00	2.146637e-01	4.557824e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.225986e+00	1.985247e-01	4.178157e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.446666e-01	1.396267e-01	3.191102e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.819440e-01	7.788188e-02	1.920184e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.789104e-02	6.725347e-03	1.571672e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.17716605220974224,0.01200537288462919,0.018810480416885073
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.653751e-01	1.547451e-01	2.447042e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.214954e+00	3.837233e-01	4.418640e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.367246e+00	6.308975e-01	5.794738e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.614471e+00	7.446075e-01	6.131252e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.596506e+00	7.142537e-01	4.492572e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.959839e+00	5.285155e-01	2.015423e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.643575e+00	2.512524e-01	5.505971e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.933621e+00	1.882816e-01	6.907260e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.017043e+00	2.486605e-01	2.316447e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.186468e+00	2.367646e-01	3.026815e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.456282e+00	1.870738e-01	3.021685e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.008944e-01	1.268272e-01	2.499583e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.170175e-01	7.786042e-02	1.750562e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.537176e-01	4.828115e-02	1.016744e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.999667e-02	4.374027e-03	9.331078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08370740321562861,0.009451804716820084,0.012567971234159273
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.948172e+00	9.676492e-01	1.966922e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.379208e+00	1.400728e+00	2.135050e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.302947e+00	1.704297e+00	1.983346e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.014749e+01	1.513701e+00	1.206454e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.950906e+00	8.974506e-01	3.530048e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.172553e+00	4.279758e-01	1.222420e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.870515e+00	5.239602e-01	3.430149e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.909939e+00	4.918621e-01	4.790308e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.429396e+00	3.761286e-01	4.598193e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.416017e+00	2.353732e-01	3.682348e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.687329e-01	1.535392e-01	2.577067e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.011765e-02	7.116560e-03	1.251561e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.291120834072762,0.014474427267963053,0.039571025845906826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.013059e-01	2.158161e-01	1.568007e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.867245e+00	7.441526e-01	2.760836e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.117406e+00	5.879396e-01	2.261702e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.020659e+00	1.414253e-01	1.351931e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.082725e+00	2.110359e-01	5.021978e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.148179e+00	1.703415e-01	5.005218e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.614231e-01	9.687174e-02	3.293451e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.342678e-01	4.935098e-02	1.685824e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.464990e-02	3.761892e-03	1.201898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.14723413935318003,0.009469344701376836,0.024605934338980923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.627648e+00	5.282538e-01	4.061678e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.602253e+00	1.348994e+00	4.782870e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.542519e+00	8.316769e-01	5.577282e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.986095e+00	9.910659e-02	8.972004e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.365104e+00	1.680973e-01	2.759325e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.221120e+00	1.393024e-01	3.241485e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.181724e-01	8.899791e-02	2.322303e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.995121e-01	4.860944e-02	1.456858e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.640278e-02	5.659106e-03	1.704858e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05526955854921276,0.006569471671463885,0.014772218651495368
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.598519e+01	1.186398e+01	4.123504e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.144813e+01	4.593734e+00	2.806515e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.380148e+01	9.570158e-01	8.056848e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.112366e+00	8.475638e-02	2.295539e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.302313e+00	2.066025e-01	3.842013e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.248846e+00	1.817020e-01	3.549026e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.293795e-01	1.159221e-01	2.600595e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.667653e-02	6.193232e-03	1.514747e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.27393585810938986,0.014077066908835367,0.033833377518309615
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.311726e-01	2.631595e-01	1.902899e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.106365e+00	4.213738e-01	1.900701e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.652295e+00	5.775704e-01	2.172166e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.141666e+00	5.990179e-01	2.614842e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.658946e+00	5.617484e-01	2.210993e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.952945e+00	3.740858e-01	1.385178e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.971212e+00	1.188977e-01	1.916829e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.706129e+00	9.329137e-02	1.518265e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.210103e+00	1.322116e-01	3.462844e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.693138e+00	1.885829e-01	4.250396e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.141175e+00	1.539979e-01	4.032292e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.838169e-01	1.196731e-01	2.975037e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.509868e-01	6.964302e-02	1.800030e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.692133e-02	6.276482e-03	1.540782e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.15040377901738988,0.009642373819468447,0.021031201364955537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.035138e+00	8.030732e-01	6.995867e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.383672e+00	1.052281e+00	3.167075e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.416940e+00	1.176337e+00	3.778401e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.894668e+00	8.738266e-01	4.504216e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.054862e+00	7.162709e-01	3.239280e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.624293e+00	4.275147e-01	2.286983e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.853740e+00	1.365862e-01	8.468390e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.026535e+00	4.983213e-02	1.122892e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.186880e+00	1.315273e-01	2.374784e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.414229e+00	1.341515e-01	2.730299e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.227949e-01	1.034123e-01	2.237654e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.127852e-01	5.854229e-02	1.458725e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.563662e-02	6.954800e-03	1.531952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.06216602335361912,0.007290880607361591,0.013186444613670079
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.559005e+01	1.136689e+01	4.706583e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.392142e+01	5.100395e+00	2.366968e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.577303e+01	3.032378e+00	1.602985e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.866437e+01	1.697323e+00	1.053490e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.253077e+01	8.014637e-01	5.045201e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.089935e+00	2.581061e-01	1.899150e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.059621e+00	2.291091e-02	3.282017e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.390847e+00	1.400369e-01	3.129482e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.425909e+00	1.673021e-01	3.349630e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.626084e+00	1.927357e-01	3.358052e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.095139e-01	1.380792e-01	2.630988e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.044202e-02	8.815290e-03	1.537701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.2964358310932267,0.013099856820224298,0.030744355926500266
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.224212e-01	1.466915e-01	1.061717e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.361841e+00	7.864894e-01	3.471493e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.905346e+00	4.044092e-01	7.654828e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.744237e+00	2.164126e-01	3.451831e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.581582e+00	2.183627e-01	5.395973e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.995281e-01	1.334262e-01	4.093602e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.608309e-01	6.254710e-02	2.290434e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.994344e-02	7.297502e-03	2.275948e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1537721390634754,0.00999880337538367,0.018766399537901574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.044797e+00	4.598208e-01	4.563012e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.540422e+00	6.377169e-01	1.130943e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.697126e+00	2.556957e-01	2.573152e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.211273e+00	1.521318e-01	3.330042e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.859333e-01	8.228724e-02	2.213164e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.884598e-01	3.747575e-02	1.325916e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.211445e-01	2.349956e-02	6.905231e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.416693e-03	2.006747e-03	5.770358e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07640011793730872,0.0077583639658004855,0.01434645067595132
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.006971e+01	1.199759e+00	1.235089e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.897361e+00	7.130994e-01	5.317378e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.342522e+00	3.244774e-01	4.804624e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.815916e-01	1.459572e-01	3.230040e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.972478e-02	7.424361e-03	1.959629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.28319305473889916,0.013951671140307431,0.02990625187491447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.610538e-01	8.663097e-02	7.730287e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.749923e-01	2.987216e-01	1.862971e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.634346e+00	5.711734e-01	3.472406e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.735969e+00	7.041233e-01	3.336414e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.509421e+00	5.781922e-01	2.230034e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.683191e+00	2.782611e-01	3.318382e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.300318e+00	1.311588e-01	9.473403e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.711094e+00	2.238139e-01	3.469191e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.062118e+00	2.175282e-01	4.582553e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.437207e+00	1.801108e-01	4.762166e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.221265e-01	1.425267e-01	3.728532e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.494290e-01	9.101524e-02	2.592372e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.848652e-01	5.923780e-02	1.523226e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.149704e-02	4.416006e-03	1.273781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15677774939441483,0.01005639664020988,0.018880271680930483
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.687152e-01	2.062549e-01	2.672461e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.904227e+00	5.983347e-01	5.332168e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.669650e+00	8.951570e-01	6.768620e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.140387e+00	9.680519e-01	6.432449e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.800658e+00	7.600946e-01	3.179785e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.446875e+00	4.126770e-01	8.932897e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.475641e+00	1.722541e-01	5.966976e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.378981e+00	2.463234e-01	2.234216e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.403725e+00	2.332788e-01	3.355789e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.647208e+00	1.610593e-01	3.311095e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.100172e+00	1.371064e-01	2.825033e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.924881e-01	9.375204e-02	2.143733e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.993407e-01	5.553477e-02	1.464708e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.007084e-01	3.208266e-02	8.578429e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.668959e-02	3.183101e-03	7.954074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07234132924835877,0.007642063455169504,0.0120008141449566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.781605e+00	1.370495e+00	2.258579e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.892405e+00	2.065306e+00	2.744080e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.186072e+01	2.318077e+00	1.969810e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.254788e+01	1.559192e+00	6.952871e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.053527e+01	6.147144e-01	1.593681e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.541150e+00	5.649352e-01	3.193451e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.958316e+00	5.716481e-01	5.067574e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.050716e+00	3.558865e-01	5.174495e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.871675e+00	2.854636e-01	4.384779e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.087034e+00	1.676194e-01	3.270713e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.046161e-01	1.100416e-01	2.183196e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.451155e-02	5.013158e-03	1.063530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.2643909649298115,0.013823791128192708,0.03918179334717581
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.036496e-01	2.973987e-01	1.759812e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.568438e+00	9.005320e-01	3.073158e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.456337e+00	4.082424e-01	1.087636e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.665387e+00	2.023008e-01	3.574047e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.607897e+00	1.988086e-01	5.470506e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.666753e-01	1.329603e-01	4.225837e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.187679e-01	6.603950e-02	2.539932e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.799388e-01	3.641334e-02	1.294730e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.263007e-02	3.320527e-03	9.935013e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.12815597827346728,0.008598349777705683,0.02383232413421621
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.879799e+00	8.864676e-01	4.360038e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.765914e+00	1.531153e+00	5.690417e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.950772e+00	6.304397e-01	3.884540e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.409070e+00	1.676221e-01	1.582218e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.822074e+00	1.660225e-01	3.549891e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.594180e-01	1.213030e-01	2.932558e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.970093e-01	6.303424e-02	1.928733e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.530730e-01	3.148830e-02	1.188024e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.457254e-02	4.853536e-03	1.470370e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.0479167471794119,0.005376006749584633,0.013590747902195603
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.700924e+01	1.645606e+01	5.932742e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.594004e+01	4.375394e+00	3.415374e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.193263e+01	3.696552e-01	1.160424e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.807536e+00	1.647979e-01	3.436282e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.950991e+00	2.092377e-01	3.827276e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.061724e+00	1.482460e-01	3.245506e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.458993e-01	8.717766e-02	2.275640e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.488706e-02	4.728021e-03	1.300667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.25171528426987866,0.012801429414494692,0.034756883452890075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.547185e-01	3.326008e-01	2.271432e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.476065e+00	5.721751e-01	2.236223e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.116932e+00	6.950456e-01	2.640233e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.709169e+00	7.045694e-01	2.857900e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.143203e+00	5.582195e-01	1.737953e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.191554e+00	2.527082e-01	5.821464e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.938749e+00	8.870188e-02	7.116366e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.456314e+00	1.364575e-01	3.009988e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.874394e+00	1.553373e-01	4.293427e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.354758e+00	1.429780e-01	4.385147e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.015682e-01	1.278037e-01	3.629573e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.284676e-01	8.110122e-02	2.510370e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.694183e-01	5.606424e-02	1.458219e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.117779e-02	4.120880e-03	1.258941e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.1308314715772843,0.008062908071793745,0.020724489672273638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.016661e+00	1.076587e+00	6.700880e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.228090e+00	1.491901e+00	4.134430e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.181572e+00	1.303834e+00	5.324439e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.466859e+00	1.019415e+00	4.113210e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.799859e+00	6.503732e-01	2.630648e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.718697e+00	2.747595e-01	8.302434e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.557653e+00	4.252626e-02	8.747349e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.559102e+00	1.017405e-01	2.352065e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.774596e+00	1.128397e-01	2.925648e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.121679e+00	9.830937e-02	2.641989e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.578521e-01	8.255274e-02	1.968224e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.348946e-01	4.759422e-02	1.246646e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.922176e-02	4.766615e-03	1.309268e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.053012872968483525,0.005797850485668901,0.012368460528755378
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.082836e+01	1.536748e+01	5.587909e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.157862e+01	5.188000e+00	2.530951e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.817946e+01	2.735043e+00	1.746089e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.903640e+01	1.351065e+00	6.548618e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.175731e+01	4.348866e-01	2.978506e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.801267e+00	1.129522e-02	3.522912e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.093977e+00	6.151751e-02	3.660861e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.853978e+00	1.319669e-01	3.013336e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.078682e+00	1.352325e-01	3.465710e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.375248e+00	1.636873e-01	3.229567e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.665368e-01	1.108119e-01	2.425246e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.400460e-02	6.560011e-03	1.345256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2721989230493216,0.012188430249684634,0.0298257081986516
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.726473e-01	1.928295e-01	1.295746e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.112583e+00	8.412510e-01	2.804188e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.599092e+00	1.718210e-01	1.616740e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.169042e+00	2.283626e-01	4.758580e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.216828e+00	1.794040e-01	5.000139e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.255097e-01	1.068762e-01	3.366565e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.816344e-01	5.199102e-02	1.859292e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.167387e-02	5.331877e-03	1.763249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13596055738959087,0.008312423909162314,0.018233895143385054
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.128857e+00	5.664766e-01	4.064146e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.843072e+00	4.452006e-01	6.931379e-02
1.975000e-01	3.250000e-02	3.250000e-02	2.062714e+00	1.975707e-01	3.417567e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.666549e-01	1.092999e-01	2.961522e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.941790e-01	6.522468e-02	1.891646e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.506942e-01	3.441922e-02	1.148415e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.015647e-01	1.781941e-02	6.039140e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.778751e-03	1.960422e-03	4.937836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06782272198045795,0.006183212316549912,0.013190039549717189
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.186647e+01	1.268654e+00	9.872981e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.620958e+00	6.259239e-01	1.793411e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.895783e+00	2.232672e-01	4.663131e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.453914e-01	1.082035e-01	2.804914e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.408111e-02	6.265065e-03	1.719248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2640232091686128,0.012951185521917596,0.0304241791633319
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.745994e-01	1.031241e-01	8.425740e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.006566e-01	4.104731e-01	2.233278e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.197976e+00	7.417726e-01	3.452780e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.383769e+00	7.876529e-01	3.459682e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.911248e+00	4.752282e-01	1.427767e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.710955e+00	1.141271e-01	1.968033e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.007674e+00	1.539739e-01	2.810125e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.300631e+00	2.108208e-01	4.601161e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.683348e+00	2.077743e-01	4.973146e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.158830e+00	1.620459e-01	4.225026e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.376336e-01	1.130081e-01	3.257992e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.467028e-01	8.551455e-02	2.258592e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.172679e-01	3.809549e-02	1.261137e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.618204e-02	3.651264e-03	1.068084e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.14118996259896469,0.008995004126027578,0.01887454492725596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.438412e-01	2.735284e-01	2.885129e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.913877e+00	8.730355e-01	7.180286e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.282965e+00	1.226271e+00	7.215851e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.526790e+00	1.082072e+00	5.366588e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.392243e+00	6.284127e-01	1.539760e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.233816e+00	2.182214e-01	4.116347e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.935679e+00	2.179754e-01	2.101354e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.800156e+00	2.242203e-01	3.544970e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.942631e+00	1.780726e-01	3.583498e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.334031e+00	1.424156e-01	3.147663e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.046575e-01	1.054650e-01	2.550985e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.793187e-01	7.975514e-02	1.907459e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.378293e-01	4.854681e-02	1.283788e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.695872e-01	2.416115e-02	7.611381e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.335073e-02	2.721483e-03	7.044266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06394182190368909,0.006531535768490887,0.011571703976904088
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.152184e+00	1.888436e+00	2.694470e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.136906e+01	2.928546e+00	3.214208e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.505082e+01	2.659894e+00	1.666264e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.378156e+01	1.275106e+00	5.228990e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.015651e+01	5.482140e-01	2.439706e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.671642e+00	6.053504e-01	4.999085e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.114121e+00	4.663681e-01	5.758202e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.535346e+00	2.921742e-01	5.165290e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.535984e+00	2.033556e-01	4.026702e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.142307e-01	1.279040e-01	2.900906e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.101753e-01	8.366097e-02	1.994558e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.027495e-02	4.224019e-03	9.432995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.24360003157961166,0.013771414278847649,0.03847788523343773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.462008e-01	3.829275e-01	1.981010e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.205249e+00	9.978144e-01	3.703279e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.456774e+00	1.855854e-01	3.712234e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.269264e+00	1.928699e-01	4.884122e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.338917e+00	1.982518e-01	5.192613e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.129274e-01	1.072685e-01	3.614466e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.416598e-01	5.804978e-02	2.123194e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.376800e-01	2.919822e-02	1.047113e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.820994e-03	2.654149e-03	7.640099e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11469786305931944,0.00837771372868669,0.023091461798067245
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.613060e+00	1.320073e+00	4.614300e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.653567e+00	1.756867e+00	8.844330e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.524951e+00	3.425343e-01	9.837756e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.747737e+00	1.476151e-01	3.094703e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.578717e+00	1.725574e-01	3.588892e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.396178e-01	1.001767e-01	2.651043e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.392164e-01	5.238290e-02	1.696212e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.261724e-01	3.289256e-02	1.058424e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.061609e-02	4.093477e-03	1.299248e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04278881281463313,0.005109443112199623,0.012688530185398762
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.108780e+02	1.967952e+01	6.665277e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.545996e+01	3.441417e+00	2.290155e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.092163e+00	8.635932e-02	4.139530e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.238024e+00	2.012373e-01	3.863320e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.812497e+00	1.974020e-01	3.702166e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.696751e-01	1.319486e-01	3.013492e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.015112e-01	8.161274e-02	2.104738e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.148143e-02	4.432051e-03	1.164116e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.23371861160554921,0.012233903053231937,0.03495766797457786
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.023535e-01	4.095697e-01	2.562108e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.883977e+00	7.460625e-01	2.534158e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.661218e+00	8.336542e-01	2.858784e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.194582e+00	7.554609e-01	3.101776e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.427030e+00	4.665808e-01	1.471774e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.257482e+00	1.001622e-01	7.472269e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.745472e+00	1.040678e-01	2.502361e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.180427e+00	1.616682e-01	4.094975e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.582797e+00	1.485256e-01	4.732516e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.155155e+00	1.519597e-01	4.163087e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.499946e-01	1.023746e-01	3.229277e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.386062e-01	8.061548e-02	2.192879e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.117250e-01	3.629371e-02	1.228762e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.631909e-02	3.702285e-03	1.049650e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.11717168557985097,0.00735188513621246,0.02040817138538434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.323806e+00	1.414760e+00	6.953849e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.302614e+00	1.992050e+00	5.841092e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.953155e+00	1.447764e+00	6.219610e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.420472e+00	1.041110e+00	3.835118e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.866278e+00	4.970805e-01	2.162894e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.368478e+00	9.721065e-02	1.918240e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.103638e+00	6.442595e-02	1.906510e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.201999e+00	1.066835e-01	2.893682e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.539686e+00	1.280239e-01	2.977507e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.681234e-01	7.882199e-02	2.475724e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.719084e-01	7.035255e-02	1.796058e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.857703e-01	3.943810e-02	1.101692e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.448891e-02	3.976206e-03	1.181228e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04683280728601514,0.00502294919431006,0.01176581093536528
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.069381e+02	1.752859e+01	6.118332e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.511945e+01	4.965568e+00	2.980453e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.837318e+01	2.331449e+00	9.677751e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.748113e+01	7.763299e-01	4.342177e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.857663e+00	1.114984e-01	4.245451e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.636867e+00	4.422905e-02	4.027195e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.584994e+00	7.809089e-02	2.959034e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.577107e+00	1.466668e-01	2.941563e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.916177e+00	1.584307e-01	3.428725e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.226595e+00	1.331913e-01	3.101985e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.697397e-01	8.613468e-02	2.222812e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.908356e-02	5.677466e-03	1.241876e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25474866274295427,0.011424054504602932,0.029130906850286686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.034601e+00	2.381386e-01	1.503645e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.493281e+00	8.187084e-01	2.291559e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.187685e+00	1.240853e-01	9.381509e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.824449e+00	1.852542e-01	5.141764e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.017105e+00	1.434524e-01	4.442973e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.303017e-01	8.978647e-02	2.919623e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.389146e-01	4.652594e-02	1.604986e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.709259e-02	4.737002e-03	1.439535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12509636078904526,0.007007565425892787,0.017537740592848378
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.873937e+00	6.208925e-01	3.368769e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.152210e+00	2.476349e-01	3.544859e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.738144e+00	1.401397e-01	3.573680e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.408866e-01	8.856773e-02	2.653696e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.554981e-01	5.961878e-02	1.715120e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.272713e-01	2.949209e-02	1.060925e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.169479e-02	1.917481e-02	5.583202e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.470162e-03	1.619868e-03	4.485016e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06317483054302174,0.005467062528002213,0.012352019223107205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.292325e+01	1.279505e+00	7.776081e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.813808e+00	4.494557e-01	2.922257e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.641555e+00	1.818072e-01	4.282486e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.891696e-01	1.006648e-01	2.554650e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.130541e-02	6.208494e-03	1.577453e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.24980670346743442,0.01215298606977766,0.030368363833737394
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.904303e-01	1.165475e-01	1.072029e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.131652e+00	5.170020e-01	2.906564e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.769196e+00	8.837936e-01	3.312799e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.918439e+00	7.786070e-01	2.713350e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.080208e+00	3.500967e-01	7.839435e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.506671e+00	1.242958e-01	1.251925e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.674894e+00	1.582761e-01	4.116179e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.007539e+00	2.027083e-01	4.912035e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.450681e+00	2.019715e-01	4.699861e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.764932e-01	1.282545e-01	3.858515e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.306795e-01	9.176448e-02	2.874918e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.708220e-01	5.649869e-02	1.947751e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.908124e-01	4.020758e-02	1.118550e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.334501e-02	3.346215e-03	8.549502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.13079966747433305,0.00832039670328659,0.018588043655871356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.809470e-01	3.541732e-01	3.775734e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.091922e+00	1.171646e+00	9.174212e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.834072e+00	1.474494e+00	7.347368e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.407920e+00	1.043504e+00	2.510876e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.213632e+00	3.892649e-01	6.626582e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.735853e+00	2.400531e-01	1.456488e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.406946e+00	1.931636e-01	3.243292e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.417960e+00	1.708167e-01	3.755858e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.705518e+00	1.565760e-01	3.542714e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.169112e+00	1.364464e-01	2.937963e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.919408e-01	8.149172e-02	2.291715e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.145236e-01	5.835074e-02	1.751190e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.100789e-01	5.088402e-02	1.197863e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.557121e-01	2.557726e-02	6.921125e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.164664e-02	2.457540e-03	6.216291e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.0581896219475649,0.006218547816768075,0.01112423976680596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.536502e+00	2.203880e+00	3.753808e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.520731e+01	3.745910e+00	3.641266e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.788517e+01	2.698802e+00	1.243082e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.411767e+01	9.978836e-01	3.394353e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.343287e+00	8.057362e-01	3.436071e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.707690e+00	5.196911e-01	5.746112e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.503093e+00	4.282234e-01	5.895381e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.183442e+00	2.627814e-01	4.800306e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.321650e+00	1.345242e-01	3.561291e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.288522e-01	1.178201e-01	2.718845e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.648413e-01	7.801758e-02	1.823543e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.819633e-02	4.205075e-03	8.707582e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.22951236399235866,0.013984807663130011,0.03754378419390611
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.085655e+00	4.587846e-01	2.306871e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.629534e+00	1.014549e+00	4.041732e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.271365e+00	1.260086e-01	5.894536e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.048726e+00	2.371055e-01	5.205265e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.184629e+00	1.654112e-01	4.783694e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.201128e-01	9.338258e-02	3.176217e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.978223e-01	5.588813e-02	1.883049e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.125164e-01	2.685560e-02	9.413177e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.559951e-03	2.187765e-03	5.932678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.10658080568133763,0.00860781954330185,0.022360804928889783
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.466924e+00	1.755891e+00	5.756271e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.662596e+00	1.755770e+00	1.049582e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.801015e+00	1.104469e-01	2.339759e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.425307e+00	1.876892e-01	3.723893e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.483897e+00	1.699889e-01	3.463566e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.655081e-01	8.614651e-02	2.418940e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.166167e-01	5.896925e-02	1.581148e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.076215e-01	2.586279e-02	1.003591e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.832845e-02	4.291849e-03	1.176404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.04025126436285905,0.004959893600387157,0.011965933896549742
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.373322e+02	2.285170e+01	1.075576e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.145942e+01	2.305082e+00	1.289071e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.481676e+00	2.227916e-01	4.962611e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.109729e+00	2.412605e-01	3.603978e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.773705e+00	1.766665e-01	3.586697e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.250036e-01	1.144296e-01	2.877056e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.843745e-01	9.125074e-02	1.967094e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.927115e-02	3.967886e-03	1.069646e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.22119742872296586,0.01287124766279163,0.03466189458640609
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.052993e+00	4.854879e-01	2.998854e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.273745e+00	8.656209e-01	3.142005e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.077504e+00	9.165820e-01	3.242758e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.517987e+00	7.342235e-01	2.880455e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.581220e+00	3.586428e-01	8.228368e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.127728e+00	9.997556e-02	9.800293e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.551450e+00	1.443135e-01	3.736520e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.964784e+00	1.612312e-01	4.607683e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.452877e+00	1.794349e-01	4.500421e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.013835e+00	1.303104e-01	3.803460e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.590057e-01	8.958611e-02	2.918338e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.769411e-01	5.804321e-02	1.929841e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.859217e-01	3.784459e-02	1.078595e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.360124e-02	3.390830e-03	8.633936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.1089178920633251,0.007438787953039663,0.019811568619051742
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.871443e+00	1.747711e+00	8.147716e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.255264e+00	2.185907e+00	6.821260e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.137213e+00	1.543703e+00	7.721101e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.538690e+00	8.819757e-01	4.048414e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.529969e+00	3.434696e-01	1.457272e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.870239e+00	2.882129e-02	1.655165e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.772880e+00	1.181622e-01	2.617552e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.042831e+00	1.300723e-01	3.084567e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.426374e+00	1.331407e-01	2.893941e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.877903e-01	8.002050e-02	2.320137e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.146686e-01	5.662499e-02	1.693300e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.663852e-01	4.406723e-02	1.037092e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.218123e-02	4.116120e-03	1.052017e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04363530981825215,0.0050188424973444945,0.011217389737921454
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.283141e+02	1.894848e+01	6.320582e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.490149e+01	4.303743e+00	2.373375e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.599929e+01	1.541723e+00	9.173698e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.505834e+01	2.839758e-01	4.727941e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.525825e+00	1.307349e-01	3.722259e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.066950e+00	5.608010e-02	4.656125e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.389541e+00	1.178002e-01	3.186037e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.485810e+00	1.748436e-01	2.853278e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.800864e+00	1.288852e-01	3.320172e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.152459e+00	1.316006e-01	2.939559e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.255797e-01	9.083318e-02	2.121862e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.663529e-02	5.508506e-03	1.163379e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.23551522612475193,0.011136601213468905,0.028622190291887756
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.434899e+00	3.018898e-01	1.645448e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.550600e+00	7.445265e-01	1.975279e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.715595e+00	1.881564e-01	2.671892e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.511750e+00	1.653796e-01	5.065229e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.621073e-01	1.164061e-01	3.915469e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.481798e-01	7.725271e-02	2.478710e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.997846e-01	4.204175e-02	1.372038e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.345739e-02	4.547885e-03	1.186495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11596850571284058,0.006533525534828846,0.01681384084439301
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.531797e+00	6.491312e-01	3.049007e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.462473e+00	1.708600e-01	6.911928e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.501583e+00	1.077892e-01	3.491735e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.586168e-01	7.819736e-02	2.402525e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.052672e-01	5.155317e-02	1.520836e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.139640e-01	3.168072e-02	9.597268e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.039520e-02	1.834309e-02	5.071855e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.813377e-03	1.893517e-03	4.111398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.05920756893842976,0.004965650715870733,0.011611070016682136
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.379593e+01	1.263263e+00	6.331291e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.121782e+00	3.461108e-01	3.768584e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.458870e+00	1.371107e-01	3.914004e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.377230e-01	9.653055e-02	2.356164e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.858537e-02	6.113941e-03	1.464894e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.2331653197837548,0.013377241683808633,0.0314110406607824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.863096e-01	1.691762e-01	1.427298e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.634155e+00	7.522932e-01	4.368485e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.496188e+00	1.046103e+00	4.231695e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.288070e+00	6.678190e-01	1.683704e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.936433e+00	1.603068e-01	1.646538e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.134605e+00	2.599703e-01	3.551343e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.274969e+00	1.885416e-01	5.439629e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.714443e+00	2.192858e-01	4.956664e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.226082e+00	1.400686e-01	4.330522e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.467111e-01	1.269769e-01	3.490852e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.277684e-01	8.146844e-02	2.516150e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.205950e-01	6.337667e-02	1.739780e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.543860e-01	2.943842e-02	9.668159e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.066304e-02	3.083930e-03	7.501696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.12047204070962228,0.0075772974142675475,0.018217655243439324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.371638e+00	4.715841e-01	4.372584e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.865049e+00	1.598517e+00	8.770167e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.244643e+00	1.583373e+00	7.090849e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.660709e+00	8.476682e-01	2.105052e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.847630e+00	2.606485e-01	5.747938e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.131437e+00	1.701508e-01	2.922520e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.981175e+00	2.165008e-01	3.748170e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.120547e+00	1.796431e-01	3.715015e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.474028e+00	9.663458e-02	3.285471e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.027142e+00	9.006647e-02	2.759098e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.095401e-01	7.812064e-02	2.111867e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.616376e-01	6.014426e-02	1.591822e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.799080e-01	4.398399e-02	1.107721e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.370610e-01	2.048318e-02	6.821311e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.461735e-03	2.185058e-03	6.142642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05314142736823655,0.005278904851051279,0.01071263988698578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.123843e+00	2.957736e+00	3.714694e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.910961e+01	4.460110e+00	3.153879e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.923403e+01	2.521719e+00	9.528680e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.368447e+01	8.613456e-01	2.272474e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.473615e+00	4.794166e-01	5.795162e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.165496e+00	4.429964e-01	6.583889e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.110693e+00	2.959192e-01	5.774373e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.919942e+00	1.733263e-01	4.433832e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.196480e+00	1.325773e-01	3.370739e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.595691e-01	1.153457e-01	2.545446e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.287773e-01	7.027376e-02	1.709227e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.512493e-02	3.586787e-03	7.888391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.21515956197155467,0.013267280168687584,0.03648623349084801
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.434887e+00	5.585592e-01	2.504664e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.951978e+00	9.595847e-01	3.506192e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.990095e+00	1.616374e-01	2.090643e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.847414e+00	2.105298e-01	5.246659e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.049114e+00	1.410707e-01	4.428396e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.409522e-01	9.047783e-02	2.812628e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.555069e-01	5.151330e-02	1.625994e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.195914e-02	2.727520e-02	7.621229e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.068036e-03	1.896046e-03	4.545258e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09901249325927614,0.007980692208847687,0.02153223138606805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	8.996713e+00	2.286738e+00	8.295426e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.998918e+00	1.570570e+00	8.127669e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.001298e+00	1.352254e-01	1.588826e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.264511e+00	2.038493e-01	3.486186e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.392683e+00	1.261919e-01	3.411448e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.181942e-01	7.791051e-02	2.269820e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.771622e-01	4.598203e-02	1.431559e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.980277e-01	3.157368e-02	9.066403e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.573625e-02	4.261490e-03	1.064581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.037936381509653894,0.004713229232990661,0.011314981700619897
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.641931e+02	2.531698e+01	1.306324e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.596297e+01	1.035197e+00	3.686526e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.615900e+00	3.912369e-01	4.479565e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.971489e+00	1.980693e-01	3.455454e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.720150e+00	1.238793e-01	3.550655e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.871297e-01	1.035907e-01	2.720009e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.577092e-01	7.614952e-02	1.849711e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.755877e-02	4.640192e-03	9.964897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.20669174738452942,0.013173506353876846,0.0352656996180723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.359523e+00	6.393725e-01	4.177299e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.881162e+00	1.093381e+00	4.349536e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.562945e+00	9.621001e-01	3.649811e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.786913e+00	6.223723e-01	1.832207e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.477872e+00	1.581199e-01	1.855333e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.893533e+00	1.722878e-01	2.482981e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.276428e+00	1.698579e-01	4.409319e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.759079e+00	1.782839e-01	4.825414e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.282974e+00	1.403632e-01	4.285799e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.100286e-01	1.116600e-01	3.532968e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.726334e-01	8.427384e-02	2.593730e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.329081e-01	6.078215e-02	1.766281e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.547187e-01	2.879606e-02	9.525743e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.091240e-02	3.204186e-03	7.616057e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10050285096263122,0.0067057219376081,0.019294152183427102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.611541e+00	2.398508e+00	1.150157e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.133603e+01	2.258601e+00	8.630022e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.651827e+00	1.507781e+00	3.382224e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.040055e+00	6.155875e-01	2.322664e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.981353e+00	1.559450e-01	2.077721e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.378378e+00	6.875888e-02	2.402775e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.541655e+00	1.444837e-01	2.737095e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.913167e+00	1.194117e-01	3.131329e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.310632e+00	8.734324e-02	2.914955e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.190365e-01	7.041365e-02	2.181152e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.697425e-01	5.077138e-02	1.527235e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.479829e-01	3.881940e-02	9.731064e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.872956e-02	3.195750e-03	1.075804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04007207593005806,0.0041076208106659365,0.010588466820653425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.513874e+02	2.109993e+01	7.477294e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.187065e+01	3.260119e+00	1.129045e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.237880e+01	8.569872e-01	9.634755e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.267369e+01	1.192795e-03	7.413041e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.682447e+00	1.570336e-01	3.594054e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.875445e+00	1.997745e-01	3.062872e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.100037e+00	6.815964e-02	3.547900e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.327089e+00	1.279915e-01	2.703610e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.712495e+00	1.124006e-01	3.402268e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.084914e+00	1.174247e-01	2.890270e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.894551e-01	8.802655e-02	2.046629e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.306334e-02	4.200191e-03	1.071150e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21470161082444292,0.010647787327834252,0.0277458019728708
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.955292e+00	3.692786e-01	1.931390e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.273118e+00	6.028063e-01	1.642935e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.265548e+00	1.720464e-01	3.874453e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.247099e+00	1.525830e-01	4.801544e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.278253e-01	1.203985e-01	3.402396e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.684004e-01	6.208400e-02	2.113799e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.655131e-01	4.495779e-02	1.192748e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.792243e-03	3.488284e-03	9.746541e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10771094909965087,0.005984824687460311,0.015665719849010856
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.081790e+00	6.442048e-01	2.828597e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.942150e+00	1.593097e-01	1.382412e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.290664e+00	1.219328e-01	3.165013e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.749079e-01	7.407876e-02	2.217719e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.660955e-01	5.083256e-02	1.377067e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.839665e-01	3.217686e-02	8.544149e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.970744e-02	1.702898e-02	4.842514e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.274919e-03	1.848671e-03	3.942590e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05544122491200802,0.004462418020288267,0.010799246319736375
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.453251e+01	1.213185e+00	5.504531e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.483493e+00	2.613179e-01	4.289355e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.360347e+00	1.672133e-01	3.642989e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.925980e-01	8.229310e-02	2.142915e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.493189e-02	5.579823e-03	1.349145e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.21887901917631808,0.011827282367922909,0.02978722584644783
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.213559e-01	1.857071e-01	1.187760e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.150276e+00	8.643479e-01	4.067214e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.225754e+00	1.054568e+00	4.730827e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.519444e+00	4.721088e-01	1.662047e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.717254e+00	1.657874e-01	1.716169e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.784036e+00	2.347564e-01	4.124823e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.010435e+00	2.257652e-01	4.823881e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.444796e+00	1.511388e-01	4.568051e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.051124e+00	1.382651e-01	3.839013e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.130864e-01	9.803538e-02	3.014582e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.611945e-01	8.486719e-02	2.251920e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.670379e-01	5.559114e-02	1.576996e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.285672e-01	2.682793e-02	8.737763e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.277950e-03	2.486778e-03	6.393009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.11009776385680739,0.007178745268428849,0.01759776225152135
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.159076e+00	7.122645e-01	4.960558e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.290376e+00	2.057161e+00	1.116814e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.364387e+00	1.444645e+00	5.605550e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.137267e+00	4.861047e-01	1.509608e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.193617e+00	2.229796e-01	2.587334e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.608181e+00	1.434597e-01	3.656582e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.631972e+00	2.578726e-01	3.889997e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.823708e+00	1.603630e-01	3.495288e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.269358e+00	8.482006e-02	3.136993e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.127994e-01	9.809015e-02	2.415113e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.341944e-01	7.331466e-02	1.914879e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.121414e-01	6.099988e-02	1.454032e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.434911e-01	3.873503e-02	1.034477e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.164467e-01	1.944342e-02	6.362768e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.493155e-03	1.976764e-03	5.428670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.04859756968053422,0.004732782674513214,0.010353387535338286
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.299375e+01	4.107703e+00	4.323425e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.382132e+01	5.020997e+00	2.883764e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.007672e+01	2.036300e+00	1.038284e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.267140e+01	8.019200e-01	4.399008e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.526232e+00	5.023955e-01	7.013729e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.453245e+00	2.526490e-01	6.445192e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.736800e+00	2.260349e-01	5.344223e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.772485e+00	2.454560e-01	4.254961e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.072593e+00	1.002906e-01	3.144122e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.859297e-01	1.000929e-01	2.294771e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.877647e-01	6.692556e-02	1.738084e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.347780e-02	3.191587e-03	7.728654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.19972784934576768,0.0138826618770799,0.035090252950723516
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.936385e+00	6.922793e-01	3.295340e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.069719e+00	8.052091e-01	3.002680e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.703517e+00	1.971016e-01	3.304717e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.654122e+00	2.236458e-01	4.997680e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.193447e-01	1.396771e-01	3.914524e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.715693e-01	8.052821e-02	2.509656e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.103714e-01	4.719938e-02	1.415282e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.033139e-02	2.187245e-02	6.848178e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.473845e-03	1.381780e-03	3.452903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09121921910944109,0.008271559969474929,0.020408506980335736
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.249358e+01	2.948632e+00	1.405491e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.341008e+00	1.108984e+00	5.174883e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.412139e+00	1.987804e-01	2.425218e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.141930e+00	1.782698e-01	3.760425e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.310898e+00	1.571326e-01	3.092583e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.539388e-01	6.786262e-02	2.134802e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.447283e-01	4.653150e-02	1.361408e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.725907e-01	3.178564e-02	8.254622e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.385024e-02	4.005203e-03	1.004665e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03553298476237185,0.004668021768644712,0.010658546198822082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.870410e+02	2.634224e+01	1.442084e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.071560e+01	3.617392e-01	5.788013e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.248164e+00	4.062704e-01	4.586729e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.881109e+00	1.725731e-01	2.892934e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.673531e+00	1.552087e-01	3.228296e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.408185e-01	1.023628e-01	2.616952e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.169251e-01	7.559663e-02	1.682804e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.562818e-02	4.142635e-03	9.573527e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.1947731642020592,0.012943619359133823,0.033270952015076294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.574308e+00	6.805918e-01	3.545649e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.331529e+00	1.109123e+00	4.586586e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.072973e+00	1.000125e+00	3.412964e-01
1.350000e-01	1.500000e-02	1.500000e-02	4.026600e+00	5.441542e-01	1.321687e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.378742e+00	7.370301e-02	1.218739e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.630104e+00	1.396438e-01	3.691872e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.137549e+00	2.118287e-01	4.170731e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.619039e+00	1.865205e-01	4.348670e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.161548e+00	1.479912e-01	3.918341e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.835114e-01	9.833152e-02	3.414497e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.114870e-01	9.518299e-02	2.379894e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.796359e-01	5.538688e-02	1.620071e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.276184e-01	2.634274e-02	8.953923e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.558215e-03	2.451979e-03	6.449715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09286133958702415,0.007234823208101385,0.018422461296731016
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.224340e+01	2.972181e+00	1.105090e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.336901e+01	2.446162e+00	1.146472e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.926067e+00	1.239143e+00	7.011277e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.504503e+00	3.085324e-01	3.027623e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.255100e+00	2.537611e-02	1.673146e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.061589e+00	1.352219e-01	2.256277e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.392919e+00	1.519186e-01	2.907885e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.802186e+00	1.679137e-01	3.031695e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.218226e+00	1.043882e-01	2.633251e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.541086e-01	8.748057e-02	2.029031e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.275548e-01	5.518507e-02	1.410114e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.132955e-01	3.180113e-02	9.654793e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.655990e-02	3.237097e-03	9.489736e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03730373631900817,0.00429211316559297,0.010048436302916824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.734994e+02	2.228154e+01	9.325382e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.507188e+01	1.722542e+00	2.062564e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.858628e+01	2.513897e-02	7.727280e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.161777e+01	4.523733e-01	4.856585e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.939083e+00	1.507040e-01	6.001691e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.555376e+00	2.149402e-01	3.125611e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.063305e+00	1.964750e-01	2.296356e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.172725e+00	8.756290e-02	2.851886e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.672118e+00	1.780477e-01	3.187031e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.007226e+00	1.016427e-01	2.663602e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.462771e-01	8.338089e-02	1.924830e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.067175e-02	4.000135e-03	1.055143e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20117379384164702,0.01065414145160648,0.026839722988923648
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.333569e+00	4.124479e-01	1.993370e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.926566e+00	4.722684e-01	1.188075e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.992291e+00	1.339882e-01	4.722781e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.156562e+00	1.722801e-01	4.341702e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.541516e-01	1.081961e-01	3.073065e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.154601e-01	6.763826e-02	2.036474e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.279872e-01	3.268481e-02	1.150513e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.492462e-03	3.756002e-03	8.176377e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10324413557027828,0.005353744241686678,0.01503445879774648
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.388052e+00	6.383488e-01	2.264237e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.577075e+00	7.471475e-02	2.120185e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.229796e+00	1.183668e-01	3.034472e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.539161e-01	6.565131e-02	2.081545e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.377225e-01	5.166779e-02	1.291402e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.634082e-01	2.692803e-02	8.576952e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.311873e-02	1.838776e-02	4.232925e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.482395e-03	1.715760e-03	3.942995e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.0536906836149563,0.004146168164277063,0.010652859250059432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.486431e+01	1.167158e+00	4.546254e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.271506e+00	1.791122e-01	4.291337e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.273507e+00	1.312750e-01	3.379508e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.583423e-01	6.994415e-02	2.224983e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.365409e-02	5.552813e-03	1.365682e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.207517884932695,0.011207484878108076,0.028966546676400334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.039719e-01	2.136060e-01	1.455343e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.715366e+00	1.021476e+00	4.526279e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.672138e+00	1.016071e+00	4.577384e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.528571e+00	4.482280e-01	7.292315e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.476249e+00	1.421422e-01	2.897878e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.518188e+00	2.199646e-01	4.970191e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.748284e+00	1.505917e-01	5.210632e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.287058e+00	1.540261e-01	4.139149e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.405266e-01	1.507950e-01	3.468748e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.487740e-01	1.095175e-01	2.792740e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.913576e-01	6.224684e-02	2.120109e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.355243e-01	5.235984e-02	1.392231e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.110347e-01	2.573571e-02	8.283727e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.769810e-03	2.331811e-03	5.986123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10344764675063946,0.006442738997834818,0.017366336388419043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.074803e+00	9.349459e-01	6.002504e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.013850e+01	2.312118e+00	1.206916e+00
4.875000e-02	8.750000e-03	8.750000e-03	9.346867e+00	1.329939e+00	3.214995e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.721731e+00	4.487779e-01	8.812842e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.604939e+00	7.593091e-02	3.298276e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.289105e+00	1.228089e-01	4.069331e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.373801e+00	1.476024e-01	3.838927e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.655764e+00	8.511390e-02	3.729699e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.204565e+00	1.221841e-01	2.778833e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.490435e-01	7.567455e-02	2.359195e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.989426e-01	7.328363e-02	1.843045e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.735663e-01	5.337501e-02	1.406905e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.318911e-01	4.370133e-02	9.523277e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.096001e-01	2.161260e-02	6.077422e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.955331e-03	1.794822e-03	5.977786e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.045284678458648454,0.0038984582481224397,0.010146129437703592
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.659767e+01	4.936439e+00	4.905451e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.783351e+01	5.319205e+00	2.091357e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.007613e+01	1.881562e+00	4.995668e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.144007e+01	4.669367e-01	6.144320e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.679889e+00	4.036573e-01	7.178173e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.125747e+00	3.055088e-01	6.528571e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.565816e+00	1.770890e-01	5.224524e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.609868e+00	1.244888e-01	3.853938e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.023533e+00	8.991210e-02	2.941178e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.362049e-01	9.555509e-02	2.279819e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.780298e-01	8.281670e-02	1.590575e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.166445e-02	2.672126e-03	7.997310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.18966616733741565,0.012792469519646799,0.03409706131794443
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.340247e+00	7.629728e-01	3.706689e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.995437e+00	6.721682e-01	2.132320e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.541725e+00	1.898408e-01	4.049016e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.546329e+00	1.642460e-01	4.896332e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.468277e-01	1.292997e-01	3.553698e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.249341e-01	7.807496e-02	2.276447e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.748913e-01	3.847664e-02	1.384228e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.095988e-02	2.240088e-02	5.678840e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.904220e-03	1.467785e-03	3.485491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.08724475807693467,0.00764964554326969,0.019734960853608444
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.505184e+01	3.321890e+00	1.687725e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.253090e+00	8.581535e-01	2.342728e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.152489e+00	1.325003e-01	3.155096e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.150630e+00	1.396740e-01	3.718989e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.290168e+00	1.274514e-01	3.022477e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.364884e-01	6.433420e-02	2.159795e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.225870e-01	5.230500e-02	1.293603e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.499283e-01	2.523008e-02	8.481093e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.264441e-02	4.674896e-03	9.219846e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03432726743385528,0.004184619954505465,0.010307274471056851
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.963261e+02	2.744673e+01	1.227263e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.806871e+01	5.823635e-01	6.646999e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.119620e+00	1.634660e-01	6.499703e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.952431e+00	1.730688e-01	2.670117e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.654030e+00	1.046919e-01	3.513922e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.286567e-01	1.023757e-01	2.408528e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.033662e-01	7.183541e-02	1.640456e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.387859e-02	4.369589e-03	9.251483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.1854641507286221,0.012362777151433552,0.03299641445585591
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.838384e+00	7.764010e-01	4.047954e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.854084e+00	1.246381e+00	4.821138e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.242129e+00	8.566950e-01	3.818071e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.915008e+00	3.778062e-01	8.956323e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.289075e+00	1.933199e-01	1.326443e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.582744e+00	1.537101e-01	3.830348e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.014590e+00	1.517771e-01	4.444965e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.479672e+00	1.612981e-01	4.735482e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.035747e+00	1.332913e-01	3.680917e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.236606e-01	1.095187e-01	2.914134e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.505553e-01	6.880913e-02	2.189783e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.557079e-01	5.757491e-02	1.415899e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.141210e-01	2.549563e-02	7.998580e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.817288e-03	2.204434e-03	6.293141e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.08811621935709953,0.006372527233058645,0.018546381307063972
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.490409e+01	3.433999e+00	1.235922e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.410778e+01	2.313734e+00	1.207071e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.349724e+00	9.182179e-01	3.119355e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.835107e+00	1.723526e-01	5.901841e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.991357e+00	1.146452e-01	1.563013e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.934412e+00	1.217149e-01	2.439839e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.287688e+00	9.528421e-02	3.755243e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.772348e+00	1.410965e-01	2.922645e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.162052e+00	8.229507e-02	2.807671e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.994777e-01	6.219115e-02	2.087690e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.065939e-01	7.110763e-02	1.323082e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.058935e-01	3.817554e-02	8.541179e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.405239e-02	2.938565e-03	1.016096e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.035551002973616505,0.0036205440358060698,0.010341991469057427
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.848120e+02	2.272212e+01	8.531213e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.064725e+01	1.016107e+00	1.184635e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.756233e+01	5.097084e-01	5.714989e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.095120e+01	5.855226e-02	6.575112e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.747331e+00	1.466572e-01	4.558898e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.429811e+00	1.738017e-01	2.712194e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.992114e+00	1.465738e-01	2.351371e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.177085e+00	9.233195e-02	2.963968e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.575047e+00	1.014307e-01	3.360685e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.772408e-01	1.040284e-01	2.520276e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.329289e-01	9.167589e-02	1.840483e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.872680e-02	3.786776e-03	1.132559e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18474073679873643,0.010069067477329052,0.025348187576636205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.838889e+00	4.478587e-01	1.983023e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.364138e+00	2.058467e-01	7.131224e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.712550e+00	2.091972e-01	4.436131e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.714673e-01	1.329663e-01	3.666988e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.635919e-01	8.464821e-02	2.803533e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.879320e-01	6.583853e-02	1.634538e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.099900e-01	3.174810e-02	9.329036e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.793485e-03	3.355319e-03	6.781233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.0987795514631864,0.005413859802904056,0.013634223699450637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.699893e+00	6.029520e-01	2.421294e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.284470e+00	1.189269e-01	2.273515e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.095969e+00	1.180430e-01	2.659274e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.011625e-01	6.461418e-02	1.818298e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.216687e-01	4.693532e-02	1.146968e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.544905e-01	2.530808e-02	7.738867e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.690716e-02	1.818716e-02	4.336674e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.359680e-03	1.677773e-03	3.189409e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.051631390406820694,0.004257918977166368,0.009551602780434633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.530241e+01	1.088614e+00	4.473535e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.894092e+00	1.676829e-01	4.211589e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.197469e+00	1.175812e-01	3.006114e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.433484e-01	8.044631e-02	1.801956e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.186636e-02	6.028084e-03	1.213057e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19291418724398077,0.01108112410654366,0.027921758752807613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.387478e-01	3.096909e-01	2.295353e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.770813e+00	1.280295e+00	5.200134e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.005731e+00	7.783944e-01	2.945147e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.069670e+00	9.945289e-02	1.183774e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.965944e+00	1.790735e-01	4.257441e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.174807e+00	2.290484e-01	4.622290e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.526471e+00	1.628595e-01	4.497366e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.146277e+00	1.518832e-01	3.777159e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.499776e-01	1.306545e-01	3.162903e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.624902e-01	8.355586e-02	2.516135e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.636857e-01	7.618892e-02	1.809850e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.898285e-01	3.892591e-02	1.234646e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.300252e-02	2.994946e-02	6.748753e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.497508e-03	1.809632e-03	4.864856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09501995923401366,0.006525449980799666,0.016303665138641718
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.438636e+00	1.479991e+00	7.528256e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.176628e+01	2.260510e+00	8.877779e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.542921e+00	6.517320e-01	3.064401e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.769319e+00	1.331179e-01	3.099877e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.125790e+00	2.653582e-01	3.519517e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.854367e+00	1.576798e-01	4.263605e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.067747e+00	1.377308e-01	3.583747e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.481380e+00	1.081091e-01	3.131300e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.082299e+00	1.022607e-01	2.555773e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.735244e-01	8.120003e-02	2.167026e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.543721e-01	8.187610e-02	1.620880e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.569820e-01	5.504581e-02	1.221997e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.016497e-01	2.906839e-02	9.680070e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.050156e-01	2.364076e-02	5.465294e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.268590e-03	1.793219e-03	5.202318e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04195570147258765,0.003809659377069896,0.009362950933526619
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.446348e+01	6.578234e+00	5.814030e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.146328e+01	5.111253e+00	1.458025e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.845517e+01	1.122439e+00	4.151913e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.011970e+01	3.454288e-01	7.826664e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.002870e+00	3.529454e-01	7.349985e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.626957e+00	2.593269e-01	5.973707e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.321283e+00	2.046670e-01	4.659925e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.478457e+00	1.209930e-01	3.448700e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.518115e-01	1.115033e-01	2.604319e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.199642e-01	1.007108e-01	1.975082e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.524050e-01	7.043417e-02	1.436523e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.077533e-02	2.849562e-03	8.296143e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.17533730226543867,0.013091991745024706,0.03197461472647298
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.060670e+00	8.902006e-01	4.437223e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.626337e+00	4.111804e-01	1.670493e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.373683e+00	2.271567e-01	4.261347e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.377398e+00	1.854917e-01	4.411639e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.425050e-01	1.032622e-01	3.402516e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.653660e-01	6.704524e-02	1.893625e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.530320e-01	3.942584e-02	1.102461e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.117094e-02	2.213799e-02	4.720728e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.265743e-03	1.316337e-03	2.318414e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.081432591847816,0.007827973061510868,0.018135338789014882
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.871514e+01	3.632118e+00	1.924452e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.700494e+00	3.493192e-01	1.804881e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.970289e+00	1.827499e-01	2.496337e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.115451e+00	1.776127e-01	3.235438e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.151095e+00	1.137820e-01	2.643165e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.984329e-01	7.300529e-02	1.923628e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.007578e-01	3.672980e-02	1.218530e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.482490e-01	2.890767e-02	6.924121e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.116123e-02	4.435760e-03	8.825772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.032530273721586477,0.004300050991563283,0.009477556058595696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.070111e+02	2.436732e+01	1.331257e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.657529e+01	6.550227e-01	6.300769e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.040873e+00	3.660040e-01	3.993992e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.788388e+00	1.411662e-01	2.362257e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.579573e+00	1.155972e-01	2.911979e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.931088e-01	9.832480e-02	2.221387e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.806220e-01	6.170294e-02	1.465196e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.272258e-02	4.403852e-03	8.847011e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.17361489248581038,0.01293934711600056,0.0313795816904317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.439823e+00	9.322266e-01	4.486040e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.430730e+00	1.253713e+00	6.409597e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.316009e+00	6.715142e-01	2.687126e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.679693e+00	1.064689e-01	3.411481e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.980405e+00	1.833507e-01	2.601862e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.297378e+00	1.597844e-01	4.534416e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.856110e+00	1.899814e-01	4.148291e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.365134e+00	1.639966e-01	4.004859e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.871961e-01	1.546769e-01	3.329993e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.517482e-01	8.826338e-02	3.064519e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.111328e-01	7.283731e-02	1.926153e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.125426e-01	4.265966e-02	1.236877e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.284334e-02	2.863939e-02	7.065353e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.667324e-03	1.827714e-03	4.908908e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08223611448710033,0.007140699928349939,0.01674258032186167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.994337e+01	4.216391e+00	1.916623e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.403062e+01	1.890019e+00	8.515943e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.943906e+00	3.703703e-01	3.545221e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.195214e+00	2.089970e-01	1.286347e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.536554e+00	1.232433e-01	2.826051e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.705413e+00	1.002335e-01	3.220948e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.190125e+00	1.741714e-01	3.006071e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.615983e+00	1.489663e-01	2.946904e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.091375e+00	1.048606e-01	2.343012e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.675105e-01	6.574578e-02	1.810172e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.793227e-01	5.865403e-02	1.227327e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.783706e-01	2.762024e-02	9.715089e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.388784e-02	3.892840e-03	8.048672e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03349330248909619,0.003996053542886895,0.009689374262282842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.992151e+02	2.126834e+01	1.140176e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.733625e+01	1.012731e+00	4.288725e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.585184e+01	4.308062e-01	5.512930e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.028189e+01	4.133146e-01	8.000694e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.369831e+00	1.493092e-01	4.863776e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.134296e+00	1.722276e-01	3.184003e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.790754e+00	1.389193e-01	2.117227e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.064794e+00	1.273054e-01	2.105006e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.528194e+00	1.295275e-01	2.865043e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.221753e-01	9.599416e-02	2.371922e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.025172e-01	9.053687e-02	1.704878e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.718867e-02	3.876219e-03	1.138177e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR2_MUF2_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.32518249891846707,0.01715685705383302,0.03861069456427679
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.885042e-01	1.282478e-01	1.010802e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.512958e+00	9.078080e-01	4.846409e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.857418e+00	7.161496e-01	1.371363e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.355935e+00	2.756427e-01	2.176641e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.155909e+00	3.215152e-01	7.406702e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.116536e+00	2.082488e-01	6.296831e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.059102e-01	1.037783e-01	3.418565e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.428635e-02	9.252006e-03	2.839685e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.18266558414573925,0.014538456809633116,0.027677168289380577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.771575e+00	5.677262e-01	5.111105e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.294332e+00	9.515419e-01	2.599617e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.806967e+00	4.196949e-01	2.992976e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.831238e+00	2.950063e-01	5.862417e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.373898e-01	1.395783e-01	3.929088e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.964498e-01	6.908869e-02	2.047033e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.484957e-01	3.068016e-02	9.425567e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.098185e-03	2.448847e-03	7.166359e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10517270929549642,0.014592603869978654,0.029857320292906095
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.515376e+00	1.773783e+00	1.590954e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.259946e+00	1.006072e+00	3.534106e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.335756e+00	7.621501e-01	8.631973e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.566367e+00	3.393349e-01	7.615154e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.979601e-02	1.587431e-02	4.434820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.31341912379393405,0.017766455586019247,0.03704379768834898
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.897790e-02	3.854553e-02	4.195939e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.479564e-01	2.100355e-01	1.647893e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.028922e+00	5.192368e-01	3.491550e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.994571e+00	8.170117e-01	4.263956e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.910493e+00	8.446867e-01	3.828126e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.436441e+00	5.827105e-01	1.405500e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.498974e+00	1.827464e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.118784e+00	2.097268e-01	2.403732e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.558284e+00	2.715835e-01	5.253737e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.906667e+00	2.637436e-01	6.071424e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.275236e+00	2.083201e-01	5.415603e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.974080e-01	1.443900e-01	4.001968e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.237491e-01	8.966656e-02	2.330003e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.203571e-02	9.240266e-03	2.153830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.1852397667576292,0.014208692139005108,0.027737030509757676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.147412e-01	1.231707e-01	1.206306e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.997561e-01	4.526424e-01	4.062201e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.042838e+00	9.015888e-01	7.123895e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.345117e+00	1.222192e+00	8.248627e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.411051e+00	1.234972e+00	6.639602e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.837594e+00	8.833435e-01	3.364130e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.640769e+00	3.886036e-01	6.628277e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.000087e+00	2.633045e-01	1.573383e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.110343e+00	2.855724e-01	3.979207e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.286223e+00	2.828627e-01	5.114985e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.574272e+00	2.233269e-01	4.650001e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.003636e+00	1.559106e-01	3.655280e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.870772e-01	9.871345e-02	2.428564e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.950258e-01	5.972892e-02	1.410736e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.296029e-02	5.294769e-03	1.332648e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09905678480184105,0.012791409955191152,0.0243242110576444
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.390445e+00	7.629947e-01	7.641602e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.304541e+00	1.636975e+00	1.510720e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.840804e+00	2.412323e+00	1.939532e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.861420e+00	2.623419e+00	1.826953e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.696390e+00	2.050455e+00	9.853190e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.087693e+00	8.291544e-01	2.891593e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.559492e+00	4.821271e-01	3.756663e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.737279e+00	5.989668e-01	7.533409e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.109814e+00	5.237469e-01	8.561229e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.869819e+00	3.482563e-01	7.163950e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.043622e+00	2.269348e-01	5.117083e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.268405e-02	1.217196e-02	2.779710e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2823570157160679,0.016421407161518797,0.046560673130307206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.058962e-01	3.123919e-01	1.713086e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.206051e+00	9.905548e-01	3.708870e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.094087e+00	5.511113e-01	1.871659e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.749619e+00	1.710362e-01	2.938205e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.954085e+00	2.356411e-01	6.271127e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.129027e+00	1.823689e-01	5.769142e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.586643e-01	9.992988e-02	3.466600e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.215498e-01	5.237102e-02	1.685670e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.157175e-02	3.643614e-03	9.856709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.14374328342451687,0.011770790040319334,0.03155111915177253
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.660479e+00	1.034136e+00	4.589215e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.099349e+00	1.824393e+00	7.447171e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.129342e+00	8.226021e-01	3.516861e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.166042e+00	8.585618e-02	1.094246e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.134870e+00	1.795129e-01	3.678057e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.296872e+00	1.713768e-01	4.274442e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.745831e-01	1.012106e-01	2.935447e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.300953e-01	5.377315e-02	1.754669e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.714886e-02	6.024241e-03	1.873874e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.0614453405942463,0.009330998377048039,0.023506056627328346
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.184142e+01	1.803406e+01	7.923489e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.089767e+01	5.302030e+00	3.377149e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.021361e+01	7.691109e-01	3.734760e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.695745e+00	1.153193e-01	1.866660e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.428432e+00	2.186328e-01	3.651362e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.579562e+00	2.381451e-01	4.954016e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.329350e-01	1.617459e-01	4.340335e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.405482e-02	9.791140e-03	2.762757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.27488320806924516,0.016921770186970053,0.041309546189824575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.706821e-01	2.947564e-01	2.025574e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.211641e+00	5.388514e-01	2.794802e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.794668e+00	7.390303e-01	3.092649e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.327719e+00	8.132368e-01	3.239237e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.733459e+00	6.759565e-01	2.601872e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.889048e+00	3.883562e-01	1.343519e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.799598e+00	8.163056e-02	3.957518e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.556071e+00	1.268616e-01	2.646518e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.125623e+00	1.814028e-01	4.315608e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.671219e+00	1.924865e-01	5.230434e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.190750e+00	1.743902e-01	4.611969e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.315943e-01	1.181232e-01	3.564724e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.919590e-01	8.251352e-02	2.091871e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.087557e-02	8.742487e-03	2.014867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.15134069830437197,0.01244521148374006,0.028871118223332132
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.316348e+00	1.153081e+00	6.396630e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.677319e+00	1.562822e+00	6.718271e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.578154e+00	1.430926e+00	6.503274e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.693340e+00	1.319069e+00	5.640069e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.986646e+00	8.206609e-01	4.155507e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.065007e+00	4.300615e-01	1.825194e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.205167e+00	9.365016e-02	8.838936e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.589280e+00	8.937268e-02	2.080922e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.070042e+00	1.492250e-01	2.890310e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.478161e+00	1.687755e-01	3.615395e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.062363e-01	1.184396e-01	2.988980e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.743116e-01	7.864585e-02	1.973448e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.100010e-02	8.685692e-03	2.134271e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07211754867307926,0.010779456721288744,0.02335457486623574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.292140e+01	1.594759e+01	7.240709e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.629171e+01	6.193220e+00	3.368451e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.436323e+01	3.732972e+00	1.779509e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.622182e+01	2.017059e+00	1.150700e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.934709e+00	8.618507e-01	5.123817e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.827647e+00	2.506180e-01	3.006458e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.848034e+00	1.420306e-01	1.483215e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.001542e+00	9.352626e-02	1.708619e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.577983e+00	1.960249e-01	3.258886e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.938216e+00	2.414423e-01	4.770898e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.186292e+00	2.004961e-01	4.537304e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.633221e-02	1.422707e-02	3.197779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3200886328749358,0.022520026496766765,0.04315759350301296
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.510664e-01	1.615198e-01	1.530599e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.781618e+00	1.019315e+00	6.404670e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.735098e+00	6.613772e-01	1.118451e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.075763e+00	3.644474e-01	2.772686e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.037298e+00	4.032602e-01	7.382797e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.109145e+00	2.539908e-01	6.524561e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.137806e-01	1.250602e-01	3.841282e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.797817e-02	1.177746e-02	3.517900e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.18310442744852756,0.019315953963394666,0.03187796285815436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.995556e+00	7.146242e-01	7.236652e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.953793e+00	9.121820e-01	2.107036e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.539562e+00	5.045273e-01	3.980575e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.888207e+00	4.057799e-01	6.247304e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.044720e-01	1.848589e-01	4.277772e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.286816e-01	8.342910e-02	2.399277e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.659471e-01	3.805246e-02	1.118479e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.970757e-03	3.190719e-03	8.770033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.11433099638304513,0.019450525995502885,0.03542234510312929
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.389590e+00	1.968817e+00	2.027079e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.592449e+00	1.048147e+00	2.948775e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.412643e+00	9.081880e-01	8.357014e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.842970e+00	4.841314e-01	8.888817e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.635300e-02	2.197444e-02	5.517146e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3123328746421459,0.023273150613006277,0.04199303201251725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.838156e-02	3.648813e-02	4.598703e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.727475e-01	2.433180e-01	2.268722e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.153986e+00	6.316147e-01	4.835958e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.172872e+00	9.344242e-01	6.023973e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.022328e+00	9.340421e-01	4.647659e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.415317e+00	6.044900e-01	1.573253e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.340553e+00	1.285799e-01	2.568408e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.942443e+00	3.029181e-01	2.845788e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.427692e+00	3.608225e-01	5.480258e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.840034e+00	3.330259e-01	6.404501e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.274792e+00	2.640652e-01	5.656410e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.201586e-01	1.849472e-01	4.459211e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.548470e-01	1.138488e-01	2.824384e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.853019e-02	1.215795e-02	2.707530e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.1873158222521608,0.01921412822866231,0.03218044155979932
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.001540e-01	1.248257e-01	1.570847e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.046308e+00	5.927863e-01	6.191219e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.342897e+00	1.133622e+00	1.055991e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.615057e+00	1.452010e+00	1.168655e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.456821e+00	1.361738e+00	8.462673e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.647129e+00	9.059353e-01	3.435591e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.370097e+00	3.946652e-01	5.826721e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.734759e+00	3.036662e-01	2.060771e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.978299e+00	3.813844e-01	4.337573e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.274756e+00	3.893892e-01	5.264101e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.602978e+00	3.059989e-01	5.260908e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.057016e+00	2.071643e-01	4.000768e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.340516e-01	1.272853e-01	2.910671e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.299978e-01	7.444577e-02	1.667871e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.738824e-02	7.449616e-03	1.651639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10659132251887596,0.017437740080214245,0.029430432564412856
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.250879e+00	7.883395e-01	1.019409e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.397635e+00	1.917999e+00	2.119859e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.837769e+00	2.787436e+00	2.754282e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.564231e+00	2.851983e+00	2.243678e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.067221e+00	2.107365e+00	1.211454e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.550001e+00	9.950827e-01	2.563274e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.281392e+00	5.160263e-01	2.972946e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.747307e+00	7.269832e-01	7.631952e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.288259e+00	6.790291e-01	9.120996e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.093301e+00	4.961351e-01	8.260170e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.222495e+00	3.114859e-01	6.082992e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.435138e-02	1.714656e-02	3.638105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2769570571527111,0.020726886684401813,0.05079088548698868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.502851e-01	3.892677e-01	1.885997e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.503532e+00	1.080521e+00	4.860362e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.921644e+00	4.302699e-01	1.657708e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.461680e+00	1.791726e-01	3.701472e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.872875e+00	2.901658e-01	5.787031e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.145666e+00	2.282589e-01	5.957409e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.831327e-01	1.309797e-01	3.880512e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.378857e-01	6.176371e-02	1.978133e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.407903e-02	4.858783e-03	1.356227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1445980111870725,0.015388275711327393,0.03493400246597822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.821576e+00	1.463246e+00	7.302670e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.967759e+00	2.045490e+00	1.035936e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.445758e+00	6.254083e-01	2.861665e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.590520e+00	1.222369e-01	2.446019e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.061422e+00	2.018080e-01	3.088231e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.373373e+00	2.312113e-01	4.376898e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.416138e-01	1.349084e-01	3.269163e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.677215e-01	6.616498e-02	1.993658e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.171731e-02	7.964750e-03	2.262759e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.06914615840283528,0.012426334704132805,0.027131958666387387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.119365e+01	2.331473e+01	1.288317e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.783700e+01	4.731955e+00	2.410283e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.567723e+00	4.162236e-01	3.566107e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.229508e+00	1.871280e-01	1.595380e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.453685e+00	2.185038e-01	3.011046e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.774630e+00	3.020815e-01	5.160106e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.000433e+00	2.224406e-01	4.876891e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.583355e-02	1.362726e-02	3.436218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.27216509185638377,0.021569513128567697,0.046076646600402726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.305337e-01	3.480048e-01	2.342005e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.425683e+00	6.896563e-01	3.558269e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.058088e+00	8.707479e-01	4.172372e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.534582e+00	8.680475e-01	4.126361e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.778967e+00	6.547802e-01	2.975674e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.768821e+00	3.309174e-01	1.219358e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.592349e+00	1.171429e-01	1.995919e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.333124e+00	1.444988e-01	3.068779e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.013836e+00	2.297989e-01	3.999444e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.632119e+00	2.543336e-01	5.105507e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.193438e+00	2.161068e-01	4.868343e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.577714e-01	1.556502e-01	3.879710e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.195520e-01	9.918784e-02	2.535362e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.703078e-02	1.126031e-02	2.543902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15197962757483474,0.016364584377474484,0.032496044005787345
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.194041e+00	1.487377e+00	7.898939e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.069237e+00	1.899991e+00	1.018908e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.502528e+00	1.735136e+00	9.342082e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.846055e+00	1.269359e+00	7.060267e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.676477e+00	7.760715e-01	3.815090e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.513980e+00	3.161724e-01	1.755489e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.726311e+00	1.215837e-01	2.036127e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.323945e+00	9.938905e-02	2.243365e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.997153e+00	1.865870e-01	2.757918e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.500438e+00	2.220416e-01	3.697313e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.552209e-01	1.661564e-01	3.275816e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.145728e-01	9.604688e-02	2.220154e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.764463e-02	1.162811e-02	2.577151e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07958061064106195,0.014545221506882089,0.027457418424748053
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.748073e+01	1.995728e+01	1.168942e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.567546e+01	6.357996e+00	3.829421e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.224639e+01	3.495946e+00	2.003847e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.369572e+01	1.649755e+00	8.996251e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.757084e+00	5.744030e-01	4.612012e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.809654e+00	2.601140e-01	3.115348e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.375056e+00	1.357735e-01	1.650173e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.828112e+00	9.601916e-02	1.196281e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.597788e+00	2.418861e-01	3.040194e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.066435e+00	3.109080e-01	4.826663e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.344580e+00	2.805822e-01	4.952103e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.992908e-02	1.946480e-02	3.999557e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.28807850319076755,0.02011436507584724,0.04009854760337239
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.273668e-01	2.529618e-01	2.193418e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.736072e+00	1.078554e+00	4.973146e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.602015e+00	2.407566e-01	1.839068e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.439793e+00	3.726996e-01	5.738160e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.472868e+00	2.895581e-01	6.751688e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.908238e-01	1.554541e-01	4.670987e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.736070e-01	8.617086e-02	2.609050e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.761552e-02	8.509622e-03	2.474470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.15944987324782453,0.01629414970868709,0.029058851251361678
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.039903e+00	9.142076e-01	7.828506e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.028156e+00	6.301195e-01	2.116106e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.774127e+00	4.701942e-01	5.222757e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.363626e+00	2.523676e-01	5.180342e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.925884e-01	1.168720e-01	3.108932e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.496762e-01	6.435604e-02	1.751650e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.407763e-01	3.046801e-02	8.615422e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.761222e-03	2.756652e-03	7.530705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09760602230973991,0.01541162455230291,0.029502227262562575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.362306e+00	2.294485e+00	2.044227e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.612146e+00	9.490655e-01	4.388678e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.412918e+00	7.250520e-01	9.675231e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.341806e+00	3.073165e-01	6.494118e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.141443e-02	1.610996e-02	4.156830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2846247800215541,0.020754875870396483,0.04021240024021783
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.986394e-02	5.448376e-02	5.342831e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.045279e-01	3.857610e-01	3.193719e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.811659e+00	9.151963e-01	6.141013e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.034192e+00	1.103628e+00	5.668994e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.648851e+00	7.798037e-01	2.497587e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.578738e+00	2.160642e-01	1.395350e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.113957e+00	2.751873e-01	2.309222e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.506041e+00	3.177722e-01	5.370898e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.948464e+00	3.233443e-01	6.180258e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.414361e+00	2.465038e-01	5.738736e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.607538e-01	1.918396e-01	4.590802e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.058150e-01	1.306973e-01	3.351906e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.313455e-01	8.209988e-02	1.995204e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.744602e-02	8.364603e-03	1.886830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.16542674047280673,0.016578141897203053,0.029675296697971698
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.243688e-01	1.972219e-01	2.203817e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.894261e+00	1.005725e+00	9.584253e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.834121e+00	1.676684e+00	1.381289e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.135270e+00	1.705076e+00	1.050376e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.431475e+00	1.189814e+00	4.591052e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.958809e+00	4.293740e-01	6.726382e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.180064e+00	3.201349e-01	1.583557e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.283530e+00	3.796558e-01	4.133675e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.457440e+00	3.576428e-01	5.450766e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.785227e+00	2.812755e-01	5.316514e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.252469e+00	2.207698e-01	4.323832e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.226906e-01	1.509259e-01	3.201386e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.969385e-01	9.549423e-02	2.218117e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.592042e-01	5.257587e-02	1.282510e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.156983e-02	5.837087e-03	1.250777e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09157138525596015,0.014490175210666242,0.025549474588394655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.877106e+00	1.171284e+00	1.418031e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.269965e+00	2.847281e+00	2.933803e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.361230e+00	3.662811e+00	3.188179e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.750047e+00	3.041611e+00	1.946355e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.335179e+00	1.673809e+00	5.141985e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.774528e+00	4.812899e-01	1.805428e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.761312e+00	7.365436e-01	7.379148e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.992399e+00	6.913227e-01	9.353881e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.600270e+00	5.282210e-01	8.713972e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.604581e+00	3.460939e-01	6.757036e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.340621e-01	2.280006e-01	4.743363e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.187448e-02	1.278548e-02	2.767256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.24894801394588845,0.01767890391074889,0.04671091761909646
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.013124e+00	5.264738e-01	2.413592e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.181420e+00	1.104496e+00	4.360809e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.909471e+00	1.205027e-01	1.244763e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.196269e+00	2.260984e-01	4.507392e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.499117e+00	2.208417e-01	5.624250e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.601243e-01	1.513497e-01	4.497823e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.377306e-01	8.828563e-02	2.756054e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.780458e-01	4.682186e-02	1.397990e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.075326e-02	3.740916e-03	1.030752e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12613403293755554,0.012496153152485229,0.030638338439568258
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.463182e+00	2.148561e+00	1.022645e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.431409e+00	1.926150e+00	9.938829e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.922095e+00	2.058818e-01	9.637447e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.350297e+00	2.031341e-01	2.937889e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.813449e+00	1.851358e-01	3.584616e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.096302e+00	1.555698e-01	3.611068e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.949799e-01	9.135047e-02	2.489312e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.100864e-01	5.342043e-02	1.511347e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.770353e-02	6.628083e-03	1.858199e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.059350517741876274,0.009735175672577479,0.022536176022408316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.286737e+02	2.688274e+01	1.324349e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.496525e+01	2.522063e+00	1.202084e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.419641e+00	2.525365e-01	3.196786e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.040219e+00	1.922831e-01	1.375608e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.197009e+00	1.820417e-01	3.122411e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.463756e+00	2.294936e-01	4.481796e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.093512e-01	1.579345e-01	3.824480e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.925164e-02	1.084137e-02	2.764192e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.24550332268796873,0.01838164101070644,0.043508850864664245
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.746614e-01	4.785426e-01	2.807104e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.002635e+00	9.266783e-01	4.218272e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.742882e+00	1.013760e+00	4.450581e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.114796e+00	8.379181e-01	3.302759e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.090772e+00	4.585546e-01	1.536053e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.798046e+00	1.215068e-01	1.568210e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.457736e+00	1.489246e-01	3.267359e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.105266e+00	1.706984e-01	3.779856e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.724466e+00	2.089471e-01	4.692050e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.330735e+00	1.994062e-01	4.619462e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.296665e-01	1.532598e-01	4.029783e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.768419e-01	1.120278e-01	3.018643e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.124790e-01	7.288495e-02	1.811054e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.671544e-02	7.646680e-03	1.833239e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.13177482002294366,0.013152428064901883,0.028411432867584546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.495849e+00	2.046828e+00	1.016269e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.812695e+00	2.319000e+00	1.101088e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.175570e+00	1.747139e+00	7.681378e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.328869e+00	9.816614e-01	4.657119e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.520298e+00	4.380727e-01	2.369306e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.183984e+00	1.396571e-01	1.580432e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.496097e+00	1.383689e-01	2.519606e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.163326e+00	1.302707e-01	2.351655e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.750399e+00	1.605961e-01	3.192939e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.241543e+00	1.687201e-01	3.204096e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.648451e-01	1.169417e-01	2.627518e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.121915e-01	7.037990e-02	1.755196e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.807079e-02	8.904207e-03	1.970175e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06674053717176187,0.01136091925261342,0.023060624158275034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.188831e+02	2.265787e+01	1.166727e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.706494e+01	4.988202e+00	2.631633e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.028005e+01	1.916883e+00	1.227854e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.171891e+01	8.031665e-01	4.840595e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.894081e+00	2.496396e-01	4.015959e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.494257e+00	1.711527e-01	2.450315e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.174895e+00	9.225763e-02	1.480220e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.649865e+00	1.252545e-01	1.159962e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.322731e+00	2.011603e-01	3.112764e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.756422e+00	2.525066e-01	4.483905e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.090657e+00	2.083703e-01	4.235953e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.550028e-02	1.491724e-02	3.203757e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.25952345847474123,0.01736663593113788,0.0362201490410759
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.011526e+00	3.524217e-01	2.692537e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.320685e+00	9.052818e-01	2.552597e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.164436e+00	3.041049e-01	2.157129e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.911443e+00	2.927454e-01	6.461137e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.118708e+00	1.935931e-01	5.336274e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.943963e-01	1.043240e-01	3.382726e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.687751e-01	5.905880e-02	1.813013e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.818832e-02	5.740315e-03	1.562820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.13982083341965099,0.012527373593298835,0.02480478794501581
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.062779e+00	9.697882e-01	6.912829e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.604503e+00	6.057426e-01	4.542973e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.154455e+00	3.334645e-01	5.512975e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.060637e+00	1.507851e-01	3.896149e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.584051e-01	8.128571e-02	2.302428e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.844431e-01	4.309313e-02	1.321350e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.118896e-01	2.450112e-02	6.519744e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.321870e-03	2.161771e-03	5.297382e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08347347112001541,0.011607357557742046,0.023472306195482018
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.314842e+00	2.387123e+00	1.776866e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.020720e+00	9.856886e-01	9.233388e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.632506e+00	5.066641e-01	8.750521e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.039917e+00	1.867626e-01	4.748582e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.815504e-02	1.177591e-02	2.992535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.26023546630740285,0.017826626861008554,0.03721562613508944
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.004591e-01	7.742862e-02	6.441355e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.570778e-01	5.881506e-01	4.246818e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.632523e+00	1.177620e+00	6.443080e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.801891e+00	1.050505e+00	4.227086e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.926844e+00	4.381126e-01	5.146714e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.431448e+00	2.298326e-01	1.789331e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.745732e+00	3.205567e-01	5.253839e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.109467e+00	3.096968e-01	5.973207e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.567975e+00	2.336773e-01	5.742372e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.115548e+00	1.845292e-01	4.710404e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.410960e-01	1.325918e-01	3.415504e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.605248e-01	8.626699e-02	2.428116e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.386188e-01	5.374349e-02	1.448914e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.826954e-02	5.527909e-03	1.164026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1466094265524355,0.013674704011683608,0.026013218190985093
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.515091e-01	3.146026e-01	3.251699e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.203360e+00	1.578625e+00	1.361181e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.576526e+00	2.113401e+00	1.393735e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.338959e+00	1.542547e+00	6.950041e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.845552e+00	6.428300e-01	1.444004e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.835681e+00	3.113758e-01	2.030052e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.766169e+00	4.056597e-01	4.447765e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.802278e+00	3.545658e-01	5.708774e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.045520e+00	2.838425e-01	5.156891e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.449598e+00	2.053654e-01	4.383182e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.000665e+00	1.493407e-01	3.399974e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.577142e-01	1.085444e-01	2.338628e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.981705e-01	6.074960e-02	1.646974e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.057224e-01	4.098054e-02	9.825441e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.571725e-02	4.016275e-03	8.710406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07857809448185227,0.011433353525347481,0.021234391398455538
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.812111e+00	1.714130e+00	2.009690e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.693929e+00	3.998697e+00	3.690493e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.117690e+01	4.295011e+00	3.156174e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.161239e+01	2.701810e+00	1.268797e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.004887e+01	8.717193e-01	2.681835e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.463678e+00	7.554643e-01	6.569914e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.094347e+00	7.452785e-01	1.027719e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.319261e+00	5.782647e-01	9.148481e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.072464e+00	3.733740e-01	7.482125e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.274356e+00	2.468148e-01	5.032552e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.359839e-01	1.576023e-01	3.459243e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.078624e-02	8.768913e-03	2.009424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.22591434858778497,0.01510577709019889,0.04202943456873981
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.449098e+00	6.614137e-01	3.010068e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.599964e+00	9.915804e-01	3.465145e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.764460e+00	1.754567e-01	2.840857e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.985256e+00	2.266506e-01	5.232234e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.233777e+00	1.614977e-01	4.936995e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.789363e-01	1.056953e-01	3.381655e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.273327e-01	6.372791e-02	2.005129e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.244995e-01	3.140178e-02	9.458003e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.862385e-03	2.752478e-03	6.056868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.111281166797729,0.009882545921103186,0.026195718177810343
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.597853e+00	2.788193e+00	1.196420e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.762862e+00	1.475017e+00	6.560350e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.404925e+00	1.318187e-01	9.416741e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.260790e+00	2.021733e-01	3.319964e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.626664e+00	1.503435e-01	3.622318e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.186250e-01	1.053786e-01	2.908678e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.961428e-01	6.357143e-02	1.960952e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.552224e-01	3.867098e-02	1.169883e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.173291e-02	5.495491e-03	1.378310e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.05083314506481908,0.007373487056431878,0.018116478305445202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.593387e+02	2.737495e+01	1.324186e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.069402e+01	9.520425e-01	3.357135e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.097595e+00	3.213595e-01	2.758738e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.957248e+00	1.518505e-01	1.398896e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.001348e+00	1.462085e-01	3.105717e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.254723e+00	1.647027e-01	3.873174e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.826676e-01	1.154271e-01	2.992090e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.077788e-02	8.381165e-03	2.100569e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.22328186731498906,0.015363041850462444,0.039800064490017995
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.154814e+00	6.147165e-01	3.341523e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.641847e+00	1.169142e+00	4.603843e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.369677e+00	1.081870e+00	3.993888e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.487241e+00	6.766628e-01	2.300623e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.191620e+00	1.826071e-01	7.196426e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.703681e+00	1.318928e-01	2.959334e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.307765e+00	1.776799e-01	3.929593e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.922428e+00	1.790802e-01	4.530836e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.481884e+00	1.683792e-01	4.523212e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.094600e+00	1.333396e-01	4.055469e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.465865e-01	1.221524e-01	3.087364e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.487314e-01	7.807283e-02	2.185223e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.293277e-01	4.860330e-02	1.344843e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.800299e-02	5.209676e-03	1.116352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.1159076533322908,0.01016816317219782,0.02432260888748161
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.287285e+00	2.647513e+00	1.123671e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.123372e+01	2.570511e+00	1.087746e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.946096e+00	1.498896e+00	5.750347e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.213590e+00	6.323352e-01	2.708572e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.121607e+00	1.555608e-01	7.398732e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.923799e+00	1.076476e-01	2.071930e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.401706e+00	1.428627e-01	2.503936e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.031088e+00	1.339834e-01	3.085064e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.558500e+00	1.253200e-01	3.003056e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.045896e+00	1.174751e-01	2.838901e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.383976e-01	9.317718e-02	1.953497e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.383646e-01	4.971730e-02	1.311968e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.929277e-02	6.249754e-03	1.498680e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.056197127793595966,0.008399005648820228,0.018469103736258027
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.466395e+02	2.352196e+01	1.053314e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.378326e+01	2.865238e+00	1.797044e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.760383e+01	9.185316e-01	6.675352e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.067420e+01	3.264730e-01	3.224787e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.631408e+00	2.492593e-01	2.726525e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.346423e+00	1.376102e-01	2.284131e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.064453e+00	9.075614e-02	1.484406e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.456853e+00	8.339126e-02	1.681920e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.099178e+00	1.724207e-01	3.047148e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.512961e+00	1.884529e-01	4.043721e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.132242e-01	1.588602e-01	3.283038e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.283754e-02	1.069925e-02	2.435302e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23943636732312407,0.015229241594406556,0.03394700669932588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.406491e+00	4.307800e-01	2.832817e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.402503e+00	6.941485e-01	2.436626e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.735514e+00	2.719837e-01	3.799367e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.605232e+00	2.407754e-01	5.857448e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.324095e-01	1.460557e-01	4.362712e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.979224e-01	7.951155e-02	2.820738e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.165753e-01	4.339421e-02	1.402981e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.368992e-02	4.522038e-03	1.167144e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1282365661717422,0.009862844862174619,0.021864910102876223
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.789308e+00	9.336834e-01	5.513164e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.038599e+00	4.005730e-01	4.476619e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.796693e+00	2.326931e-01	5.128325e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.268028e-01	1.221080e-01	2.951753e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.955631e-01	5.856119e-02	2.042648e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.556643e-01	3.751588e-02	1.049230e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.452023e-02	2.001617e-02	5.679660e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.298301e-03	1.718902e-03	4.506072e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07541886830971713,0.009151320083919057,0.0200948515705537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.074247e+01	2.272757e+00	1.481574e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.195758e+00	9.379966e-01	9.769892e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.195387e+00	3.589108e-01	7.294222e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.140578e-01	1.394373e-01	3.718085e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.157182e-02	9.251771e-03	2.502628e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.24354921966542867,0.015884223661805086,0.03516080308186456
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.364726e-01	1.017674e-01	8.443534e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.358806e+00	7.856191e-01	5.068274e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.364034e+00	1.292560e+00	6.071854e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.224373e+00	8.742852e-01	2.252121e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.902780e+00	1.208413e-01	8.879661e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.149507e+00	2.440986e-01	4.024334e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.416505e+00	2.757755e-01	5.603790e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.814286e+00	2.504051e-01	5.570866e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.357415e+00	1.999364e-01	4.913053e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.555938e-01	1.523475e-01	3.931863e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.188565e-01	8.872962e-02	3.024228e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.756243e-01	7.167255e-02	2.088870e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.954261e-01	4.703420e-02	1.041991e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.371517e-02	4.003948e-03	8.638969e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13461688713435385,0.011667262450568261,0.02399874873718058
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.530242e-01	4.854742e-01	4.782592e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.629417e+00	2.065883e+00	1.672760e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.976733e+00	2.209045e+00	1.017598e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.916484e+00	1.247496e+00	2.641104e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.737030e+00	2.638113e-01	3.005001e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.481261e+00	3.600592e-01	3.851185e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.361054e+00	3.304401e-01	5.590822e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.452685e+00	2.745023e-01	5.214282e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.775448e+00	2.454490e-01	4.734291e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.264321e+00	1.598026e-01	3.816951e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.792992e-01	1.195782e-01	2.619082e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.711682e-01	6.920311e-02	2.170030e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.439515e-01	4.966967e-02	1.428335e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.793441e-01	3.418252e-02	7.555154e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.298475e-02	3.320047e-03	7.218749e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07077817033944264,0.009441891478069675,0.01867181138236193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.800357e+00	2.277214e+00	2.463662e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.022036e+01	4.969208e+00	4.347981e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.354366e+01	4.661239e+00	2.709899e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.278842e+01	2.175301e+00	4.734204e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.995491e+00	6.473867e-01	5.876270e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.925872e+00	8.386926e-01	1.025770e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.474762e+00	6.555721e-01	1.054610e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.846912e+00	4.436024e-01	8.494491e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.772795e+00	2.669345e-01	6.005186e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.096756e+00	1.940655e-01	4.225940e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.405475e-01	1.213029e-01	2.935389e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.564377e-02	6.696469e-03	1.590499e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.21127051099887806,0.013411187768868904,0.038915445811849525
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.858805e+00	7.623847e-01	3.488496e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.697567e+00	8.195632e-01	2.523608e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.628872e+00	2.119193e-01	4.036909e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.831903e+00	2.032609e-01	5.113175e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.092063e+00	1.498526e-01	4.133157e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.807095e-01	7.984002e-02	2.932536e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.736643e-01	4.793963e-02	1.611731e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.542801e-02	2.543344e-02	7.549416e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.983034e-03	1.880990e-03	4.295949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10324924853266339,0.008300758644861822,0.023570288770315764
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.232234e+01	3.184879e+00	1.524832e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.209210e+00	1.061045e+00	3.447288e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.103930e+00	1.684009e-01	1.831416e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.223322e+00	1.801237e-01	3.558121e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.522222e+00	1.293759e-01	3.498525e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.376419e-01	9.295293e-02	2.351017e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.477376e-01	4.594404e-02	1.744357e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.320669e-01	3.374298e-02	9.446266e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.829938e-02	4.523879e-03	1.216764e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04664290345990725,0.006077454254518652,0.01565864597282176
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.760149e+02	2.667667e+01	1.372285e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.785841e+01	5.540204e-01	4.099546e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.997568e+00	3.059072e-01	2.793187e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.918432e+00	1.208741e-01	1.492606e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.908213e+00	1.310463e-01	2.944123e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.162391e+00	1.370598e-01	3.298302e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.190321e-01	9.108839e-02	2.633512e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.643909e-02	7.013323e-03	1.769384e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.20948630779852487,0.013776311519734685,0.037055856857345776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.407150e+00	7.004420e-01	3.867052e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.166724e+00	1.255182e+00	4.433327e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.749867e+00	1.034444e+00	3.328611e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.634596e+00	4.895928e-01	1.311715e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.129254e+00	9.982220e-02	1.384442e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.580723e+00	1.381879e-01	3.906691e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.195102e+00	1.940784e-01	4.072923e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.769578e+00	1.574286e-01	4.306433e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.357348e+00	1.628247e-01	4.043106e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.712396e-01	1.260701e-01	3.477852e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.434993e-01	8.259054e-02	2.767721e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.741221e-01	6.241898e-02	1.975757e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.902435e-01	4.261879e-02	9.749654e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.363015e-02	3.751308e-03	8.481683e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10702066952184659,0.008596700946316774,0.021876937981895425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.185160e+01	3.071540e+00	1.266943e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.270762e+01	2.617047e+00	1.163254e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.909633e+00	1.106490e+00	3.859475e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.710727e+00	3.289202e-01	1.702809e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.775449e+00	9.363962e-02	1.443733e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.807752e+00	1.220587e-01	2.046226e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.332411e+00	1.443444e-01	2.506894e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.941404e+00	1.170154e-01	2.954438e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.453863e+00	1.337851e-01	2.873712e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.519445e-01	9.441574e-02	2.414323e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.676301e-01	5.864092e-02	1.809060e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.985954e-01	4.652780e-02	1.164030e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.498991e-02	5.112523e-03	1.189976e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.05077569749711183,0.006592704541648439,0.015673515857930947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.635749e+02	2.250180e+01	9.579626e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.967399e+01	1.741686e+00	1.368957e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.597939e+01	2.817734e-01	6.887052e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.025914e+01	4.041599e-01	3.151498e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.465061e+00	1.703778e-01	2.611334e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.268048e+00	1.597745e-01	1.700115e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.002295e+00	8.150653e-02	1.269986e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.364856e+00	8.651813e-02	1.268984e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.971755e+00	1.632426e-01	3.074235e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.387547e+00	1.467633e-01	3.465151e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.206604e-01	1.324374e-01	3.043866e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.646571e-02	7.986063e-03	1.975387e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.21965620635562833,0.013733500140625632,0.03132024279488571
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.886530e+00	4.769945e-01	2.875730e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.172563e+00	6.081154e-01	2.777296e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.330429e+00	2.417630e-01	4.681121e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.347575e+00	1.813090e-01	5.086350e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.962989e-01	1.154231e-01	3.630692e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.174534e-01	6.926199e-02	2.254978e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.754071e-01	3.848622e-02	1.156742e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.038829e-02	3.799313e-03	8.795418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11827317798701042,0.00811911503054144,0.019235554968606294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.451160e+00	8.577062e-01	4.421814e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.421819e+00	3.266270e-01	3.410969e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.534306e+00	1.638410e-01	4.176958e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.225141e-01	9.514539e-02	2.688455e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.477285e-01	5.475271e-02	1.549144e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.239502e-01	2.954829e-02	9.881521e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.254938e-02	2.043315e-02	5.139447e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.389820e-03	1.636782e-03	3.687000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06868163916620773,0.007757535775984592,0.017463126030731385
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.210432e+01	2.025038e+00	1.144601e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.212968e+00	7.269068e-01	8.270561e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.868572e+00	2.458825e-01	6.111767e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.203114e-01	1.151398e-01	3.041206e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.652063e-02	8.890716e-03	2.190958e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.22697674752529842,0.014475021636800006,0.03302073421342408
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.077236e-01	1.467211e-01	1.037584e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.984979e+00	1.032631e+00	6.013259e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.121126e+00	1.285835e+00	5.530442e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.371636e+00	4.781974e-01	1.285533e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.670560e+00	2.352102e-01	1.773391e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.813356e+00	2.792705e-01	4.915221e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.106947e+00	2.469637e-01	5.706682e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.561232e+00	2.169299e-01	4.923123e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.156484e+00	1.512926e-01	4.461385e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.126158e-01	1.128172e-01	3.314743e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.254848e-01	8.026094e-02	2.389460e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.155928e-01	6.044893e-02	1.589003e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.570036e-01	3.564114e-02	8.866946e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.032280e-02	2.558866e-03	6.308436e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12331648201778861,0.010147175481769896,0.02189249333626142
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.438467e+00	7.450229e-01	7.157483e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.609862e+00	2.607111e+00	1.657809e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.046835e+00	1.876664e+00	7.184855e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.979356e+00	6.606260e-01	1.808101e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.404003e+00	2.968358e-01	2.928609e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.019666e+00	3.285650e-01	4.961296e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.998770e+00	3.345580e-01	5.074012e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.157541e+00	2.592666e-01	4.694145e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.528058e+00	1.710028e-01	4.389478e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.096196e+00	1.057145e-01	3.194828e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.653678e-01	9.541792e-02	2.393228e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.087917e-01	6.768103e-02	1.666136e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.070601e-01	4.018201e-02	1.162885e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.576909e-01	3.001650e-02	7.114769e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.058365e-02	2.222070e-03	5.771757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06372175250234316,0.008089921763252898,0.016631457754268095
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.427082e+00	3.207735e+00	3.253609e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.353950e+01	5.933368e+00	4.650197e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.601000e+01	4.331845e+00	1.966694e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.335509e+01	1.274732e+00	5.059997e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.583085e+00	8.315221e-01	6.909473e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.172166e+00	7.919389e-01	1.224464e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.876473e+00	5.182318e-01	9.374701e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.437006e+00	3.356375e-01	7.005381e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.538607e+00	2.257392e-01	5.245496e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.514893e-01	1.352022e-01	3.554643e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.693871e-01	1.031882e-01	2.496222e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.148613e-02	5.651013e-03	1.332622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.19752498887244851,0.013245706554789377,0.03634106618739655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.355337e+00	8.609919e-01	4.136502e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.601690e+00	5.996371e-01	1.830780e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.527523e+00	2.235526e-01	4.036753e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.671475e+00	1.754480e-01	4.863850e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.668293e-01	1.263735e-01	3.798475e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.080735e-01	7.500680e-02	2.387829e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.272722e-01	4.168083e-02	1.350771e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.499565e-02	2.245214e-02	6.221708e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.500848e-03	1.329223e-03	3.017509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09625953258158991,0.00794754738426326,0.021572337665610106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.524152e+01	3.490875e+00	1.852376e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.184673e+00	6.529251e-01	1.880198e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.959725e+00	1.570398e-01	1.481344e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.191996e+00	1.661008e-01	3.352972e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.428081e+00	1.188643e-01	3.044116e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.672957e-01	7.680044e-02	2.267968e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.120301e-01	4.678269e-02	1.392977e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.049902e-01	2.800058e-02	8.948184e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.574403e-02	4.484577e-03	1.071620e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.043139585103072364,0.005724589327843865,0.014190999974946758
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.870674e+02	2.501289e+01	1.321656e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.645854e+01	6.826584e-01	3.768858e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.955231e+00	2.144140e-01	2.292063e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.867077e+00	8.921140e-02	1.405412e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.826101e+00	1.231336e-01	2.798913e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.090517e+00	1.210491e-01	2.996129e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.659409e-01	8.038911e-02	2.301419e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.272177e-02	6.710339e-03	1.605750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.1963583900142673,0.013090566444810103,0.03449808919992567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.760132e+00	8.296902e-01	4.303637e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.728362e+00	1.342768e+00	5.125693e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.001175e+00	8.515678e-01	3.274740e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.598833e+00	2.266407e-01	3.980557e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.019002e+00	1.691250e-01	1.942382e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.495376e+00	1.959880e-01	3.706279e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.073090e+00	1.814036e-01	4.239964e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.624856e+00	1.491422e-01	4.331541e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.205096e+00	1.199961e-01	3.659843e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.601782e-01	1.010387e-01	3.077486e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.641823e-01	8.227071e-02	2.309290e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.212080e-01	5.571818e-02	1.485520e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.546163e-01	3.194318e-02	8.533525e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.033836e-02	2.632902e-03	6.056822e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.09897600687561803,0.007685264646024273,0.019864985858965248
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.526988e+01	3.662118e+00	1.567490e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.334827e+01	2.217292e+00	1.085759e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.325180e+00	7.546556e-01	2.308977e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.114957e+00	1.485103e-01	5.411797e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.520382e+00	1.043859e-01	1.272484e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.737175e+00	1.201272e-01	1.639748e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.293385e+00	1.410383e-01	2.508898e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.863802e+00	1.298157e-01	2.832922e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.329672e+00	8.724657e-02	2.874965e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.585768e-01	8.307898e-02	2.212239e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.164470e-01	5.812285e-02	1.471721e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.669668e-01	3.787662e-02	1.007135e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.125668e-02	3.869086e-03	1.002807e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04637576849853833,0.005946432553558728,0.013733375307188433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.770968e+02	2.185399e+01	1.040747e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.662814e+01	9.034432e-01	6.097305e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.542050e+01	2.708031e-01	4.909310e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.906601e+00	3.130395e-01	4.647063e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.389857e+00	2.168737e-01	1.870039e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.204967e+00	8.232144e-02	1.278810e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.916293e+00	5.904330e-02	1.251586e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.252646e+00	7.487969e-02	1.211643e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.854861e+00	1.377966e-01	2.944798e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.272529e+00	1.347620e-01	3.311359e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.449842e-01	1.153782e-01	2.732997e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.172670e-02	7.253674e-03	1.660065e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.20077190980097387,0.011592042987252277,0.028391947152492325
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.401822e+00	4.999690e-01	2.460455e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.753238e+00	3.791319e-01	2.484632e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.949051e+00	2.159897e-01	4.859129e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.154241e+00	1.573868e-01	4.481671e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.867727e-01	9.610315e-02	2.893169e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.540759e-01	5.804395e-02	1.789169e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.384350e-01	3.048810e-02	9.562156e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.788705e-03	2.813705e-03	6.623460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.11022096892296376,0.0065309306677563544,0.01625955019764766
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.000592e+00	7.402670e-01	3.467350e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.869237e+00	2.489473e-01	2.806092e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.355441e+00	1.244187e-01	3.587181e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.327402e-01	7.871828e-02	2.103406e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.030658e-01	4.474232e-02	1.378447e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.032617e-01	2.598738e-02	8.002779e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.257408e-02	1.501032e-02	3.981549e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.782017e-03	1.599283e-03	3.631755e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06313561184031055,0.006064877506588531,0.014428209172366008
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.327038e+01	1.723468e+00	8.040647e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.295348e+00	4.599595e-01	7.168587e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.638471e+00	1.809232e-01	4.884904e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.382927e-01	9.059359e-02	2.544198e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.239352e-02	7.505425e-03	1.790694e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.21058772419527386,0.012880370471216651,0.03059414887337847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.294770e-01	2.078336e-01	1.326259e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.844727e+00	1.271624e+00	6.871511e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.726230e+00	1.065432e+00	3.631780e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.285361e+00	1.671545e-01	7.563520e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.313531e+00	2.907842e-01	3.272399e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.436317e+00	2.235744e-01	5.468684e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.845718e+00	2.399415e-01	4.675219e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.338161e+00	1.408425e-01	4.672069e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.835673e-01	1.278061e-01	3.574311e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.967071e-01	9.388754e-02	2.797036e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.470463e-01	6.460677e-02	2.110973e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.580874e-01	3.606345e-02	1.267055e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.256730e-01	2.563887e-02	6.613076e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.018077e-03	2.783066e-03	4.220725e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11259581858928597,0.00854256500439636,0.019565419155958164
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.537158e+00	1.171119e+00	9.616815e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.789177e+00	2.762629e+00	1.491165e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.572739e+00	1.306575e+00	3.778074e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.661107e+00	3.618711e-01	3.509094e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.936199e+00	3.768329e-01	4.427184e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.540518e+00	3.389114e-01	4.626960e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.598988e+00	2.837082e-01	4.953551e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.876979e+00	1.751757e-01	4.371433e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.351130e+00	1.257261e-01	3.468502e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.616696e-01	7.247340e-02	2.587192e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.863709e-01	9.435494e-02	1.907405e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.473917e-01	4.318705e-02	1.570732e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.683025e-01	2.654336e-02	1.048726e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.413286e-01	2.675476e-02	5.532964e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.880417e-03	2.340169e-03	4.727350e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.057295559780708584,0.006679421384468386,0.014378527720844893
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.103172e+00	4.478973e+00	3.896683e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.787477e+01	6.828354e+00	4.879024e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.819334e+01	3.493393e+00	1.227539e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.337320e+01	1.084461e+00	6.850848e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.634877e+00	9.098368e-01	1.305995e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.352127e+00	7.204467e-01	1.010785e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.319199e+00	3.515932e-01	8.585387e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.108684e+00	2.241765e-01	5.956866e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.322539e+00	1.422143e-01	4.244901e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.443161e-01	1.089478e-01	2.950542e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.019884e-01	7.669387e-02	1.964037e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.851330e-02	5.044801e-03	1.075817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.18419498181724156,0.012802068163111247,0.03346611130806565
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.917419e+00	9.316095e-01	4.641821e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.371909e+00	3.799781e-01	1.030198e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.442491e+00	2.383697e-01	4.348714e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.522590e+00	1.702284e-01	4.630856e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.466097e-01	1.052133e-01	3.261697e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.400747e-01	5.548806e-02	1.996429e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.908991e-01	3.673066e-02	1.171968e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.776392e-02	1.811705e-02	4.547044e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.660362e-03	1.172938e-03	2.218761e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.08997324368967023,0.007158438228454175,0.019357030993052013
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.806532e+01	3.626584e+00	1.864627e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.072926e+00	3.949262e-01	1.039891e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.891877e+00	1.433634e-01	1.524789e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.157082e+00	1.711958e-01	3.221944e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.331413e+00	9.586810e-02	3.120288e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.022627e-01	6.395871e-02	1.822531e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.780461e-01	3.911101e-02	1.280798e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.860008e-01	2.624420e-02	7.421669e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.365695e-02	3.626662e-03	8.775123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.04004977007113136,0.004648308946447542,0.012206934701407407
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.954792e+02	2.254945e+01	1.168603e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.568684e+01	6.840789e-01	3.906845e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.938532e+00	1.653597e-01	2.345791e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.835732e+00	8.863886e-02	1.157795e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.743392e+00	1.022767e-01	2.826178e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.015079e+00	1.024583e-01	2.961171e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.244593e-01	7.978103e-02	1.821058e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.956194e-02	4.975193e-03	1.313320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.18364254189661214,0.011960414494837146,0.03248580506331847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.248842e+00	9.832115e-01	4.632132e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.228420e+00	1.284882e+00	5.840960e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.077121e+00	6.134061e-01	2.725428e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.481877e+00	1.430928e-01	8.752658e-03
1.700000e-01	2.000000e-02	2.000000e-02	2.860987e+00	1.718905e-01	3.043231e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.414993e+00	2.335396e-01	3.924119e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.921540e+00	1.466882e-01	4.615276e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.505593e+00	1.496046e-01	4.183366e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.075352e+00	1.029201e-01	3.420047e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.606495e-01	9.499024e-02	2.738133e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.948816e-01	7.458877e-02	1.986290e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.670372e-01	3.674782e-02	1.364879e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.256651e-01	2.512261e-02	6.591384e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.028264e-03	2.754743e-03	4.279559e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09176921962559396,0.006563448574726419,0.017869524142178572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.932145e+01	4.000713e+00	1.882821e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.312392e+01	1.694711e+00	8.457023e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.317456e+00	4.846990e-01	9.731633e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.599854e+00	5.913948e-02	6.446668e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.403613e+00	1.357792e-01	8.845328e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.677384e+00	1.477720e-01	1.701038e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.227980e+00	1.455487e-01	2.718012e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.762160e+00	1.037419e-01	2.880346e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.237987e+00	8.049544e-02	2.563663e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.840113e-01	7.443562e-02	1.949239e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.639580e-01	4.958033e-02	1.402261e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.382174e-01	2.539944e-02	8.902747e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.843709e-02	3.983414e-03	8.302435e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04253302635524962,0.00472138126233787,0.011748502203059591
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.888004e+02	2.025627e+01	1.001458e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.461553e+01	9.379996e-01	4.438279e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.477946e+01	2.396010e-01	3.062291e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.733539e+00	3.816110e-01	2.541168e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.240750e+00	1.625767e-01	2.195441e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.123523e+00	9.043946e-02	1.927181e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.830278e+00	7.459624e-02	1.375593e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.173396e+00	6.200583e-02	1.129053e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.734109e+00	1.120292e-01	3.187546e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.172826e+00	1.089297e-01	2.884620e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.666180e-01	8.633717e-02	2.410830e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.792250e-02	5.850821e-03	1.339777e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.1884290071002231,0.01110594822722838,0.026165258849392303
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.758567e+00	4.988707e-01	2.476636e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.398570e+00	2.482939e-01	1.818982e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.732638e+00	1.920296e-01	4.701021e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.039760e+00	1.579761e-01	3.801271e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.094925e-01	7.734656e-02	2.568646e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.100185e-01	5.376427e-02	1.447181e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.191744e-01	3.010823e-02	8.755938e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.779608e-03	2.749732e-03	5.537524e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.1054543718519319,0.0060880455395034005,0.014479322131363825
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.308314e+00	6.585206e-01	3.126147e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.579481e+00	2.006489e-01	2.509830e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.244786e+00	1.258794e-01	3.168334e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.841364e-01	6.860503e-02	1.845453e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.807737e-01	4.511959e-02	1.199222e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.839869e-01	2.680170e-02	7.785253e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.528397e-02	1.603175e-02	3.624652e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.298425e-03	1.432521e-03	3.202967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.059773385383971006,0.005624374601967852,0.013063273381329565
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.392661e+01	1.421730e+00	6.993436e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.779003e+00	3.741320e-01	5.035132e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.522745e+00	1.569480e-01	4.199606e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.853265e-01	8.797925e-02	2.184600e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.949900e-02	7.227874e-03	1.727429e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.19890363847506434,0.012826639666772471,0.028810097729493778
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.728310e-01	2.622210e-01	1.895969e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.670908e+00	1.447620e+00	7.327604e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.943302e+00	8.342221e-01	2.242691e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.020223e+00	1.326049e-01	1.303520e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.005535e+00	2.342073e-01	4.323062e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.209960e+00	2.333745e-01	4.799738e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.642557e+00	1.805012e-01	4.403167e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.188323e+00	1.415501e-01	5.769174e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.852558e-01	1.214755e-01	3.099694e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.272417e-01	8.205158e-02	2.423457e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.013980e-01	6.796269e-02	1.635190e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.331788e-01	4.697401e-02	1.056436e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.073231e-01	2.453651e-02	5.858996e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.870337e-03	2.544893e-03	4.422873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10536998697240356,0.008406729467995408,0.018046359299096024
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.744499e+00	1.562820e+00	1.312215e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.034541e+01	2.721178e+00	1.178168e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.490339e+00	8.043408e-01	4.587575e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.272695e+00	3.351043e-01	4.687383e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.471263e+00	3.898782e-01	4.006094e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.189675e+00	2.205738e-01	4.650531e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.385260e+00	2.163070e-01	3.569320e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.690340e+00	1.686593e-01	3.847087e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.210469e+00	1.051791e-01	3.388453e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.005428e-01	7.552791e-02	3.618224e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.270322e-01	7.457537e-02	1.834897e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.266084e-01	5.590110e-02	1.189699e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.506014e-01	2.737071e-02	9.304936e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.236318e-01	2.197529e-02	5.491608e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.209333e-03	2.531157e-03	4.196402e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05309196282930426,0.006215420242272174,0.012904014237860945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.109265e+01	5.735855e+00	5.386572e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.184790e+01	7.170803e+00	4.395010e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.938486e+01	2.550454e+00	5.889621e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.263359e+01	9.883110e-01	1.200938e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.758418e+00	7.532226e-01	1.271361e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.773342e+00	5.454046e-01	8.137931e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.906518e+00	2.542273e-01	7.279176e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.893965e+00	2.049311e-01	4.777340e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.247630e+00	1.681931e-01	3.658650e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.813229e-01	1.184136e-01	4.528308e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.622728e-01	7.159801e-02	1.665592e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.689441e-02	4.352168e-03	9.595259e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.1751519794727453,0.01256246678771114,0.03109897165011971
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.315268e+00	9.743406e-01	4.771003e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.199498e+00	3.377066e-01	8.405827e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.378771e+00	2.208239e-01	4.731708e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.403519e+00	1.797478e-01	4.209636e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.838643e-01	1.065441e-01	2.806087e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.939535e-01	6.510825e-02	1.768457e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.639613e-01	3.244062e-02	1.042953e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.939066e-02	1.730009e-02	3.982332e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.138935e-03	1.001806e-03	1.742183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08594327715606197,0.00707879206386855,0.017997271976283286
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.960427e+01	3.556017e+00	1.772357e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.536464e+00	3.160988e-01	4.085348e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.859143e+00	1.206936e-01	1.291176e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.130000e+00	1.682873e-01	3.722855e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.267147e+00	1.042120e-01	2.966817e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.650715e-01	6.388048e-02	1.749670e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.595175e-01	4.548245e-02	1.086505e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.691529e-01	2.283948e-02	7.061459e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.197885e-02	3.470576e-03	8.170439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.038011600017728825,0.004582380920876608,0.011217340793335334
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.994920e+02	2.095364e+01	1.048334e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.571594e+01	7.816597e-01	4.380699e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.862003e+00	5.332065e-02	2.744976e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.798358e+00	7.005398e-02	1.090941e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.716871e+00	1.213569e-01	2.713983e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.621365e-01	9.615249e-02	2.589879e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.981473e-01	8.519739e-02	1.682796e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.723639e-02	4.741116e-03	1.227387e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.17509946679562222,0.012241522916996067,0.0307194283381714
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.660528e+00	1.047478e+00	5.392751e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.576536e+00	1.270195e+00	4.772184e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.984852e+00	4.978064e-01	1.752976e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.307064e+00	1.541838e-01	1.399452e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.804437e+00	2.423862e-01	3.643350e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.331643e+00	2.602022e-01	4.089964e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.843817e+00	1.623992e-01	4.402629e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.385795e+00	1.305158e-01	3.843731e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.007206e+00	1.234633e-01	5.036150e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.984617e-01	8.890275e-02	2.532522e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.446986e-01	7.312509e-02	1.721357e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.461240e-01	4.768418e-02	1.116029e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.051778e-01	2.089142e-02	6.099204e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.964159e-03	2.493311e-03	4.529885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.08731235021084859,0.006792539510743989,0.01698792213347164
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.241052e+01	4.239568e+00	2.114358e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.227325e+01	1.373339e+00	6.031416e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.577600e+00	1.788336e-01	1.052134e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.438442e+00	1.607237e-01	8.458327e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.274068e+00	1.384032e-01	1.606884e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.636679e+00	1.669002e-01	1.868691e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.175404e+00	1.863773e-01	2.763169e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.706198e+00	1.274324e-01	2.583790e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.173482e+00	9.935431e-02	2.637002e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.400828e-01	7.226473e-02	3.147368e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.412912e-01	5.663397e-02	1.193194e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.193408e-01	2.910622e-02	8.202058e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.655384e-02	3.160792e-03	7.406878e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04021052054427669,0.0049870705782947555,0.01093465887514175
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.953095e+02	1.827852e+01	9.573007e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.419515e+01	1.601515e+00	1.951439e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.442447e+01	3.677402e-01	4.852004e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.476558e+00	4.568014e-01	2.539362e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.066899e+00	3.881457e-02	3.830912e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.016247e+00	1.507200e-01	1.355395e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.795069e+00	7.336594e-02	1.089471e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.122200e+00	9.316973e-02	1.470546e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.665127e+00	1.983286e-01	2.737873e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.127177e+00	1.055494e-01	4.227541e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.359086e-01	1.006160e-01	2.194744e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.513255e-02	5.963074e-03	1.276042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.17512961027870308,0.009595953442571192,0.023452294805167057
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.152999e+00	4.925512e-01	2.119316e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.978848e+00	8.565232e-02	1.237688e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.508487e+00	1.431326e-01	4.260715e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.091475e-01	1.260861e-01	3.132439e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.413289e-01	7.525620e-02	2.136899e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.616595e-01	4.705180e-02	1.330465e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.005249e-01	2.999066e-02	6.430739e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.594105e-03	2.548277e-03	4.394982e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.10043553246982932,0.005104762354337336,0.013031903851467588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.645054e+00	6.073925e-01	2.368431e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.241022e+00	1.114752e-01	2.872320e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.144787e+00	1.073120e-01	2.441338e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.255029e-01	5.160370e-02	1.807464e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.501977e-01	4.795733e-02	1.024260e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.709002e-01	2.462166e-02	6.620581e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.782214e-02	1.525293e-02	3.406784e-02
7.750000e-01	2.250000e-01	2.250000e-01	2.985161e-03	1.398666e-03	3.015468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.05664220334679705,0.004960057463965099,0.011123302886390546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.454969e+01	1.284189e+00	5.466057e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.303997e+00	2.425965e-01	5.208431e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.390294e+00	1.309925e-01	3.476734e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.464804e-01	8.035572e-02	2.052859e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.689532e-02	6.769598e-03	1.411901e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.18413192154818342,0.011539529120378589,0.026885114191407294
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.211644e-01	5.012203e-01	1.800573e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.618153e+00	1.433738e+00	6.945742e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.777175e+00	3.722069e-01	2.036602e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.624546e+00	1.711279e-01	2.959910e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.652888e+00	1.998131e-01	5.011992e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.936113e+00	1.839895e-01	4.294308e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.454257e+00	1.600682e-01	3.649840e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.077853e+00	1.162492e-01	3.551015e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.895125e-01	1.104643e-01	2.633960e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.423658e-01	7.878090e-02	2.152302e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.354854e-01	4.851975e-02	1.502672e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.988734e-01	5.143891e-02	9.036088e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.970014e-02	2.726690e-02	4.886453e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.276176e-03	2.180191e-03	2.953930e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09678285713246881,0.007279608545902053,0.01645916642387532
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.325236e+00	2.370420e+00	1.296966e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.094822e+01	1.855196e+00	7.731997e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.976238e+00	5.028698e-01	2.383532e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.602203e+00	2.483762e-01	5.479845e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.992299e+00	1.985149e-01	4.991213e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.873901e+00	1.756403e-01	4.850180e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.078149e+00	1.562359e-01	4.148153e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.538093e+00	1.208191e-01	3.128852e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.140994e+00	1.126487e-01	2.299760e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.076765e-01	5.880766e-02	2.369981e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.614529e-01	4.676823e-02	1.593055e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.868021e-01	5.072352e-02	1.061334e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.266692e-01	3.982451e-02	7.204820e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.155622e-01	2.690559e-02	4.630502e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.786950e-03	1.939569e-03	3.929005e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.048263097621982026,0.00567866499391885,0.011382169549124473
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.794459e+01	8.609218e+00	5.592378e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.632215e+01	6.405291e+00	3.501375e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.923382e+01	1.891782e+00	7.217502e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.127967e+01	7.268466e-01	1.365550e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.703547e+00	5.284128e-01	1.275218e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.127624e+00	3.363329e-01	8.493991e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.576893e+00	1.467582e-01	6.447404e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.734659e+00	1.515023e-01	4.018246e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.116754e+00	1.175454e-01	3.301337e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.292547e-01	1.039714e-01	1.988359e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.365119e-01	8.480229e-02	1.614500e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.462194e-02	4.903128e-03	7.988236e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.16451596325110523,0.011916626443194689,0.028461738699082112
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.789595e+00	9.972283e-01	4.710627e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.027330e+00	8.869519e-02	2.877203e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.239613e+00	2.218446e-01	4.414910e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.291576e+00	1.531964e-01	3.757083e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.930686e-01	8.958333e-02	2.579866e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.463504e-01	5.122710e-02	1.544761e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.390009e-01	3.592817e-02	7.822586e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.142750e-02	1.679903e-02	3.350614e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.598426e-03	7.701507e-04	1.746880e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08169007576586237,0.006827851222763345,0.016306832265747556
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.111207e+01	3.384526e+00	1.782831e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.172538e+00	2.303555e-01	2.732978e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.787674e+00	1.000836e-01	1.263790e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.061870e+00	1.540178e-01	3.519931e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.204397e+00	1.094902e-01	2.431088e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.195468e-01	5.256102e-02	1.694468e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.328610e-01	4.172895e-02	9.648273e-02
4.280000e-01	4.000000e-02	4.000000e-02	1.534140e-01	2.294019e-02	6.361300e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.116393e-02	3.750677e-03	7.189894e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.0358577917269915,0.004422659527349354,0.010175845398962609
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.058797e+02	1.969661e+01	1.007416e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.539686e+01	5.353036e-01	4.750660e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.835214e+00	9.625916e-02	1.894304e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.740387e+00	4.165140e-02	1.006556e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.639826e+00	1.055598e-01	2.622660e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.064947e-01	9.179546e-02	2.261698e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.576881e-01	6.481532e-02	1.621892e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.566918e-02	5.037778e-03	1.075761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.16429321284706735,0.012140522266708031,0.02792272243647967
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.385992e+00	1.188332e+00	6.327675e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.620206e+00	1.059214e+00	4.525114e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.762008e+00	2.306459e-01	3.856979e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.173151e+00	1.607661e-01	2.266665e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.692309e+00	1.593773e-01	3.731257e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.186574e+00	1.923383e-01	4.037181e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.728528e+00	1.562339e-01	3.861584e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.308844e+00	1.373021e-01	3.510901e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.218829e-01	1.217180e-01	2.777399e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.160693e-01	7.347353e-02	2.304134e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.858109e-01	5.420273e-02	1.640516e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.133823e-01	5.002547e-02	9.520148e-02
5.700000e-01	3.000000e-02	3.000000e-02	9.085838e-02	2.671104e-02	4.881064e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.350381e-03	2.159084e-03	3.043499e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08214707377174782,0.006445881070470227,0.014754501780386078
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.633130e+01	4.491931e+00	2.179888e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.049632e+01	9.427547e-01	3.868364e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.026257e+00	1.569543e-01	9.441088e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.189632e+00	7.525326e-02	2.435853e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.193285e+00	1.300897e-01	9.025522e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.529652e+00	8.002290e-02	1.971806e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.121717e+00	1.321203e-01	2.963835e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.660779e+00	1.305625e-01	2.529311e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.107980e+00	8.604323e-02	2.338568e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.815252e-01	5.430405e-02	1.754458e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.049772e-01	5.059905e-02	1.088955e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.044676e-01	3.858819e-02	7.075413e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.428260e-02	3.478714e-03	6.399461e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.03759166374374224,0.004602799286484882,0.009724659325538489
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.036291e+02	1.775404e+01	9.354212e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.276422e+01	6.969444e-01	5.157972e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.390753e+01	2.610476e-01	7.696521e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.153820e+00	4.645534e-02	4.228778e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.095901e+00	1.755296e-01	3.022206e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.953657e+00	1.268210e-01	1.229840e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.715391e+00	8.109209e-02	1.172518e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.017393e+00	4.668226e-02	1.504569e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.613627e+00	1.492357e-01	2.937299e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.045960e+00	1.112341e-01	2.593192e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.029643e-01	9.737380e-02	1.800767e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.229581e-02	5.638136e-03	1.164889e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3411602966828937,0.01067557301613209,0.03539067075223412
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.707964e-01	1.129456e-01	5.527655e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.969603e+00	6.506752e-01	2.242274e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.450764e+00	6.583962e-01	1.718236e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.562297e+00	1.012161e-01	3.970291e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.636029e+00	1.951163e-01	5.000237e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.406006e+00	1.573406e-01	6.311813e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.977861e-01	9.136724e-02	3.882245e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.979879e-02	8.241591e-03	3.402802e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19032992380704092,0.007563193617581093,0.0229544112405011
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.490535e+00	3.916077e-01	1.962191e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.894444e+00	7.635416e-01	2.637448e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.171936e+00	1.489894e-01	1.148043e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.184274e+00	1.647104e-01	4.288925e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.220450e-01	9.542761e-02	3.660960e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.794429e-01	5.252352e-02	2.082999e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.325000e-01	2.769935e-02	9.125295e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.548948e-03	2.061799e-03	6.398302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.09076342356700115,0.00691089649365971,0.020285045691098402
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.564817e+00	1.473070e+00	8.024758e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.669444e+00	6.763044e-01	3.037004e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.758095e+00	3.440105e-01	6.708817e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.228727e+00	1.653573e-01	5.455746e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.014558e-02	8.520726e-03	2.771378e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.31377960351592327,0.010831844091367393,0.031580624638721355
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.072377e-01	9.709056e-02	6.671551e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.028067e-01	2.165934e-01	9.006060e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.074371e+00	3.979572e-01	1.632563e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.798844e+00	5.567469e-01	2.198249e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.578796e+00	6.158248e-01	1.603701e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.116289e+00	4.496186e-01	1.184535e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.318348e+00	2.181988e-01	1.714189e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.131937e+00	7.341083e-02	1.226663e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.727883e+00	1.675756e-01	3.429528e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.108871e+00	1.570346e-01	4.787700e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.406844e+00	1.451162e-01	4.854184e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.334553e-01	1.035542e-01	3.896387e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.055990e-01	6.116061e-02	2.278169e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.693051e-02	4.744289e-03	1.712472e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.1861738732049036,0.007518303673992921,0.021608861483805142
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.656870e-01	2.122758e-01	1.558619e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.072020e+00	4.053091e-01	1.933641e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.924019e+00	6.468597e-01	2.867293e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.942702e+00	8.146845e-01	2.584211e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.858208e+00	7.582427e-01	2.963942e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.430654e+00	6.183876e-01	2.021694e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.504392e+00	3.535975e-01	1.015916e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.116556e+00	1.301560e-01	7.706841e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.372119e+00	1.022179e-01	1.970518e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.535337e+00	1.656610e-01	3.364613e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.711976e+00	1.106147e-01	3.789033e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.045183e+00	9.269812e-02	3.104339e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.629835e-01	6.289207e-02	2.175462e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.576215e-01	3.373044e-02	1.230999e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.897441e-02	3.013736e-03	1.023210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08533703446775434,0.005939875153329194,0.015815821747908243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.524809e+00	1.463778e+00	9.982158e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.040192e+00	1.929037e+00	1.040336e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.397587e+00	2.110546e+00	1.006996e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.992629e+00	1.830597e+00	6.813578e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.326095e+00	1.169415e+00	3.078169e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.266905e+00	3.868676e-01	2.647732e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.333910e+00	2.819358e-01	4.267704e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.314639e+00	2.782748e-01	6.343308e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.666706e+00	2.277756e-01	6.499697e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.508188e+00	1.664844e-01	5.011870e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.685659e-01	1.019160e-01	3.400179e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.775087e-02	5.080284e-03	1.463395e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3079818155697626,0.011364958934842073,0.040055461330142705
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.000543e-01	1.685718e-01	1.278163e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.449126e+00	6.299375e-01	1.925626e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.795758e+00	6.790262e-01	1.832586e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.183369e+00	9.813997e-02	2.692784e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.470725e+00	1.729209e-01	4.393111e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.385914e+00	1.539033e-01	5.944899e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.451949e-01	8.847420e-02	4.012232e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.459505e-01	4.736472e-02	1.945827e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.339739e-02	3.227185e-03	1.249621e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.16076496451466368,0.007295824102455661,0.02651891563022926
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.019681e+00	3.670735e-01	3.370195e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.129530e+00	1.123070e+00	2.690901e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.770056e+00	9.594718e-01	3.016758e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.375177e+00	3.387213e-01	1.960813e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.923818e+00	1.062512e-01	2.030492e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.502003e+00	1.202902e-01	3.863392e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.821964e-01	7.365177e-02	3.036358e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.028722e-01	5.174488e-02	1.705073e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.415232e-02	5.753298e-03	1.805256e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.05720861840873528,0.005199530727639665,0.016442548273557935
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.900037e+01	8.040009e+00	2.067076e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.570320e+01	5.166038e+00	1.389774e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.473919e+01	1.583962e+00	1.186327e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.450091e+00	1.114885e-01	2.117452e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.754047e+00	1.559290e-01	4.328835e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.311560e+00	1.575247e-01	4.504963e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.947671e-01	1.096709e-01	3.281417e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.124632e-02	5.487258e-03	1.600270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.28508721837371825,0.010559386691348371,0.0339392980009271
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.054015e-01	2.339805e-01	1.531072e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.265227e-01	3.484304e-01	1.106277e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.373286e+00	4.777024e-01	1.772488e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.843095e+00	5.624780e-01	1.616580e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.341060e+00	5.512638e-01	1.732310e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.785556e+00	4.681059e-01	1.081067e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.944863e+00	2.638987e-01	4.474411e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.828489e+00	4.738506e-02	7.213846e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.443567e+00	1.210187e-01	2.949532e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.929730e+00	1.369656e-01	4.215131e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.311125e+00	1.194450e-01	4.471062e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.580036e-01	9.348183e-02	3.580221e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.664783e-01	5.438865e-02	2.031821e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.575999e-02	4.585081e-03	1.652729e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16154667363614916,0.006864053778559115,0.022907682233326676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.868303e+00	8.047460e-01	5.648081e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.345252e+00	7.585555e-01	1.928809e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.216876e+00	9.860593e-01	3.184708e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.844195e+00	9.372931e-01	2.585993e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.306248e+00	7.272281e-01	2.662822e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.363691e+00	6.212643e-01	1.718401e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.989193e+00	2.792355e-01	8.805347e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.362217e+00	2.375254e-02	5.794962e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.532609e+00	9.081907e-02	2.305657e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.670144e+00	1.049977e-01	3.023182e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.428141e-01	8.052680e-02	2.709373e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.422644e-01	5.057979e-02	1.731546e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.379942e-02	4.056931e-03	1.788305e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06477925698283295,0.005107575336488868,0.015298501572487397
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.176111e+01	8.884001e+00	2.805666e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.679268e+01	6.186949e+00	1.589186e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.243680e+01	3.552978e+00	1.097497e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.783819e+01	2.260142e+00	6.477091e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.289313e+01	1.217303e+00	5.488427e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.888347e+00	5.379335e-01	1.714178e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.009400e+00	1.176257e-01	1.906671e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.082694e+00	4.662550e-02	3.131323e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.759216e+00	1.615031e-01	3.957088e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.745237e+00	1.340615e-01	4.109838e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.341594e-01	1.142550e-01	3.348657e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.718604e-02	5.835968e-03	1.793137e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.32193036191635155,0.010986275778831656,0.03539323032132985
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.586494e-01	1.337134e-01	5.895614e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.538667e+00	7.600044e-01	2.610329e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.781888e+00	5.714076e-01	1.260556e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.285952e+00	1.211834e-01	1.508646e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.117303e+00	1.943689e-01	5.732751e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.087560e+00	1.460718e-01	5.494446e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.941904e-01	8.205009e-02	3.281722e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.686146e-02	7.624031e-03	3.150212e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.1738316616391345,0.007991113099338032,0.022981788266989767
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.101271e+00	4.877935e-01	2.570440e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.462142e+00	6.885707e-01	1.846906e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.521078e+00	1.673042e-01	2.074786e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.640236e+00	1.464833e-01	4.310716e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.495379e-01	8.681671e-02	3.038098e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.484594e-01	4.534133e-02	1.784828e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.317339e-01	2.207856e-02	8.951199e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.449313e-03	1.930582e-03	6.740538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.0852689597813518,0.006807268307450098,0.01920284675795303
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.236369e+00	1.639281e+00	8.710666e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.848360e+00	5.699966e-01	4.040911e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.999573e+00	2.955691e-01	6.660016e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.086553e+00	1.394171e-01	4.496507e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.341177e-02	7.408646e-03	2.564833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3017644269112563,0.011687297682614672,0.03308120580285734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.765814e-01	9.403694e-02	6.061179e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.475357e-01	2.542295e-01	1.246025e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.271146e+00	4.846945e-01	2.042130e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.166674e+00	6.762034e-01	2.410009e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.966558e+00	6.441452e-01	2.054769e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.404195e+00	4.158739e-01	7.746783e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.365884e+00	9.185180e-02	1.766849e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.011292e+00	1.290147e-01	2.075995e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.447032e+00	1.623705e-01	4.197112e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.804789e+00	1.661506e-01	5.042955e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.178000e+00	1.505393e-01	4.658011e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.111677e-01	1.061278e-01	3.526090e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.594220e-01	5.535989e-02	2.145404e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.613473e-02	4.969030e-03	1.747303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.17323061775144263,0.008069938426329581,0.02274591487518468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.521207e-01	2.414906e-01	1.579586e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.371751e+00	5.405206e-01	2.850668e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.575752e+00	8.394026e-01	3.709688e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.830977e+00	9.611134e-01	3.966193e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.748802e+00	8.665499e-01	2.969610e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.005274e+00	5.739506e-01	1.561071e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.646596e+00	2.542742e-01	5.203791e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.862687e+00	1.173479e-01	1.400063e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.929542e+00	1.611596e-01	3.191456e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.079696e+00	1.299922e-01	4.094539e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.398179e+00	1.289705e-01	3.602718e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.707802e-01	9.671313e-02	2.800724e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.933339e-01	5.417686e-02	1.987397e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.382668e-01	3.283026e-02	1.171253e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.869862e-02	3.075984e-03	1.062912e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08026863669242418,0.00601303819361565,0.016006737757363707
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.663360e+00	1.682838e+00	1.251734e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.227349e+00	2.248870e+00	1.286909e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.147098e+00	2.548448e+00	1.139194e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.058053e+01	1.946742e+00	7.734128e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.007921e+01	1.025758e+00	2.246976e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.006183e+00	2.616063e-01	2.886115e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.637137e+00	2.905820e-01	5.763931e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.697634e+00	2.795567e-01	6.913361e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.279142e+00	2.258749e-01	6.100730e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.336264e+00	1.556201e-01	4.479879e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.242226e-01	1.090289e-01	3.022169e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.773462e-02	4.733529e-03	1.489864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.289261895285416,0.012615488480617054,0.041429964633252825
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.082061e-01	2.227163e-01	1.499006e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.893669e+00	7.705771e-01	2.496591e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.164368e+00	6.349010e-01	1.792088e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.020824e+00	1.415903e-01	1.350281e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.046759e+00	1.750703e-01	5.381634e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.121629e+00	1.437921e-01	5.270713e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.498916e-01	8.534024e-02	3.408766e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.269448e-01	4.202798e-02	1.759054e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.394694e-02	3.058931e-03	1.272194e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.14550883303847725,0.0077440383866740625,0.026331240653683696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.655780e+00	5.563853e-01	3.780363e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.664583e+00	1.411325e+00	4.159565e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.632834e+00	9.219916e-01	4.674134e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.002009e+00	1.150203e-01	7.380637e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.334046e+00	1.370391e-01	3.069908e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.189963e+00	1.081461e-01	3.553047e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.008658e-01	7.169124e-02	2.495370e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.946183e-01	4.371568e-02	1.505796e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.536233e-02	4.618651e-03	1.808903e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05388208635126415,0.005181999473515275,0.016159690849443978
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.674869e+01	1.262748e+01	3.360007e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.187493e+01	5.020532e+00	2.379718e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.395875e+01	1.114289e+00	6.484116e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.091192e+00	6.358299e-02	2.507273e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.255626e+00	1.599158e-01	4.308880e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.212392e+00	1.452481e-01	3.913564e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.166347e-01	1.031773e-01	2.728044e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.515289e-02	4.669588e-03	1.667111e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.27162405168031084,0.011765260479756345,0.03614518394738864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.418441e-01	2.738310e-01	1.796184e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.132499e+00	4.475079e-01	1.639361e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.665332e+00	5.906079e-01	2.041791e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.196943e+00	6.542957e-01	2.062065e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.695161e+00	5.979634e-01	1.848844e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.989236e+00	4.103772e-01	1.022264e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.973581e+00	1.212673e-01	1.679871e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.707142e+00	9.430395e-02	1.508139e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.200941e+00	1.230495e-01	3.554465e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.663963e+00	1.594077e-01	4.542148e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.116039e+00	1.288616e-01	4.283655e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.614304e-01	9.728664e-02	3.198902e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.325504e-01	5.120662e-02	1.984394e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.530880e-02	4.663946e-03	1.702035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.14815151918013264,0.007390113982211205,0.02328346120221278
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.119913e+00	8.878481e-01	6.148119e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.399505e+00	1.068114e+00	3.008739e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.457914e+00	1.217311e+00	3.368666e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.053488e+00	1.032647e+00	2.916015e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.148145e+00	8.095544e-01	2.306445e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.643311e+00	4.465325e-01	2.096805e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.871978e+00	1.548239e-01	6.644625e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.040485e+00	6.378171e-02	9.833959e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.147945e+00	9.259223e-02	2.764134e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.387449e+00	1.073718e-01	2.998096e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.042900e-01	8.490744e-02	2.422703e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.993818e-01	4.513883e-02	1.592760e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.339650e-02	4.714678e-03	1.755964e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.060132991816091004,0.005257849069833474,0.015219476151198195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.649727e+01	1.227411e+01	3.799359e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.458629e+01	5.765257e+00	1.702106e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.615057e+01	3.409921e+00	1.225442e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.887825e+01	1.911205e+00	8.396084e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.265779e+01	9.284787e-01	3.775052e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.187579e+00	3.557496e-01	9.227153e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.091600e+00	5.489064e-02	2.962220e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.347818e+00	9.700738e-02	3.559778e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.393629e+00	1.350227e-01	3.672423e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.571324e+00	1.379751e-01	3.905659e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.756316e-01	1.041970e-01	2.969811e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.775322e-02	6.126493e-03	1.806581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.293854221576929,0.010518247303926587,0.03332596544279798
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.504228e-01	1.746932e-01	7.817001e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.434354e+00	8.590032e-01	2.746355e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.880355e+00	3.794185e-01	1.015389e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.683713e+00	1.558886e-01	4.057071e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.539581e+00	1.763617e-01	5.815982e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.760715e-01	1.099696e-01	4.328168e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.574113e-01	5.912747e-02	2.324630e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.906734e-02	6.421398e-03	2.363558e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.15110201793088857,0.007328682242796841,0.0214365206704884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.208673e+00	6.236966e-01	2.924254e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.439934e+00	5.372289e-01	2.135823e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.596051e+00	1.546208e-01	3.583902e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.171350e+00	1.122086e-01	3.729274e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.729774e-01	6.933128e-02	2.342724e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.847832e-01	3.379921e-02	1.362681e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.184770e-01	2.083213e-02	7.171974e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.177402e-03	1.767457e-03	6.009648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.0743261591786324,0.0056844052071241685,0.016420409434627636
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.054188e+01	1.671929e+00	7.629182e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.534042e+00	3.497808e-01	4.164924e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.238940e+00	2.208951e-01	5.840448e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.464016e-01	1.107672e-01	3.581940e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.856077e-02	6.260354e-03	2.076030e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2805766084113003,0.011335224812708544,0.032522698202513356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.768724e-01	1.024496e-01	6.148422e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.066714e-01	3.304007e-01	1.546181e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.729766e+00	6.665931e-01	2.518209e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.796466e+00	7.646206e-01	2.731441e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.546991e+00	6.157623e-01	1.854334e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.659599e+00	2.546692e-01	5.677575e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.258968e+00	8.980849e-02	1.360844e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.665763e+00	1.784831e-01	3.922498e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.015659e+00	1.710695e-01	5.047140e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.411868e+00	1.547718e-01	5.015556e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.986340e-01	1.190342e-01	3.963457e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.370910e-01	7.867733e-02	2.715751e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.744038e-01	4.877642e-02	1.627839e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.070421e-02	3.623177e-03	1.353064e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15411918683297252,0.007397834078767568,0.021538834242372795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.589307e-01	2.964705e-01	1.770305e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.092510e+00	7.866178e-01	3.449337e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.893712e+00	1.119219e+00	4.527996e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.363400e+00	1.191065e+00	4.202315e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.862857e+00	8.222932e-01	2.557798e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.384346e+00	3.501479e-01	1.518581e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.396592e+00	9.320501e-02	1.387189e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.285445e+00	1.527875e-01	3.169575e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.323235e+00	1.527889e-01	4.160688e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.609095e+00	1.229465e-01	3.692223e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.067801e+00	1.047350e-01	3.148747e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.709128e-01	7.217670e-02	2.359487e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.901299e-01	4.632390e-02	1.556816e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.958184e-01	2.719259e-02	9.067436e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.601510e-02	2.508608e-03	8.628567e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07002375133958935,0.005324485546400082,0.014318392053726023
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.697617e+00	2.286507e+00	1.342566e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.988869e+00	3.161770e+00	1.647616e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.261178e+01	3.069141e+00	1.218746e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.270417e+01	1.715485e+00	5.389939e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.036684e+01	4.462856e-01	3.277969e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.282415e+00	3.062005e-01	5.780798e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.707755e+00	3.210876e-01	7.573179e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.963026e+00	2.681959e-01	6.051401e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.775938e+00	1.897264e-01	5.342152e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.046232e+00	1.268173e-01	3.678734e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.782136e-01	8.363905e-02	2.447222e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.330813e-02	3.809742e-03	1.183871e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.263538355981153,0.01297118217953419,0.040034402295834326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.028932e-01	2.966423e-01	1.767376e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.594441e+00	9.265355e-01	2.813122e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.463950e+00	4.158553e-01	1.011506e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.672951e+00	2.098646e-01	3.498409e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.589111e+00	1.800221e-01	5.658371e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.492051e-01	1.154901e-01	4.400539e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.189075e-01	6.617908e-02	2.538536e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.784651e-01	3.493968e-02	1.309466e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.200543e-02	2.695891e-03	1.055965e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.12739090926628935,0.00783328077052775,0.02459739314139414
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.874203e+00	8.808709e-01	4.416005e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.845528e+00	1.610768e+00	4.894271e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.975241e+00	6.549095e-01	3.639842e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.401382e+00	1.599343e-01	1.659096e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.810255e+00	1.542035e-01	3.668082e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.433570e-01	1.052420e-01	3.093168e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.914354e-01	5.746034e-02	1.984472e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.526354e-01	3.105075e-02	1.192400e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.409791e-02	4.378897e-03	1.517834e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.04727044603216887,0.004729705602341608,0.014237049049438628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.779368e+01	1.724050e+01	5.148304e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.613605e+01	4.571401e+00	3.219367e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.189897e+01	3.359926e-01	1.497049e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.801067e+00	1.583297e-01	3.500964e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.940481e+00	1.987280e-01	3.932374e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.044280e+00	1.308025e-01	3.419941e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.355361e-01	7.681441e-02	2.379272e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.420434e-02	4.045293e-03	1.368940e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2504980532682811,0.011584198412897151,0.035974114454487616
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.657095e-01	3.435918e-01	2.161522e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.481453e+00	5.775630e-01	2.182344e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.150704e+00	7.288179e-01	2.302510e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.746612e+00	7.420119e-01	2.483475e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.146898e+00	5.619145e-01	1.701003e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.213411e+00	2.745656e-01	3.635726e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.930094e+00	8.004670e-02	7.981884e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.446596e+00	1.267395e-01	3.107168e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.857530e+00	1.384729e-01	4.462071e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.347463e+00	1.356824e-01	4.458103e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.911547e-01	1.173901e-01	3.733708e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.178403e-01	7.047397e-02	2.616643e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.623876e-01	4.903352e-02	1.528527e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.053970e-02	3.482791e-03	1.322750e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.12973037248569136,0.006961808980200795,0.021825588763866588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.022623e+00	1.082548e+00	6.641264e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.233902e+00	1.497713e+00	4.076311e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.282377e+00	1.404639e+00	4.316387e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.536568e+00	1.089123e+00	3.416125e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.856409e+00	7.069237e-01	2.065143e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.720851e+00	2.769131e-01	8.087071e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.557716e+00	4.258902e-02	8.741073e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.559859e+00	1.024972e-01	2.344498e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.757017e+00	9.526023e-02	3.101442e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.114430e+00	9.106011e-02	2.714481e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.429605e-01	6.766116e-02	2.117140e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.268697e-01	3.956938e-02	1.326895e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.845815e-02	4.003001e-03	1.385630e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05193789802977766,0.004722875546963039,0.01344343546746124
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.157533e+01	1.611445e+01	4.840939e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.217714e+01	5.786527e+00	1.932424e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.836507e+01	2.920651e+00	1.560481e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.903440e+01	1.349058e+00	6.568683e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.182580e+01	5.033755e-01	2.293616e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.799488e+00	9.516520e-03	3.540699e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.124149e+00	9.168980e-02	3.359138e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.825477e+00	1.034662e-01	3.298344e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.074264e+00	1.308140e-01	3.509895e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.337869e+00	1.263084e-01	3.603356e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.419482e-01	8.622336e-02	2.671132e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.276885e-02	5.324264e-03	1.468830e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2698032674849137,0.009792774685276728,0.03222136376305951
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.098990e-01	2.300812e-01	9.232282e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.148353e+00	8.770212e-01	2.446487e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.559611e+00	1.323398e-01	5.564858e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.133383e+00	1.927032e-01	5.115173e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.181549e+00	1.441249e-01	5.352930e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.061926e-01	8.755913e-02	3.559735e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.783318e-01	4.868839e-02	1.892319e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.109279e-02	4.750788e-03	1.821358e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13402094416079163,0.006372810680363078,0.02017350837218429
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.258550e+00	6.961701e-01	2.767211e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.723820e+00	3.259482e-01	1.885661e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.008017e+00	1.428737e-01	3.964536e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.452645e-01	8.790951e-02	3.175426e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.844073e-01	5.545295e-02	1.989364e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.460591e-01	2.978416e-02	1.194766e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.013998e-01	1.765453e-02	6.055627e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.368587e-03	1.550258e-03	5.348000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.066457293625408,0.004817783961499962,0.014555467904767139
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.219000e+01	1.592176e+00	6.637758e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.366108e+00	3.710735e-01	4.341915e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.821892e+00	1.493757e-01	5.402046e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.279024e-01	9.071443e-02	2.979805e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.334311e-02	5.527061e-03	1.793049e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2619435901409578,0.010871566494262574,0.03250379819098692
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.912324e-01	1.197571e-01	6.762441e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.158430e-01	4.256595e-01	2.081414e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.261495e+00	8.052914e-01	2.817591e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.459289e+00	8.631733e-01	2.704478e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.951153e+00	5.151340e-01	1.028709e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.667970e+00	7.114225e-02	6.266522e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.969067e+00	1.153670e-01	3.196193e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.279898e+00	1.900885e-01	4.808484e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.656460e+00	1.808856e-01	5.242034e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.131146e+00	1.343621e-01	4.501863e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.178851e-01	9.325955e-02	3.455477e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.269983e-01	6.581001e-02	2.455638e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.137211e-01	3.454871e-02	1.296605e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.573968e-02	3.208904e-03	1.112320e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.13909416673298533,0.006899208260048223,0.020970340793235315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.511995e-01	3.808867e-01	1.811546e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.101309e+00	1.060467e+00	5.305970e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.514224e+00	1.457531e+00	4.903253e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.689765e+00	1.245047e+00	3.736845e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.352568e+00	5.887375e-01	1.936512e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.143194e+00	1.275990e-01	1.317859e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.843501e+00	1.257977e-01	3.023131e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.747644e+00	1.717086e-01	4.070087e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.897554e+00	1.329956e-01	4.034268e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.309724e+00	1.181091e-01	3.390728e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.769217e-01	7.772920e-02	2.828343e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.673217e-01	6.775817e-02	2.027429e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.281006e-01	3.881816e-02	1.381075e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.655533e-01	2.012730e-02	8.014767e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.294219e-02	2.312942e-03	7.452807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.062148049021562346,0.004737762886364141,0.013365476859030834
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.122518e+00	2.858770e+00	1.724137e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.256251e+01	4.121997e+00	2.020757e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.564060e+01	3.249668e+00	1.076490e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.374860e+01	1.242140e+00	5.558652e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.896763e+00	2.884626e-01	5.037220e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.408499e+00	3.422068e-01	7.630521e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.954798e+00	3.070447e-01	7.351437e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.435673e+00	1.925008e-01	6.162024e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.494510e+00	1.618814e-01	4.441443e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.839800e-01	9.765333e-02	3.203413e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.913594e-01	6.484512e-02	2.182717e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.945313e-02	3.402202e-03	1.025481e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.24264269387402856,0.012814076573264555,0.039435222939020825
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.499038e-01	3.866305e-01	1.943980e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.230531e+00	1.023096e+00	3.450463e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.461707e+00	1.905180e-01	3.218975e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.279256e+00	2.028621e-01	4.784200e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.314271e+00	1.736064e-01	5.439068e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.982048e-01	9.254592e-02	3.761692e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.388042e-01	5.519419e-02	2.151750e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.372112e-01	2.872948e-02	1.051800e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.252473e-03	2.085628e-03	8.208620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11404423985779627,0.007724090527163524,0.02374508499959041
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.640277e+00	1.347290e+00	4.342131e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.714537e+00	1.817837e+00	8.234632e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.516425e+00	3.340076e-01	1.069042e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.754067e+00	1.539459e-01	3.031395e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.574298e+00	1.681380e-01	3.633087e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.251758e-01	8.573474e-02	2.795463e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.351695e-01	4.833597e-02	1.736681e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.222030e-01	2.892315e-02	1.098118e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.034425e-02	3.821636e-03	1.326432e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04228069610081846,0.004601326398384953,0.013196646899213432
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.114827e+02	2.028430e+01	6.060501e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.551554e+01	3.496997e+00	2.234576e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.092356e+00	8.655245e-02	4.137598e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.268261e+00	2.314738e-01	3.560955e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.793412e+00	1.783168e-01	3.893018e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.574127e-01	1.196862e-01	3.136116e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.852826e-01	6.538413e-02	2.267024e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.111030e-02	4.060917e-03	1.201230e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.23269563853642272,0.011210929984105444,0.03598064104370435
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.028847e-01	4.101008e-01	2.556796e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.884850e+00	7.469355e-01	2.525428e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.661047e+00	8.334824e-01	2.860502e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.252843e+00	8.137221e-01	2.519164e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.464339e+00	5.038902e-01	1.098679e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.241142e+00	8.382286e-02	2.381159e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.772622e+00	1.312178e-01	2.230861e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.153221e+00	1.344628e-01	4.367029e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.600348e+00	1.660769e-01	4.557003e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.132232e+00	1.290368e-01	4.392316e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.369973e-01	8.937729e-02	3.359250e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.229728e-01	6.498213e-02	2.349213e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.092338e-01	3.380246e-02	1.253675e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.574562e-02	3.128816e-03	1.106997e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.11631886420181706,0.006499063758178547,0.02126099276341825
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.359191e+00	1.450145e+00	6.599999e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.308868e+00	1.998304e+00	5.778551e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.056695e+00	1.551304e+00	5.184209e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.385910e+00	1.006548e+00	4.180736e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.950990e+00	5.817924e-01	1.315775e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.374389e+00	1.031213e-01	1.327169e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.102066e+00	6.285346e-02	1.922235e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.196975e+00	1.016598e-01	2.943918e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.523228e+00	1.115667e-01	3.142079e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.630343e-01	7.373293e-02	2.526614e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.601042e-01	5.854831e-02	1.914101e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.805511e-01	3.421893e-02	1.153883e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.395271e-02	3.439998e-03	1.234849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04611716388256658,0.004307305790861499,0.012481454338813841
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.077121e+02	1.830257e+01	5.344358e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.544032e+01	5.286442e+00	2.659579e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.827937e+01	2.237634e+00	1.061589e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.766471e+01	9.599064e-01	2.506412e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.746164e+00	0.000000e+00	5.360435e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.658382e+00	6.574435e-02	3.812042e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.607014e+00	1.001110e-01	2.738833e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.559969e+00	1.295294e-01	3.112937e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.894854e+00	1.371075e-01	3.641957e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.215517e+00	1.221137e-01	3.212761e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.542052e-01	7.060017e-02	2.378157e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.820710e-02	4.801003e-03	1.329522e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25262042843961086,0.00929582020125952,0.0312591411536301
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.077984e+00	2.815220e-01	1.069811e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.509293e+00	8.347202e-01	2.131441e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.124204e+00	6.060399e-02	1.572964e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.786267e+00	1.470717e-01	5.523589e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.006820e+00	1.331674e-01	4.545824e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.187425e-01	7.822728e-02	3.035214e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.360979e-01	4.370923e-02	1.633153e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.661646e-02	4.260873e-03	1.487148e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12369049830199814,0.005601702938845668,0.018943603079895496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.982147e+00	7.291024e-01	2.286670e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.024623e+00	1.200481e-01	1.630354e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.710691e+00	1.126863e-01	3.848214e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.262885e-01	7.396960e-02	2.799677e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.463143e-01	5.043497e-02	1.806958e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.289259e-01	3.114674e-02	1.044378e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.894620e-02	1.642622e-02	5.858061e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.417484e-03	1.567190e-03	4.537695e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06220578204362434,0.0044980140286048145,0.013321067722504604
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.313432e+01	1.490578e+00	5.665355e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.641893e+00	2.775414e-01	4.641400e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.597534e+00	1.377865e-01	4.722693e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.810627e-01	9.255784e-02	2.635719e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.056335e-02	5.466436e-03	1.651659e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.24813826809224568,0.010484550694588923,0.03203679920892613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.129265e-01	1.390438e-01	8.470666e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.170094e+00	5.554433e-01	2.522152e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.807400e+00	9.219983e-01	2.930752e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.948590e+00	8.087585e-01	2.411835e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.096018e+00	3.659069e-01	6.258413e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.472778e+00	9.040201e-02	1.590864e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.654432e+00	1.378147e-01	4.320793e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.974257e+00	1.694264e-01	5.244854e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.423757e+00	1.750473e-01	4.969103e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.645986e-01	1.163599e-01	3.977461e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.111704e-01	7.225539e-02	3.070008e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.698859e-01	5.556252e-02	1.957113e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.849407e-01	3.433588e-02	1.177267e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.312815e-02	3.129350e-03	8.766366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.12903864323922487,0.006559372468178407,0.02034906789097954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.097815e+00	4.710416e-01	2.607050e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.336020e+00	1.415744e+00	6.733232e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.034567e+00	1.674989e+00	5.342414e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.427602e+00	1.063186e+00	2.314056e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.189358e+00	3.649912e-01	9.053948e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.625960e+00	1.301596e-01	2.555423e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.335776e+00	1.219935e-01	3.954993e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.385528e+00	1.383854e-01	4.080172e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.664707e+00	1.157643e-01	3.950832e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.151804e+00	1.191381e-01	3.111046e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.762897e-01	6.584062e-02	2.448226e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.989112e-01	4.273841e-02	1.907313e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.022241e-01	4.302925e-02	1.276410e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.528607e-01	2.272583e-02	7.206268e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.144174e-02	2.252647e-03	6.421183e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.05654187811671541,0.004570803985918588,0.012771983597655447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.958733e+00	3.626111e+00	2.331577e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.647765e+01	5.016243e+00	2.370933e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.821894e+01	3.032571e+00	9.093123e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.383812e+01	7.183375e-01	6.189814e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.952776e+00	4.152251e-01	7.341182e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.535049e+00	3.470504e-01	7.472519e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.408471e+00	3.336008e-01	6.841607e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.104979e+00	1.843185e-01	5.584935e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.303539e+00	1.164133e-01	3.742399e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.934733e-01	8.244117e-02	3.072634e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.598984e-01	7.307469e-02	1.872972e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.711616e-02	3.124899e-03	9.787758e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.22869465376212336,0.013167097432894709,0.03836149442414141
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.097367e+00	4.704968e-01	2.189749e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.652140e+00	1.037155e+00	3.815671e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.270837e+00	1.254810e-01	5.947296e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.031276e+00	2.196564e-01	5.379756e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.174073e+00	1.548550e-01	4.889256e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.154211e-01	8.869090e-02	3.223134e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.945796e-01	5.264543e-02	1.915476e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.130945e-01	2.743377e-02	9.355361e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.184352e-03	1.812166e-03	6.308278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.1059909767653722,0.008017990627336422,0.02295063384485521
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.495179e+00	1.784146e+00	5.473720e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.710694e+00	1.803869e+00	1.001483e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.802585e+00	1.120166e-01	2.182793e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.428079e+00	1.904614e-01	3.696171e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.470601e+00	1.566927e-01	3.596527e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.607869e-01	8.142531e-02	2.466152e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.077326e-01	5.008506e-02	1.669990e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.102613e-01	2.850263e-02	9.771924e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.778301e-02	3.746407e-03	1.230949e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.039821971448759715,0.004530600686287821,0.012395226810649078
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.378228e+02	2.334228e+01	1.026517e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.159218e+01	2.437842e+00	1.156310e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.474016e+00	2.151315e-01	5.039213e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.111643e+00	2.431737e-01	3.584845e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.754198e+00	1.571588e-01	3.781774e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.265957e-01	1.160217e-01	2.861135e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.693758e-01	7.625196e-02	2.117082e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.888207e-02	3.578803e-03	1.108554e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.22038445964291797,0.012058278582743748,0.03547486366645397
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.047969e+00	4.804643e-01	3.049091e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.263622e+00	8.554979e-01	3.243236e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.107450e+00	9.465277e-01	2.943300e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.578066e+00	7.943026e-01	2.279664e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.595136e+00	3.725586e-01	6.836794e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.133726e+00	1.059733e-01	9.200523e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.563520e+00	1.563842e-01	3.615814e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.955767e+00	1.522139e-01	4.697856e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.432647e+00	1.592042e-01	4.702728e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.000167e+00	1.166424e-01	3.940140e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.460502e-01	7.663061e-02	3.047893e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.748450e-01	5.594708e-02	1.950802e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.828611e-01	3.478398e-02	1.109201e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.324507e-02	3.034662e-03	8.990104e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10809107341550717,0.006611969305221732,0.020638387266869673
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.891092e+00	1.767360e+00	7.951226e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.296458e+00	2.227100e+00	6.409323e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.175937e+00	1.582427e+00	7.333860e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.583434e+00	9.267198e-01	3.600973e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.595668e+00	4.091681e-01	8.002869e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.879378e+00	3.796054e-02	1.563772e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.782346e+00	1.276280e-01	2.522895e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.042604e+00	1.298452e-01	3.086838e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.395679e+00	1.024465e-01	3.200883e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.732667e-01	6.549685e-02	2.465374e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.094597e-01	5.141609e-02	1.745389e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.606108e-01	3.829275e-02	1.094837e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.191882e-02	3.853709e-03	1.078258e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04282390708640856,0.004207439765500906,0.012028792469765043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.287626e+02	1.939706e+01	5.872008e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.519959e+01	4.601838e+00	2.075280e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.614309e+01	1.685518e+00	7.735746e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.511355e+01	3.391890e-01	4.175809e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.430420e+00	3.532959e-02	4.676312e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.165571e+00	1.547009e-01	3.669917e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.436237e+00	1.644967e-01	2.719072e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.448511e+00	1.375450e-01	3.226264e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.792491e+00	1.205121e-01	3.403904e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.133025e+00	1.121668e-01	3.133898e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.102289e-01	7.548245e-02	2.275370e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.555318e-02	4.426393e-03	1.271590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.23406258965953797,0.009683964748254947,0.030074826757101714
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.468655e+00	3.356457e-01	1.307890e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.536910e+00	7.308369e-01	2.112175e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.680507e+00	1.530684e-01	3.022771e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.503554e+00	1.571831e-01	5.147193e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.529924e-01	1.072911e-01	4.006619e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.390532e-01	6.812613e-02	2.569976e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.956755e-01	3.793267e-02	1.413129e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.313827e-02	4.228761e-03	1.218407e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11508808294336897,0.005653102765357243,0.017694263613864614
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.585548e+00	7.028823e-01	2.511496e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.414494e+00	1.228813e-01	1.170980e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.479537e+00	8.574319e-02	3.712195e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.528582e-01	7.243873e-02	2.460111e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.992969e-01	4.558288e-02	1.580539e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.100681e-01	2.778485e-02	9.986855e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.023714e-02	1.818502e-02	5.087662e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.532079e-03	1.612219e-03	4.392696e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.058617244321479876,0.0043753260989208495,0.01220139463363202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.392811e+01	1.395443e+00	5.009497e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.000449e+00	2.247776e-01	4.981916e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.442672e+00	1.209128e-01	4.075984e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.303207e-01	8.912833e-02	2.430186e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.811161e-02	5.640179e-03	1.512270e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23195340931592356,0.012165331215977404,0.03262295112861363
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.983135e-01	1.811801e-01	1.307259e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.687319e+00	8.054574e-01	3.836843e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.524801e+00	1.074715e+00	3.945573e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.298810e+00	6.785597e-01	1.576297e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.903877e+00	1.277512e-01	4.902097e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.092273e+00	2.176389e-01	3.974656e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.314145e+00	2.277169e-01	5.047876e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.680459e+00	1.853015e-01	5.296508e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.217629e+00	1.316154e-01	4.415054e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.319691e-01	1.122350e-01	3.638271e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.177470e-01	7.144709e-02	2.616363e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.121169e-01	5.489859e-02	1.824561e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.526771e-01	2.772959e-02	9.839042e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.050806e-02	2.928950e-03	7.656675e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.11929284869170986,0.00639810539635513,0.01939684726135174
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.493101e+00	5.930466e-01	3.157959e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.134247e+00	1.867715e+00	6.078194e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.380304e+00	1.719034e+00	5.734236e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.615987e+00	8.029461e-01	2.552273e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.695996e+00	1.090137e-01	2.091142e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.097656e+00	1.363698e-01	3.260330e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.927508e+00	1.628335e-01	4.284842e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.091409e+00	1.505052e-01	4.006394e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.460816e+00	8.342292e-02	3.417588e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.032150e+00	9.507451e-02	2.709017e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.880410e-01	5.662161e-02	2.326857e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.550667e-01	5.357336e-02	1.657531e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.685048e-01	3.258078e-02	1.221753e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.364837e-01	1.990587e-02	6.879042e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.734687e-03	2.458010e-03	5.869690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.052231868329877654,0.004369345812692382,0.011622198925344676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.047311e+01	4.307007e+00	2.365424e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.032602e+01	5.676521e+00	1.937468e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.921006e+01	2.497752e+00	9.768348e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.329198e+01	4.688470e-01	6.197460e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.231780e+00	2.375815e-01	8.213513e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.013856e+00	2.913566e-01	8.100287e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.044276e+00	2.295019e-01	6.438546e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.895583e+00	1.489676e-01	4.677418e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.176409e+00	1.125065e-01	3.571448e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.301404e-01	8.591700e-02	2.839733e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.253110e-01	6.680739e-02	1.743890e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.504902e-02	3.510878e-03	7.964301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.21466200968648105,0.012769727883613968,0.036983785775921624
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.434306e+00	5.579779e-01	2.510476e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.959402e+00	9.670088e-01	3.431952e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.006308e+00	1.778511e-01	1.928507e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.846251e+00	2.093674e-01	5.258283e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.044337e+00	1.362939e-01	4.476164e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.309759e-01	8.050156e-02	2.912391e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.484871e-01	4.449341e-02	1.696193e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.222822e-02	2.754428e-02	7.594320e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.826110e-03	1.654120e-03	4.787184e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09864018467697253,0.007608383626544077,0.02190453996837166
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.022480e+00	2.312505e+00	8.037757e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.990062e+00	1.561714e+00	8.216234e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.028896e+00	1.628227e-01	1.312853e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.255161e+00	1.944991e-01	3.579689e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.397504e+00	1.310132e-01	3.363236e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.088198e-01	6.853618e-02	2.363563e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.753683e-01	4.418815e-02	1.449498e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.927704e-01	2.631633e-02	9.592138e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.564831e-02	4.173559e-03	1.073374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03752871262483693,0.004305560348173698,0.01172265058543686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.644967e+02	2.562056e+01	1.275967e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.601064e+01	1.082858e+00	3.209917e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.590699e+00	3.660357e-01	4.731577e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.982668e+00	2.092482e-01	3.343664e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.722025e+00	1.257537e-01	3.531911e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.818592e-01	9.832019e-02	2.772714e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.488707e-01	6.731100e-02	1.938096e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.694416e-02	4.025586e-03	1.057950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.2064186194360362,0.012900378405383633,0.03553882756656551
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.355356e+00	6.352054e-01	4.218971e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.851153e+00	1.063372e+00	4.649628e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.595363e+00	9.945187e-01	3.325625e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.772046e+00	6.075051e-01	1.980879e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.496425e+00	1.766732e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.891403e+00	1.701577e-01	2.504281e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.301820e+00	1.952491e-01	4.155407e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.776293e+00	1.954986e-01	4.653268e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.274420e+00	1.318086e-01	4.371345e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.013734e-01	1.030048e-01	3.619520e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.681279e-01	7.976836e-02	2.638785e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.221048e-01	4.997883e-02	1.874314e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.533386e-01	2.741591e-02	9.663758e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.079311e-02	3.084897e-03	7.735346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.10040292665338654,0.006605797628363427,0.019394076492671775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.553358e+00	2.340325e+00	1.208340e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.145973e+01	2.382301e+00	7.393022e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.540040e+00	1.395995e+00	4.500087e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.072593e+00	6.481248e-01	1.997291e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.983431e+00	1.580227e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.414611e+00	1.049924e-01	2.040440e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.533958e+00	1.367863e-01	2.814070e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.920437e+00	1.266823e-01	3.058623e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.316948e+00	9.365894e-02	2.851798e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.154629e-01	6.684001e-02	2.216888e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.696469e-01	5.067576e-02	1.528191e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.363404e-01	2.717693e-02	1.089531e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.924324e-02	3.709423e-03	1.024437e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04000627621115939,0.004041821091767268,0.010654266539552093
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.512301e+02	2.094268e+01	7.634543e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.189658e+01	3.286052e+00	1.103112e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.211823e+01	5.964242e-01	1.224038e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.288846e+01	2.159567e-01	5.265402e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.621704e+00	9.629022e-02	4.201488e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.832453e+00	1.567823e-01	3.492794e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.196557e+00	1.646789e-01	2.582707e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.313546e+00	1.144484e-01	2.839041e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.727546e+00	1.274516e-01	3.251758e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.067601e+00	1.001110e-01	3.063406e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.856915e-01	8.426300e-02	2.084264e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.304446e-02	4.181310e-03	1.073038e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21399502444166238,0.009941200945053713,0.028452388355651337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.970930e+00	3.849165e-01	1.775011e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.274168e+00	6.038563e-01	1.632435e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.231056e+00	1.375544e-01	4.219372e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.261496e+00	1.669802e-01	4.657572e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.188283e-01	1.114015e-01	3.492366e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.673371e-01	6.102068e-02	2.124432e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.583292e-01	3.777389e-02	1.264587e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.829480e-03	3.525521e-03	9.709303e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10720812667899242,0.005482002266801858,0.01616854226966931
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.114496e+00	6.769115e-01	2.501529e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.901553e+00	1.187128e-01	1.788381e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.279616e+00	1.108851e-01	3.275490e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.825609e-01	8.173170e-02	2.141190e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.572131e-01	4.195010e-02	1.465892e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.840267e-01	3.223704e-02	8.538131e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.931046e-02	1.663200e-02	4.882213e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.925651e-03	1.499404e-03	4.291858e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05506985650930618,0.004091049617586426,0.011170614722438216
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.458865e+01	1.269320e+00	4.943181e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.485817e+00	2.636417e-01	4.266116e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.316682e+00	1.235476e-01	4.079646e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.911046e-01	8.079971e-02	2.157848e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.468330e-02	5.331233e-03	1.374004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.21789316846837872,0.010841431659983553,0.030773076554387185
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.316259e-01	1.959771e-01	1.085059e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.170173e+00	8.842454e-01	3.868239e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.252579e+00	1.081394e+00	4.462569e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.554080e+00	5.067451e-01	1.315685e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.736906e+00	1.854398e-01	1.519645e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.736354e+00	1.870742e-01	4.601645e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.991531e+00	2.068618e-01	5.012915e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.439117e+00	1.454591e-01	4.624848e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.033454e+00	1.205953e-01	4.015710e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.097365e-01	9.468555e-02	3.048080e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.480136e-01	7.168623e-02	2.383730e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.567987e-01	4.535186e-02	1.679389e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.300883e-01	2.834902e-02	8.585654e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.250424e-03	2.459252e-03	6.420535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.10918173146378074,0.006262712875402199,0.018513794644548
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.279561e+00	8.327497e-01	3.755706e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.488481e+00	2.255266e+00	9.187091e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.408109e+00	1.488367e+00	5.168332e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.150494e+00	4.993314e-01	1.377341e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.077467e+00	1.068291e-01	3.748838e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.573482e+00	1.087609e-01	4.003570e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.572867e+00	1.987671e-01	4.481052e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.814171e+00	1.508263e-01	3.590656e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.270312e+00	8.577407e-02	3.127453e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.049756e-01	9.026635e-02	2.493351e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.201118e-01	5.923199e-02	2.055705e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.968904e-01	4.574887e-02	1.606542e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.362832e-01	3.152712e-02	1.106556e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.214861e-01	2.448281e-02	5.858828e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.603513e-03	2.087121e-03	5.318312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.047879497547343976,0.00401471054132297,0.01107145966852853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.422918e+01	5.343141e+00	3.087987e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.479893e+01	5.998603e+00	1.906158e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.995766e+01	1.917237e+00	1.157347e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.228380e+01	4.143239e-01	8.274969e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.394744e+00	3.709079e-01	8.328604e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.397766e+00	1.971692e-01	6.999990e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.691807e+00	1.810414e-01	5.794157e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.686859e+00	1.598297e-01	5.111225e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.073901e+00	1.015986e-01	3.131043e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.623242e-01	7.648736e-02	2.530826e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.805517e-01	5.971255e-02	1.810214e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.357081e-02	3.284593e-03	7.635648e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.19965138521167097,0.013806197742983195,0.03516671708482022
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.921602e+00	6.774966e-01	3.443167e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.100263e+00	8.357525e-01	2.697246e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.704129e+00	1.977139e-01	3.298594e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.645131e+00	2.146548e-01	5.087590e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.230415e-01	1.433739e-01	3.877555e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.635587e-01	7.251767e-02	2.589761e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.085651e-01	4.539304e-02	1.433345e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.261864e-02	2.415970e-02	6.619453e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.519775e-03	1.427710e-03	3.406973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09106762126583753,0.008119962125871377,0.020560104823939288
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.243312e+01	2.888175e+00	1.465948e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.404232e+00	1.172209e+00	4.542640e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.381631e+00	1.682718e-01	2.730304e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.178096e+00	2.144363e-01	3.398760e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.295522e+00	1.417568e-01	3.246341e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.617050e-01	7.562880e-02	2.057140e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.388747e-01	4.067795e-02	1.419944e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.725485e-01	3.174346e-02	8.258840e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.355821e-02	3.713174e-03	1.033868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03527640303641067,0.004411440042683533,0.01091512792478326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.874567e+02	2.675796e+01	1.400511e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.062072e+01	2.668581e-01	6.736824e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.255848e+00	4.139548e-01	4.509885e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.896707e+00	1.881717e-01	2.736948e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.663010e+00	1.446885e-01	3.333498e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.412436e-01	1.027879e-01	2.612701e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.164916e-01	7.516318e-02	1.687138e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.516199e-02	3.676438e-03	1.003972e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.19445722045407884,0.012627675611153466,0.03358689576305665
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.576640e+00	6.829237e-01	3.522330e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.367951e+00	1.145545e+00	4.222367e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.018791e+00	9.459435e-01	3.954776e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.958780e+00	4.763348e-01	1.999882e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.441701e+00	1.366620e-01	5.891486e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.684879e+00	1.944193e-01	3.144117e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.131321e+00	2.056000e-01	4.233018e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.610550e+00	1.780307e-01	4.433567e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.146641e+00	1.330841e-01	4.067413e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.866254e-01	1.014455e-01	3.383357e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.992139e-01	8.290991e-02	2.502625e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.711696e-01	4.692058e-02	1.704734e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.313840e-01	3.010837e-02	8.577360e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.557681e-03	2.451445e-03	6.450249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09259255293849705,0.006966036559574285,0.018691247945258116
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.227957e+01	3.008354e+00	1.068916e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.332114e+01	2.398298e+00	1.194336e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.876530e+00	1.189606e+00	7.506653e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.609017e+00	4.130467e-01	1.982480e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.307679e+00	7.795529e-02	1.147354e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.034267e+00	1.079001e-01	2.529496e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.400880e+00	1.598799e-01	2.828272e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.808181e+00	1.739086e-01	2.971747e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.210698e+00	9.685948e-02	2.708538e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.393274e-01	7.269935e-02	2.176843e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.207835e-01	4.841381e-02	1.477826e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.113095e-01	2.981508e-02	9.853399e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.700799e-02	3.685190e-03	9.041642e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.037096985712175734,0.004085362558760533,0.010255186909749262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.730132e+02	2.179534e+01	9.811579e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.600322e+01	2.653880e+00	1.131226e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.882313e+01	2.619865e-01	5.358804e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.142661e+01	2.612202e-01	6.768115e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.072281e+00	2.839016e-01	4.669715e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.595338e+00	2.549022e-01	2.725990e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.035423e+00	1.685924e-01	2.575181e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.206169e+00	1.210068e-01	2.517448e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.621443e+00	1.273719e-01	3.693789e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.000776e+00	9.519304e-02	2.728098e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.347226e-01	7.182638e-02	2.040375e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.078419e-02	4.112572e-03	1.043899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.20081343794351333,0.010293785553472795,0.027200078887057333
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.354496e+00	4.333748e-01	1.784101e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.876342e+00	4.220442e-01	1.690317e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.026499e+00	1.681958e-01	4.380705e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.113341e+00	1.290587e-01	4.773915e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.461179e-01	1.001624e-01	3.153402e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.221359e-01	7.431402e-02	1.969716e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.390947e-01	4.379223e-02	1.039439e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.435514e-03	3.699054e-03	8.233325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10336029194385857,0.005469900615266962,0.014918302424166197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.389978e+00	6.402752e-01	2.244972e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.590615e+00	8.825461e-02	1.984787e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.204529e+00	9.309950e-02	3.287146e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.505372e-01	6.227239e-02	2.115334e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.414724e-01	5.541770e-02	1.253903e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.707090e-01	3.422884e-02	7.846871e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.171418e-02	1.698321e-02	4.373379e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.798456e-03	2.031821e-03	3.626934e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05394790269673068,0.004403387246051445,0.01039564016828505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.488760e+01	1.190450e+00	4.313334e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.217889e+00	1.254955e-01	4.827504e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.262663e+00	1.204308e-01	3.487950e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.808534e-01	9.245528e-02	1.999872e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.414793e-02	6.046656e-03	1.316297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.20732997950746962,0.011019579452882705,0.029154452101625705
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.185334e-01	2.281675e-01	1.309728e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.745122e+00	1.051233e+00	4.228715e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.730017e+00	1.073951e+00	3.998593e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.434075e+00	3.537320e-01	1.674191e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.441093e+00	1.069869e-01	3.249432e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.497509e+00	1.992856e-01	5.176981e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.804056e+00	2.063637e-01	4.652912e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.269652e+00	1.366201e-01	4.313209e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.314959e-01	1.417643e-01	3.559055e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.291187e-01	8.986226e-02	2.989292e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.032411e-01	7.413025e-02	2.001275e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.390600e-01	5.589551e-02	1.356874e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.139231e-01	2.862410e-02	7.994889e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.273885e-03	2.835886e-03	5.482047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10348944429452832,0.006484536541723679,0.017324538844530182
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.236699e+00	1.096842e+00	4.383548e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.034668e+01	2.520299e+00	9.987354e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.157839e+00	1.140912e+00	5.105266e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.552677e+00	2.797237e-01	2.571827e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.601964e+00	7.295565e-02	3.328029e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.273485e+00	1.071889e-01	4.225531e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.336072e+00	1.098737e-01	4.216213e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.670009e+00	9.935881e-02	3.587250e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.197907e+00	1.155260e-01	2.845414e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.390128e-01	6.564381e-02	2.459503e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.023466e-01	7.668759e-02	1.809005e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.825385e-01	6.234725e-02	1.317183e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.275604e-01	3.937071e-02	9.956339e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.128639e-01	2.487646e-02	5.751037e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.806049e-03	2.645540e-03	5.127068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.045395566884624414,0.004009346674098399,0.010035241011727633
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.852195e+01	6.860720e+00	2.981170e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.801081e+01	5.496503e+00	1.914058e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.952642e+01	1.331853e+00	1.049275e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.120010e+01	2.269630e-01	8.544057e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.641909e+00	3.656768e-01	7.557977e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.994876e+00	1.746380e-01	7.837278e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.545198e+00	1.564702e-01	5.430711e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.603362e+00	1.179826e-01	3.919001e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.031297e+00	9.767541e-02	2.863545e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.534631e-01	1.128133e-01	2.107237e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.752221e-01	8.000895e-02	1.618652e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.246519e-02	3.472862e-03	7.196574e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.18989210737051918,0.013018409552750326,0.033871121284840905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.345816e+00	7.685412e-01	3.651005e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.963448e+00	6.401792e-01	2.452210e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.560636e+00	2.087518e-01	3.859905e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.557770e+00	1.756877e-01	4.781914e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.374205e-01	1.198925e-01	3.647770e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.184286e-01	7.156940e-02	2.341503e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.872236e-01	5.080897e-02	1.260905e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.924885e-02	2.068985e-02	5.849943e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.191954e-03	1.755519e-03	3.197757e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.08737644384174843,0.00778133130808345,0.019603275088794683
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.508145e+01	3.351502e+00	1.658113e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.131427e+00	7.364908e-01	3.559354e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.209269e+00	1.892805e-01	2.587293e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.188242e+00	1.772855e-01	3.342874e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.262300e+00	9.958407e-02	3.301150e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.336290e-01	6.147488e-02	2.188388e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.300357e-01	5.975369e-02	1.219116e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.568477e-01	3.214951e-02	7.789150e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.226462e-02	4.295105e-03	9.599637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.0344859454354601,0.004343297956110288,0.010148596469452029
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.949428e+02	2.606350e+01	1.365586e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.815864e+01	6.722915e-01	5.747719e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.310502e+00	3.543477e-01	4.590886e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.932190e+00	1.528273e-01	2.872533e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.662720e+00	1.133824e-01	3.427017e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.236360e-01	9.735495e-02	2.458735e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.083044e-01	7.677368e-02	1.591074e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.404984e-02	4.540840e-03	9.080232e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.18606623306856213,0.012964859491373576,0.032394332115915886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.847564e+00	7.855812e-01	3.956151e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.816858e+00	1.209155e+00	5.193399e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.283452e+00	8.980173e-01	3.404848e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.873558e+00	3.363562e-01	1.310133e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.230726e+00	1.349704e-01	1.909937e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.565147e+00	1.361127e-01	4.006322e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.032581e+00	1.697681e-01	4.265054e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.515899e+00	1.975250e-01	4.373213e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.048231e+00	1.457748e-01	3.556082e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.224199e-01	1.082780e-01	2.926541e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.538802e-01	7.213399e-02	2.156535e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.528438e-01	5.471083e-02	1.444539e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.173911e-01	2.876573e-02	7.671571e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.544031e-03	2.931177e-03	5.566398e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.0887261678101718,0.006982475686130918,0.0179364328539917
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.484600e+01	3.375912e+00	1.294009e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.416368e+01	2.369633e+00	1.151172e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.373548e+00	9.420412e-01	2.881123e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.780919e+00	1.181638e-01	1.132071e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.916953e+00	4.024097e-02	2.307055e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.935119e+00	1.224221e-01	2.432767e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.330557e+00	1.381529e-01	3.326556e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.762921e+00	1.316698e-01	3.016912e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.156796e+00	7.703933e-02	2.860229e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.166599e-01	7.937335e-02	1.915868e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.032988e-01	6.781256e-02	1.356033e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.033302e-01	3.561226e-02	8.797508e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.545426e-02	4.340435e-03	8.759087e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.0361788539961554,0.004248395058344963,0.009714140446518534
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.841443e+02	2.205447e+01	9.198870e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.082958e+01	1.198437e+00	1.002304e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.732847e+01	2.758536e-01	8.053537e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.095799e+01	6.534799e-02	6.507154e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.830143e+00	2.294695e-01	3.730775e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.399632e+00	1.436228e-01	3.013983e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.009049e+00	1.635095e-01	2.182014e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.167923e+00	8.316940e-02	3.055594e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.596524e+00	1.229080e-01	3.145912e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.795771e-01	1.063648e-01	2.496912e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.233442e-01	8.209116e-02	1.936330e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.004885e-02	5.108824e-03	1.000354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.18413344779718976,0.00946177847578239,0.025955476578182868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.848447e+00	4.574165e-01	1.887446e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.379745e+00	2.214534e-01	5.570558e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.681134e+00	1.777810e-01	4.750293e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.697902e-01	1.312892e-01	3.683759e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.624230e-01	8.347938e-02	2.815221e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.802407e-01	5.814725e-02	1.711451e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.152048e-01	3.696294e-02	8.807552e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.016865e-03	2.578699e-03	7.557853e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.09812965029479986,0.0047639586345175206,0.014284124867837172
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.741303e+00	6.443624e-01	2.007190e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.254603e+00	8.906060e-02	2.572178e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.064363e+00	8.643681e-02	2.975336e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.024468e-01	6.589849e-02	1.805455e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.127871e-01	3.805377e-02	1.235784e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.600913e-01	3.090890e-02	7.178784e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.369074e-02	1.497075e-02	4.658315e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.158570e-03	1.476663e-03	3.390519e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05107326605384768,0.003699794624193356,0.010109727133407645
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.537138e+01	1.157590e+00	3.783777e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.831805e+00	1.053955e-01	4.834463e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.197588e+00	1.177005e-01	3.004921e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.386303e-01	7.572820e-02	1.849137e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.097962e-02	5.141344e-03	1.301731e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.1921159184418745,0.0102828553044374,0.028720027554913874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.347359e-01	4.056790e-01	1.335472e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.698726e+00	1.208208e+00	5.921004e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.008595e+00	7.812585e-01	2.916506e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.027100e+00	5.688260e-02	1.609477e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.999712e+00	2.128412e-01	3.919764e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.157979e+00	2.122197e-01	4.790577e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.546853e+00	1.832420e-01	4.293541e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.117716e+00	1.233226e-01	4.062765e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.309657e-01	1.116426e-01	3.353022e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.628636e-01	8.392927e-02	2.512401e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.551298e-01	6.763300e-02	1.895409e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.971171e-01	4.621453e-02	1.161760e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.231068e-02	2.925762e-02	6.817937e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.321381e-03	1.633504e-03	5.040983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09431215261673037,0.005817643363516381,0.017011471755925003
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.750029e+00	1.791384e+00	4.414323e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.163413e+01	2.128355e+00	1.019933e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.595148e+00	7.039595e-01	2.542125e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.636201e+00	0.000000e+00	4.431056e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.047218e+00	1.867858e-01	4.305241e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.892273e+00	1.955862e-01	3.884542e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.068675e+00	1.386586e-01	3.574469e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.467387e+00	9.411615e-02	3.271229e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.060579e+00	8.054052e-02	2.772975e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.798105e-01	8.748610e-02	2.104166e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.375847e-01	6.508874e-02	1.788754e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.505669e-01	4.863063e-02	1.286149e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.058140e-01	3.323264e-02	9.263645e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.000835e-01	1.870871e-02	5.958499e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.378008e-03	1.902636e-03	5.092900e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.0414581966328006,0.003312154537282848,0.009860455773313667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.710413e+01	9.218884e+00	3.173380e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.105589e+01	4.703860e+00	1.865418e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.806475e+01	7.320154e-01	8.056145e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.002488e+01	2.506123e-01	8.774830e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.900607e+00	2.506822e-01	8.372617e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.568178e+00	2.005487e-01	6.561489e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.271210e+00	1.545939e-01	5.160656e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.476383e+00	1.189190e-01	3.469440e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.380798e-01	9.777155e-02	2.741636e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.119048e-01	9.265140e-02	2.055676e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.395663e-01	5.759541e-02	1.564910e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.087628e-02	2.950509e-03	8.195195e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.17514426220160365,0.01289895168118968,0.032167654790308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.057587e+00	8.871177e-01	4.468052e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.648186e+00	4.330302e-01	1.451995e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.350969e+00	2.044427e-01	4.488487e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.382761e+00	1.908545e-01	4.358011e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.488841e-01	1.096414e-01	3.338725e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.611665e-01	6.284575e-02	1.935620e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.563146e-01	4.270842e-02	1.069635e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.717659e-02	1.814363e-02	5.120164e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.776443e-03	8.270368e-04	2.807715e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08092511265623234,0.007320493869927211,0.01864281798059854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.874573e+01	3.662715e+00	1.893854e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.755123e+00	4.039486e-01	1.258586e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.949884e+00	1.623449e-01	2.700387e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.110696e+00	1.728575e-01	3.282990e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.142704e+00	1.053910e-01	2.727076e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.968560e-01	7.142846e-02	1.939396e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.057529e-01	4.172487e-02	1.168579e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.458236e-01	2.648222e-02	7.166666e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.019862e-02	3.473147e-03	9.788384e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03202304853936777,0.003792825809344577,0.009984781240814401
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.076081e+02	2.496439e+01	1.271550e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.655688e+01	6.366112e-01	6.484884e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.057299e+00	3.824300e-01	3.829731e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.777718e+00	1.304966e-01	2.468954e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.584295e+00	1.203194e-01	2.864757e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.773400e-01	8.255604e-02	2.379075e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.811848e-01	6.226571e-02	1.459568e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.188896e-02	3.570226e-03	9.680637e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.1734281408059513,0.012752595436141462,0.0315663333702908
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.447354e+00	9.397571e-01	4.410734e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.424724e+00	1.247707e+00	6.469662e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.293519e+00	6.490237e-01	2.912031e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.663897e+00	9.067337e-02	4.991037e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.984990e+00	1.879363e-01	2.556006e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.365100e+00	2.275061e-01	3.857200e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.838547e+00	1.724186e-01	4.323918e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.369676e+00	1.685393e-01	3.959433e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.498290e-01	1.173097e-01	3.703665e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.669729e-01	1.034882e-01	2.912271e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.021435e-01	6.384801e-02	2.016046e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.131091e-01	4.322612e-02	1.231212e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.517250e-02	3.096855e-02	6.832437e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.499259e-03	1.659649e-03	5.076973e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.0817652519385192,0.0066698373797688115,0.017213442870442797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.995973e+01	4.232752e+00	1.900261e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.397686e+01	1.836268e+00	9.053459e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.101300e+00	5.277635e-01	1.971289e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.028062e+00	4.184510e-02	2.957866e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.638300e+00	2.249887e-01	1.808597e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.709913e+00	1.047339e-01	3.175943e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.215280e+00	1.993263e-01	2.754522e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.608577e+00	1.415606e-01	3.020960e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.070584e+00	8.406966e-02	2.550922e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.633321e-01	6.156738e-02	1.851956e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.743773e-01	5.370862e-02	1.276781e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.845789e-01	3.382853e-02	9.094260e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.291450e-02	2.919503e-03	9.022009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.033386222805926284,0.003888973859716989,0.009796453945452747
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.994476e+02	2.150088e+01	1.116923e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.750978e+01	1.186253e+00	2.553507e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.559440e+01	1.733604e-01	8.087388e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.036995e+01	5.013690e-01	7.120150e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.487658e+00	2.671355e-01	3.685513e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.092270e+00	1.302016e-01	3.604263e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.810385e+00	1.585506e-01	1.920914e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.028809e+00	9.132069e-02	2.464852e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.531518e+00	1.328511e-01	2.831807e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.252970e-01	9.911589e-02	2.340705e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.841972e-01	7.221682e-02	1.888079e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.734910e-02	4.036652e-03	1.122133e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR2_MUF2_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.323813579950271,0.015787938085636943,0.03997961353247287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.137250e-01	1.534685e-01	7.585953e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.538354e+00	9.332039e-01	4.592450e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.799256e+00	6.579871e-01	1.952988e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.321487e+00	2.411946e-01	2.521122e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.170659e+00	3.362652e-01	7.259203e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.114475e+00	2.061887e-01	6.317432e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.930988e-01	9.096696e-02	3.546679e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.386579e-02	8.831446e-03	2.881741e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.18146954984392286,0.013342422507816726,0.028873202591196967
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.784275e+00	5.804259e-01	4.984108e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.340815e+00	9.980257e-01	2.134779e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.815635e+00	4.283629e-01	2.906296e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.811455e+00	2.752227e-01	6.060254e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.195548e-01	1.217432e-01	4.107439e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.822202e-01	5.485902e-02	2.189330e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.426486e-01	2.483306e-02	1.001028e-01
7.750000e-01	2.250000e-01	2.250000e-01	7.653967e-03	2.004630e-03	7.610576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.10318099822725242,0.012600892801734653,0.031849031361150096
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.541793e+00	1.800200e+00	1.564537e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.433329e+00	1.179455e+00	1.800274e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.300075e+00	7.264694e-01	8.988780e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.505139e+00	2.781070e-01	8.227433e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.633962e-02	1.241792e-02	4.780459e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.31386458226826647,0.018211914060351664,0.03659833921401656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.814179e-02	4.770942e-02	3.279550e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.711110e-01	2.331901e-01	1.416346e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.026306e+00	5.166202e-01	3.517716e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.952143e+00	7.745842e-01	4.688231e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.866783e+00	8.009763e-01	4.265231e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.405365e+00	5.516354e-01	1.716252e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.454039e+00	1.378117e-01	4.493469e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.128531e+00	2.194738e-01	2.306262e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.612766e+00	3.260655e-01	4.708917e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.942469e+00	2.995464e-01	5.713396e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.294364e+00	2.274474e-01	5.224330e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.961569e-01	1.431389e-01	4.014479e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.210307e-01	8.694811e-02	2.357187e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.151823e-02	8.722787e-03	2.205578e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.18530989383168348,0.014278819213059374,0.02766690343570341
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.043956e-01	1.128251e-01	1.309763e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.567898e-01	4.096761e-01	4.491864e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.989924e+00	8.486744e-01	7.653039e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.324523e+00	1.201597e+00	8.454569e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.388699e+00	1.212620e+00	6.863126e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.851703e+00	8.974521e-01	3.223044e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.650181e+00	3.980161e-01	5.687028e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.013070e+00	2.762870e-01	1.443559e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.150709e+00	3.259381e-01	3.575550e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.319576e+00	3.162160e-01	4.781451e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.584419e+00	2.334745e-01	4.548525e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.990536e-01	1.513278e-01	3.701108e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.792750e-01	9.091127e-02	2.506586e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.892532e-01	5.395628e-02	1.468462e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.241473e-02	4.749205e-03	1.387205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09829527976257682,0.012029904915926926,0.025085716096908628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.174794e+00	5.473438e-01	9.798111e-01
8.750000e-03	3.750000e-03	3.750000e-03	3.065984e+00	1.398419e+00	1.749277e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.647405e+00	2.218925e+00	2.132930e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.880739e+00	2.642739e+00	1.807634e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.787608e+00	2.141673e+00	8.941012e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.235256e+00	9.767174e-01	1.415963e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.663086e+00	5.857213e-01	2.720721e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.789186e+00	6.508735e-01	7.014342e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.090320e+00	5.042537e-01	8.756161e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.860074e+00	3.385113e-01	7.261399e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.018157e+00	2.014707e-01	5.371724e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.070900e-02	1.019690e-02	2.977215e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2787535485258596,0.012817939971310477,0.05016414032051553
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.657399e-01	3.722356e-01	1.114650e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.259491e+00	1.043994e+00	3.174475e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.120131e+00	5.771554e-01	1.611219e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.701380e+00	1.227965e-01	3.420602e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.902288e+00	1.838450e-01	6.789089e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.100229e+00	1.535709e-01	6.057122e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.380213e-01	7.928688e-02	3.673030e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.155358e-01	4.635699e-02	1.745811e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.109855e-02	3.170420e-03	1.032990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.14055875174339905,0.008586258359201515,0.03473565083289035
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.763685e+00	1.137342e+00	3.557152e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.215417e+00	1.940462e+00	6.286487e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.319821e+00	1.013081e+00	1.612072e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.155153e+00	7.496700e-02	1.203138e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.071257e+00	1.158999e-01	4.314187e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.241574e+00	1.160786e-01	4.827424e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.451185e-01	7.174588e-02	3.230094e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.177100e-01	4.138788e-02	1.878522e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.587487e-02	4.750256e-03	2.001272e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.0585481719823574,0.0064338297651591395,0.026403225239217246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.126132e+01	1.745395e+01	8.503591e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.285539e+01	7.259749e+00	1.419430e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.046032e+01	1.015824e+00	1.267631e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.658507e+00	7.808114e-02	2.239042e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.320053e+00	1.102539e-01	4.735151e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.497678e+00	1.562615e-01	5.772852e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.859512e-01	1.147621e-01	4.810173e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.149669e-02	7.233013e-03	3.018570e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.27359408783821026,0.015632649955935163,0.042598666420859466
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.351750e-01	3.592492e-01	1.380646e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.190408e+00	5.176190e-01	3.007126e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.758554e+00	7.029163e-01	3.453789e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.340795e+00	8.263132e-01	3.108473e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.765184e+00	7.076815e-01	2.284622e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.871132e+00	3.704404e-01	1.522676e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.793990e+00	7.602194e-02	4.518380e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.532360e+00	1.031513e-01	2.883621e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.125978e+00	1.817574e-01	4.312062e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.670011e+00	1.912791e-01	5.242509e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.183840e+00	1.674804e-01	4.681068e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.247195e-01	1.112483e-01	3.633472e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.839870e-01	7.454158e-02	2.171590e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.003572e-02	7.902635e-03	2.098852e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.14974962178949566,0.010854134968863755,0.030462194738208437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.569909e+00	1.406642e+00	3.861017e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.375665e+00	1.261168e+00	9.734809e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.491626e+00	1.344398e+00	7.368549e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.804129e+00	1.429858e+00	4.532174e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.156683e+00	9.906978e-01	2.455138e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.090195e+00	4.552499e-01	1.573311e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.252112e+00	1.405943e-01	4.144522e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.581791e+00	8.188381e-02	2.155811e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.037264e+00	1.164460e-01	3.218100e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.454398e+00	1.450124e-01	3.853026e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.911175e-01	1.033208e-01	3.140168e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.652169e-01	6.955112e-02	2.064396e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.964757e-02	7.333167e-03	2.269524e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.07028430555993814,0.008946213608147624,0.02518781797937686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.136534e+01	1.439153e+01	8.796765e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.745692e+01	7.358428e+00	2.203243e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.492806e+01	4.297799e+00	1.214682e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.651110e+01	2.306334e+00	8.614249e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.020434e+01	1.131477e+00	2.427553e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.083095e+00	5.060660e-01	4.519776e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.882119e+00	1.761156e-01	1.142365e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.995541e+00	8.752578e-02	1.768623e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.532030e+00	1.500712e-01	3.718423e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.890939e+00	1.941651e-01	5.243670e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.153443e+00	1.676468e-01	4.865798e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.375639e-02	1.165126e-02	3.455361e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.318114022022446,0.020545415644276976,0.04513220435550275
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.762976e-01	1.867510e-01	1.278287e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.830897e+00	1.068595e+00	5.911875e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.694906e+00	6.211851e-01	1.520372e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.053743e+00	3.424277e-01	2.992884e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.010196e+00	3.761589e-01	7.653810e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.083403e+00	2.282490e-01	6.781979e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.093280e-01	1.206076e-01	3.885807e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.776757e-02	1.156686e-02	3.538959e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.18131060313586284,0.01752212965072994,0.03367178717081909
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.039922e+00	7.589908e-01	6.792986e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.018203e+00	9.765914e-01	1.462942e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.516387e+00	4.813529e-01	4.212318e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.840246e+00	3.578192e-01	6.726911e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.730302e-01	1.534172e-01	4.592190e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.199663e-01	7.471381e-02	2.486430e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.625546e-01	3.465990e-02	1.152404e-01
7.750000e-01	2.250000e-01	2.250000e-01	9.839680e-03	3.059642e-03	8.901110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.11189520318611175,0.017014732798569507,0.03785813830006267
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.512384e+00	2.091611e+00	1.904285e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.730679e+00	1.186376e+00	1.566480e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.328272e+00	8.238169e-01	9.200725e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.774023e+00	4.151846e-01	9.578286e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.281269e-02	1.843414e-02	5.871177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.31162411173365145,0.022564387704511857,0.04270179492101167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.146324e-02	4.956981e-02	3.290536e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.061815e-01	2.767520e-01	1.934382e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.172787e+00	6.504154e-01	4.647951e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.171153e+00	9.327057e-01	6.041157e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.012633e+00	9.243476e-01	4.744604e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.391059e+00	5.802324e-01	1.815829e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.312137e+00	1.001641e-01	5.409988e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.945347e+00	3.058226e-01	2.816744e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.422409e+00	3.555396e-01	5.533087e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.843943e+00	3.369348e-01	6.365412e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.264748e+00	2.540213e-01	5.756849e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.183916e-01	1.831801e-01	4.476882e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.508715e-01	1.098734e-01	2.864138e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.873916e-02	1.236692e-02	2.686633e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.1865372823308152,0.018435588307316703,0.03295898148114493
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.924044e-01	1.170760e-01	1.648343e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.033770e+00	5.802483e-01	6.316600e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.360401e+00	1.151127e+00	1.038487e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.687254e+00	1.524207e+00	1.096459e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.489560e+00	1.394477e+00	8.135283e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.672931e+00	9.317370e-01	3.177574e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.387213e+00	4.117807e-01	4.115170e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.743707e+00	3.126146e-01	1.971288e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.986977e+00	3.900624e-01	4.250794e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.245707e+00	3.603394e-01	5.554600e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.587283e+00	2.903035e-01	5.417863e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.039968e+00	1.901166e-01	4.171245e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.257462e-01	1.189800e-01	2.993725e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.232047e-01	6.765271e-02	1.735801e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.748834e-02	7.549718e-03	1.641629e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10534775182869319,0.016194169390031474,0.030674003254595628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.096425e+00	6.338857e-01	1.173863e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.241366e+00	1.761730e+00	2.276127e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.883517e+00	2.833184e+00	2.708534e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.684826e+00	2.972579e+00	2.123083e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.287257e+00	2.327402e+00	9.914173e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.681144e+00	1.126225e+00	1.251846e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.313871e+00	5.485053e-01	2.648155e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.745258e+00	7.249350e-01	7.652434e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.216538e+00	6.073078e-01	9.838208e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.042210e+00	4.450439e-01	8.771082e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.190703e+00	2.796937e-01	6.400914e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.278084e-02	1.557603e-02	3.795158e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.2730423293854286,0.016812158917119346,0.054705613254271146
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.091108e-01	4.480935e-01	1.297740e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.605600e+00	1.182589e+00	3.839681e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.918108e+00	4.267333e-01	1.693075e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.405213e+00	1.227062e-01	4.266137e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.807178e+00	2.244686e-01	6.444002e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.109596e+00	1.921884e-01	6.318114e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.701927e-01	1.180398e-01	4.009911e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.352896e-01	5.916757e-02	2.004095e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.402671e-02	4.806467e-03	1.361458e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.141346524848724,0.012136789372978907,0.038185488804326706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.881190e+00	1.522860e+00	6.706527e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.355646e+00	2.433377e+00	6.480488e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.507744e+00	6.873936e-01	2.241813e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.557686e+00	8.940267e-02	2.774362e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.980845e+00	1.212317e-01	3.893994e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.321623e+00	1.794608e-01	4.894403e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.120248e-01	1.053193e-01	3.565054e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.600504e-01	5.849382e-02	2.070370e-01
7.340000e-01	2.660000e-01	2.660000e-01	3.101812e-02	7.265562e-03	2.332678e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.066514246251998,0.009794422553295531,0.02976387081722466
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.353682e+01	2.565790e+01	1.053999e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.919598e+01	6.090941e+00	1.051298e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.684331e+00	5.328312e-01	2.400031e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.102171e+00	5.979171e-02	2.868743e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.368142e+00	1.329608e-01	3.866475e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.702776e+00	2.302268e-01	5.878653e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.519973e-01	1.740052e-01	5.361245e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.382407e-02	1.161778e-02	3.637166e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.2699474084380351,0.019351829710219037,0.048294330018751386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.118200e-01	4.292912e-01	1.529141e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.412210e+00	6.761829e-01	3.693003e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.058792e+00	8.714526e-01	4.165325e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.586026e+00	9.194916e-01	3.611920e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.811808e+00	6.876212e-01	2.647264e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.767811e+00	3.299075e-01	1.229457e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.577255e+00	1.020490e-01	2.146858e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.308651e+00	1.200259e-01	3.313508e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.970886e+00	1.868489e-01	4.428944e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.602880e+00	2.250946e-01	5.397897e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.174334e+00	1.970034e-01	5.059376e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.475269e-01	1.454058e-01	3.982154e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.202166e-01	9.985242e-02	2.528716e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.664868e-02	1.087821e-02	2.582112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.15005351500236022,0.014438471804999964,0.034422156578261864
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.417234e+00	1.710570e+00	5.667009e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.805177e+00	1.635932e+00	1.282968e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.660324e+00	1.892932e+00	7.764127e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.082012e+00	1.505316e+00	4.700697e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.742030e+00	8.416249e-01	3.159556e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.551578e+00	3.537706e-01	1.379507e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.752688e+00	1.479602e-01	1.772362e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.296836e+00	7.227980e-02	2.514458e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.952300e+00	1.417339e-01	3.206449e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.462320e+00	1.839240e-01	4.078489e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.351732e-01	1.461088e-01	3.476292e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.035851e-01	8.505920e-02	2.330031e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.716847e-02	1.115196e-02	2.624767e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.07760703519446778,0.01257164606028792,0.029430993871342223
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.788884e+01	2.036539e+01	1.128132e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.707479e+01	7.757325e+00	2.430092e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.269590e+01	3.945453e+00	1.554340e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.399763e+01	1.951674e+00	5.977061e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.033603e+00	8.509217e-01	1.846825e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.900462e+00	3.509214e-01	2.207274e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.333367e+00	9.408465e-02	2.067062e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.785949e+00	5.385613e-02	1.617911e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.537722e+00	1.818201e-01	3.640854e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.013538e+00	2.580108e-01	5.355636e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.301859e+00	2.378609e-01	5.379316e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.777342e-02	1.730914e-02	4.215123e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.28608103055307915,0.018116892438158838,0.042096020241060794
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.624064e-01	2.880014e-01	1.843022e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.761362e+00	1.103844e+00	4.720242e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.559636e+00	1.983773e-01	2.262861e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.411909e+00	3.448162e-01	6.016994e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.443320e+00	2.600096e-01	7.047173e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.792463e-01	1.438766e-01	4.786762e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.664196e-01	7.898345e-02	2.680924e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.771681e-02	8.610912e-03	2.464341e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.15764472898739035,0.014489005448252906,0.03086399551179586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.118325e+00	9.926298e-01	7.044284e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.040719e+00	6.426830e-01	1.990470e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.712022e+00	4.080886e-01	5.843813e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.324019e+00	2.127613e-01	5.576405e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.743931e-01	9.867666e-02	3.290886e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.439952e-01	5.867504e-02	1.808461e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.392848e-01	2.897644e-02	8.764580e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.700252e-03	2.695683e-03	7.591674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.09579843991258088,0.01360404215514388,0.031309809659721605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.568516e+00	2.500694e+00	1.838017e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.623091e+00	9.600107e-01	4.279227e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.306436e+00	6.185707e-01	1.074004e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.286310e+00	2.518206e-01	7.049078e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.977024e-02	1.446577e-02	4.321249e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.2836550800108288,0.019785175859671156,0.041182100250943154
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.567853e-02	7.029835e-02	3.761372e-02
8.500000e-02	2.500000e-02	2.500000e-02	6.530113e-01	4.342444e-01	2.708885e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.842074e+00	9.456114e-01	5.836863e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.027906e+00	1.097342e+00	5.731855e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.615849e+00	7.468017e-01	2.827607e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.540394e+00	1.777194e-01	5.229826e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.092596e+00	2.538270e-01	2.522824e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.514370e+00	3.261011e-01	5.287609e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.951878e+00	3.267578e-01	6.146123e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.413533e+00	2.456756e-01	5.747019e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.512291e-01	1.823149e-01	4.686049e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.978436e-01	1.227259e-01	3.431621e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.299711e-01	8.072539e-02	2.008949e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.719370e-02	8.112280e-03	1.912062e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.1645109392718376,0.01566234069623393,0.030591097898940822
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.164843e-01	1.893374e-01	2.282662e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.907241e+00	1.018705e+00	9.454451e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.919482e+00	1.762045e+00	1.295928e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.212304e+00	1.782110e+00	9.733412e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.470701e+00	1.229040e+00	4.198791e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.963717e+00	4.342818e-01	6.235604e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.160780e+00	3.008508e-01	1.776399e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.268468e+00	3.645937e-01	4.284296e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.455980e+00	3.561829e-01	5.465366e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.778477e+00	2.745256e-01	5.384013e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.227887e+00	1.961869e-01	4.569662e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.060142e-01	1.342495e-01	3.368151e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.908998e-01	8.945554e-02	2.278504e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.568836e-01	5.025528e-02	1.305716e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.131018e-02	5.577437e-03	1.276742e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09040659836267223,0.013325388317378326,0.026714261481682572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.707643e+00	1.001821e+00	1.587494e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.177830e+00	2.755146e+00	3.025938e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.554960e+00	3.856541e+00	2.994449e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.001616e+01	3.307727e+00	1.680238e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.499581e+00	1.838211e+00	3.497968e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.781458e+00	4.882199e-01	1.736128e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.763985e+00	7.392166e-01	7.352418e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.944806e+00	6.437304e-01	9.829804e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.538208e+00	4.661594e-01	9.334589e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.570493e+00	3.120063e-01	7.097911e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.118498e-01	2.057884e-01	4.965485e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.060531e-02	1.151631e-02	2.894173e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2455177549730578,0.014248644937918248,0.0501411765919271
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.081019e+00	5.943694e-01	1.734636e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.298560e+00	1.221636e+00	3.189415e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.846750e+00	5.778131e-02	1.871977e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.125303e+00	1.551329e-01	5.217047e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.456372e+00	1.780961e-01	6.051705e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.430544e-01	1.342798e-01	4.668522e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.280583e-01	7.861328e-02	2.852778e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.768443e-01	4.562033e-02	1.410006e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.097724e-02	3.964897e-03	1.008354e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12352072293621469,0.009882843151144377,0.03325164844090911
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.578059e+00	2.263438e+00	9.077684e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.907497e+00	2.402238e+00	5.177943e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.877688e+00	1.614746e-01	1.407816e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.264041e+00	1.168781e-01	3.800449e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.744156e+00	1.158423e-01	4.277551e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.061407e+00	1.206747e-01	3.960020e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.784572e-01	7.482773e-02	2.654539e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.042035e-01	4.753754e-02	1.570176e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.766350e-02	6.588057e-03	1.862202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.057513001808407925,0.00789765973910913,0.024373691955876665
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.342198e+02	3.242887e+01	7.697361e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.543395e+01	2.990759e+00	7.333878e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.226496e+00	5.939165e-02	5.128235e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.903061e+00	5.512461e-02	2.747193e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.121001e+00	1.060330e-01	3.882498e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.409753e+00	1.754904e-01	5.021827e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.863061e-01	1.348894e-01	4.054931e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.818315e-02	9.772878e-03	2.871041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2432422397850714,0.016120558107809102,0.04576993376756158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.626383e-01	5.665196e-01	1.927335e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.003210e+00	9.272532e-01	4.212522e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.793425e+00	1.064303e+00	3.945158e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.155578e+00	8.787004e-01	2.894936e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.106199e+00	4.739814e-01	1.381786e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.770353e+00	9.381397e-02	1.845139e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.420837e+00	1.120261e-01	3.636344e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.061956e+00	1.273890e-01	4.212950e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.695094e+00	1.795747e-01	4.985774e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.308740e+00	1.774114e-01	4.839410e-01
4.500000e-01	3.000000e-02	3.000000e-02	9.193287e-01	1.429221e-01	4.133160e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.678528e-01	1.030387e-01	3.108534e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.105859e-01	7.099184e-02	1.829985e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.656046e-02	7.491704e-03	1.848737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.12998918410864294,0.011366792150601157,0.030197068781885272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.653346e+00	2.204325e+00	8.587721e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.832629e+00	2.338934e+00	1.081153e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.411382e+00	1.982951e+00	5.323259e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.467096e+00	1.119889e+00	3.274843e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.559297e+00	4.770720e-01	1.979313e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.223228e+00	1.789008e-01	1.187995e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.463105e+00	1.053773e-01	2.849522e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.117213e+00	8.415698e-02	2.812792e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.713294e+00	1.234919e-01	3.563982e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.212064e+00	1.392409e-01	3.498889e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.498021e-01	1.018987e-01	2.777948e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.054257e-01	6.361411e-02	1.822854e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.758988e-02	8.423294e-03	2.018266e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.06512774675999868,0.009748128840850225,0.02467341457003823
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.206833e+02	2.445805e+01	9.867092e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.779829e+01	5.721547e+00	1.898288e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.091874e+01	2.555568e+00	5.891697e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.211987e+01	1.204127e+00	8.309887e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.973887e+00	3.294457e-01	3.217898e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.415372e+00	9.226673e-02	3.239174e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.120484e+00	3.784663e-02	2.024330e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.578392e+00	5.378123e-02	1.874695e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.272364e+00	1.507926e-01	3.616441e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.703997e+00	2.000818e-01	5.008154e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.068143e+00	1.858555e-01	4.461101e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.390985e-02	1.332681e-02	3.362800e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.2578363022068959,0.015679479663292556,0.037907305308921224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.054465e+00	3.953607e-01	2.263147e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.301598e+00	8.861948e-01	2.743468e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.122996e+00	2.626644e-01	2.571534e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.891565e+00	2.728676e-01	6.659914e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.103585e+00	1.784702e-01	5.487504e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.867670e-01	9.669476e-02	3.459018e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.673274e-01	5.761111e-02	1.827490e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.822448e-02	5.776472e-03	1.559205e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.13839561068371892,0.011102150857366766,0.02623001068094788
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.150409e+00	1.057418e+00	6.036532e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.547933e+00	5.491732e-01	5.108667e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.108035e+00	2.870446e-01	5.977174e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.035454e+00	1.256020e-01	4.147980e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.525212e-01	7.540183e-02	2.361267e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.808895e-01	3.953945e-02	1.356887e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.095228e-01	2.213424e-02	6.756433e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.405606e-03	2.245507e-03	5.213646e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.08193778569559501,0.010071672133321649,0.025007991619902414
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.539837e+00	2.612119e+00	1.551870e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.931430e+00	8.963981e-01	1.012629e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.549715e+00	4.238728e-01	9.578434e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.011581e+00	1.584259e-01	5.031948e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.670577e-02	1.032664e-02	3.137462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.259370865895509,0.01696202644911471,0.03808022654698329
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.233050e-01	1.002745e-01	4.156764e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.022055e+00	6.531274e-01	3.597050e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.636497e+00	1.181594e+00	6.403339e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.766703e+00	1.015317e+00	4.578962e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.905594e+00	4.168623e-01	7.271751e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.402560e+00	2.009440e-01	2.078217e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.729538e+00	3.043623e-01	5.415783e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.097544e+00	2.977734e-01	6.092441e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.579726e+00	2.454280e-01	5.624865e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.107428e+00	1.764099e-01	4.791596e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.374460e-01	1.289418e-01	3.452003e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.622617e-01	8.800391e-02	2.410746e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.348919e-01	5.001658e-02	1.486183e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.830556e-02	5.563933e-03	1.160424e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1459252374794732,0.012990514938721304,0.026697407263947398
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.358329e-01	2.989264e-01	3.408461e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.250010e+00	1.625275e+00	1.314531e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.682273e+00	2.219148e+00	1.287988e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.391002e+00	1.594590e+00	6.429614e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.880336e+00	6.776137e-01	1.096166e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.830187e+00	3.058816e-01	2.084994e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.738809e+00	3.782996e-01	4.721366e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.787445e+00	3.397328e-01	5.857104e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.011137e+00	2.494594e-01	5.500722e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.436800e+00	1.925672e-01	4.511164e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.887771e-01	1.374533e-01	3.518848e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.569385e-01	1.077686e-01	2.346386e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.961654e-01	5.874444e-02	1.667025e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.008986e-01	3.615678e-02	1.030782e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.575342e-02	4.052443e-03	8.674238e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.0776459863864977,0.010501245429992909,0.02216649949381011
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.583793e+00	1.485812e+00	2.238008e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.703926e+00	4.008695e+00	3.680495e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.149807e+01	4.616182e+00	2.835002e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.192153e+01	3.010947e+00	9.596599e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.014476e+01	9.676107e-01	1.722921e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.447852e+00	7.396380e-01	6.728178e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.020770e+00	6.717013e-01	1.101296e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.250529e+00	5.095327e-01	9.835801e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.030259e+00	3.311692e-01	7.904173e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.239706e+00	2.121644e-01	5.379056e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.237858e-01	1.454042e-01	3.581224e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.013900e-02	8.121683e-03	2.074147e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.2233300064853809,0.012521434987794816,0.044613776671143884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.529150e+00	7.414654e-01	2.209551e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.647951e+00	1.039567e+00	2.985282e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.710926e+00	1.219224e-01	3.376200e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.922633e+00	1.640277e-01	5.858463e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.217209e+00	1.449297e-01	5.102676e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.652974e-01	9.205641e-02	3.518044e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.261821e-01	6.257733e-02	2.016635e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.234111e-01	3.031342e-02	9.566839e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.922923e-03	2.813016e-03	5.996329e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.10953379957641718,0.00813517869979137,0.02794308539912216
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.860886e+00	3.051225e+00	9.333881e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.013092e+00	1.725247e+00	4.058059e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.332579e+00	5.947220e-02	1.665139e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.186731e+00	1.281149e-01	4.060548e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.585610e+00	1.092886e-01	4.032867e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.965520e-01	8.330562e-02	3.129407e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.913640e-01	5.879262e-02	2.008740e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.534720e-01	3.692056e-02	1.187387e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.150453e-02	5.267107e-03	1.401148e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.049635362340551575,0.0061757043321643765,0.019314261029712704
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.644931e+02	3.252929e+01	8.087531e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.073049e+01	9.885113e-01	2.992447e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.846740e+00	7.050423e-02	5.267291e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.854113e+00	4.871543e-02	2.430247e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.955881e+00	1.007419e-01	3.560382e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.225623e+00	1.356029e-01	4.164173e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.663185e-01	9.907796e-02	3.155582e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.008488e-02	7.688171e-03	2.169868e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.22153702178046786,0.013618196315941244,0.041544910024539194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.253404e+00	7.133061e-01	2.355627e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.648242e+00	1.175537e+00	4.539896e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.405103e+00	1.117295e+00	3.639636e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.488784e+00	6.782056e-01	2.285194e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.165295e+00	1.562822e-01	9.828920e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.685308e+00	1.135193e-01	3.143069e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.269134e+00	1.390487e-01	4.315905e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.884448e+00	1.411002e-01	4.910636e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.461190e+00	1.476849e-01	4.730154e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.088051e+00	1.267904e-01	4.120961e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.400792e-01	1.156452e-01	3.152437e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.476740e-01	7.701547e-02	2.195797e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.254056e-01	4.468123e-02	1.384064e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.817124e-02	5.377927e-03	1.099527e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11465646472455344,0.008916974564460459,0.025573797495218972
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.405732e+00	2.765960e+00	1.005225e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.151217e+01	2.848960e+00	8.092970e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.056527e+00	1.609328e+00	4.646034e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.251690e+00	6.704352e-01	2.327572e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.161649e+00	1.956025e-01	3.394554e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.912258e+00	9.610637e-02	2.187342e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.357010e+00	9.816620e-02	2.950900e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.989311e+00	9.220635e-02	3.502834e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.530187e+00	9.700670e-02	3.286189e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.032892e+00	1.044714e-01	2.968938e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.307216e-01	8.550114e-02	2.030258e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.339060e-01	4.525869e-02	1.356554e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.903368e-02	5.990670e-03	1.524589e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.055127159344117105,0.007329037199341366,0.01953907218573689
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.484845e+02	2.536691e+01	8.688191e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.480229e+01	3.884274e+00	7.780072e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.812016e+01	1.434863e+00	1.512042e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.066652e+01	3.187962e-01	3.301554e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.539731e+00	1.575825e-01	3.643293e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.246173e+00	3.736038e-02	3.286629e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.008141e+00	3.444397e-02	2.047527e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.426199e+00	5.273679e-02	1.988465e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.062755e+00	1.359978e-01	3.411377e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.473917e+00	1.494084e-01	4.434166e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.971111e-01	1.427471e-01	3.444169e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.193282e-02	9.794523e-03	2.525775e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23780286402371062,0.01359573829499311,0.035580509998739324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.451689e+00	4.759776e-01	2.380841e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.362540e+00	6.541855e-01	2.836256e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.714645e+00	2.511141e-01	4.008063e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.575963e+00	2.115065e-01	6.150137e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.227055e-01	1.363517e-01	4.459752e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.910554e-01	7.264453e-02	2.889409e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.155087e-01	4.232763e-02	1.413647e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.360475e-02	4.436865e-03	1.175662e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1268820764274764,0.008508355117908817,0.023219399847142025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.875930e+00	1.020305e+00	4.646952e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.964939e+00	3.269126e-01	5.213222e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.765695e+00	2.016954e-01	5.438302e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.058561e-01	1.011613e-01	3.161219e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.874556e-01	5.045361e-02	2.123724e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.500514e-01	3.190298e-02	1.105359e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.431458e-02	1.981052e-02	5.700225e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.266871e-03	1.687472e-03	4.537502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07420142623016512,0.007933878004367054,0.0213122936501057
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.097017e+01	2.500452e+00	1.253880e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.056465e+00	7.987039e-01	1.116282e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.133742e+00	2.972664e-01	7.910666e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.881454e-01	1.135249e-01	3.977209e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.070492e-02	8.384878e-03	2.589318e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.24247117729553194,0.01480618129190836,0.03623884545176129
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.730357e-01	1.383306e-01	4.787220e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.438262e+00	8.650749e-01	4.273716e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.349306e+00	1.277831e+00	6.219135e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.161320e+00	8.112321e-01	2.882652e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.868711e+00	8.677262e-02	1.228653e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.142536e+00	2.371270e-01	4.094050e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.414826e+00	2.740962e-01	5.620583e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.815965e+00	2.520844e-01	5.554073e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.347523e+00	1.900446e-01	5.011972e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.395055e-01	1.362592e-01	4.092746e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.223861e-01	9.225925e-02	2.988931e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.731963e-01	6.924446e-02	2.113151e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.916095e-01	4.321762e-02	1.080156e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.361588e-02	3.904657e-03	8.738260e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.13375305295739473,0.01080342827360914,0.024862582914139703
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.721729e-01	5.046229e-01	4.591105e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.800855e+00	2.237321e+00	1.501323e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.034488e+00	2.266800e+00	9.598428e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.861146e+00	1.192158e+00	3.194484e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.768059e+00	2.948400e-01	2.694714e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.438219e+00	3.170170e-01	4.281607e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.370737e+00	3.401233e-01	5.493990e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.442447e+00	2.642637e-01	5.316668e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.763274e+00	2.332749e-01	4.856032e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.239748e+00	1.352300e-01	4.062677e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.593572e-01	9.963617e-02	2.818502e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.669335e-01	6.496845e-02	2.212376e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.450739e-01	5.079206e-02	1.417111e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.764768e-01	3.131524e-02	7.841882e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.265531e-02	2.990606e-03	7.548190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.0699692148908557,0.00863293602948273,0.019480766830948876
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.665980e+00	2.142837e+00	2.598038e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.036879e+01	5.117638e+00	4.199551e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.397914e+01	5.096716e+00	2.274421e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.289243e+01	2.279310e+00	3.694112e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.004288e+01	6.947751e-01	5.402386e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.872379e+00	7.851992e-01	1.079263e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.423956e+00	6.047659e-01	1.105416e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.786904e+00	3.835944e-01	9.094572e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.740118e+00	2.342569e-01	6.331962e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.075396e+00	1.727062e-01	4.439533e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.197434e-01	1.004988e-01	3.143430e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.525900e-02	6.311702e-03	1.628975e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.20910836518713707,0.01124904195712792,0.04107759162359051
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.946119e+00	8.496987e-01	2.615357e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.712584e+00	8.345806e-01	2.373433e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.568160e+00	1.512067e-01	4.644036e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.789643e+00	1.610013e-01	5.535772e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.074705e+00	1.324944e-01	4.306739e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.777791e-01	7.690965e-02	2.961840e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.731963e-01	4.747168e-02	1.616410e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.535954e-02	2.536497e-02	7.556263e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.887556e-03	1.785512e-03	4.391427e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10170538812178001,0.006756898233978445,0.02511414918119914
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.278716e+01	3.649697e+00	1.060015e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.271296e+00	1.123131e+00	2.826425e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.005259e+00	6.973073e-02	2.818118e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.175817e+00	1.326190e-01	4.033168e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.495219e+00	1.023729e-01	3.768556e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.208374e-01	7.614835e-02	2.519063e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.436987e-01	4.190515e-02	1.784745e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.275054e-01	2.918142e-02	9.902422e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.816358e-02	4.388076e-03	1.230344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04576457023840867,0.005199121033020074,0.016536979194320338
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.814023e+02	3.206406e+01	8.335457e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.744247e+01	1.380805e-01	8.258944e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.759102e+00	6.744136e-02	5.177845e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.839003e+00	4.144588e-02	2.286888e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.878775e+00	1.016078e-01	3.238507e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.142515e+00	1.171836e-01	3.497064e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.050795e-01	7.713584e-02	2.773037e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.598036e-02	6.554596e-03	1.815257e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.20751127217752727,0.011801275898737085,0.039030892478343376
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.522546e+00	8.158375e-01	2.713097e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.186938e+00	1.275396e+00	4.231188e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.790830e+00	1.075406e+00	2.918988e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.586064e+00	4.410602e-01	1.797041e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.098365e+00	6.893306e-02	1.693333e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.579870e+00	1.373353e-01	3.915216e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.144586e+00	1.435624e-01	4.578084e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.744855e+00	1.327062e-01	4.553657e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.323050e+00	1.285266e-01	4.386087e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.568551e-01	1.116856e-01	3.621698e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.427349e-01	8.182611e-02	2.775365e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.740026e-01	6.229951e-02	1.976951e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.860475e-01	3.842277e-02	1.016926e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.353595e-02	3.657108e-03	8.575883e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10562705457670209,0.007203086001172268,0.02327055292703993
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.206048e+01	3.280426e+00	1.058056e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.308970e+01	2.999129e+00	7.811723e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.934331e+00	1.131188e+00	3.612496e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.772364e+00	3.905569e-01	1.086442e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.760093e+00	7.828330e-02	1.597296e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.764813e+00	7.911935e-02	2.475620e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.290675e+00	1.026082e-01	2.924256e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.919278e+00	9.488935e-02	3.175698e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.421502e+00	1.014241e-01	3.197322e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.338557e-01	7.632702e-02	2.595210e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.595179e-01	5.052863e-02	1.890183e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.975692e-01	4.550161e-02	1.174292e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.439590e-02	4.518515e-03	1.249377e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.04994945045555231,0.005766457500088917,0.01649976289949047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.662521e+02	2.517904e+01	6.902394e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.055666e+01	2.624361e+00	4.862820e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.611071e+01	4.130929e-01	5.573857e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.007529e+01	2.203187e-01	4.989910e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.341178e+00	4.649466e-02	3.850165e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.143850e+00	3.557656e-02	2.942094e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.949540e+00	2.875161e-02	1.797536e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.327459e+00	4.912122e-02	1.642953e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.937336e+00	1.288239e-01	3.418422e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.361426e+00	1.206425e-01	3.726359e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.986438e-01	1.104208e-01	3.264031e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.607498e-02	7.595336e-03	2.014460e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.21819572997448772,0.012273023759485024,0.03278071917602632
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.930458e+00	5.209226e-01	2.436448e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.130318e+00	5.658701e-01	3.199749e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.299609e+00	2.109430e-01	4.989321e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.330226e+00	1.639600e-01	5.259840e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.902246e-01	1.093488e-01	3.691435e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.124139e-01	6.422248e-02	2.305373e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.736129e-01	3.669198e-02	1.174684e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.042181e-02	3.832843e-03	8.761889e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11725293227823748,0.0070988693217684945,0.02025580067737924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.526169e+00	9.327146e-01	3.671730e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.343857e+00	2.486650e-01	4.190589e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.512730e+00	1.422651e-01	4.392717e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.067975e-01	7.942879e-02	2.845621e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.387587e-01	4.578299e-02	1.638841e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.258992e-01	3.149727e-02	9.686624e-02
5.050000e-01	4.500000e-02	4.500000e-02	8.120737e-02	1.909115e-02	5.273648e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.435630e-03	1.682592e-03	3.641190e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06763193955494581,0.006707836164722675,0.018512825641993302
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.232728e+01	2.247995e+00	9.216430e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.049789e+00	5.637279e-01	9.902351e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.815333e+00	1.926440e-01	6.644151e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.044297e-01	9.925810e-02	3.200023e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.582513e-02	8.195220e-03	2.260508e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.22609061563528332,0.013588889746784905,0.03390686610343918
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.460005e-01	1.849980e-01	6.548149e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.048663e+00	1.096316e+00	5.376415e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.089844e+00	1.254554e+00	5.843257e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.351990e+00	4.585515e-01	1.481993e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.610882e+00	1.755322e-01	2.370170e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.812613e+00	2.785281e-01	4.922645e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.100716e+00	2.407330e-01	5.768989e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.563773e+00	2.194706e-01	4.897716e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.146135e+00	1.409440e-01	4.564872e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.085637e-01	1.087651e-01	3.355264e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.263769e-01	8.115307e-02	2.380538e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.122509e-01	5.710698e-02	1.622422e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.546265e-01	3.326404e-02	9.104657e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.032866e-02	2.564731e-03	6.302571e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.12255006399871096,0.009380757462692249,0.022658911355339068
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.462093e+00	7.686491e-01	6.921221e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.733966e+00	2.731215e+00	1.533705e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.129294e+00	1.959123e+00	6.360264e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.990366e+00	6.716367e-01	1.697994e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.387462e+00	2.802941e-01	3.094026e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.033530e+00	3.424291e-01	4.822656e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.942921e+00	2.787090e-01	5.632501e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.121504e+00	2.232289e-01	5.054522e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.527126e+00	1.700711e-01	4.398796e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.085744e+00	9.526262e-02	3.299347e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.598108e-01	8.986092e-02	2.448798e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.036689e-01	6.255832e-02	1.717364e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.018836e-01	3.500550e-02	1.214651e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.517009e-01	2.402651e-02	7.713768e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.079660e-02	2.435017e-03	5.558809e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.06289619251406778,0.007264361774977517,0.017457017742543476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.212025e+00	2.992679e+00	3.468665e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.391849e+01	6.312358e+00	4.271207e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.640419e+01	4.726033e+00	1.572506e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.355482e+01	1.474458e+00	3.062738e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.530381e+00	7.788178e-01	7.436516e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.091686e+00	7.114587e-01	1.304944e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.779601e+00	4.213594e-01	1.034342e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.387013e+00	2.856451e-01	7.505305e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.509518e+00	1.966494e-01	5.536393e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.504079e-01	1.341208e-01	3.565457e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.456975e-01	7.949868e-02	2.733118e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.105397e-02	5.218853e-03	1.375838e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.19558016527516386,0.011300882957504726,0.0382858897846812
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.458997e+00	9.646513e-01	3.099908e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.564212e+00	5.621598e-01	2.205552e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.475844e+00	1.718737e-01	4.553542e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.652171e+00	1.561443e-01	5.056887e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.519131e-01	1.114573e-01	3.947636e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.034654e-01	7.039874e-02	2.433910e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.239666e-01	3.837522e-02	1.383828e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.560266e-02	2.305915e-02	6.161008e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.672178e-03	1.500553e-03	2.846179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09498581488666392,0.006673829689337274,0.02284605536053609
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.586736e+01	4.116720e+00	1.226532e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.052886e+00	5.211379e-01	3.198070e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.869047e+00	6.636181e-02	2.388124e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.166856e+00	1.409608e-01	3.604372e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.407192e+00	9.797582e-02	3.253000e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.564495e-01	6.595425e-02	2.376430e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.054627e-01	4.021534e-02	1.458650e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.045973e-01	2.760772e-02	8.987471e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.556845e-02	4.309004e-03	1.089177e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.04244798104755065,0.005032985272322148,0.014882604030468476
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.919077e+02	2.985314e+01	8.376314e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.578701e+01	1.112905e-02	1.048415e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.795983e+00	5.516568e-02	3.884546e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.819808e+00	4.194278e-02	1.878098e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.807643e+00	1.046752e-01	2.983497e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.068589e+00	9.912083e-02	3.215412e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.599679e-01	7.441608e-02	2.361149e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.227107e-02	6.259642e-03	1.650819e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.1947112748745397,0.011443451305082508,0.036145204339653264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.872548e+00	9.421065e-01	3.179474e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.752779e+00	1.367186e+00	4.881520e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.016992e+00	8.673850e-01	3.116568e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.561810e+00	1.896182e-01	7.682804e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.985162e+00	1.352841e-01	2.280791e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.446366e+00	1.469782e-01	4.196377e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.037746e+00	1.460590e-01	4.593410e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.615248e+00	1.395341e-01	4.427623e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.195013e+00	1.099135e-01	3.760670e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.498685e-01	9.072900e-02	3.180583e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.591895e-01	7.727789e-02	2.359218e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.167988e-01	5.130893e-02	1.529613e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.532065e-01	3.053334e-02	8.674508e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.042638e-02	2.720928e-03	5.968797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.0978509085652452,0.006560166335651443,0.020990084169338077
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.550940e+01	3.901638e+00	1.327969e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.371002e+01	2.579042e+00	7.240088e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.309812e+00	7.392883e-01	2.462650e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.147305e+00	1.808579e-01	2.177029e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.465051e+00	4.905445e-02	1.825798e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.695628e+00	7.857985e-02	2.055222e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.260954e+00	1.086072e-01	2.833209e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.833496e+00	9.950985e-02	3.135980e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.318194e+00	7.576873e-02	2.989743e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.482913e-01	7.279350e-02	2.315094e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.095230e-01	5.119883e-02	1.540961e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.618287e-01	3.273849e-02	1.058517e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.096510e-02	3.577503e-03	1.031966e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04541937219530789,0.004990036250328282,0.01468977161041888
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.803967e+02	2.515381e+01	7.107647e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.679594e+01	1.071244e+00	4.419302e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.515663e+01	6.936564e-03	7.547975e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.627205e+00	3.364374e-02	7.441021e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.208102e+00	3.511952e-02	3.687581e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.158019e+00	3.537390e-02	1.748285e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.886485e+00	2.923508e-02	1.549668e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.228659e+00	5.089248e-02	1.451515e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.819747e+00	1.026827e-01	3.295937e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.257558e+00	1.197915e-01	3.461064e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.320237e-01	1.024177e-01	2.862602e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.066004e-02	6.187017e-03	1.766730e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.19940753281691817,0.010227666003196578,0.029756324136548024
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.449420e+00	5.475677e-01	1.984468e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.687668e+00	3.135613e-01	3.140338e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.934229e+00	2.011674e-01	5.007352e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.136678e+00	1.398239e-01	4.657300e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.798993e-01	8.922976e-02	2.961903e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.477042e-01	5.167218e-02	1.852887e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.388579e-01	3.091097e-02	9.519869e-02
7.950000e-01	2.050000e-01	2.050000e-01	8.136915e-03	3.161916e-03	6.275249e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.1093884633802747,0.005698425125067297,0.017092055740336717
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.060026e+00	7.997004e-01	2.873016e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.802706e+00	1.824165e-01	3.471400e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.340383e+00	1.093608e-01	3.737760e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.258752e-01	7.185329e-02	2.172056e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.967443e-01	3.842085e-02	1.441662e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.002722e-01	2.299789e-02	8.301729e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.236864e-02	1.480488e-02	4.002093e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.730314e-03	1.547580e-03	3.683459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.06237433506164956,0.005303600727927543,0.015189485951026996
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.342640e+01	1.879487e+00	6.480460e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.160359e+00	3.249708e-01	8.518475e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.607422e+00	1.498747e-01	5.195389e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.395912e-01	9.189211e-02	2.531212e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.162636e-02	6.738267e-03	1.867409e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2096304185339758,0.011923064809918588,0.03155145453467653
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.828458e-01	2.612024e-01	7.925714e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.920580e+00	1.347477e+00	6.112980e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.697298e+00	1.036500e+00	3.921103e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.210268e+00	9.206149e-02	1.507282e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.272357e+00	2.496103e-01	3.684137e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.428261e+00	2.155180e-01	5.549248e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.815511e+00	2.097343e-01	4.977290e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.345067e+00	1.477486e-01	4.603008e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.888590e-01	1.330978e-01	3.521394e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.943515e-01	9.153191e-02	2.820592e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.450976e-01	6.265807e-02	2.130460e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.660029e-01	4.397895e-02	1.187900e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.225683e-01	2.253425e-02	6.923538e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.671906e-03	2.436895e-03	4.566896e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.11185285826729638,0.007799604682406772,0.020308379477947752
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.575013e+00	1.208974e+00	9.238263e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.014661e+00	2.988113e+00	1.265681e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.651263e+00	1.385099e+00	2.992832e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.613842e+00	3.146068e-01	3.981737e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.869338e+00	3.099718e-01	5.095794e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.486094e+00	2.844878e-01	5.171196e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.566584e+00	2.513047e-01	5.277586e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.867852e+00	1.660486e-01	4.462704e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.341796e+00	1.163918e-01	3.561846e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.548365e-01	6.564029e-02	2.655523e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.834566e-01	9.144068e-02	1.936548e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.429083e-01	3.870367e-02	1.615565e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.737183e-01	3.195918e-02	9.945676e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.362645e-01	2.169067e-02	6.039374e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.525465e-03	1.985217e-03	5.082302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.05674917060238117,0.006133032206140969,0.01492491689917231
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.976844e+00	4.352646e+00	4.023011e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.859464e+01	7.548218e+00	4.159160e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.852960e+01	3.829652e+00	8.912808e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.327582e+01	9.870770e-01	7.824691e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.537833e+00	8.127928e-01	1.403039e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.256184e+00	6.245041e-01	1.106727e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.235168e+00	2.675628e-01	9.425691e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.075564e+00	1.910556e-01	6.288075e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.323012e+00	1.426876e-01	4.240168e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.431851e-01	1.078168e-01	2.961852e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.864139e-01	6.111936e-02	2.119782e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.839924e-02	4.930736e-03	1.087224e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.1826260787939838,0.01123316513985348,0.035035014331323416
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.025230e+00	1.039421e+00	3.563704e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.311400e+00	3.194688e-01	1.635291e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.389038e+00	1.849168e-01	4.883243e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.499555e+00	1.471928e-01	4.861212e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.501202e-01	1.087238e-01	3.226591e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.393458e-01	5.475917e-02	2.003718e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.884868e-01	3.431833e-02	1.196091e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.966913e-02	2.002226e-02	4.356523e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.637078e-03	1.149654e-03	2.242046e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.08922541468319414,0.006410609221978086,0.020104859999528102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.858993e+01	4.151197e+00	1.340014e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.914638e+00	2.366380e-01	2.622772e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.812011e+00	6.349807e-02	2.323442e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.134993e+00	1.491062e-01	3.442841e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.328004e+00	9.245899e-02	3.154379e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.009741e-01	6.267005e-02	1.835417e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.732219e-01	3.428686e-02	1.329040e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.818528e-01	2.209612e-02	7.836477e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.383208e-02	3.801788e-03	8.599996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.039751974366475956,0.004350513241792135,0.012504730406062814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.989429e+02	2.601307e+01	8.222412e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.505809e+01	5.533593e-02	1.019427e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.826492e+00	5.332021e-02	3.466186e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.787145e+00	4.005207e-02	1.643662e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.745135e+00	1.040198e-01	2.808747e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.016658e+00	1.040375e-01	2.945379e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.122955e-01	6.761726e-02	1.942696e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.941612e-02	4.829375e-03	1.327902e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.18250289629646538,0.010820768894690386,0.03362545066346523
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.330367e+00	1.064736e+00	3.816890e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.337107e+00	1.393569e+00	4.754088e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.035166e+00	5.714510e-01	3.144978e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.425202e+00	8.641691e-02	6.542851e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.831686e+00	1.425892e-01	3.336244e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.333883e+00	1.524293e-01	4.735221e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.927478e+00	1.526261e-01	4.555897e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.484081e+00	1.280922e-01	4.398490e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.084699e+00	1.122669e-01	3.326579e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.533837e-01	8.772442e-02	2.810791e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.902535e-01	6.996070e-02	2.032571e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.751114e-01	4.482205e-02	1.284136e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.235684e-01	2.302592e-02	6.801053e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.719279e-03	2.445757e-03	4.588544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.0910575815521366,0.005851810501269053,0.018581162215635938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.970819e+01	4.387453e+00	1.496081e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.322273e+01	1.793524e+00	7.468889e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.320796e+00	4.880391e-01	9.397625e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.581417e+00	4.070203e-02	8.290413e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.319818e+00	5.198411e-02	1.722484e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.608526e+00	7.891382e-02	2.389619e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.194917e+00	1.124859e-01	3.048639e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.757909e+00	9.949084e-02	2.922856e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.232848e+00	7.535591e-02	2.615059e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.802346e-01	7.065896e-02	1.987005e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.616196e-01	4.724190e-02	1.425645e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.391035e-01	2.628552e-02	8.814139e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.790549e-02	3.451819e-03	8.834030e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.042104054181831385,0.004292409088919633,0.012177474376477829
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.916458e+02	2.310168e+01	7.169168e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.410041e+01	4.228751e-01	9.589525e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.457364e+01	3.377402e-02	5.120561e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.401947e+00	5.001909e-02	5.857088e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.125049e+00	4.687563e-02	3.352452e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.068008e+00	3.492413e-02	2.482334e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.784837e+00	2.915499e-02	1.830006e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.160369e+00	4.897897e-02	1.259322e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.726507e+00	1.044270e-01	3.263567e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.177439e+00	1.135434e-01	2.838484e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.573679e-01	7.708707e-02	2.503331e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.741863e-02	5.346948e-03	1.390164e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.1886941277574004,0.0113710688844057,0.025900138192214983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.742979e+00	4.832820e-01	2.632523e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.442921e+00	2.926451e-01	1.375471e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.721534e+00	1.809255e-01	4.812062e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.041161e+00	1.593773e-01	3.787259e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.035045e-01	7.135855e-02	2.628526e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.098914e-01	5.363718e-02	1.448452e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.228556e-01	3.378939e-02	8.387822e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.695650e-03	2.665773e-03	5.621483e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10499078784295884,0.005624461530530339,0.014942906140336887
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.340660e+00	6.908664e-01	2.802689e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.562807e+00	1.839753e-01	2.676566e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.220930e+00	1.020227e-01	3.406900e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.760536e-01	6.052222e-02	1.926281e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.762286e-01	4.057445e-02	1.244674e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.846190e-01	2.743378e-02	7.722045e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.457085e-02	1.531863e-02	3.695963e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.555094e-03	1.689190e-03	2.946299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.05953120898487735,0.005382198202874194,0.013305449780423223
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.403237e+01	1.527490e+00	5.935844e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.658010e+00	2.531389e-01	6.245063e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.527172e+00	1.613754e-01	4.155332e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.698124e-01	7.246515e-02	2.339741e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.967433e-02	7.403211e-03	1.709895e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.19898340282604668,0.012906404017754808,0.02873033337851144
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.463199e-01	3.357098e-01	1.161081e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.748824e+00	1.525536e+00	6.548444e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.751061e+00	6.419811e-01	4.165101e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.931460e+00	4.384140e-02	2.191155e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.949299e+00	1.779706e-01	4.885428e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.176146e+00	1.995602e-01	5.137881e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.628076e+00	1.660207e-01	4.547971e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.394034e+00	3.472614e-01	3.712061e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.841622e-01	1.203818e-01	3.110630e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.133608e-01	6.817068e-02	2.562266e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.964637e-01	6.302838e-02	1.684533e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.328568e-01	4.665201e-02	1.059656e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.073842e-01	2.459756e-02	5.852891e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.582346e-03	2.256902e-03	4.710864e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10529701601521682,0.00833375851080867,0.018119330256282762
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.922495e+00	1.740817e+00	1.134218e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.038082e+01	2.756591e+00	1.142755e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.488059e+00	8.020605e-01	4.610377e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.133671e+00	1.960799e-01	6.077627e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.441305e+00	3.599208e-01	4.305667e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.135568e+00	1.664666e-01	5.191603e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.254104e+00	8.515020e-02	4.880888e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.687686e+00	1.660054e-01	3.873626e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.195550e+00	9.025980e-02	3.537646e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.036051e+00	2.110363e-01	2.263140e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.254300e-01	7.297319e-02	1.850918e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.080828e-01	3.737550e-02	1.374955e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.589452e-01	3.571451e-02	8.470557e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.193966e-01	1.774005e-02	5.915133e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.864610e-03	2.186434e-03	4.541125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.052977119565451945,0.006100576978419862,0.013018857501713256
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.123709e+01	5.880295e+00	5.242132e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.242445e+01	7.747354e+00	3.818459e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.937260e+01	2.538193e+00	6.012224e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.268522e+01	1.039933e+00	1.149315e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.640169e+00	6.349733e-01	1.389610e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.649923e+00	4.219855e-01	9.372122e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.830927e+00	1.786368e-01	8.035082e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.785940e+00	9.690578e-02	5.857593e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.164764e+00	8.532740e-02	4.487307e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.673816e-01	3.044722e-01	2.667721e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.524645e-01	6.178969e-02	1.763675e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.649353e-02	3.951287e-03	9.996140e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.17444736424053436,0.011857851555500204,0.03180358688233065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.409807e+00	1.068879e+00	3.825617e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.052860e+00	1.910682e-01	2.306967e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.411926e+00	2.539790e-01	4.400157e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.409815e+00	1.860436e-01	4.146678e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.656457e-01	8.832553e-02	2.988273e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.990083e-01	7.016307e-02	1.717908e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.652415e-01	3.372078e-02	1.030151e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.065976e-02	1.856919e-02	3.855422e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.127257e-03	9.901276e-04	1.753861e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08559749853584142,0.006733013443648003,0.018343050596503832
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.000409e+01	3.955838e+00	1.372537e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.342483e+00	1.221184e-01	2.348339e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.792819e+00	5.436944e-02	1.954418e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.174934e+00	2.132209e-01	3.273519e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.254754e+00	9.181870e-02	3.090750e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.606729e-01	5.948186e-02	1.793656e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.549194e-01	4.088435e-02	1.132486e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.695058e-01	2.319238e-02	7.026169e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.224693e-02	3.738662e-03	7.902352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03799160458103716,0.004562385484184944,0.011237336230026998
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.019336e+02	2.339528e+01	8.041703e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.497524e+01	4.095756e-02	1.178772e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.855356e+00	4.667338e-02	2.811449e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.788164e+00	5.986061e-02	1.192874e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.725846e+00	1.303314e-01	2.624238e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.593660e-01	9.338195e-02	2.617584e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.848581e-01	7.190827e-02	1.815687e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.753693e-02	5.041656e-03	1.197333e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.17570526515001322,0.012847321271387074,0.030113629983780393
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.763368e+00	1.150317e+00	4.364356e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.571127e+00	1.264786e+00	4.826270e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.871237e+00	3.841918e-01	2.889122e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.234765e+00	8.188474e-02	2.122443e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.708783e+00	1.467323e-01	4.599890e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.221833e+00	1.503924e-01	5.188062e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.826258e+00	1.448397e-01	4.578223e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.399127e+00	1.438477e-01	3.710412e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.182102e+00	2.983591e-01	3.287192e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.851022e-01	7.554322e-02	2.666117e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.376715e-01	6.609802e-02	1.791627e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.472220e-01	4.878218e-02	1.105049e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.083420e-01	2.405567e-02	5.782779e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.745922e-03	2.275074e-03	4.748122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.0880733459106054,0.0075535352105007975,0.01622692643371483
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.286481e+01	4.693857e+00	1.660069e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.212566e+01	1.225744e+00	7.507362e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.561544e+00	1.627776e-01	1.212694e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.307711e+00	2.999299e-02	2.153140e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.184197e+00	4.853215e-02	2.505594e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.549812e+00	8.003407e-02	2.737352e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.093794e+00	1.047670e-01	3.579272e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.674750e+00	9.598426e-02	2.898271e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.146280e+00	7.215288e-02	2.909016e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.633317e-01	1.955136e-01	1.914879e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.285450e-01	4.388784e-02	1.320655e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.233198e-01	3.308519e-02	7.804161e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.663507e-02	3.242023e-03	7.325647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.04040074254882582,0.005177292582843884,0.010744436870592622
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.977137e+02	2.068269e+01	7.168832e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.284511e+01	2.514725e-01	1.545186e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.408738e+01	3.064677e-02	8.222938e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.066492e+00	4.673527e-02	6.640024e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.174130e+00	1.460458e-01	2.758599e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.030438e+00	1.649107e-01	1.213488e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.750498e+00	2.879532e-02	1.535177e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.071362e+00	4.233161e-02	1.978927e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.560220e+00	9.342086e-02	3.786951e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.260237e+00	2.386096e-01	2.896940e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.243486e-01	8.905607e-02	2.310344e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.510531e-02	5.935837e-03	1.278766e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1748191631348017,0.00928550629866981,0.02376274194906844
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.161930e+00	5.014824e-01	2.030005e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.958450e+00	6.525480e-02	1.441664e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.529941e+00	1.645873e-01	4.046168e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.901833e-01	1.071218e-01	3.322081e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.388564e-01	7.278368e-02	2.161624e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.642277e-01	4.961996e-02	1.304783e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.680539e-02	2.627115e-02	6.802690e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.601914e-03	2.556087e-03	4.387172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.1000686114586251,0.004737841343133112,0.013398824862671813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.661721e+00	6.240601e-01	2.201755e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.239704e+00	1.101572e-01	2.885500e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.128871e+00	9.139629e-02	2.600495e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.295104e-01	5.561118e-02	1.767389e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.389279e-01	3.668756e-02	1.136958e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.696686e-01	2.339012e-02	6.743734e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.776148e-02	1.519227e-02	3.412849e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.012176e-03	1.425681e-03	2.988453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.056039522739471784,0.004357376856639832,0.011725983493715814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.464570e+01	1.380199e+00	4.505954e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.242544e+00	1.811440e-01	5.822956e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.369420e+00	1.101190e-01	3.685469e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.355118e-01	6.938713e-02	2.162545e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.628308e-02	6.157356e-03	1.473125e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.18333433409423344,0.010741941666428612,0.02768270164535727
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.279130e-01	5.079689e-01	1.733087e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.729454e+00	1.545040e+00	5.832727e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.720940e+00	3.159724e-01	2.598948e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.600138e+00	1.467198e-01	3.203990e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.604970e+00	1.518948e-01	5.491175e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.957323e+00	2.052000e-01	4.082203e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.439214e+00	1.450253e-01	3.800270e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.069493e+00	1.078889e-01	3.634618e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.629310e-01	8.388285e-02	2.899774e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.485911e-01	8.500617e-02	2.090049e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.472821e-01	6.031654e-02	1.384704e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.980742e-01	5.063964e-02	9.116015e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.306188e-02	2.062864e-02	5.550279e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.927604e-03	1.831620e-03	3.302502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09618323246212708,0.006679983875560319,0.017058791094217055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.314120e+00	2.359304e+00	1.308081e+00
3.125000e-02	8.750000e-03	8.750000e-03	1.118147e+01	2.088437e+00	5.399587e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.017354e+00	5.439864e-01	1.972366e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.566480e+00	2.126538e-01	5.837068e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.894642e+00	1.008577e-01	5.967786e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.897283e+00	1.990222e-01	4.616361e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.086965e+00	1.650518e-01	4.059994e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.505123e+00	8.784833e-02	3.458560e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.111479e+00	8.313368e-02	2.594911e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.101289e-01	6.126006e-02	2.345457e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.755067e-01	6.082203e-02	1.452517e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.786788e-01	4.260016e-02	1.142568e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.257131e-01	3.886845e-02	7.300426e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.066997e-01	1.804311e-02	5.516751e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.877513e-03	2.030132e-03	3.838441e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.04770093917255712,0.005116506544493943,0.01194432799854938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.770543e+01	8.370051e+00	5.831545e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.731256e+01	7.395701e+00	2.510964e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.906017e+01	1.718132e+00	8.953999e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.117638e+01	6.235589e-01	1.468837e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.742424e+00	5.672897e-01	1.236341e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.080829e+00	2.895384e-01	8.961936e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.561585e+00	1.314502e-01	6.600483e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.718939e+00	1.357816e-01	4.175452e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.098912e+00	9.970322e-02	3.479759e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.199038e-01	9.462045e-02	2.081869e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.118566e-01	6.014697e-02	1.861053e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.438701e-02	4.668197e-03	8.223167e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.16377973289276904,0.01118039608485849,0.02919796905741831
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.847763e+00	1.055396e+00	4.128948e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.985783e+00	4.714869e-02	7.031854e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.204022e+00	1.862537e-01	4.770818e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.298939e+00	1.605597e-01	3.683450e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.932800e-01	8.979476e-02	2.577751e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.465537e-01	5.143039e-02	1.542728e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.335725e-01	3.049981e-02	8.365422e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.238974e-02	1.776127e-02	3.254390e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.722291e-03	8.940156e-04	1.623015e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08123656160362713,0.006374337060528104,0.016760346427982797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.147248e+01	3.744930e+00	1.422427e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.987671e+00	4.548808e-02	2.121972e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.743389e+00	5.579885e-02	1.706637e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.100905e+00	1.930532e-01	3.129577e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.181556e+00	8.664952e-02	2.659495e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.302764e-01	6.329062e-02	1.587172e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.248930e-01	3.376093e-02	1.044507e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.533926e-01	2.291877e-02	6.363442e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.088155e-02	3.468301e-03	7.472270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03558508252340516,0.004149950323763009,0.010448554602548954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.078077e+02	2.162456e+01	8.146203e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.493826e+01	7.669923e-02	9.336704e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.798770e+00	5.981492e-02	2.258746e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.732899e+00	3.416377e-02	1.081432e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.644603e+00	1.103366e-01	2.574893e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.995014e-01	8.480223e-02	2.331631e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.540416e-01	6.116887e-02	1.658356e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.532328e-02	4.691871e-03	1.110351e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.16332213251076122,0.011169441930401897,0.028893802772785804
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.495264e+00	1.297604e+00	5.234954e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.568863e+00	1.007871e+00	5.038545e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.713277e+00	1.819147e-01	8.730103e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.142903e+00	1.305188e-01	2.569138e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.697915e+00	1.649831e-01	3.675198e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.150699e+00	1.564634e-01	4.395931e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.715283e+00	1.429897e-01	3.994026e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.306157e+00	1.346145e-01	3.537777e-01
3.450000e-01	2.500000e-02	2.500000e-02	8.969225e-01	9.675761e-02	3.027002e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.253940e-01	8.279820e-02	2.210887e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.983503e-01	6.674212e-02	1.515122e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.092037e-01	4.584686e-02	9.938009e-02
5.700000e-01	3.000000e-02	3.000000e-02	8.447573e-02	2.032839e-02	5.519328e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.078702e-03	1.887405e-03	3.315179e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08159943038404434,0.0058982376827667465,0.01530214516808956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.666489e+01	4.825524e+00	1.846295e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.058233e+01	1.028773e+00	3.008180e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.927708e+00	5.840555e-02	1.929596e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.153363e+00	3.898485e-02	2.798537e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.112193e+00	4.899765e-02	1.713473e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.560879e+00	1.112497e-01	1.659538e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.104821e+00	1.152237e-01	3.132801e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.630202e+00	9.998563e-02	2.835080e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.097201e+00	7.526428e-02	2.446357e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.905942e-01	6.337297e-02	1.663769e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.057583e-01	5.138018e-02	1.081143e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.986691e-01	3.278973e-02	7.655259e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.403974e-02	3.235849e-03	6.642325e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.037158999640114265,0.004170135182856909,0.010157323429166462
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.056726e+02	1.979752e+01	7.310732e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.219821e+01	1.309291e-01	1.081813e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.370203e+01	5.555615e-02	9.751436e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.186810e+00	7.944522e-02	3.898879e-01
1.625000e-02	3.750000e-03	3.750000e-03	5.960072e+00	3.970068e-02	4.380495e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.859971e+00	3.313584e-02	2.166691e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.748898e+00	1.145989e-01	8.374507e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.038309e+00	6.759802e-02	1.295412e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.570577e+00	1.061852e-01	3.367804e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.065692e+00	1.309659e-01	2.395874e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.767921e-01	7.120159e-02	2.062489e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.193938e-02	5.281707e-03	1.200532e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3403813580221956,0.009896634355433975,0.036169609412932235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.998676e-01	1.420168e-01	2.620539e-02
2.100000e-01	4.000000e-02	4.000000e-02	1.950485e+00	6.315571e-01	2.433455e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.431836e+00	6.394683e-01	1.907514e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.489268e+00	2.818684e-02	1.127322e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.617515e+00	1.766024e-01	5.185376e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.462162e+00	2.134964e-01	5.750256e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.016120e-01	9.519308e-02	3.843987e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.831421e-02	6.757011e-03	3.551260e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.19043067924117074,0.0076639490517109166,0.022853655806371276
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.431633e+00	3.327057e-01	2.551211e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.018285e+00	8.873834e-01	1.399031e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.120650e+00	9.770355e-02	1.660901e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.224779e+00	2.052158e-01	3.883871e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.436146e-01	1.169972e-01	3.445264e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.637694e-01	3.685000e-02	2.239734e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.218435e-01	1.704278e-02	1.019095e-01
7.750000e-01	2.250000e-01	2.250000e-01	6.760359e-03	1.273209e-03	7.186892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.08998588010178019,0.0061333530284387455,0.021062589156319367
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.389622e+00	1.297876e+00	9.776699e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.804637e+00	8.114978e-01	1.685069e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.871625e+00	4.575396e-01	5.573526e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.214608e+00	1.512391e-01	5.596928e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.677039e-02	5.145538e-03	3.108897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3166421771059192,0.013694417681363313,0.028718051048725435
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.212076e-01	1.110605e-01	5.274557e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.916789e-01	2.054655e-01	1.011884e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.014253e+00	3.378393e-01	2.233742e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.702663e+00	4.605658e-01	3.160059e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.462834e+00	4.998625e-01	2.763324e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.076298e+00	4.096275e-01	1.584446e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.291738e+00	1.915893e-01	4.375140e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.182445e+00	1.239190e-01	7.215812e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.795128e+00	2.348206e-01	2.757078e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.180999e+00	2.291627e-01	4.066419e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.466353e+00	2.046255e-01	4.259091e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.694515e-01	1.395504e-01	3.536425e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.113777e-01	6.693930e-02	2.220382e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.651587e-02	4.329649e-03	1.753936e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.18809695299823703,0.009441383467326342,0.01968578169047172
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.667230e-01	2.133118e-01	1.548259e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.669467e-01	3.002353e-01	2.984379e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.751338e+00	4.741783e-01	4.594107e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.748780e+00	6.207629e-01	4.523428e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.762850e+00	6.628839e-01	3.917530e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.437715e+00	6.254491e-01	1.951079e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.544673e+00	3.938784e-01	6.131075e-02
1.685000e-01	1.650000e-02	1.650000e-02	4.124254e+00	1.378545e-01	6.936993e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.415031e+00	1.451305e-01	1.541392e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.598099e+00	2.284236e-01	2.736987e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.782617e+00	1.812563e-01	3.082617e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.080671e+00	1.281863e-01	2.749458e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.756853e-01	7.559379e-02	2.048445e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.525123e-01	2.862123e-02	1.282091e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.823176e-02	2.271088e-03	1.097474e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08660088695361073,0.0072037276391855865,0.01455196926205185
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.965610e+00	9.045791e-01	1.557415e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.287146e+00	1.175991e+00	1.793382e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.828521e+00	1.541480e+00	1.576063e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.777002e+00	1.614969e+00	8.969857e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.350702e+00	1.194022e+00	2.832102e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.443876e+00	5.638391e-01	8.780174e-02
8.125000e-02	1.125000e-02	1.125000e-02	6.505831e+00	4.538573e-01	2.548489e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.485872e+00	4.495070e-01	4.630987e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.762234e+00	3.233031e-01	5.544423e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.549174e+00	2.074704e-01	4.602009e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.744996e-01	1.078497e-01	3.340842e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.719969e-02	4.529100e-03	1.518514e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3060632570274657,0.009446400392545129,0.04197401987243965
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.657424e-01	2.342599e-01	6.212825e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.403872e+00	5.846830e-01	2.378170e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.821422e+00	7.046909e-01	1.575939e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.176104e+00	9.087487e-02	3.419294e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.423675e+00	1.258708e-01	4.863612e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.400538e+00	1.685272e-01	5.798660e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.354067e-01	7.868601e-02	4.110114e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.341903e-01	3.560449e-02	2.063429e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.251422e-02	2.344021e-03	1.337937e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.15896423604483187,0.005495095632623848,0.028319644100061075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.229559e+00	5.769519e-01	1.271412e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.842007e+00	8.355459e-01	5.566140e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.859681e+00	1.049097e+00	2.120503e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.536009e+00	4.995534e-01	3.524926e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.883293e+00	6.572669e-02	2.435737e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.495421e+00	1.137076e-01	3.929218e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.651939e-01	5.664928e-02	3.206382e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.830004e-01	3.187302e-02	1.903792e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.170753e-02	3.308500e-03	2.049735e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.055311499299024576,0.003302411617928963,0.018339667383268636
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.834105e+01	7.380684e+00	2.726401e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.487522e+01	4.338050e+00	2.217762e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.559611e+01	2.440889e+00	3.293995e-01
4.250000e-02	1.750000e-02	1.750000e-02	6.537988e+00	1.993850e-01	1.238486e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.755610e+00	1.574924e-01	4.313201e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.245025e+00	9.098971e-02	5.170314e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.474285e-01	6.233227e-02	3.754804e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.882499e-02	3.065925e-03	1.842404e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.2865367631123301,0.012008931429960235,0.032489753262315235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.567323e-01	2.853113e-01	1.017765e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.805491e-01	3.024568e-01	1.566013e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.303988e+00	4.084046e-01	2.465466e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.744450e+00	4.638336e-01	2.603023e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.282551e+00	4.927544e-01	2.317404e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.754721e+00	4.372712e-01	1.389414e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.957211e+00	2.762475e-01	3.239533e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.829797e+00	4.869281e-02	7.083072e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.470931e+00	1.483826e-01	2.675893e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.968683e+00	1.759188e-01	3.825599e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.348027e+00	1.563473e-01	4.102039e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.768414e-01	1.123196e-01	3.391843e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.646741e-01	5.258448e-02	2.049863e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.526012e-02	4.085203e-03	1.702717e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.16208444019720344,0.007401820339613396,0.022369915672272395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.196222e+00	1.132665e+00	2.368889e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.135463e+00	5.487663e-01	4.026701e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.901315e+00	6.704986e-01	6.340316e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.613353e+00	7.064511e-01	4.894413e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.278642e+00	6.996225e-01	2.938878e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.410957e+00	6.685298e-01	1.245746e-01
1.115000e-01	1.650000e-02	1.650000e-02	4.041726e+00	3.317677e-01	3.552122e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.357541e+00	1.907680e-02	6.262536e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.552045e+00	1.102547e-01	2.111301e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.698458e+00	1.333119e-01	2.740040e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.571078e-01	9.482048e-02	2.566437e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.391916e-01	4.750697e-02	1.762274e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.292507e-02	3.182585e-03	1.875739e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06465555296715009,0.004983871320806008,0.015422205588170257
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.114071e+01	8.263600e+00	3.426068e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.445638e+01	3.850654e+00	3.925480e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.177838e+01	2.894559e+00	1.755915e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.785217e+01	2.274124e+00	6.337271e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.320720e+01	1.531373e+00	2.347731e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.978238e+00	6.278251e-01	8.152618e-02
4.125000e-02	8.750000e-03	8.750000e-03	6.131748e+00	2.399739e-01	6.831887e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.182461e+00	1.463933e-01	2.133645e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.815987e+00	2.182746e-01	3.389374e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.742358e+00	1.311824e-01	4.138628e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.229294e-01	1.030250e-01	3.460958e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.613052e-02	4.780441e-03	1.898689e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.32179876488811876,0.010854678750598867,0.03552482734956264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.815593e-01	1.566234e-01	3.604622e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.524999e+00	7.463365e-01	2.747008e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.735556e+00	5.250758e-01	1.723874e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.211174e+00	4.640486e-02	2.256431e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.153203e+00	2.302686e-01	5.373754e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.119813e+00	1.783242e-01	5.171922e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.943004e-01	8.216010e-02	3.280622e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.722812e-02	7.990696e-03	3.113546e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.174110684501175,0.008270135961378544,0.022702765404949254
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.066735e+00	4.532582e-01	2.915793e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.505862e+00	7.322912e-01	1.409701e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.505072e+00	1.512986e-01	2.234843e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.682576e+00	1.888242e-01	3.887307e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.488694e-01	8.614822e-02	3.044783e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.397980e-01	3.667989e-02	1.871442e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.283977e-01	1.874241e-02	9.284814e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.251741e-03	1.733010e-03	6.938110e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08489555846136784,0.006433866987466147,0.01957624807793698
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.069829e+00	1.472741e+00	1.037607e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.071911e+00	7.935477e-01	1.805400e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.035721e+00	3.317169e-01	6.298538e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.059777e+00	1.126417e-01	4.764261e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.176237e-02	5.759252e-03	2.729773e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.3039782979688147,0.013901168740173053,0.030867334745298958
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.919567e-01	1.094122e-01	4.523652e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.479015e-01	2.545952e-01	1.242368e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.225353e+00	4.389013e-01	2.500062e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.059882e+00	5.694106e-01	3.477938e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.882827e+00	5.604137e-01	2.892084e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.369091e+00	3.807692e-01	1.125725e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.357565e+00	8.353245e-02	2.598784e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.038335e+00	1.560586e-01	1.805556e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.507607e+00	2.229462e-01	3.591355e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.870212e+00	2.315740e-01	4.388721e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.224060e+00	1.965987e-01	4.197418e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.298847e-01	1.248448e-01	3.338921e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.631392e-01	5.907707e-02	2.108232e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.616238e-02	4.996683e-03	1.744538e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.17505380018515204,0.00989312086003899,0.020922732441475272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.266867e-01	2.160567e-01	1.833926e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.227964e+00	3.967338e-01	4.288536e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.386938e+00	6.505887e-01	5.597827e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.717592e+00	8.477280e-01	5.100047e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.719838e+00	8.375860e-01	3.259250e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.013428e+00	5.821043e-01	1.479535e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.630384e+00	2.380617e-01	6.825048e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.872697e+00	1.273576e-01	1.299966e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.006099e+00	2.377166e-01	2.425886e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.156425e+00	2.067214e-01	3.327247e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.448290e+00	1.790816e-01	3.101607e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.920197e-01	1.179526e-01	2.588329e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.954405e-01	5.628347e-02	1.966331e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.375962e-01	3.215975e-02	1.177958e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.841882e-02	2.796178e-03	1.090893e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08118535564302501,0.006929757144216481,0.015090018806762875
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.023216e+00	1.042693e+00	1.891878e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.504081e+00	1.525601e+00	2.010177e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.724111e+00	2.125461e+00	1.562182e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.048593e+01	1.852140e+00	8.680153e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.011231e+01	1.058858e+00	1.915972e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.194893e+00	4.503164e-01	9.990137e-02
8.125000e-02	1.125000e-02	1.125000e-02	5.838358e+00	4.918028e-01	3.751723e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.834045e+00	4.159681e-01	5.549247e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.336659e+00	2.833916e-01	5.525564e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.344503e+00	1.638597e-01	4.397484e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.141257e-01	9.893204e-02	3.123138e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.741708e-02	4.415993e-03	1.521618e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.286966422631972,0.010320015827173012,0.04372543728669687
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.798896e-01	2.943998e-01	7.821706e-02
1.400000e-01	4.000000e-02	4.000000e-02	1.876213e+00	7.531211e-01	2.671151e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.211996e+00	6.825294e-01	1.315804e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.948620e+00	6.938619e-02	2.072322e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.012020e+00	1.403312e-01	5.729024e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.117010e+00	1.391728e-01	5.316905e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.410539e-01	7.650249e-02	3.497144e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.252928e-01	4.037598e-02	1.775574e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.416119e-02	3.273181e-03	1.250769e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.14382760763627056,0.0060628129844673695,0.02801246605589039
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.849895e+00	7.505001e-01	1.839214e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.399401e+00	1.146142e+00	6.811392e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.891558e+00	1.180716e+00	2.086889e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.023998e+00	1.370099e-01	5.181674e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.280037e+00	8.303022e-02	3.609996e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.170555e+00	8.873758e-02	3.747133e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.803762e-01	5.120169e-02	2.700265e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.833288e-01	3.242621e-02	1.618691e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.471218e-02	3.968506e-03	1.873918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05235974565521149,0.0036596587774626113,0.017682031545496642
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.434750e+01	1.022629e+01	5.761191e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.298136e+01	6.126965e+00	1.273284e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.438877e+01	1.544310e+00	2.183905e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.115505e+00	8.789579e-02	2.264145e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.198984e+00	1.032739e-01	4.875299e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.154543e+00	8.739924e-02	4.492053e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.770335e-01	6.357611e-02	3.124055e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.411160e-02	3.628303e-03	1.771240e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2722239060657753,0.012365114865220794,0.03554532956192419
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.054189e-01	3.374057e-01	1.160436e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.086289e+00	4.012981e-01	2.101458e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.593621e+00	5.188964e-01	2.758906e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.123191e+00	5.805436e-01	2.799585e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.662205e+00	5.650075e-01	2.178403e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.004784e+00	4.259251e-01	8.667849e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.973131e+00	1.208170e-01	1.724894e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.685457e+00	7.261931e-02	1.724986e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.217789e+00	1.398971e-01	3.385989e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.687073e+00	1.825180e-01	4.311045e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.143004e+00	1.558267e-01	4.014004e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.652515e-01	1.011078e-01	3.160691e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.304904e-01	4.914656e-02	2.004995e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.534082e-02	4.695971e-03	1.698833e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.14818258167414428,0.0074211764762228405,0.023252398708201144
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.458064e+00	1.225998e+00	2.766615e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.123828e+00	7.924371e-01	5.765513e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.146333e+00	9.057299e-01	6.484472e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.970952e+00	9.501112e-01	3.741370e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.201622e+00	8.630310e-01	1.771679e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.752298e+00	5.555190e-01	1.006940e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.862772e+00	1.456181e-01	7.565203e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.016553e+00	3.985039e-02	1.222709e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.165770e+00	1.104169e-01	2.585887e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.395954e+00	1.158767e-01	2.913047e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.063316e-01	8.694905e-02	2.402286e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.958620e-01	4.161907e-02	1.627957e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.301519e-02	4.333374e-03	1.794095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.059902624695967376,0.005027481949709846,0.015449843271321824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.443495e+01	1.021178e+01	5.861685e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.354607e+01	4.725039e+00	2.742324e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.632844e+01	3.587788e+00	1.047575e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.927595e+01	2.308899e+00	4.419140e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.284632e+01	1.117010e+00	1.889743e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.231119e+00	3.992902e-01	4.873097e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.240579e+00	2.038694e-01	1.472432e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.426154e+00	1.753441e-01	2.776410e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.412449e+00	1.538424e-01	3.484227e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.553930e+00	1.205815e-01	4.079594e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.604422e-01	8.900758e-02	3.121705e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.704441e-02	5.417676e-03	1.877462e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.29383001278234483,0.01049403850934244,0.033350174237382124
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.702228e-01	1.944931e-01	5.837005e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.434618e+00	8.592668e-01	2.743719e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.799574e+00	2.986376e-01	1.823199e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.669305e+00	1.414803e-01	4.201154e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.564609e+00	2.013899e-01	5.565700e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.833897e-01	1.172877e-01	4.254987e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.613424e-01	6.305865e-02	2.285318e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.051283e-02	7.866892e-03	2.219009e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1512326324338215,0.007459296745729788,0.021305906167555455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.201483e+00	6.165074e-01	2.996147e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.430924e+00	5.282180e-01	2.225932e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.624196e+00	1.827658e-01	3.302452e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.170429e+00	1.112878e-01	3.738481e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.660336e-01	6.238750e-02	2.412162e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.816740e-01	3.068995e-02	1.393774e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.206537e-01	2.300882e-02	6.954305e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.419131e-03	2.009186e-03	5.767919e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07405488483520206,0.005413130863693827,0.016691683778057978
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.049023e+01	1.620282e+00	8.145651e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.658314e+00	4.740529e-01	2.922204e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.219524e+00	2.014796e-01	6.034603e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.326118e-01	9.697741e-02	3.719838e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.797566e-02	5.675239e-03	2.134541e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.28213393252609886,0.01289254892750713,0.03096537408771477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.948800e-01	1.204571e-01	4.347670e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.230042e-01	3.467335e-01	1.382852e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.664352e+00	6.011787e-01	3.172352e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.734243e+00	7.023973e-01	3.353674e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.483669e+00	5.524405e-01	2.487551e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.617015e+00	2.120849e-01	9.936006e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.258664e+00	8.950436e-02	1.363885e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.694986e+00	2.077059e-01	3.630271e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.066341e+00	2.217516e-01	4.540319e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.455278e+00	1.981815e-01	4.581459e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.193066e-01	1.397068e-01	3.756731e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.431485e-01	8.473476e-02	2.655177e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.813654e-01	5.573806e-02	1.558223e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.154406e-02	4.463025e-03	1.269079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15553214208093366,0.008810789326728713,0.02012587899441165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.019359e-01	2.394756e-01	2.340254e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.936308e+00	6.304158e-01	5.011357e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.780776e+00	1.006283e+00	5.657363e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.349045e+00	1.176710e+00	4.345864e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.850839e+00	8.102755e-01	2.677976e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.354980e+00	3.207824e-01	1.812236e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.397949e+00	9.456247e-02	1.373614e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.336424e+00	2.037660e-01	2.659790e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.399931e+00	2.294845e-01	3.393732e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.637368e+00	1.512198e-01	3.409490e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.082218e+00	1.191523e-01	3.004574e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.840699e-01	8.533384e-02	2.227915e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.924257e-01	4.861970e-02	1.533858e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.964015e-01	2.777579e-02	9.009117e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.633687e-02	2.830373e-03	8.306802e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07067631398769035,0.005977048194501081,0.013665829405625024
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.826639e+00	1.415529e+00	2.213545e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.294610e+00	2.467511e+00	2.341875e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.234632e+01	2.803672e+00	1.484215e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.287196e+01	1.883280e+00	3.711998e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.055011e+01	6.295474e-01	1.445351e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.464997e+00	4.887820e-01	3.954983e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.833504e+00	4.468365e-01	6.315691e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.980788e+00	2.859581e-01	5.873779e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.786009e+00	1.997975e-01	5.241441e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.050039e+00	1.306244e-01	3.640663e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.753621e-01	8.078756e-02	2.475736e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.337997e-02	3.881580e-03	1.176688e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.26095503919145835,0.010387865389839546,0.04261771908552897
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.805633e-01	3.743124e-01	9.906753e-02
1.400000e-01	4.000000e-02	4.000000e-02	2.617964e+00	9.500588e-01	2.577890e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.483349e+00	4.352545e-01	8.175140e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.580964e+00	1.178773e-01	4.418283e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.552825e+00	1.437360e-01	6.021232e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.309685e-01	9.725351e-02	4.582905e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.165270e-01	6.379864e-02	2.562340e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.830197e-01	3.949427e-02	1.263921e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.302715e-02	3.717605e-03	9.537935e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.12570845814170645,0.00615082964594485,0.026279844265977043
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.035451e+00	1.042119e+00	2.803522e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.835996e+00	1.601235e+00	4.989593e-01
7.250000e-02	2.250000e-02	2.250000e-02	6.200168e+00	8.798357e-01	1.390580e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.307749e+00	6.630075e-02	2.595431e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.756150e+00	1.000985e-01	4.209132e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.081199e-01	7.000493e-02	3.445539e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.777533e-01	4.377831e-02	2.121292e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.497717e-01	2.818705e-02	1.221037e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.457767e-02	4.858666e-03	1.469857e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.046145564163929384,0.0036048237341021194,0.015361930917678117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.601067e+01	1.545748e+01	6.931319e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.816677e+01	6.602120e+00	1.188648e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.195679e+01	3.938170e-01	9.188053e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.736774e+00	9.403669e-02	4.143894e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.846110e+00	1.043571e-01	4.876082e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.966995e-01	8.322153e-02	3.895751e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.170623e-01	5.834062e-02	2.564010e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.415694e-02	3.997901e-03	1.373680e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.25024964641087977,0.0113357915554958,0.03622252131188897
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.407912e-01	4.186735e-01	1.410705e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.452657e+00	5.487670e-01	2.470304e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.097036e+00	6.751496e-01	2.839193e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.711897e+00	7.072971e-01	2.830623e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.154835e+00	5.698513e-01	1.621635e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.198021e+00	2.591751e-01	5.174773e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.909148e+00	5.910125e-02	1.007643e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.437920e+00	1.180634e-01	3.193929e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.856391e+00	1.373344e-01	4.473456e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.351735e+00	1.399547e-01	4.415380e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.901027e-01	1.163381e-01	3.744228e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.152345e-01	6.786811e-02	2.642701e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.672710e-01	5.391690e-02	1.479693e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.141476e-02	4.357847e-03	1.235244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.1295675759679091,0.006799012462418541,0.021988385281648842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.339432e+00	1.399357e+00	3.473171e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.909737e+00	1.173548e+00	7.317961e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.114194e+00	1.236456e+00	5.998214e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.606502e+00	1.159058e+00	2.716782e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.905652e+00	7.561669e-01	1.572711e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.745355e+00	3.014170e-01	5.636684e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.543347e+00	2.822035e-02	1.017794e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.566503e+00	1.091419e-01	2.278051e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.752311e+00	9.055480e-02	3.148497e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.105126e+00	8.175544e-02	2.807528e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.415499e-01	6.625058e-02	2.131246e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.231878e-01	3.588740e-02	1.363714e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.884868e-02	4.393538e-03	1.346576e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.051558789209707884,0.00434376672689326,0.013822544287531019
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.913816e+01	1.367729e+01	7.278100e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.271013e+01	6.319515e+00	1.399436e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.919725e+01	3.752831e+00	7.283011e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.934545e+01	1.660109e+00	3.458182e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.189433e+01	5.719034e-01	1.608337e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.991396e+00	2.014243e-01	1.621622e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.201942e+00	1.694825e-01	2.581211e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.834189e+00	1.121776e-01	3.211229e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.036185e+00	9.273582e-02	3.890677e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.307356e+00	9.579558e-02	3.908484e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.355586e-01	7.983376e-02	2.735028e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.242895e-02	4.984366e-03	1.502820e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.26989875382146167,0.009888261021824718,0.03212587742651152
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.265477e-01	2.467299e-01	7.567416e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.134316e+00	8.629839e-01	2.586860e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.488992e+00	6.172063e-02	1.262678e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.154410e+00	2.137304e-01	4.904901e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.195060e+00	1.576361e-01	5.217819e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.092740e-01	9.064044e-02	3.528922e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.834140e-01	5.377062e-02	1.841496e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.220788e-02	5.865887e-03	1.709848e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13400611062198195,0.006357977141553395,0.020188341910993973
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.267220e+00	7.048399e-01	2.680513e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.702959e+00	3.050873e-01	2.094271e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.023049e+00	1.579061e-01	3.814212e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.357410e-01	7.838600e-02	3.270662e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.824525e-01	5.349819e-02	2.008911e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.463051e-01	3.003011e-02	1.192307e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.019271e-01	1.818181e-02	6.002900e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.719609e-03	1.901280e-03	4.996978e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06615665548060481,0.004517145816696773,0.014856106049570328
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.223081e+01	1.632993e+00	6.229586e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.371592e+00	3.765579e-01	4.287071e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.799068e+00	1.265526e-01	5.630277e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.136115e-01	7.642357e-02	3.122713e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.321121e-02	5.395168e-03	1.806238e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.262979220925539,0.011907197278843762,0.031468167406405734
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.144190e-01	1.429437e-01	4.443777e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.488474e-01	4.586638e-01	1.751371e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.206511e+00	7.503073e-01	3.367432e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.380471e+00	7.843557e-01	3.492655e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.897404e+00	4.613846e-01	1.566202e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.623223e+00	2.639556e-02	1.074119e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.995015e+00	1.413149e-01	2.936715e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.298979e+00	2.091692e-01	4.617678e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.701410e+00	2.258355e-01	4.792535e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.153130e+00	1.563464e-01	4.282021e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.302399e-01	1.056143e-01	3.331930e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.311279e-01	6.993961e-02	2.414341e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.192107e-01	4.003826e-02	1.241710e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.673607e-02	4.205295e-03	1.012681e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.1401762417730157,0.007981283300078579,0.01988826575320496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.662678e-01	2.959550e-01	2.660863e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.995485e+00	9.546432e-01	6.364209e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.441890e+00	1.385197e+00	5.626595e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.698287e+00	1.253569e+00	3.651626e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.319106e+00	5.552757e-01	2.271129e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.152618e+00	1.370234e-01	1.223615e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.893241e+00	1.755373e-01	2.525736e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.775589e+00	1.996535e-01	3.790638e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.934141e+00	1.695831e-01	3.668393e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.331555e+00	1.399395e-01	3.172423e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.906064e-01	9.141390e-02	2.691496e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.646257e-01	6.506213e-02	2.054389e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.254798e-01	3.619735e-02	1.407283e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.701563e-01	2.473030e-02	7.554467e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.352954e-02	2.900297e-03	6.865452e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06256143795986807,0.005151151824669867,0.012952087920725108
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.124675e+00	1.860927e+00	2.721979e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.191644e+01	3.475926e+00	2.666827e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.566828e+01	3.277355e+00	1.048803e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.399119e+01	1.484738e+00	3.132669e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.015891e+01	5.506100e-01	2.415746e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.481972e+00	4.156799e-01	6.895790e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.000178e+00	3.524253e-01	6.897630e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.462982e+00	2.198102e-01	5.888930e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.481556e+00	1.489276e-01	4.570982e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.781394e-01	9.181269e-02	3.261819e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.873707e-01	6.085642e-02	2.222604e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.962928e-02	3.578348e-03	1.007867e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.24045135788787417,0.010622740587110158,0.04162655892517522
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.197104e-01	4.564371e-01	1.245915e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.293789e+00	1.086354e+00	2.817879e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.399763e+00	1.285738e-01	9.413389e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.224773e+00	1.483784e-01	5.329037e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.277524e+00	1.368591e-01	5.806541e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.928760e-01	8.721711e-02	3.814980e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.395021e-01	5.589209e-02	2.144771e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.403916e-01	3.190985e-02	1.019997e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.273324e-03	3.106479e-03	7.187768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11259987634517954,0.006279727014546793,0.02518944851220714
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.672092e+00	1.379104e+00	4.023985e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.028704e+00	2.132004e+00	5.092963e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.517646e+00	3.352295e-01	1.056823e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.699884e+00	9.976221e-02	3.573232e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.505317e+00	9.915731e-02	4.322893e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.053043e-01	6.586329e-02	2.994177e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.288213e-01	4.198780e-02	1.800163e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.220489e-01	2.876906e-02	1.099659e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.079113e-02	4.268522e-03	1.281743e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.041361645115400386,0.0036822754129668817,0.014115697884631503
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.120554e+02	2.085696e+01	5.487837e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.678518e+01	4.766638e+00	9.649346e-01
1.750000e-02	7.500000e-03	7.500000e-03	9.115015e+00	1.092109e-01	3.911014e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.127261e+00	9.047451e-02	4.970948e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.726485e+00	1.113898e-01	4.562288e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.221971e-01	8.447064e-02	3.488272e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.811770e-01	6.127855e-02	2.308080e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.095657e-02	3.907189e-03	1.216602e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.2321410421692484,0.010656333616931135,0.03653523741087866
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.940829e-01	5.012990e-01	1.644814e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.843397e+00	7.054827e-01	2.939955e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.629829e+00	8.022647e-01	3.172679e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.271276e+00	8.321549e-01	2.334836e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.446840e+00	4.863909e-01	1.273673e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.201357e+00	4.403740e-02	6.359706e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.734558e+00	9.315436e-02	2.611496e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.155445e+00	1.366862e-01	4.344795e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.584842e+00	1.505709e-01	4.712063e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.127984e+00	1.247880e-01	4.434804e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.393831e-01	9.176304e-02	3.335392e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.241122e-01	6.612153e-02	2.337819e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.132947e-01	3.786337e-02	1.213066e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.672206e-02	4.105253e-03	1.009353e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.11607673847628214,0.0062569380326436275,0.02150311848895317
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.568509e+00	1.659463e+00	4.506819e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.891577e+00	1.581014e+00	9.951455e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.154771e+00	1.649380e+00	4.203453e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.537341e+00	1.157979e+00	2.666427e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.968456e+00	5.992586e-01	1.141113e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.362359e+00	9.109106e-02	2.530198e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.112756e+00	7.354325e-02	1.815337e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.181051e+00	8.573571e-02	3.103159e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.509864e+00	9.820252e-02	3.275721e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.543623e-01	6.506092e-02	2.613334e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.512847e-01	4.972886e-02	2.002295e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.788449e-01	3.251274e-02	1.170945e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.473761e-02	4.224897e-03	1.156359e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04574239122698161,0.003932533135276528,0.012856226994398812
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.061938e+02	1.678427e+01	6.862653e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.671972e+01	6.565846e+00	1.380175e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.867684e+01	2.635109e+00	6.641142e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.767356e+01	9.687558e-01	2.417919e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.010413e+01	3.579662e-01	1.780773e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.760476e+00	1.678387e-01	2.791099e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.603104e+00	9.620159e-02	2.777927e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.518432e+00	8.799175e-02	3.528313e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.852643e+00	9.489705e-02	4.064061e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.186540e+00	9.313658e-02	3.502532e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.482313e-01	6.462630e-02	2.437896e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.820030e-02	4.794199e-03	1.330202e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25204487892982136,0.008720270691470022,0.031834690663419596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.106063e+00	3.096011e-01	7.890195e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.466496e+00	7.919230e-01	2.559413e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.101663e+00	3.806331e-02	1.798371e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.793026e+00	1.538315e-01	5.455991e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.001489e+00	1.278362e-01	4.599135e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.145456e-01	7.403034e-02	3.077184e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.388601e-01	4.647143e-02	1.605531e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.733889e-02	4.983300e-03	1.414905e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.12319353405883851,0.005104738695686034,0.01944056732305513
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.007263e+00	7.542184e-01	2.035510e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.025596e+00	1.210209e-01	1.620626e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.690149e+00	9.214501e-02	4.053627e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.180217e-01	6.570282e-02	2.882345e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.359951e-01	4.011586e-02	1.910149e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.271625e-01	2.938328e-02	1.062013e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.996571e-02	1.744574e-02	5.756109e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.601692e-03	1.751399e-03	4.353486e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06157112096349724,0.0038633529484777135,0.013955728802631705
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.325078e+01	1.607042e+00	4.500715e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.579861e+00	2.155092e-01	5.261722e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.567792e+00	1.080444e-01	5.020114e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.577079e-01	6.920301e-02	2.869268e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.022011e-02	5.123199e-03	1.685982e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2480859586226995,0.010432241225042743,0.03208910867847231
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.464273e-01	1.725445e-01	5.120594e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.214806e+00	6.001558e-01	2.075026e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.768831e+00	8.834288e-01	3.316446e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.898794e+00	7.589627e-01	2.909793e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.007596e+00	2.774855e-01	1.510056e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.456979e+00	7.460313e-02	1.748853e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.688230e+00	1.716120e-01	3.982820e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.996814e+00	1.919838e-01	5.019280e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.440370e+00	1.916602e-01	4.802973e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.793751e-01	1.311363e-01	3.829697e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.102124e-01	7.129739e-02	3.079588e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.687498e-01	5.442648e-02	1.968473e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.833063e-01	3.270145e-02	1.193611e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.313564e-02	3.136846e-03	8.758871e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.12917448109997975,0.00669521032893329,0.020213230030224655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.033691e+00	4.069167e-01	3.248298e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.367353e+00	1.447076e+00	6.419906e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.041474e+00	1.681895e+00	5.273353e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.375787e+00	1.011371e+00	2.832206e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.127752e+00	3.033846e-01	1.521462e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.650921e+00	1.551205e-01	2.305814e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.393156e+00	1.793736e-01	3.381192e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.415159e+00	1.680165e-01	3.783861e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.672624e+00	1.236812e-01	3.871663e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.157770e+00	1.251043e-01	3.051384e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.798045e-01	6.935540e-02	2.413078e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.990005e-01	4.282772e-02	1.906420e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.965790e-01	3.738417e-02	1.332861e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.497663e-01	1.963140e-02	7.515711e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.131762e-02	2.128521e-03	6.545310e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.056488868499625706,0.004517794368828883,0.012824993214745152
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.169938e+00	2.837316e+00	3.120372e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.591625e+01	4.454850e+00	2.932326e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.837607e+01	3.189699e+00	7.521847e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.418196e+01	1.062171e+00	2.751478e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.147964e+00	6.104130e-01	5.389302e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.594140e+00	4.061414e-01	6.881609e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.395604e+00	3.207342e-01	6.970273e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.102039e+00	1.813785e-01	5.614335e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.296526e+00	1.094008e-01	3.812524e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.840108e-01	7.297872e-02	3.167259e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.405828e-01	5.375911e-02	2.066128e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.696539e-02	2.974129e-03	9.938528e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.22617811373090257,0.010650557401673921,0.0408780344553622
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.166755e+00	5.398853e-01	1.495864e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.743993e+00	1.129008e+00	2.897142e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.187338e+00	4.198152e-02	1.429724e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.970495e+00	1.588746e-01	5.987574e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.145926e+00	1.267085e-01	5.170721e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.038743e-01	7.714402e-02	3.338603e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.931578e-01	5.122359e-02	1.929695e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.174132e-01	3.175239e-02	8.923498e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.817989e-03	2.445803e-03	5.674641e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.10427465267242148,0.0063016665343857,0.024666957937805933
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.503950e+00	1.792917e+00	5.386012e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.019949e+01	2.292660e+00	5.126923e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.712391e+00	2.182246e-02	1.120220e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.353418e+00	1.158008e-01	4.442777e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.411078e+00	9.717067e-02	4.191748e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.419081e-01	6.254653e-02	2.654940e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.989719e-01	4.132441e-02	1.757596e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.080994e-01	2.634072e-02	9.988116e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.811249e-02	4.075887e-03	1.198000e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.0389083289589346,0.0036169581964627037,0.013308869300474195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.415601e+02	2.707962e+01	6.527839e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.218786e+01	3.033520e+00	5.606324e-01
1.750000e-02	7.500000e-03	7.500000e-03	7.342590e+00	8.370625e-02	6.353465e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.942301e+00	7.383182e-02	5.278264e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.701916e+00	1.048769e-01	4.304593e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.913976e-01	8.082354e-02	3.213117e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.516510e-01	5.852717e-02	2.294330e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.910291e-02	3.799643e-03	1.086470e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.21875230483691385,0.010426123776739626,0.03710701847245809
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.160609e+00	5.931047e-01	1.922687e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.248798e+00	8.406739e-01	3.391476e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.106095e+00	9.451730e-01	2.956847e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.610230e+00	8.264670e-01	1.958021e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.557747e+00	3.351696e-01	1.057569e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.089420e+00	6.166784e-02	1.363107e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.529639e+00	1.225026e-01	3.954629e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.946546e+00	1.429932e-01	4.790063e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.405442e+00	1.319995e-01	4.974775e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.938401e-01	1.103153e-01	4.003411e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.440098e-01	7.459017e-02	3.068297e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.704916e-01	5.159366e-02	1.994336e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.806013e-01	3.252416e-02	1.131800e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.334980e-02	3.139392e-03	8.885374e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10702447346519313,0.005545369354907695,0.02170498721718371
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.113697e+00	1.989966e+00	5.725170e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.990764e+00	1.921407e+00	9.466258e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.473677e+00	1.880167e+00	4.356459e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.721924e+00	1.065209e+00	2.216076e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.559440e+00	3.729408e-01	1.162560e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.926239e+00	8.482090e-02	1.095169e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.737944e+00	8.322582e-02	2.966916e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.002059e+00	8.930069e-02	3.492283e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.371951e+00	7.871809e-02	3.438168e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.703599e-01	6.259002e-02	2.494442e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.998914e-01	4.184777e-02	1.841072e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.565824e-01	3.426438e-02	1.135120e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.146516e-02	3.400050e-03	1.123624e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.04199711378530596,0.0033806464643983056,0.012855585770867643
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.292949e+02	1.992937e+01	5.339699e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.612609e+01	5.528347e+00	1.148772e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.651279e+01	2.055222e+00	4.038701e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.544655e+01	6.721827e-01	8.458722e-02
1.625000e-02	3.750000e-03	3.750000e-03	8.580539e+00	1.854491e-01	3.175116e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.115159e+00	1.042895e-01	4.174031e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.328047e+00	5.630600e-02	3.800979e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.389305e+00	7.833869e-02	3.818328e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.769465e+00	9.748574e-02	3.634167e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.105230e+00	8.437117e-02	3.411854e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.988534e-01	6.410692e-02	2.389125e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.488552e-02	3.758734e-03	1.338356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2336471532731044,0.009268528361821377,0.030490263143535284
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.496821e+00	3.638118e-01	1.026228e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.482119e+00	6.760459e-01	2.660085e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.657165e+00	1.297268e-01	3.256187e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.513646e+00	1.672751e-01	5.046274e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.506982e-01	1.049970e-01	4.029561e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.464686e-01	7.554147e-02	2.495822e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.982918e-01	4.054899e-02	1.386966e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.333780e-02	4.428288e-03	1.198455e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11476434899989693,0.0053293688218852,0.018017997557336657
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.606151e+00	7.234854e-01	2.305465e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.392510e+00	1.008974e-01	1.390820e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.474826e+00	8.103227e-02	3.759304e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.514821e-01	7.106259e-02	2.473872e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.955267e-01	4.181265e-02	1.618241e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.080759e-01	2.579259e-02	1.018608e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.077246e-02	1.872035e-02	5.034129e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.441196e-03	1.521336e-03	4.483579e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.058102033779082934,0.0038601155565239076,0.012716605176028961
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.401831e+01	1.485644e+00	4.107481e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.931998e+00	1.563271e-01	5.666421e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.424555e+00	1.027955e-01	4.257157e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.257488e-01	8.455634e-02	2.475906e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.756625e-02	5.094814e-03	1.566806e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23219278696511558,0.012404708865169423,0.03238357347942161
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.379617e-01	2.208284e-01	9.107763e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.709111e+00	8.272498e-01	3.618920e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.500089e+00	1.050004e+00	4.192686e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.215591e+00	5.953401e-01	2.408493e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.846015e+00	6.988958e-02	1.068826e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.080779e+00	2.061443e-01	4.089603e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.330068e+00	2.436398e-01	4.888646e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.714230e+00	2.190729e-01	4.958793e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.225964e+00	1.399510e-01	4.331698e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.465044e-01	1.267702e-01	3.492919e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.244225e-01	7.812255e-02	2.549609e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.115452e-01	5.432693e-02	1.830277e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.556507e-01	3.070312e-02	9.541689e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.073658e-02	3.157475e-03	7.428150e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.11969259392943978,0.0067978506340850425,0.01899710202362183
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.398509e+00	4.984546e-01	4.103879e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.110636e+00	1.844104e+00	6.314304e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.418919e+00	1.757649e+00	5.348083e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.526196e+00	7.131544e-01	3.450190e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.742095e+00	1.551136e-01	1.630143e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.139214e+00	1.779280e-01	2.844747e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.956242e+00	1.915673e-01	3.997504e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.088536e+00	1.476321e-01	4.035124e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.477712e+00	1.003184e-01	3.248633e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.033341e+00	9.626575e-02	2.697105e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.998524e-01	6.843293e-02	2.208744e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.489977e-01	4.750428e-02	1.718222e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.678148e-01	3.189072e-02	1.228654e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.365245e-01	1.994669e-02	6.874960e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.902839e-03	2.626163e-03	5.701538e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.0521687011643741,0.004306178647188831,0.011685366090848227
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.428448e+00	3.262341e+00	3.410089e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.002747e+01	5.377972e+00	2.236017e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.958482e+01	2.872503e+00	6.020834e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.355046e+01	7.273316e-01	3.612614e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.382204e+00	3.880063e-01	6.709265e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.968731e+00	2.462314e-01	8.551539e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.048807e+00	2.340333e-01	6.393232e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.889243e+00	1.426275e-01	4.740820e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.184049e+00	1.201470e-01	3.495043e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.167847e-01	7.256124e-02	2.973291e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.146815e-01	5.617794e-02	1.850185e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.487271e-02	3.334567e-03	8.140611e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.21275493750158467,0.010862655698717583,0.03889085796081801
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.502792e+00	6.264639e-01	1.825617e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.023953e+00	1.031561e+00	2.786434e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.914374e+00	8.591715e-02	2.847846e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.795279e+00	1.583947e-01	5.768010e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.027569e+00	1.195257e-01	4.643846e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.385946e-01	8.812026e-02	2.836204e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.489946e-01	4.500096e-02	1.691118e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.329300e-02	2.860906e-02	7.487843e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.941905e-03	1.769915e-03	4.671389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09749148772640048,0.0064596866759720345,0.023053236918943704
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.088255e+00	2.378280e+00	7.380002e-01
3.500000e-02	1.500000e-02	1.500000e-02	1.035305e+01	1.924700e+00	4.586370e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.920397e+00	5.432418e-02	2.397839e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.182143e+00	1.214814e-01	4.309866e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.360932e+00	9.444173e-02	3.728950e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.057084e-01	6.542477e-02	2.394677e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.708779e-01	3.969769e-02	1.494403e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.913357e-01	2.488167e-02	9.735604e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.576196e-02	4.287209e-03	1.062009e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.03690281278677818,0.0036796605101149446,0.012348550423495613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.695408e+02	3.066464e+01	7.715592e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.579225e+01	8.644708e-01	5.393788e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.345292e+00	1.206290e-01	7.185645e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.844918e+00	7.149813e-02	4.721166e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.701911e+00	1.056405e-01	3.733043e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.692085e-01	8.566943e-02	2.899222e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.402988e-01	5.873912e-02	2.023815e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.683022e-02	3.911644e-03	1.069344e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.20526098393568176,0.011742742905029191,0.036696463066919954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.474367e+00	7.542161e-01	3.028864e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.832008e+00	1.044227e+00	4.841079e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.586351e+00	9.855067e-01	3.415745e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.795863e+00	6.313220e-01	1.742711e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.415151e+00	9.539898e-02	8.127424e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.856486e+00	1.352401e-01	2.853457e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.282832e+00	1.762619e-01	4.345280e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.742060e+00	1.612651e-01	4.995602e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.269367e+00	1.267560e-01	4.421871e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.977689e-01	9.940029e-02	3.655565e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.704766e-01	8.211699e-02	2.615298e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.252700e-01	5.314402e-02	1.842662e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.552461e-01	2.932344e-02	9.473005e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.103305e-02	3.324839e-03	7.495404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.09981453363807777,0.006017404613054653,0.01998246950798055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.706839e+00	2.493806e+00	1.054858e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.147411e+01	2.396676e+00	7.249275e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.741072e+00	1.597027e+00	2.489768e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.096401e+00	6.719328e-01	1.759211e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.936051e+00	1.106432e-01	4.737948e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.435458e+00	1.258393e-01	1.831971e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.493812e+00	9.663988e-02	3.215533e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.882618e+00	8.886265e-02	3.436820e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.298398e+00	7.510870e-02	3.037301e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.133622e-01	6.473932e-02	2.237895e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.598971e-01	4.092590e-02	1.625689e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.374563e-01	2.829285e-02	1.078372e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.960793e-02	4.074113e-03	9.879678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.03937591033085107,0.0034114552114589483,0.011284632419860413
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.523267e+02	2.203931e+01	6.537915e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.211333e+01	3.502803e+00	8.863605e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.314074e+01	1.618930e+00	2.015326e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.310275e+01	4.302542e-01	3.122427e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.584005e+00	5.859103e-02	4.578480e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.732341e+00	5.667004e-02	4.493916e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.094595e+00	6.271768e-02	3.602319e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.277660e+00	7.856190e-02	3.197906e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.700591e+00	1.004971e-01	3.521304e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.054307e+00	8.681696e-02	3.196347e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.716883e-01	7.025976e-02	2.224297e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.266894e-02	3.805791e-03	1.110590e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21295066645988767,0.008896842963279,0.02949674633742605
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.025997e+00	4.399830e-01	1.224346e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.161881e+00	4.915693e-01	2.755305e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.234774e+00	1.412719e-01	4.182198e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.237053e+00	1.425370e-01	4.902004e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.191321e-01	1.117053e-01	3.489328e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.702397e-01	6.392334e-02	2.095406e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.643831e-01	4.382781e-02	1.204048e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.026798e-02	3.964019e-03	9.270805e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10676746253755791,0.005041338125367348,0.01660920641110382
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.153170e+00	7.155852e-01	2.114793e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.869374e+00	8.653378e-02	2.110171e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.256781e+00	8.804990e-02	3.503842e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.655037e-01	6.467456e-02	2.311761e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.669413e-01	5.167828e-02	1.368610e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.790260e-01	2.723635e-02	9.038200e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.241075e-02	1.973229e-02	4.572183e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.981209e-03	1.554961e-03	4.236300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.054760383866509665,0.0037815769747899103,0.011480087365234731
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.469310e+01	1.373774e+00	3.898641e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.393667e+00	1.714916e-01	5.187618e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.296520e+00	1.033861e-01	4.281261e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.842527e-01	7.394782e-02	2.226367e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.474600e-02	5.393937e-03	1.367734e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2180069400652181,0.01095520325682292,0.030659304957547817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.688470e-01	2.331982e-01	7.128489e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.176944e+00	8.910165e-01	3.800527e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.219482e+00	1.048296e+00	4.793548e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.520644e+00	4.733089e-01	1.650047e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.679248e+00	1.277820e-01	2.096223e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.754863e+00	2.055833e-01	4.416555e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.996928e+00	2.122584e-01	4.958949e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.447875e+00	1.542173e-01	4.537266e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.050421e+00	1.375617e-01	3.846046e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.054512e-01	9.040020e-02	3.090933e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.417807e-01	6.545338e-02	2.446058e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.724337e-01	6.098688e-02	1.523039e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.304661e-01	2.872685e-02	8.547871e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.580752e-03	2.789579e-03	6.090207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.10932263036422767,0.0064036117758491246,0.018372895744101073
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.149509e+00	7.026975e-01	5.056227e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.553182e+00	2.319967e+00	8.540085e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.509701e+00	1.589960e+00	4.152407e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.153170e+00	5.020079e-01	1.350576e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.050628e+00	7.999008e-02	4.017228e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.608969e+00	1.442478e-01	3.648701e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.571819e+00	1.977189e-01	4.491534e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.800308e+00	1.369634e-01	3.729284e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.280967e+00	9.642853e-02	3.020909e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.863168e-01	7.160752e-02	2.679940e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.184223e-01	5.754252e-02	2.072600e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.043624e-01	5.322093e-02	1.531821e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.403896e-01	3.563351e-02	1.065492e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.210714e-01	2.406812e-02	5.900298e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.559854e-03	2.043463e-03	5.361971e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.047770152002509746,0.00390536499648874,0.01118080521336276
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.295148e+01	4.065435e+00	4.365694e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.504489e+01	6.244563e+00	1.660199e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.051840e+01	2.477980e+00	5.966048e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.232881e+01	4.593371e-01	7.824837e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.348316e+00	3.244796e-01	8.792887e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.426519e+00	2.259225e-01	6.712456e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.639266e+00	1.285004e-01	6.319567e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.687693e+00	1.606637e-01	5.102885e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.069611e+00	9.730826e-02	3.173946e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.627531e-01	7.691626e-02	2.526537e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.794216e-01	5.858247e-02	1.821515e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.333945e-02	3.053238e-03	7.867003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.19744865377595425,0.011603466307266469,0.037369448520536946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.022128e+00	7.780225e-01	2.437908e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.104578e+00	8.400679e-01	2.654092e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.638505e+00	1.320893e-01	3.954840e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.599704e+00	1.692285e-01	5.541854e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.992111e-01	1.195435e-01	4.115860e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.641909e-01	7.314984e-02	2.583439e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.115645e-01	4.839242e-02	1.403351e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.447788e-02	2.601894e-02	6.433530e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.525359e-03	1.433294e-03	3.401388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.08994653234845514,0.006998873208488979,0.021681193741321686
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.286245e+01	3.317506e+00	1.036617e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.496521e+00	1.264498e+00	3.619746e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.293067e+00	7.970799e-02	3.615942e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.099536e+00	1.358762e-01	4.184360e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.257636e+00	1.038708e-01	3.625201e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.513561e-01	6.527989e-02	2.160629e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.464582e-01	4.826146e-02	1.344108e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.680023e-01	2.719730e-02	8.713456e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.406262e-02	4.217579e-03	9.834274e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.0347486429479956,0.003883679954268464,0.01144288801319833
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.927114e+02	3.201264e+01	8.750432e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.035386e+01	0.000000e+00	9.405405e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.946999e+00	1.051053e-01	7.598380e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.798297e+00	8.976143e-02	3.721051e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.633031e+00	1.147093e-01	3.633291e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.277420e-01	8.928632e-02	2.747717e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.039654e-01	6.263697e-02	1.812400e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.538807e-02	3.902518e-03	9.813645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.193298831167878,0.011469286324952616,0.0347452850492575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.660418e+00	7.667022e-01	2.684545e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.378385e+00	1.155979e+00	4.118023e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.065102e+00	9.922546e-01	3.491666e-01
1.350000e-01	1.500000e-02	1.500000e-02	4.016452e+00	5.340066e-01	1.423163e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.351278e+00	4.623857e-02	1.493383e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.645979e+00	1.555189e-01	3.533121e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.088753e+00	1.630322e-01	4.658696e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.582102e+00	1.495828e-01	4.718046e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.138685e+00	1.251282e-01	4.146971e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.846355e-01	9.945567e-02	3.403256e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.874650e-01	7.116102e-02	2.620114e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.852524e-01	6.100340e-02	1.563906e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.327774e-01	3.150177e-02	8.438020e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.838859e-03	2.732623e-03	6.169071e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09190102833905539,0.006274511960132623,0.019382772544699778
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.215285e+01	2.881629e+00	1.195641e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.368851e+01	2.765670e+00	8.269630e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.023589e+01	1.548966e+00	3.913053e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.553742e+00	3.577720e-01	2.535227e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.294492e+00	6.476778e-02	1.279229e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.047497e+00	1.211307e-01	2.397189e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.349932e+00	1.089319e-01	3.337751e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.736460e+00	1.021876e-01	3.688956e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.199505e+00	8.566707e-02	2.820462e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.305678e-01	6.393976e-02	2.264439e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.177162e-01	4.534653e-02	1.508499e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.143104e-01	3.281605e-02	9.553301e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.706966e-02	3.746864e-03	8.979968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03670065385360629,0.0036890307001910885,0.010651518768318706
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.755514e+02	2.433353e+01	7.273390e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.608392e+01	2.734586e+00	1.050521e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.900925e+01	4.481052e-01	3.497618e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.152929e+01	3.638979e-01	5.741339e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.859500e+00	7.112116e-02	6.797519e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.411645e+00	7.120933e-02	4.562919e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.940054e+00	7.322339e-02	3.528872e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.170847e+00	8.568430e-02	2.870672e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.603349e+00	1.092778e-01	3.874729e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.999129e-01	9.433008e-02	2.736728e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.327381e-01	6.984188e-02	2.060221e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.056014e-02	3.888528e-03	1.066304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.19997529573056633,0.009455643340525788,0.02803822110000434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.393682e+00	4.725611e-01	1.392237e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.804646e+00	3.503484e-01	2.407276e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.998520e+00	1.402169e-01	4.660494e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.133858e+00	1.495765e-01	4.568737e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.395272e-01	9.357176e-02	3.219309e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.284834e-01	8.066155e-02	1.906241e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.362559e-01	4.095342e-02	1.067827e-01
7.950000e-01	2.050000e-01	2.050000e-01	8.477419e-03	3.740960e-03	8.191419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10286554743614484,0.0049751561075532386,0.01541304693187992
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.419888e+00	6.701848e-01	1.945877e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.561110e+00	5.874979e-02	2.279835e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.192983e+00	8.155352e-02	3.402605e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.484136e-01	6.014881e-02	2.136570e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.386322e-01	5.257752e-02	1.282304e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.699846e-01	3.350443e-02	7.919312e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.112381e-02	1.639284e-02	4.432416e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.495441e-03	1.728807e-03	3.929949e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05317688409862428,0.0036323686479450487,0.011166658766391446
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.497153e+01	1.274377e+00	3.474064e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.184455e+00	9.206102e-02	5.161848e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.242245e+00	1.000129e-01	3.692129e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.659177e-01	7.751952e-02	2.149229e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.312600e-02	5.024725e-03	1.418491e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.20660821671045831,0.0102978166558714,0.02987621489863701
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.655441e-01	2.751783e-01	8.396202e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.805663e+00	1.111773e+00	3.623306e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.698271e+00	1.042205e+00	4.316050e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.305287e+00	2.249437e-01	2.962074e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.422765e+00	8.865797e-02	3.432720e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.551100e+00	2.528759e-01	4.641078e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.786549e+00	1.888570e-01	4.827979e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.269638e+00	1.366056e-01	4.313353e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.356397e-01	1.459081e-01	3.517617e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.413571e-01	1.021006e-01	2.866908e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.922686e-01	6.315779e-02	2.111000e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.369703e-01	5.380580e-02	1.377771e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.138844e-01	2.858543e-02	7.998755e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.628425e-03	2.190425e-03	6.127508e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10298878016231648,0.005983872409511842,0.01782520297674202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.194913e+00	1.055056e+00	4.801403e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.054362e+01	2.717238e+00	8.017962e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.084791e+00	1.067863e+00	5.835751e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.509131e+00	2.361777e-01	3.007287e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.611464e+00	8.245554e-02	3.233030e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.310986e+00	1.446892e-01	3.850528e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.345243e+00	1.190443e-01	4.124507e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.689611e+00	1.189608e-01	3.391230e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.159112e+00	7.673110e-02	3.233363e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.555921e-01	8.222310e-02	2.293710e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.819876e-01	5.632858e-02	2.012595e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.826005e-01	6.240923e-02	1.316563e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.191680e-01	3.097825e-02	1.079559e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.119634e-01	2.397591e-02	5.841091e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.485897e-03	2.325389e-03	5.447219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.044991715791998926,0.0036054955814729117,0.01043909210435312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.761612e+01	5.954896e+00	3.886994e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.877893e+01	6.264620e+00	1.145942e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.964554e+01	1.450978e+00	9.301498e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.118884e+01	2.157053e-01	8.656634e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.681087e+00	4.048553e-01	7.166193e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.010230e+00	1.899919e-01	7.683739e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.498041e+00	1.093140e-01	5.902273e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.596612e+00	1.112330e-01	3.986496e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.025509e+00	9.188784e-02	2.921421e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.327132e-01	9.206340e-02	2.314736e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.525698e-01	5.735665e-02	1.845175e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.234585e-02	3.353527e-03	7.315909e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.18828311707640713,0.011409419258638281,0.03548011157895295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.438673e+00	8.613981e-01	2.722436e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.938411e+00	6.151424e-01	2.702578e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.489371e+00	1.374870e-01	4.572553e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.542221e+00	1.601387e-01	4.937404e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.303820e-01	1.128540e-01	3.718155e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.272514e-01	8.039217e-02	2.253275e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.785907e-01	4.217609e-02	1.347234e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.286660e-02	2.430760e-02	5.488168e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.832725e-03	1.396291e-03	3.556985e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.08632559442751579,0.006730481893850809,0.020654124503027324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.560020e+01	3.870250e+00	1.139364e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.097638e+00	7.027020e-01	3.897242e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.082741e+00	6.275322e-02	3.852567e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.135221e+00	1.242645e-01	3.873084e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.255950e+00	9.323404e-02	3.364650e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.347414e-01	6.258726e-02	2.177264e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.265793e-01	5.629734e-02	1.253680e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.585374e-01	3.383922e-02	7.620179e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.158490e-02	3.615385e-03	1.027936e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03393709756440572,0.003794450085055908,0.010697444340506408
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.003483e+02	3.146896e+01	8.250395e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.748635e+01	0.000000e+00	1.247063e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.025713e+00	6.955930e-02	7.438770e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.845796e+00	6.643360e-02	3.736469e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.663541e+00	1.142033e-01	3.418808e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.207223e-01	9.444132e-02	2.487871e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.926881e-01	6.115734e-02	1.747237e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.374934e-02	4.240345e-03	9.380727e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.18448701546683488,0.01138564188964633,0.03397354971764313
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.941349e+00	8.793658e-01	3.018305e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.898345e+00	1.290642e+00	4.378524e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.246379e+00	8.609443e-01	3.775577e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.847239e+00	3.100382e-01	1.573313e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.168010e+00	7.225467e-02	2.537095e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.566202e+00	1.371677e-01	3.995772e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.024804e+00	1.619915e-01	4.342821e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.463468e+00	1.450946e-01	4.897517e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.043556e+00	1.411005e-01	3.602825e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.240534e-01	1.099115e-01	2.910207e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.513547e-01	6.960853e-02	2.181789e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.510470e-01	5.291403e-02	1.462507e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.159481e-01	2.732267e-02	7.815876e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.861542e-03	2.248688e-03	6.248887e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.0878393878134039,0.006095695689363023,0.018823212850759594
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.500344e+01	3.533352e+00	1.136569e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.453461e+01	2.740564e+00	7.802405e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.258408e+00	8.269018e-01	4.032516e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.816347e+00	1.535920e-01	7.777894e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.937311e+00	6.059890e-02	2.103475e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.898275e+00	8.557797e-02	2.801208e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.294642e+00	1.022381e-01	3.685704e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.726560e+00	9.530887e-02	3.380521e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.159241e+00	7.948455e-02	2.835776e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.974932e-01	6.020665e-02	2.107535e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.063677e-01	7.088148e-02	1.325344e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.972204e-01	2.950245e-02	9.408488e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.519481e-02	4.080989e-03	9.018533e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03552477211855593,0.0035943131807454967,0.010368222324118
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.862919e+02	2.420205e+01	7.051289e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.138721e+01	1.756066e+00	4.446755e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.705262e+01	0.000000e+00	1.081207e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.092110e+01	2.845431e-02	6.876091e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.662883e+00	6.220947e-02	5.403375e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.317603e+00	6.159377e-02	3.834273e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.895344e+00	4.980424e-02	3.319066e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.160270e+00	7.551697e-02	3.132118e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.596733e+00	1.231168e-01	3.143824e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.733747e-01	1.001624e-01	2.558936e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.134026e-01	7.214959e-02	2.035745e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.923812e-02	4.298100e-03	1.081426e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.1838149762356215,0.009143306914214139,0.02627394813975112
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.872883e+00	4.818529e-01	1.643081e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.326970e+00	1.686785e-01	1.084805e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.671974e+00	1.686210e-01	4.841893e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.660909e-01	1.275899e-01	3.720752e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.755732e-01	9.662959e-02	2.683719e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.784006e-01	5.630712e-02	1.729852e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.125127e-01	3.427083e-02	9.076763e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.816108e-03	3.377942e-03	6.758610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.09834144338138455,0.004975751721102206,0.014072331781252487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.729815e+00	6.328740e-01	2.122073e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.271153e+00	1.056104e-01	2.406680e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.069559e+00	9.163324e-02	2.923372e-01
2.675000e-01	3.750000e-02	3.750000e-02	5.921764e-01	5.562807e-02	1.908159e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.192793e-01	4.454592e-02	1.170862e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.551383e-01	2.595588e-02	7.674087e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.987024e-02	2.115024e-02	4.040366e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.156295e-03	1.474389e-03	3.392793e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.051124849097810114,0.003751377668155788,0.010058144089445213
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.538725e+01	1.173464e+00	3.625040e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.842378e+00	1.159687e-01	4.728731e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.176713e+00	9.682565e-02	3.213669e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.330338e-01	7.013170e-02	1.905102e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.141193e-02	5.573652e-03	1.258500e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19186196110118822,0.010028897963751116,0.028973984895600158
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.960136e-01	3.669567e-01	1.722695e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.815730e+00	1.325213e+00	4.750960e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.003366e+00	7.760291e-01	2.968800e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.998797e+00	2.857982e-02	1.892505e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.975544e+00	1.886739e-01	4.161437e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.141264e+00	1.955052e-01	4.957721e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.530816e+00	1.672044e-01	4.453917e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.125634e+00	1.312399e-01	3.983592e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.223100e-01	1.029869e-01	3.439579e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.701886e-01	9.125433e-02	2.439150e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.457501e-01	5.825329e-02	1.989206e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.931429e-01	4.224033e-02	1.201502e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.603544e-02	3.298237e-02	6.445461e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.818068e-03	2.130192e-03	4.544296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09430971136211351,0.00581520210889952,0.017013913010541865
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.596993e+00	1.638348e+00	5.944686e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.181610e+01	2.310326e+00	8.379616e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.633881e+00	7.426919e-01	2.154801e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.816236e+00	1.800347e-01	2.630709e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.963659e+00	1.032268e-01	5.140831e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.825658e+00	1.289714e-01	4.550690e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.071580e+00	1.415639e-01	3.545416e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.467539e+00	9.426723e-02	3.269719e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.065652e+00	8.561305e-02	2.722249e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.574879e-01	6.516353e-02	2.327391e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.392957e-01	6.679976e-02	1.771644e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.416009e-01	3.966464e-02	1.375809e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.079556e-01	3.537422e-02	9.049487e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.027577e-01	2.138292e-02	5.691078e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.860994e-03	2.385622e-03	4.609914e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04139830007169758,0.003252257976179826,0.009920352334416689
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.605236e+01	8.167111e+00	4.225152e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.169795e+01	5.345925e+00	1.223353e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.848895e+01	1.156215e+00	3.814153e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.979366e+00	2.050973e-01	9.229979e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.746658e+00	9.673393e-02	9.912100e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.583014e+00	2.153841e-01	6.413135e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.253300e+00	1.366838e-01	5.339757e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.473914e+00	1.164504e-01	3.494126e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.286378e-01	8.832957e-02	2.836056e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.891461e-01	6.989269e-02	2.283263e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.442732e-01	6.230235e-02	1.517841e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.111835e-02	3.192583e-03	7.953122e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.1739776200524119,0.011732309531997942,0.03333429693949974
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.162688e+00	9.922184e-01	3.417045e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.566571e+00	3.514146e-01	2.268151e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.316083e+00	1.695566e-01	4.837348e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.349348e+00	1.574422e-01	4.692134e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.666021e-01	1.273594e-01	3.161545e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.621039e-01	6.378318e-02	1.926246e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.504937e-01	3.688751e-02	1.127844e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.008151e-02	2.104856e-02	4.829671e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.317386e-03	1.367979e-03	2.266772e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08058080050665438,0.0069761817203492504,0.0189871301301765
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.922644e+01	4.143417e+00	1.413152e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.606097e+00	2.549222e-01	2.748850e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.878472e+00	9.093281e-02	3.414508e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.084631e+00	1.467927e-01	3.543638e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.143710e+00	1.063965e-01	2.717020e-01
2.660000e-01	4.100000e-02	4.100000e-02	5.834534e-01	5.802586e-02	2.073422e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.050291e-01	4.100108e-02	1.175817e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.441672e-01	2.482588e-02	7.332300e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.139671e-02	4.671244e-03	8.590288e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03233921598394091,0.0041089932539177185,0.00966861379624126
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.109750e+02	2.833122e+01	9.348678e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.603863e+01	1.183612e-01	1.166738e+00
1.750000e-02	7.500000e-03	7.500000e-03	5.794393e+00	1.195236e-01	6.458795e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.735946e+00	8.872470e-02	2.886672e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.585050e+00	1.210741e-01	2.857209e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.820675e-01	8.728350e-02	2.331800e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.778753e-01	5.895621e-02	1.492663e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.284491e-02	4.526178e-03	8.724685e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.1723784075392713,0.011702862169461481,0.03261606663697078
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.503891e+00	9.962947e-01	3.845359e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.577448e+00	1.400430e+00	4.942425e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.260472e+00	6.159768e-01	3.242500e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.647066e+00	7.384247e-02	6.674126e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.930728e+00	1.336740e-01	3.098629e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.310630e+00	1.730370e-01	4.401891e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.824793e+00	1.586649e-01	4.461456e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.342201e+00	1.410641e-01	4.234185e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.458280e-01	1.133088e-01	3.743674e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.549308e-01	9.144603e-02	3.032693e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.076299e-01	6.933444e-02	1.961181e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.111175e-01	4.123452e-02	1.251128e-01
5.700000e-01	3.000000e-02	3.000000e-02	9.838166e-02	3.417772e-02	6.511520e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.987880e-03	2.148270e-03	4.588352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08144773014933632,0.006352315590585925,0.017530964659625684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.029413e+01	4.567153e+00	1.565861e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.409159e+01	1.950997e+00	7.906171e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.142904e+00	5.693674e-01	1.555250e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.118659e+00	1.324417e-01	2.051900e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.475246e+00	6.193472e-02	3.439137e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.705145e+00	9.996596e-02	3.223623e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.140224e+00	1.242702e-01	3.505083e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.571930e+00	1.049127e-01	3.387440e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.077610e+00	9.109578e-02	2.480660e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.627797e-01	6.101497e-02	1.857480e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.623336e-01	4.166487e-02	1.397219e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.858834e-01	3.513300e-02	8.963814e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.406346e-02	4.068457e-03	7.873055e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03316197898499355,0.0036647300387842516,0.010020697766385485
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.024588e+02	2.451206e+01	8.158043e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.714289e+01	8.193703e-01	6.222331e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.550702e+01	8.598379e-02	8.961153e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.950635e+00	8.205818e-02	1.131326e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.310921e+00	9.039851e-02	5.452883e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.066420e+00	1.043513e-01	3.862766e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.731413e+00	7.957913e-02	2.710629e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.026712e+00	8.922323e-02	2.485827e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.507499e+00	1.088325e-01	3.071993e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.144070e-01	8.822590e-02	2.449605e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.877217e-01	7.574137e-02	1.852833e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.735809e-02	4.045639e-03	1.121235e-02
END YODA_SCATTER2D_V2



==> anc/ZJ_xL1_MUR2_MUF2_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.315541821679291,0.007516179814656965,0.04825137180345285
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.593047e-01	1.990482e-01	3.027982e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.800754e+00	1.195604e+00	1.968451e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.866360e+00	7.250910e-01	1.281949e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.166115e+00	8.582257e-02	4.074842e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.985687e+00	1.512931e-01	9.108923e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.012148e+00	1.038614e-01	7.340706e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.564057e-01	5.427385e-02	3.913610e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.036330e-02	5.328958e-03	3.231990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.17288398625962428,0.0047568589235181535,0.03745876617549554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.188191e+00	9.843423e-01	9.449435e-02
1.350000e-01	3.000000e-02	3.000000e-02	5.398708e+00	1.055918e+00	1.555856e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.426141e+00	3.886920e-02	6.801233e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.627409e+00	9.117686e-02	7.900712e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.590571e-01	6.124558e-02	4.712415e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.628699e-01	3.550879e-02	2.382832e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.368128e-01	1.899720e-02	1.059386e-01
7.750000e-01	2.250000e-01	2.250000e-01	7.312475e-03	1.663138e-03	7.952068e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.09562890470115079,0.005048799275633023,0.039401124887251726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.843237e+00	3.101644e+00	2.630931e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.055434e+00	8.015597e-01	5.579225e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.672449e+00	9.884272e-02	1.526505e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.342224e+00	1.151924e-01	9.856579e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.214029e-02	8.218588e-03	5.200392e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.30389836527382286,0.008245697065908053,0.04656455620846017
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.943558e-02	5.900321e-02	2.150170e-02
8.500000e-02	2.500000e-02	2.500000e-02	4.283974e-01	2.904765e-01	8.434823e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.211743e+00	7.020579e-01	1.663338e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.220328e+00	1.042769e+00	2.006383e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.133110e+00	1.067304e+00	1.601957e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.506442e+00	6.527121e-01	7.054847e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.442716e+00	1.264886e-01	5.625775e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.014479e+00	1.054223e-01	3.446778e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.420907e+00	1.342072e-01	6.627500e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.771798e+00	1.288750e-01	7.420110e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.165708e+00	9.879179e-02	6.510886e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.207739e-01	6.775591e-02	4.768309e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.738705e-01	3.978788e-02	2.828790e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.619677e-02	3.401329e-03	2.737724e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.17586024267192388,0.004829168053299776,0.03711655459546301
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.026643e-01	2.110939e-01	3.270747e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.197542e+00	7.504287e-01	1.084337e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.567379e+00	1.426130e+00	1.878483e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.943774e+00	1.820849e+00	2.262053e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.873691e+00	1.697611e+00	2.013208e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.043702e+00	1.089452e+00	1.303049e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.606513e+00	3.543479e-01	1.005385e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.772174e+00	3.539125e-02	3.852516e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.899177e+00	7.440680e-02	6.090863e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.087597e+00	8.423693e-02	7.101242e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.425429e+00	7.448365e-02	6.138433e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.056040e-01	5.787824e-02	4.635604e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.283762e-01	4.001252e-02	3.015574e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.593443e-01	2.404740e-02	1.767551e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.004234e-02	2.376813e-03	1.624444e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.09008095528505124,0.003815580438401342,0.03330004057443421
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.008879e+00	1.381429e+00	1.457258e-01
8.750000e-03	3.750000e-03	3.750000e-03	4.532648e+00	2.865082e+00	2.826135e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.387788e+00	3.959307e+00	3.925479e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.314001e+00	4.076001e+00	3.743716e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.423121e+00	2.777187e+00	2.585876e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.130891e+00	8.723518e-01	2.459619e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.100606e+00	2.324171e-02	8.345517e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.231407e+00	9.309485e-02	1.259213e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.700165e+00	1.140982e-01	1.265772e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.627776e+00	1.062135e-01	9.584377e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.986863e-01	8.199954e-02	6.566436e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.512073e-02	4.608632e-03	3.536042e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.2775837034754479,0.0116480949208988,0.051333985370927204
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.299888e-01	3.364845e-01	1.472160e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.283925e+00	1.068428e+00	2.930136e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.187694e+00	6.447183e-01	9.355898e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.730415e+00	1.518322e-01	3.130245e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.896327e+00	1.778837e-01	6.848701e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.063613e+00	1.169546e-01	6.423285e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.206854e-01	6.195098e-02	3.846389e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.991109e-01	2.993205e-02	1.910060e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.015958e-02	2.231448e-03	1.126888e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1393662645712892,0.007393771187091669,0.03592813800500019
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.797003e+00	1.170660e+00	3.223974e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.318483e+00	2.043528e+00	5.255829e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.290915e+00	9.841752e-01	1.901130e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.169090e+00	8.890408e-02	1.063767e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.083920e+00	1.285632e-01	4.187555e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.218998e+00	9.350245e-02	5.053186e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.295129e-01	5.614037e-02	3.386149e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.086662e-01	3.234402e-02	1.968960e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.525225e-02	4.127631e-03	2.063535e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.05741534543375636,0.005301003216558096,0.02753605178781829
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.468431e+01	2.087694e+01	5.080605e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.201578e+01	6.420138e+00	2.259041e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.036674e+01	9.222503e-01	2.203366e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.722571e+00	1.421453e-01	1.598400e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.346435e+00	1.366360e-01	4.471331e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.458898e+00	1.174812e-01	6.160656e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.616111e-01	9.042201e-02	5.053575e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.996235e-02	5.698676e-03	3.172004e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.26863509309903216,0.01067365521675706,0.04755766116003757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.961307e-01	3.202050e-01	1.771088e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.287908e+00	6.151190e-01	2.032126e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.863678e+00	8.080401e-01	2.402551e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.429544e+00	9.150617e-01	2.220988e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.845206e+00	7.877028e-01	1.484410e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.985607e+00	4.849154e-01	3.779259e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.810568e+00	9.260014e-02	2.860561e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.546617e+00	1.174079e-01	2.741055e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.086124e+00	1.419035e-01	4.710601e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.609694e+00	1.309614e-01	5.845686e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.118122e+00	1.017626e-01	5.338245e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.811795e-01	6.770835e-02	4.068872e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.479567e-01	3.851124e-02	2.531894e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.546456e-02	3.331482e-03	2.555967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.145258782745101,0.006363295924469103,0.03495303378260309
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.505739e+00	1.342472e+00	4.502717e-01
1.750000e-02	5.000000e-03	5.000000e-03	4.930141e+00	1.815644e+00	4.190050e-01
2.875000e-02	6.250000e-03	6.250000e-03	5.813290e+00	1.666062e+00	4.151912e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.930460e+00	1.556189e+00	3.268869e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.208755e+00	1.042769e+00	1.934423e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.183806e+00	5.488615e-01	6.371949e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.240573e+00	1.290560e-01	5.298357e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.582937e+00	8.303000e-02	2.144349e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.012080e+00	9.126286e-02	3.469932e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.389474e+00	8.008847e-02	4.502265e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.465583e-01	5.876156e-02	3.585760e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.316186e-01	3.595289e-02	2.400378e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.618473e-02	3.870322e-03	2.615808e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.06612024689407119,0.004782154942280667,0.029351876645243816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.575142e+01	1.877761e+01	4.410682e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.796261e+01	7.864119e+00	1.697552e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.522951e+01	4.599253e+00	9.132281e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.690446e+01	2.699695e+00	4.680636e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.029127e+01	1.218413e+00	1.558197e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.948932e+00	3.719034e-01	1.793604e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.893911e+00	1.879085e-01	1.024437e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.981537e+00	7.352174e-02	1.908664e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.487564e+00	1.056053e-01	4.163082e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.807789e+00	1.110152e-01	6.075169e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.079091e+00	9.329467e-02	5.609318e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.790917e-02	5.804041e-03	4.040083e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3050994476440865,0.007530841265917465,0.05814677873386226
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.686633e-01	2.791167e-01	3.546302e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.218164e+00	1.455861e+00	2.039210e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.717372e+00	6.436513e-01	1.295710e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.807740e+00	9.642514e-02	5.452909e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.768767e+00	1.347293e-01	1.006811e+00
4.850000e-01	3.500000e-02	3.500000e-02	9.490178e-01	9.386377e-02	8.125831e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.406598e-01	5.193939e-02	4.572489e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.195743e-02	5.756723e-03	4.119973e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.16851881877146951,0.004730345286336618,0.04646357153521241
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.615973e+00	1.335042e+00	1.032476e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.041177e+00	9.995657e-01	1.233198e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.076726e+00	4.169182e-02	8.608929e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.560190e+00	7.776284e-02	9.527475e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.765172e-01	5.690420e-02	5.557319e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.801294e-01	3.487691e-02	2.884799e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.475067e-01	1.961198e-02	1.302884e-01
7.750000e-01	2.250000e-01	2.250000e-01	8.724405e-03	1.944367e-03	1.001639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.09999239720927132,0.005111926821729076,0.0497609442769031
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.162229e+00	3.741456e+00	2.544400e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.407185e+00	8.628826e-01	4.801418e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.585498e+00	8.104346e-02	1.662846e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.459894e+00	1.010559e-01	1.271957e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.311582e-02	8.737269e-03	6.840864e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.2974593912008361,0.00839966717169649,0.05686651545382704
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.402730e-02	6.213387e-02	2.034129e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.023740e-01	3.729445e-01	9.724571e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.445966e+00	9.235945e-01	1.916160e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.561018e+00	1.322571e+00	2.142509e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.336557e+00	1.248272e+00	1.505361e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.534732e+00	7.239055e-01	3.790980e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.274042e+00	6.206932e-02	9.219462e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.755277e+00	1.157521e-01	4.717449e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.197855e+00	1.309853e-01	7.778631e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.625469e+00	1.184604e-01	8.550155e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.102121e+00	9.139470e-02	7.383115e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.995529e-01	6.434147e-02	5.665268e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.805841e-01	3.958597e-02	3.567012e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.007388e-02	3.701635e-03	3.553161e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.17296725227513152,0.004865558251633012,0.04652901153682862
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.221617e-01	2.468334e-01	3.507700e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.529661e+00	1.076140e+00	1.357684e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.174015e+00	1.964741e+00	2.248724e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.541853e+00	2.378806e+00	2.418591e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.118476e+00	2.023394e+00	1.846119e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.897966e+00	1.156772e+00	9.272256e-02
1.385000e-01	1.350000e-02	1.350000e-02	4.283381e+00	3.079489e-01	1.449836e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.475615e+00	4.452173e-02	4.652216e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.668778e+00	7.186345e-02	7.432783e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.962129e+00	7.676137e-02	8.390379e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.364914e+00	6.793514e-02	7.641546e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.040464e-01	5.419501e-02	5.530462e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.458744e-01	3.910816e-02	3.792443e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.801004e-01	2.454834e-02	2.166845e-01
7.485000e-01	2.515000e-01	2.515000e-01	2.249565e-02	2.557023e-03	2.140898e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.09306392381146318,0.003910341372801468,0.04295783127182563
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.115571e+00	1.653032e+00	1.547168e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.193074e+00	3.713438e+00	3.244200e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.181082e+00	5.130748e+00	4.109696e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.452699e+00	4.740451e+00	3.552102e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.055860e+00	3.096004e+00	2.228150e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.580096e+00	1.025177e+00	2.262327e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.790779e+00	2.541322e-02	7.879076e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.102876e+00	8.255257e-02	1.407626e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.709889e+00	1.006595e-01	1.490469e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.694489e+00	9.732307e-02	1.224829e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.904892e-01	7.948027e-02	8.403049e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.223508e-02	5.030262e-03	4.849735e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.26797280905911625,0.011742638590806986,0.059775133580583506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.956449e-01	4.346275e-01	1.432399e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.683687e+00	1.260676e+00	3.058808e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.056965e+00	5.655906e-01	3.045009e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.447971e+00	1.654645e-01	3.838554e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.734993e+00	1.522838e-01	7.165850e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.023736e+00	1.063290e-01	7.176708e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.120990e-01	5.994607e-02	4.590848e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.078596e-01	3.173759e-02	2.278394e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.180604e-02	2.585795e-03	1.583525e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1365852000233158,0.007375464547570709,0.0429468136297349
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.112568e+00	1.754239e+00	4.392742e-01
3.500000e-02	1.500000e-02	1.500000e-02	7.453248e+00	2.530979e+00	5.504469e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.636370e+00	8.160198e-01	9.555506e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.625954e+00	1.576706e-01	2.091683e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.966135e+00	1.065215e-01	4.041096e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.223365e+00	8.120334e-02	5.876978e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.602696e-01	5.356410e-02	4.082606e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.346845e-01	3.312791e-02	2.324029e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.825913e-02	4.506577e-03	2.608577e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.06209003606150183,0.005370212362799359,0.03418808100772083
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.795915e+01	3.008023e+01	6.117664e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.917730e+01	6.072259e+00	1.069979e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.800442e+00	6.489423e-01	1.238920e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.256210e+00	2.138307e-01	1.328354e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.334897e+00	9.971595e-02	4.198924e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.574879e+00	1.023301e-01	7.157620e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.623502e-01	8.435811e-02	6.257716e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.861285e-02	6.406564e-03	4.158288e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.26144232561084774,0.010846746883031666,0.05679941284593876
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.910728e-01	4.085440e-01	1.736613e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.534791e+00	7.987641e-01	2.467191e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.206608e+00	1.019268e+00	2.687168e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.727300e+00	1.060766e+00	2.199177e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.964052e+00	8.398645e-01	1.124831e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.889157e+00	4.512541e-01	1.599038e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.666025e+00	1.908189e-01	1.259158e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.313918e+00	1.252936e-01	3.260831e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.915665e+00	1.316278e-01	4.981155e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.495507e+00	1.177218e-01	6.471625e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.070227e+00	9.289653e-02	6.100446e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.658086e-01	6.368744e-02	4.799338e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.585893e-01	3.822516e-02	3.144989e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.943307e-02	3.662599e-03	3.303673e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.14194862875832986,0.006333585560969607,0.04252704282229222
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.541829e+00	1.835166e+00	4.421055e-01
1.750000e-02	5.000000e-03	5.000000e-03	6.562109e+00	2.392863e+00	5.260358e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.981934e+00	2.214542e+00	4.548028e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.250671e+00	1.673976e+00	3.014103e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.920607e+00	1.020202e+00	1.373786e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.678256e+00	4.804486e-01	1.127263e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.814426e+00	2.096981e-01	1.154983e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.325624e+00	1.010679e-01	2.226576e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.892475e+00	8.190830e-02	3.804705e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.349664e+00	7.126830e-02	5.205046e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.426875e-01	5.362308e-02	4.401149e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.541018e-01	3.557587e-02	2.824864e-01
7.250000e-01	2.750000e-01	2.750000e-01	4.006633e-02	4.049813e-03	3.334981e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.06988987880915748,0.004854489674977619,0.03714815025665252
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.403236e+01	2.650891e+01	5.137791e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.798277e+01	8.665301e+00	1.522116e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.355091e+01	4.800469e+00	6.993239e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.432963e+01	2.283672e+00	2.657081e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.170281e+00	9.875995e-01	4.800467e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.028992e+00	4.794518e-01	9.219699e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.447944e+00	2.086622e-01	9.212869e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.809102e+00	7.700903e-02	1.386382e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.448925e+00	9.302329e-02	4.528822e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.855206e+00	9.967920e-02	6.938951e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.150837e+00	8.683962e-02	6.889529e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.676843e-02	6.304151e-03	5.315622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.2753198005107738,0.007355662395853502,0.05285725028336613
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.948900e-01	4.204851e-01	5.181858e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.021038e+00	1.363521e+00	2.123478e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.402398e+00	4.113947e-02	3.835239e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.196867e+00	1.297743e-01	8.167413e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.299764e+00	1.164541e-01	8.482728e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.074865e-01	7.211677e-02	5.504360e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.276323e-01	4.019613e-02	3.068797e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.381441e-02	4.708513e-03	2.854581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.14769180570071522,0.004536082161577776,0.04081691879847099
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.696451e+00	1.570755e+00	1.263030e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.705790e+00	3.077537e-01	5.339764e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.371036e+00	6.710331e-02	9.253666e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.181341e+00	7.008293e-02	7.003189e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.224569e-01	4.674046e-02	3.810248e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.142481e-01	2.892789e-02	2.105932e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.276018e-01	1.729347e-02	9.932876e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.775746e-03	1.771177e-03	8.516180e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.0868952468232785,0.004700849065841492,0.04021300274902399
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.118859e+00	4.051038e+00	2.876739e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.824711e+00	1.616304e-01	1.226303e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.785463e+00	9.759693e-02	1.594978e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.124801e+00	9.031133e-02	8.664170e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.292682e-02	7.622349e-03	5.005591e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.27218814671881675,0.008318242567659118,0.05264903354295519
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.829600e-02	8.291582e-02	2.499625e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.848247e-01	5.660578e-01	1.390751e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.177341e+00	1.280878e+00	2.484196e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.381189e+00	1.450625e+00	2.199029e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.806160e+00	9.371120e-01	9.245040e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.540045e+00	1.773706e-01	5.264710e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.952444e+00	1.136744e-01	3.924351e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.323124e+00	1.348553e-01	7.200067e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.749428e+00	1.243082e-01	8.170619e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.269762e+00	1.019044e-01	7.184730e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.434175e-01	7.450329e-02	5.764165e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.266576e-01	5.153985e-02	4.143481e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.810339e-01	3.178823e-02	2.498320e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.204480e-02	2.963382e-03	2.426952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.15356998976129246,0.004721391185688789,0.04153204740948596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.957671e-01	3.686202e-01	4.898346e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.641921e+00	1.753385e+00	2.107656e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.914939e+00	2.757502e+00	3.004713e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.931764e+00	2.501571e+00	2.538810e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.750509e+00	1.508848e+00	1.400715e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.891977e+00	3.625419e-01	1.340960e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.895942e+00	3.601282e-02	4.424778e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.972848e+00	6.897333e-02	7.240500e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.177339e+00	7.754175e-02	8.251777e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.576706e+00	7.275483e-02	7.401721e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.092469e+00	6.076978e-02	5.923833e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.181539e-01	4.638920e-02	4.246754e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.348537e-01	3.340946e-02	2.838965e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.281845e-01	2.155625e-02	1.592706e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.797200e-02	2.239256e-03	1.610560e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.08078811377293449,0.003706903727640584,0.03633274607142031
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.083004e+00	2.377182e+00	2.121326e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.758718e+00	5.336034e+00	4.450497e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.105677e+01	6.358352e+00	4.926380e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.133929e+01	4.630853e+00	3.571122e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.673923e+00	2.012553e+00	1.754544e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.296885e+00	3.647223e-03	6.581855e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.086890e+00	6.212172e-02	1.412337e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.399262e+00	9.818586e-02	1.528525e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.173683e+00	1.016344e-01	1.297984e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.348192e+00	8.970497e-02	9.320925e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.783655e-01	7.230408e-02	6.300328e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.351955e-02	4.430557e-03	3.602748e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.24275145916774318,0.011482349132603625,0.05290747239724172
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.066256e+00	5.796064e-01	1.882266e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.309108e+00	1.232184e+00	3.083935e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.971972e+00	1.830033e-01	6.197565e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.154112e+00	1.839419e-01	4.928956e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.414449e+00	1.361733e-01	6.470934e-01
4.600000e-01	4.000000e-02	4.000000e-02	7.917765e-01	8.300191e-02	5.181301e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.960651e-01	4.662013e-02	3.172709e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.576332e-01	2.640925e-02	1.602116e-01
8.200000e-01	1.800000e-01	1.800000e-01	9.172607e-03	2.160263e-03	1.188817e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.12068448412347721,0.007046604338406898,0.03608788725364659
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.828682e+00	2.514061e+00	6.571458e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.723010e+00	2.217751e+00	7.022821e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.008445e+00	2.922315e-01	1.002475e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.353875e+00	2.067129e-01	2.902101e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.736064e+00	1.077512e-01	4.358462e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.011808e+00	7.107565e-02	4.456010e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.480239e-01	4.439444e-02	2.958872e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.846804e-01	2.801446e-02	1.765407e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.520464e-02	4.129199e-03	2.108087e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.054558885534994855,0.00494354346569606,0.027327808229289735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.345399e+02	3.274892e+01	7.377311e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.555923e+01	3.116039e+00	6.081082e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.507125e+00	3.400209e-01	2.321942e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.043814e+00	1.958782e-01	1.339656e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.119475e+00	1.045068e-01	3.897760e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.330968e+00	9.670547e-02	5.809677e-01
2.035000e-01	2.650000e-02	2.650000e-02	7.266338e-01	7.521715e-02	4.651654e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.411745e-02	5.707177e-03	3.277611e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2378236767896749,0.010701995112412599,0.051188496762958086
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.299545e-01	5.338357e-01	2.254173e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.110685e+00	1.034728e+00	3.137777e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.886764e+00	1.157642e+00	3.011765e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.248494e+00	9.716168e-01	1.965772e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.196951e+00	5.647340e-01	4.742600e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.874333e+00	1.977937e-01	8.053411e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.476790e+00	1.679793e-01	3.076812e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.074557e+00	1.399893e-01	4.086947e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.641979e+00	1.264602e-01	5.516919e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.235419e+00	1.040905e-01	5.572619e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.545035e-01	7.809680e-02	4.781413e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.165709e-01	5.175681e-02	3.621353e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.705786e-01	3.098458e-02	2.230058e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.201126e-02	2.942498e-03	2.303658e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.12466819162914568,0.006045799671103899,0.03551806126138253
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.895245e+00	2.446223e+00	6.168737e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.247095e+00	2.753400e+00	6.666874e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.482614e+00	2.054184e+00	4.610933e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.565716e+00	1.218508e+00	2.288651e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.697897e+00	6.156720e-01	5.933122e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.277700e+00	2.333735e-01	6.432685e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.541771e+00	1.840436e-01	2.062859e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.130841e+00	9.778528e-02	2.676509e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.669867e+00	8.006440e-02	3.998256e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.137648e+00	6.482524e-02	4.243045e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.946470e-01	4.674364e-02	3.329499e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.724717e-01	3.066012e-02	2.152394e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.272255e-02	3.555968e-03	2.504998e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.05989387412882487,0.004514256209676416,0.029907287201212038
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.244963e+02	2.827113e+01	6.054008e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.848448e+01	6.407742e+00	1.212093e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.112936e+01	2.766189e+00	3.785484e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.208112e+01	1.165371e+00	1.218550e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.149625e+00	5.051835e-01	1.460520e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.613716e+00	2.906113e-01	1.255728e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.223854e+00	1.412165e-01	9.906308e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.603977e+00	7.936585e-02	1.618849e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.219046e+00	9.747458e-02	4.149622e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.602172e+00	9.825727e-02	6.026398e-01
1.850000e-01	2.500000e-02	2.500000e-02	9.631387e-01	8.085166e-02	5.511140e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.624006e-02	5.657016e-03	4.129780e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.24946069747095373,0.007303874927350379,0.0462829100448634
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.209183e+00	5.500789e-01	7.159644e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.380908e+00	9.655047e-01	1.950369e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.924953e+00	6.462135e-02	4.551964e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.755973e+00	1.372761e-01	8.015830e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.025055e+00	9.994056e-02	6.272800e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.487048e-01	5.863255e-02	3.839640e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.432009e-01	3.348467e-02	2.068754e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.627786e-02	3.829855e-03	1.753866e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.13166830651530945,0.004374846688957296,0.03295731484935735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.609893e+00	1.516903e+00	1.441685e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.124598e+00	1.258381e-01	9.342018e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.900075e+00	7.908437e-02	8.056776e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.731286e-01	6.327701e-02	4.771230e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.171917e-01	4.007235e-02	2.714561e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.671111e-01	2.576105e-02	1.494671e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.030032e-01	1.561468e-02	7.408389e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.705045e-03	1.544946e-03	5.914207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.07630820158542506,0.0044420880231517,0.030637575730072364
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.077504e+01	3.847321e+00	3.166682e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.038617e+00	3.584805e-03	1.905443e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.229958e+00	1.041159e-01	1.277600e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.361588e-01	8.300399e-02	5.786168e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.329200e-02	6.912867e-03	3.478839e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.25075513593680115,0.008346296490406857,0.04669595650569114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.325298e-01	1.094993e-01	3.234282e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.185368e+00	8.164405e-01	1.963919e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.981614e+00	1.526712e+00	2.952162e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.034217e+00	1.282831e+00	1.903826e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.948647e+00	4.599154e-01	2.966437e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.299239e+00	9.762375e-02	3.111420e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.565004e+00	1.398284e-01	7.061123e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.934572e+00	1.348018e-01	7.722157e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.449802e+00	1.155045e-01	6.924100e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.019499e+00	8.848026e-02	5.670893e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.718192e-01	6.331500e-02	4.108272e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.188798e-01	4.462201e-02	2.844565e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.119009e-01	2.702559e-02	1.716093e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.508013e-02	2.338506e-03	1.482967e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1375733941882757,0.0046386716475237955,0.035049250555144906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.024989e-01	5.655924e-01	7.418015e-02
3.125000e-02	8.750000e-03	8.750000e-03	4.249825e+00	2.625090e+00	3.147160e-01
4.875000e-02	8.750000e-03	8.750000e-03	6.614193e+00	3.151069e+00	3.560670e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.812136e+00	2.015724e+00	2.218274e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.811086e+00	6.083642e-01	1.788662e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.544649e+00	2.034308e-02	4.940379e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.426238e+00	6.572843e-02	7.847078e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.529310e+00	8.159693e-02	8.438463e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.840394e+00	7.871718e-02	7.208144e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.312058e+00	6.782491e-02	5.758587e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.055856e-01	5.426175e-02	4.350764e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.904340e-01	4.126409e-02	3.011431e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.678226e-01	3.040168e-02	1.950453e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.841975e-01	1.945565e-02	1.197793e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.366184e-02	1.960867e-03	1.076581e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.07073933206158804,0.0035945911050832557,0.029073153818719763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.518343e+00	3.420362e+00	3.034585e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.079330e+01	7.098064e+00	5.911258e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.376993e+01	6.888047e+00	5.631379e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.254565e+01	3.635074e+00	3.355330e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.703426e+00	5.262744e-01	6.136283e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.733915e+00	2.570136e-02	1.386754e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.439989e+00	9.091987e-02	1.682078e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.846887e+00	1.058906e-01	1.387222e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.798500e+00	9.941051e-02	1.022176e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.111017e+00	8.347508e-02	6.665949e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.464459e-01	6.806433e-02	4.354623e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.605346e-02	4.036143e-03	2.482701e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.22204436941477573,0.01123579791718965,0.04589941374174905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.500966e+00	7.132816e-01	2.491389e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.670754e+00	1.062370e+00	2.757252e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.783356e+00	1.943529e-01	2.651895e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.942920e+00	1.843139e-01	5.655600e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.193264e+00	1.209843e-01	5.342129e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.422663e-01	6.902530e-02	3.748355e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.020476e-01	3.844280e-02	2.257980e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.155960e-01	2.249831e-02	1.034835e-01
8.200000e-01	1.800000e-01	1.800000e-01	5.732308e-03	1.622401e-03	7.186944e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.10812728635844251,0.006728665481816706,0.029349598617096823
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.918415e+00	3.108755e+00	8.758586e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.899222e+00	1.611377e+00	5.196753e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.399717e+00	1.266103e-01	9.937585e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.273581e+00	2.149641e-01	3.192056e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.582712e+00	1.063915e-01	4.061838e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.768306e-01	6.358425e-02	3.326621e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.711302e-01	3.855885e-02	2.211077e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.415641e-01	2.501273e-02	1.306466e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.993085e-02	3.693430e-03	1.558516e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.04805989676994736,0.004600238761560162,0.02088972660031692
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.631595e+02	3.119571e+01	9.421106e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.078233e+01	1.040353e+00	2.474030e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.132610e+00	3.563745e-01	2.408588e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.964509e+00	1.591121e-01	1.326280e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.969336e+00	1.141969e-01	3.425832e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.181842e+00	9.182185e-02	4.601983e-01
2.035000e-01	2.650000e-02	2.650000e-02	6.365664e-01	6.932587e-02	3.453103e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.756315e-02	5.166440e-03	2.422041e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.21854728940362617,0.010628463939099553,0.044534642401380886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.192276e+00	6.521782e-01	2.966905e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.721890e+00	1.249185e+00	3.803419e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.457854e+00	1.170046e+00	3.112122e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.574742e+00	7.641642e-01	1.425608e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.263584e+00	2.545714e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.742788e+00	1.710000e-01	2.568262e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.300601e+00	1.705161e-01	4.001232e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.884303e+00	1.409546e-01	4.912092e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.433172e+00	1.196666e-01	5.010337e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.056302e+00	9.504161e-02	4.438449e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.909386e-01	6.650456e-02	3.643843e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.151939e-01	4.453541e-02	2.520597e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.074822e-01	2.675783e-02	1.563298e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.511056e-02	2.317240e-03	1.405596e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.11161809121469464,0.005878601054601654,0.028612171005077777
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.586918e+00	2.947146e+00	8.240380e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.155233e+01	2.889117e+00	7.691406e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.116671e+00	1.669472e+00	4.044592e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.342771e+00	7.615170e-01	1.416754e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.179497e+00	2.134503e-01	1.609777e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.985166e+00	1.690145e-01	1.458260e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.411493e+00	1.526493e-01	2.406069e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.019624e+00	1.225191e-01	3.199706e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.514015e+00	8.083458e-02	3.447910e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.887577e-01	6.033699e-02	3.410282e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.871266e-01	4.190617e-02	2.466207e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.167018e-01	2.805450e-02	1.528596e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.622462e-02	3.181610e-03	1.805495e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.05205799305203399,0.004259870907258254,0.02260823847782
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.504997e+02	2.738216e+01	6.672945e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.455348e+01	3.635462e+00	1.026819e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.790685e+01	1.221549e+00	3.645175e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.079238e+01	4.446525e-01	2.042991e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.721953e+00	3.398046e-01	1.821072e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.441020e+00	2.322075e-01	1.338158e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.110851e+00	1.371540e-01	1.020427e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.442993e+00	6.953136e-02	1.820519e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.029181e+00	1.024243e-01	3.747112e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.420942e+00	9.643380e-02	4.963912e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.315758e-01	7.721180e-02	4.099522e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.730752e-02	5.169229e-03	2.988304e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.23167385958996467,0.00746673386124716,0.04170951443248527
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.599841e+00	6.241302e-01	8.993141e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.311554e+00	6.031993e-01	3.346118e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.562815e+00	9.928473e-02	5.526357e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.497043e+00	1.325863e-01	6.939339e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.760252e-01	8.967144e-02	4.926555e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.717009e-01	5.329000e-02	3.082954e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.049313e-01	3.175022e-02	1.519421e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.267564e-02	3.507760e-03	1.268572e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.12274722351884719,0.004373502209279609,0.027354252755771233
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.185575e+00	1.329950e+00	1.550499e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.640361e+00	2.334805e-03	8.459000e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.644272e+00	8.027208e-02	6.652535e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.632079e-01	5.851314e-02	3.587701e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.752541e-01	3.825219e-02	2.245738e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.428620e-01	2.471353e-02	1.177254e-01
5.050000e-01	4.500000e-02	4.500000e-02	8.976156e-02	1.525750e-02	6.155527e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.162593e-03	1.583194e-03	4.641780e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.07066094759113462,0.004393399365336545,0.02485277228913621
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.188951e+01	3.419794e+00	3.345375e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.276711e+00	1.894969e-02	1.896036e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.940041e+00	1.035651e-01	9.847679e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.543865e-01	7.976603e-02	4.314798e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.907205e-02	6.752007e-03	2.752605e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.23609481228102255,0.008429816277398972,0.042615210466270675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.805435e-01	1.458383e-01	4.036447e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.618940e+00	1.045753e+00	2.466931e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.650514e+00	1.579039e+00	3.207056e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.308479e+00	9.583905e-01	1.411068e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.821935e+00	3.999665e-02	1.696413e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.033823e+00	1.284148e-01	5.181172e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.283980e+00	1.432504e-01	6.929041e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.691763e+00	1.278822e-01	6.796095e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.264022e+00	1.065434e-01	5.846984e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.845698e-01	8.132355e-02	4.642102e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.894103e-01	5.928342e-02	3.318690e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.445524e-01	4.060059e-02	2.399590e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.730281e-01	2.463622e-02	1.265970e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.182864e-02	2.117421e-03	1.052550e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.12762204816861156,0.004672423484825966,0.030993587702922876
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.223213e+00	8.556630e-01	1.080705e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.894118e+00	3.330585e+00	4.080591e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.634353e+00	2.866665e+00	3.599774e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.002862e+00	1.333874e+00	1.777329e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.512990e+00	3.977064e-02	5.245408e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.168949e+00	4.774771e-02	6.974300e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.107178e+00	7.656456e-02	8.129577e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.260706e+00	8.252317e-02	7.134073e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.605212e+00	7.521249e-02	6.436656e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.170038e+00	6.551956e-02	4.759781e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.118857e-01	5.216472e-02	3.293217e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.418516e-01	3.988654e-02	2.463195e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.226514e-01	2.836953e-02	1.641336e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.641643e-01	1.900272e-02	9.073134e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.156632e-02	1.901614e-03	8.637182e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.06492981649674072,0.0035935376353677523,0.024520165225063853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.874501e+00	4.351358e+00	3.895174e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.384033e+01	8.589174e+00	7.280147e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.565723e+01	6.774803e+00	5.963350e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.296891e+01	2.355786e+00	2.929348e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.350813e+00	2.708728e-03	1.232305e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.141242e+00	5.406188e-02	1.810401e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.919319e+00	1.001291e-01	1.610053e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.508675e+00	1.053658e-01	1.187686e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.604732e+00	9.887139e-02	7.685817e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.843228e-01	8.163250e-02	5.350270e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.860770e-01	6.683232e-02	3.480095e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.286399e-02	3.916690e-03	1.868477e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.2092268984543201,0.01136757522431095,0.04095905835640748
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.887012e+00	7.905917e-01	3.206426e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.715922e+00	8.379187e-01	2.340052e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.669151e+00	2.521974e-01	3.634128e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.811219e+00	1.825771e-01	5.320013e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.052061e+00	1.098506e-01	4.533177e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.636540e-01	6.278457e-02	3.103091e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.621530e-01	3.642836e-02	1.726843e-01
6.050000e-01	3.500000e-02	3.500000e-02	9.072004e-02	2.072546e-02	8.020214e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.547631e-03	1.445587e-03	4.731352e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.10157259696546748,0.0066241070776659194,0.025246940337511667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.247915e+01	3.341690e+00	1.368021e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.212874e+00	1.064709e+00	3.410649e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.146845e+00	2.113168e-01	1.402258e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.255717e+00	2.125184e-01	3.234174e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.495056e+00	1.022103e-01	3.770181e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.038367e-01	5.914772e-02	2.689069e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.387393e-01	3.694575e-02	1.834339e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.222329e-01	2.390897e-02	1.042967e-01
7.340000e-01	2.660000e-01	2.660000e-01	1.744346e-02	3.667957e-03	1.302356e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.04507380835859637,0.004508359153207769,0.017227741074132642
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.771811e+02	2.784285e+01	1.255666e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.807039e+01	7.659964e-01	1.979786e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.052928e+00	3.612680e-01	2.239578e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.937799e+00	1.402419e-01	1.298928e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.898031e+00	1.208635e-01	3.045951e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.116470e+00	9.113877e-02	3.757512e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.947073e-01	6.676364e-02	2.876759e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.449636e-02	5.070597e-03	1.963657e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.20632263830517164,0.010612642026381458,0.040219526350699
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.450709e+00	7.440005e-01	3.431467e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.186268e+00	1.274726e+00	4.237885e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.789510e+00	1.074086e+00	2.932191e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.680925e+00	5.359218e-01	8.484260e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.203545e+00	1.741134e-01	6.415296e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.629381e+00	1.868458e-01	3.420111e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.169001e+00	1.679771e-01	4.333937e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.748937e+00	1.367886e-01	4.512834e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.307994e+00	1.134713e-01	4.536640e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.315726e-01	8.640312e-02	3.874522e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.241520e-01	6.324323e-02	2.961194e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.532303e-01	4.152719e-02	2.184675e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.718497e-01	2.422504e-02	1.158903e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.200045e-02	2.121606e-03	1.011139e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.10426909029201367,0.005845121716483853,0.024628517211728346
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.210295e+01	3.322888e+00	1.015594e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.280033e+01	2.709756e+00	1.070545e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.975674e+00	1.172531e+00	3.199068e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.821059e+00	4.392521e-01	5.994901e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.850407e+00	1.685973e-01	6.941567e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.847428e+00	1.617345e-01	1.649469e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.332573e+00	1.445068e-01	2.505270e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.953024e+00	1.286355e-01	2.838236e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.397727e+00	7.764826e-02	3.435081e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.157818e-01	5.825305e-02	2.775950e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.501903e-01	4.120104e-02	1.983459e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.786614e-01	2.659382e-02	1.363370e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.300191e-02	3.124519e-03	1.388777e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.04839008021648506,0.004207087261021668,0.01805913313855772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.656425e+02	2.456938e+01	7.512054e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.024066e+01	2.308361e+00	8.022826e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.650774e+01	8.101272e-01	1.603514e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.035935e+01	5.043724e-01	2.149373e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.550680e+00	2.559968e-01	1.755144e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.309257e+00	2.009837e-01	1.288023e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.025319e+00	1.045303e-01	1.039749e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.353640e+00	7.530231e-02	1.381143e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.909394e+00	1.008812e-01	3.697849e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.338388e+00	9.760395e-02	3.956745e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.640709e-01	7.584787e-02	3.609761e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.358077e-02	5.101119e-03	2.263881e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.21359886088466537,0.007676154669662677,0.037377588265848666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.062960e+00	6.534243e-01	1.111432e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.998416e+00	4.339684e-01	4.518766e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.214966e+00	1.263000e-01	5.835751e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.291036e+00	1.247702e-01	5.651738e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.632679e-01	8.239211e-02	3.961002e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.974328e-01	4.924136e-02	2.455184e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.668973e-01	2.997644e-02	1.241840e-01
7.950000e-01	2.050000e-01	2.050000e-01	9.712021e-03	3.123049e-03	9.471682e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.11452111020116523,0.004367047244696248,0.022987622754451487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.727134e+00	1.133680e+00	1.662079e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.118005e+00	2.281209e-02	6.449118e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.450728e+00	8.026309e-02	5.012737e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.834190e-01	5.605035e-02	3.079405e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.292694e-01	3.629367e-02	1.733734e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.183980e-01	2.399607e-02	1.043674e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.696647e-02	1.485024e-02	5.697738e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.273032e-03	1.519994e-03	3.803788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.06520583959538898,0.004281736205165837,0.02093892560155014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.289863e+01	2.819349e+00	3.502890e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.536948e+00	5.088689e-02	1.503076e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.726170e+00	1.034814e-01	7.535777e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.801741e-01	7.500248e-02	3.442579e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.410156e-02	6.471644e-03	2.432865e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.22113111444786768,0.008629388559369261,0.038866367290854825
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.575488e-01	1.965463e-01	5.393319e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.267621e+00	1.315274e+00	3.186837e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.359420e+00	1.524129e+00	3.147505e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.365301e+00	4.718619e-01	1.348888e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.525984e+00	9.063415e-02	3.219151e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.678668e+00	1.445821e-01	6.262105e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.003279e+00	1.432957e-01	6.743363e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.466026e+00	1.217236e-01	5.875185e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.104860e+00	9.966935e-02	4.977618e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.759751e-01	7.617649e-02	3.681150e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.002727e-01	5.504884e-02	2.641581e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.930977e-01	3.795379e-02	1.813954e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.445826e-01	2.322011e-02	1.010905e-01
8.000000e-01	2.000000e-01	2.000000e-01	9.705765e-03	1.941835e-03	6.925467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.11793970131461212,0.004770394778593409,0.027269274039437907
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.989196e+00	1.295752e+00	1.650190e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.767915e+00	3.765165e+00	4.997554e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.429949e+00	2.259778e+00	3.353711e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.812907e+00	4.941774e-01	3.472587e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.116650e+00	9.482857e-03	5.802139e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.759279e+00	6.817805e-02	7.565166e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.750672e+00	8.646036e-02	7.554988e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.982108e+00	8.383352e-02	6.448475e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.432379e+00	7.532414e-02	5.346265e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.054275e+00	6.379384e-02	3.614035e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.195686e-01	4.961869e-02	2.851220e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.789180e-01	3.780733e-02	1.964873e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.950348e-01	2.815679e-02	1.283138e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.461891e-01	1.851466e-02	8.264953e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.025978e-02	1.898201e-03	6.095625e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.05919051867013203,0.0035586879310417693,0.021162691586479224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.164539e+00	5.945193e+00	5.161511e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.732006e+01	9.713927e+00	8.696378e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.737622e+01	5.698066e+00	6.004728e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.300177e+01	9.214115e-01	8.593201e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.752430e+00	8.676135e-04	1.521602e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.462652e+00	8.242498e-02	1.933978e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.470118e+00	1.118763e-01	1.343826e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.210408e+00	1.090398e-01	9.271358e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.407332e+00	9.446354e-02	6.558252e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.945798e-01	7.829269e-02	4.123738e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.306008e-01	6.440194e-02	2.884085e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.959281e-02	3.757694e-03	1.521954e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.19590890385595475,0.01162962153829561,0.037957151203890316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.392634e+00	8.982887e-01	3.763534e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.614466e+00	6.124137e-01	1.703013e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.519997e+00	2.160267e-01	4.112012e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.669827e+00	1.738003e-01	4.880327e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.424363e-01	1.019805e-01	4.042404e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.915403e-01	5.847369e-02	2.553160e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.202028e-01	3.461141e-02	1.421466e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.199133e-02	1.944782e-02	6.522140e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.393393e-03	1.221768e-03	3.124964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.09486689097007879,0.00655490577275214,0.022964979277121225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.546887e+01	3.718227e+00	1.625025e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.163162e+00	6.314137e-01	2.095312e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.962666e+00	1.599811e-01	1.451931e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.201792e+00	1.758973e-01	3.255007e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.413456e+00	1.042396e-01	3.190362e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.475740e-01	5.707876e-02	2.465185e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.007588e-01	3.551141e-02	1.505690e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.003612e-01	2.337161e-02	9.411081e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.479992e-02	3.540471e-03	1.166031e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.041775584819174795,0.004360589043946296,0.015555000258844327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.886215e+02	2.656691e+01	1.166254e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.648585e+01	7.099672e-01	3.495770e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.956507e+00	2.156890e-01	2.279313e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.889662e+00	1.117961e-01	1.179565e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.814063e+00	1.110949e-01	2.919300e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.058479e+00	8.901157e-02	3.316504e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.486098e-01	6.305799e-02	2.474730e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.086146e-02	4.850027e-03	1.791781e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.19404855547135968,0.010780731901902485,0.03680792374283329
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.816338e+00	8.858967e-01	3.741573e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.779954e+00	1.394360e+00	4.609774e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.067997e+00	9.183896e-01	2.606522e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.615574e+00	2.433827e-01	2.306363e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.990092e+00	1.402146e-01	2.231486e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.474616e+00	1.752280e-01	3.913879e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.070522e+00	1.788358e-01	4.265642e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.610698e+00	1.349840e-01	4.473123e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.194282e+00	1.091820e-01	3.767985e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.424335e-01	8.329401e-02	3.254933e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.407506e-01	5.883900e-02	2.543607e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.048040e-01	3.931410e-02	1.649561e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.458515e-01	2.317836e-02	9.410006e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.624241e-03	1.918787e-03	6.770937e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.09716038468906833,0.005869642459474578,0.021680608045514943
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.558787e+01	3.980115e+00	1.249493e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.350942e+01	2.378442e+00	9.246095e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.346124e+00	7.755998e-01	2.099536e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.131821e+00	1.653739e-01	3.725432e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.557433e+00	1.414366e-01	9.019769e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.726381e+00	1.093337e-01	1.747683e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.275546e+00	1.231994e-01	2.687287e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.835710e+00	1.017234e-01	3.113845e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.324657e+00	8.223154e-02	2.925115e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.318771e-01	5.637922e-02	2.479236e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.981441e-01	3.981988e-02	1.654751e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.553844e-01	2.629421e-02	1.122959e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.046523e-02	3.077641e-03	1.081952e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.04454134165888161,0.004112005713902002,0.01556780214684516
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.791692e+02	2.392634e+01	8.335120e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.686102e+01	1.136326e+00	3.768482e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.561854e+01	4.688460e-01	2.928881e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.009911e+01	5.055489e-01	2.721970e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.345612e+00	1.726291e-01	2.312485e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.172859e+00	5.021292e-02	1.599895e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.943350e+00	8.610040e-02	9.810148e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.248373e+00	7.060656e-02	1.254374e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.824272e+00	1.072070e-01	3.250695e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.233943e+00	9.617644e-02	3.697214e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.024563e-01	7.285029e-02	3.158277e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.940558e-02	4.932557e-03	1.892176e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.1969083426230568,0.007728475809335195,0.03225551433040941
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.518743e+00	6.168900e-01	1.291246e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.635582e+00	2.614752e-01	3.661198e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.873625e+00	1.405630e-01	5.613396e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.110035e+00	1.131809e-01	4.923730e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.658413e-01	7.517177e-02	3.102483e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.412809e-01	4.524888e-02	1.917120e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.363516e-01	2.840463e-02	9.770502e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.727451e-03	2.752451e-03	6.684714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.10796148455953672,0.00427144630432931,0.018519034561074704
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.176463e+00	9.161372e-01	1.708648e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.664605e+00	4.431557e-02	4.852409e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.307137e+00	7.611476e-02	4.070220e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.062098e-01	5.218789e-02	2.368710e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.933521e-01	3.502861e-02	1.475584e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.999980e-01	2.272369e-02	8.329149e-02
5.050000e-01	4.500000e-02	4.500000e-02	7.282873e-02	1.526497e-02	3.956083e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.577065e-03	1.394331e-03	3.836707e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.061255672150689375,0.0041849378169673546,0.016308148861987184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.372123e+01	2.174323e+00	3.532094e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.905388e+00	6.999981e-02	1.106818e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.555796e+00	9.824785e-02	5.711658e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.195156e-01	7.181653e-02	2.731968e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.119715e-02	6.309051e-03	1.910331e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.20647906028148286,0.008771706557425651,0.03470281278716947
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.870539e-01	2.654105e-01	7.504901e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.130502e+00	1.557400e+00	4.013755e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.825865e+00	1.165067e+00	2.635432e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.203043e+00	8.483626e-02	1.579534e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.152414e+00	1.296674e-01	4.883567e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.361656e+00	1.489130e-01	6.215298e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.739915e+00	1.341384e-01	5.733249e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.312246e+00	1.149278e-01	4.931217e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.477158e-01	9.195463e-02	3.932825e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.733857e-01	7.056611e-02	3.030250e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.341583e-01	5.171885e-02	2.239852e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.622003e-01	4.017631e-02	1.225926e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.220259e-01	2.199181e-02	6.977781e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.821788e-03	1.586776e-03	5.417014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.10883706445064467,0.004783810865755064,0.02332417329459946
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.246728e+00	1.880689e+00	2.521112e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.717328e+00	3.690780e+00	5.630138e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.607475e+00	1.341312e+00	3.430708e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.389020e+00	8.978451e-02	6.229960e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.607806e+00	4.844032e-02	7.711109e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.283002e+00	8.139535e-02	7.202120e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.403409e+00	8.813001e-02	6.909333e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.783021e+00	8.121742e-02	5.311015e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.296519e+00	7.111478e-02	4.014615e-01
2.400000e-01	2.000000e-02	2.000000e-02	9.489622e-01	5.976605e-02	2.714266e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.390029e-01	4.698696e-02	2.381085e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.409967e-01	3.679211e-02	1.634681e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.805784e-01	3.881926e-02	9.259667e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.324360e-01	1.786216e-02	6.422224e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.280860e-03	1.740612e-03	5.326907e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.054151197507980156,0.0035350591117399577,0.01752288999357332
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.131427e+01	7.690075e+00	6.855818e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.173467e+01	1.068825e+01	1.019125e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.885858e+01	4.158635e+00	5.622974e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.230271e+01	1.396726e-02	1.755579e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.749953e+00	2.491291e-02	2.190918e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.728879e+00	9.719917e-02	1.634032e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.079774e+00	1.121688e-01	1.097963e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.987900e+00	1.033916e-01	7.164716e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.271195e+00	9.087085e-02	4.758335e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.096481e-01	7.427984e-02	3.297222e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.054131e-01	8.011856e-02	1.929790e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.712147e-02	3.652963e-03	1.215001e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.18325105251857235,0.011858138864442036,0.03441004060673486
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.948016e+00	9.622070e-01	4.335846e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.371087e+00	3.791559e-01	1.038419e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.441925e+00	2.378031e-01	4.354380e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.503005e+00	1.506430e-01	4.826710e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.347420e-01	9.334562e-02	3.380373e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.391817e-01	5.459505e-02	2.005359e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.868597e-01	3.269127e-02	1.212362e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.767336e-02	1.802649e-02	4.556100e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.460705e-03	9.732812e-04	2.418418e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.08945962908544326,0.006644823624227206,0.019870645597278982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.816610e+01	3.727368e+00	1.763843e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.055224e+00	3.772239e-01	1.216913e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.903658e+00	1.551445e-01	1.406978e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.141955e+00	1.560681e-01	3.373221e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.334084e+00	9.853876e-02	3.093581e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.923426e-01	5.403854e-02	1.921732e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.758418e-01	3.690675e-02	1.302841e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.816113e-01	2.185462e-02	7.860626e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.348163e-02	3.451341e-03	8.950444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.039683477253983954,0.004282016129300133,0.012573227518554816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.962703e+02	2.334052e+01	1.089496e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.560346e+01	6.007048e-01	4.740586e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.948870e+00	1.756982e-01	2.242406e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.840241e+00	9.314829e-02	1.112700e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.751091e+00	1.099758e-01	2.749187e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.979914e-01	8.537103e-02	3.132043e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.043744e-01	5.969608e-02	2.021908e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.944666e-02	4.859909e-03	1.324849e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.18264692986749037,0.010964802465715379,0.033481417092440235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.238655e+00	9.730239e-01	4.734008e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.323210e+00	1.379672e+00	4.893054e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.159886e+00	6.961714e-01	1.897775e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.411902e+00	7.311733e-02	7.872809e-02
1.700000e-01	2.000000e-02	2.000000e-02	2.883686e+00	1.945886e-01	2.816249e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.376202e+00	1.947483e-01	4.312032e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.934662e+00	1.598107e-01	4.484051e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.487010e+00	1.310212e-01	4.369201e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.083681e+00	1.112485e-01	3.336763e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.437504e-01	7.809113e-02	2.907124e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.761845e-01	5.589170e-02	2.173261e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.781528e-01	4.786344e-02	1.253723e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.221085e-01	2.156599e-02	6.947047e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.849918e-03	1.576397e-03	5.457904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.09097916993158298,0.00577339888071543,0.01865957383618956
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.941243e+01	4.091690e+00	1.791845e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.334473e+01	1.915523e+00	6.248903e-01
2.875000e-02	6.250000e-03	6.250000e-03	7.285622e+00	4.528652e-01	1.291502e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.572448e+00	3.173276e-02	9.187340e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.394631e+00	1.267974e-01	9.743512e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.669587e+00	1.399752e-01	1.779005e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.200381e+00	1.179505e-01	2.993994e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.774960e+00	1.165419e-01	2.752345e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.246283e+00	8.879073e-02	2.480711e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.634781e-01	5.390247e-02	2.154570e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.527771e-01	3.839945e-02	1.514070e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.448301e-01	3.201211e-02	8.241480e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.728490e-02	2.831230e-03	9.454619e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.04188696963866552,0.004075324545753767,0.012394558919643694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.897867e+02	2.124259e+01	9.028257e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.484015e+01	1.162615e+00	2.192129e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.461171e+01	7.184912e-02	4.739810e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.405953e+00	5.402433e-02	5.817035e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.274201e+00	1.960269e-01	1.860939e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.149473e+00	1.163898e-01	1.667677e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.873330e+00	1.176489e-01	9.450664e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.170952e+00	5.956176e-02	1.153494e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.734101e+00	1.120211e-01	3.187626e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.156540e+00	9.264453e-02	3.047472e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.506336e-01	7.035279e-02	2.570674e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.703751e-02	4.965831e-03	1.428276e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.18516351074855114,0.007840451875556431,0.02943075520106425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.863341e+00	6.036440e-01	1.428903e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.273869e+00	1.235927e-01	3.065995e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.682028e+00	1.414196e-01	5.207121e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.872583e-01	1.054741e-01	4.326291e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.060822e-01	7.393626e-02	2.602749e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.006876e-01	4.443331e-02	1.540491e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.166246e-01	2.755835e-02	9.010926e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.603638e-03	2.573761e-03	5.713495e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.10366578723809428,0.004299460925665771,0.016267906745201455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.445989e+00	7.961951e-01	1.749402e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.435127e+00	5.629552e-02	3.953364e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.191470e+00	7.256290e-02	3.701498e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.673345e-01	5.180305e-02	2.013472e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.695025e-01	3.384839e-02	1.311934e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.803020e-01	2.311685e-02	8.153738e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.522529e-02	1.597307e-02	3.630520e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.468441e-03	1.602538e-03	3.032951e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.058303432570470694,0.00415442178846754,0.014533226194829878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.426874e+01	1.763861e+00	3.572134e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.488582e+00	8.371079e-02	7.939344e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.460417e+00	9.461969e-02	4.822889e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.674151e-01	7.006779e-02	2.363714e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.853694e-02	6.265820e-03	1.823634e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.19504063245057676,0.00896363364228489,0.03267310375398136
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.617824e-01	3.511724e-01	1.006455e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.943869e+00	1.720581e+00	4.597996e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.894688e+00	7.856082e-01	2.728830e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.944224e+00	5.660518e-02	2.063517e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.918989e+00	1.476613e-01	5.188521e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.125353e+00	1.487670e-01	5.645813e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.596652e+00	1.345961e-01	4.862218e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.154907e+00	1.081337e-01	6.103338e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.504850e-01	8.670464e-02	3.447402e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.167006e-01	7.151042e-02	2.528869e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.834381e-01	5.000280e-02	1.814788e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.212422e-01	3.503743e-02	1.175802e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.039601e-01	2.117353e-02	6.195294e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.952620e-03	1.627177e-03	5.340589e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.10181279745192477,0.004849539947516621,0.02160354881957481
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.711684e+00	2.530006e+00	3.450292e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.094516e+01	3.320928e+00	5.784184e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.251075e+00	5.650765e-01	6.980218e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.939110e+00	1.518507e-03	8.023241e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.145311e+00	6.392686e-02	7.265607e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.055844e+00	8.674311e-02	5.988838e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.277716e+00	1.087631e-01	4.644759e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.602761e+00	8.108030e-02	4.722877e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.174889e+00	6.959922e-02	3.744252e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.843699e-01	5.935496e-02	3.779953e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.988137e-01	4.635687e-02	2.117081e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.065705e-01	3.586315e-02	1.390079e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.513607e-01	2.813006e-02	9.229002e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.206191e-01	1.896263e-02	5.792875e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.343833e-03	1.665657e-03	5.061903e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.05043521722799264,0.00355867464096056,0.015560759839172558
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.557834e+01	1.022154e+01	9.008881e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.512871e+01	1.045161e+01	1.114200e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.890803e+01	2.073620e+00	1.065796e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.164528e+01	0.000000e+00	2.189249e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.057656e+00	5.246037e-02	1.972123e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.336706e+00	1.087680e-01	1.250430e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.763953e+00	1.116624e-01	8.704826e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.791296e+00	1.022622e-01	5.804029e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.178086e+00	9.864885e-02	4.354093e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.356644e-01	7.275510e-02	4.984893e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.564002e-01	6.572542e-02	1.724318e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.620404e-02	3.661799e-03	1.028563e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.17374095373444778,0.011151441049413624,0.03250999738841723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.357500e+00	1.016572e+00	4.348687e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.211989e+00	3.501978e-01	7.156712e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.374775e+00	2.168276e-01	4.771670e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.362699e+00	1.389273e-01	4.617841e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.762184e-01	9.889822e-02	2.882546e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.809346e-01	5.208933e-02	1.898646e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.647952e-01	3.327446e-02	1.034614e-01
6.050000e-01	3.500000e-02	3.500000e-02	4.919602e-02	1.710546e-02	4.001796e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.059287e-03	9.221577e-04	1.821831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.08524141545879854,0.006376930366605124,0.01869913367354671
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.983006e+01	3.781809e+00	1.546566e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.514496e+00	2.941310e-01	6.282126e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.836648e+00	9.819881e-02	1.516124e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.129973e+00	1.682599e-01	3.723128e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.252263e+00	8.932811e-02	3.115656e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.541366e-01	5.294557e-02	1.859019e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.471369e-01	3.310192e-02	1.210311e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.694378e-01	2.312439e-02	7.032968e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.234450e-02	3.836226e-03	7.804789e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.03763323383738564,0.004204014740533425,0.011595706973678517
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.014280e+02	2.288960e+01	8.547384e+00
6.250000e-03	3.750000e-03	3.750000e-03	1.559188e+01	6.575931e-01	5.621365e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.876669e+00	6.798689e-02	2.598314e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.762847e+00	3.454301e-02	1.446050e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.699386e+00	1.038717e-01	2.888836e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.484493e-01	8.246526e-02	2.726751e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.738075e-01	6.085766e-02	1.926193e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.753872e-02	5.043437e-03	1.197155e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.17379960777691836,0.010941663898292209,0.03201928735687526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.700706e+00	1.087656e+00	4.990971e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.548188e+00	1.241847e+00	5.055667e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.030791e+00	5.437451e-01	1.293589e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.273774e+00	1.208930e-01	1.732360e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.845065e+00	2.830149e-01	3.237064e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.344353e+00	2.729119e-01	3.962867e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.829182e+00	1.477632e-01	4.548989e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.381331e+00	1.260516e-01	3.888372e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.821778e-01	9.843514e-02	5.286431e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.994360e-01	8.987702e-02	2.522779e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.259210e-01	5.434751e-02	1.909132e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.346430e-01	3.620320e-02	1.230839e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.067154e-01	2.242905e-02	5.945441e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.117638e-03	1.646790e-03	5.376406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.08633168487148365,0.005811874171379058,0.01796858747283657
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.270910e+01	4.538142e+00	1.815785e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.217170e+01	1.271789e+00	7.046910e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.647670e+00	2.489027e-01	3.514420e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.313110e+00	3.539184e-02	2.099151e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.342085e+00	2.064206e-01	9.267101e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.651234e+00	1.814556e-01	1.723136e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.191613e+00	2.025868e-01	2.601074e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.687885e+00	1.091187e-01	2.766927e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.169267e+00	9.513964e-02	2.679148e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.213053e-01	5.348721e-02	3.335144e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.227705e-01	3.811330e-02	1.378400e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.160569e-01	2.582230e-02	8.530450e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.640475e-02	3.011706e-03	7.555964e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.039226749034086995,0.004003299068105058,0.011918430385331448
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.968663e+02	1.983536e+01	8.016166e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.383673e+01	1.243099e+00	5.535598e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.455884e+01	5.021063e-01	3.508343e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.329089e+00	3.093331e-01	4.014046e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.268076e+00	2.399914e-01	1.819144e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.011972e+00	1.464453e-01	1.398142e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.762545e+00	4.084167e-02	1.414713e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.156926e+00	1.278958e-01	1.123285e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.627167e+00	1.603684e-01	3.117476e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.114118e+00	9.249010e-02	4.358134e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.052321e-01	6.993954e-02	2.501509e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.400493e-02	4.835457e-03	1.388804e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1734404043949711,0.007906747558839217,0.025141500688899032
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.208620e+00	5.481729e-01	1.563099e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.895068e+00	1.873243e-03	2.075479e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.505162e+00	1.398078e-01	4.293964e-01
3.500000e-01	3.000000e-02	3.000000e-02	8.834125e-01	1.003511e-01	3.389789e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.349600e-01	6.888731e-02	2.200588e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.564122e-01	4.180454e-02	1.382938e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.966924e-02	2.913499e-02	6.516306e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.341667e-03	2.295839e-03	4.647420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.09969853079412366,0.004367760678631677,0.013768905527173247
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.699516e+00	6.618550e-01	1.823806e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.197558e+00	6.801087e-02	3.306963e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.110948e+00	7.347364e-02	2.779722e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.267391e-01	5.283990e-02	1.795102e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.359828e-01	3.374247e-02	1.166409e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.688885e-01	2.261002e-02	6.821744e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.847026e-02	1.590105e-02	3.341971e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.351359e-03	1.764864e-03	2.649270e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.055833202345719625,0.004151056462887673,0.011932303887467972
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.473093e+01	1.465433e+00	3.653620e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.153916e+00	9.251608e-02	6.709235e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.355739e+00	9.643761e-02	3.822282e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.367548e-01	7.063017e-02	2.150114e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.632832e-02	6.202590e-03	1.468601e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.1818150679590633,0.009222675531258467,0.029201967780527416
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.433896e-01	5.234455e-01	1.578321e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.819894e+00	1.635479e+00	4.928335e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.752694e+00	3.477263e-01	2.281409e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.554982e+00	1.015644e-01	3.655544e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.603134e+00	1.500584e-01	5.509539e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.898839e+00	1.467153e-01	4.667049e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.421847e+00	1.276591e-01	3.973932e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.077758e+00	1.161538e-01	3.551968e-01
3.700000e-01	2.000000e-02	2.000000e-02	7.750241e-01	9.597596e-02	2.778843e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.302991e-01	6.671418e-02	2.272969e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.358592e-01	4.889359e-02	1.498933e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.794263e-01	3.199174e-02	1.098080e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.219475e-02	1.976151e-02	5.636992e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.549702e-03	1.453717e-03	3.680404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.09453230382559005,0.005029055239023292,0.018709719730754082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.116212e+00	3.161396e+00	5.059899e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.106266e+01	1.969636e+00	6.587597e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.732697e+00	2.593291e-01	4.818939e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.375183e+00	2.135705e-02	7.750036e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.873112e+00	7.932769e-02	6.183086e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.790819e+00	9.255802e-02	5.681003e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.009342e+00	8.742970e-02	4.836215e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.499368e+00	8.209348e-02	3.516108e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.099592e+00	7.124698e-02	2.713778e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.189418e-01	7.007293e-02	2.257328e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.662209e-01	5.153622e-02	1.545375e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.720451e-01	3.596649e-02	1.208905e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.126247e-01	2.578008e-02	8.609263e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.078473e-01	1.919076e-02	5.401986e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.634723e-03	1.787342e-03	4.081231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.046140950509046715,0.003556517880983538,0.013504316662059784
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.227403e+01	1.293866e+01	1.262940e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.862890e+01	8.712042e+00	1.194624e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.793021e+01	5.881713e-01	2.025361e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.055282e+01	0.000000e+00	2.092396e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.255378e+00	8.024380e-02	1.723387e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.903817e+00	1.125267e-01	1.073205e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.545578e+00	1.154433e-01	6.760553e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.688862e+00	1.057045e-01	4.476223e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.089686e+00	9.047755e-02	3.572015e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.979497e-01	7.266643e-02	2.301409e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.216113e-01	6.990169e-02	1.763506e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.323039e-02	3.511577e-03	9.379787e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.16429029887870786,0.011690962070797312,0.02868740307147949
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.794979e+00	1.002612e+00	4.656794e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.039395e+00	1.007606e-01	1.670660e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.235410e+00	2.176413e-01	4.456942e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.277809e+00	1.394290e-01	3.894756e-01
3.800000e-01	4.000000e-02	4.000000e-02	6.883984e-01	8.491309e-02	2.626568e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.509655e-01	5.584217e-02	1.498610e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.381234e-01	3.505063e-02	7.910340e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.998290e-02	1.535443e-02	3.495074e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.879131e-03	1.050855e-03	1.466175e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.08151530054495144,0.006653076001852415,0.016481607486658487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.118813e+01	3.460579e+00	1.706778e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.118100e+00	1.759179e-01	8.176735e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.797340e+00	1.097495e-01	1.167131e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.080048e+00	1.721961e-01	3.338149e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.187234e+00	9.232751e-02	2.602715e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.282904e-01	6.130460e-02	1.607032e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.254829e-01	3.435083e-02	1.038608e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.524721e-01	2.199830e-02	6.455488e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.121379e-02	3.800532e-03	7.140038e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.03568525290495521,0.004250120705313061,0.010348384220998902
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.057282e+02	1.954506e+01	1.022570e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.547986e+01	6.183059e-01	3.920637e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.832971e+00	9.401612e-02	1.916734e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.731751e+00	3.301514e-02	1.092918e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.657676e+00	1.234101e-01	2.444157e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.982282e-01	8.352904e-02	2.344363e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.520386e-01	5.916587e-02	1.678386e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.539887e-02	4.767460e-03	1.102793e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.16376563095390836,0.011612940373549041,0.02845030432963866
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.378882e+00	1.181222e+00	6.398782e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.644628e+00	1.083637e+00	4.280890e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.734382e+00	2.030192e-01	6.619649e-02
1.350000e-01	1.500000e-02	1.500000e-02	3.217067e+00	2.046821e-01	1.827505e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.707072e+00	1.741404e-01	3.583626e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.160551e+00	1.663151e-01	4.297413e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.740310e+00	1.680164e-01	3.743759e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.322264e+00	1.507213e-01	3.376709e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.165088e-01	1.163439e-01	2.831140e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.240364e-01	8.144063e-02	2.224462e-01
4.500000e-01	3.000000e-02	3.000000e-02	3.856708e-01	5.406262e-02	1.641917e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.976560e-01	3.429922e-02	1.109277e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.407394e-02	1.992661e-02	5.559507e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.707461e-03	1.516164e-03	3.686420e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.08155519527963602,0.005854002578358428,0.015346380272497878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.634716e+01	4.507793e+00	2.164026e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.031727e+01	7.637106e-01	5.658804e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.072240e+00	2.029376e-01	4.842757e-02
4.250000e-02	7.500000e-03	7.500000e-03	4.352545e+00	2.381664e-01	8.067220e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.162556e+00	9.936055e-02	1.209844e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.523564e+00	7.393456e-02	2.032689e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.172095e+00	1.824981e-01	2.460058e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.630308e+00	1.000908e-01	2.834029e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.106528e+00	8.459181e-02	2.353082e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.981989e-01	7.097770e-02	1.587722e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.970027e-01	4.262456e-02	1.168699e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.913133e-01	2.543396e-02	8.390836e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.368269e-02	2.878803e-03	6.999372e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.036949990688622786,0.003961126231365429,0.010366332380657942
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.030458e+02	1.717068e+01	9.937575e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.306189e+01	9.946124e-01	2.181292e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.435381e+01	7.073325e-01	3.233672e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.205654e+00	9.828894e-02	3.710442e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.226009e+00	3.056379e-01	1.721123e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.934331e+00	1.074952e-01	1.423098e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.660769e+00	2.646985e-02	1.718741e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.064852e+00	9.414155e-02	1.029977e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.644295e+00	1.799037e-01	2.630619e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.026106e+00	9.137997e-02	2.791733e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.783401e-01	7.274951e-02	2.047010e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.132173e-02	4.664053e-03	1.262297e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.33761674315054246,0.007132019483780838,0.03893422428458537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.936939e-01	1.358430e-01	3.237914e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.052376e+00	7.334481e-01	1.414546e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.498915e+00	7.065467e-01	1.236731e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.510437e+00	4.935531e-02	9.156371e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.550175e+00	1.092622e-01	5.858778e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.367877e+00	1.192118e-01	6.693102e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.789108e-01	7.249192e-02	4.070998e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.791297e-02	6.355763e-03	3.591385e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.18676373401079022,0.0039970038213303916,0.0265206010367518
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.623069e+00	5.241421e-01	6.368472e-02
1.350000e-01	3.000000e-02	3.000000e-02	4.975269e+00	8.443675e-01	1.829189e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.054466e+00	3.151942e-02	2.322743e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.085497e+00	6.593378e-02	5.276691e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.884666e-01	6.184917e-02	3.996744e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.707904e-01	4.387105e-02	2.169524e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.288882e-01	2.408749e-02	9.486481e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.135126e-03	1.647976e-03	6.812125e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.08741693688491702,0.003564409811575575,0.023631532373182537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.158304e+00	2.066558e+00	2.089880e-01
7.000000e-02	2.000000e-02	2.000000e-02	8.449121e+00	4.559818e-01	5.240229e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.500878e+00	8.679299e-02	9.280993e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.158089e+00	9.471972e-02	6.162122e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.820424e-02	6.579387e-03	2.965512e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.31006638864239205,0.007118629217836181,0.03529383951225257
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.391582e-01	1.290111e-01	3.479500e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.267015e-01	2.404881e-01	6.616582e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.131528e+00	4.551147e-01	1.060988e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.889683e+00	6.475857e-01	1.289861e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.619732e+00	6.567610e-01	1.194339e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.160825e+00	4.941541e-01	7.391794e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.319675e+00	2.195259e-01	1.581486e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.105473e+00	4.694710e-02	1.491301e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.642196e+00	8.188824e-02	4.286402e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.056393e+00	1.045559e-01	5.312488e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.360567e+00	9.883889e-02	5.316958e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.053563e-01	7.545521e-02	4.177377e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.872987e-01	4.286029e-02	2.461172e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.549313e-02	3.306905e-03	1.856210e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.18242569603369388,0.0037701265027831887,0.025357038655014874
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.788350e-01	3.254238e-01	4.271386e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.195174e+00	5.284622e-01	7.021097e-02
4.875000e-02	8.750000e-03	8.750000e-03	2.106452e+00	8.292925e-01	1.042965e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.076579e+00	9.485616e-01	1.245441e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.027129e+00	9.271630e-01	1.274739e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.530338e+00	7.180717e-01	1.024853e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.501442e+00	3.506475e-01	1.045417e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.049240e+00	6.284094e-02	1.443835e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.299240e+00	2.933909e-02	2.699306e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.419639e+00	4.996362e-02	4.521587e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.662739e+00	6.137806e-02	4.281399e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.007128e+00	5.464324e-02	3.484888e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.384952e-01	3.840372e-02	2.420346e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.454869e-01	2.159582e-02	1.352345e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.785984e-02	1.899159e-03	1.134667e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.08195532622847854,0.002558166914053389,0.019197529987184048
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.337667e+00	2.276637e+00	1.853577e-01
8.750000e-03	3.750000e-03	3.750000e-03	5.850559e+00	2.739404e+00	2.299694e-01
1.750000e-02	5.000000e-03	5.000000e-03	8.135737e+00	2.848696e+00	2.688465e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.419981e+00	2.257948e+00	2.540066e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.451545e+00	1.294866e+00	1.823667e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.154670e+00	2.746326e-01	3.770083e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.069576e+00	1.760186e-02	6.911044e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.114384e+00	7.801907e-02	8.345866e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.530047e+00	9.111642e-02	7.866289e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.422798e+00	8.109426e-02	5.865771e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.240171e-01	5.736717e-02	3.845667e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.539486e-02	2.724279e-03	1.698996e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3064981866728157,0.009881330037895153,0.041539090227089626
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.007771e-01	1.692946e-01	1.270935e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.474725e+00	6.555363e-01	1.669638e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.827704e+00	7.109729e-01	1.513119e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.194370e+00	1.091409e-01	1.592694e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.445140e+00	1.473361e-01	4.648959e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.357985e+00	1.259737e-01	6.224195e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.365211e-01	7.980048e-02	4.098969e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.407889e-01	4.220311e-02	1.997443e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.254637e-02	2.376171e-03	1.334722e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.15938763774413822,0.0059184973319302,0.027896242400754723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.030186e+00	3.775788e-01	3.265142e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.174700e+00	1.168239e+00	2.239209e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.836808e+00	1.026224e+00	2.349240e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.411776e+00	3.753207e-01	1.594819e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.903919e+00	8.635200e-02	2.229484e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.461166e+00	7.945352e-02	4.271759e-01
3.475000e-01	4.050000e-02	4.050000e-02	6.720154e-01	6.347077e-02	3.138168e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.971855e-01	4.605815e-02	1.761941e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.360376e-02	5.204738e-03	1.860112e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.056093327259513465,0.004084239578417852,0.017557839422779747
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.939357e+01	8.433202e+00	1.673883e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.606814e+01	5.530975e+00	1.024837e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.488622e+01	1.730993e+00	1.039296e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.490187e+00	1.515839e-01	1.716498e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.696435e+00	9.831717e-02	4.904953e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.272133e+00	1.180980e-01	4.899230e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.758668e-01	9.077055e-02	3.470421e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.043715e-02	4.678087e-03	1.681188e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.28303460147561044,0.008506769793240554,0.035991914899034916
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.208934e-01	2.494724e-01	1.376153e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.293169e-01	3.512246e-01	1.078335e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.415277e+00	5.196930e-01	1.352583e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.861929e+00	5.813126e-01	1.428233e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.383256e+00	5.934596e-01	1.310352e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.807151e+00	4.897017e-01	8.651092e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.967989e+00	2.870246e-01	2.161819e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.836956e+00	5.585136e-02	6.367217e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.408655e+00	8.610676e-02	3.298652e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.900900e+00	1.081364e-01	4.503424e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.293384e+00	1.017048e-01	4.648464e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.386832e-01	7.416151e-02	3.773424e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.531513e-01	4.106172e-02	2.165090e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.444051e-02	3.265602e-03	1.784677e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.15940445870725928,0.00472183884966923,0.02504989716221656
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.903833e+00	8.402769e-01	5.292772e-01
1.750000e-02	5.000000e-03	5.000000e-03	2.388286e+00	8.015888e-01	1.498476e-01
2.875000e-02	6.250000e-03	6.250000e-03	3.354527e+00	1.123710e+00	1.808202e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.924013e+00	1.017111e+00	1.787810e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.413497e+00	8.344769e-01	1.590334e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.426585e+00	6.841578e-01	1.089466e-01
1.115000e-01	1.650000e-02	1.650000e-02	4.030028e+00	3.200700e-01	4.721895e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.359494e+00	2.102976e-02	6.067240e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.493011e+00	5.122046e-02	2.701643e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.627224e+00	6.207786e-02	3.452380e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.166514e-01	5.436415e-02	2.971000e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.251815e-01	3.349685e-02	1.902376e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.314321e-02	3.400728e-03	1.853925e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.06279608324775912,0.0031244016014150416,0.017281675307561223
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.267367e+01	9.796565e+00	1.893103e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.742182e+01	6.816088e+00	9.600462e-01
6.250000e-03	1.250000e-03	1.250000e-03	2.283299e+01	3.949163e+00	7.013116e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.802655e+01	2.448502e+00	4.593498e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.312255e+01	1.446719e+00	3.194265e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.954718e+00	6.043050e-01	1.050463e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.057245e+00	1.654709e-01	1.428219e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.089544e+00	5.347591e-02	3.062819e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.678545e+00	8.083247e-02	4.763795e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.697235e+00	8.606031e-02	4.589849e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.859880e-01	6.608359e-02	3.830371e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.494720e-02	3.597127e-03	2.017021e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3185087879758094,0.0075647018382895,0.038814804261872005
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.865659e-01	1.616300e-01	3.103962e-02
2.100000e-01	4.000000e-02	4.000000e-02	2.629604e+00	8.509416e-01	1.700957e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.794827e+00	5.843468e-01	1.131164e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.217669e+00	5.289976e-02	2.191482e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.050527e+00	1.275927e-01	6.400512e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.051602e+00	1.101133e-01	5.854031e-01
5.550000e-01	3.500000e-02	3.500000e-02	4.771652e-01	6.502493e-02	3.451973e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.577286e-02	6.535437e-03	3.259072e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.17028422136450555,0.004443672824709088,0.02652922854161871
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.271106e+00	6.576292e-01	8.720825e-02
1.350000e-01	3.000000e-02	3.000000e-02	5.457298e+00	6.837270e-01	1.895343e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.382146e+00	2.837207e-02	3.464108e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.570001e+00	7.624872e-02	5.013062e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.199608e-01	5.723955e-02	3.333870e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.390649e-01	3.594683e-02	1.878773e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.302509e-01	2.059556e-02	9.099499e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.136824e-03	1.618093e-03	7.053028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.08225394131930933,0.0037922498454076303,0.022217865219995497
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.856045e+00	2.258956e+00	2.513913e-01
7.000000e-02	2.000000e-02	2.000000e-02	7.478251e+00	1.998871e-01	7.742006e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.800702e+00	9.669844e-02	8.648722e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.033613e+00	8.647723e-02	5.025905e-01
6.025000e-01	3.975000e-01	3.975000e-01	4.173195e-02	5.728827e-03	2.732815e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.2979432593233218,0.007866130094680124,0.03690237339079189
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.021850e-01	1.196404e-01	3.500829e-02
8.500000e-02	2.500000e-02	2.500000e-02	5.892871e-01	2.959809e-01	8.285112e-02
1.300000e-01	2.000000e-02	2.000000e-02	1.339563e+00	5.531109e-01	1.357966e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.246934e+00	7.564629e-01	1.607415e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.038897e+00	7.164843e-01	1.331378e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.416233e+00	4.279118e-01	6.542991e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.355975e+00	8.194237e-02	2.757792e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.953451e+00	7.117453e-02	2.654397e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.393600e+00	1.089393e-01	4.731425e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.756109e+00	1.174711e-01	5.529750e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.127151e+00	9.968967e-02	5.166508e-01
5.150000e-01	2.500000e-02	2.500000e-02	6.760793e-01	7.103944e-02	3.876974e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.460108e-01	4.194870e-02	2.279516e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.472695e-02	3.561250e-03	1.888081e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.16946665733296787,0.004305978007854816,0.026509875293659446
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.620892e-01	3.514592e-01	4.799007e-02
3.125000e-02	8.750000e-03	8.750000e-03	1.555390e+00	7.241597e-01	1.014277e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.795297e+00	1.058948e+00	1.514230e-01
6.750000e-02	1.000000e-02	1.000000e-02	4.051442e+00	1.181578e+00	1.761549e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.887353e+00	1.005101e+00	1.584101e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.054335e+00	6.230116e-01	1.070462e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.599674e+00	2.073519e-01	9.896021e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.761385e+00	1.604570e-02	2.413085e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.823547e+00	5.516473e-02	4.251405e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.020103e+00	7.039936e-02	4.690467e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.334931e+00	6.572232e-02	4.235200e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.275359e-01	5.346876e-02	3.233167e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.772522e-01	3.809517e-02	2.148214e-01
4.610000e-01	3.600000e-02	3.600000e-02	2.277764e-01	2.233989e-02	1.276156e-01
7.485000e-01	2.515000e-01	2.515000e-01	1.778358e-02	2.160945e-03	1.154416e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.0770481515892636,0.002792553090455077,0.01922722286052428
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.691909e+00	2.711386e+00	2.231851e-01
8.750000e-03	3.750000e-03	3.750000e-03	7.210359e+00	3.231879e+00	3.038994e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.932884e+00	3.334234e+00	3.534079e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.105051e+01	2.416714e+00	3.034417e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.005978e+01	1.006324e+00	2.441317e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.749723e+00	5.146542e-03	5.450713e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.400216e+00	5.366129e-02	8.133138e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.508304e+00	9.022686e-02	8.806660e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.148362e+00	9.509490e-02	7.408530e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.261561e+00	8.091738e-02	5.226907e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.733795e-01	5.818581e-02	3.530600e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.594467e-02	2.943579e-03	1.668859e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.28767997582282634,0.011033569018027378,0.0430118840958425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.116719e-01	2.261820e-01	1.464348e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.928892e+00	8.057994e-01	2.144368e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.190675e+00	6.612078e-01	1.529019e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.026366e+00	1.471323e-01	1.294861e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.016296e+00	1.446069e-01	5.686268e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.097990e+00	1.201526e-01	5.507108e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.365634e-01	7.201203e-02	3.542049e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.219423e-01	3.702541e-02	1.809079e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.366670e-02	2.778689e-03	1.300218e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.14411219058037905,0.006347395928575861,0.027727883111781898
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.686642e+00	5.872471e-01	3.471744e-01
3.500000e-02	1.500000e-02	1.500000e-02	4.758914e+00	1.505655e+00	3.216261e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.684170e+00	9.733278e-01	4.160772e-01
1.210000e-01	2.600000e-02	2.600000e-02	4.012720e+00	1.257320e-01	6.309461e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.305739e+00	1.087320e-01	3.352978e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.162077e+00	8.026007e-02	3.831908e-01
3.475000e-01	4.050000e-02	4.050000e-02	5.854838e-01	5.630928e-02	2.649190e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.890514e-01	3.814876e-02	1.561465e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.512099e-02	4.377310e-03	1.833037e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.05284515076328283,0.004145063885533956,0.017196626437425297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.752362e+01	1.340241e+01	2.585072e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.237853e+01	5.524135e+00	1.876114e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.401041e+01	1.165950e+00	5.967508e-01
4.250000e-02	1.750000e-02	1.750000e-02	5.073537e+00	4.592757e-02	2.683827e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.220695e+00	1.249845e-01	4.658194e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.177719e+00	1.105745e-01	4.260301e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.919536e-01	7.849623e-02	2.974854e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.451528e-02	4.031978e-03	1.730872e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.2692770177427258,0.009418226542171282,0.0384922178849737
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.619547e-01	2.939416e-01	1.595078e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.156503e+00	4.715117e-01	1.399323e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.695668e+00	6.209431e-01	1.738439e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.226736e+00	6.840884e-01	1.764137e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.737014e+00	6.398165e-01	1.430312e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.016932e+00	4.380736e-01	7.453005e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.990380e+00	1.380660e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.700985e+00	8.814666e-02	1.569712e-01
3.450000e-01	2.500000e-02	2.500000e-02	2.188566e+00	1.106747e-01	3.678213e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.624640e+00	1.200847e-01	4.935378e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.089138e+00	1.019608e-01	4.552663e-01
5.100000e-01	3.000000e-02	3.000000e-02	6.345842e-01	7.044047e-02	3.467364e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.221455e-01	4.080174e-02	2.088443e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.420217e-02	3.557319e-03	1.812698e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.14601982538468605,0.005258420186764617,0.025415154997659367
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.199130e+00	9.670643e-01	5.355956e-01
1.750000e-02	5.000000e-03	5.000000e-03	3.472130e+00	1.140739e+00	2.282495e-01
2.875000e-02	6.250000e-03	6.250000e-03	4.539896e+00	1.299293e+00	2.548841e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.108901e+00	1.088060e+00	2.361886e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.189545e+00	8.509537e-01	1.892452e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.753656e+00	5.568774e-01	9.933554e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.919879e+00	2.027245e-01	1.854565e-02
1.490000e-01	2.100000e-02	2.100000e-02	3.016940e+00	4.023704e-02	1.218843e-01
1.975000e-01	2.750000e-02	2.750000e-02	2.124607e+00	6.925422e-02	2.997514e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.349289e+00	6.921174e-02	3.379697e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.726778e-01	5.329517e-02	2.738825e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.875722e-01	3.332930e-02	1.710855e-01
7.250000e-01	2.750000e-01	2.750000e-01	3.228349e-02	3.601671e-03	1.867265e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.0582812053958323,0.0034060626495747703,0.0170712625714569
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.771158e+01	1.348842e+01	2.585052e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.503778e+01	6.216749e+00	1.250614e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.657039e+01	3.829738e+00	8.056250e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.916334e+01	2.196296e+00	5.545170e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.277504e+01	1.045737e+00	2.602471e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.217149e+00	3.853200e-01	6.270117e-02
4.125000e-02	8.750000e-03	8.750000e-03	5.106256e+00	6.954616e-02	2.815665e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.323441e+00	7.263117e-02	3.803540e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.350378e+00	9.177174e-02	4.104933e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.520786e+00	8.743690e-02	4.411041e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.393757e-01	6.794101e-02	3.332370e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.551808e-02	3.891354e-03	2.030095e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.2908437198305297,0.007507745557527312,0.03633646718919725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.869350e-01	2.112053e-01	4.165789e-02
2.100000e-01	4.000000e-02	4.000000e-02	3.509843e+00	9.344919e-01	1.991468e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.832318e+00	3.313813e-01	1.495762e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.632739e+00	1.049138e-01	4.566818e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.493493e+00	1.302731e-01	6.276869e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.542648e-01	8.816287e-02	4.546235e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.482292e-01	4.994536e-02	2.416451e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.801945e-02	5.373506e-03	2.468347e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1482626233264071,0.004489287638315381,0.02427591527496986
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.382883e+00	7.979074e-01	1.182147e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.316669e+00	4.139633e-01	3.368479e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.508942e+00	6.751138e-02	4.454996e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.132812e+00	7.367050e-02	4.114655e-01
3.425000e-01	3.750000e-02	3.750000e-02	5.510564e-01	4.741036e-02	2.561933e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.812825e-01	3.029845e-02	1.397689e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.145240e-01	1.687905e-02	7.567282e-02
7.750000e-01	2.250000e-01	2.250000e-01	8.035594e-03	1.625648e-03	6.151457e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.07220130225379842,0.003559548282290187,0.018545266359461618
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.101941e+01	2.149460e+00	2.853869e-01
7.000000e-02	2.000000e-02	2.000000e-02	6.186242e+00	1.980539e-03	7.642927e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.119843e+00	1.017981e-01	7.031418e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.118410e-01	7.620663e-02	3.927546e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.740618e-02	5.105765e-03	2.191489e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.2774258788539625,0.008184495255370794,0.035673427759851106
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.991477e-01	1.247249e-01	3.920898e-02
8.500000e-02	2.500000e-02	2.500000e-02	7.501536e-01	3.738829e-01	1.111358e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.799079e+00	7.359061e-01	1.825079e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.879859e+00	8.480132e-01	1.897515e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.610269e+00	6.790403e-01	1.221553e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.632242e+00	2.273123e-01	8.413271e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.233162e+00	6.400224e-02	1.618906e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.601653e+00	1.143728e-01	4.563602e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.973383e+00	1.287936e-01	5.469899e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.370682e+00	1.135855e-01	5.427419e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.654477e-01	8.584789e-02	4.295320e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.175233e-01	5.910958e-02	2.911428e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.601246e-01	3.449729e-02	1.770631e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.016865e-02	3.087611e-03	1.406620e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.15115734247288476,0.004435989718679811,0.02450067860246055
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.750314e-01	4.125712e-01	6.092982e-02
3.125000e-02	8.750000e-03	8.750000e-03	2.288073e+00	9.821811e-01	1.493704e-01
4.875000e-02	8.750000e-03	8.750000e-03	4.129361e+00	1.354868e+00	2.171510e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.559925e+00	1.387590e+00	2.237066e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.953660e+00	9.130967e-01	1.649764e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.340249e+00	3.060517e-01	1.959543e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.308980e+00	5.592725e-03	2.263311e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.191525e+00	5.886716e-02	4.108779e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.247341e+00	7.689526e-02	4.919624e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.560909e+00	7.476060e-02	4.174082e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.024970e+00	6.190425e-02	3.577054e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.457279e-01	4.699183e-02	2.611335e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.768288e-01	3.302288e-02	1.689827e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.885807e-01	1.995498e-02	9.791198e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.557028e-02	2.063789e-03	9.073385e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.06749779319794476,0.002798527404755488,0.016844350195370617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.748279e+00	3.337169e+00	2.919040e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.019909e+01	4.371995e+00	4.373903e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.337000e+01	3.827360e+00	4.605275e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.292736e+01	1.938674e+00	3.158053e-01
4.250000e-02	7.500000e-03	7.500000e-03	1.022106e+01	3.004994e-01	4.735831e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.997092e+00	2.087760e-02	8.634027e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.472304e+00	8.563655e-02	9.927690e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.796752e+00	1.019225e-01	7.714134e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.679762e+00	9.355034e-02	6.303912e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.945382e-01	7.512387e-02	4.195668e-01
2.080000e-01	2.000000e-02	2.000000e-02	5.484645e-01	5.388993e-02	2.744713e-01
6.140000e-01	3.860000e-01	3.860000e-01	2.225881e-02	2.760426e-03	1.288803e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.26224997168583114,0.011682797884212337,0.04132278659115618
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.133437e-01	3.070928e-01	1.662871e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.619037e+00	9.511316e-01	2.567161e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.477987e+00	4.298924e-01	8.711354e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.669398e+00	2.063114e-01	3.533941e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.569616e+00	1.605274e-01	5.853318e-01
4.600000e-01	4.000000e-02	4.000000e-02	8.343071e-01	1.005921e-01	4.549519e-01
5.350000e-01	3.500000e-02	3.500000e-02	4.092073e-01	5.647889e-02	2.635538e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.737142e-01	3.018872e-02	1.356976e-01
8.200000e-01	1.800000e-01	1.800000e-01	1.175975e-02	2.450207e-03	1.080533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.1264020617419682,0.006844433246206594,0.0255862406657153
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.929879e+00	9.365470e-01	3.859243e-01
3.500000e-02	1.500000e-02	1.500000e-02	6.908737e+00	1.673976e+00	4.262187e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.985499e+00	6.651674e-01	3.537262e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.403058e+00	1.616101e-01	1.642337e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.799688e+00	1.436367e-01	3.773750e-01
2.660000e-01	4.100000e-02	4.100000e-02	9.265189e-01	8.840396e-02	3.261549e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.802761e-01	4.630102e-02	2.096065e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.504136e-01	2.882892e-02	1.214618e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.358674e-02	3.867731e-03	1.568950e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.046541899175591546,0.004001158745764281,0.014965595906015955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.900940e+01	1.845621e+01	3.932586e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.627640e+01	4.711758e+00	3.079010e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.191671e+01	3.537336e-01	1.319640e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.793152e+00	1.504138e-01	3.580123e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.914687e+00	1.729342e-01	4.190311e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.020030e+00	1.065521e-01	3.662445e-01
2.035000e-01	2.650000e-02	2.650000e-02	5.208317e-01	6.211008e-02	2.526315e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.372147e-02	3.562429e-03	1.417227e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.24869534761345138,0.009781492758067417,0.03777682010931735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.822706e-01	3.601528e-01	1.995911e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.509503e+00	6.056129e-01	1.901845e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.161216e+00	7.393303e-01	2.197386e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.792580e+00	7.879801e-01	2.023793e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.181660e+00	5.966762e-01	1.353385e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.221982e+00	2.831362e-01	2.778668e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.936626e+00	8.657878e-02	7.328676e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.431313e+00	1.114564e-01	3.259999e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.850495e+00	1.314380e-01	4.532419e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.329920e+00	1.181402e-01	4.633525e-01
4.500000e-01	3.000000e-02	3.000000e-02	8.618451e-01	8.808051e-02	4.026804e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.064938e-01	5.912740e-02	2.730109e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.466909e-01	3.333690e-02	1.685493e-01
8.000000e-01	2.000000e-01	2.000000e-01	2.016476e-02	3.107852e-03	1.360244e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.12813215381242984,0.005363590306939281,0.023423807437128102
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.156567e+00	1.216492e+00	5.301824e-01
1.750000e-02	5.000000e-03	5.000000e-03	5.303055e+00	1.566867e+00	3.384775e-01
2.875000e-02	6.250000e-03	6.250000e-03	6.376242e+00	1.498503e+00	3.377742e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.600596e+00	1.153152e+00	2.775839e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.895302e+00	7.458166e-01	1.676214e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.741250e+00	2.973126e-01	6.047129e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.574039e+00	5.891269e-02	7.108706e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.529628e+00	7.226667e-02	2.646804e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.743496e+00	8.173965e-02	3.236648e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.090148e+00	6.677744e-02	2.957308e-01
3.275000e-01	3.750000e-02	3.750000e-02	6.224187e-01	4.711935e-02	2.322558e-01
4.075000e-01	4.250000e-02	4.250000e-02	3.169251e-01	2.962479e-02	1.426341e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.782455e-02	3.369400e-03	1.448990e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.05054456922409638,0.003329546741281754,0.014836764273142525
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.286265e+01	1.740178e+01	3.553612e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.241408e+01	6.023462e+00	1.695489e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.851584e+01	3.071426e+00	1.409706e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.920041e+01	1.515071e+00	4.908559e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.192194e+01	5.995071e-01	1.332301e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.846052e+00	5.608012e-02	3.075063e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.111522e+00	7.906288e-02	3.485408e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.805997e+00	8.398629e-02	3.493142e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.040260e+00	9.681008e-02	3.849934e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.296797e+00	8.523607e-02	4.014079e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.200682e-01	6.434331e-02	2.889932e-01
6.050000e-01	3.950000e-01	3.950000e-01	3.106428e-02	3.619693e-03	1.639287e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.2677513608708926,0.007740868071255624,0.03427327037708061
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.463912e-01	2.665734e-01	5.583060e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.176236e+00	9.049037e-01	2.167662e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.525561e+00	9.828975e-02	8.969864e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.073969e+00	1.332890e-01	5.709315e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.160938e+00	1.235143e-01	5.559036e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.961198e-01	7.748627e-02	3.660464e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.730439e-01	4.340049e-02	1.945198e-01
7.950000e-01	2.050000e-01	2.050000e-01	2.117101e-02	4.829014e-03	1.813536e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.13221357980521378,0.004565446324785227,0.02198087272776214
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.394749e+00	8.323687e-01	1.405224e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.595770e+00	1.978985e-01	3.166158e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.941961e+00	7.681761e-02	4.625097e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.268735e-01	6.951855e-02	3.359336e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.734308e-01	4.447641e-02	2.099129e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.443032e-01	2.802823e-02	1.212325e-01
5.050000e-01	4.500000e-02	4.500000e-02	1.004784e-01	1.673314e-02	6.147766e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.594660e-03	1.776331e-03	5.121927e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.06523670053613306,0.0035971908722250215,0.01577606099404208
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.253020e+01	1.932379e+00	3.235734e-01
7.000000e-02	2.000000e-02	2.000000e-02	5.044014e+00	4.898020e-02	7.562848e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.773752e+00	1.012362e-01	5.883441e-01
1.775000e-01	2.750000e-02	2.750000e-02	7.129922e-01	7.580426e-02	3.128906e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.281737e-02	5.001328e-03	1.845622e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2595941416855364,0.008522118038841175,0.03485324664640832
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.070845e-01	1.356092e-01	5.177228e-02
8.500000e-02	2.500000e-02	2.500000e-02	9.813713e-01	4.911877e-01	1.426132e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.314907e+00	8.587035e-01	2.283470e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.525378e+00	9.292624e-01	2.043587e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.952635e+00	5.166158e-01	1.013890e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.629580e+00	3.275255e-02	1.010549e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.960009e+00	1.063095e-01	3.286769e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.226893e+00	1.370832e-01	5.338537e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.607687e+00	1.321132e-01	5.729757e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.103858e+00	1.070745e-01	4.774740e-01
4.650000e-01	2.500000e-02	2.500000e-02	7.031952e-01	7.856960e-02	3.602377e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.146919e-01	5.350367e-02	2.578701e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.103894e-01	3.121698e-02	1.329923e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.528026e-02	2.749480e-03	1.158262e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.13687183717120405,0.00467687869826694,0.023192670355016598
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.545663e-01	4.842535e-01	7.778775e-02
3.125000e-02	8.750000e-03	8.750000e-03	3.409105e+00	1.368263e+00	2.228012e-01
4.875000e-02	8.750000e-03	8.750000e-03	5.712147e+00	1.655454e+00	2.924025e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.812682e+00	1.367964e+00	2.507671e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.336161e+00	5.723303e-01	2.100584e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.064558e+00	4.896270e-02	2.104222e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.764326e+00	4.662246e-02	3.814884e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.654096e+00	7.816050e-02	5.005568e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.848242e+00	8.368384e-02	4.527386e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.265634e+00	7.401885e-02	3.831630e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.596107e-01	6.041818e-02	3.001453e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.447611e-01	4.519754e-02	2.253035e-01
3.935000e-01	3.150000e-02	3.150000e-02	3.211103e-01	3.182786e-02	1.450978e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.666329e-01	2.120692e-02	7.906805e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.260887e-02	1.979625e-03	7.786124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.06031595314952535,0.0029056670143271443,0.01519757273106783
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.452247e+00	4.188499e+00	3.944073e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.397612e+01	5.535605e+00	6.071484e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.617383e+01	3.782907e+00	5.432512e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.360172e+01	1.095263e+00	7.027423e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.612251e+00	3.951268e-03	7.882333e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.131789e+00	6.549685e-02	1.039762e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.752331e+00	1.045777e-01	9.376106e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.347666e+00	1.044935e-01	7.042097e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.423857e+00	9.122799e-02	5.147978e-01
1.700000e-01	1.800000e-02	1.800000e-02	8.619460e-01	7.561934e-02	3.423753e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.813169e-01	5.480258e-02	2.283142e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.878769e-02	2.736763e-03	1.092025e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.24213245168022554,0.012303834379461531,0.03994546513282385
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.495886e-01	3.863153e-01	1.947133e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.252281e+00	1.044847e+00	3.232957e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.469600e+00	1.984105e-01	2.429719e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.266663e+00	1.902686e-01	4.910135e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.306894e+00	1.662287e-01	5.512844e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.938142e-01	8.815534e-02	3.805598e-01
5.350000e-01	3.500000e-02	3.500000e-02	3.338326e-01	5.022261e-02	2.201466e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.359926e-01	2.751082e-02	1.063987e-01
8.200000e-01	1.800000e-01	1.800000e-01	8.370064e-03	2.203219e-03	8.091028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.11363962262971783,0.007319473299085083,0.02414970222766885
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.615276e+00	1.322289e+00	4.592137e-01
3.500000e-02	1.500000e-02	1.500000e-02	8.782573e+00	1.885873e+00	7.554275e-01
7.250000e-02	2.250000e-02	2.250000e-02	5.538213e+00	3.557958e-01	8.511607e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.750400e+00	1.502786e-01	3.068068e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.554503e+00	1.483434e-01	3.831033e-01
2.660000e-01	4.100000e-02	4.100000e-02	8.222719e-01	8.283088e-02	2.824501e-01
3.475000e-01	4.050000e-02	4.050000e-02	4.291540e-01	4.232052e-02	1.796836e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.203279e-01	2.704809e-02	1.116869e-01
7.340000e-01	2.660000e-01	2.660000e-01	2.051065e-02	3.988037e-03	1.309792e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.04192866526044567,0.004249295558012164,0.01354867773958622
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.118108e+02	2.061239e+01	5.732405e+00
6.250000e-03	3.750000e-03	3.750000e-03	3.574699e+01	3.728448e+00	2.003124e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.022076e+00	1.627238e-02	4.840399e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.253844e+00	2.170572e-01	3.705121e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.792621e+00	1.775264e-01	3.900923e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.465479e-01	1.088214e-01	3.244764e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.864033e-01	6.650487e-02	2.255817e-01
6.150000e-01	3.850000e-01	3.850000e-01	2.060377e-02	3.554389e-03	1.251882e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.23166781371976705,0.010183105167449774,0.037008465860360024
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.083279e-01	4.155441e-01	2.502363e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.896904e+00	7.589895e-01	2.404887e-01
1.050000e-01	1.500000e-02	1.500000e-02	2.686553e+00	8.589892e-01	2.605434e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.288322e+00	8.492007e-01	2.164377e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.464825e+00	5.043758e-01	1.093824e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.256029e+00	9.870949e-02	8.924969e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.774077e+00	1.326729e-01	2.216310e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.165759e+00	1.470004e-01	4.241653e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.568807e+00	1.345358e-01	4.872414e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.114667e+00	1.114717e-01	4.567967e-01
4.500000e-01	3.000000e-02	3.000000e-02	7.307534e-01	8.313332e-02	3.421689e-01
5.100000e-01	3.000000e-02	3.000000e-02	4.119481e-01	5.395745e-02	2.459460e-01
5.700000e-01	3.000000e-02	3.000000e-02	2.062349e-01	3.080358e-02	1.283663e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.537965e-02	2.762852e-03	1.143593e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.11538680825624911,0.005567007812610603,0.022193048708986196
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.373667e+00	1.464621e+00	6.455235e-01
1.750000e-02	5.000000e-03	5.000000e-03	7.419958e+00	2.109395e+00	4.667646e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.158499e+00	1.653108e+00	4.166170e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.464763e+00	1.085401e+00	3.392206e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.946887e+00	5.776895e-01	1.356803e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.371472e+00	1.002046e-01	1.618843e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.108378e+00	6.916541e-02	1.859116e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.193711e+00	9.839498e-02	2.976566e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.494309e+00	8.264734e-02	3.431273e-01
2.575000e-01	3.250000e-02	3.250000e-02	9.548113e-01	6.550986e-02	2.608845e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.471661e-01	4.561017e-02	2.043482e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.749926e-01	2.866042e-02	1.209469e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.377906e-02	3.266353e-03	1.252213e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.04523388102221547,0.0034240229305103898,0.01336473719916495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.084757e+02	1.906624e+01	4.580688e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.565621e+01	5.502329e+00	2.443692e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.867689e+01	2.635162e+00	6.640620e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.764653e+01	9.417245e-01	2.688231e-01
1.625000e-02	3.750000e-03	3.750000e-03	9.878221e+00	1.320567e-01	4.039868e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.641407e+00	4.876904e-02	3.981795e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.576565e+00	6.966208e-02	3.043322e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.552625e+00	1.221847e-01	3.186384e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.875716e+00	1.179701e-01	3.833331e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.180486e+00	8.708239e-02	3.563074e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.502360e-01	6.663097e-02	2.417849e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.706447e-02	3.658378e-03	1.443784e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.25106888159477037,0.007744273356419029,0.03281068799847059
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.116598e+00	3.201362e-01	6.836687e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.477617e+00	8.030440e-01	2.448203e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.108179e+00	4.457912e-02	1.733213e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.780070e+00	1.408749e-01	5.585557e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.840651e-01	1.104128e-01	4.773370e-01
4.850000e-01	3.500000e-02	3.500000e-02	5.087094e-01	6.819411e-02	3.135546e-01
5.550000e-01	3.500000e-02	3.500000e-02	2.321570e-01	3.976836e-02	1.672562e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.669997e-02	4.344378e-03	1.478798e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.1226125383563051,0.004523742993152627,0.020021563025588537
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.058786e+00	8.057420e-01	1.520274e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.953263e+00	4.868776e-02	2.343957e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.678264e+00	8.025991e-02	4.172478e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.174259e-01	6.510703e-02	2.888303e-01
3.425000e-01	3.750000e-02	3.750000e-02	4.361234e-01	4.024407e-02	1.908867e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.238041e-01	2.602486e-02	1.095597e-01
5.050000e-01	4.500000e-02	4.500000e-02	9.037378e-02	1.785380e-02	5.715303e-02
7.750000e-01	2.250000e-01	2.250000e-01	5.534050e-03	1.683757e-03	4.421128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.06128775138576901,0.0035799833707494816,0.014239098380359937
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.337227e+01	1.728531e+00	3.285823e-01
7.000000e-02	2.000000e-02	2.000000e-02	4.425237e+00	6.088557e-02	6.807958e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.563171e+00	1.034232e-01	5.066327e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.663769e-01	7.787204e-02	2.782577e-01
6.025000e-01	3.975000e-01	3.975000e-01	3.010812e-02	5.011206e-03	1.697182e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.24640624904601724,0.008752531648360484,0.03376881825515457
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.270529e-01	1.531701e-01	7.058032e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.243300e+00	6.286498e-01	1.790086e-01
1.300000e-01	2.000000e-02	2.000000e-02	2.833713e+00	9.483106e-01	2.667628e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.982135e+00	8.423035e-01	2.076386e-01
2.100000e-01	2.000000e-02	2.000000e-02	4.058155e+00	3.280443e-01	1.004468e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.456558e+00	7.418217e-02	1.753062e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.653283e+00	1.366653e-01	4.332287e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.950415e+00	1.455851e-01	5.483267e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.371010e+00	1.223004e-01	5.496572e-01
4.150000e-01	2.500000e-02	2.500000e-02	9.462921e-01	9.805330e-02	4.160527e-01
4.650000e-01	2.500000e-02	2.500000e-02	6.138355e-01	7.492052e-02	3.043357e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.644489e-01	5.012556e-02	2.011482e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.795994e-01	2.899460e-02	1.230679e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.249066e-02	2.491862e-03	9.403855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.1273279866710377,0.004848715899991238,0.022059724459166707
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.239217e+00	6.124433e-01	1.193033e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.658159e+00	1.737882e+00	3.511846e-01
4.875000e-02	8.750000e-03	8.750000e-03	7.195642e+00	1.836064e+00	3.731672e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.363926e+00	9.995102e-01	2.950815e-01
8.875000e-02	1.125000e-02	1.125000e-02	6.136877e+00	3.125103e-01	1.430204e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.541795e+00	4.599500e-02	3.397068e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.293477e+00	7.969471e-02	4.377981e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.333102e+00	8.595954e-02	4.604430e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.630248e+00	8.130592e-02	4.295415e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.101344e+00	6.867882e-02	3.615639e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.659575e-01	5.550845e-02	2.551548e-01
3.345000e-01	2.750000e-02	2.750000e-02	5.125766e-01	5.640374e-02	1.770660e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.889027e-01	2.970781e-02	1.409625e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.495378e-01	1.940293e-02	7.538558e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.110326e-02	1.914165e-03	6.759665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.055156816193021777,0.0031857420622249527,0.014157045521349082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.649166e+00	5.316544e+00	6.411443e-01
8.750000e-03	3.750000e-03	3.750000e-03	1.786869e+01	6.407288e+00	9.798880e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.822051e+01	3.034137e+00	9.077461e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.367748e+01	5.576959e-01	7.796230e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.614008e+00	7.645696e-02	1.072886e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.347664e+00	1.596648e-01	9.346375e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.217676e+00	1.428057e-01	8.749558e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.040476e+00	1.198149e-01	6.229971e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.281514e+00	9.438855e-02	3.962647e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.844481e-01	7.341604e-02	3.162885e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.424795e-01	5.565580e-02	2.047161e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.676613e-02	2.774870e-03	1.013779e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.2285512740510557,0.013023717721827033,0.03850487413520909
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.093386e+00	4.665160e-01	2.229556e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.653268e+00	1.038284e+00	3.804387e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.282530e+00	1.371739e-01	4.778011e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.037690e+00	2.260695e-01	5.315624e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.168314e+00	1.490963e-01	4.946843e-01
4.600000e-01	4.000000e-02	4.000000e-02	6.129028e-01	8.617257e-02	3.248317e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.877634e-01	4.582919e-02	1.983639e-01
6.050000e-01	3.500000e-02	3.500000e-02	1.112135e-01	2.555268e-02	9.543469e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.546302e-03	2.174116e-03	5.946327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.10577448973547225,0.007801503597436477,0.023167120874755157
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.454215e+00	1.743182e+00	5.883362e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.740516e+00	1.833690e+00	9.716619e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.811583e+00	1.210147e-01	1.282983e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.445505e+00	2.078879e-01	3.521906e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.467376e+00	1.534680e-01	3.628775e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.588006e-01	7.943906e-02	2.486015e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.958935e-01	3.824598e-02	1.788380e-01
4.280000e-01	4.000000e-02	4.000000e-02	2.080415e-01	2.628283e-02	9.993904e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.809222e-02	4.055623e-03	1.200027e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.03960210427308937,0.004310733510617476,0.012615093986319423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.377997e+02	2.331923e+01	1.028823e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.163244e+01	2.478097e+00	1.116056e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.509760e+00	2.508753e-01	4.681775e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.127967e+00	2.594979e-01	3.421603e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.763378e+00	1.663389e-01	3.689973e-01
1.485000e-01	2.850000e-02	2.850000e-02	9.037827e-01	9.320872e-02	3.089265e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.575202e-01	6.439644e-02	2.235637e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.891596e-02	3.612694e-03	1.105165e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2198559314908229,0.011529750430648661,0.03600339181854906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.055094e+00	4.875897e-01	2.977836e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.296889e+00	8.887654e-01	2.910561e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.095770e+00	9.348479e-01	3.060098e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.562535e+00	7.787720e-01	2.434971e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.578514e+00	3.559359e-01	8.499062e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.148387e+00	1.206344e-01	7.734406e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.588770e+00	1.816333e-01	3.363322e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.975123e+00	1.715699e-01	4.504295e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.401891e+00	1.284489e-01	5.010281e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.855950e-01	1.020701e-01	4.085863e-01
4.500000e-01	3.000000e-02	3.000000e-02	6.568256e-01	8.740602e-02	2.940139e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.695069e-01	5.060898e-02	2.004183e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.770033e-01	2.892615e-02	1.167780e-01
8.000000e-01	2.000000e-01	2.000000e-01	1.270273e-02	2.492321e-03	9.532445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.10743433647486342,0.005955232364577984,0.02129512420751342
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.945177e+00	1.821445e+00	7.410377e-01
1.750000e-02	5.000000e-03	5.000000e-03	9.352025e+00	2.282668e+00	5.853647e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.183843e+00	1.590332e+00	7.254806e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.520256e+00	8.635413e-01	4.232757e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.595401e+00	4.089013e-01	8.029551e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.955452e+00	1.140340e-01	8.030379e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.781345e+00	1.266266e-01	2.532908e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.039248e+00	1.264895e-01	3.120395e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.377373e+00	8.414035e-02	3.383945e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.689004e-01	6.113055e-02	2.509037e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.159958e-01	5.795226e-02	1.680027e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.497786e-01	2.746056e-02	1.203159e-01
7.250000e-01	2.750000e-01	2.750000e-01	2.122024e-02	3.155122e-03	1.148117e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.042347854537817566,0.0037313872169099094,0.01250484501835604
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.289972e+02	1.963167e+01	5.637396e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.496300e+01	4.365255e+00	2.311863e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.629219e+01	1.834622e+00	6.244711e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.529438e+01	5.200152e-01	2.367548e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.550156e+00	1.550663e-01	3.478945e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.225912e+00	2.150424e-01	3.066502e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.389456e+00	1.177150e-01	3.186889e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.427654e+00	1.166875e-01	3.434839e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.783343e+00	1.113642e-01	3.495382e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.124165e+00	1.033066e-01	3.222500e-01
1.850000e-01	2.500000e-02	2.500000e-02	6.047079e-01	6.996136e-02	2.330581e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.490231e-02	3.775521e-03	1.336677e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.232422829186295,0.008044204275011985,0.031714587230344676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.510317e+00	3.773083e-01	8.912641e-02
2.100000e-01	4.000000e-02	4.000000e-02	4.530606e+00	7.245325e-01	2.175219e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.612310e+00	8.487141e-02	3.704741e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.486862e+00	1.404916e-01	5.314109e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.497807e-01	1.040795e-01	4.038735e-01
4.850000e-01	3.500000e-02	3.500000e-02	4.331473e-01	6.222025e-02	2.629035e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.956766e-01	3.793383e-02	1.413117e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.273618e-02	3.826674e-03	1.258616e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.11400650597568218,0.00457152579767045,0.018775840581551406
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.668957e+00	7.862915e-01	1.677405e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.300257e+00	8.643925e-03	2.313354e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.475184e+00	8.139059e-02	3.755721e-01
2.675000e-01	3.750000e-02	3.750000e-02	7.409655e-01	6.054604e-02	2.579038e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.948096e-01	4.109557e-02	1.625412e-01
4.200000e-01	4.000000e-02	4.000000e-02	2.081802e-01	2.589691e-02	1.017565e-01
5.050000e-01	4.500000e-02	4.500000e-02	7.842202e-02	1.636991e-02	5.269173e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.358965e-03	1.439105e-03	4.565810e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.05781611322410547,0.0035741950015464458,0.013002525731006423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.409080e+01	1.558140e+00	3.382523e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.846983e+00	7.131168e-02	6.516575e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.436030e+00	1.142709e-01	4.142403e-01
1.775000e-01	2.750000e-02	2.750000e-02	6.116834e-01	7.049099e-02	2.616560e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.739128e-02	4.919848e-03	1.584303e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.23009673833859473,0.01030866023864857,0.034479622105942465
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.248371e-01	2.077037e-01	1.042023e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.753138e+00	8.712765e-01	3.178653e-01
1.300000e-01	2.000000e-02	2.000000e-02	3.577089e+00	1.127004e+00	3.422692e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.334639e+00	7.143879e-01	1.218015e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.882975e+00	1.068491e-01	6.992311e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.036629e+00	1.619941e-01	4.531105e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.261650e+00	1.752218e-01	5.572827e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.646439e+00	1.512818e-01	5.636704e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.212323e+00	1.263098e-01	4.468110e-01
4.150000e-01	2.500000e-02	2.500000e-02	8.139922e-01	9.425802e-02	3.818041e-01
4.650000e-01	2.500000e-02	2.500000e-02	5.139082e-01	6.760827e-02	2.654752e-01
5.150000e-01	2.500000e-02	2.500000e-02	3.042027e-01	4.698440e-02	1.903703e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.538653e-01	2.891772e-02	9.720229e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.865277e-03	2.286167e-03	8.299458e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.11777657908485689,0.004881835789502159,0.020913116868204712
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.670968e+00	7.709134e-01	1.379291e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.333295e+00	2.066763e+00	4.087712e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.563079e+00	1.901809e+00	3.906490e-01
6.750000e-02	1.000000e-02	1.000000e-02	7.606125e+00	7.930840e-01	2.650893e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.601710e+00	1.472823e-02	3.033997e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.021094e+00	5.980794e-02	4.025948e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.849366e+00	8.469172e-02	5.066261e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.030153e+00	8.924948e-02	4.618951e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.458650e+00	8.125659e-02	3.439251e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.005191e+00	6.811605e-02	2.978602e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.854551e-01	5.403565e-02	2.352717e-01
3.345000e-01	2.750000e-02	2.750000e-02	4.421454e-01	4.065204e-02	1.786744e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.653148e-01	2.939080e-02	1.253653e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.389803e-01	2.240253e-02	6.629376e-02
7.485000e-01	2.515000e-01	2.515000e-01	9.113726e-03	1.837050e-03	6.490650e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.05091725496528476,0.0030547324480994856,0.012936812289937573
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.217116e+01	6.005049e+00	6.673821e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.133183e+01	6.682329e+00	9.316609e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.926457e+01	2.552259e+00	9.223275e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.295740e+01	1.342697e-01	9.543233e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.026078e+00	3.187965e-02	1.027053e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.833006e+00	1.105065e-01	9.908788e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.933392e+00	1.186185e-01	7.547380e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.858078e+00	1.114630e-01	5.052465e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.154884e+00	9.098149e-02	3.786698e-01
1.700000e-01	1.800000e-02	1.800000e-02	7.192887e-01	7.506530e-02	2.948250e-01
2.080000e-01	2.000000e-02	2.000000e-02	4.131400e-01	5.463644e-02	1.865600e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.426983e-02	2.731680e-03	8.743498e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.21417521271511217,0.012282930912245082,0.03747058274729051
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.449984e+00	5.736560e-01	2.353696e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.962544e+00	9.701508e-01	3.400532e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.001794e+00	1.733373e-01	1.973644e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.824996e+00	1.881115e-01	5.470841e-01
3.800000e-01	4.000000e-02	4.000000e-02	1.055827e+00	1.477840e-01	4.361263e-01
4.600000e-01	4.000000e-02	4.000000e-02	5.250148e-01	7.454051e-02	2.972002e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.504602e-01	4.646659e-02	1.676461e-01
6.050000e-01	3.500000e-02	3.500000e-02	8.807089e-02	2.338696e-02	8.010053e-02
8.200000e-01	1.800000e-01	1.800000e-01	4.695489e-03	1.523499e-03	4.917806e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.09818875981012103,0.007156958759692578,0.02235596483522316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.102924e+00	2.392949e+00	7.233310e-01
3.500000e-02	1.500000e-02	1.500000e-02	9.998118e+00	1.569770e+00	8.135671e-01
7.250000e-02	2.250000e-02	2.250000e-02	4.012192e+00	1.461187e-01	1.479893e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.250621e+00	1.899590e-01	3.625090e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.400650e+00	1.341596e-01	3.331771e-01
2.660000e-01	4.100000e-02	4.100000e-02	7.018734e-01	6.158976e-02	2.433027e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.722067e-01	4.102650e-02	1.481115e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.923891e-01	2.593508e-02	9.630263e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.517456e-02	3.699803e-03	1.120749e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.037155618368376456,0.003932466091713223,0.012095744841897335
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.651780e+02	2.630183e+01	1.207840e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.595115e+01	1.023374e+00	3.804754e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.547716e+00	3.230530e-01	5.161404e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.003944e+00	2.305245e-01	3.130901e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.726501e+00	1.302303e-01	3.487145e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.654580e-01	8.191902e-02	2.936726e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.421473e-01	6.058761e-02	2.005330e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.650993e-02	3.591353e-03	1.101374e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.20541240223257015,0.01189416120191758,0.036545044770031565
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.398008e+00	6.778573e-01	3.792451e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.876836e+00	1.089056e+00	4.392791e-01
1.050000e-01	1.500000e-02	1.500000e-02	3.554728e+00	9.538835e-01	3.731978e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.835505e+00	6.709644e-01	1.346286e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.476226e+00	1.564739e-01	2.019931e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.885837e+00	1.645911e-01	2.559948e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.287376e+00	1.808060e-01	4.299839e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.736915e+00	1.561205e-01	5.047048e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.285985e+00	1.433742e-01	4.255689e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.994821e-01	1.011135e-01	3.638433e-01
4.500000e-01	3.000000e-02	3.000000e-02	5.589450e-01	7.058539e-02	2.730614e-01
5.100000e-01	3.000000e-02	3.000000e-02	3.198877e-01	4.776172e-02	1.896485e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.545958e-01	2.867317e-02	9.538032e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.001254e-02	2.304327e-03	8.515916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.09960849435563456,0.00581136533061144,0.020188508790423762
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.765932e+00	2.552898e+00	9.957659e-01
1.750000e-02	5.000000e-03	5.000000e-03	1.148067e+01	2.403236e+00	7.183672e-01
2.875000e-02	6.250000e-03	6.250000e-03	9.600437e+00	1.456392e+00	3.896119e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.180903e+00	7.564353e-01	9.141866e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.911370e+00	8.596170e-02	7.206102e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.392411e+00	8.279214e-02	2.262443e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.499198e+00	1.020260e-01	3.161672e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.899959e+00	1.062041e-01	3.263406e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.321443e+00	9.815378e-02	2.806850e-01
2.575000e-01	3.250000e-02	3.250000e-02	8.059072e-01	5.728436e-02	2.312444e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.607880e-01	4.181688e-02	1.616780e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.378309e-01	2.866745e-02	1.074626e-01
7.250000e-01	2.750000e-01	2.750000e-01	1.864120e-02	3.107389e-03	1.084640e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.03940775130459519,0.0034432961852030666,0.011252791446116295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.526556e+02	2.236822e+01	6.209004e+00
3.750000e-03	1.250000e-03	1.250000e-03	4.180499e+01	3.194460e+00	1.194704e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.224819e+01	7.263800e-01	1.094083e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.277975e+01	1.072517e-01	6.352452e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.623113e+00	9.769928e-02	4.187397e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.833471e+00	1.578006e-01	3.482611e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.199241e+00	1.673632e-01	2.555864e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.298025e+00	9.892710e-02	2.994254e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.699957e+00	9.986300e-02	3.527645e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.058582e+00	9.109183e-02	3.153599e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.676168e-01	6.618827e-02	2.265012e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.251852e-02	3.655368e-03	1.125632e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.21287080394527558,0.008816980448666911,0.02957660885203814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.011917e+00	4.259030e-01	1.365146e-01
2.100000e-01	4.000000e-02	4.000000e-02	4.210958e+00	5.406465e-01	2.264532e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.226499e+00	1.329968e-01	4.264948e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.248019e+00	1.535027e-01	4.792347e-01
4.150000e-01	3.500000e-02	3.500000e-02	7.071701e-01	9.974329e-02	3.608948e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.668963e-01	6.057987e-02	2.128840e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.569953e-01	3.644001e-02	1.277926e-01
7.950000e-01	2.050000e-01	2.050000e-01	1.021253e-02	3.908570e-03	9.326254e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.10671168420813028,0.004985559795939717,0.01666498474053145
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.169204e+00	7.316194e-01	1.954451e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.820282e+00	3.744132e-02	2.601096e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.272457e+00	1.037258e-01	3.347084e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.708246e-01	6.999547e-02	2.258552e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.642590e-01	4.899607e-02	1.395432e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.828252e-01	3.103553e-02	8.658282e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.881727e-02	1.613881e-02	4.931531e-02
7.750000e-01	2.250000e-01	2.250000e-01	4.124757e-03	1.698510e-03	4.092752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.05484205675847763,0.003863249866757873,0.011398414473266769
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.471407e+01	1.394740e+00	3.688988e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.316922e+00	9.474675e-02	5.955066e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.330408e+00	1.372743e-01	3.942379e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.828219e-01	7.251706e-02	2.240675e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.483019e-02	5.478124e-03	1.359315e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.21688280063784796,0.009831063829452785,0.03178344438491795
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.400864e-01	2.044375e-01	1.000455e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.242008e+00	9.560802e-01	3.149891e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.350180e+00	1.178995e+00	3.486564e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.540072e+00	4.927369e-01	1.455767e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.619713e+00	6.824673e-02	2.691576e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.702043e+00	1.527629e-01	4.944758e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.948902e+00	1.642324e-01	5.439209e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.445110e+00	1.514527e-01	4.564912e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.032179e+00	1.193205e-01	4.028458e-01
4.150000e-01	2.500000e-02	2.500000e-02	7.075657e-01	9.251472e-02	3.069788e-01
4.650000e-01	2.500000e-02	2.500000e-02	4.512540e-01	7.492666e-02	2.351326e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.619546e-01	5.050781e-02	1.627829e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.302510e-01	2.851171e-02	8.569385e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.781676e-03	1.990503e-03	6.889283e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.10833374106405066,0.0054147224756721235,0.019361785044278074
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.458381e+00	1.011570e+00	1.967502e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.842562e+00	2.609347e+00	5.646285e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.451528e+00	1.531787e+00	4.734136e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.946893e+00	2.957302e-01	3.413354e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.988686e+00	1.804859e-02	4.636643e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.545214e+00	8.049326e-02	4.286246e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.472097e+00	9.799696e-02	5.488753e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.759488e+00	9.614311e-02	4.137487e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.282831e+00	9.829287e-02	3.002265e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.933805e-01	7.867120e-02	2.609303e-01
2.835000e-01	2.350000e-02	2.350000e-02	6.231609e-01	6.228111e-02	2.025214e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.944171e-01	4.327559e-02	1.631275e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.447439e-01	3.998784e-02	1.021949e-01
4.610000e-01	3.600000e-02	3.600000e-02	1.190416e-01	2.203838e-02	6.103271e-02
7.485000e-01	2.515000e-01	2.515000e-01	8.570205e-03	2.053814e-03	5.351620e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.047138397809402224,0.003273610803381219,0.011812559406470281
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.643743e+01	7.551390e+00	8.797387e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.560875e+01	6.808423e+00	1.096338e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.963283e+01	1.592403e+00	1.482181e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.186948e+01	0.000000e+00	1.241821e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.078938e+00	5.510113e-02	1.148667e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.316619e+00	1.160226e-01	7.811455e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.634676e+00	1.239111e-01	6.365460e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.637135e+00	1.101062e-01	5.608460e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.077420e+00	1.051169e-01	3.095859e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.625410e-01	7.670419e-02	2.528657e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.934928e-01	7.265361e-02	1.680804e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.316579e-02	2.879575e-03	8.040666e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.1995570639486198,0.013711876479932023,0.03526103834787139
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.927414e+00	6.833091e-01	3.385042e-01
1.400000e-01	4.000000e-02	4.000000e-02	4.101551e+00	8.370407e-01	2.684364e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.696401e+00	1.899854e-01	3.375878e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.649293e+00	2.188169e-01	5.045969e-01
3.800000e-01	4.000000e-02	4.000000e-02	9.100426e-01	1.303750e-01	4.007545e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.730222e-01	8.198110e-02	2.495127e-01
5.350000e-01	3.500000e-02	3.500000e-02	2.051819e-01	4.200980e-02	1.467177e-01
6.050000e-01	3.500000e-02	3.500000e-02	7.441326e-02	2.595432e-02	6.439992e-02
8.200000e-01	1.800000e-01	1.800000e-01	3.505996e-03	1.413931e-03	3.420752e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.09111255503419766,0.0081648958942315,0.020515171055579165
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.246501e+01	2.920062e+00	1.434061e+00
3.500000e-02	1.500000e-02	1.500000e-02	9.414988e+00	1.182965e+00	4.435081e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.375603e+00	1.622438e-01	2.790584e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.144717e+00	1.810574e-01	3.732549e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.306671e+00	1.529052e-01	3.134857e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.575490e-01	7.147276e-02	2.098701e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.490813e-01	5.088448e-02	1.317878e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.674282e-01	2.662316e-02	8.770870e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.374744e-02	3.902401e-03	1.014945e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.03537210836447295,0.004507145370745813,0.01081942259672098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.872262e+02	2.652746e+01	1.423561e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.090207e+01	5.482048e-01	3.923357e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.201372e+00	3.594781e-01	5.054652e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.874488e+00	1.659521e-01	2.959144e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.661919e+00	1.435973e-01	3.344410e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.486134e-01	1.101577e-01	2.539003e-01
2.035000e-01	2.650000e-02	2.650000e-02	4.048146e-01	6.348622e-02	1.803908e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.558442e-02	4.098870e-03	9.617293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.19433649581641707,0.012506950973491693,0.033707620400718424
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.602148e+00	7.084316e-01	3.267251e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.333709e+00	1.111302e+00	4.564792e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.073262e+00	1.000415e+00	3.410066e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.984446e+00	5.020009e-01	1.743221e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.400202e+00	9.516259e-02	1.004143e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.629266e+00	1.388063e-01	3.700247e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.124583e+00	1.988624e-01	4.300394e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.603507e+00	1.709886e-01	4.503989e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.159957e+00	1.464000e-01	3.934253e-01
3.950000e-01	2.500000e-02	2.500000e-02	8.052297e-01	1.200498e-01	3.197314e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.975052e-01	8.120123e-02	2.519712e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.756444e-01	5.139533e-02	1.659986e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.315227e-01	3.024707e-02	8.563490e-02
8.000000e-01	2.000000e-01	2.000000e-01	8.128921e-03	2.022685e-03	6.879009e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.09250093749686568,0.006874421117942911,0.01878286338688949
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.234722e+01	3.076003e+00	1.001267e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.334575e+01	2.422909e+00	1.169725e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.889881e+00	1.202957e+00	7.373135e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.691751e+00	4.957809e-01	1.155139e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.257427e+00	2.770273e-02	1.649880e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.006298e+00	7.993184e-02	2.809178e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.367644e+00	1.266438e-01	3.160633e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.806648e+00	1.723760e-01	2.987073e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.201210e+00	8.737154e-02	2.803418e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.454416e-01	7.881350e-02	2.115702e-01
3.275000e-01	3.750000e-02	3.750000e-02	4.235939e-01	5.122420e-02	1.449722e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.179704e-01	3.647598e-02	9.187308e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.648661e-02	3.163815e-03	9.563017e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.03715376328746956,0.00414214013405436,0.010198409334455434
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.733332e+02	2.211535e+01	9.491568e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.638259e+01	3.033253e+00	7.518537e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.896136e+01	4.002170e-01	3.976500e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.120113e+01	3.573721e-02	9.022946e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.177734e+00	3.893545e-01	3.615186e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.467971e+00	1.275351e-01	3.999662e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.984310e+00	1.174797e-01	3.086309e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.216056e+00	1.308936e-01	2.418580e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.617830e+00	1.237595e-01	3.729912e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.005699e+00	1.001157e-01	2.678872e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.410129e-01	7.811675e-02	1.977472e-01
6.050000e-01	3.950000e-01	3.950000e-01	2.085581e-02	4.184197e-03	1.036737e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.1993299693260719,0.008810316936031348,0.02868354750449878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.396756e+00	4.756351e-01	1.361497e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.820541e+00	3.662429e-01	2.248330e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.003799e+00	1.454957e-01	4.607706e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.118611e+00	1.343288e-01	4.721214e-01
4.150000e-01	3.500000e-02	3.500000e-02	6.483273e-01	1.023719e-01	3.131308e-01
4.850000e-01	3.500000e-02	3.500000e-02	3.064002e-01	5.857835e-02	2.127073e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.359113e-01	4.060888e-02	1.071272e-01
7.950000e-01	2.050000e-01	2.050000e-01	7.758236e-03	3.021777e-03	8.910602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.10271977785460318,0.004829386526011573,0.015558816513421586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.422435e+00	6.727317e-01	1.920407e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.549595e+00	4.723442e-02	2.394989e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.202861e+00	9.143126e-02	3.303828e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.592297e-01	7.096489e-02	2.028409e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.260249e-01	3.997026e-02	1.408377e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.704183e-01	3.393810e-02	7.875945e-02
5.050000e-01	4.500000e-02	4.500000e-02	6.149007e-02	1.675910e-02	4.395790e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.157930e-03	1.391296e-03	4.267460e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.05336489901039854,0.0038203835597193023,0.010978643854617193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.496486e+01	1.267705e+00	3.540784e-01
7.000000e-02	2.000000e-02	2.000000e-02	3.177673e+00	8.527908e-02	5.229668e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.244389e+00	1.021568e-01	3.670690e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.696409e-01	8.124273e-02	2.111997e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.346747e-02	5.366196e-03	1.384343e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.20604404607297877,0.009733646018391856,0.030440385536116554
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.332313e-01	2.428655e-01	1.162748e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.788064e+00	1.094174e+00	3.799295e-01
1.300000e-01	2.000000e-02	2.000000e-02	4.805701e+00	1.149635e+00	3.241749e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.386818e+00	3.064748e-01	2.146763e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.460796e+00	1.266897e-01	3.052403e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.442282e+00	1.440579e-01	5.729258e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.785024e+00	1.873314e-01	4.843235e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.277172e+00	1.441396e-01	4.238014e-01
3.700000e-01	2.000000e-02	2.000000e-02	9.013090e-01	1.115774e-01	3.860924e-01
4.150000e-01	2.500000e-02	2.500000e-02	6.263813e-01	8.712477e-02	3.016667e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.986385e-01	6.952774e-02	2.047300e-01
5.150000e-01	2.500000e-02	2.500000e-02	2.262594e-01	4.309495e-02	1.484880e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.184578e-01	3.315886e-02	7.541413e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.418544e-03	1.980545e-03	6.337389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.10231671959286627,0.005311811840061631,0.01849726354619223
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.421903e+00	1.282045e+00	2.531509e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.073733e+01	2.910947e+00	6.080876e-01
4.875000e-02	8.750000e-03	8.750000e-03	9.026733e+00	1.009805e+00	6.416334e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.345265e+00	7.231206e-02	4.645943e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.565584e+00	3.657567e-02	3.691829e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.247128e+00	8.083146e-02	4.489105e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.314761e+00	8.856259e-02	4.429325e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.667693e+00	9.704241e-02	3.610414e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.189253e+00	1.068726e-01	2.931949e-01
2.400000e-01	2.000000e-02	2.000000e-02	8.462699e-01	7.290097e-02	2.386931e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.788989e-01	5.323983e-02	2.043483e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.606877e-01	4.049639e-02	1.535691e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.328001e-01	4.461040e-02	9.432371e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.076768e-01	1.968932e-02	6.269750e-02
7.485000e-01	2.515000e-01	2.515000e-01	7.663515e-03	2.503007e-03	5.269601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.04462405634249714,0.0032378361319711224,0.01080675155385491
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.044235e+01	8.781117e+00	1.060773e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.847246e+01	5.958151e+00	1.452411e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.927865e+01	1.084082e+00	1.297046e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.097314e+01	0.000000e+00	1.081369e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.360200e+00	8.396864e-02	1.037506e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.930627e+00	1.103888e-01	8.479771e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.558137e+00	1.694100e-01	5.301313e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.585026e+00	9.964633e-02	4.102363e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.029570e+00	9.594911e-02	2.880808e-01
1.700000e-01	1.800000e-02	1.800000e-02	6.140391e-01	7.338929e-02	2.501477e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.645656e-01	6.935245e-02	1.725217e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.230311e-02	3.310780e-03	7.358656e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.18926030903902535,0.012386611221256505,0.034502919616334726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.359068e+00	7.817934e-01	3.518483e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.969335e+00	6.460660e-01	2.393342e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.564103e+00	2.122187e-01	3.825237e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.541662e+00	1.595792e-01	4.942999e-01
3.800000e-01	4.000000e-02	4.000000e-02	8.346477e-01	1.171197e-01	3.675498e-01
4.600000e-01	4.000000e-02	4.000000e-02	4.173051e-01	7.044591e-02	2.352738e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.821761e-01	4.576145e-02	1.311380e-01
6.050000e-01	3.500000e-02	3.500000e-02	6.094352e-02	2.238452e-02	5.680476e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.529670e-03	1.093235e-03	3.860040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.08689720592224146,0.007302093388576472,0.02008251300830166
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.515744e+01	3.427492e+00	1.582123e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.162744e+00	7.678076e-01	3.246186e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.198909e+00	1.789208e-01	2.690891e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.158204e+00	1.472482e-01	3.643247e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.257811e+00	9.509472e-02	3.346044e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.534706e-01	8.131647e-02	1.989972e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.092195e-01	3.893756e-02	1.427277e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.597143e-01	3.501606e-02	7.502495e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.179237e-02	3.822857e-03	1.007189e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.03392238845252499,0.0037797409731751726,0.010712153452387144
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.964762e+02	2.759687e+01	1.212249e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.809238e+01	6.060306e-01	6.410328e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.170764e+00	2.146098e-01	5.988264e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.908919e+00	1.295565e-01	3.105241e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.686299e+00	1.369612e-01	3.191229e-01
1.485000e-01	2.850000e-02	2.850000e-02	8.117893e-01	8.550828e-02	2.577202e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.993306e-01	6.779979e-02	1.680812e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.315403e-02	3.645036e-03	9.976036e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.1854721631214738,0.012370789544285249,0.03298840206300421
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.822063e+00	7.600796e-01	4.211167e-01
7.500000e-02	1.500000e-02	1.500000e-02	3.841530e+00	1.233827e+00	4.946681e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.316750e+00	9.313154e-01	3.071866e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.880009e+00	3.428073e-01	1.245621e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.259606e+00	1.638506e-01	1.621135e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.588859e+00	1.598253e-01	3.769196e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.023236e+00	1.604229e-01	4.358507e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.527570e+00	2.091964e-01	4.256499e-01
3.450000e-01	2.500000e-02	2.500000e-02	1.024511e+00	1.220550e-01	3.793280e-01
3.950000e-01	2.500000e-02	2.500000e-02	7.091101e-01	9.496817e-02	3.059639e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.533996e-01	7.165347e-02	2.161340e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.431181e-01	4.498517e-02	1.541796e-01
5.700000e-01	3.000000e-02	3.000000e-02	1.191755e-01	3.055012e-02	7.493132e-02
8.000000e-01	2.000000e-01	2.000000e-01	6.645974e-03	2.033120e-03	6.464455e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.088375734527113,0.006632042403072122,0.018286866137050495
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.486326e+01	3.393170e+00	1.276751e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.420730e+01	2.413253e+00	1.107552e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.322935e+00	8.914281e-01	3.387254e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.859046e+00	1.962910e-01	3.507997e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.931982e+00	5.527012e-02	2.156763e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.878130e+00	6.543278e-02	3.002660e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.372910e+00	1.805058e-01	2.903028e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.741374e+00	1.101223e-01	3.232387e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.180466e+00	1.007091e-01	2.623531e-01
2.575000e-01	3.250000e-02	3.250000e-02	7.146522e-01	7.736569e-02	1.935944e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.771343e-01	4.164806e-02	1.617678e-01
4.075000e-01	4.250000e-02	4.250000e-02	2.055934e-01	3.787549e-02	8.571184e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.552509e-02	4.411265e-03	8.688257e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.03572463260050334,0.0037941736626929054,0.010168361842170591
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.846921e+02	2.260226e+01	8.651079e+00
3.750000e-03	1.250000e-03	1.250000e-03	3.070908e+01	1.077937e+00	1.122805e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.705841e+01	5.790162e-03	1.075417e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.110058e+01	2.079371e-01	5.081263e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.783669e+00	1.829954e-01	4.195516e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.381888e+00	1.258790e-01	3.191421e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.983788e+00	1.382479e-01	2.434629e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.223230e+00	1.384763e-01	2.502525e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.607301e+00	1.336844e-01	3.038147e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.618580e-01	8.864569e-02	2.674103e-01
1.850000e-01	2.500000e-02	2.500000e-02	5.097888e-01	6.853575e-02	2.071884e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.936086e-02	4.420838e-03	1.069153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.1836103925029795,0.008938723181572128,0.02647853187239313
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.877015e+00	4.859849e-01	1.601761e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.334273e+00	1.759817e-01	1.011773e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.660328e+00	1.569757e-01	4.958346e-01
3.500000e-01	3.000000e-02	3.000000e-02	9.576219e-01	1.191208e-01	3.805443e-01
4.150000e-01	3.500000e-02	3.500000e-02	5.788873e-01	9.994366e-02	2.650578e-01
4.850000e-01	3.500000e-02	3.500000e-02	2.732687e-01	5.117524e-02	1.781171e-01
5.550000e-01	3.500000e-02	3.500000e-02	1.142469e-01	3.600504e-02	8.903341e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.919711e-03	3.481545e-03	6.655007e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.09856618588337392,0.005200494223091573,0.01384758927926312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.732233e+00	6.352919e-01	2.097895e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.234348e+00	6.880541e-02	2.774730e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.078264e+00	1.003383e-01	2.836321e-01
2.675000e-01	3.750000e-02	3.750000e-02	6.053878e-01	6.883956e-02	1.776045e-01
3.425000e-01	3.750000e-02	3.750000e-02	3.216651e-01	4.693178e-02	1.147003e-01
4.200000e-01	4.000000e-02	4.000000e-02	1.596169e-01	3.043445e-02	7.226229e-02
5.050000e-01	4.500000e-02	4.500000e-02	5.867410e-02	1.995410e-02	4.159980e-02
7.750000e-01	2.250000e-01	2.250000e-01	3.085545e-03	1.403638e-03	3.463544e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.05121363433273015,0.0038401629030758236,0.009969358854525177
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.536069e+01	1.146894e+00	3.890739e-01
7.000000e-02	2.000000e-02	2.000000e-02	2.850453e+00	1.240435e-01	4.647983e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.188956e+00	1.090684e-01	3.091242e-01
1.775000e-01	2.750000e-02	2.750000e-02	5.395365e-01	7.663442e-02	1.840075e-01
6.025000e-01	3.975000e-01	3.975000e-01	2.130286e-02	5.464584e-03	1.269407e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.19199596508270242,0.010162901945265312,0.02883998091408596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.435838e-01	3.145269e-01	2.246993e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.836637e+00	1.346120e+00	4.541892e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.045887e+00	8.185503e-01	2.543588e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.076764e+00	1.065470e-01	1.112833e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.931412e+00	1.445411e-01	4.602766e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.107813e+00	1.620542e-01	5.292231e-01
2.900000e-01	2.000000e-02	2.000000e-02	1.512441e+00	1.488296e-01	4.637665e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.145904e+00	1.515104e-01	3.780887e-01
3.700000e-01	2.000000e-02	2.000000e-02	8.364606e-01	1.171375e-01	3.298073e-01
4.150000e-01	2.500000e-02	2.500000e-02	5.587302e-01	7.979594e-02	2.553734e-01
4.650000e-01	2.500000e-02	2.500000e-02	3.604246e-01	7.292778e-02	1.842461e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.990353e-01	4.813268e-02	1.142578e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.553745e-02	2.248438e-02	7.495260e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.610236e-03	1.922360e-03	4.752128e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.09396055888508925,0.005466049631875261,0.017363065487566123
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.755820e+00	1.797176e+00	4.356410e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.200369e+01	2.497916e+00	6.503720e-01
4.875000e-02	8.750000e-03	8.750000e-03	8.392855e+00	5.016663e-01	4.565057e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.738883e+00	1.026813e-01	3.404243e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.938690e+00	7.825776e-02	5.390521e-01
1.125000e-01	1.250000e-02	1.250000e-02	2.803488e+00	1.068011e-01	4.772393e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.036020e+00	1.060035e-01	3.901020e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.488557e+00	1.152854e-01	3.059537e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.059976e+00	7.993757e-02	2.779004e-01
2.400000e-01	2.000000e-02	2.000000e-02	7.836195e-01	9.129511e-02	2.066076e-01
2.835000e-01	2.350000e-02	2.350000e-02	5.242112e-01	5.171527e-02	1.922489e-01
3.345000e-01	2.750000e-02	2.750000e-02	3.443096e-01	4.237334e-02	1.348722e-01
3.935000e-01	3.150000e-02	3.150000e-02	2.138571e-01	4.127571e-02	8.459338e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.020070e-01	2.063217e-02	5.766153e-02
7.485000e-01	2.515000e-01	2.515000e-01	6.238327e-03	1.762955e-03	5.232581e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.04147789665576657,0.0033318545602488217,0.009840755750347693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.886332e+01	1.097807e+01	1.414192e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.130571e+01	4.953686e+00	1.615592e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.766953e+01	3.367955e-01	1.200834e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.774269e+00	0.000000e+00	1.128095e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.838877e+00	1.889530e-01	8.989909e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.495650e+00	1.280207e-01	7.286769e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.238426e+00	1.218102e-01	5.488494e-01
1.062500e-01	1.375000e-02	1.375000e-02	1.461531e+00	1.040671e-01	3.617959e-01
1.360000e-01	1.600000e-02	1.600000e-02	9.321498e-01	9.184158e-02	2.800936e-01
1.700000e-01	1.800000e-02	1.800000e-02	5.929814e-01	7.372797e-02	2.244910e-01
2.080000e-01	2.000000e-02	2.000000e-02	3.386251e-01	5.665426e-02	1.574322e-01
6.140000e-01	3.860000e-01	3.860000e-01	1.197269e-02	4.046916e-03	7.098788e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.17529204421126404,0.013046733690850076,0.03201987278064761
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.061741e+00	8.912714e-01	4.426515e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.657488e+00	4.423312e-01	1.358984e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.324883e+00	1.783558e-01	4.749355e-01
3.000000e-01	4.000000e-02	4.000000e-02	1.376505e+00	1.845987e-01	4.420569e-01
3.800000e-01	4.000000e-02	4.000000e-02	7.639108e-01	1.246680e-01	3.188458e-01
4.600000e-01	4.000000e-02	4.000000e-02	3.606134e-01	6.229266e-02	1.941151e-01
5.350000e-01	3.500000e-02	3.500000e-02	1.545229e-01	4.091670e-02	1.087552e-01
6.050000e-01	3.500000e-02	3.500000e-02	5.126654e-02	2.223358e-02	4.711168e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.079778e-03	1.130372e-03	2.504380e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.08143132959843187,0.007826710812126741,0.01813660103839901
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.879808e+01	3.715066e+00	1.841504e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.736223e+00	3.850479e-01	1.447594e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.926998e+00	1.394590e-01	2.929247e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.076626e+00	1.387877e-01	3.623688e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.144489e+00	1.071759e-01	2.709227e-01
2.660000e-01	4.100000e-02	4.100000e-02	6.122237e-01	8.679614e-02	1.785719e-01
3.475000e-01	4.050000e-02	4.050000e-02	3.110598e-01	4.703186e-02	1.115509e-01
4.280000e-01	4.000000e-02	4.000000e-02	1.485677e-01	2.922638e-02	6.892250e-02
7.340000e-01	2.660000e-01	2.660000e-01	1.071129e-02	3.985818e-03	9.275714e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.03264418605365841,0.004413963323635216,0.009363643726523763
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.076367e+02	2.499299e+01	1.268691e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.636613e+01	4.458556e-01	8.392440e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.027316e+00	3.524467e-01	4.129564e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.798463e+00	1.512409e-01	2.261510e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.577442e+00	1.134659e-01	2.933291e-01
1.485000e-01	2.850000e-02	2.850000e-02	7.898890e-01	9.510499e-02	2.253585e-01
2.035000e-01	2.650000e-02	2.650000e-02	3.784874e-01	5.956828e-02	1.486543e-01
6.150000e-01	3.850000e-01	3.850000e-01	1.308605e-02	4.767321e-03	8.483542e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.1739098608404374,0.013234315470627589,0.031084613335804673
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.430910e+00	9.233135e-01	4.575171e-01
7.500000e-02	1.500000e-02	1.500000e-02	4.389124e+00	1.212107e+00	6.825660e-01
1.050000e-01	1.500000e-02	1.500000e-02	4.353562e+00	7.090673e-01	2.311595e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.703946e+00	1.307219e-01	9.861821e-03
1.700000e-01	2.000000e-02	2.000000e-02	2.921737e+00	1.246828e-01	3.188541e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.345820e+00	2.082261e-01	4.049999e-01
2.500000e-01	2.000000e-02	2.000000e-02	1.844107e+00	1.779782e-01	4.268322e-01
2.950000e-01	2.500000e-02	2.500000e-02	1.372276e+00	1.711390e-01	3.933436e-01
3.450000e-01	2.500000e-02	2.500000e-02	9.689613e-01	1.364420e-01	3.512341e-01
3.950000e-01	2.500000e-02	2.500000e-02	6.844633e-01	1.209785e-01	2.737368e-01
4.500000e-01	3.000000e-02	3.000000e-02	4.093441e-01	7.104861e-02	1.944040e-01
5.100000e-01	3.000000e-02	3.000000e-02	2.153107e-01	4.542772e-02	1.209196e-01
5.700000e-01	3.000000e-02	3.000000e-02	8.672864e-02	2.252470e-02	7.676822e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.779715e-03	1.940105e-03	4.796517e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.08216319554762296,0.007067780988872563,0.016815499261339045
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.979147e+01	4.064496e+00	2.068518e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.416678e+01	2.026185e+00	7.154287e-01
2.875000e-02	6.250000e-03	6.250000e-03	8.078283e+00	5.047472e-01	2.201452e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.998014e+00	1.179705e-02	3.258347e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.577249e+00	1.639380e-01	2.419105e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.788761e+00	1.835813e-01	2.387469e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.141745e+00	1.257913e-01	3.489872e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.637521e+00	1.705040e-01	2.731527e-01
1.975000e-01	2.750000e-02	2.750000e-02	1.086025e+00	9.951079e-02	2.396510e-01
2.575000e-01	3.250000e-02	3.250000e-02	6.700198e-01	6.825507e-02	1.785079e-01
3.275000e-01	3.750000e-02	3.750000e-02	3.635288e-01	4.286010e-02	1.385266e-01
4.075000e-01	4.250000e-02	4.250000e-02	1.951120e-01	4.436163e-02	8.040951e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.298303e-02	2.988030e-03	8.953482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.03402012327831466,0.004522874332105367,0.00916255347306437
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.991822e+02	2.123541e+01	1.143469e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.667322e+01	3.496949e-01	1.091908e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.547152e+01	5.047774e-02	9.316214e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.058562e+01	7.170399e-01	4.963440e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.504674e+00	2.841523e-01	3.515345e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.219425e+00	2.573566e-01	2.332713e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.771497e+00	1.196626e-01	2.309795e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.052292e+00	1.148034e-01	2.230026e-01
9.625000e-02	1.875000e-02	1.875000e-02	1.522999e+00	1.243321e-01	2.916997e-01
1.375000e-01	2.250000e-02	2.250000e-02	9.221545e-01	9.597339e-02	2.372130e-01
1.850000e-01	2.500000e-02	2.500000e-02	4.763067e-01	6.432639e-02	1.966983e-01
6.050000e-01	3.950000e-01	3.950000e-01	1.881368e-02	5.501232e-03	9.756752e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL2_MUR1_MUF1_ResExp0.08_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.36379319348274386,0.05576755161810981,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.602564e-01	0.000000e+00	2.293280e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.605150e+00	0.000000e+00	1.392449e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.141269e+00	0.000000e+00	8.532859e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.573599e+00	4.933068e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.896579e+00	1.062185e+00	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.746219e+00	8.379319e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.477667e-01	4.456348e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	6.268320e-02	3.764886e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.21034275243511982,0.04221562509901369,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.203849e+00	0.000000e+00	1.078837e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.342790e+00	0.000000e+00	1.211504e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.040557e+00	6.532848e-01	6.570769e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.417480e+00	8.812481e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.230299e+00	5.324871e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	6.011531e-01	2.737920e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.427514e-01	1.249358e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.526454e-02	9.615206e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.13503002958840252,0.04444992416288475,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.741593e+00	0.000000e+00	3.364737e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.253874e+00	0.000000e+00	1.359482e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.198953e+00	1.625347e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	2.327882e+00	1.100850e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.041442e-01	6.022251e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.35046292148228303,0.054810253274368226,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.043237e-02	0.000000e+00	8.050491e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.379209e-01	0.000000e+00	3.748248e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.096854e-01	0.000000e+00	8.683918e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.177559e+00	0.000000e+00	1.243407e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.065807e+00	0.000000e+00	1.227499e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.853730e+00	0.000000e+00	7.232606e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.316228e+00	0.000000e+00	1.827464e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.359157e+00	4.501000e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	3.083657e+00	7.969572e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.513809e+00	8.708860e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.816797e+00	7.498804e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.197605e+00	5.445868e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	6.567494e-01	3.226669e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.357401e-02	3.077857e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.21297679726738689,0.041945722648762784,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.157046e-02	0.000000e+00	2.438013e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.471137e-01	0.000000e+00	8.588624e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.141249e+00	0.000000e+00	1.613978e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.122925e+00	0.000000e+00	2.047054e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.176079e+00	0.000000e+00	1.898932e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.954251e+00	0.000000e+00	1.219757e+00
1.385000e-01	1.350000e-02	1.350000e-02	4.252165e+00	0.000000e+00	4.548864e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.084035e+00	3.472529e-01	7.338997e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.508264e+00	6.834931e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.797721e+00	7.943611e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.039272e+00	6.883270e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.369164e+00	5.214386e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	8.299336e-01	3.415699e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	4.360994e-01	2.008025e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	3.628678e-02	1.862125e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.12338099585948545,0.037115621012835553,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.274500e-01	0.000000e+00	1.527155e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.667566e+00	0.000000e+00	3.147695e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.428480e+00	0.000000e+00	4.351855e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.238000e+00	0.000000e+00	4.450372e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.645935e+00	0.000000e+00	3.035774e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.258539e+00	0.000000e+00	1.118314e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.766635e+00	6.892707e-01	1.685227e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.485410e+00	1.347098e+00	5.209645e-03
1.360000e-01	1.600000e-02	1.600000e-02	3.965936e+00	1.379870e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.586214e+00	1.064651e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.555330e+00	7.386431e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	7.048115e-02	3.996906e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.3289176888463751,0.062982080291826,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.935043e-01	0.000000e+00	4.837005e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.215497e+00	0.000000e+00	1.361442e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.542976e+00	0.000000e+00	7.382773e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.982570e+00	4.039865e-01	6.087026e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.581197e+00	8.627538e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.705941e+00	7.592831e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	9.053243e-01	4.465899e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.901169e-01	2.209381e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.142846e-02	1.350032e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1752944025762894,0.04332190919209186,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.626343e+00	0.000000e+00	1.493057e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.274955e+00	0.000000e+00	2.569111e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.306740e+00	0.000000e+00	1.174288e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.183520e+00	1.033343e-01	9.194649e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.502676e+00	5.473187e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.724316e+00	5.988210e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	9.681279e-01	3.947553e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	5.055622e-01	2.292400e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.588759e-02	2.476298e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.08495139722157465,0.032837055004376385,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.380737e+01	0.000000e+00	2.595755e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.559564e+01	0.000000e+00	8.679179e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.444495e+00	0.000000e+00	1.142587e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.751858e+00	1.714323e-01	1.305530e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.793568e+00	5.837690e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.074964e+00	7.335468e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.266969e+00	5.957795e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	6.168239e-02	3.741871e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.31619275425906973,0.05823131637679463,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.759257e-01	0.000000e+00	4.973138e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.727895e-01	0.000000e+00	8.183316e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.055638e+00	0.000000e+00	1.048295e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.514482e+00	0.000000e+00	1.137160e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.057503e+00	0.000000e+00	9.361437e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.500691e+00	0.000000e+00	5.227080e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.717968e+00	0.000000e+00	1.212057e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.733183e+00	3.039736e-01	8.753974e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.557184e+00	6.129636e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.194262e+00	7.155300e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.651947e+00	6.355872e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.088067e+00	4.745956e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	6.011461e-01	2.917006e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	5.102424e-02	2.889116e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1802118165277041,0.04131632970707219,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.163267e+00	0.000000e+00	1.792744e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.274964e+00	1.604673e-01	2.074182e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.147228e+00	0.000000e+00	2.081253e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.374271e+00	0.000000e+00	1.883075e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.165985e+00	0.000000e+00	1.236212e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.634945e+00	0.000000e+00	6.125809e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.111517e+00	0.000000e+00	1.820395e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.733040e+00	2.331333e-01	6.433161e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.359074e+00	4.382560e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.839701e+00	5.303150e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.205134e+00	4.173375e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	6.716564e-01	2.759907e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	6.234281e-02	3.002841e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.095472123539315,0.03413403158752448,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.697381e+01	0.000000e+00	2.318829e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.009849e+01	0.000000e+00	9.561671e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.063026e+01	0.000000e+00	5.512481e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.420476e+01	0.000000e+00	3.167759e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.072858e+00	0.000000e+00	1.374232e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.577029e+00	0.000000e+00	5.512638e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.781982e+00	7.597926e-02	2.143728e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.142756e+00	2.347409e-01	2.964718e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.903872e+00	5.219135e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.415306e+00	7.185321e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.640022e+00	6.542265e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	8.831000e-02	4.620487e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.36324622637794873,0.06567761999977972,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.895466e-01	0.000000e+00	3.145797e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.762303e+00	0.000000e+00	1.659782e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.073721e+00	0.000000e+00	7.732223e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.353031e+00	6.417161e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.775577e+00	1.141540e+00	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.761601e+00	9.064468e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.979088e-01	5.091883e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	7.315716e-02	4.695646e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.21498239030668193,0.05119391682154903,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.280932e+00	0.000000e+00	1.438289e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.041611e+00	0.000000e+00	1.122886e+00
1.975000e-01	3.250000e-02	3.250000e-02	3.810659e+00	7.756250e-01	1.269597e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.512937e+00	1.030510e+00	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.332249e+00	6.126361e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	6.686092e-01	3.233568e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.777950e-01	1.499003e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.874079e-02	1.196075e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.14975334148617442,0.054872871098632175,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	3.420773e+00	0.000000e+00	3.995896e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.544302e+00	0.000000e+00	1.343024e+00
1.200000e-01	3.000000e-02	3.000000e-02	5.206258e+00	1.701803e+00	4.208617e-02
1.775000e-01	2.750000e-02	2.750000e-02	2.731851e+00	1.373013e+00	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.315245e-01	7.714591e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3543259066546631,0.06526618262552353,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.189343e-02	0.000000e+00	8.247517e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.294295e-01	0.000000e+00	4.701902e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.223713e-01	0.000000e+00	1.115210e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.238447e+00	0.000000e+00	1.536821e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.088286e+00	0.000000e+00	1.398808e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.810827e+00	0.000000e+00	7.618153e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.211973e+00	0.000000e+00	1.542639e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.227022e+00	5.874969e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.975718e+00	9.088483e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.480484e+00	9.734760e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.840433e+00	8.297062e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.266080e+00	6.308683e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	7.372853e-01	3.962872e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	6.560549e-02	3.923325e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.21949626381196014,0.05139456978846163,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.532836e-02	0.000000e+00	2.819104e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.535216e-01	0.000000e+00	1.211908e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.209275e+00	0.000000e+00	2.189613e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.163047e+00	0.000000e+00	2.620665e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.095082e+00	0.000000e+00	2.208006e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.741194e+00	0.000000e+00	1.249494e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.975432e+00	0.000000e+00	4.529324e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.867557e+00	4.364645e-01	7.327882e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.412056e+00	8.151418e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.801166e+00	9.157993e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.129069e+00	8.320897e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.457093e+00	6.072412e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	9.251187e-01	4.183524e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	4.967849e-01	2.412328e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	4.390463e-02	2.396600e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.13602175508328881,0.0468681726446271,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.625398e-01	0.000000e+00	1.807749e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.479636e+00	0.000000e+00	4.037858e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.050333e+00	0.000000e+00	5.541718e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.712247e+00	0.000000e+00	5.095661e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.959856e+00	0.000000e+00	3.318819e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.554919e+00	0.000000e+00	1.251410e+00
8.125000e-02	1.125000e-02	1.125000e-02	6.377288e+00	6.119224e-01	2.013984e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.469611e+00	1.449287e+00	4.089107e-02
1.360000e-01	1.600000e-02	1.600000e-02	4.200359e+00	1.591129e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.919318e+00	1.322152e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.830794e+00	9.197852e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	9.073243e-02	5.352761e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.32774794263969975,0.07151777217139049,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.610174e-01	0.000000e+00	5.778675e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.423011e+00	0.000000e+00	1.566557e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.491374e+00	0.000000e+00	5.960407e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.710950e+00	4.284427e-01	1.208771e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.451578e+00	8.688688e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.741407e+00	8.239998e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	9.711838e-01	5.190309e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	4.356991e-01	2.595770e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.764129e-02	1.842105e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.17953201365305071,0.05032227817730561,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.358330e+00	0.000000e+00	2.193513e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.922269e+00	0.000000e+00	3.081426e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.820350e+00	0.000000e+00	9.115749e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.673729e+00	2.054455e-01	1.613933e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.370245e+00	5.106311e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.811063e+00	6.689011e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	1.068530e+00	4.618247e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	5.670874e-01	2.655308e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	5.434490e-02	3.059234e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.09627811706922267,0.03955829337052019,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.787892e+01	0.000000e+00	3.619790e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.310504e+01	0.000000e+00	7.142238e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.151500e+00	0.000000e+00	7.728343e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.236209e+00	1.938298e-01	1.528362e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.754789e+00	5.196083e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	2.290641e+00	8.180921e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.488122e+00	7.101297e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	8.019572e-02	4.798944e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.3182417384567865,0.06764615972897042,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.825289e-01	0.000000e+00	5.822053e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.360267e-01	0.000000e+00	1.045483e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.187340e+00	0.000000e+00	1.287985e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.666534e+00	0.000000e+00	1.280684e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.124187e+00	0.000000e+00	9.523476e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.437903e+00	0.000000e+00	4.528532e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.561406e+00	8.619963e-02	2.305351e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.553096e+00	3.644712e-01	8.690548e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.413781e+00	6.297433e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.142670e+00	7.648843e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.680272e+00	7.029411e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.145742e+00	5.436212e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	6.730882e-01	3.527241e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	6.246980e-02	3.669933e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.18447567158062209,0.04886062838326183,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.706663e+00	0.000000e+00	2.277271e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.169245e+00	0.000000e+00	2.918899e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.767392e+00	0.000000e+00	2.669344e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.576696e+00	0.000000e+00	1.975386e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.900405e+00	0.000000e+00	1.157580e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.197808e+00	0.000000e+00	4.917213e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.702721e+00	9.799382e-02	2.272025e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.459911e+00	2.353553e-01	8.837027e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.272945e+00	4.623788e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.870169e+00	5.917729e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.282802e+00	4.937380e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	7.365882e-01	3.180623e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	7.341614e-02	3.739962e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.10703802906581,0.04200263993163014,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.752345e+01	0.000000e+00	3.164670e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.931747e+01	0.000000e+00	1.018742e+01
6.250000e-03	1.250000e-03	1.250000e-03	1.875044e+01	0.000000e+00	5.499793e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.204596e+01	0.000000e+00	2.549380e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.182681e+00	0.000000e+00	1.035604e+00
2.625000e-02	6.250000e-03	6.250000e-03	4.549540e+00	0.000000e+00	5.716488e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.281768e+00	4.248584e-02	2.583050e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.918697e+00	1.866044e-01	2.904290e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.901808e+00	5.459055e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.549101e+00	7.935743e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.839790e+00	7.757925e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	1.099246e-01	5.946037e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.32817705079413995,0.06021291267921963,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.744050e-01	0.000000e+00	4.723036e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.657518e+00	0.000000e+00	1.575869e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.409036e+00	4.777767e-02	3.768857e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.013609e+00	9.465156e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.148037e+00	9.647269e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.257922e+00	6.225528e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	6.345120e-01	3.470758e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	5.236023e-02	3.325433e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.1885087244991862,0.04535300096004877,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.125695e+00	0.000000e+00	1.697058e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.606796e+00	2.087598e-01	6.329702e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.296403e+00	9.924699e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.881660e+00	7.704019e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.003482e+00	4.277652e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	5.248413e-01	2.395211e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.269306e-01	1.166222e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.629193e-02	1.028736e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.1271082495723025,0.044913851814865485,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.067821e+00	0.000000e+00	4.338711e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.309856e+00	6.467756e-01	7.411577e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.380441e+00	1.692575e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.991218e+00	9.567283e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	1.029827e-01	5.767826e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.32483718026177194,0.06096727611061431,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.538018e-02	0.000000e+00	1.079121e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.187669e-01	0.000000e+00	7.051329e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.964627e-01	0.000000e+00	1.529298e+00
1.700000e-01	2.000000e-02	2.000000e-02	1.930564e+00	0.000000e+00	1.670527e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.869048e+00	0.000000e+00	1.029562e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.362674e+00	0.000000e+00	2.300177e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.339316e+00	5.005467e-01	5.562756e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.043131e+00	8.548620e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.566490e+00	9.413701e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.988235e+00	8.203775e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.419834e+00	6.509198e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	9.410056e-01	4.658879e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	5.308659e-01	2.816203e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.631432e-02	2.723290e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.19510203717077843,0.04625343859517475,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.271469e-01	0.000000e+00	4.176036e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.885362e-01	0.000000e+00	1.964150e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.157438e+00	0.000000e+00	3.057973e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.430194e+00	0.000000e+00	2.755452e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.241661e+00	0.000000e+00	1.648919e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.529435e+00	0.000000e+00	4.966379e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.248460e+00	3.885315e-01	8.995913e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.688579e+00	7.847050e-01	8.318339e-03
2.025000e-01	1.750000e-02	1.750000e-02	3.002517e+00	9.027194e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.316878e+00	8.129270e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.684853e+00	6.531530e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.142829e+00	4.710646e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	7.187503e-01	3.173060e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	3.874552e-01	1.808269e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	3.407760e-02	1.834486e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.1171208598443548,0.0400396497990609,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.058221e-01	0.000000e+00	2.589315e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.422684e+00	0.000000e+00	5.781084e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.698419e+00	0.000000e+00	6.850990e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.708436e+00	0.000000e+00	4.987965e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.661370e+00	0.000000e+00	2.188008e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.489127e+00	1.958889e-01	4.659438e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.401514e+00	1.376746e+00	9.771277e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.927787e+00	1.626711e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.471667e+00	1.399618e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.280284e+00	1.021797e+00	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.408398e+00	7.023369e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	6.954704e-02	4.045804e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2956589315649849,0.06438982152984535,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.866498e-01	0.000000e+00	7.678330e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.076924e+00	0.000000e+00	1.540577e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.814659e+00	2.569015e-02	2.192888e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.631600e+00	6.614295e-01	1.540807e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.061542e+00	7.832667e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.309907e+00	6.011320e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	7.133360e-01	3.638910e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.178448e-01	1.866209e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.106078e-02	1.404843e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.1567723713771238,0.04313449159205349,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.314621e+00	0.000000e+00	3.171207e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.505259e+00	0.000000e+00	2.920033e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.716214e+00	0.000000e+00	3.022562e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.548562e+00	4.013998e-01	9.552319e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.171911e+00	5.435974e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.457409e+00	5.166767e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	8.439111e-01	3.402816e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	4.612211e-01	2.045552e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.628552e-02	2.521007e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.08188669376428459,0.032271351694985795,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.017910e+02	0.000000e+00	4.012623e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.244319e+01	0.000000e+00	3.724147e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.334996e+00	1.678916e-01	4.043235e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.084713e+00	2.367766e-01	9.306732e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.509251e+00	4.942828e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.911935e+00	6.776732e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	1.191799e+00	5.403826e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	6.689356e-02	3.848329e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.289012173552633,0.061890491875370685,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.961188e-01	0.000000e+00	7.592530e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.075957e+00	0.000000e+00	1.348505e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.729122e+00	0.000000e+00	1.458819e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.276878e+00	0.000000e+00	1.168194e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.632217e+00	0.000000e+00	6.121600e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.736176e+00	5.963647e-02	2.186914e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.644125e+00	3.353135e-01	1.403470e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.472812e+00	5.382446e-01	1.043941e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.193671e+00	6.781521e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.792681e+00	6.613525e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.332645e+00	5.562381e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	8.787062e-01	4.138921e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.935844e-01	2.539904e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.504783e-02	2.597907e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.1601862528905282,0.04156386093248643,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.449022e+00	0.000000e+00	3.063097e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.493695e+00	0.000000e+00	3.420087e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.428431e+00	0.000000e+00	2.515277e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.347207e+00	0.000000e+00	1.447373e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.082225e+00	0.000000e+00	6.750033e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.103709e+00	5.938150e-02	2.383188e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.597165e+00	2.394371e-01	1.508924e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.375786e+00	3.427301e-01	2.270603e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.069693e+00	4.798900e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.561953e+00	4.891297e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.027597e+00	3.796935e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	5.877110e-01	2.458995e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	5.777254e-02	2.860595e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.0898011613300369,0.034421543410888454,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.622520e+01	0.000000e+00	3.432514e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.207674e+01	0.000000e+00	7.619835e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.836317e+01	0.000000e+00	3.144737e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.091574e+01	0.000000e+00	1.287226e+00
1.625000e-02	3.750000e-03	3.750000e-03	6.644441e+00	0.000000e+00	6.512355e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.385619e+00	6.251379e-02	3.536704e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.158482e+00	7.584427e-02	1.644353e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.762624e+00	2.380128e-01	3.237927e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.634008e+00	5.124367e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.204812e+00	7.008971e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.514253e+00	6.319656e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	8.753785e-02	4.695481e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.29574360751581713,0.05358678497221378,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.591039e-01	0.000000e+00	6.216754e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.415403e+00	0.000000e+00	1.160542e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.356375e+00	4.960442e-01	2.377361e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.557556e+00	9.388591e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.652335e+00	7.272206e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	9.326689e-01	4.425966e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	4.500764e-01	2.403601e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	3.381652e-02	2.136852e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.1646256213646668,0.037332161538314645,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.092991e+00	0.000000e+00	1.661071e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.615864e+00	6.171043e-01	4.429356e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.705752e+00	8.847620e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.450252e+00	5.404000e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	7.886479e-01	3.115285e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	4.165782e-01	1.752282e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.770871e-01	8.969857e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.161925e-02	7.459153e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.10694577731549743,0.035079663753224063,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.927719e+00	0.000000e+00	4.163989e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.444350e+00	1.409318e+00	4.997094e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.507558e+00	1.381716e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.514776e+00	6.616207e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	7.808039e-02	4.170126e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2974510924424923,0.055042252996097996,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.303044e-02	0.000000e+00	1.418422e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.689272e-01	0.000000e+00	1.012832e+00
1.300000e-01	2.000000e-02	2.000000e-02	1.454902e+00	0.000000e+00	1.821928e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.751386e+00	0.000000e+00	1.473213e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.488732e+00	0.000000e+00	4.895798e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.599083e+00	3.974669e-01	1.129884e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.271116e+00	8.459406e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.706788e+00	9.070175e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.142212e+00	8.079145e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.586588e+00	6.555696e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.082646e+00	4.741422e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	7.033363e-01	3.290785e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.835102e-01	1.986348e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.990980e-02	1.716817e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1726226447434206,0.0396879222026687,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.369065e-01	0.000000e+00	6.397725e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.624735e+00	0.000000e+00	2.939806e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.463125e+00	0.000000e+00	3.507136e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.796411e+00	0.000000e+00	2.237552e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.202722e+00	0.000000e+00	7.872303e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.862925e+00	3.386194e-01	1.757616e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.182014e+00	8.215052e-01	2.893101e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.373156e+00	9.254432e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.561209e+00	7.995315e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.887916e+00	6.436836e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.340662e+00	4.893381e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	8.915770e-01	3.424072e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	5.628679e-01	2.254470e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	3.039768e-01	1.392349e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.442765e-02	1.272668e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.0998124858803078,0.03266774492380302,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.097981e+00	0.000000e+00	3.723820e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.695231e+00	0.000000e+00	7.689190e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.881888e+00	0.000000e+00	7.451185e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.910580e+00	0.000000e+00	3.970607e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.177152e+00	0.000000e+00	1.139903e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.931066e+00	1.222852e+00	1.896039e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.091842e+00	1.742773e+00	3.022488e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.234109e+00	1.493113e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.820676e+00	1.121586e+00	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.777612e+00	7.500700e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.081908e+00	5.035266e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	5.088047e-02	2.886315e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.2679437831565248,0.0571352116589387,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	7.876842e-01	0.000000e+00	9.624205e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.608384e+00	0.000000e+00	1.338095e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.942257e+00	3.532537e-01	1.062888e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.508480e+00	7.498740e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.727476e+00	6.551972e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.017102e+00	4.438608e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	5.278457e-01	2.642408e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.190795e-01	1.259818e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.291925e-02	8.809346e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.13747688497553934,0.03607826409891353,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.809660e+00	0.000000e+00	3.984613e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.287845e+00	0.000000e+00	2.131052e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.432567e+00	1.594607e-01	6.652540e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.531749e+00	4.731324e-01	6.103730e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.988896e+00	5.125753e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.209493e+00	3.962464e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	6.922380e-01	2.596666e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.722107e-01	1.556593e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	3.551601e-02	1.927859e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.06894962337026428,0.02548996536187708,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.319638e+02	0.000000e+00	4.061682e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.974197e+01	0.000000e+00	1.287756e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.107419e+00	3.311837e-01	2.660496e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.034004e+00	2.286073e-01	6.313279e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.311920e+00	4.567801e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.642040e+00	5.520202e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	9.818767e-01	4.146361e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	5.178356e-02	2.938685e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.26308193180500705,0.05516310634048044,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.400974e-01	0.000000e+00	9.488688e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.472705e+00	0.000000e+00	1.629526e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.287807e+00	0.000000e+00	1.481259e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.810578e+00	0.000000e+00	9.067251e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.009013e+00	0.000000e+00	2.545714e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.914424e+00	3.426361e-01	8.519010e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.654520e+00	5.244351e-01	4.620412e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.375512e+00	6.321638e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.934206e+00	6.207003e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.500147e+00	5.388865e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.055323e+00	4.308889e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	6.672537e-01	2.965952e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.638120e-01	1.830876e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.916651e-02	1.637320e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.14023026221977242,0.03449077205967943,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.639772e+00	0.000000e+00	3.771184e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.663209e+00	0.000000e+00	3.658257e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.447200e+00	0.000000e+00	2.073931e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.581254e+00	0.000000e+00	9.031924e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.966046e+00	0.000000e+00	2.295481e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.013288e+00	1.971357e-01	1.177049e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.581150e+00	3.223064e-01	7.094986e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.339595e+00	4.424897e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.858806e+00	4.256256e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.329786e+00	4.013652e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	8.337474e-01	2.885269e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	4.695614e-01	1.809141e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	4.427957e-02	2.123655e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.074666231529854,0.026868109385078255,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.231175e+02	0.000000e+00	3.405510e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.091802e+01	0.000000e+00	4.662282e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.668530e+01	0.000000e+00	1.586067e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.034772e+01	0.000000e+00	6.489516e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.479938e+00	9.778906e-02	4.241227e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.352169e+00	1.433562e-01	2.226670e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.124909e+00	1.512128e-01	8.798389e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.625045e+00	2.515833e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.403893e+00	4.771355e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.917334e+00	5.928250e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.241528e+00	4.871640e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	6.719056e-02	3.505227e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.27338337402244994,0.04917624829373243,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.757111e-01	0.000000e+00	7.140617e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.735028e+00	2.667377e-02	9.111373e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.115451e+00	6.519204e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.190977e+00	8.265202e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.368681e+00	5.823269e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	7.799962e-01	3.615854e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	3.568734e-01	1.836923e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.536136e-02	1.619348e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.15010147627461842,0.03172775496505084,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.855625e+00	0.000000e+00	1.485000e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.233788e+00	5.957624e-01	2.524725e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.309526e+00	7.455256e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.221978e+00	4.172833e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	6.998280e-01	2.628260e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.605873e-01	1.424389e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.513168e-01	7.681276e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	9.804373e-03	6.224975e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.09551371988027083,0.029246171654472755,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.469717e+00	0.000000e+00	3.754331e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.933937e+00	1.676175e+00	2.388103e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.924809e+00	1.088333e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.285866e+00	5.112459e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.659810e-02	3.427805e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.27871002274729323,0.05104502674366965,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.470514e-02	0.000000e+00	1.862028e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.731866e-01	0.000000e+00	1.292446e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.071474e+00	0.000000e+00	1.899745e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.350088e+00	0.000000e+00	1.099497e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.819787e+00	3.784828e-02	1.717896e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.551941e+00	6.465320e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.976884e+00	8.361545e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.371372e+00	8.074917e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.848720e+00	6.912418e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.348780e+00	5.455338e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	9.212793e-01	3.911524e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	5.845114e-01	2.805595e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.996251e-01	1.512333e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.235414e-02	1.264292e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.15861563587153443,0.03566601118774884,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.675499e-01	0.000000e+00	9.637335e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.563534e+00	0.000000e+00	3.738644e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.767688e+00	0.000000e+00	3.226643e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.668988e+00	0.000000e+00	1.511607e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.576287e+00	1.030675e-01	4.612439e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.795133e+00	6.739316e-01	7.124608e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.920136e+00	8.895223e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.974114e+00	7.959305e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.248878e+00	7.188781e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.646016e+00	5.414976e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.141207e+00	3.814864e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	7.881711e-01	2.862061e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	4.867850e-01	1.925031e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.548957e-01	1.097341e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.020350e-02	1.053880e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.08944998172180457,0.028113702860431605,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.523143e+00	0.000000e+00	4.740875e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.251156e+00	0.000000e+00	9.317189e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.882423e+00	0.000000e+00	7.371138e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.061312e+01	0.000000e+00	2.648721e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.928309e+00	5.802041e-01	6.548096e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.822260e+00	1.735081e+00	1.293818e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.529372e+00	1.710182e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.696361e+00	1.293052e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.373314e+00	8.674531e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.519350e+00	6.166595e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	9.340865e-01	4.148418e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	4.154875e-02	2.260146e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.2501859568107276,0.05232663358071843,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.096420e+00	0.000000e+00	1.111234e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.878004e+00	0.000000e+00	1.071924e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.957114e+00	5.401610e-01	7.544928e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.343220e+00	7.145784e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.505379e+00	5.631683e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	8.739631e-01	3.730937e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	4.348373e-01	2.091127e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.709222e-01	1.009276e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	9.278983e-03	6.176939e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.12681953730297915,0.031871047415177586,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.137461e+00	0.000000e+00	4.709711e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.148165e+00	0.000000e+00	1.405774e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.239141e+00	3.036128e-01	4.792981e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.506362e+00	4.631636e-01	7.277217e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.872075e+00	4.792285e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.072744e+00	3.280547e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	6.221732e-01	2.203797e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.265296e-01	1.282056e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	3.046702e-02	1.669152e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.06230154943272901,0.02173610022734041,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.493383e+02	0.000000e+00	4.039951e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.758311e+01	2.787220e-01	6.852530e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.120778e+00	4.291179e-01	1.561080e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.000184e+00	2.026260e-01	6.750875e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.202626e+00	4.254585e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.492222e+00	4.668900e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	8.823833e-01	3.544396e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	4.413293e-02	2.470716e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.24654216465587064,0.05083216837708046,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.067084e-01	0.000000e+00	1.087147e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.911542e+00	0.000000e+00	1.698514e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.715424e+00	0.000000e+00	1.367305e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.145003e+00	0.000000e+00	6.207644e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.134069e+00	1.046370e-01	1.336293e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.896607e+00	4.540725e-01	7.478437e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.588472e+00	5.874485e-01	1.392232e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.200221e+00	5.880719e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.761658e+00	5.671353e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.319025e+00	4.738554e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	9.202714e-01	3.593626e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	5.716978e-01	2.599947e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.877400e-01	1.401153e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.211183e-02	1.223299e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.12889760750374202,0.0304736389282122,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.780057e+00	0.000000e+00	4.338483e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.009057e+01	0.000000e+00	3.780301e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.803143e+00	0.000000e+00	1.492438e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.381807e+00	0.000000e+00	4.992011e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.757217e+00	7.540725e-02	1.626057e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.927775e+00	2.420809e-01	8.460036e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.563094e+00	3.750277e-01	2.000609e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.217013e+00	3.926248e-01	1.983442e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.741235e+00	4.211563e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.193377e+00	3.358480e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	7.485362e-01	2.395470e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	4.149984e-01	1.629308e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.688967e-02	1.701229e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.06644921335504278,0.022266220399579387,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.410731e+02	0.000000e+00	3.208143e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.793230e+01	0.000000e+00	3.110643e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.569761e+01	0.000000e+00	9.704786e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.920249e+00	6.527241e-02	6.540373e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.528562e+00	2.338781e-01	1.976331e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.291950e+00	1.836767e-01	1.461093e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.047804e+00	1.270156e-01	8.148953e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.491755e+00	2.134166e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.279179e+00	4.706661e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.734062e+00	4.932785e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.125047e+00	4.368239e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	5.621958e-02	2.773993e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.25097644915051404,0.04505374293551134,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.409535e+00	0.000000e+00	7.645674e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.733815e+00	1.693668e-01	7.164782e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.798541e+00	7.098751e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.856210e+00	6.899440e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.159368e+00	4.784923e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	6.429513e-01	2.947598e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	2.910813e-01	1.541604e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.918370e-02	1.259473e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.13750873295561672,0.027354669999147735,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.593454e+00	0.000000e+00	1.299888e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.704104e+00	6.089116e-01	5.881233e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.952002e+00	5.815368e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.091360e+00	3.639909e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	6.026428e-01	2.096671e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.227655e-01	1.283635e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.339439e-01	7.182762e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	8.076820e-03	5.323782e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.08614476519693912,0.025220661806715977,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.007928e+01	0.000000e+00	3.169638e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.973882e+00	1.487820e+00	6.614268e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.479748e+00	8.570591e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.124432e+00	4.192604e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.843021e-02	3.080030e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2599974817387225,0.047495755850224086,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.100251e-02	0.000000e+00	2.504795e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.523475e-01	0.000000e+00	1.633957e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.835291e+00	0.000000e+00	1.838879e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.893439e+00	0.000000e+00	6.067507e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.837082e+00	4.017331e-01	1.081614e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.304878e+00	7.707926e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.677615e+00	8.176320e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.053545e+00	7.092422e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.602622e+00	5.974311e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.144090e+00	4.442915e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	7.644308e-01	3.192069e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	4.744931e-01	2.193492e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.456730e-01	1.243106e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.663123e-02	8.867302e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.14520897535405003,0.03203966881803132,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.934443e-01	0.000000e+00	1.460771e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.002751e+00	0.000000e+00	4.264920e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.170171e+00	0.000000e+00	2.595150e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.318730e+00	0.000000e+00	8.414361e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.560824e+00	4.536563e-01	1.360404e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.492315e+00	8.012139e-01	2.348074e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.506171e+00	8.419591e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.626956e+00	7.286810e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.967006e+00	6.099506e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.415679e+00	4.251973e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.004691e+00	3.347407e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	6.754053e-01	2.342947e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	4.233486e-01	1.564705e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.288386e-01	1.011642e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.635541e-02	7.993827e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.08035321025661125,0.024721379517520993,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.219347e+00	0.000000e+00	6.461344e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.606134e+00	0.000000e+00	1.058356e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.167815e+01	0.000000e+00	6.298539e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.208036e+01	0.000000e+00	1.780732e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.000280e+01	1.251241e+00	2.712286e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.336308e+00	1.956081e+00	6.032179e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.813943e+00	1.455702e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.137544e+00	1.036176e+00	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.063157e+00	7.502888e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.306954e+00	4.906665e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	8.190093e-01	3.528105e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	3.481234e-02	1.897723e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.23386605505984506,0.049586772742185925,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.494345e+00	0.000000e+00	1.274642e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.002052e+00	0.000000e+00	7.827151e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.912173e+00	6.082030e-01	1.902499e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.157860e+00	6.618330e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.346677e+00	5.062209e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	7.468563e-01	3.137897e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	3.623494e-01	1.767580e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.372127e-01	8.466923e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	6.518357e-03	4.346732e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.11783187024720002,0.029519885049873365,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.175064e+01	0.000000e+00	5.343252e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.545525e+00	1.377721e-02	8.271677e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.103785e+00	3.010998e-01	4.074380e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.500171e+00	4.742763e-01	2.712168e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.732492e+00	4.232759e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	9.940925e-01	3.035972e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.513278e-01	1.860804e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.944720e-01	1.174824e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.646023e-02	1.520078e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.05733058507801912,0.019915589302790623,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.620545e+02	0.000000e+00	3.822946e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.641160e+01	6.357198e-01	4.238243e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.089504e+00	3.486869e-01	9.493334e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.937404e+00	1.595382e-01	7.021434e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.105585e+00	4.026172e-01	4.077103e-04
1.485000e-01	2.850000e-02	2.850000e-02	1.390130e+00	4.206620e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	7.960828e-01	3.105310e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	3.877927e-02	2.276784e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.23085647921419297,0.04758865564473577,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.304418e-01	0.000000e+00	1.260054e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.385594e+00	0.000000e+00	1.855338e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.149607e+00	0.000000e+00	1.179042e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.374765e+00	2.573678e-03	2.638726e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.141314e+00	2.914370e-01	7.192623e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.866004e+00	5.666159e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.497086e+00	6.054000e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.058010e+00	5.822964e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.571080e+00	4.859805e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.167927e+00	4.087873e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	7.951113e-01	3.131997e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	4.697601e-01	2.042702e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.399516e-01	1.172784e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.639518e-02	8.689724e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.11884099273458328,0.02755025050498952,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.160776e+01	0.000000e+00	5.229608e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.113098e+01	0.000000e+00	3.303051e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.570524e+00	0.000000e+00	9.855533e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.966447e+00	0.000000e+00	2.026282e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.598019e+00	1.820221e-01	4.961220e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.873594e+00	2.565460e-01	2.755600e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.518928e+00	3.665812e-01	2.534685e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.147094e+00	4.131079e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.617169e+00	3.747431e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.079801e+00	3.043029e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	6.636191e-01	2.052949e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.676804e-01	1.385901e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.128475e-02	1.389716e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.06010914380572677,0.01967980786074716,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.552429e+02	0.000000e+00	3.226146e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.605093e+01	3.262314e-01	1.186942e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.528214e+01	1.324423e-01	6.292918e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.719591e+00	1.260292e-01	6.517167e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.441730e+00	2.687476e-01	1.351300e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.242094e+00	1.194481e-01	9.075429e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.954692e+00	9.744297e-02	8.675891e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.365745e+00	1.879784e-01	8.065546e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.149341e+00	4.322765e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.603665e+00	4.658979e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.018284e+00	3.886779e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	4.832734e-02	2.385432e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.2291638569534662,0.0399839901397446,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.901853e+00	0.000000e+00	7.460145e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.527948e+00	1.538411e-01	4.737539e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.434964e+00	7.019026e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.602408e+00	6.055539e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	9.760896e-01	3.854200e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	5.329928e-01	2.369609e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	2.340566e-01	1.261097e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.423794e-02	9.262944e-03	1.742207e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.12648051912061142,0.022790480865404014,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.260325e+00	0.000000e+00	1.087002e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.149097e+00	5.288077e-01	7.487449e-04
1.975000e-01	3.250000e-02	3.250000e-02	1.714159e+00	4.831368e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	9.430808e-01	2.890589e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	5.409105e-01	1.825871e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.832895e-01	1.060152e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.111221e-01	5.355830e-02	1.267504e-03
7.750000e-01	2.250000e-01	2.250000e-01	7.413773e-03	5.231039e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.07756382101267656,0.02049308667895454,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.154691e+01	0.000000e+00	2.527533e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.011220e+00	1.175831e+00	9.867873e-04
1.200000e-01	3.000000e-02	3.000000e-02	2.126961e+00	6.694136e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.927124e-01	3.450134e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.030046e-02	2.541236e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.24118187306865232,0.04347451934459512,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.216434e-01	0.000000e+00	3.404595e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.573103e+00	0.000000e+00	1.958775e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.660798e+00	0.000000e+00	1.428610e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.175313e+00	5.710669e-02	1.856830e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.637976e+00	6.152297e-01	2.794365e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.983185e+00	7.704428e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.313240e+00	7.074633e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.805368e+00	6.080494e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.340998e+00	4.852372e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	9.764107e-01	3.735911e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	6.581435e-01	2.757040e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.847929e-01	1.627689e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.918037e-01	9.176962e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.223880e-02	7.003791e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.13216123774524413,0.028107984160354524,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.366039e+00	0.000000e+00	2.132801e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.026548e+00	0.000000e+00	4.253794e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.266164e+00	0.000000e+00	1.684383e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.529887e+00	2.306512e-01	4.821293e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.309422e+00	7.500565e-01	6.949474e-02
1.125000e-01	1.250000e-02	1.250000e-02	4.003214e+00	8.016074e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	3.094343e+00	7.790633e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.314123e+00	6.123189e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.697981e+00	4.725763e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.220389e+00	3.311926e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	8.771114e-01	2.850955e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	6.044648e-01	2.002602e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.636309e-01	1.218718e-01	9.544169e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.961133e-01	8.153952e-02	5.448803e-04
7.485000e-01	2.515000e-01	2.515000e-01	1.360777e-02	7.067519e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.07167408750155348,0.02105794910531328,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.624199e+00	0.000000e+00	8.375656e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.104642e+01	0.000000e+00	1.170738e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.469995e+01	0.000000e+00	4.720933e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.300502e+01	7.162768e-01	1.053269e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.759042e+00	2.034002e+00	1.818298e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.362911e+00	1.731231e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.177737e+00	1.210132e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.704371e+00	8.198632e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.747029e+00	5.667044e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.139370e+00	4.040020e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.983921e-01	2.730976e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.927147e-02	1.580297e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.2176610931253072,0.046268179471176896,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.985809e+00	0.000000e+00	1.395792e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.991931e+00	0.000000e+00	4.829979e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.847838e+00	6.437159e-01	2.952513e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.985676e+00	6.333140e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.172779e+00	4.313829e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	6.397175e-01	2.551309e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	3.080959e-01	1.539274e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.008655e-01	6.121859e-02	2.368904e-03
8.200000e-01	1.800000e-01	1.800000e-01	4.879123e-03	3.391699e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.10933027468272224,0.026515469221506188,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.443874e+01	0.000000e+00	5.491210e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.791046e+00	1.130458e-01	3.858695e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.985575e+00	2.370622e-01	5.878007e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.474553e+00	4.886665e-01	4.723673e-03
1.860000e-01	3.900000e-02	3.900000e-02	1.643442e+00	4.078969e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	8.845158e-01	2.462118e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.061259e-01	1.671908e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.602175e-01	1.004609e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.243207e-02	1.240178e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.05225670477253877,0.01685524364785495,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.729298e+02	0.000000e+00	3.423548e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.560192e+01	5.991658e-01	4.755976e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.072245e+00	2.990732e-01	1.008656e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.893538e+00	1.464448e-01	5.797354e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.015703e+00	3.745884e-01	1.030608e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.311196e+00	3.985753e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	7.065651e-01	2.618868e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	3.269514e-02	1.810839e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.2161283469599306,0.044446219558155614,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.265631e+00	0.000000e+00	1.446425e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.967456e+00	2.391832e-02	1.845059e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.463714e+00	0.000000e+00	8.859489e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.359210e+00	2.042507e-02	1.314203e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.110591e+00	4.214938e-01	5.471976e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.750939e+00	5.694849e-01	5.646653e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.383068e+00	6.082158e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.923930e+00	5.679413e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.417357e+00	4.449248e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.034463e+00	3.688035e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.935106e-01	2.732178e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.969330e-01	1.666436e-01	6.592070e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.915789e-01	9.103645e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.214502e-02	6.871495e-03	1.628065e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.10963874376777254,0.02443297271690499,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.532074e+01	0.000000e+00	5.883534e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.142921e+01	0.000000e+00	2.540413e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.832757e+00	0.000000e+00	5.820154e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.573196e+00	3.248131e-02	9.112486e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.439596e+00	1.717625e-01	5.246996e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.795700e+00	2.660876e-01	5.178814e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.499781e+00	4.173499e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.050194e+00	3.917764e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.494354e+00	3.368618e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	9.789352e-01	2.693595e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	6.041841e-01	1.898064e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.184138e-01	1.055958e-01	8.831082e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.673952e-02	1.228585e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.054281528558309214,0.01646988346539746,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.685441e+02	0.000000e+00	3.027085e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.399068e+01	3.131406e-01	1.068687e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.469294e+01	1.530770e-01	3.927531e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.715728e+00	3.638001e-01	2.719278e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.209843e+00	1.316695e-01	2.504513e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.258929e+00	2.258457e-01	5.731180e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.858549e+00	1.028676e-01	1.092880e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.281767e+00	1.703766e-01	4.534522e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.052864e+00	4.307838e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.461288e+00	3.973917e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	9.077010e-01	3.274202e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	4.132027e-02	1.924859e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.2145942659496154,0.03727120707662068,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.259697e+00	0.000000e+00	7.465343e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.306375e+00	1.560991e-01	2.740931e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.202740e+00	6.621317e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.419887e+00	5.381032e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	8.663571e-01	3.342112e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	4.541438e-01	1.978895e-01	5.928705e-04
5.550000e-01	3.500000e-02	3.500000e-02	2.067338e-01	1.176676e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.231713e-02	8.287256e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11993369398329573,0.020567367670867226,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.649794e+00	0.000000e+00	9.711353e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.830464e+00	4.516319e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.561620e+00	4.427127e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	8.686817e-01	2.531503e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	5.006960e-01	1.650418e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.618394e-01	1.046542e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	9.909368e-02	4.984146e-02	2.436810e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.377044e-03	4.511141e-03	1.243481e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.07283665876530057,0.018687647983297417,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.250488e+01	0.000000e+00	2.121074e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.282516e+00	8.776452e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.942706e+00	5.769086e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.037865e-01	3.064392e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.677328e-02	2.450216e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.22771373620455812,0.04163673739626625,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.106101e-01	0.000000e+00	4.518179e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.223288e+00	0.000000e+00	2.180381e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.193531e+00	8.445078e-02	9.740405e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.109241e+00	2.216223e-01	4.133464e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.437842e+00	6.665134e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.689934e+00	7.133483e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.082874e+00	6.208178e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.623040e+00	5.762670e-01	1.422004e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.195225e+00	4.314448e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	8.695874e-01	3.243973e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	5.649170e-01	2.314817e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.346854e-01	1.484806e-01	4.137024e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.659131e-01	8.312647e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.129321e-02	6.967766e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.12341634627149958,0.02645308876709143,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.181678e+00	0.000000e+00	2.875035e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.624229e+00	0.000000e+00	3.899346e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.738176e+00	5.217754e-02	1.210921e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.573013e+00	6.354221e-01	1.684205e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.847906e+00	7.665217e-01	2.396580e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.654728e+00	6.856269e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.742192e+00	5.732390e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.075049e+00	5.533681e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.549314e+00	4.440244e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.146449e+00	3.214339e-01	1.159164e-01
2.835000e-01	2.350000e-02	2.350000e-02	8.105219e-01	2.580650e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	5.357815e-01	1.650741e-01	9.796886e-03
3.935000e-01	3.150000e-02	3.150000e-02	3.318413e-01	1.086106e-01	1.180950e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.785479e-01	7.689138e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.240574e-02	6.727559e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.0659959770671652,0.01911943448013312,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.356798e+00	0.000000e+00	1.112243e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.467709e+01	0.000000e+00	1.156581e+01
1.750000e-02	5.000000e-03	5.000000e-03	1.683441e+01	0.000000e+00	3.139416e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.336272e+01	1.717437e+00	4.718117e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.927912e+00	1.922717e+00	1.018667e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.587135e+00	1.359198e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.634436e+00	9.821449e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.371699e+00	6.826651e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.613495e+00	5.340581e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.051853e+00	3.889433e-01	1.823011e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.288320e-01	2.381572e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.648967e-02	1.394743e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.206250951122865,0.04366143843783085,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.340928e+00	0.000000e+00	1.451441e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.016995e+00	1.552034e-01	2.665615e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.769691e+00	6.117439e-01	8.225080e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.824483e+00	6.007114e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.063119e+00	3.857993e-01	1.353501e-03
4.600000e-01	4.000000e-02	4.000000e-02	5.707992e-01	2.419539e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.682566e-01	1.367359e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	8.750080e-02	5.541024e-02	1.713176e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.881118e-03	2.743989e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.10394054913234525,0.025076064040151835,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.604825e+01	0.000000e+00	5.328375e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.383796e+00	1.634308e-01	1.935215e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.952110e+00	2.136606e-01	3.615062e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.424953e+00	4.632397e-01	7.733310e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.563829e+00	4.008937e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	8.400385e-01	2.388474e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.681680e-01	1.541330e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.397675e-01	9.345408e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.995069e-02	1.144242e-02	1.985929e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.04922894081106416,0.015799721714211942,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.785384e+02	0.000000e+00	3.143698e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.570971e+01	7.754209e-01	4.443086e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.044763e+00	2.360804e-01	9.173788e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.843175e+00	1.148712e-01	6.427682e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.966686e+00	3.711716e-01	2.158361e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.221124e+00	3.551404e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.664268e-01	2.534770e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.951026e-02	1.701499e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.20562423798137922,0.042766294102753066,0.0001946571524144014
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.619120e+00	6.069134e-03	1.580684e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.306341e+00	0.000000e+00	1.747413e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.542950e+00	5.590476e-02	6.171992e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.447010e+00	2.941291e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.093573e+00	5.315221e-01	7.519910e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.609508e+00	5.380666e-01	1.311321e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.284080e+00	6.026621e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.770168e+00	5.148889e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.317961e+00	4.342180e-01	1.928602e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.517139e-01	3.421549e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.075634e-01	2.359899e-01	9.270865e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.577269e-01	1.592871e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.661698e-01	8.188346e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.149404e-02	7.023196e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.10395172519309334,0.023431914492988745,0.00034854715122688285
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.817096e+01	0.000000e+00	6.353926e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.103682e+01	1.369097e-01	1.839571e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.425369e+00	2.660199e-02	2.574449e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.415854e+00	1.381359e-01	1.071711e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.295006e+00	1.593418e-01	1.397498e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.695839e+00	2.260608e-01	1.277084e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.442541e+00	4.535146e-01	9.179646e-03
1.490000e-01	2.100000e-02	2.100000e-02	1.962776e+00	3.840097e-01	1.801669e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.437182e+00	3.630545e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	9.281700e-01	2.603520e-01	1.266496e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.530073e-01	1.683501e-01	7.603202e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.013614e-01	1.111268e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.388366e-02	1.049062e-02	7.705317e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.05114517941941844,0.015921729453436506,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.770310e+02	0.000000e+00	2.785153e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.340993e+01	8.162946e-01	9.803642e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.429037e+01	2.336425e-01	6.192981e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.473369e+00	4.536130e-01	2.571247e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.270009e+00	2.419250e-01	1.799807e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.966760e+00	1.012333e-01	1.850262e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.864877e+00	1.431737e-01	3.913931e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.209504e+00	1.804740e-01	5.975035e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.938915e+00	4.721159e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.397440e+00	3.758119e-01	1.524916e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.553830e-01	3.200905e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.789297e-02	1.872349e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.19858190508387014,0.03304824824773825,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.660447e+00	0.000000e+00	7.044828e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.038092e+00	1.448969e-01	6.452424e-02
2.850000e-01	3.500000e-02	3.500000e-02	1.934558e+00	5.692042e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.222391e+00	4.393300e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	7.550188e-01	2.889461e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	3.947060e-01	1.800983e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.648323e-01	9.429805e-02	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	9.500044e-03	6.454217e-03	4.890422e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.11346743632129691,0.018136666205804924,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.037661e+00	0.000000e+00	8.442356e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.528254e+00	3.987071e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.388921e+00	3.514458e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	8.062492e-01	2.323501e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.526237e-01	1.503833e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.371060e-01	9.082746e-02	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	8.951693e-02	4.694772e-02	2.373038e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.844438e-03	4.257944e-03	1.561903e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.0677655062331876,0.016083360350355645,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.326550e+01	0.000000e+00	1.830795e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.824840e+00	7.634396e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.737967e+00	4.786658e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	8.517662e-01	2.856416e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.101433e-02	2.088860e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.2110170357395907,0.03842464331178588,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.199441e-01	0.000000e+00	6.812776e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.184415e+00	0.000000e+00	2.128312e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.475017e+00	7.004865e-02	5.058185e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.920537e+00	4.671189e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.154088e+00	7.010123e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.365543e+00	6.134203e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.819241e+00	5.250523e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.432955e+00	4.713506e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.052908e+00	3.738603e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	7.575960e-01	2.940111e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	4.776742e-01	1.907086e-01	8.078310e-03
5.150000e-01	2.500000e-02	2.500000e-02	2.718084e-01	1.243739e-01	1.742590e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.385647e-01	7.613143e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.758132e-03	4.662147e-03	4.719739e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.11324202355634413,0.023738774969777374,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.954816e+00	0.000000e+00	3.667386e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.093028e+00	0.000000e+00	2.628396e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.555285e+00	8.191687e-02	6.593061e-01
6.750000e-02	1.000000e-02	1.000000e-02	6.050698e+00	6.968713e-01	9.948935e-02
8.875000e-02	1.125000e-02	1.125000e-02	4.491420e+00	6.976363e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.358919e+00	6.606583e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.492964e+00	5.710512e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.850979e+00	4.337043e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.361491e+00	3.331461e-01	9.478677e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.044675e+00	2.958058e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	7.207584e-01	2.060737e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	4.851910e-01	1.491124e-01	7.744591e-03
3.935000e-01	3.150000e-02	3.150000e-02	2.969096e-01	1.100650e-01	1.807760e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.602727e-01	7.161612e-02	1.594492e-03
7.485000e-01	2.515000e-01	2.515000e-01	9.919899e-03	5.072518e-03	7.960558e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.0596452671711065,0.017060834543043323,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.335376e+00	0.000000e+00	1.420160e+01
8.750000e-03	3.750000e-03	3.750000e-03	1.991686e+01	0.000000e+00	9.906666e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.791098e+01	5.689345e-01	2.044597e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.237056e+01	1.817738e+00	2.746584e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.946310e+00	1.771176e+00	3.245514e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.977023e+00	1.185732e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.221633e+00	7.914986e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.136484e+00	5.533268e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.446888e+00	4.476791e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	9.076216e-01	2.823383e-01	2.046899e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.979619e-01	2.462523e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.245661e-02	1.273779e-02	1.535734e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.19297770195018735,0.0403783651422768,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.792367e+00	0.000000e+00	1.468291e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.980545e+00	4.191019e-02	7.555703e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.681104e+00	6.633356e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.633261e+00	4.948808e-01	3.402393e-02
3.800000e-01	4.000000e-02	4.000000e-02	9.510552e-01	3.475699e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	5.008265e-01	2.057032e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.106802e-01	1.076075e-01	6.546552e-03
6.050000e-01	3.500000e-02	3.500000e-02	7.493364e-02	5.030517e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.852897e-03	2.024621e-03	4.924093e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.09799690803160993,0.0231346834885109,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.772755e+01	0.000000e+00	5.167357e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.070271e+00	1.280882e-01	1.295971e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.914053e+00	2.264626e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.372125e+00	4.642730e-01	4.173798e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.441003e+00	3.460963e-01	6.502736e-03
2.660000e-01	4.100000e-02	4.100000e-02	7.889936e-01	2.220078e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.293438e-01	1.382117e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.170270e-01	8.655319e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.808903e-02	1.067578e-02	2.647911e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.04603363712595411,0.014598504926311963,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.861831e+02	0.000000e+00	2.977077e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.557995e+01	7.183952e-01	2.919744e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.893083e+00	1.541283e-01	1.315613e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.797517e+00	9.878139e-02	4.352557e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.893654e+00	3.593880e-01	8.437814e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.132664e+00	3.179653e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.198772e-01	2.270045e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.642679e-02	1.579539e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.19217551176120318,0.040022821180843854,4.0423522343846496e-05
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.203749e+00	6.088731e-03	1.815011e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.560992e+00	0.000000e+00	1.511726e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.544086e+00	1.272360e-02	2.564921e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.331409e+00	3.190240e-01	6.840856e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.065435e+00	5.325030e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.590292e+00	5.960564e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.102971e+00	5.306767e-01	1.171558e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.621816e+00	4.502736e-01	3.811866e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.199623e+00	3.994578e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	8.464827e-01	3.038869e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	5.352847e-01	2.036766e-01	1.457779e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.877457e-01	1.243888e-01	2.083811e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.396690e-01	7.552168e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	7.936391e-03	4.745094e-03	4.574895e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.09681188052757936,0.021110687826301766,8.96950245545397e-05
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.183937e+01	0.000000e+00	6.671819e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.779420e+00	2.258590e-01	1.103732e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.872154e+00	2.850985e-03	2.485141e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.263728e+00	1.493496e-01	1.694890e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.277102e+00	2.139069e-01	6.438078e-03
8.250000e-02	1.250000e-02	1.250000e-02	2.719165e+00	2.695362e-01	7.667302e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.351396e+00	3.617994e-01	6.670445e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.901765e+00	3.715484e-01	1.194526e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.341837e+00	3.199000e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	8.544681e-01	2.272469e-01	2.502975e-03
3.275000e-01	3.750000e-02	3.750000e-02	4.975145e-01	1.431363e-01	1.635818e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.752217e-01	1.093423e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	1.966467e-02	8.860786e-03	1.017388e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.04731632306928073,0.01432745861202337,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.858751e+02	0.000000e+00	2.710825e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.253511e+01	4.678377e-01	7.449039e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.406177e+01	4.152864e-01	6.154133e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.443473e+00	3.361083e-01	1.332248e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.129870e+00	2.094987e-01	2.682515e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.018424e+00	1.915889e-01	5.821612e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.753438e+00	1.191388e-01	7.920511e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.167850e+00	1.971392e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.850760e+00	3.863682e-01	5.659747e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.289016e+00	3.542901e-01	1.626322e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.674372e-01	2.618467e-01	1.560381e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.394470e-02	1.728703e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.37655096743512784,0.04606624376836621,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.578508e-01	0.000000e+00	1.682222e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.318928e+00	0.000000e+00	8.749026e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.792368e+00	0.000000e+00	8.302197e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.512813e+00	5.173192e-02	8.918710e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.136052e+00	6.951400e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	2.037188e+00	7.885220e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	9.860107e-01	4.795918e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	7.382682e-02	4.226961e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.21328433504754202,0.030517604858082192,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.098927e+00	0.000000e+00	5.878268e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.130902e+00	0.000000e+00	1.027286e+00
1.975000e-01	3.250000e-02	3.250000e-02	4.165031e+00	1.420844e-01	1.217093e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.613167e+00	5.936029e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.288141e+00	4.615236e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	5.877428e-01	2.608234e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.237530e-01	1.189523e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.394725e-02	8.460101e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.11104846925809955,0.027195942184758112,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.091746e+00	0.000000e+00	2.275546e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.203482e+00	2.103429e-01	7.696618e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.428977e+00	1.014892e+00	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.774301e+00	7.109319e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.785936e-02	3.623451e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3453602281546446,0.04241246873008875,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.101471e-01	0.000000e+00	1.638061e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.862133e-01	0.000000e+00	3.066540e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.764136e-01	0.000000e+00	5.612135e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.258056e+00	1.595877e-02	7.606130e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.971063e+00	8.091716e-03	7.681032e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.668740e+00	2.069467e-03	5.660026e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.112199e+00	1.204962e-02	2.232911e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.248104e+00	1.895784e-01	6.498781e-03
3.700000e-01	2.000000e-02	2.000000e-02	3.040687e+00	4.803798e-01	3.014865e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.573502e+00	6.216656e-01	1.413901e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.892262e+00	6.305347e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.223094e+00	4.931929e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	6.334159e-01	2.889775e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.405523e-02	2.186900e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.20778273468870875,0.029127165157798063,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.534112e-01	0.000000e+00	3.681377e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.803141e-01	1.360276e-02	5.850704e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.326914e+00	4.975434e-02	8.838347e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.176476e+00	4.845888e-02	1.024647e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.103131e+00	3.165328e-03	1.051472e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.812266e+00	0.000000e+00	8.205570e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.150795e+00	0.000000e+00	4.551891e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.051669e+00	6.526956e-02	1.419548e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.566432e+00	2.965311e-01	2.738634e-03
2.400000e-01	2.000000e-02	2.000000e-02	2.857437e+00	4.877615e-01	1.436088e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.075125e+00	4.737646e-01	1.575335e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.355617e+00	4.031320e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	7.805298e-01	2.804383e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	3.807214e-01	1.568303e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.920651e-02	1.324583e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.10115285621566258,0.021755696901237437,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.062261e+00	1.230072e-03	2.460764e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.295419e+00	1.842644e-01	2.785109e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.287041e+00	0.000000e+00	3.117542e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.162032e+00	0.000000e+00	2.511955e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.156680e+00	0.000000e+00	1.477232e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.919594e+00	3.955677e-02	6.120841e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.678597e+00	6.266229e-01	8.208334e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.946587e+00	9.102226e-01	2.382986e-03
1.360000e-01	1.600000e-02	1.600000e-02	3.316676e+00	8.777453e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.009375e+00	6.676713e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.108584e+00	4.419339e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	4.238482e-02	1.971424e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.3480372768999053,0.05142042026498478,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.314825e-01	0.000000e+00	2.963881e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.256429e-01	6.454305e-03	8.160457e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.116731e+00	0.000000e+00	8.622848e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.085229e+00	0.000000e+00	1.250678e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.910036e+00	6.122320e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.980404e+00	7.483932e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	1.046418e+00	4.896974e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	4.405332e-01	2.419474e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.589360e-02	1.572339e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.18728388014489294,0.03381473973268492,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.526070e-01	0.000000e+00	7.040930e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.222014e+00	2.155536e-01	1.176606e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.810584e+00	0.000000e+00	1.261148e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.036455e+00	0.000000e+00	5.348026e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.126867e+00	3.093004e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.888342e+00	5.066294e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	9.858322e-01	3.772875e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	4.733795e-01	2.222522e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.220488e-02	2.380585e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.07365116668229321,0.0216420790011976,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.165853e+01	6.981680e-01	9.408917e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.099003e+01	4.528689e-01	6.102943e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.315523e+01	0.000000e+00	2.770288e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.338603e+00	0.000000e+00	3.232337e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.186930e+00	5.888125e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.762056e+00	6.080211e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	9.229089e-01	4.378126e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	3.724903e-02	2.148996e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.31902651637464535,0.04449868469227547,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.714210e-01	0.000000e+00	3.870877e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.912068e-01	1.311449e-02	4.459436e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.432723e-01	4.768845e-02	6.072628e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.318781e+00	3.816398e-02	6.859719e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.789796e+00	0.000000e+00	7.244947e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.317450e+00	0.000000e+00	5.762126e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.680964e+00	0.000000e+00	3.086428e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.870470e+00	8.936568e-02	3.015785e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.738520e+00	4.159720e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.331783e+00	5.390187e-01	1.946003e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.758231e+00	5.665512e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	1.116026e+00	4.515039e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	5.696604e-01	2.575707e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.228729e-02	2.111238e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.18445435586947584,0.02977173601188579,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.063556e+00	0.000000e+00	1.369554e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.740589e+00	1.538922e-01	7.975442e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.491280e+00	2.604633e-01	1.044067e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.107740e+00	2.008384e-01	9.950539e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.579020e+00	0.000000e+00	9.935103e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.742427e+00	0.000000e+00	7.931044e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.709958e+00	0.000000e+00	3.672889e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.345567e+00	7.102448e-03	7.459971e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.763175e+00	3.213848e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.957186e+00	3.920398e-01	1.527611e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.213751e+00	3.514641e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	6.154191e-01	2.237344e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	5.168246e-02	2.193998e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.08007775855532034,0.020406076908976264,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.339084e+01	5.137349e-01	1.117593e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.234884e+01	1.743107e+00	6.033028e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.929827e+01	4.144486e-01	4.236026e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.557805e+01	0.000000e+00	2.907851e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.167583e+01	0.000000e+00	1.766146e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.350413e+00	0.000000e+00	7.093513e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.891774e+00	0.000000e+00	3.082928e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.270570e+00	2.345021e-01	1.252557e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.146543e+00	5.488299e-01	8.382057e-03
1.375000e-01	2.250000e-02	2.250000e-02	2.156220e+00	5.450452e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.269025e+00	4.491207e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	5.511741e-02	2.376734e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3573235922376814,0.046379506100161505,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.249360e-01	0.000000e+00	1.926696e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.778663e+00	0.000000e+00	1.021037e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.210480e+00	0.000000e+00	6.974632e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.436817e+00	2.720480e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.690578e+00	7.676439e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.637005e+00	6.955164e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	8.223625e-01	4.102222e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	6.836358e-02	3.912615e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.19681344990612426,0.0309729013663278,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.613477e+00	0.000000e+00	7.448375e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.773571e+00	0.000000e+00	8.732613e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.706440e+00	3.526660e-01	2.211680e-02
2.675000e-01	3.750000e-02	3.750000e-02	2.071307e+00	5.775549e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	1.053348e+00	3.906265e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	5.269421e-01	2.238241e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	2.212459e-01	1.115905e-01	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.518985e-02	8.671121e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.10447180653930482,0.026010115065403128,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.597089e+00	0.000000e+00	2.510347e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.770429e+00	4.920650e-01	4.820228e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.665574e+00	9.615707e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.536203e+00	5.890678e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	6.906010e-02	3.305698e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.33484563271411366,0.04476850348547201,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.254451e-02	0.000000e+00	1.546487e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.933062e-01	0.000000e+00	3.788320e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.864519e-01	0.000000e+00	6.889075e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.490471e+00	0.000000e+00	9.172044e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.325774e+00	3.361039e-03	8.462611e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.988321e+00	0.000000e+00	4.933417e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.285118e+00	1.108543e-02	9.843486e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.218891e+00	3.366142e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.863119e+00	5.784580e-01	3.623756e-03
4.150000e-01	2.500000e-02	2.500000e-02	2.295928e+00	6.572898e-01	1.315633e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.643801e+00	6.163404e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	1.063777e+00	4.587369e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	5.739624e-01	2.699003e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.360776e-02	2.244206e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.19597653262662731,0.030815853301514262,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.106300e-01	0.000000e+00	3.994493e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.443845e-01	1.315394e-02	8.124335e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.766361e+00	3.001230e-02	1.180359e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.869864e+00	0.000000e+00	1.357733e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.882252e+00	0.000000e+00	1.163511e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.431324e+00	0.000000e+00	7.300578e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.392322e+00	0.000000e+00	3.063121e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.955973e+00	2.106336e-01	4.672067e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.234319e+00	4.659365e-01	1.436873e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.489150e+00	5.394461e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.758450e+00	4.892423e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.150853e+00	3.767855e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	6.920737e-01	2.529166e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	3.553920e-01	1.499555e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.932774e-02	1.370510e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.09627537444978788,0.022019775950979356,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.016437e+00	3.591450e-02	2.898657e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.989859e+00	1.137919e-02	3.524399e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.598650e+00	0.000000e+00	3.687642e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.633792e+00	0.000000e+00	2.720155e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.053455e+00	0.000000e+00	1.250455e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.987458e+00	2.428807e-01	3.073371e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.185730e+00	8.391757e-01	2.779942e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.388970e+00	9.708929e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.889215e+00	8.359479e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.784252e+00	6.036081e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	1.026440e+00	4.112458e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	4.263326e-02	1.963217e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.33069185991866884,0.05404545311386988,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.854898e-01	0.000000e+00	3.726168e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.123092e+00	0.000000e+00	1.020236e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.529467e+00	0.000000e+00	8.141097e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.130029e+00	2.507960e-01	2.582236e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.584923e+00	7.132337e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.648701e+00	6.708633e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	8.907682e-01	4.262169e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	4.028502e-01	2.179333e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.666887e-02	1.578087e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.17184007369216095,0.03407527904035776,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.099395e+00	0.000000e+00	9.344215e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.452446e+00	1.991878e-01	1.628094e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.710842e+00	0.000000e+00	1.389405e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.886988e+00	0.000000e+00	1.888266e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.641037e+00	4.440298e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.545268e+00	4.634509e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	8.504027e-01	3.212282e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	4.451979e-01	1.942953e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	4.345136e-02	2.270768e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.07004177720070813,0.021341690322959253,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.601040e+01	1.889189e+00	1.409829e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.685440e+01	0.000000e+00	7.400249e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.284446e+01	0.000000e+00	1.762701e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.255708e+00	2.280988e-01	8.621141e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.686514e+00	5.908039e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.603749e+00	5.366046e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	8.894390e-01	3.759816e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	4.182400e-02	2.134070e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.3077692356276995,0.04791044442714498,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.680131e-01	0.000000e+00	4.534494e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.948291e-01	9.838083e-03	6.016058e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.105994e+00	3.126961e-02	7.635174e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.542648e+00	0.000000e+00	8.605022e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.097197e+00	0.000000e+00	7.828477e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.578859e+00	0.000000e+00	5.126036e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.852314e+00	0.000000e+00	1.380660e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.853154e+00	2.403160e-01	4.801925e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.551583e+00	4.736914e-01	4.804627e-03
3.950000e-01	2.500000e-02	2.500000e-02	2.118177e+00	6.136225e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.544405e+00	5.572271e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	9.813206e-01	4.171768e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	5.309898e-01	2.496460e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	4.232915e-02	2.168430e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.17143498038234542,0.030673575184423985,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.232065e+00	0.000000e+00	1.502660e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.573288e+00	2.418970e-01	1.127091e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.506298e+00	2.656950e-01	1.288482e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.020841e+00	0.000000e+00	1.324248e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.338591e+00	0.000000e+00	1.040199e+00
8.250000e-02	1.250000e-02	1.250000e-02	4.196779e+00	0.000000e+00	6.562130e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.717154e+00	0.000000e+00	2.212701e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.115529e+00	1.388261e-01	2.329521e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.424359e+00	3.690056e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.687259e+00	4.071814e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.046560e+00	3.271777e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	5.586577e-01	2.044148e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	5.095614e-02	2.227432e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.0753524679672892,0.02047732522103167,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.577928e+01	1.556120e+00	1.451735e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.929768e+01	4.766555e-01	6.990708e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.274065e+01	0.000000e+00	4.635363e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.696705e+01	0.000000e+00	2.750813e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.172931e+01	0.000000e+00	1.305984e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.831829e+00	0.000000e+00	4.480212e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.139266e+00	1.025565e-01	2.485561e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.646200e+00	3.953899e-01	5.759533e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.760871e+00	5.022650e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.961890e+00	5.285410e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.172613e+00	4.011781e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	5.581903e-02	2.419230e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.32718018701972695,0.043844212746724565,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.757297e-01	0.000000e+00	2.528632e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.575351e+00	0.000000e+00	1.133639e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.554318e+00	5.338084e-02	4.275766e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.089420e+00	5.615957e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	2.121179e+00	7.579599e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	1.208888e+00	5.427864e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	5.898743e-01	2.915905e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	5.252305e-02	2.987711e-02	1.798643e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.17253853860137697,0.028765202913285243,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.584976e+00	0.000000e+00	9.161220e-01
1.350000e-01	3.000000e-02	3.000000e-02	5.049805e+00	1.470995e-01	6.037117e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.954441e+00	5.130110e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.544277e+00	4.851360e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	8.072497e-01	3.036037e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	4.210513e-01	1.700673e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.901968e-01	9.255187e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.418705e-02	7.777105e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.09074656861326004,0.022104814641751805,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.869951e+00	0.000000e+00	2.434847e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.842759e+00	6.584974e-01	1.077758e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.822985e+00	8.049399e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.204596e+00	4.689612e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.932107e-02	2.702065e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.31309930661381363,0.0438579230152219,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.442282e-02	0.000000e+00	1.639338e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.762707e-01	0.000000e+00	4.850187e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.063173e+00	0.000000e+00	9.184140e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.031846e+00	0.000000e+00	1.037765e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.931229e+00	0.000000e+00	8.011956e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.426964e+00	2.203411e-02	2.894109e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.395052e+00	2.258929e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	3.058013e+00	5.707330e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.518359e+00	6.737699e-01	2.013549e-03
4.150000e-01	2.500000e-02	2.500000e-02	1.892563e+00	6.354665e-01	2.086086e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.294980e+00	5.153799e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	8.086661e-01	3.502524e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.371877e-01	2.115604e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.423485e-02	1.715381e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.1756580210753453,0.028936668321140363,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.624602e-01	0.000000e+00	4.735010e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.328300e+00	2.240741e-02	1.109144e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.774493e+00	0.000000e+00	1.572019e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.172335e+00	0.000000e+00	1.611297e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.040563e+00	0.000000e+00	1.078073e+00
1.125000e-01	1.250000e-02	1.250000e-02	5.071665e+00	3.746739e-02	4.645386e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.456271e+00	1.528837e-01	7.904017e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.602403e+00	4.697450e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.736885e+00	5.664391e-01	2.418576e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.978317e+00	4.921688e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.382675e+00	4.196097e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	9.068614e-01	3.081254e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	5.458115e-01	2.020055e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.864927e-01	1.178670e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.464367e-02	1.113717e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.08434214339331537,0.019642877600126105,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.484525e+00	7.341552e-02	3.555658e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.827099e+00	0.000000e+00	4.809386e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.542644e+00	0.000000e+00	4.287887e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.098868e+01	0.000000e+00	2.254479e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.001427e+01	9.371209e-02	6.803704e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.745145e+00	7.689307e-01	1.153497e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.465073e+00	1.078406e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.568166e+00	8.733360e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.310153e+00	7.239415e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.414105e+00	4.946907e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	8.229357e-01	3.283612e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	3.514684e-02	1.564846e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.3035727582769873,0.05300558447536852,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.063425e-01	9.158580e-05	4.732883e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.667906e+00	0.000000e+00	1.207848e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.048094e+00	0.000000e+00	5.170059e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.999381e+00	5.362947e-01	2.341080e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.154948e+00	7.458592e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.289259e+00	5.555440e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	6.720636e-01	3.193352e-01	6.974608e-04
6.050000e-01	3.500000e-02	3.500000e-02	3.076092e-01	1.640838e-01	1.802557e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.228221e-02	1.297267e-02	2.828680e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.1519883024076835,0.03243067391192189,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.993332e+00	0.000000e+00	1.322471e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.234761e+00	0.000000e+00	2.100195e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.320332e+00	0.000000e+00	1.018894e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.550383e+00	3.089354e-01	1.690844e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.177063e+00	5.210117e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.252674e+00	4.145589e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	6.898826e-01	2.559076e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.718754e-01	1.502907e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	3.927624e-02	1.955724e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.0615074950816075,0.018966754651780236,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.203639e+01	1.483205e+00	2.090560e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.156465e+01	0.000000e+00	7.790768e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.158614e+01	2.316707e-02	4.625305e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.147702e+00	5.049647e-01	3.461401e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.333718e+00	5.919653e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.386275e+00	4.727966e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	7.734633e-01	3.147416e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	3.789374e-02	1.773470e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.28647216772276873,0.04755831286738477,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.221178e-01	0.000000e+00	5.597440e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.070425e-01	3.152355e-03	7.926450e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.421886e+00	0.000000e+00	9.590689e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.004600e+00	0.000000e+00	9.903594e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.585808e+00	8.241902e-04	7.311906e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.938846e+00	0.000000e+00	3.109228e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.997543e+00	1.474963e-01	1.236925e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.757313e+00	4.374563e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.303737e+00	5.846800e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.793273e+00	5.814927e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.264526e+00	4.907610e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	7.795046e-01	3.321383e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	4.152402e-01	2.018862e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	3.376720e-02	1.671029e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.15155596124955795,0.028787397744067383,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.940075e+00	0.000000e+00	1.746675e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.024446e+00	2.882574e-01	1.617087e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.951060e+00	7.332226e-02	1.762955e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.447444e+00	0.000000e+00	1.430736e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.149485e+00	0.000000e+00	9.134380e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.447245e+00	3.307312e-03	3.544765e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.583521e+00	6.839436e-02	6.160538e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.780134e+00	3.227730e-01	1.417398e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.067161e+00	4.054045e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.385878e+00	3.625083e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	8.546745e-01	2.793751e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	4.595592e-01	1.722588e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	4.231444e-02	1.785930e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.0653813334972389,0.01816631101442428,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.742649e+01	1.965609e+00	1.898978e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.639062e+01	0.000000e+00	7.718951e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.544442e+01	0.000000e+00	4.481132e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.770647e+01	2.113235e-02	1.984794e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.132243e+01	0.000000e+00	7.327372e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.858411e+00	6.843909e-02	2.951474e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.330011e+00	2.975512e-01	1.300525e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.155311e+00	4.333005e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.420155e+00	4.767053e-01	5.098228e-03
1.375000e-01	2.250000e-02	2.250000e-02	1.698205e+00	4.866440e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	1.009061e+00	3.533365e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	4.745715e-02	2.001257e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.3020246312479732,0.042014138448336236,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.798178e-01	0.000000e+00	3.224040e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.271332e+00	0.000000e+00	1.121670e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.497818e+00	7.054715e-02	1.174412e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.644900e+00	7.042205e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.716842e+00	6.794179e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	9.621662e-01	4.435327e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	4.675637e-01	2.379203e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	3.883683e-02	2.249483e-02	4.695402e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.15419445253297592,0.026546319052547368,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.562380e+00	0.000000e+00	9.728912e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.576781e+00	1.789092e-01	3.356052e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.404470e+00	5.393273e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.262807e+00	4.054522e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	6.833437e-01	2.543893e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.655357e-01	1.492608e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.619561e-01	7.821080e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	1.171659e-02	6.898258e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.08101276153017514,0.0193732518662671,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.059782e+01	0.000000e+00	2.255952e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.779929e+00	7.848952e-01	2.036980e-02
1.200000e-01	3.000000e-02	3.000000e-02	2.362096e+00	6.895803e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.025883e+00	3.886949e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	5.127359e-02	2.345755e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2944473883319447,0.043375364685249496,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.147532e-02	0.000000e+00	1.873815e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.901836e-01	0.000000e+00	6.338009e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.460997e+00	4.793306e-03	1.082257e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.596116e+00	0.000000e+00	1.133621e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.436019e+00	0.000000e+00	6.180048e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.649306e+00	5.247828e-02	8.132920e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.288686e+00	4.349864e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.760747e+00	6.709370e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	2.164702e+00	6.891280e-01	1.596099e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.581332e+00	5.845484e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.063433e+00	4.388073e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	6.725620e-01	3.113738e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.415574e-01	1.623850e-01	1.824236e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.644892e-02	1.391815e-02	4.139561e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.16006450752622065,0.027869549053283538,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.703128e-01	0.000000e+00	5.620413e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.040842e+00	0.000000e+00	1.591064e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.056693e+00	0.000000e+00	1.947857e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.444718e+00	0.000000e+00	1.618731e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.774711e+00	1.088069e-02	7.715080e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.108416e+00	9.282114e-02	1.665638e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.126046e+00	4.083424e-01	1.976845e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.154653e+00	5.787173e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.300981e+00	5.364224e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.648797e+00	4.571818e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.159756e+00	3.605635e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	7.700646e-01	2.705011e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	4.662081e-01	1.769256e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.457010e-01	1.002750e-01	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	2.039499e-02	9.765749e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.07551352588059318,0.018103239745394975,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.357538e+00	9.379028e-02	4.489116e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.440515e+00	0.000000e+00	6.142753e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.239093e+01	0.000000e+00	4.326158e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.250646e+01	0.000000e+00	1.798005e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.005725e+01	4.489534e-01	3.432312e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.132357e+00	1.066065e+00	3.919433e-02
8.125000e-02	1.125000e-02	1.125000e-02	4.689941e+00	1.042188e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.051875e+00	8.087032e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.938655e+00	6.060257e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.204321e+00	4.179946e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	7.096311e-01	2.831168e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.970794e-02	1.365701e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2820779168130494,0.05224929951228538,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.632733e-01	0.000000e+00	5.810286e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.207435e+00	0.000000e+00	1.368142e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.274839e+00	3.650374e-03	2.190573e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.739220e+00	6.628252e-01	1.845692e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.858178e+00	7.175132e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	1.074374e+00	4.687151e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	5.539792e-01	2.703692e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	2.405335e-01	1.320518e-01	1.857744e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.592528e-02	9.758435e-03	5.358126e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.13778932485738668,0.031469175526753934,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.309891e+00	1.690372e-02	1.764599e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.896700e+00	0.000000e+00	2.641300e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.183347e+00	9.301846e-04	4.399816e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.041794e+00	4.416721e-01	1.541330e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.937606e+00	5.314466e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.104722e+00	3.652810e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	6.088376e-01	2.220041e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.320148e-01	1.387350e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	3.360857e-02	1.708596e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.05547734300003189,0.017797973297598385,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.119844e+01	0.000000e+00	2.634480e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.201854e+01	0.000000e+00	5.731573e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.305797e+00	2.999934e-01	2.003189e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.589344e+00	5.525577e-01	3.501166e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.182714e+00	5.676187e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.271024e+00	4.332978e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	7.119850e-01	2.920865e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	3.312259e-02	1.607321e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.2686762795801271,0.0471915710278098,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.949907e-01	2.206872e-03	6.635736e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.164712e+00	2.679729e-02	9.726809e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.827564e+00	0.000000e+00	1.119533e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.439121e+00	0.000000e+00	1.065638e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.960449e+00	0.000000e+00	6.137582e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.166497e+00	9.177556e-03	9.845690e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.958512e+00	3.171084e-01	3.719555e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.589924e+00	5.711657e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.028981e+00	5.947099e-01	2.706729e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.571464e+00	5.682684e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.072922e+00	4.253023e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	6.578941e-01	2.999034e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	3.320131e-01	1.565818e-01	2.588084e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.663012e-02	1.401332e-02	1.854598e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.1375798569652353,0.0277600565215968,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.909046e+00	0.000000e+00	2.110145e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.693300e+00	3.827359e-01	2.193423e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.505391e+00	0.000000e+00	2.069725e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.383098e+00	3.736305e-03	1.420886e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.369197e+00	0.000000e+00	7.133699e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.271268e+00	0.000000e+00	1.163930e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.281319e+00	2.421068e-01	1.297018e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.491133e+00	3.958178e-01	2.338475e-04
1.975000e-01	2.750000e-02	2.750000e-02	1.837436e+00	4.257746e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.215696e+00	3.263944e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	7.515142e-01	2.499584e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.959395e-01	1.496073e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.630120e-02	1.578849e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.05859861822138042,0.01678876012967534,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.024904e+01	8.395256e-01	2.280740e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.015388e+01	0.000000e+00	7.946021e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.613059e+01	8.886134e-02	3.210362e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.670480e+01	0.000000e+00	1.210548e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.866631e+00	1.204665e-01	4.155770e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.880543e+00	2.879051e-01	1.590435e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.852461e+00	3.455579e-01	2.843636e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.871263e+00	4.408231e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.259050e+00	5.013032e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.536793e+00	4.433898e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.920209e-01	3.084159e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	4.150232e-02	1.809622e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.28387956959324095,0.04055496135488962,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.964621e-01	0.000000e+00	3.885031e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.674573e+00	0.000000e+00	1.047864e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.281501e+00	2.179004e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.338625e+00	6.994306e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.461402e+00	5.877498e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	8.222640e-01	3.817487e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	3.994133e-01	2.070246e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	3.121336e-02	1.885778e-02	2.745766e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.14263410138189364,0.024545306018741164,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.253044e+00	0.000000e+00	9.577694e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.052692e+00	1.481171e-01	1.349664e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.095512e+00	4.975077e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	1.106256e+00	3.539373e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	6.270101e-01	2.311308e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.311704e-01	1.333912e-01	2.193401e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.475268e-01	7.500683e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	9.543357e-03	5.693064e-03	4.118208e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.07552684976612895,0.017819081751109418,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.164374e+01	0.000000e+00	2.057114e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.106033e+00	7.416814e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.069803e+00	6.100558e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	9.446346e-01	3.561298e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.707994e-02	2.198302e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2801750673011718,0.042521349903515054,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.388276e-02	0.000000e+00	2.237504e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.146503e-01	0.000000e+00	8.076584e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.886945e+00	1.542916e-03	1.213531e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.139832e+00	0.000000e+00	1.049942e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.743779e+00	1.366769e-02	4.148234e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.631657e+00	2.492812e-01	2.071943e-04
2.900000e-01	2.000000e-02	2.000000e-02	3.075726e+00	5.591083e-01	1.078572e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.498742e+00	6.939118e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.920667e+00	6.719575e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.357785e+00	5.095463e-01	4.559636e-03
4.650000e-01	2.500000e-02	2.500000e-02	9.181713e-01	3.792562e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	5.644992e-01	2.501758e-01	1.097963e-03
5.700000e-01	3.000000e-02	3.000000e-02	3.026674e-01	1.520625e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.189451e-02	1.189572e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.1493877111302044,0.026908440359157945,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.267738e-01	0.000000e+00	7.317466e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.920276e+00	0.000000e+00	2.089067e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.359578e+00	0.000000e+00	2.209231e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.364415e+00	0.000000e+00	1.294592e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.840701e+00	1.633431e-02	4.391964e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.828313e+00	3.325134e-01	5.318843e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.731275e+00	5.174928e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.793545e+00	5.464026e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	2.059790e+00	5.108474e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.462908e+00	4.302427e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	1.021112e+00	3.106632e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	6.871724e-01	2.309996e-01	2.470109e-03
3.935000e-01	3.150000e-02	3.150000e-02	4.298651e-01	1.706703e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.249234e-01	9.478851e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.786293e-02	8.673831e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.06931386171437086,0.017342787583574035,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.332622e+00	0.000000e+00	5.957688e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.146140e+01	0.000000e+00	7.387176e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.518637e+01	0.000000e+00	3.941883e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.329459e+01	1.748011e-01	1.162518e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.558767e+00	1.021216e+00	1.281270e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.282301e+00	1.094302e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.092631e+00	1.017762e+00	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.663473e+00	7.428120e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.677779e+00	4.906533e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.100737e+00	3.897046e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.471956e-01	2.603719e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.690392e-02	1.291266e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.2670561481862648,0.05152859185703612,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.268700e-01	0.000000e+00	6.894716e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.614984e+00	0.000000e+00	1.418723e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.276855e+00	1.314990e-01	5.345493e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.569252e+00	7.576320e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.662998e+00	6.437806e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	9.377346e-01	4.110043e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	4.861273e-01	2.441931e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.998174e-01	1.141566e-01	6.830781e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.208593e-02	7.713739e-03	4.067044e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.1289416106102274,0.030968624472191633,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.718822e+00	7.788836e-03	2.323730e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.906826e+00	0.000000e+00	2.805352e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.710961e+00	2.039325e-02	1.134512e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.771551e+00	5.339341e-01	2.614448e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.830253e+00	5.163454e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	1.007402e+00	3.280405e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.747315e-01	2.170840e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	3.046958e-01	1.229371e-01	3.284767e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.009249e-02	1.605589e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.05221719825940879,0.0169258274969369,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.144805e+02	0.000000e+00	3.360746e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.915434e+01	0.000000e+00	3.594153e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.894632e+00	6.357481e-01	8.330468e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.446878e+00	5.784089e-01	2.324928e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.132375e+00	5.353362e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.209929e+00	3.993551e-01	2.780139e-03
2.035000e-01	2.650000e-02	2.650000e-02	6.810839e-01	2.879601e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.996762e-02	1.466435e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.25585932330937194,0.04753314224919772,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.790577e-01	1.155311e-02	7.738202e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.425582e+00	1.745852e-02	1.162363e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.160922e+00	0.000000e+00	1.240858e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.783763e+00	0.000000e+00	1.022269e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.222578e+00	0.000000e+00	4.409265e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.183739e+00	1.559870e-01	4.199146e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.872132e+00	4.649957e-01	5.296986e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.407774e+00	6.042206e-01	1.777886e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.902920e+00	6.294770e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.394181e+00	5.106564e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	9.508395e-01	3.814199e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	5.699252e-01	2.510273e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.937812e-01	1.457041e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.223518e-02	1.202477e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.12872946068237684,0.027250356572091405,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.123732e+00	0.000000e+00	2.562483e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.295909e+00	2.265518e-01	2.641481e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.593510e+00	0.000000e+00	2.315813e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.687525e+00	3.080994e-02	1.256007e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.186500e+00	0.000000e+00	4.891968e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.922065e+00	8.064737e-02	1.136904e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.026371e+00	3.716528e-01	8.264661e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.346645e+00	4.338863e-01	4.642671e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.715768e+00	4.225348e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.119804e+00	3.120342e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	6.793769e-01	2.213333e-01	4.621672e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.700944e-01	1.477764e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	3.270140e-02	1.463629e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.054852699556173605,0.01623623223526595,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.093656e+02	0.000000e+00	2.526907e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.060584e+01	8.091987e-03	6.669026e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.445757e+01	0.000000e+00	2.459093e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.477436e+01	0.000000e+00	7.567699e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.774184e+00	3.790941e-01	1.238667e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.353618e+00	3.427479e-01	1.789447e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.653158e+00	3.814173e-01	5.498653e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.771137e+00	4.601714e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.132881e+00	4.609024e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.446415e+00	4.255566e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.377659e-01	3.030194e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.826908e-02	1.714229e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2641374164166397,0.03975879150535666,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.133009e+00	0.000000e+00	4.664347e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.838081e+00	3.200784e-02	9.100466e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.982784e+00	4.553455e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	2.018273e+00	6.719025e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.253654e+00	5.079530e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	6.960508e-01	3.251237e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	3.369884e-01	1.792456e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	2.532234e-02	1.641283e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.1327823465572336,0.023347366379221857,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.882666e+00	0.000000e+00	9.540319e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.496834e+00	2.052207e-01	3.475862e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.850757e+00	4.569627e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	9.988693e-01	3.184498e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	5.573508e-01	2.036367e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	3.099367e-01	1.276534e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.298143e-01	6.776216e-02	1.299485e-03
7.750000e-01	2.250000e-01	2.250000e-01	8.924775e-03	6.004915e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.0708186389551119,0.01657672073255287,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.253266e+01	0.000000e+00	1.896392e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.498640e+00	7.229692e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.850270e+00	5.285112e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	8.733394e-01	3.321470e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	4.323431e-02	2.076288e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.2645763604445372,0.044788282344591035,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.171333e-01	0.000000e+00	3.119060e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.818613e-01	0.000000e+00	1.189142e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.455761e+00	5.675647e-03	1.463597e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.620251e+00	0.000000e+00	8.361894e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.883584e+00	1.074586e-01	6.931356e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.489739e+00	6.151046e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.761930e+00	6.755024e-01	5.700212e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.210110e+00	7.149522e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.659134e+00	5.731208e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.195796e+00	4.760621e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	7.793834e-01	3.330834e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	4.945730e-01	2.373547e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.508711e-01	1.259236e-01	1.964090e-04
8.000000e-01	2.000000e-01	2.000000e-01	1.779670e-02	1.021759e-02	3.680305e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.1386896959530616,0.02579495265770687,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.000543e-01	0.000000e+00	9.088426e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.266532e+00	0.000000e+00	2.475534e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.661270e+00	0.000000e+00	2.292458e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.850339e+00	3.729778e-02	1.020876e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.758652e+00	1.716703e-01	1.464576e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.400200e+00	4.389140e-01	2.348883e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.355992e+00	5.913178e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.492049e+00	5.511446e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.802575e+00	4.251817e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.299748e+00	3.626728e-01	3.303403e-03
2.835000e-01	2.350000e-02	2.350000e-02	9.207268e-01	2.893073e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	6.208198e-01	2.193264e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.906801e-01	1.547561e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	2.007785e-01	8.420067e-02	4.495622e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.493679e-02	7.660109e-03	6.675915e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.06385406725522233,0.01599154473803706,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.166106e+00	0.000000e+00	6.672431e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.464950e+01	0.000000e+00	7.613990e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.671231e+01	0.000000e+00	3.474587e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.329835e+01	4.752256e-01	6.133674e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.944372e+00	9.501744e-01	1.087584e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.823885e+00	1.101385e+00	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.688130e+00	8.733565e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.363325e+00	6.167095e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.533553e+00	4.696513e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	1.014114e+00	3.698903e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	5.997000e-01	2.411964e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.300290e-02	1.146476e-02	1.042134e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.2516457954624027,0.04975351365953559,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.784536e-01	2.125358e-03	8.069002e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.992393e+00	0.000000e+00	1.310204e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.179228e+00	3.507703e-01	1.993142e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.371211e+00	7.343271e-01	8.685948e-04
3.800000e-01	4.000000e-02	4.000000e-02	1.481273e+00	5.732300e-01	1.068038e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.222150e-01	3.717407e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	4.181064e-01	2.141127e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.674410e-01	1.027570e-01	7.304599e-04
8.200000e-01	1.800000e-01	1.800000e-01	9.613294e-03	6.441304e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.12054472464534419,0.029512923594915738,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.709975e+00	0.000000e+00	3.116280e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.435046e+00	6.698083e-03	2.376639e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.127326e+00	2.612526e-01	3.285540e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.613130e+00	5.524679e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.722512e+00	4.560213e-01	1.131547e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.451761e-01	3.048925e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	5.203181e-01	1.891380e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.886918e-01	1.222377e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.638205e-02	1.490730e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.04925136321027379,0.016028210933610558,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.388761e+02	0.000000e+00	3.838023e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.492778e+01	0.000000e+00	1.403850e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.063857e+00	8.391934e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.280238e+00	5.068181e-01	3.679659e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.062657e+00	4.663858e-01	1.255896e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.159131e+00	3.755916e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.426804e-01	2.611206e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.752367e-02	1.460509e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.24195744700260172,0.048439205971949145,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.288583e-01	8.707683e-03	1.048395e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.787780e+00	0.000000e+00	1.528335e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.600845e+00	0.000000e+00	1.327081e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.164541e+00	0.000000e+00	8.055930e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.358288e+00	3.853588e-02	1.381373e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.141832e+00	4.205858e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.688829e+00	5.822587e-01	2.853115e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.219550e+00	6.387552e-01	2.207017e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.704652e+00	5.620411e-01	6.902004e-03
3.950000e-01	2.500000e-02	2.500000e-02	1.263325e+00	4.649568e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	8.320064e-01	3.436468e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	5.095362e-01	2.374102e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.499761e-01	1.240535e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.812017e-02	1.041196e-02	4.082840e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.11979700314605832,0.025999874121035202,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.267312e+00	5.427901e-02	3.494385e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.077429e+00	0.000000e+00	3.121603e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.239422e+00	9.537642e-02	1.750627e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.424468e+00	0.000000e+00	8.478539e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.891842e+00	6.643380e-02	9.158892e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.551599e+00	2.419800e-01	6.705643e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.815365e+00	4.181932e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.213560e+00	4.198055e-01	1.273916e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.590984e+00	3.676949e-01	1.114390e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.037152e+00	2.885288e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	6.224660e-01	2.034948e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.452935e-01	1.361300e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.830410e-02	1.277029e-02	1.183502e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.05066054275071148,0.014696087631319361,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.304658e+02	1.783570e-01	2.839887e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.862949e+01	1.896294e-02	4.370201e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.179537e+01	2.735573e-01	1.546905e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.280879e+01	1.362872e-01	6.062098e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.987920e+00	4.625060e-01	5.393300e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.167762e+00	4.920912e-01	1.397049e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.340935e+00	3.090571e-01	1.138925e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.597450e+00	3.983525e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.031742e+00	4.316483e-01	2.097913e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.373941e+00	4.064517e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	7.941179e-01	2.926894e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.367492e-02	1.481177e-02	9.992516e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.24244741279731372,0.03839358930070505,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.586014e+00	0.000000e+00	5.624176e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.741998e+00	7.168619e-02	6.954136e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.652994e+00	5.594916e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.705938e+00	6.114217e-01	2.131568e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.068065e+00	4.606381e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	5.778735e-01	2.715571e-01	1.906762e-03
5.550000e-01	3.500000e-02	3.500000e-02	2.847879e-01	1.642326e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.902724e-02	1.272328e-02	5.115407e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.12337666894866173,0.021650544536471167,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.437585e+00	0.000000e+00	9.270645e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.080391e+00	2.975509e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.607165e+00	4.384341e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	8.876560e-01	2.868269e-01	9.023832e-03
3.425000e-01	3.750000e-02	3.750000e-02	5.019663e-01	1.867033e-01	1.836002e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.693428e-01	1.175531e-01	6.522286e-05
5.050000e-01	4.500000e-02	4.500000e-02	1.144159e-01	6.173745e-02	3.716674e-03
7.750000e-01	2.250000e-01	2.250000e-01	8.217509e-03	5.791262e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.0662404712317444,0.015261664340024642,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.331933e+01	0.000000e+00	1.763638e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.890815e+00	6.686401e-01	2.161325e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.724646e+00	5.315122e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	8.068894e-01	2.965846e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.841920e-02	1.906713e-02	4.139392e-06
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2486662450227659,0.04161450821437074,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.356488e-01	0.000000e+00	3.044830e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.285928e+00	0.000000e+00	1.271069e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.171185e+00	0.000000e+00	1.527651e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.047335e+00	0.000000e+00	6.383135e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.849727e+00	2.982607e-01	3.914359e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.196519e+00	6.472387e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.492823e+00	7.081533e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.891091e+00	5.974336e-01	1.051030e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.434182e+00	5.213230e-01	8.433185e-04
4.150000e-01	2.500000e-02	2.500000e-02	1.014545e+00	3.994936e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	6.863866e-01	3.100592e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	4.164310e-01	2.049842e-01	8.306527e-03
5.700000e-01	3.000000e-02	3.000000e-02	2.103014e-01	1.085621e-01	5.643479e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.441005e-02	8.618880e-03	2.609073e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.12769552610832874,0.024776507519950197,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.462478e+00	1.566693e-02	1.192653e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.233215e+00	0.000000e+00	3.173975e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.919742e+00	0.000000e+00	2.005200e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.758751e+00	1.075883e-01	5.294773e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.370378e+00	3.997404e-01	8.197249e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.955820e+00	4.910989e-01	1.801896e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.020972e+00	6.468723e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	2.173237e+00	5.098918e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.562170e+00	3.776323e-01	2.088712e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.154311e+00	3.396015e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	8.256823e-01	2.648025e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	5.575445e-01	2.064030e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.417862e-01	1.370300e-01	5.152660e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.731796e-01	7.617638e-02	6.894713e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.373471e-02	7.218317e-03	1.871165e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.058950957215872506,0.0150861702098515,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.906785e+00	2.074121e-02	8.410387e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.880033e+01	0.000000e+00	7.904761e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.813123e+01	9.080594e-02	2.983778e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.277372e+01	9.042388e-01	3.375819e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.163822e+00	1.139985e+00	6.378334e-02
6.000000e-02	1.000000e-02	1.000000e-02	5.097765e+00	8.971682e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.271222e+00	7.604572e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.197981e+00	6.709522e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.371899e+00	3.995966e-01	1.510623e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.154067e-01	3.295699e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	5.472828e-01	2.264436e-01	1.429035e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.107973e-02	1.079352e-02	1.267256e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.2348181022964912,0.048972914827803415,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.256223e+00	1.211731e-02	1.009696e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.264510e+00	0.000000e+00	1.105477e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.033972e+00	5.275570e-01	1.627728e-05
3.000000e-01	4.000000e-02	4.000000e-02	2.153890e+00	7.234138e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.305436e+00	5.257686e-01	5.360866e-03
4.600000e-01	4.000000e-02	4.000000e-02	7.190047e-01	3.279636e-01	3.530159e-03
5.350000e-01	3.500000e-02	3.500000e-02	3.506790e-01	1.875069e-01	1.220612e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.313075e-01	8.284857e-02	7.505669e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.926748e-03	4.834682e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.11162772608977682,0.028680066949810665,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.584435e+00	3.949010e-02	4.314633e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.232023e+00	0.000000e+00	1.626473e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.654661e+00	4.413022e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.475764e+00	5.121036e-01	4.220867e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.620156e+00	4.663909e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	8.585119e-01	2.724357e-01	8.907096e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.731474e-01	1.749506e-01	7.721693e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.551369e-01	1.143319e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.376894e-02	1.392390e-02	1.279543e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.04619153096119393,0.015326567967466793,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.606988e+02	0.000000e+00	4.076307e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.068507e+01	3.312075e-01	6.093329e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.682067e+00	8.401735e-01	2.476980e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.154669e+00	4.461332e-01	1.573332e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.996360e+00	4.780383e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.092418e+00	3.539624e-01	1.009556e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.852054e-01	2.438770e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.520171e-02	1.371616e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.2280441162171355,0.04621457137421012,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.937159e-01	0.000000e+00	1.035157e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.222406e+00	0.000000e+00	1.567781e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.124238e+00	5.139020e-02	1.290031e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.559616e+00	7.717082e-02	5.991521e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.389770e+00	8.473075e-02	1.108461e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.926721e+00	4.362614e-01	7.256961e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.553140e+00	6.274194e-01	1.482385e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.053906e+00	6.213874e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.553323e+00	5.397663e-01	5.907175e-05
3.950000e-01	2.500000e-02	2.500000e-02	1.096870e+00	4.116905e-01	2.809073e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.494764e-01	3.331724e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	4.309678e-01	2.067187e-01	1.067524e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.075045e-01	1.062288e-01	9.653160e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.480521e-02	8.698969e-03	2.027244e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.11128380088375517,0.0256572845048324,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.348652e+00	7.743046e-02	3.999840e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.095266e+01	2.981930e-02	3.562814e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.799811e+00	1.128874e-01	1.827383e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.195970e+00	0.000000e+00	6.112947e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.329666e+00	9.994178e-02	9.274891e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.287216e+00	3.608496e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.678133e+00	4.371331e-01	5.573985e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.087358e+00	4.530854e-01	1.799791e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.481552e+00	3.677133e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	9.570118e-01	2.903837e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.685661e-01	1.961964e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.001074e-01	1.186130e-01	9.736059e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.548034e-02	1.215754e-02	5.692933e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.047352172621924996,0.014340549468509795,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.514657e+02	2.477857e-01	3.135913e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.334934e+01	0.000000e+00	3.785107e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.856114e+01	0.000000e+00	7.978670e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.197549e+01	8.100962e-01	1.279356e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.260734e+00	4.723548e-01	2.785183e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.821911e+00	4.814756e-01	4.602571e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.292941e+00	4.261105e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.410087e+00	3.249248e-01	4.782674e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.990822e+00	4.967508e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.268757e+00	3.631741e-01	4.828791e-03
1.850000e-01	2.500000e-02	2.500000e-02	7.387601e-01	2.758639e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.083680e-02	1.416518e-02	3.863844e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.22801351683057067,0.03749386444053013,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.921121e+00	0.000000e+00	6.117848e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.553449e+00	9.915079e-02	4.919251e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.413289e+00	5.549858e-01	5.128045e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.590732e+00	6.064503e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	9.614581e-01	4.155026e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	5.002444e-01	2.524226e-01	1.886304e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.231366e-01	1.278341e-01	1.990200e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.663562e-02	1.189916e-02	3.322107e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.1180007038604445,0.0201103125318529,0.00027789050758025846
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.749738e+00	3.452074e-05	8.647379e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.769568e+00	2.672074e-01	1.952585e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.533243e+00	4.218141e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	8.557166e-01	2.674518e-01	6.353946e-03
3.425000e-01	3.750000e-02	3.750000e-02	4.622571e-01	1.762025e-01	4.605503e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.386178e-01	1.021376e-01	1.055997e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.054480e-01	6.071700e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	6.699796e-03	4.933162e-03	7.255938e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.06392312655620826,0.014378611105529022,0.0004204163088074725
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.369715e+01	0.000000e+00	1.621783e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.700639e+00	6.082458e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.611458e+00	4.692258e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	7.527816e-01	2.643835e-01	2.805898e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.651112e-02	1.840984e-02	7.997878e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.23634030192769395,0.04002990187310704,0.0001441296814013726
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.903658e-01	0.000000e+00	3.591403e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.693890e+00	0.000000e+00	1.474104e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.656066e+00	0.000000e+00	1.473810e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.272723e+00	1.923799e-01	3.287712e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.766037e+00	4.319300e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.970474e+00	6.722502e-01	4.473348e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.198691e+00	6.009986e-01	7.065629e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.700973e+00	5.679410e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.287401e+00	4.976698e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	9.280479e-01	3.887915e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	5.830327e-01	2.539219e-01	2.033586e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.716930e-01	1.885286e-01	3.054364e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.827468e-01	9.744786e-02	1.112513e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.171363e-02	7.275632e-03	1.042302e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.12046981911917594,0.0234649113663713,0.00034416401988256184
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.139857e+00	0.000000e+00	1.535196e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.826379e+00	0.000000e+00	3.519035e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.236823e+00	2.198950e-01	1.431543e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.564547e+00	2.915941e-01	2.453122e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.886354e+00	3.573460e-01	4.841256e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.686271e+00	5.199744e-01	9.767577e-03
1.385000e-01	1.350000e-02	1.350000e-02	2.757694e+00	5.314951e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.988230e+00	4.175794e-01	4.050436e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.482448e+00	4.000674e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.078881e+00	3.055118e-01	6.082244e-03
2.835000e-01	2.350000e-02	2.350000e-02	7.790827e-01	2.534237e-01	4.164405e-03
3.345000e-01	2.750000e-02	2.750000e-02	5.013270e-01	1.811357e-01	1.292982e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.271238e-01	1.389341e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.628663e-01	7.487884e-02	7.507985e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.137420e-02	6.213692e-03	1.558916e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.05501977981408292,0.013633559603556902,0.0004110280822691298
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.166123e+01	0.000000e+00	9.841890e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.251431e+01	0.000000e+00	7.410562e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.866518e+01	4.706166e-01	1.910512e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.181476e+01	8.416172e-01	2.397514e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.378949e+00	1.102718e+00	1.875697e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.778604e+00	9.583659e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.088269e+00	6.995413e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.995262e+00	5.098826e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.310217e+00	3.765959e-01	7.434036e-03
1.700000e-01	1.800000e-02	1.800000e-02	8.452112e-01	3.045614e-01	1.897552e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.370873e-01	2.418742e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.819970e-02	9.207373e-03	1.462063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.22335416381921608,0.04648046600144723,0.0004090648361440019
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.577274e+00	0.000000e+00	1.133642e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.352161e+00	2.889243e-02	8.565078e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.919283e+00	5.673990e-01	2.734336e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.021303e+00	6.392207e-01	1.465847e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.202197e+00	4.846695e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	6.499013e-01	3.030421e-01	2.677550e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.926469e-01	1.562323e-01	2.066718e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.165130e-01	7.795400e-02	1.235277e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.676837e-03	4.240402e-03	7.128732e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.10671920439926108,0.027124091865596098,0.0002605145312820356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.172995e+01	0.000000e+00	5.009615e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.520914e+00	1.259780e-01	9.664483e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.410106e+00	3.901177e-01	5.789219e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.478740e+00	4.677834e-01	4.378954e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.592415e+00	4.296991e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	8.309494e-01	2.587952e-01	2.151844e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.425468e-01	1.722648e-01	9.400443e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.200003e-01	9.530209e-02	1.473891e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.186426e-02	1.389474e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.04429857276991237,0.014155925290562556,0.00033596913499975983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.702105e+02	1.331151e+00	3.838821e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.835993e+01	8.735877e-01	3.734757e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.536401e+00	5.802474e-01	2.331889e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.219443e+00	4.400805e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.966113e+00	4.167747e-01	3.930944e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.069509e+00	3.432284e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	5.615315e-01	2.300007e-01	5.880292e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.254260e-02	1.303360e-02	5.874707e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.21750022699423505,0.0443988534170465,0.0009603381902429653
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.084689e+00	2.270538e-02	1.158491e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.657496e+00	4.979228e-02	1.678702e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.385434e+00	0.000000e+00	1.238502e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.569348e+00	3.214635e-02	4.352231e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.415447e+00	3.196912e-01	6.272928e-03
2.100000e-01	2.000000e-02	2.000000e-02	2.965779e+00	5.367449e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.433576e+00	5.707634e-01	2.551017e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.887562e+00	5.691876e-01	6.565869e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.389716e+00	4.872599e-01	1.412304e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.015074e+00	4.009321e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	6.610539e-01	2.793078e-01	8.479709e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.972977e-01	1.991648e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.858120e-01	9.718660e-02	8.294833e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.172728e-02	7.114422e-03	1.383153e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.10569878065042765,0.023955088526386767,0.0009638200137358499
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.150818e+01	3.809269e-02	4.631829e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.179405e+01	0.000000e+00	3.520805e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.491869e+00	6.036279e-02	1.169791e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.721371e+00	5.861627e-02	1.727547e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.138526e+00	2.618133e-01	9.133088e-03
8.250000e-02	1.250000e-02	1.250000e-02	3.178396e+00	3.656988e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.563850e+00	3.714462e-01	9.936230e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.064612e+00	4.333610e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.417909e+00	3.381522e-01	2.491001e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.876216e-01	2.503351e-01	2.062501e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.389021e-01	2.034159e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.913053e-01	1.235873e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.150578e-02	1.039196e-02	2.707563e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.04496229270639381,0.013031833768583377,0.0009307017362801193
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.626870e+02	5.972012e-01	3.065613e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.963114e+01	0.000000e+00	2.200742e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.790839e+01	8.557709e-01	2.254364e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.131286e+01	4.202168e-01	2.958466e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.097287e+00	4.966136e-01	1.059334e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.694304e+00	4.382952e-01	6.725890e-03
4.125000e-02	8.750000e-03	8.750000e-03	3.215364e+00	3.698243e-01	1.188659e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.405521e+00	3.207678e-01	6.796100e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.874377e+00	4.007609e-01	3.673826e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.228215e+00	3.550022e-01	1.053745e-03
1.850000e-01	2.500000e-02	2.500000e-02	7.169772e-01	2.757241e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.801574e-02	1.307572e-02	2.036645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.21008892437537263,0.03541725505396526,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.391030e+00	0.000000e+00	6.461610e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.177914e+00	1.962248e-02	2.575365e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.156163e+00	6.528103e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.338166e+00	4.996651e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	8.207402e-01	3.417965e-01	2.320496e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.513858e-01	2.292923e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.938421e-01	1.156002e-01	9.438233e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.329904e-02	9.860878e-03	2.756744e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.11241377516263704,0.019048083502354693,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.096941e+00	0.000000e+00	8.450814e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.511821e+00	3.462784e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.361896e+00	3.839704e-01	0.000000e+00
2.675000e-01	3.750000e-02	3.750000e-02	7.791316e-01	2.425833e-01	3.860702e-03
3.425000e-01	3.750000e-02	3.750000e-02	4.361421e-01	1.614087e-01	2.234004e-04
4.200000e-01	4.000000e-02	4.000000e-02	2.241082e-01	9.492572e-02	7.771026e-03
5.050000e-01	4.500000e-02	4.500000e-02	9.519332e-02	5.647333e-02	5.080569e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.549089e-03	4.867182e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.06118299318725533,0.013809521757601001,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.421379e+01	0.000000e+00	1.535968e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.315251e+00	5.888418e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.497965e+00	4.180776e-01	1.149847e-04
1.775000e-01	2.750000e-02	2.750000e-02	7.235440e-01	2.606419e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.399693e-02	1.815865e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.22083594599678838,0.03900288285935127,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.317917e-01	2.734854e-03	5.364914e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.549969e+00	5.945203e-02	1.740857e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.227337e+00	0.000000e+00	1.072909e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.119875e+00	1.496579e-01	6.817245e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.323979e+00	5.371088e-01	6.770883e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.637036e+00	6.912773e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	1.943754e+00	5.801425e-01	3.245359e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.511958e+00	5.175645e-01	1.203460e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.166268e+00	4.469448e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	8.021422e-01	3.232079e-01	1.196150e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.446707e-01	2.571739e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	2.993848e-01	1.484822e-01	1.390831e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.544767e-01	9.142362e-02	6.013362e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.518107e-03	5.830230e-03	8.442574e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.11132362437265537,0.022829115119441384,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.958645e+00	0.000000e+00	2.232817e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.561005e+00	5.523465e-02	3.093053e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.979209e+00	8.801989e-02	8.701522e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.899623e+00	2.634220e-01	1.796836e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.477742e+00	6.173099e-01	0.000000e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.240979e+00	5.442921e-01	3.974825e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.411411e+00	4.813945e-01	1.471103e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.780630e+00	4.073585e-01	1.388053e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.337877e+00	3.578380e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	9.778787e-01	2.855543e-01	1.234842e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.164601e-01	2.439641e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	4.791818e-01	1.772455e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.820845e-01	1.095031e-01	1.636598e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.596685e-01	7.829370e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.014878e-02	5.673407e-03	1.322129e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.05131865240611427,0.013172610310596515,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.788524e+01	0.000000e+00	1.239226e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.635498e+01	2.953071e-03	6.566325e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.789655e+01	5.638124e-01	9.738175e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.073373e+01	9.594588e-01	1.686365e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.737868e+00	1.087944e+00	0.000000e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.224327e+00	8.566976e-01	0.000000e+00
8.125000e-02	1.125000e-02	1.125000e-02	2.787276e+00	6.706595e-01	0.000000e+00
1.062500e-01	1.375000e-02	1.375000e-02	1.822205e+00	4.647408e-01	1.122173e-03
1.360000e-01	1.600000e-02	1.600000e-02	1.212243e+00	3.719352e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	8.174725e-01	2.982190e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	4.960573e-01	2.140864e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	1.726991e-02	9.344136e-03	1.801569e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.20731191699191165,0.04506660647149768,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.170470e+00	0.000000e+00	1.333923e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.240813e+00	2.565678e-02	5.525728e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.799818e+00	6.532913e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.811790e+00	6.198837e-01	6.771920e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.048740e+00	4.094969e-01	3.401698e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.547285e-01	2.564078e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.581063e-01	1.445001e-01	5.171802e-03
6.050000e-01	3.500000e-02	3.500000e-02	9.693931e-02	6.790635e-02	1.438918e-03
8.200000e-01	1.800000e-01	1.800000e-01	4.524242e-03	3.574835e-03	5.991619e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.09956306900652738,0.02595845022022225,4.861630303498732e-06
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.508302e+01	0.000000e+00	5.556569e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.396936e+00	4.576088e-02	4.840464e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.219923e+00	4.323836e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.438995e+00	5.011564e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.415412e+00	3.780986e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	7.741331e-01	2.487055e-01	1.666253e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.082821e-01	1.442541e-01	1.432869e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.167589e-01	9.741756e-02	7.313254e-04
7.340000e-01	2.660000e-01	2.660000e-01	1.957653e-02	1.285106e-02	4.104716e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.04184350629133966,0.01361328356131647,0.00016432348884250908
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.826438e+02	0.000000e+00	3.767989e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.703963e+01	1.119359e+00	1.657401e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.422748e+00	7.478786e-01	1.752457e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.015690e+00	3.684678e-01	8.924067e-03
9.000000e-02	3.000000e-02	3.000000e-02	1.862816e+00	3.988403e-01	7.954683e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.015247e+00	3.204635e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	5.250242e-01	2.061051e-01	2.117456e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.108919e-02	1.277046e-02	4.804056e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.20440635327318063,0.043730807903370805,0.0005881209030614565
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.538080e+00	3.048336e-02	1.350347e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.188854e+00	1.183641e-02	1.882836e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.658249e+00	1.375422e-02	9.264726e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.591313e+00	1.808900e-02	1.224947e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.218639e+00	4.215847e-01	2.195219e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.666173e+00	5.285791e-01	8.464694e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.270939e+00	6.048105e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.751416e+00	5.502788e-01	1.420375e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.320195e+00	4.876762e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	9.105884e-01	3.471037e-01	4.761161e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.037481e-01	2.654526e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.316574e-01	1.617744e-01	4.572919e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.534003e-01	8.919638e-02	1.009654e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.736007e-03	5.896397e-03	8.402247e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.098978694808962,0.023883280250211608,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.587690e+01	1.499240e-01	5.983090e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.214060e+01	0.000000e+00	2.741614e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.573536e+00	0.000000e+00	7.248924e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.244620e+00	2.584030e-01	7.922870e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.703455e+00	2.901437e-01	1.157048e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.937390e+00	3.322109e-01	9.011733e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.463104e+00	4.471500e-01	2.762853e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.887857e+00	4.208404e-01	2.281629e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.325676e+00	3.391618e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	8.446535e-01	2.428888e-01	3.874250e-03
3.275000e-01	3.750000e-02	3.750000e-02	5.020554e-01	1.813867e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.521942e-01	1.014438e-01	2.332733e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.147749e-02	1.148249e-02	4.590245e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.04236356611589405,0.012866317169684754,0.000819110635484982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.779468e+02	0.000000e+00	3.267011e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.695036e+01	6.268377e-01	8.147657e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.623970e+01	8.186616e-01	1.634375e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.069497e+01	8.263965e-01	3.869875e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.690389e+00	4.698666e-01	1.658202e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.366225e+00	4.041565e-01	8.647142e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.980028e+00	3.281933e-01	2.244869e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.275294e+00	3.378059e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.810775e+00	4.121078e-01	3.924015e-03
1.375000e-01	2.250000e-02	2.250000e-02	1.156854e+00	3.306728e-01	2.513577e-03
1.850000e-01	2.500000e-02	2.500000e-02	6.730050e-01	2.610247e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	2.606778e-02	1.275533e-02	2.502657e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL2_MUR1_MUF1_ResExp0.16_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3563857882984165,0.04836014643378245,0.007407405184327365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.913536e-01	3.109717e-02	1.982309e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.784317e+00	1.791666e-01	1.213282e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.259113e+00	1.178445e-01	7.354414e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.526969e+00	4.466760e-01	4.663072e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.744299e+00	9.099055e-01	1.522800e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.620951e+00	7.126642e-01	1.252677e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.927625e-01	3.906306e-01	5.500418e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.831129e-02	3.327694e-02	4.371915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.20262643461744645,0.03449930728134032,0.007716317817673374
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.438821e+00	2.349718e-01	8.438649e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.576637e+00	2.338471e-01	9.776565e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.852393e+00	4.651216e-01	2.538709e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.219611e+00	6.833788e-01	1.978692e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.128923e+00	4.311118e-01	1.013753e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.680385e-01	2.406774e-01	3.311462e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.318225e-01	1.140069e-01	1.092894e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.438421e-02	8.734871e-03	8.803346e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.12631971965605748,0.035739614230539715,0.008710309932345034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.521826e+00	7.802326e-01	2.584504e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.500035e+00	2.461609e-01	1.113321e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.736048e+00	1.162442e+00	4.629050e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.085699e+00	8.586671e-01	2.421833e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.437857e-02	5.045687e-02	9.765643e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.34300471993898524,0.04735205173107043,0.007458201543297793
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.488338e-02	4.451003e-03	7.605391e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.698870e-01	3.196612e-02	3.428586e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.924580e-01	8.277261e-02	7.856191e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.333531e+00	1.559719e-01	1.087435e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.225814e+00	1.600070e-01	1.067492e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.988371e+00	1.346412e-01	5.886194e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.396971e+00	8.074319e-02	1.020032e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.331890e+00	4.228328e-01	2.726724e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.973422e+00	6.867215e-01	1.102357e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.392178e+00	7.492553e-01	1.216307e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.703000e+00	6.360834e-01	1.137970e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.114730e+00	4.617120e-01	8.287481e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.141902e-01	2.801076e-01	4.255925e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.741901e-02	2.462356e-02	6.155003e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.20546001220574864,0.034428937587124536,0.007516785061638248
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.198421e-01	2.827160e-02	2.155297e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.579893e-01	1.108756e-01	7.479868e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.391627e+00	2.503777e-01	1.363601e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.488989e+00	3.660634e-01	1.680991e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.561193e+00	3.851142e-01	1.513818e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.220703e+00	2.664527e-01	9.533038e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.357337e+00	1.051721e-01	3.497143e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.047183e+00	3.104008e-01	1.102420e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.366967e+00	5.421959e-01	1.412971e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.626422e+00	6.230625e-01	1.712986e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.901905e+00	5.509600e-01	1.373670e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.269350e+00	4.216238e-01	9.981488e-02
3.935000e-01	3.150000e-02	3.150000e-02	7.728299e-01	2.844662e-01	5.710368e-02
4.610000e-01	3.600000e-02	3.600000e-02	4.052082e-01	1.699113e-01	3.089115e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.297839e-02	1.531286e-02	3.308393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.11547825440252123,0.029212879555871332,0.007902741456964221
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.155434e-01	1.880934e-01	1.339062e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.149145e+00	4.815794e-01	2.666116e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.172834e+00	7.443540e-01	3.607501e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.196150e+00	9.581496e-01	3.492223e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.488695e+00	8.427603e-01	2.193014e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.577811e+00	3.192721e-01	7.990416e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.655361e+00	5.779961e-01	2.797973e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.174504e+00	1.036191e+00	3.161165e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.647445e+00	1.061378e+00	3.184914e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.339395e+00	8.178321e-01	2.468191e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.396574e+00	5.798876e-01	1.587555e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.203747e-02	3.152538e-02	8.443679e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.32470731969260946,0.058771711138060345,0.0042103691537656585
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.029785e-01	9.474202e-03	4.742263e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.271308e+00	5.581135e-02	1.305630e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.625509e+00	8.253347e-02	6.557438e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.022836e+00	4.442525e-01	2.060422e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.533635e+00	8.151919e-01	4.756197e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.624959e+00	6.783005e-01	8.098259e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.640998e-01	4.053654e-01	4.122448e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.659941e-01	1.968153e-01	2.412276e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.037730e-02	1.244916e-02	1.051160e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.17124092841526417,0.03926843503106664,0.004053474161025222
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.704879e+00	7.853531e-02	1.414522e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.454450e+00	1.794950e-01	2.389616e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.421542e+00	1.148019e-01	1.059486e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.244728e+00	1.645426e-01	3.073823e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.475887e+00	5.205300e-01	2.678866e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.647171e+00	5.216759e-01	7.714509e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.216288e-01	3.482563e-01	4.649902e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.788108e-01	2.024887e-01	2.675132e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.404073e-02	2.291611e-02	1.846868e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.08101113589291833,0.028896793675720074,0.003940261328656311
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.611111e+01	2.303742e+00	2.365380e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.637389e+01	7.782410e-01	7.900938e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.595506e+00	1.510115e-01	9.915754e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.802606e+00	2.221809e-01	7.980440e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.743648e+00	5.338483e-01	4.992074e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.992194e+00	6.507771e-01	8.276964e-02
2.035000e-01	2.650000e-02	2.650000e-02	1.186975e+00	5.157857e-01	7.999381e-02
6.150000e-01	3.850000e-01	3.850000e-01	5.689700e-02	3.263333e-02	4.785389e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.3111274257801422,0.053165987897867084,0.005065328478927544
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.917903e-01	1.586460e-02	4.814492e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.852133e-01	1.242383e-02	8.059078e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.110668e+00	5.503031e-02	9.932649e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.596649e+00	8.216656e-02	1.054994e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.124110e+00	6.660742e-02	8.695363e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.572489e+00	7.179755e-02	4.509105e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.772976e+00	5.500855e-02	6.619719e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.797303e+00	3.680942e-01	2.341922e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.525979e+00	5.817590e-01	3.120457e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.121038e+00	6.423059e-01	7.322404e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.593048e+00	5.766882e-01	5.889897e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.026007e+00	4.125353e-01	6.206025e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.709155e-01	2.614700e-01	3.023058e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.579862e-02	2.366554e-02	5.225613e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1751637894241562,0.03626830260352429,0.005048027103547903
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.261837e+00	9.856951e-02	1.694174e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.387069e+00	2.725719e-01	1.962077e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.259714e+00	1.124862e-01	1.968767e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.588288e+00	2.140165e-01	1.669059e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.282360e+00	1.163748e-01	1.119837e+00
8.250000e-02	1.250000e-02	1.250000e-02	3.742541e+00	1.075957e-01	5.049853e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.185679e+00	7.416122e-02	1.078783e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.775651e+00	2.757444e-01	2.172052e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.344021e+00	4.232039e-01	1.505208e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.766926e+00	4.575406e-01	7.277437e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.142761e+00	3.549643e-01	6.237327e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.308464e-01	2.351807e-01	4.080998e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.776314e-02	2.544873e-02	4.579674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.08983012639833117,0.02849203444654065,0.0056419971409838315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.926317e+01	2.289356e+00	2.089894e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.099177e+01	8.932747e-01	8.668396e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.145779e+01	8.275269e-01	4.684954e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.468036e+01	4.756002e-01	2.692159e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.313054e+00	2.401964e-01	1.134036e+00
2.625000e-02	6.250000e-03	6.250000e-03	5.702229e+00	1.251997e-01	4.260641e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.892021e+00	1.860175e-01	1.043346e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.152331e+00	2.443158e-01	2.007235e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.876299e+00	4.943409e-01	2.757256e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.312166e+00	6.153916e-01	1.031405e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.530097e+00	5.443009e-01	1.099256e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.971852e-02	3.761339e-02	8.591479e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3498194903871897,0.05225088400902067,0.013426735990759053
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.496128e-01	6.006620e-02	2.545135e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.075032e+00	3.127288e-01	1.347053e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.258350e+00	1.846288e-01	5.885935e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.255440e+00	5.441247e-01	9.759143e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.541544e+00	9.075059e-01	2.340340e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.562458e+00	7.073042e-01	1.991427e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.849433e-01	3.962229e-01	1.129655e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.323487e-02	3.703416e-02	9.922296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.20183051978295768,0.03804204629782479,0.01315187052372424
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.673190e+00	3.922580e-01	1.046031e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.372671e+00	3.310594e-01	7.918262e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.566036e+00	5.310015e-01	3.715832e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.193153e+00	7.107256e-01	3.197847e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.171516e+00	4.519027e-01	1.607334e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.947985e-01	2.495461e-01	7.381072e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.508770e-01	1.229823e-01	2.691801e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.699904e-02	1.021900e-02	1.741750e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.1347540675021472,0.03987359711460495,0.014999273984027228
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.555130e+00	1.134357e+00	2.861539e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.960084e+00	4.157814e-01	9.272430e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.657359e+00	1.152904e+00	5.909850e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.273207e+00	9.143689e-01	4.586443e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.124179e-01	5.803931e-02	1.910660e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.3412967156947312,0.05223699166559159,0.013029190959931936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.727986e-02	5.386431e-03	7.708873e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.758593e-01	4.642982e-02	4.237604e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.728616e-01	1.504903e-01	9.647202e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.491652e+00	2.532045e-01	1.283617e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.390521e+00	3.022356e-01	1.096572e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.048113e+00	2.372865e-01	5.245289e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.310681e+00	9.870821e-02	5.555574e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.184256e+00	5.447311e-01	4.276584e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.823427e+00	7.565573e-01	1.522910e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.282285e+00	7.752767e-01	1.981993e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.667037e+00	6.563108e-01	1.733954e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.115907e+00	4.806959e-01	1.501724e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.374983e-01	2.965001e-01	9.978705e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.449593e-02	2.812369e-02	1.110956e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.206647181351277,0.03854548732777849,0.012849082460683142
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.108528e-01	3.552448e-02	2.463859e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.569319e-01	2.034103e-01	1.008498e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.636767e+00	4.274926e-01	1.762121e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.766566e+00	6.035188e-01	2.017147e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.702193e+00	6.071104e-01	1.600895e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.157302e+00	4.161078e-01	8.333866e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.177301e+00	2.018686e-01	2.510638e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.793080e+00	3.619870e-01	1.477563e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.201606e+00	6.046911e-01	2.104507e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.567119e+00	6.817519e-01	2.340474e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.892833e+00	5.958537e-01	2.362360e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.300951e+00	4.510999e-01	1.561412e-01
3.935000e-01	3.150000e-02	3.150000e-02	8.103191e-01	3.035529e-01	1.147996e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.384377e-01	1.828857e-01	5.834712e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.771386e-02	1.777524e-02	6.190768e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.12261061268475301,0.0334570302460913,0.013411142398535802
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.017691e-01	2.392294e-01	1.568519e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.214272e+00	7.346361e-01	3.303222e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.276686e+00	1.226353e+00	4.315365e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.120043e+00	1.407795e+00	3.687866e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.076862e+00	1.117006e+00	2.201813e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.131705e+00	5.767861e-01	6.746240e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.335607e+00	5.702417e-01	2.430791e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.080641e+00	1.060317e+00	4.298612e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.720568e+00	1.111338e+00	4.797906e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.510814e+00	9.136480e-01	4.085042e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.557626e+00	6.466174e-01	2.731677e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.488133e-02	3.767651e-02	1.585110e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.3185573570705693,0.062327186602260054,0.009190585569130438
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.867249e-01	2.570755e-02	5.521599e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.555056e+00	1.320450e-01	1.434512e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.652400e+00	1.610261e-01	4.350147e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.770750e+00	4.882433e-01	6.107657e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.361669e+00	7.789598e-01	8.990902e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.590983e+00	6.735754e-01	1.504244e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.756413e-01	4.234884e-01	9.554253e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.834729e-01	2.073509e-01	5.222614e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.422462e-02	1.500437e-02	3.416678e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1710133927401287,0.04180365726438359,0.00851862091292202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.567624e+00	2.092946e-01	1.984218e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.320128e+00	3.978587e-01	2.683567e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.034165e+00	2.138155e-01	6.977594e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.752065e+00	2.837815e-01	8.305740e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.329832e+00	4.702185e-01	4.041262e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.663398e+00	5.212364e-01	1.476648e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.717386e-01	3.650331e-01	9.679155e-02
4.280000e-01	4.000000e-02	4.000000e-02	5.142905e-01	2.127340e-01	5.279682e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.966019e-02	2.590764e-02	4.684705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.08819870187128502,0.03147887817258255,0.008079415197937645
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.328114e+01	5.402221e+00	3.079568e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.458046e+01	1.475419e+00	5.666820e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.412806e+00	2.613059e-01	5.115283e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.308316e+00	2.659360e-01	8.073005e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.688058e+00	4.528766e-01	6.673171e-02
1.485000e-01	2.850000e-02	2.850000e-02	2.105206e+00	6.326571e-01	1.854350e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.318482e+00	5.404904e-01	1.696394e-01
6.150000e-01	3.850000e-01	3.850000e-01	7.052051e-02	3.831423e-02	9.675213e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.308181590443138,0.057586011715321905,0.010060148013648518
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.089696e-01	2.644068e-02	5.557646e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.975933e-01	6.156663e-02	9.839166e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.296038e+00	1.086984e-01	1.179287e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.804870e+00	1.383360e-01	1.142348e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.276266e+00	1.520786e-01	8.002690e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.585547e+00	1.476442e-01	3.052090e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.674666e+00	1.994600e-01	1.172748e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.597223e+00	4.085986e-01	4.277811e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.383523e+00	5.994855e-01	3.025778e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.036342e+00	6.585566e-01	1.063278e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.559961e+00	5.826305e-01	1.203106e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.033846e+00	4.317246e-01	1.118967e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.908888e-01	2.705247e-01	8.219938e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.277858e-02	2.700811e-02	9.691225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.17467713584446448,0.039062092647104224,0.009798535736157604
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.930006e+00	2.233422e-01	2.053929e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.524430e+00	3.551843e-01	2.563715e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.133545e+00	3.661532e-01	2.303191e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.886620e+00	3.099245e-01	1.665462e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.164590e+00	2.641843e-01	8.933962e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.364675e+00	1.668673e-01	3.248540e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.811655e+00	2.069276e-01	1.182688e-01
1.490000e-01	2.100000e-02	2.100000e-02	2.505953e+00	2.813975e-01	4.232805e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.222874e+00	4.123071e-01	5.007165e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.747437e+00	4.690412e-01	1.227317e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.169241e+00	3.801769e-01	1.135611e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.615169e-01	2.429910e-01	7.507133e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.446394e-02	2.844742e-02	8.952202e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.09662455338989004,0.03158916425571018,0.010413475675919964
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.247755e+01	4.954098e+00	2.669260e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.121094e+01	1.893475e+00	8.293942e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.011739e+01	1.366943e+00	4.132850e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.279815e+01	7.521903e-01	1.797190e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.529995e+00	3.473135e-01	6.882907e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.788258e+00	2.387176e-01	3.329312e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.411592e+00	1.723095e-01	1.284814e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.928678e+00	1.965854e-01	1.906184e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.830910e+00	4.750078e-01	7.089774e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.376581e+00	6.210543e-01	1.725200e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.653976e+00	5.899782e-01	1.858143e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.382379e-02	4.335952e-02	1.610085e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.31619200212342696,0.04822786400850665,0.011985048670712983
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.723663e-01	9.796135e-02	3.743423e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.943109e+00	2.855918e-01	1.290277e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.418674e+00	5.741557e-02	3.672478e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.846553e+00	7.794596e-01	1.670560e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.953301e+00	7.699907e-01	1.947362e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.130134e+00	4.947641e-01	1.277887e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.669368e-01	2.795006e-01	6.757520e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.542105e-02	2.631515e-02	6.939174e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.17705037113589095,0.03389464759675351,0.01145835336329526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.612936e+00	4.872409e-01	1.209817e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.596417e+00	1.983804e-01	6.433496e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.983771e+00	6.798379e-01	3.126320e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.664004e+00	5.527459e-01	2.176559e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.023310e-01	3.266146e-01	1.011507e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.778581e-01	1.925380e-01	4.698312e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.075462e-01	9.723786e-02	1.938438e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.450813e-02	8.503558e-03	1.783799e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.11508179661637463,0.03288739885893763,0.012026452955927858
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.370884e+00	1.303062e+00	3.035649e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.198703e+00	5.356229e-01	8.523105e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.801568e+00	1.113702e+00	5.788730e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.714275e+00	6.797854e-01	2.769430e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.946982e-02	4.416535e-02	1.351290e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.3135069949213248,0.04963709077016715,0.011330185340447163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.283507e-02	7.454894e-03	1.004572e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.817358e-01	6.296886e-02	6.421640e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.104909e+00	2.084461e-01	1.320852e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.237421e+00	3.068571e-01	1.363670e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.127523e+00	2.584756e-01	7.710867e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.476940e+00	1.142656e-01	1.157521e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.344879e+00	5.061094e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.908638e+00	7.203684e-01	1.344936e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.395430e+00	7.703104e-01	1.710597e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.822318e+00	6.544609e-01	1.659166e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.283457e+00	5.145432e-01	1.363766e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.360218e-01	3.609041e-01	1.049839e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.680442e-01	2.187985e-01	6.282173e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.885249e-02	1.977107e-02	7.461829e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.18400069077151984,0.03515209219591617,0.011101346399258583
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.859133e-01	5.876635e-02	3.588373e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.233133e+00	3.445972e-01	1.619553e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.794245e+00	6.368072e-01	2.421166e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.129302e+00	6.991086e-01	2.056343e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.764772e+00	5.231110e-01	1.125808e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.700046e+00	1.706108e-01	3.260270e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.223668e+00	3.637394e-01	1.147513e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.514208e+00	6.103338e-01	1.826896e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.760803e+00	6.610055e-01	2.417140e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.087820e+00	5.838686e-01	2.290584e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.515065e+00	4.833654e-01	1.697876e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.026691e+00	3.549265e-01	1.161381e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.398885e-01	2.384442e-01	7.886177e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.462070e-01	1.395788e-01	4.124814e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.977835e-02	1.404561e-02	4.299253e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.10611314281799197,0.02903193277269807,0.011007717026362829
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.051969e+00	3.461469e-01	2.243168e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.499938e+00	1.077254e+00	4.703830e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.338030e+00	1.639611e+00	5.211379e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.218429e+00	1.509993e+00	3.477972e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.551385e+00	8.900148e-01	1.297993e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.662210e+00	3.689723e-01	2.928604e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.059937e+00	1.035168e+00	4.392900e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.447618e+00	1.146542e+00	4.801686e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.050253e+00	9.782048e-01	4.214135e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.974118e+00	7.156309e-01	3.061665e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.212825e+00	5.067631e-01	1.955737e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.831291e-02	2.922391e-02	1.123413e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2887038016165882,0.05743469158144865,0.006955129948396699
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.146385e-01	2.798863e-02	7.398443e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.187591e+00	1.106676e-01	1.429910e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.933905e+00	1.449365e-01	1.000425e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.647008e+00	6.768376e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.974514e+00	6.962386e-01	8.702808e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.212599e+00	5.038247e-01	9.730736e-02
5.350000e-01	3.500000e-02	3.500000e-02	6.531254e-01	3.036804e-01	6.021059e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.834216e-01	1.521977e-01	3.442320e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.813461e-02	1.112226e-02	2.926170e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.15051024329050722,0.036872363505436906,0.006262128086616581
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.557174e+00	2.425534e-01	2.928653e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.797963e+00	2.927037e-01	2.627329e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.824056e+00	1.078424e-01	1.944139e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.610809e+00	4.636465e-01	3.327656e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.123502e+00	4.951883e-01	4.840907e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.362570e+00	4.218371e-01	9.483958e-02
3.475000e-01	4.050000e-02	4.050000e-02	7.794565e-01	2.758271e-01	6.445458e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.262617e-01	1.695958e-01	3.495938e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.224118e-02	2.116574e-02	4.044337e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.07579117853084795,0.026175836461549154,0.006095515233436641
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.067424e+02	4.951395e+00	3.517484e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.310820e+01	6.650107e-01	3.059136e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.507519e+00	3.404149e-01	2.318002e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.134795e+00	2.868590e-01	4.298483e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.466082e+00	4.511144e-01	4.316834e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.789724e+00	5.554612e-01	1.222120e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.078167e+00	4.267505e-01	1.136321e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.893496e-02	3.052469e-02	7.958599e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2810005538976926,0.05387887222043028,0.008011619654940405
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.229978e-01	2.687906e-02	7.323740e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.150411e+00	7.445415e-02	1.274051e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.822443e+00	9.332143e-02	1.365497e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.404509e+00	1.276315e-01	1.040563e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.767712e+00	1.354949e-01	4.766651e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.838824e+00	1.622847e-01	1.160431e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.726744e+00	4.179332e-01	5.772738e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.481439e+00	5.468718e-01	1.812161e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.128731e+00	6.132119e-01	6.494017e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.711578e+00	5.802493e-01	8.110312e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.239546e+00	4.631397e-01	9.309840e-02
5.100000e-01	3.000000e-02	3.000000e-02	7.964760e-01	3.316618e-01	8.223027e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.422503e-01	2.026563e-01	5.133409e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.796059e-02	1.889183e-02	7.087247e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.15277924078975727,0.03415684883171549,0.007407012100770938
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.700355e+00	2.513338e-01	2.811763e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.841693e+00	3.479980e-01	3.072090e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.746741e+00	3.183107e-01	2.196966e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.558877e+00	2.116695e-01	1.235704e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.242082e+00	1.598573e-01	5.151460e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.223972e+00	1.796454e-01	1.180550e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.680715e+00	3.229877e-01	6.734180e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.398492e+00	3.654362e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.001222e+00	4.114197e-01	6.847035e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.474746e+00	4.019232e-01	8.720652e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.460156e-01	2.981122e-01	8.158131e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.328539e-01	1.910423e-01	5.485713e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.145545e-02	2.228887e-02	6.317086e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.0818247246250248,0.026445106705876346,0.007976436705012108
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.009551e+02	4.729893e+00	2.959525e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.345955e+01	1.382813e+00	6.237023e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.910414e+01	7.409693e-01	2.403768e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.144066e+01	5.249130e-01	7.623130e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.882535e+00	2.380937e-01	4.131418e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.535786e+00	2.126811e-01	2.035031e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.231060e+00	1.484224e-01	9.185719e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.765862e+00	2.412508e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.584617e+00	4.630462e-01	4.939060e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.070736e+00	5.668205e-01	1.340766e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.368965e+00	4.866777e-01	1.452879e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.534707e-02	3.476403e-02	1.219078e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.28639175459195015,0.0442349320483468,0.009351852923866977
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	7.917551e-01	1.326511e-01	4.890242e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.549243e+00	1.338398e-01	1.026702e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.258055e+00	3.977235e-01	1.220943e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.401514e+00	7.828173e-01	1.560418e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.536491e+00	6.113768e-01	1.158437e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.610010e-01	3.709287e-01	7.166784e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.137763e-01	2.040600e-01	3.630010e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.053334e-02	1.808534e-02	3.283181e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.15627773141841186,0.028984271592059713,0.008347889946254933
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.556196e+00	4.632055e-01	1.197866e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.354803e+00	3.560429e-01	7.039971e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.454678e+00	6.336876e-01	2.510744e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.332490e+00	4.226385e-01	1.177615e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.324579e-01	2.553385e-01	5.618995e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.890763e-01	1.477263e-01	2.750185e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.665288e-01	7.914034e-02	1.055823e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.060522e-02	6.445125e-03	1.014028e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09892752217201031,0.02706140860973695,0.008018255143487113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.204530e+00	1.276811e+00	2.887178e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.843707e+00	8.086752e-01	1.100352e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.078233e+00	9.523904e-01	4.293258e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.359610e+00	5.064548e-01	1.551659e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.113550e-02	3.475637e-02	6.944892e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.28891899818598654,0.046510158739592244,0.008532094256505751
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.167726e-02	8.646819e-03	1.331954e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.604867e-01	9.155949e-02	9.212729e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.712184e+00	2.572813e-01	1.564647e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.019674e+00	2.682885e-01	1.204925e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.642134e+00	1.534026e-01	3.361772e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.599252e+00	3.976363e-01	1.112944e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.140791e+00	7.156158e-01	1.303248e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.569954e+00	7.701836e-01	1.368338e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.999443e+00	6.651454e-01	1.427691e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.474408e+00	5.433894e-01	1.121802e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.010885e+00	4.023812e-01	7.176096e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.457437e-01	2.714859e-01	5.759264e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.435257e-01	1.586504e-01	3.998444e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.643583e-02	1.369421e-02	3.473967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.16440558930640586,0.03147086676565397,0.00821705543701473
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.308125e-01	9.390596e-02	5.458666e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.174526e+00	5.497907e-01	2.390015e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.255738e+00	7.926133e-01	2.714523e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.363873e+00	5.674616e-01	1.670090e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.410028e+00	2.073067e-01	5.799237e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.825585e+00	3.012797e-01	2.131013e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.982924e+00	6.224154e-01	2.280208e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.115468e+00	6.677549e-01	2.576884e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.371421e+00	6.097439e-01	1.897876e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.733726e+00	4.894936e-01	1.541900e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.234143e+00	3.828187e-01	1.065194e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.328305e-01	2.836607e-01	5.874653e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.181812e-01	1.807603e-01	4.468669e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.788177e-01	1.140759e-01	2.515909e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.217795e-02	1.047698e-02	2.249701e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.0918931125249589,0.02474837156845411,0.00791937335534891
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.623257e+00	5.252769e-01	3.198544e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.262163e+00	1.566932e+00	6.122258e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.800673e+00	1.918785e+00	5.532399e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.016939e+01	1.258813e+00	2.711794e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.564804e+00	3.876521e-01	7.522507e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.647337e+00	9.391237e-01	4.733320e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.551427e+00	1.202358e+00	5.706391e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.820364e+00	1.079368e+00	4.137446e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.500072e+00	8.009824e-01	3.206041e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.605473e+00	5.779312e-01	1.721388e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.758073e-01	3.974257e-01	1.061009e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.413961e-02	2.212229e-02	6.740865e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.26369765281533747,0.052889081317751385,0.004246130341187315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.137386e-01	2.605446e-02	9.363661e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.690364e+00	8.197989e-02	1.256115e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.006209e+00	4.172058e-01	4.233662e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.486740e+00	7.281348e-01	2.173921e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.668731e+00	5.964514e-01	5.874589e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.690708e-01	3.958298e-01	4.803104e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.932356e-01	2.296308e-01	3.461008e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.029001e-01	1.098023e-01	1.617946e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.168745e-02	7.577539e-03	1.231807e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.1338221307001003,0.032423509823474486,0.0036547542754390427
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.044666e+00	2.350056e-01	3.749608e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.424194e+00	1.363488e-01	1.994704e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.490314e+00	2.172077e-01	8.778454e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.560027e+00	5.014104e-01	3.275930e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.950467e+00	4.741458e-01	3.842947e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.161455e+00	3.482087e-01	4.803767e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.528373e-01	2.202660e-01	3.940062e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.514543e-01	1.349029e-01	2.075634e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.350266e-02	1.726524e-02	2.013347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.06532289106991215,0.021863233061524955,0.0036267323003521257
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.353417e+02	3.377905e+00	3.723891e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.993993e+01	1.979517e-01	1.089804e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.241205e+00	4.649696e-01	1.322637e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.057421e+00	2.520238e-01	3.971633e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.287785e+00	4.326451e-01	2.413504e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.565714e+00	4.756942e-01	7.632595e-02
2.035000e-01	2.650000e-02	2.650000e-02	9.205053e-01	3.532648e-01	6.137138e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.697265e-02	2.457594e-02	4.810911e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.2579711321649791,0.050052306700452465,0.005110799640027974
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.635997e-01	2.350232e-02	9.253665e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.571788e+00	9.908299e-02	1.530443e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.389051e+00	1.012431e-01	1.380016e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.910214e+00	9.963634e-02	8.070887e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.083713e+00	7.470036e-02	1.798710e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.938589e+00	3.668003e-01	6.102584e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.683657e+00	5.535718e-01	1.706749e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.341688e+00	5.983402e-01	3.382358e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.882485e+00	5.689793e-01	5.172102e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.439093e+00	4.778330e-01	6.105352e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.011615e+00	3.871806e-01	4.370824e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.285740e-01	2.579155e-01	3.867965e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.301507e-01	1.494262e-01	3.366134e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.607601e-02	1.328269e-02	3.090506e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.13564408974212178,0.02990459958202879,0.004586172477650641
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.879242e+00	2.394701e-01	3.531714e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.959247e+00	2.960378e-01	3.362220e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.684906e+00	2.377068e-01	1.836224e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.715916e+00	1.346612e-01	7.685311e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.063062e+00	9.701566e-02	1.325324e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.059020e+00	2.428685e-01	7.197200e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.626734e+00	3.678906e-01	2.536559e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.291763e+00	3.946579e-01	4.783183e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.817980e+00	3.848003e-01	4.082532e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.265472e+00	3.370516e-01	6.431363e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.993343e-01	2.541138e-01	3.441311e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.423978e-01	1.537505e-01	2.716357e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.026444e-02	1.722142e-02	4.015133e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06976537950924283,0.021967257364467092,0.004900852020611163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.269356e+02	3.818084e+00	3.023702e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.143699e+01	5.189658e-01	4.143316e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.717682e+01	4.915254e-01	1.094541e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.064557e+01	2.978435e-01	3.511081e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.693918e+00	3.117694e-01	2.101424e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.414911e+00	2.060977e-01	1.599255e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.130092e+00	1.563952e-01	8.280153e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.576583e+00	2.031214e-01	4.846182e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.378088e+00	4.513311e-01	2.580439e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.824296e+00	4.997876e-01	9.303744e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.168054e+00	4.136899e-01	7.347413e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.974789e-02	2.760960e-02	7.442674e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2655020083065967,0.041294882577879194,0.007881365715853239
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.128364e+00	1.526525e-01	5.614092e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.738395e+00	3.004087e-02	9.077702e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.994972e+00	5.314417e-01	1.204787e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.086034e+00	7.215777e-01	1.049425e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.291517e+00	5.051633e-01	7.716356e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.235403e-01	3.051295e-01	5.645590e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.377859e-01	1.646049e-01	1.908747e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.340833e-02	1.424045e-02	1.953031e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.1439817604690471,0.025608039159479512,0.00611971580557133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.237304e+00	3.816790e-01	1.103321e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.936254e+00	2.982286e-01	5.500063e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.115951e+00	5.519506e-01	1.935750e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.170479e+00	3.657839e-01	5.149931e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.486142e-01	2.116123e-01	5.121374e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.497513e-01	1.316029e-01	1.083599e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.424854e-01	6.798131e-02	8.831454e-03
7.750000e-01	2.250000e-01	2.250000e-01	9.189489e-03	5.610090e-03	6.148843e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08975056079780734,0.02348301257200927,0.005763159082463484
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.561168e+00	1.091451e+00	2.662881e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.204365e+00	9.466036e-01	9.683822e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.642204e+00	8.057284e-01	2.826046e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.198970e+00	4.243498e-01	8.689601e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.200175e-02	2.968170e-02	4.596353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.27179836405397917,0.04413336805035559,0.00691165869331406
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.486640e-02	1.016126e-02	1.760415e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.964764e-01	1.232897e-01	1.169157e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.321464e+00	2.499893e-01	1.649756e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.577386e+00	2.272974e-01	8.721998e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.851088e+00	6.914930e-02	1.404886e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.468065e+00	5.626565e-01	8.387551e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.870068e+00	7.293378e-01	1.068166e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.264590e+00	7.007096e-01	1.067821e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.757781e+00	6.003023e-01	9.093945e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.275310e+00	4.720634e-01	7.347036e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.521782e-01	3.220513e-01	6.910108e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.318400e-01	2.278882e-01	5.267137e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.841603e-01	1.357685e-01	1.546477e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.012639e-02	1.041518e-02	2.227742e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.1518754627747281,0.028925838090942513,0.006740173096806329
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.330770e-01	1.655271e-01	7.982064e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.260486e+00	6.969527e-01	3.041691e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.537630e+00	7.699420e-01	2.456701e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.101515e+00	4.325276e-01	1.079079e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.526471e+00	5.325175e-02	5.110597e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.629158e+00	5.079567e-01	2.372209e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.663739e+00	6.331254e-01	2.563969e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.786118e+00	6.079352e-01	1.879953e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.090771e+00	5.607718e-01	1.581063e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.530242e+00	4.257244e-01	1.157733e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.090573e+00	3.308524e-01	5.063403e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.280473e-01	2.260823e-01	6.012382e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.504047e-01	1.561229e-01	3.638024e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.448455e-01	9.968389e-02	1.005017e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.864893e-02	8.984221e-03	1.554575e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.08344754015642714,0.02211126129505417,0.0060024415653774366
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.244835e+00	7.216920e-01	4.019183e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.213490e+00	1.962334e+00	7.354855e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.096434e+01	2.081913e+00	5.289224e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.153337e+01	9.202530e-01	1.728468e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.807360e+00	4.592554e-01	7.757583e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.307732e+00	1.220552e+00	6.439099e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.009245e+00	1.190055e+00	5.201265e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.343607e+00	9.402972e-01	3.527544e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.166249e+00	6.603884e-01	2.070647e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.394856e+00	4.921661e-01	1.244934e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.597312e-01	3.404865e-01	7.435525e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.758783e-02	1.864053e-02	3.960928e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.24725313996661444,0.049393816736605284,0.0029328168441131452
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.125435e+00	2.901488e-02	1.082219e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.932828e+00	5.482412e-02	1.017100e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.975886e+00	5.589328e-01	5.667745e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.328140e+00	6.994985e-01	1.507995e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.484860e+00	5.426492e-01	2.051910e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.299290e-01	3.290596e-01	4.403410e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.158049e-01	1.900802e-01	1.903246e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.584750e-01	8.848038e-02	1.244721e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.681943e-03	5.579900e-03	5.970394e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.12443705584474984,0.02948856595694828,0.0023824814582293075
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.342966e+00	2.055053e-01	4.504206e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.230628e+00	8.246324e-02	1.323311e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.239329e+00	3.038005e-01	4.774208e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.533492e+00	4.902941e-01	4.564163e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.838829e+00	4.459828e-01	3.324564e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.059703e+00	3.150136e-01	1.304103e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.871968e-01	1.854033e-01	3.497643e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.193242e-01	1.210003e-01	7.205376e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.871666e-02	1.494115e-02	1.750366e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.06003200293782658,0.019466553732437983,0.002269546494902429
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.518422e+02	2.503878e+00	3.789564e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.762813e+01	3.237365e-01	6.402385e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.139205e+00	4.475446e-01	1.376813e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.012352e+00	2.147943e-01	5.534040e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.194565e+00	4.173982e-01	8.060355e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.459383e+00	4.340512e-01	3.283886e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.337929e-01	3.058493e-01	4.859032e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.105647e-02	2.163070e-02	3.076459e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.24315250309912745,0.047442506820337266,0.0033896615567431954
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.075139e-01	8.055597e-04	1.086342e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.968166e+00	5.662331e-02	1.641891e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.811460e+00	9.603644e-02	1.271269e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.224356e+00	7.935224e-02	5.414121e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.188457e+00	1.590257e-01	7.924074e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.901760e+00	4.592255e-01	6.963140e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.602395e+00	6.013708e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.185823e+00	5.736743e-01	1.439768e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.741361e+00	5.468376e-01	2.029777e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.285165e+00	4.399950e-01	3.386032e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.803039e-01	3.193951e-01	3.996753e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.282197e-01	2.165166e-01	4.347801e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.764197e-01	1.287950e-01	1.132030e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.002806e-02	1.014922e-02	2.083773e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.12593505096885727,0.027511082393327446,0.0029625565348847527
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	8.939210e+00	1.591528e-01	4.179330e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.036271e+01	2.721389e-01	3.508162e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.905792e+00	1.026493e-01	1.389788e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.448667e+00	6.685960e-02	4.323415e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.813196e+00	1.313862e-01	1.066267e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.968909e+00	2.832154e-01	4.346591e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.572701e+00	3.846347e-01	1.039912e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.212650e+00	3.882618e-01	2.419738e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.710436e+00	3.903581e-01	3.079822e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.159534e+00	3.020056e-01	3.384244e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.169591e-01	2.079699e-01	3.157704e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.927125e-01	1.406449e-01	2.228589e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.484913e-02	1.497175e-02	2.040539e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.06339144239043544,0.019208449434972047,0.0030577709646073398
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.434617e+02	2.388575e+00	2.969285e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.821186e+01	2.795609e-01	2.831082e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.578897e+01	9.135298e-02	8.791256e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.031835e+01	4.633781e-01	2.559316e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.542659e+00	2.479755e-01	1.835357e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.338260e+00	2.299865e-01	9.979944e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.062469e+00	1.416803e-01	6.682486e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.485738e+00	2.073998e-01	6.016732e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.255723e+00	4.472102e-01	2.345588e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.687656e+00	4.468721e-01	4.640638e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.062312e+00	3.740891e-01	6.273485e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.171274e-02	2.323310e-02	4.506836e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2449284360499762,0.039005729834973496,0.006048013100537847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.546486e+00	1.369510e-01	6.276165e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.672285e+00	1.078367e-01	7.780083e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.708199e+00	6.195329e-01	9.034216e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.783372e+00	6.171062e-01	7.283779e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.105802e+00	4.249265e-01	5.356582e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.077513e-01	2.595599e-01	3.519993e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.765763e-01	1.396554e-01	1.450504e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.812009e-02	1.153112e-02	1.063610e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.13312190095828658,0.022967838001817592,0.004386831997330143
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.874274e+00	2.808203e-01	1.019067e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.453173e+00	3.579801e-01	3.097438e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.844083e+00	4.736181e-01	1.079187e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.039445e+00	3.120761e-01	5.191472e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.844936e-01	1.915178e-01	1.814927e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.061673e-01	1.117653e-01	1.659817e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.259595e-01	6.384322e-02	7.984400e-03
7.750000e-01	2.250000e-01	2.250000e-01	7.822871e-03	5.069833e-03	2.539493e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.08194893887420189,0.02102483548397875,0.0041958263227372256
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.088742e+01	8.081385e-01	2.361500e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.394799e+00	9.087375e-01	6.452254e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.286212e+00	6.635233e-01	1.935358e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.073016e+00	3.678444e-01	5.141595e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.490368e-02	2.727377e-02	3.526525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2546274734213897,0.04212574753289128,0.005370008317332808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.878009e-02	1.777759e-02	2.327019e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.100949e+00	1.486019e-01	1.485355e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.066119e+00	2.308283e-01	1.608051e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.976890e+00	8.345091e-02	5.232998e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.847899e+00	4.125492e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.219780e+00	6.856944e-01	8.509820e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.562752e+00	7.027688e-01	1.148632e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.979338e+00	6.350351e-01	7.420702e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.513473e+00	5.082820e-01	8.914915e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.092418e+00	3.926193e-01	5.167220e-02
4.650000e-01	2.500000e-02	2.500000e-02	7.268159e-01	2.815921e-01	3.761482e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.510497e-01	1.959057e-01	2.344345e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.307729e-01	1.094105e-01	1.490011e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.553790e-02	7.773975e-03	1.093327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.1400231297959745,0.026853823259955792,0.005185845558075525
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.405497e-01	2.471055e-01	1.213666e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.826411e+00	8.236598e-01	3.441260e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.690613e+00	5.204420e-01	2.074708e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.449742e+00	1.310126e-01	7.104235e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.422843e+00	3.156755e-01	2.740212e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.287306e+00	5.962045e-01	2.284902e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.342174e+00	6.779624e-01	1.639968e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.490200e+00	5.919254e-01	1.367556e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.820411e+00	4.633560e-01	1.465946e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.336840e+00	3.463584e-01	7.883889e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.535828e-01	2.836329e-01	5.110782e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.498012e-01	2.086906e-01	2.560407e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.041077e-01	1.372296e-01	1.924095e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.168840e-01	8.920959e-02	1.195460e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.563238e-02	7.270797e-03	7.230299e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.0756866728269974,0.020054842087907136,0.004666537429613857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.338177e+00	1.118831e+00	5.342513e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.840131e+00	2.233997e+00	8.349568e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.339944e+01	1.721287e+00	4.577252e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.246674e+01	3.863849e-01	1.394347e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.731199e+00	9.796361e-01	5.428333e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.695060e+00	1.314834e+00	7.015694e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.431910e+00	1.073668e+00	3.820334e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.904419e+00	8.030511e-01	2.331244e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.898907e+00	5.860383e-01	1.642505e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.220017e+00	4.037295e-01	8.693705e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.685476e-01	3.023488e-01	5.046167e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.211558e-02	1.628047e-02	2.696762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.23161042874121718,0.04733114642355804,0.0022556263186278847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.522475e+00	2.812971e-02	1.246512e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.038116e+00	3.606365e-02	7.466514e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.931173e+00	6.272028e-01	2.517355e-05
3.000000e-01	4.000000e-02	4.000000e-02	2.140564e+00	6.445373e-01	1.729568e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.317416e+00	4.769603e-01	2.926066e-02
4.600000e-01	4.000000e-02	4.000000e-02	7.263299e-01	2.932633e-01	2.052640e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.477468e-01	1.621554e-01	1.460253e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.270959e-01	7.455238e-02	1.011685e-02
8.200000e-01	1.800000e-01	1.800000e-01	6.182045e-03	4.010420e-03	3.363120e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.116083538048767,0.027771552851440354,0.0017483321984330114
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.191493e+01	1.642811e-01	5.178970e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.588550e+00	5.680229e-02	7.841426e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.101527e+00	2.988417e-01	6.332519e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.509334e+00	4.834394e-01	1.795863e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.729684e+00	4.204677e-01	2.808150e-03
2.660000e-01	4.100000e-02	4.100000e-02	9.692296e-01	2.787343e-01	2.486290e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.391142e-01	1.738669e-01	1.221353e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.821753e-01	1.051857e-01	1.229671e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.510607e-02	1.384662e-02	1.354156e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.055454077133121296,0.018039081357892797,0.0018765079448978261
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.637551e+02	1.700596e+00	3.652886e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.646398e+01	6.881013e-01	3.714429e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.092830e+00	3.520120e-01	9.160824e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.951869e+00	1.740033e-01	5.574925e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.105993e+00	4.030249e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.370458e+00	4.009901e-01	1.967186e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.602543e-01	2.747025e-01	3.582850e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.591594e-02	1.990451e-02	2.863327e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.22876577920887275,0.045497955639415555,0.0020907000053202174
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.414412e-01	1.099940e-02	1.249055e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.438562e+00	5.296772e-02	1.802370e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.202431e+00	5.282431e-02	1.126218e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.384731e+00	1.253909e-02	2.539072e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.213241e+00	3.633632e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.865318e+00	5.659299e-01	6.859732e-04
2.500000e-01	2.000000e-02	2.000000e-02	2.487210e+00	5.955236e-01	9.876422e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.025368e+00	5.496543e-01	3.264207e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.555705e+00	4.706050e-01	1.537553e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.146068e+00	3.869289e-01	2.185838e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.744890e-01	2.925774e-01	2.062225e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.570094e-01	1.915195e-01	1.275069e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.271095e-01	1.044363e-01	1.284211e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.559383e-02	7.888375e-03	8.013486e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.11693605772378535,0.025645315494191592,0.0019049350107979285
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.179781e+01	1.900489e-01	5.039559e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.123849e+01	1.075116e-01	3.195539e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.672591e+00	1.020672e-01	8.834861e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.030988e+00	6.454116e-02	1.380871e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.588364e+00	1.723679e-01	5.926640e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.901150e+00	2.841020e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.544275e+00	3.919281e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.137086e+00	4.030997e-01	1.000823e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.575434e+00	3.330087e-01	4.173433e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.052484e+00	2.769865e-01	2.731638e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.545931e-01	1.962689e-01	9.025990e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.533218e-01	1.242316e-01	1.435854e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.012435e-02	1.273675e-02	1.160406e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.05813015502554229,0.017700819080562688,0.0019789887801844736
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.572331e+02	1.990253e+00	3.027121e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.572470e+01	0.000000e+00	1.513174e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.539369e+01	2.439969e-01	5.177372e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.995598e+00	4.020365e-01	3.757094e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.477928e+00	3.049447e-01	9.893292e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.273593e+00	1.509476e-01	5.925482e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.973858e+00	1.166087e-01	6.759315e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.366544e+00	1.887781e-01	7.265854e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.139958e+00	4.228931e-01	9.383314e-03
1.375000e-01	2.250000e-02	2.250000e-02	1.559680e+00	4.219134e-01	4.398453e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.703247e-01	3.407187e-01	4.795925e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.565336e-02	2.118033e-02	2.673988e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.22500966316276327,0.03582979634904168,0.00415419379070292
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.009749e+00	1.078965e-01	6.381181e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.445003e+00	7.089663e-02	5.566984e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.374464e+00	6.414024e-01	6.050018e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.538879e+00	5.420247e-01	6.352916e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.543900e-01	3.637205e-01	2.169956e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.173709e-01	2.213389e-01	1.562200e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.212700e-01	1.133230e-01	1.278664e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.386599e-02	8.890988e-03	5.461768e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.12403648183157215,0.02034644357636474,0.0024440372890392748
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.421007e+00	1.606818e-01	9.263202e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.003276e+00	3.829867e-01	1.465697e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.643335e+00	4.123131e-01	7.082368e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.228482e-01	2.688263e-01	2.023258e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.238964e-01	1.655729e-01	1.701416e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.770970e-01	9.982267e-02	6.192503e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.115440e-01	5.398022e-02	8.455817e-04
7.750000e-01	2.250000e-01	2.250000e-01	6.818539e-03	4.635805e-03	5.952332e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.07524359709607528,0.018172862762353262,0.0023202239166012772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.206343e+01	5.165229e-01	2.011010e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.605933e+00	7.705444e-01	4.062738e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.015784e+00	5.582367e-01	1.111770e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.609184e-01	3.132193e-01	3.179408e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.879685e-02	2.390875e-02	1.503609e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.2374295871933766,0.039722233469319385,0.003752285875275735
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.441888e-01	2.254538e-02	3.179141e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.715856e+00	1.427535e-01	1.816022e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.829140e+00	1.683413e-01	1.260269e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.179564e+00	6.135788e-02	1.814318e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.640770e+00	6.180241e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.868707e+00	6.559648e-01	1.144779e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.286589e+00	6.808121e-01	2.665121e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.713441e+00	5.161226e-01	9.192683e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.294003e+00	4.382414e-01	4.699581e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.416205e-01	3.388010e-01	3.479017e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.224060e-01	2.399665e-01	3.573756e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.728071e-01	1.507831e-01	1.198581e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.889410e-01	8.890688e-02	2.862746e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.222291e-02	6.987901e-03	1.588924e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.1286371792752032,0.024583925690313604,0.0035240584700409194
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.734168e+00	3.681290e-01	1.764672e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.718346e+00	6.917985e-01	3.561995e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.498996e+00	2.328323e-01	1.451550e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.450346e+00	1.511105e-01	5.616700e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.126673e+00	5.673070e-01	2.522443e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.880663e+00	6.790566e-01	1.225508e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.949364e+00	6.340842e-01	1.449791e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.195550e+00	4.937465e-01	1.185724e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.622081e+00	3.966771e-01	7.589921e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.175899e+00	2.867029e-01	4.448972e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.586940e-01	2.666781e-01	1.841740e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.717576e-01	1.675530e-01	3.270725e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.536270e-01	1.118678e-01	1.954812e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.966582e-01	8.208440e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.325275e-02	6.712504e-03	3.550151e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.0685394214539049,0.017923283057664705,0.003134666047648574
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.168476e+00	1.544278e+00	6.831379e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.345382e+01	2.407401e+00	9.299977e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.585380e+01	1.153856e+00	3.567077e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.297945e+01	6.907137e-01	1.078832e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.058973e+00	1.333933e+00	8.818983e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.974164e+00	1.342484e+00	3.887475e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.864855e+00	8.972497e-01	3.128822e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.536122e+00	6.516138e-01	1.682493e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.641933e+00	4.616090e-01	1.050954e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.083754e+00	3.483854e-01	5.561668e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.795586e-01	2.542640e-01	1.883356e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.806081e-02	1.459230e-02	1.210669e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.21634998543002185,0.04495707177589153,0.0013111076952853629
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.997275e+00	1.146542e-02	1.384326e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.017471e+00	2.554026e-02	4.574576e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.874993e+00	6.708712e-01	2.369832e-03
3.000000e-01	4.000000e-02	4.000000e-02	1.961806e+00	6.094444e-01	2.386960e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.153597e+00	4.122008e-01	1.918218e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.288422e-01	2.442556e-01	1.087531e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.945703e-01	1.404018e-01	1.352565e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.997907e-02	6.033220e-02	3.255287e-03
8.200000e-01	1.800000e-01	1.800000e-01	4.770300e-03	3.282876e-03	1.088236e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.1083652190062995,0.025550413545083445,0.0009650556764227436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.454259e+01	1.038576e-01	5.387353e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.779293e+00	1.012936e-01	3.976216e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.032101e+00	2.835875e-01	1.225475e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.479277e+00	4.933902e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.613831e+00	3.782858e-01	2.961103e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.839295e-01	2.456254e-01	5.863436e-04
3.475000e-01	4.050000e-02	4.050000e-02	4.926239e-01	1.536888e-01	1.350199e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.554390e-01	9.568237e-02	4.778514e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.199941e-02	1.196913e-02	4.326579e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.05123259273798533,0.015831131613301512,0.0010241120345534371
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.734914e+02	5.615817e-01	3.367390e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.581847e+01	8.157081e-01	2.590553e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.073739e+00	3.005666e-01	9.937217e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.914230e+00	1.671369e-01	3.728142e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.012119e+00	3.710037e-01	1.389079e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.272877e+00	3.602562e-01	3.831915e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.009540e-01	2.562758e-01	5.611086e-03
6.150000e-01	3.850000e-01	3.850000e-01	3.129516e-02	1.670841e-02	1.399980e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.21469136703411754,0.043009239632342544,0.00143697992581307
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.288402e+00	2.277062e-02	1.423654e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.943538e+00	0.000000e+00	1.868977e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.480063e+00	1.634856e-02	8.696003e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.461051e+00	1.222660e-01	2.957946e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.139955e+00	4.508584e-01	2.535517e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.807405e+00	6.259515e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.323489e+00	5.486376e-01	5.957815e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.886615e+00	5.306263e-01	3.731498e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.398006e+00	4.255738e-01	1.935102e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.015808e+00	3.501488e-01	1.865469e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.844320e-01	2.641392e-01	9.078570e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.834091e-01	1.531197e-01	2.011597e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.884551e-01	8.791262e-02	3.123839e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.230782e-02	7.034301e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.1086263857235106,0.02342061467264306,0.0010123580442619323
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.535565e+01	3.491563e-02	5.848618e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.143685e+01	7.644362e-03	2.532769e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.991020e+00	1.582633e-01	4.237521e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.599965e+00	5.925014e-02	6.435602e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.486703e+00	2.188690e-01	5.363479e-03
8.250000e-02	1.250000e-02	1.250000e-02	2.847488e+00	3.178757e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.483445e+00	4.010140e-01	1.633584e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.029520e+00	3.711023e-01	2.067413e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.471724e+00	3.142321e-01	2.262971e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.629730e-01	2.533973e-01	1.596215e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.895325e-01	1.751548e-01	1.465164e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.163409e-01	1.035229e-01	1.090400e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.643969e-02	1.198602e-02	2.998260e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.05335248444658743,0.01554083935367568,0.0009290441117217815
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.697171e+02	1.173001e+00	2.909785e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.409271e+01	4.151785e-01	9.666490e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.485750e+01	3.176402e-01	2.281899e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.848321e+00	4.963927e-01	1.393352e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.336015e+00	2.578414e-01	1.242794e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.196433e+00	1.633494e-01	1.198081e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.885576e+00	1.298945e-01	8.226105e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.285393e+00	1.740025e-01	9.086870e-04
9.625000e-02	1.875000e-02	1.875000e-02	2.008559e+00	3.864787e-01	4.430512e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.443513e+00	3.796170e-01	1.777469e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.676038e-01	2.873230e-01	4.009721e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.064486e-02	1.857318e-02	6.754066e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.21164590019832302,0.03432284132532831,0.00294836575129237
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.342260e+00	8.256289e-02	6.639714e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.227657e+00	7.738050e-02	3.528117e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.157482e+00	6.168736e-01	4.525810e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.385685e+00	5.039012e-01	3.420205e-02
4.150000e-01	3.500000e-02	3.500000e-02	8.449058e-01	3.127599e-01	2.145131e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.547367e-01	1.984824e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	1.920733e-01	1.030071e-01	1.466048e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.223984e-02	8.209967e-03	7.728870e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11846043321070103,0.019094106898272525,0.0014732607725947006
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.741499e+00	9.170587e-02	8.794295e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.762003e+00	3.831715e-01	6.846045e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.509378e+00	3.904713e-01	5.224145e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.581137e-01	2.425823e-01	1.056797e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.933811e-01	1.577269e-01	7.314888e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.507980e-01	9.361286e-02	1.104137e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.015305e-01	5.227827e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	6.109082e-03	4.243178e-03	3.923105e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.07110831162686242,0.016959300844859262,0.001728347138438155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.275655e+01	2.516742e-01	1.869400e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.139255e+00	7.343836e-01	1.432616e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.870394e+00	5.045970e-01	7.231169e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.869373e-01	2.895900e-01	1.684918e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.477600e-02	2.250488e-02	1.997282e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.2249590309184694,0.03888203211017752,0.0027547052860887322
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.296902e-01	1.908007e-02	4.327378e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.396027e+00	1.727385e-01	2.007642e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.254273e+00	1.451926e-01	9.132986e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.107365e+00	2.197468e-01	4.321013e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.376638e+00	6.053101e-01	6.120335e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.645285e+00	6.686991e-01	4.464925e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.044905e+00	5.828497e-01	3.796811e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.527728e+00	4.809554e-01	2.375121e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.167488e+00	4.037072e-01	2.773758e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.510715e-01	3.058813e-01	1.851598e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.613285e-01	2.278932e-01	3.588454e-03
5.150000e-01	2.500000e-02	2.500000e-02	3.388224e-01	1.526176e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.619239e-01	7.913729e-02	3.989184e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.048355e-02	6.158103e-03	8.096627e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.12085235305041864,0.023889095546010486,0.0025639932210809457
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.658843e+00	4.771647e-01	2.397871e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.211916e+00	5.876870e-01	3.311659e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.750041e+00	6.404248e-02	1.199056e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.249927e+00	3.123361e-01	4.915065e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.747260e+00	6.658752e-01	1.246123e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.537881e+00	5.687797e-01	1.168472e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.728991e+00	5.600374e-01	1.320159e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.985447e+00	4.637666e-01	8.960142e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.454242e+00	3.489516e-01	9.507275e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.102820e+00	2.778051e-01	1.595452e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.847532e-01	2.322963e-01	2.576869e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.455783e-01	1.748710e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.310687e-01	1.078380e-01	1.258211e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.724236e-01	7.076707e-02	6.124310e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.234012e-02	6.661948e-03	6.561162e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.06382209666620443,0.01694555407917235,0.0021738804009607676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.358144e+00	2.001346e+00	9.121081e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.698132e+01	2.304231e+00	9.261582e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.743006e+01	5.956580e-01	2.543758e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.265995e+01	1.014663e+00	1.174585e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.335397e+00	1.330202e+00	6.943820e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.402373e+00	1.174435e+00	1.847624e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.413860e+00	7.615697e-01	2.205753e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.285791e+00	5.967574e-01	8.590770e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.548322e+00	4.688849e-01	6.517327e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.999061e-01	3.369968e-01	2.342476e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.276240e-01	2.369492e-01	1.207988e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.577977e-02	1.323752e-02	7.099077e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.20557901910139173,0.04298950641635757,0.0006719320214732816
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.362203e+00	2.127569e-02	1.430165e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.982040e+00	1.202485e-01	3.015164e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.813913e+00	6.559663e-01	3.802838e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.805765e+00	5.819939e-01	1.871755e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.064473e+00	3.871528e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	5.642774e-01	2.354321e-01	6.521788e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.548270e-01	1.233063e-01	1.342961e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.745635e-02	5.536578e-02	1.757633e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.839683e-03	2.702554e-03	4.143506e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.10321100755583276,0.024346522463639345,0.0007295415765124907
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.610650e+01	5.824847e-02	5.270126e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.382230e+00	1.618651e-01	1.950872e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.988260e+00	2.498113e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.445893e+00	4.841794e-01	5.639334e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.531803e+00	3.688676e-01	3.202606e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.336925e-01	2.325015e-01	6.345979e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.670944e-01	1.530594e-01	1.073611e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.324723e-01	8.615890e-02	7.295174e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.967877e-02	1.117050e-02	4.705164e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.04843825486815892,0.015009035771306703,0.0007906859429052393
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.787362e+02	1.978795e-01	3.123910e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.588761e+01	9.533234e-01	2.664061e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.980641e+00	1.719588e-01	1.558594e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.870035e+00	1.417310e-01	3.741707e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.975073e+00	3.795591e-01	1.319616e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.202301e+00	3.363169e-01	1.882351e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.640259e-01	2.510761e-01	2.400896e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.806832e-02	1.557305e-02	1.441941e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.20481163279426884,0.04195368891564269,0.0010072623395247782
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.613050e+00	0.000000e+00	1.586753e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.346691e+00	4.035049e-02	1.707063e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.568097e+00	8.105087e-02	5.920531e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.400672e+00	2.477917e-01	4.633733e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.116426e+00	5.543760e-01	5.234520e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.713994e+00	6.425529e-01	2.664571e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.231617e+00	5.501985e-01	5.246358e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.741586e+00	4.863064e-01	2.858245e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.307109e+00	4.233659e-01	2.037123e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.354519e-01	3.258929e-01	1.626202e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.168343e-01	2.452608e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.540220e-01	1.555822e-01	3.704885e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.586037e-01	7.431737e-02	7.566097e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.074190e-02	6.271048e-03	7.521484e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.1032724656558055,0.022752654955700904,0.0010278066885147236
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.821779e+01	4.683097e-02	6.307095e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.097583e+01	7.591850e-02	1.900562e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.404885e+00	6.118235e-03	2.779287e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.472395e+00	1.946771e-01	5.062990e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.354333e+00	2.186679e-01	8.042365e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.801028e+00	3.312492e-01	2.252009e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.418529e+00	4.295026e-01	3.319166e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.964577e+00	3.858114e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.397745e+00	3.236180e-01	3.943651e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.091957e-01	2.413776e-01	1.456239e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.606105e-01	1.759533e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.920031e-01	1.017685e-01	9.358262e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.381184e-02	1.041880e-02	1.488744e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.0503342039791692,0.01511075401318726,0.0008109754402492453
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.770352e+02	4.226009e-03	2.784730e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.386843e+01	1.274799e+00	5.218602e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.455050e+01	4.937705e-01	3.591701e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.601551e+00	5.817950e-01	1.289426e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.150771e+00	1.226864e-01	2.992193e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.072908e+00	2.073808e-01	7.887868e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.849604e+00	1.279009e-01	5.441209e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.222648e+00	1.936171e-01	4.660722e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.934640e+00	4.678409e-01	4.275030e-03
1.375000e-01	2.250000e-02	2.250000e-02	1.384114e+00	3.624868e-01	1.658168e-01
1.850000e-01	2.500000e-02	2.500000e-02	8.277747e-01	2.924822e-01	2.760830e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.683675e-02	1.766728e-02	1.056215e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1965484471994315,0.0310147903632996,0.0020334578844386497
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.725659e+00	6.521186e-02	6.392710e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.962449e+00	6.925383e-02	1.401673e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.898695e+00	5.333413e-01	3.586285e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.205562e+00	4.225010e-01	1.682898e-02
4.150000e-01	3.500000e-02	3.500000e-02	7.454193e-01	2.793466e-01	9.599484e-03
4.850000e-01	3.500000e-02	3.500000e-02	3.820082e-01	1.674005e-01	1.269779e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.626305e-01	9.209622e-02	2.201835e-03
7.950000e-01	2.050000e-01	2.050000e-01	9.989086e-03	6.943259e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.11234587937184234,0.017015109256350358,0.0011215569494545663
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.106083e+00	6.842212e-02	7.758135e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.461558e+00	3.320108e-01	6.669639e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.381460e+00	3.439849e-01	7.460913e-03
2.675000e-01	3.750000e-02	3.750000e-02	7.794121e-01	2.055129e-01	2.683714e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.504308e-01	1.481905e-01	2.192850e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.314282e-01	8.514973e-02	5.677730e-03
5.050000e-01	4.500000e-02	4.500000e-02	9.058508e-02	4.801587e-02	1.304889e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.483892e-03	3.897398e-03	5.167364e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.06699781809570567,0.015315672212873714,0.0007676881374819311
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.344773e+01	1.822306e-01	1.648564e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.695114e+00	6.337138e-01	1.297258e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.695532e+00	4.362303e-01	4.243551e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.302667e-01	2.641420e-01	2.149955e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.077044e-02	2.064472e-02	2.438874e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.2091430790516469,0.03655068662384206,0.001873956687943823
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.063196e-01	8.637546e-02	5.949021e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.303903e+00	1.194881e-01	2.008824e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.445735e+00	4.076739e-02	5.350997e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.870171e+00	4.167528e-01	5.036604e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.055991e+00	6.029157e-01	9.809658e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.341635e+00	5.895119e-01	2.390838e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.818881e+00	5.246929e-01	3.593724e-04
3.300000e-01	2.000000e-02	2.000000e-02	1.385873e+00	4.242690e-01	4.708167e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.040531e+00	3.614827e-01	1.237763e-02
4.150000e-01	2.500000e-02	2.500000e-02	7.339760e-01	2.703911e-01	2.362001e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.685237e-01	1.815581e-01	1.722879e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.889637e-01	1.415292e-01	2.705944e-04
5.700000e-01	3.000000e-02	3.000000e-02	1.367959e-01	7.436268e-02	1.768757e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.230106e-03	5.134121e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.1114483678711899,0.021945119284623144,0.0017936556851542301
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.688862e+00	7.340467e-01	2.933339e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.160152e+00	6.712466e-02	2.561272e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.622486e+00	1.491177e-01	5.921053e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.779099e+00	4.252730e-01	3.710877e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.320738e+00	5.269538e-01	1.706824e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.222608e+00	5.243468e-01	1.363115e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.393532e+00	4.716188e-01	9.943235e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.808431e+00	3.911562e-01	4.254812e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.370970e+00	3.426248e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	9.870199e-01	2.381511e-01	5.765467e-02
2.835000e-01	2.350000e-02	2.350000e-02	6.999731e-01	1.852884e-01	2.078531e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.929356e-01	1.568570e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	2.987173e-01	1.118727e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.618672e-01	7.321061e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.031517e-02	5.467791e-03	4.007828e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.058280669196720127,0.01569623656865695,0.0013645979743863723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.239426e+01	3.058889e+00	1.114271e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.144104e+01	1.524180e+00	8.382485e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.815443e+01	8.123914e-01	1.801141e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.171718e+01	1.164360e+00	9.280358e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.366347e+00	1.191212e+00	6.124186e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.719513e+00	9.282226e-01	2.575094e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.027565e+00	5.974305e-01	1.940681e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.092354e+00	5.091966e-01	4.413024e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.378807e+00	3.795982e-01	6.808086e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.280906e-01	3.028073e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	5.919557e-01	2.402461e-01	6.006178e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.261018e-02	1.289136e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.19247407557715135,0.0398747387692408,0.000503626373035998
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.823551e+00	3.118376e-02	1.437107e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.956327e+00	1.769191e-02	9.977531e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.661832e+00	6.440637e-01	1.927186e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.658723e+00	5.203434e-01	8.561291e-03
3.800000e-01	4.000000e-02	4.000000e-02	9.349361e-01	3.314508e-01	1.611911e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.925111e-01	1.973878e-01	8.315349e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.172268e-01	1.141540e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	7.241043e-02	4.778195e-02	2.523214e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.844416e-03	2.016140e-03	5.008906e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.09751826114421466,0.022656036601115634,0.0004786468873952676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.778093e+01	5.337969e-02	5.113977e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.100391e+00	1.582082e-01	9.947704e-02
7.250000e-02	2.250000e-02	2.250000e-02	2.906275e+00	2.186845e-01	7.778043e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.368850e+00	4.609979e-01	4.501304e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.447506e+00	3.525990e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	7.711137e-01	2.041279e-01	1.787989e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.292524e-01	1.381204e-01	9.133161e-05
4.280000e-01	4.000000e-02	4.000000e-02	2.097185e-01	7.924462e-02	7.308563e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.827727e-02	1.086402e-02	7.655426e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.04538978385503801,0.013954651655395861,0.0006438532709161018
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.869083e+02	7.252027e-01	2.904557e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.556453e+01	7.029746e-01	3.073950e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.940047e+00	2.010920e-01	8.459757e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.801806e+00	1.030702e-01	3.923675e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.881636e+00	3.473694e-01	2.045639e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.125254e+00	3.105552e-01	7.410140e-03
2.035000e-01	2.650000e-02	2.650000e-02	6.047600e-01	2.118872e-01	1.511725e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.563821e-02	1.500680e-02	7.885835e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.19221593528354702,0.0400632447031877,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.197660e+00	0.000000e+00	1.821100e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.613112e+00	5.212088e-02	1.459605e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.561301e+00	2.993856e-02	2.392771e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.366432e+00	3.540471e-01	3.338542e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.013781e+00	4.808489e-01	5.165409e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.558112e+00	5.638761e-01	3.218032e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.097989e+00	5.256953e-01	1.669698e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.642112e+00	4.705699e-01	1.782232e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.196176e+00	3.960110e-01	3.446771e-03
3.950000e-01	2.500000e-02	2.500000e-02	8.219942e-01	2.793984e-01	2.448850e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.325524e-01	2.009442e-01	1.731013e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.085838e-01	1.452269e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.379989e-01	7.385153e-02	1.670151e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.393880e-03	5.202583e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.0969015755521339,0.021200382850856306,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.196564e+01	1.262736e-01	6.545545e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.702609e+00	1.490478e-01	1.180543e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.975483e+00	1.061805e-01	1.451847e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.221800e+00	1.074213e-01	2.114173e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.269564e+00	2.063691e-01	1.397584e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.685335e+00	2.357063e-01	4.149720e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.361493e+00	3.718961e-01	5.660777e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.913711e+00	3.834937e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.315756e+00	2.938190e-01	2.608100e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.346062e-01	2.073850e-01	2.236485e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.122438e-01	1.578657e-01	1.628808e-03
4.075000e-01	4.250000e-02	4.250000e-02	2.722784e-01	1.063990e-01	2.943294e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.068206e-02	9.878174e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.04684222524911045,0.013853360791853092,0.00047409782017027863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.866538e+02	7.787616e-01	2.632949e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.258778e+01	5.205018e-01	6.922398e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.403738e+01	3.909004e-01	6.397993e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.252977e+00	1.456129e-01	3.237202e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.171770e+00	2.513986e-01	2.263516e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.009423e+00	1.825875e-01	6.721747e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.759894e+00	1.255954e-01	7.274858e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.110765e+00	1.400542e-01	5.708505e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.869776e+00	4.053842e-01	3.758145e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.279430e+00	3.447040e-01	2.584928e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.830410e-01	2.774505e-01	0.000000e+00
6.050000e-01	3.950000e-01	3.950000e-01	3.284100e-02	1.618333e-02	1.103700e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.37328075150155193,0.04279602783479031,0.003270215933575904
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.718856e-01	1.403475e-02	1.541874e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.384728e+00	6.579959e-02	8.091030e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.849968e+00	5.759983e-02	7.726199e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.506257e+00	4.517602e-02	9.574300e-02
4.150000e-01	3.500000e-02	3.500000e-02	3.081730e+00	6.408173e-01	5.432272e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.964255e+00	7.155897e-01	7.293227e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.647693e-01	4.583504e-01	2.124140e-02
7.950000e-01	2.050000e-01	2.050000e-01	7.164691e-02	4.008971e-02	2.179904e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.20976923114109103,0.027002500951631203,0.0035151039064509892
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.201564e+00	1.026366e-01	4.851901e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.231485e+00	1.005832e-01	9.267032e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.102753e+00	7.980716e-02	1.839865e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.517969e+00	4.984054e-01	9.519748e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.241218e+00	4.146011e-01	4.692256e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.694884e-01	2.425690e-01	1.825445e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.183249e-01	1.135242e-01	5.428083e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.360073e-02	8.113577e-03	3.465237e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.10715240060097654,0.0232998735276351,0.0038960686571230113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.584209e+00	4.924623e-01	1.783084e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.122529e+00	1.293896e-01	8.506152e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.210114e+00	7.960289e-01	2.188633e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.677472e+00	6.141028e-01	9.682910e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.417687e-02	3.255202e-02	3.682491e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3420796923609248,0.03913193293636891,0.003280535793719841
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.247184e-01	1.457123e-02	1.492348e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.073612e-01	2.114786e-02	2.855061e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.177446e-01	4.133104e-02	5.198824e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.308556e+00	6.645874e-02	7.101130e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.052200e+00	8.922894e-02	6.869660e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.699981e+00	3.331066e-02	5.347614e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.140510e+00	4.036139e-02	1.949793e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.219589e+00	1.610630e-01	3.501420e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.014827e+00	4.545199e-01	5.600851e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.528821e+00	5.769841e-01	5.882056e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.837374e+00	5.756458e-01	5.488889e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.178220e+00	4.483184e-01	4.487449e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.110378e-01	2.665994e-01	2.237809e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.282379e-02	2.063757e-02	1.231431e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.20427153810894866,0.025615968578037968,0.0035111965797600952
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.020684e-01	4.865718e-02	3.194805e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.766619e-01	1.099506e-01	4.887226e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.463979e+00	1.868202e-01	7.467688e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.355005e+00	2.269878e-01	8.461179e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.238710e+00	1.387443e-01	9.158926e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.909991e+00	9.772514e-02	7.228318e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.172989e+00	2.219467e-02	4.329945e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.031801e+00	4.540134e-02	1.618231e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.489467e+00	2.195663e-01	7.970346e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.786785e+00	4.171092e-01	8.501309e-02
2.835000e-01	2.350000e-02	2.350000e-02	2.012433e+00	4.110726e-01	7.844538e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.314798e+00	3.623129e-01	4.081919e-02
3.935000e-01	3.150000e-02	3.150000e-02	7.539047e-01	2.538132e-01	2.662512e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.631339e-01	1.392428e-01	1.758753e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.814838e-02	1.218770e-02	1.058131e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.0978393575982531,0.018442198283827954,0.0033134986174094827
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.553725e+00	4.926947e-01	1.969300e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.819336e+00	7.081814e-01	2.261192e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.946569e+00	6.595278e-01	2.458014e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.624366e+00	4.623343e-01	2.049621e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.363780e+00	2.071002e-01	1.270132e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.920467e+00	4.043008e-02	6.112108e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.506798e+00	4.548242e-01	2.538820e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.766421e+00	7.300565e-01	1.825491e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.160910e+00	7.219788e-01	1.557665e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.910919e+00	5.692153e-01	9.845605e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.038543e+00	3.718931e-01	7.004075e-02
6.140000e-01	3.860000e-01	3.860000e-01	4.013805e-02	1.746746e-02	2.246774e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.34589902046724136,0.04928216383232081,0.0021382564326639653
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.381216e-01	6.639155e-03	2.897490e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.479575e-01	2.876894e-02	7.937311e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.156195e+00	3.946346e-02	8.228214e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.106577e+00	2.134855e-02	1.037193e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.900223e+00	6.024194e-01	9.812602e-03
4.600000e-01	4.000000e-02	4.000000e-02	1.928694e+00	6.966827e-01	5.171048e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.027853e+00	4.711325e-01	1.856486e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.296239e-01	2.310381e-01	1.090936e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.497969e-02	1.480949e-02	9.139018e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.18499747355666699,0.031528333144458964,0.0022864065882259588
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.738836e-01	2.127664e-02	6.828164e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.280510e+00	2.740489e-01	1.118111e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.921093e+00	1.105091e-01	1.150638e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.070817e+00	3.436124e-02	5.004414e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.107539e+00	2.899727e-01	1.932766e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.849330e+00	4.676175e-01	3.901192e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.511919e-01	3.426473e-01	3.464027e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.641689e-01	2.130416e-01	9.210602e-03
7.340000e-01	2.660000e-01	2.660000e-01	4.090631e-02	2.250728e-02	1.298572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.07191817856745326,0.01990909088635765,0.0017329881148399479
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.211097e+01	1.150605e+00	8.956480e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.149358e+01	9.564159e-01	5.599396e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.334667e+01	1.914443e-01	2.578844e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.367354e+00	2.875096e-02	2.944827e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.139702e+00	5.415844e-01	4.722816e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.719600e+00	5.655646e-01	4.245648e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.800140e-01	3.949177e-01	4.289491e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.561461e-02	1.985554e-02	1.634419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.3170490103640201,0.04252117868165023,0.0019775060106252407
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.787765e-01	7.355523e-03	3.797322e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.047920e-01	2.669970e-02	4.323584e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.391593e-01	4.357555e-02	6.113757e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.332899e+00	5.228289e-02	6.718530e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.832294e+00	4.249724e-02	6.819975e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.360526e+00	4.307602e-02	5.331366e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.724881e+00	4.391733e-02	2.647255e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.873912e+00	9.280773e-02	2.671580e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.720510e+00	3.979614e-01	1.801056e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.329962e+00	5.371984e-01	2.128036e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.721203e+00	5.295235e-01	3.702771e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.081873e+00	4.173516e-01	3.415234e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.569141e-01	2.448244e-01	1.274631e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.110312e-02	1.992820e-02	1.184172e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.18210499841561661,0.027422378558026567,0.0023493574538592243
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.152500e+00	8.894346e-02	1.280611e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.785716e+00	1.990187e-01	7.524178e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.525522e+00	2.947056e-01	1.009825e+00
4.250000e-02	7.500000e-03	7.500000e-03	3.135379e+00	2.284771e-01	9.674153e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.638013e+00	5.899314e-02	9.345172e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.867349e+00	1.249217e-01	6.681827e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.736717e+00	2.675905e-02	3.405299e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.362572e+00	2.410825e-02	5.759391e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.714787e+00	2.729965e-01	4.838832e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.941283e+00	3.761364e-01	3.117947e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.187129e+00	3.248419e-01	2.662227e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.000975e-01	2.084128e-01	1.532158e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.929740e-02	1.955492e-02	2.385059e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07799295146187674,0.018321269815532656,0.002084807093443608
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.401116e+01	1.134053e+00	1.055561e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.284507e+01	2.239342e+00	5.536793e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.954664e+01	6.628204e-01	3.987654e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.592872e+01	3.506710e-01	2.557180e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.187402e+01	1.981849e-01	1.567961e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.445478e+00	9.506503e-02	6.142863e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.939424e+00	4.764970e-02	2.606431e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.265565e+00	2.294968e-01	1.302609e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.097263e+00	4.995501e-01	5.766192e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.110142e+00	4.989670e-01	4.607823e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.218486e+00	3.985817e-01	5.053898e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.247421e-02	2.112414e-02	2.643200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.3538124099531559,0.04286832381563599,0.003511182284525516
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.424448e-01	1.750889e-02	1.751607e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.858967e+00	8.030422e-02	9.407331e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.254512e+00	4.403239e-02	6.534308e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.408431e+00	2.436622e-01	2.838578e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.629957e+00	7.070234e-01	6.062053e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.581973e+00	6.404845e-01	5.503193e-02
5.550000e-01	3.500000e-02	3.500000e-02	8.004735e-01	3.883333e-01	2.188898e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.555366e-02	3.631623e-02	2.809922e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.19325424132739866,0.027413692787602195,0.0035592085787256034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.739472e+00	1.259950e-01	6.188424e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.835081e+00	6.150972e-02	8.117516e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.615248e+00	2.614744e-01	1.133084e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.987311e+00	4.935589e-01	8.399600e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.019269e+00	3.565481e-01	3.407839e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.127562e-01	2.096382e-01	1.418593e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.116755e-01	1.020202e-01	9.570364e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.487692e-02	8.358193e-03	3.129280e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.10103979202131833,0.02257810054741663,0.003432014517986498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.133392e+00	5.363035e-01	1.974044e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.551778e+00	2.734144e-01	7.006734e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.466592e+00	7.625878e-01	1.989829e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.466217e+00	5.190811e-01	6.998668e-02
6.025000e-01	3.975000e-01	3.975000e-01	6.619103e-02	3.018790e-02	2.869074e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.33106784077701173,0.040990711548370085,0.0037777919371019264
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.519553e-02	1.265103e-02	1.419977e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.193316e-01	2.602542e-02	3.528066e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.350174e-01	4.856547e-02	6.403420e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.578925e+00	8.845438e-02	8.287500e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.395647e+00	7.323367e-02	7.763884e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.030434e+00	4.211269e-02	4.512290e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.282359e+00	8.326684e-03	1.011936e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.195650e+00	3.133729e-01	2.324131e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.821055e+00	5.363934e-01	4.568838e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.257317e+00	6.186784e-01	5.176772e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.589883e+00	5.624218e-01	5.391862e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.023672e+00	4.186320e-01	4.010484e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.443576e-01	2.402955e-01	2.960477e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.138295e-02	2.021725e-02	2.224808e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.19212692645478294,0.026966247129669885,0.0038496061718443775
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.698270e-01	5.919703e-02	3.402522e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.679363e-01	1.367057e-01	6.888817e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.938372e+00	2.020228e-01	1.008349e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.066953e+00	1.970894e-01	1.160643e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.027115e+00	1.448627e-01	1.018648e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.499453e+00	6.812892e-02	6.619289e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.423445e+00	3.112328e-02	2.751889e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.906612e+00	1.612726e-01	9.608166e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.164154e+00	3.957718e-01	8.453339e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.392015e+00	4.423119e-01	9.713416e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.702458e+00	4.332495e-01	5.599279e-02
3.345000e-01	2.750000e-02	2.750000e-02	1.118046e+00	3.439787e-01	3.280678e-02
3.935000e-01	3.150000e-02	3.150000e-02	6.654674e-01	2.263104e-01	2.660623e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.364044e-01	1.309680e-01	1.898756e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.773798e-02	1.211534e-02	1.589763e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.09273787432564744,0.01848227582683891,0.003537500124140447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.517106e+00	5.365838e-01	2.397988e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.669452e+00	6.909726e-01	2.844806e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.345190e+00	7.465402e-01	2.941102e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.059594e+00	4.258027e-01	2.294353e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.253791e+00	2.003358e-01	1.050120e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.913133e+00	1.685557e-01	3.816621e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.986102e+00	6.395473e-01	2.274279e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.193658e+00	7.755811e-01	1.953117e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.742292e+00	6.890245e-01	1.469234e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.703933e+00	5.232896e-01	8.031845e-02
2.080000e-01	2.000000e-02	2.000000e-02	9.716997e-01	3.565060e-01	5.473980e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.970392e-02	1.670283e-02	2.929341e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.3286170092116374,0.05197060240683843,0.0020748507070314504
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.915891e-01	6.099251e-03	3.665176e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.144687e+00	2.159470e-02	9.986415e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.581880e+00	5.241295e-02	7.616968e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.137344e+00	2.581104e-01	1.850804e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.555521e+00	6.838322e-01	2.940151e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.618399e+00	6.405616e-01	3.030172e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.757750e-01	4.112236e-01	1.499327e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.906972e-01	2.057804e-01	1.215296e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.544891e-02	1.456090e-02	1.219967e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.1699246690536792,0.03215987440187601,0.0019154046384817491
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.119936e+00	2.054155e-02	9.138800e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.507133e+00	2.538746e-01	1.573407e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.800534e+00	8.969250e-02	1.299713e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.908982e+00	2.199406e-02	1.668326e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.618904e+00	4.218965e-01	2.213332e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.515377e+00	4.335592e-01	2.989161e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.296739e-01	3.004994e-01	2.072882e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.387563e-01	1.878537e-01	6.441573e-03
7.340000e-01	2.660000e-01	2.660000e-01	4.183591e-02	2.109224e-02	1.615447e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.0683710348293836,0.019670947951634724,0.0016707423713245295
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.667807e+01	2.556863e+00	1.343062e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.725633e+01	4.019315e-01	6.998318e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.301205e+01	1.675914e-01	1.595109e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.245029e+00	2.174194e-01	9.689086e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.649674e+00	5.539639e-01	3.683999e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.566801e+00	4.996566e-01	3.694800e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.741287e-01	3.606713e-01	1.531034e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.962156e-02	1.913826e-02	2.202438e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.3053337558018853,0.045474964601330825,0.0024354798258141575
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.773164e-01	9.303250e-03	4.441461e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.150758e-01	3.008473e-02	5.813592e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.119085e+00	4.436008e-02	7.504270e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.582843e+00	4.019533e-02	8.203068e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.135164e+00	3.796683e-02	7.448809e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.614380e+00	3.552101e-02	4.770826e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.869633e+00	1.731913e-02	1.207469e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.857684e+00	2.448459e-01	2.719486e-04
3.450000e-01	2.500000e-02	2.500000e-02	2.554217e+00	4.763253e-01	2.170722e-03
3.950000e-01	2.500000e-02	2.500000e-02	2.095793e+00	5.912376e-01	2.238492e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.512873e+00	5.256956e-01	3.153152e-02
5.100000e-01	3.000000e-02	3.000000e-02	9.575230e-01	3.933792e-01	2.379764e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.070495e-01	2.257057e-01	2.394034e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.013109e-02	1.948624e-02	2.198063e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.16911248204386087,0.028351076845939432,0.002322498338484552
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.296955e+00	6.488988e-02	1.437770e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.586117e+00	2.547261e-01	1.114262e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.531140e+00	2.905369e-01	1.263640e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.159485e+00	1.386442e-01	1.185604e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.434233e+00	9.564234e-02	9.445566e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.214880e+00	1.810128e-02	6.381117e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.737475e+00	2.032047e-02	2.009497e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.135455e+00	1.587523e-01	3.369033e-03
1.975000e-01	2.750000e-02	2.750000e-02	2.397496e+00	3.421423e-01	2.686328e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.664756e+00	3.846783e-01	2.250306e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.028633e+00	3.092502e-01	1.792751e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.421525e-01	1.879096e-01	1.650521e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.820202e-02	1.952020e-02	2.754124e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.07316195067001421,0.018286807923756684,0.0021905172972749853
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.653437e+01	2.311210e+00	1.376226e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.986715e+01	1.046121e+00	6.421242e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.316307e+01	4.224213e-01	4.212941e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.716863e+01	2.015783e-01	2.549235e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.185904e+01	1.297345e-01	1.176249e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.928097e+00	9.626748e-02	3.517537e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.177914e+00	1.412041e-01	2.099085e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.613529e+00	3.627189e-01	9.026630e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.740668e+00	4.820613e-01	2.020370e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.910790e+00	4.774417e-01	5.109926e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.137326e+00	3.658912e-01	3.528683e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.264419e-02	2.101746e-02	3.174838e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.32470519507048207,0.04136922079747968,0.002474991949244887
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.954661e-01	1.973646e-02	2.331267e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.638684e+00	6.333276e-02	1.070306e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.559204e+00	5.826746e-02	4.226900e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.045705e+00	5.178800e-01	4.371566e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.079726e+00	7.165067e-01	4.145325e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.176601e+00	5.104989e-01	3.228753e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.854029e-01	2.871191e-01	4.471424e-03
7.950000e-01	2.050000e-01	2.050000e-01	5.089845e-02	2.825251e-02	1.804469e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.1699439269775509,0.026170591289459172,0.002594611623826071
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.724909e+00	1.399331e-01	7.761889e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.985569e+00	8.286345e-02	6.679478e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.869520e+00	4.280893e-01	8.492167e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.502015e+00	4.428733e-01	4.226266e-02
3.425000e-01	3.750000e-02	3.750000e-02	7.913086e-01	2.876625e-01	1.594111e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.163294e-01	1.653453e-01	4.721978e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.858003e-01	8.815535e-02	4.396522e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.378666e-02	7.376714e-03	4.003914e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.08853583912678918,0.019894085155280947,0.002210729486470858
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.294178e+00	4.242266e-01	2.010621e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.556303e+00	3.720418e-01	3.942314e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.720785e+00	7.027402e-01	1.021997e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.162729e+00	4.270949e-01	4.186635e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.766262e-02	2.536220e-02	1.658454e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.31071482667962497,0.041473443081033234,0.0023844799341886658
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.290287e-02	8.480048e-03	1.554538e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.955182e-01	1.924750e-02	4.657712e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.133591e+00	7.041824e-02	8.479957e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.085386e+00	5.354004e-02	9.842246e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.983815e+00	5.258654e-02	7.486091e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.423606e+00	1.867616e-02	2.927688e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.371618e+00	2.024590e-01	2.343392e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.018083e+00	5.308028e-01	3.993016e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.482102e+00	6.375130e-01	3.827053e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.870117e+00	6.130209e-01	4.330652e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.268605e+00	4.890050e-01	2.637484e-02
5.150000e-01	2.500000e-02	2.500000e-02	7.953629e-01	3.369492e-01	1.330321e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.239127e-01	1.982854e-01	1.327497e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.295703e-02	1.587600e-02	1.277817e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.17312035977129156,0.026399007017086612,0.002537661304053751
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.237486e-01	6.128835e-02	4.122126e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.460281e+00	1.543886e-01	9.771629e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.958688e+00	1.841953e-01	1.387824e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.377741e+00	2.054068e-01	1.405890e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.129185e+00	8.862215e-02	9.894509e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.038287e+00	4.089522e-03	4.979165e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.405794e+00	1.024067e-01	1.295172e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.528585e+00	3.959273e-01	7.381774e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.661728e+00	4.912818e-01	7.757587e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.944668e+00	4.585199e-01	3.364888e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.350685e+00	3.876189e-01	3.199081e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.837425e-01	2.850064e-01	2.311899e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.347951e-01	1.909892e-01	1.101637e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.798837e-01	1.112579e-01	6.609006e-03
7.485000e-01	2.515000e-01	2.515000e-01	2.373026e-02	1.022376e-02	9.134116e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.08202846563109145,0.01732919983790218,0.002313677762223923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.113073e+00	7.019628e-01	2.927111e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.677251e+00	8.501517e-01	3.959234e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.021353e+01	6.708882e-01	3.616999e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.122159e+01	2.329039e-01	2.021575e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.944766e+00	2.420846e-02	7.498741e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.565325e+00	5.891099e-01	2.951704e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.237535e+00	8.508671e-01	2.275384e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.492423e+00	7.975930e-01	7.574295e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.207932e+00	6.217203e-01	1.022212e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.366508e+00	4.470933e-01	4.759735e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.936709e-01	2.990964e-01	2.926485e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.366710e-02	1.416871e-02	1.479747e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.30267524854672295,0.05210807474510415,0.0008975097302643675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.062509e-01	0.000000e+00	4.733799e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.683940e+00	1.603442e-02	1.191813e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.057509e+00	9.414655e-03	5.075913e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.018430e+00	5.553439e-01	4.361682e-03
3.800000e-01	4.000000e-02	4.000000e-02	2.139716e+00	7.306274e-01	1.523182e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.266810e+00	5.330951e-01	2.244891e-02
5.350000e-01	3.500000e-02	3.500000e-02	6.727611e-01	3.200327e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	3.047333e-01	1.612078e-01	4.678499e-03
8.200000e-01	1.800000e-01	1.800000e-01	2.121626e-02	1.190671e-02	1.348826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.15113758601936397,0.031579957523602376,0.0008507163883195168
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.994703e+00	1.370907e-03	1.321100e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.299734e+00	6.497337e-02	2.035221e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.344444e+00	2.411187e-02	9.947818e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.547417e+00	3.059693e-01	1.987450e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.171053e+00	5.150014e-01	6.010276e-03
2.660000e-01	4.100000e-02	4.100000e-02	1.235125e+00	3.970099e-01	1.754893e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.827246e-01	2.487496e-01	7.157947e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.718599e-01	1.502753e-01	1.547397e-05
7.340000e-01	2.660000e-01	2.660000e-01	3.848945e-02	1.877044e-02	7.867915e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.0607043086836105,0.018163568253783235,0.0008031863979970008
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.272994e+01	2.176752e+00	2.021205e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.173845e+01	1.738017e-01	7.616966e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.156297e+01	0.000000e+00	4.856976e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.148120e+00	5.053821e-01	3.044001e-03
9.000000e-02	3.000000e-02	3.000000e-02	2.328837e+00	5.870835e-01	4.881807e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.369165e+00	4.556874e-01	1.710922e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.621610e-01	3.034394e-01	1.130226e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.680630e-02	1.664726e-02	1.087439e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.28521658138731093,0.04630272653192696,0.0012555863354578034
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.301825e-01	8.064743e-03	5.516792e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.194298e-01	1.553968e-02	7.802577e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.450327e+00	2.844072e-02	9.306282e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.030032e+00	2.543187e-02	9.649275e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.584984e+00	0.000000e+00	7.320148e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.968102e+00	2.925645e-02	2.816664e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.990592e+00	1.405450e-01	1.932050e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.752225e+00	4.323688e-01	5.087493e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.293829e+00	5.747718e-01	9.908190e-03
3.950000e-01	2.500000e-02	2.500000e-02	1.789625e+00	5.778444e-01	3.648247e-03
4.500000e-01	3.000000e-02	3.000000e-02	1.253367e+00	4.796028e-01	1.115820e-02
5.100000e-01	3.000000e-02	3.000000e-02	7.677792e-01	3.204128e-01	1.172540e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.052802e-01	1.919262e-01	9.959972e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.269692e-02	1.564001e-02	1.070280e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.15042286931879978,0.027654305813309216,0.0011330919307581677
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.940925e+00	8.505480e-04	1.745824e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.028126e+00	2.919371e-01	1.613407e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.054477e+00	1.767387e-01	1.659539e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.503139e+00	5.569479e-02	1.375041e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.196558e+00	4.707218e-02	8.663658e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.443938e+00	0.000000e+00	3.577838e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.586667e+00	7.154074e-02	5.845901e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.788851e+00	3.314893e-01	5.457704e-03
1.975000e-01	2.750000e-02	2.750000e-02	2.054053e+00	3.922969e-01	1.310760e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.381907e+00	3.585372e-01	3.971065e-03
3.275000e-01	3.750000e-02	3.750000e-02	8.396112e-01	2.643118e-01	1.506334e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.496185e-01	1.623181e-01	9.940721e-03
7.250000e-01	2.750000e-01	2.750000e-01	4.131357e-02	1.685842e-02	1.000878e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.06425940465144966,0.01704438216863504,0.0011219288457892385
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.810847e+01	2.647596e+00	1.830779e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.695063e+01	5.600083e-01	7.158943e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.561092e+01	1.665068e-01	4.314625e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.768534e+01	0.000000e+00	2.005927e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.138517e+01	6.274316e-02	6.699940e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.868295e+00	7.832321e-02	2.852632e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.368076e+00	3.356167e-01	9.198691e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.129811e+00	4.078000e-01	2.550056e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.425253e+00	4.818035e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.661915e+00	4.503545e-01	3.628947e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.798262e-01	3.241013e-01	2.923524e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.610146e-02	1.865688e-02	1.355691e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.29961366698183167,0.03960317418219472,0.002410964266141513
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.082695e-01	2.845168e-02	2.939524e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.312483e+00	4.115047e-02	1.080519e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.486475e+00	5.920452e-02	1.287839e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.619539e+00	6.788592e-01	2.536134e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.672263e+00	6.348392e-01	4.457870e-02
4.850000e-01	3.500000e-02	3.500000e-02	9.354006e-01	4.167671e-01	2.676557e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.615928e-01	2.319494e-01	5.970818e-03
7.950000e-01	2.050000e-01	2.050000e-01	3.785853e-02	2.151653e-02	1.447840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.15219317295747425,0.0245450394770457,0.002001279575501669
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.677633e+00	1.152528e-01	8.576383e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.492129e+00	9.425722e-02	4.202571e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.353042e+00	4.878990e-01	5.142829e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.238369e+00	3.810137e-01	2.443850e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.702768e-01	2.413225e-01	1.306688e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.590683e-01	1.427934e-01	6.467403e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.609995e-01	7.725430e-02	9.565039e-04
7.750000e-01	2.250000e-01	2.250000e-01	1.113167e-02	6.313344e-03	5.849138e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.07949421686457854,0.0178547072006705,0.0015185446655966023
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.090013e+01	3.023152e-01	1.953637e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.579678e+00	5.846437e-01	2.206213e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.278861e+00	6.063449e-01	8.323537e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.002962e+00	3.657736e-01	2.292126e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.020327e-02	2.238723e-02	1.070322e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2922749858581712,0.04120296221147596,0.002172402473773538
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.184650e-02	1.037118e-02	1.770103e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.964124e-01	6.228840e-03	6.275721e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.508771e+00	5.256755e-02	1.034483e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.681262e+00	8.514628e-02	1.048475e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.486694e+00	5.067471e-02	5.673301e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.632438e+00	3.561038e-02	9.819710e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.265423e+00	4.117236e-01	2.326273e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.745190e+00	6.553805e-01	1.555646e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.135286e+00	6.597119e-01	4.537709e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.549703e+00	5.529187e-01	3.162974e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.037145e+00	4.125193e-01	2.628793e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.447928e-01	2.836045e-01	2.776927e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.370352e-01	1.578628e-01	6.346444e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.565464e-02	1.312386e-02	1.208242e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.1579429494283192,0.025747990955382105,0.0021215580979014326
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.409296e-01	7.061682e-02	4.914245e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.181181e+00	1.403393e-01	1.450725e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.255942e+00	1.992488e-01	1.748608e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.617376e+00	1.726578e-01	1.446073e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.763831e+00	0.000000e+00	7.823887e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.061155e+00	4.555975e-02	2.138252e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.071896e+00	3.541924e-01	7.391845e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.103696e+00	5.277605e-01	5.095677e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.253231e+00	4.886724e-01	4.775001e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.622807e+00	4.311914e-01	2.599039e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.128549e+00	3.293562e-01	3.120731e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.559870e-01	2.564234e-01	1.407763e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.537082e-01	1.644258e-01	1.249987e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.408960e-01	9.546999e-02	4.804974e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.973988e-02	9.110633e-03	6.551165e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.0736889190528722,0.016278632917673994,0.0018246068277209815
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.041143e+00	7.773949e-01	3.805511e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.348074e+00	9.075583e-01	5.235195e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.298922e+01	5.982964e-01	3.727862e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.259920e+01	9.274805e-02	1.705257e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.902360e+00	2.940596e-01	4.981250e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.913844e+00	8.475518e-01	2.577071e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.542554e+00	8.948007e-01	1.473876e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.947661e+00	7.044890e-01	1.042142e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.891885e+00	5.592560e-01	4.676971e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.170172e+00	3.838452e-01	3.414944e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.849664e-01	2.584521e-01	2.466470e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.869932e-02	1.264840e-02	1.008618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.2808276447452626,0.05099902744449861,0.001250272067786773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.674467e-01	4.173416e-03	5.768551e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.233412e+00	2.597755e-02	1.342165e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.286589e+00	1.540007e-02	2.073076e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.757676e+00	6.812821e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.826690e+00	6.860247e-01	3.148848e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.053805e+00	4.481460e-01	2.056909e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.497542e-01	2.661441e-01	4.225042e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.384751e-01	1.299934e-01	3.916162e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.507076e-02	8.903915e-03	1.390333e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.13696572213039002,0.03064557279975727,0.0008236027269966639
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.331910e+00	3.892278e-02	1.742580e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.957836e+00	6.113633e-02	2.580164e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.182417e+00	0.000000e+00	4.409118e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.053775e+00	4.536536e-01	3.431801e-03
1.860000e-01	3.900000e-02	3.900000e-02	1.933799e+00	5.276388e-01	3.807850e-03
2.660000e-01	4.100000e-02	4.100000e-02	1.087030e+00	3.475888e-01	1.769216e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.038003e-01	2.169667e-01	5.037357e-03
4.280000e-01	4.000000e-02	4.000000e-02	3.266195e-01	1.333397e-01	5.395269e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.310437e-02	1.658176e-02	5.041998e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.05479706873758685,0.017117699035153346,0.0006802742624450395
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.182880e+01	6.303558e-01	2.571444e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.209879e+01	8.024684e-02	5.651326e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.323049e+00	3.172452e-01	1.830671e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.624356e+00	5.875693e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.161684e+00	5.465887e-01	2.102999e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.258066e+00	4.203397e-01	1.295805e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.889462e-01	2.690477e-01	2.303880e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.255057e-02	1.550118e-02	5.720279e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.26740981096230815,0.04592510240999087,0.0012664686178189277
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.927838e-01	0.000000e+00	6.657804e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.170830e+00	3.291510e-02	9.665631e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.829746e+00	2.181863e-03	1.117351e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.493459e+00	5.433776e-02	1.011301e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.994918e+00	3.446860e-02	5.792895e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.165429e+00	8.109893e-03	9.952456e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.995708e+00	3.543039e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.558819e+00	5.400608e-01	3.110491e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.056048e+00	6.217772e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.540286e+00	5.370907e-01	3.117771e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.056719e+00	4.090991e-01	1.620319e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.360250e-01	2.780344e-01	2.186908e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.295403e-01	1.541090e-01	5.060894e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.568738e-02	1.307058e-02	1.128207e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.1365192235235609,0.026699423079922402,0.0010606334416743968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.943958e+00	3.491251e-02	2.075232e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.685357e+00	3.747931e-01	2.201366e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.603182e+00	9.779140e-02	1.971934e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.379362e+00	0.000000e+00	1.424622e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.451380e+00	8.218229e-02	6.311876e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.286896e+00	1.562812e-02	1.007649e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.283900e+00	2.446877e-01	1.038926e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.485373e+00	3.900572e-01	5.994399e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.819201e+00	4.075394e-01	1.823515e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.210086e+00	3.207847e-01	5.609674e-03
3.275000e-01	3.750000e-02	3.750000e-02	7.389149e-01	2.373590e-01	1.259937e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.888439e-01	1.425117e-01	7.095606e-03
7.250000e-01	2.750000e-01	2.750000e-01	3.541890e-02	1.490619e-02	8.822927e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.05774420428930783,0.01593434619760275,0.000854413932072591
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.104527e+01	1.635764e+00	2.201116e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.051474e+01	3.608619e-01	7.585159e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.604173e+01	0.000000e+00	3.299224e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.688287e+01	1.780657e-01	1.032482e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.772892e+00	2.672801e-02	5.093155e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.908119e+00	3.154817e-01	1.314669e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.876069e+00	3.691658e-01	4.828517e-03
6.375000e-02	1.375000e-02	1.375000e-02	2.852879e+00	4.224395e-01	1.838359e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.238751e+00	4.810044e-01	2.029876e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.523590e+00	4.301867e-01	1.320308e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.745732e-01	2.909682e-01	1.744767e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.038528e-02	1.697919e-02	1.117034e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.2818595466575029,0.038534938419151565,0.002020022935738053
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.299020e-01	3.343982e-02	3.550633e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.700131e+00	2.555790e-02	1.022306e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.240862e+00	1.772622e-01	4.063820e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.299697e+00	6.605021e-01	3.892855e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.451551e+00	5.778984e-01	9.851355e-03
4.850000e-01	3.500000e-02	3.500000e-02	8.040993e-01	3.635840e-01	1.816474e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.954921e-01	2.031034e-01	3.921203e-03
7.950000e-01	2.050000e-01	2.050000e-01	3.044897e-02	1.809338e-02	1.038975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.14132748318971222,0.023238687826559745,0.001306618192181419
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.348272e+00	9.522721e-02	8.625422e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.952315e+00	4.773981e-02	2.353437e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.069523e+00	4.715187e-01	2.598897e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.088777e+00	3.364582e-01	1.747906e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.157909e-01	2.199116e-01	1.121919e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.333638e-01	1.355846e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.425647e-01	7.004472e-02	4.962113e-03
7.750000e-01	2.250000e-01	2.250000e-01	9.846806e-03	5.996513e-03	1.083719e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.0745390993515943,0.01683133133657478,0.0009877504145346383
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.183997e+01	1.962287e-01	1.860885e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.963861e+00	5.995091e-01	1.421723e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.020125e+00	5.603771e-01	4.967870e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.355700e-01	3.470652e-01	9.064618e-03
6.025000e-01	3.975000e-01	3.975000e-01	4.626828e-02	2.117136e-02	8.116577e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2787200617672417,0.04106634436958492,0.0014550055339301315
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.615607e-02	1.227332e-02	2.114771e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.398103e-01	2.516001e-02	7.824984e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.911470e+00	2.606778e-02	1.189006e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.178006e+00	3.817424e-02	1.011768e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.774160e+00	4.404934e-02	3.844417e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.620345e+00	2.379697e-01	1.151868e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.063013e+00	5.463958e-01	2.349826e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.466178e+00	6.613478e-01	3.256396e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.890012e+00	6.413019e-01	3.065561e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.346171e+00	4.979321e-01	1.617384e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.952343e-01	3.563193e-01	2.293696e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.655971e-01	2.512738e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.948436e-01	1.442388e-01	7.823712e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.168001e-02	1.168121e-02	2.145077e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.1477818375880722,0.025302566817025737,0.001605873542132208
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.068164e-01	8.004264e-02	6.517040e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.101936e+00	1.816591e-01	1.907408e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.537336e+00	1.777576e-01	2.031473e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.406352e+00	4.193681e-02	1.252655e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.846275e+00	2.190812e-02	4.336226e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.754173e+00	2.583732e-01	1.273287e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.666266e+00	4.524833e-01	6.500949e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.766261e+00	5.191178e-01	2.728474e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.020925e+00	4.719830e-01	3.886448e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.446117e+00	4.134517e-01	1.679098e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.004742e+00	2.942929e-01	1.637030e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.699215e-01	2.137487e-01	1.972107e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.209205e-01	1.617257e-01	8.944581e-03
4.610000e-01	3.600000e-02	3.600000e-02	2.236625e-01	9.352763e-02	1.260880e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.758192e-02	8.392827e-03	2.810033e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.06770754498315773,0.015736470852360906,0.0016063167312131282
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.305943e+00	9.733207e-01	4.984367e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.251973e+01	1.058326e+00	6.328851e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.559399e+01	4.076197e-01	3.534264e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.312299e+01	3.208694e-03	1.334110e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.255500e+00	7.179490e-01	4.313943e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.128569e+00	9.405704e-01	1.537320e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.005572e+00	9.307018e-01	8.705976e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.580376e+00	6.597155e-01	8.309653e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.668644e+00	4.815180e-01	9.135256e-03
1.700000e-01	1.800000e-02	1.800000e-02	1.056912e+00	3.458798e-01	4.382476e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.470296e-01	2.602059e-01	1.659942e-04
6.140000e-01	3.860000e-01	3.860000e-01	2.562020e-02	1.162894e-02	1.283719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.266187729199477,0.05066017287024832,0.0008684189867878
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.363759e-01	9.505900e-03	6.799657e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.634029e+00	1.904461e-02	1.399678e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.285869e+00	1.405127e-01	4.444126e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.554910e+00	7.432900e-01	1.434201e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.649801e+00	6.305831e-01	1.319749e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.320625e-01	4.053323e-01	5.672032e-03
5.350000e-01	3.500000e-02	3.500000e-02	4.803273e-01	2.383931e-01	5.799943e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.003505e-01	1.146898e-01	6.297602e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.161466e-02	7.242471e-03	8.779722e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.12830177770456236,0.030328791566526583,0.0006398329056650498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.750673e+00	3.964037e-02	2.291878e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.944782e+00	3.795581e-02	2.767396e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.718309e+00	2.774081e-02	1.061037e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.775707e+00	5.380897e-01	2.198882e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.817405e+00	5.034968e-01	1.284863e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.003183e+00	3.238217e-01	4.218845e-03
3.475000e-01	4.050000e-02	4.050000e-02	5.639414e-01	2.062939e-01	1.079014e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.079806e-01	1.262219e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.941001e-02	1.537341e-02	6.824821e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.05173575357314896,0.016444382810677068,0.0004814446862598312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.149028e+02	4.222590e-01	3.318520e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.930380e+01	1.494635e-01	3.444689e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.887644e+00	6.287601e-01	9.029264e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.450361e+00	5.818919e-01	1.976630e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.113248e+00	5.162092e-01	1.912697e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.212709e+00	4.021352e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	6.660703e-01	2.729465e-01	1.501363e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.943666e-02	1.413339e-02	5.309562e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2551499657170333,0.046823784656859074,0.0007093575923386441
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.675046e-01	0.000000e+00	7.853733e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.408124e+00	0.000000e+00	1.179821e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.181231e+00	2.030870e-02	1.220549e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.840367e+00	5.660369e-02	9.656653e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.250652e+00	2.807456e-02	4.128519e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.192693e+00	1.649403e-01	3.303814e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.895991e+00	4.888550e-01	2.911059e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.399599e+00	5.960460e-01	2.595341e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.880111e+00	6.066680e-01	2.280893e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.380425e+00	4.968998e-01	1.375656e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.352329e-01	3.658133e-01	1.560656e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.698813e-01	2.509834e-01	4.391086e-05
5.700000e-01	3.000000e-02	3.000000e-02	2.907997e-01	1.427226e-01	2.981487e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.180769e-02	1.159728e-02	4.274904e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.12796932161349905,0.02649021750321362,0.0007601390688777854
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.135584e+00	1.185169e-02	2.550631e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.324683e+00	2.553258e-01	2.612707e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.627576e+00	3.406598e-02	2.281747e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.714937e+00	5.822214e-02	1.228595e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.271243e+00	8.474320e-02	4.044536e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.939372e+00	9.795428e-02	9.638349e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.031386e+00	3.766681e-01	3.249328e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.347840e+00	4.350818e-01	3.447175e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.686869e+00	3.936363e-01	2.889859e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.102663e+00	2.948927e-01	1.714158e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.747027e-01	2.166591e-01	9.295923e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.640211e-01	1.417031e-01	6.073363e-03
7.250000e-01	2.750000e-01	2.750000e-01	3.261828e-02	1.455317e-02	8.312319e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.053983943570561924,0.015367476249654267,0.0008687559856116814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.097279e+02	3.623207e-01	2.490674e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.090254e+01	3.047916e-01	6.372327e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.460318e+01	1.456061e-01	2.313487e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.488652e+01	1.121554e-01	6.446145e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.649599e+00	2.545085e-01	2.484523e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.447481e+00	4.366114e-01	8.508113e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.708145e+00	4.364039e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.734408e+00	4.234417e-01	3.672973e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.128015e+00	4.560365e-01	4.865981e-03
1.375000e-01	2.250000e-02	2.250000e-02	1.427161e+00	4.063028e-01	1.925383e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.233599e-01	2.886134e-01	1.440604e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.701054e-02	1.588376e-02	1.258536e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2625945623953454,0.03821593748406238,0.001542854021294282
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.160361e+00	2.735209e-02	4.390826e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.842596e+00	3.652278e-02	9.055317e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.953992e+00	4.265536e-01	2.879195e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.008730e+00	6.623588e-01	9.543680e-03
4.150000e-01	3.500000e-02	3.500000e-02	1.241253e+00	4.955516e-01	1.240148e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.836375e-01	3.127104e-01	1.241332e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.317559e-01	1.740131e-01	5.232484e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.454262e-02	1.563312e-02	7.797179e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.13179713867915668,0.022362158501144952,0.0009852078780769047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.931460e+00	4.879430e-02	9.052376e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.467362e+00	1.757494e-01	6.422990e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.825798e+00	4.320038e-01	2.495890e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.911627e-01	3.107433e-01	7.706584e-03
3.425000e-01	3.750000e-02	3.750000e-02	5.501979e-01	1.964838e-01	7.152933e-03
4.200000e-01	4.000000e-02	4.000000e-02	3.056340e-01	1.233507e-01	4.302659e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.298016e-01	6.774951e-02	1.312133e-03
7.750000e-01	2.250000e-01	2.250000e-01	8.318149e-03	5.398289e-03	6.066258e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.07014757891425315,0.01590566069169412,0.000671060040858748
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.266300e+01	1.303328e-01	1.766060e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.387204e+00	6.115326e-01	1.114366e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.833627e+00	5.118681e-01	1.664313e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.632055e-01	3.220131e-01	1.013391e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.260133e-02	2.012989e-02	6.329825e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.26334227371525504,0.04355419561530888,0.0012340867292821578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.176072e-01	4.738135e-04	3.114322e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.210147e-01	3.915339e-02	1.149988e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.488439e+00	3.835413e-02	1.430919e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.660508e+00	4.025773e-02	7.959316e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.861663e+00	8.553738e-02	9.123481e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.448648e+00	5.740131e-01	4.109145e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.812609e+00	7.261810e-01	6.323438e-03
3.300000e-01	2.000000e-02	2.000000e-02	2.178723e+00	6.835659e-01	3.138633e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.645093e+00	5.590798e-01	1.404104e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.176316e+00	4.565821e-01	1.947996e-02
4.650000e-01	2.500000e-02	2.500000e-02	7.653723e-01	3.190724e-01	1.401102e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.811726e-01	2.239543e-01	1.340035e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.466603e-01	1.217128e-01	4.407241e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.780702e-02	1.022791e-02	3.577180e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.13754422838770264,0.024649485092347906,0.0011454675653589652
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.800120e-01	7.995762e-02	8.288849e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.465858e+00	1.993263e-01	2.276208e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.819876e+00	1.586056e-01	2.133852e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.868631e+00	5.558972e-02	1.002584e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.635369e+00	4.838666e-02	2.697413e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.377859e+00	4.165732e-01	4.582956e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.305139e+00	5.404648e-01	5.085299e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.467278e+00	5.263739e-01	2.477064e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.788391e+00	4.109972e-01	1.418451e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.303052e+00	3.659762e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	8.930601e-01	2.616406e-01	2.766669e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.109896e-01	2.094962e-01	9.830231e-03
3.935000e-01	3.150000e-02	3.150000e-02	3.753633e-01	1.394393e-01	1.531680e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.006678e-01	8.409002e-02	4.606267e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.547836e-02	8.201681e-03	1.260198e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.06300696920220787,0.0151444466850226,0.0008470980530144584
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.046981e+00	8.808745e-01	5.791556e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.567781e+01	1.028311e+00	6.585678e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.687821e+01	1.658966e-01	3.308690e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.302752e+01	2.043936e-01	8.841995e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.745208e+00	7.510096e-01	3.079232e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.677942e+00	9.554427e-01	1.459426e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.616538e+00	8.017637e-01	7.159278e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.343862e+00	5.972467e-01	1.946278e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.507492e+00	4.435896e-01	2.606164e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.735282e-01	3.293048e-01	4.058552e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.984280e-01	2.399245e-01	1.271957e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.301332e-02	1.147518e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.25093671543991025,0.04904443363704317,0.0007090800224924254
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.763283e-01	0.000000e+00	8.090255e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.004911e+00	1.251781e-02	1.297686e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.199159e+00	3.707017e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.372080e+00	7.351957e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.475695e+00	5.676526e-01	1.625771e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.076488e-01	3.571745e-01	1.456620e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.091440e-01	2.051503e-01	8.962380e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.670124e-01	1.023284e-01	1.159053e-03
8.200000e-01	1.800000e-01	1.800000e-01	9.102071e-03	5.930081e-03	5.112235e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.12007843272134293,0.02904663167091448,0.0004662919240012581
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.733606e+00	2.363135e-02	3.092649e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.428348e+00	0.000000e+00	2.383337e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.160181e+00	2.941080e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.602953e+00	5.422911e-01	1.017684e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.729773e+00	4.632821e-01	4.054679e-03
2.660000e-01	4.100000e-02	4.100000e-02	9.325132e-01	2.922295e-01	1.266297e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.185181e-01	1.873379e-01	1.800014e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.822740e-01	1.158200e-01	6.417746e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.621337e-02	1.473861e-02	1.686829e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.048731410816077986,0.015508258539414753,0.0005199523941958051
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.392113e+02	3.351668e-01	3.804506e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.499698e+01	6.920456e-02	1.334645e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.035293e+00	8.106302e-01	2.856325e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.292033e+00	5.186135e-01	2.500119e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.067791e+00	4.715198e-01	7.424933e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.151520e+00	3.679812e-01	7.610408e-03
2.035000e-01	2.650000e-02	2.650000e-02	6.312179e-01	2.496582e-01	1.146247e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.673395e-02	1.381538e-02	7.897129e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.24141586439686685,0.04789762336621428,0.0005415826057348638
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.201507e-01	0.000000e+00	1.057102e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.788809e+00	1.029093e-03	1.527306e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.602100e+00	1.254952e-03	1.325826e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.189032e+00	2.449084e-02	7.811022e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.379452e+00	5.969932e-02	1.169739e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.127645e+00	4.063991e-01	1.418677e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.717360e+00	6.107898e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.241620e+00	6.608254e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.693292e+00	5.506805e-01	1.826265e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.251756e+00	4.533876e-01	1.156920e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.258637e-01	3.375042e-01	6.142656e-03
5.100000e-01	3.000000e-02	3.000000e-02	4.921488e-01	2.200229e-01	1.738740e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.461744e-01	1.202518e-01	3.801706e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.807465e-02	1.036644e-02	4.538055e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.11965254809163399,0.025855419066610874,0.00014445505442432782
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.213033e+00	0.000000e+00	3.548664e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.156064e+00	7.863515e-02	3.042968e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.144045e+00	0.000000e+00	1.846004e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.486483e+00	6.201533e-02	7.858386e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.889615e+00	6.420727e-02	9.381545e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.592987e+00	2.833684e-01	2.566802e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.806172e+00	4.090001e-01	9.193147e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.226299e+00	4.325446e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.594893e+00	3.716041e-01	7.234659e-03
2.575000e-01	3.250000e-02	3.250000e-02	1.030990e+00	2.823676e-01	6.161195e-03
3.275000e-01	3.750000e-02	3.750000e-02	6.216324e-01	2.026613e-01	8.335575e-04
4.075000e-01	4.250000e-02	4.250000e-02	3.309301e-01	1.217666e-01	1.436340e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.903344e-02	1.349963e-02	4.541637e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.05059849388413232,0.014634038764740197,6.204886657916464e-05
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.302874e+02	0.000000e+00	2.857722e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.876074e+01	1.502113e-01	4.238952e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.152181e+01	0.000000e+00	1.820463e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.304932e+01	3.768242e-01	3.656728e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.922641e+00	3.972277e-01	1.192112e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.122994e+00	4.473227e-01	5.873903e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.441594e+00	4.097166e-01	1.323303e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.578205e+00	3.791068e-01	1.924565e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.052722e+00	4.526275e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.346819e+00	3.793292e-01	2.712249e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.895327e-01	2.881042e-01	4.585183e-03
6.050000e-01	3.950000e-01	3.950000e-01	3.377484e-02	1.491169e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.24168724369782835,0.03763342020121968,0.0007601690994853694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.598076e+00	1.206207e-02	5.503555e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.757456e+00	8.714443e-02	6.799553e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.612703e+00	5.192006e-01	4.029109e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.727254e+00	6.327374e-01	0.000000e+00
4.150000e-01	3.500000e-02	3.500000e-02	1.055469e+00	4.480421e-01	1.259604e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.766314e-01	2.703150e-01	3.148861e-03
5.550000e-01	3.500000e-02	3.500000e-02	2.736036e-01	1.530483e-01	1.118431e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.904138e-02	1.273742e-02	4.974023e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.12279839447923399,0.02107227006704343,0.0005782744694277364
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.465803e+00	2.821834e-02	8.988462e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.052578e+00	2.697380e-01	2.781290e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.594443e+00	4.257123e-01	1.272188e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.966798e-01	2.958507e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.910987e-01	1.758358e-01	1.270354e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.694080e-01	1.176184e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.140174e-01	6.133899e-02	4.115133e-03
7.750000e-01	2.250000e-01	2.250000e-01	7.554602e-03	5.128355e-03	6.629070e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.06582884853502019,0.014850041643300435,0.0004116226967242065
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.337387e+01	5.454523e-02	1.709093e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.912429e+00	6.902534e-01	0.000000e+00
1.200000e-01	3.000000e-02	3.000000e-02	1.671869e+00	4.787346e-01	5.277765e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.027902e-01	2.924853e-01	4.099247e-03
6.025000e-01	3.975000e-01	3.975000e-01	3.816804e-02	1.881597e-02	2.553011e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.24763917887586953,0.04058744206747436,0.001027066146896377
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.482415e-01	1.259273e-02	2.918903e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.288122e+00	2.194106e-03	1.268875e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.195885e+00	2.469993e-02	1.502951e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.096840e+00	4.950451e-02	5.888090e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.881284e+00	3.298173e-01	7.586980e-03
2.500000e-01	2.000000e-02	2.000000e-02	3.151875e+00	6.025949e-01	4.464382e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.472440e+00	6.877709e-01	2.038242e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.890026e+00	5.963684e-01	1.157550e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.415715e+00	5.028558e-01	1.931047e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.010178e+00	3.951269e-01	4.366606e-03
4.650000e-01	2.500000e-02	2.500000e-02	6.681385e-01	2.918112e-01	1.824804e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.033285e-01	1.918817e-01	2.140899e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.120900e-01	1.103507e-01	3.854884e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.432298e-02	8.531809e-03	3.479783e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.12683487299411408,0.023915854405735543,0.0008606531142146545
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.550696e+00	1.038853e-01	1.104435e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.387880e+00	1.546647e-01	3.019311e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.003457e+00	8.371498e-02	1.921485e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.803487e+00	1.523246e-01	4.847409e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.247547e+00	2.769095e-01	2.048034e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.929811e+00	4.650899e-01	4.402803e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.963685e+00	5.895856e-01	5.728666e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.171156e+00	5.078111e-01	2.080728e-03
2.025000e-01	1.750000e-02	1.750000e-02	1.565841e+00	3.813025e-01	1.721689e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.148228e+00	3.335183e-01	6.083138e-03
2.835000e-01	2.350000e-02	2.350000e-02	8.075424e-01	2.466626e-01	1.813989e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.369084e-01	1.857669e-01	2.063610e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.336898e-01	1.289337e-01	1.324899e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.800744e-01	8.307110e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.392182e-02	7.405434e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.058266952191921136,0.01440216518590013,0.0006840050239513701
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.822732e+00	9.366888e-01	7.494440e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.960292e+01	8.025904e-01	7.102171e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.818321e+01	1.427889e-01	2.931795e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.245278e+01	5.833040e-01	6.585167e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.057378e+00	1.033541e+00	1.702273e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.065668e+00	8.650716e-01	3.209657e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.232399e+00	7.216335e-01	3.882364e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.087972e+00	5.609431e-01	1.100090e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.381966e+00	4.096637e-01	5.039098e-03
1.700000e-01	1.800000e-02	1.800000e-02	8.846189e-01	2.987822e-01	3.078777e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.402438e-01	2.194046e-01	2.132933e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.120645e-02	1.092024e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.23468308467456409,0.04883789720587631,0.0001350176219271082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.244105e+00	0.000000e+00	1.021813e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.292904e+00	2.839341e-02	1.077084e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.033989e+00	5.275733e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.145514e+00	7.150378e-01	8.375999e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.310797e+00	5.311295e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	7.083348e-01	3.172937e-01	1.420006e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.470395e-01	1.838674e-01	4.860103e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.354476e-01	8.698862e-02	3.365617e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.923191e-03	4.831125e-03	3.556826e-06
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.11139668762845406,0.028449028488487904,0.00023103846132276062
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.544945e+00	0.000000e+00	4.354123e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.283910e+00	5.188630e-02	1.574586e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.619542e+00	4.061834e-01	3.511887e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.517972e+00	5.543123e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.603605e+00	4.498400e-01	1.655091e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.674190e-01	2.813428e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.666047e-01	1.684079e-01	1.426439e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.545331e-01	1.137281e-01	6.037849e-04
7.340000e-01	2.660000e-01	2.660000e-01	2.331323e-02	1.346819e-02	5.836647e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.04583828887323428,0.014973325879507143,0.0003532420879596501
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.611789e+02	4.801143e-01	4.028296e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.057295e+01	2.190904e-01	7.214501e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.690787e+00	8.488934e-01	1.604990e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.170402e+00	4.618665e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.987210e+00	4.688881e-01	9.150235e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.094422e+00	3.559661e-01	8.091891e-03
2.035000e-01	2.650000e-02	2.650000e-02	5.838297e-01	2.425013e-01	1.375680e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.450930e-02	1.302375e-02	6.924097e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.2277677739759378,0.04593822913301243,0.0002763422411976857
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.991105e-01	5.394573e-03	1.029762e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.237467e+00	1.506104e-02	1.552720e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.072848e+00	0.000000e+00	1.341421e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.482445e+00	0.000000e+00	6.763229e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.448450e+00	1.434110e-01	5.216587e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.999291e+00	5.088310e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.554622e+00	6.289018e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.046461e+00	6.139421e-01	7.445325e-03
3.450000e-01	2.500000e-02	2.500000e-02	1.536523e+00	5.229664e-01	1.685894e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.101998e+00	4.168184e-01	2.296286e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.321705e-01	3.158665e-01	1.730585e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.220680e-01	1.978190e-01	1.957497e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.126648e-01	1.113891e-01	4.492863e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.478175e-02	8.675518e-03	2.261759e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.11104353941140795,0.025417023032485178,0.0002402614723472224
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.376597e+00	1.053758e-01	3.971894e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.092284e+01	0.000000e+00	3.592633e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.722079e+00	3.515520e-02	1.905116e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.299115e+00	1.031448e-01	5.081499e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.390098e+00	1.603745e-01	3.231620e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.254003e+00	3.276363e-01	3.321330e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.683707e+00	4.427071e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.105356e+00	4.710833e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.473716e+00	3.598782e-01	7.835150e-03
2.575000e-01	3.250000e-02	3.250000e-02	9.399322e-01	2.733042e-01	1.707953e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.606005e-01	1.882307e-01	7.965685e-03
4.075000e-01	4.250000e-02	4.250000e-02	2.995890e-01	1.180946e-01	1.025449e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.591266e-02	1.258986e-02	1.369696e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.04715378038638544,0.014142157232970236,0.0001983922355395587
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.512179e+02	0.000000e+00	3.160692e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.416542e+01	8.160788e-01	2.969028e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.881491e+01	2.537613e-01	5.441056e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.174883e+01	5.834408e-01	3.545910e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.395412e+00	6.070329e-01	1.438402e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.867937e+00	5.275013e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	3.258038e+00	3.912074e-01	3.490310e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.454611e+00	3.694487e-01	3.302843e-03
9.625000e-02	1.875000e-02	1.875000e-02	1.925948e+00	4.318769e-01	6.487391e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.267167e+00	3.615840e-01	6.418922e-03
1.850000e-01	2.500000e-02	2.500000e-02	7.228209e-01	2.599247e-01	1.593921e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.106517e-02	1.439356e-02	1.580057e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.2279251781811147,0.03740552579107417,8.83386494559546e-05
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.936301e+00	1.517981e-02	5.966050e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.507839e+00	5.354131e-02	5.375346e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.464569e+00	6.062663e-01	0.000000e+00
3.500000e-01	3.000000e-02	3.000000e-02	1.530619e+00	5.463373e-01	6.011294e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.472236e-01	4.012681e-01	1.423451e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.098872e-01	2.620653e-01	9.220314e-03
5.550000e-01	3.500000e-02	3.500000e-02	2.430386e-01	1.477361e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.666884e-02	1.193238e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.11827859436802476,0.02038820303943316,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.749703e+00	0.000000e+00	8.647725e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.789093e+00	2.867333e-01	0.000000e+00
1.975000e-01	3.250000e-02	3.250000e-02	1.500699e+00	3.892700e-01	3.254410e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.501572e-01	2.618924e-01	1.191334e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.668626e-01	1.808080e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.491777e-01	1.126976e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	1.037554e-01	5.902442e-02	1.692585e-03
7.750000e-01	2.250000e-01	2.250000e-01	7.425390e-03	5.658756e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.06434354286501573,0.014799027414336495,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.371041e+01	1.325692e-02	1.608526e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.656709e+00	5.643151e-01	4.393077e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.593379e+00	4.511476e-01	1.807817e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.808406e-01	2.924425e-01	0.000000e+00
6.025000e-01	3.975000e-01	3.975000e-01	3.731091e-02	1.920963e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.23648443160909532,0.04017403155450841,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.967274e-01	6.361531e-03	3.527788e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.709935e+00	1.604473e-02	1.458059e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.730308e+00	7.424140e-02	1.399568e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.182913e+00	1.025698e-01	4.185813e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.718443e+00	3.843360e-01	4.759396e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.954608e+00	6.563846e-01	6.059913e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.269347e+00	6.716549e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.675731e+00	5.426986e-01	2.524237e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.278563e+00	4.888310e-01	8.838746e-03
4.150000e-01	2.500000e-02	2.500000e-02	8.998975e-01	3.606410e-01	2.815047e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.033686e-01	2.742578e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	3.747474e-01	1.915829e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.883350e-01	1.030360e-01	5.536974e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.275593e-02	8.317933e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.1208139831390585,0.02380907538625386,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.253581e+00	1.137240e-01	1.421472e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.003205e+00	1.768266e-01	3.342208e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.096010e+00	7.908239e-02	1.572356e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.442175e+00	1.692220e-01	3.676844e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.878472e+00	3.494635e-01	5.629501e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.657844e+00	4.915474e-01	3.819456e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.716859e+00	4.906606e-01	4.083450e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.003472e+00	4.328214e-01	2.526244e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.476287e+00	3.939066e-01	6.160830e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.062095e+00	2.887261e-01	2.286799e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.832471e-01	2.575881e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	5.142568e-01	1.940655e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	3.185854e-01	1.303956e-01	8.538474e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.703743e-01	8.238682e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.281262e-02	7.652112e-03	1.204957e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.05543080789635205,0.014044587685826032,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.309795e+01	1.436720e+00	8.405170e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.273914e+01	2.248267e-01	7.185735e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.828163e+01	8.706711e-02	2.294061e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.160045e+01	6.273085e-01	4.540602e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.368950e+00	1.092718e+00	2.875611e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.624903e+00	8.046653e-01	1.537006e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.054078e+00	6.653511e-01	3.419024e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.989006e+00	5.036271e-01	6.255577e-03
1.360000e-01	1.600000e-02	1.600000e-02	1.316597e+00	3.829758e-01	1.054093e-03
1.700000e-01	1.800000e-02	1.800000e-02	8.641868e-01	3.235370e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	5.319340e-01	2.367209e-01	5.153253e-03
6.140000e-01	3.860000e-01	3.860000e-01	1.966176e-02	1.066944e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.22376322865536008,0.04688953083759123,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.577685e+00	4.101402e-04	1.133232e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.323269e+00	0.000000e+00	8.854002e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.938922e+00	5.870382e-01	7.704196e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.035962e+00	6.538791e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.188886e+00	4.713576e-01	1.331185e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.390339e-01	2.921747e-01	1.354496e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.133141e-01	1.768995e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.130498e-01	7.449075e-02	4.698525e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.389710e-03	4.953275e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.10697971893054312,0.027384606396878133,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.175676e+01	2.680935e-02	4.982805e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.394936e+00	0.000000e+00	1.092426e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.467998e+00	4.480099e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.522529e+00	5.115729e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.557024e+00	3.943076e-01	3.539152e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.262001e-01	2.540459e-01	2.626775e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.519473e-01	1.816653e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.312194e-01	1.065212e-01	3.519818e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.158600e-02	1.361648e-02	2.782575e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.04463454190491213,0.014491894425562316,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.688793e+02	0.000000e+00	3.971936e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.842917e+01	9.428247e-01	3.042387e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.722430e+00	7.662759e-01	4.716033e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.195914e+00	4.165514e-01	2.352919e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.974689e+00	4.253514e-01	3.073270e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.061844e+00	3.355632e-01	7.665231e-03
2.035000e-01	2.650000e-02	2.650000e-02	5.674118e-01	2.358810e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	2.313007e-02	1.362107e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.218460565184478,0.04535919160728946,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.088525e+00	2.654223e-02	1.154654e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.607703e+00	0.000000e+00	1.728495e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.426278e+00	4.084367e-02	1.197658e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.537201e+00	0.000000e+00	4.673694e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.362452e+00	2.666967e-01	5.926743e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.923179e+00	4.941445e-01	4.260037e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.457518e+00	5.947053e-01	1.568225e-03
2.950000e-01	2.500000e-02	2.500000e-02	1.933546e+00	6.151723e-01	1.967399e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.403839e+00	5.013830e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.010105e+00	3.959632e-01	4.968937e-03
4.500000e-01	3.000000e-02	3.000000e-02	6.695336e-01	2.877875e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.911602e-01	1.930273e-01	6.137496e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.927790e-01	1.041536e-01	1.327818e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.311043e-02	8.497575e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.1066626006641635,0.024918908540122617,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.147009e+01	0.000000e+00	4.669921e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.182008e+01	2.603698e-02	3.494768e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.509840e+00	7.833353e-02	1.151820e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.662755e+00	0.000000e+00	2.313710e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.054182e+00	1.774694e-01	9.347704e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.170598e+00	3.579010e-01	7.797720e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.616580e+00	4.241758e-01	4.663271e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.055134e+00	4.238824e-01	9.478641e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.404522e+00	3.247651e-01	3.829708e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.082466e-01	2.709601e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.354338e-01	1.999475e-01	3.468343e-03
4.075000e-01	4.250000e-02	4.250000e-02	2.880347e-01	1.203168e-01	3.270567e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.394948e-02	1.283566e-02	2.638638e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.04589299444267393,0.013962535504863496,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.620898e+02	0.000000e+00	3.125334e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.980497e+01	1.738320e-01	2.026910e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.751359e+01	4.609727e-01	6.202346e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.132339e+01	4.307433e-01	2.853201e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.161606e+00	5.609320e-01	4.161500e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.665490e+00	4.094812e-01	3.553993e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.227251e+00	3.817109e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.399825e+00	3.150711e-01	7.365769e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.895548e+00	4.219316e-01	1.556758e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.229268e+00	3.560560e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	7.043561e-01	2.631031e-01	1.262103e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.005239e-02	1.511236e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.20933028112255286,0.03465861180114549,0.0007586432528197684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.400508e+00	9.477775e-03	6.366832e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.200628e+00	4.233676e-02	2.348222e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.119918e+00	6.165657e-01	3.624461e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.337287e+00	4.987855e-01	8.796302e-04
4.150000e-01	3.500000e-02	3.500000e-02	8.200699e-01	3.411262e-01	2.387527e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.388666e-01	2.167732e-01	1.251917e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.032804e-01	1.250385e-01	0.000000e+00
7.950000e-01	2.050000e-01	2.050000e-01	1.189447e-02	8.456300e-03	1.680252e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.11163489082200984,0.018269199161727492,0.0007788843406272006
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.139010e+00	4.206858e-02	8.030128e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.492436e+00	3.268931e-01	1.938528e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.323936e+00	3.460102e-01	3.796019e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.813098e-01	2.447615e-01	1.682510e-03
3.425000e-01	3.750000e-02	3.750000e-02	4.238243e-01	1.490910e-01	1.254116e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.318792e-01	1.026967e-01	0.000000e+00
5.050000e-01	4.500000e-02	4.500000e-02	8.913302e-02	5.041302e-02	1.114088e-02
7.750000e-01	2.250000e-01	2.250000e-01	6.321402e-03	4.639495e-03	2.276867e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.06040413864905273,0.013030667219398405,0.000778854538202596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.428747e+01	7.368111e-02	1.462286e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.255492e+00	5.290822e-01	5.975960e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.498080e+00	4.181925e-01	0.000000e+00
1.775000e-01	2.750000e-02	2.750000e-02	7.201585e-01	2.572564e-01	3.385532e-03
6.025000e-01	3.975000e-01	3.975000e-01	3.259521e-02	1.675694e-02	1.401719e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.22032639897260065,0.03849333583516354,0.0005095470241877342
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.760102e-01	4.695336e-02	4.922729e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.490517e+00	0.000000e+00	1.800309e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.278305e+00	5.096874e-02	1.021940e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.060936e+00	9.071903e-02	1.271113e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.391688e+00	6.048177e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.617357e+00	6.715982e-01	1.967906e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.976208e+00	6.125961e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	1.482379e+00	4.879849e-01	4.161417e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.140767e+00	4.214434e-01	2.550137e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.010948e-01	3.221605e-01	1.300883e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.302828e-01	2.427860e-01	1.438791e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.102158e-01	1.593132e-01	3.077336e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.534515e-01	9.039844e-02	7.038541e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.302911e-03	5.615035e-03	1.059453e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.11057075625444852,0.022076247001234534,0.0007528681182068508
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.171069e+00	2.124247e-01	2.020392e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.505770e+00	0.000000e+00	3.148288e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.069212e+00	1.780238e-01	7.801483e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.784602e+00	1.484003e-01	2.947052e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.404863e+00	5.444308e-01	7.287909e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.280727e+00	5.840403e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.426122e+00	4.961055e-01	0.000000e+00
1.685000e-01	1.650000e-02	1.650000e-02	1.767371e+00	3.941000e-01	2.713909e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.309134e+00	3.290954e-01	2.874261e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.842992e-01	2.919748e-01	5.927867e-03
2.835000e-01	2.350000e-02	2.350000e-02	6.970990e-01	2.246030e-01	1.936109e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.700038e-01	1.680676e-01	9.177953e-03
3.935000e-01	3.150000e-02	3.150000e-02	2.879843e-01	1.154029e-01	1.046614e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.484150e-01	6.704016e-02	1.125353e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.054901e-02	6.073638e-03	9.218978e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.050722271935545495,0.012576229840027743,0.000596380470568772
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.961400e+01	1.728760e+00	1.066350e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.635203e+01	0.000000e+00	6.569278e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.765584e+01	3.231041e-01	1.214526e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.068868e+01	9.144077e-01	2.136875e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.632135e+00	9.822100e-01	1.057339e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.167153e+00	7.995228e-01	5.717474e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.729130e+00	6.125135e-01	5.814603e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.823190e+00	4.657256e-01	1.373970e-04
1.360000e-01	1.600000e-02	1.600000e-02	1.193947e+00	3.536383e-01	1.829685e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.075317e-01	2.882783e-01	9.940736e-03
2.080000e-01	2.000000e-02	2.000000e-02	4.807496e-01	1.987788e-01	1.530766e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.715974e-02	9.233966e-03	1.911738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.20695255668362528,0.04470724616321131,0.00035936030828637167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.173697e+00	3.227148e-03	1.330696e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.257398e+00	4.224173e-02	5.359879e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.772602e+00	6.260756e-01	2.721574e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.818562e+00	6.266556e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	1.060052e+00	4.208091e-01	2.270470e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.489400e-01	2.506192e-01	5.788588e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.632781e-01	1.496719e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	9.020404e-02	6.117109e-02	8.174178e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.561859e-03	2.612452e-03	1.022299e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.09884619808679483,0.025241579300489703,0.0007217325500360472
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.512625e+01	4.322721e-02	5.513342e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.441814e+00	9.063922e-02	4.391680e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.204369e+00	4.168301e-01	1.555348e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.436452e+00	4.986131e-01	2.543381e-03
1.860000e-01	3.900000e-02	3.900000e-02	1.406244e+00	3.689314e-01	9.167180e-03
2.660000e-01	4.100000e-02	4.100000e-02	7.727805e-01	2.473529e-01	1.801519e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.154587e-01	1.514307e-01	7.152046e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.132041e-01	9.386279e-02	4.286088e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.797935e-02	1.125388e-02	2.007653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.04111326730678176,0.012883044576758568,0.0008945624734004107
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.833011e+02	6.573755e-01	3.702252e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.703363e+01	1.113361e+00	1.717389e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.440273e+00	7.654031e-01	0.000000e+00
4.250000e-02	1.750000e-02	1.750000e-02	3.005838e+00	3.586162e-01	1.877567e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.870771e+00	4.067950e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	9.961636e-01	3.013797e-01	1.908384e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.271416e-01	2.082225e-01	0.000000e+00
6.150000e-01	3.850000e-01	3.850000e-01	1.976680e-02	1.144807e-02	1.802792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.20443306275351678,0.04375751738370695,0.0005614114227253109
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.508871e+00	1.275002e-03	1.379556e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.200024e+00	2.300715e-02	1.871666e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.654791e+00	1.029630e-02	9.299305e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.574789e+00	1.565080e-03	1.390187e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.240591e+00	4.435369e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.750820e+00	6.132260e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.250298e+00	5.841697e-01	2.064082e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.759075e+00	5.579384e-01	6.544236e-03
3.450000e-01	2.500000e-02	2.500000e-02	1.274063e+00	4.415441e-01	4.613208e-02
3.950000e-01	2.500000e-02	2.500000e-02	9.346183e-01	3.711336e-01	2.358174e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.892354e-01	2.509399e-01	1.451265e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.320985e-01	1.622155e-01	4.131825e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.571196e-01	9.291566e-02	6.377262e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.540442e-03	5.700831e-03	1.035791e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.09832083755141971,0.023225422992669317,0.0006578572575422909
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.583872e+01	1.117441e-01	6.021270e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.214435e+01	3.758081e-03	2.737856e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.730103e+00	1.565666e-01	5.683258e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.084134e+00	9.791632e-02	2.397154e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.819159e+00	4.058485e-01	0.000000e+00
8.250000e-02	1.250000e-02	1.250000e-02	2.944690e+00	3.395102e-01	8.281801e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.490733e+00	4.747785e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.878697e+00	4.116797e-01	3.197698e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.303725e+00	3.172105e-01	2.195136e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.384620e-01	2.366972e-01	1.006580e-02
3.275000e-01	3.750000e-02	3.750000e-02	4.967738e-01	1.761051e-01	5.281636e-03
4.075000e-01	4.250000e-02	4.250000e-02	2.612082e-01	1.104579e-01	1.431329e-02
7.250000e-01	2.750000e-01	2.750000e-01	1.985207e-02	9.857067e-03	2.084445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.04221490340403264,0.012717654457823344,0.0009677733473463929
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.782723e+02	3.255737e-01	3.234453e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.711577e+01	7.922487e-01	6.493548e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.599275e+01	5.717139e-01	4.103853e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.079452e+01	9.259425e-01	2.874414e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.819988e+00	5.994663e-01	3.622057e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.322434e+00	3.603659e-01	1.302620e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.002476e+00	3.506420e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.231233e+00	2.937446e-01	4.406130e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.814699e+00	4.160318e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.159367e+00	3.331864e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	6.507795e-01	2.387991e-01	2.222555e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.624171e-02	1.292927e-02	2.328717e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL2_MUR1_MUF1_ResExp0.16_Lund.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.3552056772410177,0.047180035376383656,0.008587516241726156
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.083773e-01	4.812092e-02	1.812071e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.803032e+00	1.978820e-01	1.194567e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.224629e+00	8.335992e-02	7.699260e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.506698e+00	4.264057e-01	6.690107e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.758700e+00	9.243062e-01	1.378792e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.619076e+00	7.107891e-01	1.271428e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.736796e-01	3.715477e-01	7.408707e-02
7.950000e-01	2.050000e-01	2.050000e-01	5.757439e-02	3.254004e-02	5.108815e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.2012167214022709,0.03308959406616477,0.009126031032848925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.448389e+00	2.445405e-01	8.342962e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.622649e+00	2.798590e-01	9.316447e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.878629e+00	4.913576e-01	2.276348e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.202155e+00	6.659235e-01	2.153245e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.108038e+00	4.102260e-01	1.222611e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.496448e-01	2.222837e-01	5.150833e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.234428e-01	1.056273e-01	1.930858e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.356305e-02	7.913717e-03	1.701489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.12360730617069701,0.033027200745179244,0.011422723417705505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.549787e+00	8.081944e-01	2.556543e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.691847e+00	4.379726e-01	9.215095e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.716446e+00	1.142839e+00	4.825079e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.016691e+00	7.896589e-01	3.111915e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.922268e-02	4.530098e-02	1.492153e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.34334040991484327,0.047687741706928466,0.00712251156743976
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.734878e-02	6.916405e-03	7.358851e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.809490e-01	4.302812e-02	3.317966e-01
1.300000e-01	2.000000e-02	2.000000e-02	5.902722e-01	8.058681e-02	7.878049e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.304392e+00	1.268330e-01	1.116574e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.197818e+00	1.320111e-01	1.095488e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.967125e+00	1.133954e-01	6.098652e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.355275e+00	3.904695e-02	1.436994e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.338729e+00	4.296719e-01	2.042814e-02
3.700000e-01	2.000000e-02	2.000000e-02	3.025263e+00	7.385631e-01	5.839413e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.426907e+00	7.839837e-01	8.690233e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.725180e+00	6.582637e-01	9.161668e-02
5.150000e-01	2.500000e-02	2.500000e-02	1.111241e+00	4.582225e-01	8.636425e-02
5.700000e-01	3.000000e-02	3.000000e-02	6.081008e-01	2.740182e-01	4.864864e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.626064e-02	2.346519e-02	7.313375e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.20528069444005212,0.03424961982142802,0.0076961028273347665
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.094324e-01	1.786196e-02	2.259394e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.087794e-01	6.166573e-02	7.971967e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.314648e+00	1.733987e-01	1.440580e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.436923e+00	3.139971e-01	1.733057e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.536554e+00	3.604748e-01	1.538457e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.255989e+00	3.017380e-01	9.180185e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.393123e+00	1.409572e-01	3.139292e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.074150e+00	3.373669e-01	8.327593e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.418565e+00	5.937941e-01	8.969904e-02
2.400000e-01	2.000000e-02	2.000000e-02	2.665642e+00	6.622820e-01	1.320791e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.910339e+00	5.593941e-01	1.289329e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.261481e+00	4.137550e-01	1.076836e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.603754e-01	2.720116e-01	6.955823e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.960441e-01	1.607472e-01	4.005525e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.179775e-02	1.413222e-02	4.489032e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.11410069423496212,0.027835319388312227,0.009280301624523327
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.604482e-01	3.299821e-02	1.494157e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.952333e+00	2.847666e-01	2.862929e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.008810e+00	5.803296e-01	3.771526e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.211093e+00	9.730931e-01	3.477279e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.563895e+00	9.179602e-01	2.117814e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.730703e+00	4.721641e-01	6.461496e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.784769e+00	7.074046e-01	1.503888e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.239506e+00	1.101193e+00	2.511143e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.618695e+00	1.032628e+00	3.472419e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.325918e+00	8.043550e-01	2.602962e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.364057e+00	5.473698e-01	1.912733e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.883260e-02	2.832051e-02	1.164855e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.3211568318084441,0.055221223253895,0.007760857037931002
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.252489e-01	3.174463e-02	4.519559e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.332185e+00	1.166881e-01	1.244754e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.700873e+00	1.578970e-01	5.803803e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.994552e+00	4.159686e-01	4.888811e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.475468e+00	7.570250e-01	1.057288e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.585980e+00	6.393215e-01	1.199615e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.335740e-01	3.748395e-01	7.175034e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.568372e-01	1.876584e-01	3.327963e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.950480e-02	1.157667e-02	1.923653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.16767704961948712,0.03570455623528959,0.00761735295680227
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.718635e+00	9.229148e-02	1.400766e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.520594e+00	2.456385e-01	2.323472e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.680805e+00	3.740653e-01	8.002229e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.270196e+00	1.900109e-01	5.269906e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.416485e+00	4.611275e-01	8.619115e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.583623e+00	4.581281e-01	1.406929e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.838328e-01	3.104603e-01	8.429502e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.628500e-01	1.865279e-01	4.271217e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.203325e-02	2.090863e-02	3.854347e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.0773894440016177,0.025275101784419433,0.007561953219956952
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.507909e+01	1.271720e+00	2.468583e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.830717e+01	2.711530e+00	5.967649e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.926323e+00	4.818289e-01	6.607581e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.806900e+00	2.264743e-01	7.551098e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.647768e+00	4.379686e-01	1.458004e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.902296e+00	5.608790e-01	1.726678e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.129119e+00	4.579298e-01	1.378497e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.288556e-02	2.862188e-02	8.796830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.30927379132486493,0.05131235344258983,0.006918962934204798
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.260167e-01	5.009098e-02	4.472228e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.794691e-01	6.679650e-03	8.116519e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.107909e+00	5.227102e-02	9.960242e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.633646e+00	1.191641e-01	1.017996e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.175730e+00	1.182273e-01	8.179164e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.575558e+00	7.486646e-02	4.478416e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.787802e+00	6.983366e-02	5.137208e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.759950e+00	3.307408e-01	6.077258e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.520879e+00	5.766590e-01	3.630460e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.109602e+00	6.308695e-01	8.466046e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.579146e+00	5.627863e-01	7.280085e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.014137e+00	4.006662e-01	7.392941e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.569003e-01	2.474548e-01	4.424582e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.428038e-02	2.214730e-02	6.743851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.17303633661477774,0.03414084979414583,0.007175479912926358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.374120e+00	2.108530e-01	1.581891e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.114497e+00	0.000000e+00	2.234649e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.163507e+00	1.627859e-02	2.064974e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.715926e+00	3.416549e-01	1.541421e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.488062e+00	3.220762e-01	9.141354e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.816472e+00	1.815271e-01	4.310539e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.261118e+00	1.496010e-01	3.243856e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.775048e+00	2.751407e-01	2.232419e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.310984e+00	3.901663e-01	4.808974e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.736158e+00	4.267719e-01	1.035431e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.123165e+00	3.353687e-01	8.196885e-02
4.075000e-01	4.250000e-02	4.250000e-02	6.167410e-01	2.210753e-01	5.491539e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.534385e-02	2.302944e-02	6.998965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.08725000982494624,0.02591191787315572,0.008222113714368762
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.752939e+01	5.555739e-01	2.263272e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.209797e+01	1.999479e+00	7.562192e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.213313e+01	1.502869e+00	4.009613e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.507060e+01	8.658377e-01	2.301921e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.624955e+00	5.520965e-01	8.221359e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.961366e+00	3.843372e-01	1.669266e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.954376e+00	2.483731e-01	4.197905e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.172403e+00	2.643881e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.836266e+00	4.543071e-01	6.760635e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.257083e+00	5.603093e-01	1.582228e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.488150e+00	5.023539e-01	1.518726e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.564895e-02	3.354382e-02	1.266105e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3479977137948631,0.0504291074166941,0.015248512583085627
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.676239e-01	7.807734e-02	2.365024e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.117413e+00	3.551099e-01	1.304672e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.237454e+00	1.637328e-01	6.094895e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.253739e+00	5.424240e-01	9.929204e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.516692e+00	8.826543e-01	2.588856e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.527336e+00	6.721816e-01	2.342652e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.777411e-01	3.890207e-01	1.201677e-01
7.950000e-01	2.050000e-01	2.050000e-01	6.278297e-02	3.658226e-02	1.037420e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.19994137950077673,0.03615290601564383,0.015041010805905197
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.710691e+00	4.297598e-01	1.008530e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.439314e+00	3.977028e-01	7.251828e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.562162e+00	5.271277e-01	3.754570e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.148966e+00	6.665392e-01	3.639711e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.133360e+00	4.137473e-01	1.988888e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.830751e-01	2.378227e-01	8.553412e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.460588e-01	1.181641e-01	3.173624e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.669381e-02	9.913769e-03	2.046983e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.13176562894411675,0.03688515855657451,0.017987712542057666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	4.666861e+00	1.246087e+00	2.749809e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.115338e+00	5.710356e-01	7.719888e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.593144e+00	1.088689e+00	6.552006e-01
1.775000e-01	2.750000e-02	2.750000e-02	2.201094e+00	8.422557e-01	5.307575e-01
6.025000e-01	3.975000e-01	3.975000e-01	1.074147e-01	5.303614e-02	2.410977e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.34069927207355977,0.05163954804442017,0.013626634581103358
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.216169e-02	1.026826e-02	7.220690e-02
8.500000e-02	2.500000e-02	2.500000e-02	1.915911e-01	6.216155e-02	4.080287e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.815215e-01	1.591502e-01	9.560603e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.497270e+00	2.588224e-01	1.277999e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.404151e+00	3.158650e-01	1.082943e+00
2.500000e-01	2.000000e-02	2.000000e-02	3.042655e+00	2.318284e-01	5.299870e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.290292e+00	7.831916e-02	7.594478e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.190524e+00	5.509998e-01	3.649713e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.817526e+00	7.506562e-01	1.581922e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.285649e+00	7.786409e-01	1.948351e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.650779e+00	6.400527e-01	1.896535e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.111327e+00	4.761154e-01	1.547529e-01
5.700000e-01	3.000000e-02	3.000000e-02	6.307360e-01	2.897379e-01	1.065493e-01
8.000000e-01	2.000000e-01	2.000000e-01	5.475306e-02	2.838082e-02	1.085243e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.20572545303213932,0.03762375900864082,0.013770810779820813
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.042689e-01	2.894058e-02	2.529698e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.326987e-01	1.791771e-01	1.032731e+00
4.875000e-02	8.750000e-03	8.750000e-03	1.622366e+00	4.130909e-01	1.776522e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.809141e+00	6.460935e-01	1.974572e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.742143e+00	6.470603e-01	1.560946e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.204245e+00	4.630513e-01	7.864431e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.215002e+00	2.395697e-01	2.133627e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.823013e+00	3.919197e-01	1.178236e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.219907e+00	6.229919e-01	1.921498e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.539190e+00	6.538229e-01	2.619764e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.876041e+00	5.790622e-01	2.530275e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.278285e+00	4.284332e-01	1.788080e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.976955e-01	2.909292e-01	1.274232e-01
4.610000e-01	3.600000e-02	3.600000e-02	4.279112e-01	1.723591e-01	6.887370e-02
7.485000e-01	2.515000e-01	2.515000e-01	3.763492e-02	1.769629e-02	6.269709e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.12094889415781446,0.031795311719152744,0.015072860925474357
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.889697e-01	1.264299e-01	1.681319e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.076066e+00	5.964307e-01	3.441427e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.309645e+00	1.259312e+00	4.282406e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.234302e+00	1.522055e+00	3.573607e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.300455e+00	1.340599e+00	1.978220e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.276216e+00	7.212970e-01	5.301131e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.391518e+00	6.261522e-01	1.871687e-01
1.062500e-01	1.375000e-02	1.375000e-02	5.087173e+00	1.066849e+00	4.233290e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.648911e+00	1.039681e+00	5.514477e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.454122e+00	8.569559e-01	4.651963e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.516024e+00	6.050155e-01	3.147696e-01
6.140000e-01	3.860000e-01	3.860000e-01	7.249659e-02	3.529178e-02	1.823583e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.314714478467464,0.05848430799915472,0.013033464172235776
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.141192e-01	5.310186e-02	5.247656e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.658313e+00	2.353024e-01	1.331255e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.701243e+00	2.098687e-01	3.861721e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.725992e+00	4.434851e-01	1.058348e-01
3.800000e-01	4.000000e-02	4.000000e-02	2.289474e+00	7.067649e-01	1.621040e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.543625e+00	6.262178e-01	1.977820e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.560806e-01	4.039276e-01	1.151032e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.787692e-01	2.026472e-01	5.692985e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.404668e-02	1.482643e-02	3.594617e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.1674826867819684,0.038272951306223296,0.012049326871082316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.556424e+00	1.980944e-01	1.995419e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.653119e+00	7.308497e-01	2.350576e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.169211e+00	3.488610e-01	5.627139e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.739828e+00	2.715444e-01	9.529451e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.253584e+00	3.939703e-01	1.166608e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.605247e+00	4.630854e-01	2.058158e-01
3.475000e-01	4.050000e-02	4.050000e-02	9.343532e-01	3.276477e-01	1.341770e-01
4.280000e-01	4.000000e-02	4.000000e-02	5.037239e-01	2.021674e-01	6.336341e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.850013e-02	2.474757e-02	5.844769e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.085052660187047,0.02833283648834453,0.01122545688217566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.496489e+01	7.085973e+00	2.911192e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.605670e+01	2.951657e+00	4.190582e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.554786e+00	4.032865e-01	3.695478e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.210870e+00	1.684906e-01	1.781754e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.616866e+00	3.816854e-01	1.379229e-01
1.485000e-01	2.850000e-02	2.850000e-02	2.029829e+00	5.572801e-01	2.608121e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.261144e+00	4.831522e-01	2.269776e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.741220e-02	3.520592e-02	1.278352e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.30583749992748427,0.0552419211996682,0.012404238529302225
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.488973e-01	6.636841e-02	5.158368e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.970114e-01	6.098469e-02	9.844986e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.317698e+00	1.303585e-01	1.157627e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.871523e+00	2.049892e-01	1.075694e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.335039e+00	2.108517e-01	7.414959e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.611918e+00	1.740144e-01	2.788388e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.665460e+00	1.902544e-01	1.264804e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.578289e+00	3.896645e-01	6.171216e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.338167e+00	5.541296e-01	7.561372e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.997393e+00	6.196078e-01	1.452765e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.531459e+00	5.541286e-01	1.488125e-01
5.100000e-01	3.000000e-02	3.000000e-02	1.017658e+00	4.155370e-01	1.280843e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.915190e-01	2.711549e-01	8.156921e-02
8.000000e-01	2.000000e-01	2.000000e-01	5.212954e-02	2.635907e-02	1.034026e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.1724129849081613,0.03679794171080103,0.012062686672460798
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.019629e+00	3.129653e-01	1.964306e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.277201e+00	1.079553e-01	2.810944e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.264436e+00	4.970438e-01	2.172301e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.155728e+00	5.790320e-01	1.396354e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.289717e+00	3.893115e-01	7.682690e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.432816e+00	2.350079e-01	2.567134e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.852931e+00	2.482034e-01	7.699301e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.486812e+00	2.622558e-01	6.146972e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.178131e+00	3.675644e-01	9.481435e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.703902e+00	4.255054e-01	1.662675e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.143571e+00	3.545068e-01	1.392312e-01
4.075000e-01	4.250000e-02	4.250000e-02	6.455466e-01	2.270207e-01	9.104162e-02
7.250000e-01	2.750000e-01	2.750000e-01	6.353385e-02	2.751734e-02	9.882284e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.09418240012333157,0.029147010989151706,0.012855628942478436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.263670e+01	5.113251e+00	2.653345e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.266619e+01	3.348724e+00	6.838693e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.069115e+01	1.940706e+00	3.559087e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.313366e+01	1.087698e+00	1.461682e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.805242e+00	6.225609e-01	4.130433e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.886429e+00	3.368885e-01	2.347603e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.389249e+00	1.499666e-01	1.508242e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.908703e+00	1.766099e-01	3.903734e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.779106e+00	4.232040e-01	1.227015e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.320921e+00	5.653941e-01	2.281802e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.602021e+00	5.380234e-01	2.377691e-01
6.050000e-01	3.950000e-01	3.950000e-01	9.071743e-02	4.025316e-02	1.920721e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.31431255128253,0.04634841316760968,0.013864499511609951
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.990554e-01	1.246504e-01	3.476533e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.972062e+00	3.145446e-01	1.261324e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.397535e+00	3.627648e-02	3.883869e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.826288e+00	7.591950e-01	1.873206e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.919772e+00	7.364615e-01	2.282654e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.115273e+00	4.799028e-01	1.426499e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.558170e-01	2.683808e-01	7.869504e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.544048e-02	2.633458e-02	6.919742e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.17517624864178127,0.03202052510264383,0.013332475857404935
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.681479e+00	5.557837e-01	1.141275e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.624464e+00	2.264281e-01	6.153020e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.936613e+00	6.326796e-01	3.597903e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.622045e+00	5.107870e-01	2.596149e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.788824e-01	3.031660e-01	1.245993e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.701884e-01	1.848682e-01	5.465285e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.051989e-01	9.489061e-02	2.173162e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.432108e-02	8.316508e-03	1.970849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.1129520800932347,0.03075768233579769,0.014156169479067796
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.559074e+00	1.491252e+00	2.847459e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.244492e+00	5.814116e-01	8.065217e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.704619e+00	1.016753e+00	6.758220e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.651263e+00	6.167737e-01	3.399546e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.700634e-02	4.170187e-02	1.597639e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.3127115291650144,0.04884162501385675,0.012125651096757561
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.657154e-02	1.119136e-02	9.672071e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.045222e-01	8.575531e-02	6.193776e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.124506e+00	2.280433e-01	1.301254e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.248564e+00	3.180001e-01	1.352527e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.130415e+00	2.613675e-01	7.681948e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.456323e+00	9.364904e-02	1.363686e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.327606e+00	4.888367e-01	1.727275e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.917408e+00	7.291388e-01	1.257232e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.398122e+00	7.730025e-01	1.683676e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.818841e+00	6.509836e-01	1.693938e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.272573e+00	5.036587e-01	1.472611e-01
5.150000e-01	2.500000e-02	2.500000e-02	8.231267e-01	3.480090e-01	1.178789e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.652699e-01	2.160242e-01	6.559605e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.854642e-02	1.946500e-02	7.767899e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.18293667174502118,0.034088073169417504,0.012165365425757246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.794622e-01	5.231529e-02	3.652884e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.223367e+00	3.348312e-01	1.629319e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.843920e+00	6.864826e-01	2.371490e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.202103e+00	7.719094e-01	1.983542e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.829754e+00	5.880934e-01	1.060826e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.730193e+00	2.007578e-01	2.958800e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.218176e+00	3.582473e-01	1.202433e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.506657e+00	6.027829e-01	1.902405e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.766037e+00	6.662400e-01	2.364795e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.078723e+00	5.747715e-01	2.381554e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.485365e+00	4.536655e-01	1.994875e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.005317e+00	3.335525e-01	1.375120e-01
3.935000e-01	3.150000e-02	3.150000e-02	6.310094e-01	2.295651e-01	8.774090e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.415759e-01	1.349476e-01	4.587929e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.941526e-02	1.368252e-02	4.662342e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.10460644231218134,0.02752523226688744,0.012514417532173458
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	9.249553e-01	2.191332e-01	2.370182e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.419675e+00	9.969903e-01	4.784093e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.504218e+00	1.805798e+00	5.045191e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.466902e+00	1.758466e+00	3.229500e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.742138e+00	1.080769e+00	1.107239e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.700631e+00	4.073931e-01	2.544396e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.076191e+00	1.051423e+00	4.230354e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.397003e+00	1.095927e+00	5.307835e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.980242e+00	9.081931e-01	4.914251e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.937404e+00	6.789171e-01	3.428804e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.185672e+00	4.796105e-01	2.227264e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.638790e-02	2.729890e-02	1.315913e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.2853249850916089,0.05405587505646936,0.010333946473375988
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.521742e-01	6.552436e-02	7.023086e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.324283e+00	2.473589e-01	1.293218e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.906292e+00	1.173233e-01	1.276557e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.579145e+00	6.089747e-01	6.786287e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.923079e+00	6.448031e-01	1.384636e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.189515e+00	4.807404e-01	1.203917e-01
5.350000e-01	3.500000e-02	3.500000e-02	6.386631e-01	2.892181e-01	7.467295e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.810939e-01	1.498700e-01	3.675095e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.837377e-02	1.136142e-02	2.687012e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.1477027139829778,0.034064834197907484,0.009069657394146002
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.608441e+00	2.938196e-01	2.877387e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.269861e+00	7.646022e-01	2.155430e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.822621e+00	1.064073e-01	1.958490e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.537424e+00	3.902620e-01	1.066610e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.051936e+00	4.236225e-01	1.199749e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.323241e+00	3.825088e-01	1.341678e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.575483e-01	2.539189e-01	8.636278e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.183182e-01	1.616523e-01	4.290286e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.208212e-02	2.100668e-02	4.203391e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.07367561761147878,0.024060275542179987,0.008211076152805807
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.115952e+02	9.804193e+00	3.032204e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.374190e+01	1.298705e+00	2.425442e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.334042e+00	1.669379e-01	4.052772e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.017114e+00	1.691781e-01	1.606658e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.397105e+00	3.821376e-01	1.121452e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.731323e+00	4.970605e-01	1.806127e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.051337e+00	3.999198e-01	1.404628e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.728011e-02	2.886984e-02	9.613444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2786891508006814,0.05156746912341911,0.010323022751951572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.620937e-01	6.597489e-02	6.932781e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.157123e+00	8.116643e-02	1.267339e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.896100e+00	1.669782e-01	1.291840e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.479179e+00	2.023015e-01	9.658925e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.822676e+00	1.904580e-01	4.217019e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.834904e+00	1.583648e-01	1.199630e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.691456e+00	3.826450e-01	9.301549e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.434715e+00	5.001481e-01	4.853587e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.094957e+00	5.794383e-01	9.871382e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.681196e+00	5.498674e-01	1.114850e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.225171e+00	4.487638e-01	1.074742e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.811986e-01	3.163844e-01	9.750764e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.385277e-01	1.989336e-01	5.505672e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.775906e-02	1.869030e-02	7.288776e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.1507541735560652,0.032131781598023434,0.009432079334462995
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.739793e+00	2.907710e-01	2.772326e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.824331e+00	3.306362e-01	3.089451e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.006427e+00	5.779962e-01	1.937281e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.764589e+00	4.173812e-01	1.029992e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.320433e+00	2.382076e-01	4.367956e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.281631e+00	2.373037e-01	6.039662e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.656283e+00	2.985557e-01	9.177384e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.354027e+00	3.209712e-01	4.446500e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.962190e+00	3.723876e-01	1.075024e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.441658e+00	3.688354e-01	1.202944e-01
3.275000e-01	3.750000e-02	3.750000e-02	9.273781e-01	2.794747e-01	1.002188e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.225966e-01	1.807850e-01	6.511449e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.069435e-02	2.152776e-02	7.078191e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.07990757191151243,0.02452795399236398,0.009893589418524473
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.025693e+02	6.344082e+00	2.798106e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.435922e+01	2.282483e+00	5.337353e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.974931e+01	1.386143e+00	1.758595e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.181678e+01	9.010388e-01	3.861872e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.967577e+00	3.231355e-01	3.281000e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.463315e+00	1.402105e-01	2.759736e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.187156e+00	1.045185e-01	1.357610e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.710640e+00	1.860287e-01	5.522211e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.540680e+00	4.191094e-01	9.332730e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.014334e+00	5.104188e-01	1.904784e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.343838e+00	4.615508e-01	1.704148e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.309243e-02	3.250939e-02	1.444542e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.28479864864863824,0.04264182610503489,0.010944958867178889
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.254223e-01	1.663184e-01	4.553570e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.546169e+00	1.307655e-01	1.029776e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.231145e+00	3.708141e-01	1.490037e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.382110e+00	7.634124e-01	1.754467e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.515502e+00	5.903872e-01	1.368333e-01
4.850000e-01	3.500000e-02	3.500000e-02	8.496281e-01	3.595558e-01	8.304074e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.112310e-01	2.015148e-01	3.884534e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.056751e-02	1.811951e-02	3.249014e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.15483922926896243,0.02754576944261028,0.009786392095704366
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.633019e+00	5.400288e-01	1.121042e+00
1.350000e-01	3.000000e-02	3.000000e-02	4.322574e+00	3.238140e-01	7.362260e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.415118e+00	5.941277e-01	2.906343e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.301966e+00	3.921140e-01	1.482860e-01
3.425000e-01	3.750000e-02	3.750000e-02	7.236668e-01	2.465475e-01	6.498103e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.840597e-01	1.427096e-01	3.251852e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.633410e-01	7.595252e-02	1.374605e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.077319e-02	6.613092e-03	8.460605e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09711493679667112,0.025248823234397755,0.009830840518826309
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	8.412224e+00	1.484506e+00	2.679484e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.795664e+00	7.606326e-01	1.148395e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.996862e+00	8.710195e-01	5.106967e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.325146e+00	4.719912e-01	1.896295e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.901569e-02	3.263656e-02	9.064702e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2880822139578231,0.04567337451142878,0.009368878484669219
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.862880e-02	1.559836e-02	1.262438e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.954144e-01	1.264871e-01	8.863453e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.723409e+00	2.685062e-01	1.553422e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.025989e+00	2.746035e-01	1.198610e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.651655e+00	1.629238e-01	3.266560e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.574663e+00	3.730476e-01	3.571815e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.129217e+00	7.040419e-01	1.418987e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.553408e+00	7.536373e-01	1.533801e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.011059e+00	6.767611e-01	1.311534e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.459849e+00	5.288304e-01	1.267392e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.002145e+00	3.936407e-01	8.050143e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.441660e-01	2.699082e-01	5.917034e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.377125e-01	1.528372e-01	4.579762e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.641197e-02	1.367035e-02	3.497826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.1635318252219795,0.030597102681227617,0.009090819521441085
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.196650e-01	8.275855e-02	5.570140e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.186481e+00	5.617460e-01	2.378060e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.341302e+00	8.781772e-01	2.628959e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.446792e+00	6.503807e-01	1.587171e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.465208e+00	2.624858e-01	5.247445e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.831014e+00	3.067088e-01	2.076722e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.974158e+00	6.136487e-01	2.367875e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.104455e+00	6.567428e-01	2.687005e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.332727e+00	5.710502e-01	2.284814e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.717234e+00	4.730016e-01	1.706820e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.216926e+00	3.656019e-01	1.237363e-01
3.345000e-01	2.750000e-02	2.750000e-02	8.280363e-01	2.788664e-01	6.354079e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.139486e-01	1.765277e-01	4.891927e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.709046e-01	1.061628e-01	3.307219e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.224142e-02	1.054045e-02	2.186231e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.09067726302338938,0.023532522066884595,0.009135222856918424
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.461930e+00	3.639496e-01	3.359871e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.282603e+00	1.587371e+00	6.101819e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.074248e+00	2.192361e+00	5.258824e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.048074e+01	1.570157e+00	2.400450e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.694782e+00	5.176306e-01	6.222722e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.655964e+00	9.477508e-01	4.647050e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.492535e+00	1.143466e+00	6.295311e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.743452e+00	1.002456e+00	4.906566e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.449220e+00	7.501304e-01	3.714561e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.563114e+00	5.355722e-01	2.144978e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.592870e-01	3.809054e-01	1.226212e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.304729e-02	2.102996e-02	7.833188e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.26101043494764864,0.050201863450062556,0.0069333482088761444
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.682455e-01	8.056135e-02	8.818592e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.775270e+00	1.668864e-01	1.171209e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.969251e+00	3.802473e-01	7.929515e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.418005e+00	6.593992e-01	9.047484e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.644585e+00	5.723055e-01	8.289170e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.491968e-01	3.759558e-01	6.790501e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.914502e-01	2.278453e-01	3.639551e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.004156e-01	1.073179e-01	1.866393e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.177856e-02	7.668652e-03	1.140694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.1318663584642444,0.0304677375876186,0.005610526511294928
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.234761e+00	4.251007e-01	3.559513e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.723204e+00	4.353591e-01	1.695693e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.437141e+00	1.640342e-01	6.195192e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.492160e+00	4.335430e-01	1.006267e-01
1.860000e-01	3.900000e-02	3.900000e-02	1.905282e+00	4.289611e-01	8.361422e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.133267e+00	3.200206e-01	7.622574e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.451191e-01	2.125477e-01	4.711891e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.487536e-01	1.322022e-01	2.345707e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.317705e-02	1.693962e-02	2.338965e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.0638822182799698,0.020422560271582603,0.005067405090294477
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.401350e+02	8.171165e+00	3.244565e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.010374e+01	3.617671e-01	9.259889e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.000311e+00	2.240753e-01	3.731580e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.964578e+00	1.591813e-01	1.325588e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.246949e+00	3.918092e-01	6.497095e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.533079e+00	4.430586e-01	1.089615e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.981100e-01	3.308695e-01	8.376670e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.586677e-02	2.347006e-02	5.916792e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.25612811868081653,0.04820929321628992,0.006953813124190522
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.130628e-01	7.296537e-02	8.759034e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.607546e+00	1.348408e-01	1.494686e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.453172e+00	1.653647e-01	1.315894e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.958028e+00	1.474504e-01	7.592746e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.083301e+00	7.428830e-02	1.802831e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.927344e+00	3.555561e-01	7.227006e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.645273e+00	5.151883e-01	5.545094e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.296982e+00	5.536336e-01	7.853022e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.853763e+00	5.402576e-01	8.044271e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.427894e+00	4.666340e-01	7.225249e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.000842e+00	3.764082e-01	5.448067e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.240799e-01	2.534213e-01	4.317381e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.245641e-01	1.438396e-01	3.924794e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.628990e-02	1.349659e-02	2.876611e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.13415912902069438,0.028419638860601393,0.006071133199078038
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	6.902152e+00	2.623802e-01	3.508804e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.223170e+00	5.599609e-01	3.098297e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.873151e+00	4.259513e-01	1.647980e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.796509e+00	2.152545e-01	6.879378e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.109823e+00	1.437762e-01	8.577184e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.058527e+00	2.423750e-01	7.246550e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.590481e+00	3.316373e-01	6.161888e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.253008e+00	3.559037e-01	8.658607e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.784818e+00	3.516380e-01	7.398758e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.248403e+00	3.199827e-01	8.138252e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.889700e-01	2.437496e-01	4.477733e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.348309e-01	1.461836e-01	3.473049e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.984172e-02	1.679871e-02	4.437845e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06841663367980846,0.020618511535032726,0.00624959785004553
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.287316e+02	5.614066e+00	2.844104e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.252400e+01	1.605985e+00	3.056297e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.766101e+01	9.757096e-01	6.103572e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.063941e+01	2.916863e-01	3.572653e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.607502e+00	2.253527e-01	2.965591e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.317536e+00	1.087230e-01	2.573003e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.079381e+00	1.056841e-01	1.335126e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.560066e+00	1.866044e-01	6.497890e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.350145e+00	4.233882e-01	5.374730e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.778159e+00	4.536501e-01	1.391749e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.150599e+00	3.962352e-01	9.092884e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.824988e-02	2.611159e-02	8.940679e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.2639270290395122,0.039719903310794696,0.009456344982937737
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.164701e+00	1.889895e-01	5.250721e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.716516e+00	8.161446e-03	9.296497e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.987408e+00	5.238776e-01	1.280428e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.051606e+00	6.871491e-01	1.393712e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.279468e+00	4.931142e-01	8.921268e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.129049e-01	2.944940e-01	6.709134e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.350258e-01	1.618448e-01	2.184757e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.328487e-02	1.411699e-02	2.076488e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.14254712455435173,0.024173403244784147,0.007554351720266694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.315118e+00	4.594933e-01	1.025506e+00
1.350000e-01	3.000000e-02	3.000000e-02	3.889376e+00	2.513498e-01	5.968850e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.085373e+00	5.213736e-01	2.241521e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.145655e+00	3.409600e-01	7.632328e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.383301e-01	2.013281e-01	6.149790e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.418171e-01	1.236687e-01	1.877024e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.417925e-01	6.728847e-02	9.524292e-03
7.750000e-01	2.250000e-01	2.250000e-01	9.100452e-03	5.521053e-03	7.039212e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.08829160147733416,0.022024053251536085,0.00722211840293667
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.774310e+00	1.304593e+00	2.449739e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.110650e+00	8.528886e-01	1.062097e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.573971e+00	7.374951e-01	3.508379e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.167996e+00	3.933754e-01	1.178705e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.060439e-02	2.828434e-02	5.993710e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.27078065785228156,0.04311566184865798,0.00792936489501167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.864001e-02	2.393487e-02	1.622679e-01
8.500000e-02	2.500000e-02	2.500000e-02	7.427617e-01	1.695751e-01	1.122871e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.339251e+00	2.677766e-01	1.631968e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.561327e+00	2.112390e-01	8.882583e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.836332e+00	5.439372e-02	1.552442e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.468310e+00	5.629009e-01	8.363110e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.863242e+00	7.225124e-01	1.136420e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.263050e+00	6.991695e-01	1.083222e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.741149e+00	5.836709e-01	1.075708e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.251264e+00	4.480173e-01	9.751648e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.546203e-01	3.244934e-01	6.665901e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.273593e-01	2.234074e-01	5.715210e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.796370e-01	1.312452e-01	1.998808e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.999170e-02	1.028048e-02	2.362433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.15089370618307776,0.027944081499292173,0.007721929688456669
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.417955e-01	1.742455e-01	7.894879e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.356842e+00	7.933082e-01	2.945336e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.618001e+00	8.503128e-01	2.376330e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.085092e+00	4.161040e-01	1.095503e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.583301e+00	1.100819e-01	4.542295e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.605297e+00	4.840950e-01	2.610827e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.681073e+00	6.504597e-01	2.390625e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.778820e+00	6.006370e-01	1.952934e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.073142e+00	5.431423e-01	1.757358e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.498696e+00	3.941783e-01	1.473193e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.065437e+00	3.057157e-01	7.577067e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.202730e-01	2.183080e-01	6.789812e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.519157e-01	1.576339e-01	3.486924e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.413821e-01	9.622049e-02	1.351357e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.819630e-02	8.531590e-03	2.007206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.0824506323340254,0.021114353472652433,0.006999349387779172
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.129695e+00	6.065518e-01	4.134324e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.318236e+00	2.067080e+00	7.250109e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.135486e+01	2.472440e+00	4.898698e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.168747e+01	1.074350e+00	1.574371e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.905225e+00	5.571206e-01	6.778931e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.269527e+00	1.182347e+00	6.821150e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.965520e+00	1.146330e+00	5.638519e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.270726e+00	8.674163e-01	4.256353e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.128445e+00	6.225839e-01	2.448692e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.366829e+00	4.641385e-01	1.525210e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.331952e-01	3.139505e-01	1.008912e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.696993e-02	1.802263e-02	4.578826e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.24507045713679174,0.04721113390678258,0.005115499673935847
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.184988e+00	8.856756e-02	1.022667e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.994686e+00	1.166828e-01	9.552412e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.918743e+00	5.017897e-01	1.138205e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.277892e+00	6.492502e-01	6.532828e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.462835e+00	5.206250e-01	4.254333e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.256551e-01	3.247857e-01	4.830797e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.142863e-01	1.885616e-01	2.055108e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.580663e-01	8.807169e-02	1.285591e-02
8.200000e-01	1.800000e-01	1.800000e-01	8.476693e-03	5.374649e-03	8.022896e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.12273190191836661,0.027783412030565044,0.004087635384612542
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.712702e+00	5.752406e-01	4.134471e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.362829e+00	2.146643e-01	1.191110e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.151529e+00	2.160002e-01	1.355423e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.489608e+00	4.464097e-01	8.952611e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.808027e+00	4.151805e-01	6.404802e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.039412e+00	2.947227e-01	3.333195e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.820969e-01	1.803034e-01	4.007633e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.130558e-01	1.147318e-01	1.347381e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.844086e-02	1.466536e-02	2.026163e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.058941042963817095,0.018375593758428496,0.0033605064689119155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.570071e+02	7.668775e+00	3.273074e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.730439e+01	0.000000e+00	9.639750e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.905732e+00	2.140718e-01	3.711540e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.940034e+00	1.424764e-01	1.276583e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.168786e+00	3.916193e-01	3.383921e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.435778e+00	4.104462e-01	5.644378e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.166169e-01	2.886733e-01	6.576631e-02
6.150000e-01	3.850000e-01	3.850000e-01	4.021431e-02	2.078854e-02	3.918618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.2410182192890858,0.045308223010295606,0.005523945366784855
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.810378e-01	7.432943e-02	1.012818e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.021092e+00	1.095492e-01	1.588965e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.891509e+00	1.760854e-01	1.191220e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.214466e+00	6.946252e-02	5.513018e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.170548e+00	1.411163e-01	9.715010e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.907976e+00	4.654411e-01	6.341586e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.546945e+00	5.459212e-01	5.544960e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.155542e+00	5.433935e-01	4.467843e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.696421e+00	5.018984e-01	6.523692e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.265338e+00	4.201684e-01	5.368699e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.761717e-01	3.152629e-01	4.409970e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.272732e-01	2.155701e-01	4.442455e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.714075e-01	1.237828e-01	1.633255e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.987690e-02	9.998055e-03	2.234936e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.12432334986710783,0.02589938129157801,0.004574257636634188
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.070710e+00	2.906530e-01	4.047830e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.077529e+01	6.847132e-01	3.095588e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.990319e+00	1.871761e-01	1.305261e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.528043e+00	1.462359e-01	3.529652e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.802546e+00	1.207364e-01	1.172765e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.933785e+00	2.480916e-01	7.858972e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.537656e+00	3.495891e-01	4.544464e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.190664e+00	3.662759e-01	4.618326e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.674723e+00	3.546443e-01	6.651202e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.137503e+00	2.799739e-01	5.587412e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.052061e-01	1.962168e-01	4.333012e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.914625e-01	1.393949e-01	2.353588e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.400972e-02	1.413233e-02	2.879953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.06241815913444796,0.018235166178984567,0.004031054220594819
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.460758e+02	5.002701e+00	2.707873e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.914235e+01	1.210044e+00	1.900600e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.592976e+01	2.321481e-01	7.383305e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.012700e+01	2.720239e-01	4.472858e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.432305e+00	1.376218e-01	2.938894e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.215338e+00	1.070646e-01	2.227214e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.016295e+00	9.550655e-02	1.129986e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.456995e+00	1.786566e-01	3.475997e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.224589e+00	4.160763e-01	5.458978e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.660665e+00	4.198809e-01	7.339756e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.034178e+00	3.459551e-01	9.086882e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.107318e-02	2.259353e-02	5.146404e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.2435140858681423,0.037591379653139606,0.007462363282371737
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.583090e+00	1.735545e-01	5.910129e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.650313e+00	8.586549e-02	7.999795e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.680008e+00	5.913424e-01	1.185327e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.762670e+00	5.964033e-01	9.354070e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.097617e+00	4.167413e-01	6.175099e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.006683e-01	2.524768e-01	4.228298e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.739064e-01	1.369855e-01	1.717487e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.813536e-02	1.154639e-02	1.048339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.13207709127338768,0.021923028316918697,0.005431641682229038
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.942357e+00	3.489030e-01	9.509846e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.396200e+00	3.010075e-01	3.667164e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.821854e+00	4.513886e-01	1.301482e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.020061e+00	2.926926e-01	7.129824e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.726445e-01	1.796688e-01	2.999829e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.088489e-01	1.144469e-01	1.391656e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.238217e-01	6.170546e-02	1.012216e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.900424e-03	5.147386e-03	1.763962e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.08073965735939305,0.01981555396916991,0.0054051078375460665
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.109903e+01	1.019751e+00	2.149888e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.266134e+00	7.800728e-01	7.738901e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.226457e+00	6.037678e-01	2.532914e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.054597e+00	3.494257e-01	6.983468e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.385255e-02	2.622263e-02	4.577665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.25373156789807016,0.04122984200957175,0.006265913840652337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.476828e-02	3.376577e-02	2.167137e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.149246e+00	1.968983e-01	1.437059e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.088445e+00	2.531541e-01	1.585725e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.986263e+00	9.282438e-02	5.139263e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.781630e+00	3.462807e-01	6.626857e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.221665e+00	6.875796e-01	8.321302e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.548280e+00	6.882967e-01	1.293353e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.976359e+00	6.320566e-01	7.718555e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.495703e+00	4.905121e-01	1.069191e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.084540e+00	3.847418e-01	5.954967e-02
4.650000e-01	2.500000e-02	2.500000e-02	7.283770e-01	2.831531e-01	3.605379e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.466384e-01	1.914945e-01	2.785472e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.281497e-01	1.067873e-01	1.752333e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.562753e-02	7.863605e-03	1.003697e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.13917017542630458,0.02600086889028587,0.006038799927745447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.526078e-01	2.591635e-01	1.201608e+00
3.125000e-02	8.750000e-03	8.750000e-03	4.928621e+00	9.258705e-01	3.339049e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.792977e+00	6.228063e-01	1.972343e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.489608e+00	1.708786e-01	6.705575e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.421814e+00	3.146464e-01	2.750503e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.306000e+00	6.148994e-01	2.097953e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.285079e+00	6.208678e-01	2.210914e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.449808e+00	5.515332e-01	1.771478e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.813437e+00	4.563821e-01	1.535685e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.323158e+00	3.326770e-01	9.252031e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.460766e-01	2.761267e-01	5.861405e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.439835e-01	2.028728e-01	3.142183e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.986420e-01	1.317640e-01	2.470659e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.089274e-01	8.125302e-02	1.991117e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.595626e-02	7.594674e-03	3.991522e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.07473440869785533,0.01910257795876507,0.005618801558755923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.186734e+00	9.673876e-01	5.493956e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.011332e+01	2.507182e+00	8.076383e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.383420e+01	2.156048e+00	4.142491e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.269963e+01	6.192717e-01	1.161460e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.703375e+00	9.518124e-01	5.706570e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.620474e+00	1.240247e+00	7.761560e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.329691e+00	9.714501e-01	4.842518e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.844301e+00	7.429333e-01	2.932422e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.864897e+00	5.520283e-01	1.982604e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.219363e+00	4.030761e-01	8.759037e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.401277e-01	2.739288e-01	7.888164e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.154630e-02	1.571118e-02	3.266047e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.22971924968490465,0.04543996736724551,0.0041468053749404155
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.596247e+00	1.019016e-01	1.172741e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.049476e+00	4.742361e-02	7.352915e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.878964e+00	5.749935e-01	5.223445e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.119063e+00	6.230355e-01	3.879747e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.297231e+00	4.567751e-01	4.944589e-02
4.600000e-01	4.000000e-02	4.000000e-02	7.191248e-01	2.860581e-01	2.773158e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.426917e-01	1.571003e-01	1.965771e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.279039e-01	7.536042e-02	9.308807e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.458243e-03	4.286618e-03	6.011354e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.11470798012273108,0.026395994925404426,0.0031238901244689393
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.243740e+01	6.867571e-01	4.656495e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.531748e+00	0.000000e+00	8.409449e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.017628e+00	2.149430e-01	9.023125e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.486918e+00	4.610234e-01	4.037455e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.706822e+00	3.976054e-01	2.567048e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.557586e-01	2.652633e-01	3.833387e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.300927e-01	1.648453e-01	2.123512e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.817611e-01	1.047715e-01	1.271096e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.481921e-02	1.355976e-02	1.641017e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.054610938221891295,0.017195942446662796,0.0027196468561278275
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.684316e+02	6.377025e+00	3.185243e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.586668e+01	9.080513e-02	9.687390e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.934354e+00	1.935360e-01	2.500843e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.909069e+00	1.312037e-01	9.854888e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.089796e+00	3.868282e-01	1.619677e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.345313e+00	3.758446e-01	4.481739e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.534474e-01	2.678955e-01	4.263546e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.517522e-02	1.916379e-02	3.604044e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.22694658716069177,0.04367876359123457,0.003909892053501202
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.024187e+00	9.374552e-02	1.166308e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.505940e+00	1.203460e-01	1.734992e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.254026e+00	1.044193e-01	1.074623e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.372192e+00	0.000000e+00	2.664463e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.182615e+00	3.327379e-01	3.062534e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.809834e+00	5.104457e-01	5.617023e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.445597e+00	5.539105e-01	5.148944e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.009480e+00	5.337660e-01	4.853036e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.541992e+00	4.568927e-01	2.908777e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.130095e+00	3.709554e-01	3.783191e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.679594e-01	2.860478e-01	2.715185e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.510781e-01	1.855882e-01	1.868197e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.255761e-01	1.029029e-01	1.437550e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.576751e-02	8.062055e-03	6.276695e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.11562579915806477,0.024335056928471016,0.0032151935765185047
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.200385e+01	3.960868e-01	4.833521e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.164505e+01	5.140792e-01	2.788972e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.687457e+00	1.169328e-01	8.686206e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.065126e+00	9.867916e-02	1.039491e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.540432e+00	1.244353e-01	1.071989e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.864161e+00	2.471129e-01	3.698915e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.513430e+00	3.610832e-01	3.084494e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.103973e+00	3.699870e-01	4.312086e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.561711e+00	3.192851e-01	5.545793e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.038551e+00	2.630535e-01	4.124934e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.460093e-01	1.876851e-01	1.760988e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.473350e-01	1.182448e-01	2.034538e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.969901e-02	1.231142e-02	1.585739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.057009646010039716,0.01658031006506011,0.0030994977956870506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.604586e+02	5.215752e+00	2.704571e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.597948e+01	2.547855e-01	1.258388e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.514970e+01	0.000000e+00	7.617341e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.732103e+00	1.385415e-01	6.392043e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.293085e+00	1.201021e-01	2.837756e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.232760e+00	1.101148e-01	1.000876e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.945372e+00	8.812292e-02	9.607896e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.350534e+00	1.727684e-01	2.327559e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.104030e+00	3.869659e-01	4.531051e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.543075e+00	4.053086e-01	6.058932e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.552697e-01	3.256637e-01	6.301422e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.427296e-02	1.979994e-02	4.054381e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.22373409346063472,0.03455422664691313,0.005429763492831474
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.049717e+00	1.478649e-01	5.981497e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.400514e+00	2.640799e-02	6.011871e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.363152e+00	6.300905e-01	7.181209e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.516202e+00	5.193484e-01	8.620555e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.446415e-01	3.539720e-01	3.144802e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.075694e-01	2.115374e-01	2.542344e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.221476e-01	1.142007e-01	1.190895e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.441216e-02	9.437165e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.12316168278065856,0.01947164452545115,0.003318836339952863
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.476263e+00	2.159380e-01	8.710640e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.952387e+00	3.320978e-01	1.974586e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.625609e+00	3.945867e-01	8.855005e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.143381e-01	2.603162e-01	2.874269e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.160604e-01	1.577369e-01	2.485013e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.727030e-01	9.542866e-02	1.058651e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.117640e-01	5.420025e-02	6.255565e-04
7.750000e-01	2.250000e-01	2.250000e-01	6.732583e-03	4.549849e-03	6.811894e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.07433568130012337,0.01726494696640135,0.003228139712553188
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.221537e+01	6.684603e-01	1.859072e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.488072e+00	6.526835e-01	5.241347e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.980563e+00	5.230148e-01	1.463988e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.630930e-01	3.153939e-01	2.961949e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.767895e-02	2.279085e-02	2.621507e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.23656896325997276,0.03886160953591555,0.004612909808679566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.723559e-01	5.071253e-02	2.897470e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.789400e+00	2.162969e-01	1.742478e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.843514e+00	1.827158e-01	1.245894e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.118206e+00	0.000000e+00	2.427897e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.592554e+00	5.698073e-01	4.821680e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.863571e+00	6.508287e-01	1.196141e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.242268e+00	6.364917e-01	7.097163e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.722842e+00	5.255232e-01	8.252626e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.302577e+00	4.468158e-01	3.842138e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.373178e-01	3.344982e-01	3.909295e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.184595e-01	2.360200e-01	3.968408e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.826582e-01	1.606343e-01	2.134638e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.839045e-01	8.387037e-02	7.899252e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.202833e-02	6.793314e-03	2.104770e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12782921368323474,0.023775960098345136,0.0043320240620093875
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.763949e+00	3.979105e-01	1.734890e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.920027e+00	8.934788e-01	3.360315e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.601935e+00	3.357711e-01	1.348611e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.435360e+00	1.361239e-01	5.766566e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.071707e+00	5.123414e-01	3.072098e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.815623e+00	6.140163e-01	1.875911e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.913126e+00	5.978468e-01	1.812165e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.185212e+00	4.834081e-01	1.289108e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.609491e+00	3.840871e-01	8.848923e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.169154e+00	2.799579e-01	5.123476e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.534390e-01	2.614231e-01	2.367243e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.660087e-01	1.618040e-01	3.845615e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.596187e-01	1.178595e-01	1.355639e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.899122e-01	7.533842e-02	6.745985e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.298035e-02	6.440097e-03	6.274215e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.06793720430962699,0.017321065913386793,0.003736883191926485
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.131084e+00	1.506886e+00	6.868771e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.405913e+01	3.012714e+00	8.694664e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.620571e+01	1.505765e+00	3.215167e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.294163e+01	6.528882e-01	1.116658e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.983970e+00	1.258929e+00	9.569020e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.871184e+00	1.239504e+00	4.917277e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.765040e+00	7.974347e-01	4.126972e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.500694e+00	6.161861e-01	2.036770e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.640359e+00	4.600347e-01	1.066696e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.080532e+00	3.451638e-01	5.883824e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.609067e-01	2.356122e-01	3.748543e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.795462e-02	1.448612e-02	1.316854e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.21493694558388543,0.04354403192975512,0.0027241475414217786
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.075914e+00	9.010493e-02	1.305687e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.003619e+00	1.168834e-02	4.713095e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.818462e+00	6.143405e-01	5.890060e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.931185e+00	5.788235e-01	5.449051e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.157651e+00	4.162549e-01	1.512806e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.280967e-01	2.435101e-01	1.162088e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.909825e-01	1.368140e-01	1.711340e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.032344e-01	6.358749e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	4.700649e-03	3.213225e-03	1.784746e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.10759826999437615,0.02478346453316009,0.0017320046883460977
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.499424e+01	5.555023e-01	4.935708e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.678000e+00	0.000000e+00	4.989153e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.951968e+00	2.034545e-01	9.238775e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.458715e+00	4.728287e-01	2.056154e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.608885e+00	3.733392e-01	3.455770e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.822782e-01	2.439742e-01	2.237575e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.865549e-01	1.476198e-01	1.957102e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.495913e-01	8.983465e-02	1.062624e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.230345e-02	1.227317e-02	1.286169e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.050871838354880725,0.015470377230196904,0.0013848664176580455
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.768759e+02	3.946065e+00	3.028941e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.522957e+01	2.268088e-01	8.479546e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.959956e+00	1.867838e-01	2.131549e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.867413e+00	1.203201e-01	8.409822e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.016765e+00	3.756501e-01	9.244409e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.274184e+00	3.615641e-01	3.701120e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.841316e-01	2.394533e-01	2.243357e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.108623e-02	1.649948e-02	1.608915e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.21355725480831547,0.04187512740654048,0.002571092151615134
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.347465e+00	8.183425e-02	1.364590e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.059385e+00	1.158465e-01	1.753131e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.479497e+00	1.578275e-02	8.701661e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.420416e+00	8.163115e-02	7.021427e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.118480e+00	4.293834e-01	4.683014e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.709968e+00	5.285142e-01	9.743723e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.329659e+00	5.548077e-01	5.340811e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.862032e+00	5.060428e-01	6.189841e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.407410e+00	4.349776e-01	9.947245e-03
3.950000e-01	2.500000e-02	2.500000e-02	1.008500e+00	3.428403e-01	2.596315e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.756505e-01	2.553577e-01	1.786009e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.948817e-01	1.645923e-01	8.643357e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.850276e-01	8.448516e-02	6.551297e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.204553e-02	6.772004e-03	2.622969e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.10786348110698453,0.022657710056116984,0.0017752626607880073
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.568309e+01	3.623514e-01	5.521183e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.160404e+01	1.748285e-01	2.365584e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.006481e+00	1.737248e-01	4.082906e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.589126e+00	4.841078e-02	7.519538e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.403042e+00	1.352084e-01	8.902406e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.777152e+00	2.475404e-01	7.033530e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.446750e+00	3.643189e-01	5.303103e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.026699e+00	3.682815e-01	2.349489e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.468053e+00	3.105614e-01	2.630037e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.579306e-01	2.483550e-01	2.100452e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.861575e-01	1.717799e-01	1.802655e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.174010e-01	1.045830e-01	9.843918e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.581823e-02	1.136455e-02	9.212949e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.052822587455463546,0.015010942362551793,0.0014589411028456678
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.724245e+02	3.880376e+00	2.639048e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.367753e+01	0.000000e+00	1.381828e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.465699e+01	1.171281e-01	4.287021e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.515992e+00	1.640634e-01	4.716644e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.215412e+00	1.372381e-01	2.448827e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.138274e+00	1.051901e-01	1.779674e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.841450e+00	8.576805e-02	1.263875e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.279443e+00	1.680523e-01	6.858819e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.005551e+00	3.834708e-01	4.731293e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.448865e+00	3.849689e-01	1.242279e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.570474e-01	2.767666e-01	5.065362e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.988482e-02	1.781314e-02	1.435445e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.21185331626634446,0.03453025739334975,0.0027409496832709324
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.328766e+00	6.906886e-02	6.774654e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.269682e+00	1.194058e-01	3.107864e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.144644e+00	6.040355e-01	5.809621e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.387422e+00	5.056380e-01	3.246527e-02
4.150000e-01	3.500000e-02	3.500000e-02	8.363366e-01	3.041907e-01	3.002050e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.537708e-01	1.975165e-01	9.658448e-04
5.550000e-01	3.500000e-02	3.500000e-02	1.989410e-01	1.098748e-01	7.792808e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.202798e-02	7.998105e-03	2.891510e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11799558743313436,0.018629261120705856,0.0019381065501613698
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.769165e+00	1.193716e-01	8.517637e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.763578e+00	3.847465e-01	6.688543e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.479775e+00	3.608678e-01	8.184496e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.481673e-01	2.326359e-01	2.051441e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.873093e-01	1.516552e-01	1.338663e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.516726e-01	9.448739e-02	1.016684e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.001936e-01	5.094141e-02	1.336852e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.501392e-03	4.635489e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.07088116879612949,0.016732158014126336,0.0019554899691710814
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.285458e+01	3.496950e-01	1.771379e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.031447e+00	6.265760e-01	2.510693e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.874992e+00	5.091955e-01	6.771313e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.681123e-01	2.707651e-01	3.567416e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.499075e-02	2.271963e-02	1.782534e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.22542024974388536,0.03934325093559349,0.002293486460672761
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.690272e-01	5.841711e-02	3.934008e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.466259e+00	2.429707e-01	1.937410e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.109080e+00	0.000000e+00	1.058491e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.020157e+00	1.325389e-01	1.304180e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.317538e+00	5.462103e-01	1.203031e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.601231e+00	6.246451e-01	8.870328e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.030269e+00	5.682130e-01	5.260484e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.765241e+00	7.184675e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.167785e+00	4.040046e-01	2.744018e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.295073e-01	2.843172e-01	4.008010e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.548896e-01	2.214543e-01	1.002734e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.387811e-01	1.525763e-01	4.132151e-05
5.700000e-01	3.000000e-02	3.000000e-02	1.630217e-01	8.023512e-02	2.891352e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.038299e-02	6.057547e-03	9.102192e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.12090929495596366,0.023946037451555505,0.002507051315535927
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.779493e+00	5.978147e-01	2.277221e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.270887e+00	6.466573e-01	3.252689e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.759813e+00	7.381488e-02	1.189283e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.142972e+00	2.053813e-01	5.984613e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.724044e+00	6.426594e-01	1.478281e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.469334e+00	5.002329e-01	1.853940e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.578421e+00	4.094674e-01	1.637716e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.983747e+00	4.620661e-01	9.130197e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.436598e+00	3.313085e-01	1.127159e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.262365e+00	4.373503e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	7.819747e-01	2.295178e-01	2.854717e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.226773e-01	1.519699e-01	2.290108e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.436508e-01	1.204201e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.665452e-01	6.488865e-02	1.200272e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.201295e-02	6.334773e-03	3.927865e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.06379983618252516,0.016923293595493077,0.002196140884640041
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.485236e+00	2.128438e+00	8.993990e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.751670e+01	2.839609e+00	8.726204e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.746496e+01	6.305593e-01	2.508856e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.274428e+01	1.098994e+00	1.090254e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.226417e+00	1.221222e+00	8.033618e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.255999e+00	1.028061e+00	3.311366e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.317696e+00	6.654050e-01	3.167399e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.152570e+00	4.635358e-01	2.191294e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.444407e+00	3.649707e-01	1.690874e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.234154e+00	5.712444e-01	0.000000e+00
2.080000e-01	2.000000e-02	2.000000e-02	6.148463e-01	2.241715e-01	1.398568e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.544166e-02	1.289941e-02	1.048017e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.2050698461238416,0.042480333438807444,0.001181104999023408
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.433914e+00	9.298584e-02	1.358455e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.861792e+00	0.000000e+00	4.217649e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.851942e+00	6.939947e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.813983e+00	5.902118e-01	1.049962e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.038938e+00	3.616175e-01	2.553530e-02
4.600000e-01	4.000000e-02	4.000000e-02	5.702480e-01	2.414027e-01	5.511793e-04
5.350000e-01	3.500000e-02	3.500000e-02	2.579456e-01	1.264249e-01	1.031101e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.921398e-02	5.712341e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	3.764671e-03	2.627542e-03	1.164467e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.10283273183798139,0.02396824674578797,0.0011078172943638637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.646332e+01	4.150708e-01	4.913304e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.220365e+00	0.000000e+00	3.569523e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.918629e+00	1.801794e-01	6.963185e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.502286e+00	5.405727e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.514963e+00	3.520282e-01	4.886552e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.282409e-01	2.270498e-01	1.179760e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.605711e-01	1.465361e-01	7.596883e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.330519e-01	8.673853e-02	6.715546e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.998518e-02	1.147691e-02	1.641045e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.04841820229420105,0.014988983197348836,0.0008107385168631062
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.811166e+02	2.578271e+00	2.885871e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.516409e+01	2.298078e-01	9.899217e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.972439e+00	1.637568e-01	1.640615e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.860039e+00	1.317350e-01	4.741306e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.988269e+00	3.927552e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.199290e+00	3.333063e-01	2.183412e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.461035e-01	2.331536e-01	2.032336e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.842937e-02	1.593409e-02	1.080897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.20581889513379362,0.04296095125516747,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.683700e+00	7.064966e-02	1.516103e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.366531e+00	6.019043e-02	1.687223e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.487046e+00	0.000000e+00	6.731040e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.318209e+00	1.653285e-01	1.288006e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.009477e+00	4.474262e-01	1.592950e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.590163e+00	5.187216e-01	1.504771e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.213850e+00	5.324318e-01	7.023030e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.760397e+00	5.051170e-01	9.771901e-03
3.450000e-01	2.500000e-02	2.500000e-02	1.510821e+00	6.270782e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	9.171110e-01	3.075520e-01	3.460298e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.067226e-01	2.351491e-01	1.011168e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.566343e-01	1.581946e-01	1.092515e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.636438e-01	7.935748e-02	2.525982e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.062094e-02	6.150093e-03	8.731029e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.10430027234432022,0.023780461644215628,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.857173e+01	4.007747e-01	5.953152e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.092104e+01	2.112580e-02	1.955355e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.398767e+00	0.000000e+00	2.840469e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.320873e+00	4.315514e-02	2.021518e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.264314e+00	1.286493e-01	1.704423e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.707487e+00	2.377090e-01	1.160603e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.329108e+00	3.400814e-01	1.226128e-01
1.490000e-01	2.100000e-02	2.100000e-02	1.930331e+00	3.515647e-01	3.424670e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.363464e+00	2.893367e-01	7.371773e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.054820e+00	3.870016e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.443142e-01	1.596570e-01	1.629637e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.986070e-01	1.083724e-01	2.754359e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.396072e-02	1.056767e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.050610411353256765,0.015386961387274828,0.0005347680661616783
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.792255e+02	2.194517e+00	2.565701e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.259364e+01	0.000000e+00	1.796659e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.418601e+01	1.292744e-01	7.236662e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.173113e+00	1.533570e-01	5.573807e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.255425e+00	2.273413e-01	1.945645e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.091802e+00	2.262748e-01	5.998473e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.808293e+00	8.659019e-02	9.572282e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.172041e+00	1.430101e-01	9.721426e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.802218e+00	3.354196e-01	1.366963e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.549931e+00	5.283035e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	8.160699e-01	2.807774e-01	3.931309e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.677033e-02	1.760086e-02	1.122636e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.1962081599375662,0.030674503101434325,0.002373745146303924
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.733416e+00	7.296811e-02	6.315147e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.944363e+00	5.116745e-02	1.582537e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.927129e+00	5.617756e-01	7.428572e-03
3.500000e-01	3.000000e-02	3.000000e-02	1.180333e+00	3.972718e-01	4.205816e-02
4.150000e-01	3.500000e-02	3.500000e-02	7.421664e-01	2.760937e-01	1.285243e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.861191e-01	1.715114e-01	8.586902e-03
5.550000e-01	3.500000e-02	3.500000e-02	1.570583e-01	8.652408e-02	7.773970e-03
7.950000e-01	2.050000e-01	2.050000e-01	9.944436e-03	6.898608e-03	4.465046e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.11194305034057797,0.016612280225085985,0.0015243859807189397
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.122135e+00	8.447414e-02	7.597615e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.465843e+00	3.362961e-01	6.241106e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.364030e+00	3.265550e-01	2.489083e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.846368e-01	2.107376e-01	2.161246e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.361156e-01	1.338753e-01	1.650805e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.296948e-01	8.341633e-02	7.411130e-03
5.050000e-01	4.500000e-02	4.500000e-02	9.015362e-02	4.758441e-02	1.736356e-03
7.750000e-01	2.250000e-01	2.250000e-01	5.594240e-03	4.007746e-03	4.063885e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.06626628029633395,0.014584134413502002,0.0014992259368536431
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.354384e+01	2.783457e-01	1.552449e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.644455e+00	5.830553e-01	1.803844e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.672352e+00	4.130507e-01	6.561519e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.177016e-01	2.515770e-01	3.406462e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.989301e-02	1.976729e-02	1.121317e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.2083158847540871,0.035723492326282275,0.0027011509855036087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.170536e-01	9.710951e-02	5.841681e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.410240e+00	2.258256e-01	1.902487e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.404968e+00	0.000000e+00	5.758671e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.841638e+00	3.882204e-01	7.889843e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.996301e+00	5.432259e-01	1.577864e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.362010e+00	6.098871e-01	3.533200e-03
2.900000e-01	2.000000e-02	2.000000e-02	1.803868e+00	5.096797e-01	1.537262e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.379108e+00	4.175036e-01	5.384702e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.005646e+00	3.265976e-01	4.726269e-02
4.150000e-01	2.500000e-02	2.500000e-02	7.426917e-01	2.791068e-01	1.490425e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.857525e-01	1.987869e-01	0.000000e+00
5.150000e-01	2.500000e-02	2.500000e-02	2.892343e-01	1.417998e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.277373e-01	6.530403e-02	1.082740e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.937529e-03	4.841544e-03	2.925771e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.11083331160509183,0.021330063018525067,0.002408711951252307
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.688396e+00	7.335802e-01	2.933806e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.388533e+00	2.955057e-01	2.332890e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.669610e+00	1.962416e-01	5.449814e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.739783e+00	3.859570e-01	4.104037e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.223407e+00	4.296231e-01	2.680131e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.248535e+00	5.502747e-01	1.103836e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.402348e+00	4.804348e-01	9.061633e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.772050e+00	3.547760e-01	7.892829e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.336940e+00	3.085954e-01	3.402934e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.910366e-01	2.421677e-01	5.363806e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.167366e-01	2.020520e-01	4.021778e-03
3.345000e-01	2.750000e-02	2.750000e-02	4.826873e-01	1.466087e-01	1.024825e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.980453e-01	1.112007e-01	6.720080e-04
4.610000e-01	3.600000e-02	3.600000e-02	1.497367e-01	6.108015e-02	1.213046e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.071595e-02	5.868574e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.05770061932840206,0.01511618670033888,0.0019446478427044417
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.231326e+01	2.977881e+00	1.122372e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.235390e+01	2.437036e+00	7.469629e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.798229e+01	6.402520e-01	1.973280e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.160063e+01	1.047812e+00	1.044584e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.425846e+00	1.250712e+00	5.529191e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.669113e+00	8.778227e-01	3.079093e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.015154e+00	5.850200e-01	2.064786e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.073696e+00	4.905385e-01	6.278834e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.360089e+00	3.608805e-01	8.679856e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.181821e-01	2.928988e-01	9.908525e-03
2.080000e-01	2.000000e-02	2.000000e-02	5.590564e-01	2.073468e-01	3.890547e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.250183e-02	1.278301e-02	1.083509e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.19180079679114978,0.039201459983239234,0.0011769051590375668
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.868477e+00	7.611012e-02	1.392181e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.938635e+00	0.000000e+00	1.174672e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.618432e+00	6.006637e-01	6.267185e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.667284e+00	5.289047e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	9.359636e-01	3.324783e-01	1.509156e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.929639e-01	1.978406e-01	7.862618e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.088282e-01	1.057555e-01	8.398538e-03
6.050000e-01	3.500000e-02	3.500000e-02	7.385770e-02	4.922923e-02	1.075937e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.061024e-03	2.232749e-03	2.842816e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.09700990688875656,0.022147682345657532,0.0009870011428533693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.810875e+01	3.812005e-01	4.786156e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.942182e+00	0.000000e+00	2.576852e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.859026e+00	1.714361e-01	5.502652e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.413863e+00	5.060109e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.420595e+00	3.256881e-01	2.691094e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.846858e-01	2.177001e-01	4.307740e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.191497e-01	1.280176e-01	1.019409e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.095749e-01	7.910107e-02	7.452113e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.788493e-02	1.047168e-02	4.688920e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.04503502480193759,0.013599892602295445,0.000998612324016518
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.887947e+02	2.611628e+00	2.715914e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.513020e+01	2.686412e-01	7.417284e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.902125e+00	1.631702e-01	1.225193e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.796124e+00	9.738862e-02	4.491835e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.887252e+00	3.529856e-01	1.484027e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.118198e+00	3.034991e-01	1.446616e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.005284e-01	2.076557e-01	1.934877e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.511693e-02	1.448552e-02	1.309862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.1912926674770001,0.03913997689664078,0.000923267806546918
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.286816e+00	8.915583e-02	1.731944e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.594789e+00	3.379764e-02	1.477928e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.531362e+00	0.000000e+00	2.692157e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.331495e+00	3.191107e-01	6.832189e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.016135e+00	4.832033e-01	4.929965e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.521884e+00	5.276477e-01	6.840869e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.080183e+00	5.078892e-01	3.450315e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.642475e+00	4.709330e-01	1.745925e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.164297e+00	3.641319e-01	3.532588e-02
3.950000e-01	2.500000e-02	2.500000e-02	8.356974e-01	2.931016e-01	1.078530e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.498625e-01	2.182544e-01	0.000000e+00
5.100000e-01	3.000000e-02	3.000000e-02	3.027004e-01	1.393436e-01	5.883396e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.299441e-01	6.579679e-02	9.724888e-03
8.000000e-01	2.000000e-01	2.000000e-01	8.149192e-03	4.957895e-03	2.446888e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.09639024208102172,0.020689049379744126,0.0005113334711121797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.226450e+01	4.251294e-01	6.246690e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.842017e+00	2.884559e-01	1.041135e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.869303e+00	0.000000e+00	2.513651e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.183070e+00	6.869178e-02	2.501468e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.183816e+00	1.206206e-01	9.972433e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.726833e+00	2.772035e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.343179e+00	3.535816e-01	7.492229e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.879213e+00	3.489958e-01	3.449780e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.304332e+00	2.823954e-01	3.750457e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.458094e-01	2.185882e-01	1.116164e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.138727e-01	1.594945e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	2.642109e-01	9.833150e-02	1.101082e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.063282e-02	9.828927e-03	4.924732e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.046398820211943616,0.013409955754686259,0.0009175028573371116
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.886170e+02	2.741910e+00	2.436634e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.206728e+01	0.000000e+00	1.212742e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.383195e+01	1.854733e-01	8.452264e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.300241e+00	1.928763e-01	2.764568e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.037017e+00	1.166464e-01	3.611038e-01
2.625000e-02	6.250000e-03	6.250000e-03	3.914540e+00	8.770423e-02	1.621008e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.794946e+00	1.606470e-01	3.769693e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.138639e+00	1.679286e-01	2.921058e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.820721e+00	3.563299e-01	8.663573e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.305279e+00	3.705533e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	7.517240e-01	2.461334e-01	3.131703e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.249864e-02	1.584096e-02	1.446062e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3725711419825144,0.04208641831575277,0.003979825452613439
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.908980e-01	3.304714e-02	1.351750e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.371593e+00	5.266535e-02	8.222373e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.832867e+00	4.049905e-02	7.897207e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.461081e+00	0.000000e+00	1.409190e-01
4.150000e-01	3.500000e-02	3.500000e-02	3.070054e+00	6.291417e-01	6.599830e-02
4.850000e-01	3.500000e-02	3.500000e-02	2.016912e+00	7.682463e-01	2.027564e-02
5.550000e-01	3.500000e-02	3.500000e-02	9.656094e-01	4.591905e-01	2.040123e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.871706e-02	3.715986e-02	5.109753e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.2095322280073705,0.026765497817910683,0.0037521070401715095
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.149360e+00	5.043218e-02	5.373946e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.321041e+00	1.901392e-01	8.371472e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.078891e+00	5.594510e-02	2.078486e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.568428e+00	5.488638e-01	4.473907e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.264252e+00	4.376349e-01	2.388870e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.479108e-01	2.209915e-01	3.983198e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.018312e-01	9.703055e-02	2.192175e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.217374e-02	6.686588e-03	1.773513e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.10558974836678428,0.02173722129344284,0.005458720891315272
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.417658e+00	3.259112e-01	1.949635e+00
7.000000e-02	2.000000e-02	2.000000e-02	8.262465e+00	2.693259e-01	7.106789e-01
1.200000e-01	3.000000e-02	3.000000e-02	4.337347e+00	9.232623e-01	9.162996e-02
1.775000e-01	2.750000e-02	2.750000e-02	1.664970e+00	6.016008e-01	1.093311e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.887336e-02	2.724851e-02	8.986000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.3441810989153164,0.04123333949076052,0.0011791292393282249
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.314589e-01	2.131179e-02	1.424943e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.042199e-01	1.800652e-02	2.886474e-01
1.300000e-01	2.000000e-02	2.000000e-02	6.812800e-01	4.866411e-03	5.563471e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.242097e+00	0.000000e+00	7.765718e-01
2.100000e-01	2.000000e-02	2.000000e-02	1.962971e+00	0.000000e+00	7.761949e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.666671e+00	0.000000e+00	5.680721e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.100149e+00	0.000000e+00	2.353407e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.245890e+00	1.873646e-01	8.712550e-03
3.700000e-01	2.000000e-02	2.000000e-02	3.070836e+00	5.105284e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.587641e+00	6.358046e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.889394e+00	6.276659e-01	2.868737e-03
5.150000e-01	2.500000e-02	2.500000e-02	1.215615e+00	4.857141e-01	7.478787e-03
5.700000e-01	3.000000e-02	3.000000e-02	6.124266e-01	2.679882e-01	2.098931e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.181893e-02	1.963271e-02	2.236296e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.20629117725552243,0.027635607724611738,0.0014915574331863246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.909889e-01	3.757771e-02	3.305600e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.667114e-01	0.000000e+00	5.986732e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.277159e+00	0.000000e+00	9.335890e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.128017e+00	0.000000e+00	1.073106e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.099966e+00	0.000000e+00	1.054637e+00
1.125000e-01	1.250000e-02	1.250000e-02	3.891659e+00	7.939279e-02	7.411642e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.225268e+00	7.447298e-02	3.807162e-01
1.685000e-01	1.650000e-02	1.650000e-02	4.066336e+00	7.993624e-02	1.272882e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.565083e+00	2.951826e-01	4.087123e-03
2.400000e-01	2.000000e-02	2.000000e-02	2.871798e+00	5.021223e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	2.090879e+00	4.895179e-01	0.000000e+00
3.345000e-01	2.750000e-02	2.750000e-02	1.350360e+00	3.978747e-01	5.257309e-03
3.935000e-01	3.150000e-02	3.150000e-02	7.648657e-01	2.647742e-01	1.566407e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.539100e-01	1.300189e-01	2.681140e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.674691e-02	1.078623e-02	2.459601e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09873333976621737,0.019336180451792223,0.0024195164494452137
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.061031e+00	0.000000e+00	2.461994e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.111155e+00	0.000000e+00	2.969373e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.354294e+00	6.725312e-02	3.050289e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.357514e+00	1.954815e-01	2.316474e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.385122e+00	2.284427e-01	1.248790e+00
6.000000e-02	1.000000e-02	1.000000e-02	8.114447e+00	2.344093e-01	4.172316e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.698726e+00	6.467521e-01	6.195409e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.948970e+00	9.126056e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	3.260627e+00	8.216959e-01	5.604944e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.950093e+00	6.083889e-01	5.928243e-02
2.080000e-01	2.000000e-02	2.000000e-02	1.037250e+00	3.706001e-01	7.133376e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.877220e-02	1.610161e-02	3.612626e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.34428492142664646,0.04766806479172592,0.0037523554732588615
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.547473e-01	2.326479e-02	2.731233e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.191886e-01	0.000000e+00	8.225001e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.199370e+00	8.263912e-02	7.796457e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.147176e+00	6.194761e-02	6.312020e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.865545e+00	5.677413e-01	4.449071e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.931113e+00	6.991017e-01	4.929149e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.008089e+00	4.513686e-01	3.832874e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.085537e-01	2.099679e-01	3.197951e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.324660e-02	1.307639e-02	2.647000e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.18280925588789473,0.029340115475686712,0.004474624256998211
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.665166e-01	1.139096e-01	5.901834e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.006461e+00	0.000000e+00	1.392160e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.977873e+00	1.672890e-01	1.093859e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.284681e+00	2.482252e-01	2.865775e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.105004e+00	2.874375e-01	2.186286e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.838756e+00	4.570431e-01	4.958632e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.284450e-01	3.199003e-01	5.738720e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.360917e-01	1.849644e-01	3.728784e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.685802e-02	1.845900e-02	5.346856e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.06920237609848523,0.017193288417389617,0.004448790583807982
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.096037e+01	0.000000e+00	1.010709e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.053717e+01	0.000000e+00	6.555812e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.423848e+01	1.083254e+00	1.687035e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.567753e+00	2.291506e-01	9.408306e-02
9.000000e-02	3.000000e-02	3.000000e-02	3.151374e+00	5.532558e-01	3.555666e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.639072e+00	4.850370e-01	1.229840e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.164252e-01	3.313290e-01	1.064837e-01
6.150000e-01	3.850000e-01	3.850000e-01	3.161264e-02	1.585357e-02	5.636390e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.3176194578089627,0.04309162612659284,0.0014070585656826284
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.054488e-01	3.402780e-02	3.530599e-01
7.500000e-02	1.500000e-02	1.500000e-02	5.780923e-01	0.000000e+00	4.590581e-01
1.050000e-01	1.500000e-02	1.500000e-02	8.955838e-01	0.000000e+00	6.549512e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.280617e+00	0.000000e+00	7.241359e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.794397e+00	4.600356e-03	7.198944e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.357234e+00	3.978395e-02	5.364287e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.744499e+00	6.353483e-02	2.451080e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.873088e+00	9.198426e-02	2.753927e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.729953e+00	4.074049e-01	8.567062e-03
3.950000e-01	2.500000e-02	2.500000e-02	2.351243e+00	5.584787e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	1.748460e+00	5.567801e-01	9.771128e-03
5.100000e-01	3.000000e-02	3.000000e-02	1.095992e+00	4.314698e-01	2.003410e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.487760e-01	2.366864e-01	2.088432e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.972821e-02	1.855330e-02	2.559076e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.18231357950046742,0.027630959642877373,0.002140776369008418
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.335341e+00	2.717844e-01	1.097770e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.586697e+00	0.000000e+00	9.514364e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.230817e+00	0.000000e+00	1.304530e+00
4.250000e-02	7.500000e-03	7.500000e-03	2.906902e+00	0.000000e+00	1.195892e+00
6.000000e-02	1.000000e-02	1.000000e-02	3.591503e+00	1.248311e-02	9.810272e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.926108e+00	1.836810e-01	6.094234e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.823858e+00	1.139005e-01	2.533884e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.384084e+00	4.561953e-02	3.608263e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.744385e+00	3.025946e-01	1.879016e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.972462e+00	4.073159e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	1.196852e+00	3.345643e-01	1.689980e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.910104e-01	1.993257e-01	2.440868e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.727264e-02	1.753015e-02	4.409825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07723814840478271,0.017566466758438634,0.0028396101505376303
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.287711e+01	0.000000e+00	1.168967e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.060573e+01	0.000000e+00	7.776134e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.888382e+01	0.000000e+00	4.650475e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.591606e+01	3.380119e-01	2.569839e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.222905e+01	5.532167e-01	1.212929e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.625257e+00	2.748433e-01	4.345080e-01
4.125000e-02	8.750000e-03	8.750000e-03	6.125660e+00	2.338864e-01	7.440639e-02
6.375000e-02	1.375000e-02	1.375000e-02	4.395826e+00	3.597578e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	3.154925e+00	5.572120e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	2.092928e+00	4.817532e-01	6.329200e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.193721e+00	3.738167e-01	7.530402e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.026294e-02	1.891287e-02	4.854467e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.35376673213659315,0.04282264599907326,0.003556860101088244
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.588717e-01	3.393579e-02	1.587338e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.848657e+00	6.999411e-02	9.510432e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.216495e+00	6.015228e-03	6.914480e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.354438e+00	1.896689e-01	8.237906e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.657430e+00	7.344955e-01	3.314845e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.613225e+00	6.717360e-01	2.378041e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.966272e-01	3.844870e-01	2.573529e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.577713e-02	3.653970e-02	2.586450e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.19326906316257383,0.027428514622777372,0.003544386743550426
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.708486e+00	9.500886e-02	6.498286e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.871105e+00	9.753397e-02	7.757273e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.613350e+00	2.595762e-01	1.152066e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.030618e+00	5.368656e-01	4.068929e-02
3.425000e-01	3.750000e-02	3.750000e-02	1.015200e+00	3.524791e-01	3.814745e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.000236e-01	1.969056e-01	2.691853e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.062855e-01	9.663013e-02	1.496042e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.437995e-02	7.861221e-03	8.099000e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.10003641358234926,0.02157472210844756,0.004435392956955567
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.990061e+00	3.929721e-01	2.117375e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.780221e+00	5.018573e-01	4.722304e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.506491e+00	8.024877e-01	1.590830e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.428618e+00	4.814826e-01	1.075851e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.330143e-02	2.729831e-02	5.758667e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.33291860248382843,0.04284147325518678,0.0019270302302852316
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.017453e-01	1.920076e-02	1.354480e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.222723e-01	2.896605e-02	3.498660e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.014225e-01	1.497057e-02	6.739369e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.503657e+00	1.318627e-02	9.040181e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.322413e+00	0.000000e+00	8.496221e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.991272e+00	2.950987e-03	4.903907e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.274032e+00	0.000000e+00	1.095203e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.217630e+00	3.353527e-01	1.261553e-03
3.700000e-01	2.000000e-02	2.000000e-02	2.866743e+00	5.820818e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	2.309084e+00	6.704461e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.638946e+00	6.114852e-01	4.855215e-03
5.150000e-01	2.500000e-02	2.500000e-02	1.040744e+00	4.357040e-01	2.303288e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.470876e-01	2.430255e-01	2.687481e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.107722e-02	1.991153e-02	2.530535e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.19378444489601918,0.028623765570906123,0.0021920877306081388
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.447838e-01	3.415377e-02	3.652955e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.312306e-01	0.000000e+00	8.255874e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.736349e+00	0.000000e+00	1.210371e+00
6.750000e-02	1.000000e-02	1.000000e-02	2.912369e+00	4.250497e-02	1.315228e+00
8.875000e-02	1.125000e-02	1.125000e-02	3.968553e+00	8.630151e-02	1.077209e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.517028e+00	8.570442e-02	6.443533e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.438534e+00	4.621180e-02	2.601003e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.944626e+00	1.992870e-01	5.806728e-02
2.025000e-01	1.750000e-02	1.750000e-02	3.248688e+00	4.803052e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	2.470076e+00	5.203723e-01	1.907378e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.755198e+00	4.859902e-01	3.252122e-03
3.345000e-01	2.750000e-02	2.750000e-02	1.137185e+00	3.631176e-01	1.366789e-02
3.935000e-01	3.150000e-02	3.150000e-02	6.635112e-01	2.243541e-01	2.856247e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.324929e-01	1.270564e-01	2.289907e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.692610e-02	1.130346e-02	2.401645e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.09324572883536371,0.01899013033655518,0.0030296456144241757
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.980522e+00	0.000000e+00	2.934572e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.978480e+00	0.000000e+00	3.535778e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.893506e+00	2.948557e-01	3.392787e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.968113e+00	3.343214e-01	2.385834e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.310408e+00	2.569525e-01	9.935029e-01
6.000000e-02	1.000000e-02	1.000000e-02	8.113443e+00	3.688657e-01	1.813521e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.197082e+00	8.505271e-01	1.644799e-02
1.062500e-01	1.375000e-02	1.375000e-02	4.330179e+00	9.121025e-01	5.879037e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.796226e+00	7.429594e-01	9.298850e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.701972e+00	5.213284e-01	8.227966e-02
2.080000e-01	2.000000e-02	2.000000e-02	9.531775e-01	3.379838e-01	7.326200e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.873800e-02	1.573692e-02	3.895255e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.3264256375409026,0.04977923073610363,0.004266222377766249
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.180794e-01	3.258960e-02	3.400272e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.153703e+00	3.061124e-02	9.896249e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.659433e+00	1.299659e-01	6.841439e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.104905e+00	2.256714e-01	5.094705e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.505120e+00	6.334308e-01	7.980288e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.601743e+00	6.239061e-01	4.695726e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.571463e-01	3.925950e-01	3.362189e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.849488e-01	2.000320e-01	1.790135e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.570300e-02	1.481499e-02	9.658744e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.16784443706870264,0.03007964241689945,0.00399563662345831
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.200984e+00	1.015889e-01	8.328326e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.253258e+00	0.000000e+00	1.827281e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.070265e+00	3.594227e-01	1.029982e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.998993e+00	1.120049e-01	7.682168e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.566144e+00	3.691364e-01	7.489344e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.487090e+00	4.052726e-01	5.817826e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.005259e-01	2.713514e-01	4.987682e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.218145e-01	1.709119e-01	2.338338e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.057274e-02	1.982906e-02	2.878618e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.06618637967892287,0.01748629280117399,0.0038553975217852643
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.412121e+01	0.000000e+00	1.598748e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.820738e+01	1.352985e+00	6.047264e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.360306e+01	7.585997e-01	1.004101e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.321543e+00	2.939331e-01	2.037718e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.588594e+00	4.928841e-01	9.791978e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.493305e+00	4.261607e-01	1.104438e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.197458e-01	3.062884e-01	6.969320e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.761181e-02	1.712851e-02	4.212187e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.3054440377277542,0.045585246527199696,0.002325197899945286
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.105073e-01	4.249417e-02	4.109552e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.849910e-01	0.000000e+00	6.114439e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.074725e+00	0.000000e+00	7.947870e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.554310e+00	1.166249e-02	8.488397e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.120009e+00	2.281199e-02	7.600357e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.644164e+00	6.530490e-02	4.472987e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.872505e+00	2.019061e-02	1.178754e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.839257e+00	2.264187e-01	1.869915e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.556387e+00	4.784960e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	2.104189e+00	5.996343e-01	1.398825e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.536238e+00	5.490607e-01	8.166454e-03
5.100000e-01	3.000000e-02	3.000000e-02	9.546678e-01	3.905240e-01	2.665279e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.016503e-01	2.203065e-01	2.933951e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.984159e-02	1.919673e-02	2.487567e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.1687352605191809,0.027973855321259455,0.002699719863164529
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.491893e+00	2.598282e-01	1.242832e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.331391e+00	0.000000e+00	1.368988e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.240603e+00	0.000000e+00	1.554177e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.074956e+00	5.411486e-02	1.270133e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.496344e+00	1.577528e-01	8.824461e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.356290e+00	1.595116e-01	4.967014e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.773184e+00	5.603035e-02	1.652398e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.130563e+00	1.538604e-01	8.260865e-03
1.975000e-01	2.750000e-02	2.750000e-02	2.410453e+00	3.551002e-01	1.390538e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.668276e+00	3.881988e-01	1.898263e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.024014e+00	3.046318e-01	2.254589e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.338017e-01	1.795587e-01	2.485607e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.706463e-02	1.838281e-02	3.891514e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.07230982138930027,0.01743467864304274,0.0030426465779889306
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.422316e+01	0.000000e+00	1.607347e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.882103e+01	0.000000e+00	7.467363e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.336102e+01	6.203679e-01	4.014995e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.763942e+01	6.723686e-01	2.078444e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.214216e+01	4.128551e-01	8.931287e-01
2.625000e-02	6.250000e-03	6.250000e-03	8.049534e+00	2.177044e-01	2.303168e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.359216e+00	3.225063e-01	2.860631e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.703795e+00	4.529852e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.752150e+00	4.935433e-01	8.721737e-03
1.375000e-01	2.250000e-02	2.250000e-02	1.879520e+00	4.461718e-01	8.236919e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.108471e+00	3.370367e-01	6.414131e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.095727e-02	1.933054e-02	4.861762e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.3247864994253088,0.041450525152306406,0.002393687594418159
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.102718e-01	3.454210e-02	2.183211e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.641482e+00	6.613114e-02	1.067508e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.500937e+00	0.000000e+00	4.809575e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.023751e+00	4.959258e-01	6.566988e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.097656e+00	7.344369e-01	2.352300e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.183055e+00	5.169530e-01	2.583343e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.883801e-01	2.900963e-01	1.494141e-03
7.950000e-01	2.050000e-01	2.050000e-01	5.270292e-02	3.005698e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.16993154295734306,0.026158207269251332,0.0026069956440339104
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.717095e+00	1.321193e-01	7.840027e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.986215e+00	8.350983e-02	6.673014e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.898824e+00	4.573937e-01	5.561728e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.499678e+00	4.405368e-01	4.459918e-02
3.425000e-01	3.750000e-02	3.750000e-02	7.809940e-01	2.773479e-01	2.625576e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.107163e-01	1.597322e-01	1.033510e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.884031e-01	9.075823e-02	1.793647e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.387667e-02	7.466728e-03	3.103769e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.0878422708050838,0.01920051683357557,0.0029042978081762344
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.257676e+00	3.877244e-01	2.047123e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.690819e+00	5.065579e-01	2.597153e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.696512e+00	6.784670e-01	1.264729e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.144979e+00	4.093445e-01	5.961675e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.625020e-02	2.394978e-02	3.070872e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.31234608753118887,0.04310470393259713,0.0007532190826247676
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.885673e-02	1.443391e-02	1.494999e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.986812e-01	2.241049e-02	4.626082e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.080747e+00	1.757366e-02	9.008403e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.034415e+00	2.569161e-03	1.035196e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.931469e+00	2.402257e-04	8.009554e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.404930e+00	0.000000e+00	3.114450e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.371344e+00	2.021844e-01	2.370843e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.037046e+00	5.497658e-01	2.096718e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.520373e+00	6.757835e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.913424e+00	6.563274e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	1.285826e+00	5.062263e-01	9.153537e-03
5.150000e-01	2.500000e-02	2.500000e-02	8.008078e-01	3.423941e-01	7.858297e-03
5.700000e-01	3.000000e-02	3.000000e-02	4.325134e-01	2.068860e-01	4.674327e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.391978e-02	1.683875e-02	3.150647e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.17444681148732993,0.027725458733124986,0.0012112095880153773
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.743256e-01	1.186537e-02	4.616356e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.305892e+00	0.000000e+00	1.131551e+00
4.875000e-02	8.750000e-03	8.750000e-03	2.795544e+00	2.105084e-02	1.550968e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.318527e+00	1.461922e-01	1.465105e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.130082e+00	8.951848e-02	9.885546e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.056609e+00	2.241131e-02	4.795947e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.429562e+00	1.261749e-01	1.057490e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.586133e+00	4.534755e-01	1.626949e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.739304e+00	5.688577e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.969358e+00	4.832092e-01	8.959636e-03
2.835000e-01	2.350000e-02	2.350000e-02	1.360639e+00	3.975729e-01	2.203679e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.946528e-01	2.959167e-01	1.220863e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.357275e-01	1.919215e-01	1.008402e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.782663e-01	1.096406e-01	8.226393e-03
7.485000e-01	2.515000e-01	2.515000e-01	2.397115e-02	1.046466e-02	6.725144e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.08235303432216329,0.017653768528974018,0.001989109071152087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.411110e+00	0.000000e+00	3.629073e+00
8.750000e-03	3.750000e-03	3.750000e-03	6.003109e+00	1.760097e-01	4.633376e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.946290e+00	4.036464e-01	3.884241e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.138221e+01	3.935257e-01	1.860954e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.013296e+01	2.123976e-01	5.616849e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.751752e+00	7.755377e-01	1.087426e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.370815e+00	9.841469e-01	9.425864e-02
1.062500e-01	1.375000e-02	1.375000e-02	3.503794e+00	8.089646e-01	6.437138e-02
1.360000e-01	1.600000e-02	1.600000e-02	2.210718e+00	6.245062e-01	9.943534e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.364045e+00	4.446307e-01	5.006001e-02
2.080000e-01	2.000000e-02	2.000000e-02	7.851982e-01	2.906237e-01	3.773755e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.328631e-02	1.378793e-02	1.860530e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.30012638325108604,0.049559209449467234,0.0034463750259012826
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.445992e-01	3.834828e-02	4.350316e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.732116e+00	6.421042e-02	1.143637e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.129332e+00	8.123784e-02	4.357681e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.933373e+00	4.702861e-01	8.941945e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.083037e+00	6.739480e-01	7.191117e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.236792e+00	5.030771e-01	5.246690e-02
5.350000e-01	3.500000e-02	3.500000e-02	6.655121e-01	3.127837e-01	7.248943e-03
6.050000e-01	3.500000e-02	3.500000e-02	3.094118e-01	1.658863e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	2.256508e-02	1.325554e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.14919680089843804,0.02963917240267644,0.002791501509245453
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.052757e+00	5.942501e-02	1.263046e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.266875e+00	3.211457e-02	2.068080e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.644740e+00	3.244082e-01	6.944855e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.488713e+00	2.472656e-01	7.857829e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.105902e+00	4.498504e-01	7.116124e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.189791e+00	3.516761e-01	6.288279e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.630807e-01	2.291057e-01	2.680187e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.661782e-01	1.445935e-01	5.697236e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.888193e-02	1.916292e-02	3.943168e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.059168899306751566,0.0166281588769243,0.0023385957748559352
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.055319e+01	0.000000e+00	2.238880e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.381826e+01	2.253614e+00	5.537154e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.175697e+01	1.939994e-01	2.916982e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.105161e+00	4.624232e-01	4.600290e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.224878e+00	4.831251e-01	1.088402e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.308245e+00	3.947670e-01	7.802962e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.344842e-01	2.757625e-01	3.897908e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.630461e-02	1.614556e-02	1.589134e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.28474668579033086,0.04583283093494689,0.0017254819324378778
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.612342e-01	3.911641e-02	5.206276e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.038901e-01	0.000000e+00	7.957974e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.423133e+00	1.247008e-03	9.578219e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.026120e+00	2.151995e-02	9.688395e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.631165e+00	4.618120e-02	6.858336e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.983172e+00	4.432670e-02	2.665961e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.979914e+00	1.298668e-01	2.999874e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.733174e+00	4.133170e-01	2.413924e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.278340e+00	5.592834e-01	2.539656e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.781067e+00	5.692866e-01	1.220605e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.243811e+00	4.700464e-01	2.071454e-02
5.100000e-01	3.000000e-02	3.000000e-02	7.598642e-01	3.124979e-01	1.964040e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.110007e-01	1.976466e-01	4.239536e-03
8.000000e-01	2.000000e-01	2.000000e-01	3.363013e-02	1.657321e-02	1.370774e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.14991294299171504,0.027144379486224474,0.0016430182578429098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.121591e+00	1.815162e-01	1.565158e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.736189e+00	0.000000e+00	1.905344e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.877738e+00	0.000000e+00	1.836278e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.583229e+00	1.357852e-01	1.294951e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.295844e+00	1.463584e-01	7.670796e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.528995e+00	8.505780e-02	2.727260e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.598598e+00	8.347122e-02	4.652853e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.794308e+00	3.369470e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.037585e+00	3.758284e-01	2.957607e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.364571e+00	3.412010e-01	2.130722e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.321759e-01	2.568765e-01	2.249864e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.435567e-01	1.562563e-01	1.600255e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.138511e-02	1.692996e-02	9.293361e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.06341081082093471,0.016195788338120083,0.0019705226763041955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.546088e+01	0.000000e+00	2.095539e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.751511e+01	1.124494e+00	6.594456e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.657459e+01	1.130167e+00	3.350965e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.814972e+01	4.643809e-01	1.541546e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.153875e+01	2.163204e-01	5.164167e-01
2.625000e-02	6.250000e-03	6.250000e-03	7.071997e+00	2.820254e-01	8.156101e-02
4.125000e-02	8.750000e-03	8.750000e-03	4.460063e+00	4.276036e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	3.144678e+00	4.226667e-01	1.063380e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.378731e+00	4.352810e-01	4.652250e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.615627e+00	4.040659e-01	8.257810e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.680677e-01	3.123429e-01	4.099367e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.505780e-02	1.761321e-02	2.399353e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.29981947003579656,0.039808977236159615,0.0022051612121766206
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.208707e-01	4.105286e-02	2.813512e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.305393e+00	3.406060e-02	1.087609e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.427271e+00	0.000000e+00	1.879884e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.628684e+00	6.880040e-01	1.621653e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.684771e+00	6.473475e-01	3.207043e-02
4.850000e-01	3.500000e-02	3.500000e-02	9.373218e-01	4.186883e-01	2.484438e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.675491e-01	2.379057e-01	1.452276e-05
7.950000e-01	2.050000e-01	2.050000e-01	3.930637e-02	2.296437e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.1521062480502677,0.02445811456983915,0.002088204482708217
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.683134e+00	1.207543e-01	8.521369e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.483132e+00	8.525992e-02	4.292544e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.370081e+00	5.049381e-01	3.438917e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.225158e+00	3.678028e-01	3.764937e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.667499e-01	2.377955e-01	1.659378e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.591244e-01	1.428495e-01	6.411265e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.606337e-01	7.688845e-02	1.322349e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.143925e-02	6.620925e-03	2.773331e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.07889101432354713,0.017251504659639087,0.0021217472066280135
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.094655e+01	3.487256e-01	1.907226e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.607345e+00	6.123109e-01	1.929541e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.247534e+00	5.750186e-01	1.145617e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.850230e-01	3.478351e-01	4.085982e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.949760e-02	2.168155e-02	1.775996e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.2935195341710355,0.04244751052434026,0.0009278541609092361
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.060252e-02	1.912720e-02	1.682543e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.162174e-01	2.603384e-02	6.077671e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.456204e+00	0.000000e+00	1.087051e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.619248e+00	2.313200e-02	1.110489e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.454194e+00	1.817438e-02	5.998305e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.604616e+00	7.787681e-03	1.260198e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.285379e+00	4.316795e-01	3.306873e-03
3.300000e-01	2.000000e-02	2.000000e-02	2.745753e+00	6.559428e-01	1.499415e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.180663e+00	7.050889e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.571744e+00	5.749601e-01	9.588354e-03
4.650000e-01	2.500000e-02	2.500000e-02	1.050397e+00	4.257715e-01	1.303574e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.491130e-01	2.879247e-01	2.344908e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.433816e-01	1.642092e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.686288e-02	1.433210e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.15890177356538707,0.02670681509244996,0.0011627339608335785
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.788570e-01	8.544154e-03	5.534971e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.050930e+00	1.008836e-02	1.580976e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.142655e+00	8.596166e-02	1.861895e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.618108e+00	1.733899e-01	1.445341e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.780659e+00	1.682796e-02	7.655607e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.091548e+00	7.595310e-02	1.834318e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.116934e+00	3.992299e-01	2.888091e-02
1.685000e-01	1.650000e-02	1.650000e-02	3.125403e+00	5.494673e-01	2.924995e-02
2.025000e-01	1.750000e-02	1.750000e-02	2.291520e+00	5.269615e-01	9.460949e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.641447e+00	4.498320e-01	7.349848e-03
2.835000e-01	2.350000e-02	2.350000e-02	1.140419e+00	3.412266e-01	1.933689e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.497528e-01	2.501892e-01	2.031189e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.484778e-01	1.591953e-01	1.773034e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.448284e-01	9.940239e-02	8.725728e-04
7.485000e-01	2.515000e-01	2.515000e-01	2.037354e-02	9.744293e-03	2.145673e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.07381771111933333,0.016407424984135124,0.0016958147612598506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.263748e+00	0.000000e+00	4.582906e+00
8.750000e-03	3.750000e-03	3.750000e-03	8.770597e+00	3.300818e-01	5.812672e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.296279e+01	5.718621e-01	3.754296e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.284673e+01	3.402750e-01	1.457730e+00
4.250000e-02	7.500000e-03	7.500000e-03	1.015992e+01	5.516214e-01	2.405632e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.992953e+00	9.266610e-01	1.785979e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.582394e+00	9.346411e-01	1.075473e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.966739e+00	7.235666e-01	8.513658e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.873010e+00	5.403813e-01	6.564443e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.159753e+00	3.734259e-01	4.456866e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.753092e-01	2.487949e-01	3.432194e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.855298e-02	1.250205e-02	1.154962e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.27870704353289555,0.04887842623213154,0.003370873280153841
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.069985e-01	4.372522e-02	5.373033e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.318406e+00	1.109708e-01	1.257172e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.271189e+00	0.000000e+00	2.227077e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.692072e+00	6.156776e-01	6.560449e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.774995e+00	6.343297e-01	8.318349e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.043947e+00	4.382886e-01	3.042654e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.479724e-01	2.643623e-01	6.006843e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.423913e-01	1.339095e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.646109e-02	1.029425e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.13530502633984373,0.028984877009210985,0.002484298517542949
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.292987e+00	0.000000e+00	1.781503e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.235790e+00	3.390896e-01	2.302210e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.272202e+00	8.978512e-02	3.511267e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.005910e+00	4.057881e-01	5.129729e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.854071e+00	4.479114e-01	8.353522e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.060409e+00	3.209677e-01	4.431330e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.940826e-01	2.072491e-01	1.475498e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.259007e-01	1.326208e-01	6.114113e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.335781e-02	1.683520e-02	2.507514e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.05347519997887921,0.015795830276445703,0.0020021430211526817
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.180221e+01	6.037628e-01	2.574103e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.361947e+01	1.600931e+00	4.130642e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.381765e+00	3.759609e-01	1.243514e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.501398e+00	4.646117e-01	1.229577e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.088092e+00	4.729969e-01	9.462174e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.211115e+00	3.733886e-01	5.990918e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.854578e-01	2.655593e-01	2.652722e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.172036e-02	1.467098e-02	1.402233e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.266856897707333,0.04537218915501573,0.001819381872794068
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.363967e-01	4.361287e-02	6.221676e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.137915e+00	0.000000e+00	9.994782e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.833695e+00	6.130650e-03	1.113402e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.539400e+00	1.002795e-01	9.653590e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.014328e+00	5.387861e-02	5.598795e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.157320e+00	0.000000e+00	1.076345e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.951566e+00	3.101624e-01	4.414152e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.552327e+00	5.335682e-01	3.759752e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.025024e+00	5.907525e-01	3.102477e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.529933e+00	5.267370e-01	4.153141e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.053489e+00	4.058690e-01	1.943332e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.363591e-01	2.783684e-01	2.153498e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.346012e-01	1.591699e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	2.681558e-02	1.419878e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.13604015271378708,0.026220352270148573,0.0015397042514482262
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	4.032976e+00	1.239303e-01	1.986214e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.310564e+00	0.000000e+00	2.576159e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.685103e+00	1.797120e-01	1.890013e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.566490e+00	1.871280e-01	1.237494e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.537700e+00	1.685023e-01	5.448676e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.309208e+00	3.794004e-02	7.845301e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.294289e+00	2.550770e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.467898e+00	3.725823e-01	2.346934e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.798301e+00	3.866398e-01	3.913481e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.195200e+00	3.058986e-01	2.049575e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.239864e-01	2.224306e-01	2.752781e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.855833e-01	1.392512e-01	1.035612e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.619170e-02	1.567899e-02	1.094988e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.05702026391337063,0.015210405821665551,0.0015783543080097884
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	8.940951e+01	0.000000e+00	2.364693e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.192292e+01	1.769045e+00	6.176976e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.668746e+01	6.457230e-01	2.653501e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.698437e+01	2.795648e-01	9.309828e-01
1.625000e-02	3.750000e-03	3.750000e-03	1.012288e+01	3.767186e-01	1.593249e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.010122e+00	4.174846e-01	2.946391e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.880897e+00	3.739943e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.817007e+00	3.865669e-01	5.425620e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.188675e+00	4.309282e-01	7.037502e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.485122e+00	3.917190e-01	5.167076e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.638729e-01	2.802679e-01	2.814793e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.987022e-02	1.646412e-02	1.632100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.28133255045061345,0.038007942212262114,0.0025470191426275046
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.526606e-01	5.619850e-02	3.323046e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.674692e+00	1.186659e-04	1.047746e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.220488e+00	1.568878e-01	6.101260e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.301173e+00	6.619781e-01	3.745247e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.442861e+00	5.692089e-01	1.854082e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.969591e-01	3.564438e-01	2.530493e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.981478e-01	2.057591e-01	1.265454e-03
7.950000e-01	2.050000e-01	2.050000e-01	3.148794e-02	1.913235e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.14068404041918775,0.022595245056035274,0.0019500609627058907
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.372613e+00	1.195688e-01	8.382007e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.968228e+00	6.365328e-02	2.194302e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.046193e+00	4.481883e-01	4.931937e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.078249e+00	3.259296e-01	2.800768e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.010972e-01	2.052180e-01	2.591282e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.303842e-01	1.326050e-01	2.979551e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.435321e-01	7.101217e-02	3.994660e-03
7.750000e-01	2.250000e-01	2.250000e-01	9.955178e-03	6.104885e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.07356042161388018,0.015852653598860657,0.0019664281522487614
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.196782e+01	3.240782e-01	1.733035e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.918832e+00	5.544797e-01	1.872017e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.982876e+00	5.231281e-01	8.692773e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.066721e-01	3.181672e-01	3.796259e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.530354e-02	2.020663e-02	1.776397e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.2787578909629403,0.041104173565283536,0.0014171763382315183
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.007157e-01	2.683296e-02	1.969175e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.668544e-01	5.220408e-02	7.554543e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.885402e+00	0.000000e+00	1.215073e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.147204e+00	7.371901e-03	1.042570e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.730111e+00	0.000000e+00	4.284911e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.601967e+00	2.195916e-01	2.989680e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.086512e+00	5.698940e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.487114e+00	6.822838e-01	1.162797e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.904221e+00	6.555113e-01	1.644623e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.362345e+00	5.141060e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	8.893190e-01	3.504039e-01	2.885230e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.609269e-01	2.466036e-01	4.670248e-03
5.700000e-01	3.000000e-02	3.000000e-02	2.932735e-01	1.426687e-01	9.393846e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.171793e-02	1.171914e-02	1.765807e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.14770416842503198,0.025224897653985515,0.0016835427051724305
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.636537e-01	3.687992e-02	6.948667e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.072812e+00	1.525360e-01	1.936531e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.525262e+00	1.656843e-01	2.043546e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.403634e+00	3.921872e-02	1.255373e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.825540e+00	1.173279e-03	4.543574e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.785367e+00	2.895666e-01	9.613525e-02
1.385000e-01	1.350000e-02	1.350000e-02	3.724126e+00	5.103433e-01	7.149469e-03
1.685000e-01	1.650000e-02	1.650000e-02	2.791906e+00	5.447635e-01	1.639073e-03
2.025000e-01	1.750000e-02	1.750000e-02	2.021799e+00	4.728567e-01	3.799072e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.447341e+00	4.146751e-01	1.556757e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.007019e+00	2.965701e-01	1.409314e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.656770e-01	2.095041e-01	2.396559e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.125232e-01	1.533283e-01	1.734194e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.190821e-01	8.894722e-02	5.841281e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.744347e-02	8.254372e-03	4.194590e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.0673828743561836,0.015411800225386782,0.0019309873581872528
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.663938e+00	3.313160e-01	5.626372e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.203728e+01	5.758738e-01	6.811303e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.571577e+01	5.293976e-01	3.412486e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.349123e+01	3.714447e-01	9.658743e-01
4.250000e-02	7.500000e-03	7.500000e-03	9.462292e+00	9.247416e-01	2.246017e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.196725e+00	1.008726e+00	8.557609e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.973034e+00	8.981636e-01	1.195979e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.569674e+00	6.490134e-01	9.379861e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.652508e+00	4.653829e-01	2.527042e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.042073e+00	3.310406e-01	5.866394e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.194994e-01	2.326757e-01	2.769619e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.525859e-02	1.126733e-02	1.645330e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.2636182515376678,0.04809069520843917,0.0034378966485969498
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.814080e-01	5.453798e-02	6.349336e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.750610e+00	1.356261e-01	1.283096e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.237829e+00	9.247259e-02	9.248138e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.481974e+00	6.703535e-01	8.727848e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.610917e+00	5.916995e-01	5.208110e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.131220e-01	3.863917e-01	2.461257e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.762906e-01	2.343563e-01	9.836717e-03
6.050000e-01	3.500000e-02	3.500000e-02	2.066481e-01	1.209874e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	1.249263e-02	8.120444e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.12632553011202138,0.02835254397398561,0.002616080498206025
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.711033e+00	0.000000e+00	2.331518e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.426395e+00	5.195694e-01	2.285782e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.690568e+00	0.000000e+00	1.338445e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.704260e+00	4.666428e-01	9.343574e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.747430e+00	4.335223e-01	8.282318e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.777507e-01	2.983891e-01	2.965140e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.510370e-01	1.933895e-01	2.369449e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.049169e-01	1.231582e-01	3.063662e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.967656e-02	1.563996e-02	4.159306e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.050525383699397554,0.01523401293692566,0.0016918145600112386
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.180445e+02	3.563976e+00	3.004348e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.020258e+01	1.048244e+00	2.545909e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.784768e+00	5.258833e-01	1.931695e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.288201e+00	4.197317e-01	1.819265e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.055383e+00	4.583438e-01	7.699233e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.168832e+00	3.582576e-01	4.387759e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.407194e-01	2.475956e-01	4.036452e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.935894e-02	1.405567e-02	6.086728e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.25334114287215387,0.04501496181197964,0.002518180437218076
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.244177e-01	5.691303e-02	7.284603e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.431562e+00	2.343880e-02	1.156383e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.222073e+00	6.115067e-02	1.179707e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.907244e+00	1.234806e-01	8.987885e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.246915e+00	2.433726e-02	4.165892e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.172240e+00	1.444876e-01	5.349088e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.851773e+00	4.446368e-01	7.332877e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.383791e+00	5.802382e-01	4.176121e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.837286e+00	5.638432e-01	6.563373e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.367445e+00	4.839201e-01	2.673632e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.291839e-01	3.597644e-01	2.165553e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.599275e-01	2.410296e-01	9.997720e-03
5.700000e-01	3.000000e-02	3.000000e-02	2.886286e-01	1.405515e-01	5.152590e-03
8.000000e-01	2.000000e-01	2.000000e-01	2.195236e-02	1.174195e-02	2.828192e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.12654011715993793,0.025061013049652497,0.002189343522438908
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.239034e+00	1.153023e-01	2.447180e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.069357e+00	0.000000e+00	2.868033e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.958401e+00	3.648907e-01	1.950922e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.908954e+00	2.522397e-01	1.034577e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.289598e+00	1.030985e-01	3.860982e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.006766e+00	1.653486e-01	2.898920e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.987472e+00	3.327542e-01	4.716322e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.298855e+00	3.860964e-01	5.243255e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.652343e+00	3.591099e-01	6.342495e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.096129e+00	2.883591e-01	2.367518e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.595036e-01	2.014600e-01	2.449499e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.581500e-01	1.358320e-01	1.194439e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.194871e-02	1.388359e-02	7.526974e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.05283277093706289,0.01421630361615523,0.0020199286191107182
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.102402e+02	8.745876e-01	2.439448e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.209000e+01	1.492256e+00	5.184863e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.514400e+01	6.864246e-01	1.772668e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.522804e+01	4.536773e-01	3.030926e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.816175e+00	4.210851e-01	8.187571e-02
2.625000e-02	6.250000e-03	6.250000e-03	5.398998e+00	3.881284e-01	1.335642e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.594826e+00	3.230851e-01	1.133187e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.681291e+00	3.703253e-01	8.984617e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.098583e+00	4.266036e-01	3.429885e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.390934e+00	3.700754e-01	5.548114e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.050229e-01	2.702764e-01	3.274302e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.592487e-02	1.479809e-02	2.344206e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.2623343215653353,0.037955696654052296,0.0018030948513043654
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.182373e+00	4.936339e-02	4.170713e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.806073e+00	0.000000e+00	9.420544e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.924126e+00	3.966877e-01	5.865779e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.016019e+00	6.696483e-01	2.254170e-03
4.150000e-01	3.500000e-02	3.500000e-02	1.237685e+00	4.919838e-01	1.596924e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.940761e-01	3.231490e-01	1.974744e-03
5.550000e-01	3.500000e-02	3.500000e-02	3.348934e-01	1.771506e-01	2.094987e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.486594e-02	1.595643e-02	4.564023e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.1314361480884344,0.02200116791042267,0.0013461984687991868
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.948130e+00	6.546452e-02	8.885674e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.456935e+00	1.653221e-01	7.465722e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.820571e+00	4.267774e-01	3.018528e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.895241e-01	3.091046e-01	9.345212e-03
3.425000e-01	3.750000e-02	3.750000e-02	5.447418e-01	1.910277e-01	1.260899e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.021272e-01	1.198439e-01	7.809460e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.311138e-01	6.906164e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	8.117115e-03	5.197256e-03	8.076597e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.0694315485636975,0.015189630341138474,0.0013870903914143945
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.275513e+01	2.224643e-01	1.673928e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.335064e+00	5.593932e-01	1.635760e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.808782e+00	4.870229e-01	4.148828e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.583099e-01	3.171175e-01	1.502947e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.164404e-02	1.917261e-02	1.590266e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.26386268254920625,0.04407460444926009,0.0007136778953309442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.372017e-01	2.006838e-02	2.918376e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.293196e-01	4.745827e-02	1.141683e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.450085e+00	0.000000e+00	1.469273e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.628449e+00	8.198679e-03	8.279907e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.832841e+00	5.671496e-02	1.200572e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.425457e+00	5.508221e-01	6.428245e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.818932e+00	7.325045e-01	0.000000e+00
3.300000e-01	2.000000e-02	2.000000e-02	2.204673e+00	7.095155e-01	5.436719e-03
3.700000e-01	2.000000e-02	2.000000e-02	1.656760e+00	5.707465e-01	2.374347e-03
4.150000e-01	2.500000e-02	2.500000e-02	1.192651e+00	4.729167e-01	3.145409e-03
4.650000e-01	2.500000e-02	2.500000e-02	7.727353e-01	3.264353e-01	6.648082e-03
5.150000e-01	2.500000e-02	2.500000e-02	4.802958e-01	2.230775e-01	1.427714e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.510675e-01	1.261200e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.816474e-02	1.058563e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.1378506434929312,0.02495590019757646,0.0008390524601304128
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	9.120640e-01	1.200969e-02	8.968329e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.400186e+00	1.336542e-01	2.341880e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.855905e+00	1.946353e-01	2.097822e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.813041e+00	0.000000e+00	1.058173e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.691902e+00	1.049198e-01	2.132081e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.414164e+00	4.528782e-01	9.524621e-03
1.385000e-01	1.350000e-02	1.350000e-02	3.331853e+00	5.671783e-01	2.413949e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.456472e+00	5.155680e-01	3.557652e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.800247e+00	4.228534e-01	2.328336e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.301454e+00	3.643788e-01	1.597413e-03
2.835000e-01	2.350000e-02	2.350000e-02	9.088255e-01	2.774060e-01	1.190130e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.015208e-01	2.000275e-01	1.929899e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.739411e-01	1.380170e-01	1.673907e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.016405e-01	8.506266e-02	3.633629e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.560438e-02	8.327700e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.06272615548902599,0.01486363297184072,0.0011279117661963378
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.232984e+00	6.687804e-02	6.605553e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.541178e+01	7.622861e-01	6.851703e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.723032e+01	5.180027e-01	2.956584e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.327633e+01	4.531997e-01	6.353934e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.902312e+00	9.081143e-01	1.508185e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.616350e+00	8.938508e-01	2.075345e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.616877e+00	8.021028e-01	7.125373e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.328348e+00	5.817326e-01	3.497691e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.513407e+00	4.495043e-01	2.014691e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.561615e-01	3.119381e-01	5.795221e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.856231e-01	2.271195e-01	1.407693e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.259420e-02	1.105606e-02	4.191216e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.24914002772250704,0.047247745919639955,0.002505767739895637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	9.227930e-01	4.646469e-02	7.625609e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.094097e+00	1.017040e-01	1.208500e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.128012e+00	2.995543e-01	7.114739e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.308113e+00	6.712286e-01	6.396713e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.451149e+00	5.431065e-01	4.080383e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.172052e-01	3.667309e-01	5.009782e-03
5.350000e-01	3.500000e-02	3.500000e-02	4.098778e-01	2.058841e-01	8.228610e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.681714e-01	1.034875e-01	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	9.364499e-03	6.192509e-03	2.487956e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.11880864147386214,0.027776840423433688,0.0017360831714820502
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.740089e+00	3.011412e-02	3.086166e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.828998e+00	4.006501e-01	1.982687e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.076117e+00	2.100444e-01	8.406366e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.528325e+00	4.676638e-01	8.480412e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.685026e+00	4.185349e-01	4.880184e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.281772e-01	2.878936e-01	1.699893e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.117230e-01	1.805428e-01	8.595122e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.801201e-01	1.136661e-01	8.571625e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.636913e-02	1.489438e-02	1.291859e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.04794209468490313,0.014718942408239899,0.001309268525370659
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.437395e+02	4.863318e+00	3.351691e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.501779e+01	9.001326e-02	1.313836e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.801577e+00	5.769135e-01	2.622800e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.153146e+00	3.797259e-01	1.638888e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.044846e+00	4.485746e-01	3.037015e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.135767e+00	3.522275e-01	2.336412e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.204771e-01	2.389174e-01	2.220324e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.638890e-02	1.347032e-02	1.134766e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.24029175851151646,0.04677351748086389,0.0016656884910852543
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.900432e-01	6.989257e-02	9.872099e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.805785e+00	1.800509e-02	1.510330e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.639138e+00	3.829314e-02	1.288788e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.247284e+00	8.274381e-02	7.228492e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.319752e+00	0.000000e+00	1.766732e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.097228e+00	3.759828e-01	4.460307e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.691977e+00	5.854060e-01	2.538377e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.186592e+00	6.057970e-01	5.502836e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.683063e+00	5.404519e-01	2.849119e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.244763e+00	4.463941e-01	1.856270e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.270928e-01	3.387333e-01	4.913547e-03
5.100000e-01	3.000000e-02	3.000000e-02	4.961793e-01	2.240533e-01	1.335691e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.490716e-01	1.231489e-01	9.045681e-04
8.000000e-01	2.000000e-01	2.000000e-01	1.852845e-02	1.082024e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.11893373960631792,0.025136610581294808,0.0008632635397403943
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.283870e+00	7.083663e-02	3.477828e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.180002e+00	1.025728e-01	3.019031e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.401689e+00	2.576434e-01	1.588360e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.571431e+00	1.469634e-01	7.008906e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.858579e+00	3.317075e-02	1.248520e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.618655e+00	3.090364e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.767825e+00	3.706530e-01	4.754020e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.175694e+00	3.819392e-01	5.060538e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.569007e+00	3.457183e-01	3.312050e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.028367e+00	2.797439e-01	8.784935e-03
3.275000e-01	3.750000e-02	3.750000e-02	6.083508e-01	1.893796e-01	1.411524e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.319997e-01	1.228362e-01	1.329384e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.948761e-02	1.395379e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.04977206480263029,0.013807609683238173,0.0008884779480811886
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.314316e+02	1.144165e+00	2.743306e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.915255e+01	5.420152e-01	3.847149e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.259055e+01	1.068736e+00	7.517270e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.324215e+01	5.696502e-01	1.728468e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.882397e+00	3.569834e-01	1.594556e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.019147e+00	3.434757e-01	1.625860e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.340399e+00	3.085208e-01	1.144288e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.545729e+00	3.466311e-01	5.172142e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.023440e+00	4.233461e-01	2.928139e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.330173e+00	3.626832e-01	4.376850e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.731824e-01	2.717539e-01	2.093556e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.308204e-02	1.421888e-02	6.928088e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.24086917314431935,0.03681534964771069,0.001578239652994362
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.642991e+00	5.697758e-02	5.054400e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.670312e+00	0.000000e+00	7.670998e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.617098e+00	5.235963e-01	3.589533e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.693199e+00	5.986829e-01	3.405452e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.055858e+00	4.484312e-01	1.220693e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.797803e-01	2.734639e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	2.824592e-01	1.619039e-01	2.328701e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.953878e-02	1.323482e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.1223344309565936,0.020608306544403043,0.0010422379920681235
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.502167e+00	6.458214e-02	8.624823e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.031152e+00	2.483113e-01	4.923958e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.568892e+00	4.001614e-01	3.827270e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.752722e-01	2.744430e-01	2.140767e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.038023e-01	1.885393e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.620127e-01	1.102231e-01	7.395289e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.181326e-01	6.545412e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	7.559660e-03	5.133413e-03	6.578489e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.0653793676291563,0.014400560737436549,0.0008611036025880925
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.348684e+01	1.675088e-01	1.596130e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.823593e+00	6.014182e-01	8.883514e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.645272e+00	4.521373e-01	7.937487e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.963661e-01	2.860612e-01	1.052337e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.798488e-02	1.863281e-02	4.384615e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2478080217421293,0.04075628493373412,0.0008582232806366163
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.695954e-01	3.394660e-02	2.705364e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.304242e+00	1.831448e-02	1.252755e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.193555e+00	2.236944e-02	1.505282e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.050789e+00	3.454166e-03	6.348594e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.814699e+00	2.632332e-01	7.417111e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.180532e+00	6.312523e-01	1.598639e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.476284e+00	6.916142e-01	1.653912e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.888971e+00	5.953135e-01	1.263039e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.435025e+00	5.221663e-01	0.000000e+00
4.150000e-01	2.500000e-02	2.500000e-02	1.003915e+00	3.888643e-01	1.062921e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.590840e-01	2.827567e-01	2.730255e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.247375e-01	2.132907e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.127118e-01	1.109725e-01	3.233049e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.467096e-02	8.879787e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.1268715639543316,0.023952545365953065,0.000823962153997132
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.446811e+00	0.000000e+00	1.208320e+00
3.125000e-02	8.750000e-03	8.750000e-03	6.450619e+00	2.174035e-01	2.956572e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.072359e+00	1.526178e-01	1.852583e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.813428e+00	1.622659e-01	4.747996e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.231584e+00	2.609460e-01	2.207669e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.973839e+00	5.091179e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.962295e+00	5.881958e-01	5.867653e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.146720e+00	4.833749e-01	2.651691e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.574248e+00	3.897097e-01	8.809738e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.124988e+00	3.102784e-01	2.932307e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.060669e-01	2.451871e-01	1.961538e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.448102e-01	1.936687e-01	1.273438e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.387988e-01	1.340426e-01	8.140057e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.799559e-01	8.295260e-02	1.184945e-04
7.485000e-01	2.515000e-01	2.515000e-01	1.371115e-02	7.194760e-03	2.106739e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.05793424076405322,0.014069453758032216,0.0010167164518192842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.886044e+00	0.000000e+00	8.431128e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.990092e+01	1.100598e+00	6.804163e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.859365e+01	5.532253e-01	2.521359e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.251812e+01	6.486437e-01	5.931771e-01
4.250000e-02	7.500000e-03	7.500000e-03	8.016848e+00	9.930119e-01	2.107565e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.083378e+00	8.827812e-01	1.438694e-02
8.125000e-02	1.125000e-02	1.125000e-02	3.159300e+00	6.485348e-01	1.119223e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.089900e+00	5.628712e-01	1.080810e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.376203e+00	4.039003e-01	1.080257e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.860865e-01	3.002497e-01	2.932025e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.391866e-01	2.183474e-01	2.238652e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.061915e-02	1.033294e-02	5.872989e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.23258057344184802,0.04673538597316024,0.002237528854643178
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.313808e+00	6.970304e-02	9.521102e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.340306e+00	7.579602e-02	1.029681e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.979611e+00	4.731960e-01	5.437723e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.091894e+00	6.614180e-01	6.199582e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.279026e+00	4.993580e-01	3.177145e-02
4.600000e-01	4.000000e-02	4.000000e-02	7.079185e-01	3.168775e-01	1.461632e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.518996e-01	1.887275e-01	0.000000e+00
6.050000e-01	3.500000e-02	3.500000e-02	1.374908e-01	8.903187e-02	1.322371e-03
8.200000e-01	1.800000e-01	1.800000e-01	6.837172e-03	4.745107e-03	8.957539e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.11025446233109268,0.027306803191126522,0.0013732637586841429
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.851601e+00	3.066554e-01	4.047467e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.467518e+00	2.354944e-01	1.390978e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.541810e+00	3.284508e-01	1.128514e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.434972e+00	4.713124e-01	8.299986e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.559925e+00	4.061596e-01	6.023132e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.549797e-01	2.689035e-01	1.243928e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.769033e-01	1.787066e-01	3.965759e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.477206e-01	1.069155e-01	7.416324e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.389689e-02	1.405185e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.04516918898191589,0.01430422598818875,0.0010223419792780436
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.661736e+02	5.474851e+00	3.528822e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.045926e+01	1.053945e-01	8.351460e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.379223e+00	5.373299e-01	3.276134e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.073882e+00	3.653466e-01	9.651990e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.955292e+00	4.369696e-01	4.106872e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.079398e+00	3.409425e-01	2.311543e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.680437e-01	2.267153e-01	1.716173e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.454260e-02	1.305705e-02	6.591147e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.2265299182739713,0.04470037343104591,0.0015141979431642083
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.655499e-01	7.183398e-02	9.633227e-01
7.500000e-02	1.500000e-02	1.500000e-02	2.272680e+00	5.027376e-02	1.517508e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.145024e+00	7.217641e-02	1.269245e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.531405e+00	4.895947e-02	6.273635e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.376430e+00	7.139097e-02	1.241859e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.960304e+00	4.698444e-01	3.898664e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.513341e+00	5.876201e-01	4.128164e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.007026e+00	5.745067e-01	4.688071e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.519739e+00	5.061818e-01	3.364349e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.095435e+00	4.102553e-01	2.952595e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.179329e-01	3.016289e-01	3.154350e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.416430e-01	2.173940e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	2.150506e-01	1.137750e-01	2.107017e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.500793e-02	8.901694e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.11027652609607165,0.024650009717148882,0.001007274787683518
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.271221e+00	0.000000e+00	4.077270e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.127339e+01	3.505488e-01	3.242085e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.070860e+00	3.839363e-01	1.556335e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.270956e+00	7.498550e-02	5.363092e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.381598e+00	1.518743e-01	4.081635e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.278780e+00	3.524135e-01	8.436164e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.633961e+00	3.929609e-01	4.974616e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.022432e+00	3.881595e-01	8.292378e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.458375e+00	3.445369e-01	2.317643e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.293579e-01	2.627298e-01	2.765389e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.571847e-01	1.848150e-01	1.138139e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.026628e-01	1.211685e-01	7.180613e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.604963e-02	1.272683e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.04663146147536014,0.013619838321944938,0.0007207111465648564
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.536124e+02	2.394544e+00	2.921237e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.444648e+01	1.097142e+00	2.687964e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.901626e+01	4.551119e-01	3.427551e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.185417e+01	6.887765e-01	2.492553e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.191343e+00	4.029637e-01	3.479094e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.674996e+00	3.345599e-01	1.929414e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.163045e+00	2.962145e-01	1.298961e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.411577e+00	3.264144e-01	4.633715e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.914165e+00	4.200942e-01	7.665658e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.265879e+00	3.602963e-01	7.706610e-03
1.850000e-01	2.500000e-02	2.500000e-02	7.226922e-01	2.597961e-01	1.606788e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.052753e-02	1.385592e-02	6.956487e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.2270678043980871,0.036548152008046564,0.0009457124324835642
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.970155e+00	4.903329e-02	5.627515e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.454298e+00	0.000000e+00	5.910759e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.428547e+00	5.702445e-01	3.602182e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.557748e+00	5.734665e-01	3.298375e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.374603e-01	3.915048e-01	2.399785e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.191075e-01	2.712856e-01	0.000000e+00
5.550000e-01	3.500000e-02	3.500000e-02	2.369818e-01	1.416793e-01	6.056792e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.638586e-02	1.164940e-02	2.829833e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.11759525325486601,0.01970486192627441,0.0006833411131587502
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.780020e+00	3.031658e-02	8.344559e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.767882e+00	2.655220e-01	2.121131e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.487385e+00	3.759559e-01	4.585819e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.478710e-01	2.596062e-01	1.419957e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.630488e-01	1.769941e-01	3.813835e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.478908e-01	1.114106e-01	1.286914e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.014929e-01	5.676189e-02	3.955109e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.800809e-03	5.034174e-03	6.245813e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.0631759386489368,0.01363142319825756,0.0011676042160789352
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.380725e+01	1.100950e-01	1.511688e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.631884e+00	5.394907e-01	6.875516e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.569044e+00	4.268125e-01	4.241325e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.639279e-01	2.755297e-01	1.691272e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.547616e-02	1.737488e-02	1.834746e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.23578927127999327,0.03947887122540636,0.0006951603291020514
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.260079e-01	3.564207e-02	3.234983e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.740752e+00	4.686247e-02	1.427241e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.744548e+00	8.848130e-02	1.385328e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.080343e+00	0.000000e+00	5.211511e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.697750e+00	3.636436e-01	6.828639e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.015207e+00	7.169837e-01	0.000000e+00
2.900000e-01	2.000000e-02	2.000000e-02	2.242895e+00	6.452026e-01	2.645228e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.678933e+00	5.459015e-01	2.203950e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.283016e+00	4.932842e-01	4.385592e-03
4.150000e-01	2.500000e-02	2.500000e-02	9.159647e-01	3.767082e-01	1.208322e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.868320e-01	2.577212e-01	1.653652e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.722252e-01	1.890607e-01	2.522217e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.887268e-01	1.034279e-01	5.145122e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.154874e-02	7.110739e-03	1.207194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.12008718162957344,0.023082273876768797,0.0007268015094850644
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.216765e+00	7.690822e-02	1.458288e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.159004e+00	3.326257e-01	3.186409e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.079379e+00	6.245169e-02	1.588987e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.403765e+00	1.308116e-01	4.060948e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.887603e+00	3.585946e-01	4.716395e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.696039e+00	5.297420e-01	0.000000e+00
1.385000e-01	1.350000e-02	1.350000e-02	2.726819e+00	5.006205e-01	3.087453e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.028734e+00	4.580838e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.433697e+00	3.513157e-01	4.875172e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.084963e+00	3.115941e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	7.547176e-01	2.290586e-01	2.852951e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.141227e-01	1.939314e-01	1.340628e-04
3.935000e-01	3.150000e-02	3.150000e-02	3.074375e-01	1.192478e-01	1.968628e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.676207e-01	7.963317e-02	2.753654e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.226197e-02	7.101459e-03	6.711496e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.054855787465479956,0.013469567254953942,0.0005750204308720905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.237226e+01	7.110313e-01	9.130859e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.340655e+01	8.922385e-01	6.518323e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.847543e+01	2.808620e-01	2.100266e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.159792e+01	6.247842e-01	4.565845e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.381288e+00	1.105056e+00	1.641867e-02
6.000000e-02	1.000000e-02	1.000000e-02	4.641739e+00	8.215012e-01	1.368647e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.009209e+00	6.204813e-01	7.906002e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.977056e+00	4.916770e-01	1.820566e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.311887e+00	3.782659e-01	5.763991e-03
1.700000e-01	1.800000e-02	1.800000e-02	8.409461e-01	3.002963e-01	2.324067e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.000737e-01	2.048606e-01	3.701355e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.939579e-02	1.040347e-02	2.659680e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.2220807080968191,0.04520701027905025,0.0016825205585409841
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.646543e+00	6.926842e-02	1.064373e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.339456e+00	1.618788e-02	8.692123e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.868207e+00	5.163226e-01	7.841975e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.014658e+00	6.325756e-01	2.130356e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.178229e+00	4.607005e-01	2.396895e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.525789e-01	3.057197e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	2.980113e-01	1.615967e-01	1.530278e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.177483e-01	7.918928e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	5.533988e-03	4.097554e-03	8.557218e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.1056747303429813,0.02607961780931632,0.0013049885875618117
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.217437e+01	4.444158e-01	4.565199e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.448542e+00	5.360537e-02	1.038821e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.344946e+00	3.249580e-01	1.230519e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.463763e+00	4.528066e-01	5.876628e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.550015e+00	3.872985e-01	4.240061e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.280037e-01	2.558496e-01	2.446411e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.471588e-01	1.768768e-01	4.788465e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.332787e-01	1.085805e-01	1.460466e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.018528e-02	1.221577e-02	1.678975e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.04379181478168156,0.013649167302331743,0.000842727123230573
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.740708e+02	5.191445e+00	3.452791e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.788962e+01	4.032702e-01	8.437932e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.437012e+00	4.808581e-01	3.325782e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.108719e+00	3.293567e-01	1.107238e-01
9.000000e-02	3.000000e-02	3.000000e-02	1.977398e+00	4.280596e-01	2.802455e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.060416e+00	3.341348e-01	9.093655e-03
2.035000e-01	2.650000e-02	2.650000e-02	5.489979e-01	2.174672e-01	1.841386e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.221577e-02	1.270678e-02	9.142962e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.21667828284884164,0.043576909271653086,0.001782282335636376
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.156759e+00	9.477580e-02	1.086421e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.709853e+00	1.021494e-01	1.626345e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.416738e+00	3.130333e-02	1.207199e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.553301e+00	1.609962e-02	4.512698e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.295773e+00	2.000172e-01	1.259470e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.919723e+00	4.906891e-01	4.605579e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.449159e+00	5.863460e-01	9.927523e-03
2.950000e-01	2.500000e-02	2.500000e-02	1.872844e+00	5.544696e-01	8.037664e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.397916e+00	4.954604e-01	5.922625e-03
3.950000e-01	2.500000e-02	2.500000e-02	1.013155e+00	3.990128e-01	1.919331e-03
4.500000e-01	3.000000e-02	3.000000e-02	6.645769e-01	2.828307e-01	4.956787e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.898365e-01	1.917035e-01	7.461251e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.902066e-01	1.015812e-01	3.900256e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.184657e-02	7.233720e-03	1.263855e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.10558087769705107,0.02383718557301019,0.001081722967112425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.155888e+01	8.879094e-02	4.581130e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.218846e+01	3.944172e-01	3.126388e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.490039e+00	5.853211e-02	1.171621e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.709467e+00	4.671222e-02	1.846588e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.081215e+00	2.045031e-01	6.644330e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.124176e+00	3.114792e-01	5.421959e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.579467e+00	3.870628e-01	8.374579e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.020198e+00	3.889465e-01	4.441454e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.412311e+00	3.325538e-01	3.050840e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.848841e-01	2.475976e-01	2.336256e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.383433e-01	2.028570e-01	5.588642e-04
4.075000e-01	4.250000e-02	4.250000e-02	2.788336e-01	1.111157e-01	1.247165e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.343880e-02	1.232498e-02	7.745432e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.045019849425160796,0.01308939048735036,0.0008731450175131356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.641463e+02	2.056495e+00	2.919684e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.045237e+01	8.212268e-01	1.379515e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.727590e+01	2.232830e-01	8.579243e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.127133e+01	3.786829e-01	3.373805e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.991164e+00	3.904898e-01	2.120572e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.575805e+00	3.197955e-01	1.252256e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.109366e+00	2.638266e-01	1.178843e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.400145e+00	3.153916e-01	7.333719e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.902694e+00	4.290780e-01	8.421192e-03
1.375000e-01	2.250000e-02	2.250000e-02	1.228411e+00	3.551984e-01	8.575542e-04
1.850000e-01	2.500000e-02	2.500000e-02	6.923581e-01	2.511051e-01	2.461906e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.868385e-02	1.374383e-02	1.368540e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.20921738046978824,0.03454571114838087,0.0008715439055843877
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.420608e+00	2.957787e-02	6.165831e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.158292e+00	0.000000e+00	2.771589e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.106430e+00	6.030774e-01	4.973298e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.329949e+00	4.914483e-01	8.216869e-03
4.150000e-01	3.500000e-02	3.500000e-02	8.388371e-01	3.598934e-01	5.108063e-03
4.850000e-01	3.500000e-02	3.500000e-02	4.359993e-01	2.139058e-01	1.538649e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.978418e-01	1.195999e-01	5.438598e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.341167e-02	9.973507e-03	1.630455e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.11190807768186598,0.01854238602158363,0.0005056974807710612
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.125697e+00	2.875563e-02	8.163257e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.511084e+00	3.455412e-01	7.371649e-04
1.975000e-01	3.250000e-02	3.250000e-02	1.330308e+00	3.523820e-01	3.158843e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.665880e-01	2.300397e-01	1.640434e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.324819e-01	1.577486e-01	3.883561e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.244952e-01	9.531277e-02	7.383974e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.002739e-01	6.155390e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	6.116214e-03	4.434307e-03	4.328745e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.0604810777801002,0.013107606350445875,0.0007019154071551265
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.430391e+01	9.012173e-02	1.445846e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.273032e+00	5.466220e-01	4.221982e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.472740e+00	3.928525e-01	2.534002e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.119589e-01	2.490568e-01	1.158515e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.315843e-02	1.732015e-02	8.385017e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.22002265672143112,0.038189593583994014,0.0008132892753572596
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.674629e-01	3.840603e-02	5.008202e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.569142e+00	7.862455e-02	1.721684e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.298758e+00	7.142121e-02	1.001488e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.037067e+00	6.684993e-02	1.509804e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.349677e+00	5.628068e-01	4.201086e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.588442e+00	6.426831e-01	4.859416e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.950621e+00	5.870092e-01	2.558689e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.494906e+00	5.005119e-01	2.908717e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.131041e+00	4.117175e-01	3.522736e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.141037e-01	3.351694e-01	0.000000e+00
4.650000e-01	2.500000e-02	2.500000e-02	5.176641e-01	2.301673e-01	2.700657e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.022388e-01	1.513361e-01	1.105437e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.604900e-01	9.743699e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.036236e-02	6.674487e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.1106882981824659,0.022193788929251904,0.0006353261901894808
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.060676e+00	1.020317e-01	2.130785e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.660478e+00	1.547080e-01	2.993580e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.108281e+00	2.170920e-01	7.410800e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.972543e+00	3.363415e-01	1.067641e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.303032e+00	4.425998e-01	1.747101e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.201227e+00	5.045403e-01	7.950003e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.422006e+00	4.919898e-01	4.115725e-03
1.685000e-01	1.650000e-02	1.650000e-02	1.764888e+00	3.916167e-01	2.962241e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.318478e+00	3.384396e-01	1.939836e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.589922e-01	2.666678e-01	3.123490e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.003334e-01	2.278374e-01	1.612673e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.577794e-01	1.558431e-01	2.140240e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.905767e-01	1.179953e-01	7.873769e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.537515e-01	7.237675e-02	5.916949e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.147091e-02	6.995536e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.05070709062112787,0.012561048525610116,0.0006115617849863988
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.894479e+01	1.059548e+00	1.133272e+01
8.750000e-03	3.750000e-03	3.750000e-03	2.682632e+01	4.742932e-01	6.094985e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.809743e+01	7.646931e-01	7.729368e-01
2.875000e-02	6.250000e-03	6.250000e-03	1.062014e+01	8.458755e-01	2.822197e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.449778e+00	7.998534e-01	2.880905e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.175567e+00	8.079377e-01	4.875984e-02
8.125000e-02	1.125000e-02	1.125000e-02	2.709649e+00	5.930330e-01	7.762650e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.823327e+00	4.658630e-01	0.000000e+00
1.360000e-01	1.600000e-02	1.600000e-02	1.181097e+00	3.407887e-01	3.114643e-02
1.700000e-01	1.800000e-02	1.800000e-02	7.785155e-01	2.592621e-01	3.895695e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.892180e-01	2.072472e-01	6.839228e-03
6.140000e-01	3.860000e-01	3.860000e-01	1.761082e-02	9.685051e-03	1.460653e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.20601301071308845,0.04376770019267448,0.001298906278823203
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.254576e+00	8.410605e-02	1.249817e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.215156e+00	0.000000e+00	5.782296e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.733947e+00	5.874203e-01	6.587103e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.774442e+00	5.825357e-01	4.411991e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.082757e+00	4.435138e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	5.498853e-01	2.515646e-01	4.843218e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.528175e-01	1.392113e-01	1.046062e-02
6.050000e-01	3.500000e-02	3.500000e-02	9.571367e-02	6.668071e-02	2.664549e-03
8.200000e-01	1.800000e-01	1.800000e-01	4.584158e-03	3.634751e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.09868251980518915,0.02507790101888402,0.0008854108316417308
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.552920e+01	4.461857e-01	5.110384e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.351175e+00	0.000000e+00	5.298073e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.135406e+00	3.478663e-01	8.451734e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.406030e+00	4.681912e-01	3.296520e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.408078e+00	3.707645e-01	7.334025e-03
2.660000e-01	4.100000e-02	4.100000e-02	7.544468e-01	2.290192e-01	3.634888e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.136578e-01	1.496298e-01	8.952961e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.104978e-01	9.115648e-02	6.992403e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.998700e-02	1.326153e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.04157826249516929,0.013348039765146098,0.0004295672850128801
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.864963e+02	3.852545e+00	3.382735e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.658247e+01	6.621996e-01	6.229000e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.166538e+00	4.916690e-01	2.737342e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.963088e+00	3.158663e-01	6.152566e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.870015e+00	4.060389e-01	7.560833e-04
1.485000e-01	2.850000e-02	2.850000e-02	1.002154e+00	3.073704e-01	1.309312e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.210303e-01	2.021112e-01	6.111303e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.109906e-02	1.278033e-02	4.705308e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.2033636904379734,0.04268814506816357,0.001630783738268693
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.575107e+00	6.751100e-02	1.313320e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.336441e+00	1.594238e-01	1.735249e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.644495e+00	0.000000e+00	9.402268e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.573224e+00	0.000000e+00	1.405837e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.171332e+00	3.742780e-01	6.925894e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.694074e+00	5.564808e-01	5.674526e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.225057e+00	5.589279e-01	4.588255e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.725864e+00	5.247271e-01	3.975545e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.271278e+00	4.387584e-01	4.891780e-02
3.950000e-01	2.500000e-02	2.500000e-02	9.172473e-01	3.537625e-01	4.095274e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.982965e-01	2.600010e-01	5.451570e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.265451e-01	1.566621e-01	9.685171e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.634969e-01	9.929292e-02	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.057623e-02	6.736622e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.09825157793387364,0.023156163375123245,0.0007271168750883628
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.615032e+01	4.233454e-01	5.709668e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.231981e+01	1.792170e-01	2.562397e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.768350e+00	1.948135e-01	5.300789e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.171120e+00	1.849027e-01	1.527290e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.650770e+00	2.374587e-01	1.683898e-01
8.250000e-02	1.250000e-02	1.250000e-02	2.938535e+00	3.333557e-01	8.897258e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.408035e+00	3.920809e-01	8.269769e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.834782e+00	3.677651e-01	7.589154e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.314019e+00	3.275045e-01	1.165734e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.397697e-01	2.380049e-01	8.758071e-03
3.275000e-01	3.750000e-02	3.750000e-02	4.804413e-01	1.597726e-01	2.161416e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.622662e-01	1.115158e-01	1.325530e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.193651e-02	1.194151e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.04201783642421824,0.012520587478008945,0.0011648403271607918
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.811569e+02	3.210136e+00	2.945997e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.683144e+01	5.079136e-01	9.336899e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.594119e+01	5.201528e-01	4.619464e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.035441e+01	4.858363e-01	7.275476e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.636843e+00	4.163213e-01	2.193655e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.294019e+00	3.319502e-01	1.586777e-01
4.125000e-02	8.750000e-03	8.750000e-03	2.913761e+00	2.619265e-01	8.871552e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.239799e+00	3.023109e-01	3.549504e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.787789e+00	3.891222e-01	2.690967e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.148562e+00	3.223807e-01	1.080569e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.583880e-01	2.464076e-01	1.461707e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.622848e-02	1.291603e-02	2.341956e-03
END YODA_SCATTER2D_V2



==> anc/ZJ_xL2_MUR1_MUF1_ResExp0.24_Ahadic.yoda <==
BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Average: 0.34728919438797756,0.039263552523343515,0.016503999094766297
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.390399e-01	7.878351e-02	1.505445e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.005981e+00	4.008304e-01	9.916185e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.346343e+00	2.050741e-01	6.482118e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.445811e+00	3.655187e-01	1.277881e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.595547e+00	7.611531e-01	3.010323e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.489823e+00	5.815367e-01	2.563952e-01
5.550000e-01	3.500000e-02	3.500000e-02	7.226475e-01	3.205157e-01	1.251191e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.202646e-02	2.699211e-02	1.065674e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Average: 0.19319446463106854,0.02506733729496241,0.017148287804051282
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.781838e+00	5.779888e-01	5.008479e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.725061e+00	3.822712e-01	8.292325e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.585490e+00	1.982181e-01	5.207743e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.021359e+00	4.851271e-01	3.961210e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.033829e+00	3.360176e-01	1.964695e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.239974e-01	1.966362e-01	7.715575e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.157977e-01	9.798211e-02	2.695373e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.303527e-02	7.385928e-03	2.229278e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Average: 0.11605944705775298,0.02547934163223521,0.018970582530649538
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	5.636745e+00	1.895152e+00	1.469585e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.501740e+00	2.478659e-01	1.111616e+00
1.200000e-01	3.000000e-02	3.000000e-02	4.181743e+00	6.081367e-01	1.017211e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.832343e+00	6.053113e-01	4.955391e-01
6.025000e-01	3.975000e-01	3.975000e-01	8.353421e-02	3.961251e-02	2.060999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Average: 0.3342001725860985,0.03854750437818372,0.01626274889618451
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.292074e-02	1.248836e-02	6.801655e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.113770e-01	7.345615e-02	3.013686e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.043878e-01	1.947024e-01	6.736894e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.512162e+00	3.346034e-01	9.088039e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.458192e+00	3.923854e-01	8.351140e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.101408e+00	2.476785e-01	4.755821e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.416887e+00	1.006595e-01	8.208685e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.296854e+00	3.877966e-01	6.230341e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.877205e+00	5.905054e-01	2.064518e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.266935e+00	6.240119e-01	2.468741e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.583560e+00	5.166435e-01	2.332369e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.021600e+00	3.685819e-01	1.760049e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.506924e-01	2.166098e-01	1.060571e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.031438e-02	1.751894e-02	1.325963e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Average: 0.19638734819007536,0.02535627357145126,0.016589449077311524
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.691572e-01	7.758676e-02	1.662146e-01
3.125000e-02	8.750000e-03	8.750000e-03	7.484499e-01	3.013362e-01	5.575263e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.777560e+00	6.363106e-01	9.776678e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.981972e+00	8.590465e-01	1.188008e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.009942e+00	8.338625e-01	1.065070e+00
1.125000e-01	1.250000e-02	1.250000e-02	4.476189e+00	5.219378e-01	6.978187e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.427958e+00	1.757922e-01	2.790942e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.911377e+00	1.745941e-01	2.460488e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.209964e+00	3.851937e-01	2.982993e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.446746e+00	4.433862e-01	3.509750e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.749080e+00	3.981352e-01	2.901918e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.161110e+00	3.133838e-01	2.080548e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.050854e-01	2.167216e-01	1.248482e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.622533e-01	1.269564e-01	7.384605e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.942675e-02	1.176123e-02	6.860025e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Average: 0.10623826710982524,0.01997289226317535,0.017142728749660205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.167454e+00	5.400038e-01	9.871512e-01
8.750000e-03	3.750000e-03	3.750000e-03	2.968399e+00	1.300833e+00	1.846863e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.301291e+00	1.872811e+00	2.479044e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.494523e+00	2.256522e+00	2.193850e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.311929e+00	1.665994e+00	1.369780e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.843413e+00	5.848742e-01	5.334395e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.381527e+00	3.041628e-01	5.536306e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.763615e+00	6.253022e-01	7.270055e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.249541e+00	6.634739e-01	7.163959e-01
1.700000e-01	1.800000e-02	1.800000e-02	2.090168e+00	5.686055e-01	4.960458e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.230633e+00	4.139463e-01	3.246968e-01
6.140000e-01	3.860000e-01	3.860000e-01	5.261354e-02	2.210144e-02	1.786761e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Average: 0.31991245844161204,0.05397684988706292,0.009005230404763087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.129793e-01	1.947501e-02	4.642255e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.322933e+00	1.074366e-01	1.254005e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.734331e+00	1.913554e-01	5.469219e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.043440e+00	4.648567e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.501564e+00	7.831208e-01	7.963300e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.548464e+00	6.018055e-01	1.574776e-01
5.350000e-01	3.500000e-02	3.500000e-02	8.131209e-01	3.543865e-01	9.220338e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.317602e-01	1.625814e-01	5.835663e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.806057e-02	1.013244e-02	3.367885e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Average: 0.1665885753343627,0.03461608195016516,0.0087058272419267
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.797845e+00	1.715018e-01	1.321556e+00
3.500000e-02	1.500000e-02	1.500000e-02	4.631828e+00	3.568731e-01	2.212238e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.589564e+00	2.828243e-01	8.914639e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.268787e+00	1.886012e-01	6.679568e-03
1.860000e-01	3.900000e-02	3.900000e-02	2.458242e+00	5.028854e-01	4.443323e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.568726e+00	4.432311e-01	1.555899e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.664864e-01	2.931138e-01	1.016415e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.505836e-01	1.742615e-01	5.497857e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.129776e-02	2.017315e-02	4.589831e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Average: 0.07617721379065018,0.024062871573451917,0.008774183430924468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	5.844295e+01	4.635580e+00	2.132197e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.741907e+01	1.823423e+00	6.855757e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.796350e+00	3.518553e-01	7.907317e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.853804e+00	2.733789e-01	2.860642e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.698270e+00	4.884702e-01	9.529881e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.876826e+00	5.354088e-01	1.981380e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.102391e+00	4.312018e-01	1.645776e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.080425e-02	2.654057e-02	1.087814e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Average: 0.30518788964339727,0.04722645176112217,0.01100486461567246
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.014860e-01	2.556030e-02	4.717535e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.367394e-01	6.394995e-02	7.543816e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.148144e+00	9.250663e-02	9.557886e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.678017e+00	1.635349e-01	9.736256e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.235414e+00	1.779112e-01	7.582325e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.680381e+00	1.796897e-01	3.430184e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.793786e+00	7.581839e-02	4.538735e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.820723e+00	3.915134e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.522096e+00	5.778760e-01	3.508762e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.072296e+00	5.935637e-01	1.219663e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.516678e+00	5.003188e-01	1.352684e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.688166e-01	3.553454e-01	1.192501e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.158570e-01	2.064115e-01	8.528907e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.950931e-02	1.737623e-02	1.151492e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Average: 0.1689360743339824,0.03004058751335048,0.01127574219372171
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.389803e+00	2.265357e-01	1.566208e+00
1.750000e-02	5.000000e-03	5.000000e-03	3.597890e+00	4.833936e-01	1.751256e+00
2.875000e-02	6.250000e-03	6.250000e-03	4.458963e+00	3.117348e-01	1.769518e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.816302e+00	4.420313e-01	1.441044e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.489385e+00	3.233995e-01	9.128121e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.867629e+00	2.326842e-01	3.798968e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.230622e+00	1.191047e-01	6.293484e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.797372e+00	2.974649e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.308524e+00	3.877067e-01	5.054931e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.684203e+00	3.748168e-01	1.554981e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.082403e+00	2.946062e-01	1.227314e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.813086e-01	1.856428e-01	9.034787e-02
7.250000e-01	2.750000e-01	2.750000e-01	5.191812e-02	1.960371e-02	1.042469e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Average: 0.08317288228819288,0.021834790336402357,0.012299241251122126
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.166773e+01	4.693920e+00	1.849437e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.254827e+01	2.449772e+00	7.111899e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.227891e+01	1.648648e+00	3.863833e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.533122e+01	1.126461e+00	2.041298e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.683264e+00	6.104055e-01	7.638269e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.840246e+00	2.632166e-01	2.880472e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.954533e+00	2.485304e-01	4.182174e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.158399e+00	2.503839e-01	1.400417e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.817332e+00	4.353733e-01	8.654015e-02
1.375000e-01	2.250000e-02	2.250000e-02	2.196944e+00	5.001701e-01	2.183620e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.422076e+00	4.362801e-01	2.179464e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.937030e-02	2.726517e-02	1.893970e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Average: 0.3353440459180239,0.037775439539854905,0.02790218045992482
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	3.338180e-01	1.442714e-01	1.703083e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.426979e+00	6.646758e-01	9.951064e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.365927e+00	2.922059e-01	4.810164e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.130402e+00	4.190872e-01	2.226289e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.295661e+00	6.616235e-01	4.799164e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.361541e+00	5.063873e-01	4.000595e-01
5.550000e-01	3.500000e-02	3.500000e-02	6.801292e-01	2.914087e-01	2.177796e-01
7.950000e-01	2.050000e-01	2.050000e-01	5.375718e-02	2.755647e-02	1.939999e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Average: 0.1876775191561166,0.02388904567098371,0.02730487115056532
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.195233e+00	9.143010e-01	5.239884e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.526472e+00	4.848607e-01	6.380249e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.241352e+00	2.063175e-01	6.962672e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.882284e+00	3.998569e-01	6.306534e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.020355e+00	3.007415e-01	3.118946e-01
4.200000e-01	4.000000e-02	4.000000e-02	5.312439e-01	1.859914e-01	1.373654e-01
5.050000e-01	4.500000e-02	4.500000e-02	2.250355e-01	9.714084e-02	5.275949e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.505285e-02	8.272810e-03	3.687942e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Average: 0.11951119650339463,0.02463072611585239,0.030242144982779787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.067768e+00	2.646995e+00	1.348901e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.979218e+00	4.349155e-01	9.081089e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.983722e+00	4.792673e-01	1.264622e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.873622e+00	5.147837e-01	8.582295e-01
6.025000e-01	3.975000e-01	3.975000e-01	9.480549e-02	4.042694e-02	3.671897e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Average: 0.327195248695353,0.038135524666213394,0.027130657959310134
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.738989e-02	1.549646e-02	6.697871e-02
8.500000e-02	2.500000e-02	2.500000e-02	2.438675e-01	1.144380e-01	3.557522e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.654494e-01	3.430781e-01	7.721324e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.812381e+00	5.739333e-01	9.628881e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.720303e+00	6.320170e-01	7.667910e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.266781e+00	4.559540e-01	3.058613e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.360434e+00	1.484611e-01	5.802876e-03
3.300000e-01	2.000000e-02	2.000000e-02	3.087816e+00	4.482918e-01	1.392052e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.638782e+00	5.719120e-01	3.369363e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.071501e+00	5.644930e-01	4.089830e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.471950e+00	4.612237e-01	3.684824e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.715554e-01	3.363439e-01	2.945244e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.449008e-01	2.039027e-01	1.923845e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.410248e-02	1.773023e-02	2.150302e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Average: 0.1927953271865109,0.024693633163012402,0.02670093662544923
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.787222e-01	1.033939e-01	1.785165e-01
3.125000e-02	8.750000e-03	8.750000e-03	9.718387e-01	5.183170e-01	6.935912e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.247402e+00	1.038128e+00	1.151485e+00
6.750000e-02	1.000000e-02	1.000000e-02	3.544464e+00	1.381416e+00	1.239249e+00
8.875000e-02	1.125000e-02	1.125000e-02	4.356893e+00	1.261810e+00	9.461957e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.514747e+00	7.735531e-01	4.759412e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.230053e+00	2.546211e-01	1.983113e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.656941e+00	2.258481e-01	2.838952e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.963306e+00	3.663915e-01	4.487503e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.279675e+00	3.943077e-01	5.214916e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.649484e+00	3.525048e-01	4.795850e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.133873e+00	2.840220e-01	3.232192e-01
3.935000e-01	3.150000e-02	3.150000e-02	7.109127e-01	2.041465e-01	2.142059e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.796048e-01	1.240528e-01	1.171800e-01
7.485000e-01	2.515000e-01	2.515000e-01	3.191447e-02	1.197584e-02	1.199016e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Average: 0.10885147807108027,0.019697895632418555,0.027170277012208546
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.205786e+00	7.432458e-01	1.064503e+00
8.750000e-03	3.750000e-03	3.750000e-03	3.391326e+00	1.911690e+00	2.126168e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.077115e+00	3.026782e+00	2.514936e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.823217e+00	3.110970e+00	1.984692e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.199637e+00	2.239781e+00	1.079038e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.440640e+00	8.857212e-01	3.656888e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.070013e+00	3.046474e-01	5.086734e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.563823e+00	5.434996e-01	9.466788e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.180596e+00	5.713657e-01	1.019763e+00
1.700000e-01	1.800000e-02	1.800000e-02	2.103214e+00	5.060479e-01	8.161043e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.299142e+00	3.881329e-01	5.316523e-01
6.140000e-01	3.860000e-01	3.860000e-01	6.039709e-02	2.319228e-02	3.033533e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Average: 0.3092377592489485,0.053007588780639214,0.018510183390751278
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.118349e-01	5.081759e-02	5.270499e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.688468e+00	2.654573e-01	1.301100e+00
2.200000e-01	4.000000e-02	4.000000e-02	2.825825e+00	3.344507e-01	2.615900e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.831827e+00	5.493199e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.250752e+00	6.680426e-01	2.008263e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.446410e+00	5.290029e-01	2.949969e-01
5.350000e-01	3.500000e-02	3.500000e-02	7.760320e-01	3.238791e-01	1.951518e-01
6.050000e-01	3.500000e-02	3.500000e-02	3.381911e-01	1.620691e-01	9.750797e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.043983e-02	1.121958e-02	7.201468e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Average: 0.16256796074144836,0.033358225265703256,0.016964052911602356
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.778584e+00	4.202545e-01	1.773258e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.725044e+00	8.027748e-01	2.278651e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.239501e+00	4.191514e-01	4.924235e-01
1.210000e-01	2.600000e-02	2.600000e-02	2.835122e+00	3.668389e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.280408e+00	4.207940e-01	8.983710e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.516601e+00	3.744389e-01	2.944623e-01
3.475000e-01	4.050000e-02	4.050000e-02	8.739490e-01	2.672435e-01	1.945812e-01
4.280000e-01	4.000000e-02	4.000000e-02	4.712888e-01	1.697323e-01	9.579852e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.463729e-02	2.088474e-02	9.707604e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Average: 0.08014708365227216,0.023427259953569687,0.016131033416950505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.897891e+01	1.110000e+01	2.509790e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.587284e+01	2.767798e+00	4.374440e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.696568e+00	5.450686e-01	2.277657e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.365344e+00	3.229643e-01	2.370173e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.619129e+00	3.839484e-01	1.356600e-01
1.485000e-01	2.850000e-02	2.850000e-02	1.926960e+00	4.544116e-01	3.636806e-01
2.035000e-01	2.650000e-02	2.650000e-02	1.164124e+00	3.861320e-01	3.239977e-01
6.150000e-01	3.850000e-01	3.850000e-01	6.050358e-02	2.829730e-02	1.969214e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Average: 0.29762764097152383,0.04703206224370776,0.02061409748526266
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.453397e-01	6.281081e-02	5.193944e-01
7.500000e-02	1.500000e-02	1.500000e-02	8.672608e-01	1.312341e-01	9.142492e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.398773e+00	2.114335e-01	1.076552e+00
1.350000e-01	1.500000e-02	1.500000e-02	1.965291e+00	2.987571e-01	9.819265e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.457432e+00	3.332452e-01	6.191024e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.730142e+00	2.922385e-01	1.606147e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.791941e+00	3.167348e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.640001e+00	4.513767e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.326693e+00	5.426556e-01	8.708773e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.907852e+00	5.300661e-01	2.348183e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.425997e+00	4.486663e-01	2.542748e-01
5.100000e-01	3.000000e-02	3.000000e-02	9.261994e-01	3.240782e-01	2.195430e-01
5.700000e-01	3.000000e-02	3.000000e-02	5.154574e-01	1.950932e-01	1.576308e-01
8.000000e-01	2.000000e-01	2.000000e-01	4.343180e-02	1.766134e-02	1.903800e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Average: 0.1645184155718496,0.02890337237448934,0.01995725600877249
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.186988e+00	4.803241e-01	1.796947e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.929233e+00	7.599879e-01	2.158911e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.538925e+00	7.715325e-01	1.897812e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.246457e+00	6.697615e-01	1.305625e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.401750e+00	5.013441e-01	6.562364e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.543732e+00	3.459245e-01	1.457968e-01
1.115000e-01	1.650000e-02	1.650000e-02	2.929924e+00	3.251964e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.548281e+00	3.237256e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	2.154990e+00	3.444239e-01	1.179549e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.604733e+00	3.263371e-01	2.654358e-01
3.275000e-01	3.750000e-02	3.750000e-02	1.049567e+00	2.605030e-01	2.332351e-01
4.075000e-01	4.250000e-02	4.250000e-02	5.947799e-01	1.762539e-01	1.418084e-01
7.250000e-01	2.750000e-01	2.750000e-01	5.543149e-02	1.941498e-02	1.798465e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Average: 0.08632014578002148,0.021284756645841618,0.020717883285788524
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	7.811805e+01	1.059460e+01	2.105210e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.329364e+01	3.976174e+00	6.211243e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.137376e+01	2.623314e+00	2.876479e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.345109e+01	1.405133e+00	1.144247e+00
1.625000e-02	3.750000e-03	3.750000e-03	7.965529e+00	7.828483e-01	2.527559e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.022880e+00	4.733399e-01	9.830896e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.505334e+00	2.660516e-01	3.473929e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.947740e+00	2.156473e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.729607e+00	3.737052e-01	1.722003e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.191794e+00	4.362676e-01	3.573067e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.455316e+00	3.913183e-01	3.844743e-01
6.050000e-01	3.950000e-01	3.950000e-01	7.859546e-02	2.813119e-02	3.132918e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Average: 0.3039315664176586,0.0359674283027383,0.02424548437648133
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	5.992085e-01	2.248035e-01	2.475001e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.203815e+00	5.462977e-01	1.029571e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.361258e+00	0.000000e+00	4.246634e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.667264e+00	6.001706e-01	3.463450e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.764935e+00	5.816250e-01	3.831019e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.023625e+00	3.882556e-01	2.342971e-01
5.550000e-01	3.500000e-02	3.500000e-02	5.019406e-01	2.145044e-01	1.325714e-01
7.950000e-01	2.050000e-01	2.050000e-01	3.943987e-02	2.033397e-02	1.292035e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Average: 0.16555461970520463,0.02239889616606719,0.022954104793981578
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.180469e+00	1.054774e+00	6.422843e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.398036e+00	0.000000e+00	8.417300e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.655024e+00	3.510906e-01	6.413793e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.475696e+00	3.644380e-01	4.059638e-01
3.425000e-01	3.750000e-02	3.750000e-02	8.190762e-01	2.433598e-01	1.844055e-01
4.200000e-01	4.000000e-02	4.000000e-02	4.319926e-01	1.466724e-01	9.284864e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.898533e-01	7.954496e-02	3.707728e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.297309e-02	6.968523e-03	3.318833e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Average: 0.10381403003987127,0.02161963228243427,0.023294219532431215
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.907419e+00	2.839597e+00	1.499114e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.663080e+00	0.000000e+00	1.387933e+00
1.200000e-01	3.000000e-02	3.000000e-02	3.245662e+00	5.577960e-01	1.134779e+00
1.775000e-01	2.750000e-02	2.750000e-02	1.474812e+00	4.403227e-01	5.164056e-01
6.025000e-01	3.975000e-01	3.975000e-01	7.830374e-02	3.299927e-02	2.467899e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Average: 0.30174073723413597,0.03787083308297834,0.02309644302763597
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.235380e-02	1.697362e-02	9.093845e-02
8.500000e-02	2.500000e-02	2.500000e-02	3.808208e-01	1.620538e-01	5.430791e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.366628e+00	4.701657e-01	1.059132e+00
1.700000e-01	2.000000e-02	2.000000e-02	2.567524e+00	6.369599e-01	1.033568e+00
2.100000e-01	2.000000e-02	2.000000e-02	3.365984e+00	4.969361e-01	5.326262e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.554202e+00	1.915276e-01	3.849006e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.271665e+00	4.328955e-01	7.321390e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.772596e+00	5.843270e-01	2.705351e-01
3.700000e-01	2.000000e-02	2.000000e-02	2.200733e+00	5.756132e-01	3.657569e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.667137e+00	4.992801e-01	3.210973e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.148599e+00	3.796852e-01	2.712346e-01
5.150000e-01	2.500000e-02	2.500000e-02	7.401038e-01	2.649861e-01	2.009018e-01
5.700000e-01	3.000000e-02	3.000000e-02	4.055052e-01	1.562596e-01	1.253607e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.230524e-02	1.322383e-02	1.400907e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Average: 0.172505106536005,0.023656507960401335,0.022596930634773416
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.860565e-01	1.589096e-01	2.586941e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.745187e+00	8.566509e-01	1.107499e+00
4.875000e-02	8.750000e-03	8.750000e-03	3.648234e+00	1.490796e+00	1.567177e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.877956e+00	1.447762e+00	1.307689e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.186819e+00	9.451579e-01	7.037613e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.785585e+00	2.561500e-01	2.404878e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.065898e+00	2.059689e-01	2.725217e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.273015e+00	3.691402e-01	4.238831e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.507230e+00	4.074325e-01	4.952870e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.883083e+00	3.791323e-01	4.337946e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.346838e+00	3.151388e-01	3.380143e-01
3.345000e-01	2.750000e-02	2.750000e-02	9.104263e-01	2.386616e-01	2.324030e-01
3.935000e-01	3.150000e-02	3.150000e-02	5.695986e-01	1.681543e-01	1.491516e-01
4.610000e-01	3.600000e-02	3.600000e-02	3.099169e-01	1.032886e-01	7.753832e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.552287e-02	9.790127e-03	8.554732e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Average: 0.09516725443651923,0.018086044391225325,0.021953605407835572
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.753334e+00	1.047512e+00	1.541803e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.204834e+00	2.782149e+00	2.998935e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.560802e+00	3.862383e+00	2.988607e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.823865e+00	3.115429e+00	1.872536e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.169319e+00	1.507949e+00	6.800584e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.474639e+00	1.814012e-01	4.804314e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.547805e+00	5.230362e-01	9.514222e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.915790e+00	6.147136e-01	1.011997e+00
1.360000e-01	1.600000e-02	1.600000e-02	2.625850e+00	5.538009e-01	8.458173e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.704982e+00	4.464948e-01	5.753026e-01
2.080000e-01	2.000000e-02	2.000000e-02	1.040297e+00	3.342352e-01	3.681016e-01
6.140000e-01	3.860000e-01	3.860000e-01	4.822532e-02	1.913632e-02	2.132171e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Average: 0.28219147280437407,0.05092236276923451,0.01346745876061084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	5.472803e-01	6.063045e-02	7.072025e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.298004e+00	2.210802e-01	1.319497e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.033576e+00	2.446075e-01	3.714632e-04
3.000000e-01	4.000000e-02	4.000000e-02	2.646666e+00	6.764956e-01	3.420073e-04
3.800000e-01	4.000000e-02	4.000000e-02	1.895582e+00	6.173062e-01	1.659604e-01
4.600000e-01	4.000000e-02	4.000000e-02	1.129190e+00	4.204150e-01	1.807170e-01
5.350000e-01	3.500000e-02	3.500000e-02	5.956448e-01	2.461998e-01	1.176912e-01
6.050000e-01	3.500000e-02	3.500000e-02	2.535104e-01	1.222865e-01	6.433441e-02
8.200000e-01	1.800000e-01	1.800000e-01	1.552704e-02	8.514696e-03	5.533738e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Average: 0.1446959378123801,0.031058058027309793,0.012076433564743694
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.838596e+00	5.239755e-01	2.647231e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.067770e+00	5.625108e-01	2.357522e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.930835e+00	2.146212e-01	8.763504e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.644086e+00	4.969230e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	2.069128e+00	4.408144e-01	1.027830e-01
2.660000e-01	4.100000e-02	4.100000e-02	1.276941e+00	3.362089e-01	1.804678e-01
3.475000e-01	4.050000e-02	4.050000e-02	7.235872e-01	2.199578e-01	1.203239e-01
4.280000e-01	4.000000e-02	4.000000e-02	3.936430e-01	1.369770e-01	6.757812e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.874401e-02	1.766856e-02	7.541509e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Average: 0.07031497785937837,0.02069963579007958,0.011571715904906216
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.119111e+02	1.012008e+01	3.000615e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.374105e+01	1.297858e+00	2.426289e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.618492e+00	4.513879e-01	1.208272e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.156299e+00	3.083629e-01	2.148102e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.422733e+00	4.077653e-01	8.651751e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.662691e+00	4.284289e-01	2.492443e-01
2.035000e-01	2.650000e-02	2.650000e-02	9.852734e-01	3.338567e-01	2.065259e-01
6.150000e-01	3.850000e-01	3.850000e-01	5.202570e-02	2.361543e-02	1.486785e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Average: 0.2733901891620686,0.04626850748480629,0.015621984390564392
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.554477e-01	5.932894e-02	6.999241e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.218563e+00	1.426058e-01	1.205900e+00
1.050000e-01	1.500000e-02	1.500000e-02	1.938660e+00	2.095383e-01	1.249280e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.522594e+00	2.457161e-01	9.224779e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.886857e+00	2.546395e-01	3.575205e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.949813e+00	2.732732e-01	5.054608e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.784472e+00	4.756605e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.483251e+00	5.486840e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.063809e+00	5.482899e-01	1.298622e-01
3.950000e-01	2.500000e-02	2.500000e-02	1.615872e+00	4.845438e-01	1.768087e-01
4.500000e-01	3.000000e-02	3.000000e-02	1.157884e+00	3.814776e-01	1.747605e-01
5.100000e-01	3.000000e-02	3.000000e-02	7.249456e-01	2.601314e-01	1.537606e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.905828e-01	1.509888e-01	1.030016e-01
8.000000e-01	2.000000e-01	2.000000e-01	3.220401e-02	1.313525e-02	1.284383e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Average: 0.14556371067039178,0.026941318712350004,0.014622542220136425
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.016666e+00	5.676440e-01	2.495453e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.194767e+00	7.010725e-01	2.719015e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.026425e+00	5.979942e-01	1.917283e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.786493e+00	4.392854e-01	1.008088e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.423447e+00	3.412221e-01	3.337811e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.335984e+00	2.916571e-01	6.043194e-03
1.115000e-01	1.650000e-02	1.650000e-02	2.748057e+00	3.903295e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.391148e+00	3.580920e-01	7.344149e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.937219e+00	3.474169e-01	1.324732e-01
2.575000e-01	3.250000e-02	3.250000e-02	1.374090e+00	3.012669e-01	1.878628e-01
3.275000e-01	3.750000e-02	3.750000e-02	8.729590e-01	2.250556e-01	1.546379e-01
4.075000e-01	4.250000e-02	4.250000e-02	4.886806e-01	1.468690e-01	9.903042e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.520175e-02	1.603517e-02	1.257079e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Average: 0.0744594266739777,0.01907980875482925,0.015341734656059203
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.059521e+02	9.726910e+00	2.459823e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.482911e+01	2.752375e+00	4.867461e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.996986e+01	1.606693e+00	1.538044e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.181859e+01	9.028406e-01	3.843853e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.153913e+00	5.094714e-01	1.417641e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.669325e+00	3.462206e-01	6.996355e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.289631e+00	2.069940e-01	3.328554e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.743887e+00	2.192758e-01	2.197498e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.513801e+00	3.922300e-01	1.202068e-01
1.375000e-01	2.250000e-02	2.250000e-02	1.930302e+00	4.263868e-01	2.745103e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.237268e+00	3.549807e-01	2.769850e-01
6.050000e-01	3.950000e-01	3.950000e-01	6.454240e-02	2.395936e-02	2.299545e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Average: 0.27674175404786705,0.0345849315042637,0.01900185346795008
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	9.474010e-01	2.882971e-01	3.333783e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.646480e+00	2.310763e-01	9.294653e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.122486e+00	2.621547e-01	2.576631e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.255955e+00	6.372580e-01	3.016011e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.422470e+00	4.973550e-01	2.298656e-01
4.850000e-01	3.500000e-02	3.500000e-02	7.999234e-01	3.098512e-01	1.327454e-01
5.550000e-01	3.500000e-02	3.500000e-02	3.779115e-01	1.681952e-01	7.216490e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.748978e-02	1.504178e-02	6.326740e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Average: 0.14827958317598308,0.02098612334963093,0.016346038188683715
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.037558e+00	9.445675e-01	7.165036e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.998760e+00	0.000000e+00	1.060040e+00
1.975000e-01	3.250000e-02	3.250000e-02	2.228302e+00	4.073119e-01	4.774501e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.233004e+00	3.231525e-01	2.172475e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.812386e-01	2.041193e-01	1.074092e-01
4.200000e-01	4.000000e-02	4.000000e-02	3.672976e-01	1.259476e-01	4.928061e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.548859e-01	6.749740e-02	2.220117e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.776435e-03	5.616336e-03	1.842816e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Average: 0.09139787597129767,0.01953176240902431,0.015547901344199755
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.504443e+00	2.576724e+00	1.587265e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.096646e+00	6.161389e-02	1.847413e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.689026e+00	5.631838e-01	8.185325e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.238737e+00	3.855827e-01	2.760381e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.470430e-02	2.832517e-02	1.337609e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Average: 0.2799970424305628,0.037588202984168484,0.01745405001192951
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.061063e-02	1.758019e-02	1.242620e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.878947e-01	2.189674e-01	7.938649e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.993780e+00	5.388778e-01	1.283050e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.298840e+00	5.474542e-01	9.257591e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.773878e+00	2.851466e-01	2.044332e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.546918e+00	3.453028e-01	6.346296e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.008233e+00	5.830572e-01	2.628834e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.404068e+00	6.042976e-01	3.027199e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.877143e+00	5.428454e-01	2.650691e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.366097e+00	4.350787e-01	2.204908e-01
4.650000e-01	2.500000e-02	2.500000e-02	9.275101e-01	3.190060e-01	1.551362e-01
5.150000e-01	2.500000e-02	2.500000e-02	5.953710e-01	2.211132e-01	1.079653e-01
5.700000e-01	3.000000e-02	3.000000e-02	3.102326e-01	1.253573e-01	7.327758e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.247832e-02	9.736692e-03	7.431481e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Average: 0.15565804990543936,0.022723327364687462,0.01696459483798124
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.856648e-01	2.487583e-01	3.910143e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.919869e+00	1.295134e+00	1.644672e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.136918e+00	1.673794e+00	1.833342e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.925439e+00	1.129027e+00	1.108524e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.538390e+00	3.356684e-01	4.515619e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.665671e+00	1.413658e-01	3.730152e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.720424e+00	3.599151e-01	4.905211e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.875791e+00	4.280780e-01	4.973653e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.167948e+00	4.062706e-01	3.932609e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.592214e+00	3.479814e-01	2.957022e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.128222e+00	2.768977e-01	2.124404e-01
3.345000e-01	2.750000e-02	2.750000e-02	7.570238e-01	2.078539e-01	1.345533e-01
3.935000e-01	3.150000e-02	3.150000e-02	4.853785e-01	1.479576e-01	7.748936e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.533883e-01	8.864642e-02	5.058852e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.970102e-02	8.000043e-03	4.726639e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Average: 0.08405149395163017,0.016906752995125382,0.015760991928677637
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.627281e+00	1.529301e+00	2.194520e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.476567e+00	3.781336e+00	3.907854e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.108853e+01	4.206641e+00	3.244544e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.131054e+01	2.399960e+00	1.570647e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.582297e+00	4.051451e-01	7.347577e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.148373e+00	4.401593e-01	9.722965e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.003049e+00	6.539798e-01	1.119018e+00
1.062500e-01	1.375000e-02	1.375000e-02	3.359816e+00	6.188199e-01	8.742929e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.212447e+00	5.133570e-01	6.082295e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.424470e+00	3.969285e-01	3.531415e-01
2.080000e-01	2.000000e-02	2.000000e-02	8.772739e-01	2.988923e-01	2.046343e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.845424e-02	1.643692e-02	1.242623e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Average: 0.259421052173872,0.04861248067628593,0.00852273098265277
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.511410e-01	6.345678e-02	8.989638e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.768194e+00	1.598102e-01	1.178285e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.048546e+00	4.595424e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.460505e+00	7.018991e-01	4.797491e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.625580e+00	5.533008e-01	1.018964e-01
4.600000e-01	4.000000e-02	4.000000e-02	9.216223e-01	3.483813e-01	9.547951e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.587954e-01	1.951905e-01	6.905029e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.892386e-01	9.614085e-02	2.984095e-02
8.200000e-01	1.800000e-01	1.800000e-01	9.910514e-03	5.800607e-03	3.008739e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Average: 0.13033493550479855,0.02893631462817274,0.007141949470740788
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	7.309716e+00	5.000555e-01	3.484558e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.567856e+00	2.800111e-01	1.851041e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.499093e+00	2.259862e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.592786e+00	5.341697e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.915502e+00	4.391811e-01	7.339420e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.114684e+00	3.014381e-01	9.480827e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.220258e-01	1.894545e-01	7.021211e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.345069e-01	1.179555e-01	3.770373e-02
7.340000e-01	2.660000e-01	2.660000e-01	3.106767e-02	1.483024e-02	4.448346e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Average: 0.06208932599418587,0.018629667985798674,0.006860297376078406
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.388511e+02	6.887260e+00	3.372956e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.007646e+01	3.344843e-01	9.532717e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.283949e+00	5.077133e-01	8.951999e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.073420e+00	2.680233e-01	2.371678e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.277523e+00	4.223833e-01	3.439678e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.491894e+00	4.018739e-01	1.501462e-01
2.035000e-01	2.650000e-02	2.650000e-02	8.658513e-01	2.986108e-01	1.160254e-01
6.150000e-01	3.850000e-01	3.850000e-01	4.271499e-02	2.031828e-02	9.068572e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Average: 0.2532670860796444,0.045348260615117764,0.009814845725362675
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.828514e-01	4.275400e-02	9.061148e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.621766e+00	1.490602e-01	1.480466e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.464798e+00	1.769907e-01	1.304268e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.999250e+00	1.886719e-01	7.180531e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.169554e+00	1.605406e-01	9.403076e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.999614e+00	4.278262e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.700724e+00	5.706393e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.319791e+00	5.764428e-01	5.572103e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.841440e+00	5.279343e-01	9.276605e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.403593e+00	4.423329e-01	9.655362e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.477559e-01	3.233218e-01	1.075670e-01
5.100000e-01	3.000000e-02	3.000000e-02	5.885890e-01	2.179305e-01	7.866471e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.037365e-01	1.230121e-01	6.007549e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.253189e-02	9.738573e-03	6.634624e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Average: 0.13129484427390223,0.025555354113809242,0.008935417945870189
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.117738e+00	4.779658e-01	3.293219e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.224760e+00	5.615510e-01	3.096706e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.849348e+00	4.021481e-01	1.671783e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.835259e+00	2.540045e-01	6.491878e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.120716e+00	1.546695e-01	7.487858e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.130992e+00	3.148405e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.652100e+00	3.932562e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.300906e+00	4.038015e-01	3.868822e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.784396e+00	3.512161e-01	7.440945e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.208074e+00	2.796533e-01	1.217119e-01
3.275000e-01	3.750000e-02	3.750000e-02	7.447356e-01	1.995151e-01	8.901178e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.188224e-01	1.301751e-01	5.073891e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.666690e-02	1.362388e-02	7.612670e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Average: 0.06522185352377444,0.0174237313789987,0.009444378006079557
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.304336e+02	7.316055e+00	2.673905e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.218850e+01	1.270480e+00	3.391801e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.747208e+01	7.867817e-01	7.992850e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.078299e+01	4.352623e-01	2.136894e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.795071e+00	4.129223e-01	1.089894e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.514901e+00	3.060883e-01	5.993494e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.179156e+00	2.054592e-01	3.373751e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.584025e+00	2.105630e-01	4.102027e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.333192e+00	4.064349e-01	7.070061e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.735632e+00	4.111230e-01	1.817020e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.084261e+00	3.298974e-01	1.572666e-01
6.050000e-01	3.950000e-01	3.950000e-01	5.309270e-02	2.095441e-02	1.409786e-02
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Average: 0.258148113004554,0.03394098727583647,0.015235261017895962
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.283335e+00	3.076242e-01	4.064375e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.708354e+00	0.000000e+00	9.378111e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.886805e+00	4.232740e-01	2.286464e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.969981e+00	6.055240e-01	2.209962e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.219501e+00	4.331467e-01	1.491802e-01
4.850000e-01	3.500000e-02	3.500000e-02	6.873863e-01	2.689755e-01	9.260991e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.208293e-01	1.476483e-01	3.604408e-02
7.950000e-01	2.050000e-01	2.050000e-01	2.182772e-02	1.265984e-02	3.533647e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Average: 0.13857117453837767,0.020197453228810086,0.011530301736240756
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.588501e+00	7.328755e-01	7.521242e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.638026e+00	0.000000e+00	8.482349e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.969605e+00	4.056048e-01	3.399208e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.095525e+00	2.908305e-01	1.264528e-01
3.425000e-01	3.750000e-02	3.750000e-02	6.235718e-01	1.865699e-01	7.625613e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.332177e-01	1.150693e-01	2.736960e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.362365e-01	6.173244e-02	1.508032e-02
7.750000e-01	2.250000e-01	2.250000e-01	9.001327e-03	5.421928e-03	8.030463e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Average: 0.0848001524382794,0.018532604212481332,0.010713567441991423
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.059415e+01	2.124433e+00	1.629898e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.472058e+00	2.142971e-01	1.700689e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.378024e+00	5.415487e-01	5.467843e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.129202e+00	3.545816e-01	1.566643e-01
6.025000e-01	3.975000e-01	3.975000e-01	5.864472e-02	2.632468e-02	7.953376e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Average: 0.26471309775317875,0.03704810174955517,0.013996924994114479
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	6.200203e-02	2.729689e-02	1.589059e-01
8.500000e-02	2.500000e-02	2.500000e-02	8.576767e-01	2.844901e-01	1.007956e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.582368e+00	5.108932e-01	1.388852e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.752483e+00	4.023944e-01	6.971028e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.863818e+00	8.187953e-02	1.277584e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.406554e+00	5.011454e-01	1.453865e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.749475e+00	6.087451e-01	2.274093e-01
3.300000e-01	2.000000e-02	2.000000e-02	2.134873e+00	5.709924e-01	2.364994e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.652149e+00	4.946703e-01	1.965715e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.191499e+00	3.882530e-01	1.572808e-01
4.650000e-01	2.500000e-02	2.500000e-02	8.173451e-01	2.872182e-01	1.039342e-01
5.150000e-01	2.500000e-02	2.500000e-02	4.949469e-01	1.909951e-01	8.956445e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.564073e-01	1.080154e-01	4.321783e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.788324e-02	8.172025e-03	4.470893e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Average: 0.14513962907997416,0.022190004396188567,0.013476006791560274
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	7.673148e-01	3.997648e-01	5.639686e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.201364e+00	1.637831e+00	2.100813e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.181172e+00	1.413484e+00	1.813158e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.332003e+00	6.630152e-01	8.485917e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.473219e+00	0.000000e+00	5.643114e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.411983e+00	2.907818e-01	4.543959e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.447503e+00	4.168896e-01	4.726326e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.607078e+00	4.288952e-01	3.670353e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.910387e+00	3.803878e-01	3.384903e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.431313e+00	3.267949e-01	2.147028e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.016642e+00	2.569208e-01	1.245656e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.944612e-01	1.924962e-01	9.370991e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.259594e-01	1.316776e-01	6.082555e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.274097e-01	8.224808e-02	2.748598e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.696868e-02	7.303978e-03	3.234818e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Average: 0.07760917052879915,0.01627289166742618,0.011840811193005424
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.482365e+00	1.959222e+00	2.781653e+00
8.750000e-03	3.750000e-03	3.750000e-03	9.909671e+00	4.658515e+00	4.658674e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.299157e+01	4.109143e+00	3.261995e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.208947e+01	1.476348e+00	1.172373e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.502949e+00	1.548447e-01	1.080169e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.671464e+00	5.842837e-01	1.280179e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.492910e+00	6.737197e-01	1.036462e+00
1.062500e-01	1.375000e-02	1.375000e-02	2.990784e+00	5.874741e-01	7.055775e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.994030e+00	4.881690e-01	3.792841e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.272238e+00	3.695478e-01	2.471117e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.996583e-01	2.804136e-01	1.344281e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.410003e-02	1.515273e-02	7.448724e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Average: 0.24484183010530208,0.04698250687529293,0.0053441267054255
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.147776e+00	5.135547e-02	1.059879e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.958737e+00	8.073384e-02	9.911901e-01
2.200000e-01	4.000000e-02	4.000000e-02	3.032563e+00	6.156103e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.312106e+00	6.834645e-01	3.111390e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.436875e+00	4.946644e-01	6.850396e-02
4.600000e-01	4.000000e-02	4.000000e-02	8.071214e-01	3.062520e-01	6.684168e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.998470e-01	1.741223e-01	3.499038e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.513239e-01	8.132928e-02	1.959832e-02
8.200000e-01	1.800000e-01	1.800000e-01	7.911693e-03	4.809649e-03	1.367290e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Average: 0.1225308540507255,0.027582364162923936,0.00428868325225365
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.473604e+00	3.361430e-01	4.373568e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.246638e+00	9.847318e-02	1.307301e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.287071e+00	3.515426e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.579134e+00	5.359358e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.814632e+00	4.217859e-01	5.744255e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.020558e+00	2.758688e-01	5.218587e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.760138e-01	1.742203e-01	4.615939e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.066363e-01	1.083123e-01	1.989333e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.759501e-02	1.381950e-02	2.872018e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Average: 0.058168133715352406,0.017602684509963808,0.004133415717376604
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.529290e+02	3.590759e+00	3.680876e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.783711e+01	5.327211e-01	4.312539e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.194287e+00	5.026265e-01	8.259935e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.037933e+00	2.403751e-01	2.975963e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.196853e+00	4.196858e-01	5.772756e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.413022e+00	3.876905e-01	7.919953e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.061210e-01	2.781773e-01	7.626230e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.841462e-02	1.898885e-02	5.718312e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Average: 0.2398286454753343,0.044118649196544124,0.006713519180536337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.370148e-01	3.030650e-02	1.056841e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.976838e+00	6.529575e-02	1.633219e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.859811e+00	1.443877e-01	1.222917e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.287120e+00	1.421162e-01	4.786481e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.267698e+00	2.382664e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.971392e+00	5.288569e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.579948e+00	5.789240e-01	2.244677e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.171910e+00	5.597611e-01	2.831081e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.689399e+00	4.948762e-01	7.225918e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.239506e+00	3.943365e-01	7.951881e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.588298e-01	2.979211e-01	6.144155e-02
5.100000e-01	3.000000e-02	3.000000e-02	5.046965e-01	1.929934e-01	6.700123e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.535181e-01	1.058934e-01	3.422198e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.810277e-02	8.223932e-03	4.009060e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Average: 0.1230747005265743,0.024650731951044474,0.005822906977167724
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.147735e+00	3.676783e-01	3.970804e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.044887e+01	3.582996e-01	3.422001e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.974882e+00	1.717390e-01	1.320699e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.556160e+00	1.743532e-01	3.248479e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.891336e+00	2.095261e-01	2.848681e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.012375e+00	3.266813e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.583100e+00	3.950338e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.236848e+00	4.124592e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.655626e+00	3.355477e-01	8.560866e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.122342e+00	2.648132e-01	7.103482e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.990724e-01	1.900832e-01	4.946377e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.703243e-01	1.182568e-01	4.467406e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.252817e-02	1.265078e-02	4.361503e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Average: 0.060803763368914326,0.016620770413450933,0.0056454499861284535
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.453445e+02	4.271445e+00	2.780998e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.879725e+01	8.649478e-01	2.245695e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.631839e+01	6.207769e-01	3.497017e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.039119e+01	5.362137e-01	1.830960e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.631005e+00	3.363217e-01	9.518951e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.379160e+00	2.708871e-01	5.889887e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.094082e+00	1.732931e-01	3.521211e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.484803e+00	2.064647e-01	6.951864e-03
9.625000e-02	1.875000e-02	1.875000e-02	2.204152e+00	3.956400e-01	7.502609e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.647196e+00	4.064125e-01	8.686599e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.000775e+00	3.125521e-01	1.242719e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.825917e-02	1.977952e-02	7.960411e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Average: 0.23916508372033957,0.03324237750533687,0.01181136543017447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.691834e+00	2.822989e-01	4.822686e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.564448e+00	0.000000e+00	8.858450e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.621882e+00	5.332166e-01	1.766585e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.718276e+00	5.520093e-01	1.379347e-01
4.150000e-01	3.500000e-02	3.500000e-02	1.063306e+00	3.824303e-01	9.606201e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.811017e-01	2.329102e-01	6.184960e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.643673e-01	1.274464e-01	2.671399e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.704833e-02	1.045936e-02	2.135370e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Average: 0.1293295095020921,0.019175446545623115,0.00817922345352462
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.122911e+00	5.294572e-01	7.704305e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.220546e+00	1.253539e-01	5.423700e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.758816e+00	3.883511e-01	1.931857e-01
2.675000e-01	3.750000e-02	3.750000e-02	9.918021e-01	2.644334e-01	9.955742e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.614536e-01	1.684778e-01	4.118926e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.992918e-01	1.048899e-01	2.347360e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.185420e-01	5.642579e-02	1.540183e-02
7.750000e-01	2.250000e-01	2.250000e-01	7.627012e-03	4.873974e-03	4.498080e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Average: 0.0781789636665601,0.017254860276336964,0.007965801530379013
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.161424e+01	1.534957e+00	1.634681e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.846911e+00	3.608495e-01	1.193113e+00
1.200000e-01	3.000000e-02	3.000000e-02	2.133531e+00	5.108422e-01	3.462170e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.024812e+00	3.196400e-01	9.962032e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.161652e-02	2.398660e-02	6.813694e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Average: 0.2490791264486735,0.03657740056017508,0.010918355290049003
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.868997e-02	3.768746e-02	2.127920e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.294722e+00	3.423746e-01	1.291583e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.327208e+00	4.919169e-01	1.346962e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.059942e+00	1.665030e-01	4.402477e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.755245e+00	3.198956e-01	9.265362e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.116746e+00	5.826603e-01	1.881323e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.465451e+00	6.054681e-01	2.121638e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.876595e+00	5.322921e-01	1.769501e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.452926e+00	4.477349e-01	1.496963e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.048459e+00	3.486609e-01	9.563064e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.966789e-01	2.514550e-01	6.775191e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.220824e-01	1.669385e-01	5.241066e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.152741e-01	9.391164e-02	3.039897e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.475129e-02	6.987356e-03	1.879946e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Average: 0.134865925918553,0.021696619382534296,0.01034304943549702
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.301703e+00	6.082583e-01	8.525129e-01
3.125000e-02	8.750000e-03	8.750000e-03	5.748321e+00	1.745570e+00	2.519350e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.169253e+00	9.990827e-01	1.596067e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.454681e+00	1.359514e-01	7.054847e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.241574e+00	1.344064e-01	4.552903e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.079856e+00	3.887554e-01	4.359393e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.115659e+00	4.514473e-01	3.905118e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.316771e+00	4.184964e-01	3.101846e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.722374e+00	3.653189e-01	2.446318e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.293442e+00	3.029602e-01	1.222372e-01
2.835000e-01	2.350000e-02	2.350000e-02	9.020964e-01	2.321465e-01	1.025943e-01
3.345000e-01	2.750000e-02	2.750000e-02	6.140394e-01	1.729288e-01	6.136589e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.905438e-01	1.236657e-01	3.280483e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.026151e-01	7.494075e-02	2.622344e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.524543e-02	6.883850e-03	1.109976e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Average: 0.07112834074642858,0.015496510007338322,0.00922486951018267
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	5.020359e+00	2.801012e+00	3.660332e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.274855e+01	5.142418e+00	5.441147e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.498594e+01	3.307790e+00	2.990749e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.253576e+01	4.554023e-01	1.325329e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.132141e+00	3.805781e-01	1.141891e+00
6.000000e-02	1.000000e-02	1.000000e-02	6.078169e+00	6.979421e-01	1.318461e+00
8.125000e-02	1.125000e-02	1.125000e-02	4.048111e+00	6.898692e-01	7.658326e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.672609e+00	5.712410e-01	4.649345e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.757159e+00	4.442904e-01	3.059983e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.154117e+00	3.378296e-01	1.528369e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.238249e-01	2.576260e-01	9.518443e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.962774e-02	1.379263e-02	5.184602e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Average: 0.22979957830902034,0.045520295991361204,0.004066476750824721
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.551480e+00	5.713497e-02	1.217507e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.062451e+00	6.039825e-02	7.223168e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.931198e+00	6.272279e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.146443e+00	6.504159e-01	1.141708e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.286022e+00	4.455659e-01	6.065500e-02
4.600000e-01	4.000000e-02	4.000000e-02	7.041930e-01	2.711263e-01	4.266335e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.385098e-01	1.529185e-01	2.383952e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.227629e-01	7.021939e-02	1.444984e-02
8.200000e-01	1.800000e-01	1.800000e-01	5.939842e-03	3.768217e-03	5.785149e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Average: 0.11447801527933718,0.02616603008201053,0.003353854967862835
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.211208e+01	3.614342e-01	4.981817e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.588097e+00	5.634861e-02	7.845963e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.107859e+00	3.051742e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.527293e+00	5.013980e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.717466e+00	4.082498e-01	1.502610e-02
2.660000e-01	4.100000e-02	4.100000e-02	9.457221e-01	2.552269e-01	4.837035e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.250673e-01	1.598199e-01	2.626048e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.765966e-01	9.960703e-02	1.787540e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.382119e-02	1.256174e-02	2.639033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Average: 0.05375559702033392,0.01634060124510542,0.003574988057685205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.652934e+02	3.238883e+00	3.499057e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.651675e+01	7.408748e-01	3.186693e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.094610e+00	3.537921e-01	8.982820e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.977563e+00	1.996970e-01	3.005556e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.102886e+00	3.999177e-01	3.107208e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.337290e+00	3.678221e-01	5.283988e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.394500e-01	2.538981e-01	5.663287e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.333431e-02	1.732288e-02	5.444960e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Average: 0.22642496063054182,0.04315713706108462,0.004431518583651151
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.810420e-01	5.060018e-02	1.209454e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.501043e+00	1.154493e-01	1.739888e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.254562e+00	1.049552e-01	1.074087e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.411823e+00	3.963132e-02	2.268150e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.193007e+00	3.431299e-01	2.023337e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.853260e+00	5.538721e-01	1.274376e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.492543e+00	6.008569e-01	4.543103e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.020389e+00	5.446749e-01	3.762141e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.548215e+00	4.631152e-01	2.286525e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.126152e+00	3.670128e-01	4.177444e-02
4.500000e-01	3.000000e-02	3.000000e-02	7.457970e-01	2.638854e-01	4.931425e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.368998e-01	1.714100e-01	3.286021e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.165180e-01	9.384482e-02	2.343361e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.467873e-02	6.973280e-03	1.716444e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Average: 0.1149982044713855,0.023707462241791752,0.003842788263197769
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.208932e+01	4.815570e-01	4.748051e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.138713e+01	2.561502e-01	3.046901e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.696427e+00	1.259030e-01	8.596503e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.055448e+00	8.900132e-02	1.136269e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.638162e+00	2.221654e-01	9.468865e-03
8.250000e-02	1.250000e-02	1.250000e-02	2.887509e+00	2.704614e-01	1.364068e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.527625e+00	3.752783e-01	1.664979e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.118032e+00	3.840461e-01	2.906177e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.577108e+00	3.346822e-01	4.006085e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.023159e+00	2.476608e-01	5.664208e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.333845e-01	1.750603e-01	3.023464e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.399471e-01	1.108568e-01	2.773332e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.910853e-02	1.172094e-02	2.176218e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Average: 0.056010708302825896,0.01558137235784629,0.004098435502900871
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.592393e+02	3.996484e+00	2.826498e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.596977e+01	2.450755e-01	1.268098e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.562414e+01	4.744428e-01	2.872912e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.020550e+01	6.119381e-01	1.658077e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.429042e+00	2.560588e-01	1.478188e-01
2.625000e-02	6.250000e-03	6.250000e-03	4.242148e+00	1.195023e-01	9.070006e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.007769e+00	1.505195e-01	3.368240e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.373810e+00	1.960440e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.115497e+00	3.984321e-01	3.384435e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.525584e+00	3.878171e-01	7.808077e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.197593e-01	2.901533e-01	9.852465e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.273242e-02	1.825939e-02	5.594924e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Average: 0.22130034298060347,0.03212047616688188,0.007863513972862723
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.108159e+00	2.063062e-01	5.397084e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.374106e+00	0.000000e+00	6.275950e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.311722e+00	5.786604e-01	1.232422e-01
3.500000e-01	3.000000e-02	3.000000e-02	1.484280e+00	4.874263e-01	1.181276e-01
4.150000e-01	3.500000e-02	3.500000e-02	9.268394e-01	3.361699e-01	4.925015e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.996987e-01	2.036668e-01	3.329410e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.190813e-01	1.111344e-01	1.497529e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.369215e-02	8.717147e-03	7.200184e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Average: 0.12176492883021102,0.01807489057500361,0.004715590290400404
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.581022e+00	3.206961e-01	7.663059e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.841825e+00	2.215356e-01	3.080209e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.590961e+00	3.599386e-01	1.231982e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.909058e-01	2.368839e-01	5.217497e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.117839e-01	1.534604e-01	2.912664e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.730954e-01	9.582105e-02	1.019412e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.123896e-01	5.482581e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	6.458643e-03	4.275909e-03	9.551299e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Average: 0.07326924122559424,0.016198506891872216,0.004294579787082323
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.247857e+01	9.316652e-01	1.595868e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.286934e+00	4.515450e-01	7.252732e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.921780e+00	4.642328e-01	2.051809e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.396658e-01	2.919667e-01	5.304665e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.730249e-02	2.241439e-02	2.997968e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Average: 0.23362443005454778,0.03591707633049057,0.007557443014104548
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.691247e-01	4.748127e-02	2.929782e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.935700e+00	3.625976e-01	1.596178e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.980418e+00	3.196192e-01	1.108991e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.166251e+00	4.804416e-02	1.947455e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.510423e+00	4.876762e-01	1.303479e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.806567e+00	5.938245e-01	1.766182e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.160298e+00	5.545211e-01	1.529423e-01
3.300000e-01	2.000000e-02	2.000000e-02	1.686579e+00	4.892603e-01	1.187891e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.254574e+00	3.988126e-01	8.642454e-02
4.150000e-01	2.500000e-02	2.500000e-02	9.123487e-01	3.095292e-01	6.406198e-02
4.650000e-01	2.500000e-02	2.500000e-02	6.087714e-01	2.263319e-01	4.937213e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.826419e-01	1.606180e-01	2.150937e-03
5.700000e-01	3.000000e-02	3.000000e-02	1.838309e-01	8.379685e-02	7.972774e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.061306e-02	5.378046e-03	1.625745e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Average: 0.12508915211843671,0.021035898533547107,0.007072085626807417
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.230156e+00	8.641177e-01	1.268683e+00
3.125000e-02	8.750000e-03	8.750000e-03	7.541084e+00	1.514536e+00	2.739258e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.708793e+00	4.426293e-01	1.241753e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.299236e+00	0.000000e+00	7.127805e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.874531e+00	3.151652e-01	5.043861e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.631935e+00	4.303279e-01	3.712795e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.752315e+00	4.370359e-01	3.420274e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.091814e+00	3.900106e-01	2.223084e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.560040e+00	3.346353e-01	1.379410e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.164297e+00	2.751006e-01	5.609208e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.029951e-01	2.109792e-01	7.411628e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.657526e-01	1.615480e-01	3.871220e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.731751e-01	1.314159e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.845639e-01	6.999005e-02	1.209435e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.255900e-02	6.018752e-03	1.048767e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Average: 0.06549141142975733,0.014875273033517128,0.00618267607179615
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	7.255012e+00	3.630814e+00	4.744843e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.664199e+01	5.595572e+00	6.111806e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.692615e+01	2.226204e+00	2.494729e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.228874e+01	0.000000e+00	1.769546e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.324512e+00	5.994716e-01	1.616360e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.360383e+00	7.287028e-01	1.002529e+00
8.125000e-02	1.125000e-02	1.125000e-02	3.623354e+00	6.557488e-01	5.543831e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.401882e+00	5.173741e-01	3.024890e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.586114e+00	4.057900e-01	1.609144e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.044194e+00	3.088262e-01	9.517581e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.921694e-01	2.668749e-01	6.222711e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.636428e-02	1.289578e-02	2.907192e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Average: 0.21529772749265663,0.04390481383852632,0.002363365632650577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.022859e+00	3.705007e-02	1.358742e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.027711e+00	3.578002e-02	4.472178e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.877363e+00	6.732411e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	1.939443e+00	5.870807e-01	4.623331e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.138335e+00	3.969390e-01	3.444392e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.282634e-01	2.436768e-01	1.145419e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.892794e-01	1.351109e-01	1.881650e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.000597e-01	6.041280e-02	3.174690e-03
8.200000e-01	1.800000e-01	1.800000e-01	4.364277e-03	2.876853e-03	5.148462e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Average: 0.10779489838181432,0.02498009292059826,0.0015353763009079285
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.464206e+01	2.033241e-01	5.287886e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.763173e+00	8.517288e-02	4.137424e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.044355e+00	2.958423e-01	0.000000e+00
1.210000e-01	2.600000e-02	2.600000e-02	2.462892e+00	4.770053e-01	1.638488e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.619996e+00	3.844504e-01	2.344644e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.726844e-01	2.343804e-01	1.183137e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.902506e-01	1.513155e-01	1.587530e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.500439e-01	9.028729e-02	1.017360e-02
7.340000e-01	2.660000e-01	2.660000e-01	2.173614e-02	1.170586e-02	6.959271e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Average: 0.05087422426736446,0.015472763142680639,0.0013824805051743105
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.742417e+02	1.311914e+00	3.292356e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.573053e+01	7.277765e-01	3.469869e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.084156e+00	3.109836e-01	8.895522e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.919426e+00	1.723333e-01	3.208500e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.026009e+00	3.848945e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.255606e+00	3.429861e-01	5.558921e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.749431e-01	2.302648e-01	3.162204e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.126277e-02	1.667602e-02	1.432379e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Average: 0.21359543422657792,0.04191330682480293,0.0025329127333526824
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.291303e+00	2.567200e-02	1.420753e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.015863e+00	7.232537e-02	1.796652e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.553250e+00	8.953511e-02	7.964138e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.400287e+00	6.150275e-02	9.034268e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.165310e+00	4.762136e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.762979e+00	5.815256e-01	4.442583e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.336139e+00	5.612873e-01	4.692852e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.868364e+00	5.123753e-01	5.556595e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.409281e+00	4.368484e-01	8.076408e-03
3.950000e-01	2.500000e-02	2.500000e-02	9.972434e-01	3.315841e-01	3.721937e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.614214e-01	2.411285e-01	3.208924e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.035251e-01	1.732357e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.826426e-01	8.210008e-02	8.936372e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.065728e-02	5.383760e-03	1.650542e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Average: 0.10778627283236529,0.022580501781497744,0.0018524709354072466
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.545959e+01	1.388490e-01	5.744685e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.162800e+01	1.987905e-01	2.341622e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.967626e+00	1.348697e-01	4.471456e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.583454e+00	4.273884e-02	8.086732e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.476222e+00	2.083882e-01	1.584427e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.832013e+00	3.024010e-01	1.547477e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.446644e+00	3.642127e-01	5.313723e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.047596e+00	3.891781e-01	2.598357e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.485655e+00	3.281635e-01	8.698328e-03
2.575000e-01	3.250000e-02	3.250000e-02	9.394139e-01	2.298382e-01	3.952124e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.774498e-01	1.630721e-01	2.673429e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.272449e-01	1.144269e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.485002e-02	1.039635e-02	1.889496e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Average: 0.05272087852803432,0.01490923343512257,0.0015606500302748905
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.706253e+02	2.081205e+00	2.818965e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.429237e+01	6.148399e-01	7.669876e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.469401e+01	1.541447e-01	3.916855e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.514118e+00	1.621896e-01	4.735383e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.367928e+00	2.897546e-01	9.236621e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.217363e+00	1.842796e-01	9.887788e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.935369e+00	1.796875e-01	3.246809e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.286302e+00	1.749111e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	2.013157e+00	3.910772e-01	3.970662e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.426792e+00	3.628961e-01	3.449559e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.517273e-01	2.714465e-01	5.597371e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.974178e-02	1.767011e-02	1.578482e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Average: 0.20842722414642173,0.03110416527342702,0.0061670418031936625
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.432556e+00	1.728590e-01	5.736753e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.150276e+00	0.000000e+00	4.301922e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.105702e+00	5.650931e-01	9.703864e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.318482e+00	4.366979e-01	1.014053e-01
4.150000e-01	3.500000e-02	3.500000e-02	8.419400e-01	3.097940e-01	2.441716e-02
4.850000e-01	3.500000e-02	3.500000e-02	4.410964e-01	1.848421e-01	1.364029e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.896401e-01	1.005738e-01	1.709378e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.182446e-02	7.794588e-03	4.926676e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Average: 0.11663080270130076,0.017264476388872255,0.0033028912819949713
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.869909e+00	2.201155e-01	7.510198e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.652747e+00	2.739152e-01	1.777167e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.446540e+00	3.276334e-01	1.150793e-01
2.675000e-01	3.750000e-02	3.750000e-02	8.384598e-01	2.229284e-01	3.022188e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.792905e-01	1.436363e-01	2.140547e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.457740e-01	8.858881e-02	1.606542e-02
5.050000e-01	4.500000e-02	4.500000e-02	1.011269e-01	5.187467e-02	4.035932e-04
7.750000e-01	2.250000e-01	2.250000e-01	6.388875e-03	4.522971e-03	1.125174e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Average: 0.06946954886817883,0.015320538086175672,0.003367109897121745
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.308151e+01	5.766271e-01	1.544447e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.899561e+00	4.946904e-01	3.829548e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.797050e+00	4.312532e-01	1.456554e-01
1.775000e-01	2.750000e-02	2.750000e-02	8.648844e-01	2.675371e-01	3.890208e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.345979e-02	2.118867e-02	3.313489e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Average: 0.22138054893574444,0.035303550127452565,0.006333187268813684
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.756064e-01	6.499632e-02	3.868215e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.612700e+00	3.894124e-01	1.790968e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.287717e+00	1.786375e-01	8.798538e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.065874e+00	1.782559e-01	8.470103e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.329612e+00	5.582839e-01	1.082295e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.561250e+00	5.846645e-01	1.286839e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.003922e+00	5.418659e-01	7.895194e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.491560e+00	4.447874e-01	2.736801e-01
3.700000e-01	2.000000e-02	2.000000e-02	1.126118e+00	3.623379e-01	6.910689e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.368054e-01	2.916153e-01	3.278200e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.380507e-01	2.046154e-01	2.686629e-02
5.150000e-01	2.500000e-02	2.500000e-02	3.225705e-01	1.363658e-01	1.625190e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.577630e-01	7.497642e-02	8.150057e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.623263e-03	5.297819e-03	1.669947e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Average: 0.11738001442663899,0.02041675692223084,0.00603633184486059
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	3.354028e+00	1.172349e+00	1.702686e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.820820e+00	1.196591e+00	2.702755e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.685998e+00	0.000000e+00	1.263098e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.026924e+00	8.933259e-02	7.145100e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.467979e+00	3.865942e-01	4.038933e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.418174e+00	4.490731e-01	2.365538e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.627069e+00	4.581161e-01	1.151229e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.893962e+00	3.722818e-01	1.810863e-01
2.025000e-01	1.750000e-02	1.750000e-02	1.416988e+00	3.116977e-01	1.323267e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.085388e+00	2.603733e-01	1.769770e-01
2.835000e-01	2.350000e-02	2.350000e-02	7.512613e-01	1.988045e-01	5.926056e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.203500e-01	1.496427e-01	2.522834e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.330682e-01	1.098375e-01	1.058260e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.688544e-01	6.719785e-02	9.693524e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.119608e-02	5.517905e-03	1.209654e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Average: 0.061201703407337174,0.014325160820305091,0.004794273659828027
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.042646e+01	5.069666e+00	6.052761e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.981328e+01	5.136192e+00	6.429621e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.759371e+01	7.593067e-01	2.380109e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.198119e+01	3.359013e-01	1.853347e+00
4.250000e-02	7.500000e-03	7.500000e-03	7.706845e+00	7.016497e-01	1.322934e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.967016e+00	7.390788e-01	6.201188e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.269741e+00	6.174502e-01	3.646947e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.172105e+00	4.830713e-01	1.995938e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.467805e+00	3.883680e-01	1.456902e-01
1.700000e-01	1.800000e-02	1.800000e-02	9.485933e-01	2.856839e-01	2.855604e-01
2.080000e-01	2.000000e-02	2.000000e-02	6.246566e-01	2.339818e-01	4.175405e-03
6.140000e-01	3.860000e-01	3.860000e-01	2.489076e-02	1.234851e-02	1.598913e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Average: 0.20405601448970673,0.04146650180467257,0.0021949366331582842
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.397363e+00	5.643503e-02	1.395006e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.005491e+00	1.436999e-01	2.780650e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.820611e+00	6.626642e-01	3.133046e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.757944e+00	5.341721e-01	6.653929e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.056281e+00	3.789612e-01	8.191582e-03
4.600000e-01	4.000000e-02	4.000000e-02	5.462488e-01	2.174036e-01	2.455036e-02
5.350000e-01	3.500000e-02	3.500000e-02	2.568003e-01	1.252796e-01	1.145625e-02
6.050000e-01	3.500000e-02	3.500000e-02	8.586564e-02	5.377508e-02	3.348337e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.752692e-03	2.615563e-03	1.284260e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Average: 0.10246077009797172,0.023596285005778303,0.0014797790343735323
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.631007e+01	2.618153e-01	5.066559e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.369387e+00	1.490219e-01	2.079304e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.968836e+00	2.303870e-01	1.942421e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.456597e+00	4.948840e-01	4.568874e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.514994e+00	3.520588e-01	4.883491e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.212774e-01	2.200864e-01	1.876102e-02
3.475000e-01	4.050000e-02	4.050000e-02	4.515268e-01	1.374918e-01	1.664122e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.321122e-01	8.579881e-02	7.655265e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.014928e-02	1.164101e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Average: 0.04800942700920008,0.014580207912347862,0.0012195138018640805
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.806365e+02	2.098125e+00	2.933886e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.578016e+01	8.458778e-01	3.738517e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.000800e+00	1.921174e-01	1.357009e-01
4.250000e-02	1.750000e-02	1.750000e-02	2.835269e+00	1.069655e-01	7.218254e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.961792e+00	3.662774e-01	2.647787e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.187219e+00	3.212348e-01	3.390559e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.337204e-01	2.207705e-01	3.270648e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.837016e-02	1.587489e-02	1.140100e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Average: 0.20351698774514607,0.04065904386651992,0.0023019073886475505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.639599e+00	2.654848e-02	1.560205e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.324248e+00	1.790754e-02	1.729506e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.598460e+00	1.114140e-01	5.616900e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.378945e+00	2.260642e-01	6.806489e-02
1.700000e-01	2.000000e-02	2.000000e-02	3.168772e+00	6.067212e-01	0.000000e+00
2.100000e-01	2.000000e-02	2.000000e-02	2.740640e+00	6.691987e-01	0.000000e+00
2.500000e-01	2.000000e-02	2.000000e-02	2.221486e+00	5.400677e-01	6.259436e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.740411e+00	4.851316e-01	2.975725e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.279118e+00	3.953757e-01	2.317025e-01
3.950000e-01	2.500000e-02	2.500000e-02	9.378472e-01	3.282882e-01	1.386677e-02
4.500000e-01	3.000000e-02	3.000000e-02	5.912727e-01	2.196991e-01	2.556160e-02
5.100000e-01	3.000000e-02	3.000000e-02	3.392101e-01	1.407704e-01	1.851673e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.617942e-01	7.750785e-02	4.375608e-03
8.000000e-01	2.000000e-01	2.000000e-01	9.832825e-03	5.361977e-03	1.661219e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Average: 0.10226254248206035,0.02174273178195575,0.0020377298622598766
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.844395e+01	2.729897e-01	6.080937e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.089991e+01	0.000000e+00	1.976480e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.504946e+00	1.061786e-01	1.778683e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.335890e+00	5.817198e-02	1.871350e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.430204e+00	2.945389e-01	4.552716e-03
8.250000e-02	1.250000e-02	1.250000e-02	2.823548e+00	3.537693e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.451721e+00	4.626942e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.946760e+00	3.679939e-01	1.781746e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.392869e+00	3.187417e-01	4.431274e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.872985e-01	2.194805e-01	1.675211e-01
3.275000e-01	3.750000e-02	3.750000e-02	5.385585e-01	1.539013e-01	2.205203e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.880876e-01	9.785297e-02	1.327383e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.377520e-02	1.038215e-02	1.855209e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Average: 0.049248907412940135,0.014025457446958198,0.0018962720064783084
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.785288e+02	1.497799e+00	2.635373e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.357421e+01	9.805747e-01	8.160840e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.468648e+01	6.297510e-01	2.231896e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.444550e+00	4.247941e-01	2.859436e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.358363e+00	3.302789e-01	9.162685e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.074159e+00	2.086317e-01	7.762779e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.811107e+00	8.940362e-02	9.290939e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.269255e+00	2.402243e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.897410e+00	4.306115e-01	4.150449e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.374283e+00	3.526554e-01	1.756481e-01
1.850000e-01	2.500000e-02	2.500000e-02	7.903556e-01	2.550631e-01	6.502739e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.554001e-02	1.637054e-02	2.352953e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Average: 0.19486407802732228,0.029330421191190392,0.0037178270565478566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.774495e+00	1.140471e-01	5.904357e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.898532e+00	5.337094e-03	2.040841e-01
2.850000e-01	3.500000e-02	3.500000e-02	1.899539e+00	5.341849e-01	3.501922e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.173091e+00	3.900294e-01	4.930061e-02
4.150000e-01	3.500000e-02	3.500000e-02	7.374297e-01	2.713570e-01	1.758909e-02
4.850000e-01	3.500000e-02	3.500000e-02	3.744190e-01	1.598113e-01	2.028698e-02
5.550000e-01	3.500000e-02	3.500000e-02	1.623530e-01	9.181876e-02	2.479296e-03
7.950000e-01	2.050000e-01	2.050000e-01	9.526950e-03	6.481123e-03	4.621362e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Average: 0.11161665662949893,0.016285886514006948,0.0018507796917979769
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.157001e+00	1.193398e-01	7.248958e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.431849e+00	3.023016e-01	9.640551e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.342792e+00	3.053176e-01	4.612825e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.819083e-01	2.080091e-01	2.434095e-02
3.425000e-01	3.750000e-02	3.750000e-02	4.324814e-01	1.302411e-01	2.014230e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.284106e-01	8.213208e-02	8.695385e-03
5.050000e-01	4.500000e-02	4.500000e-02	9.188997e-02	4.932076e-02	0.000000e+00
7.750000e-01	2.250000e-01	2.250000e-01	6.000629e-03	4.414134e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Average: 0.06614130708967299,0.014459161206841036,0.0016241991435146097
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.362057e+01	3.550768e-01	1.475718e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.565637e+00	5.042366e-01	2.592030e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.655935e+00	3.966339e-01	8.203198e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.204168e-01	2.542922e-01	3.134940e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.008404e-02	1.995831e-02	9.302913e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Average: 0.20673223741180177,0.03413984498399694,0.004284798327788941
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.202579e-01	1.003138e-01	5.809638e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.485404e+00	3.009894e-01	1.827323e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.460929e+00	5.596128e-02	5.199059e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.808460e+00	3.550422e-01	1.120767e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.006987e+00	5.539119e-01	1.471004e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.306105e+00	5.539823e-01	5.943799e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.782935e+00	4.887469e-01	3.630542e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.389739e+00	4.281346e-01	4.321600e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.026278e+00	3.472299e-01	2.663035e-02
4.150000e-01	2.500000e-02	2.500000e-02	7.216893e-01	2.581044e-01	3.590667e-02
4.650000e-01	2.500000e-02	2.500000e-02	4.706516e-01	1.836860e-01	1.510090e-02
5.150000e-01	2.500000e-02	2.500000e-02	2.614397e-01	1.140051e-01	2.779467e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.268783e-01	6.444511e-02	1.168632e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.388008e-03	4.292023e-03	8.420978e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Average: 0.10924744187787795,0.01974419329131119,0.003994581678466183
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	5.275553e+00	1.320737e+00	2.346648e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.400647e+00	3.076195e-01	2.320777e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.473368e+00	0.000000e+00	7.412230e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.587476e+00	2.336498e-01	5.627109e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.224024e+00	4.302399e-01	2.673964e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.143181e+00	4.449203e-01	2.157380e-01
1.385000e-01	1.350000e-02	1.350000e-02	2.315465e+00	3.935517e-01	1.774994e-01
1.685000e-01	1.650000e-02	1.650000e-02	1.769251e+00	3.519765e-01	8.172777e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.324356e+00	2.960111e-01	4.661363e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.005021e+00	2.561519e-01	3.965391e-02
2.835000e-01	2.350000e-02	2.350000e-02	7.080979e-01	1.934132e-01	1.266050e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.741841e-01	1.381055e-01	1.875149e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.811790e-01	9.433432e-02	1.753839e-02
4.610000e-01	3.600000e-02	3.600000e-02	1.515589e-01	6.290231e-02	1.030831e-02
7.485000e-01	2.515000e-01	2.515000e-01	1.032177e-02	5.474390e-03	3.941835e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Average: 0.05608905398509378,0.013504621357030601,0.0035562131860127216
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d21-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.549182e+01	6.156444e+00	8.045151e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.369235e+01	3.775494e+00	6.131171e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.734204e+01	0.000000e+00	2.613532e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.110899e+01	5.561727e-01	1.536223e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.958069e+00	7.829349e-01	1.020696e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.490412e+00	6.991213e-01	4.866107e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.007753e+00	5.776186e-01	2.138800e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.043097e+00	4.599400e-01	9.338683e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.354122e+00	3.549133e-01	9.276572e-02
1.700000e-01	1.800000e-02	1.800000e-02	8.919224e-01	2.666391e-01	3.616825e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.744568e-01	2.227472e-01	2.350510e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.086415e-02	1.114533e-02	1.746033e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Average: 0.19225867102469424,0.03965933421678369,0.0007190309254931082
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.826348e+00	3.398092e-02	1.434310e+00
1.400000e-01	4.000000e-02	4.000000e-02	2.975279e+00	3.664400e-02	8.082323e-02
2.200000e-01	4.000000e-02	4.000000e-02	2.656861e+00	6.390929e-01	2.424265e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.642001e+00	5.036215e-01	2.528321e-02
3.800000e-01	4.000000e-02	4.000000e-02	9.287691e-01	3.252838e-01	2.228610e-02
4.600000e-01	4.000000e-02	4.000000e-02	4.985809e-01	2.034576e-01	2.245566e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.163339e-01	1.132612e-01	8.928642e-04
6.050000e-01	3.500000e-02	3.500000e-02	6.997457e-02	4.534610e-02	4.959066e-03
8.200000e-01	1.800000e-01	1.800000e-01	3.345306e-03	2.517030e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Average: 0.09734233116996513,0.0224801066268661,0.0006545768616448011
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.785244e+01	1.248895e-01	5.042467e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.049091e+00	1.069087e-01	1.507766e-01
7.250000e-02	2.250000e-02	2.250000e-02	2.913251e+00	2.256604e-01	8.021679e-04
1.210000e-01	2.600000e-02	2.600000e-02	2.391708e+00	4.838561e-01	2.215487e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.427586e+00	3.326796e-01	1.991938e-02
2.660000e-01	4.100000e-02	4.100000e-02	7.828668e-01	2.158810e-01	6.126833e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.198603e-01	1.287282e-01	9.483517e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.086716e-01	7.819777e-02	8.355414e-03
7.340000e-01	2.660000e-01	2.660000e-01	1.835382e-02	1.094057e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Average: 0.04527560582506025,0.013840473625418105,0.0007580313008938577
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.867082e+02	5.250915e-01	2.924568e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.564192e+01	7.803686e-01	2.300011e-01
1.750000e-02	7.500000e-03	7.500000e-03	5.933699e+00	1.947442e-01	9.094535e-02
4.250000e-02	1.750000e-02	1.750000e-02	2.793416e+00	9.468079e-02	4.762618e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.902092e+00	3.678258e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.117362e+00	3.026629e-01	1.530237e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.982650e-01	2.053923e-01	2.161218e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.547636e-02	1.484495e-02	9.504349e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Average: 0.19162274003081128,0.03947004945045196,0.0005931952527357398
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.201884e+00	4.224165e-03	1.816876e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.611834e+00	5.084284e-02	1.460883e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.538514e+00	7.151449e-03	2.620643e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.399817e+00	3.874325e-01	0.000000e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.027787e+00	4.948549e-01	3.764806e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.531187e+00	5.369513e-01	5.910513e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.114686e+00	5.423923e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.659935e+00	4.883922e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.190110e+00	3.899448e-01	9.512987e-03
3.950000e-01	2.500000e-02	2.500000e-02	8.371675e-01	2.945717e-01	9.315175e-03
4.500000e-01	3.000000e-02	3.000000e-02	5.344958e-01	2.028876e-01	1.536675e-02
5.100000e-01	3.000000e-02	3.000000e-02	2.863138e-01	1.229569e-01	2.227000e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.291198e-01	6.497243e-02	1.054925e-02
8.000000e-01	2.000000e-01	2.000000e-01	7.698095e-03	4.506798e-03	6.957858e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Average: 0.09625832385144399,0.0205571311501664,0.0006432517006899063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.197370e+01	1.343339e-01	6.537485e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.553561e+00	0.000000e+00	1.329591e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.010391e+00	1.410889e-01	1.102763e-01
4.250000e-02	7.500000e-03	7.500000e-03	4.384004e+00	2.696256e-01	4.921302e-02
6.000000e-02	1.000000e-02	1.000000e-02	3.239644e+00	1.764493e-01	4.389567e-02
8.250000e-02	1.250000e-02	1.250000e-02	2.673534e+00	2.239049e-01	5.329862e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.418101e+00	4.285039e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	1.878178e+00	3.479610e-01	3.553264e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.315455e+00	2.935180e-01	2.638202e-02
2.575000e-01	3.250000e-02	3.250000e-02	8.569711e-01	2.297499e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	5.033957e-01	1.490175e-01	1.047698e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.557865e-01	8.990709e-02	1.943523e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.007537e-02	9.271482e-03	6.066925e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Average: 0.04611816602425863,0.013129301567001275,0.0011981570450220955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d22-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.860816e+02	2.064777e-01	2.690177e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.285934e+01	7.920659e-01	4.206758e-01
6.250000e-03	1.250000e-03	1.250000e-03	1.447202e+01	8.255373e-01	2.051624e-01
1.000000e-02	2.500000e-03	2.500000e-03	9.300640e+00	1.932756e-01	2.760575e-01
1.625000e-02	3.750000e-03	3.750000e-03	6.307364e+00	3.869929e-01	9.075725e-02
2.625000e-02	6.250000e-03	6.250000e-03	3.986379e+00	1.595438e-01	9.026122e-02
4.125000e-02	8.750000e-03	8.750000e-03	2.706012e+00	7.171339e-02	1.266305e-01
6.375000e-02	1.375000e-02	1.375000e-02	2.162583e+00	1.918721e-01	5.267150e-03
9.625000e-02	1.875000e-02	1.875000e-02	1.907357e+00	4.429656e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.260473e+00	3.257473e-01	4.480596e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.543436e-01	2.487531e-01	2.869740e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.169485e-02	1.503717e-02	2.249851e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Average: 0.3699204624928121,0.03943573882605045,0.0066305049423157625
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.864749e-01	2.862411e-02	1.395981e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.448704e+00	1.297757e-01	7.451270e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.921832e+00	1.294637e-01	7.007561e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.489121e+00	2.803940e-02	1.128796e-01
4.150000e-01	3.500000e-02	3.500000e-02	2.996631e+00	5.557185e-01	1.394215e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.925366e+00	6.766999e-01	1.118221e-01
5.550000e-01	3.500000e-02	3.500000e-02	9.412465e-01	4.348276e-01	4.476416e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.853775e-02	3.698055e-02	5.289064e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Average: 0.20630845394378264,0.023541723754322813,0.006975881103759379
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.310634e+00	2.117063e-01	3.761205e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.326282e+00	1.953800e-01	8.319065e-01
1.975000e-01	3.250000e-02	3.250000e-02	4.022946e+00	0.000000e+00	2.637937e-01
2.675000e-01	3.750000e-02	3.750000e-02	2.419071e+00	3.995070e-01	1.940959e-01
3.425000e-01	3.750000e-02	3.750000e-02	1.202044e+00	3.754266e-01	8.609703e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.591386e-01	2.322192e-01	2.860420e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.130172e-01	1.082165e-01	1.073582e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.295292e-02	7.465774e-03	9.943271e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Average: 0.10355461664280449,0.019702089569463052,0.00749385261529506
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	6.106730e+00	1.014984e+00	1.260562e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.993139e+00	0.000000e+00	9.800047e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.973195e+00	5.591103e-01	4.557820e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.597248e+00	5.338787e-01	1.770532e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.125478e-02	2.962993e-02	6.604578e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Average: 0.33868731127453594,0.03573955184998007,0.006672916880108681
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.436348e-01	3.348764e-02	1.303184e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.257985e-01	3.958515e-02	2.670688e-01
1.300000e-01	2.000000e-02	2.000000e-02	7.614914e-01	8.507786e-02	4.761356e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.383253e+00	1.411559e-01	6.354159e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.091562e+00	1.285908e-01	6.476041e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.764316e+00	9.764508e-02	4.704270e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.164009e+00	6.385990e-02	1.714808e-01
3.300000e-01	2.000000e-02	2.000000e-02	3.216375e+00	1.578491e-01	3.822803e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.921788e+00	3.614802e-01	1.490482e-01
4.150000e-01	2.500000e-02	2.500000e-02	2.479653e+00	5.278159e-01	1.079888e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.791445e+00	5.297170e-01	1.008177e-01
5.150000e-01	2.500000e-02	2.500000e-02	1.154676e+00	4.247745e-01	6.841846e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.887813e-01	2.443429e-01	4.463460e-02
8.000000e-01	2.000000e-01	2.000000e-01	4.091175e-02	1.872553e-02	3.143476e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Average: 0.2006680354876613,0.022012465956750604,0.0071146992010474586
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.831875e-01	1.297763e-01	2.383614e-01
3.125000e-02	8.750000e-03	8.750000e-03	8.683713e-01	2.016599e-01	3.970133e-01
4.875000e-02	8.750000e-03	8.750000e-03	1.611479e+00	3.343196e-01	5.992694e-01
6.750000e-02	1.000000e-02	1.000000e-02	2.476560e+00	3.485425e-01	7.245632e-01
8.875000e-02	1.125000e-02	1.125000e-02	3.401833e+00	3.018672e-01	7.527697e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.015124e+00	2.028580e-01	6.176990e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.206245e+00	5.545034e-02	3.997388e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.986400e+00	0.000000e+00	2.072244e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.442018e+00	1.721173e-01	1.271524e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.666267e+00	2.965909e-01	2.055314e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.965204e+00	3.638436e-01	1.256744e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.276403e+00	3.239184e-01	7.921362e-02
3.935000e-01	3.150000e-02	3.150000e-02	7.274355e-01	2.273440e-01	5.309432e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.500741e-01	1.261830e-01	3.064732e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.671715e-02	1.075647e-02	2.489362e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Average: 0.09442447406700005,0.015027314752574905,0.006728382148662532
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.146992e+00	1.085961e+00	1.376033e+00
8.750000e-03	3.750000e-03	3.750000e-03	4.445266e+00	1.334111e+00	1.635262e+00
1.750000e-02	5.000000e-03	5.000000e-03	6.589978e+00	1.302937e+00	1.814605e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.048955e+00	8.869224e-01	1.625033e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.557050e+00	4.003700e-01	1.076862e+00
6.000000e-02	1.000000e-02	1.000000e-02	7.880037e+00	0.000000e+00	6.516409e-01
8.125000e-02	1.125000e-02	1.125000e-02	6.291583e+00	2.396089e-01	4.690973e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.591832e+00	5.554676e-01	3.571380e-01
1.360000e-01	1.600000e-02	1.600000e-02	3.019530e+00	5.805990e-01	2.971463e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.823081e+00	4.813769e-01	1.862945e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.887192e-01	3.220693e-01	1.198646e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.732735e-02	1.465676e-02	5.057474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Average: 0.34446406159674736,0.04784720496182682,0.0035732153031579617
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.345701e-01	3.087635e-03	2.933005e-01
1.400000e-01	4.000000e-02	4.000000e-02	8.668685e-01	4.767993e-02	7.748201e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.188492e+00	7.176113e-02	7.905237e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.127855e+00	4.262633e-02	8.244148e-02
3.800000e-01	4.000000e-02	4.000000e-02	2.885859e+00	5.880552e-01	2.417680e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.893821e+00	6.618100e-01	8.658319e-02
5.350000e-01	3.500000e-02	3.500000e-02	1.020796e+00	4.640754e-01	2.562197e-02
6.050000e-01	3.500000e-02	3.500000e-02	4.226450e-01	2.240591e-01	1.788827e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.352889e-02	1.335869e-02	2.364705e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Average: 0.1835381439717787,0.03006900355957068,0.0037457361731142447
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.745085e-01	2.190152e-02	6.821915e-01
3.500000e-02	1.500000e-02	1.500000e-02	2.318021e+00	3.115607e-01	1.080599e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.983340e+00	1.727555e-01	1.088392e+00
1.210000e-01	2.600000e-02	2.600000e-02	4.115638e+00	7.918228e-02	4.556203e-01
1.860000e-01	3.900000e-02	3.900000e-02	3.098797e+00	2.812306e-01	2.806984e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.803258e+00	4.215452e-01	8.508422e-02
3.475000e-01	4.050000e-02	4.050000e-02	9.421066e-01	3.335619e-01	4.372559e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.563339e-01	2.052066e-01	1.704561e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.006589e-02	2.166686e-02	2.138994e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Average: 0.07057269986207382,0.018563612180978205,0.0030784668202193943
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	2.235882e+01	1.398453e+00	8.708632e+00
6.250000e-03	3.750000e-03	3.750000e-03	2.183111e+01	1.293947e+00	5.261865e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.350952e+01	3.542947e-01	2.415994e+00
4.250000e-02	1.750000e-02	1.750000e-02	6.421071e+00	8.246874e-02	2.407649e-01
9.000000e-02	3.000000e-02	3.000000e-02	3.090098e+00	4.919800e-01	9.683254e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.679358e+00	5.253231e-01	8.269799e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.580423e-01	3.729460e-01	6.486663e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.426467e-02	1.850560e-02	2.984360e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Average: 0.3150647139548442,0.04053688227247432,0.0039618024198011526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.906835e-01	1.926248e-02	3.678253e-01
7.500000e-02	1.500000e-02	1.500000e-02	6.078771e-01	2.978480e-02	4.292733e-01
1.050000e-01	1.500000e-02	1.500000e-02	9.723624e-01	7.677857e-02	5.781727e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.356032e+00	7.541543e-02	6.487205e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.856643e+00	6.684666e-02	6.576481e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.386289e+00	6.883949e-02	5.073731e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.762624e+00	8.165981e-02	2.269830e-01
2.950000e-01	2.500000e-02	2.500000e-02	2.893241e+00	1.121368e-01	7.386702e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.672806e+00	3.502579e-01	6.571408e-02
3.950000e-01	2.500000e-02	2.500000e-02	2.305312e+00	5.125478e-01	4.593094e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.709964e+00	5.182850e-01	4.826623e-02
5.100000e-01	3.000000e-02	3.000000e-02	1.066728e+00	4.022060e-01	4.929793e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.393250e-01	2.272354e-01	3.033537e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.929909e-02	1.812418e-02	2.988200e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Average: 0.17989025713385648,0.02520763727626643,0.00456409873561936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.175603e+00	1.120470e-01	1.257507e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.818682e+00	2.319847e-01	7.194517e-01
2.875000e-02	6.250000e-03	6.250000e-03	2.643378e+00	4.125611e-01	8.919690e-01
4.250000e-02	7.500000e-03	7.500000e-03	3.203489e+00	2.965867e-01	8.993056e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.734149e+00	1.551297e-01	8.383806e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.925750e+00	1.833234e-01	6.097810e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.789716e+00	7.975795e-02	2.875310e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.368603e+00	3.013850e-02	5.156366e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.693273e+00	2.514828e-01	6.990202e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.893095e+00	3.279487e-01	7.936722e-02
3.275000e-01	3.750000e-02	3.750000e-02	1.162273e+00	2.999861e-01	5.147800e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.795275e-01	1.878429e-01	3.589153e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.826064e-02	1.851816e-02	3.421819e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Average: 0.07585170125751656,0.016180019611172478,0.004226057297803787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y01
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.473083e+01	1.853724e+00	9.835944e+00
3.750000e-03	1.250000e-03	1.250000e-03	2.344996e+01	2.844231e+00	4.931903e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.993632e+01	1.052500e+00	3.597975e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.612832e+01	5.502786e-01	2.357573e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.210793e+01	4.320968e-01	1.334049e+00
2.625000e-02	6.250000e-03	6.250000e-03	8.531396e+00	1.809832e-01	5.283681e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.993402e+00	1.016284e-01	2.066644e-01
6.375000e-02	1.375000e-02	1.375000e-02	4.287205e+00	2.511369e-01	1.086209e-01
9.625000e-02	1.875000e-02	1.875000e-02	3.018023e+00	4.203100e-01	1.369020e-01
1.375000e-01	2.250000e-02	2.250000e-02	2.065817e+00	4.546422e-01	9.040302e-02
1.850000e-01	2.500000e-02	2.500000e-02	1.166287e+00	3.463822e-01	1.027385e-01
6.050000e-01	3.950000e-01	3.950000e-01	4.984689e-02	1.849681e-02	5.270525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Average: 0.350561077033277,0.0396169908957571,0.006762515204404407
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.617386e-01	3.680260e-02	1.558670e-01
2.100000e-01	4.000000e-02	4.000000e-02	1.933253e+00	1.545901e-01	8.664472e-01
2.850000e-01	3.500000e-02	3.500000e-02	3.293451e+00	8.297089e-02	6.144923e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.371181e+00	2.064120e-01	6.563597e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.569803e+00	6.468694e-01	1.207745e-01
4.850000e-01	3.500000e-02	3.500000e-02	1.539542e+00	5.980529e-01	9.746348e-02
5.550000e-01	3.500000e-02	3.500000e-02	7.749580e-01	3.628177e-01	4.740453e-02
7.950000e-01	2.050000e-01	2.050000e-01	6.373315e-02	3.449572e-02	4.630433e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Average: 0.18984947340668556,0.024008924866889103,0.0069639764994386955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	1.881241e+00	2.677641e-01	4.770734e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.854232e+00	8.066149e-02	7.925998e-01
1.975000e-01	3.250000e-02	3.250000e-02	3.509761e+00	1.559867e-01	2.187961e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.919912e+00	4.261594e-01	1.513955e-01
3.425000e-01	3.750000e-02	3.750000e-02	9.835355e-01	3.208143e-01	6.981221e-02
4.200000e-01	4.000000e-02	4.000000e-02	5.000872e-01	1.969692e-01	2.685491e-02
5.050000e-01	4.500000e-02	4.500000e-02	2.099650e-01	1.003097e-01	1.128086e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.426426e-02	7.745526e-03	9.255943e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Average: 0.09787952973041973,0.019417838256518036,0.006592276808885092
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	7.677196e+00	1.080107e+00	1.430240e+00
7.000000e-02	2.000000e-02	2.000000e-02	7.278364e+00	0.000000e+00	9.740877e-01
1.200000e-01	3.000000e-02	3.000000e-02	3.284328e+00	5.803242e-01	3.812465e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.404535e+00	4.573994e-01	1.316684e-01
6.025000e-01	3.975000e-01	3.975000e-01	6.376927e-02	2.776615e-02	5.290830e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Average: 0.32743684997573924,0.03735972074709759,0.00740878273837442
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.107026e-01	2.815810e-02	1.264906e-01
8.500000e-02	2.500000e-02	2.500000e-02	3.470775e-01	5.377127e-02	3.250607e-01
1.300000e-01	2.000000e-02	2.000000e-02	8.866410e-01	1.001891e-01	5.887185e-01
1.700000e-01	2.000000e-02	2.000000e-02	1.645327e+00	1.548557e-01	7.623486e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.474603e+00	1.521902e-01	6.974319e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.072098e+00	8.377652e-02	4.095652e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.299498e+00	2.546532e-02	8.405497e-02
3.300000e-01	2.000000e-02	2.000000e-02	3.153701e+00	2.714245e-01	6.518972e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.775615e+00	4.909542e-01	9.112753e-02
4.150000e-01	2.500000e-02	2.500000e-02	2.205385e+00	5.667463e-01	1.036998e-01
4.650000e-01	2.500000e-02	2.500000e-02	1.539060e+00	5.115991e-01	1.047414e-01
5.150000e-01	2.500000e-02	2.500000e-02	9.824570e-01	3.774171e-01	8.131976e-02
5.700000e-01	3.000000e-02	3.000000e-02	5.258568e-01	2.217946e-01	4.810566e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.952038e-02	1.835468e-02	4.087382e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Average: 0.18848299561296913,0.023322316287856082,0.00749353701365818
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.485789e-01	1.379489e-01	2.615004e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.103276e+00	2.720455e-01	5.535419e-01
4.875000e-02	8.750000e-03	8.750000e-03	2.118175e+00	3.818258e-01	8.285456e-01
6.750000e-02	1.000000e-02	1.000000e-02	3.262196e+00	3.923326e-01	9.654001e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.175096e+00	2.928438e-01	8.706672e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.571864e+00	1.405399e-01	5.895179e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.409780e+00	1.745775e-02	2.888544e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.834143e+00	8.880395e-02	1.685503e-01
2.025000e-01	1.750000e-02	1.750000e-02	3.075295e+00	3.069120e-01	1.733932e-01
2.400000e-01	2.000000e-02	2.000000e-02	2.342034e+00	3.923300e-01	1.471161e-01
2.835000e-01	2.350000e-02	2.350000e-02	1.634827e+00	3.656188e-01	1.236235e-01
3.345000e-01	2.750000e-02	2.750000e-02	1.070123e+00	2.960556e-01	8.072993e-02
3.935000e-01	3.150000e-02	3.150000e-02	6.469147e-01	2.077576e-01	4.515898e-02
4.610000e-01	3.600000e-02	3.600000e-02	3.238856e-01	1.184491e-01	3.150641e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.659041e-02	1.096777e-02	2.737331e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Average: 0.08952980137829342,0.015274202879484888,0.006745573071494468
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.271073e+00	1.290550e+00	1.644021e+00
8.750000e-03	3.750000e-03	3.750000e-03	5.427193e+00	1.448713e+00	2.087065e+00
1.750000e-02	5.000000e-03	5.000000e-03	8.011285e+00	1.412636e+00	2.275007e+00
2.875000e-02	6.250000e-03	6.250000e-03	9.552970e+00	9.191778e-01	1.800977e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.317694e+00	2.642387e-01	9.862166e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.744823e+00	2.461545e-04	5.499716e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.811131e+00	4.645764e-01	4.023987e-01
1.062500e-01	1.375000e-02	1.375000e-02	4.013784e+00	5.957070e-01	3.751858e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.612519e+00	5.592519e-01	2.766961e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.622491e+00	4.418476e-01	1.617604e-01
2.080000e-01	2.000000e-02	2.000000e-02	9.158708e-01	3.006771e-01	1.105688e-01
6.140000e-01	3.860000e-01	3.860000e-01	3.753785e-02	1.453676e-02	5.095410e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Average: 0.3269366909624333,0.05029028415763431,0.003755168956235566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.931194e-01	7.629558e-03	3.649873e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.174107e+00	5.101431e-02	9.692219e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.610142e+00	8.067485e-02	7.334349e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.155852e+00	2.766184e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.530930e+00	6.592410e-01	5.399268e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.591218e+00	6.133803e-01	5.748302e-02
5.350000e-01	3.500000e-02	3.500000e-02	8.555610e-01	3.910097e-01	3.520720e-02
6.050000e-01	3.500000e-02	3.500000e-02	3.832056e-01	1.982887e-01	1.964462e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.498500e-02	1.409700e-02	1.683873e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Average: 0.1684662623636439,0.030701467711840708,0.0033738113285170512
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.144041e+00	4.464667e-02	8.897749e-01
3.500000e-02	1.500000e-02	1.500000e-02	3.591233e+00	3.379748e-01	1.489307e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.851118e+00	1.402760e-01	1.249129e+00
1.210000e-01	2.600000e-02	2.600000e-02	3.924203e+00	3.721503e-02	1.516116e-01
1.860000e-01	3.900000e-02	3.900000e-02	2.600078e+00	4.030708e-01	4.095899e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.487432e+00	4.056145e-01	5.783639e-02
3.475000e-01	4.050000e-02	4.050000e-02	8.110205e-01	2.818460e-01	3.938225e-02
4.280000e-01	4.000000e-02	4.000000e-02	4.312368e-01	1.803342e-01	1.396107e-02
7.340000e-01	2.660000e-01	2.660000e-01	4.145904e-02	2.071537e-02	1.992315e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Average: 0.06718010333038169,0.018480016452632808,0.002861673870326445
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	3.736704e+01	3.245827e+00	1.274166e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.771183e+01	8.574286e-01	6.542821e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.307091e+01	2.264478e-01	1.536253e+00
4.250000e-02	1.750000e-02	1.750000e-02	5.241264e+00	2.136547e-01	1.006555e-01
9.000000e-02	3.000000e-02	3.000000e-02	2.624203e+00	5.284930e-01	6.231082e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.531778e+00	4.646340e-01	7.197062e-02
2.035000e-01	2.650000e-02	2.650000e-02	8.436698e-01	3.302124e-01	4.576921e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.864642e-02	1.816312e-02	3.177583e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Average: 0.303048742514764,0.043189951314209496,0.004720493112935487
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.918508e-01	2.383765e-02	4.296117e-01
7.500000e-02	1.500000e-02	1.500000e-02	7.301984e-01	4.520736e-02	5.662366e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.135835e+00	6.110998e-02	7.336771e-01
1.350000e-01	1.500000e-02	1.500000e-02	1.605926e+00	6.327835e-02	7.972238e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.181311e+00	8.411314e-02	6.987346e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.651701e+00	7.284228e-02	4.397613e-01
2.500000e-01	2.000000e-02	2.000000e-02	2.895270e+00	4.295586e-02	9.511012e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.857956e+00	2.451179e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	2.548687e+00	4.707951e-01	7.700909e-03
3.950000e-01	2.500000e-02	2.500000e-02	2.056826e+00	5.522707e-01	6.135183e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.488746e+00	5.015687e-01	5.565846e-02
5.100000e-01	3.000000e-02	3.000000e-02	9.277910e-01	3.636472e-01	5.352961e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.924999e-01	2.111561e-01	3.848995e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.870826e-02	1.806340e-02	3.620897e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Average: 0.16700210297390308,0.026240697775981647,0.004432877408442337
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	2.358170e+00	1.261049e-01	1.376555e+00
1.750000e-02	5.000000e-03	5.000000e-03	2.653474e+00	3.220832e-01	1.046905e+00
2.875000e-02	6.250000e-03	6.250000e-03	3.603523e+00	3.629200e-01	1.191257e+00
4.250000e-02	7.500000e-03	7.500000e-03	4.218627e+00	1.977857e-01	1.126462e+00
6.000000e-02	1.000000e-02	1.000000e-02	4.470139e+00	1.315480e-01	9.086509e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.318294e+00	1.215150e-01	5.346980e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.787661e+00	7.050727e-02	1.507629e-01
1.490000e-01	2.100000e-02	2.100000e-02	3.122787e+00	1.460843e-01	1.603698e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.379443e+00	3.240900e-01	4.491567e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.627343e+00	3.472659e-01	5.991553e-02
3.275000e-01	3.750000e-02	3.750000e-02	9.962437e-01	2.768611e-01	5.031656e-02
4.075000e-01	4.250000e-02	4.250000e-02	5.283099e-01	1.740670e-01	3.034784e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.706067e-02	1.837885e-02	3.895473e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Average: 0.07119272833000163,0.016317585583744104,0.004159739637287566
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y02
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	4.760787e+01	3.384703e+00	1.268877e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.029367e+01	1.472644e+00	5.994719e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.355548e+01	8.148342e-01	3.820528e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.741393e+01	4.468840e-01	2.303929e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.196798e+01	2.386715e-01	1.067312e+00
2.625000e-02	6.250000e-03	6.250000e-03	7.966741e+00	1.349122e-01	3.131090e-01
4.125000e-02	8.750000e-03	8.750000e-03	5.208730e+00	1.720204e-01	1.790922e-01
6.375000e-02	1.375000e-02	1.375000e-02	3.601966e+00	3.511556e-01	1.018296e-01
9.625000e-02	1.875000e-02	1.875000e-02	2.706044e+00	4.474373e-01	5.482769e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.860412e+00	4.270629e-01	1.014780e-01
1.850000e-01	2.500000e-02	2.500000e-02	1.100113e+00	3.286781e-01	7.249999e-02
6.050000e-01	3.950000e-01	3.950000e-01	5.004561e-02	1.841888e-02	5.773419e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Average: 0.32176680853412076,0.038430834261118374,0.005413378485606191
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	4.224626e-01	4.673289e-02	2.061303e-01
2.100000e-01	4.000000e-02	4.000000e-02	2.708609e+00	1.332575e-01	1.000381e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.542162e+00	4.122550e-02	4.397320e-01
3.500000e-01	3.000000e-02	3.000000e-02	3.016341e+00	4.885165e-01	7.307918e-02
4.150000e-01	3.500000e-02	3.500000e-02	2.029531e+00	6.663115e-01	9.164837e-02
4.850000e-01	3.500000e-02	3.500000e-02	1.146944e+00	4.808425e-01	6.194390e-02
5.550000e-01	3.500000e-02	3.500000e-02	5.722230e-01	2.739392e-01	1.765131e-02
7.950000e-01	2.050000e-01	2.050000e-01	4.915107e-02	2.650513e-02	3.551849e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Average: 0.16714881801252485,0.023375482324433122,0.0053897205888521205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	2.875368e+00	2.903925e-01	6.257296e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.902706e+00	0.000000e+00	7.508112e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.800135e+00	3.587045e-01	1.543065e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.458745e+00	3.996039e-01	8.553205e-02
3.425000e-01	3.750000e-02	3.750000e-02	7.628297e-01	2.591836e-01	4.442004e-02
4.200000e-01	4.000000e-02	4.000000e-02	4.120109e-01	1.610268e-01	9.040468e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.800697e-01	8.242480e-02	1.012707e-02
7.750000e-01	2.250000e-01	2.250000e-01	1.362209e-02	7.212140e-03	5.649654e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Average: 0.08624718946134913,0.017605435489840893,0.004499379151910912
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	9.730863e+00	8.609112e-01	1.573936e+00
7.000000e-02	2.000000e-02	2.000000e-02	6.280774e+00	9.651251e-02	6.697607e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.601670e+00	5.836254e-01	2.213144e-01
1.775000e-01	2.750000e-02	2.750000e-02	1.119800e+00	3.841655e-01	8.479575e-02
6.025000e-01	3.975000e-01	3.975000e-01	5.602103e-02	2.372061e-02	3.300040e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Average: 0.3077090010858645,0.03846761748727279,0.005390305527949113
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.473245e-02	2.030963e-02	1.436242e-01
8.500000e-02	2.500000e-02	2.500000e-02	4.223787e-01	4.610800e-02	4.389107e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.188026e+00	1.248533e-01	7.935607e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.163682e+00	1.318356e-01	9.059291e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.058226e+00	1.269971e-01	6.741985e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.428471e+00	2.354145e-02	2.879035e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.368445e+00	1.992858e-01	2.660703e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.969696e+00	4.824158e-01	8.831715e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.445675e+00	6.010854e-01	7.469811e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.823280e+00	5.661838e-01	9.014356e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.227697e+00	4.480972e-01	6.728267e-02
5.150000e-01	2.500000e-02	2.500000e-02	7.712626e-01	3.128489e-01	3.740355e-02
5.700000e-01	3.000000e-02	3.000000e-02	4.047253e-01	1.790980e-01	3.246239e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.228192e-02	1.520088e-02	1.952929e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Average: 0.17026276459863468,0.023541411844429733,0.00539525647671063
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.996447e-01	1.371845e-01	3.363165e-01
3.125000e-02	8.750000e-03	8.750000e-03	1.614036e+00	3.081436e-01	8.234079e-01
4.875000e-02	8.750000e-03	8.750000e-03	3.154488e+00	3.799952e-01	1.192024e+00
6.750000e-02	1.000000e-02	1.000000e-02	4.568374e+00	3.960395e-01	1.215257e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.238598e+00	1.980350e-01	8.800381e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.034198e+00	0.000000e+00	5.020060e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.349976e+00	4.658946e-02	1.853344e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.460207e+00	3.275492e-01	1.421958e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.590597e+00	4.201510e-01	1.487067e-01
2.400000e-01	2.000000e-02	2.000000e-02	1.894244e+00	4.080955e-01	8.407334e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.301849e+00	3.387836e-01	8.082611e-02
3.345000e-01	2.750000e-02	2.750000e-02	8.541474e-01	2.554113e-01	5.271403e-02
3.935000e-01	3.150000e-02	3.150000e-02	5.195537e-01	1.757477e-01	2.625779e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.707298e-01	1.021040e-01	1.576295e-02
7.485000e-01	2.515000e-01	2.515000e-01	2.336306e-02	9.856563e-03	1.280612e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Average: 0.07946670768509712,0.014767441891907845,0.004875435708218259
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	3.827870e+00	1.416760e+00	2.212313e+00
8.750000e-03	3.750000e-03	3.750000e-03	7.624851e+00	1.797752e+00	3.011634e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.094603e+01	1.403387e+00	2.884500e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.152436e+01	5.356771e-01	1.718802e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.920558e+00	0.000000e+00	7.740825e-01
6.000000e-02	1.000000e-02	1.000000e-02	7.352409e+00	3.761945e-01	5.080858e-01
8.125000e-02	1.125000e-02	1.125000e-02	5.027564e+00	6.408960e-01	4.375095e-01
1.062500e-01	1.375000e-02	1.375000e-02	3.325973e+00	6.311434e-01	2.421926e-01
1.360000e-01	1.600000e-02	1.600000e-02	2.104542e+00	5.183304e-01	2.056111e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.307910e+00	3.884956e-01	1.061951e-01
2.080000e-01	2.000000e-02	2.000000e-02	7.577215e-01	2.631469e-01	6.521427e-02
6.140000e-01	3.860000e-01	3.860000e-01	3.235683e-02	1.285845e-02	2.790010e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Average: 0.3012583843454084,0.05069121054378961,0.002314373931578906
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	3.112135e-01	4.962581e-03	4.684173e-01
1.400000e-01	4.000000e-02	4.000000e-02	1.709367e+00	4.146116e-02	1.166387e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.079395e+00	3.130021e-02	4.857057e-01
3.000000e-01	4.000000e-02	4.000000e-02	3.022792e+00	5.597055e-01	0.000000e+00
3.800000e-01	4.000000e-02	4.000000e-02	2.121282e+00	7.121933e-01	3.366594e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.247565e+00	5.138498e-01	4.169422e-02
5.350000e-01	3.500000e-02	3.500000e-02	6.592591e-01	3.065307e-01	1.350194e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.975630e-01	1.540376e-01	1.184873e-02
8.200000e-01	1.800000e-01	1.800000e-01	2.074745e-02	1.143791e-02	1.817629e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Average: 0.15003352769445777,0.03047589919869617,0.001954774713225721
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	2.035318e+00	4.198667e-02	1.280485e+00
3.500000e-02	1.500000e-02	1.500000e-02	5.360915e+00	1.261546e-01	1.974040e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.358615e+00	3.828279e-02	9.806109e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.554752e+00	3.133045e-01	1.253936e-02
1.860000e-01	3.900000e-02	3.900000e-02	2.166512e+00	5.104603e-01	1.055137e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.216921e+00	3.788056e-01	3.575324e-02
3.475000e-01	4.050000e-02	4.050000e-02	6.686309e-01	2.346559e-01	2.125166e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.682350e-01	1.466503e-01	3.640443e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.775952e-02	1.804051e-02	1.516726e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Average: 0.05983437881381844,0.017293638383991172,0.001673116267789064
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.383010e+01	3.276913e+00	1.911189e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.189396e+01	3.293122e-01	7.461455e+00
1.750000e-02	7.500000e-03	7.500000e-03	1.159491e+01	3.194224e-02	4.537553e-01
4.250000e-02	1.750000e-02	1.750000e-02	4.151164e+00	5.084261e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.306180e+00	5.644270e-01	2.753833e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.341703e+00	4.282246e-01	4.457200e-02
2.035000e-01	2.650000e-02	2.650000e-02	7.423769e-01	2.836553e-01	3.108633e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.611918e-02	1.596014e-02	1.774558e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Average: 0.2834344702717601,0.04452061541637614,0.003037697451008625
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.394267e-01	1.730896e-02	5.424350e-01
7.500000e-02	1.500000e-02	1.500000e-02	9.363838e-01	3.249373e-02	7.633037e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.456579e+00	3.469291e-02	9.243760e-01
1.350000e-01	1.500000e-02	1.500000e-02	2.075708e+00	7.110774e-02	9.192517e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.621280e+00	3.629631e-02	6.957185e-01
2.100000e-01	2.000000e-02	2.000000e-02	2.985078e+00	4.623275e-02	2.646901e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.006325e+00	1.562778e-01	3.587737e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.747292e+00	4.274351e-01	1.002112e-02
3.450000e-01	2.500000e-02	2.500000e-02	2.293334e+00	5.742771e-01	1.040293e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.772327e+00	5.605473e-01	2.094539e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.218485e+00	4.447206e-01	4.604037e-02
5.100000e-01	3.000000e-02	3.000000e-02	7.551725e-01	3.078062e-01	2.433209e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.850800e-01	1.717259e-01	3.016026e-02
8.000000e-01	2.000000e-01	2.000000e-01	3.223766e-02	1.518074e-02	1.529546e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Average: 0.14879656877449832,0.026028005269007753,0.00275939247505963
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.049223e+00	1.091481e-01	1.637527e+00
1.750000e-02	5.000000e-03	5.000000e-03	4.086966e+00	3.507769e-01	1.554567e+00
2.875000e-02	6.250000e-03	6.250000e-03	5.138401e+00	2.606627e-01	1.575615e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.563075e+00	1.156304e-01	1.315106e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.240871e+00	9.138574e-02	8.220523e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.471582e+00	2.764435e-02	3.301395e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.611330e+00	9.620304e-02	3.379671e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.765817e+00	3.084555e-01	2.849152e-02
1.975000e-01	2.750000e-02	2.750000e-02	2.044322e+00	3.825653e-01	2.283912e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.355656e+00	3.322861e-01	3.022219e-02
3.275000e-01	3.750000e-02	3.750000e-02	8.167873e-01	2.414880e-01	3.788718e-02
4.075000e-01	4.250000e-02	4.250000e-02	4.376884e-01	1.503880e-01	2.187084e-02
7.250000e-01	2.750000e-01	2.750000e-01	4.068337e-02	1.622822e-02	1.631078e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Average: 0.06267010949824511,0.01545508701543049,0.002711223998993789
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y03
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	6.925276e+01	3.791882e+00	1.716351e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.720046e+01	8.098400e-01	6.909111e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.577288e+01	3.284587e-01	4.152673e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.787023e+01	1.848921e-01	1.821035e+00
1.625000e-02	3.750000e-03	3.750000e-03	1.148849e+01	1.660618e-01	5.666753e-01
2.625000e-02	6.250000e-03	6.250000e-03	6.927183e+00	1.372112e-01	2.263752e-01
4.125000e-02	8.750000e-03	8.750000e-03	4.362700e+00	3.302403e-01	9.736331e-02
6.375000e-02	1.375000e-02	1.375000e-02	3.116784e+00	3.947726e-01	3.852792e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.398005e+00	4.545557e-01	2.724780e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.615863e+00	4.043019e-01	8.234205e-02
1.850000e-01	2.500000e-02	2.500000e-02	9.582791e-01	3.025543e-01	5.078227e-02
6.050000e-01	3.950000e-01	3.950000e-01	4.394731e-02	1.650273e-02	3.509840e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Average: 0.29772076367581524,0.03771027087617829,0.004303867572157949
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	6.359329e-01	5.611515e-02	2.662889e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.344116e+00	7.278333e-02	1.048887e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.474187e+00	4.691647e-02	1.410719e-01
3.500000e-01	3.000000e-02	3.000000e-02	2.565745e+00	6.250652e-01	7.915536e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.649232e+00	6.118085e-01	6.760939e-02
4.850000e-01	3.500000e-02	3.500000e-02	9.219908e-01	4.033573e-01	4.017537e-02
5.550000e-01	3.500000e-02	3.500000e-02	4.527891e-01	2.231457e-01	1.477453e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.791092e-02	2.156892e-02	1.395448e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Average: 0.15048457684929423,0.022836443368865672,0.003709875683681696
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	3.796035e+00	2.336551e-01	7.392361e-01
1.350000e-01	3.000000e-02	3.000000e-02	4.397872e+00	0.000000e+00	5.145144e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.291726e+00	4.265830e-01	1.127444e-01
2.675000e-01	3.750000e-02	3.750000e-02	1.217912e+00	3.605575e-01	4.489468e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.560062e-01	2.270519e-01	2.733747e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.563683e-01	1.400933e-01	9.167456e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.595852e-01	7.583999e-02	2.370816e-03
7.750000e-01	2.250000e-01	2.250000e-01	1.147955e-02	6.661216e-03	2.370421e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Average: 0.0781999860553432,0.01656047639143516,0.002812775474831941
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.121349e+01	6.156715e-01	1.640280e+00
7.000000e-02	2.000000e-02	2.000000e-02	5.301136e+00	3.061019e-01	4.991631e-01
1.200000e-01	3.000000e-02	3.000000e-02	2.229341e+00	5.568252e-01	1.327551e-01
1.775000e-01	2.750000e-02	2.750000e-02	9.863885e-01	3.492006e-01	3.949435e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.939391e-02	2.157787e-02	1.879680e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Average: 0.29013448273472947,0.03906245908803424,0.004312905597215255
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	8.828189e-02	1.680657e-02	1.705749e-01
8.500000e-02	2.500000e-02	2.500000e-02	5.437502e-01	5.356662e-02	5.802343e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.549483e+00	9.327916e-02	9.937713e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.750973e+00	1.548579e-01	9.787633e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.509057e+00	7.303734e-02	5.449675e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.611731e+00	1.490331e-02	1.189042e-01
2.900000e-01	2.000000e-02	2.000000e-02	3.272889e+00	4.191894e-01	1.579698e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.691768e+00	6.019587e-01	6.897829e-02
3.700000e-01	2.000000e-02	2.000000e-02	2.089877e+00	6.143027e-01	9.078628e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.519854e+00	5.230700e-01	6.147841e-02
4.650000e-01	2.500000e-02	2.500000e-02	1.020171e+00	3.955452e-01	4.326209e-02
5.150000e-01	2.500000e-02	2.500000e-02	6.316219e-01	2.704337e-01	4.094011e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.305506e-01	1.513782e-01	1.283106e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.517266e-02	1.264188e-02	1.690222e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Average: 0.155851832933314,0.023656874460376898,0.00421267459290664
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	6.043095e-01	1.339967e-01	4.280446e-01
3.125000e-02	8.750000e-03	8.750000e-03	2.419276e+00	3.784336e-01	1.212631e+00
4.875000e-02	8.750000e-03	8.750000e-03	4.436390e+00	3.796965e-01	1.568160e+00
6.750000e-02	1.000000e-02	1.000000e-02	5.751081e+00	3.063626e-01	1.312369e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.788202e+00	2.437168e-02	7.580170e-01
1.125000e-01	1.250000e-02	1.250000e-02	5.015595e+00	0.000000e+00	2.593849e-01
1.385000e-01	1.350000e-02	1.350000e-02	4.012744e+00	2.950407e-01	1.330701e-01
1.685000e-01	1.650000e-02	1.650000e-02	3.012197e+00	4.362618e-01	1.424554e-01
2.025000e-01	1.750000e-02	1.750000e-02	2.211241e+00	4.466827e-01	8.973976e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.577614e+00	3.859994e-01	7.118247e-02
2.835000e-01	2.350000e-02	2.350000e-02	1.109255e+00	3.100629e-01	5.050061e-02
3.345000e-01	2.750000e-02	2.750000e-02	7.288225e-01	2.292590e-01	4.124211e-02
3.935000e-01	3.150000e-02	3.150000e-02	4.472319e-01	1.579494e-01	1.897623e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.416339e-01	9.620794e-02	4.067029e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.937326e-02	8.744013e-03	1.021737e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Average: 0.07190320833046585,0.01449292219526764,0.0036103175501273344
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	4.895958e+00	1.632210e+00	2.950696e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.051954e+01	2.079022e+00	4.063732e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.352047e+01	1.129543e+00	3.196615e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.260447e+01	9.801568e-02	1.699989e+00
4.250000e-02	7.500000e-03	7.500000e-03	9.733262e+00	1.249618e-01	6.672228e-01
6.000000e-02	1.000000e-02	1.000000e-02	6.676347e+00	6.100548e-01	4.952041e-01
8.125000e-02	1.125000e-02	1.125000e-02	4.345447e+00	6.976937e-01	3.444946e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.861627e+00	6.184550e-01	1.902482e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.815570e+00	4.829415e-01	1.230842e-01
1.700000e-01	1.800000e-02	1.800000e-02	1.147770e+00	3.614433e-01	5.655127e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.737234e-01	2.472091e-01	3.590769e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.785364e-02	1.180271e-02	1.854300e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Average: 0.28032541153028895,0.05049679422952494,0.0017525052827604415
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	4.667597e-01	3.486409e-03	5.775421e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.248490e+00	4.105493e-02	1.327087e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.301242e+00	3.005301e-02	1.926547e-01
3.000000e-01	4.000000e-02	4.000000e-02	2.745879e+00	6.694845e-01	1.179761e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.821939e+00	6.812740e-01	3.623913e-02
4.600000e-01	4.000000e-02	4.000000e-02	1.049592e+00	4.439330e-01	2.478210e-02
5.350000e-01	3.500000e-02	3.500000e-02	5.410201e-01	2.574100e-01	1.295913e-02
6.050000e-01	3.500000e-02	3.500000e-02	2.374894e-01	1.290077e-01	4.901829e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.515843e-02	8.991583e-03	1.302665e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Average: 0.13654926913633458,0.030229119805701837,0.0012400557210520968
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	3.312865e+00	1.987769e-02	1.761625e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.018629e+00	1.219293e-01	2.519371e+00
7.250000e-02	2.250000e-02	2.250000e-02	5.198840e+00	1.642339e-02	4.244884e-01
1.210000e-01	2.600000e-02	2.600000e-02	3.057207e+00	4.570854e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.914524e+00	5.083638e-01	2.308279e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.085596e+00	3.461547e-01	1.912628e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.962487e-01	2.094151e-01	1.258897e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.239423e-01	1.306624e-01	8.072528e-03
7.340000e-01	2.660000e-01	2.660000e-01	3.326698e-02	1.674437e-02	3.415835e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Average: 0.05435760940500546,0.016678239702571956,0.0011197335950264287
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.213757e+01	9.391285e-01	2.540567e+01
6.250000e-03	3.750000e-03	3.750000e-03	3.230027e+01	2.817238e-01	5.449849e+00
1.750000e-02	7.500000e-03	7.500000e-03	9.250948e+00	2.451438e-01	2.551685e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.614231e+00	5.774440e-01	1.012535e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.165220e+00	5.501256e-01	1.749309e-02
1.485000e-01	2.850000e-02	2.850000e-02	1.246256e+00	4.085295e-01	2.476829e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.934186e-01	2.735202e-01	1.856637e-02
6.150000e-01	3.850000e-01	3.850000e-01	3.174126e-02	1.469187e-02	1.381339e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Average: 0.2664624167067249,0.0449777081544076,0.002213862873402195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	4.956556e-01	2.871746e-03	6.629087e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.174739e+00	3.682413e-02	9.626541e-01
1.050000e-01	1.500000e-02	1.500000e-02	1.846843e+00	1.927910e-02	1.100253e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.529241e+00	9.012042e-02	9.755181e-01
1.700000e-01	2.000000e-02	2.000000e-02	2.997832e+00	3.738262e-02	5.763755e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.184928e+00	2.760875e-02	8.002571e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.992334e+00	3.509304e-01	3.373507e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.583294e+00	5.645350e-01	6.630749e-03
3.450000e-01	2.500000e-02	2.500000e-02	2.024568e+00	5.902966e-01	3.148059e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.524213e+00	5.210171e-01	4.725126e-02
4.500000e-01	3.000000e-02	3.000000e-02	1.051501e+00	4.038810e-01	2.142128e-02
5.100000e-01	3.000000e-02	3.000000e-02	6.251650e-01	2.671743e-01	3.272913e-02
5.700000e-01	3.000000e-02	3.000000e-02	3.239036e-01	1.484723e-01	1.069766e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.523574e-02	1.261894e-02	1.579843e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Average: 0.1356289203335758,0.025809119889937282,0.0019509366316595167
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	3.958846e+00	4.980041e-02	2.060344e+00
1.750000e-02	5.000000e-03	5.000000e-03	5.797387e+00	4.868234e-01	2.089336e+00
2.875000e-02	6.250000e-03	6.250000e-03	6.689787e+00	1.843959e-01	1.885329e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.447401e+00	6.803895e-02	1.356583e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.453710e+00	8.451204e-02	6.288578e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.276390e+00	5.122888e-03	1.112702e-01
1.115000e-01	1.650000e-02	1.650000e-02	3.287658e+00	2.484457e-01	6.631270e-03
1.490000e-01	2.100000e-02	2.100000e-02	2.491367e+00	3.960516e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.792681e+00	3.810193e-01	4.475526e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.203624e+00	3.143225e-01	1.207182e-02
3.275000e-01	3.750000e-02	3.750000e-02	7.233869e-01	2.218310e-01	2.812738e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.836199e-01	1.372877e-01	1.231954e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.526980e-02	1.475709e-02	1.031393e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Average: 0.056773240775023034,0.014963382683317955,0.0018253774463573846
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y04
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	9.171136e+01	2.301854e+00	2.134507e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.073351e+01	5.796307e-01	7.366390e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.644062e+01	3.988877e-01	2.900336e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.686663e+01	1.618319e-01	1.048716e+00
1.625000e-02	3.750000e-03	3.750000e-03	9.894982e+00	1.488180e-01	3.872255e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.890958e+00	2.983204e-01	1.486281e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.855819e+00	3.489163e-01	2.507800e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.850405e+00	4.199646e-01	2.085849e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.222592e+00	4.648460e-01	3.645717e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.486586e+00	3.931829e-01	5.020687e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.743996e-01	2.907946e-01	1.762123e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.895852e-02	1.555242e-02	2.543797e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Average: 0.2803795174673149,0.03705490922896354,0.0035000521259260786
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	8.600733e-01	6.361116e-02	3.248919e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.679861e+00	5.288053e-03	1.042576e+00
2.850000e-01	3.500000e-02	3.500000e-02	3.240489e+00	1.768890e-01	4.101138e-02
3.500000e-01	3.000000e-02	3.000000e-02	2.301920e+00	6.627252e-01	3.670540e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.420177e+00	5.465244e-01	4.122541e-02
4.850000e-01	3.500000e-02	3.500000e-02	7.901535e-01	3.496382e-01	3.211053e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.882370e-01	1.958483e-01	1.117627e-02
7.950000e-01	2.050000e-01	2.050000e-01	3.060857e-02	1.825298e-02	8.793737e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Average: 0.14021042451275603,0.022121629149603556,0.0024236768691376087
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	4.417324e+00	1.642799e-01	7.934895e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.904575e+00	0.000000e+00	2.830835e-01
1.975000e-01	3.250000e-02	3.250000e-02	2.034808e+00	4.368038e-01	6.070387e-02
2.675000e-01	3.750000e-02	3.750000e-02	1.078327e+00	3.260085e-01	2.792885e-02
3.425000e-01	3.750000e-02	3.750000e-02	6.028448e-01	2.069655e-01	2.416523e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.248146e-01	1.270354e-01	8.549188e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.456654e-01	7.314543e-02	1.861404e-03
7.750000e-01	2.250000e-01	2.250000e-01	9.913212e-03	6.062919e-03	4.196556e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Average: 0.07351162048351773,0.0158038524684982,0.0020152292826112195
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.207080e+01	4.270627e-01	1.630051e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.769654e+00	4.053017e-01	3.363797e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.983480e+00	5.237323e-01	8.632350e-02
1.775000e-01	2.750000e-02	2.750000e-02	9.167307e-01	3.282259e-01	2.790393e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.559085e-02	2.049394e-02	1.489085e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Average: 0.27692771059283944,0.03927399319518268,0.0032473567083323718
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.349027e-02	1.960751e-02	2.041429e-01
8.500000e-02	2.500000e-02	2.500000e-02	6.935511e-01	7.890075e-02	7.287577e-01
1.300000e-01	2.000000e-02	2.000000e-02	1.947310e+00	6.190821e-02	1.153165e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.204647e+00	6.481484e-02	9.851272e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.770421e+00	4.030987e-02	3.881812e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.618559e+00	2.361831e-01	1.330526e-02
2.900000e-01	2.000000e-02	2.000000e-02	3.074645e+00	5.580270e-01	1.186701e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.447167e+00	6.423371e-01	5.157472e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.818854e+00	5.701442e-01	1.018133e-01
4.150000e-01	2.500000e-02	2.500000e-02	1.322661e+00	4.744223e-01	3.968370e-02
4.650000e-01	2.500000e-02	2.500000e-02	8.975412e-01	3.586262e-01	2.063005e-02
5.150000e-01	2.500000e-02	2.500000e-02	5.586312e-01	2.443078e-01	6.965971e-03
5.700000e-01	3.000000e-02	3.000000e-02	2.865246e-01	1.359197e-01	1.614281e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.078949e-02	1.079069e-02	1.105023e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Average: 0.14608929964602402,0.023610028874977554,0.0032984114841803913
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	8.044819e-01	1.777081e-01	5.540385e-01
3.125000e-02	8.750000e-03	8.750000e-03	3.351451e+00	4.311750e-01	1.657892e+00
4.875000e-02	8.750000e-03	8.750000e-03	5.715806e+00	3.562275e-01	1.853003e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.376388e+00	1.197298e-02	1.282619e+00
8.875000e-02	1.125000e-02	1.125000e-02	5.824367e+00	0.000000e+00	4.555307e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.695025e+00	1.992251e-01	1.864768e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.643245e+00	4.294628e-01	8.803000e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.721773e+00	4.746299e-01	7.177263e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.981226e+00	4.322832e-01	7.856425e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.385392e+00	3.527260e-01	7.751670e-02
2.835000e-01	2.350000e-02	2.350000e-02	9.914224e-01	2.809733e-01	2.968996e-02
3.345000e-01	2.750000e-02	2.750000e-02	6.896425e-01	2.334697e-01	0.000000e+00
3.935000e-01	3.150000e-02	3.150000e-02	4.028857e-01	1.436909e-01	2.697939e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.187702e-01	8.863529e-02	6.153216e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.722739e-02	8.038293e-03	6.355376e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Average: 0.06637124113181607,0.014400167001019246,0.002942620582554789
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	6.480645e+00	2.148023e+00	3.809665e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.370690e+01	2.245496e+00	5.141680e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.573247e+01	5.460972e-01	3.395786e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.311978e+01	0.000000e+00	1.337319e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.990790e+00	4.532394e-01	6.961039e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.965903e+00	7.779045e-01	3.163978e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.798455e+00	7.235848e-01	2.941767e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.516525e+00	5.958643e-01	1.469477e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.638976e+00	4.518508e-01	3.880246e-02
1.700000e-01	1.800000e-02	1.800000e-02	1.048603e+00	3.375713e-01	5.213325e-02
2.080000e-01	2.000000e-02	2.000000e-02	6.215057e-01	2.346820e-01	2.568990e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.534487e-02	1.135361e-02	1.559042e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Average: 0.2658450569522465,0.05031750062301782,0.0012110912340183022
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	6.378895e-01	1.101950e-02	6.784521e-01
1.400000e-01	4.000000e-02	4.000000e-02	2.631335e+00	1.635057e-02	1.402372e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.299113e+00	1.537570e-01	3.119701e-02
3.000000e-01	4.000000e-02	4.000000e-02	2.564435e+00	7.528154e-01	4.816537e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.641446e+00	6.222285e-01	2.155210e-02
4.600000e-01	4.000000e-02	4.000000e-02	9.287541e-01	4.020238e-01	8.980482e-03
5.350000e-01	3.500000e-02	3.500000e-02	4.685674e-01	2.266332e-01	1.755988e-02
6.050000e-01	3.500000e-02	3.500000e-02	1.980033e-01	1.123425e-01	8.644873e-03
8.200000e-01	1.800000e-01	1.800000e-01	1.206781e-02	7.695623e-03	4.248208e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Average: 0.12800051309480798,0.030027526956772202,0.0009410975154194312
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	4.733416e+00	2.238324e-02	2.309135e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.964765e+00	5.793953e-02	2.747412e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.728792e+00	3.822381e-02	9.562068e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.797696e+00	5.600785e-01	0.000000e+00
1.860000e-01	3.900000e-02	3.900000e-02	1.813700e+00	4.997925e-01	1.655296e-02
2.660000e-01	4.100000e-02	4.100000e-02	1.000411e+00	3.210491e-01	6.991452e-03
3.475000e-01	4.050000e-02	4.050000e-02	5.475387e-01	1.898912e-01	2.719279e-02
4.280000e-01	4.000000e-02	4.000000e-02	3.037882e-01	1.220295e-01	4.192419e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.999418e-02	1.595758e-02	9.831595e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Average: 0.05144397530910421,0.016152604546632317,0.000773222950304582
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.149321e+02	4.516153e-01	3.315584e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.933485e+01	1.805128e-01	3.413640e+00
1.750000e-02	7.500000e-03	7.500000e-03	7.930900e+00	6.720154e-01	4.703735e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.470127e+00	6.016582e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.126334e+00	5.292948e-01	6.041385e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.186740e+00	3.761657e-01	2.596950e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.477104e-01	2.545866e-01	3.337357e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.946431e-02	1.416105e-02	5.033022e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Average: 0.2543287351255478,0.046002554065373596,0.001530588183824122
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	5.788071e-01	1.130248e-02	7.740709e-01
7.500000e-02	1.500000e-02	1.500000e-02	1.437011e+00	2.888727e-02	1.150934e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.172315e+00	1.139254e-02	1.229465e+00
1.350000e-01	1.500000e-02	1.500000e-02	2.835183e+00	5.141937e-02	9.708497e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.240021e+00	1.744348e-02	4.234830e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.207707e+00	1.799545e-01	1.802403e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.925102e+00	5.179655e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	2.425552e+00	6.219995e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.835805e+00	5.623625e-01	6.711446e-02
3.950000e-01	2.500000e-02	2.500000e-02	1.356627e+00	4.731021e-01	3.755430e-02
4.500000e-01	3.000000e-02	3.000000e-02	9.501660e-01	3.807464e-01	6.735041e-04
5.100000e-01	3.000000e-02	3.000000e-02	5.622096e-01	2.433116e-01	7.715653e-03
5.700000e-01	3.000000e-02	3.000000e-02	2.826584e-01	1.345813e-01	1.112280e-02
8.000000e-01	2.000000e-01	2.000000e-01	2.105468e-02	1.084426e-02	1.180501e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Average: 0.12712968222850957,0.025650578118224132,0.0015997784538672732
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	5.191133e+00	6.740097e-02	2.495082e+00
1.750000e-02	5.000000e-03	5.000000e-03	7.387571e+00	3.182140e-01	2.549819e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.654970e+00	6.145957e-02	2.254353e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.656715e+00	0.000000e+00	1.286817e+00
6.000000e-02	1.000000e-02	1.000000e-02	5.269005e+00	8.250513e-02	4.066917e-01
8.250000e-02	1.250000e-02	1.250000e-02	4.010808e+00	1.693901e-01	2.494763e-02
1.115000e-01	1.650000e-02	1.650000e-02	3.034636e+00	3.799175e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.351288e+00	4.385290e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.662876e+00	3.696429e-01	5.289195e-02
2.575000e-01	3.250000e-02	3.250000e-02	1.095474e+00	2.877038e-01	2.433044e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.839986e-01	2.259550e-01	0.000000e+00
4.075000e-01	4.250000e-02	4.250000e-02	3.500829e-01	1.277649e-01	2.001155e-02
7.250000e-01	2.750000e-01	2.750000e-01	3.168916e-02	1.362404e-02	1.012245e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Average: 0.05344318341554005,0.014826716094632396,0.001409516140633553
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y05
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.100470e+02	6.814680e-01	2.458760e+01
3.750000e-03	1.250000e-03	1.250000e-03	4.059775e+01	0.000000e+00	6.677118e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.482383e+01	3.662598e-01	2.092833e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.502402e+01	2.496617e-01	5.071083e-01
1.625000e-02	3.750000e-03	3.750000e-03	8.780453e+00	3.853629e-01	1.175978e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.513932e+00	5.030618e-01	1.863073e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.663556e+00	3.918149e-01	4.458897e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.714485e+00	4.035191e-01	5.665232e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.122303e+00	4.503240e-01	1.057845e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.413259e+00	3.924006e-01	3.315597e-02
1.850000e-01	2.500000e-02	2.500000e-02	8.165583e-01	2.818118e-01	2.120763e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.627760e-02	1.515082e-02	1.991474e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Average: 0.26109137172886887,0.03671274681758585,0.0030460446877708103
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.193911e+00	6.090229e-02	4.055324e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.849888e+00	4.381515e-02	8.982393e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.894476e+00	3.670381e-01	8.830744e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.988738e+00	6.423672e-01	2.953525e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.238937e+00	4.932353e-01	1.471773e-02
4.850000e-01	3.500000e-02	3.500000e-02	6.759839e-01	3.050568e-01	2.006689e-02
5.550000e-01	3.500000e-02	3.500000e-02	3.316709e-01	1.739281e-01	5.317448e-03
7.950000e-01	2.050000e-01	2.050000e-01	2.401212e-02	1.510261e-02	1.310225e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Average: 0.130707267259653,0.021272287081641278,0.0020750792975805787
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.007088e+00	1.244220e-01	8.296099e-01
1.350000e-01	3.000000e-02	3.000000e-02	3.370727e+00	7.911440e-02	1.608649e-01
1.975000e-01	3.250000e-02	3.250000e-02	1.823928e+00	4.301338e-01	2.682894e-02
2.675000e-01	3.750000e-02	3.750000e-02	9.764781e-01	2.960586e-01	2.239123e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.447101e-01	1.909960e-01	1.264072e-02
4.200000e-01	4.000000e-02	4.000000e-02	3.025761e-01	1.202928e-01	7.360551e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.280459e-01	6.599378e-02	3.067866e-03
7.750000e-01	2.250000e-01	2.250000e-01	8.083318e-03	5.163459e-03	8.414565e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Average: 0.06927971175194994,0.015037793529390914,0.001538927203161955
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.281649e+01	2.838207e-01	1.612572e+00
7.000000e-02	2.000000e-02	2.000000e-02	4.253142e+00	4.774709e-01	2.454983e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.828904e+00	5.071448e-01	2.136635e-02
1.775000e-01	2.750000e-02	2.750000e-02	8.387415e-01	2.975491e-01	3.459788e-02
6.025000e-01	3.975000e-01	3.975000e-01	4.174219e-02	1.927075e-02	1.492123e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Average: 0.26177273080425145,0.04198465270430529,0.002803629640285743
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.249726e-01	7.839268e-03	3.040667e-01
8.500000e-02	2.500000e-02	2.500000e-02	9.652646e-01	8.340328e-02	1.105738e+00
1.300000e-01	2.000000e-02	2.000000e-02	2.532031e+00	8.194594e-02	1.387327e+00
1.700000e-01	2.000000e-02	2.000000e-02	3.739377e+00	1.191259e-01	7.170635e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.853476e+00	7.735042e-02	9.942177e-02
2.500000e-01	2.000000e-02	2.000000e-02	3.406617e+00	5.319828e-01	8.312174e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.756167e+00	6.697394e-01	6.276506e-02
3.300000e-01	2.000000e-02	2.000000e-02	2.138012e+00	6.428541e-01	7.209812e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.648493e+00	5.624801e-01	1.064074e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.155690e+00	4.359563e-01	4.010582e-02
4.650000e-01	2.500000e-02	2.500000e-02	7.620179e-01	3.157180e-01	1.736540e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.728989e-01	2.156806e-01	2.167409e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.494797e-01	1.245321e-01	1.587890e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.693085e-02	9.351741e-03	1.233884e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Average: 0.13605664617897506,0.023161902883620328,0.0026330497740865433
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.094424e+00	1.943696e-01	7.144730e-01
3.125000e-02	8.750000e-03	8.750000e-03	4.644667e+00	3.781354e-01	2.097399e+00
4.875000e-02	8.750000e-03	8.750000e-03	6.983281e+00	3.220107e-01	1.970447e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.897679e+00	8.463821e-02	9.735352e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.586982e+00	0.000000e+00	3.181279e-01
1.125000e-01	1.250000e-02	1.250000e-02	4.322679e+00	3.613928e-01	1.010100e-01
1.385000e-01	1.350000e-02	1.350000e-02	3.228480e+00	4.638057e-01	1.275121e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.405343e+00	4.644387e-01	8.670581e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.785812e+00	4.084191e-01	1.676263e-02
2.400000e-01	2.000000e-02	2.000000e-02	1.272629e+00	3.355534e-01	3.042283e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.941082e-01	2.626888e-01	2.661852e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.949570e-01	1.934636e-01	2.586285e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.712141e-01	1.352901e-01	1.946603e-02
4.610000e-01	3.600000e-02	3.600000e-02	2.052741e-01	8.869629e-02	0.000000e+00
7.485000e-01	2.515000e-01	2.515000e-01	1.449885e-02	7.222175e-03	1.105525e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Average: 0.06165612542074628,0.013793602903561006,0.0021979418344760526
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	8.213308e+00	2.047201e+00	4.625229e+00
8.750000e-03	3.750000e-03	3.750000e-03	1.655091e+01	1.901416e+00	5.712574e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.708249e+01	3.701799e-01	3.104407e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.282313e+01	0.000000e+00	1.088593e+00
4.250000e-02	7.500000e-03	7.500000e-03	8.588817e+00	5.946190e-01	4.643138e-01
6.000000e-02	1.000000e-02	1.000000e-02	5.510324e+00	7.878246e-01	3.135607e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.498241e+00	6.834669e-01	1.898896e-01
1.062500e-01	1.375000e-02	1.375000e-02	2.308770e+00	5.621550e-01	5.455446e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.481852e+00	4.179495e-01	5.170180e-02
1.700000e-01	1.800000e-02	1.800000e-02	9.618475e-01	3.176241e-01	5.226624e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.850617e-01	2.265581e-01	1.463835e-02
6.140000e-01	3.860000e-01	3.860000e-01	2.201946e-02	1.048131e-02	9.938651e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Average: 0.25049329932496384,0.04860101752209675,0.001152496137438841
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	8.838894e-01	7.561086e-03	8.014645e-01
1.400000e-01	4.000000e-02	4.000000e-02	3.018853e+00	2.646040e-02	1.283744e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.196410e+00	3.679524e-01	2.749287e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.345169e+00	7.082848e-01	2.691085e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.491953e+00	5.839103e-01	0.000000e+00
4.600000e-01	4.000000e-02	4.000000e-02	8.004018e-01	3.499275e-01	2.181318e-02
5.350000e-01	3.500000e-02	3.500000e-02	4.134107e-01	2.094171e-01	4.695663e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.607342e-01	9.605030e-02	7.437192e-03
8.200000e-01	1.800000e-01	1.800000e-01	8.883286e-03	5.711296e-03	7.300082e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Average: 0.11958323536687077,0.028551434316442317,0.0009614892784734208
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	6.778099e+00	6.812387e-02	3.048157e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.455865e+00	2.751698e-02	2.355820e+00
7.250000e-02	2.250000e-02	2.250000e-02	4.146334e+00	2.802610e-01	1.384702e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.601948e+00	5.412866e-01	1.118129e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.733827e+00	4.673368e-01	0.000000e+00
2.660000e-01	4.100000e-02	4.100000e-02	9.243111e-01	2.840274e-01	2.086504e-02
3.475000e-01	4.050000e-02	4.050000e-02	5.145991e-01	1.834189e-01	5.719066e-03
4.280000e-01	4.000000e-02	4.000000e-02	2.815495e-01	1.150955e-01	7.142210e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.563385e-02	1.415909e-02	7.482071e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Average: 0.04829110687184365,0.01506795459518042,0.0009602563384301377
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.397943e+02	9.182056e-01	3.746202e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.496756e+01	3.978336e-02	1.364066e+00
1.750000e-02	7.500000e-03	7.500000e-03	6.999734e+00	7.750712e-01	6.412220e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.317035e+00	5.436147e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	2.075216e+00	4.789448e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.130572e+00	3.470327e-01	2.855893e-02
2.035000e-01	2.650000e-02	2.650000e-02	6.230064e-01	2.414467e-01	1.967394e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.622120e-02	1.330263e-02	1.302463e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Average: 0.24059211686603527,0.047073875835382695,0.0013653301365664505
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	7.459774e-01	2.582678e-02	1.031276e+00
7.500000e-02	1.500000e-02	1.500000e-02	1.795869e+00	8.088936e-03	1.520246e+00
1.050000e-01	1.500000e-02	1.500000e-02	2.612083e+00	1.123841e-02	1.315843e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.228138e+00	6.359701e-02	7.419960e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.358241e+00	3.848852e-02	1.381847e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.141531e+00	4.202851e-01	3.007230e-04
2.500000e-01	2.000000e-02	2.000000e-02	2.703154e+00	5.965840e-01	1.420586e-02
2.950000e-01	2.500000e-02	2.500000e-02	2.192583e+00	6.117881e-01	4.903726e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.711554e+00	5.689431e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.252502e+00	4.541336e-01	1.082319e-02
4.500000e-01	3.000000e-02	3.000000e-02	8.156759e-01	3.273164e-01	1.633046e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.920803e-01	2.199544e-01	1.745588e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.484027e-01	1.224801e-01	1.573435e-03
8.000000e-01	2.000000e-01	2.000000e-01	1.710026e-02	9.392048e-03	1.428194e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Average: 0.11888578605419285,0.025088657029169736,0.0009112170918654655
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	7.367312e+00	1.542787e-01	3.394386e+00
1.750000e-02	5.000000e-03	5.000000e-03	9.199486e+00	1.220572e-01	2.999546e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.201424e+00	5.737856e-02	1.788625e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.585108e+00	1.606399e-01	6.872141e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.825408e+00	0.000000e+00	1.580227e-01
8.250000e-02	1.250000e-02	1.250000e-02	3.580868e+00	2.712487e-01	3.778774e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.783986e+00	3.868139e-01	3.137933e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.200780e+00	4.070255e-01	2.551917e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.602128e+00	3.788388e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	1.019862e+00	2.712395e-01	1.728934e-02
3.275000e-01	3.750000e-02	3.750000e-02	6.121001e-01	1.931289e-01	1.036592e-02
4.075000e-01	4.250000e-02	4.250000e-02	3.343397e-01	1.251762e-01	1.095379e-02
7.250000e-01	2.750000e-01	2.750000e-01	2.827402e-02	1.274021e-02	1.213586e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Average: 0.049922343009338455,0.013957887889946334,0.0007381997413730274
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y06
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.317162e+02	1.428812e+00	2.714841e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.861053e+01	0.000000e+00	4.389164e+00
6.250000e-03	1.250000e-03	1.250000e-03	2.165320e+01	1.313853e-01	1.689077e+00
1.000000e-02	2.500000e-03	2.500000e-03	1.292360e+01	2.510981e-01	4.913988e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.937110e+00	4.116964e-01	1.047426e-01
2.625000e-02	6.250000e-03	6.250000e-03	5.135806e+00	4.601349e-01	4.592674e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.454827e+00	4.229496e-01	0.000000e+00
6.375000e-02	1.375000e-02	1.375000e-02	2.563040e+00	3.639420e-01	3.441054e-02
9.625000e-02	1.875000e-02	1.875000e-02	2.022915e+00	4.228207e-01	2.980674e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.337599e+00	3.701095e-01	3.634223e-02
1.850000e-01	2.500000e-02	2.500000e-02	7.716232e-01	2.701947e-01	2.249476e-02
6.050000e-01	3.950000e-01	3.950000e-01	3.307683e-02	1.421368e-02	6.980100e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Average: 0.24072299876680092,0.036669175270192256,0.0017244140305127942
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.631462e+00	4.544786e-02	5.169697e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.704133e+00	3.382097e-02	7.332788e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.619195e+00	5.256931e-01	3.379852e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.714076e+00	6.195595e-01	1.317795e-02
4.150000e-01	3.500000e-02	3.500000e-02	1.040775e+00	4.333482e-01	2.728996e-02
4.850000e-01	3.500000e-02	3.500000e-02	5.751275e-01	2.688111e-01	4.652762e-03
5.550000e-01	3.500000e-02	3.500000e-02	2.720368e-01	1.514815e-01	1.275114e-02
7.950000e-01	2.050000e-01	2.050000e-01	1.945605e-02	1.315209e-02	8.273237e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Average: 0.12238344626868494,0.02065732185649438,0.0009932226799767851
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.514373e+00	7.678819e-02	8.502763e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.980919e+00	1.980787e-01	9.947225e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.588218e+00	4.194866e-01	1.894750e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.827594e-01	2.819302e-01	1.392048e-02
3.425000e-01	3.750000e-02	3.750000e-02	5.010901e-01	1.858271e-01	2.712197e-03
4.200000e-01	4.000000e-02	4.000000e-02	2.672095e-01	1.154199e-01	2.198490e-03
5.050000e-01	4.500000e-02	4.500000e-02	1.133558e-01	6.067737e-02	4.776748e-03
7.750000e-01	2.250000e-01	2.250000e-01	7.853496e-03	5.427249e-03	3.640127e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Average: 0.06567396791045654,0.014695161018736788,0.0005665033212878534
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.348979e+01	1.704634e-01	1.593175e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.747911e+00	5.257359e-01	1.645174e-01
1.200000e-01	3.000000e-02	3.000000e-02	1.690619e+00	4.974851e-01	3.402709e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.929136e-01	2.826088e-01	1.397578e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.842334e-02	1.907127e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Average: 0.2469307833039627,0.03987904649556753,0.001735461718803205
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.496443e-01	1.399545e-02	2.904876e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.333385e+00	4.745726e-02	1.223612e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.294237e+00	1.230516e-01	1.404600e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.102785e+00	5.544988e-02	5.828637e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.762995e+00	2.115288e-01	1.258755e-01
2.500000e-01	2.000000e-02	2.000000e-02	3.124145e+00	5.748654e-01	7.237336e-02
2.900000e-01	2.000000e-02	2.000000e-02	2.434997e+00	6.503278e-01	5.782559e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.901602e+00	6.079439e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.413150e+00	5.002911e-01	2.187523e-02
4.150000e-01	2.500000e-02	2.500000e-02	1.011719e+00	3.966683e-01	2.825214e-03
4.650000e-01	2.500000e-02	2.500000e-02	6.709596e-01	2.946322e-01	1.542699e-02
5.150000e-01	2.500000e-02	2.500000e-02	4.104623e-01	1.990155e-01	1.427522e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.159448e-01	1.142056e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.345476e-02	7.663591e-03	1.216196e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Average: 0.12616653934578426,0.023247520757405715,0.001528986762544482
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	1.666608e+00	2.197971e-01	9.885232e-01
3.125000e-02	8.750000e-03	8.750000e-03	6.688510e+00	4.552953e-01	2.718680e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.070931e+00	1.511892e-01	1.854011e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.651162e+00	0.000000e+00	6.370655e-01
8.875000e-02	1.125000e-02	1.125000e-02	5.181248e+00	2.106102e-01	2.711027e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.916921e+00	4.522001e-01	5.691780e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.860260e+00	4.861598e-01	1.607125e-01
1.685000e-01	1.650000e-02	1.650000e-02	2.109420e+00	4.460756e-01	6.381621e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.583057e+00	3.985194e-01	0.000000e+00
2.400000e-01	2.000000e-02	2.000000e-02	1.131477e+00	3.167674e-01	2.283406e-02
2.835000e-01	2.350000e-02	2.350000e-02	8.154477e-01	2.545680e-01	1.023457e-02
3.345000e-01	2.750000e-02	2.750000e-02	5.323851e-01	1.812436e-01	2.515940e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.469388e-01	1.421827e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.771885e-01	8.018529e-02	2.885811e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.383864e-02	7.322250e-03	8.318346e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Average: 0.057591644580592655,0.01372685757457165,0.001359312635279851
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.133816e+01	2.452111e+00	5.979017e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.040237e+01	1.602048e+00	6.302713e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.804042e+01	0.000000e+00	3.074584e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.212149e+01	2.520138e-01	9.898070e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.767741e+00	7.439050e-01	4.598634e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.985927e+00	7.853305e-01	1.118377e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.174373e+00	6.636075e-01	9.684968e-02
1.062500e-01	1.375000e-02	1.375000e-02	2.037245e+00	5.102158e-01	1.607363e-01
1.360000e-01	1.600000e-02	1.600000e-02	1.387006e+00	4.147028e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	8.868104e-01	3.009736e-01	2.859633e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.615731e-01	2.407340e-01	0.000000e+00
6.140000e-01	3.860000e-01	3.860000e-01	2.061397e-02	1.032776e-02	5.924819e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Average: 0.23460512427363572,0.048759936804947945,0.00021297802285547007
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.250224e+00	6.118600e-03	1.015695e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.292145e+00	2.763419e-02	1.077843e+00
2.200000e-01	4.000000e-02	4.000000e-02	3.028295e+00	5.218796e-01	5.693688e-03
3.000000e-01	4.000000e-02	4.000000e-02	2.148901e+00	7.184247e-01	4.989110e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.294369e+00	5.147014e-01	1.642813e-02
4.600000e-01	4.000000e-02	4.000000e-02	7.225348e-01	3.314938e-01	0.000000e+00
5.350000e-01	3.500000e-02	3.500000e-02	3.419863e-01	1.788142e-01	9.913342e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.388132e-01	9.035424e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	6.728192e-03	4.636126e-03	1.985561e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Average: 0.11148293521654852,0.028535276076582364,0.00014479087322830098
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	9.567911e+00	2.296559e-02	4.331157e+00
3.500000e-02	1.500000e-02	1.500000e-02	8.299523e+00	6.750011e-02	1.558973e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.611550e+00	3.981906e-01	4.311162e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.482201e+00	5.185407e-01	3.577163e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.616473e+00	4.627076e-01	3.683241e-03
2.660000e-01	4.100000e-02	4.100000e-02	8.627119e-01	2.766357e-01	4.707120e-03
3.475000e-01	4.050000e-02	4.050000e-02	4.808691e-01	1.826723e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.470178e-01	1.062128e-01	8.119052e-03
7.340000e-01	2.660000e-01	2.660000e-01	2.353914e-02	1.369410e-02	3.577557e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Average: 0.04600009873382629,0.01513513574009915,0.00019143222736764387
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.610744e+02	3.756490e-01	4.038742e+01
6.250000e-03	3.750000e-03	3.750000e-03	2.083491e+01	4.810481e-01	4.594923e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.622706e+00	7.808124e-01	8.413083e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.145991e+00	4.374551e-01	2.441144e-02
9.000000e-02	3.000000e-02	3.000000e-02	1.987238e+00	4.689158e-01	9.122517e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.102514e+00	3.640580e-01	0.000000e+00
2.035000e-01	2.650000e-02	2.650000e-02	5.694212e-01	2.280928e-01	1.578421e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.512339e-02	1.363784e-02	7.832444e-05
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Average: 0.2278529645329075,0.04602341968998211,0.0001911516842280081
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	9.125481e-01	1.883216e-02	1.016325e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.233373e+00	1.096672e-02	1.556815e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.095288e+00	2.244043e-02	1.318981e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.507479e+00	2.503416e-02	6.512888e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.406008e+00	1.009688e-01	9.460808e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.943855e+00	4.533954e-01	5.543568e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.551758e+00	6.260377e-01	2.864028e-03
2.950000e-01	2.500000e-02	2.500000e-02	2.041401e+00	6.088826e-01	1.250487e-02
3.450000e-01	2.500000e-02	2.500000e-02	1.553382e+00	5.398253e-01	0.000000e+00
3.950000e-01	2.500000e-02	2.500000e-02	1.124961e+00	4.397812e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	7.311740e-01	3.148700e-01	1.830236e-02
5.100000e-01	3.000000e-02	3.000000e-02	4.275108e-01	2.032618e-01	1.413220e-02
5.700000e-01	3.000000e-02	3.000000e-02	2.171576e-01	1.158820e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.390064e-02	7.794401e-03	1.107293e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Average: 0.1110236889298868,0.025397172550964034,0.0002601119538683666
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	9.463565e+00	1.923438e-01	3.884926e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.096379e+01	4.094192e-02	3.551691e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.686924e+00	0.000000e+00	1.940271e+00
4.250000e-02	7.500000e-03	7.500000e-03	6.358365e+00	1.623947e-01	4.489000e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.343728e+00	1.140041e-01	7.868655e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.232477e+00	3.061103e-01	5.473932e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.656201e+00	4.152004e-01	2.750662e-02
1.490000e-01	2.100000e-02	2.100000e-02	2.099961e+00	4.656890e-01	5.394258e-03
1.975000e-01	2.750000e-02	2.750000e-02	1.462612e+00	3.487741e-01	1.893916e-02
2.575000e-01	3.250000e-02	3.250000e-02	9.460446e-01	2.794165e-01	1.096716e-02
3.275000e-01	3.750000e-02	3.750000e-02	5.658924e-01	1.935227e-01	2.673773e-03
4.075000e-01	4.250000e-02	4.250000e-02	3.098435e-01	1.283491e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.518339e-02	1.186059e-02	8.662461e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Average: 0.047305863105041285,0.014294239951626084,4.6309516883710766e-05
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y07
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.514015e+02	1.836423e-01	3.142328e+01
3.750000e-03	1.250000e-03	1.250000e-03	3.456083e+01	1.211490e+00	2.573616e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.900867e+01	4.475273e-01	3.503397e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.149768e+01	3.322910e-01	6.057408e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.490505e+00	7.021254e-01	4.874768e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.736693e+00	3.962571e-01	1.312442e-01
4.125000e-02	8.750000e-03	8.750000e-03	3.208579e+00	3.417489e-01	8.436167e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.457914e+00	3.727515e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.928877e+00	4.348067e-01	6.194407e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.273586e+00	3.680029e-01	0.000000e+00
1.850000e-01	2.500000e-02	2.500000e-02	7.328651e-01	2.699689e-01	5.895030e-03
6.050000e-01	3.950000e-01	3.950000e-01	3.122318e-02	1.455156e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Average: 0.2263019646919968,0.03578231230195625,0.0017115521385738797
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	1.972965e+00	5.184403e-02	5.599408e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.465980e+00	1.168222e-02	5.793937e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.445520e+00	5.872171e-01	1.904917e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.539329e+00	5.550476e-01	5.140266e-02
4.150000e-01	3.500000e-02	3.500000e-02	9.554168e-01	4.094613e-01	6.041274e-03
4.850000e-01	3.500000e-02	3.500000e-02	4.854114e-01	2.375895e-01	3.369610e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.381292e-01	1.428268e-01	4.909320e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.522998e-02	1.049352e-02	1.438862e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Average: 0.11747251561561534,0.01958212428702373,0.0008060787524094282
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	5.780549e+00	3.084616e-02	8.339263e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.754288e+00	2.519278e-01	3.480552e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.501114e+00	3.896850e-01	3.212904e-02
2.675000e-01	3.750000e-02	3.750000e-02	8.620706e-01	2.738058e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.472758e-01	1.612212e-01	1.958680e-02
4.200000e-01	4.000000e-02	4.000000e-02	2.487093e-01	1.122291e-01	4.684187e-04
5.050000e-01	4.500000e-02	4.500000e-02	1.030213e-01	5.829031e-02	2.426689e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.317738e-03	4.551104e-03	1.107652e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Average: 0.06363358625822467,0.014089070807545435,0.0007099566067910595
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.378889e+01	9.173626e-02	1.530047e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.627031e+00	5.346373e-01	7.360859e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.574566e+00	4.323338e-01	3.689201e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.646123e-01	2.762142e-01	1.622829e-02
6.025000e-01	3.975000e-01	3.975000e-01	3.641095e-02	1.830967e-02	8.999600e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Average: 0.23510725199786373,0.03879685194327681,0.0013771796112315993
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	2.070149e-01	1.664909e-02	3.424912e-01
8.500000e-02	2.500000e-02	2.500000e-02	1.745391e+00	5.150065e-02	1.422603e+00
1.300000e-01	2.000000e-02	2.000000e-02	3.794596e+00	1.385295e-01	1.335280e+00
1.700000e-01	2.000000e-02	2.000000e-02	4.155279e+00	7.493565e-02	4.462155e-01
2.100000e-01	2.000000e-02	2.000000e-02	3.756499e+00	4.223923e-01	9.537758e-03
2.500000e-01	2.000000e-02	2.000000e-02	2.890653e+00	5.924289e-01	1.245548e-01
2.900000e-01	2.000000e-02	2.000000e-02	2.263287e+00	6.655950e-01	6.059868e-03
3.300000e-01	2.000000e-02	2.000000e-02	1.686788e+00	5.537561e-01	1.418484e-02
3.700000e-01	2.000000e-02	2.000000e-02	1.243542e+00	4.538099e-01	4.385984e-02
4.150000e-01	2.500000e-02	2.500000e-02	8.987613e-01	3.595048e-01	2.928661e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.953601e-01	2.662493e-01	8.008489e-03
5.150000e-01	2.500000e-02	2.500000e-02	3.547059e-01	1.715415e-01	2.004147e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.938720e-01	1.085730e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.152542e-02	7.087424e-03	1.230510e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Average: 0.11963138743020124,0.022626479677396602,0.0011825957088572592
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	2.375985e+00	2.361280e-01	1.299068e+00
3.125000e-02	8.750000e-03	8.750000e-03	8.352784e+00	5.264051e-01	2.992629e+00
4.875000e-02	8.750000e-03	8.750000e-03	8.016928e+00	0.000000e+00	1.651438e+00
6.750000e-02	1.000000e-02	1.000000e-02	6.272953e+00	0.000000e+00	5.369064e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.856086e+00	3.270771e-01	7.868149e-02
1.125000e-01	1.250000e-02	1.250000e-02	3.647431e+00	4.811340e-01	4.860794e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.696515e+00	4.703170e-01	6.117805e-02
1.685000e-01	1.650000e-02	1.650000e-02	2.006655e+00	4.360047e-01	2.207910e-02
2.025000e-01	1.750000e-02	1.750000e-02	1.475318e+00	3.929368e-01	7.130645e-03
2.400000e-01	2.000000e-02	2.000000e-02	1.075055e+00	3.016863e-01	9.907736e-03
2.835000e-01	2.350000e-02	2.350000e-02	7.509311e-01	2.252721e-01	3.231599e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.848141e-01	1.646228e-01	2.944271e-02
3.935000e-01	3.150000e-02	3.150000e-02	3.251504e-01	1.369606e-01	1.973461e-03
4.610000e-01	3.600000e-02	3.600000e-02	1.604361e-01	7.244864e-02	9.938181e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.293312e-02	7.772608e-03	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Average: 0.05465312309970397,0.013266902889177958,0.0007776847966480746
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	1.433335e+01	2.672118e+00	7.169772e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.327838e+01	7.640673e-01	6.646494e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.819456e+01	0.000000e+00	2.381128e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.145740e+01	4.842571e-01	5.971116e-01
4.250000e-02	7.500000e-03	7.500000e-03	7.108774e+00	8.325424e-01	2.889321e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.563172e+00	7.429339e-01	2.154320e-01
8.125000e-02	1.125000e-02	1.125000e-02	3.086765e+00	6.980372e-01	1.504142e-03
1.062500e-01	1.375000e-02	1.375000e-02	1.962914e+00	4.775346e-01	3.234809e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.317651e+00	3.840299e-01	0.000000e+00
1.700000e-01	1.800000e-02	1.800000e-02	8.175001e-01	2.768503e-01	4.668666e-02
2.080000e-01	2.000000e-02	2.000000e-02	5.156467e-01	2.204336e-01	2.144055e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.947442e-02	1.048210e-02	1.873370e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Average: 0.22293524979504645,0.0460615519772776,0.0008279788603136329
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	1.589471e+00	1.219675e-02	1.121445e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.333326e+00	1.005751e-02	8.753427e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.946627e+00	5.947424e-01	0.000000e+00
3.000000e-01	4.000000e-02	4.000000e-02	2.018235e+00	6.361521e-01	1.772703e-02
3.800000e-01	4.000000e-02	4.000000e-02	1.185658e+00	4.681302e-01	1.653930e-02
4.600000e-01	4.000000e-02	4.000000e-02	6.385554e-01	2.916962e-01	1.402345e-02
5.350000e-01	3.500000e-02	3.500000e-02	3.050232e-01	1.686086e-01	8.290847e-03
6.050000e-01	3.500000e-02	3.500000e-02	1.152899e-01	7.673087e-02	2.458406e-03
8.200000e-01	1.800000e-01	1.800000e-01	5.108020e-03	3.671585e-03	1.281690e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Average: 0.10637708536733492,0.02678197283366994,0.0006026335632081936
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.183558e+01	1.056282e-01	4.903986e+00
3.500000e-02	1.500000e-02	1.500000e-02	7.421568e+00	2.663185e-02	1.065794e+00
7.250000e-02	2.250000e-02	2.250000e-02	3.463599e+00	4.436107e-01	4.399147e-03
1.210000e-01	2.600000e-02	2.600000e-02	2.488497e+00	4.775403e-01	3.403256e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.553910e+00	3.911936e-01	3.850551e-02
2.660000e-01	4.100000e-02	4.100000e-02	8.524678e-01	2.803137e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.250368e-01	1.547548e-01	2.691044e-02
4.280000e-01	4.000000e-02	4.000000e-02	2.347392e-01	1.100410e-01	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	2.079543e-02	1.282592e-02	1.068825e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Average: 0.04387370695424711,0.013731059474897295,0.0007608349506650208
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.703887e+02	1.509354e+00	3.821000e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.836368e+01	8.773363e-01	3.697271e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.579064e+00	6.229098e-01	1.905264e-01
4.250000e-02	1.750000e-02	1.750000e-02	3.175553e+00	3.961907e-01	4.388986e-02
9.000000e-02	3.000000e-02	3.000000e-02	2.005422e+00	4.560841e-01	0.000000e+00
1.485000e-01	2.850000e-02	2.850000e-02	1.050642e+00	3.243609e-01	1.886753e-02
2.035000e-01	2.650000e-02	2.650000e-02	5.567103e-01	2.251796e-01	1.070149e-02
6.150000e-01	3.850000e-01	3.850000e-01	2.175688e-02	1.224788e-02	1.373193e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Average: 0.217779599565909,0.044678225988720455,0.0006809656185690072
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.061983e+00	0.000000e+00	1.181196e+00
7.500000e-02	1.500000e-02	1.500000e-02	2.650716e+00	4.301289e-02	1.685482e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.416521e+00	3.108677e-02	1.207415e+00
1.350000e-01	1.500000e-02	1.500000e-02	3.555790e+00	1.858857e-02	4.487809e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.384697e+00	2.889413e-01	3.702284e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.955758e+00	5.267235e-01	1.002137e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.459086e+00	5.962735e-01	0.000000e+00
2.950000e-01	2.500000e-02	2.500000e-02	1.953220e+00	6.348463e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.381368e+00	4.789118e-01	2.247118e-02
3.950000e-01	2.500000e-02	2.500000e-02	9.984412e-01	3.842993e-01	1.663278e-02
4.500000e-01	3.000000e-02	3.000000e-02	6.652573e-01	2.835111e-01	4.276366e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.775091e-01	1.793761e-01	1.978863e-02
5.700000e-01	3.000000e-02	3.000000e-02	1.941068e-01	1.054814e-01	0.000000e+00
8.000000e-01	2.000000e-01	2.000000e-01	1.186182e-02	7.248968e-03	1.248608e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Average: 0.10636435993108254,0.024620667807041655,0.0002982407330809622
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.147776e+01	7.675123e-03	4.662246e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.184411e+01	5.006693e-02	3.470738e+00
2.875000e-02	6.250000e-03	6.250000e-03	8.431507e+00	0.000000e+00	1.230153e+00
4.250000e-02	7.500000e-03	7.500000e-03	5.745881e+00	8.312578e-02	1.482452e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.068939e+00	1.922263e-01	7.872015e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.110800e+00	2.981028e-01	6.759600e-02
1.115000e-01	1.650000e-02	1.650000e-02	2.663212e+00	4.708085e-01	0.000000e+00
1.490000e-01	2.100000e-02	2.100000e-02	2.040632e+00	4.093804e-01	2.398056e-02
1.975000e-01	2.750000e-02	2.750000e-02	1.442819e+00	3.630622e-01	0.000000e+00
2.575000e-01	3.250000e-02	3.250000e-02	9.058264e-01	2.685399e-01	2.420226e-03
3.275000e-01	3.750000e-02	3.750000e-02	5.011601e-01	1.656739e-01	3.774202e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.897105e-01	1.219925e-01	1.594794e-03
7.250000e-01	2.750000e-01	2.750000e-01	2.421335e-02	1.309952e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Average: 0.045376339723555495,0.01344588078574506,0.0005166547191184367
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y08
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.623425e+02	2.526232e-01	3.100071e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.963470e+01	3.561450e-03	2.197180e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.729219e+01	2.395647e-01	8.416427e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.147058e+01	5.779410e-01	1.381224e-01
1.625000e-02	3.750000e-03	3.750000e-03	7.120754e+00	5.200801e-01	8.246684e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.655098e+00	3.990890e-01	4.593214e-02
4.125000e-02	8.750000e-03	8.750000e-03	3.211991e+00	3.664511e-01	1.525972e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.473482e+00	3.887288e-01	0.000000e+00
9.625000e-02	1.875000e-02	1.875000e-02	1.911115e+00	4.374992e-01	0.000000e+00
1.375000e-01	2.250000e-02	2.250000e-02	1.211513e+00	3.383002e-01	1.775579e-02
1.850000e-01	2.500000e-02	2.500000e-02	6.886942e-01	2.474412e-01	2.828297e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.915077e-02	1.421075e-02	9.016160e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Average: 0.20899977547192028,0.034328106150512905,0.0010891489034523527
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
8.500000e-02	8.500000e-02	8.500000e-02	2.424139e+00	3.310848e-02	6.130525e-01
2.100000e-01	4.000000e-02	4.000000e-02	3.171107e+00	1.281531e-02	2.643436e-01
2.850000e-01	3.500000e-02	3.500000e-02	2.092007e+00	5.886546e-01	6.415573e-02
3.500000e-01	3.000000e-02	3.000000e-02	1.318827e+00	4.803257e-01	1.933946e-02
4.150000e-01	3.500000e-02	3.500000e-02	8.439451e-01	3.650015e-01	0.000000e+00
4.850000e-01	3.500000e-02	3.500000e-02	4.272624e-01	2.051689e-01	2.412339e-02
5.550000e-01	3.500000e-02	3.500000e-02	2.012516e-01	1.230097e-01	2.028755e-03
7.950000e-01	2.050000e-01	2.050000e-01	1.357472e-02	1.013655e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Average: 0.11218056629651435,0.018814874636232007,0.0002332088661226861
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.250000e-02	5.250000e-02	5.250000e-02	6.128553e+00	3.161186e-02	8.134695e-01
1.350000e-01	3.000000e-02	3.000000e-02	2.465995e+00	3.004520e-01	4.582643e-02
1.975000e-01	3.250000e-02	3.250000e-02	1.340324e+00	3.623977e-01	2.157267e-02
2.675000e-01	3.750000e-02	3.750000e-02	7.829923e-01	2.464440e-01	0.000000e+00
3.425000e-01	3.750000e-02	3.750000e-02	4.363655e-01	1.616321e-01	0.000000e+00
4.200000e-01	4.000000e-02	4.000000e-02	2.305582e-01	1.013758e-01	1.320994e-03
5.050000e-01	4.500000e-02	4.500000e-02	9.795866e-02	5.923866e-02	2.315234e-03
7.750000e-01	2.250000e-01	2.250000e-01	6.018808e-03	4.336901e-03	5.302809e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Average: 0.060673625650486465,0.013300154220832139,0.0005093675367688622
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-02	2.500000e-02	2.500000e-02	1.427462e+01	6.082735e-02	1.475140e+00
7.000000e-02	2.000000e-02	2.000000e-02	3.275524e+00	5.491143e-01	3.972749e-02
1.200000e-01	3.000000e-02	3.000000e-02	1.485126e+00	4.052384e-01	1.295414e-02
1.775000e-01	2.750000e-02	2.750000e-02	7.222977e-01	2.593956e-01	1.246341e-03
6.025000e-01	3.975000e-01	3.975000e-01	3.322539e-02	1.738712e-02	7.715346e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Average: 0.22010448843946118,0.03827142530202407,0.0007314575573272031
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	3.290569e-01	0.000000e+00	5.392262e-01
8.500000e-02	2.500000e-02	2.500000e-02	2.589292e+00	9.877475e-02	1.701534e+00
1.300000e-01	2.000000e-02	2.000000e-02	4.305154e+00	7.781733e-02	9.950918e-01
1.700000e-01	2.000000e-02	2.000000e-02	4.123332e+00	1.531142e-01	6.471609e-02
2.100000e-01	2.000000e-02	2.000000e-02	3.306543e+00	5.196723e-01	8.514533e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.547727e+00	6.019675e-01	8.930984e-02
2.900000e-01	2.000000e-02	2.000000e-02	1.935256e+00	5.716442e-01	4.095193e-02
3.300000e-01	2.000000e-02	2.000000e-02	1.523993e+00	5.295991e-01	0.000000e+00
3.700000e-01	2.000000e-02	2.000000e-02	1.151953e+00	4.326299e-01	1.431497e-02
4.150000e-01	2.500000e-02	2.500000e-02	7.983551e-01	3.194208e-01	1.574857e-02
4.650000e-01	2.500000e-02	2.500000e-02	5.365394e-01	2.490426e-01	8.131251e-03
5.150000e-01	2.500000e-02	2.500000e-02	3.132931e-01	1.623905e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.443298e-01	8.127673e-02	1.616026e-02
8.000000e-01	2.000000e-01	2.000000e-01	9.911416e-03	6.223539e-03	4.509479e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Average: 0.11031256514517263,0.021818055891958635,0.0010110592274827496
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.125000e-02	1.125000e-02	1.125000e-02	4.187042e+00	2.283978e-01	2.004419e+00
3.125000e-02	8.750000e-03	8.750000e-03	9.834479e+00	3.287082e-01	2.819580e+00
4.875000e-02	8.750000e-03	8.750000e-03	7.891189e+00	0.000000e+00	9.581720e-01
6.750000e-02	1.000000e-02	1.000000e-02	5.896075e+00	2.598732e-01	1.832324e-01
8.875000e-02	1.125000e-02	1.125000e-02	4.281688e+00	4.212561e-01	1.960538e-01
1.125000e-01	1.250000e-02	1.250000e-02	3.189377e+00	4.926901e-01	9.135028e-02
1.385000e-01	1.350000e-02	1.350000e-02	2.386588e+00	4.565715e-01	3.953402e-02
1.685000e-01	1.650000e-02	1.650000e-02	1.794510e+00	4.212391e-01	0.000000e+00
2.025000e-01	1.750000e-02	1.750000e-02	1.310211e+00	3.301721e-01	2.766594e-02
2.400000e-01	2.000000e-02	2.000000e-02	9.902271e-01	2.979027e-01	0.000000e+00
2.835000e-01	2.350000e-02	2.350000e-02	6.809185e-01	2.084225e-01	3.554159e-02
3.345000e-01	2.750000e-02	2.750000e-02	4.616609e-01	1.597246e-01	1.752090e-02
3.935000e-01	3.150000e-02	3.150000e-02	2.984504e-01	1.258691e-01	0.000000e+00
4.610000e-01	3.600000e-02	3.600000e-02	1.537314e-01	7.235658e-02	5.937122e-03
7.485000e-01	2.515000e-01	2.515000e-01	1.035733e-02	5.881961e-03	1.113576e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Average: 0.051054167965749506,0.012908125870231754,0.0002644844403647609
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d11-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
2.500000e-03	2.500000e-03	2.500000e-03	2.110385e+01	3.218605e+00	9.173658e+00
8.750000e-03	3.750000e-03	3.750000e-03	2.664700e+01	2.949764e-01	6.274302e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.733274e+01	0.000000e+00	1.537630e+00
2.875000e-02	6.250000e-03	6.250000e-03	1.047160e+01	6.973275e-01	4.307677e-01
4.250000e-02	7.500000e-03	7.500000e-03	6.559656e+00	9.097314e-01	1.782125e-01
6.000000e-02	1.000000e-02	1.000000e-02	4.091851e+00	7.242215e-01	1.324761e-01
8.125000e-02	1.125000e-02	1.125000e-02	2.696742e+00	5.801256e-01	9.053390e-02
1.062500e-01	1.375000e-02	1.375000e-02	1.802548e+00	4.450842e-01	2.077878e-02
1.360000e-01	1.600000e-02	1.600000e-02	1.188649e+00	3.483407e-01	2.359447e-02
1.700000e-01	1.800000e-02	1.800000e-02	7.802949e-01	2.610415e-01	3.717756e-02
2.080000e-01	2.000000e-02	2.000000e-02	4.769184e-01	1.949475e-01	1.913889e-02
6.140000e-01	3.860000e-01	3.860000e-01	1.907148e-02	1.114570e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Average: 0.2072525328286327,0.04500722230821874,5.938416327894158e-05
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x03-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
5.000000e-02	5.000000e-02	5.000000e-02	2.175205e+00	4.735619e-03	1.329187e+00
1.400000e-01	4.000000e-02	4.000000e-02	3.272680e+00	5.752390e-02	5.207057e-01
2.200000e-01	4.000000e-02	4.000000e-02	2.740249e+00	5.937219e-01	5.956940e-02
3.000000e-01	4.000000e-02	4.000000e-02	1.809223e+00	6.173168e-01	9.338792e-03
3.800000e-01	4.000000e-02	4.000000e-02	1.079597e+00	4.403541e-01	3.159763e-03
4.600000e-01	4.000000e-02	4.000000e-02	5.470683e-01	2.487476e-01	7.660216e-03
5.350000e-01	3.500000e-02	3.500000e-02	2.601147e-01	1.465085e-01	3.163411e-03
6.050000e-01	3.500000e-02	3.500000e-02	9.837822e-02	6.934526e-02	0.000000e+00
8.200000e-01	1.800000e-01	1.800000e-01	4.110070e-03	3.160663e-03	4.740881e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Average: 0.09956793063683088,0.02596331185052575,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x04-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.000000e-02	1.000000e-02	1.000000e-02	1.516149e+01	7.847235e-02	5.478097e+00
3.500000e-02	1.500000e-02	1.500000e-02	6.434508e+00	8.333285e-02	4.464744e-01
7.250000e-02	2.250000e-02	2.250000e-02	3.178585e+00	3.910453e-01	4.133832e-02
1.210000e-01	2.600000e-02	2.600000e-02	2.395340e+00	4.575011e-01	4.365537e-02
1.860000e-01	3.900000e-02	3.900000e-02	1.405753e+00	3.684398e-01	9.658745e-03
2.660000e-01	4.100000e-02	4.100000e-02	7.907956e-01	2.653681e-01	0.000000e+00
3.475000e-01	4.050000e-02	4.050000e-02	4.226107e-01	1.585828e-01	0.000000e+00
4.280000e-01	4.000000e-02	4.000000e-02	2.174902e-01	9.814888e-02	0.000000e+00
7.340000e-01	2.660000e-01	2.660000e-01	1.882770e-02	1.210223e-02	1.159301e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Average: 0.04200782978018217,0.013777607050158978,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x05-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.831648e+02	5.210569e-01	3.715884e+01
6.250000e-03	3.750000e-03	3.750000e-03	1.686961e+01	9.493398e-01	3.357598e-01
1.750000e-02	7.500000e-03	7.500000e-03	6.406228e+00	7.313584e-01	3.404469e-02
4.250000e-02	1.750000e-02	1.750000e-02	3.024614e+00	3.773919e-01	0.000000e+00
9.000000e-02	3.000000e-02	3.000000e-02	1.860790e+00	3.968146e-01	9.980395e-03
1.485000e-01	2.850000e-02	2.850000e-02	1.010641e+00	3.158568e-01	4.606695e-03
2.035000e-01	2.650000e-02	2.650000e-02	5.235558e-01	2.046367e-01	3.585816e-03
6.150000e-01	3.850000e-01	3.850000e-01	2.156959e-02	1.325086e-02	0.000000e+00
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Average: 0.2049944741762421,0.04431892880643226,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x08-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
3.000000e-02	3.000000e-02	3.000000e-02	1.507596e+00	0.000000e+00	1.380831e+00
7.500000e-02	1.500000e-02	1.500000e-02	3.177017e+00	0.000000e+00	1.894673e+00
1.050000e-01	1.500000e-02	1.500000e-02	3.696710e+00	5.221551e-02	8.880113e-01
1.350000e-01	1.500000e-02	1.500000e-02	3.609415e+00	3.619102e-02	1.043927e-01
1.700000e-01	2.000000e-02	2.000000e-02	3.155014e+00	3.579597e-01	8.557718e-02
2.100000e-01	2.000000e-02	2.000000e-02	2.719319e+00	5.817252e-01	3.150087e-02
2.500000e-01	2.000000e-02	2.000000e-02	2.251059e+00	5.849307e-01	1.987981e-02
2.950000e-01	2.500000e-02	2.500000e-02	1.765620e+00	5.644826e-01	0.000000e+00
3.450000e-01	2.500000e-02	2.500000e-02	1.297759e+00	4.652395e-01	2.243668e-02
3.950000e-01	2.500000e-02	2.500000e-02	9.582001e-01	3.947153e-01	0.000000e+00
4.500000e-01	3.000000e-02	3.000000e-02	5.999026e-01	2.616071e-01	3.845431e-03
5.100000e-01	3.000000e-02	3.000000e-02	3.362303e-01	1.663473e-01	0.000000e+00
5.700000e-01	3.000000e-02	3.000000e-02	1.454219e-01	8.121796e-02	1.807496e-02
8.000000e-01	2.000000e-01	2.000000e-01	1.015517e-02	6.315563e-03	4.210586e-04
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Average: 0.09889783267937544,0.023802418120625043,8.086212958656469e-05
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x09-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
6.250000e-03	6.250000e-03	6.250000e-03	1.572698e+01	0.000000e+00	6.133014e+00
1.750000e-02	5.000000e-03	5.000000e-03	1.231765e+01	1.770529e-01	2.564561e+00
2.875000e-02	6.250000e-03	6.250000e-03	7.678139e+00	1.046032e-01	6.202892e-01
4.250000e-02	7.500000e-03	7.500000e-03	5.051499e+00	6.528145e-02	2.723503e-01
6.000000e-02	1.000000e-02	1.000000e-02	3.738949e+00	3.256377e-01	8.021078e-02
8.250000e-02	1.250000e-02	1.250000e-02	3.027508e+00	4.223283e-01	0.000000e+00
1.115000e-01	1.650000e-02	1.650000e-02	2.404220e+00	3.882664e-01	8.651216e-02
1.490000e-01	2.100000e-02	2.100000e-02	1.910673e+00	4.436566e-01	0.000000e+00
1.975000e-01	2.750000e-02	2.750000e-02	1.319619e+00	3.331045e-01	6.057320e-03
2.575000e-01	3.250000e-02	3.250000e-02	8.485278e-01	2.467630e-01	0.000000e+00
3.275000e-01	3.750000e-02	3.750000e-02	4.816256e-01	1.609568e-01	2.042989e-02
4.075000e-01	4.250000e-02	4.250000e-02	2.755215e-01	1.247711e-01	0.000000e+00
7.250000e-01	2.750000e-01	2.750000e-01	2.028769e-02	1.029269e-02	1.648820e-03
END YODA_SCATTER2D_V2


BEGIN YODA_SCATTER2D_V2 /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Average: 0.04318267675137903,0.013685427805169736,0.0
Path: /CMS_2018_PAS_SMP_18_QGX_ZPJ/d12-x10-y09
Title: 
Type: Scatter2D
---
# xval	 xerr-	 xerr+	 yval	 yerr-	 yerr+	
1.250000e-03	1.250000e-03	1.250000e-03	1.779814e+02	3.460601e-02	3.263550e+01
3.750000e-03	1.250000e-03	1.250000e-03	2.632352e+01	0.000000e+00	1.441603e+00
6.250000e-03	1.250000e-03	1.250000e-03	1.582993e+01	4.088934e-01	5.732057e-01
1.000000e-02	2.500000e-03	2.500000e-03	1.099821e+01	1.129636e+00	8.374822e-02
1.625000e-02	3.750000e-03	3.750000e-03	6.835321e+00	6.147991e-01	2.088771e-02
2.625000e-02	6.250000e-03	6.250000e-03	4.452696e+00	4.906279e-01	0.000000e+00
4.125000e-02	8.750000e-03	8.750000e-03	2.956624e+00	3.047894e-01	4.585263e-02
6.375000e-02	1.375000e-02	1.375000e-02	2.258342e+00	3.208541e-01	1.695188e-02
9.625000e-02	1.875000e-02	1.875000e-02	1.798271e+00	3.996038e-01	1.642800e-02
1.375000e-01	2.250000e-02	2.250000e-02	1.156472e+00	3.302905e-01	2.895938e-03
1.850000e-01	2.500000e-02	2.500000e-02	6.371184e-01	2.251381e-01	3.588661e-02
6.050000e-01	3.950000e-01	3.950000e-01	2.857043e-02	1.525798e-02	0.000000e+00
END YODA_SCATTER2D_V2



==> figures/pT_migration_Zj_sankey.py <==

import plotly.graph_objects as go
import array

fig = go.Figure(data=[go.Sankey(
    node = dict(
        pad = 15,
        thickness = 10,
        line = dict(color = "black", width = 0.5),
        #label = ["[50,65] GeV", "[65,88] GeV", "[88,120] GeV", "[120,150] GeV", "[150,186] GeV", "[186,254] GeV", "[254,326] GeV", "[326,408] GeV", "[408, 1500] GeV",
         #        "[50,65] GeV", "[65,88] GeV", "[88,120] GeV", "[120,150] GeV", "[150,186] GeV", "[186,254] GeV", "[254,326] GeV", "[326,408] GeV", "[408, 1500] GeV"],
        color = "black"
    ),
    link = dict(
        source =  [0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,3,3,3,3,3,3,3,3,3,4,4,4,4,4,4,4,4,4,5,5,5,5,5,5,5,5,5,6,6,6,6,6,6,6,6,6,7,7,7,7,7,7,7,7,7,8,8,8,8,8,8,8,8,8], 
        target = [9,10,11,12,13,14,15,16,17,9,10,11,12,13,14,15,16,17,9,10,11,12,13,14,15,16,17,9,10,11,12,13,14,15,16,17,9,10,11,12,13,14,15,16,17,9,10,11,12,13,14,15,16,17,9,10,11,12,13,14,15,16,17,9,10,11,12,13,14,15,16,17,9,10,11,12,13,14,15,16,17],
        value = [
            #first
            11.951058449718664,1.075994435771617,0.01539802921949847,0.00013359757540320555,8.689075138160033e-07,0.0,0.0,0.0,0.0,
            # second
            0.8947534550041898,9.679613120027817,0.5345685162482153,0.005838668567995545,0.00027982021969958135,1.96681785947511e-06,0.0,0.0,0.0,
            #thrid
            0.016414694471361655,0.4499370414320891,6.058005379047569,0.22992941766496974,0.004580687812419279,0.00048194201482226095,4.812916254044089e-06,0.0,0.0,
            # forth
            0.0003473516276548206,0.008180068793503786,0.20231712036425642,2.5280909528931397,0.11461123327025108,0.0020874998166210508,3.256165584047172e-05,0.0,0.0,
            # fifth
            1.3217532276895417e-05,0.000647229575380242,0.008325157205554327,0.10338728728758634,1.5029161985191584,0.056540049546344076,0.0002827282517881472,9.509137156050904e-06,0.0,
            # sixth
            0.0,1.641504575204885e-05,0.0008839146097343591,0.004523385940237967, 0.05479264556854743, 1.156414146167588, 0.01879018672548722, 0.0001670181470861497, 9.975805966870476e-06,
            # seventh
            0.0, 0.0, 4.806134572310282e-06, 0.00010647105106106841, 0.0007911036573954638, 0.019026168437983878, 0.39783056505146547, 0.006803518710105698, 6.604676403185568e-05,
            # eighth
                 0.0,0.0, 6.571084490381194e-07, 1.9441559734127767e-06, 3.230065885240601e-05, 0.000505016505086231, 0.007017317884255159, 0.1607921891686665, 0.002478379450432897,
            # nineth
            0.0, 0.0, 0.0, 0.0, 5.863534139980582e-07, 2.531390151768284e-05, 0.00023184607445104295, 0.0028271601360372045, 0.1154402888528294],
        
        #color = ["lightgreen","lightgreen","lightgreen","lightpink","lightpink","lightpink","lightblue","lightblue","lightblue"]
        color = ["orangered","orangered","orangered","orangered","orangered","orangered","orangered","orangered","orangered",
                 "orange","orange","orange","orange","orange","orange","orange","orange","orange",
                 "lightgreen","lightgreen","lightgreen","lightgreen","lightgreen","lightgreen","lightgreen","lightgreen","lightgreen",
                 "violet","violet","violet","violet","violet","violet","violet","violet","violet",
                 "lightblue","lightblue","lightblue","lightblue","lightblue","lightblue","lightblue","lightblue","lightblue",
                 "lightcoral","lightcoral","lightcoral","lightcoral","lightcoral","lightcoral","lightcoral","lightcoral","lightcoral",
                 "yellow","yellow","yellow","yellow","yellow","yellow","yellow","yellow","yellow",
                 "tan","tan","tan","tan","tan","tan","tan","tan","tan",
                 "lightgrey","lightgrey","lightgrey","lightgrey","lightgrey","lightgrey","lightgrey","lightgrey","lightgrey"]
  ))])

fig.add_annotation(x=0.17, y=1.1,
                   text="$\color{black}{\mathrm{cross\,section\,migration\,in\,} p_{T,\mathrm{jet}}\,\mathrm{for}\,\lambda^1_2\,\mathrm{in\,Z+jet\,production}}$",
                   showarrow=False,
                   yshift=10)


fig.add_annotation(x=-0.13, y=1.04,
                   text="$\color{black}{p^{\mathrm{PL}}_{T,\mathrm{jet}}\,\mathrm{[GeV]}}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=1.13, y=1.04,
                   text="$\color{black}{p^{\mathrm{HL}}_{T,\mathrm{jet}}\,\mathrm{[GeV]}}$",
                   showarrow=False,
                   yshift=10)

# fig.add_annotation(x=0.9, y=1.035,
#                    text="$\color{black}{p_{T,\mathrm{jet}}$}",
#                    showarrow=False,
#                    yshift=10)

# fig.add_annotation(x=1.11, y=1.05,
#                    text="\color{black}{Hadron Level [GeV]}",
#                    showarrow=False,
#                    yshift=10)

fig.add_annotation(x=1.12, y=0.9,
                   text="$\color{black}{[50,65]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=-0.09, y=0.9,
                   text="$\color{black}{[50,65]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=1.12, y=0.61,
                   text="$\color{black}{[65,88]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=-0.09, y=0.61,
                   text="$\color{black}{[65,88]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=1.12, y=0.416,
                   text="$\color{black}{[88,120]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=-0.1, y=0.416,
                   text="$\color{black}{[88,120]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=1.12, y=0.26,
                   text="$\color{black}{[120,150]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=-0.11, y=0.26,
                   text="$\color{black}{[120,150]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=1.12, y=0.172,
                   text="$\color{black}{[150,186]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=-0.11, y=0.172,
                   text="$\color{black}{[150,186]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=1.12, y=0.1,
                   text="$\color{black}{[186,254]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=-0.11, y=0.1,
                   text="$\color{black}{[186,254]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=1.12, y=0.04,
                   text="$\color{black}{[254,326]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=-0.11, y=0.04,
                   text="$\color{black}{[254,326]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=1.12, y=-0.012,
                   text="$\color{black}{[326,408]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=-0.11, y=-0.012,
                   text="$\color{black}{[326,408]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=1.12, y=-0.062,
                   text="$\color{black}{[408,1500]}$",
                   showarrow=False,
                   yshift=10)

fig.add_annotation(x=-0.121, y=-0.062,
                   text="$\color{black}{[408,1500]}$",
                   showarrow=False,
                   yshift=10)


#fig.update_layout(title_text="Parton-to-Hadron Level $p_T$ flows", font_size=10)
fig.to_image(format="pdf", engine="kaleido")
fig.write_image("pT_migration.pdf")
#fig.show()


